Numerical simulations of atmospheric quantum channels

Atmospheric turbulence is one of the lead disturbance factors for free-space quantum communication. The quantum states of light in such channels are affected by fluctuating losses characterized by the probability distribution of transmittance (PDT). We obtain the PDT for different horizontal links via numerical simulations of light transmission through the atmosphere. The results are compared with analytical models: the truncated log-normal distribution, the beam-wandering model, the elliptic-beam approximation, and the model based on the law of total probability. Their applicability is shown to be strongly dependent on the receiver aperture radius. We introduce an empirical model based on the Beta distribution, which is in good agreement with numerical simulations for a wide range of channel parameters. However, there are still scenarios where none of the above analytical models fits the numerically simulated data. The numerical simulation is then used to analyze the transmission of quadrature-squeezed light through free-space channels.

==> anc/01_interactive/interactive.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "hide_input": true,
    "id": "hb7LM_Z_nMbi"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/home/klen/projects/physics/article1/supplementary/04_src/03-plots\n"
     ]
    }
   ],
   "source": [
    "#@title Import required libraries\n",
    "\n",
    "import ipywidgets as widgets\n",
    "from pathlib import Path\n",
    "from functools import partial\n",
    "from IPython.display import display, clear_output\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "try:\n",
    "    import google.colab\n",
    "    !mkdir /root/.ssh\n",
    "    !ssh-keyscan -t rsa github.com >> ~/.ssh/known_hosts\n",
    "    !echo \"-----BEGIN OPENSSH PRIVATE KEY-----\" > /root/.ssh/id_ed25519\n",
    "    !echo \"b3BlbnNzaC1rZXktdjEAAAAABG5vbmUAAAAEbm9uZQAAAAAAAAABAAAAMwAAAAtzc2gtZW\" >> /root/.ssh/id_ed25519\n",
    "    !echo \"QyNTUxOQAAACAvfsT3WR7PBG0B5NunzjN2/P2Y/huGraQFekuhXXgXPAAAAJi0X8NptF/D\" >> /root/.ssh/id_ed25519\n",
    "    !echo \"aQAAAAtzc2gtZWQyNTUxOQAAACAvfsT3WR7PBG0B5NunzjN2/P2Y/huGraQFekuhXXgXPA\" >> /root/.ssh/id_ed25519\n",
    "    !echo \"AAAEBVduc8JDjAIL3aEJlRoltr+Gczbs+u1T08WpZZjekv+i9+xPdZHs8EbQHk26fOM3b8\" >> /root/.ssh/id_ed25519\n",
    "    !echo \"/Zj+G4atpAV6S6FdeBc8AAAAEDNkc3luZEBnbWFpbC5jb20BAgMEBQ==\" >> /root/.ssh/id_ed25519\n",
    "    !echo \"-----END OPENSSH PRIVATE KEY-----\" >> /root/.ssh/id_ed25519\n",
    "    !chmod 0600 /root/.ssh/id_ed25519\n",
    "    %cd /content\n",
    "    !git clone git@github.com:KlenM/Numerical-simulations-of-atmospheric-quantum-channels.git 04_src\n",
    "    !mkdir 01_interactive\n",
    "    %cd 01_interactive\n",
    "except ModuleNotFoundError: \n",
    "    pass\n",
    "    \n",
    "%cd ../04_src/03-plots/\n",
    "\n",
    "import config\n",
    "from lib.plot import plot_ks_values, plot_pdt\n",
    "from lib.plot_params import (BeamWanderingPlotParams, BetaPlotParams,\n",
    "                             BetaTotalProbabilityPlotParams,\n",
    "                             EllipticalBeamPlotParams, LognormalPlotParams,\n",
    "                             NumBetaTotalProbabilityPlotParams, NumEllipticalBeamPlotParams,\n",
    "                             NumericalPlotParams,\n",
    "                             NumTotalProbabilityPlotParams,\n",
    "                             TotalProbabilityPlotParams,\n",
    "                             TrackedNumericalPlotParams)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "id": "FctPdQzoDibI"
   },
   "outputs": [],
   "source": [
    "#@title Define some functions\n",
    "channels = [('Weak turbulence; focused beam', 'weak_zap'), \n",
    "            ('Weak turbulence; collimated beam', 'weak_inf'), \n",
    "            ('Moderate turbulence; focused beam', 'moderate_zap'), \n",
    "            ('Moderate turbulence; collimated beam', 'moderate_inf'), \n",
    "#             ('Strong turbulence; focused beam', 'strong_zap'), \n",
    "            ('Strong turbulence; collimated beam', 'strong_inf'), ]\n",
    "models = [\n",
    "    {'tabname': 'Numerical models', 'models': ['Numerical','TrackedNumerical']},\n",
    "    {'tabname': 'Basic models', 'models': ['Lognormal', 'BeamWandering', 'Beta', 'EllipticalBeam']},\n",
    "    {'tabname': 'Total probability models', 'models': ['TotalProbability', 'BetaTotalProbability']},\n",
    "    {'tabname': 'Semianalytical models', 'models': ['NumEllipticalBeam', 'NumTotalProbability', 'NumBetaTotalProbability']},\n",
    "]\n",
    "\n",
    "DEFAULT_PARAMS = {\n",
    "    'aperture': {'weak_zap': 0.012, 'weak_inf': 0.025, 'moderate_zap': 0.019, 'moderate_inf': 0.019, 'strong_zap': 0.14, 'strong_inf': 0.1},\n",
    "    'Numerical:status': {'weak_zap': 1, 'weak_inf': 1, 'moderate_zap': 1, 'moderate_inf': 1, 'strong_zap': 1, 'strong_inf': 1},\n",
    "    'Numerical:label_pos': {'weak_zap': 152, 'weak_inf': 153, 'moderate_zap': 110, 'moderate_inf': 110, 'strong_zap': 134, 'strong_inf': 107},\n",
    "    'Numerical:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'Numerical:label_dy': {'weak_zap': 0.02, 'weak_inf': 0.035, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0.005, 'strong_inf': 0},\n",
    "    'Numerical:smooth': {'weak_zap': 1.2, 'weak_inf': 1.2, 'moderate_zap': 2.2, 'moderate_inf': 2.2, 'strong_zap': 2.2, 'strong_inf': 0},\n",
    "    'TrackedNumerical:status': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 1, 'moderate_inf': 1, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'TrackedNumerical:label_pos': {'weak_zap': 152, 'weak_inf': 153, 'moderate_zap': 110, 'moderate_inf': 110, 'strong_zap': 107, 'strong_inf': 107},\n",
    "    'TrackedNumerical:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'TrackedNumerical:label_dy': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'TrackedNumerical:smooth': {'weak_zap': 0, 'weak_inf': 1.2, 'moderate_zap': 1.2, 'moderate_inf': 1.2, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'Lognormal:status': {'weak_zap': 1, 'weak_inf': 1, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 1, 'strong_inf': 1},\n",
    "    'Lognormal:label_pos': {'weak_zap': 125, 'weak_inf': 153, 'moderate_zap': 110, 'moderate_inf': 110, 'strong_zap': 107, 'strong_inf': 107},\n",
    "    'Lognormal:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'Lognormal:label_dy': {'weak_zap': 0.015, 'weak_inf': 0.015, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'Lognormal:smooth': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'BeamWandering:status': {'weak_zap': 0, 'weak_inf': 1, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 1, 'strong_inf': 1},\n",
    "    'BeamWandering:label_pos': {'weak_zap': 152, 'weak_inf': 122, 'moderate_zap': 110, 'moderate_inf': 110, 'strong_zap': 78, 'strong_inf': 78},\n",
    "    'BeamWandering:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'BeamWandering:label_dy': {'weak_zap': 0, 'weak_inf': -0.045, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'BeamWandering:smooth': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'Beta:status': {'weak_zap': 1, 'weak_inf': 1, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 1, 'strong_inf': 1},\n",
    "    'Beta:label_pos': {'weak_zap': 122, 'weak_inf': 155, 'moderate_zap': 110, 'moderate_inf': 110, 'strong_zap': 42, 'strong_inf': 48},\n",
    "    'Beta:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'Beta:label_dy': {'weak_zap': 0.005, 'weak_inf': 0.005, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'Beta:smooth': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'EllipticalBeam:status': {'weak_zap': 1, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'EllipticalBeam:label_pos': {'weak_zap': 124, 'weak_inf': 124, 'moderate_zap': 110, 'moderate_inf': 110, 'strong_zap': 107, 'strong_inf': 107},\n",
    "    'EllipticalBeam:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'EllipticalBeam:label_dy': {'weak_zap': 0.025, 'weak_inf': 0.025, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'EllipticalBeam:smooth': {'weak_zap': 2.5, 'weak_inf': 2.5, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'TotalProbability:status': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'TotalProbability:label_pos': {'weak_zap': 150, 'weak_inf': 120, 'moderate_zap': 110, 'moderate_inf': 110, 'strong_zap': 107, 'strong_inf': 107},\n",
    "    'TotalProbability:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'TotalProbability:label_dy': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'TotalProbability:smooth': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'BetaTotalProbability:status': {'weak_zap': 1, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'BetaTotalProbability:label_pos': {'weak_zap': 151, 'weak_inf': 130, 'moderate_zap': 110, 'moderate_inf': 110, 'strong_zap': 107, 'strong_inf': 107},\n",
    "    'BetaTotalProbability:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'BetaTotalProbability:label_dy': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'BetaTotalProbability:smooth': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumEllipticalBeam:status': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumEllipticalBeam:label_pos': {'weak_zap': 125, 'weak_inf': 124, 'moderate_zap': 110, 'moderate_inf': 110, 'strong_zap': 107, 'strong_inf': 107},\n",
    "    'NumEllipticalBeam:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumEllipticalBeam:label_dy': {'weak_zap': 0.025, 'weak_inf': 0.025, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumEllipticalBeam:smooth': {'weak_zap': 2.5, 'weak_inf': 2.5, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumTotalProbability:status': {'weak_zap': 0, 'weak_inf': 1, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumTotalProbability:label_pos': {'weak_zap': 150, 'weak_inf': 140, 'moderate_zap': 110, 'moderate_inf': 110, 'strong_zap': 107, 'strong_inf': 107},\n",
    "    'NumTotalProbability:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumTotalProbability:label_dy': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumTotalProbability:smooth': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumBetaTotalProbability:status': {'weak_zap': 1, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumBetaTotalProbability:label_pos': {'weak_zap': 145, 'weak_inf': 115, 'moderate_zap': 110, 'moderate_inf': 110, 'strong_zap': 107, 'strong_inf': 107},\n",
    "    'NumBetaTotalProbability:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumBetaTotalProbability:label_dy': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumBetaTotalProbability:smooth': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'xlim': {'weak_zap': [0, 0], 'weak_inf': [0, 0], 'moderate_zap': [0, 0], 'moderate_inf': [0, 0], 'strong_zap': [0, 0], 'strong_inf': [0, 0]},\n",
    "    'ylim': {'weak_zap': [0, 0], 'weak_inf': [0, 0], 'moderate_zap': [0, 0], 'moderate_inf': [0, 0], 'strong_zap': [0, 0], 'strong_inf': [0, 0]},\n",
    "    }\n",
    "\n",
    "def init_models_children(name, acc, i, all_controlls):\n",
    "    def handle_acc_title(change):\n",
    "        status = '✓' if change['new'] else ' '\n",
    "        acc.set_title(i, f\"[{status}] {name}\")\n",
    "\n",
    "    children = {\n",
    "        name + ':status': widgets.Checkbox(value=True, description='Enabled', indent=False),\n",
    "        name + ':label_pos': widgets.IntSlider(value=0, description='Label position:', min=0, max=200),\n",
    "        name + ':label_dx': widgets.FloatSlider(value=0, description='Label dx:', min=-0.1, max=0.1, step=0.00001, readout_format='.5f'),\n",
    "        name + ':label_dy': widgets.FloatSlider(value=0, description='Label dy:', min=-0.1, max=0.1, step=0.00001, readout_format='.5f'),\n",
    "        name + ':smooth': widgets.FloatSlider(value=0, description='Line smooth:', min=0, max=5, step=0.1),\n",
    "    }\n",
    "\n",
    "    handle_acc_title({'new': children[name + ':status'].value})\n",
    "    children[name + ':status'].observe(handle_acc_title, names='value')\n",
    "\n",
    "    for key in children:\n",
    "        all_controlls[key] = children[key]\n",
    "    return widgets.VBox(list(children.values()))\n",
    "\n",
    "def set_default_params(channel, controls, default_params):\n",
    "    for name in controls:\n",
    "        if name in default_params and channel in default_params[name]:\n",
    "            controls[name].value = default_params[name][channel]\n",
    "\n",
    "\n",
    "def get_channel_apertures(channel):\n",
    "    return sorted([float(a.name[:-4].replace('_', '.')) for a in (Path('../02-analysis/results/') / channel / 'numerical').glob('*.csv')])\n",
    "\n",
    "\n",
    "def change_channel(all_controls, observer, default_params, update_aperture=True, update_func=None, change={}):\n",
    "    for name, c in all_controls.items():\n",
    "        c.unobserve(observer, 'value')\n",
    "    if update_aperture:\n",
    "        all_controls['aperture'].options = get_channel_apertures(change['new'])\n",
    "    if update_func:\n",
    "        update_func()\n",
    "    set_default_params(change['new'], all_controls, default_params)\n",
    "    for name, c in all_controls.items():\n",
    "        c.observe(observer, 'value')\n",
    "    observer(None)\n",
    "\n",
    "def update(**kwargs):\n",
    "    channel_name = kwargs['channel']\n",
    "    aperture_radius = kwargs['aperture']\n",
    "    models = []\n",
    "    if kwargs['Numerical:status']:\n",
    "        models.append(NumericalPlotParams(smooth=kwargs['Numerical:smooth'], label_pos=kwargs['Numerical:label_pos'], label_dy=kwargs['Numerical:label_dy'], label_dx=kwargs['Numerical:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['TrackedNumerical:status']:\n",
    "        models.append(TrackedNumericalPlotParams(smooth=kwargs['TrackedNumerical:smooth'], label_pos=kwargs['TrackedNumerical:label_pos'], label_dy=kwargs['TrackedNumerical:label_dy'], label_dx=kwargs['TrackedNumerical:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['Beta:status']:\n",
    "        models.append(BetaPlotParams(smooth=kwargs['Beta:smooth'], label_pos=kwargs['Beta:label_pos'], label_dy=kwargs['Beta:label_dy'], label_dx=kwargs['Beta:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['BeamWandering:status']:\n",
    "        models.append(BeamWanderingPlotParams(smooth=kwargs['BeamWandering:smooth'], label_pos=kwargs['BeamWandering:label_pos'], label_dy=kwargs['BeamWandering:label_dy'], label_dx=kwargs['BeamWandering:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['Lognormal:status']:\n",
    "        models.append(LognormalPlotParams(smooth=kwargs['Lognormal:smooth'], label_pos=kwargs['Lognormal:label_pos'], label_dy=kwargs['Lognormal:label_dy'], label_dx=kwargs['Lognormal:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['EllipticalBeam:status']:\n",
    "        models.append(EllipticalBeamPlotParams(smooth=kwargs['EllipticalBeam:smooth'], label_pos=kwargs['EllipticalBeam:label_pos'], label_dy=kwargs['EllipticalBeam:label_dy'], label_dx=kwargs['EllipticalBeam:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['NumEllipticalBeam:status']:\n",
    "        models.append(NumEllipticalBeamPlotParams(smooth=kwargs['NumEllipticalBeam:smooth'], label_pos=kwargs['NumEllipticalBeam:label_pos'], label_dy=kwargs['NumEllipticalBeam:label_dy'], label_dx=kwargs['NumEllipticalBeam:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['TotalProbability:status']:\n",
    "        models.append(TotalProbabilityPlotParams(smooth=kwargs['TotalProbability:smooth'], label_pos=kwargs['TotalProbability:label_pos'], label_dy=kwargs['TotalProbability:label_dy'], label_dx=kwargs['TotalProbability:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['BetaTotalProbability:status']:\n",
    "        models.append(BetaTotalProbabilityPlotParams(smooth=kwargs['BetaTotalProbability:smooth'], label_pos=kwargs['BetaTotalProbability:label_pos'], label_dy=kwargs['BetaTotalProbability:label_dy'], label_dx=kwargs['BetaTotalProbability:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['NumTotalProbability:status']:\n",
    "        models.append(NumTotalProbabilityPlotParams(smooth=kwargs['NumTotalProbability:smooth'], label_pos=kwargs['NumTotalProbability:label_pos'], label_dy=kwargs['NumTotalProbability:label_dy'], label_dx=kwargs['NumTotalProbability:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['NumBetaTotalProbability:status']:\n",
    "        models.append(NumBetaTotalProbabilityPlotParams(smooth=kwargs['NumBetaTotalProbability:smooth'], label_pos=kwargs['NumBetaTotalProbability:label_pos'], label_dy=kwargs['NumBetaTotalProbability:label_dy'], label_dx=kwargs['NumBetaTotalProbability:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "\n",
    "\n",
    "    _, ax = plt.subplots(1, 1, figsize=(4, 3), dpi=kwargs['dpi'])\n",
    "    plot_file_name = plot_pdt(\n",
    "        ax, channel_name, aperture_radius,\n",
    "        models=models)\n",
    "    if kwargs['ylim'][0] != kwargs['ylim'][1]:\n",
    "        ax.set_ylim(*kwargs['ylim'])\n",
    "    if kwargs['xlim'][0] != kwargs['xlim'][1]:\n",
    "        ax.set_xlim(*kwargs['xlim'])\n",
    "    plt.show()\n",
    "\n",
    "def interactive_output(f, controls):\n",
    "    out = widgets.Output()\n",
    "    def observer(change):\n",
    "        kwargs = {k:v.value for k,v in controls.items()}\n",
    "        widgets.interaction.show_inline_matplotlib_plots()\n",
    "        with out:\n",
    "            clear_output(wait=True)\n",
    "            f(**kwargs)\n",
    "            widgets.interaction.show_inline_matplotlib_plots()\n",
    "    for k,w in controls.items():\n",
    "        w.observe(observer, 'value')\n",
    "    widgets.interaction.show_inline_matplotlib_plots()\n",
    "    observer(None)\n",
    "    return out, observer\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 749,
     "referenced_widgets": [
      "420a067744b540b38552932cca4879fc",
      "6aee40c953224f94afca5f9741b8a352",
      "26562b95442c46ecb8e593f7eb388be8",
      "e55ca0cb18094e37befd72e40fa7b433",
      "a67ffa6ed3bf4adc904aa69c37e008af",
      "ff2c742f2d1443d683f29571d378f43a",
      "8dd728fbbd6a4940bb621f9677ea0c3e",
      "47eb08d49f8348cdb5f83d0a60b98904",
      "0c2bc1801313489ea7faf262d89fc2f8",
      "8f1f1791bb4f4e4588604d25c46ae428",
      "f069e74c3bc0416ead1f5b77e831be31",
      "94a44f53a92d424b988b5cabd800e2bd",
      "b58e4f7f96f546f3bb7625d75dd6028c",
      "17baaba1d2e94bc19bb74cfbbed10f28",
      "1b60c970d608484a9d7a1c2c12bf18c0",
      "876217e9d52a49e3a069c10f6f8f868d",
      "ba3414632b8c4af894779af7222cbc7e",
      "91d498c295d7441580f8cfbd99b14d53",
      "d8bc6f04349247a58190b07b537b0c14",
      "ba9511899eb04853a01cb31b22a0fd36",
      "ec284b56916b4a85b89cb31c67673248",
      "65916c8dd44e44d18f914e4ef9b35fb5",
      "62924c76b6704389a61ca172a0fbb344",
      "b1a119e075894cdab4f87527dab15ebb",
      "f463b9c480be43419eb07a13660c7786",
      "3eb5409deebf41c6a8fdb3feb519910b",
      "b42a39d4eb4743daaaeb74b139fd2975",
      "4e6bc32482164ef0a5d738a500c24cb6",
      "9673f54e356f4f499da444937562aef3",
      "fffd85e50827473ea9454f80b84ee640",
      "115bd7b9ffa643e390b554f0228db781",
      "318a2d51258046d28ab5e782641ab0b0",
      "8c5fcf76d3eb4d03842915067ff2a607",
      "c962a8e3bb1540dbb2fab320f6cb0eb2",
      "b9b5a21aeb8c4da789d40b36820a3cdd",
      "f2b0ee5b9ef24829ab9e5e79167d7a57",
      "d13ca310511744878c48018e282910dc",
      "8b06acdc312e48f8a7870cedb0285d20",
      "a78c539e009341eb8185f78f30b4bf48",
      "058a27b28fd34999af80c68a49095529",
      "bbcbc885b24c45f09436f6aaee8cc3a5",
      "5b745652fa354faa80e25a46147c8194",
      "2db270f4a5534c2e97f34dc8cbb3eda8",
      "1a4e3df96ec6475faca86862bd64ea8a",
      "729160839f9a401e992f7af127527874",
      "a8163e55a8944ff095fcb3bbf396d592",
      "62429d63462f426cae4e3c67c71d7dd4",
      "33b54a2b8acb424bb68f777a75aa36f1",
      "050ec3fb82f3457499ab062ee0f7e16a",
      "7d899e9d96484c518435d4de75118d36",
      "68f7796f6aa248138c9f14b26ee3dc67",
      "c9b23562010141d593388c323081f9db",
      "016dda74d7d04170824273cc81f9ecbd",
      "365eda297e3a4a9fbdbabb2ab08da741",
      "834c211bf9cc46b4864a243053986d94",
      "f9505796fea74befb4dda52b1eca64da",
      "081dfd763f67426a8b9739e50aaa2eb0",
      "5140e1af8b164012b537d0a3a9c9c77e",
      "776e0ab1283245f0895fdc7faf3fe2f2",
      "c682a904897f46388615459758620105",
      "144af3ff7a2b4277bf09ecb89eb6710f",
      "222a613a2a3e4ac9820ec7328bb220d5",
      "4da652c5a5074f62ae4ff2b92b91f26a",
      "0305e3403b51430b9070b2c2807ee440",
      "3b22b67d94f3437788fce6f777a143b1",
      "a9e67e94cef9401cbd9656d2d5f72002",
      "0aacabe3df7846e4927f9d3d8df50a5c",
      "764dc03b8eea4b0bb2629ffad2aea7bf",
      "79ab6383b2f349cb9c625364c4fb948c",
      "bcb3164de20e41a5aeb0e47828bef479",
      "dec50427dcf745c59eca37405444110d",
      "eac31da7bfbd4215be607043e7ad1d63",
      "707c7814fc964e96a862cb08a5b97a4b",
      "e8047dd1dd6242e1b4e10539d5f81693",
      "41cb8408fcbf484396eb4224d933640d",
      "31b612c2740d43b59e16209d2222d6bd",
      "c5a6c6eaaa1847a8951e06db54ee2c38",
      "9333338a03e54fdeb78f712112be4d06",
      "338f8c6dea4545e7ba89354304ff553f",
      "27706b1ba14647a7aa03e34afe5fbda6",
      "5ab995c8cf0f49a8bb39ce6c36ef2636",
      "9fc6def550bd449d84ca31b1ba80e8fb",
      "5968ebfda5794240800a7c6ec7fede5c",
      "0a32ed5a2cbd47529ddf8c92ec6f4e68",
      "42e17ef576584a299af9dcf47f3fba70",
      "ee154c550f80427f865acdf83e8a1fba",
      "bfcaaa0ef3ee4b87adcd5a1da76fa9f3",
      "d084482e38a24594aac074e5f595c563",
      "ee240e75018046c0bec590fc1cbc291c",
      "5c42718c94f647928c63490e432c3e8d",
      "2c0ec5d68e3a449fac437b851d81b87c",
      "dbbdce38bf304da1a458e9cdba999ae2",
      "c32e93dd3cde4fb6bc145ef3d38e9ec9",
      "484537c362454cb7853bccc361584bc9",
      "2134bc9e921e40c59099093ec5ab615b",
      "d36d91378df643adbd160371cf0b3071",
      "06cc775c95df43df902d103d516016aa",
      "2f78989920444787a4a5d473890e4f2e",
      "c17d844122c14345b93e6b149280e923",
      "8dced2150d32407f99ae7b6bcbfe0eb5",
      "2bf6af1ec1624a3796de09341de1b15d",
      "b220f823904e408da761b43cdb0d1c1e",
      "c135a3540ea4454b84cc493f0cce83cc",
      "53d0b3fce2c041b68483a24466a0851b",
      "63eac14c24544c73bfd97c0a7d8c16fb",
      "0f88a90d2d5e45ef82ffc2bb0f1ffe42",
      "642a49fd110648dd8efd82da9b9ee345",
      "33f5a4b285ae4a8a8ec506181dd618c7",
      "3846d481c7a24f37ac80b2353b2d91ce",
      "23ab791d034d4bffaa293fc998e739a4",
      "dab5e47c5d00405a9f5be6dd860fa755",
      "f5fdc95ecc1840acae7315bf752592c0",
      "492ded054b1d44a2874d74c9ac0c8475",
      "62f1e808cd3a44f49b6bb4a5667e46fe",
      "f118ce60954d450ea97d09ed8cbed777",
      "9b9e434a144949a4903fd98736cf8f3f",
      "e535388811654fc789a371ba1b8c1f3d",
      "a73461394ebc4c419c38a74ca2b1d34b",
      "39d006490516481888917ae83c89051e",
      "19cb8f3352894748adf3b305e7b12837",
      "dbf6d0f14ec04a8e807aaa545a2a0dfe",
      "90c31f93eac64583ad8388a78afa0976",
      "6e4e9179a96848f1b53e9f1ca6d86bbc",
      "028d83c23ee444f8bdd682c7ebd4d2aa",
      "6f668734f64e4b89865c398f4f7e8245",
      "4e9777d49a384af291dfaf096c3cefc6",
      "c0768c2d0bf7496ab1019f232295fdc1",
      "f27bf08ef4dd4f819be5afb4bf9ba894",
      "3ef5b06fdb6c433c869ff80809bc2cd4",
      "2c6320133cbf41b4beb16ccf9485bc94",
      "3dd3b880f9ab4269a2485cbfa421d5b3",
      "fed979eb97734c3d9c1b820832a0b8fa",
      "b67adb6d9c7946339d058f099c6d7598",
      "de2b343abebd46a98b5f2dc62bb49801",
      "c4ee60eb8a11446cadc01f8bbdcc7e70",
      "0895ee79c7ae4571b386894178556061",
      "1f06627cf9154a5580b73e4a3a1abcd2",
      "deead41213e94f0c9bd590d39aeeed94",
      "2ba41e96b53140a098ae1b5cac720046",
      "93fd417cf0b34168a9238ee1b6a57052",
      "57b2f87f18874916b65f4d99ca04a8f7",
      "ff5502650b2343b6a7f7983344af0965",
      "cc6306c724214b5b944a80d830b849af",
      "b1d361071bad4b8180e5d7d0e7cbce18",
      "03982ea4f2664ac2926567199f8b8d40",
      "6ecc85922ff94a7aa6da731c31cd96dc",
      "081aa6fb6ba24f4eba22831f00f04865",
      "8a82c69feb854c449c8cce3770d6b3b6",
      "673839f1348041c181755f882705adac",
      "c4375635d0af477b82c18f407fc72493",
      "ad3c38bd4cfc437c8c99f11467cf1c2f",
      "5e864531504d4cd188760f5b0e7bf59b",
      "2a7bd65e65e44e68bbae67daa590a0cd",
      "e540f4a1b5ce46debe1c19ffeea183d4",
      "d4be99dfb69447dfb810d6ae7b37962a",
      "2896c5b6fdfe42f38976695fdc656625",
      "d1377d467c98426a924cf11a89c2f064",
      "7556f9d2c89342e1b88f96d7581ee1f6",
      "6bc563be51d84e5baadd1b6720754ad6",
      "cf98883583e146ecb9f6580248e808bb",
      "6c1920596ad942948b776b3f271044d6",
      "49a65a3a171d48718007a8a5a5cc0a05",
      "ad1d6c41b37e433c928373ee9604b762",
      "93cd7bfb62d64d12a2756b55c3b338a4",
      "00b197cf57e94ab68fc7ca11a8ce4f51",
      "157f02e210864aa9919c1fb38194600a",
      "a0694f2c92884d299d47be2984ed3efc",
      "585e0153393a4fd39c0a0acb225fff0b",
      "9fa5bddb295140e6be23d9943b4da2c7",
      "6ed3976708214cbf93733e4897f3aca7",
      "1f720a75b82c471393f1eed1053eb2b7",
      "177e6c3fb80940459a6c68235785a842",
      "b542d463d6d24b2cbc6095939a97b454",
      "81118a7e09be4d8f9a0138e3023c7edb",
      "01351f8fd0844da9b874dbdd89d72414",
      "fedce92f97eb4ba4a7415b5748c9fd0a",
      "f5bf62fc051a42d19ae0fabc8244dc8f",
      "10249244144048e4b8a3345719ada787",
      "1d66200bfcb245a39425f60ce220d48d",
      "f9c85b1c24b943e79ef7a7bb26daa03f",
      "b39ae44a852047a9aa9051bc79857d90",
      "3b470b83d9554e1f9a6405127073c606",
      "0caa5b01bf73448f813bf6bd5ebd0f96",
      "e715ae84e5a1409896d4e94047df4ddd",
      "2017a13731ef4fa5a07f073d4daf1f6d",
      "c3b8352db38e437b905884193c761ff8",
      "0c2c4daeccff404a8e4d45301c1a196d",
      "0719950cd8304e58a1813180f3d1f8a8",
      "c4d40e9ca693462dba63a196053cf23b",
      "483fe28e90554385b7c3acf93b9a5954",
      "69de70bd0d0a45f1b49b8bbffd680712",
      "555cf80601db409f88bf363fd4c0de94",
      "a0555dd84bfe4d8581d02d732932f507",
      "50f3ebb1fe4a41938a7c2a47f49295fe",
      "4644e0f9c7b742a3b7a892e4cb5e2d49",
      "502d5cbb93f746c69f1db5189521da72",
      "9c992eb3725045ab88559b999bf093ad",
      "96f4b73cf6dc479db79bc76f3a68cd64",
      "540289460f5f4b4ab9869a5b08318363",
      "4d9bbac099a04b788c205f2c08920725",
      "e373df177a4b4fc080b0d08922115352",
      "4f27021268794397bc889fe2706e2f20",
      "aba6c7a04b694043aa33d092ccd0b2c7",
      "86897cc30a1c49e080af4f674b4de755",
      "adcf507a5ab743009d996f49759dc0cd",
      "94437761cf754e1c8d7c1e76f4113514",
      "e4f810b93711467ab9288558652019d1",
      "4f550a90196643a4bb0a904f73a5f308",
      "13702fdd33204c47a2c2b5104501c728",
      "090f024ed3b84a09a80e603bf59b2cde",
      "733d7a43c08f4c93857841dd1d68eb67",
      "50da3a9d5c6a448bb7084b65dc100592",
      "e279d92ebb184c83bd107698eab54329",
      "a0279689ff3e40b38067d58c01f8d96b",
      "998906019c114d35a629b6601f86e93b",
      "438b1280a7884a3b92d6953c6c1e5a1b",
      "03304b82c7bd4946b635c4e6aca51df9",
      "6789db222bae4581b1df867f02184cee",
      "aa17a75f41de4c629e3873b9a5019532",
      "a8a4cc1355964f98ae146846ebda1d7d",
      "78ae29c88d6e4be49b8a795d5ad7fbcd",
      "24dcd1de6f56435eb5f4631ca4ab3e4c",
      "eb846f3e650b473aa6c89e5aef17a9d8"
     ]
    },
    "id": "6sT0SrPwI_Qe",
    "outputId": "fb89e164-986a-4d20-eaab-798d4f031994"
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "a7c9b1fe16b745089a8e27387ff24184",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "VBox(children=(Dropdown(description='Channel:', layout=Layout(width='max-content'), options=(('Weak turbulence…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#@title Plot PDT functions\n",
    "DEFAULT_CHANNEL = 'weak_zap'\n",
    "DEFAULT_APERTURE = 0.012\n",
    "all_controls = {\n",
    "    'channel': widgets.Dropdown(options=channels, value=DEFAULT_CHANNEL, description='Channel:', layout={'width': 'max-content'}),\n",
    "    'aperture': widgets.SelectionSlider(options=get_channel_apertures(DEFAULT_CHANNEL), value=DEFAULT_APERTURE, description='Aperture: ')\n",
    "}\n",
    "\n",
    "tab = widgets.Tab()\n",
    "tab_children = []\n",
    "for i, group in enumerate(models):\n",
    "    acc = widgets.Tab()\n",
    "    acc.children = [init_models_children(model, acc, i, all_controls) for i, model in enumerate(group['models'])]\n",
    "    tab.set_title(i, group['tabname'])\n",
    "    tab_children.append(acc)\n",
    "\n",
    "tab.children = tab_children\n",
    "plot_controls = {\n",
    "    'clip_tails': widgets.FloatSlider(min=0, max=1, step=0.01, value=0.1, description='Clip tails: '),\n",
    "    'xlim': widgets.FloatRangeSlider(min=0, max=1, step=0.01, value=[0, 0], description='X limits: '),\n",
    "    'ylim': widgets.FloatRangeSlider(min=0, max=20, step=0.01, value=[0, 0], description='Y limits: '),\n",
    "    'dpi': widgets.IntSlider(min=50, max=600, value=130, description='Zoom (dpi): '),\n",
    "    }\n",
    "all_controls = {**all_controls, **plot_controls}\n",
    "out, observer = interactive_output(update, all_controls)\n",
    "all_controls['channel'].observe(partial(change_channel, all_controls, observer, DEFAULT_PARAMS, True, None), 'value')\n",
    "change_channel(all_controls, observer, DEFAULT_PARAMS, True, None, {'new': 'weak_zap'})\n",
    "plot_params = widgets.VBox(list(plot_controls.values()))\n",
    "\n",
    "all = widgets.VBox([all_controls['channel'], all_controls['aperture'], widgets.HBox([out, plot_params]), tab])\n",
    "all"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "cellView": "form",
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 1000,
     "referenced_widgets": [
      "745eb824781c447190df5362b82b0416",
      "f63cd626757d40c8ab1e6260d1537ecf",
      "bdac786f0680452d91323c0c3857c017",
      "1a9aecfb3c4c4dd59ae432a6da110bad",
      "fdc9e0164e6144d19f0a073f004e8f3f",
      "90d975b6af3245d3b08c1a4ef3cb1054",
      "030245560ce24683bca1737979069762",
      "bb21b763d73d4eb786658d0a2b71fef3",
      "e5ad54f1a0584019968ff6faed9ecadf",
      "613058c21c47445d95271a9a91cdf460",
      "f67ba33eca7043459219674b9e0512fb",
      "840449b9c38c45a3a6377f00cea5c8cf",
      "54edfcce5861443d8166e4a863ab56a2",
      "f8138a215a724984a27bc38574e4e133",
      "ebd197a813c84557a7268423f0db7cab",
      "7e8c9bf26cba4b64adb716f6601623df",
      "09d1c1d249a642079b7e06c74f9db574",
      "3ac1f249b8f249e9ac2f6dba2362e6e0",
      "bc0f350eb82e4727b4efd2c07f39a802",
      "098ea8d4f9fd456787f27068cde1f6c6",
      "b907e45f7a694964aa9cf88d163dde77",
      "e9d7d6023654435e8d130941234a4293",
      "5e539a715cd3430c8cd44c1a8531972f",
      "b1dfb08ec4a044b5aa1a903d871786b3",
      "c2c2f79377a640d8a4f3f490fc080d29",
      "1938595da0ae4be3a01b75ca93391825",
      "82382d38564249ca8068e4f309bfd511",
      "5a447296b1024cce943f4fbd557c889d",
      "86a6c8eab23644899f72a9bf19160b3a",
      "6ad2cc09322d4a4aa80da7c1511ae63f",
      "06aaf2da94374dc3bea4d7bc25cf5aa9",
      "ea0346bb19ec4650a4b8579d68e1abab",
      "63e3efd9a4a84817b56527a452f05ad9",
      "c3910ba9f0cc4fb6aeb46c1dfb06eb5b",
      "696a2cf27e764035bce6e6dfddea0bd0",
      "46ce28b26c9247dd8aca05caff0d9916",
      "1aa78f024adb4cfea4411a8bd50be213",
      "e7e78bd2e4074ea49018ac997b921837",
      "7ad9efa6b0ae4ecb9b6e1cb8151977b3",
      "46612f620892467bb1ed304d52f3009b",
      "facd09b5d8674f94881b0b17fb446a61",
      "ecff9a10fa42481082babcb0bd4aa0b2",
      "24662a9bbcc349c58b7f7b8d6bad3447",
      "3629397af4c845278b19fd947ae456ce",
      "043ced2eb3654b66a1b99816bcdaf3a3",
      "f1f73bdb9bab440ab5b6310c2d60fc57",
      "1145ac8ca8004bf1a8d05f238fb835dd",
      "7a9c7d28325e49fbb839830a766a0e10",
      "f7b4ceb61ebc44acbee703c1a6a35d3a",
      "369d95dd218e4495b96e625580489ed2",
      "99a42e9d0ac14d9392bb1fc988b8ab8a",
      "34c851bc6f534a69aa3a33cceb2f99d9",
      "3cb41a088c2b45eebef42429e984d329",
      "75eb93bb14f94bb09fa04f9bed488ac7",
      "abe2ed8456c34524a83476edcb1056b1",
      "e4de337aacdf40479a8a4e86e69e9d95",
      "241e6551845548dca7033f1ac598d431",
      "0dc1955efa494ae0bcbf5a4d7dda6dad",
      "e1ae9e5520cb465d9ac9e256ac5bb307",
      "d2bd16c98e4045408b7749743a3c3549",
      "5dce9a316ca349678cca452eb50ac4b8",
      "b3eed6ce19fd459bb98b73814ed7c3f7",
      "97b9c98ae0fd4afaa0e5b5de3e7629f0",
      "9fff0a39507f40acaacced0d03abf6d3",
      "af925e9f979c43f782b65fdc9b5e4a95",
      "784690fe3ddf4e449c2edb337b174ebc",
      "0d849d5ff0fa43a48c85b2cf0f204ab0",
      "a5644099dccc4318ad81da811bf70439",
      "3fe21b232d784c0581a481136fccf70e",
      "e20a81635e40465397841df08c108f2f",
      "7085f571cc6b4c04bea79a583bcfe05e",
      "347653af952f40339c1c660354a22539",
      "84a30ed7715f4a308733ebb4ae0486b4",
      "4d671076ae42485f8759584870bc4435",
      "4b6d2e81477e438e9b0563b7834d1d13",
      "0193c25733214175abe8fbe1e8a05d4b",
      "fce05862360e4048b20e8924e32bf411",
      "a33c3348a2ab4e5b842dfab9d3ff7e5a",
      "3c8dfd3f47024c4f8b026db7a923c95c",
      "29eb8f6ded5a4270924a1293134619c1",
      "68e03c53e27e4d64983f188bf96cd47d",
      "04eb58c55ad446208cd06bf1f95786ef",
      "625136280c7b4edd8bd5d5698d16a308",
      "0daa16a7f5f64d5d9c023c4e95d7e6af",
      "7a36ecbcc6114924a34975f55c95fa3d",
      "f455a02d214343fc9718e63f5919a6a6",
      "93cfae04246a4f1682ffa75b4fa3e87c",
      "0b72fcdb9aaf4036b3a3756105935253",
      "e3d10f9a402c40c1b7b1c2d20780b778",
      "6c0e502e005a4564a40baa2ae0b8e13d",
      "df2261e3e0114c74a17835113e65b870",
      "7bbc4f93a0aa4ece8476d9e68502ffe8",
      "9bfece4a79c64259bb8137dd893b805c",
      "b50a91db8eb24edcab459dadbd41899e",
      "b797f0a01f124ff0900087d0552b792d",
      "5fa72e0faf6848a3b5737e417788cd6b",
      "9208ddef4ff84612b064aa5afe86e12a",
      "a912f3db5b11419eb3d82bfdfcd1afe0",
      "54e5758b097c4265ba81cd9b1b2a97f9",
      "3f843c985cea46059add9a0e3193bec6",
      "087e99cada51495f9bd96430f6b007e3",
      "9a95a2302110451fa77ccad353bfbba1",
      "f2645ad0cc8e4ed7b62769a6f0269390",
      "084d307bee2040eaa68b1d71ce5b9efd",
      "aa2cc1848b2b4fe1a479b2041eda4be6",
      "f640361c6c78432b870c10486558d6c7",
      "e7b3272aafa34f87b4bf29b3cfa7ec8e",
      "383d143275a94d4faf7f5923ecc6b908",
      "abf3b598657149a3ae7eaa3987c4687a",
      "fb991ee4c8134f4fb3ebddfc12a7912c",
      "d27da43cde49452bafeb84b1ff444a46",
      "0ce0a2a840ca495d9fcf11d4b9cf3f70",
      "586890b565514fd6a59376b642dc1df8",
      "9fa757d5146f4084b4620d95c9e4dec4",
      "f8a0621af0c44d2183daa3d2e9537f23",
      "06cf7e0b97374424a7369c4628f2b5fa",
      "41f36983d1be4ff183ae493b36e80a02",
      "61e9ccfd97e047a1a3ccbeb1c151a61e",
      "3ee8b58694464407b7fa696607bfb14d",
      "d60df893221d4d0fb2ab1d59c17fa8e6",
      "60301c2acc24439281c3ae97c1e49459",
      "e76c9ef29f344a2eb295d968caa4a56a",
      "1a65b6c6b2db4c4cb2ff482a1d4a7695",
      "b08da7893d4149768a0dd0497396d7ff",
      "0742f2b36c304e509a5456de46d743e2",
      "d8750102a4e1493580a4bb5ccbc37e06",
      "7ed5e439693f47c39a4385c693de023a",
      "534300f0899a4bd4a602eb5ac36f8605",
      "5739a81e2ce640eb925bc2337a951fb8",
      "2dc00f6bce0848b4afeeefcf78fa6c82",
      "9980986c8a1c494586f24063ecc401a6",
      "17f6f27c820a4b7685744f1d60d4d55c",
      "3fd2cf792ec5409e879fa8b94849e146",
      "f854b31e52a545e0bb4043e08398ddfc",
      "0a6ad1413473412ea8998f941f7974b6",
      "cc3d635c9ffc4d3aa3981e83ef2c1537",
      "31e6a63eb36c45fcb1efc762bb40c27c",
      "c19f381de8b14e0ca669220db54bf5f5",
      "f594091645864af5a3cd9afe865a7e9e",
      "08c0349cc7eb4174885dc0ec8100919e",
      "626fa238b5f5448e91e779abe8a45d2f",
      "1af67eca363f4f958af6186ee26d3751",
      "e186e80ac1cb400591e055d772776776",
      "4747c0a05c0d4c16afced6b8e421c5ff",
      "2bb934598f2c42dfa1781fafe3d37507",
      "c908af05cf6c47fdab1dbaa4f5cfe18b",
      "fe8e7ddff31649f281d2eed76946bf9f",
      "d5bd0fb8df394441b66c4c3442c86344",
      "8f6bf5d0ef864cfa823443478302638a",
      "e42a03edcee04b97a552855192fc1ca7",
      "fc71455575f3434baa3fe83e63726741",
      "91e30f7389e94fda927750affc53a027",
      "445477f927c74d79ac7904d7f2573741",
      "1618fac18fbd4852ab7096b0647275fe",
      "877bdcc2c77c43288186c57f361b7bf5",
      "f71c5a21e08547e88a91000225583d55",
      "a6e9f70895e946ffb6249071bf828920",
      "53bfdc332e4c46d7b8002c997faa6aac",
      "e8816d1704974bda83cf0db6a499bb6a",
      "c0a0f8e3e2f044aba382b342c3d59882",
      "5018f02113b0436e8111facbf3bdcad4",
      "94301af7166a40dc9f32e740304bef94",
      "323a968d489e4f4da7deee550af47dff",
      "af020c09001a41e0878870133b564fd3",
      "435ff0f5837e4ac0ab01a46dedb32b49",
      "edf079e8108f4598989dcf39a49604ca",
      "3ddedc8ff67741e4ab728137031b80e2",
      "8945c6432e324d2696b36a53ee2b21e4",
      "14de1128db9d4ba2bdfba35409c0cf62",
      "37e75c5db8e9416bb837d3ed9a83362c",
      "95ec324065044e208fcaf316daa4ecbc",
      "9fba156806514e3ab77ad4d1f4057fdd",
      "7c2b3c88980e46149399d83e727f78a9",
      "922df5d4292a420b890954f6a64ce3b4",
      "cb98d92e15304d19a5a55dcfb928068f",
      "efc91abf50bf44a89315b9c3e6f1a76f",
      "e304b50861e14cbdb229b7e656507eae",
      "2d30d97b0f424cb684d840ada5fbd598",
      "622213fb96a740d6b01c6a01de7f0af5",
      "8c4e65ef23874d9184f0fd019938cee9",
      "c355390143b04ad2bd8681b12f881215"
     ]
    },
    "id": "PjZhTIiHx3s5",
    "outputId": "239b6da5-aac2-48a3-b189-24d757ea3abc"
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "dabdb20be2224f08b4972e7512d80a2f",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "VBox(children=(Dropdown(description='Channel:', layout=Layout(width='max-content'), options=(('Weak turbulence…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#@title Plot KS values\n",
    "def update_ks(**kwargs):\n",
    "    channel_name = kwargs['channel']\n",
    "    models = []\n",
    "    if kwargs['Beta:status']:\n",
    "        models.append(BetaPlotParams(ks_smooth=kwargs['Beta:smooth'], label_pos=kwargs['Beta:label_pos'], label_dy=kwargs['Beta:label_dy'], label_dx=kwargs['Beta:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['Lognormal:status']:\n",
    "        models.append(LognormalPlotParams(ks_smooth=kwargs['Lognormal:smooth'], label_pos=kwargs['Lognormal:label_pos'], label_dy=kwargs['Lognormal:label_dy'], label_dx=kwargs['Lognormal:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['BeamWandering:status']:\n",
    "        models.append(BeamWanderingPlotParams(ks_smooth=kwargs['BeamWandering:smooth'], label_pos=kwargs['BeamWandering:label_pos'], label_dy=kwargs['BeamWandering:label_dy'], label_dx=kwargs['BeamWandering:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['EllipticalBeam:status']:\n",
    "        models.append(EllipticalBeamPlotParams(ks_smooth=kwargs['EllipticalBeam:smooth'], label_pos=kwargs['EllipticalBeam:label_pos'], label_dy=kwargs['EllipticalBeam:label_dy'], label_dx=kwargs['EllipticalBeam:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['NumEllipticalBeam:status']:\n",
    "        models.append(NumEllipticalBeamPlotParams(ks_smooth=kwargs['NumEllipticalBeam:smooth'], label_pos=kwargs['NumEllipticalBeam:label_pos'], label_dy=kwargs['NumEllipticalBeam:label_dy'], label_dx=kwargs['NumEllipticalBeam:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['TotalProbability:status']:\n",
    "        models.append(TotalProbabilityPlotParams(ks_smooth=kwargs['TotalProbability:smooth'], label_pos=kwargs['TotalProbability:label_pos'], label_dy=kwargs['TotalProbability:label_dy'], label_dx=kwargs['TotalProbability:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['BetaTotalProbability:status']:\n",
    "        models.append(BetaTotalProbabilityPlotParams(ks_smooth=kwargs['BetaTotalProbability:smooth'], label_pos=kwargs['BetaTotalProbability:label_pos'], label_dy=kwargs['BetaTotalProbability:label_dy'], label_dx=kwargs['BetaTotalProbability:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['NumTotalProbability:status']:\n",
    "        models.append(NumTotalProbabilityPlotParams(ks_smooth=kwargs['NumTotalProbability:smooth'], label_pos=kwargs['NumTotalProbability:label_pos'], label_dy=kwargs['NumTotalProbability:label_dy'], label_dx=kwargs['NumTotalProbability:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "    if kwargs['NumBetaTotalProbability:status']:\n",
    "        models.append(NumBetaTotalProbabilityPlotParams(ks_smooth=kwargs['NumBetaTotalProbability:smooth'], label_pos=kwargs['NumBetaTotalProbability:label_pos'], label_dy=kwargs['NumBetaTotalProbability:label_dy'], label_dx=kwargs['NumBetaTotalProbability:label_dx'], clip_tails=kwargs['clip_tails']))\n",
    "\n",
    "\n",
    "    _, ax = plt.subplots(1, 1, figsize=(4, 3), dpi=kwargs['dpi'])\n",
    "    plot_file_name = plot_ks_values(\n",
    "        ax, channel_name,\n",
    "        models=models)\n",
    "    if kwargs['ylim'][0] != kwargs['ylim'][1]:\n",
    "        ax.set_ylim(*kwargs['ylim'])\n",
    "    if kwargs['xlim'][0] != kwargs['xlim'][1]:\n",
    "        ax.set_xlim(*kwargs['xlim'])\n",
    "    plt.show()\n",
    "\n",
    "def update_labelpos(ks_controls):\n",
    "    MAX_LABEL_POS = {'weak_zap': 39, 'weak_inf': 39, 'moderate_zap': 54, 'moderate_inf': 64, 'strong_zap': 49, 'strong_inf': 49}\n",
    "    for k in ks_controls:\n",
    "        if k.split(':')[-1] == 'label_pos':\n",
    "            ks_controls[k].max = MAX_LABEL_POS[ks_controls['channel'].value]\n",
    "\n",
    "KS_DEFAULT_CHANNEL = 'weak_zap'\n",
    "KS_DEFAULT_PARAMS = {\n",
    "    'Lognormal:label_pos': {'weak_zap': 18, 'weak_inf': 21, 'moderate_zap': 5, 'moderate_inf': 5, 'strong_zap': 23, 'strong_inf': 23},\n",
    "    'BeamWandering:label_pos': {'weak_zap': 17, 'weak_inf': 25, 'moderate_zap': 24, 'moderate_inf': 24, 'strong_zap': 24, 'strong_inf': 24},\n",
    "    'Beta:label_pos': {'weak_zap': 13, 'weak_inf': 11, 'moderate_zap': 9, 'moderate_inf': 9, 'strong_zap': 10, 'strong_inf': 10},\n",
    "    'EllipticalBeam:label_pos': {'weak_zap': 23, 'weak_inf': 23, 'moderate_zap': 29, 'moderate_inf': 29, 'strong_zap': 10, 'strong_inf': 10},\n",
    "    'TotalProbability:label_pos': {'weak_zap': 15, 'weak_inf': 12, 'moderate_zap': 10, 'moderate_inf': 10, 'strong_zap': 19, 'strong_inf': 19},\n",
    "    'BetaTotalProbability:label_pos': {'weak_zap': 17, 'weak_inf': 17, 'moderate_zap': 19, 'moderate_inf': 19, 'strong_zap': 12, 'strong_inf': 12},\n",
    "    'NumEllipticalBeam:label_pos': {'weak_zap': 30, 'weak_inf': 28, 'moderate_zap': 34, 'moderate_inf': 34, 'strong_zap': 15, 'strong_inf': 15},\n",
    "    'NumTotalProbability:label_pos': {'weak_zap': 26, 'weak_inf': 24, 'moderate_zap': 42, 'moderate_inf': 42, 'strong_zap': 41, 'strong_inf': 41},\n",
    "    'NumBetaTotalProbability:label_pos': {'weak_zap': 34, 'weak_inf': 21, 'moderate_zap': 38, 'moderate_inf': 38, 'strong_zap': 36, 'strong_inf': 36},\n",
    "\n",
    "    'Lognormal:smooth': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 1, 'strong_inf': 1},\n",
    "    'BeamWandering:smooth': {'weak_zap': 4, 'weak_inf': 5, 'moderate_zap': 2, 'moderate_inf': 2, 'strong_zap': 4, 'strong_inf': 4},\n",
    "    'Beta:smooth': {'weak_zap': 0, 'weak_inf': 1, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 2, 'strong_inf': 2},\n",
    "    'EllipticalBeam:smooth': {'weak_zap': 4, 'weak_inf': 4, 'moderate_zap': 1, 'moderate_inf': 1, 'strong_zap': 1, 'strong_inf': 1},\n",
    "    'TotalProbability:smooth': {'weak_zap': 1, 'weak_inf': 4, 'moderate_zap': 1, 'moderate_inf': 1, 'strong_zap': 1, 'strong_inf': 1},\n",
    "    'BetaTotalProbability:smooth': {'weak_zap': 2, 'weak_inf': 4, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 1, 'strong_inf': 1},\n",
    "    'NumEllipticalBeam:smooth': {'weak_zap': 1, 'weak_inf': 4, 'moderate_zap': 4, 'moderate_inf': 4, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumTotalProbability:smooth': {'weak_zap': 4, 'weak_inf': 4, 'moderate_zap': 4, 'moderate_inf': 4, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumBetaTotalProbability:smooth': {'weak_zap': 4, 'weak_inf': 4, 'moderate_zap': 4, 'moderate_inf': 4, 'strong_zap': 0, 'strong_inf': 0},\n",
    "\n",
    "    'Lognormal:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'Lognormal:label_dy': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'BeamWandering:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'BeamWandering:label_dy': {'weak_zap': 0, 'weak_inf': -0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'Beta:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'Beta:label_dy': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'EllipticalBeam:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'EllipticalBeam:label_dy': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'TotalProbability:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'TotalProbability:label_dy': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'BetaTotalProbability:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'BetaTotalProbability:label_dy': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumEllipticalBeam:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumEllipticalBeam:label_dy': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumTotalProbability:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumTotalProbability:label_dy': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumBetaTotalProbability:label_dx': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'NumBetaTotalProbability:label_dy': {'weak_zap': 0, 'weak_inf': 0, 'moderate_zap': 0, 'moderate_inf': 0, 'strong_zap': 0, 'strong_inf': 0},\n",
    "    'xlim': {'weak_zap': [0, 0], 'weak_inf': [0, 0], 'moderate_zap': [0, 0], 'moderate_inf': [0, 0], 'strong_zap': [0, 0], 'strong_inf': [0, 0]},\n",
    "    'ylim': {'weak_zap': [0, 0], 'weak_inf': [0, 0], 'moderate_zap': [0, 0], 'moderate_inf': [0, 0], 'strong_zap': [0, 0], 'strong_inf': [0, 0]},\n",
    "    }\n",
    "ks_controls = {\n",
    "    'channel': widgets.Dropdown(options=channels, value=KS_DEFAULT_CHANNEL, description='Channel:', layout={'width': 'max-content'}),\n",
    "}\n",
    "\n",
    "ks_tab = widgets.Tab()\n",
    "ks_tab_children = []\n",
    "for i, group in enumerate(models[1:]):\n",
    "    ks_acc = widgets.Tab()\n",
    "    ks_acc.children = [init_models_children(model, ks_acc, i, ks_controls) for i, model in enumerate(group['models'])]\n",
    "    ks_tab.set_title(i, group['tabname'])\n",
    "    ks_tab_children.append(ks_acc)\n",
    "\n",
    "ks_tab.children = ks_tab_children\n",
    "ks_plot_controls = {\n",
    "    'clip_tails': widgets.FloatSlider(min=0, max=1, step=0.01, value=0.1, description='Clip tails: '),\n",
    "    'xlim': widgets.FloatRangeSlider(min=0, max=1.6, step=0.01, value=[0, 0], description='X limits: '),\n",
    "    'ylim': widgets.FloatRangeSlider(min=0, max=20, step=0.01, value=[0, 0], description='Y limits: '),\n",
    "    'dpi': widgets.IntSlider(min=50, max=600, value=130, description='Zoom (dpi): '),\n",
    "    }\n",
    "ks_controls = {**ks_controls, **ks_plot_controls}\n",
    "ks_out, ks_observer = interactive_output(update_ks, ks_controls)\n",
    "ks_controls['channel'].observe(partial(change_channel, ks_controls, ks_observer, KS_DEFAULT_PARAMS, False, partial(update_labelpos, ks_controls)), 'value')\n",
    "change_channel(ks_controls, ks_observer, KS_DEFAULT_PARAMS, update_aperture=False, update_func=partial(update_labelpos, ks_controls), change={'new': 'weak_zap'})\n",
    "ks_plot_params = widgets.VBox(list(ks_plot_controls.values())[1:])\n",
    "\n",
    "widgets.VBox([ks_controls['channel'], widgets.HBox([ks_out, ks_plot_params]), ks_tab])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "celltoolbar": "Edit Metadata",
  "colab": {
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  },
  "widgets": {
   "application/vnd.jupyter.widget-state+json": {
    "00b197cf57e94ab68fc7ca11a8ce4f51": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "01351f8fd0844da9b874dbdd89d72414": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "016dda74d7d04170824273cc81f9ecbd": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_6e4e9179a96848f1b53e9f1ca6d86bbc",
      "style": "IPY_MODEL_028d83c23ee444f8bdd682c7ebd4d2aa",
      "value": false
     }
    },
    "0193c25733214175abe8fbe1e8a05d4b": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_a6e9f70895e946ffb6249071bf828920",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_53bfdc332e4c46d7b8002c997faa6aac",
      "value": 0
     }
    },
    "028d83c23ee444f8bdd682c7ebd4d2aa": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "030245560ce24683bca1737979069762": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "0305e3403b51430b9070b2c2807ee440": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "03304b82c7bd4946b635c4e6aca51df9": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "03982ea4f2664ac2926567199f8b8d40": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "043ced2eb3654b66a1b99816bcdaf3a3": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_aa2cc1848b2b4fe1a479b2041eda4be6",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_f640361c6c78432b870c10486558d6c7",
      "value": 0
     }
    },
    "04eb58c55ad446208cd06bf1f95786ef": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_3ddedc8ff67741e4ab728137031b80e2",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_8945c6432e324d2696b36a53ee2b21e4",
      "value": 0
     }
    },
    "050ec3fb82f3457499ab062ee0f7e16a": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_e535388811654fc789a371ba1b8c1f3d",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_a73461394ebc4c419c38a74ca2b1d34b",
      "value": 0
     }
    },
    "058a27b28fd34999af80c68a49095529": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "06aaf2da94374dc3bea4d7bc25cf5aa9": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "06cc775c95df43df902d103d516016aa": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_9c992eb3725045ab88559b999bf093ad",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_96f4b73cf6dc479db79bc76f3a68cd64",
      "value": 0
     }
    },
    "06cf7e0b97374424a7369c4628f2b5fa": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "0719950cd8304e58a1813180f3d1f8a8": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "0742f2b36c304e509a5456de46d743e2": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "081aa6fb6ba24f4eba22831f00f04865": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "081dfd763f67426a8b9739e50aaa2eb0": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_3dd3b880f9ab4269a2485cbfa421d5b3",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_fed979eb97734c3d9c1b820832a0b8fa",
      "value": 0
     }
    },
    "084d307bee2040eaa68b1d71ce5b9efd": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "087e99cada51495f9bd96430f6b007e3": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "0895ee79c7ae4571b386894178556061": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "08c0349cc7eb4174885dc0ec8100919e": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "090f024ed3b84a09a80e603bf59b2cde": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "098ea8d4f9fd456787f27068cde1f6c6": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_24662a9bbcc349c58b7f7b8d6bad3447",
       "IPY_MODEL_3629397af4c845278b19fd947ae456ce",
       "IPY_MODEL_043ced2eb3654b66a1b99816bcdaf3a3",
       "IPY_MODEL_f1f73bdb9bab440ab5b6310c2d60fc57",
       "IPY_MODEL_1145ac8ca8004bf1a8d05f238fb835dd"
      ],
      "layout": "IPY_MODEL_7a9c7d28325e49fbb839830a766a0e10"
     }
    },
    "09d1c1d249a642079b7e06c74f9db574": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Zoom (dpi): ",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_696a2cf27e764035bce6e6dfddea0bd0",
      "max": 600,
      "min": 50,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_46ce28b26c9247dd8aca05caff0d9916",
      "value": 130
     }
    },
    "0a32ed5a2cbd47529ddf8c92ec6f4e68": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_01351f8fd0844da9b874dbdd89d72414",
      "max": 200,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_fedce92f97eb4ba4a7415b5748c9fd0a",
      "value": 150
     }
    },
    "0a6ad1413473412ea8998f941f7974b6": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "0aacabe3df7846e4927f9d3d8df50a5c": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_081aa6fb6ba24f4eba22831f00f04865",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_8a82c69feb854c449c8cce3770d6b3b6",
      "value": 0
     }
    },
    "0b72fcdb9aaf4036b3a3756105935253": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_e304b50861e14cbdb229b7e656507eae",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_2d30d97b0f424cb684d840ada5fbd598",
      "value": 0
     }
    },
    "0c2bc1801313489ea7faf262d89fc2f8": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "0c2c4daeccff404a8e4d45301c1a196d": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "0caa5b01bf73448f813bf6bd5ebd0f96": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "0ce0a2a840ca495d9fcf11d4b9cf3f70": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "0d849d5ff0fa43a48c85b2cf0f204ab0": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_626fa238b5f5448e91e779abe8a45d2f",
      "style": "IPY_MODEL_1af67eca363f4f958af6186ee26d3751",
      "value": true
     }
    },
    "0daa16a7f5f64d5d9c023c4e95d7e6af": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "0dc1955efa494ae0bcbf5a4d7dda6dad": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_7ed5e439693f47c39a4385c693de023a",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_534300f0899a4bd4a602eb5ac36f8605",
      "value": 0
     }
    },
    "0f88a90d2d5e45ef82ffc2bb0f1ffe42": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "10249244144048e4b8a3345719ada787": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "1145ac8ca8004bf1a8d05f238fb835dd": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_abf3b598657149a3ae7eaa3987c4687a",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_fb991ee4c8134f4fb3ebddfc12a7912c",
      "value": 4
     }
    },
    "115bd7b9ffa643e390b554f0228db781": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "13702fdd33204c47a2c2b5104501c728": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "144af3ff7a2b4277bf09ecb89eb6710f": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_1f06627cf9154a5580b73e4a3a1abcd2",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_deead41213e94f0c9bd590d39aeeed94",
      "value": 0
     }
    },
    "14de1128db9d4ba2bdfba35409c0cf62": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "157f02e210864aa9919c1fb38194600a": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "1618fac18fbd4852ab7096b0647275fe": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "177e6c3fb80940459a6c68235785a842": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "17baaba1d2e94bc19bb74cfbbed10f28": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "TabModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "TabModel",
      "_titles": {
       "0": "[✓] Numerical",
       "1": "[ ] TrackedNumerical"
      },
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "TabView",
      "box_style": "",
      "children": [
       "IPY_MODEL_b1a119e075894cdab4f87527dab15ebb",
       "IPY_MODEL_f463b9c480be43419eb07a13660c7786"
      ],
      "layout": "IPY_MODEL_3eb5409deebf41c6a8fdb3feb519910b",
      "selected_index": 0
     }
    },
    "17f6f27c820a4b7685744f1d60d4d55c": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "1938595da0ae4be3a01b75ca93391825": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "19cb8f3352894748adf3b305e7b12837": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "1a4e3df96ec6475faca86862bd64ea8a": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "1a65b6c6b2db4c4cb2ff482a1d4a7695": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "1a9aecfb3c4c4dd59ae432a6da110bad": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "TabModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "TabModel",
      "_titles": {
       "0": "Basic models",
       "1": "Total probability models",
       "2": "Semianalytical models"
      },
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "TabView",
      "box_style": "",
      "children": [
       "IPY_MODEL_f67ba33eca7043459219674b9e0512fb",
       "IPY_MODEL_840449b9c38c45a3a6377f00cea5c8cf",
       "IPY_MODEL_54edfcce5861443d8166e4a863ab56a2"
      ],
      "layout": "IPY_MODEL_f8138a215a724984a27bc38574e4e133",
      "selected_index": 0
     }
    },
    "1aa78f024adb4cfea4411a8bd50be213": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_df2261e3e0114c74a17835113e65b870",
      "style": "IPY_MODEL_7bbc4f93a0aa4ece8476d9e68502ffe8",
      "value": true
     }
    },
    "1af67eca363f4f958af6186ee26d3751": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "1b60c970d608484a9d7a1c2c12bf18c0": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "TabModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "TabModel",
      "_titles": {
       "0": "[✓] Lognormal",
       "1": "[ ] BeamWandering",
       "2": "[✓] Beta",
       "3": "[✓] EllipticalBeam"
      },
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "TabView",
      "box_style": "",
      "children": [
       "IPY_MODEL_b42a39d4eb4743daaaeb74b139fd2975",
       "IPY_MODEL_4e6bc32482164ef0a5d738a500c24cb6",
       "IPY_MODEL_9673f54e356f4f499da444937562aef3",
       "IPY_MODEL_fffd85e50827473ea9454f80b84ee640"
      ],
      "layout": "IPY_MODEL_115bd7b9ffa643e390b554f0228db781",
      "selected_index": 0
     }
    },
    "1d66200bfcb245a39425f60ce220d48d": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "1f06627cf9154a5580b73e4a3a1abcd2": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "1f720a75b82c471393f1eed1053eb2b7": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "2017a13731ef4fa5a07f073d4daf1f6d": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "2134bc9e921e40c59099093ec5ab615b": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_a0555dd84bfe4d8581d02d732932f507",
      "style": "IPY_MODEL_50f3ebb1fe4a41938a7c2a47f49295fe",
      "value": false
     }
    },
    "222a613a2a3e4ac9820ec7328bb220d5": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_2ba41e96b53140a098ae1b5cac720046",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_93fd417cf0b34168a9238ee1b6a57052",
      "value": 0.015
     }
    },
    "23ab791d034d4bffaa293fc998e739a4": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_aa17a75f41de4c629e3873b9a5019532",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_a8a4cc1355964f98ae146846ebda1d7d",
      "value": 0
     }
    },
    "241e6551845548dca7033f1ac598d431": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_0742f2b36c304e509a5456de46d743e2",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_d8750102a4e1493580a4bb5ccbc37e06",
      "value": 0
     }
    },
    "24662a9bbcc349c58b7f7b8d6bad3447": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_087e99cada51495f9bd96430f6b007e3",
      "style": "IPY_MODEL_9a95a2302110451fa77ccad353bfbba1",
      "value": true
     }
    },
    "24dcd1de6f56435eb5f4631ca4ab3e4c": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "26562b95442c46ecb8e593f7eb388be8": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SelectionSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SelectionSliderModel",
      "_options_labels": [
       "0.00075",
       "0.0015",
       "0.00225",
       "0.003",
       "0.00375",
       "0.0045",
       "0.00525",
       "0.006",
       "0.00675",
       "0.0075",
       "0.00825",
       "0.009",
       "0.00975",
       "0.0105",
       "0.01125",
       "0.012",
       "0.01275",
       "0.0135",
       "0.01425",
       "0.015",
       "0.01575",
       "0.0165",
       "0.01725",
       "0.018",
       "0.01875",
       "0.0195",
       "0.02025",
       "0.021",
       "0.02175",
       "0.0225",
       "0.02325",
       "0.024",
       "0.02475",
       "0.0255",
       "0.02625",
       "0.027",
       "0.02775",
       "0.0285",
       "0.02925",
       "0.03"
      ],
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "SelectionSliderView",
      "continuous_update": true,
      "description": "Aperture: ",
      "description_tooltip": null,
      "disabled": false,
      "index": 15,
      "layout": "IPY_MODEL_0c2bc1801313489ea7faf262d89fc2f8",
      "orientation": "horizontal",
      "readout": true,
      "style": "IPY_MODEL_8f1f1791bb4f4e4588604d25c46ae428"
     }
    },
    "27706b1ba14647a7aa03e34afe5fbda6": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_9fa5bddb295140e6be23d9943b4da2c7",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_6ed3976708214cbf93733e4897f3aca7",
      "value": 0.025
     }
    },
    "2896c5b6fdfe42f38976695fdc656625": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "29eb8f6ded5a4270924a1293134619c1": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_323a968d489e4f4da7deee550af47dff",
      "max": 39,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_af020c09001a41e0878870133b564fd3",
      "value": 26
     }
    },
    "2a7bd65e65e44e68bbae67daa590a0cd": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "2ba41e96b53140a098ae1b5cac720046": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "2bb934598f2c42dfa1781fafe3d37507": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "2bf6af1ec1624a3796de09341de1b15d": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_aba6c7a04b694043aa33d092ccd0b2c7",
      "style": "IPY_MODEL_86897cc30a1c49e080af4f674b4de755",
      "value": false
     }
    },
    "2c0ec5d68e3a449fac437b851d81b87c": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_0c2c4daeccff404a8e4d45301c1a196d",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_0719950cd8304e58a1813180f3d1f8a8",
      "value": 0
     }
    },
    "2c6320133cbf41b4beb16ccf9485bc94": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "2d30d97b0f424cb684d840ada5fbd598": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "2db270f4a5534c2e97f34dc8cbb3eda8": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "2dc00f6bce0848b4afeeefcf78fa6c82": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "2f78989920444787a4a5d473890e4f2e": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_540289460f5f4b4ab9869a5b08318363",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_4d9bbac099a04b788c205f2c08920725",
      "value": 0.025
     }
    },
    "318a2d51258046d28ab5e782641ab0b0": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_5968ebfda5794240800a7c6ec7fede5c",
       "IPY_MODEL_0a32ed5a2cbd47529ddf8c92ec6f4e68",
       "IPY_MODEL_42e17ef576584a299af9dcf47f3fba70",
       "IPY_MODEL_ee154c550f80427f865acdf83e8a1fba",
       "IPY_MODEL_bfcaaa0ef3ee4b87adcd5a1da76fa9f3"
      ],
      "layout": "IPY_MODEL_d084482e38a24594aac074e5f595c563"
     }
    },
    "31b612c2740d43b59e16209d2222d6bd": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "31e6a63eb36c45fcb1efc762bb40c27c": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "323a968d489e4f4da7deee550af47dff": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "338f8c6dea4545e7ba89354304ff553f": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_a0694f2c92884d299d47be2984ed3efc",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_585e0153393a4fd39c0a0acb225fff0b",
      "value": 0
     }
    },
    "33b54a2b8acb424bb68f777a75aa36f1": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_f118ce60954d450ea97d09ed8cbed777",
      "max": 200,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_9b9e434a144949a4903fd98736cf8f3f",
      "value": 152
     }
    },
    "33f5a4b285ae4a8a8ec506181dd618c7": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_998906019c114d35a629b6601f86e93b",
      "max": 200,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_438b1280a7884a3b92d6953c6c1e5a1b",
      "value": 145
     }
    },
    "347653af952f40339c1c660354a22539": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "34c851bc6f534a69aa3a33cceb2f99d9": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_41f36983d1be4ff183ae493b36e80a02",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_61e9ccfd97e047a1a3ccbeb1c151a61e",
      "value": 0
     }
    },
    "3629397af4c845278b19fd947ae456ce": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_f2645ad0cc8e4ed7b62769a6f0269390",
      "max": 39,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_084d307bee2040eaa68b1d71ce5b9efd",
      "value": 17
     }
    },
    "365eda297e3a4a9fbdbabb2ab08da741": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_6f668734f64e4b89865c398f4f7e8245",
      "max": 200,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_4e9777d49a384af291dfaf096c3cefc6",
      "value": 152
     }
    },
    "369d95dd218e4495b96e625580489ed2": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_586890b565514fd6a59376b642dc1df8",
      "max": 39,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_9fa757d5146f4084b4620d95c9e4dec4",
      "value": 13
     }
    },
    "37e75c5db8e9416bb837d3ed9a83362c": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "383d143275a94d4faf7f5923ecc6b908": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "3846d481c7a24f37ac80b2353b2d91ce": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_03304b82c7bd4946b635c4e6aca51df9",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_6789db222bae4581b1df867f02184cee",
      "value": 0
     }
    },
    "39d006490516481888917ae83c89051e": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "3ac1f249b8f249e9ac2f6dba2362e6e0": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "3b22b67d94f3437788fce6f777a143b1": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_cc6306c724214b5b944a80d830b849af",
      "style": "IPY_MODEL_b1d361071bad4b8180e5d7d0e7cbce18",
      "value": false
     }
    },
    "3b470b83d9554e1f9a6405127073c606": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "3c8dfd3f47024c4f8b026db7a923c95c": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_5018f02113b0436e8111facbf3bdcad4",
      "style": "IPY_MODEL_94301af7166a40dc9f32e740304bef94",
      "value": true
     }
    },
    "3cb41a088c2b45eebef42429e984d329": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_3ee8b58694464407b7fa696607bfb14d",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_d60df893221d4d0fb2ab1d59c17fa8e6",
      "value": 0
     }
    },
    "3dd3b880f9ab4269a2485cbfa421d5b3": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "3ddedc8ff67741e4ab728137031b80e2": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "3eb5409deebf41c6a8fdb3feb519910b": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "3ee8b58694464407b7fa696607bfb14d": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "3ef5b06fdb6c433c869ff80809bc2cd4": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "3f843c985cea46059add9a0e3193bec6": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "3fd2cf792ec5409e879fa8b94849e146": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "3fe21b232d784c0581a481136fccf70e": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_2bb934598f2c42dfa1781fafe3d37507",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_c908af05cf6c47fdab1dbaa4f5cfe18b",
      "value": 0
     }
    },
    "41cb8408fcbf484396eb4224d933640d": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_6c1920596ad942948b776b3f271044d6",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_49a65a3a171d48718007a8a5a5cc0a05",
      "value": 0
     }
    },
    "41f36983d1be4ff183ae493b36e80a02": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "420a067744b540b38552932cca4879fc": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_6aee40c953224f94afca5f9741b8a352",
       "IPY_MODEL_26562b95442c46ecb8e593f7eb388be8",
       "IPY_MODEL_e55ca0cb18094e37befd72e40fa7b433",
       "IPY_MODEL_a67ffa6ed3bf4adc904aa69c37e008af"
      ],
      "layout": "IPY_MODEL_ff2c742f2d1443d683f29571d378f43a"
     }
    },
    "42e17ef576584a299af9dcf47f3fba70": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_f5bf62fc051a42d19ae0fabc8244dc8f",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_10249244144048e4b8a3345719ada787",
      "value": 0
     }
    },
    "435ff0f5837e4ac0ab01a46dedb32b49": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "438b1280a7884a3b92d6953c6c1e5a1b": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "445477f927c74d79ac7904d7f2573741": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "4644e0f9c7b742a3b7a892e4cb5e2d49": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "46612f620892467bb1ed304d52f3009b": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_9208ddef4ff84612b064aa5afe86e12a",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_a912f3db5b11419eb3d82bfdfcd1afe0",
      "value": 0
     }
    },
    "46ce28b26c9247dd8aca05caff0d9916": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "4747c0a05c0d4c16afced6b8e421c5ff": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "47eb08d49f8348cdb5f83d0a60b98904": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "483fe28e90554385b7c3acf93b9a5954": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "484537c362454cb7853bccc361584bc9": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "492ded054b1d44a2874d74c9ac0c8475": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "49a65a3a171d48718007a8a5a5cc0a05": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "4b6d2e81477e438e9b0563b7834d1d13": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_877bdcc2c77c43288186c57f361b7bf5",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_f71c5a21e08547e88a91000225583d55",
      "value": 0
     }
    },
    "4d671076ae42485f8759584870bc4435": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_445477f927c74d79ac7904d7f2573741",
      "max": 39,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_1618fac18fbd4852ab7096b0647275fe",
      "value": 30
     }
    },
    "4d9bbac099a04b788c205f2c08920725": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "4da652c5a5074f62ae4ff2b92b91f26a": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_57b2f87f18874916b65f4d99ca04a8f7",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_ff5502650b2343b6a7f7983344af0965",
      "value": 0
     }
    },
    "4e6bc32482164ef0a5d738a500c24cb6": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_3b22b67d94f3437788fce6f777a143b1",
       "IPY_MODEL_a9e67e94cef9401cbd9656d2d5f72002",
       "IPY_MODEL_0aacabe3df7846e4927f9d3d8df50a5c",
       "IPY_MODEL_764dc03b8eea4b0bb2629ffad2aea7bf",
       "IPY_MODEL_79ab6383b2f349cb9c625364c4fb948c"
      ],
      "layout": "IPY_MODEL_bcb3164de20e41a5aeb0e47828bef479"
     }
    },
    "4e9777d49a384af291dfaf096c3cefc6": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "4f27021268794397bc889fe2706e2f20": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "4f550a90196643a4bb0a904f73a5f308": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "5018f02113b0436e8111facbf3bdcad4": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "502d5cbb93f746c69f1db5189521da72": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "50da3a9d5c6a448bb7084b65dc100592": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "50f3ebb1fe4a41938a7c2a47f49295fe": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "5140e1af8b164012b537d0a3a9c9c77e": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "534300f0899a4bd4a602eb5ac36f8605": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "53bfdc332e4c46d7b8002c997faa6aac": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "53d0b3fce2c041b68483a24466a0851b": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_13702fdd33204c47a2c2b5104501c728",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_090f024ed3b84a09a80e603bf59b2cde",
      "value": 0
     }
    },
    "540289460f5f4b4ab9869a5b08318363": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "54e5758b097c4265ba81cd9b1b2a97f9": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "54edfcce5861443d8166e4a863ab56a2": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "TabModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "TabModel",
      "_titles": {
       "0": "[✓] NumEllipticalBeam",
       "1": "[✓] NumTotalProbability",
       "2": "[✓] NumBetaTotalProbability"
      },
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "TabView",
      "box_style": "",
      "children": [
       "IPY_MODEL_82382d38564249ca8068e4f309bfd511",
       "IPY_MODEL_5a447296b1024cce943f4fbd557c889d",
       "IPY_MODEL_86a6c8eab23644899f72a9bf19160b3a"
      ],
      "layout": "IPY_MODEL_6ad2cc09322d4a4aa80da7c1511ae63f",
      "selected_index": 0
     }
    },
    "555cf80601db409f88bf363fd4c0de94": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "5739a81e2ce640eb925bc2337a951fb8": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "57b2f87f18874916b65f4d99ca04a8f7": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "585e0153393a4fd39c0a0acb225fff0b": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "586890b565514fd6a59376b642dc1df8": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "5968ebfda5794240800a7c6ec7fede5c": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_b542d463d6d24b2cbc6095939a97b454",
      "style": "IPY_MODEL_81118a7e09be4d8f9a0138e3023c7edb",
      "value": false
     }
    },
    "5a447296b1024cce943f4fbd557c889d": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_3c8dfd3f47024c4f8b026db7a923c95c",
       "IPY_MODEL_29eb8f6ded5a4270924a1293134619c1",
       "IPY_MODEL_68e03c53e27e4d64983f188bf96cd47d",
       "IPY_MODEL_04eb58c55ad446208cd06bf1f95786ef",
       "IPY_MODEL_625136280c7b4edd8bd5d5698d16a308"
      ],
      "layout": "IPY_MODEL_0daa16a7f5f64d5d9c023c4e95d7e6af"
     }
    },
    "5ab995c8cf0f49a8bb39ce6c36ef2636": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_1f720a75b82c471393f1eed1053eb2b7",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_177e6c3fb80940459a6c68235785a842",
      "value": 2.5
     }
    },
    "5b745652fa354faa80e25a46147c8194": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "5c42718c94f647928c63490e432c3e8d": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_2017a13731ef4fa5a07f073d4daf1f6d",
      "max": 200,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_c3b8352db38e437b905884193c761ff8",
      "value": 151
     }
    },
    "5dce9a316ca349678cca452eb50ac4b8": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_9980986c8a1c494586f24063ecc401a6",
      "style": "IPY_MODEL_17f6f27c820a4b7685744f1d60d4d55c",
      "value": true
     }
    },
    "5e539a715cd3430c8cd44c1a8531972f": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "5e864531504d4cd188760f5b0e7bf59b": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "5fa72e0faf6848a3b5737e417788cd6b": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "60301c2acc24439281c3ae97c1e49459": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "613058c21c47445d95271a9a91cdf460": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "61e9ccfd97e047a1a3ccbeb1c151a61e": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "622213fb96a740d6b01c6a01de7f0af5": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "62429d63462f426cae4e3c67c71d7dd4": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_492ded054b1d44a2874d74c9ac0c8475",
      "style": "IPY_MODEL_62f1e808cd3a44f49b6bb4a5667e46fe",
      "value": true
     }
    },
    "625136280c7b4edd8bd5d5698d16a308": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_14de1128db9d4ba2bdfba35409c0cf62",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_37e75c5db8e9416bb837d3ed9a83362c",
      "value": 4
     }
    },
    "626fa238b5f5448e91e779abe8a45d2f": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "62924c76b6704389a61ca172a0fbb344": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "62f1e808cd3a44f49b6bb4a5667e46fe": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "63e3efd9a4a84817b56527a452f05ad9": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "63eac14c24544c73bfd97c0a7d8c16fb": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_733d7a43c08f4c93857841dd1d68eb67",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_50da3a9d5c6a448bb7084b65dc100592",
      "value": 0
     }
    },
    "642a49fd110648dd8efd82da9b9ee345": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_e279d92ebb184c83bd107698eab54329",
      "style": "IPY_MODEL_a0279689ff3e40b38067d58c01f8d96b",
      "value": true
     }
    },
    "65916c8dd44e44d18f914e4ef9b35fb5": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Zoom (dpi): ",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_729160839f9a401e992f7af127527874",
      "max": 600,
      "min": 50,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_a8163e55a8944ff095fcb3bbf396d592",
      "value": 130
     }
    },
    "673839f1348041c181755f882705adac": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "6789db222bae4581b1df867f02184cee": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "68e03c53e27e4d64983f188bf96cd47d": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_435ff0f5837e4ac0ab01a46dedb32b49",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_edf079e8108f4598989dcf39a49604ca",
      "value": 0
     }
    },
    "68f7796f6aa248138c9f14b26ee3dc67": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_dbf6d0f14ec04a8e807aaa545a2a0dfe",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_90c31f93eac64583ad8388a78afa0976",
      "value": 1.2
     }
    },
    "696a2cf27e764035bce6e6dfddea0bd0": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "69de70bd0d0a45f1b49b8bbffd680712": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "6ad2cc09322d4a4aa80da7c1511ae63f": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "6aee40c953224f94afca5f9741b8a352": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DropdownModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DropdownModel",
      "_options_labels": [
       "Weak turbulence; focused beam",
       "Weak turbulence; collimated beam",
       "Moderate turbulence; focused beam",
       "Moderate turbulence; collimated beam",
       "Strong turbulence; focused beam",
       "Strong turbulence; collimated beam"
      ],
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "DropdownView",
      "description": "Channel:",
      "description_tooltip": null,
      "disabled": false,
      "index": 0,
      "layout": "IPY_MODEL_8dd728fbbd6a4940bb621f9677ea0c3e",
      "style": "IPY_MODEL_47eb08d49f8348cdb5f83d0a60b98904"
     }
    },
    "6bc563be51d84e5baadd1b6720754ad6": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "6c0e502e005a4564a40baa2ae0b8e13d": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "6c1920596ad942948b776b3f271044d6": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "6e4e9179a96848f1b53e9f1ca6d86bbc": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "6ecc85922ff94a7aa6da731c31cd96dc": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "6ed3976708214cbf93733e4897f3aca7": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "6f668734f64e4b89865c398f4f7e8245": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "707c7814fc964e96a862cb08a5b97a4b": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_d1377d467c98426a924cf11a89c2f064",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_7556f9d2c89342e1b88f96d7581ee1f6",
      "value": 0
     }
    },
    "7085f571cc6b4c04bea79a583bcfe05e": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_8f6bf5d0ef864cfa823443478302638a",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_e42a03edcee04b97a552855192fc1ca7",
      "value": 2
     }
    },
    "729160839f9a401e992f7af127527874": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "733d7a43c08f4c93857841dd1d68eb67": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "745eb824781c447190df5362b82b0416": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_f63cd626757d40c8ab1e6260d1537ecf",
       "IPY_MODEL_bdac786f0680452d91323c0c3857c017",
       "IPY_MODEL_1a9aecfb3c4c4dd59ae432a6da110bad"
      ],
      "layout": "IPY_MODEL_fdc9e0164e6144d19f0a073f004e8f3f"
     }
    },
    "7556f9d2c89342e1b88f96d7581ee1f6": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "75eb93bb14f94bb09fa04f9bed488ac7": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "764dc03b8eea4b0bb2629ffad2aea7bf": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_673839f1348041c181755f882705adac",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_c4375635d0af477b82c18f407fc72493",
      "value": 0
     }
    },
    "776e0ab1283245f0895fdc7faf3fe2f2": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_b67adb6d9c7946339d058f099c6d7598",
      "style": "IPY_MODEL_de2b343abebd46a98b5f2dc62bb49801",
      "value": true
     }
    },
    "784690fe3ddf4e449c2edb337b174ebc": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "78ae29c88d6e4be49b8a795d5ad7fbcd": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "79ab6383b2f349cb9c625364c4fb948c": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_ad3c38bd4cfc437c8c99f11467cf1c2f",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_5e864531504d4cd188760f5b0e7bf59b",
      "value": 0
     }
    },
    "7a36ecbcc6114924a34975f55c95fa3d": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_95ec324065044e208fcaf316daa4ecbc",
      "style": "IPY_MODEL_9fba156806514e3ab77ad4d1f4057fdd",
      "value": true
     }
    },
    "7a9c7d28325e49fbb839830a766a0e10": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "7ad9efa6b0ae4ecb9b6e1cb8151977b3": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_b797f0a01f124ff0900087d0552b792d",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_5fa72e0faf6848a3b5737e417788cd6b",
      "value": 0
     }
    },
    "7bbc4f93a0aa4ece8476d9e68502ffe8": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "7c2b3c88980e46149399d83e727f78a9": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "7d899e9d96484c518435d4de75118d36": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_39d006490516481888917ae83c89051e",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_19cb8f3352894748adf3b305e7b12837",
      "value": 0.02
     }
    },
    "7e8c9bf26cba4b64adb716f6601623df": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatRangeSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatRangeSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatRangeSliderView",
      "continuous_update": true,
      "description": "Y limits: ",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_63e3efd9a4a84817b56527a452f05ad9",
      "max": 20,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.01,
      "style": "IPY_MODEL_c3910ba9f0cc4fb6aeb46c1dfb06eb5b",
      "value": [
       0,
       0
      ]
     }
    },
    "7ed5e439693f47c39a4385c693de023a": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "81118a7e09be4d8f9a0138e3023c7edb": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "82382d38564249ca8068e4f309bfd511": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_84a30ed7715f4a308733ebb4ae0486b4",
       "IPY_MODEL_4d671076ae42485f8759584870bc4435",
       "IPY_MODEL_4b6d2e81477e438e9b0563b7834d1d13",
       "IPY_MODEL_0193c25733214175abe8fbe1e8a05d4b",
       "IPY_MODEL_fce05862360e4048b20e8924e32bf411"
      ],
      "layout": "IPY_MODEL_a33c3348a2ab4e5b842dfab9d3ff7e5a"
     }
    },
    "834c211bf9cc46b4864a243053986d94": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_c0768c2d0bf7496ab1019f232295fdc1",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_f27bf08ef4dd4f819be5afb4bf9ba894",
      "value": 0
     }
    },
    "840449b9c38c45a3a6377f00cea5c8cf": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "TabModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "TabModel",
      "_titles": {
       "0": "[✓] TotalProbability",
       "1": "[✓] BetaTotalProbability"
      },
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "TabView",
      "box_style": "",
      "children": [
       "IPY_MODEL_b1dfb08ec4a044b5aa1a903d871786b3",
       "IPY_MODEL_c2c2f79377a640d8a4f3f490fc080d29"
      ],
      "layout": "IPY_MODEL_1938595da0ae4be3a01b75ca93391825",
      "selected_index": 0
     }
    },
    "84a30ed7715f4a308733ebb4ae0486b4": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_fc71455575f3434baa3fe83e63726741",
      "style": "IPY_MODEL_91e30f7389e94fda927750affc53a027",
      "value": true
     }
    },
    "86897cc30a1c49e080af4f674b4de755": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "86a6c8eab23644899f72a9bf19160b3a": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_7a36ecbcc6114924a34975f55c95fa3d",
       "IPY_MODEL_f455a02d214343fc9718e63f5919a6a6",
       "IPY_MODEL_93cfae04246a4f1682ffa75b4fa3e87c",
       "IPY_MODEL_0b72fcdb9aaf4036b3a3756105935253",
       "IPY_MODEL_e3d10f9a402c40c1b7b1c2d20780b778"
      ],
      "layout": "IPY_MODEL_6c0e502e005a4564a40baa2ae0b8e13d"
     }
    },
    "876217e9d52a49e3a069c10f6f8f868d": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "TabModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "TabModel",
      "_titles": {
       "0": "[ ] TotalProbability",
       "1": "[✓] BetaTotalProbability"
      },
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "TabView",
      "box_style": "",
      "children": [
       "IPY_MODEL_318a2d51258046d28ab5e782641ab0b0",
       "IPY_MODEL_8c5fcf76d3eb4d03842915067ff2a607"
      ],
      "layout": "IPY_MODEL_c962a8e3bb1540dbb2fab320f6cb0eb2",
      "selected_index": 0
     }
    },
    "877bdcc2c77c43288186c57f361b7bf5": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "8945c6432e324d2696b36a53ee2b21e4": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "8a82c69feb854c449c8cce3770d6b3b6": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "8b06acdc312e48f8a7870cedb0285d20": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "8c4e65ef23874d9184f0fd019938cee9": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "8c5fcf76d3eb4d03842915067ff2a607": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_ee240e75018046c0bec590fc1cbc291c",
       "IPY_MODEL_5c42718c94f647928c63490e432c3e8d",
       "IPY_MODEL_2c0ec5d68e3a449fac437b851d81b87c",
       "IPY_MODEL_dbbdce38bf304da1a458e9cdba999ae2",
       "IPY_MODEL_c32e93dd3cde4fb6bc145ef3d38e9ec9"
      ],
      "layout": "IPY_MODEL_484537c362454cb7853bccc361584bc9"
     }
    },
    "8dced2150d32407f99ae7b6bcbfe0eb5": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "8dd728fbbd6a4940bb621f9677ea0c3e": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": "max-content"
     }
    },
    "8f1f1791bb4f4e4588604d25c46ae428": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "8f6bf5d0ef864cfa823443478302638a": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "90c31f93eac64583ad8388a78afa0976": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "90d975b6af3245d3b08c1a4ef3cb1054": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": "max-content"
     }
    },
    "91d498c295d7441580f8cfbd99b14d53": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "91e30f7389e94fda927750affc53a027": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "9208ddef4ff84612b064aa5afe86e12a": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "922df5d4292a420b890954f6a64ce3b4": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "9333338a03e54fdeb78f712112be4d06": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_00b197cf57e94ab68fc7ca11a8ce4f51",
      "max": 200,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_157f02e210864aa9919c1fb38194600a",
      "value": 124
     }
    },
    "93cd7bfb62d64d12a2756b55c3b338a4": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "93cfae04246a4f1682ffa75b4fa3e87c": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_cb98d92e15304d19a5a55dcfb928068f",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_efc91abf50bf44a89315b9c3e6f1a76f",
      "value": 0
     }
    },
    "93fd417cf0b34168a9238ee1b6a57052": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "94301af7166a40dc9f32e740304bef94": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "94437761cf754e1c8d7c1e76f4113514": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "94a44f53a92d424b988b5cabd800e2bd": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_d8bc6f04349247a58190b07b537b0c14",
       "IPY_MODEL_ba9511899eb04853a01cb31b22a0fd36",
       "IPY_MODEL_ec284b56916b4a85b89cb31c67673248",
       "IPY_MODEL_65916c8dd44e44d18f914e4ef9b35fb5"
      ],
      "layout": "IPY_MODEL_62924c76b6704389a61ca172a0fbb344"
     }
    },
    "95ec324065044e208fcaf316daa4ecbc": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "9673f54e356f4f499da444937562aef3": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_dec50427dcf745c59eca37405444110d",
       "IPY_MODEL_eac31da7bfbd4215be607043e7ad1d63",
       "IPY_MODEL_707c7814fc964e96a862cb08a5b97a4b",
       "IPY_MODEL_e8047dd1dd6242e1b4e10539d5f81693",
       "IPY_MODEL_41cb8408fcbf484396eb4224d933640d"
      ],
      "layout": "IPY_MODEL_31b612c2740d43b59e16209d2222d6bd"
     }
    },
    "96f4b73cf6dc479db79bc76f3a68cd64": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "97b9c98ae0fd4afaa0e5b5de3e7629f0": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_0a6ad1413473412ea8998f941f7974b6",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_cc3d635c9ffc4d3aa3981e83ef2c1537",
      "value": 0
     }
    },
    "9980986c8a1c494586f24063ecc401a6": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "998906019c114d35a629b6601f86e93b": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "99a42e9d0ac14d9392bb1fc988b8ab8a": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_f8a0621af0c44d2183daa3d2e9537f23",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_06cf7e0b97374424a7369c4628f2b5fa",
      "value": 0
     }
    },
    "9a95a2302110451fa77ccad353bfbba1": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "9b9e434a144949a4903fd98736cf8f3f": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "9bfece4a79c64259bb8137dd893b805c": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "9c992eb3725045ab88559b999bf093ad": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "9fa5bddb295140e6be23d9943b4da2c7": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "9fa757d5146f4084b4620d95c9e4dec4": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "9fba156806514e3ab77ad4d1f4057fdd": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "9fc6def550bd449d84ca31b1ba80e8fb": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "9fff0a39507f40acaacced0d03abf6d3": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_31e6a63eb36c45fcb1efc762bb40c27c",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_c19f381de8b14e0ca669220db54bf5f5",
      "value": 0
     }
    },
    "a0279689ff3e40b38067d58c01f8d96b": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "a0555dd84bfe4d8581d02d732932f507": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "a0694f2c92884d299d47be2984ed3efc": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "a33c3348a2ab4e5b842dfab9d3ff7e5a": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "a5644099dccc4318ad81da811bf70439": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_e186e80ac1cb400591e055d772776776",
      "max": 39,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_4747c0a05c0d4c16afced6b8e421c5ff",
      "value": 17
     }
    },
    "a67ffa6ed3bf4adc904aa69c37e008af": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "TabModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "TabModel",
      "_titles": {
       "0": "Numerical models",
       "1": "Basic models",
       "2": "Total probability models",
       "3": "Semianalytical models"
      },
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "TabView",
      "box_style": "",
      "children": [
       "IPY_MODEL_17baaba1d2e94bc19bb74cfbbed10f28",
       "IPY_MODEL_1b60c970d608484a9d7a1c2c12bf18c0",
       "IPY_MODEL_876217e9d52a49e3a069c10f6f8f868d",
       "IPY_MODEL_ba3414632b8c4af894779af7222cbc7e"
      ],
      "layout": "IPY_MODEL_91d498c295d7441580f8cfbd99b14d53",
      "selected_index": 0
     }
    },
    "a6e9f70895e946ffb6249071bf828920": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "a73461394ebc4c419c38a74ca2b1d34b": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "a78c539e009341eb8185f78f30b4bf48": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "a8163e55a8944ff095fcb3bbf396d592": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "a8a4cc1355964f98ae146846ebda1d7d": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "a912f3db5b11419eb3d82bfdfcd1afe0": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "a9e67e94cef9401cbd9656d2d5f72002": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_03982ea4f2664ac2926567199f8b8d40",
      "max": 200,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_6ecc85922ff94a7aa6da731c31cd96dc",
      "value": 152
     }
    },
    "aa17a75f41de4c629e3873b9a5019532": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "aa2cc1848b2b4fe1a479b2041eda4be6": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "aba6c7a04b694043aa33d092ccd0b2c7": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "abe2ed8456c34524a83476edcb1056b1": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_60301c2acc24439281c3ae97c1e49459",
      "style": "IPY_MODEL_e76c9ef29f344a2eb295d968caa4a56a",
      "value": true
     }
    },
    "abf3b598657149a3ae7eaa3987c4687a": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "ad1d6c41b37e433c928373ee9604b762": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "ad3c38bd4cfc437c8c99f11467cf1c2f": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "adcf507a5ab743009d996f49759dc0cd": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "af020c09001a41e0878870133b564fd3": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "af925e9f979c43f782b65fdc9b5e4a95": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_f594091645864af5a3cd9afe865a7e9e",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_08c0349cc7eb4174885dc0ec8100919e",
      "value": 1
     }
    },
    "b08da7893d4149768a0dd0497396d7ff": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "b1a119e075894cdab4f87527dab15ebb": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_62429d63462f426cae4e3c67c71d7dd4",
       "IPY_MODEL_33b54a2b8acb424bb68f777a75aa36f1",
       "IPY_MODEL_050ec3fb82f3457499ab062ee0f7e16a",
       "IPY_MODEL_7d899e9d96484c518435d4de75118d36",
       "IPY_MODEL_68f7796f6aa248138c9f14b26ee3dc67"
      ],
      "layout": "IPY_MODEL_c9b23562010141d593388c323081f9db"
     }
    },
    "b1d361071bad4b8180e5d7d0e7cbce18": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "b1dfb08ec4a044b5aa1a903d871786b3": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_5dce9a316ca349678cca452eb50ac4b8",
       "IPY_MODEL_b3eed6ce19fd459bb98b73814ed7c3f7",
       "IPY_MODEL_97b9c98ae0fd4afaa0e5b5de3e7629f0",
       "IPY_MODEL_9fff0a39507f40acaacced0d03abf6d3",
       "IPY_MODEL_af925e9f979c43f782b65fdc9b5e4a95"
      ],
      "layout": "IPY_MODEL_784690fe3ddf4e449c2edb337b174ebc"
     }
    },
    "b220f823904e408da761b43cdb0d1c1e": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_adcf507a5ab743009d996f49759dc0cd",
      "max": 200,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_94437761cf754e1c8d7c1e76f4113514",
      "value": 150
     }
    },
    "b39ae44a852047a9aa9051bc79857d90": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "b3eed6ce19fd459bb98b73814ed7c3f7": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_3fd2cf792ec5409e879fa8b94849e146",
      "max": 39,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_f854b31e52a545e0bb4043e08398ddfc",
      "value": 15
     }
    },
    "b42a39d4eb4743daaaeb74b139fd2975": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_776e0ab1283245f0895fdc7faf3fe2f2",
       "IPY_MODEL_c682a904897f46388615459758620105",
       "IPY_MODEL_144af3ff7a2b4277bf09ecb89eb6710f",
       "IPY_MODEL_222a613a2a3e4ac9820ec7328bb220d5",
       "IPY_MODEL_4da652c5a5074f62ae4ff2b92b91f26a"
      ],
      "layout": "IPY_MODEL_0305e3403b51430b9070b2c2807ee440"
     }
    },
    "b50a91db8eb24edcab459dadbd41899e": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "b542d463d6d24b2cbc6095939a97b454": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "b58e4f7f96f546f3bb7625d75dd6028c": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "b67adb6d9c7946339d058f099c6d7598": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "b797f0a01f124ff0900087d0552b792d": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "b907e45f7a694964aa9cf88d163dde77": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_f7b4ceb61ebc44acbee703c1a6a35d3a",
       "IPY_MODEL_369d95dd218e4495b96e625580489ed2",
       "IPY_MODEL_99a42e9d0ac14d9392bb1fc988b8ab8a",
       "IPY_MODEL_34c851bc6f534a69aa3a33cceb2f99d9",
       "IPY_MODEL_3cb41a088c2b45eebef42429e984d329"
      ],
      "layout": "IPY_MODEL_75eb93bb14f94bb09fa04f9bed488ac7"
     }
    },
    "b9b5a21aeb8c4da789d40b36820a3cdd": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_2134bc9e921e40c59099093ec5ab615b",
       "IPY_MODEL_d36d91378df643adbd160371cf0b3071",
       "IPY_MODEL_06cc775c95df43df902d103d516016aa",
       "IPY_MODEL_2f78989920444787a4a5d473890e4f2e",
       "IPY_MODEL_c17d844122c14345b93e6b149280e923"
      ],
      "layout": "IPY_MODEL_8dced2150d32407f99ae7b6bcbfe0eb5"
     }
    },
    "ba3414632b8c4af894779af7222cbc7e": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "TabModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "TabModel",
      "_titles": {
       "0": "[ ] NumEllipticalBeam",
       "1": "[ ] NumTotalProbability",
       "2": "[✓] NumBetaTotalProbability"
      },
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "TabView",
      "box_style": "",
      "children": [
       "IPY_MODEL_b9b5a21aeb8c4da789d40b36820a3cdd",
       "IPY_MODEL_f2b0ee5b9ef24829ab9e5e79167d7a57",
       "IPY_MODEL_d13ca310511744878c48018e282910dc"
      ],
      "layout": "IPY_MODEL_8b06acdc312e48f8a7870cedb0285d20",
      "selected_index": 0
     }
    },
    "ba9511899eb04853a01cb31b22a0fd36": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatRangeSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatRangeSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatRangeSliderView",
      "continuous_update": true,
      "description": "X limits: ",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_bbcbc885b24c45f09436f6aaee8cc3a5",
      "max": 1,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.01,
      "style": "IPY_MODEL_5b745652fa354faa80e25a46147c8194",
      "value": [
       0,
       0
      ]
     }
    },
    "bb21b763d73d4eb786658d0a2b71fef3": {
     "model_module": "@jupyter-widgets/output",
     "model_module_version": "1.0.0",
     "model_name": "OutputModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/output",
      "_model_module_version": "1.0.0",
      "_model_name": "OutputModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/output",
      "_view_module_version": "1.0.0",
      "_view_name": "OutputView",
      "layout": "IPY_MODEL_c355390143b04ad2bd8681b12f881215",
      "msg_id": "",
      "outputs": []
     }
    },
    "bbcbc885b24c45f09436f6aaee8cc3a5": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "bc0f350eb82e4727b4efd2c07f39a802": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_1aa78f024adb4cfea4411a8bd50be213",
       "IPY_MODEL_e7e78bd2e4074ea49018ac997b921837",
       "IPY_MODEL_7ad9efa6b0ae4ecb9b6e1cb8151977b3",
       "IPY_MODEL_46612f620892467bb1ed304d52f3009b",
       "IPY_MODEL_facd09b5d8674f94881b0b17fb446a61"
      ],
      "layout": "IPY_MODEL_ecff9a10fa42481082babcb0bd4aa0b2"
     }
    },
    "bcb3164de20e41a5aeb0e47828bef479": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "bdac786f0680452d91323c0c3857c017": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "HBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "HBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "HBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_bb21b763d73d4eb786658d0a2b71fef3",
       "IPY_MODEL_e5ad54f1a0584019968ff6faed9ecadf"
      ],
      "layout": "IPY_MODEL_613058c21c47445d95271a9a91cdf460"
     }
    },
    "bfcaaa0ef3ee4b87adcd5a1da76fa9f3": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_b39ae44a852047a9aa9051bc79857d90",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_3b470b83d9554e1f9a6405127073c606",
      "value": 0
     }
    },
    "c0768c2d0bf7496ab1019f232295fdc1": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "c0a0f8e3e2f044aba382b342c3d59882": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "c135a3540ea4454b84cc493f0cce83cc": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dx:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_e4f810b93711467ab9288558652019d1",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_4f550a90196643a4bb0a904f73a5f308",
      "value": 0
     }
    },
    "c17d844122c14345b93e6b149280e923": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_e373df177a4b4fc080b0d08922115352",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_4f27021268794397bc889fe2706e2f20",
      "value": 2.5
     }
    },
    "c19f381de8b14e0ca669220db54bf5f5": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "c2c2f79377a640d8a4f3f490fc080d29": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_0d849d5ff0fa43a48c85b2cf0f204ab0",
       "IPY_MODEL_a5644099dccc4318ad81da811bf70439",
       "IPY_MODEL_3fe21b232d784c0581a481136fccf70e",
       "IPY_MODEL_e20a81635e40465397841df08c108f2f",
       "IPY_MODEL_7085f571cc6b4c04bea79a583bcfe05e"
      ],
      "layout": "IPY_MODEL_347653af952f40339c1c660354a22539"
     }
    },
    "c32e93dd3cde4fb6bc145ef3d38e9ec9": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_69de70bd0d0a45f1b49b8bbffd680712",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_555cf80601db409f88bf363fd4c0de94",
      "value": 0
     }
    },
    "c355390143b04ad2bd8681b12f881215": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "c3910ba9f0cc4fb6aeb46c1dfb06eb5b": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "c3b8352db38e437b905884193c761ff8": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "c4375635d0af477b82c18f407fc72493": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "c4d40e9ca693462dba63a196053cf23b": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "c4ee60eb8a11446cadc01f8bbdcc7e70": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "c5a6c6eaaa1847a8951e06db54ee2c38": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_ad1d6c41b37e433c928373ee9604b762",
      "style": "IPY_MODEL_93cd7bfb62d64d12a2756b55c3b338a4",
      "value": true
     }
    },
    "c682a904897f46388615459758620105": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_c4ee60eb8a11446cadc01f8bbdcc7e70",
      "max": 200,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_0895ee79c7ae4571b386894178556061",
      "value": 125
     }
    },
    "c908af05cf6c47fdab1dbaa4f5cfe18b": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "c962a8e3bb1540dbb2fab320f6cb0eb2": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "c9b23562010141d593388c323081f9db": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "cb98d92e15304d19a5a55dcfb928068f": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "cc3d635c9ffc4d3aa3981e83ef2c1537": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "cc6306c724214b5b944a80d830b849af": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "cf98883583e146ecb9f6580248e808bb": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "d084482e38a24594aac074e5f595c563": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "d1377d467c98426a924cf11a89c2f064": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "d13ca310511744878c48018e282910dc": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_642a49fd110648dd8efd82da9b9ee345",
       "IPY_MODEL_33f5a4b285ae4a8a8ec506181dd618c7",
       "IPY_MODEL_3846d481c7a24f37ac80b2353b2d91ce",
       "IPY_MODEL_23ab791d034d4bffaa293fc998e739a4",
       "IPY_MODEL_dab5e47c5d00405a9f5be6dd860fa755"
      ],
      "layout": "IPY_MODEL_f5fdc95ecc1840acae7315bf752592c0"
     }
    },
    "d27da43cde49452bafeb84b1ff444a46": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "d2bd16c98e4045408b7749743a3c3549": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "d36d91378df643adbd160371cf0b3071": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_4644e0f9c7b742a3b7a892e4cb5e2d49",
      "max": 200,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_502d5cbb93f746c69f1db5189521da72",
      "value": 125
     }
    },
    "d4be99dfb69447dfb810d6ae7b37962a": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "d5bd0fb8df394441b66c4c3442c86344": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "d60df893221d4d0fb2ab1d59c17fa8e6": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "d8750102a4e1493580a4bb5ccbc37e06": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "d8bc6f04349247a58190b07b537b0c14": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Clip tails: ",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_a78c539e009341eb8185f78f30b4bf48",
      "max": 1,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.01,
      "style": "IPY_MODEL_058a27b28fd34999af80c68a49095529",
      "value": 0.1
     }
    },
    "dab5e47c5d00405a9f5be6dd860fa755": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_78ae29c88d6e4be49b8a795d5ad7fbcd",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_24dcd1de6f56435eb5f4631ca4ab3e4c",
      "value": 0
     }
    },
    "dbbdce38bf304da1a458e9cdba999ae2": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_c4d40e9ca693462dba63a196053cf23b",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_483fe28e90554385b7c3acf93b9a5954",
      "value": 0
     }
    },
    "dbf6d0f14ec04a8e807aaa545a2a0dfe": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "de2b343abebd46a98b5f2dc62bb49801": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "dec50427dcf745c59eca37405444110d": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_2a7bd65e65e44e68bbae67daa590a0cd",
      "style": "IPY_MODEL_e540f4a1b5ce46debe1c19ffeea183d4",
      "value": true
     }
    },
    "deead41213e94f0c9bd590d39aeeed94": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "df2261e3e0114c74a17835113e65b870": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "e186e80ac1cb400591e055d772776776": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "e1ae9e5520cb465d9ac9e256ac5bb307": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_5739a81e2ce640eb925bc2337a951fb8",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_2dc00f6bce0848b4afeeefcf78fa6c82",
      "value": 4
     }
    },
    "e20a81635e40465397841df08c108f2f": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_fe8e7ddff31649f281d2eed76946bf9f",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_d5bd0fb8df394441b66c4c3442c86344",
      "value": 0
     }
    },
    "e279d92ebb184c83bd107698eab54329": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "e304b50861e14cbdb229b7e656507eae": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "e373df177a4b4fc080b0d08922115352": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "e3d10f9a402c40c1b7b1c2d20780b778": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_622213fb96a740d6b01c6a01de7f0af5",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_8c4e65ef23874d9184f0fd019938cee9",
      "value": 4
     }
    },
    "e42a03edcee04b97a552855192fc1ca7": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "e4de337aacdf40479a8a4e86e69e9d95": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_1a65b6c6b2db4c4cb2ff482a1d4a7695",
      "max": 39,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_b08da7893d4149768a0dd0497396d7ff",
      "value": 23
     }
    },
    "e4f810b93711467ab9288558652019d1": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "e535388811654fc789a371ba1b8c1f3d": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "e540f4a1b5ce46debe1c19ffeea183d4": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "e55ca0cb18094e37befd72e40fa7b433": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "HBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "HBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "HBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_f069e74c3bc0416ead1f5b77e831be31",
       "IPY_MODEL_94a44f53a92d424b988b5cabd800e2bd"
      ],
      "layout": "IPY_MODEL_b58e4f7f96f546f3bb7625d75dd6028c"
     }
    },
    "e5ad54f1a0584019968ff6faed9ecadf": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_ebd197a813c84557a7268423f0db7cab",
       "IPY_MODEL_7e8c9bf26cba4b64adb716f6601623df",
       "IPY_MODEL_09d1c1d249a642079b7e06c74f9db574"
      ],
      "layout": "IPY_MODEL_3ac1f249b8f249e9ac2f6dba2362e6e0"
     }
    },
    "e715ae84e5a1409896d4e94047df4ddd": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "e76c9ef29f344a2eb295d968caa4a56a": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DescriptionStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DescriptionStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": ""
     }
    },
    "e7b3272aafa34f87b4bf29b3cfa7ec8e": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "e7e78bd2e4074ea49018ac997b921837": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_9bfece4a79c64259bb8137dd893b805c",
      "max": 39,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_b50a91db8eb24edcab459dadbd41899e",
      "value": 18
     }
    },
    "e8047dd1dd6242e1b4e10539d5f81693": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_6bc563be51d84e5baadd1b6720754ad6",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_cf98883583e146ecb9f6580248e808bb",
      "value": 0.005
     }
    },
    "e8816d1704974bda83cf0db6a499bb6a": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "e9d7d6023654435e8d130941234a4293": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_abe2ed8456c34524a83476edcb1056b1",
       "IPY_MODEL_e4de337aacdf40479a8a4e86e69e9d95",
       "IPY_MODEL_241e6551845548dca7033f1ac598d431",
       "IPY_MODEL_0dc1955efa494ae0bcbf5a4d7dda6dad",
       "IPY_MODEL_e1ae9e5520cb465d9ac9e256ac5bb307"
      ],
      "layout": "IPY_MODEL_d2bd16c98e4045408b7749743a3c3549"
     }
    },
    "ea0346bb19ec4650a4b8579d68e1abab": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "eac31da7bfbd4215be607043e7ad1d63": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_d4be99dfb69447dfb810d6ae7b37962a",
      "max": 200,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_2896c5b6fdfe42f38976695fdc656625",
      "value": 122
     }
    },
    "eb846f3e650b473aa6c89e5aef17a9d8": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "ebd197a813c84557a7268423f0db7cab": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatRangeSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatRangeSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatRangeSliderView",
      "continuous_update": true,
      "description": "X limits: ",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_06aaf2da94374dc3bea4d7bc25cf5aa9",
      "max": 1.6,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.01,
      "style": "IPY_MODEL_ea0346bb19ec4650a4b8579d68e1abab",
      "value": [
       0,
       0
      ]
     }
    },
    "ec284b56916b4a85b89cb31c67673248": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatRangeSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatRangeSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatRangeSliderView",
      "continuous_update": true,
      "description": "Y limits: ",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_2db270f4a5534c2e97f34dc8cbb3eda8",
      "max": 20,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.01,
      "style": "IPY_MODEL_1a4e3df96ec6475faca86862bd64ea8a",
      "value": [
       0,
       0
      ]
     }
    },
    "ecff9a10fa42481082babcb0bd4aa0b2": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "edf079e8108f4598989dcf39a49604ca": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "ee154c550f80427f865acdf83e8a1fba": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_1d66200bfcb245a39425f60ce220d48d",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_f9c85b1c24b943e79ef7a7bb26daa03f",
      "value": 0
     }
    },
    "ee240e75018046c0bec590fc1cbc291c": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_0caa5b01bf73448f813bf6bd5ebd0f96",
      "style": "IPY_MODEL_e715ae84e5a1409896d4e94047df4ddd",
      "value": true
     }
    },
    "efc91abf50bf44a89315b9c3e6f1a76f": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "f069e74c3bc0416ead1f5b77e831be31": {
     "model_module": "@jupyter-widgets/output",
     "model_module_version": "1.0.0",
     "model_name": "OutputModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/output",
      "_model_module_version": "1.0.0",
      "_model_name": "OutputModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/output",
      "_view_module_version": "1.0.0",
      "_view_name": "OutputView",
      "layout": "IPY_MODEL_eb846f3e650b473aa6c89e5aef17a9d8",
      "msg_id": "",
      "outputs": [
       {
        "data": {
         "image/png": "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\n",
         "text/plain": "<Figure size 520x390 with 1 Axes>"
        },
        "metadata": {},
        "output_type": "display_data"
       }
      ]
     }
    },
    "f118ce60954d450ea97d09ed8cbed777": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "f1f73bdb9bab440ab5b6310c2d60fc57": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_e7b3272aafa34f87b4bf29b3cfa7ec8e",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_383d143275a94d4faf7f5923ecc6b908",
      "value": 0
     }
    },
    "f2645ad0cc8e4ed7b62769a6f0269390": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "f27bf08ef4dd4f819be5afb4bf9ba894": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "f2b0ee5b9ef24829ab9e5e79167d7a57": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_2bf6af1ec1624a3796de09341de1b15d",
       "IPY_MODEL_b220f823904e408da761b43cdb0d1c1e",
       "IPY_MODEL_c135a3540ea4454b84cc493f0cce83cc",
       "IPY_MODEL_53d0b3fce2c041b68483a24466a0851b",
       "IPY_MODEL_63eac14c24544c73bfd97c0a7d8c16fb"
      ],
      "layout": "IPY_MODEL_0f88a90d2d5e45ef82ffc2bb0f1ffe42"
     }
    },
    "f455a02d214343fc9718e63f5919a6a6": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "IntSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "IntSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "IntSliderView",
      "continuous_update": true,
      "description": "Label position:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_7c2b3c88980e46149399d83e727f78a9",
      "max": 39,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": "d",
      "step": 1,
      "style": "IPY_MODEL_922df5d4292a420b890954f6a64ce3b4",
      "value": 34
     }
    },
    "f463b9c480be43419eb07a13660c7786": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_016dda74d7d04170824273cc81f9ecbd",
       "IPY_MODEL_365eda297e3a4a9fbdbabb2ab08da741",
       "IPY_MODEL_834c211bf9cc46b4864a243053986d94",
       "IPY_MODEL_f9505796fea74befb4dda52b1eca64da",
       "IPY_MODEL_081dfd763f67426a8b9739e50aaa2eb0"
      ],
      "layout": "IPY_MODEL_5140e1af8b164012b537d0a3a9c9c77e"
     }
    },
    "f594091645864af5a3cd9afe865a7e9e": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "f5bf62fc051a42d19ae0fabc8244dc8f": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "f5fdc95ecc1840acae7315bf752592c0": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "f63cd626757d40c8ab1e6260d1537ecf": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "DropdownModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "DropdownModel",
      "_options_labels": [
       "Weak turbulence; focused beam",
       "Weak turbulence; collimated beam",
       "Moderate turbulence; focused beam",
       "Moderate turbulence; collimated beam",
       "Strong turbulence; focused beam",
       "Strong turbulence; collimated beam"
      ],
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "DropdownView",
      "description": "Channel:",
      "description_tooltip": null,
      "disabled": false,
      "index": 0,
      "layout": "IPY_MODEL_90d975b6af3245d3b08c1a4ef3cb1054",
      "style": "IPY_MODEL_030245560ce24683bca1737979069762"
     }
    },
    "f640361c6c78432b870c10486558d6c7": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "f67ba33eca7043459219674b9e0512fb": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "TabModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "TabModel",
      "_titles": {
       "0": "[✓] Lognormal",
       "1": "[✓] BeamWandering",
       "2": "[✓] Beta",
       "3": "[✓] EllipticalBeam"
      },
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "TabView",
      "box_style": "",
      "children": [
       "IPY_MODEL_bc0f350eb82e4727b4efd2c07f39a802",
       "IPY_MODEL_098ea8d4f9fd456787f27068cde1f6c6",
       "IPY_MODEL_b907e45f7a694964aa9cf88d163dde77",
       "IPY_MODEL_e9d7d6023654435e8d130941234a4293"
      ],
      "layout": "IPY_MODEL_5e539a715cd3430c8cd44c1a8531972f",
      "selected_index": 0
     }
    },
    "f71c5a21e08547e88a91000225583d55": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "f7b4ceb61ebc44acbee703c1a6a35d3a": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "CheckboxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "CheckboxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "CheckboxView",
      "description": "Enabled",
      "description_tooltip": null,
      "disabled": false,
      "indent": false,
      "layout": "IPY_MODEL_d27da43cde49452bafeb84b1ff444a46",
      "style": "IPY_MODEL_0ce0a2a840ca495d9fcf11d4b9cf3f70",
      "value": true
     }
    },
    "f8138a215a724984a27bc38574e4e133": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "f854b31e52a545e0bb4043e08398ddfc": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "f8a0621af0c44d2183daa3d2e9537f23": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "f9505796fea74befb4dda52b1eca64da": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Label dy:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_3ef5b06fdb6c433c869ff80809bc2cd4",
      "max": 0.1,
      "min": -0.1,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".5f",
      "step": 1e-05,
      "style": "IPY_MODEL_2c6320133cbf41b4beb16ccf9485bc94",
      "value": 0
     }
    },
    "f9c85b1c24b943e79ef7a7bb26daa03f": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "facd09b5d8674f94881b0b17fb446a61": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_54e5758b097c4265ba81cd9b1b2a97f9",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_3f843c985cea46059add9a0e3193bec6",
      "value": 0
     }
    },
    "fb991ee4c8134f4fb3ebddfc12a7912c": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "fc71455575f3434baa3fe83e63726741": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "fce05862360e4048b20e8924e32bf411": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "FloatSliderModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "FloatSliderModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "FloatSliderView",
      "continuous_update": true,
      "description": "Line smooth:",
      "description_tooltip": null,
      "disabled": false,
      "layout": "IPY_MODEL_e8816d1704974bda83cf0db6a499bb6a",
      "max": 5,
      "min": 0,
      "orientation": "horizontal",
      "readout": true,
      "readout_format": ".2f",
      "step": 0.1,
      "style": "IPY_MODEL_c0a0f8e3e2f044aba382b342c3d59882",
      "value": 1
     }
    },
    "fdc9e0164e6144d19f0a073f004e8f3f": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "fe8e7ddff31649f281d2eed76946bf9f": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "fed979eb97734c3d9c1b820832a0b8fa": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "fedce92f97eb4ba4a7415b5748c9fd0a": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "ff2c742f2d1443d683f29571d378f43a": {
     "model_module": "@jupyter-widgets/base",
     "model_module_version": "1.2.0",
     "model_name": "LayoutModel",
     "state": {
      "_model_module": "@jupyter-widgets/base",
      "_model_module_version": "1.2.0",
      "_model_name": "LayoutModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "LayoutView",
      "align_content": null,
      "align_items": null,
      "align_self": null,
      "border": null,
      "bottom": null,
      "display": null,
      "flex": null,
      "flex_flow": null,
      "grid_area": null,
      "grid_auto_columns": null,
      "grid_auto_flow": null,
      "grid_auto_rows": null,
      "grid_column": null,
      "grid_gap": null,
      "grid_row": null,
      "grid_template_areas": null,
      "grid_template_columns": null,
      "grid_template_rows": null,
      "height": null,
      "justify_content": null,
      "justify_items": null,
      "left": null,
      "margin": null,
      "max_height": null,
      "max_width": null,
      "min_height": null,
      "min_width": null,
      "object_fit": null,
      "object_position": null,
      "order": null,
      "overflow": null,
      "overflow_x": null,
      "overflow_y": null,
      "padding": null,
      "right": null,
      "top": null,
      "visibility": null,
      "width": null
     }
    },
    "ff5502650b2343b6a7f7983344af0965": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "SliderStyleModel",
     "state": {
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "SliderStyleModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/base",
      "_view_module_version": "1.2.0",
      "_view_name": "StyleView",
      "description_width": "",
      "handle_color": null
     }
    },
    "fffd85e50827473ea9454f80b84ee640": {
     "model_module": "@jupyter-widgets/controls",
     "model_module_version": "1.5.0",
     "model_name": "VBoxModel",
     "state": {
      "_dom_classes": [],
      "_model_module": "@jupyter-widgets/controls",
      "_model_module_version": "1.5.0",
      "_model_name": "VBoxModel",
      "_view_count": null,
      "_view_module": "@jupyter-widgets/controls",
      "_view_module_version": "1.5.0",
      "_view_name": "VBoxView",
      "box_style": "",
      "children": [
       "IPY_MODEL_c5a6c6eaaa1847a8951e06db54ee2c38",
       "IPY_MODEL_9333338a03e54fdeb78f712112be4d06",
       "IPY_MODEL_338f8c6dea4545e7ba89354304ff553f",
       "IPY_MODEL_27706b1ba14647a7aa03e34afe5fbda6",
       "IPY_MODEL_5ab995c8cf0f49a8bb39ce6c36ef2636"
      ],
      "layout": "IPY_MODEL_9fc6def550bd449d84ca31b1ba80e8fb"
     }
    }
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/01_interactive/requirements.txt <==
anyio==3.6.2
argon2-cffi==21.3.0
argon2-cffi-bindings==21.2.0
arrow==1.2.3
asttokens==2.2.1
attrs==23.1.0
backcall==0.2.0
beautifulsoup4==4.12.2
bleach==6.0.0
cffi==1.15.1
comm==0.1.3
contourpy==1.0.7
cycler==0.11.0
debugpy==1.6.7
decorator==5.1.1
defusedxml==0.7.1
executing==1.2.0
fastjsonschema==2.16.3
fonttools==4.39.4
fqdn==1.5.1
idna==3.4
ipykernel==6.23.1
ipython==8.13.2
ipython-genutils==0.2.0
ipywidgets==7.7.1
isoduration==20.11.0
jedi==0.18.2
Jinja2==3.1.2
jsonpointer==2.3
jsonschema==4.17.3
jupyter-events==0.6.3
jupyter_client==8.2.0
jupyter_core==5.3.0
jupyter_server==2.5.0
jupyter_server_terminals==0.4.4
jupyterlab-pygments==0.2.2
jupyterlab-widgets==3.0.7
kiwisolver==1.4.4
MarkupSafe==2.1.2
matplotlib==3.7.1
matplotlib-inline==0.1.6
mistune==2.0.5
nbclassic==1.0.0
nbclient==0.7.4
nbconvert==7.4.0
nbformat==5.8.0
nest-asyncio==1.5.6
notebook==6.5.4
notebook_shim==0.2.3
numpy==1.24.3
packaging==23.1
pandas==2.0.1
pandocfilters==1.5.0
parso==0.8.3
pexpect==4.8.0
pickleshare==0.7.5
Pillow==9.5.0
platformdirs==3.5.1
prometheus-client==0.16.0
prompt-toolkit==3.0.38
psutil==5.9.5
ptyprocess==0.7.0
pure-eval==0.2.2
pycparser==2.21
Pygments==2.15.1
pyparsing==3.0.9
pyrsistent==0.19.3
python-dateutil==2.8.2
python-json-logger==2.0.7
pytz==2023.3
PyYAML==6.0
pyzmq==25.0.2
rfc3339-validator==0.1.4
rfc3986-validator==0.1.1
scipy==1.10.1
Send2Trash==1.8.2
six==1.16.0
sniffio==1.3.0
soupsieve==2.4.1
stack-data==0.6.2
terminado==0.17.1
tinycss2==1.2.1
tornado==6.3.2
traitlets==5.9.0
tzdata==2023.3
uri-template==1.2.0
wcwidth==0.2.6
webcolors==1.13
webencodings==0.5.1
websocket-client==1.5.1
widgetsnbextension==3.6.4


==> anc/03_results/moderate_inf/beam_params.csv <==
bw2,st2,lt2
1.400e-04,1.752e-03,2.312e-03


==> anc/03_results/moderate_inf/beam_wandering/0_001.csv <==
transmittance,probability_density
3.234e-05,1.387e+00
9.702e-05,1.440e+01
1.617e-04,4.274e+01
2.264e-04,8.751e+01
2.911e-04,1.495e+02
3.557e-04,2.292e+02
4.204e-04,3.271e+02
4.851e-04,4.437e+02
5.498e-04,5.792e+02
6.145e-04,7.340e+02
6.791e-04,9.084e+02
7.438e-04,1.103e+03
8.085e-04,1.317e+03
8.732e-04,1.552e+03
9.379e-04,1.807e+03
1.003e-03,2.082e+03
1.067e-03,2.379e+03
1.132e-03,2.697e+03
1.197e-03,0.000e+00
1.261e-03,0.000e+00
1.326e-03,0.000e+00
1.391e-03,0.000e+00
1.455e-03,0.000e+00
1.520e-03,0.000e+00
1.585e-03,0.000e+00
1.649e-03,0.000e+00
1.714e-03,0.000e+00
1.779e-03,0.000e+00
1.843e-03,0.000e+00
1.908e-03,0.000e+00
1.973e-03,0.000e+00
2.037e-03,0.000e+00
2.102e-03,0.000e+00
2.167e-03,0.000e+00
2.231e-03,0.000e+00
2.296e-03,0.000e+00
2.361e-03,0.000e+00
2.426e-03,0.000e+00
2.490e-03,0.000e+00
2.555e-03,0.000e+00
2.620e-03,0.000e+00
2.684e-03,0.000e+00
2.749e-03,0.000e+00
2.814e-03,0.000e+00
2.878e-03,0.000e+00
2.943e-03,0.000e+00
3.008e-03,0.000e+00
3.072e-03,0.000e+00
3.137e-03,0.000e+00
3.202e-03,0.000e+00
3.266e-03,0.000e+00
3.331e-03,0.000e+00
3.396e-03,0.000e+00
3.460e-03,0.000e+00
3.525e-03,0.000e+00
3.590e-03,0.000e+00
3.654e-03,0.000e+00
3.719e-03,0.000e+00
3.784e-03,0.000e+00
3.848e-03,0.000e+00
3.913e-03,0.000e+00
3.978e-03,0.000e+00
4.043e-03,0.000e+00
4.107e-03,0.000e+00
4.172e-03,0.000e+00
4.237e-03,0.000e+00
4.301e-03,0.000e+00
4.366e-03,0.000e+00
4.431e-03,0.000e+00
4.495e-03,0.000e+00
4.560e-03,0.000e+00
4.625e-03,0.000e+00
4.689e-03,0.000e+00
4.754e-03,0.000e+00
4.819e-03,0.000e+00
4.883e-03,0.000e+00
4.948e-03,0.000e+00
5.013e-03,0.000e+00
5.077e-03,0.000e+00
5.142e-03,0.000e+00
5.207e-03,0.000e+00
5.271e-03,0.000e+00
5.336e-03,0.000e+00
5.401e-03,0.000e+00
5.465e-03,0.000e+00
5.530e-03,0.000e+00
5.595e-03,0.000e+00
5.660e-03,0.000e+00
5.724e-03,0.000e+00
5.789e-03,0.000e+00
5.854e-03,0.000e+00
5.918e-03,0.000e+00
5.983e-03,0.000e+00
6.048e-03,0.000e+00
6.112e-03,0.000e+00
6.177e-03,0.000e+00
6.242e-03,0.000e+00
6.306e-03,0.000e+00
6.371e-03,0.000e+00
6.436e-03,0.000e+00
6.500e-03,0.000e+00
6.565e-03,0.000e+00
6.630e-03,0.000e+00
6.694e-03,0.000e+00
6.759e-03,0.000e+00
6.824e-03,0.000e+00
6.888e-03,0.000e+00
6.953e-03,0.000e+00
7.018e-03,0.000e+00
7.082e-03,0.000e+00
7.147e-03,0.000e+00
7.212e-03,0.000e+00
7.277e-03,0.000e+00
7.341e-03,0.000e+00
7.406e-03,0.000e+00
7.471e-03,0.000e+00
7.535e-03,0.000e+00
7.600e-03,0.000e+00
7.665e-03,0.000e+00
7.729e-03,0.000e+00
7.794e-03,0.000e+00
7.859e-03,0.000e+00
7.923e-03,0.000e+00
7.988e-03,0.000e+00
8.053e-03,0.000e+00
8.117e-03,0.000e+00
8.182e-03,0.000e+00
8.247e-03,0.000e+00
8.311e-03,0.000e+00
8.376e-03,0.000e+00
8.441e-03,0.000e+00
8.505e-03,0.000e+00
8.570e-03,0.000e+00
8.635e-03,0.000e+00
8.699e-03,0.000e+00
8.764e-03,0.000e+00
8.829e-03,0.000e+00
8.894e-03,0.000e+00
8.958e-03,0.000e+00
9.023e-03,0.000e+00
9.088e-03,0.000e+00
9.152e-03,0.000e+00
9.217e-03,0.000e+00
9.282e-03,0.000e+00
9.346e-03,0.000e+00
9.411e-03,0.000e+00
9.476e-03,0.000e+00
9.540e-03,0.000e+00
9.605e-03,0.000e+00
9.670e-03,0.000e+00
9.734e-03,0.000e+00
9.799e-03,0.000e+00
9.864e-03,0.000e+00
9.928e-03,0.000e+00
9.993e-03,0.000e+00
1.006e-02,0.000e+00
1.012e-02,0.000e+00
1.019e-02,0.000e+00
1.025e-02,0.000e+00
1.032e-02,0.000e+00
1.038e-02,0.000e+00
1.045e-02,0.000e+00
1.051e-02,0.000e+00
1.058e-02,0.000e+00
1.064e-02,0.000e+00
1.070e-02,0.000e+00
1.077e-02,0.000e+00
1.083e-02,0.000e+00
1.090e-02,0.000e+00
1.096e-02,0.000e+00
1.103e-02,0.000e+00
1.109e-02,0.000e+00
1.116e-02,0.000e+00
1.122e-02,0.000e+00
1.129e-02,0.000e+00
1.135e-02,0.000e+00
1.142e-02,0.000e+00
1.148e-02,0.000e+00
1.155e-02,0.000e+00
1.161e-02,0.000e+00
1.167e-02,0.000e+00
1.174e-02,0.000e+00
1.180e-02,0.000e+00
1.187e-02,0.000e+00
1.193e-02,0.000e+00
1.200e-02,0.000e+00
1.206e-02,0.000e+00
1.213e-02,0.000e+00
1.219e-02,0.000e+00
1.226e-02,0.000e+00
1.232e-02,0.000e+00
1.239e-02,0.000e+00
1.245e-02,0.000e+00
1.252e-02,0.000e+00
1.258e-02,0.000e+00
1.264e-02,0.000e+00
1.271e-02,0.000e+00
1.277e-02,0.000e+00
1.284e-02,0.000e+00
1.290e-02,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_002.csv <==
transmittance,probability_density
1.193e-04,2.883e-01
3.580e-04,3.011e+00
5.966e-04,8.962e+00
8.353e-04,1.838e+01
1.074e-03,3.144e+01
1.313e-03,4.826e+01
1.551e-03,6.894e+01
1.790e-03,9.358e+01
2.028e-03,1.223e+02
2.267e-03,1.550e+02
2.506e-03,1.920e+02
2.744e-03,2.331e+02
2.983e-03,2.785e+02
3.222e-03,3.283e+02
3.460e-03,3.824e+02
3.699e-03,4.409e+02
3.938e-03,5.039e+02
4.176e-03,5.714e+02
4.415e-03,6.434e+02
4.654e-03,0.000e+00
4.892e-03,0.000e+00
5.131e-03,0.000e+00
5.370e-03,0.000e+00
5.608e-03,0.000e+00
5.847e-03,0.000e+00
6.085e-03,0.000e+00
6.324e-03,0.000e+00
6.563e-03,0.000e+00
6.801e-03,0.000e+00
7.040e-03,0.000e+00
7.279e-03,0.000e+00
7.517e-03,0.000e+00
7.756e-03,0.000e+00
7.995e-03,0.000e+00
8.233e-03,0.000e+00
8.472e-03,0.000e+00
8.711e-03,0.000e+00
8.949e-03,0.000e+00
9.188e-03,0.000e+00
9.426e-03,0.000e+00
9.665e-03,0.000e+00
9.904e-03,0.000e+00
1.014e-02,0.000e+00
1.038e-02,0.000e+00
1.062e-02,0.000e+00
1.086e-02,0.000e+00
1.110e-02,0.000e+00
1.134e-02,0.000e+00
1.157e-02,0.000e+00
1.181e-02,0.000e+00
1.205e-02,0.000e+00
1.229e-02,0.000e+00
1.253e-02,0.000e+00
1.277e-02,0.000e+00
1.301e-02,0.000e+00
1.324e-02,0.000e+00
1.348e-02,0.000e+00
1.372e-02,0.000e+00
1.396e-02,0.000e+00
1.420e-02,0.000e+00
1.444e-02,0.000e+00
1.468e-02,0.000e+00
1.492e-02,0.000e+00
1.515e-02,0.000e+00
1.539e-02,0.000e+00
1.563e-02,0.000e+00
1.587e-02,0.000e+00
1.611e-02,0.000e+00
1.635e-02,0.000e+00
1.659e-02,0.000e+00
1.682e-02,0.000e+00
1.706e-02,0.000e+00
1.730e-02,0.000e+00
1.754e-02,0.000e+00
1.778e-02,0.000e+00
1.802e-02,0.000e+00
1.826e-02,0.000e+00
1.849e-02,0.000e+00
1.873e-02,0.000e+00
1.897e-02,0.000e+00
1.921e-02,0.000e+00
1.945e-02,0.000e+00
1.969e-02,0.000e+00
1.993e-02,0.000e+00
2.017e-02,0.000e+00
2.040e-02,0.000e+00
2.064e-02,0.000e+00
2.088e-02,0.000e+00
2.112e-02,0.000e+00
2.136e-02,0.000e+00
2.160e-02,0.000e+00
2.184e-02,0.000e+00
2.207e-02,0.000e+00
2.231e-02,0.000e+00
2.255e-02,0.000e+00
2.279e-02,0.000e+00
2.303e-02,0.000e+00
2.327e-02,0.000e+00
2.351e-02,0.000e+00
2.375e-02,0.000e+00
2.398e-02,0.000e+00
2.422e-02,0.000e+00
2.446e-02,0.000e+00
2.470e-02,0.000e+00
2.494e-02,0.000e+00
2.518e-02,0.000e+00
2.542e-02,0.000e+00
2.565e-02,0.000e+00
2.589e-02,0.000e+00
2.613e-02,0.000e+00
2.637e-02,0.000e+00
2.661e-02,0.000e+00
2.685e-02,0.000e+00
2.709e-02,0.000e+00
2.732e-02,0.000e+00
2.756e-02,0.000e+00
2.780e-02,0.000e+00
2.804e-02,0.000e+00
2.828e-02,0.000e+00
2.852e-02,0.000e+00
2.876e-02,0.000e+00
2.900e-02,0.000e+00
2.923e-02,0.000e+00
2.947e-02,0.000e+00
2.971e-02,0.000e+00
2.995e-02,0.000e+00
3.019e-02,0.000e+00
3.043e-02,0.000e+00
3.067e-02,0.000e+00
3.090e-02,0.000e+00
3.114e-02,0.000e+00
3.138e-02,0.000e+00
3.162e-02,0.000e+00
3.186e-02,0.000e+00
3.210e-02,0.000e+00
3.234e-02,0.000e+00
3.258e-02,0.000e+00
3.281e-02,0.000e+00
3.305e-02,0.000e+00
3.329e-02,0.000e+00
3.353e-02,0.000e+00
3.377e-02,0.000e+00
3.401e-02,0.000e+00
3.425e-02,0.000e+00
3.448e-02,0.000e+00
3.472e-02,0.000e+00
3.496e-02,0.000e+00
3.520e-02,0.000e+00
3.544e-02,0.000e+00
3.568e-02,0.000e+00
3.592e-02,0.000e+00
3.615e-02,0.000e+00
3.639e-02,0.000e+00
3.663e-02,0.000e+00
3.687e-02,0.000e+00
3.711e-02,0.000e+00
3.735e-02,0.000e+00
3.759e-02,0.000e+00
3.783e-02,0.000e+00
3.806e-02,0.000e+00
3.830e-02,0.000e+00
3.854e-02,0.000e+00
3.878e-02,0.000e+00
3.902e-02,0.000e+00
3.926e-02,0.000e+00
3.950e-02,0.000e+00
3.973e-02,0.000e+00
3.997e-02,0.000e+00
4.021e-02,0.000e+00
4.045e-02,0.000e+00
4.069e-02,0.000e+00
4.093e-02,0.000e+00
4.117e-02,0.000e+00
4.140e-02,0.000e+00
4.164e-02,0.000e+00
4.188e-02,0.000e+00
4.212e-02,0.000e+00
4.236e-02,0.000e+00
4.260e-02,0.000e+00
4.284e-02,0.000e+00
4.308e-02,0.000e+00
4.331e-02,0.000e+00
4.355e-02,0.000e+00
4.379e-02,0.000e+00
4.403e-02,0.000e+00
4.427e-02,0.000e+00
4.451e-02,0.000e+00
4.475e-02,0.000e+00
4.498e-02,0.000e+00
4.522e-02,0.000e+00
4.546e-02,0.000e+00
4.570e-02,0.000e+00
4.594e-02,0.000e+00
4.618e-02,0.000e+00
4.642e-02,0.000e+00
4.666e-02,0.000e+00
4.689e-02,0.000e+00
4.713e-02,0.000e+00
4.737e-02,0.000e+00
4.761e-02,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_003.csv <==
transmittance,probability_density
2.464e-04,1.044e-01
7.393e-04,1.101e+00
1.232e-03,3.293e+00
1.725e-03,6.776e+00
2.218e-03,1.161e+01
2.711e-03,1.786e+01
3.204e-03,2.555e+01
3.696e-03,3.473e+01
4.189e-03,4.542e+01
4.682e-03,5.765e+01
5.175e-03,7.145e+01
5.668e-03,8.684e+01
6.161e-03,1.038e+02
6.654e-03,1.225e+02
7.146e-03,1.428e+02
7.639e-03,1.647e+02
8.132e-03,1.883e+02
8.625e-03,2.137e+02
9.118e-03,2.407e+02
9.611e-03,2.695e+02
1.010e-02,3.000e+02
1.060e-02,0.000e+00
1.109e-02,0.000e+00
1.158e-02,0.000e+00
1.207e-02,0.000e+00
1.257e-02,0.000e+00
1.306e-02,0.000e+00
1.355e-02,0.000e+00
1.405e-02,0.000e+00
1.454e-02,0.000e+00
1.503e-02,0.000e+00
1.552e-02,0.000e+00
1.602e-02,0.000e+00
1.651e-02,0.000e+00
1.700e-02,0.000e+00
1.750e-02,0.000e+00
1.799e-02,0.000e+00
1.848e-02,0.000e+00
1.897e-02,0.000e+00
1.947e-02,0.000e+00
1.996e-02,0.000e+00
2.045e-02,0.000e+00
2.095e-02,0.000e+00
2.144e-02,0.000e+00
2.193e-02,0.000e+00
2.242e-02,0.000e+00
2.292e-02,0.000e+00
2.341e-02,0.000e+00
2.390e-02,0.000e+00
2.440e-02,0.000e+00
2.489e-02,0.000e+00
2.538e-02,0.000e+00
2.587e-02,0.000e+00
2.637e-02,0.000e+00
2.686e-02,0.000e+00
2.735e-02,0.000e+00
2.785e-02,0.000e+00
2.834e-02,0.000e+00
2.883e-02,0.000e+00
2.932e-02,0.000e+00
2.982e-02,0.000e+00
3.031e-02,0.000e+00
3.080e-02,0.000e+00
3.130e-02,0.000e+00
3.179e-02,0.000e+00
3.228e-02,0.000e+00
3.277e-02,0.000e+00
3.327e-02,0.000e+00
3.376e-02,0.000e+00
3.425e-02,0.000e+00
3.475e-02,0.000e+00
3.524e-02,0.000e+00
3.573e-02,0.000e+00
3.622e-02,0.000e+00
3.672e-02,0.000e+00
3.721e-02,0.000e+00
3.770e-02,0.000e+00
3.820e-02,0.000e+00
3.869e-02,0.000e+00
3.918e-02,0.000e+00
3.967e-02,0.000e+00
4.017e-02,0.000e+00
4.066e-02,0.000e+00
4.115e-02,0.000e+00
4.165e-02,0.000e+00
4.214e-02,0.000e+00
4.263e-02,0.000e+00
4.312e-02,0.000e+00
4.362e-02,0.000e+00
4.411e-02,0.000e+00
4.460e-02,0.000e+00
4.510e-02,0.000e+00
4.559e-02,0.000e+00
4.608e-02,0.000e+00
4.657e-02,0.000e+00
4.707e-02,0.000e+00
4.756e-02,0.000e+00
4.805e-02,0.000e+00
4.855e-02,0.000e+00
4.904e-02,0.000e+00
4.953e-02,0.000e+00
5.002e-02,0.000e+00
5.052e-02,0.000e+00
5.101e-02,0.000e+00
5.150e-02,0.000e+00
5.200e-02,0.000e+00
5.249e-02,0.000e+00
5.298e-02,0.000e+00
5.347e-02,0.000e+00
5.397e-02,0.000e+00
5.446e-02,0.000e+00
5.495e-02,0.000e+00
5.545e-02,0.000e+00
5.594e-02,0.000e+00
5.643e-02,0.000e+00
5.692e-02,0.000e+00
5.742e-02,0.000e+00
5.791e-02,0.000e+00
5.840e-02,0.000e+00
5.890e-02,0.000e+00
5.939e-02,0.000e+00
5.988e-02,0.000e+00
6.037e-02,0.000e+00
6.087e-02,0.000e+00
6.136e-02,0.000e+00
6.185e-02,0.000e+00
6.235e-02,0.000e+00
6.284e-02,0.000e+00
6.333e-02,0.000e+00
6.382e-02,0.000e+00
6.432e-02,0.000e+00
6.481e-02,0.000e+00
6.530e-02,0.000e+00
6.580e-02,0.000e+00
6.629e-02,0.000e+00
6.678e-02,0.000e+00
6.727e-02,0.000e+00
6.777e-02,0.000e+00
6.826e-02,0.000e+00
6.875e-02,0.000e+00
6.925e-02,0.000e+00
6.974e-02,0.000e+00
7.023e-02,0.000e+00
7.072e-02,0.000e+00
7.122e-02,0.000e+00
7.171e-02,0.000e+00
7.220e-02,0.000e+00
7.270e-02,0.000e+00
7.319e-02,0.000e+00
7.368e-02,0.000e+00
7.417e-02,0.000e+00
7.467e-02,0.000e+00
7.516e-02,0.000e+00
7.565e-02,0.000e+00
7.615e-02,0.000e+00
7.664e-02,0.000e+00
7.713e-02,0.000e+00
7.762e-02,0.000e+00
7.812e-02,0.000e+00
7.861e-02,0.000e+00
7.910e-02,0.000e+00
7.960e-02,0.000e+00
8.009e-02,0.000e+00
8.058e-02,0.000e+00
8.107e-02,0.000e+00
8.157e-02,0.000e+00
8.206e-02,0.000e+00
8.255e-02,0.000e+00
8.305e-02,0.000e+00
8.354e-02,0.000e+00
8.403e-02,0.000e+00
8.452e-02,0.000e+00
8.502e-02,0.000e+00
8.551e-02,0.000e+00
8.600e-02,0.000e+00
8.650e-02,0.000e+00
8.699e-02,0.000e+00
8.748e-02,0.000e+00
8.797e-02,0.000e+00
8.847e-02,0.000e+00
8.896e-02,0.000e+00
8.945e-02,0.000e+00
8.995e-02,0.000e+00
9.044e-02,0.000e+00
9.093e-02,0.000e+00
9.142e-02,0.000e+00
9.192e-02,0.000e+00
9.241e-02,0.000e+00
9.290e-02,0.000e+00
9.340e-02,0.000e+00
9.389e-02,0.000e+00
9.438e-02,0.000e+00
9.487e-02,0.000e+00
9.537e-02,0.000e+00
9.586e-02,0.000e+00
9.635e-02,0.000e+00
9.685e-02,0.000e+00
9.734e-02,0.000e+00
9.783e-02,0.000e+00
9.832e-02,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_004.csv <==
transmittance,probability_density
4.103e-04,4.947e-02
1.231e-03,5.290e-01
2.052e-03,1.592e+00
2.872e-03,3.290e+00
3.693e-03,5.657e+00
4.513e-03,8.720e+00
5.334e-03,1.250e+01
6.155e-03,1.702e+01
6.975e-03,2.230e+01
7.796e-03,2.835e+01
8.616e-03,3.517e+01
9.437e-03,4.280e+01
1.026e-02,5.123e+01
1.108e-02,6.048e+01
1.190e-02,7.056e+01
1.272e-02,8.148e+01
1.354e-02,9.324e+01
1.436e-02,1.059e+02
1.518e-02,1.193e+02
1.600e-02,1.337e+02
1.682e-02,1.489e+02
1.764e-02,1.650e+02
1.846e-02,0.000e+00
1.928e-02,0.000e+00
2.010e-02,0.000e+00
2.093e-02,0.000e+00
2.175e-02,0.000e+00
2.257e-02,0.000e+00
2.339e-02,0.000e+00
2.421e-02,0.000e+00
2.503e-02,0.000e+00
2.585e-02,0.000e+00
2.667e-02,0.000e+00
2.749e-02,0.000e+00
2.831e-02,0.000e+00
2.913e-02,0.000e+00
2.995e-02,0.000e+00
3.077e-02,0.000e+00
3.159e-02,0.000e+00
3.241e-02,0.000e+00
3.323e-02,0.000e+00
3.405e-02,0.000e+00
3.488e-02,0.000e+00
3.570e-02,0.000e+00
3.652e-02,0.000e+00
3.734e-02,0.000e+00
3.816e-02,0.000e+00
3.898e-02,0.000e+00
3.980e-02,0.000e+00
4.062e-02,0.000e+00
4.144e-02,0.000e+00
4.226e-02,0.000e+00
4.308e-02,0.000e+00
4.390e-02,0.000e+00
4.472e-02,0.000e+00
4.554e-02,0.000e+00
4.636e-02,0.000e+00
4.718e-02,0.000e+00
4.801e-02,0.000e+00
4.883e-02,0.000e+00
4.965e-02,0.000e+00
5.047e-02,0.000e+00
5.129e-02,0.000e+00
5.211e-02,0.000e+00
5.293e-02,0.000e+00
5.375e-02,0.000e+00
5.457e-02,0.000e+00
5.539e-02,0.000e+00
5.621e-02,0.000e+00
5.703e-02,0.000e+00
5.785e-02,0.000e+00
5.867e-02,0.000e+00
5.949e-02,0.000e+00
6.031e-02,0.000e+00
6.113e-02,0.000e+00
6.196e-02,0.000e+00
6.278e-02,0.000e+00
6.360e-02,0.000e+00
6.442e-02,0.000e+00
6.524e-02,0.000e+00
6.606e-02,0.000e+00
6.688e-02,0.000e+00
6.770e-02,0.000e+00
6.852e-02,0.000e+00
6.934e-02,0.000e+00
7.016e-02,0.000e+00
7.098e-02,0.000e+00
7.180e-02,0.000e+00
7.262e-02,0.000e+00
7.344e-02,0.000e+00
7.426e-02,0.000e+00
7.508e-02,0.000e+00
7.591e-02,0.000e+00
7.673e-02,0.000e+00
7.755e-02,0.000e+00
7.837e-02,0.000e+00
7.919e-02,0.000e+00
8.001e-02,0.000e+00
8.083e-02,0.000e+00
8.165e-02,0.000e+00
8.247e-02,0.000e+00
8.329e-02,0.000e+00
8.411e-02,0.000e+00
8.493e-02,0.000e+00
8.575e-02,0.000e+00
8.657e-02,0.000e+00
8.739e-02,0.000e+00
8.821e-02,0.000e+00
8.904e-02,0.000e+00
8.986e-02,0.000e+00
9.068e-02,0.000e+00
9.150e-02,0.000e+00
9.232e-02,0.000e+00
9.314e-02,0.000e+00
9.396e-02,0.000e+00
9.478e-02,0.000e+00
9.560e-02,0.000e+00
9.642e-02,0.000e+00
9.724e-02,0.000e+00
9.806e-02,0.000e+00
9.888e-02,0.000e+00
9.970e-02,0.000e+00
1.005e-01,0.000e+00
1.013e-01,0.000e+00
1.022e-01,0.000e+00
1.030e-01,0.000e+00
1.038e-01,0.000e+00
1.046e-01,0.000e+00
1.054e-01,0.000e+00
1.063e-01,0.000e+00
1.071e-01,0.000e+00
1.079e-01,0.000e+00
1.087e-01,0.000e+00
1.096e-01,0.000e+00
1.104e-01,0.000e+00
1.112e-01,0.000e+00
1.120e-01,0.000e+00
1.128e-01,0.000e+00
1.137e-01,0.000e+00
1.145e-01,0.000e+00
1.153e-01,0.000e+00
1.161e-01,0.000e+00
1.169e-01,0.000e+00
1.178e-01,0.000e+00
1.186e-01,0.000e+00
1.194e-01,0.000e+00
1.202e-01,0.000e+00
1.210e-01,0.000e+00
1.219e-01,0.000e+00
1.227e-01,0.000e+00
1.235e-01,0.000e+00
1.243e-01,0.000e+00
1.251e-01,0.000e+00
1.260e-01,0.000e+00
1.268e-01,0.000e+00
1.276e-01,0.000e+00
1.284e-01,0.000e+00
1.292e-01,0.000e+00
1.301e-01,0.000e+00
1.309e-01,0.000e+00
1.317e-01,0.000e+00
1.325e-01,0.000e+00
1.333e-01,0.000e+00
1.342e-01,0.000e+00
1.350e-01,0.000e+00
1.358e-01,0.000e+00
1.366e-01,0.000e+00
1.375e-01,0.000e+00
1.383e-01,0.000e+00
1.391e-01,0.000e+00
1.399e-01,0.000e+00
1.407e-01,0.000e+00
1.416e-01,0.000e+00
1.424e-01,0.000e+00
1.432e-01,0.000e+00
1.440e-01,0.000e+00
1.448e-01,0.000e+00
1.457e-01,0.000e+00
1.465e-01,0.000e+00
1.473e-01,0.000e+00
1.481e-01,0.000e+00
1.489e-01,0.000e+00
1.498e-01,0.000e+00
1.506e-01,0.000e+00
1.514e-01,0.000e+00
1.522e-01,0.000e+00
1.530e-01,0.000e+00
1.539e-01,0.000e+00
1.547e-01,0.000e+00
1.555e-01,0.000e+00
1.563e-01,0.000e+00
1.571e-01,0.000e+00
1.580e-01,0.000e+00
1.588e-01,0.000e+00
1.596e-01,0.000e+00
1.604e-01,0.000e+00
1.612e-01,0.000e+00
1.621e-01,0.000e+00
1.629e-01,0.000e+00
1.637e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_005.csv <==
transmittance,probability_density
5.882e-04,2.522e-02
1.765e-03,2.746e-01
2.941e-03,8.333e-01
4.118e-03,1.731e+00
5.294e-03,2.989e+00
6.470e-03,4.623e+00
7.647e-03,6.646e+00
8.823e-03,9.071e+00
1.000e-02,1.191e+01
1.118e-02,1.516e+01
1.235e-02,1.885e+01
1.353e-02,2.297e+01
1.471e-02,2.753e+01
1.588e-02,3.254e+01
1.706e-02,3.801e+01
1.823e-02,4.393e+01
1.941e-02,5.033e+01
2.059e-02,5.719e+01
2.176e-02,6.453e+01
2.294e-02,7.235e+01
2.412e-02,8.066e+01
2.529e-02,8.946e+01
2.647e-02,9.875e+01
2.765e-02,1.085e+02
2.882e-02,0.000e+00
3.000e-02,0.000e+00
3.118e-02,0.000e+00
3.235e-02,0.000e+00
3.353e-02,0.000e+00
3.471e-02,0.000e+00
3.588e-02,0.000e+00
3.706e-02,0.000e+00
3.823e-02,0.000e+00
3.941e-02,0.000e+00
4.059e-02,0.000e+00
4.176e-02,0.000e+00
4.294e-02,0.000e+00
4.412e-02,0.000e+00
4.529e-02,0.000e+00
4.647e-02,0.000e+00
4.765e-02,0.000e+00
4.882e-02,0.000e+00
5.000e-02,0.000e+00
5.118e-02,0.000e+00
5.235e-02,0.000e+00
5.353e-02,0.000e+00
5.470e-02,0.000e+00
5.588e-02,0.000e+00
5.706e-02,0.000e+00
5.823e-02,0.000e+00
5.941e-02,0.000e+00
6.059e-02,0.000e+00
6.176e-02,0.000e+00
6.294e-02,0.000e+00
6.412e-02,0.000e+00
6.529e-02,0.000e+00
6.647e-02,0.000e+00
6.765e-02,0.000e+00
6.882e-02,0.000e+00
7.000e-02,0.000e+00
7.118e-02,0.000e+00
7.235e-02,0.000e+00
7.353e-02,0.000e+00
7.470e-02,0.000e+00
7.588e-02,0.000e+00
7.706e-02,0.000e+00
7.823e-02,0.000e+00
7.941e-02,0.000e+00
8.059e-02,0.000e+00
8.176e-02,0.000e+00
8.294e-02,0.000e+00
8.412e-02,0.000e+00
8.529e-02,0.000e+00
8.647e-02,0.000e+00
8.765e-02,0.000e+00
8.882e-02,0.000e+00
9.000e-02,0.000e+00
9.117e-02,0.000e+00
9.235e-02,0.000e+00
9.353e-02,0.000e+00
9.470e-02,0.000e+00
9.588e-02,0.000e+00
9.706e-02,0.000e+00
9.823e-02,0.000e+00
9.941e-02,0.000e+00
1.006e-01,0.000e+00
1.018e-01,0.000e+00
1.029e-01,0.000e+00
1.041e-01,0.000e+00
1.053e-01,0.000e+00
1.065e-01,0.000e+00
1.076e-01,0.000e+00
1.088e-01,0.000e+00
1.100e-01,0.000e+00
1.112e-01,0.000e+00
1.124e-01,0.000e+00
1.135e-01,0.000e+00
1.147e-01,0.000e+00
1.159e-01,0.000e+00
1.171e-01,0.000e+00
1.182e-01,0.000e+00
1.194e-01,0.000e+00
1.206e-01,0.000e+00
1.218e-01,0.000e+00
1.229e-01,0.000e+00
1.241e-01,0.000e+00
1.253e-01,0.000e+00
1.265e-01,0.000e+00
1.276e-01,0.000e+00
1.288e-01,0.000e+00
1.300e-01,0.000e+00
1.312e-01,0.000e+00
1.324e-01,0.000e+00
1.335e-01,0.000e+00
1.347e-01,0.000e+00
1.359e-01,0.000e+00
1.371e-01,0.000e+00
1.382e-01,0.000e+00
1.394e-01,0.000e+00
1.406e-01,0.000e+00
1.418e-01,0.000e+00
1.429e-01,0.000e+00
1.441e-01,0.000e+00
1.453e-01,0.000e+00
1.465e-01,0.000e+00
1.476e-01,0.000e+00
1.488e-01,0.000e+00
1.500e-01,0.000e+00
1.512e-01,0.000e+00
1.524e-01,0.000e+00
1.535e-01,0.000e+00
1.547e-01,0.000e+00
1.559e-01,0.000e+00
1.571e-01,0.000e+00
1.582e-01,0.000e+00
1.594e-01,0.000e+00
1.606e-01,0.000e+00
1.618e-01,0.000e+00
1.629e-01,0.000e+00
1.641e-01,0.000e+00
1.653e-01,0.000e+00
1.665e-01,0.000e+00
1.676e-01,0.000e+00
1.688e-01,0.000e+00
1.700e-01,0.000e+00
1.712e-01,0.000e+00
1.723e-01,0.000e+00
1.735e-01,0.000e+00
1.747e-01,0.000e+00
1.759e-01,0.000e+00
1.771e-01,0.000e+00
1.782e-01,0.000e+00
1.794e-01,0.000e+00
1.806e-01,0.000e+00
1.818e-01,0.000e+00
1.829e-01,0.000e+00
1.841e-01,0.000e+00
1.853e-01,0.000e+00
1.865e-01,0.000e+00
1.876e-01,0.000e+00
1.888e-01,0.000e+00
1.900e-01,0.000e+00
1.912e-01,0.000e+00
1.923e-01,0.000e+00
1.935e-01,0.000e+00
1.947e-01,0.000e+00
1.959e-01,0.000e+00
1.971e-01,0.000e+00
1.982e-01,0.000e+00
1.994e-01,0.000e+00
2.006e-01,0.000e+00
2.018e-01,0.000e+00
2.029e-01,0.000e+00
2.041e-01,0.000e+00
2.053e-01,0.000e+00
2.065e-01,0.000e+00
2.076e-01,0.000e+00
2.088e-01,0.000e+00
2.100e-01,0.000e+00
2.112e-01,0.000e+00
2.123e-01,0.000e+00
2.135e-01,0.000e+00
2.147e-01,0.000e+00
2.159e-01,0.000e+00
2.171e-01,0.000e+00
2.182e-01,0.000e+00
2.194e-01,0.000e+00
2.206e-01,0.000e+00
2.218e-01,0.000e+00
2.229e-01,0.000e+00
2.241e-01,0.000e+00
2.253e-01,0.000e+00
2.265e-01,0.000e+00
2.276e-01,0.000e+00
2.288e-01,0.000e+00
2.300e-01,0.000e+00
2.312e-01,0.000e+00
2.323e-01,0.000e+00
2.335e-01,0.000e+00
2.347e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_006.csv <==
transmittance,probability_density
8.005e-04,1.470e-02
2.402e-03,1.636e-01
4.003e-03,5.016e-01
5.604e-03,1.049e+00
7.205e-03,1.821e+00
8.806e-03,2.827e+00
1.041e-02,4.078e+00
1.201e-02,5.582e+00
1.361e-02,7.345e+00
1.521e-02,9.374e+00
1.681e-02,1.168e+01
1.841e-02,1.425e+01
2.001e-02,1.711e+01
2.161e-02,2.026e+01
2.322e-02,2.370e+01
2.482e-02,2.743e+01
2.642e-02,3.146e+01
2.802e-02,3.580e+01
2.962e-02,4.044e+01
3.122e-02,4.538e+01
3.282e-02,5.065e+01
3.442e-02,5.622e+01
3.602e-02,6.212e+01
3.762e-02,6.833e+01
3.923e-02,7.487e+01
4.083e-02,0.000e+00
4.243e-02,0.000e+00
4.403e-02,0.000e+00
4.563e-02,0.000e+00
4.723e-02,0.000e+00
4.883e-02,0.000e+00
5.043e-02,0.000e+00
5.203e-02,0.000e+00
5.364e-02,0.000e+00
5.524e-02,0.000e+00
5.684e-02,0.000e+00
5.844e-02,0.000e+00
6.004e-02,0.000e+00
6.164e-02,0.000e+00
6.324e-02,0.000e+00
6.484e-02,0.000e+00
6.644e-02,0.000e+00
6.804e-02,0.000e+00
6.965e-02,0.000e+00
7.125e-02,0.000e+00
7.285e-02,0.000e+00
7.445e-02,0.000e+00
7.605e-02,0.000e+00
7.765e-02,0.000e+00
7.925e-02,0.000e+00
8.085e-02,0.000e+00
8.245e-02,0.000e+00
8.406e-02,0.000e+00
8.566e-02,0.000e+00
8.726e-02,0.000e+00
8.886e-02,0.000e+00
9.046e-02,0.000e+00
9.206e-02,0.000e+00
9.366e-02,0.000e+00
9.526e-02,0.000e+00
9.686e-02,0.000e+00
9.846e-02,0.000e+00
1.001e-01,0.000e+00
1.017e-01,0.000e+00
1.033e-01,0.000e+00
1.049e-01,0.000e+00
1.065e-01,0.000e+00
1.081e-01,0.000e+00
1.097e-01,0.000e+00
1.113e-01,0.000e+00
1.129e-01,0.000e+00
1.145e-01,0.000e+00
1.161e-01,0.000e+00
1.177e-01,0.000e+00
1.193e-01,0.000e+00
1.209e-01,0.000e+00
1.225e-01,0.000e+00
1.241e-01,0.000e+00
1.257e-01,0.000e+00
1.273e-01,0.000e+00
1.289e-01,0.000e+00
1.305e-01,0.000e+00
1.321e-01,0.000e+00
1.337e-01,0.000e+00
1.353e-01,0.000e+00
1.369e-01,0.000e+00
1.385e-01,0.000e+00
1.401e-01,0.000e+00
1.417e-01,0.000e+00
1.433e-01,0.000e+00
1.449e-01,0.000e+00
1.465e-01,0.000e+00
1.481e-01,0.000e+00
1.497e-01,0.000e+00
1.513e-01,0.000e+00
1.529e-01,0.000e+00
1.545e-01,0.000e+00
1.561e-01,0.000e+00
1.577e-01,0.000e+00
1.593e-01,0.000e+00
1.609e-01,0.000e+00
1.625e-01,0.000e+00
1.641e-01,0.000e+00
1.657e-01,0.000e+00
1.673e-01,0.000e+00
1.689e-01,0.000e+00
1.705e-01,0.000e+00
1.721e-01,0.000e+00
1.737e-01,0.000e+00
1.753e-01,0.000e+00
1.769e-01,0.000e+00
1.785e-01,0.000e+00
1.801e-01,0.000e+00
1.817e-01,0.000e+00
1.833e-01,0.000e+00
1.849e-01,0.000e+00
1.865e-01,0.000e+00
1.881e-01,0.000e+00
1.897e-01,0.000e+00
1.913e-01,0.000e+00
1.929e-01,0.000e+00
1.945e-01,0.000e+00
1.961e-01,0.000e+00
1.977e-01,0.000e+00
1.993e-01,0.000e+00
2.009e-01,0.000e+00
2.025e-01,0.000e+00
2.041e-01,0.000e+00
2.057e-01,0.000e+00
2.073e-01,0.000e+00
2.089e-01,0.000e+00
2.105e-01,0.000e+00
2.121e-01,0.000e+00
2.137e-01,0.000e+00
2.153e-01,0.000e+00
2.169e-01,0.000e+00
2.185e-01,0.000e+00
2.201e-01,0.000e+00
2.217e-01,0.000e+00
2.233e-01,0.000e+00
2.249e-01,0.000e+00
2.265e-01,0.000e+00
2.281e-01,0.000e+00
2.298e-01,0.000e+00
2.314e-01,0.000e+00
2.330e-01,0.000e+00
2.346e-01,0.000e+00
2.362e-01,0.000e+00
2.378e-01,0.000e+00
2.394e-01,0.000e+00
2.410e-01,0.000e+00
2.426e-01,0.000e+00
2.442e-01,0.000e+00
2.458e-01,0.000e+00
2.474e-01,0.000e+00
2.490e-01,0.000e+00
2.506e-01,0.000e+00
2.522e-01,0.000e+00
2.538e-01,0.000e+00
2.554e-01,0.000e+00
2.570e-01,0.000e+00
2.586e-01,0.000e+00
2.602e-01,0.000e+00
2.618e-01,0.000e+00
2.634e-01,0.000e+00
2.650e-01,0.000e+00
2.666e-01,0.000e+00
2.682e-01,0.000e+00
2.698e-01,0.000e+00
2.714e-01,0.000e+00
2.730e-01,0.000e+00
2.746e-01,0.000e+00
2.762e-01,0.000e+00
2.778e-01,0.000e+00
2.794e-01,0.000e+00
2.810e-01,0.000e+00
2.826e-01,0.000e+00
2.842e-01,0.000e+00
2.858e-01,0.000e+00
2.874e-01,0.000e+00
2.890e-01,0.000e+00
2.906e-01,0.000e+00
2.922e-01,0.000e+00
2.938e-01,0.000e+00
2.954e-01,0.000e+00
2.970e-01,0.000e+00
2.986e-01,0.000e+00
3.002e-01,0.000e+00
3.018e-01,0.000e+00
3.034e-01,0.000e+00
3.050e-01,0.000e+00
3.066e-01,0.000e+00
3.082e-01,0.000e+00
3.098e-01,0.000e+00
3.114e-01,0.000e+00
3.130e-01,0.000e+00
3.146e-01,0.000e+00
3.162e-01,0.000e+00
3.178e-01,0.000e+00
3.194e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_007.csv <==
transmittance,probability_density
1.027e-03,8.890e-03
3.080e-03,1.016e-01
5.133e-03,3.152e-01
7.186e-03,6.646e-01
9.239e-03,1.160e+00
1.129e-02,1.811e+00
1.335e-02,2.622e+00
1.540e-02,3.601e+00
1.745e-02,4.753e+00
1.950e-02,6.082e+00
2.156e-02,7.593e+00
2.361e-02,9.290e+00
2.566e-02,1.118e+01
2.772e-02,1.326e+01
2.977e-02,1.553e+01
3.182e-02,1.801e+01
3.388e-02,2.069e+01
3.593e-02,2.357e+01
3.798e-02,2.666e+01
4.004e-02,2.996e+01
4.209e-02,3.347e+01
4.414e-02,3.720e+01
4.620e-02,4.115e+01
4.825e-02,4.531e+01
5.030e-02,4.970e+01
5.236e-02,5.431e+01
5.441e-02,0.000e+00
5.646e-02,0.000e+00
5.851e-02,0.000e+00
6.057e-02,0.000e+00
6.262e-02,0.000e+00
6.467e-02,0.000e+00
6.673e-02,0.000e+00
6.878e-02,0.000e+00
7.083e-02,0.000e+00
7.289e-02,0.000e+00
7.494e-02,0.000e+00
7.699e-02,0.000e+00
7.905e-02,0.000e+00
8.110e-02,0.000e+00
8.315e-02,0.000e+00
8.521e-02,0.000e+00
8.726e-02,0.000e+00
8.931e-02,0.000e+00
9.137e-02,0.000e+00
9.342e-02,0.000e+00
9.547e-02,0.000e+00
9.752e-02,0.000e+00
9.958e-02,0.000e+00
1.016e-01,0.000e+00
1.037e-01,0.000e+00
1.057e-01,0.000e+00
1.078e-01,0.000e+00
1.098e-01,0.000e+00
1.119e-01,0.000e+00
1.139e-01,0.000e+00
1.160e-01,0.000e+00
1.181e-01,0.000e+00
1.201e-01,0.000e+00
1.222e-01,0.000e+00
1.242e-01,0.000e+00
1.263e-01,0.000e+00
1.283e-01,0.000e+00
1.304e-01,0.000e+00
1.324e-01,0.000e+00
1.345e-01,0.000e+00
1.365e-01,0.000e+00
1.386e-01,0.000e+00
1.406e-01,0.000e+00
1.427e-01,0.000e+00
1.447e-01,0.000e+00
1.468e-01,0.000e+00
1.489e-01,0.000e+00
1.509e-01,0.000e+00
1.530e-01,0.000e+00
1.550e-01,0.000e+00
1.571e-01,0.000e+00
1.591e-01,0.000e+00
1.612e-01,0.000e+00
1.632e-01,0.000e+00
1.653e-01,0.000e+00
1.673e-01,0.000e+00
1.694e-01,0.000e+00
1.714e-01,0.000e+00
1.735e-01,0.000e+00
1.755e-01,0.000e+00
1.776e-01,0.000e+00
1.797e-01,0.000e+00
1.817e-01,0.000e+00
1.838e-01,0.000e+00
1.858e-01,0.000e+00
1.879e-01,0.000e+00
1.899e-01,0.000e+00
1.920e-01,0.000e+00
1.940e-01,0.000e+00
1.961e-01,0.000e+00
1.981e-01,0.000e+00
2.002e-01,0.000e+00
2.022e-01,0.000e+00
2.043e-01,0.000e+00
2.063e-01,0.000e+00
2.084e-01,0.000e+00
2.104e-01,0.000e+00
2.125e-01,0.000e+00
2.146e-01,0.000e+00
2.166e-01,0.000e+00
2.187e-01,0.000e+00
2.207e-01,0.000e+00
2.228e-01,0.000e+00
2.248e-01,0.000e+00
2.269e-01,0.000e+00
2.289e-01,0.000e+00
2.310e-01,0.000e+00
2.330e-01,0.000e+00
2.351e-01,0.000e+00
2.371e-01,0.000e+00
2.392e-01,0.000e+00
2.412e-01,0.000e+00
2.433e-01,0.000e+00
2.454e-01,0.000e+00
2.474e-01,0.000e+00
2.495e-01,0.000e+00
2.515e-01,0.000e+00
2.536e-01,0.000e+00
2.556e-01,0.000e+00
2.577e-01,0.000e+00
2.597e-01,0.000e+00
2.618e-01,0.000e+00
2.638e-01,0.000e+00
2.659e-01,0.000e+00
2.679e-01,0.000e+00
2.700e-01,0.000e+00
2.720e-01,0.000e+00
2.741e-01,0.000e+00
2.761e-01,0.000e+00
2.782e-01,0.000e+00
2.803e-01,0.000e+00
2.823e-01,0.000e+00
2.844e-01,0.000e+00
2.864e-01,0.000e+00
2.885e-01,0.000e+00
2.905e-01,0.000e+00
2.926e-01,0.000e+00
2.946e-01,0.000e+00
2.967e-01,0.000e+00
2.987e-01,0.000e+00
3.008e-01,0.000e+00
3.028e-01,0.000e+00
3.049e-01,0.000e+00
3.069e-01,0.000e+00
3.090e-01,0.000e+00
3.111e-01,0.000e+00
3.131e-01,0.000e+00
3.152e-01,0.000e+00
3.172e-01,0.000e+00
3.193e-01,0.000e+00
3.213e-01,0.000e+00
3.234e-01,0.000e+00
3.254e-01,0.000e+00
3.275e-01,0.000e+00
3.295e-01,0.000e+00
3.316e-01,0.000e+00
3.336e-01,0.000e+00
3.357e-01,0.000e+00
3.377e-01,0.000e+00
3.398e-01,0.000e+00
3.418e-01,0.000e+00
3.439e-01,0.000e+00
3.460e-01,0.000e+00
3.480e-01,0.000e+00
3.501e-01,0.000e+00
3.521e-01,0.000e+00
3.542e-01,0.000e+00
3.562e-01,0.000e+00
3.583e-01,0.000e+00
3.603e-01,0.000e+00
3.624e-01,0.000e+00
3.644e-01,0.000e+00
3.665e-01,0.000e+00
3.685e-01,0.000e+00
3.706e-01,0.000e+00
3.726e-01,0.000e+00
3.747e-01,0.000e+00
3.768e-01,0.000e+00
3.788e-01,0.000e+00
3.809e-01,0.000e+00
3.829e-01,0.000e+00
3.850e-01,0.000e+00
3.870e-01,0.000e+00
3.891e-01,0.000e+00
3.911e-01,0.000e+00
3.932e-01,0.000e+00
3.952e-01,0.000e+00
3.973e-01,0.000e+00
3.993e-01,0.000e+00
4.014e-01,0.000e+00
4.034e-01,0.000e+00
4.055e-01,0.000e+00
4.076e-01,0.000e+00
4.096e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_008.csv <==
transmittance,probability_density
1.224e-03,5.149e-03
3.672e-03,6.065e-02
6.120e-03,1.909e-01
8.568e-03,4.064e-01
1.102e-02,7.144e-01
1.346e-02,1.121e+00
1.591e-02,1.631e+00
1.836e-02,2.249e+00
2.081e-02,2.979e+00
2.326e-02,3.824e+00
2.570e-02,4.787e+00
2.815e-02,5.872e+00
3.060e-02,7.080e+00
3.305e-02,8.416e+00
3.550e-02,9.880e+00
3.794e-02,1.148e+01
4.039e-02,1.321e+01
4.284e-02,1.507e+01
4.529e-02,1.707e+01
4.774e-02,1.921e+01
5.019e-02,2.150e+01
5.263e-02,2.392e+01
5.508e-02,2.650e+01
5.753e-02,2.921e+01
5.998e-02,3.208e+01
6.243e-02,3.509e+01
6.487e-02,3.826e+01
6.732e-02,4.158e+01
6.977e-02,4.505e+01
7.222e-02,0.000e+00
7.467e-02,0.000e+00
7.711e-02,0.000e+00
7.956e-02,0.000e+00
8.201e-02,0.000e+00
8.446e-02,0.000e+00
8.691e-02,0.000e+00
8.935e-02,0.000e+00
9.180e-02,0.000e+00
9.425e-02,0.000e+00
9.670e-02,0.000e+00
9.915e-02,0.000e+00
1.016e-01,0.000e+00
1.040e-01,0.000e+00
1.065e-01,0.000e+00
1.089e-01,0.000e+00
1.114e-01,0.000e+00
1.138e-01,0.000e+00
1.163e-01,0.000e+00
1.187e-01,0.000e+00
1.212e-01,0.000e+00
1.236e-01,0.000e+00
1.261e-01,0.000e+00
1.285e-01,0.000e+00
1.310e-01,0.000e+00
1.334e-01,0.000e+00
1.359e-01,0.000e+00
1.383e-01,0.000e+00
1.408e-01,0.000e+00
1.432e-01,0.000e+00
1.457e-01,0.000e+00
1.481e-01,0.000e+00
1.506e-01,0.000e+00
1.530e-01,0.000e+00
1.555e-01,0.000e+00
1.579e-01,0.000e+00
1.603e-01,0.000e+00
1.628e-01,0.000e+00
1.652e-01,0.000e+00
1.677e-01,0.000e+00
1.701e-01,0.000e+00
1.726e-01,0.000e+00
1.750e-01,0.000e+00
1.775e-01,0.000e+00
1.799e-01,0.000e+00
1.824e-01,0.000e+00
1.848e-01,0.000e+00
1.873e-01,0.000e+00
1.897e-01,0.000e+00
1.922e-01,0.000e+00
1.946e-01,0.000e+00
1.971e-01,0.000e+00
1.995e-01,0.000e+00
2.020e-01,0.000e+00
2.044e-01,0.000e+00
2.069e-01,0.000e+00
2.093e-01,0.000e+00
2.118e-01,0.000e+00
2.142e-01,0.000e+00
2.167e-01,0.000e+00
2.191e-01,0.000e+00
2.215e-01,0.000e+00
2.240e-01,0.000e+00
2.264e-01,0.000e+00
2.289e-01,0.000e+00
2.313e-01,0.000e+00
2.338e-01,0.000e+00
2.362e-01,0.000e+00
2.387e-01,0.000e+00
2.411e-01,0.000e+00
2.436e-01,0.000e+00
2.460e-01,0.000e+00
2.485e-01,0.000e+00
2.509e-01,0.000e+00
2.534e-01,0.000e+00
2.558e-01,0.000e+00
2.583e-01,0.000e+00
2.607e-01,0.000e+00
2.632e-01,0.000e+00
2.656e-01,0.000e+00
2.681e-01,0.000e+00
2.705e-01,0.000e+00
2.730e-01,0.000e+00
2.754e-01,0.000e+00
2.779e-01,0.000e+00
2.803e-01,0.000e+00
2.827e-01,0.000e+00
2.852e-01,0.000e+00
2.876e-01,0.000e+00
2.901e-01,0.000e+00
2.925e-01,0.000e+00
2.950e-01,0.000e+00
2.974e-01,0.000e+00
2.999e-01,0.000e+00
3.023e-01,0.000e+00
3.048e-01,0.000e+00
3.072e-01,0.000e+00
3.097e-01,0.000e+00
3.121e-01,0.000e+00
3.146e-01,0.000e+00
3.170e-01,0.000e+00
3.195e-01,0.000e+00
3.219e-01,0.000e+00
3.244e-01,0.000e+00
3.268e-01,0.000e+00
3.293e-01,0.000e+00
3.317e-01,0.000e+00
3.342e-01,0.000e+00
3.366e-01,0.000e+00
3.391e-01,0.000e+00
3.415e-01,0.000e+00
3.440e-01,0.000e+00
3.464e-01,0.000e+00
3.488e-01,0.000e+00
3.513e-01,0.000e+00
3.537e-01,0.000e+00
3.562e-01,0.000e+00
3.586e-01,0.000e+00
3.611e-01,0.000e+00
3.635e-01,0.000e+00
3.660e-01,0.000e+00
3.684e-01,0.000e+00
3.709e-01,0.000e+00
3.733e-01,0.000e+00
3.758e-01,0.000e+00
3.782e-01,0.000e+00
3.807e-01,0.000e+00
3.831e-01,0.000e+00
3.856e-01,0.000e+00
3.880e-01,0.000e+00
3.905e-01,0.000e+00
3.929e-01,0.000e+00
3.954e-01,0.000e+00
3.978e-01,0.000e+00
4.003e-01,0.000e+00
4.027e-01,0.000e+00
4.052e-01,0.000e+00
4.076e-01,0.000e+00
4.100e-01,0.000e+00
4.125e-01,0.000e+00
4.149e-01,0.000e+00
4.174e-01,0.000e+00
4.198e-01,0.000e+00
4.223e-01,0.000e+00
4.247e-01,0.000e+00
4.272e-01,0.000e+00
4.296e-01,0.000e+00
4.321e-01,0.000e+00
4.345e-01,0.000e+00
4.370e-01,0.000e+00
4.394e-01,0.000e+00
4.419e-01,0.000e+00
4.443e-01,0.000e+00
4.468e-01,0.000e+00
4.492e-01,0.000e+00
4.517e-01,0.000e+00
4.541e-01,0.000e+00
4.566e-01,0.000e+00
4.590e-01,0.000e+00
4.615e-01,0.000e+00
4.639e-01,0.000e+00
4.664e-01,0.000e+00
4.688e-01,0.000e+00
4.712e-01,0.000e+00
4.737e-01,0.000e+00
4.761e-01,0.000e+00
4.786e-01,0.000e+00
4.810e-01,0.000e+00
4.835e-01,0.000e+00
4.859e-01,0.000e+00
4.884e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_009.csv <==
transmittance,probability_density
1.415e-03,3.030e-03
4.244e-03,3.696e-02
7.073e-03,1.182e-01
9.902e-03,2.544e-01
1.273e-02,4.508e-01
1.556e-02,7.119e-01
1.839e-02,1.041e+00
2.122e-02,1.442e+00
2.405e-02,1.918e+00
2.688e-02,2.471e+00
2.971e-02,3.103e+00
3.254e-02,3.817e+00
3.537e-02,4.615e+00
3.819e-02,5.499e+00
4.102e-02,6.471e+00
4.385e-02,7.532e+00
4.668e-02,8.684e+00
4.951e-02,9.930e+00
5.234e-02,1.127e+01
5.517e-02,1.270e+01
5.800e-02,1.424e+01
6.083e-02,1.587e+01
6.366e-02,1.760e+01
6.649e-02,1.943e+01
6.932e-02,2.136e+01
7.214e-02,2.340e+01
7.497e-02,2.554e+01
7.780e-02,2.779e+01
8.063e-02,3.015e+01
8.346e-02,3.261e+01
8.629e-02,3.518e+01
8.912e-02,0.000e+00
9.195e-02,0.000e+00
9.478e-02,0.000e+00
9.761e-02,0.000e+00
1.004e-01,0.000e+00
1.033e-01,0.000e+00
1.061e-01,0.000e+00
1.089e-01,0.000e+00
1.118e-01,0.000e+00
1.146e-01,0.000e+00
1.174e-01,0.000e+00
1.202e-01,0.000e+00
1.231e-01,0.000e+00
1.259e-01,0.000e+00
1.287e-01,0.000e+00
1.316e-01,0.000e+00
1.344e-01,0.000e+00
1.372e-01,0.000e+00
1.400e-01,0.000e+00
1.429e-01,0.000e+00
1.457e-01,0.000e+00
1.485e-01,0.000e+00
1.514e-01,0.000e+00
1.542e-01,0.000e+00
1.570e-01,0.000e+00
1.598e-01,0.000e+00
1.627e-01,0.000e+00
1.655e-01,0.000e+00
1.683e-01,0.000e+00
1.712e-01,0.000e+00
1.740e-01,0.000e+00
1.768e-01,0.000e+00
1.797e-01,0.000e+00
1.825e-01,0.000e+00
1.853e-01,0.000e+00
1.881e-01,0.000e+00
1.910e-01,0.000e+00
1.938e-01,0.000e+00
1.966e-01,0.000e+00
1.995e-01,0.000e+00
2.023e-01,0.000e+00
2.051e-01,0.000e+00
2.079e-01,0.000e+00
2.108e-01,0.000e+00
2.136e-01,0.000e+00
2.164e-01,0.000e+00
2.193e-01,0.000e+00
2.221e-01,0.000e+00
2.249e-01,0.000e+00
2.278e-01,0.000e+00
2.306e-01,0.000e+00
2.334e-01,0.000e+00
2.362e-01,0.000e+00
2.391e-01,0.000e+00
2.419e-01,0.000e+00
2.447e-01,0.000e+00
2.476e-01,0.000e+00
2.504e-01,0.000e+00
2.532e-01,0.000e+00
2.560e-01,0.000e+00
2.589e-01,0.000e+00
2.617e-01,0.000e+00
2.645e-01,0.000e+00
2.674e-01,0.000e+00
2.702e-01,0.000e+00
2.730e-01,0.000e+00
2.758e-01,0.000e+00
2.787e-01,0.000e+00
2.815e-01,0.000e+00
2.843e-01,0.000e+00
2.872e-01,0.000e+00
2.900e-01,0.000e+00
2.928e-01,0.000e+00
2.957e-01,0.000e+00
2.985e-01,0.000e+00
3.013e-01,0.000e+00
3.041e-01,0.000e+00
3.070e-01,0.000e+00
3.098e-01,0.000e+00
3.126e-01,0.000e+00
3.155e-01,0.000e+00
3.183e-01,0.000e+00
3.211e-01,0.000e+00
3.239e-01,0.000e+00
3.268e-01,0.000e+00
3.296e-01,0.000e+00
3.324e-01,0.000e+00
3.353e-01,0.000e+00
3.381e-01,0.000e+00
3.409e-01,0.000e+00
3.437e-01,0.000e+00
3.466e-01,0.000e+00
3.494e-01,0.000e+00
3.522e-01,0.000e+00
3.551e-01,0.000e+00
3.579e-01,0.000e+00
3.607e-01,0.000e+00
3.636e-01,0.000e+00
3.664e-01,0.000e+00
3.692e-01,0.000e+00
3.720e-01,0.000e+00
3.749e-01,0.000e+00
3.777e-01,0.000e+00
3.805e-01,0.000e+00
3.834e-01,0.000e+00
3.862e-01,0.000e+00
3.890e-01,0.000e+00
3.918e-01,0.000e+00
3.947e-01,0.000e+00
3.975e-01,0.000e+00
4.003e-01,0.000e+00
4.032e-01,0.000e+00
4.060e-01,0.000e+00
4.088e-01,0.000e+00
4.116e-01,0.000e+00
4.145e-01,0.000e+00
4.173e-01,0.000e+00
4.201e-01,0.000e+00
4.230e-01,0.000e+00
4.258e-01,0.000e+00
4.286e-01,0.000e+00
4.315e-01,0.000e+00
4.343e-01,0.000e+00
4.371e-01,0.000e+00
4.399e-01,0.000e+00
4.428e-01,0.000e+00
4.456e-01,0.000e+00
4.484e-01,0.000e+00
4.513e-01,0.000e+00
4.541e-01,0.000e+00
4.569e-01,0.000e+00
4.597e-01,0.000e+00
4.626e-01,0.000e+00
4.654e-01,0.000e+00
4.682e-01,0.000e+00
4.711e-01,0.000e+00
4.739e-01,0.000e+00
4.767e-01,0.000e+00
4.795e-01,0.000e+00
4.824e-01,0.000e+00
4.852e-01,0.000e+00
4.880e-01,0.000e+00
4.909e-01,0.000e+00
4.937e-01,0.000e+00
4.965e-01,0.000e+00
4.994e-01,0.000e+00
5.022e-01,0.000e+00
5.050e-01,0.000e+00
5.078e-01,0.000e+00
5.107e-01,0.000e+00
5.135e-01,0.000e+00
5.163e-01,0.000e+00
5.192e-01,0.000e+00
5.220e-01,0.000e+00
5.248e-01,0.000e+00
5.276e-01,0.000e+00
5.305e-01,0.000e+00
5.333e-01,0.000e+00
5.361e-01,0.000e+00
5.390e-01,0.000e+00
5.418e-01,0.000e+00
5.446e-01,0.000e+00
5.475e-01,0.000e+00
5.503e-01,0.000e+00
5.531e-01,0.000e+00
5.559e-01,0.000e+00
5.588e-01,0.000e+00
5.616e-01,0.000e+00
5.644e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_01.csv <==
transmittance,probability_density
1.571e-03,1.735e-03
4.714e-03,2.202e-02
7.857e-03,7.174e-02
1.100e-02,1.562e-01
1.414e-02,2.793e-01
1.728e-02,4.443e-01
2.043e-02,6.539e-01
2.357e-02,9.104e-01
2.671e-02,1.216e+00
2.986e-02,1.573e+00
3.300e-02,1.982e+00
3.614e-02,2.447e+00
3.928e-02,2.967e+00
4.243e-02,3.545e+00
4.557e-02,4.182e+00
4.871e-02,4.880e+00
5.185e-02,5.639e+00
5.500e-02,6.461e+00
5.814e-02,7.347e+00
6.128e-02,8.299e+00
6.443e-02,9.316e+00
6.757e-02,1.040e+01
7.071e-02,1.155e+01
7.385e-02,1.278e+01
7.700e-02,1.407e+01
8.014e-02,1.543e+01
8.328e-02,1.687e+01
8.642e-02,1.838e+01
8.957e-02,1.996e+01
9.271e-02,2.162e+01
9.585e-02,2.336e+01
9.900e-02,2.517e+01
1.021e-01,2.705e+01
1.053e-01,2.902e+01
1.084e-01,0.000e+00
1.116e-01,0.000e+00
1.147e-01,0.000e+00
1.179e-01,0.000e+00
1.210e-01,0.000e+00
1.241e-01,0.000e+00
1.273e-01,0.000e+00
1.304e-01,0.000e+00
1.336e-01,0.000e+00
1.367e-01,0.000e+00
1.399e-01,0.000e+00
1.430e-01,0.000e+00
1.461e-01,0.000e+00
1.493e-01,0.000e+00
1.524e-01,0.000e+00
1.556e-01,0.000e+00
1.587e-01,0.000e+00
1.618e-01,0.000e+00
1.650e-01,0.000e+00
1.681e-01,0.000e+00
1.713e-01,0.000e+00
1.744e-01,0.000e+00
1.776e-01,0.000e+00
1.807e-01,0.000e+00
1.838e-01,0.000e+00
1.870e-01,0.000e+00
1.901e-01,0.000e+00
1.933e-01,0.000e+00
1.964e-01,0.000e+00
1.996e-01,0.000e+00
2.027e-01,0.000e+00
2.058e-01,0.000e+00
2.090e-01,0.000e+00
2.121e-01,0.000e+00
2.153e-01,0.000e+00
2.184e-01,0.000e+00
2.216e-01,0.000e+00
2.247e-01,0.000e+00
2.278e-01,0.000e+00
2.310e-01,0.000e+00
2.341e-01,0.000e+00
2.373e-01,0.000e+00
2.404e-01,0.000e+00
2.436e-01,0.000e+00
2.467e-01,0.000e+00
2.498e-01,0.000e+00
2.530e-01,0.000e+00
2.561e-01,0.000e+00
2.593e-01,0.000e+00
2.624e-01,0.000e+00
2.656e-01,0.000e+00
2.687e-01,0.000e+00
2.718e-01,0.000e+00
2.750e-01,0.000e+00
2.781e-01,0.000e+00
2.813e-01,0.000e+00
2.844e-01,0.000e+00
2.876e-01,0.000e+00
2.907e-01,0.000e+00
2.938e-01,0.000e+00
2.970e-01,0.000e+00
3.001e-01,0.000e+00
3.033e-01,0.000e+00
3.064e-01,0.000e+00
3.096e-01,0.000e+00
3.127e-01,0.000e+00
3.158e-01,0.000e+00
3.190e-01,0.000e+00
3.221e-01,0.000e+00
3.253e-01,0.000e+00
3.284e-01,0.000e+00
3.316e-01,0.000e+00
3.347e-01,0.000e+00
3.378e-01,0.000e+00
3.410e-01,0.000e+00
3.441e-01,0.000e+00
3.473e-01,0.000e+00
3.504e-01,0.000e+00
3.536e-01,0.000e+00
3.567e-01,0.000e+00
3.598e-01,0.000e+00
3.630e-01,0.000e+00
3.661e-01,0.000e+00
3.693e-01,0.000e+00
3.724e-01,0.000e+00
3.756e-01,0.000e+00
3.787e-01,0.000e+00
3.818e-01,0.000e+00
3.850e-01,0.000e+00
3.881e-01,0.000e+00
3.913e-01,0.000e+00
3.944e-01,0.000e+00
3.976e-01,0.000e+00
4.007e-01,0.000e+00
4.038e-01,0.000e+00
4.070e-01,0.000e+00
4.101e-01,0.000e+00
4.133e-01,0.000e+00
4.164e-01,0.000e+00
4.196e-01,0.000e+00
4.227e-01,0.000e+00
4.258e-01,0.000e+00
4.290e-01,0.000e+00
4.321e-01,0.000e+00
4.353e-01,0.000e+00
4.384e-01,0.000e+00
4.415e-01,0.000e+00
4.447e-01,0.000e+00
4.478e-01,0.000e+00
4.510e-01,0.000e+00
4.541e-01,0.000e+00
4.573e-01,0.000e+00
4.604e-01,0.000e+00
4.635e-01,0.000e+00
4.667e-01,0.000e+00
4.698e-01,0.000e+00
4.730e-01,0.000e+00
4.761e-01,0.000e+00
4.793e-01,0.000e+00
4.824e-01,0.000e+00
4.855e-01,0.000e+00
4.887e-01,0.000e+00
4.918e-01,0.000e+00
4.950e-01,0.000e+00
4.981e-01,0.000e+00
5.013e-01,0.000e+00
5.044e-01,0.000e+00
5.075e-01,0.000e+00
5.107e-01,0.000e+00
5.138e-01,0.000e+00
5.170e-01,0.000e+00
5.201e-01,0.000e+00
5.233e-01,0.000e+00
5.264e-01,0.000e+00
5.295e-01,0.000e+00
5.327e-01,0.000e+00
5.358e-01,0.000e+00
5.390e-01,0.000e+00
5.421e-01,0.000e+00
5.453e-01,0.000e+00
5.484e-01,0.000e+00
5.515e-01,0.000e+00
5.547e-01,0.000e+00
5.578e-01,0.000e+00
5.610e-01,0.000e+00
5.641e-01,0.000e+00
5.673e-01,0.000e+00
5.704e-01,0.000e+00
5.735e-01,0.000e+00
5.767e-01,0.000e+00
5.798e-01,0.000e+00
5.830e-01,0.000e+00
5.861e-01,0.000e+00
5.893e-01,0.000e+00
5.924e-01,0.000e+00
5.955e-01,0.000e+00
5.987e-01,0.000e+00
6.018e-01,0.000e+00
6.050e-01,0.000e+00
6.081e-01,0.000e+00
6.113e-01,0.000e+00
6.144e-01,0.000e+00
6.175e-01,0.000e+00
6.207e-01,0.000e+00
6.238e-01,0.000e+00
6.270e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_011.csv <==
transmittance,probability_density
1.710e-03,9.926e-04
5.130e-03,1.316e-02
8.550e-03,4.377e-02
1.197e-02,9.660e-02
1.539e-02,1.745e-01
1.881e-02,2.798e-01
2.223e-02,4.145e-01
2.565e-02,5.804e-01
2.907e-02,7.792e-01
3.249e-02,1.012e+00
3.591e-02,1.281e+00
3.933e-02,1.587e+00
4.275e-02,1.931e+00
4.617e-02,2.314e+00
4.959e-02,2.738e+00
5.301e-02,3.203e+00
5.643e-02,3.711e+00
5.985e-02,4.262e+00
6.327e-02,4.857e+00
6.669e-02,5.498e+00
7.011e-02,6.185e+00
7.353e-02,6.918e+00
7.695e-02,7.699e+00
8.037e-02,8.529e+00
8.379e-02,9.408e+00
8.721e-02,1.034e+01
9.063e-02,1.132e+01
9.405e-02,1.235e+01
9.747e-02,1.343e+01
1.009e-01,1.457e+01
1.043e-01,1.576e+01
1.077e-01,1.700e+01
1.111e-01,1.830e+01
1.146e-01,1.965e+01
1.180e-01,2.106e+01
1.214e-01,2.252e+01
1.248e-01,2.405e+01
1.282e-01,2.563e+01
1.317e-01,0.000e+00
1.351e-01,0.000e+00
1.385e-01,0.000e+00
1.419e-01,0.000e+00
1.453e-01,0.000e+00
1.488e-01,0.000e+00
1.522e-01,0.000e+00
1.556e-01,0.000e+00
1.590e-01,0.000e+00
1.624e-01,0.000e+00
1.659e-01,0.000e+00
1.693e-01,0.000e+00
1.727e-01,0.000e+00
1.761e-01,0.000e+00
1.795e-01,0.000e+00
1.830e-01,0.000e+00
1.864e-01,0.000e+00
1.898e-01,0.000e+00
1.932e-01,0.000e+00
1.966e-01,0.000e+00
2.001e-01,0.000e+00
2.035e-01,0.000e+00
2.069e-01,0.000e+00
2.103e-01,0.000e+00
2.137e-01,0.000e+00
2.172e-01,0.000e+00
2.206e-01,0.000e+00
2.240e-01,0.000e+00
2.274e-01,0.000e+00
2.308e-01,0.000e+00
2.343e-01,0.000e+00
2.377e-01,0.000e+00
2.411e-01,0.000e+00
2.445e-01,0.000e+00
2.479e-01,0.000e+00
2.514e-01,0.000e+00
2.548e-01,0.000e+00
2.582e-01,0.000e+00
2.616e-01,0.000e+00
2.650e-01,0.000e+00
2.685e-01,0.000e+00
2.719e-01,0.000e+00
2.753e-01,0.000e+00
2.787e-01,0.000e+00
2.821e-01,0.000e+00
2.856e-01,0.000e+00
2.890e-01,0.000e+00
2.924e-01,0.000e+00
2.958e-01,0.000e+00
2.992e-01,0.000e+00
3.027e-01,0.000e+00
3.061e-01,0.000e+00
3.095e-01,0.000e+00
3.129e-01,0.000e+00
3.163e-01,0.000e+00
3.198e-01,0.000e+00
3.232e-01,0.000e+00
3.266e-01,0.000e+00
3.300e-01,0.000e+00
3.334e-01,0.000e+00
3.369e-01,0.000e+00
3.403e-01,0.000e+00
3.437e-01,0.000e+00
3.471e-01,0.000e+00
3.505e-01,0.000e+00
3.540e-01,0.000e+00
3.574e-01,0.000e+00
3.608e-01,0.000e+00
3.642e-01,0.000e+00
3.676e-01,0.000e+00
3.711e-01,0.000e+00
3.745e-01,0.000e+00
3.779e-01,0.000e+00
3.813e-01,0.000e+00
3.847e-01,0.000e+00
3.882e-01,0.000e+00
3.916e-01,0.000e+00
3.950e-01,0.000e+00
3.984e-01,0.000e+00
4.018e-01,0.000e+00
4.053e-01,0.000e+00
4.087e-01,0.000e+00
4.121e-01,0.000e+00
4.155e-01,0.000e+00
4.189e-01,0.000e+00
4.224e-01,0.000e+00
4.258e-01,0.000e+00
4.292e-01,0.000e+00
4.326e-01,0.000e+00
4.360e-01,0.000e+00
4.395e-01,0.000e+00
4.429e-01,0.000e+00
4.463e-01,0.000e+00
4.497e-01,0.000e+00
4.531e-01,0.000e+00
4.566e-01,0.000e+00
4.600e-01,0.000e+00
4.634e-01,0.000e+00
4.668e-01,0.000e+00
4.702e-01,0.000e+00
4.737e-01,0.000e+00
4.771e-01,0.000e+00
4.805e-01,0.000e+00
4.839e-01,0.000e+00
4.873e-01,0.000e+00
4.908e-01,0.000e+00
4.942e-01,0.000e+00
4.976e-01,0.000e+00
5.010e-01,0.000e+00
5.044e-01,0.000e+00
5.079e-01,0.000e+00
5.113e-01,0.000e+00
5.147e-01,0.000e+00
5.181e-01,0.000e+00
5.215e-01,0.000e+00
5.250e-01,0.000e+00
5.284e-01,0.000e+00
5.318e-01,0.000e+00
5.352e-01,0.000e+00
5.386e-01,0.000e+00
5.421e-01,0.000e+00
5.455e-01,0.000e+00
5.489e-01,0.000e+00
5.523e-01,0.000e+00
5.557e-01,0.000e+00
5.592e-01,0.000e+00
5.626e-01,0.000e+00
5.660e-01,0.000e+00
5.694e-01,0.000e+00
5.728e-01,0.000e+00
5.763e-01,0.000e+00
5.797e-01,0.000e+00
5.831e-01,0.000e+00
5.865e-01,0.000e+00
5.899e-01,0.000e+00
5.934e-01,0.000e+00
5.968e-01,0.000e+00
6.002e-01,0.000e+00
6.036e-01,0.000e+00
6.070e-01,0.000e+00
6.105e-01,0.000e+00
6.139e-01,0.000e+00
6.173e-01,0.000e+00
6.207e-01,0.000e+00
6.241e-01,0.000e+00
6.276e-01,0.000e+00
6.310e-01,0.000e+00
6.344e-01,0.000e+00
6.378e-01,0.000e+00
6.412e-01,0.000e+00
6.447e-01,0.000e+00
6.481e-01,0.000e+00
6.515e-01,0.000e+00
6.549e-01,0.000e+00
6.583e-01,0.000e+00
6.618e-01,0.000e+00
6.652e-01,0.000e+00
6.686e-01,0.000e+00
6.720e-01,0.000e+00
6.754e-01,0.000e+00
6.789e-01,0.000e+00
6.823e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_012.csv <==
transmittance,probability_density
1.824e-03,5.600e-04
5.471e-03,7.794e-03
9.118e-03,2.651e-02
1.276e-02,5.940e-02
1.641e-02,1.085e-01
2.006e-02,1.755e-01
2.371e-02,2.619e-01
2.735e-02,3.691e-01
3.100e-02,4.983e-01
3.465e-02,6.506e-01
3.829e-02,8.270e-01
4.194e-02,1.029e+00
4.559e-02,1.256e+00
4.924e-02,1.511e+00
5.288e-02,1.793e+00
5.653e-02,2.104e+00
6.018e-02,2.444e+00
6.382e-02,2.815e+00
6.747e-02,3.216e+00
7.112e-02,3.649e+00
7.476e-02,4.113e+00
7.841e-02,4.611e+00
8.206e-02,5.142e+00
8.571e-02,5.708e+00
8.935e-02,6.307e+00
9.300e-02,6.943e+00
9.665e-02,7.614e+00
1.003e-01,8.321e+00
1.039e-01,9.065e+00
1.076e-01,9.847e+00
1.112e-01,1.067e+01
1.149e-01,1.153e+01
1.185e-01,1.242e+01
1.222e-01,1.336e+01
1.258e-01,1.434e+01
1.295e-01,1.535e+01
1.331e-01,1.641e+01
1.368e-01,1.751e+01
1.404e-01,1.865e+01
1.441e-01,1.984e+01
1.477e-01,2.107e+01
1.514e-01,2.235e+01
1.550e-01,0.000e+00
1.586e-01,0.000e+00
1.623e-01,0.000e+00
1.659e-01,0.000e+00
1.696e-01,0.000e+00
1.732e-01,0.000e+00
1.769e-01,0.000e+00
1.805e-01,0.000e+00
1.842e-01,0.000e+00
1.878e-01,0.000e+00
1.915e-01,0.000e+00
1.951e-01,0.000e+00
1.988e-01,0.000e+00
2.024e-01,0.000e+00
2.061e-01,0.000e+00
2.097e-01,0.000e+00
2.134e-01,0.000e+00
2.170e-01,0.000e+00
2.206e-01,0.000e+00
2.243e-01,0.000e+00
2.279e-01,0.000e+00
2.316e-01,0.000e+00
2.352e-01,0.000e+00
2.389e-01,0.000e+00
2.425e-01,0.000e+00
2.462e-01,0.000e+00
2.498e-01,0.000e+00
2.535e-01,0.000e+00
2.571e-01,0.000e+00
2.608e-01,0.000e+00
2.644e-01,0.000e+00
2.681e-01,0.000e+00
2.717e-01,0.000e+00
2.754e-01,0.000e+00
2.790e-01,0.000e+00
2.826e-01,0.000e+00
2.863e-01,0.000e+00
2.899e-01,0.000e+00
2.936e-01,0.000e+00
2.972e-01,0.000e+00
3.009e-01,0.000e+00
3.045e-01,0.000e+00
3.082e-01,0.000e+00
3.118e-01,0.000e+00
3.155e-01,0.000e+00
3.191e-01,0.000e+00
3.228e-01,0.000e+00
3.264e-01,0.000e+00
3.301e-01,0.000e+00
3.337e-01,0.000e+00
3.374e-01,0.000e+00
3.410e-01,0.000e+00
3.446e-01,0.000e+00
3.483e-01,0.000e+00
3.519e-01,0.000e+00
3.556e-01,0.000e+00
3.592e-01,0.000e+00
3.629e-01,0.000e+00
3.665e-01,0.000e+00
3.702e-01,0.000e+00
3.738e-01,0.000e+00
3.775e-01,0.000e+00
3.811e-01,0.000e+00
3.848e-01,0.000e+00
3.884e-01,0.000e+00
3.921e-01,0.000e+00
3.957e-01,0.000e+00
3.994e-01,0.000e+00
4.030e-01,0.000e+00
4.066e-01,0.000e+00
4.103e-01,0.000e+00
4.139e-01,0.000e+00
4.176e-01,0.000e+00
4.212e-01,0.000e+00
4.249e-01,0.000e+00
4.285e-01,0.000e+00
4.322e-01,0.000e+00
4.358e-01,0.000e+00
4.395e-01,0.000e+00
4.431e-01,0.000e+00
4.468e-01,0.000e+00
4.504e-01,0.000e+00
4.541e-01,0.000e+00
4.577e-01,0.000e+00
4.614e-01,0.000e+00
4.650e-01,0.000e+00
4.686e-01,0.000e+00
4.723e-01,0.000e+00
4.759e-01,0.000e+00
4.796e-01,0.000e+00
4.832e-01,0.000e+00
4.869e-01,0.000e+00
4.905e-01,0.000e+00
4.942e-01,0.000e+00
4.978e-01,0.000e+00
5.015e-01,0.000e+00
5.051e-01,0.000e+00
5.088e-01,0.000e+00
5.124e-01,0.000e+00
5.161e-01,0.000e+00
5.197e-01,0.000e+00
5.234e-01,0.000e+00
5.270e-01,0.000e+00
5.306e-01,0.000e+00
5.343e-01,0.000e+00
5.379e-01,0.000e+00
5.416e-01,0.000e+00
5.452e-01,0.000e+00
5.489e-01,0.000e+00
5.525e-01,0.000e+00
5.562e-01,0.000e+00
5.598e-01,0.000e+00
5.635e-01,0.000e+00
5.671e-01,0.000e+00
5.708e-01,0.000e+00
5.744e-01,0.000e+00
5.781e-01,0.000e+00
5.817e-01,0.000e+00
5.854e-01,0.000e+00
5.890e-01,0.000e+00
5.926e-01,0.000e+00
5.963e-01,0.000e+00
5.999e-01,0.000e+00
6.036e-01,0.000e+00
6.072e-01,0.000e+00
6.109e-01,0.000e+00
6.145e-01,0.000e+00
6.182e-01,0.000e+00
6.218e-01,0.000e+00
6.255e-01,0.000e+00
6.291e-01,0.000e+00
6.328e-01,0.000e+00
6.364e-01,0.000e+00
6.401e-01,0.000e+00
6.437e-01,0.000e+00
6.474e-01,0.000e+00
6.510e-01,0.000e+00
6.546e-01,0.000e+00
6.583e-01,0.000e+00
6.619e-01,0.000e+00
6.656e-01,0.000e+00
6.692e-01,0.000e+00
6.729e-01,0.000e+00
6.765e-01,0.000e+00
6.802e-01,0.000e+00
6.838e-01,0.000e+00
6.875e-01,0.000e+00
6.911e-01,0.000e+00
6.948e-01,0.000e+00
6.984e-01,0.000e+00
7.021e-01,0.000e+00
7.057e-01,0.000e+00
7.094e-01,0.000e+00
7.130e-01,0.000e+00
7.166e-01,0.000e+00
7.203e-01,0.000e+00
7.239e-01,0.000e+00
7.276e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_013.csv <==
transmittance,probability_density
1.928e-03,3.172e-04
5.785e-03,4.655e-03
9.642e-03,1.623e-02
1.350e-02,3.696e-02
1.735e-02,6.835e-02
2.121e-02,1.117e-01
2.507e-02,1.680e-01
2.892e-02,2.384e-01
3.278e-02,3.238e-01
3.664e-02,4.251e-01
4.049e-02,5.430e-01
4.435e-02,6.783e-01
4.821e-02,8.318e-01
5.206e-02,1.004e+00
5.592e-02,1.196e+00
5.978e-02,1.408e+00
6.363e-02,1.641e+00
6.749e-02,1.895e+00
7.135e-02,2.171e+00
7.520e-02,2.469e+00
7.906e-02,2.791e+00
8.292e-02,3.136e+00
8.677e-02,3.505e+00
9.063e-02,3.898e+00
9.449e-02,4.317e+00
9.834e-02,4.761e+00
1.022e-01,5.231e+00
1.061e-01,5.727e+00
1.099e-01,6.250e+00
1.138e-01,6.801e+00
1.176e-01,7.379e+00
1.215e-01,7.986e+00
1.253e-01,8.621e+00
1.292e-01,9.285e+00
1.331e-01,9.978e+00
1.369e-01,1.070e+01
1.408e-01,1.145e+01
1.446e-01,1.224e+01
1.485e-01,1.305e+01
1.523e-01,1.390e+01
1.562e-01,1.478e+01
1.600e-01,1.569e+01
1.639e-01,1.663e+01
1.678e-01,1.761e+01
1.716e-01,1.862e+01
1.755e-01,0.000e+00
1.793e-01,0.000e+00
1.832e-01,0.000e+00
1.870e-01,0.000e+00
1.909e-01,0.000e+00
1.948e-01,0.000e+00
1.986e-01,0.000e+00
2.025e-01,0.000e+00
2.063e-01,0.000e+00
2.102e-01,0.000e+00
2.140e-01,0.000e+00
2.179e-01,0.000e+00
2.218e-01,0.000e+00
2.256e-01,0.000e+00
2.295e-01,0.000e+00
2.333e-01,0.000e+00
2.372e-01,0.000e+00
2.410e-01,0.000e+00
2.449e-01,0.000e+00
2.488e-01,0.000e+00
2.526e-01,0.000e+00
2.565e-01,0.000e+00
2.603e-01,0.000e+00
2.642e-01,0.000e+00
2.680e-01,0.000e+00
2.719e-01,0.000e+00
2.757e-01,0.000e+00
2.796e-01,0.000e+00
2.835e-01,0.000e+00
2.873e-01,0.000e+00
2.912e-01,0.000e+00
2.950e-01,0.000e+00
2.989e-01,0.000e+00
3.027e-01,0.000e+00
3.066e-01,0.000e+00
3.105e-01,0.000e+00
3.143e-01,0.000e+00
3.182e-01,0.000e+00
3.220e-01,0.000e+00
3.259e-01,0.000e+00
3.297e-01,0.000e+00
3.336e-01,0.000e+00
3.375e-01,0.000e+00
3.413e-01,0.000e+00
3.452e-01,0.000e+00
3.490e-01,0.000e+00
3.529e-01,0.000e+00
3.567e-01,0.000e+00
3.606e-01,0.000e+00
3.644e-01,0.000e+00
3.683e-01,0.000e+00
3.722e-01,0.000e+00
3.760e-01,0.000e+00
3.799e-01,0.000e+00
3.837e-01,0.000e+00
3.876e-01,0.000e+00
3.914e-01,0.000e+00
3.953e-01,0.000e+00
3.992e-01,0.000e+00
4.030e-01,0.000e+00
4.069e-01,0.000e+00
4.107e-01,0.000e+00
4.146e-01,0.000e+00
4.184e-01,0.000e+00
4.223e-01,0.000e+00
4.262e-01,0.000e+00
4.300e-01,0.000e+00
4.339e-01,0.000e+00
4.377e-01,0.000e+00
4.416e-01,0.000e+00
4.454e-01,0.000e+00
4.493e-01,0.000e+00
4.532e-01,0.000e+00
4.570e-01,0.000e+00
4.609e-01,0.000e+00
4.647e-01,0.000e+00
4.686e-01,0.000e+00
4.724e-01,0.000e+00
4.763e-01,0.000e+00
4.801e-01,0.000e+00
4.840e-01,0.000e+00
4.879e-01,0.000e+00
4.917e-01,0.000e+00
4.956e-01,0.000e+00
4.994e-01,0.000e+00
5.033e-01,0.000e+00
5.071e-01,0.000e+00
5.110e-01,0.000e+00
5.149e-01,0.000e+00
5.187e-01,0.000e+00
5.226e-01,0.000e+00
5.264e-01,0.000e+00
5.303e-01,0.000e+00
5.341e-01,0.000e+00
5.380e-01,0.000e+00
5.419e-01,0.000e+00
5.457e-01,0.000e+00
5.496e-01,0.000e+00
5.534e-01,0.000e+00
5.573e-01,0.000e+00
5.611e-01,0.000e+00
5.650e-01,0.000e+00
5.688e-01,0.000e+00
5.727e-01,0.000e+00
5.766e-01,0.000e+00
5.804e-01,0.000e+00
5.843e-01,0.000e+00
5.881e-01,0.000e+00
5.920e-01,0.000e+00
5.958e-01,0.000e+00
5.997e-01,0.000e+00
6.036e-01,0.000e+00
6.074e-01,0.000e+00
6.113e-01,0.000e+00
6.151e-01,0.000e+00
6.190e-01,0.000e+00
6.228e-01,0.000e+00
6.267e-01,0.000e+00
6.306e-01,0.000e+00
6.344e-01,0.000e+00
6.383e-01,0.000e+00
6.421e-01,0.000e+00
6.460e-01,0.000e+00
6.498e-01,0.000e+00
6.537e-01,0.000e+00
6.576e-01,0.000e+00
6.614e-01,0.000e+00
6.653e-01,0.000e+00
6.691e-01,0.000e+00
6.730e-01,0.000e+00
6.768e-01,0.000e+00
6.807e-01,0.000e+00
6.845e-01,0.000e+00
6.884e-01,0.000e+00
6.923e-01,0.000e+00
6.961e-01,0.000e+00
7.000e-01,0.000e+00
7.038e-01,0.000e+00
7.077e-01,0.000e+00
7.115e-01,0.000e+00
7.154e-01,0.000e+00
7.193e-01,0.000e+00
7.231e-01,0.000e+00
7.270e-01,0.000e+00
7.308e-01,0.000e+00
7.347e-01,0.000e+00
7.385e-01,0.000e+00
7.424e-01,0.000e+00
7.463e-01,0.000e+00
7.501e-01,0.000e+00
7.540e-01,0.000e+00
7.578e-01,0.000e+00
7.617e-01,0.000e+00
7.655e-01,0.000e+00
7.694e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_014.csv <==
transmittance,probability_density
2.022e-03,1.788e-04
6.065e-03,2.781e-03
1.011e-02,9.962e-03
1.415e-02,2.309e-02
1.819e-02,4.327e-02
2.224e-02,7.144e-02
2.628e-02,1.085e-01
3.032e-02,1.551e-01
3.437e-02,2.120e-01
3.841e-02,2.800e-01
4.245e-02,3.596e-01
4.650e-02,4.514e-01
5.054e-02,5.560e-01
5.458e-02,6.739e-01
5.862e-02,8.057e-01
6.267e-02,9.519e-01
6.671e-02,1.113e+00
7.075e-02,1.289e+00
7.480e-02,1.482e+00
7.884e-02,1.690e+00
8.288e-02,1.915e+00
8.693e-02,2.157e+00
9.097e-02,2.417e+00
9.501e-02,2.695e+00
9.905e-02,2.991e+00
1.031e-01,3.306e+00
1.071e-01,3.639e+00
1.112e-01,3.993e+00
1.152e-01,4.366e+00
1.193e-01,4.759e+00
1.233e-01,5.173e+00
1.274e-01,5.608e+00
1.314e-01,6.064e+00
1.354e-01,6.542e+00
1.395e-01,7.042e+00
1.435e-01,7.564e+00
1.476e-01,8.109e+00
1.516e-01,8.676e+00
1.557e-01,9.267e+00
1.597e-01,9.882e+00
1.637e-01,1.052e+01
1.678e-01,1.118e+01
1.718e-01,1.187e+01
1.759e-01,1.258e+01
1.799e-01,1.332e+01
1.840e-01,1.408e+01
1.880e-01,1.487e+01
1.920e-01,1.569e+01
1.961e-01,1.654e+01
2.001e-01,1.743e+01
2.042e-01,0.000e+00
2.082e-01,0.000e+00
2.123e-01,0.000e+00
2.163e-01,0.000e+00
2.203e-01,0.000e+00
2.244e-01,0.000e+00
2.284e-01,0.000e+00
2.325e-01,0.000e+00
2.365e-01,0.000e+00
2.406e-01,0.000e+00
2.446e-01,0.000e+00
2.486e-01,0.000e+00
2.527e-01,0.000e+00
2.567e-01,0.000e+00
2.608e-01,0.000e+00
2.648e-01,0.000e+00
2.689e-01,0.000e+00
2.729e-01,0.000e+00
2.769e-01,0.000e+00
2.810e-01,0.000e+00
2.850e-01,0.000e+00
2.891e-01,0.000e+00
2.931e-01,0.000e+00
2.972e-01,0.000e+00
3.012e-01,0.000e+00
3.053e-01,0.000e+00
3.093e-01,0.000e+00
3.133e-01,0.000e+00
3.174e-01,0.000e+00
3.214e-01,0.000e+00
3.255e-01,0.000e+00
3.295e-01,0.000e+00
3.336e-01,0.000e+00
3.376e-01,0.000e+00
3.416e-01,0.000e+00
3.457e-01,0.000e+00
3.497e-01,0.000e+00
3.538e-01,0.000e+00
3.578e-01,0.000e+00
3.619e-01,0.000e+00
3.659e-01,0.000e+00
3.699e-01,0.000e+00
3.740e-01,0.000e+00
3.780e-01,0.000e+00
3.821e-01,0.000e+00
3.861e-01,0.000e+00
3.902e-01,0.000e+00
3.942e-01,0.000e+00
3.982e-01,0.000e+00
4.023e-01,0.000e+00
4.063e-01,0.000e+00
4.104e-01,0.000e+00
4.144e-01,0.000e+00
4.185e-01,0.000e+00
4.225e-01,0.000e+00
4.265e-01,0.000e+00
4.306e-01,0.000e+00
4.346e-01,0.000e+00
4.387e-01,0.000e+00
4.427e-01,0.000e+00
4.468e-01,0.000e+00
4.508e-01,0.000e+00
4.548e-01,0.000e+00
4.589e-01,0.000e+00
4.629e-01,0.000e+00
4.670e-01,0.000e+00
4.710e-01,0.000e+00
4.751e-01,0.000e+00
4.791e-01,0.000e+00
4.831e-01,0.000e+00
4.872e-01,0.000e+00
4.912e-01,0.000e+00
4.953e-01,0.000e+00
4.993e-01,0.000e+00
5.034e-01,0.000e+00
5.074e-01,0.000e+00
5.114e-01,0.000e+00
5.155e-01,0.000e+00
5.195e-01,0.000e+00
5.236e-01,0.000e+00
5.276e-01,0.000e+00
5.317e-01,0.000e+00
5.357e-01,0.000e+00
5.397e-01,0.000e+00
5.438e-01,0.000e+00
5.478e-01,0.000e+00
5.519e-01,0.000e+00
5.559e-01,0.000e+00
5.600e-01,0.000e+00
5.640e-01,0.000e+00
5.680e-01,0.000e+00
5.721e-01,0.000e+00
5.761e-01,0.000e+00
5.802e-01,0.000e+00
5.842e-01,0.000e+00
5.883e-01,0.000e+00
5.923e-01,0.000e+00
5.963e-01,0.000e+00
6.004e-01,0.000e+00
6.044e-01,0.000e+00
6.085e-01,0.000e+00
6.125e-01,0.000e+00
6.166e-01,0.000e+00
6.206e-01,0.000e+00
6.247e-01,0.000e+00
6.287e-01,0.000e+00
6.327e-01,0.000e+00
6.368e-01,0.000e+00
6.408e-01,0.000e+00
6.449e-01,0.000e+00
6.489e-01,0.000e+00
6.530e-01,0.000e+00
6.570e-01,0.000e+00
6.610e-01,0.000e+00
6.651e-01,0.000e+00
6.691e-01,0.000e+00
6.732e-01,0.000e+00
6.772e-01,0.000e+00
6.813e-01,0.000e+00
6.853e-01,0.000e+00
6.893e-01,0.000e+00
6.934e-01,0.000e+00
6.974e-01,0.000e+00
7.015e-01,0.000e+00
7.055e-01,0.000e+00
7.096e-01,0.000e+00
7.136e-01,0.000e+00
7.176e-01,0.000e+00
7.217e-01,0.000e+00
7.257e-01,0.000e+00
7.298e-01,0.000e+00
7.338e-01,0.000e+00
7.379e-01,0.000e+00
7.419e-01,0.000e+00
7.459e-01,0.000e+00
7.500e-01,0.000e+00
7.540e-01,0.000e+00
7.581e-01,0.000e+00
7.621e-01,0.000e+00
7.662e-01,0.000e+00
7.702e-01,0.000e+00
7.742e-01,0.000e+00
7.783e-01,0.000e+00
7.823e-01,0.000e+00
7.864e-01,0.000e+00
7.904e-01,0.000e+00
7.945e-01,0.000e+00
7.985e-01,0.000e+00
8.025e-01,0.000e+00
8.066e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_015.csv <==
transmittance,probability_density
2.116e-03,1.016e-04
6.349e-03,1.681e-03
1.058e-02,6.202e-03
1.481e-02,1.465e-02
1.905e-02,2.786e-02
2.328e-02,4.653e-02
2.751e-02,7.131e-02
3.175e-02,1.028e-01
3.598e-02,1.416e-01
4.021e-02,1.882e-01
4.444e-02,2.431e-01
4.868e-02,3.067e-01
5.291e-02,3.796e-01
5.714e-02,4.622e-01
6.138e-02,5.549e-01
6.561e-02,6.581e-01
6.984e-02,7.723e-01
7.407e-02,8.977e-01
7.831e-02,1.035e+00
8.254e-02,1.184e+00
8.677e-02,1.346e+00
9.101e-02,1.520e+00
9.524e-02,1.708e+00
9.947e-02,1.909e+00
1.037e-01,2.124e+00
1.079e-01,2.353e+00
1.122e-01,2.596e+00
1.164e-01,2.854e+00
1.206e-01,3.127e+00
1.249e-01,3.416e+00
1.291e-01,3.721e+00
1.333e-01,4.041e+00
1.376e-01,4.378e+00
1.418e-01,4.731e+00
1.460e-01,5.101e+00
1.503e-01,5.489e+00
1.545e-01,5.894e+00
1.587e-01,6.316e+00
1.630e-01,6.757e+00
1.672e-01,7.216e+00
1.714e-01,7.693e+00
1.757e-01,8.190e+00
1.799e-01,8.706e+00
1.841e-01,9.241e+00
1.884e-01,9.796e+00
1.926e-01,1.037e+01
1.968e-01,1.097e+01
2.011e-01,1.158e+01
2.053e-01,1.222e+01
2.095e-01,1.288e+01
2.138e-01,1.356e+01
2.180e-01,1.426e+01
2.222e-01,1.499e+01
2.265e-01,1.578e+01
2.307e-01,0.000e+00
2.349e-01,0.000e+00
2.392e-01,0.000e+00
2.434e-01,0.000e+00
2.476e-01,0.000e+00
2.519e-01,0.000e+00
2.561e-01,0.000e+00
2.603e-01,0.000e+00
2.646e-01,0.000e+00
2.688e-01,0.000e+00
2.730e-01,0.000e+00
2.772e-01,0.000e+00
2.815e-01,0.000e+00
2.857e-01,0.000e+00
2.899e-01,0.000e+00
2.942e-01,0.000e+00
2.984e-01,0.000e+00
3.026e-01,0.000e+00
3.069e-01,0.000e+00
3.111e-01,0.000e+00
3.153e-01,0.000e+00
3.196e-01,0.000e+00
3.238e-01,0.000e+00
3.280e-01,0.000e+00
3.323e-01,0.000e+00
3.365e-01,0.000e+00
3.407e-01,0.000e+00
3.450e-01,0.000e+00
3.492e-01,0.000e+00
3.534e-01,0.000e+00
3.577e-01,0.000e+00
3.619e-01,0.000e+00
3.661e-01,0.000e+00
3.704e-01,0.000e+00
3.746e-01,0.000e+00
3.788e-01,0.000e+00
3.831e-01,0.000e+00
3.873e-01,0.000e+00
3.915e-01,0.000e+00
3.958e-01,0.000e+00
4.000e-01,0.000e+00
4.042e-01,0.000e+00
4.085e-01,0.000e+00
4.127e-01,0.000e+00
4.169e-01,0.000e+00
4.212e-01,0.000e+00
4.254e-01,0.000e+00
4.296e-01,0.000e+00
4.339e-01,0.000e+00
4.381e-01,0.000e+00
4.423e-01,0.000e+00
4.466e-01,0.000e+00
4.508e-01,0.000e+00
4.550e-01,0.000e+00
4.593e-01,0.000e+00
4.635e-01,0.000e+00
4.677e-01,0.000e+00
4.720e-01,0.000e+00
4.762e-01,0.000e+00
4.804e-01,0.000e+00
4.847e-01,0.000e+00
4.889e-01,0.000e+00
4.931e-01,0.000e+00
4.974e-01,0.000e+00
5.016e-01,0.000e+00
5.058e-01,0.000e+00
5.101e-01,0.000e+00
5.143e-01,0.000e+00
5.185e-01,0.000e+00
5.228e-01,0.000e+00
5.270e-01,0.000e+00
5.312e-01,0.000e+00
5.354e-01,0.000e+00
5.397e-01,0.000e+00
5.439e-01,0.000e+00
5.481e-01,0.000e+00
5.524e-01,0.000e+00
5.566e-01,0.000e+00
5.608e-01,0.000e+00
5.651e-01,0.000e+00
5.693e-01,0.000e+00
5.735e-01,0.000e+00
5.778e-01,0.000e+00
5.820e-01,0.000e+00
5.862e-01,0.000e+00
5.905e-01,0.000e+00
5.947e-01,0.000e+00
5.989e-01,0.000e+00
6.032e-01,0.000e+00
6.074e-01,0.000e+00
6.116e-01,0.000e+00
6.159e-01,0.000e+00
6.201e-01,0.000e+00
6.243e-01,0.000e+00
6.286e-01,0.000e+00
6.328e-01,0.000e+00
6.370e-01,0.000e+00
6.413e-01,0.000e+00
6.455e-01,0.000e+00
6.497e-01,0.000e+00
6.540e-01,0.000e+00
6.582e-01,0.000e+00
6.624e-01,0.000e+00
6.667e-01,0.000e+00
6.709e-01,0.000e+00
6.751e-01,0.000e+00
6.794e-01,0.000e+00
6.836e-01,0.000e+00
6.878e-01,0.000e+00
6.921e-01,0.000e+00
6.963e-01,0.000e+00
7.005e-01,0.000e+00
7.048e-01,0.000e+00
7.090e-01,0.000e+00
7.132e-01,0.000e+00
7.175e-01,0.000e+00
7.217e-01,0.000e+00
7.259e-01,0.000e+00
7.302e-01,0.000e+00
7.344e-01,0.000e+00
7.386e-01,0.000e+00
7.429e-01,0.000e+00
7.471e-01,0.000e+00
7.513e-01,0.000e+00
7.556e-01,0.000e+00
7.598e-01,0.000e+00
7.640e-01,0.000e+00
7.683e-01,0.000e+00
7.725e-01,0.000e+00
7.767e-01,0.000e+00
7.810e-01,0.000e+00
7.852e-01,0.000e+00
7.894e-01,0.000e+00
7.936e-01,0.000e+00
7.979e-01,0.000e+00
8.021e-01,0.000e+00
8.063e-01,0.000e+00
8.106e-01,0.000e+00
8.148e-01,0.000e+00
8.190e-01,0.000e+00
8.233e-01,0.000e+00
8.275e-01,0.000e+00
8.317e-01,0.000e+00
8.360e-01,0.000e+00
8.402e-01,0.000e+00
8.444e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_016.csv <==
transmittance,probability_density
2.201e-03,5.707e-05
6.603e-03,1.010e-03
1.101e-02,3.846e-03
1.541e-02,9.277e-03
1.981e-02,1.791e-02
2.421e-02,3.029e-02
2.861e-02,4.690e-02
3.302e-02,6.823e-02
3.742e-02,9.469e-02
4.182e-02,1.267e-01
4.622e-02,1.647e-01
5.063e-02,2.090e-01
5.503e-02,2.600e-01
5.943e-02,3.181e-01
6.383e-02,3.836e-01
6.823e-02,4.569e-01
7.264e-02,5.382e-01
7.704e-02,6.280e-01
8.144e-02,7.265e-01
8.584e-02,8.340e-01
9.025e-02,9.508e-01
9.465e-02,1.077e+00
9.905e-02,1.214e+00
1.035e-01,1.360e+00
1.079e-01,1.517e+00
1.123e-01,1.685e+00
1.167e-01,1.864e+00
1.211e-01,2.054e+00
1.255e-01,2.256e+00
1.299e-01,2.470e+00
1.343e-01,2.695e+00
1.387e-01,2.934e+00
1.431e-01,3.184e+00
1.475e-01,3.448e+00
1.519e-01,3.725e+00
1.563e-01,4.015e+00
1.607e-01,4.319e+00
1.651e-01,4.636e+00
1.695e-01,4.968e+00
1.739e-01,5.314e+00
1.783e-01,5.675e+00
1.827e-01,6.051e+00
1.871e-01,6.441e+00
1.915e-01,6.848e+00
1.959e-01,7.269e+00
2.003e-01,7.707e+00
2.047e-01,8.160e+00
2.091e-01,8.630e+00
2.135e-01,9.117e+00
2.179e-01,9.620e+00
2.223e-01,1.014e+01
2.267e-01,1.068e+01
2.311e-01,1.124e+01
2.355e-01,1.181e+01
2.399e-01,1.240e+01
2.443e-01,1.302e+01
2.487e-01,1.365e+01
2.531e-01,1.434e+01
2.575e-01,0.000e+00
2.619e-01,0.000e+00
2.663e-01,0.000e+00
2.707e-01,0.000e+00
2.751e-01,0.000e+00
2.795e-01,0.000e+00
2.839e-01,0.000e+00
2.883e-01,0.000e+00
2.927e-01,0.000e+00
2.971e-01,0.000e+00
3.016e-01,0.000e+00
3.060e-01,0.000e+00
3.104e-01,0.000e+00
3.148e-01,0.000e+00
3.192e-01,0.000e+00
3.236e-01,0.000e+00
3.280e-01,0.000e+00
3.324e-01,0.000e+00
3.368e-01,0.000e+00
3.412e-01,0.000e+00
3.456e-01,0.000e+00
3.500e-01,0.000e+00
3.544e-01,0.000e+00
3.588e-01,0.000e+00
3.632e-01,0.000e+00
3.676e-01,0.000e+00
3.720e-01,0.000e+00
3.764e-01,0.000e+00
3.808e-01,0.000e+00
3.852e-01,0.000e+00
3.896e-01,0.000e+00
3.940e-01,0.000e+00
3.984e-01,0.000e+00
4.028e-01,0.000e+00
4.072e-01,0.000e+00
4.116e-01,0.000e+00
4.160e-01,0.000e+00
4.204e-01,0.000e+00
4.248e-01,0.000e+00
4.292e-01,0.000e+00
4.336e-01,0.000e+00
4.380e-01,0.000e+00
4.424e-01,0.000e+00
4.468e-01,0.000e+00
4.512e-01,0.000e+00
4.556e-01,0.000e+00
4.600e-01,0.000e+00
4.644e-01,0.000e+00
4.688e-01,0.000e+00
4.732e-01,0.000e+00
4.776e-01,0.000e+00
4.820e-01,0.000e+00
4.864e-01,0.000e+00
4.908e-01,0.000e+00
4.952e-01,0.000e+00
4.996e-01,0.000e+00
5.041e-01,0.000e+00
5.085e-01,0.000e+00
5.129e-01,0.000e+00
5.173e-01,0.000e+00
5.217e-01,0.000e+00
5.261e-01,0.000e+00
5.305e-01,0.000e+00
5.349e-01,0.000e+00
5.393e-01,0.000e+00
5.437e-01,0.000e+00
5.481e-01,0.000e+00
5.525e-01,0.000e+00
5.569e-01,0.000e+00
5.613e-01,0.000e+00
5.657e-01,0.000e+00
5.701e-01,0.000e+00
5.745e-01,0.000e+00
5.789e-01,0.000e+00
5.833e-01,0.000e+00
5.877e-01,0.000e+00
5.921e-01,0.000e+00
5.965e-01,0.000e+00
6.009e-01,0.000e+00
6.053e-01,0.000e+00
6.097e-01,0.000e+00
6.141e-01,0.000e+00
6.185e-01,0.000e+00
6.229e-01,0.000e+00
6.273e-01,0.000e+00
6.317e-01,0.000e+00
6.361e-01,0.000e+00
6.405e-01,0.000e+00
6.449e-01,0.000e+00
6.493e-01,0.000e+00
6.537e-01,0.000e+00
6.581e-01,0.000e+00
6.625e-01,0.000e+00
6.669e-01,0.000e+00
6.713e-01,0.000e+00
6.757e-01,0.000e+00
6.801e-01,0.000e+00
6.845e-01,0.000e+00
6.889e-01,0.000e+00
6.933e-01,0.000e+00
6.977e-01,0.000e+00
7.022e-01,0.000e+00
7.066e-01,0.000e+00
7.110e-01,0.000e+00
7.154e-01,0.000e+00
7.198e-01,0.000e+00
7.242e-01,0.000e+00
7.286e-01,0.000e+00
7.330e-01,0.000e+00
7.374e-01,0.000e+00
7.418e-01,0.000e+00
7.462e-01,0.000e+00
7.506e-01,0.000e+00
7.550e-01,0.000e+00
7.594e-01,0.000e+00
7.638e-01,0.000e+00
7.682e-01,0.000e+00
7.726e-01,0.000e+00
7.770e-01,0.000e+00
7.814e-01,0.000e+00
7.858e-01,0.000e+00
7.902e-01,0.000e+00
7.946e-01,0.000e+00
7.990e-01,0.000e+00
8.034e-01,0.000e+00
8.078e-01,0.000e+00
8.122e-01,0.000e+00
8.166e-01,0.000e+00
8.210e-01,0.000e+00
8.254e-01,0.000e+00
8.298e-01,0.000e+00
8.342e-01,0.000e+00
8.386e-01,0.000e+00
8.430e-01,0.000e+00
8.474e-01,0.000e+00
8.518e-01,0.000e+00
8.562e-01,0.000e+00
8.606e-01,0.000e+00
8.650e-01,0.000e+00
8.694e-01,0.000e+00
8.738e-01,0.000e+00
8.782e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_017.csv <==
transmittance,probability_density
2.500e-03,4.071e-05
7.500e-03,7.744e-04
1.250e-02,3.048e-03
1.750e-02,7.519e-03
2.250e-02,1.476e-02
2.750e-02,2.529e-02
3.250e-02,3.961e-02
3.750e-02,5.816e-02
4.250e-02,8.140e-02
4.750e-02,1.097e-01
5.250e-02,1.436e-01
5.750e-02,1.833e-01
6.250e-02,2.294e-01
6.750e-02,2.821e-01
7.250e-02,3.418e-01
7.750e-02,4.089e-01
8.250e-02,4.838e-01
8.750e-02,5.667e-01
9.250e-02,6.580e-01
9.750e-02,7.581e-01
1.025e-01,8.673e-01
1.075e-01,9.858e-01
1.125e-01,1.114e+00
1.175e-01,1.252e+00
1.225e-01,1.401e+00
1.275e-01,1.560e+00
1.325e-01,1.730e+00
1.375e-01,1.912e+00
1.425e-01,2.105e+00
1.475e-01,2.310e+00
1.525e-01,2.527e+00
1.575e-01,2.756e+00
1.625e-01,2.998e+00
1.675e-01,3.253e+00
1.725e-01,3.522e+00
1.775e-01,3.803e+00
1.825e-01,4.099e+00
1.875e-01,4.409e+00
1.925e-01,4.733e+00
1.975e-01,5.072e+00
2.025e-01,5.427e+00
2.075e-01,5.796e+00
2.125e-01,6.181e+00
2.175e-01,6.581e+00
2.225e-01,6.998e+00
2.275e-01,7.431e+00
2.325e-01,7.881e+00
2.375e-01,8.348e+00
2.425e-01,8.833e+00
2.475e-01,9.335e+00
2.525e-01,9.855e+00
2.575e-01,1.039e+01
2.625e-01,1.095e+01
2.675e-01,1.153e+01
2.725e-01,1.213e+01
2.775e-01,1.276e+01
2.825e-01,0.000e+00
2.875e-01,0.000e+00
2.925e-01,0.000e+00
2.975e-01,0.000e+00
3.025e-01,0.000e+00
3.075e-01,0.000e+00
3.125e-01,0.000e+00
3.175e-01,0.000e+00
3.225e-01,0.000e+00
3.275e-01,0.000e+00
3.325e-01,0.000e+00
3.375e-01,0.000e+00
3.425e-01,0.000e+00
3.475e-01,0.000e+00
3.525e-01,0.000e+00
3.575e-01,0.000e+00
3.625e-01,0.000e+00
3.675e-01,0.000e+00
3.725e-01,0.000e+00
3.775e-01,0.000e+00
3.825e-01,0.000e+00
3.875e-01,0.000e+00
3.925e-01,0.000e+00
3.975e-01,0.000e+00
4.025e-01,0.000e+00
4.075e-01,0.000e+00
4.125e-01,0.000e+00
4.175e-01,0.000e+00
4.225e-01,0.000e+00
4.275e-01,0.000e+00
4.325e-01,0.000e+00
4.375e-01,0.000e+00
4.425e-01,0.000e+00
4.475e-01,0.000e+00
4.525e-01,0.000e+00
4.575e-01,0.000e+00
4.625e-01,0.000e+00
4.675e-01,0.000e+00
4.725e-01,0.000e+00
4.775e-01,0.000e+00
4.825e-01,0.000e+00
4.875e-01,0.000e+00
4.925e-01,0.000e+00
4.975e-01,0.000e+00
5.025e-01,0.000e+00
5.075e-01,0.000e+00
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_018.csv <==
transmittance,probability_density
2.500e-03,2.072e-05
7.500e-03,4.252e-04
1.250e-02,1.734e-03
1.750e-02,4.379e-03
2.250e-02,8.749e-03
2.750e-02,1.521e-02
3.250e-02,2.410e-02
3.750e-02,3.574e-02
4.250e-02,5.047e-02
4.750e-02,6.858e-02
5.250e-02,9.037e-02
5.750e-02,1.161e-01
6.250e-02,1.462e-01
6.750e-02,1.808e-01
7.250e-02,2.201e-01
7.750e-02,2.646e-01
8.250e-02,3.145e-01
8.750e-02,3.699e-01
9.250e-02,4.313e-01
9.750e-02,4.987e-01
1.025e-01,5.726e-01
1.075e-01,6.531e-01
1.125e-01,7.405e-01
1.175e-01,8.350e-01
1.225e-01,9.370e-01
1.275e-01,1.046e+00
1.325e-01,1.164e+00
1.375e-01,1.289e+00
1.425e-01,1.423e+00
1.475e-01,1.566e+00
1.525e-01,1.717e+00
1.575e-01,1.877e+00
1.625e-01,2.047e+00
1.675e-01,2.226e+00
1.725e-01,2.415e+00
1.775e-01,2.613e+00
1.825e-01,2.822e+00
1.875e-01,3.042e+00
1.925e-01,3.272e+00
1.975e-01,3.513e+00
2.025e-01,3.765e+00
2.075e-01,4.028e+00
2.125e-01,4.303e+00
2.175e-01,4.590e+00
2.225e-01,4.889e+00
2.275e-01,5.200e+00
2.325e-01,5.523e+00
2.375e-01,5.860e+00
2.425e-01,6.209e+00
2.475e-01,6.571e+00
2.525e-01,6.947e+00
2.575e-01,7.337e+00
2.625e-01,7.741e+00
2.675e-01,8.159e+00
2.725e-01,8.592e+00
2.775e-01,9.040e+00
2.825e-01,9.503e+00
2.875e-01,9.982e+00
2.925e-01,1.048e+01
2.975e-01,1.099e+01
3.025e-01,1.153e+01
3.075e-01,1.210e+01
3.125e-01,0.000e+00
3.175e-01,0.000e+00
3.225e-01,0.000e+00
3.275e-01,0.000e+00
3.325e-01,0.000e+00
3.375e-01,0.000e+00
3.425e-01,0.000e+00
3.475e-01,0.000e+00
3.525e-01,0.000e+00
3.575e-01,0.000e+00
3.625e-01,0.000e+00
3.675e-01,0.000e+00
3.725e-01,0.000e+00
3.775e-01,0.000e+00
3.825e-01,0.000e+00
3.875e-01,0.000e+00
3.925e-01,0.000e+00
3.975e-01,0.000e+00
4.025e-01,0.000e+00
4.075e-01,0.000e+00
4.125e-01,0.000e+00
4.175e-01,0.000e+00
4.225e-01,0.000e+00
4.275e-01,0.000e+00
4.325e-01,0.000e+00
4.375e-01,0.000e+00
4.425e-01,0.000e+00
4.475e-01,0.000e+00
4.525e-01,0.000e+00
4.575e-01,0.000e+00
4.625e-01,0.000e+00
4.675e-01,0.000e+00
4.725e-01,0.000e+00
4.775e-01,0.000e+00
4.825e-01,0.000e+00
4.875e-01,0.000e+00
4.925e-01,0.000e+00
4.975e-01,0.000e+00
5.025e-01,0.000e+00
5.075e-01,0.000e+00
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_019.csv <==
transmittance,probability_density
2.500e-03,1.047e-05
7.500e-03,2.328e-04
1.250e-02,9.856e-04
1.750e-02,2.552e-03
2.250e-02,5.194e-03
2.750e-02,9.162e-03
3.250e-02,1.470e-02
3.750e-02,2.204e-02
4.250e-02,3.141e-02
4.750e-02,4.305e-02
5.250e-02,5.716e-02
5.750e-02,7.396e-02
6.250e-02,9.367e-02
6.750e-02,1.165e-01
7.250e-02,1.427e-01
7.750e-02,1.724e-01
8.250e-02,2.058e-01
8.750e-02,2.432e-01
9.250e-02,2.847e-01
9.750e-02,3.306e-01
1.025e-01,3.810e-01
1.075e-01,4.362e-01
1.125e-01,4.963e-01
1.175e-01,5.615e-01
1.225e-01,6.321e-01
1.275e-01,7.081e-01
1.325e-01,7.899e-01
1.375e-01,8.776e-01
1.425e-01,9.714e-01
1.475e-01,1.071e+00
1.525e-01,1.178e+00
1.575e-01,1.291e+00
1.625e-01,1.411e+00
1.675e-01,1.538e+00
1.725e-01,1.673e+00
1.775e-01,1.814e+00
1.825e-01,1.964e+00
1.875e-01,2.121e+00
1.925e-01,2.286e+00
1.975e-01,2.459e+00
2.025e-01,2.641e+00
2.075e-01,2.831e+00
2.125e-01,3.030e+00
2.175e-01,3.238e+00
2.225e-01,3.455e+00
2.275e-01,3.681e+00
2.325e-01,3.917e+00
2.375e-01,4.162e+00
2.425e-01,4.418e+00
2.475e-01,4.683e+00
2.525e-01,4.959e+00
2.575e-01,5.245e+00
2.625e-01,5.542e+00
2.675e-01,5.849e+00
2.725e-01,6.168e+00
2.775e-01,6.498e+00
2.825e-01,6.840e+00
2.875e-01,7.194e+00
2.925e-01,7.560e+00
2.975e-01,7.938e+00
3.025e-01,8.328e+00
3.075e-01,8.732e+00
3.125e-01,9.150e+00
3.175e-01,9.582e+00
3.225e-01,1.003e+01
3.275e-01,1.049e+01
3.325e-01,1.098e+01
3.375e-01,1.156e+01
3.425e-01,0.000e+00
3.475e-01,0.000e+00
3.525e-01,0.000e+00
3.575e-01,0.000e+00
3.625e-01,0.000e+00
3.675e-01,0.000e+00
3.725e-01,0.000e+00
3.775e-01,0.000e+00
3.825e-01,0.000e+00
3.875e-01,0.000e+00
3.925e-01,0.000e+00
3.975e-01,0.000e+00
4.025e-01,0.000e+00
4.075e-01,0.000e+00
4.125e-01,0.000e+00
4.175e-01,0.000e+00
4.225e-01,0.000e+00
4.275e-01,0.000e+00
4.325e-01,0.000e+00
4.375e-01,0.000e+00
4.425e-01,0.000e+00
4.475e-01,0.000e+00
4.525e-01,0.000e+00
4.575e-01,0.000e+00
4.625e-01,0.000e+00
4.675e-01,0.000e+00
4.725e-01,0.000e+00
4.775e-01,0.000e+00
4.825e-01,0.000e+00
4.875e-01,0.000e+00
4.925e-01,0.000e+00
4.975e-01,0.000e+00
5.025e-01,0.000e+00
5.075e-01,0.000e+00
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_02.csv <==
transmittance,probability_density
2.500e-03,5.244e-06
7.500e-03,1.268e-04
1.250e-02,5.584e-04
1.750e-02,1.484e-03
2.250e-02,3.080e-03
2.750e-02,5.520e-03
3.250e-02,8.973e-03
3.750e-02,1.361e-02
4.250e-02,1.959e-02
4.750e-02,2.707e-02
5.250e-02,3.624e-02
5.750e-02,4.723e-02
6.250e-02,6.022e-02
6.750e-02,7.536e-02
7.250e-02,9.281e-02
7.750e-02,1.127e-01
8.250e-02,1.353e-01
8.750e-02,1.606e-01
9.250e-02,1.889e-01
9.750e-02,2.203e-01
1.025e-01,2.549e-01
1.075e-01,2.929e-01
1.125e-01,3.345e-01
1.175e-01,3.798e-01
1.225e-01,4.290e-01
1.275e-01,4.822e-01
1.325e-01,5.396e-01
1.375e-01,6.013e-01
1.425e-01,6.675e-01
1.475e-01,7.384e-01
1.525e-01,8.140e-01
1.575e-01,8.946e-01
1.625e-01,9.803e-01
1.675e-01,1.071e+00
1.725e-01,1.168e+00
1.775e-01,1.270e+00
1.825e-01,1.377e+00
1.875e-01,1.491e+00
1.925e-01,1.610e+00
1.975e-01,1.736e+00
2.025e-01,1.868e+00
2.075e-01,2.007e+00
2.125e-01,2.152e+00
2.175e-01,2.304e+00
2.225e-01,2.464e+00
2.275e-01,2.630e+00
2.325e-01,2.803e+00
2.375e-01,2.984e+00
2.425e-01,3.173e+00
2.475e-01,3.369e+00
2.525e-01,3.574e+00
2.575e-01,3.786e+00
2.625e-01,4.007e+00
2.675e-01,4.236e+00
2.725e-01,4.474e+00
2.775e-01,4.720e+00
2.825e-01,4.976e+00
2.875e-01,5.241e+00
2.925e-01,5.515e+00
2.975e-01,5.799e+00
3.025e-01,6.092e+00
3.075e-01,6.395e+00
3.125e-01,6.709e+00
3.175e-01,7.033e+00
3.225e-01,7.368e+00
3.275e-01,7.714e+00
3.325e-01,8.071e+00
3.375e-01,8.440e+00
3.425e-01,8.822e+00
3.475e-01,9.217e+00
3.525e-01,9.627e+00
3.575e-01,1.005e+01
3.625e-01,1.051e+01
3.675e-01,0.000e+00
3.725e-01,0.000e+00
3.775e-01,0.000e+00
3.825e-01,0.000e+00
3.875e-01,0.000e+00
3.925e-01,0.000e+00
3.975e-01,0.000e+00
4.025e-01,0.000e+00
4.075e-01,0.000e+00
4.125e-01,0.000e+00
4.175e-01,0.000e+00
4.225e-01,0.000e+00
4.275e-01,0.000e+00
4.325e-01,0.000e+00
4.375e-01,0.000e+00
4.425e-01,0.000e+00
4.475e-01,0.000e+00
4.525e-01,0.000e+00
4.575e-01,0.000e+00
4.625e-01,0.000e+00
4.675e-01,0.000e+00
4.725e-01,0.000e+00
4.775e-01,0.000e+00
4.825e-01,0.000e+00
4.875e-01,0.000e+00
4.925e-01,0.000e+00
4.975e-01,0.000e+00
5.025e-01,0.000e+00
5.075e-01,0.000e+00
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_021.csv <==
transmittance,probability_density
2.500e-03,2.601e-06
7.500e-03,6.861e-05
1.250e-02,3.149e-04
1.750e-02,8.599e-04
2.250e-02,1.822e-03
2.750e-02,3.319e-03
3.250e-02,5.470e-03
3.750e-02,8.393e-03
4.250e-02,1.221e-02
4.750e-02,1.703e-02
5.250e-02,2.298e-02
5.750e-02,3.019e-02
6.250e-02,3.876e-02
6.750e-02,4.882e-02
7.250e-02,6.049e-02
7.750e-02,7.388e-02
8.250e-02,8.913e-02
8.750e-02,1.064e-01
9.250e-02,1.257e-01
9.750e-02,1.472e-01
1.025e-01,1.711e-01
1.075e-01,1.974e-01
1.125e-01,2.263e-01
1.175e-01,2.579e-01
1.225e-01,2.923e-01
1.275e-01,3.297e-01
1.325e-01,3.702e-01
1.375e-01,4.139e-01
1.425e-01,4.609e-01
1.475e-01,5.113e-01
1.525e-01,5.653e-01
1.575e-01,6.231e-01
1.625e-01,6.846e-01
1.675e-01,7.501e-01
1.725e-01,8.197e-01
1.775e-01,8.935e-01
1.825e-01,9.717e-01
1.875e-01,1.054e+00
1.925e-01,1.142e+00
1.975e-01,1.233e+00
2.025e-01,1.330e+00
2.075e-01,1.432e+00
2.125e-01,1.539e+00
2.175e-01,1.651e+00
2.225e-01,1.769e+00
2.275e-01,1.892e+00
2.325e-01,2.020e+00
2.375e-01,2.155e+00
2.425e-01,2.295e+00
2.475e-01,2.442e+00
2.525e-01,2.595e+00
2.575e-01,2.754e+00
2.625e-01,2.919e+00
2.675e-01,3.092e+00
2.725e-01,3.271e+00
2.775e-01,3.456e+00
2.825e-01,3.649e+00
2.875e-01,3.850e+00
2.925e-01,4.057e+00
2.975e-01,4.272e+00
3.025e-01,4.495e+00
3.075e-01,4.726e+00
3.125e-01,4.964e+00
3.175e-01,5.211e+00
3.225e-01,5.467e+00
3.275e-01,5.731e+00
3.325e-01,6.003e+00
3.375e-01,6.285e+00
3.425e-01,6.576e+00
3.475e-01,6.876e+00
3.525e-01,7.186e+00
3.575e-01,7.507e+00
3.625e-01,7.838e+00
3.675e-01,8.180e+00
3.725e-01,8.533e+00
3.775e-01,8.900e+00
3.825e-01,9.282e+00
3.875e-01,9.684e+00
3.925e-01,1.012e+01
3.975e-01,0.000e+00
4.025e-01,0.000e+00
4.075e-01,0.000e+00
4.125e-01,0.000e+00
4.175e-01,0.000e+00
4.225e-01,0.000e+00
4.275e-01,0.000e+00
4.325e-01,0.000e+00
4.375e-01,0.000e+00
4.425e-01,0.000e+00
4.475e-01,0.000e+00
4.525e-01,0.000e+00
4.575e-01,0.000e+00
4.625e-01,0.000e+00
4.675e-01,0.000e+00
4.725e-01,0.000e+00
4.775e-01,0.000e+00
4.825e-01,0.000e+00
4.875e-01,0.000e+00
4.925e-01,0.000e+00
4.975e-01,0.000e+00
5.025e-01,0.000e+00
5.075e-01,0.000e+00
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_022.csv <==
transmittance,probability_density
2.500e-03,1.277e-06
7.500e-03,3.686e-05
1.250e-02,1.765e-04
1.750e-02,4.958e-04
2.250e-02,1.073e-03
2.750e-02,1.989e-03
3.250e-02,3.325e-03
3.750e-02,5.165e-03
4.250e-02,7.593e-03
4.750e-02,1.070e-02
5.250e-02,1.456e-02
5.750e-02,1.928e-02
6.250e-02,2.493e-02
6.750e-02,3.162e-02
7.250e-02,3.942e-02
7.750e-02,4.844e-02
8.250e-02,5.876e-02
8.750e-02,7.048e-02
9.250e-02,8.369e-02
9.750e-02,9.849e-02
1.025e-01,1.150e-01
1.075e-01,1.332e-01
1.125e-01,1.534e-01
1.175e-01,1.755e-01
1.225e-01,1.997e-01
1.275e-01,2.260e-01
1.325e-01,2.546e-01
1.375e-01,2.856e-01
1.425e-01,3.191e-01
1.475e-01,3.551e-01
1.525e-01,3.939e-01
1.575e-01,4.354e-01
1.625e-01,4.797e-01
1.675e-01,5.271e-01
1.725e-01,5.776e-01
1.775e-01,6.312e-01
1.825e-01,6.882e-01
1.875e-01,7.486e-01
1.925e-01,8.125e-01
1.975e-01,8.800e-01
2.025e-01,9.513e-01
2.075e-01,1.026e+00
2.125e-01,1.106e+00
2.175e-01,1.189e+00
2.225e-01,1.276e+00
2.275e-01,1.368e+00
2.325e-01,1.464e+00
2.375e-01,1.564e+00
2.425e-01,1.670e+00
2.475e-01,1.780e+00
2.525e-01,1.894e+00
2.575e-01,2.014e+00
2.625e-01,2.139e+00
2.675e-01,2.270e+00
2.725e-01,2.405e+00
2.775e-01,2.546e+00
2.825e-01,2.693e+00
2.875e-01,2.846e+00
2.925e-01,3.004e+00
2.975e-01,3.168e+00
3.025e-01,3.339e+00
3.075e-01,3.516e+00
3.125e-01,3.699e+00
3.175e-01,3.888e+00
3.225e-01,4.085e+00
3.275e-01,4.288e+00
3.325e-01,4.499e+00
3.375e-01,4.716e+00
3.425e-01,4.941e+00
3.475e-01,5.173e+00
3.525e-01,5.413e+00
3.575e-01,5.661e+00
3.625e-01,5.918e+00
3.675e-01,6.182e+00
3.725e-01,6.455e+00
3.775e-01,6.737e+00
3.825e-01,7.028e+00
3.875e-01,7.328e+00
3.925e-01,7.639e+00
3.975e-01,7.961e+00
4.025e-01,8.294e+00
4.075e-01,8.640e+00
4.125e-01,9.003e+00
4.175e-01,9.389e+00
4.225e-01,9.834e+00
4.275e-01,0.000e+00
4.325e-01,0.000e+00
4.375e-01,0.000e+00
4.425e-01,0.000e+00
4.475e-01,0.000e+00
4.525e-01,0.000e+00
4.575e-01,0.000e+00
4.625e-01,0.000e+00
4.675e-01,0.000e+00
4.725e-01,0.000e+00
4.775e-01,0.000e+00
4.825e-01,0.000e+00
4.875e-01,0.000e+00
4.925e-01,0.000e+00
4.975e-01,0.000e+00
5.025e-01,0.000e+00
5.075e-01,0.000e+00
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_023.csv <==
transmittance,probability_density
2.500e-03,6.201e-07
7.500e-03,1.964e-05
1.250e-02,9.829e-05
1.750e-02,2.843e-04
2.250e-02,6.289e-04
2.750e-02,1.186e-03
3.250e-02,2.013e-03
3.750e-02,3.167e-03
4.250e-02,4.708e-03
4.750e-02,6.699e-03
5.250e-02,9.203e-03
5.750e-02,1.228e-02
6.250e-02,1.601e-02
6.750e-02,2.044e-02
7.250e-02,2.566e-02
7.750e-02,3.172e-02
8.250e-02,3.870e-02
8.750e-02,4.667e-02
9.250e-02,5.571e-02
9.750e-02,6.588e-02
1.025e-01,7.726e-02
1.075e-01,8.993e-02
1.125e-01,1.040e-01
1.175e-01,1.194e-01
1.225e-01,1.364e-01
1.275e-01,1.550e-01
1.325e-01,1.753e-01
1.375e-01,1.973e-01
1.425e-01,2.212e-01
1.475e-01,2.470e-01
1.525e-01,2.748e-01
1.575e-01,3.047e-01
1.625e-01,3.368e-01
1.675e-01,3.711e-01
1.725e-01,4.078e-01
1.775e-01,4.469e-01
1.825e-01,4.886e-01
1.875e-01,5.328e-01
1.925e-01,5.798e-01
1.975e-01,6.295e-01
2.025e-01,6.822e-01
2.075e-01,7.378e-01
2.125e-01,7.965e-01
2.175e-01,8.584e-01
2.225e-01,9.236e-01
2.275e-01,9.921e-01
2.325e-01,1.064e+00
2.375e-01,1.140e+00
2.425e-01,1.219e+00
2.475e-01,1.302e+00
2.525e-01,1.388e+00
2.575e-01,1.479e+00
2.625e-01,1.574e+00
2.675e-01,1.673e+00
2.725e-01,1.776e+00
2.775e-01,1.884e+00
2.825e-01,1.996e+00
2.875e-01,2.113e+00
2.925e-01,2.234e+00
2.975e-01,2.361e+00
3.025e-01,2.492e+00
3.075e-01,2.628e+00
3.125e-01,2.769e+00
3.175e-01,2.916e+00
3.225e-01,3.068e+00
3.275e-01,3.226e+00
3.325e-01,3.390e+00
3.375e-01,3.559e+00
3.425e-01,3.734e+00
3.475e-01,3.915e+00
3.525e-01,4.103e+00
3.575e-01,4.296e+00
3.625e-01,4.497e+00
3.675e-01,4.704e+00
3.725e-01,4.918e+00
3.775e-01,5.139e+00
3.825e-01,5.367e+00
3.875e-01,5.602e+00
3.925e-01,5.846e+00
3.975e-01,6.097e+00
4.025e-01,6.356e+00
4.075e-01,6.624e+00
4.125e-01,6.901e+00
4.175e-01,7.187e+00
4.225e-01,7.483e+00
4.275e-01,7.790e+00
4.325e-01,8.109e+00
4.375e-01,8.443e+00
4.425e-01,8.794e+00
4.475e-01,9.177e+00
4.525e-01,9.679e+00
4.575e-01,0.000e+00
4.625e-01,0.000e+00
4.675e-01,0.000e+00
4.725e-01,0.000e+00
4.775e-01,0.000e+00
4.825e-01,0.000e+00
4.875e-01,0.000e+00
4.925e-01,0.000e+00
4.975e-01,0.000e+00
5.025e-01,0.000e+00
5.075e-01,0.000e+00
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_024.csv <==
transmittance,probability_density
2.500e-03,2.982e-07
7.500e-03,1.038e-05
1.250e-02,5.434e-05
1.750e-02,1.619e-04
2.250e-02,3.664e-04
2.750e-02,7.039e-04
3.250e-02,1.213e-03
3.750e-02,1.933e-03
4.250e-02,2.907e-03
4.750e-02,4.180e-03
5.250e-02,5.796e-03
5.750e-02,7.802e-03
6.250e-02,1.025e-02
6.750e-02,1.318e-02
7.250e-02,1.666e-02
7.750e-02,2.072e-02
8.250e-02,2.543e-02
8.750e-02,3.085e-02
9.250e-02,3.702e-02
9.750e-02,4.400e-02
1.025e-01,5.185e-02
1.075e-01,6.063e-02
1.125e-01,7.040e-02
1.175e-01,8.123e-02
1.225e-01,9.316e-02
1.275e-01,1.063e-01
1.325e-01,1.206e-01
1.375e-01,1.363e-01
1.425e-01,1.533e-01
1.475e-01,1.718e-01
1.525e-01,1.918e-01
1.575e-01,2.133e-01
1.625e-01,2.365e-01
1.675e-01,2.614e-01
1.725e-01,2.881e-01
1.775e-01,3.166e-01
1.825e-01,3.471e-01
1.875e-01,3.796e-01
1.925e-01,4.142e-01
1.975e-01,4.509e-01
2.025e-01,4.898e-01
2.075e-01,5.311e-01
2.125e-01,5.748e-01
2.175e-01,6.209e-01
2.225e-01,6.696e-01
2.275e-01,7.209e-01
2.325e-01,7.749e-01
2.375e-01,8.318e-01
2.425e-01,8.915e-01
2.475e-01,9.542e-01
2.525e-01,1.020e+00
2.575e-01,1.089e+00
2.625e-01,1.161e+00
2.675e-01,1.236e+00
2.725e-01,1.315e+00
2.775e-01,1.398e+00
2.825e-01,1.484e+00
2.875e-01,1.573e+00
2.925e-01,1.667e+00
2.975e-01,1.764e+00
3.025e-01,1.866e+00
3.075e-01,1.971e+00
3.125e-01,2.081e+00
3.175e-01,2.195e+00
3.225e-01,2.313e+00
3.275e-01,2.436e+00
3.325e-01,2.564e+00
3.375e-01,2.696e+00
3.425e-01,2.833e+00
3.475e-01,2.975e+00
3.525e-01,3.122e+00
3.575e-01,3.275e+00
3.625e-01,3.432e+00
3.675e-01,3.596e+00
3.725e-01,3.764e+00
3.775e-01,3.939e+00
3.825e-01,4.120e+00
3.875e-01,4.306e+00
3.925e-01,4.499e+00
3.975e-01,4.698e+00
4.025e-01,4.904e+00
4.075e-01,5.116e+00
4.125e-01,5.335e+00
4.175e-01,5.562e+00
4.225e-01,5.796e+00
4.275e-01,6.037e+00
4.325e-01,6.287e+00
4.375e-01,6.545e+00
4.425e-01,6.812e+00
4.475e-01,7.089e+00
4.525e-01,7.375e+00
4.575e-01,7.674e+00
4.625e-01,7.985e+00
4.675e-01,8.312e+00
4.725e-01,8.663e+00
4.775e-01,9.058e+00
4.825e-01,0.000e+00
4.875e-01,0.000e+00
4.925e-01,0.000e+00
4.975e-01,0.000e+00
5.025e-01,0.000e+00
5.075e-01,0.000e+00
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_025.csv <==
transmittance,probability_density
2.500e-03,1.421e-07
7.500e-03,5.445e-06
1.250e-02,2.983e-05
1.750e-02,9.164e-05
2.250e-02,2.122e-04
2.750e-02,4.152e-04
3.250e-02,7.266e-04
3.750e-02,1.174e-03
4.250e-02,1.787e-03
4.750e-02,2.596e-03
5.250e-02,3.634e-03
5.750e-02,4.935e-03
6.250e-02,6.534e-03
6.750e-02,8.468e-03
7.250e-02,1.078e-02
7.750e-02,1.349e-02
8.250e-02,1.666e-02
8.750e-02,2.033e-02
9.250e-02,2.453e-02
9.750e-02,2.931e-02
1.025e-01,3.471e-02
1.075e-01,4.078e-02
1.125e-01,4.757e-02
1.175e-01,5.513e-02
1.225e-01,6.350e-02
1.275e-01,7.273e-02
1.325e-01,8.288e-02
1.375e-01,9.399e-02
1.425e-01,1.061e-01
1.475e-01,1.193e-01
1.525e-01,1.337e-01
1.575e-01,1.492e-01
1.625e-01,1.659e-01
1.675e-01,1.840e-01
1.725e-01,2.034e-01
1.775e-01,2.242e-01
1.825e-01,2.465e-01
1.875e-01,2.704e-01
1.925e-01,2.958e-01
1.975e-01,3.229e-01
2.025e-01,3.517e-01
2.075e-01,3.823e-01
2.125e-01,4.148e-01
2.175e-01,4.492e-01
2.225e-01,4.857e-01
2.275e-01,5.241e-01
2.325e-01,5.647e-01
2.375e-01,6.075e-01
2.425e-01,6.526e-01
2.475e-01,7.001e-01
2.525e-01,7.500e-01
2.575e-01,8.023e-01
2.625e-01,8.573e-01
2.675e-01,9.149e-01
2.725e-01,9.752e-01
2.775e-01,1.038e+00
2.825e-01,1.104e+00
2.875e-01,1.174e+00
2.925e-01,1.246e+00
2.975e-01,1.321e+00
3.025e-01,1.399e+00
3.075e-01,1.481e+00
3.125e-01,1.566e+00
3.175e-01,1.655e+00
3.225e-01,1.748e+00
3.275e-01,1.844e+00
3.325e-01,1.943e+00
3.375e-01,2.047e+00
3.425e-01,2.155e+00
3.475e-01,2.267e+00
3.525e-01,2.383e+00
3.575e-01,2.503e+00
3.625e-01,2.628e+00
3.675e-01,2.757e+00
3.725e-01,2.891e+00
3.775e-01,3.029e+00
3.825e-01,3.173e+00
3.875e-01,3.321e+00
3.925e-01,3.475e+00
3.975e-01,3.634e+00
4.025e-01,3.798e+00
4.075e-01,3.968e+00
4.125e-01,4.143e+00
4.175e-01,4.325e+00
4.225e-01,4.512e+00
4.275e-01,4.706e+00
4.325e-01,4.906e+00
4.375e-01,5.112e+00
4.425e-01,5.326e+00
4.475e-01,5.546e+00
4.525e-01,5.774e+00
4.575e-01,6.010e+00
4.625e-01,6.254e+00
4.675e-01,6.506e+00
4.725e-01,6.768e+00
4.775e-01,7.039e+00
4.825e-01,7.322e+00
4.875e-01,7.617e+00
4.925e-01,7.927e+00
4.975e-01,8.257e+00
5.025e-01,8.619e+00
5.075e-01,9.063e+00
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_026.csv <==
transmittance,probability_density
2.500e-03,6.720e-08
7.500e-03,2.834e-06
1.250e-02,1.626e-05
1.750e-02,5.151e-05
2.250e-02,1.221e-04
2.750e-02,2.435e-04
3.250e-02,4.328e-04
3.750e-02,7.090e-04
4.250e-02,1.092e-03
4.750e-02,1.604e-03
5.250e-02,2.267e-03
5.750e-02,3.107e-03
6.250e-02,4.148e-03
6.750e-02,5.417e-03
7.250e-02,6.941e-03
7.750e-02,8.751e-03
8.250e-02,1.088e-02
8.750e-02,1.335e-02
9.250e-02,1.619e-02
9.750e-02,1.945e-02
1.025e-01,2.316e-02
1.075e-01,2.735e-02
1.125e-01,3.205e-02
1.175e-01,3.731e-02
1.225e-01,4.316e-02
1.275e-01,4.964e-02
1.325e-01,5.679e-02
1.375e-01,6.466e-02
1.425e-01,7.328e-02
1.475e-01,8.270e-02
1.525e-01,9.296e-02
1.575e-01,1.041e-01
1.625e-01,1.162e-01
1.675e-01,1.293e-01
1.725e-01,1.433e-01
1.775e-01,1.585e-01
1.825e-01,1.748e-01
1.875e-01,1.923e-01
1.925e-01,2.110e-01
1.975e-01,2.310e-01
2.025e-01,2.523e-01
2.075e-01,2.750e-01
2.125e-01,2.991e-01
2.175e-01,3.248e-01
2.225e-01,3.520e-01
2.275e-01,3.808e-01
2.325e-01,4.113e-01
2.375e-01,4.435e-01
2.425e-01,4.776e-01
2.475e-01,5.135e-01
2.525e-01,5.513e-01
2.575e-01,5.911e-01
2.625e-01,6.330e-01
2.675e-01,6.770e-01
2.725e-01,7.232e-01
2.775e-01,7.716e-01
2.825e-01,8.224e-01
2.875e-01,8.756e-01
2.925e-01,9.312e-01
2.975e-01,9.895e-01
3.025e-01,1.050e+00
3.075e-01,1.114e+00
3.125e-01,1.180e+00
3.175e-01,1.249e+00
3.225e-01,1.321e+00
3.275e-01,1.397e+00
3.325e-01,1.475e+00
3.375e-01,1.556e+00
3.425e-01,1.641e+00
3.475e-01,1.729e+00
3.525e-01,1.821e+00
3.575e-01,1.916e+00
3.625e-01,2.015e+00
3.675e-01,2.117e+00
3.725e-01,2.223e+00
3.775e-01,2.334e+00
3.825e-01,2.448e+00
3.875e-01,2.567e+00
3.925e-01,2.689e+00
3.975e-01,2.817e+00
4.025e-01,2.948e+00
4.075e-01,3.085e+00
4.125e-01,3.226e+00
4.175e-01,3.372e+00
4.225e-01,3.523e+00
4.275e-01,3.679e+00
4.325e-01,3.840e+00
4.375e-01,4.007e+00
4.425e-01,4.180e+00
4.475e-01,4.358e+00
4.525e-01,4.542e+00
4.575e-01,4.733e+00
4.625e-01,4.930e+00
4.675e-01,5.133e+00
4.725e-01,5.344e+00
4.775e-01,5.562e+00
4.825e-01,5.787e+00
4.875e-01,6.020e+00
4.925e-01,6.262e+00
4.975e-01,6.513e+00
5.025e-01,6.773e+00
5.075e-01,7.045e+00
5.125e-01,7.329e+00
5.175e-01,7.627e+00
5.225e-01,7.945e+00
5.275e-01,8.289e+00
5.325e-01,8.686e+00
5.375e-01,9.429e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_027.csv <==
transmittance,probability_density
2.500e-03,3.158e-08
7.500e-03,1.466e-06
1.250e-02,8.803e-06
1.750e-02,2.877e-05
2.250e-02,6.982e-05
2.750e-02,1.419e-04
3.250e-02,2.563e-04
3.750e-02,4.257e-04
4.250e-02,6.638e-04
4.750e-02,9.857e-04
5.250e-02,1.407e-03
5.750e-02,1.946e-03
6.250e-02,2.620e-03
6.750e-02,3.448e-03
7.250e-02,4.450e-03
7.750e-02,5.649e-03
8.250e-02,7.066e-03
8.750e-02,8.723e-03
9.250e-02,1.065e-02
9.750e-02,1.286e-02
1.025e-01,1.539e-02
1.075e-01,1.826e-02
1.125e-01,2.151e-02
1.175e-01,2.515e-02
1.225e-01,2.923e-02
1.275e-01,3.376e-02
1.325e-01,3.879e-02
1.375e-01,4.433e-02
1.425e-01,5.044e-02
1.475e-01,5.714e-02
1.525e-01,6.447e-02
1.575e-01,7.245e-02
1.625e-01,8.114e-02
1.675e-01,9.057e-02
1.725e-01,1.008e-01
1.775e-01,1.118e-01
1.825e-01,1.237e-01
1.875e-01,1.364e-01
1.925e-01,1.501e-01
1.975e-01,1.648e-01
2.025e-01,1.806e-01
2.075e-01,1.974e-01
2.125e-01,2.153e-01
2.175e-01,2.344e-01
2.225e-01,2.546e-01
2.275e-01,2.762e-01
2.325e-01,2.991e-01
2.375e-01,3.233e-01
2.425e-01,3.490e-01
2.475e-01,3.761e-01
2.525e-01,4.048e-01
2.575e-01,4.350e-01
2.625e-01,4.669e-01
2.675e-01,5.004e-01
2.725e-01,5.358e-01
2.775e-01,5.729e-01
2.825e-01,6.119e-01
2.875e-01,6.528e-01
2.925e-01,6.958e-01
2.975e-01,7.408e-01
3.025e-01,7.879e-01
3.075e-01,8.372e-01
3.125e-01,8.888e-01
3.175e-01,9.427e-01
3.225e-01,9.990e-01
3.275e-01,1.058e+00
3.325e-01,1.119e+00
3.375e-01,1.183e+00
3.425e-01,1.250e+00
3.475e-01,1.319e+00
3.525e-01,1.392e+00
3.575e-01,1.467e+00
3.625e-01,1.545e+00
3.675e-01,1.627e+00
3.725e-01,1.711e+00
3.775e-01,1.799e+00
3.825e-01,1.890e+00
3.875e-01,1.985e+00
3.925e-01,2.084e+00
3.975e-01,2.186e+00
4.025e-01,2.291e+00
4.075e-01,2.401e+00
4.125e-01,2.515e+00
4.175e-01,2.632e+00
4.225e-01,2.754e+00
4.275e-01,2.881e+00
4.325e-01,3.011e+00
4.375e-01,3.147e+00
4.425e-01,3.287e+00
4.475e-01,3.432e+00
4.525e-01,3.582e+00
4.575e-01,3.737e+00
4.625e-01,3.897e+00
4.675e-01,4.063e+00
4.725e-01,4.235e+00
4.775e-01,4.412e+00
4.825e-01,4.596e+00
4.875e-01,4.786e+00
4.925e-01,4.982e+00
4.975e-01,5.186e+00
5.025e-01,5.396e+00
5.075e-01,5.614e+00
5.125e-01,5.840e+00
5.175e-01,6.075e+00
5.225e-01,6.319e+00
5.275e-01,6.572e+00
5.325e-01,6.837e+00
5.375e-01,7.115e+00
5.425e-01,7.407e+00
5.475e-01,7.717e+00
5.525e-01,8.054e+00
5.575e-01,8.434e+00
5.625e-01,8.939e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_028.csv <==
transmittance,probability_density
2.500e-03,1.477e-08
7.500e-03,7.537e-07
1.250e-02,4.739e-06
1.750e-02,1.598e-05
2.250e-02,3.969e-05
2.750e-02,8.221e-05
3.250e-02,1.509e-04
3.750e-02,2.542e-04
4.250e-02,4.012e-04
4.750e-02,6.023e-04
5.250e-02,8.687e-04
5.750e-02,1.212e-03
6.250e-02,1.646e-03
6.750e-02,2.183e-03
7.250e-02,2.839e-03
7.750e-02,3.628e-03
8.250e-02,4.568e-03
8.750e-02,5.675e-03
9.250e-02,6.966e-03
9.750e-02,8.462e-03
1.025e-01,1.018e-02
1.075e-01,1.214e-02
1.125e-01,1.437e-02
1.175e-01,1.688e-02
1.225e-01,1.971e-02
1.275e-01,2.287e-02
1.325e-01,2.638e-02
1.375e-01,3.028e-02
1.425e-01,3.459e-02
1.475e-01,3.933e-02
1.525e-01,4.454e-02
1.575e-01,5.024e-02
1.625e-01,5.646e-02
1.675e-01,6.324e-02
1.725e-01,7.059e-02
1.775e-01,7.857e-02
1.825e-01,8.719e-02
1.875e-01,9.649e-02
1.925e-01,1.065e-01
1.975e-01,1.173e-01
2.025e-01,1.289e-01
2.075e-01,1.412e-01
2.125e-01,1.545e-01
2.175e-01,1.686e-01
2.225e-01,1.837e-01
2.275e-01,1.998e-01
2.325e-01,2.169e-01
2.375e-01,2.351e-01
2.425e-01,2.544e-01
2.475e-01,2.749e-01
2.525e-01,2.965e-01
2.575e-01,3.194e-01
2.625e-01,3.436e-01
2.675e-01,3.692e-01
2.725e-01,3.962e-01
2.775e-01,4.246e-01
2.825e-01,4.545e-01
2.875e-01,4.859e-01
2.925e-01,5.190e-01
2.975e-01,5.537e-01
3.025e-01,5.902e-01
3.075e-01,6.284e-01
3.125e-01,6.685e-01
3.175e-01,7.105e-01
3.225e-01,7.544e-01
3.275e-01,8.004e-01
3.325e-01,8.484e-01
3.375e-01,8.986e-01
3.425e-01,9.511e-01
3.475e-01,1.006e+00
3.525e-01,1.063e+00
3.575e-01,1.122e+00
3.625e-01,1.184e+00
3.675e-01,1.249e+00
3.725e-01,1.316e+00
3.775e-01,1.386e+00
3.825e-01,1.459e+00
3.875e-01,1.535e+00
3.925e-01,1.614e+00
3.975e-01,1.696e+00
4.025e-01,1.781e+00
4.075e-01,1.869e+00
4.125e-01,1.960e+00
4.175e-01,2.056e+00
4.225e-01,2.154e+00
4.275e-01,2.256e+00
4.325e-01,2.363e+00
4.375e-01,2.472e+00
4.425e-01,2.586e+00
4.475e-01,2.704e+00
4.525e-01,2.827e+00
4.575e-01,2.953e+00
4.625e-01,3.084e+00
4.675e-01,3.220e+00
4.725e-01,3.361e+00
4.775e-01,3.506e+00
4.825e-01,3.657e+00
4.875e-01,3.813e+00
4.925e-01,3.974e+00
4.975e-01,4.141e+00
5.025e-01,4.314e+00
5.075e-01,4.493e+00
5.125e-01,4.678e+00
5.175e-01,4.870e+00
5.225e-01,5.069e+00
5.275e-01,5.275e+00
5.325e-01,5.489e+00
5.375e-01,5.711e+00
5.425e-01,5.942e+00
5.475e-01,6.182e+00
5.525e-01,6.433e+00
5.575e-01,6.695e+00
5.625e-01,6.970e+00
5.675e-01,7.261e+00
5.725e-01,7.571e+00
5.775e-01,7.907e+00
5.825e-01,8.286e+00
5.875e-01,8.762e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_029.csv <==
transmittance,probability_density
2.500e-03,6.890e-09
7.500e-03,3.858e-07
1.250e-02,2.538e-06
1.750e-02,8.823e-06
2.250e-02,2.244e-05
2.750e-02,4.737e-05
3.250e-02,8.836e-05
3.750e-02,1.509e-04
4.250e-02,2.411e-04
4.750e-02,3.661e-04
5.250e-02,5.332e-04
5.750e-02,7.510e-04
6.250e-02,1.028e-03
6.750e-02,1.375e-03
7.250e-02,1.801e-03
7.750e-02,2.318e-03
8.250e-02,2.938e-03
8.750e-02,3.672e-03
9.250e-02,4.535e-03
9.750e-02,5.540e-03
1.025e-01,6.701e-03
1.075e-01,8.034e-03
1.125e-01,9.555e-03
1.175e-01,1.128e-02
1.225e-01,1.323e-02
1.275e-01,1.542e-02
1.325e-01,1.786e-02
1.375e-01,2.059e-02
1.425e-01,2.361e-02
1.475e-01,2.695e-02
1.525e-01,3.064e-02
1.575e-01,3.469e-02
1.625e-01,3.912e-02
1.675e-01,4.397e-02
1.725e-01,4.926e-02
1.775e-01,5.500e-02
1.825e-01,6.124e-02
1.875e-01,6.799e-02
1.925e-01,7.528e-02
1.975e-01,8.315e-02
2.025e-01,9.162e-02
2.075e-01,1.007e-01
2.125e-01,1.105e-01
2.175e-01,1.210e-01
2.225e-01,1.321e-01
2.275e-01,1.441e-01
2.325e-01,1.569e-01
2.375e-01,1.704e-01
2.425e-01,1.849e-01
2.475e-01,2.003e-01
2.525e-01,2.166e-01
2.575e-01,2.339e-01
2.625e-01,2.522e-01
2.675e-01,2.716e-01
2.725e-01,2.921e-01
2.775e-01,3.138e-01
2.825e-01,3.367e-01
2.875e-01,3.608e-01
2.925e-01,3.862e-01
2.975e-01,4.129e-01
3.025e-01,4.410e-01
3.075e-01,4.706e-01
3.125e-01,5.017e-01
3.175e-01,5.343e-01
3.225e-01,5.685e-01
3.275e-01,6.043e-01
3.325e-01,6.419e-01
3.375e-01,6.812e-01
3.425e-01,7.224e-01
3.475e-01,7.654e-01
3.525e-01,8.104e-01
3.575e-01,8.574e-01
3.625e-01,9.065e-01
3.675e-01,9.577e-01
3.725e-01,1.011e+00
3.775e-01,1.067e+00
3.825e-01,1.125e+00
3.875e-01,1.185e+00
3.925e-01,1.248e+00
3.975e-01,1.314e+00
4.025e-01,1.382e+00
4.075e-01,1.453e+00
4.125e-01,1.527e+00
4.175e-01,1.604e+00
4.225e-01,1.684e+00
4.275e-01,1.766e+00
4.325e-01,1.852e+00
4.375e-01,1.942e+00
4.425e-01,2.034e+00
4.475e-01,2.131e+00
4.525e-01,2.230e+00
4.575e-01,2.334e+00
4.625e-01,2.441e+00
4.675e-01,2.552e+00
4.725e-01,2.668e+00
4.775e-01,2.787e+00
4.825e-01,2.911e+00
4.875e-01,3.039e+00
4.925e-01,3.172e+00
4.975e-01,3.310e+00
5.025e-01,3.453e+00
5.075e-01,3.601e+00
5.125e-01,3.754e+00
5.175e-01,3.912e+00
5.225e-01,4.077e+00
5.275e-01,4.247e+00
5.325e-01,4.424e+00
5.375e-01,4.607e+00
5.425e-01,4.797e+00
5.475e-01,4.994e+00
5.525e-01,5.198e+00
5.575e-01,5.411e+00
5.625e-01,5.632e+00
5.675e-01,5.862e+00
5.725e-01,6.103e+00
5.775e-01,6.354e+00
5.825e-01,6.617e+00
5.875e-01,6.895e+00
5.925e-01,7.190e+00
5.975e-01,7.505e+00
6.025e-01,7.849e+00
6.075e-01,8.239e+00
6.125e-01,8.726e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_03.csv <==
transmittance,probability_density
2.500e-03,3.213e-09
7.500e-03,1.969e-07
1.250e-02,1.354e-06
1.750e-02,4.851e-06
2.250e-02,1.262e-05
2.750e-02,2.715e-05
3.250e-02,5.146e-05
3.750e-02,8.910e-05
4.250e-02,1.442e-04
4.750e-02,2.213e-04
5.250e-02,3.255e-04
5.750e-02,4.627e-04
6.250e-02,6.390e-04
6.750e-02,8.612e-04
7.250e-02,1.137e-03
7.750e-02,1.473e-03
8.250e-02,1.879e-03
8.750e-02,2.364e-03
9.250e-02,2.937e-03
9.750e-02,3.608e-03
1.025e-01,4.388e-03
1.075e-01,5.288e-03
1.125e-01,6.321e-03
1.175e-01,7.498e-03
1.225e-01,8.834e-03
1.275e-01,1.034e-02
1.325e-01,1.203e-02
1.375e-01,1.393e-02
1.425e-01,1.604e-02
1.475e-01,1.838e-02
1.525e-01,2.098e-02
1.575e-01,2.384e-02
1.625e-01,2.698e-02
1.675e-01,3.044e-02
1.725e-01,3.421e-02
1.775e-01,3.833e-02
1.825e-01,4.282e-02
1.875e-01,4.769e-02
1.925e-01,5.298e-02
1.975e-01,5.870e-02
2.025e-01,6.487e-02
2.075e-01,7.153e-02
2.125e-01,7.869e-02
2.175e-01,8.639e-02
2.225e-01,9.465e-02
2.275e-01,1.035e-01
2.325e-01,1.130e-01
2.375e-01,1.231e-01
2.425e-01,1.339e-01
2.475e-01,1.454e-01
2.525e-01,1.576e-01
2.575e-01,1.706e-01
2.625e-01,1.845e-01
2.675e-01,1.991e-01
2.725e-01,2.147e-01
2.775e-01,2.311e-01
2.825e-01,2.486e-01
2.875e-01,2.670e-01
2.925e-01,2.864e-01
2.975e-01,3.069e-01
3.025e-01,3.286e-01
3.075e-01,3.514e-01
3.125e-01,3.754e-01
3.175e-01,4.006e-01
3.225e-01,4.272e-01
3.275e-01,4.550e-01
3.325e-01,4.843e-01
3.375e-01,5.150e-01
3.425e-01,5.473e-01
3.475e-01,5.810e-01
3.525e-01,6.164e-01
3.575e-01,6.534e-01
3.625e-01,6.921e-01
3.675e-01,7.326e-01
3.725e-01,7.750e-01
3.775e-01,8.192e-01
3.825e-01,8.654e-01
3.875e-01,9.136e-01
3.925e-01,9.639e-01
3.975e-01,1.016e+00
4.025e-01,1.071e+00
4.075e-01,1.128e+00
4.125e-01,1.187e+00
4.175e-01,1.249e+00
4.225e-01,1.314e+00
4.275e-01,1.381e+00
4.325e-01,1.450e+00
4.375e-01,1.523e+00
4.425e-01,1.598e+00
4.475e-01,1.676e+00
4.525e-01,1.758e+00
4.575e-01,1.842e+00
4.625e-01,1.930e+00
4.675e-01,2.021e+00
4.725e-01,2.116e+00
4.775e-01,2.214e+00
4.825e-01,2.316e+00
4.875e-01,2.421e+00
4.925e-01,2.531e+00
4.975e-01,2.645e+00
5.025e-01,2.763e+00
5.075e-01,2.885e+00
5.125e-01,3.012e+00
5.175e-01,3.144e+00
5.225e-01,3.280e+00
5.275e-01,3.422e+00
5.325e-01,3.568e+00
5.375e-01,3.721e+00
5.425e-01,3.878e+00
5.475e-01,4.042e+00
5.525e-01,4.212e+00
5.575e-01,4.388e+00
5.625e-01,4.572e+00
5.675e-01,4.762e+00
5.725e-01,4.960e+00
5.775e-01,5.165e+00
5.825e-01,5.380e+00
5.875e-01,5.603e+00
5.925e-01,5.836e+00
5.975e-01,6.081e+00
6.025e-01,6.337e+00
6.075e-01,6.606e+00
6.125e-01,6.892e+00
6.175e-01,7.196e+00
6.225e-01,7.524e+00
6.275e-01,7.886e+00
6.325e-01,8.301e+00
6.375e-01,8.834e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_031.csv <==
transmittance,probability_density
2.500e-03,1.500e-09
7.500e-03,1.003e-07
1.250e-02,7.201e-07
1.750e-02,2.657e-06
2.250e-02,7.072e-06
2.750e-02,1.550e-05
3.250e-02,2.983e-05
3.750e-02,5.236e-05
4.250e-02,8.575e-05
4.750e-02,1.330e-04
5.250e-02,1.977e-04
5.750e-02,2.836e-04
6.250e-02,3.950e-04
6.750e-02,5.365e-04
7.250e-02,7.133e-04
7.750e-02,9.310e-04
8.250e-02,1.196e-03
8.750e-02,1.513e-03
9.250e-02,1.891e-03
9.750e-02,2.337e-03
1.025e-01,2.857e-03
1.075e-01,3.462e-03
1.125e-01,4.159e-03
1.175e-01,4.957e-03
1.225e-01,5.868e-03
1.275e-01,6.900e-03
1.325e-01,8.065e-03
1.375e-01,9.374e-03
1.425e-01,1.084e-02
1.475e-01,1.247e-02
1.525e-01,1.429e-02
1.575e-01,1.630e-02
1.625e-01,1.852e-02
1.675e-01,2.096e-02
1.725e-01,2.364e-02
1.775e-01,2.658e-02
1.825e-01,2.979e-02
1.875e-01,3.329e-02
1.925e-01,3.710e-02
1.975e-01,4.124e-02
2.025e-01,4.571e-02
2.075e-01,5.056e-02
2.125e-01,5.579e-02
2.175e-01,6.142e-02
2.225e-01,6.749e-02
2.275e-01,7.400e-02
2.325e-01,8.100e-02
2.375e-01,8.849e-02
2.425e-01,9.650e-02
2.475e-01,1.051e-01
2.525e-01,1.142e-01
2.575e-01,1.240e-01
2.625e-01,1.343e-01
2.675e-01,1.454e-01
2.725e-01,1.571e-01
2.775e-01,1.696e-01
2.825e-01,1.828e-01
2.875e-01,1.968e-01
2.925e-01,2.116e-01
2.975e-01,2.273e-01
3.025e-01,2.439e-01
3.075e-01,2.614e-01
3.125e-01,2.798e-01
3.175e-01,2.993e-01
3.225e-01,3.198e-01
3.275e-01,3.414e-01
3.325e-01,3.642e-01
3.375e-01,3.881e-01
3.425e-01,4.132e-01
3.475e-01,4.396e-01
3.525e-01,4.673e-01
3.575e-01,4.963e-01
3.625e-01,5.268e-01
3.675e-01,5.587e-01
3.725e-01,5.922e-01
3.775e-01,6.272e-01
3.825e-01,6.638e-01
3.875e-01,7.021e-01
3.925e-01,7.421e-01
3.975e-01,7.840e-01
4.025e-01,8.277e-01
4.075e-01,8.733e-01
4.125e-01,9.209e-01
4.175e-01,9.706e-01
4.225e-01,1.022e+00
4.275e-01,1.076e+00
4.325e-01,1.133e+00
4.375e-01,1.191e+00
4.425e-01,1.252e+00
4.475e-01,1.316e+00
4.525e-01,1.382e+00
4.575e-01,1.451e+00
4.625e-01,1.523e+00
4.675e-01,1.597e+00
4.725e-01,1.675e+00
4.775e-01,1.755e+00
4.825e-01,1.839e+00
4.875e-01,1.926e+00
4.925e-01,2.017e+00
4.975e-01,2.110e+00
5.025e-01,2.208e+00
5.075e-01,2.309e+00
5.125e-01,2.414e+00
5.175e-01,2.524e+00
5.225e-01,2.637e+00
5.275e-01,2.755e+00
5.325e-01,2.877e+00
5.375e-01,3.004e+00
5.425e-01,3.135e+00
5.475e-01,3.272e+00
5.525e-01,3.414e+00
5.575e-01,3.561e+00
5.625e-01,3.714e+00
5.675e-01,3.873e+00
5.725e-01,4.038e+00
5.775e-01,4.210e+00
5.825e-01,4.388e+00
5.875e-01,4.574e+00
5.925e-01,4.767e+00
5.975e-01,4.969e+00
6.025e-01,5.179e+00
6.075e-01,5.398e+00
6.125e-01,5.627e+00
6.175e-01,5.868e+00
6.225e-01,6.120e+00
6.275e-01,6.386e+00
6.325e-01,6.667e+00
6.375e-01,6.966e+00
6.425e-01,7.288e+00
6.475e-01,7.639e+00
6.525e-01,8.031e+00
6.575e-01,8.494e+00
6.625e-01,9.132e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_032.csv <==
transmittance,probability_density
2.500e-03,7.033e-10
7.500e-03,5.107e-08
1.250e-02,3.822e-07
1.750e-02,1.451e-06
2.250e-02,3.948e-06
2.750e-02,8.809e-06
3.250e-02,1.722e-05
3.750e-02,3.063e-05
4.250e-02,5.076e-05
4.750e-02,7.961e-05
5.250e-02,1.195e-04
5.750e-02,1.729e-04
6.250e-02,2.429e-04
6.750e-02,3.325e-04
7.250e-02,4.453e-04
7.750e-02,5.853e-04
8.250e-02,7.565e-04
8.750e-02,9.635e-04
9.250e-02,1.211e-03
9.750e-02,1.505e-03
1.025e-01,1.851e-03
1.075e-01,2.254e-03
1.125e-01,2.721e-03
1.175e-01,3.260e-03
1.225e-01,3.876e-03
1.275e-01,4.579e-03
1.325e-01,5.375e-03
1.375e-01,6.274e-03
1.425e-01,7.285e-03
1.475e-01,8.416e-03
1.525e-01,9.679e-03
1.575e-01,1.108e-02
1.625e-01,1.264e-02
1.675e-01,1.436e-02
1.725e-01,1.625e-02
1.775e-01,1.834e-02
1.825e-01,2.062e-02
1.875e-01,2.312e-02
1.925e-01,2.585e-02
1.975e-01,2.882e-02
2.025e-01,3.205e-02
2.075e-01,3.555e-02
2.125e-01,3.935e-02
2.175e-01,4.345e-02
2.225e-01,4.788e-02
2.275e-01,5.265e-02
2.325e-01,5.779e-02
2.375e-01,6.331e-02
2.425e-01,6.923e-02
2.475e-01,7.558e-02
2.525e-01,8.237e-02
2.575e-01,8.963e-02
2.625e-01,9.739e-02
2.675e-01,1.057e-01
2.725e-01,1.145e-01
2.775e-01,1.238e-01
2.825e-01,1.338e-01
2.875e-01,1.444e-01
2.925e-01,1.557e-01
2.975e-01,1.676e-01
3.025e-01,1.802e-01
3.075e-01,1.936e-01
3.125e-01,2.077e-01
3.175e-01,2.227e-01
3.225e-01,2.385e-01
3.275e-01,2.551e-01
3.325e-01,2.727e-01
3.375e-01,2.912e-01
3.425e-01,3.107e-01
3.475e-01,3.313e-01
3.525e-01,3.529e-01
3.575e-01,3.756e-01
3.625e-01,3.994e-01
3.675e-01,4.245e-01
3.725e-01,4.508e-01
3.775e-01,4.784e-01
3.825e-01,5.073e-01
3.875e-01,5.376e-01
3.925e-01,5.694e-01
3.975e-01,6.027e-01
4.025e-01,6.375e-01
4.075e-01,6.739e-01
4.125e-01,7.119e-01
4.175e-01,7.517e-01
4.225e-01,7.933e-01
4.275e-01,8.367e-01
4.325e-01,8.821e-01
4.375e-01,9.294e-01
4.425e-01,9.788e-01
4.475e-01,1.030e+00
4.525e-01,1.084e+00
4.575e-01,1.140e+00
4.625e-01,1.198e+00
4.675e-01,1.259e+00
4.725e-01,1.322e+00
4.775e-01,1.388e+00
4.825e-01,1.457e+00
4.875e-01,1.529e+00
4.925e-01,1.603e+00
4.975e-01,1.680e+00
5.025e-01,1.761e+00
5.075e-01,1.844e+00
5.125e-01,1.932e+00
5.175e-01,2.022e+00
5.225e-01,2.116e+00
5.275e-01,2.214e+00
5.325e-01,2.316e+00
5.375e-01,2.421e+00
5.425e-01,2.531e+00
5.475e-01,2.645e+00
5.525e-01,2.764e+00
5.575e-01,2.887e+00
5.625e-01,3.016e+00
5.675e-01,3.149e+00
5.725e-01,3.287e+00
5.775e-01,3.431e+00
5.825e-01,3.581e+00
5.875e-01,3.737e+00
5.925e-01,3.899e+00
5.975e-01,4.068e+00
6.025e-01,4.244e+00
6.075e-01,4.427e+00
6.125e-01,4.618e+00
6.175e-01,4.817e+00
6.225e-01,5.025e+00
6.275e-01,5.243e+00
6.325e-01,5.471e+00
6.375e-01,5.711e+00
6.425e-01,5.962e+00
6.475e-01,6.228e+00
6.525e-01,6.509e+00
6.575e-01,6.809e+00
6.625e-01,7.131e+00
6.675e-01,7.481e+00
6.725e-01,7.869e+00
6.775e-01,8.314e+00
6.825e-01,8.868e+00
6.875e-01,9.803e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_033.csv <==
transmittance,probability_density
2.500e-03,3.314e-10
7.500e-03,2.603e-08
1.250e-02,2.027e-07
1.750e-02,7.909e-07
2.250e-02,2.198e-06
2.750e-02,4.991e-06
3.250e-02,9.904e-06
3.750e-02,1.785e-05
4.250e-02,2.992e-05
4.750e-02,4.743e-05
5.250e-02,7.186e-05
5.750e-02,1.049e-04
6.250e-02,1.486e-04
6.750e-02,2.050e-04
7.250e-02,2.766e-04
7.750e-02,3.660e-04
8.250e-02,4.761e-04
8.750e-02,6.102e-04
9.250e-02,7.717e-04
9.750e-02,9.643e-04
1.025e-01,1.192e-03
1.075e-01,1.459e-03
1.125e-01,1.771e-03
1.175e-01,2.131e-03
1.225e-01,2.546e-03
1.275e-01,3.021e-03
1.325e-01,3.562e-03
1.375e-01,4.176e-03
1.425e-01,4.869e-03
1.475e-01,5.648e-03
1.525e-01,6.520e-03
1.575e-01,7.494e-03
1.625e-01,8.578e-03
1.675e-01,9.781e-03
1.725e-01,1.111e-02
1.775e-01,1.258e-02
1.825e-01,1.419e-02
1.875e-01,1.597e-02
1.925e-01,1.791e-02
1.975e-01,2.003e-02
2.025e-01,2.235e-02
2.075e-01,2.487e-02
2.125e-01,2.760e-02
2.175e-01,3.057e-02
2.225e-01,3.379e-02
2.275e-01,3.726e-02
2.325e-01,4.101e-02
2.375e-01,4.505e-02
2.425e-01,4.940e-02
2.475e-01,5.408e-02
2.525e-01,5.910e-02
2.575e-01,6.448e-02
2.625e-01,7.023e-02
2.675e-01,7.639e-02
2.725e-01,8.297e-02
2.775e-01,9.000e-02
2.825e-01,9.748e-02
2.875e-01,1.055e-01
2.925e-01,1.139e-01
2.975e-01,1.230e-01
3.025e-01,1.325e-01
3.075e-01,1.427e-01
3.125e-01,1.535e-01
3.175e-01,1.649e-01
3.225e-01,1.770e-01
3.275e-01,1.898e-01
3.325e-01,2.033e-01
3.375e-01,2.176e-01
3.425e-01,2.326e-01
3.475e-01,2.485e-01
3.525e-01,2.653e-01
3.575e-01,2.830e-01
3.625e-01,3.016e-01
3.675e-01,3.211e-01
3.725e-01,3.417e-01
3.775e-01,3.634e-01
3.825e-01,3.861e-01
3.875e-01,4.100e-01
3.925e-01,4.351e-01
3.975e-01,4.614e-01
4.025e-01,4.890e-01
4.075e-01,5.179e-01
4.125e-01,5.482e-01
4.175e-01,5.800e-01
4.225e-01,6.132e-01
4.275e-01,6.480e-01
4.325e-01,6.844e-01
4.375e-01,7.224e-01
4.425e-01,7.622e-01
4.475e-01,8.038e-01
4.525e-01,8.472e-01
4.575e-01,8.925e-01
4.625e-01,9.399e-01
4.675e-01,9.893e-01
4.725e-01,1.041e+00
4.775e-01,1.095e+00
4.825e-01,1.151e+00
4.875e-01,1.209e+00
4.925e-01,1.270e+00
4.975e-01,1.334e+00
5.025e-01,1.400e+00
5.075e-01,1.469e+00
5.125e-01,1.541e+00
5.175e-01,1.616e+00
5.225e-01,1.694e+00
5.275e-01,1.775e+00
5.325e-01,1.859e+00
5.375e-01,1.947e+00
5.425e-01,2.039e+00
5.475e-01,2.134e+00
5.525e-01,2.233e+00
5.575e-01,2.336e+00
5.625e-01,2.444e+00
5.675e-01,2.556e+00
5.725e-01,2.672e+00
5.775e-01,2.793e+00
5.825e-01,2.919e+00
5.875e-01,3.050e+00
5.925e-01,3.186e+00
5.975e-01,3.329e+00
6.025e-01,3.477e+00
6.075e-01,3.631e+00
6.125e-01,3.792e+00
6.175e-01,3.960e+00
6.225e-01,4.134e+00
6.275e-01,4.317e+00
6.325e-01,4.508e+00
6.375e-01,4.707e+00
6.425e-01,4.916e+00
6.475e-01,5.135e+00
6.525e-01,5.365e+00
6.575e-01,5.607e+00
6.625e-01,5.861e+00
6.675e-01,6.131e+00
6.725e-01,6.417e+00
6.775e-01,6.722e+00
6.825e-01,7.051e+00
6.875e-01,7.408e+00
6.925e-01,7.802e+00
6.975e-01,8.252e+00
7.025e-01,8.794e+00
7.075e-01,9.561e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_034.csv <==
transmittance,probability_density
2.500e-03,1.573e-10
7.500e-03,1.330e-08
1.250e-02,1.075e-07
1.750e-02,4.306e-07
2.250e-02,1.222e-06
2.750e-02,2.821e-06
3.250e-02,5.678e-06
3.750e-02,1.036e-05
4.250e-02,1.757e-05
4.750e-02,2.814e-05
5.250e-02,4.304e-05
5.750e-02,6.339e-05
6.250e-02,9.049e-05
6.750e-02,1.258e-04
7.250e-02,1.709e-04
7.750e-02,2.277e-04
8.250e-02,2.981e-04
8.750e-02,3.844e-04
9.250e-02,4.890e-04
9.750e-02,6.144e-04
1.025e-01,7.636e-04
1.075e-01,9.396e-04
1.125e-01,1.146e-03
1.175e-01,1.386e-03
1.225e-01,1.663e-03
1.275e-01,1.982e-03
1.325e-01,2.348e-03
1.375e-01,2.764e-03
1.425e-01,3.235e-03
1.475e-01,3.768e-03
1.525e-01,4.367e-03
1.575e-01,5.039e-03
1.625e-01,5.789e-03
1.675e-01,6.625e-03
1.725e-01,7.552e-03
1.775e-01,8.580e-03
1.825e-01,9.714e-03
1.875e-01,1.096e-02
1.925e-01,1.234e-02
1.975e-01,1.384e-02
2.025e-01,1.549e-02
2.075e-01,1.729e-02
2.125e-01,1.925e-02
2.175e-01,2.139e-02
2.225e-01,2.371e-02
2.275e-01,2.622e-02
2.325e-01,2.894e-02
2.375e-01,3.188e-02
2.425e-01,3.506e-02
2.475e-01,3.848e-02
2.525e-01,4.217e-02
2.575e-01,4.612e-02
2.625e-01,5.038e-02
2.675e-01,5.494e-02
2.725e-01,5.982e-02
2.775e-01,6.504e-02
2.825e-01,7.063e-02
2.875e-01,7.659e-02
2.925e-01,8.296e-02
2.975e-01,8.974e-02
3.025e-01,9.696e-02
3.075e-01,1.046e-01
3.125e-01,1.128e-01
3.175e-01,1.215e-01
3.225e-01,1.307e-01
3.275e-01,1.404e-01
3.325e-01,1.508e-01
3.375e-01,1.617e-01
3.425e-01,1.733e-01
3.475e-01,1.855e-01
3.525e-01,1.985e-01
3.575e-01,2.122e-01
3.625e-01,2.266e-01
3.675e-01,2.418e-01
3.725e-01,2.578e-01
3.775e-01,2.747e-01
3.825e-01,2.925e-01
3.875e-01,3.113e-01
3.925e-01,3.310e-01
3.975e-01,3.517e-01
4.025e-01,3.734e-01
4.075e-01,3.963e-01
4.125e-01,4.203e-01
4.175e-01,4.455e-01
4.225e-01,4.719e-01
4.275e-01,4.997e-01
4.325e-01,5.287e-01
4.375e-01,5.592e-01
4.425e-01,5.911e-01
4.475e-01,6.244e-01
4.525e-01,6.594e-01
4.575e-01,6.960e-01
4.625e-01,7.342e-01
4.675e-01,7.743e-01
4.725e-01,8.161e-01
4.775e-01,8.598e-01
4.825e-01,9.055e-01
4.875e-01,9.532e-01
4.925e-01,1.003e+00
4.975e-01,1.055e+00
5.025e-01,1.109e+00
5.075e-01,1.166e+00
5.125e-01,1.225e+00
5.175e-01,1.287e+00
5.225e-01,1.351e+00
5.275e-01,1.418e+00
5.325e-01,1.488e+00
5.375e-01,1.561e+00
5.425e-01,1.637e+00
5.475e-01,1.717e+00
5.525e-01,1.799e+00
5.575e-01,1.886e+00
5.625e-01,1.975e+00
5.675e-01,2.069e+00
5.725e-01,2.166e+00
5.775e-01,2.268e+00
5.825e-01,2.374e+00
5.875e-01,2.484e+00
5.925e-01,2.599e+00
5.975e-01,2.719e+00
6.025e-01,2.844e+00
6.075e-01,2.974e+00
6.125e-01,3.110e+00
6.175e-01,3.252e+00
6.225e-01,3.400e+00
6.275e-01,3.554e+00
6.325e-01,3.715e+00
6.375e-01,3.884e+00
6.425e-01,4.060e+00
6.475e-01,4.244e+00
6.525e-01,4.437e+00
6.575e-01,4.639e+00
6.625e-01,4.851e+00
6.675e-01,5.074e+00
6.725e-01,5.308e+00
6.775e-01,5.556e+00
6.825e-01,5.817e+00
6.875e-01,6.095e+00
6.925e-01,6.390e+00
6.975e-01,6.707e+00
7.025e-01,7.048e+00
7.075e-01,7.420e+00
7.125e-01,7.833e+00
7.175e-01,8.303e+00
7.225e-01,8.866e+00
7.275e-01,9.632e+00
7.325e-01,1.196e+01
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_035.csv <==
transmittance,probability_density
2.500e-03,7.532e-11
7.500e-03,6.813e-09
1.250e-02,5.707e-08
1.750e-02,2.344e-07
2.250e-02,6.779e-07
2.750e-02,1.591e-06
3.250e-02,3.247e-06
3.750e-02,5.999e-06
4.250e-02,1.028e-05
4.750e-02,1.663e-05
5.250e-02,2.567e-05
5.750e-02,3.813e-05
6.250e-02,5.487e-05
6.750e-02,7.684e-05
7.250e-02,1.051e-04
7.750e-02,1.410e-04
8.250e-02,1.857e-04
8.750e-02,2.409e-04
9.250e-02,3.082e-04
9.750e-02,3.894e-04
1.025e-01,4.865e-04
1.075e-01,6.017e-04
1.125e-01,7.374e-04
1.175e-01,8.960e-04
1.225e-01,1.080e-03
1.275e-01,1.293e-03
1.325e-01,1.538e-03
1.375e-01,1.818e-03
1.425e-01,2.138e-03
1.475e-01,2.499e-03
1.525e-01,2.908e-03
1.575e-01,3.368e-03
1.625e-01,3.884e-03
1.675e-01,4.460e-03
1.725e-01,5.103e-03
1.775e-01,5.817e-03
1.825e-01,6.609e-03
1.875e-01,7.484e-03
1.925e-01,8.449e-03
1.975e-01,9.511e-03
2.025e-01,1.068e-02
2.075e-01,1.196e-02
2.125e-01,1.335e-02
2.175e-01,1.488e-02
2.225e-01,1.654e-02
2.275e-01,1.834e-02
2.325e-01,2.031e-02
2.375e-01,2.243e-02
2.425e-01,2.473e-02
2.475e-01,2.722e-02
2.525e-01,2.991e-02
2.575e-01,3.281e-02
2.625e-01,3.592e-02
2.675e-01,3.928e-02
2.725e-01,4.288e-02
2.775e-01,4.674e-02
2.825e-01,5.088e-02
2.875e-01,5.532e-02
2.925e-01,6.006e-02
2.975e-01,6.513e-02
3.025e-01,7.053e-02
3.075e-01,7.630e-02
3.125e-01,8.245e-02
3.175e-01,8.899e-02
3.225e-01,9.595e-02
3.275e-01,1.034e-01
3.325e-01,1.112e-01
3.375e-01,1.196e-01
3.425e-01,1.284e-01
3.475e-01,1.378e-01
3.525e-01,1.477e-01
3.575e-01,1.582e-01
3.625e-01,1.693e-01
3.675e-01,1.811e-01
3.725e-01,1.935e-01
3.775e-01,2.066e-01
3.825e-01,2.205e-01
3.875e-01,2.351e-01
3.925e-01,2.505e-01
3.975e-01,2.667e-01
4.025e-01,2.838e-01
4.075e-01,3.017e-01
4.125e-01,3.207e-01
4.175e-01,3.406e-01
4.225e-01,3.615e-01
4.275e-01,3.834e-01
4.325e-01,4.065e-01
4.375e-01,4.308e-01
4.425e-01,4.562e-01
4.475e-01,4.829e-01
4.525e-01,5.109e-01
4.575e-01,5.403e-01
4.625e-01,5.710e-01
4.675e-01,6.033e-01
4.725e-01,6.370e-01
4.775e-01,6.724e-01
4.825e-01,7.094e-01
4.875e-01,7.482e-01
4.925e-01,7.887e-01
4.975e-01,8.311e-01
5.025e-01,8.754e-01
5.075e-01,9.218e-01
5.125e-01,9.703e-01
5.175e-01,1.021e+00
5.225e-01,1.074e+00
5.275e-01,1.129e+00
5.325e-01,1.187e+00
5.375e-01,1.247e+00
5.425e-01,1.310e+00
5.475e-01,1.376e+00
5.525e-01,1.445e+00
5.575e-01,1.516e+00
5.625e-01,1.591e+00
5.675e-01,1.669e+00
5.725e-01,1.751e+00
5.775e-01,1.836e+00
5.825e-01,1.925e+00
5.875e-01,2.017e+00
5.925e-01,2.114e+00
5.975e-01,2.215e+00
6.025e-01,2.320e+00
6.075e-01,2.430e+00
6.125e-01,2.545e+00
6.175e-01,2.665e+00
6.225e-01,2.790e+00
6.275e-01,2.921e+00
6.325e-01,3.057e+00
6.375e-01,3.200e+00
6.425e-01,3.349e+00
6.475e-01,3.505e+00
6.525e-01,3.669e+00
6.575e-01,3.840e+00
6.625e-01,4.019e+00
6.675e-01,4.207e+00
6.725e-01,4.405e+00
6.775e-01,4.612e+00
6.825e-01,4.830e+00
6.875e-01,5.060e+00
6.925e-01,5.303e+00
6.975e-01,5.560e+00
7.025e-01,5.832e+00
7.075e-01,6.123e+00
7.125e-01,6.433e+00
7.175e-01,6.767e+00
7.225e-01,7.129e+00
7.275e-01,7.527e+00
7.325e-01,7.970e+00
7.375e-01,8.479e+00
7.425e-01,9.094e+00
7.475e-01,9.938e+00
7.525e-01,1.221e+01
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_036.csv <==
transmittance,probability_density
2.500e-03,3.642e-11
7.500e-03,3.506e-09
1.250e-02,3.035e-08
1.750e-02,1.276e-07
2.250e-02,3.760e-07
2.750e-02,8.958e-07
3.250e-02,1.853e-06
3.750e-02,3.464e-06
4.250e-02,6.001e-06
4.750e-02,9.798e-06
5.250e-02,1.526e-05
5.750e-02,2.285e-05
6.250e-02,3.313e-05
6.750e-02,4.673e-05
7.250e-02,6.437e-05
7.750e-02,8.688e-05
8.250e-02,1.152e-04
8.750e-02,1.503e-04
9.250e-02,1.933e-04
9.750e-02,2.455e-04
1.025e-01,3.084e-04
1.075e-01,3.833e-04
1.125e-01,4.719e-04
1.175e-01,5.761e-04
1.225e-01,6.978e-04
1.275e-01,8.391e-04
1.325e-01,1.002e-03
1.375e-01,1.190e-03
1.425e-01,1.404e-03
1.475e-01,1.648e-03
1.525e-01,1.925e-03
1.575e-01,2.238e-03
1.625e-01,2.590e-03
1.675e-01,2.985e-03
1.725e-01,3.428e-03
1.775e-01,3.921e-03
1.825e-01,4.469e-03
1.875e-01,5.078e-03
1.925e-01,5.752e-03
1.975e-01,6.495e-03
2.025e-01,7.314e-03
2.075e-01,8.215e-03
2.125e-01,9.203e-03
2.175e-01,1.028e-02
2.225e-01,1.147e-02
2.275e-01,1.276e-02
2.325e-01,1.416e-02
2.375e-01,1.569e-02
2.425e-01,1.735e-02
2.475e-01,1.914e-02
2.525e-01,2.109e-02
2.575e-01,2.319e-02
2.625e-01,2.546e-02
2.675e-01,2.791e-02
2.725e-01,3.055e-02
2.775e-01,3.339e-02
2.825e-01,3.644e-02
2.875e-01,3.971e-02
2.925e-01,4.322e-02
2.975e-01,4.698e-02
3.025e-01,5.101e-02
3.075e-01,5.531e-02
3.125e-01,5.991e-02
3.175e-01,6.482e-02
3.225e-01,7.005e-02
3.275e-01,7.563e-02
3.325e-01,8.156e-02
3.375e-01,8.788e-02
3.425e-01,9.459e-02
3.475e-01,1.017e-01
3.525e-01,1.093e-01
3.575e-01,1.173e-01
3.625e-01,1.259e-01
3.675e-01,1.349e-01
3.725e-01,1.444e-01
3.775e-01,1.546e-01
3.825e-01,1.653e-01
3.875e-01,1.766e-01
3.925e-01,1.885e-01
3.975e-01,2.011e-01
4.025e-01,2.145e-01
4.075e-01,2.285e-01
4.125e-01,2.433e-01
4.175e-01,2.590e-01
4.225e-01,2.754e-01
4.275e-01,2.927e-01
4.325e-01,3.110e-01
4.375e-01,3.302e-01
4.425e-01,3.503e-01
4.475e-01,3.716e-01
4.525e-01,3.939e-01
4.575e-01,4.173e-01
4.625e-01,4.419e-01
4.675e-01,4.677e-01
4.725e-01,4.949e-01
4.775e-01,5.233e-01
4.825e-01,5.532e-01
4.875e-01,5.845e-01
4.925e-01,6.173e-01
4.975e-01,6.516e-01
5.025e-01,6.877e-01
5.075e-01,7.254e-01
5.125e-01,7.649e-01
5.175e-01,8.063e-01
5.225e-01,8.497e-01
5.275e-01,8.950e-01
5.325e-01,9.425e-01
5.375e-01,9.921e-01
5.425e-01,1.044e+00
5.475e-01,1.098e+00
5.525e-01,1.155e+00
5.575e-01,1.215e+00
5.625e-01,1.277e+00
5.675e-01,1.342e+00
5.725e-01,1.410e+00
5.775e-01,1.481e+00
5.825e-01,1.555e+00
5.875e-01,1.632e+00
5.925e-01,1.713e+00
5.975e-01,1.798e+00
6.025e-01,1.887e+00
6.075e-01,1.979e+00
6.125e-01,2.076e+00
6.175e-01,2.177e+00
6.225e-01,2.283e+00
6.275e-01,2.394e+00
6.325e-01,2.509e+00
6.375e-01,2.631e+00
6.425e-01,2.757e+00
6.475e-01,2.890e+00
6.525e-01,3.029e+00
6.575e-01,3.174e+00
6.625e-01,3.326e+00
6.675e-01,3.486e+00
6.725e-01,3.654e+00
6.775e-01,3.830e+00
6.825e-01,4.014e+00
6.875e-01,4.209e+00
6.925e-01,4.414e+00
6.975e-01,4.629e+00
7.025e-01,4.857e+00
7.075e-01,5.098e+00
7.125e-01,5.353e+00
7.175e-01,5.624e+00
7.225e-01,5.913e+00
7.275e-01,6.222e+00
7.325e-01,6.555e+00
7.375e-01,6.915e+00
7.425e-01,7.308e+00
7.475e-01,7.743e+00
7.525e-01,8.235e+00
7.575e-01,8.807e+00
7.625e-01,9.518e+00
7.675e-01,1.054e+01
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_037.csv <==
transmittance,probability_density
2.500e-03,1.780e-11
7.500e-03,1.813e-09
1.250e-02,1.618e-08
1.750e-02,6.952e-08
2.250e-02,2.084e-07
2.750e-02,5.040e-07
3.250e-02,1.056e-06
3.750e-02,1.995e-06
4.250e-02,3.492e-06
4.750e-02,5.754e-06
5.250e-02,9.037e-06
5.750e-02,1.364e-05
6.250e-02,1.993e-05
6.750e-02,2.830e-05
7.250e-02,3.924e-05
7.750e-02,5.330e-05
8.250e-02,7.107e-05
8.750e-02,9.326e-05
9.250e-02,1.206e-04
9.750e-02,1.540e-04
1.025e-01,1.944e-04
1.075e-01,2.428e-04
1.125e-01,3.004e-04
1.175e-01,3.684e-04
1.225e-01,4.482e-04
1.275e-01,5.413e-04
1.325e-01,6.493e-04
1.375e-01,7.739e-04
1.425e-01,9.169e-04
1.475e-01,1.081e-03
1.525e-01,1.267e-03
1.575e-01,1.478e-03
1.625e-01,1.717e-03
1.675e-01,1.986e-03
1.725e-01,2.288e-03
1.775e-01,2.626e-03
1.825e-01,3.004e-03
1.875e-01,3.424e-03
1.925e-01,3.891e-03
1.975e-01,4.408e-03
2.025e-01,4.980e-03
2.075e-01,5.610e-03
2.125e-01,6.303e-03
2.175e-01,7.065e-03
2.225e-01,7.900e-03
2.275e-01,8.814e-03
2.325e-01,9.813e-03
2.375e-01,1.090e-02
2.425e-01,1.209e-02
2.475e-01,1.338e-02
2.525e-01,1.478e-02
2.575e-01,1.629e-02
2.625e-01,1.794e-02
2.675e-01,1.971e-02
2.725e-01,2.163e-02
2.775e-01,2.370e-02
2.825e-01,2.593e-02
2.875e-01,2.833e-02
2.925e-01,3.092e-02
2.975e-01,3.369e-02
3.025e-01,3.666e-02
3.075e-01,3.985e-02
3.125e-01,4.327e-02
3.175e-01,4.692e-02
3.225e-01,5.083e-02
3.275e-01,5.500e-02
3.325e-01,5.946e-02
3.375e-01,6.421e-02
3.425e-01,6.927e-02
3.475e-01,7.466e-02
3.525e-01,8.040e-02
3.575e-01,8.650e-02
3.625e-01,9.298e-02
3.675e-01,9.987e-02
3.725e-01,1.072e-01
3.775e-01,1.149e-01
3.825e-01,1.232e-01
3.875e-01,1.319e-01
3.925e-01,1.411e-01
3.975e-01,1.508e-01
4.025e-01,1.612e-01
4.075e-01,1.721e-01
4.125e-01,1.836e-01
4.175e-01,1.958e-01
4.225e-01,2.087e-01
4.275e-01,2.222e-01
4.325e-01,2.366e-01
4.375e-01,2.517e-01
4.425e-01,2.676e-01
4.475e-01,2.843e-01
4.525e-01,3.020e-01
4.575e-01,3.206e-01
4.625e-01,3.402e-01
4.675e-01,3.607e-01
4.725e-01,3.824e-01
4.775e-01,4.052e-01
4.825e-01,4.291e-01
4.875e-01,4.542e-01
4.925e-01,4.806e-01
4.975e-01,5.084e-01
5.025e-01,5.375e-01
5.075e-01,5.680e-01
5.125e-01,6.001e-01
5.175e-01,6.337e-01
5.225e-01,6.690e-01
5.275e-01,7.060e-01
5.325e-01,7.448e-01
5.375e-01,7.855e-01
5.425e-01,8.281e-01
5.475e-01,8.728e-01
5.525e-01,9.196e-01
5.575e-01,9.686e-01
5.625e-01,1.020e+00
5.675e-01,1.074e+00
5.725e-01,1.130e+00
5.775e-01,1.189e+00
5.825e-01,1.251e+00
5.875e-01,1.315e+00
5.925e-01,1.383e+00
5.975e-01,1.454e+00
6.025e-01,1.528e+00
6.075e-01,1.606e+00
6.125e-01,1.687e+00
6.175e-01,1.773e+00
6.225e-01,1.862e+00
6.275e-01,1.955e+00
6.325e-01,2.053e+00
6.375e-01,2.155e+00
6.425e-01,2.263e+00
6.475e-01,2.375e+00
6.525e-01,2.493e+00
6.575e-01,2.617e+00
6.625e-01,2.746e+00
6.675e-01,2.882e+00
6.725e-01,3.025e+00
6.775e-01,3.175e+00
6.825e-01,3.332e+00
6.875e-01,3.498e+00
6.925e-01,3.672e+00
6.975e-01,3.855e+00
7.025e-01,4.048e+00
7.075e-01,4.252e+00
7.125e-01,4.467e+00
7.175e-01,4.695e+00
7.225e-01,4.936e+00
7.275e-01,5.193e+00
7.325e-01,5.466e+00
7.375e-01,5.757e+00
7.425e-01,6.069e+00
7.475e-01,6.405e+00
7.525e-01,6.769e+00
7.575e-01,7.167e+00
7.625e-01,7.606e+00
7.675e-01,8.098e+00
7.725e-01,8.664e+00
7.775e-01,9.342e+00
7.825e-01,1.023e+01
7.875e-01,1.172e+01
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_038.csv <==
transmittance,probability_density
2.500e-03,8.799e-12
7.500e-03,9.423e-10
1.250e-02,8.651e-09
1.750e-02,3.793e-08
2.250e-02,1.156e-07
2.750e-02,2.833e-07
3.250e-02,6.006e-07
3.750e-02,1.147e-06
4.250e-02,2.027e-06
4.750e-02,3.370e-06
5.250e-02,5.336e-06
5.750e-02,8.117e-06
6.250e-02,1.194e-05
6.750e-02,1.707e-05
7.250e-02,2.383e-05
7.750e-02,3.255e-05
8.250e-02,4.366e-05
8.750e-02,5.761e-05
9.250e-02,7.492e-05
9.750e-02,9.615e-05
1.025e-01,1.220e-04
1.075e-01,1.531e-04
1.125e-01,1.902e-04
1.175e-01,2.344e-04
1.225e-01,2.864e-04
1.275e-01,3.473e-04
1.325e-01,4.183e-04
1.375e-01,5.005e-04
1.425e-01,5.954e-04
1.475e-01,7.043e-04
1.525e-01,8.288e-04
1.575e-01,9.706e-04
1.625e-01,1.132e-03
1.675e-01,1.313e-03
1.725e-01,1.518e-03
1.775e-01,1.749e-03
1.825e-01,2.007e-03
1.875e-01,2.295e-03
1.925e-01,2.616e-03
1.975e-01,2.973e-03
2.025e-01,3.369e-03
2.075e-01,3.807e-03
2.125e-01,4.291e-03
2.175e-01,4.823e-03
2.225e-01,5.409e-03
2.275e-01,6.052e-03
2.325e-01,6.757e-03
2.375e-01,7.528e-03
2.425e-01,8.370e-03
2.475e-01,9.288e-03
2.525e-01,1.029e-02
2.575e-01,1.137e-02
2.625e-01,1.256e-02
2.675e-01,1.383e-02
2.725e-01,1.522e-02
2.775e-01,1.672e-02
2.825e-01,1.834e-02
2.875e-01,2.009e-02
2.925e-01,2.197e-02
2.975e-01,2.400e-02
3.025e-01,2.618e-02
3.075e-01,2.853e-02
3.125e-01,3.105e-02
3.175e-01,3.375e-02
3.225e-01,3.665e-02
3.275e-01,3.975e-02
3.325e-01,4.307e-02
3.375e-01,4.662e-02
3.425e-01,5.041e-02
3.475e-01,5.445e-02
3.525e-01,5.877e-02
3.575e-01,6.337e-02
3.625e-01,6.827e-02
3.675e-01,7.349e-02
3.725e-01,7.904e-02
3.775e-01,8.494e-02
3.825e-01,9.121e-02
3.875e-01,9.787e-02
3.925e-01,1.049e-01
3.975e-01,1.124e-01
4.025e-01,1.204e-01
4.075e-01,1.288e-01
4.125e-01,1.377e-01
4.175e-01,1.472e-01
4.225e-01,1.572e-01
4.275e-01,1.677e-01
4.325e-01,1.789e-01
4.375e-01,1.907e-01
4.425e-01,2.032e-01
4.475e-01,2.163e-01
4.525e-01,2.302e-01
4.575e-01,2.449e-01
4.625e-01,2.604e-01
4.675e-01,2.767e-01
4.725e-01,2.938e-01
4.775e-01,3.119e-01
4.825e-01,3.310e-01
4.875e-01,3.511e-01
4.925e-01,3.722e-01
4.975e-01,3.944e-01
5.025e-01,4.178e-01
5.075e-01,4.424e-01
5.125e-01,4.683e-01
5.175e-01,4.954e-01
5.225e-01,5.240e-01
5.275e-01,5.540e-01
5.325e-01,5.856e-01
5.375e-01,6.187e-01
5.425e-01,6.535e-01
5.475e-01,6.900e-01
5.525e-01,7.283e-01
5.575e-01,7.686e-01
5.625e-01,8.108e-01
5.675e-01,8.551e-01
5.725e-01,9.016e-01
5.775e-01,9.504e-01
5.825e-01,1.002e+00
5.875e-01,1.055e+00
5.925e-01,1.112e+00
5.975e-01,1.171e+00
6.025e-01,1.232e+00
6.075e-01,1.297e+00
6.125e-01,1.365e+00
6.175e-01,1.437e+00
6.225e-01,1.512e+00
6.275e-01,1.590e+00
6.325e-01,1.673e+00
6.375e-01,1.759e+00
6.425e-01,1.850e+00
6.475e-01,1.945e+00
6.525e-01,2.045e+00
6.575e-01,2.150e+00
6.625e-01,2.260e+00
6.675e-01,2.375e+00
6.725e-01,2.497e+00
6.775e-01,2.624e+00
6.825e-01,2.759e+00
6.875e-01,2.900e+00
6.925e-01,3.048e+00
6.975e-01,3.205e+00
7.025e-01,3.369e+00
7.075e-01,3.543e+00
7.125e-01,3.727e+00
7.175e-01,3.920e+00
7.225e-01,4.125e+00
7.275e-01,4.342e+00
7.325e-01,4.572e+00
7.375e-01,4.817e+00
7.425e-01,5.077e+00
7.475e-01,5.355e+00
7.525e-01,5.653e+00
7.575e-01,5.972e+00
7.625e-01,6.317e+00
7.675e-01,6.692e+00
7.725e-01,7.101e+00
7.775e-01,7.554e+00
7.825e-01,8.060e+00
7.875e-01,8.640e+00
7.925e-01,9.327e+00
7.975e-01,1.019e+01
8.025e-01,1.147e+01
8.075e-01,1.679e+01
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_039.csv <==
transmittance,probability_density
2.500e-03,4.401e-12
7.500e-03,4.927e-10
1.250e-02,4.640e-09
1.750e-02,2.073e-08
2.250e-02,6.414e-08
2.750e-02,1.592e-07
3.250e-02,3.414e-07
3.750e-02,6.588e-07
4.250e-02,1.175e-06
4.750e-02,1.969e-06
5.250e-02,3.142e-06
5.750e-02,4.814e-06
6.250e-02,7.130e-06
6.750e-02,1.026e-05
7.250e-02,1.441e-05
7.750e-02,1.980e-05
8.250e-02,2.671e-05
8.750e-02,3.543e-05
9.250e-02,4.631e-05
9.750e-02,5.973e-05
1.025e-01,7.613e-05
1.075e-01,9.599e-05
1.125e-01,1.198e-04
1.175e-01,1.483e-04
1.225e-01,1.819e-04
1.275e-01,2.216e-04
1.325e-01,2.679e-04
1.375e-01,3.219e-04
1.425e-01,3.844e-04
1.475e-01,4.564e-04
1.525e-01,5.391e-04
1.575e-01,6.336e-04
1.625e-01,7.412e-04
1.675e-01,8.633e-04
1.725e-01,1.001e-03
1.775e-01,1.157e-03
1.825e-01,1.332e-03
1.875e-01,1.529e-03
1.925e-01,1.748e-03
1.975e-01,1.993e-03
2.025e-01,2.265e-03
2.075e-01,2.567e-03
2.125e-01,2.902e-03
2.175e-01,3.272e-03
2.225e-01,3.680e-03
2.275e-01,4.129e-03
2.325e-01,4.623e-03
2.375e-01,5.165e-03
2.425e-01,5.759e-03
2.475e-01,6.408e-03
2.525e-01,7.116e-03
2.575e-01,7.889e-03
2.625e-01,8.731e-03
2.675e-01,9.646e-03
2.725e-01,1.064e-02
2.775e-01,1.172e-02
2.825e-01,1.289e-02
2.875e-01,1.415e-02
2.925e-01,1.551e-02
2.975e-01,1.699e-02
3.025e-01,1.858e-02
3.075e-01,2.029e-02
3.125e-01,2.214e-02
3.175e-01,2.412e-02
3.225e-01,2.625e-02
3.275e-01,2.854e-02
3.325e-01,3.100e-02
3.375e-01,3.363e-02
3.425e-01,3.645e-02
3.475e-01,3.946e-02
3.525e-01,4.268e-02
3.575e-01,4.613e-02
3.625e-01,4.981e-02
3.675e-01,5.373e-02
3.725e-01,5.792e-02
3.775e-01,6.238e-02
3.825e-01,6.713e-02
3.875e-01,7.219e-02
3.925e-01,7.757e-02
3.975e-01,8.328e-02
4.025e-01,8.936e-02
4.075e-01,9.581e-02
4.125e-01,1.027e-01
4.175e-01,1.099e-01
4.225e-01,1.176e-01
4.275e-01,1.258e-01
4.325e-01,1.345e-01
4.375e-01,1.436e-01
4.425e-01,1.533e-01
4.475e-01,1.636e-01
4.525e-01,1.745e-01
4.575e-01,1.859e-01
4.625e-01,1.981e-01
4.675e-01,2.109e-01
4.725e-01,2.244e-01
4.775e-01,2.387e-01
4.825e-01,2.538e-01
4.875e-01,2.698e-01
4.925e-01,2.865e-01
4.975e-01,3.043e-01
5.025e-01,3.229e-01
5.075e-01,3.426e-01
5.125e-01,3.633e-01
5.175e-01,3.852e-01
5.225e-01,4.082e-01
5.275e-01,4.324e-01
5.325e-01,4.578e-01
5.375e-01,4.847e-01
5.425e-01,5.129e-01
5.475e-01,5.426e-01
5.525e-01,5.738e-01
5.575e-01,6.066e-01
5.625e-01,6.412e-01
5.675e-01,6.775e-01
5.725e-01,7.156e-01
5.775e-01,7.557e-01
5.825e-01,7.979e-01
5.875e-01,8.422e-01
5.925e-01,8.887e-01
5.975e-01,9.377e-01
6.025e-01,9.891e-01
6.075e-01,1.043e+00
6.125e-01,1.100e+00
6.175e-01,1.159e+00
6.225e-01,1.222e+00
6.275e-01,1.288e+00
6.325e-01,1.357e+00
6.375e-01,1.430e+00
6.425e-01,1.506e+00
6.475e-01,1.586e+00
6.525e-01,1.670e+00
6.575e-01,1.759e+00
6.625e-01,1.852e+00
6.675e-01,1.950e+00
6.725e-01,2.053e+00
6.775e-01,2.162e+00
6.825e-01,2.276e+00
6.875e-01,2.396e+00
6.925e-01,2.523e+00
6.975e-01,2.656e+00
7.025e-01,2.797e+00
7.075e-01,2.946e+00
7.125e-01,3.102e+00
7.175e-01,3.268e+00
7.225e-01,3.443e+00
7.275e-01,3.628e+00
7.325e-01,3.824e+00
7.375e-01,4.032e+00
7.425e-01,4.253e+00
7.475e-01,4.488e+00
7.525e-01,4.739e+00
7.575e-01,5.006e+00
7.625e-01,5.293e+00
7.675e-01,5.601e+00
7.725e-01,5.933e+00
7.775e-01,6.292e+00
7.825e-01,6.683e+00
7.875e-01,7.113e+00
7.925e-01,7.589e+00
7.975e-01,8.124e+00
8.025e-01,8.738e+00
8.075e-01,9.464e+00
8.125e-01,1.037e+01
8.175e-01,1.166e+01
8.225e-01,1.457e+01
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_04.csv <==
transmittance,probability_density
2.500e-03,2.227e-12
7.500e-03,2.592e-10
1.250e-02,2.497e-09
1.750e-02,1.135e-08
2.250e-02,3.561e-08
2.750e-02,8.949e-08
3.250e-02,1.939e-07
3.750e-02,3.777e-07
4.250e-02,6.792e-07
4.750e-02,1.148e-06
5.250e-02,1.845e-06
5.750e-02,2.847e-06
6.250e-02,4.244e-06
6.750e-02,6.146e-06
7.250e-02,8.680e-06
7.750e-02,1.200e-05
8.250e-02,1.627e-05
8.750e-02,2.169e-05
9.250e-02,2.849e-05
9.750e-02,3.693e-05
1.025e-01,4.729e-05
1.075e-01,5.990e-05
1.125e-01,7.511e-05
1.175e-01,9.332e-05
1.225e-01,1.150e-04
1.275e-01,1.406e-04
1.325e-01,1.707e-04
1.375e-01,2.058e-04
1.425e-01,2.467e-04
1.475e-01,2.940e-04
1.525e-01,3.486e-04
1.575e-01,4.111e-04
1.625e-01,4.826e-04
1.675e-01,5.641e-04
1.725e-01,6.565e-04
1.775e-01,7.611e-04
1.825e-01,8.791e-04
1.875e-01,1.012e-03
1.925e-01,1.161e-03
1.975e-01,1.327e-03
2.025e-01,1.513e-03
2.075e-01,1.720e-03
2.125e-01,1.950e-03
2.175e-01,2.205e-03
2.225e-01,2.487e-03
2.275e-01,2.799e-03
2.325e-01,3.143e-03
2.375e-01,3.521e-03
2.425e-01,3.936e-03
2.475e-01,4.392e-03
2.525e-01,4.890e-03
2.575e-01,5.436e-03
2.625e-01,6.031e-03
2.675e-01,6.681e-03
2.725e-01,7.388e-03
2.775e-01,8.157e-03
2.825e-01,8.993e-03
2.875e-01,9.899e-03
2.925e-01,1.088e-02
2.975e-01,1.195e-02
3.025e-01,1.310e-02
3.075e-01,1.434e-02
3.125e-01,1.568e-02
3.175e-01,1.712e-02
3.225e-01,1.868e-02
3.275e-01,2.036e-02
3.325e-01,2.216e-02
3.375e-01,2.410e-02
3.425e-01,2.618e-02
3.475e-01,2.841e-02
3.525e-01,3.080e-02
3.575e-01,3.336e-02
3.625e-01,3.610e-02
3.675e-01,3.903e-02
3.725e-01,4.216e-02
3.775e-01,4.551e-02
3.825e-01,4.908e-02
3.875e-01,5.289e-02
3.925e-01,5.696e-02
3.975e-01,6.129e-02
4.025e-01,6.590e-02
4.075e-01,7.081e-02
4.125e-01,7.604e-02
4.175e-01,8.159e-02
4.225e-01,8.750e-02
4.275e-01,9.377e-02
4.325e-01,1.004e-01
4.375e-01,1.075e-01
4.425e-01,1.150e-01
4.475e-01,1.229e-01
4.525e-01,1.314e-01
4.575e-01,1.403e-01
4.625e-01,1.498e-01
4.675e-01,1.598e-01
4.725e-01,1.704e-01
4.775e-01,1.816e-01
4.825e-01,1.935e-01
4.875e-01,2.060e-01
4.925e-01,2.193e-01
4.975e-01,2.333e-01
5.025e-01,2.481e-01
5.075e-01,2.637e-01
5.125e-01,2.802e-01
5.175e-01,2.977e-01
5.225e-01,3.160e-01
5.275e-01,3.354e-01
5.325e-01,3.559e-01
5.375e-01,3.775e-01
5.425e-01,4.002e-01
5.475e-01,4.242e-01
5.525e-01,4.495e-01
5.575e-01,4.761e-01
5.625e-01,5.042e-01
5.675e-01,5.337e-01
5.725e-01,5.649e-01
5.775e-01,5.977e-01
5.825e-01,6.322e-01
5.875e-01,6.686e-01
5.925e-01,7.069e-01
5.975e-01,7.472e-01
6.025e-01,7.896e-01
6.075e-01,8.343e-01
6.125e-01,8.813e-01
6.175e-01,9.307e-01
6.225e-01,9.828e-01
6.275e-01,1.038e+00
6.325e-01,1.095e+00
6.375e-01,1.156e+00
6.425e-01,1.220e+00
6.475e-01,1.287e+00
6.525e-01,1.358e+00
6.575e-01,1.433e+00
6.625e-01,1.511e+00
6.675e-01,1.594e+00
6.725e-01,1.682e+00
6.775e-01,1.773e+00
6.825e-01,1.870e+00
6.875e-01,1.972e+00
6.925e-01,2.080e+00
6.975e-01,2.194e+00
7.025e-01,2.314e+00
7.075e-01,2.441e+00
7.125e-01,2.574e+00
7.175e-01,2.716e+00
7.225e-01,2.866e+00
7.275e-01,3.024e+00
7.325e-01,3.192e+00
7.375e-01,3.370e+00
7.425e-01,3.559e+00
7.475e-01,3.759e+00
7.525e-01,3.973e+00
7.575e-01,4.201e+00
7.625e-01,4.444e+00
7.675e-01,4.703e+00
7.725e-01,4.982e+00
7.775e-01,5.281e+00
7.825e-01,5.604e+00
7.875e-01,5.954e+00
7.925e-01,6.335e+00
7.975e-01,6.751e+00
8.025e-01,7.211e+00
8.075e-01,7.723e+00
8.125e-01,8.302e+00
8.175e-01,8.970e+00
8.225e-01,9.767e+00
8.275e-01,1.077e+01
8.325e-01,1.220e+01
8.375e-01,1.539e+01
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_041.csv <==
transmittance,probability_density
2.500e-03,1.140e-12
7.500e-03,1.371e-10
1.250e-02,1.349e-09
1.750e-02,6.227e-09
2.250e-02,1.979e-08
2.750e-02,5.028e-08
3.250e-02,1.100e-07
3.750e-02,2.162e-07
4.250e-02,3.921e-07
4.750e-02,6.676e-07
5.250e-02,1.081e-06
5.750e-02,1.678e-06
6.250e-02,2.518e-06
6.750e-02,3.668e-06
7.250e-02,5.209e-06
7.750e-02,7.239e-06
8.250e-02,9.867e-06
8.750e-02,1.322e-05
9.250e-02,1.745e-05
9.750e-02,2.273e-05
1.025e-01,2.923e-05
1.075e-01,3.719e-05
1.125e-01,4.683e-05
1.175e-01,5.843e-05
1.225e-01,7.229e-05
1.275e-01,8.874e-05
1.325e-01,1.081e-04
1.375e-01,1.309e-04
1.425e-01,1.575e-04
1.475e-01,1.884e-04
1.525e-01,2.241e-04
1.575e-01,2.652e-04
1.625e-01,3.124e-04
1.675e-01,3.663e-04
1.725e-01,4.278e-04
1.775e-01,4.975e-04
1.825e-01,5.765e-04
1.875e-01,6.656e-04
1.925e-01,7.658e-04
1.975e-01,8.784e-04
2.025e-01,1.004e-03
2.075e-01,1.145e-03
2.125e-01,1.302e-03
2.175e-01,1.477e-03
2.225e-01,1.670e-03
2.275e-01,1.885e-03
2.325e-01,2.122e-03
2.375e-01,2.384e-03
2.425e-01,2.673e-03
2.475e-01,2.990e-03
2.525e-01,3.338e-03
2.575e-01,3.721e-03
2.625e-01,4.139e-03
2.675e-01,4.597e-03
2.725e-01,5.096e-03
2.775e-01,5.641e-03
2.825e-01,6.234e-03
2.875e-01,6.880e-03
2.925e-01,7.581e-03
2.975e-01,8.343e-03
3.025e-01,9.168e-03
3.075e-01,1.006e-02
3.125e-01,1.103e-02
3.175e-01,1.208e-02
3.225e-01,1.320e-02
3.275e-01,1.442e-02
3.325e-01,1.574e-02
3.375e-01,1.715e-02
3.425e-01,1.867e-02
3.475e-01,2.031e-02
3.525e-01,2.207e-02
3.575e-01,2.396e-02
3.625e-01,2.599e-02
3.675e-01,2.816e-02
3.725e-01,3.049e-02
3.775e-01,3.298e-02
3.825e-01,3.565e-02
3.875e-01,3.850e-02
3.925e-01,4.155e-02
3.975e-01,4.480e-02
4.025e-01,4.828e-02
4.075e-01,5.199e-02
4.125e-01,5.594e-02
4.175e-01,6.016e-02
4.225e-01,6.465e-02
4.275e-01,6.943e-02
4.325e-01,7.451e-02
4.375e-01,7.993e-02
4.425e-01,8.568e-02
4.475e-01,9.179e-02
4.525e-01,9.829e-02
4.575e-01,1.052e-01
4.625e-01,1.125e-01
4.675e-01,1.203e-01
4.725e-01,1.285e-01
4.775e-01,1.373e-01
4.825e-01,1.465e-01
4.875e-01,1.563e-01
4.925e-01,1.667e-01
4.975e-01,1.778e-01
5.025e-01,1.894e-01
5.075e-01,2.018e-01
5.125e-01,2.148e-01
5.175e-01,2.286e-01
5.225e-01,2.432e-01
5.275e-01,2.587e-01
5.325e-01,2.750e-01
5.375e-01,2.922e-01
5.425e-01,3.104e-01
5.475e-01,3.297e-01
5.525e-01,3.500e-01
5.575e-01,3.715e-01
5.625e-01,3.941e-01
5.675e-01,4.181e-01
5.725e-01,4.433e-01
5.775e-01,4.700e-01
5.825e-01,4.981e-01
5.875e-01,5.277e-01
5.925e-01,5.590e-01
5.975e-01,5.921e-01
6.025e-01,6.269e-01
6.075e-01,6.636e-01
6.125e-01,7.023e-01
6.175e-01,7.432e-01
6.225e-01,7.863e-01
6.275e-01,8.317e-01
6.325e-01,8.796e-01
6.375e-01,9.301e-01
6.425e-01,9.834e-01
6.475e-01,1.040e+00
6.525e-01,1.099e+00
6.575e-01,1.161e+00
6.625e-01,1.227e+00
6.675e-01,1.297e+00
6.725e-01,1.371e+00
6.775e-01,1.448e+00
6.825e-01,1.530e+00
6.875e-01,1.616e+00
6.925e-01,1.708e+00
6.975e-01,1.804e+00
7.025e-01,1.906e+00
7.075e-01,2.014e+00
7.125e-01,2.128e+00
7.175e-01,2.249e+00
7.225e-01,2.377e+00
7.275e-01,2.512e+00
7.325e-01,2.656e+00
7.375e-01,2.808e+00
7.425e-01,2.970e+00
7.475e-01,3.142e+00
7.525e-01,3.325e+00
7.575e-01,3.520e+00
7.625e-01,3.727e+00
7.675e-01,3.949e+00
7.725e-01,4.186e+00
7.775e-01,4.441e+00
7.825e-01,4.714e+00
7.875e-01,5.008e+00
7.925e-01,5.325e+00
7.975e-01,5.670e+00
8.025e-01,6.044e+00
8.075e-01,6.454e+00
8.125e-01,6.906e+00
8.175e-01,7.408e+00
8.225e-01,7.973e+00
8.275e-01,8.617e+00
8.325e-01,9.370e+00
8.375e-01,1.028e+01
8.425e-01,1.146e+01
8.475e-01,1.322e+01
8.525e-01,1.834e+01
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_042.csv <==
transmittance,probability_density
2.500e-03,5.904e-13
7.500e-03,7.298e-11
1.250e-02,7.309e-10
1.750e-02,3.423e-09
2.250e-02,1.101e-08
2.750e-02,2.826e-08
3.250e-02,6.239e-08
3.750e-02,1.236e-07
4.250e-02,2.259e-07
4.750e-02,3.874e-07
5.250e-02,6.313e-07
5.750e-02,9.866e-07
6.250e-02,1.489e-06
6.750e-02,2.181e-06
7.250e-02,3.115e-06
7.750e-02,4.351e-06
8.250e-02,5.961e-06
8.750e-02,8.027e-06
9.250e-02,1.064e-05
9.750e-02,1.392e-05
1.025e-01,1.799e-05
1.075e-01,2.298e-05
1.125e-01,2.906e-05
1.175e-01,3.640e-05
1.225e-01,4.521e-05
1.275e-01,5.570e-05
1.325e-01,6.814e-05
1.375e-01,8.279e-05
1.425e-01,9.996e-05
1.475e-01,1.200e-04
1.525e-01,1.432e-04
1.575e-01,1.701e-04
1.625e-01,2.010e-04
1.675e-01,2.365e-04
1.725e-01,2.770e-04
1.775e-01,3.232e-04
1.825e-01,3.757e-04
1.875e-01,4.351e-04
1.925e-01,5.022e-04
1.975e-01,5.777e-04
2.025e-01,6.625e-04
2.075e-01,7.576e-04
2.125e-01,8.639e-04
2.175e-01,9.825e-04
2.225e-01,1.115e-03
2.275e-01,1.261e-03
2.325e-01,1.424e-03
2.375e-01,1.604e-03
2.425e-01,1.803e-03
2.475e-01,2.022e-03
2.525e-01,2.264e-03
2.575e-01,2.530e-03
2.625e-01,2.821e-03
2.675e-01,3.141e-03
2.725e-01,3.491e-03
2.775e-01,3.874e-03
2.825e-01,4.293e-03
2.875e-01,4.749e-03
2.925e-01,5.246e-03
2.975e-01,5.787e-03
3.025e-01,6.375e-03
3.075e-01,7.014e-03
3.125e-01,7.706e-03
3.175e-01,8.457e-03
3.225e-01,9.270e-03
3.275e-01,1.015e-02
3.325e-01,1.110e-02
3.375e-01,1.212e-02
3.425e-01,1.323e-02
3.475e-01,1.442e-02
3.525e-01,1.571e-02
3.575e-01,1.709e-02
3.625e-01,1.858e-02
3.675e-01,2.018e-02
3.725e-01,2.189e-02
3.775e-01,2.374e-02
3.825e-01,2.571e-02
3.875e-01,2.783e-02
3.925e-01,3.010e-02
3.975e-01,3.253e-02
4.025e-01,3.513e-02
4.075e-01,3.791e-02
4.125e-01,4.088e-02
4.175e-01,4.406e-02
4.225e-01,4.744e-02
4.275e-01,5.106e-02
4.325e-01,5.492e-02
4.375e-01,5.903e-02
4.425e-01,6.341e-02
4.475e-01,6.808e-02
4.525e-01,7.305e-02
4.575e-01,7.834e-02
4.625e-01,8.397e-02
4.675e-01,8.995e-02
4.725e-01,9.631e-02
4.775e-01,1.031e-01
4.825e-01,1.103e-01
4.875e-01,1.179e-01
4.925e-01,1.260e-01
4.975e-01,1.346e-01
5.025e-01,1.437e-01
5.075e-01,1.534e-01
5.125e-01,1.636e-01
5.175e-01,1.745e-01
5.225e-01,1.860e-01
5.275e-01,1.982e-01
5.325e-01,2.111e-01
5.375e-01,2.248e-01
5.425e-01,2.393e-01
5.475e-01,2.546e-01
5.525e-01,2.709e-01
5.575e-01,2.881e-01
5.625e-01,3.062e-01
5.675e-01,3.255e-01
5.725e-01,3.458e-01
5.775e-01,3.673e-01
5.825e-01,3.901e-01
5.875e-01,4.141e-01
5.925e-01,4.395e-01
5.975e-01,4.664e-01
6.025e-01,4.948e-01
6.075e-01,5.248e-01
6.125e-01,5.565e-01
6.175e-01,5.900e-01
6.225e-01,6.255e-01
6.275e-01,6.629e-01
6.325e-01,7.024e-01
6.375e-01,7.442e-01
6.425e-01,7.884e-01
6.475e-01,8.351e-01
6.525e-01,8.844e-01
6.575e-01,9.365e-01
6.625e-01,9.916e-01
6.675e-01,1.050e+00
6.725e-01,1.111e+00
6.775e-01,1.177e+00
6.825e-01,1.245e+00
6.875e-01,1.318e+00
6.925e-01,1.395e+00
6.975e-01,1.477e+00
7.025e-01,1.563e+00
7.075e-01,1.655e+00
7.125e-01,1.752e+00
7.175e-01,1.855e+00
7.225e-01,1.963e+00
7.275e-01,2.079e+00
7.325e-01,2.202e+00
7.375e-01,2.332e+00
7.425e-01,2.470e+00
7.475e-01,2.618e+00
7.525e-01,2.774e+00
7.575e-01,2.941e+00
7.625e-01,3.119e+00
7.675e-01,3.309e+00
7.725e-01,3.513e+00
7.775e-01,3.730e+00
7.825e-01,3.963e+00
7.875e-01,4.214e+00
7.925e-01,4.484e+00
7.975e-01,4.775e+00
8.025e-01,5.091e+00
8.075e-01,5.433e+00
8.125e-01,5.806e+00
8.175e-01,6.216e+00
8.225e-01,6.667e+00
8.275e-01,7.168e+00
8.325e-01,7.730e+00
8.375e-01,8.370e+00
8.425e-01,9.110e+00
8.475e-01,9.992e+00
8.525e-01,1.109e+01
8.575e-01,1.258e+01
8.625e-01,1.509e+01
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_043.csv <==
transmittance,probability_density
2.500e-03,3.089e-13
7.500e-03,3.906e-11
1.250e-02,3.974e-10
1.750e-02,1.885e-09
2.250e-02,6.127e-09
2.750e-02,1.588e-08
3.250e-02,3.535e-08
3.750e-02,7.061e-08
4.250e-02,1.300e-07
4.750e-02,2.243e-07
5.250e-02,3.679e-07
5.750e-02,5.784e-07
6.250e-02,8.778e-07
6.750e-02,1.293e-06
7.250e-02,1.856e-06
7.750e-02,2.605e-06
8.250e-02,3.586e-06
8.750e-02,4.852e-06
9.250e-02,6.462e-06
9.750e-02,8.490e-06
1.025e-01,1.101e-05
1.075e-01,1.413e-05
1.125e-01,1.794e-05
1.175e-01,2.256e-05
1.225e-01,2.812e-05
1.275e-01,3.478e-05
1.325e-01,4.270e-05
1.375e-01,5.207e-05
1.425e-01,6.309e-05
1.475e-01,7.598e-05
1.525e-01,9.100e-05
1.575e-01,1.084e-04
1.625e-01,1.286e-04
1.675e-01,1.517e-04
1.725e-01,1.783e-04
1.775e-01,2.087e-04
1.825e-01,2.433e-04
1.875e-01,2.827e-04
1.925e-01,3.272e-04
1.975e-01,3.775e-04
2.025e-01,4.342e-04
2.075e-01,4.980e-04
2.125e-01,5.695e-04
2.175e-01,6.494e-04
2.225e-01,7.387e-04
2.275e-01,8.382e-04
2.325e-01,9.489e-04
2.375e-01,1.072e-03
2.425e-01,1.208e-03
2.475e-01,1.358e-03
2.525e-01,1.525e-03
2.575e-01,1.708e-03
2.625e-01,1.910e-03
2.675e-01,2.132e-03
2.725e-01,2.376e-03
2.775e-01,2.643e-03
2.825e-01,2.936e-03
2.875e-01,3.256e-03
2.925e-01,3.605e-03
2.975e-01,3.987e-03
3.025e-01,4.402e-03
3.075e-01,4.855e-03
3.125e-01,5.347e-03
3.175e-01,5.882e-03
3.225e-01,6.462e-03
3.275e-01,7.092e-03
3.325e-01,7.773e-03
3.375e-01,8.511e-03
3.425e-01,9.310e-03
3.475e-01,1.017e-02
3.525e-01,1.110e-02
3.575e-01,1.211e-02
3.625e-01,1.319e-02
3.675e-01,1.436e-02
3.725e-01,1.561e-02
3.775e-01,1.697e-02
3.825e-01,1.842e-02
3.875e-01,1.998e-02
3.925e-01,2.166e-02
3.975e-01,2.346e-02
4.025e-01,2.539e-02
4.075e-01,2.745e-02
4.125e-01,2.967e-02
4.175e-01,3.204e-02
4.225e-01,3.458e-02
4.275e-01,3.729e-02
4.325e-01,4.020e-02
4.375e-01,4.330e-02
4.425e-01,4.661e-02
4.475e-01,5.015e-02
4.525e-01,5.392e-02
4.575e-01,5.795e-02
4.625e-01,6.224e-02
4.675e-01,6.681e-02
4.725e-01,7.169e-02
4.775e-01,7.688e-02
4.825e-01,8.240e-02
4.875e-01,8.828e-02
4.925e-01,9.454e-02
4.975e-01,1.012e-01
5.025e-01,1.083e-01
5.075e-01,1.158e-01
5.125e-01,1.238e-01
5.175e-01,1.323e-01
5.225e-01,1.413e-01
5.275e-01,1.509e-01
5.325e-01,1.610e-01
5.375e-01,1.718e-01
5.425e-01,1.833e-01
5.475e-01,1.954e-01
5.525e-01,2.083e-01
5.575e-01,2.220e-01
5.625e-01,2.365e-01
5.675e-01,2.518e-01
5.725e-01,2.681e-01
5.775e-01,2.853e-01
5.825e-01,3.036e-01
5.875e-01,3.230e-01
5.925e-01,3.435e-01
5.975e-01,3.652e-01
6.025e-01,3.882e-01
6.075e-01,4.126e-01
6.125e-01,4.384e-01
6.175e-01,4.657e-01
6.225e-01,4.946e-01
6.275e-01,5.253e-01
6.325e-01,5.577e-01
6.375e-01,5.921e-01
6.425e-01,6.284e-01
6.475e-01,6.670e-01
6.525e-01,7.077e-01
6.575e-01,7.509e-01
6.625e-01,7.967e-01
6.675e-01,8.452e-01
6.725e-01,8.965e-01
6.775e-01,9.509e-01
6.825e-01,1.009e+00
6.875e-01,1.070e+00
6.925e-01,1.134e+00
6.975e-01,1.203e+00
7.025e-01,1.276e+00
7.075e-01,1.353e+00
7.125e-01,1.435e+00
7.175e-01,1.522e+00
7.225e-01,1.615e+00
7.275e-01,1.713e+00
7.325e-01,1.817e+00
7.375e-01,1.928e+00
7.425e-01,2.046e+00
7.475e-01,2.172e+00
7.525e-01,2.306e+00
7.575e-01,2.449e+00
7.625e-01,2.602e+00
7.675e-01,2.765e+00
7.725e-01,2.939e+00
7.775e-01,3.126e+00
7.825e-01,3.326e+00
7.875e-01,3.541e+00
7.925e-01,3.772e+00
7.975e-01,4.021e+00
8.025e-01,4.290e+00
8.075e-01,4.581e+00
8.125e-01,4.897e+00
8.175e-01,5.241e+00
8.225e-01,5.617e+00
8.275e-01,6.030e+00
8.325e-01,6.487e+00
8.375e-01,6.995e+00
8.425e-01,7.566e+00
8.475e-01,8.215e+00
8.525e-01,8.965e+00
8.575e-01,9.852e+00
8.625e-01,1.094e+01
8.675e-01,1.236e+01
8.725e-01,1.449e+01
8.775e-01,1.978e+01
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_044.csv <==
transmittance,probability_density
1.121e-01,1.083e-05
1.166e-01,1.334e-05
1.210e-01,1.631e-05
1.255e-01,1.982e-05
1.299e-01,2.394e-05
1.344e-01,2.875e-05
1.388e-01,3.434e-05
1.433e-01,4.081e-05
1.477e-01,4.827e-05
1.522e-01,5.685e-05
1.566e-01,6.667e-05
1.611e-01,7.788e-05
1.655e-01,9.064e-05
1.700e-01,1.051e-04
1.744e-01,1.215e-04
1.789e-01,1.400e-04
1.833e-01,1.608e-04
1.878e-01,1.841e-04
1.922e-01,2.103e-04
1.967e-01,2.395e-04
2.011e-01,2.721e-04
2.056e-01,3.085e-04
2.100e-01,3.488e-04
2.145e-01,3.936e-04
2.189e-01,4.431e-04
2.234e-01,4.979e-04
2.278e-01,5.584e-04
2.323e-01,6.250e-04
2.367e-01,6.984e-04
2.412e-01,7.789e-04
2.456e-01,8.673e-04
2.501e-01,9.641e-04
2.545e-01,1.070e-03
2.590e-01,1.186e-03
2.634e-01,1.312e-03
2.679e-01,1.450e-03
2.724e-01,1.600e-03
2.768e-01,1.764e-03
2.813e-01,1.941e-03
2.857e-01,2.134e-03
2.902e-01,2.343e-03
2.946e-01,2.570e-03
2.991e-01,2.815e-03
3.035e-01,3.081e-03
3.080e-01,3.368e-03
3.124e-01,3.678e-03
3.169e-01,4.012e-03
3.213e-01,4.372e-03
3.258e-01,4.761e-03
3.302e-01,5.179e-03
3.347e-01,5.628e-03
3.391e-01,6.112e-03
3.436e-01,6.631e-03
3.480e-01,7.189e-03
3.525e-01,7.788e-03
3.569e-01,8.429e-03
3.614e-01,9.117e-03
3.658e-01,9.853e-03
3.703e-01,1.064e-02
3.747e-01,1.148e-02
3.792e-01,1.239e-02
3.836e-01,1.335e-02
3.881e-01,1.438e-02
3.925e-01,1.548e-02
3.970e-01,1.665e-02
4.014e-01,1.790e-02
4.059e-01,1.923e-02
4.103e-01,2.065e-02
4.148e-01,2.216e-02
4.192e-01,2.377e-02
4.237e-01,2.549e-02
4.281e-01,2.731e-02
4.326e-01,2.925e-02
4.370e-01,3.131e-02
4.415e-01,3.350e-02
4.459e-01,3.582e-02
4.504e-01,3.829e-02
4.548e-01,4.091e-02
4.593e-01,4.369e-02
4.637e-01,4.664e-02
4.682e-01,4.977e-02
4.726e-01,5.308e-02
4.771e-01,5.660e-02
4.815e-01,6.032e-02
4.860e-01,6.426e-02
4.904e-01,6.844e-02
4.949e-01,7.286e-02
4.993e-01,7.754e-02
5.038e-01,8.249e-02
5.082e-01,8.772e-02
5.127e-01,9.326e-02
5.171e-01,9.912e-02
5.216e-01,1.053e-01
5.260e-01,1.118e-01
5.305e-01,1.188e-01
5.349e-01,1.261e-01
5.394e-01,1.338e-01
5.438e-01,1.419e-01
5.483e-01,1.505e-01
5.527e-01,1.596e-01
5.572e-01,1.692e-01
5.616e-01,1.793e-01
5.661e-01,1.900e-01
5.705e-01,2.013e-01
5.750e-01,2.132e-01
5.794e-01,2.257e-01
5.839e-01,2.390e-01
5.883e-01,2.529e-01
5.928e-01,2.677e-01
5.972e-01,2.832e-01
6.017e-01,2.996e-01
6.061e-01,3.168e-01
6.106e-01,3.350e-01
6.150e-01,3.542e-01
6.195e-01,3.745e-01
6.239e-01,3.958e-01
6.284e-01,4.183e-01
6.328e-01,4.420e-01
6.373e-01,4.670e-01
6.417e-01,4.933e-01
6.462e-01,5.211e-01
6.506e-01,5.504e-01
6.551e-01,5.813e-01
6.595e-01,6.138e-01
6.640e-01,6.481e-01
6.684e-01,6.843e-01
6.729e-01,7.225e-01
6.773e-01,7.627e-01
6.818e-01,8.052e-01
6.862e-01,8.500e-01
6.907e-01,8.973e-01
6.951e-01,9.471e-01
6.996e-01,9.998e-01
7.040e-01,1.055e+00
7.085e-01,1.114e+00
7.129e-01,1.176e+00
7.174e-01,1.241e+00
7.218e-01,1.311e+00
7.263e-01,1.384e+00
7.307e-01,1.461e+00
7.352e-01,1.543e+00
7.396e-01,1.629e+00
7.441e-01,1.721e+00
7.485e-01,1.818e+00
7.530e-01,1.921e+00
7.575e-01,2.030e+00
7.619e-01,2.146e+00
7.664e-01,2.268e+00
7.708e-01,2.399e+00
7.753e-01,2.538e+00
7.797e-01,2.685e+00
7.842e-01,2.842e+00
7.886e-01,3.010e+00
7.931e-01,3.188e+00
7.975e-01,3.379e+00
8.020e-01,3.584e+00
8.064e-01,3.803e+00
8.109e-01,4.038e+00
8.153e-01,4.291e+00
8.198e-01,4.563e+00
8.242e-01,4.858e+00
8.287e-01,5.177e+00
8.331e-01,5.524e+00
8.376e-01,5.902e+00
8.420e-01,6.317e+00
8.465e-01,6.775e+00
8.509e-01,7.283e+00
8.554e-01,7.852e+00
8.598e-01,8.495e+00
8.643e-01,9.234e+00
8.687e-01,1.010e+01
8.732e-01,1.114e+01
8.776e-01,1.247e+01
8.821e-01,1.429e+01
8.865e-01,1.742e+01
8.910e-01,0.000e+00
8.954e-01,0.000e+00
8.999e-01,0.000e+00
9.043e-01,0.000e+00
9.088e-01,0.000e+00
9.132e-01,0.000e+00
9.177e-01,0.000e+00
9.221e-01,0.000e+00
9.266e-01,0.000e+00
9.310e-01,0.000e+00
9.355e-01,0.000e+00
9.399e-01,0.000e+00
9.444e-01,0.000e+00
9.488e-01,0.000e+00
9.533e-01,0.000e+00
9.577e-01,0.000e+00
9.622e-01,0.000e+00
9.666e-01,0.000e+00
9.711e-01,0.000e+00
9.755e-01,0.000e+00
9.800e-01,0.000e+00
9.844e-01,0.000e+00
9.889e-01,0.000e+00
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_045.csv <==
transmittance,probability_density
1.199e-01,9.542e-06
1.243e-01,1.163e-05
1.288e-01,1.409e-05
1.332e-01,1.697e-05
1.376e-01,2.032e-05
1.420e-01,2.422e-05
1.464e-01,2.873e-05
1.508e-01,3.393e-05
1.552e-01,3.990e-05
1.596e-01,4.673e-05
1.640e-01,5.452e-05
1.685e-01,6.339e-05
1.729e-01,7.345e-05
1.773e-01,8.484e-05
1.817e-01,9.768e-05
1.861e-01,1.121e-04
1.905e-01,1.284e-04
1.949e-01,1.466e-04
1.993e-01,1.670e-04
2.037e-01,1.897e-04
2.082e-01,2.150e-04
2.126e-01,2.431e-04
2.170e-01,2.744e-04
2.214e-01,3.090e-04
2.258e-01,3.473e-04
2.302e-01,3.896e-04
2.346e-01,4.363e-04
2.390e-01,4.876e-04
2.435e-01,5.441e-04
2.479e-01,6.062e-04
2.523e-01,6.743e-04
2.567e-01,7.488e-04
2.611e-01,8.304e-04
2.655e-01,9.195e-04
2.699e-01,1.017e-03
2.743e-01,1.123e-03
2.787e-01,1.238e-03
2.832e-01,1.364e-03
2.876e-01,1.501e-03
2.920e-01,1.649e-03
2.964e-01,1.810e-03
3.008e-01,1.985e-03
3.052e-01,2.174e-03
3.096e-01,2.379e-03
3.140e-01,2.600e-03
3.184e-01,2.839e-03
3.229e-01,3.097e-03
3.273e-01,3.375e-03
3.317e-01,3.675e-03
3.361e-01,3.999e-03
3.405e-01,4.347e-03
3.449e-01,4.721e-03
3.493e-01,5.123e-03
3.537e-01,5.555e-03
3.581e-01,6.020e-03
3.626e-01,6.518e-03
3.670e-01,7.052e-03
3.714e-01,7.624e-03
3.758e-01,8.238e-03
3.802e-01,8.894e-03
3.846e-01,9.597e-03
3.890e-01,1.035e-02
3.934e-01,1.115e-02
3.978e-01,1.201e-02
4.023e-01,1.293e-02
4.067e-01,1.391e-02
4.111e-01,1.495e-02
4.155e-01,1.606e-02
4.199e-01,1.725e-02
4.243e-01,1.852e-02
4.287e-01,1.987e-02
4.331e-01,2.130e-02
4.376e-01,2.283e-02
4.420e-01,2.446e-02
4.464e-01,2.619e-02
4.508e-01,2.802e-02
4.552e-01,2.998e-02
4.596e-01,3.206e-02
4.640e-01,3.426e-02
4.684e-01,3.661e-02
4.728e-01,3.910e-02
4.773e-01,4.174e-02
4.817e-01,4.454e-02
4.861e-01,4.751e-02
4.905e-01,5.066e-02
4.949e-01,5.401e-02
4.993e-01,5.755e-02
5.037e-01,6.130e-02
5.081e-01,6.528e-02
5.125e-01,6.949e-02
5.170e-01,7.395e-02
5.214e-01,7.867e-02
5.258e-01,8.367e-02
5.302e-01,8.895e-02
5.346e-01,9.455e-02
5.390e-01,1.005e-01
5.434e-01,1.067e-01
5.478e-01,1.134e-01
5.522e-01,1.204e-01
5.567e-01,1.278e-01
5.611e-01,1.356e-01
5.655e-01,1.439e-01
5.699e-01,1.526e-01
5.743e-01,1.618e-01
5.787e-01,1.716e-01
5.831e-01,1.819e-01
5.875e-01,1.928e-01
5.919e-01,2.043e-01
5.964e-01,2.164e-01
6.008e-01,2.292e-01
6.052e-01,2.428e-01
6.096e-01,2.571e-01
6.140e-01,2.722e-01
6.184e-01,2.881e-01
6.228e-01,3.050e-01
6.272e-01,3.227e-01
6.317e-01,3.415e-01
6.361e-01,3.613e-01
6.405e-01,3.822e-01
6.449e-01,4.043e-01
6.493e-01,4.276e-01
6.537e-01,4.522e-01
6.581e-01,4.781e-01
6.625e-01,5.056e-01
6.669e-01,5.345e-01
6.714e-01,5.651e-01
6.758e-01,5.974e-01
6.802e-01,6.315e-01
6.846e-01,6.676e-01
6.890e-01,7.057e-01
6.934e-01,7.459e-01
6.978e-01,7.884e-01
7.022e-01,8.333e-01
7.066e-01,8.809e-01
7.111e-01,9.311e-01
7.155e-01,9.842e-01
7.199e-01,1.040e+00
7.243e-01,1.100e+00
7.287e-01,1.163e+00
7.331e-01,1.230e+00
7.375e-01,1.300e+00
7.419e-01,1.375e+00
7.463e-01,1.454e+00
7.508e-01,1.538e+00
7.552e-01,1.628e+00
7.596e-01,1.722e+00
7.640e-01,1.823e+00
7.684e-01,1.930e+00
7.728e-01,2.043e+00
7.772e-01,2.164e+00
7.816e-01,2.293e+00
7.860e-01,2.430e+00
7.905e-01,2.577e+00
7.949e-01,2.733e+00
7.993e-01,2.900e+00
8.037e-01,3.079e+00
8.081e-01,3.271e+00
8.125e-01,3.476e+00
8.169e-01,3.697e+00
8.213e-01,3.935e+00
8.258e-01,4.192e+00
8.302e-01,4.470e+00
8.346e-01,4.770e+00
8.390e-01,5.098e+00
8.434e-01,5.454e+00
8.478e-01,5.845e+00
8.522e-01,6.275e+00
8.566e-01,6.751e+00
8.610e-01,7.282e+00
8.655e-01,7.877e+00
8.699e-01,8.554e+00
8.743e-01,9.334e+00
8.787e-01,1.025e+01
8.831e-01,1.136e+01
8.875e-01,1.275e+01
8.919e-01,1.467e+01
8.963e-01,1.780e+01
9.007e-01,3.420e+01
9.052e-01,0.000e+00
9.096e-01,0.000e+00
9.140e-01,0.000e+00
9.184e-01,0.000e+00
9.228e-01,0.000e+00
9.272e-01,0.000e+00
9.316e-01,0.000e+00
9.360e-01,0.000e+00
9.404e-01,0.000e+00
9.449e-01,0.000e+00
9.493e-01,0.000e+00
9.537e-01,0.000e+00
9.581e-01,0.000e+00
9.625e-01,0.000e+00
9.669e-01,0.000e+00
9.713e-01,0.000e+00
9.757e-01,0.000e+00
9.801e-01,0.000e+00
9.846e-01,0.000e+00
9.890e-01,0.000e+00
9.934e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_046.csv <==
transmittance,probability_density
1.286e-01,8.620e-06
1.330e-01,1.039e-05
1.374e-01,1.247e-05
1.417e-01,1.488e-05
1.461e-01,1.767e-05
1.505e-01,2.090e-05
1.548e-01,2.461e-05
1.592e-01,2.887e-05
1.636e-01,3.373e-05
1.679e-01,3.928e-05
1.723e-01,4.558e-05
1.767e-01,5.273e-05
1.811e-01,6.081e-05
1.854e-01,6.992e-05
1.898e-01,8.017e-05
1.942e-01,9.169e-05
1.985e-01,1.046e-04
2.029e-01,1.190e-04
2.073e-01,1.351e-04
2.116e-01,1.531e-04
2.160e-01,1.730e-04
2.204e-01,1.951e-04
2.247e-01,2.197e-04
2.291e-01,2.468e-04
2.335e-01,2.768e-04
2.378e-01,3.099e-04
2.422e-01,3.464e-04
2.466e-01,3.865e-04
2.509e-01,4.306e-04
2.553e-01,4.790e-04
2.597e-01,5.320e-04
2.640e-01,5.901e-04
2.684e-01,6.536e-04
2.728e-01,7.230e-04
2.771e-01,7.986e-04
2.815e-01,8.812e-04
2.859e-01,9.710e-04
2.902e-01,1.069e-03
2.946e-01,1.175e-03
2.990e-01,1.290e-03
3.033e-01,1.416e-03
3.077e-01,1.551e-03
3.121e-01,1.698e-03
3.165e-01,1.857e-03
3.208e-01,2.029e-03
3.252e-01,2.215e-03
3.296e-01,2.416e-03
3.339e-01,2.633e-03
3.383e-01,2.866e-03
3.427e-01,3.118e-03
3.470e-01,3.389e-03
3.514e-01,3.681e-03
3.558e-01,3.995e-03
3.601e-01,4.332e-03
3.645e-01,4.694e-03
3.689e-01,5.083e-03
3.732e-01,5.501e-03
3.776e-01,5.949e-03
3.820e-01,6.429e-03
3.863e-01,6.943e-03
3.907e-01,7.493e-03
3.951e-01,8.083e-03
3.994e-01,8.713e-03
4.038e-01,9.387e-03
4.082e-01,1.011e-02
4.125e-01,1.088e-02
4.169e-01,1.170e-02
4.213e-01,1.258e-02
4.256e-01,1.351e-02
4.300e-01,1.451e-02
4.344e-01,1.558e-02
4.387e-01,1.671e-02
4.431e-01,1.792e-02
4.475e-01,1.921e-02
4.519e-01,2.058e-02
4.562e-01,2.204e-02
4.606e-01,2.360e-02
4.650e-01,2.525e-02
4.693e-01,2.700e-02
4.737e-01,2.887e-02
4.781e-01,3.086e-02
4.824e-01,3.297e-02
4.868e-01,3.521e-02
4.912e-01,3.758e-02
4.955e-01,4.011e-02
4.999e-01,4.279e-02
5.043e-01,4.563e-02
5.086e-01,4.865e-02
5.130e-01,5.185e-02
5.174e-01,5.524e-02
5.217e-01,5.884e-02
5.261e-01,6.265e-02
5.305e-01,6.669e-02
5.348e-01,7.097e-02
5.392e-01,7.551e-02
5.436e-01,8.031e-02
5.479e-01,8.540e-02
5.523e-01,9.078e-02
5.567e-01,9.648e-02
5.610e-01,1.025e-01
5.654e-01,1.089e-01
5.698e-01,1.157e-01
5.741e-01,1.228e-01
5.785e-01,1.304e-01
5.829e-01,1.384e-01
5.872e-01,1.469e-01
5.916e-01,1.558e-01
5.960e-01,1.653e-01
6.004e-01,1.753e-01
6.047e-01,1.859e-01
6.091e-01,1.971e-01
6.135e-01,2.089e-01
6.178e-01,2.215e-01
6.222e-01,2.347e-01
6.266e-01,2.487e-01
6.309e-01,2.635e-01
6.353e-01,2.791e-01
6.397e-01,2.957e-01
6.440e-01,3.132e-01
6.484e-01,3.316e-01
6.528e-01,3.512e-01
6.571e-01,3.718e-01
6.615e-01,3.937e-01
6.659e-01,4.168e-01
6.702e-01,4.412e-01
6.746e-01,4.670e-01
6.790e-01,4.944e-01
6.833e-01,5.233e-01
6.877e-01,5.538e-01
6.921e-01,5.862e-01
6.964e-01,6.204e-01
7.008e-01,6.566e-01
7.052e-01,6.949e-01
7.095e-01,7.355e-01
7.139e-01,7.785e-01
7.183e-01,8.240e-01
7.226e-01,8.722e-01
7.270e-01,9.233e-01
7.314e-01,9.775e-01
7.358e-01,1.035e+00
7.401e-01,1.096e+00
7.445e-01,1.160e+00
7.489e-01,1.229e+00
7.532e-01,1.302e+00
7.576e-01,1.379e+00
7.620e-01,1.462e+00
7.663e-01,1.549e+00
7.707e-01,1.642e+00
7.751e-01,1.741e+00
7.794e-01,1.847e+00
7.838e-01,1.959e+00
7.882e-01,2.079e+00
7.925e-01,2.207e+00
7.969e-01,2.344e+00
8.013e-01,2.491e+00
8.056e-01,2.647e+00
8.100e-01,2.816e+00
8.144e-01,2.996e+00
8.187e-01,3.190e+00
8.231e-01,3.399e+00
8.275e-01,3.624e+00
8.318e-01,3.867e+00
8.362e-01,4.130e+00
8.406e-01,4.416e+00
8.449e-01,4.727e+00
8.493e-01,5.066e+00
8.537e-01,5.438e+00
8.580e-01,5.847e+00
8.624e-01,6.298e+00
8.668e-01,6.801e+00
8.712e-01,7.363e+00
8.755e-01,7.999e+00
8.799e-01,8.725e+00
8.843e-01,9.566e+00
8.886e-01,1.056e+01
8.930e-01,1.177e+01
8.974e-01,1.332e+01
9.017e-01,1.545e+01
9.061e-01,1.898e+01
9.105e-01,3.627e+01
9.148e-01,0.000e+00
9.192e-01,0.000e+00
9.236e-01,0.000e+00
9.279e-01,0.000e+00
9.323e-01,0.000e+00
9.367e-01,0.000e+00
9.410e-01,0.000e+00
9.454e-01,0.000e+00
9.498e-01,0.000e+00
9.541e-01,0.000e+00
9.585e-01,0.000e+00
9.629e-01,0.000e+00
9.672e-01,0.000e+00
9.716e-01,0.000e+00
9.760e-01,0.000e+00
9.803e-01,0.000e+00
9.847e-01,0.000e+00
9.891e-01,0.000e+00
9.934e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_047.csv <==
transmittance,probability_density
1.386e-01,8.074e-06
1.429e-01,9.630e-06
1.472e-01,1.143e-05
1.516e-01,1.352e-05
1.559e-01,1.591e-05
1.602e-01,1.866e-05
1.645e-01,2.181e-05
1.688e-01,2.539e-05
1.732e-01,2.947e-05
1.775e-01,3.410e-05
1.818e-01,3.934e-05
1.861e-01,4.525e-05
1.904e-01,5.190e-05
1.947e-01,5.939e-05
1.991e-01,6.778e-05
2.034e-01,7.717e-05
2.077e-01,8.767e-05
2.120e-01,9.937e-05
2.163e-01,1.124e-04
2.207e-01,1.269e-04
2.250e-01,1.429e-04
2.293e-01,1.607e-04
2.336e-01,1.804e-04
2.379e-01,2.022e-04
2.422e-01,2.262e-04
2.466e-01,2.526e-04
2.509e-01,2.817e-04
2.552e-01,3.136e-04
2.595e-01,3.487e-04
2.638e-01,3.871e-04
2.681e-01,4.292e-04
2.725e-01,4.752e-04
2.768e-01,5.255e-04
2.811e-01,5.804e-04
2.854e-01,6.403e-04
2.897e-01,7.055e-04
2.941e-01,7.765e-04
2.984e-01,8.537e-04
3.027e-01,9.375e-04
3.070e-01,1.029e-03
3.113e-01,1.127e-03
3.156e-01,1.234e-03
3.200e-01,1.350e-03
3.243e-01,1.476e-03
3.286e-01,1.611e-03
3.329e-01,1.758e-03
3.372e-01,1.916e-03
3.415e-01,2.087e-03
3.459e-01,2.271e-03
3.502e-01,2.469e-03
3.545e-01,2.683e-03
3.588e-01,2.913e-03
3.631e-01,3.161e-03
3.675e-01,3.427e-03
3.718e-01,3.713e-03
3.761e-01,4.020e-03
3.804e-01,4.350e-03
3.847e-01,4.704e-03
3.890e-01,5.083e-03
3.934e-01,5.490e-03
3.977e-01,5.925e-03
4.020e-01,6.392e-03
4.063e-01,6.891e-03
4.106e-01,7.425e-03
4.149e-01,7.997e-03
4.193e-01,8.607e-03
4.236e-01,9.260e-03
4.279e-01,9.957e-03
4.322e-01,1.070e-02
4.365e-01,1.150e-02
4.409e-01,1.234e-02
4.452e-01,1.325e-02
4.495e-01,1.421e-02
4.538e-01,1.524e-02
4.581e-01,1.633e-02
4.624e-01,1.750e-02
4.668e-01,1.874e-02
4.711e-01,2.007e-02
4.754e-01,2.147e-02
4.797e-01,2.297e-02
4.840e-01,2.456e-02
4.883e-01,2.626e-02
4.927e-01,2.806e-02
4.970e-01,2.997e-02
5.013e-01,3.200e-02
5.056e-01,3.416e-02
5.099e-01,3.646e-02
5.143e-01,3.889e-02
5.186e-01,4.148e-02
5.229e-01,4.423e-02
5.272e-01,4.714e-02
5.315e-01,5.023e-02
5.358e-01,5.351e-02
5.402e-01,5.699e-02
5.445e-01,6.068e-02
5.488e-01,6.459e-02
5.531e-01,6.874e-02
5.574e-01,7.314e-02
5.618e-01,7.780e-02
5.661e-01,8.273e-02
5.704e-01,8.796e-02
5.747e-01,9.351e-02
5.790e-01,9.938e-02
5.833e-01,1.056e-01
5.877e-01,1.122e-01
5.920e-01,1.192e-01
5.963e-01,1.266e-01
6.006e-01,1.344e-01
6.049e-01,1.427e-01
6.092e-01,1.514e-01
6.136e-01,1.607e-01
6.179e-01,1.705e-01
6.222e-01,1.809e-01
6.265e-01,1.920e-01
6.308e-01,2.036e-01
6.352e-01,2.160e-01
6.395e-01,2.290e-01
6.438e-01,2.429e-01
6.481e-01,2.575e-01
6.524e-01,2.730e-01
6.567e-01,2.894e-01
6.611e-01,3.068e-01
6.654e-01,3.252e-01
6.697e-01,3.447e-01
6.740e-01,3.653e-01
6.783e-01,3.871e-01
6.826e-01,4.102e-01
6.870e-01,4.347e-01
6.913e-01,4.607e-01
6.956e-01,4.882e-01
6.999e-01,5.173e-01
7.042e-01,5.482e-01
7.086e-01,5.809e-01
7.129e-01,6.156e-01
7.172e-01,6.524e-01
7.215e-01,6.914e-01
7.258e-01,7.328e-01
7.301e-01,7.767e-01
7.345e-01,8.234e-01
7.388e-01,8.729e-01
7.431e-01,9.254e-01
7.474e-01,9.813e-01
7.517e-01,1.041e+00
7.560e-01,1.104e+00
7.604e-01,1.171e+00
7.647e-01,1.242e+00
7.690e-01,1.319e+00
7.733e-01,1.400e+00
7.776e-01,1.486e+00
7.820e-01,1.578e+00
7.863e-01,1.677e+00
7.906e-01,1.782e+00
7.949e-01,1.894e+00
7.992e-01,2.014e+00
8.035e-01,2.143e+00
8.079e-01,2.280e+00
8.122e-01,2.428e+00
8.165e-01,2.587e+00
8.208e-01,2.758e+00
8.251e-01,2.941e+00
8.294e-01,3.140e+00
8.338e-01,3.354e+00
8.381e-01,3.586e+00
8.424e-01,3.837e+00
8.467e-01,4.110e+00
8.510e-01,4.408e+00
8.554e-01,4.733e+00
8.597e-01,5.090e+00
8.640e-01,5.482e+00
8.683e-01,5.916e+00
8.726e-01,6.398e+00
8.769e-01,6.938e+00
8.813e-01,7.546e+00
8.856e-01,8.237e+00
8.899e-01,9.034e+00
8.942e-01,9.966e+00
8.985e-01,1.108e+01
9.029e-01,1.246e+01
9.072e-01,1.424e+01
9.115e-01,1.678e+01
9.158e-01,2.127e+01
9.201e-01,0.000e+00
9.244e-01,0.000e+00
9.288e-01,0.000e+00
9.331e-01,0.000e+00
9.374e-01,0.000e+00
9.417e-01,0.000e+00
9.460e-01,0.000e+00
9.503e-01,0.000e+00
9.547e-01,0.000e+00
9.590e-01,0.000e+00
9.633e-01,0.000e+00
9.676e-01,0.000e+00
9.719e-01,0.000e+00
9.763e-01,0.000e+00
9.806e-01,0.000e+00
9.849e-01,0.000e+00
9.892e-01,0.000e+00
9.935e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_048.csv <==
transmittance,probability_density
1.499e-01,7.828e-06
1.542e-01,9.234e-06
1.585e-01,1.085e-05
1.627e-01,1.270e-05
1.670e-01,1.482e-05
1.713e-01,1.723e-05
1.755e-01,1.997e-05
1.798e-01,2.308e-05
1.840e-01,2.660e-05
1.883e-01,3.057e-05
1.926e-01,3.504e-05
1.968e-01,4.006e-05
2.011e-01,4.570e-05
2.053e-01,5.200e-05
2.096e-01,5.905e-05
2.139e-01,6.691e-05
2.181e-01,7.566e-05
2.224e-01,8.539e-05
2.266e-01,9.619e-05
2.309e-01,1.082e-04
2.352e-01,1.214e-04
2.394e-01,1.360e-04
2.437e-01,1.522e-04
2.479e-01,1.700e-04
2.522e-01,1.896e-04
2.565e-01,2.112e-04
2.607e-01,2.348e-04
2.650e-01,2.608e-04
2.693e-01,2.893e-04
2.735e-01,3.204e-04
2.778e-01,3.545e-04
2.820e-01,3.917e-04
2.863e-01,4.323e-04
2.906e-01,4.765e-04
2.948e-01,5.247e-04
2.991e-01,5.772e-04
3.033e-01,6.343e-04
3.076e-01,6.963e-04
3.119e-01,7.636e-04
3.161e-01,8.367e-04
3.204e-01,9.158e-04
3.246e-01,1.002e-03
3.289e-01,1.094e-03
3.332e-01,1.195e-03
3.374e-01,1.303e-03
3.417e-01,1.421e-03
3.460e-01,1.547e-03
3.502e-01,1.684e-03
3.545e-01,1.831e-03
3.587e-01,1.990e-03
3.630e-01,2.160e-03
3.673e-01,2.344e-03
3.715e-01,2.542e-03
3.758e-01,2.755e-03
3.800e-01,2.983e-03
3.843e-01,3.229e-03
3.886e-01,3.493e-03
3.928e-01,3.775e-03
3.971e-01,4.079e-03
4.013e-01,4.404e-03
4.056e-01,4.752e-03
4.099e-01,5.126e-03
4.141e-01,5.525e-03
4.184e-01,5.953e-03
4.226e-01,6.411e-03
4.269e-01,6.900e-03
4.312e-01,7.424e-03
4.354e-01,7.983e-03
4.397e-01,8.580e-03
4.440e-01,9.218e-03
4.482e-01,9.899e-03
4.525e-01,1.063e-02
4.567e-01,1.140e-02
4.610e-01,1.223e-02
4.653e-01,1.311e-02
4.695e-01,1.405e-02
4.738e-01,1.505e-02
4.780e-01,1.612e-02
4.823e-01,1.725e-02
4.866e-01,1.846e-02
4.908e-01,1.975e-02
4.951e-01,2.112e-02
4.993e-01,2.258e-02
5.036e-01,2.413e-02
5.079e-01,2.578e-02
5.121e-01,2.753e-02
5.164e-01,2.939e-02
5.206e-01,3.137e-02
5.249e-01,3.348e-02
5.292e-01,3.571e-02
5.334e-01,3.809e-02
5.377e-01,4.061e-02
5.420e-01,4.328e-02
5.462e-01,4.613e-02
5.505e-01,4.914e-02
5.547e-01,5.235e-02
5.590e-01,5.574e-02
5.633e-01,5.935e-02
5.675e-01,6.318e-02
5.718e-01,6.723e-02
5.760e-01,7.154e-02
5.803e-01,7.610e-02
5.846e-01,8.094e-02
5.888e-01,8.608e-02
5.931e-01,9.152e-02
5.973e-01,9.729e-02
6.016e-01,1.034e-01
6.059e-01,1.099e-01
6.101e-01,1.168e-01
6.144e-01,1.241e-01
6.186e-01,1.318e-01
6.229e-01,1.400e-01
6.272e-01,1.486e-01
6.314e-01,1.578e-01
6.357e-01,1.676e-01
6.400e-01,1.779e-01
6.442e-01,1.888e-01
6.485e-01,2.004e-01
6.527e-01,2.127e-01
6.570e-01,2.258e-01
6.613e-01,2.396e-01
6.655e-01,2.542e-01
6.698e-01,2.697e-01
6.740e-01,2.862e-01
6.783e-01,3.036e-01
6.826e-01,3.221e-01
6.868e-01,3.417e-01
6.911e-01,3.626e-01
6.953e-01,3.846e-01
6.996e-01,4.080e-01
7.039e-01,4.329e-01
7.081e-01,4.592e-01
7.124e-01,4.872e-01
7.166e-01,5.169e-01
7.209e-01,5.484e-01
7.252e-01,5.819e-01
7.294e-01,6.175e-01
7.337e-01,6.553e-01
7.380e-01,6.955e-01
7.422e-01,7.382e-01
7.465e-01,7.837e-01
7.507e-01,8.320e-01
7.550e-01,8.835e-01
7.593e-01,9.383e-01
7.635e-01,9.966e-01
7.678e-01,1.059e+00
7.720e-01,1.125e+00
7.763e-01,1.196e+00
7.806e-01,1.271e+00
7.848e-01,1.352e+00
7.891e-01,1.438e+00
7.933e-01,1.530e+00
7.976e-01,1.629e+00
8.019e-01,1.734e+00
8.061e-01,1.847e+00
8.104e-01,1.969e+00
8.147e-01,2.099e+00
8.189e-01,2.239e+00
8.232e-01,2.390e+00
8.274e-01,2.552e+00
8.317e-01,2.727e+00
8.360e-01,2.917e+00
8.402e-01,3.122e+00
8.445e-01,3.344e+00
8.487e-01,3.585e+00
8.530e-01,3.848e+00
8.573e-01,4.135e+00
8.615e-01,4.449e+00
8.658e-01,4.794e+00
8.700e-01,5.174e+00
8.743e-01,5.595e+00
8.786e-01,6.063e+00
8.828e-01,6.587e+00
8.871e-01,7.177e+00
8.913e-01,7.848e+00
8.956e-01,8.617e+00
8.999e-01,9.513e+00
9.041e-01,1.058e+01
9.084e-01,1.187e+01
9.127e-01,1.349e+01
9.169e-01,1.568e+01
9.212e-01,1.897e+01
9.254e-01,2.583e+01
9.297e-01,0.000e+00
9.340e-01,0.000e+00
9.382e-01,0.000e+00
9.425e-01,0.000e+00
9.467e-01,0.000e+00
9.510e-01,0.000e+00
9.553e-01,0.000e+00
9.595e-01,0.000e+00
9.638e-01,0.000e+00
9.680e-01,0.000e+00
9.723e-01,0.000e+00
9.766e-01,0.000e+00
9.808e-01,0.000e+00
9.851e-01,0.000e+00
9.893e-01,0.000e+00
9.936e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_049.csv <==
transmittance,probability_density
1.626e-01,7.816e-06
1.668e-01,9.120e-06
1.710e-01,1.061e-05
1.752e-01,1.230e-05
1.794e-01,1.422e-05
1.836e-01,1.639e-05
1.878e-01,1.884e-05
1.920e-01,2.161e-05
1.962e-01,2.472e-05
2.004e-01,2.821e-05
2.046e-01,3.213e-05
2.088e-01,3.651e-05
2.130e-01,4.139e-05
2.172e-01,4.684e-05
2.214e-01,5.290e-05
2.256e-01,5.964e-05
2.298e-01,6.711e-05
2.340e-01,7.539e-05
2.382e-01,8.456e-05
2.424e-01,9.468e-05
2.466e-01,1.058e-04
2.508e-01,1.182e-04
2.550e-01,1.317e-04
2.592e-01,1.466e-04
2.634e-01,1.630e-04
2.676e-01,1.809e-04
2.718e-01,2.006e-04
2.760e-01,2.221e-04
2.802e-01,2.457e-04
2.844e-01,2.714e-04
2.886e-01,2.995e-04
2.928e-01,3.302e-04
2.970e-01,3.636e-04
3.012e-01,4.000e-04
3.054e-01,4.395e-04
3.095e-01,4.825e-04
3.137e-01,5.292e-04
3.179e-01,5.799e-04
3.221e-01,6.349e-04
3.263e-01,6.945e-04
3.305e-01,7.591e-04
3.347e-01,8.289e-04
3.389e-01,9.045e-04
3.431e-01,9.862e-04
3.473e-01,1.074e-03
3.515e-01,1.170e-03
3.557e-01,1.272e-03
3.599e-01,1.383e-03
3.641e-01,1.503e-03
3.683e-01,1.631e-03
3.725e-01,1.770e-03
3.767e-01,1.919e-03
3.809e-01,2.079e-03
3.851e-01,2.251e-03
3.893e-01,2.437e-03
3.935e-01,2.635e-03
3.977e-01,2.849e-03
4.019e-01,3.078e-03
4.061e-01,3.323e-03
4.103e-01,3.587e-03
4.145e-01,3.869e-03
4.187e-01,4.171e-03
4.229e-01,4.495e-03
4.271e-01,4.841e-03
4.313e-01,5.212e-03
4.355e-01,5.608e-03
4.397e-01,6.032e-03
4.439e-01,6.486e-03
4.481e-01,6.970e-03
4.523e-01,7.487e-03
4.565e-01,8.040e-03
4.607e-01,8.629e-03
4.648e-01,9.259e-03
4.690e-01,9.930e-03
4.732e-01,1.065e-02
4.774e-01,1.141e-02
4.816e-01,1.222e-02
4.858e-01,1.309e-02
4.900e-01,1.402e-02
4.942e-01,1.500e-02
4.984e-01,1.605e-02
5.026e-01,1.717e-02
5.068e-01,1.836e-02
5.110e-01,1.962e-02
5.152e-01,2.097e-02
5.194e-01,2.240e-02
5.236e-01,2.393e-02
5.278e-01,2.555e-02
5.320e-01,2.727e-02
5.362e-01,2.910e-02
5.404e-01,3.105e-02
5.446e-01,3.312e-02
5.488e-01,3.532e-02
5.530e-01,3.766e-02
5.572e-01,4.014e-02
5.614e-01,4.278e-02
5.656e-01,4.558e-02
5.698e-01,4.855e-02
5.740e-01,5.171e-02
5.782e-01,5.506e-02
5.824e-01,5.862e-02
5.866e-01,6.240e-02
5.908e-01,6.641e-02
5.950e-01,7.067e-02
5.992e-01,7.519e-02
6.034e-01,7.998e-02
6.076e-01,8.507e-02
6.118e-01,9.047e-02
6.159e-01,9.620e-02
6.201e-01,1.023e-01
6.243e-01,1.087e-01
6.285e-01,1.156e-01
6.327e-01,1.228e-01
6.369e-01,1.305e-01
6.411e-01,1.387e-01
6.453e-01,1.474e-01
6.495e-01,1.566e-01
6.537e-01,1.663e-01
6.579e-01,1.767e-01
6.621e-01,1.877e-01
6.663e-01,1.993e-01
6.705e-01,2.117e-01
6.747e-01,2.248e-01
6.789e-01,2.388e-01
6.831e-01,2.536e-01
6.873e-01,2.693e-01
6.915e-01,2.860e-01
6.957e-01,3.037e-01
6.999e-01,3.225e-01
7.041e-01,3.425e-01
7.083e-01,3.637e-01
7.125e-01,3.863e-01
7.167e-01,4.102e-01
7.209e-01,4.357e-01
7.251e-01,4.628e-01
7.293e-01,4.916e-01
7.335e-01,5.223e-01
7.377e-01,5.549e-01
7.419e-01,5.896e-01
7.461e-01,6.265e-01
7.503e-01,6.658e-01
7.545e-01,7.077e-01
7.587e-01,7.524e-01
7.629e-01,8.000e-01
7.671e-01,8.508e-01
7.712e-01,9.050e-01
7.754e-01,9.628e-01
7.796e-01,1.025e+00
7.838e-01,1.091e+00
7.880e-01,1.161e+00
7.922e-01,1.237e+00
7.964e-01,1.318e+00
8.006e-01,1.404e+00
8.048e-01,1.497e+00
8.090e-01,1.597e+00
8.132e-01,1.704e+00
8.174e-01,1.819e+00
8.216e-01,1.943e+00
8.258e-01,2.076e+00
8.300e-01,2.220e+00
8.342e-01,2.375e+00
8.384e-01,2.543e+00
8.426e-01,2.725e+00
8.468e-01,2.922e+00
8.510e-01,3.137e+00
8.552e-01,3.370e+00
8.594e-01,3.625e+00
8.636e-01,3.903e+00
8.678e-01,4.209e+00
8.720e-01,4.546e+00
8.762e-01,4.917e+00
8.804e-01,5.329e+00
8.846e-01,5.788e+00
8.888e-01,6.302e+00
8.930e-01,6.882e+00
8.972e-01,7.541e+00
9.014e-01,8.297e+00
9.056e-01,9.176e+00
9.098e-01,1.021e+01
9.140e-01,1.147e+01
9.182e-01,1.302e+01
9.224e-01,1.505e+01
9.265e-01,1.792e+01
9.307e-01,2.277e+01
9.349e-01,4.140e+01
9.391e-01,0.000e+00
9.433e-01,0.000e+00
9.475e-01,0.000e+00
9.517e-01,0.000e+00
9.559e-01,0.000e+00
9.601e-01,0.000e+00
9.643e-01,0.000e+00
9.685e-01,0.000e+00
9.727e-01,0.000e+00
9.769e-01,0.000e+00
9.811e-01,0.000e+00
9.853e-01,0.000e+00
9.895e-01,0.000e+00
9.937e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_05.csv <==
transmittance,probability_density
1.761e-01,7.824e-06
1.802e-01,9.039e-06
1.843e-01,1.041e-05
1.885e-01,1.197e-05
1.926e-01,1.372e-05
1.967e-01,1.569e-05
2.008e-01,1.790e-05
2.050e-01,2.038e-05
2.091e-01,2.316e-05
2.132e-01,2.626e-05
2.174e-01,2.971e-05
2.215e-01,3.356e-05
2.256e-01,3.784e-05
2.298e-01,4.259e-05
2.339e-01,4.785e-05
2.380e-01,5.368e-05
2.421e-01,6.012e-05
2.463e-01,6.723e-05
2.504e-01,7.508e-05
2.545e-01,8.372e-05
2.587e-01,9.323e-05
2.628e-01,1.037e-04
2.669e-01,1.151e-04
2.711e-01,1.277e-04
2.752e-01,1.415e-04
2.793e-01,1.566e-04
2.834e-01,1.731e-04
2.876e-01,1.912e-04
2.917e-01,2.108e-04
2.958e-01,2.323e-04
3.000e-01,2.557e-04
3.041e-01,2.812e-04
3.082e-01,3.089e-04
3.124e-01,3.390e-04
3.165e-01,3.718e-04
3.206e-01,4.073e-04
3.247e-01,4.459e-04
3.289e-01,4.877e-04
3.330e-01,5.330e-04
3.371e-01,5.820e-04
3.413e-01,6.350e-04
3.454e-01,6.924e-04
3.495e-01,7.544e-04
3.537e-01,8.213e-04
3.578e-01,8.936e-04
3.619e-01,9.716e-04
3.660e-01,1.056e-03
3.702e-01,1.146e-03
3.743e-01,1.244e-03
3.784e-01,1.349e-03
3.826e-01,1.462e-03
3.867e-01,1.584e-03
3.908e-01,1.714e-03
3.950e-01,1.855e-03
3.991e-01,2.006e-03
4.032e-01,2.168e-03
4.073e-01,2.342e-03
4.115e-01,2.528e-03
4.156e-01,2.728e-03
4.197e-01,2.943e-03
4.239e-01,3.173e-03
4.280e-01,3.419e-03
4.321e-01,3.682e-03
4.363e-01,3.965e-03
4.404e-01,4.266e-03
4.445e-01,4.589e-03
4.486e-01,4.935e-03
4.528e-01,5.304e-03
4.569e-01,5.699e-03
4.610e-01,6.120e-03
4.652e-01,6.571e-03
4.693e-01,7.052e-03
4.734e-01,7.565e-03
4.776e-01,8.113e-03
4.817e-01,8.697e-03
4.858e-01,9.321e-03
4.899e-01,9.986e-03
4.941e-01,1.070e-02
4.982e-01,1.145e-02
5.023e-01,1.226e-02
5.065e-01,1.311e-02
5.106e-01,1.403e-02
5.147e-01,1.500e-02
5.189e-01,1.604e-02
5.230e-01,1.714e-02
5.271e-01,1.832e-02
5.312e-01,1.957e-02
5.354e-01,2.090e-02
5.395e-01,2.232e-02
5.436e-01,2.382e-02
5.478e-01,2.543e-02
5.519e-01,2.713e-02
5.560e-01,2.894e-02
5.602e-01,3.087e-02
5.643e-01,3.292e-02
5.684e-01,3.510e-02
5.725e-01,3.741e-02
5.767e-01,3.987e-02
5.808e-01,4.248e-02
5.849e-01,4.526e-02
5.891e-01,4.821e-02
5.932e-01,5.135e-02
5.973e-01,5.468e-02
6.015e-01,5.821e-02
6.056e-01,6.197e-02
6.097e-01,6.596e-02
6.138e-01,7.020e-02
6.180e-01,7.471e-02
6.221e-01,7.949e-02
6.262e-01,8.457e-02
6.304e-01,8.996e-02
6.345e-01,9.569e-02
6.386e-01,1.018e-01
6.428e-01,1.082e-01
6.469e-01,1.151e-01
6.510e-01,1.224e-01
6.551e-01,1.301e-01
6.593e-01,1.383e-01
6.634e-01,1.471e-01
6.675e-01,1.564e-01
6.717e-01,1.662e-01
6.758e-01,1.767e-01
6.799e-01,1.878e-01
6.841e-01,1.996e-01
6.882e-01,2.122e-01
6.923e-01,2.255e-01
6.964e-01,2.397e-01
7.006e-01,2.548e-01
7.047e-01,2.709e-01
7.088e-01,2.879e-01
7.130e-01,3.061e-01
7.171e-01,3.254e-01
7.212e-01,3.459e-01
7.254e-01,3.678e-01
7.295e-01,3.911e-01
7.336e-01,4.158e-01
7.377e-01,4.422e-01
7.419e-01,4.703e-01
7.460e-01,5.003e-01
7.501e-01,5.322e-01
7.543e-01,5.663e-01
7.584e-01,6.026e-01
7.625e-01,6.414e-01
7.667e-01,6.828e-01
7.708e-01,7.270e-01
7.749e-01,7.742e-01
7.790e-01,8.246e-01
7.832e-01,8.786e-01
7.873e-01,9.364e-01
7.914e-01,9.982e-01
7.956e-01,1.064e+00
7.997e-01,1.135e+00
8.038e-01,1.212e+00
8.080e-01,1.293e+00
8.121e-01,1.381e+00
8.162e-01,1.476e+00
8.203e-01,1.577e+00
8.245e-01,1.687e+00
8.286e-01,1.805e+00
8.327e-01,1.932e+00
8.369e-01,2.070e+00
8.410e-01,2.219e+00
8.451e-01,2.381e+00
8.493e-01,2.556e+00
8.534e-01,2.747e+00
8.575e-01,2.955e+00
8.616e-01,3.182e+00
8.658e-01,3.430e+00
8.699e-01,3.702e+00
8.740e-01,4.001e+00
8.782e-01,4.331e+00
8.823e-01,4.697e+00
8.864e-01,5.103e+00
8.906e-01,5.556e+00
8.947e-01,6.065e+00
8.988e-01,6.641e+00
9.029e-01,7.295e+00
9.071e-01,8.048e+00
9.112e-01,8.922e+00
9.153e-01,9.954e+00
9.195e-01,1.119e+01
9.236e-01,1.273e+01
9.277e-01,1.470e+01
9.319e-01,1.741e+01
9.360e-01,2.162e+01
9.401e-01,3.096e+01
9.442e-01,0.000e+00
9.484e-01,0.000e+00
9.525e-01,0.000e+00
9.566e-01,0.000e+00
9.608e-01,0.000e+00
9.649e-01,0.000e+00
9.690e-01,0.000e+00
9.732e-01,0.000e+00
9.773e-01,0.000e+00
9.814e-01,0.000e+00
9.855e-01,0.000e+00
9.897e-01,0.000e+00
9.938e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_051.csv <==
transmittance,probability_density
1.908e-01,8.021e-06
1.949e-01,9.179e-06
1.990e-01,1.048e-05
2.030e-01,1.194e-05
2.071e-01,1.358e-05
2.111e-01,1.540e-05
2.152e-01,1.744e-05
2.192e-01,1.972e-05
2.233e-01,2.225e-05
2.273e-01,2.506e-05
2.314e-01,2.819e-05
2.355e-01,3.164e-05
2.395e-01,3.547e-05
2.436e-01,3.971e-05
2.476e-01,4.438e-05
2.517e-01,4.953e-05
2.557e-01,5.521e-05
2.598e-01,6.145e-05
2.639e-01,6.832e-05
2.679e-01,7.586e-05
2.720e-01,8.413e-05
2.760e-01,9.319e-05
2.801e-01,1.031e-04
2.841e-01,1.140e-04
2.882e-01,1.258e-04
2.922e-01,1.388e-04
2.963e-01,1.529e-04
3.004e-01,1.683e-04
3.044e-01,1.851e-04
3.085e-01,2.033e-04
3.125e-01,2.232e-04
3.166e-01,2.448e-04
3.206e-01,2.682e-04
3.247e-01,2.937e-04
3.287e-01,3.213e-04
3.328e-01,3.512e-04
3.369e-01,3.836e-04
3.409e-01,4.187e-04
3.450e-01,4.566e-04
3.490e-01,4.977e-04
3.531e-01,5.420e-04
3.571e-01,5.899e-04
3.612e-01,6.416e-04
3.653e-01,6.974e-04
3.693e-01,7.576e-04
3.734e-01,8.225e-04
3.774e-01,8.924e-04
3.815e-01,9.676e-04
3.855e-01,1.049e-03
3.896e-01,1.136e-03
3.936e-01,1.229e-03
3.977e-01,1.330e-03
4.018e-01,1.438e-03
4.058e-01,1.555e-03
4.099e-01,1.679e-03
4.139e-01,1.813e-03
4.180e-01,1.957e-03
4.220e-01,2.111e-03
4.261e-01,2.276e-03
4.301e-01,2.453e-03
4.342e-01,2.643e-03
4.383e-01,2.846e-03
4.423e-01,3.063e-03
4.464e-01,3.296e-03
4.504e-01,3.545e-03
4.545e-01,3.811e-03
4.585e-01,4.096e-03
4.626e-01,4.401e-03
4.666e-01,4.726e-03
4.707e-01,5.074e-03
4.748e-01,5.445e-03
4.788e-01,5.841e-03
4.829e-01,6.265e-03
4.869e-01,6.717e-03
4.910e-01,7.199e-03
4.950e-01,7.713e-03
4.991e-01,8.262e-03
5.032e-01,8.847e-03
5.072e-01,9.471e-03
5.113e-01,1.014e-02
5.153e-01,1.085e-02
5.194e-01,1.160e-02
5.234e-01,1.241e-02
5.275e-01,1.326e-02
5.315e-01,1.418e-02
5.356e-01,1.515e-02
5.397e-01,1.618e-02
5.437e-01,1.729e-02
5.478e-01,1.846e-02
5.518e-01,1.971e-02
5.559e-01,2.104e-02
5.599e-01,2.245e-02
5.640e-01,2.396e-02
5.680e-01,2.556e-02
5.721e-01,2.726e-02
5.762e-01,2.907e-02
5.802e-01,3.100e-02
5.843e-01,3.305e-02
5.883e-01,3.523e-02
5.924e-01,3.754e-02
5.964e-01,4.000e-02
6.005e-01,4.262e-02
6.045e-01,4.541e-02
6.086e-01,4.836e-02
6.127e-01,5.151e-02
6.167e-01,5.485e-02
6.208e-01,5.841e-02
6.248e-01,6.218e-02
6.289e-01,6.620e-02
6.329e-01,7.047e-02
6.370e-01,7.500e-02
6.411e-01,7.982e-02
6.451e-01,8.495e-02
6.492e-01,9.040e-02
6.532e-01,9.619e-02
6.573e-01,1.023e-01
6.613e-01,1.089e-01
6.654e-01,1.158e-01
6.694e-01,1.232e-01
6.735e-01,1.311e-01
6.776e-01,1.395e-01
6.816e-01,1.484e-01
6.857e-01,1.578e-01
6.897e-01,1.679e-01
6.938e-01,1.786e-01
6.978e-01,1.900e-01
7.019e-01,2.021e-01
7.059e-01,2.150e-01
7.100e-01,2.287e-01
7.141e-01,2.434e-01
7.181e-01,2.589e-01
7.222e-01,2.755e-01
7.262e-01,2.932e-01
7.303e-01,3.120e-01
7.343e-01,3.321e-01
7.384e-01,3.534e-01
7.424e-01,3.762e-01
7.465e-01,4.005e-01
7.506e-01,4.265e-01
7.546e-01,4.542e-01
7.587e-01,4.837e-01
7.627e-01,5.153e-01
7.668e-01,5.490e-01
7.708e-01,5.851e-01
7.749e-01,6.236e-01
7.790e-01,6.649e-01
7.830e-01,7.090e-01
7.871e-01,7.563e-01
7.911e-01,8.069e-01
7.952e-01,8.612e-01
7.992e-01,9.194e-01
8.033e-01,9.819e-01
8.073e-01,1.049e+00
8.114e-01,1.121e+00
8.155e-01,1.199e+00
8.195e-01,1.282e+00
8.236e-01,1.372e+00
8.276e-01,1.469e+00
8.317e-01,1.574e+00
8.357e-01,1.688e+00
8.398e-01,1.810e+00
8.438e-01,1.943e+00
8.479e-01,2.087e+00
8.520e-01,2.243e+00
8.560e-01,2.414e+00
8.601e-01,2.599e+00
8.641e-01,2.802e+00
8.682e-01,3.024e+00
8.722e-01,3.267e+00
8.763e-01,3.535e+00
8.804e-01,3.830e+00
8.844e-01,4.156e+00
8.885e-01,4.518e+00
8.925e-01,4.922e+00
8.966e-01,5.374e+00
9.006e-01,5.884e+00
9.047e-01,6.460e+00
9.087e-01,7.119e+00
9.128e-01,7.877e+00
9.169e-01,8.761e+00
9.209e-01,9.804e+00
9.250e-01,1.106e+01
9.290e-01,1.261e+01
9.331e-01,1.459e+01
9.371e-01,1.728e+01
9.412e-01,2.131e+01
9.452e-01,2.907e+01
9.493e-01,0.000e+00
9.534e-01,0.000e+00
9.574e-01,0.000e+00
9.615e-01,0.000e+00
9.655e-01,0.000e+00
9.696e-01,0.000e+00
9.736e-01,0.000e+00
9.777e-01,0.000e+00
9.817e-01,0.000e+00
9.858e-01,0.000e+00
9.899e-01,0.000e+00
9.939e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_052.csv <==
transmittance,probability_density
2.058e-01,8.085e-06
2.098e-01,9.176e-06
2.138e-01,1.040e-05
2.178e-01,1.175e-05
2.217e-01,1.327e-05
2.257e-01,1.495e-05
2.297e-01,1.682e-05
2.337e-01,1.889e-05
2.377e-01,2.119e-05
2.416e-01,2.373e-05
2.456e-01,2.653e-05
2.496e-01,2.963e-05
2.536e-01,3.304e-05
2.576e-01,3.680e-05
2.615e-01,4.093e-05
2.655e-01,4.548e-05
2.695e-01,5.047e-05
2.735e-01,5.594e-05
2.775e-01,6.193e-05
2.814e-01,6.850e-05
2.854e-01,7.568e-05
2.894e-01,8.352e-05
2.934e-01,9.209e-05
2.974e-01,1.014e-04
3.014e-01,1.116e-04
3.053e-01,1.227e-04
3.093e-01,1.348e-04
3.133e-01,1.480e-04
3.173e-01,1.623e-04
3.213e-01,1.778e-04
3.252e-01,1.947e-04
3.292e-01,2.130e-04
3.332e-01,2.328e-04
3.372e-01,2.543e-04
3.412e-01,2.776e-04
3.451e-01,3.028e-04
3.491e-01,3.300e-04
3.531e-01,3.595e-04
3.571e-01,3.913e-04
3.611e-01,4.257e-04
3.650e-01,4.628e-04
3.690e-01,5.029e-04
3.730e-01,5.461e-04
3.770e-01,5.926e-04
3.810e-01,6.428e-04
3.849e-01,6.968e-04
3.889e-01,7.549e-04
3.929e-01,8.175e-04
3.969e-01,8.848e-04
4.009e-01,9.571e-04
4.049e-01,1.035e-03
4.088e-01,1.118e-03
4.128e-01,1.208e-03
4.168e-01,1.304e-03
4.208e-01,1.408e-03
4.248e-01,1.518e-03
4.287e-01,1.637e-03
4.327e-01,1.765e-03
4.367e-01,1.901e-03
4.407e-01,2.048e-03
4.447e-01,2.204e-03
4.486e-01,2.372e-03
4.526e-01,2.551e-03
4.566e-01,2.744e-03
4.606e-01,2.949e-03
4.646e-01,3.169e-03
4.685e-01,3.404e-03
4.725e-01,3.655e-03
4.765e-01,3.924e-03
4.805e-01,4.210e-03
4.845e-01,4.517e-03
4.885e-01,4.844e-03
4.924e-01,5.194e-03
4.964e-01,5.566e-03
5.004e-01,5.965e-03
5.044e-01,6.389e-03
5.084e-01,6.842e-03
5.123e-01,7.326e-03
5.163e-01,7.841e-03
5.203e-01,8.391e-03
5.243e-01,8.977e-03
5.283e-01,9.602e-03
5.322e-01,1.027e-02
5.362e-01,1.098e-02
5.402e-01,1.173e-02
5.442e-01,1.254e-02
5.482e-01,1.340e-02
5.521e-01,1.431e-02
5.561e-01,1.528e-02
5.601e-01,1.632e-02
5.641e-01,1.742e-02
5.681e-01,1.859e-02
5.721e-01,1.984e-02
5.760e-01,2.117e-02
5.800e-01,2.259e-02
5.840e-01,2.410e-02
5.880e-01,2.570e-02
5.920e-01,2.741e-02
5.959e-01,2.922e-02
5.999e-01,3.115e-02
6.039e-01,3.321e-02
6.079e-01,3.539e-02
6.119e-01,3.772e-02
6.158e-01,4.019e-02
6.198e-01,4.283e-02
6.238e-01,4.562e-02
6.278e-01,4.860e-02
6.318e-01,5.177e-02
6.357e-01,5.514e-02
6.397e-01,5.872e-02
6.437e-01,6.254e-02
6.477e-01,6.659e-02
6.517e-01,7.091e-02
6.557e-01,7.550e-02
6.596e-01,8.038e-02
6.636e-01,8.558e-02
6.676e-01,9.111e-02
6.716e-01,9.700e-02
6.756e-01,1.033e-01
6.795e-01,1.099e-01
6.835e-01,1.170e-01
6.875e-01,1.246e-01
6.915e-01,1.326e-01
6.955e-01,1.412e-01
6.994e-01,1.503e-01
7.034e-01,1.600e-01
7.074e-01,1.703e-01
7.114e-01,1.814e-01
7.154e-01,1.931e-01
7.193e-01,2.056e-01
7.233e-01,2.190e-01
7.273e-01,2.332e-01
7.313e-01,2.484e-01
7.353e-01,2.645e-01
7.393e-01,2.818e-01
7.432e-01,3.002e-01
7.472e-01,3.199e-01
7.512e-01,3.409e-01
7.552e-01,3.634e-01
7.592e-01,3.873e-01
7.631e-01,4.130e-01
7.671e-01,4.404e-01
7.711e-01,4.697e-01
7.751e-01,5.011e-01
7.791e-01,5.347e-01
7.830e-01,5.706e-01
7.870e-01,6.092e-01
7.910e-01,6.505e-01
7.950e-01,6.949e-01
7.990e-01,7.425e-01
8.029e-01,7.936e-01
8.069e-01,8.486e-01
8.109e-01,9.076e-01
8.149e-01,9.712e-01
8.189e-01,1.040e+00
8.228e-01,1.114e+00
8.268e-01,1.193e+00
8.308e-01,1.279e+00
8.348e-01,1.372e+00
8.388e-01,1.473e+00
8.428e-01,1.582e+00
8.467e-01,1.700e+00
8.507e-01,1.828e+00
8.547e-01,1.968e+00
8.587e-01,2.120e+00
8.627e-01,2.286e+00
8.666e-01,2.467e+00
8.706e-01,2.666e+00
8.746e-01,2.883e+00
8.786e-01,3.123e+00
8.826e-01,3.387e+00
8.865e-01,3.680e+00
8.905e-01,4.004e+00
8.945e-01,4.365e+00
8.985e-01,4.769e+00
9.025e-01,5.223e+00
9.064e-01,5.736e+00
9.104e-01,6.318e+00
9.144e-01,6.986e+00
9.184e-01,7.758e+00
9.224e-01,8.660e+00
9.264e-01,9.728e+00
9.303e-01,1.102e+01
9.343e-01,1.261e+01
9.383e-01,1.465e+01
9.423e-01,1.741e+01
9.463e-01,2.148e+01
9.502e-01,2.889e+01
9.542e-01,8.100e+01
9.582e-01,0.000e+00
9.622e-01,0.000e+00
9.662e-01,0.000e+00
9.701e-01,0.000e+00
9.741e-01,0.000e+00
9.781e-01,0.000e+00
9.821e-01,0.000e+00
9.861e-01,0.000e+00
9.900e-01,0.000e+00
9.940e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_053.csv <==
transmittance,probability_density
2.229e-01,8.519e-06
2.268e-01,9.589e-06
2.306e-01,1.078e-05
2.345e-01,1.209e-05
2.384e-01,1.355e-05
2.423e-01,1.516e-05
2.462e-01,1.694e-05
2.501e-01,1.890e-05
2.540e-01,2.106e-05
2.579e-01,2.344e-05
2.618e-01,2.606e-05
2.657e-01,2.894e-05
2.696e-01,3.209e-05
2.735e-01,3.556e-05
2.774e-01,3.935e-05
2.813e-01,4.351e-05
2.852e-01,4.805e-05
2.891e-01,5.301e-05
2.930e-01,5.844e-05
2.969e-01,6.435e-05
3.008e-01,7.081e-05
3.047e-01,7.784e-05
3.086e-01,8.549e-05
3.125e-01,9.382e-05
3.163e-01,1.029e-04
3.202e-01,1.127e-04
3.241e-01,1.234e-04
3.280e-01,1.350e-04
3.319e-01,1.476e-04
3.358e-01,1.612e-04
3.397e-01,1.760e-04
3.436e-01,1.920e-04
3.475e-01,2.093e-04
3.514e-01,2.280e-04
3.553e-01,2.482e-04
3.592e-01,2.701e-04
3.631e-01,2.937e-04
3.670e-01,3.191e-04
3.709e-01,3.466e-04
3.748e-01,3.763e-04
3.787e-01,4.082e-04
3.826e-01,4.426e-04
3.865e-01,4.797e-04
3.904e-01,5.196e-04
3.943e-01,5.625e-04
3.982e-01,6.087e-04
4.020e-01,6.584e-04
4.059e-01,7.117e-04
4.098e-01,7.691e-04
4.137e-01,8.307e-04
4.176e-01,8.968e-04
4.215e-01,9.678e-04
4.254e-01,1.044e-03
4.293e-01,1.126e-03
4.332e-01,1.213e-03
4.371e-01,1.307e-03
4.410e-01,1.408e-03
4.449e-01,1.516e-03
4.488e-01,1.631e-03
4.527e-01,1.755e-03
4.566e-01,1.887e-03
4.605e-01,2.028e-03
4.644e-01,2.180e-03
4.683e-01,2.342e-03
4.722e-01,2.515e-03
4.761e-01,2.700e-03
4.800e-01,2.898e-03
4.839e-01,3.110e-03
4.877e-01,3.336e-03
4.916e-01,3.577e-03
4.955e-01,3.835e-03
4.994e-01,4.111e-03
5.033e-01,4.405e-03
5.072e-01,4.718e-03
5.111e-01,5.053e-03
5.150e-01,5.410e-03
5.189e-01,5.791e-03
5.228e-01,6.198e-03
5.267e-01,6.631e-03
5.306e-01,7.093e-03
5.345e-01,7.586e-03
5.384e-01,8.111e-03
5.423e-01,8.671e-03
5.462e-01,9.268e-03
5.501e-01,9.904e-03
5.540e-01,1.058e-02
5.579e-01,1.130e-02
5.618e-01,1.207e-02
5.657e-01,1.289e-02
5.696e-01,1.376e-02
5.734e-01,1.469e-02
5.773e-01,1.568e-02
5.812e-01,1.673e-02
5.851e-01,1.786e-02
5.890e-01,1.905e-02
5.929e-01,2.032e-02
5.968e-01,2.167e-02
6.007e-01,2.311e-02
6.046e-01,2.465e-02
6.085e-01,2.628e-02
6.124e-01,2.802e-02
6.163e-01,2.986e-02
6.202e-01,3.183e-02
6.241e-01,3.393e-02
6.280e-01,3.616e-02
6.319e-01,3.853e-02
6.358e-01,4.105e-02
6.397e-01,4.374e-02
6.436e-01,4.660e-02
6.475e-01,4.965e-02
6.514e-01,5.289e-02
6.553e-01,5.634e-02
6.591e-01,6.001e-02
6.630e-01,6.392e-02
6.669e-01,6.809e-02
6.708e-01,7.252e-02
6.747e-01,7.724e-02
6.786e-01,8.227e-02
6.825e-01,8.762e-02
6.864e-01,9.332e-02
6.903e-01,9.940e-02
6.942e-01,1.059e-01
6.981e-01,1.128e-01
7.020e-01,1.201e-01
7.059e-01,1.279e-01
7.098e-01,1.363e-01
7.137e-01,1.452e-01
7.176e-01,1.547e-01
7.215e-01,1.648e-01
7.254e-01,1.756e-01
7.293e-01,1.871e-01
7.332e-01,1.994e-01
7.371e-01,2.126e-01
7.410e-01,2.266e-01
7.448e-01,2.416e-01
7.487e-01,2.576e-01
7.526e-01,2.747e-01
7.565e-01,2.929e-01
7.604e-01,3.125e-01
7.643e-01,3.334e-01
7.682e-01,3.557e-01
7.721e-01,3.797e-01
7.760e-01,4.053e-01
7.799e-01,4.328e-01
7.838e-01,4.623e-01
7.877e-01,4.938e-01
7.916e-01,5.277e-01
7.955e-01,5.641e-01
7.994e-01,6.032e-01
8.033e-01,6.451e-01
8.072e-01,6.903e-01
8.111e-01,7.388e-01
8.150e-01,7.911e-01
8.189e-01,8.475e-01
8.228e-01,9.082e-01
8.267e-01,9.738e-01
8.305e-01,1.045e+00
8.344e-01,1.121e+00
8.383e-01,1.204e+00
8.422e-01,1.294e+00
8.461e-01,1.391e+00
8.500e-01,1.497e+00
8.539e-01,1.612e+00
8.578e-01,1.737e+00
8.617e-01,1.873e+00
8.656e-01,2.022e+00
8.695e-01,2.185e+00
8.734e-01,2.364e+00
8.773e-01,2.560e+00
8.812e-01,2.776e+00
8.851e-01,3.014e+00
8.890e-01,3.278e+00
8.929e-01,3.570e+00
8.968e-01,3.896e+00
9.007e-01,4.260e+00
9.046e-01,4.668e+00
9.085e-01,5.129e+00
9.124e-01,5.651e+00
9.162e-01,6.248e+00
9.201e-01,6.934e+00
9.240e-01,7.730e+00
9.279e-01,8.666e+00
9.318e-01,9.780e+00
9.357e-01,1.113e+01
9.396e-01,1.281e+01
9.435e-01,1.497e+01
9.474e-01,1.790e+01
9.513e-01,2.225e+01
9.552e-01,3.009e+01
9.591e-01,6.691e+01
9.630e-01,0.000e+00
9.669e-01,0.000e+00
9.708e-01,0.000e+00
9.747e-01,0.000e+00
9.786e-01,0.000e+00
9.825e-01,0.000e+00
9.864e-01,0.000e+00
9.903e-01,0.000e+00
9.942e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_054.csv <==
transmittance,probability_density
2.408e-01,9.022e-06
2.446e-01,1.008e-05
2.484e-01,1.124e-05
2.522e-01,1.253e-05
2.560e-01,1.394e-05
2.598e-01,1.549e-05
2.636e-01,1.720e-05
2.674e-01,1.908e-05
2.713e-01,2.113e-05
2.751e-01,2.339e-05
2.789e-01,2.586e-05
2.827e-01,2.856e-05
2.865e-01,3.151e-05
2.903e-01,3.474e-05
2.941e-01,3.826e-05
2.979e-01,4.210e-05
3.017e-01,4.629e-05
3.055e-01,5.085e-05
3.093e-01,5.581e-05
3.131e-01,6.121e-05
3.169e-01,6.707e-05
3.207e-01,7.345e-05
3.245e-01,8.037e-05
3.283e-01,8.788e-05
3.321e-01,9.602e-05
3.359e-01,1.049e-04
3.398e-01,1.144e-04
3.436e-01,1.248e-04
3.474e-01,1.360e-04
3.512e-01,1.481e-04
3.550e-01,1.612e-04
3.588e-01,1.753e-04
3.626e-01,1.906e-04
3.664e-01,2.071e-04
3.702e-01,2.249e-04
3.740e-01,2.441e-04
3.778e-01,2.647e-04
3.816e-01,2.870e-04
3.854e-01,3.110e-04
3.892e-01,3.369e-04
3.930e-01,3.647e-04
3.968e-01,3.946e-04
4.006e-01,4.268e-04
4.044e-01,4.614e-04
4.083e-01,4.986e-04
4.121e-01,5.385e-04
4.159e-01,5.814e-04
4.197e-01,6.275e-04
4.235e-01,6.769e-04
4.273e-01,7.299e-04
4.311e-01,7.868e-04
4.349e-01,8.478e-04
4.387e-01,9.132e-04
4.425e-01,9.832e-04
4.463e-01,1.058e-03
4.501e-01,1.139e-03
4.539e-01,1.225e-03
4.577e-01,1.317e-03
4.615e-01,1.416e-03
4.653e-01,1.521e-03
4.691e-01,1.634e-03
4.729e-01,1.755e-03
4.768e-01,1.884e-03
4.806e-01,2.022e-03
4.844e-01,2.169e-03
4.882e-01,2.327e-03
4.920e-01,2.495e-03
4.958e-01,2.675e-03
4.996e-01,2.867e-03
5.034e-01,3.072e-03
5.072e-01,3.291e-03
5.110e-01,3.525e-03
5.148e-01,3.775e-03
5.186e-01,4.041e-03
5.224e-01,4.325e-03
5.262e-01,4.628e-03
5.300e-01,4.951e-03
5.338e-01,5.296e-03
5.376e-01,5.663e-03
5.414e-01,6.055e-03
5.452e-01,6.473e-03
5.491e-01,6.918e-03
5.529e-01,7.392e-03
5.567e-01,7.898e-03
5.605e-01,8.437e-03
5.643e-01,9.012e-03
5.681e-01,9.624e-03
5.719e-01,1.028e-02
5.757e-01,1.097e-02
5.795e-01,1.171e-02
5.833e-01,1.250e-02
5.871e-01,1.334e-02
5.909e-01,1.423e-02
5.947e-01,1.518e-02
5.985e-01,1.620e-02
6.023e-01,1.728e-02
6.061e-01,1.842e-02
6.099e-01,1.965e-02
6.137e-01,2.095e-02
6.176e-01,2.234e-02
6.214e-01,2.382e-02
6.252e-01,2.539e-02
6.290e-01,2.707e-02
6.328e-01,2.885e-02
6.366e-01,3.075e-02
6.404e-01,3.277e-02
6.442e-01,3.492e-02
6.480e-01,3.722e-02
6.518e-01,3.966e-02
6.556e-01,4.226e-02
6.594e-01,4.503e-02
6.632e-01,4.798e-02
6.670e-01,5.112e-02
6.708e-01,5.447e-02
6.746e-01,5.804e-02
6.784e-01,6.183e-02
6.822e-01,6.588e-02
6.861e-01,7.020e-02
6.899e-01,7.479e-02
6.937e-01,7.970e-02
6.975e-01,8.492e-02
7.013e-01,9.049e-02
7.051e-01,9.643e-02
7.089e-01,1.028e-01
7.127e-01,1.095e-01
7.165e-01,1.167e-01
7.203e-01,1.244e-01
7.241e-01,1.326e-01
7.279e-01,1.414e-01
7.317e-01,1.507e-01
7.355e-01,1.607e-01
7.393e-01,1.714e-01
7.431e-01,1.828e-01
7.469e-01,1.950e-01
7.507e-01,2.080e-01
7.545e-01,2.220e-01
7.584e-01,2.369e-01
7.622e-01,2.528e-01
7.660e-01,2.699e-01
7.698e-01,2.882e-01
7.736e-01,3.077e-01
7.774e-01,3.287e-01
7.812e-01,3.512e-01
7.850e-01,3.753e-01
7.888e-01,4.012e-01
7.926e-01,4.290e-01
7.964e-01,4.588e-01
8.002e-01,4.909e-01
8.040e-01,5.254e-01
8.078e-01,5.625e-01
8.116e-01,6.025e-01
8.154e-01,6.455e-01
8.192e-01,6.919e-01
8.230e-01,7.419e-01
8.269e-01,7.959e-01
8.307e-01,8.543e-01
8.345e-01,9.174e-01
8.383e-01,9.857e-01
8.421e-01,1.060e+00
8.459e-01,1.140e+00
8.497e-01,1.227e+00
8.535e-01,1.322e+00
8.573e-01,1.425e+00
8.611e-01,1.538e+00
8.649e-01,1.660e+00
8.687e-01,1.794e+00
8.725e-01,1.941e+00
8.763e-01,2.102e+00
8.801e-01,2.279e+00
8.839e-01,2.475e+00
8.877e-01,2.690e+00
8.915e-01,2.928e+00
8.954e-01,3.193e+00
8.992e-01,3.488e+00
9.030e-01,3.817e+00
9.068e-01,4.187e+00
9.106e-01,4.603e+00
9.144e-01,5.075e+00
9.182e-01,5.612e+00
9.220e-01,6.228e+00
9.258e-01,6.941e+00
9.296e-01,7.773e+00
9.334e-01,8.756e+00
9.372e-01,9.934e+00
9.410e-01,1.137e+01
9.448e-01,1.318e+01
9.486e-01,1.552e+01
9.524e-01,1.872e+01
9.562e-01,2.355e+01
9.600e-01,3.246e+01
9.638e-01,8.007e+01
9.677e-01,0.000e+00
9.715e-01,0.000e+00
9.753e-01,0.000e+00
9.791e-01,0.000e+00
9.829e-01,0.000e+00
9.867e-01,0.000e+00
9.905e-01,0.000e+00
9.943e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_055.csv <==
transmittance,probability_density
2.611e-01,1.000e-05
2.648e-01,1.109e-05
2.685e-01,1.228e-05
2.722e-01,1.359e-05
2.759e-01,1.502e-05
2.796e-01,1.658e-05
2.833e-01,1.829e-05
2.870e-01,2.016e-05
2.908e-01,2.220e-05
2.945e-01,2.442e-05
2.982e-01,2.685e-05
3.019e-01,2.949e-05
3.056e-01,3.237e-05
3.093e-01,3.549e-05
3.130e-01,3.889e-05
3.167e-01,4.259e-05
3.204e-01,4.660e-05
3.241e-01,5.095e-05
3.278e-01,5.568e-05
3.315e-01,6.080e-05
3.352e-01,6.634e-05
3.389e-01,7.235e-05
3.426e-01,7.885e-05
3.463e-01,8.588e-05
3.500e-01,9.348e-05
3.537e-01,1.017e-04
3.574e-01,1.106e-04
3.611e-01,1.201e-04
3.648e-01,1.305e-04
3.685e-01,1.416e-04
3.722e-01,1.537e-04
3.759e-01,1.666e-04
3.796e-01,1.806e-04
3.833e-01,1.957e-04
3.870e-01,2.118e-04
3.908e-01,2.293e-04
3.945e-01,2.480e-04
3.982e-01,2.682e-04
4.019e-01,2.899e-04
4.056e-01,3.132e-04
4.093e-01,3.382e-04
4.130e-01,3.651e-04
4.167e-01,3.939e-04
4.204e-01,4.249e-04
4.241e-01,4.581e-04
4.278e-01,4.938e-04
4.315e-01,5.320e-04
4.352e-01,5.730e-04
4.389e-01,6.169e-04
4.426e-01,6.639e-04
4.463e-01,7.143e-04
4.500e-01,7.683e-04
4.537e-01,8.261e-04
4.574e-01,8.879e-04
4.611e-01,9.541e-04
4.648e-01,1.025e-03
4.685e-01,1.101e-03
4.722e-01,1.182e-03
4.759e-01,1.268e-03
4.796e-01,1.361e-03
4.833e-01,1.460e-03
4.870e-01,1.566e-03
4.907e-01,1.679e-03
4.945e-01,1.799e-03
4.982e-01,1.928e-03
5.019e-01,2.066e-03
5.056e-01,2.213e-03
5.093e-01,2.369e-03
5.130e-01,2.537e-03
5.167e-01,2.715e-03
5.204e-01,2.906e-03
5.241e-01,3.109e-03
5.278e-01,3.326e-03
5.315e-01,3.557e-03
5.352e-01,3.804e-03
5.389e-01,4.067e-03
5.426e-01,4.347e-03
5.463e-01,4.646e-03
5.500e-01,4.965e-03
5.537e-01,5.305e-03
5.574e-01,5.667e-03
5.611e-01,6.052e-03
5.648e-01,6.464e-03
5.685e-01,6.901e-03
5.722e-01,7.368e-03
5.759e-01,7.865e-03
5.796e-01,8.395e-03
5.833e-01,8.959e-03
5.870e-01,9.560e-03
5.907e-01,1.020e-02
5.945e-01,1.088e-02
5.982e-01,1.161e-02
6.019e-01,1.238e-02
6.056e-01,1.320e-02
6.093e-01,1.408e-02
6.130e-01,1.501e-02
6.167e-01,1.601e-02
6.204e-01,1.707e-02
6.241e-01,1.819e-02
6.278e-01,1.940e-02
6.315e-01,2.067e-02
6.352e-01,2.204e-02
6.389e-01,2.349e-02
6.426e-01,2.503e-02
6.463e-01,2.668e-02
6.500e-01,2.843e-02
6.537e-01,3.029e-02
6.574e-01,3.228e-02
6.611e-01,3.440e-02
6.648e-01,3.666e-02
6.685e-01,3.906e-02
6.722e-01,4.162e-02
6.759e-01,4.435e-02
6.796e-01,4.726e-02
6.833e-01,5.035e-02
6.870e-01,5.366e-02
6.907e-01,5.718e-02
6.945e-01,6.093e-02
6.982e-01,6.494e-02
7.019e-01,6.920e-02
7.056e-01,7.376e-02
7.093e-01,7.861e-02
7.130e-01,8.379e-02
7.167e-01,8.932e-02
7.204e-01,9.523e-02
7.241e-01,1.015e-01
7.278e-01,1.083e-01
7.315e-01,1.154e-01
7.352e-01,1.231e-01
7.389e-01,1.313e-01
7.426e-01,1.401e-01
7.463e-01,1.494e-01
7.500e-01,1.594e-01
7.537e-01,1.702e-01
7.574e-01,1.816e-01
7.611e-01,1.939e-01
7.648e-01,2.070e-01
7.685e-01,2.211e-01
7.722e-01,2.361e-01
7.759e-01,2.523e-01
7.796e-01,2.696e-01
7.833e-01,2.881e-01
7.870e-01,3.080e-01
7.907e-01,3.294e-01
7.944e-01,3.524e-01
7.982e-01,3.771e-01
8.019e-01,4.036e-01
8.056e-01,4.321e-01
8.093e-01,4.628e-01
8.130e-01,4.959e-01
8.167e-01,5.315e-01
8.204e-01,5.700e-01
8.241e-01,6.114e-01
8.278e-01,6.562e-01
8.315e-01,7.046e-01
8.352e-01,7.570e-01
8.389e-01,8.137e-01
8.426e-01,8.751e-01
8.463e-01,9.417e-01
8.500e-01,1.014e+00
8.537e-01,1.093e+00
8.574e-01,1.178e+00
8.611e-01,1.271e+00
8.648e-01,1.373e+00
8.685e-01,1.484e+00
8.722e-01,1.606e+00
8.759e-01,1.739e+00
8.796e-01,1.885e+00
8.833e-01,2.046e+00
8.870e-01,2.224e+00
8.907e-01,2.420e+00
8.944e-01,2.637e+00
8.981e-01,2.879e+00
9.019e-01,3.147e+00
9.056e-01,3.448e+00
9.093e-01,3.785e+00
9.130e-01,4.165e+00
9.167e-01,4.595e+00
9.204e-01,5.084e+00
9.241e-01,5.644e+00
9.278e-01,6.290e+00
9.315e-01,7.042e+00
9.352e-01,7.925e+00
9.389e-01,8.976e+00
9.426e-01,1.025e+01
9.463e-01,1.181e+01
9.500e-01,1.379e+01
9.537e-01,1.640e+01
9.574e-01,2.005e+01
9.611e-01,2.570e+01
9.648e-01,3.676e+01
9.685e-01,0.000e+00
9.722e-01,0.000e+00
9.759e-01,0.000e+00
9.796e-01,0.000e+00
9.833e-01,0.000e+00
9.870e-01,0.000e+00
9.907e-01,0.000e+00
9.944e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_056.csv <==
transmittance,probability_density
2.755e-01,9.256e-06
2.792e-01,1.022e-05
2.828e-01,1.127e-05
2.864e-01,1.242e-05
2.901e-01,1.367e-05
2.937e-01,1.504e-05
2.973e-01,1.653e-05
3.010e-01,1.816e-05
3.046e-01,1.993e-05
3.082e-01,2.185e-05
3.119e-01,2.394e-05
3.155e-01,2.622e-05
3.191e-01,2.869e-05
3.228e-01,3.137e-05
3.264e-01,3.428e-05
3.300e-01,3.744e-05
3.336e-01,4.086e-05
3.373e-01,4.456e-05
3.409e-01,4.857e-05
3.445e-01,5.291e-05
3.482e-01,5.760e-05
3.518e-01,6.268e-05
3.554e-01,6.816e-05
3.591e-01,7.408e-05
3.627e-01,8.048e-05
3.663e-01,8.738e-05
3.700e-01,9.482e-05
3.736e-01,1.029e-04
3.772e-01,1.115e-04
3.809e-01,1.208e-04
3.845e-01,1.309e-04
3.881e-01,1.417e-04
3.917e-01,1.533e-04
3.954e-01,1.658e-04
3.990e-01,1.793e-04
4.026e-01,1.938e-04
4.063e-01,2.093e-04
4.099e-01,2.261e-04
4.135e-01,2.440e-04
4.172e-01,2.633e-04
4.208e-01,2.840e-04
4.244e-01,3.062e-04
4.281e-01,3.301e-04
4.317e-01,3.557e-04
4.353e-01,3.831e-04
4.390e-01,4.125e-04
4.426e-01,4.440e-04
4.462e-01,4.777e-04
4.498e-01,5.139e-04
4.535e-01,5.526e-04
4.571e-01,5.941e-04
4.607e-01,6.385e-04
4.644e-01,6.860e-04
4.680e-01,7.369e-04
4.716e-01,7.913e-04
4.753e-01,8.495e-04
4.789e-01,9.117e-04
4.825e-01,9.782e-04
4.862e-01,1.049e-03
4.898e-01,1.125e-03
4.934e-01,1.207e-03
4.971e-01,1.293e-03
5.007e-01,1.386e-03
5.043e-01,1.485e-03
5.080e-01,1.591e-03
5.116e-01,1.704e-03
5.152e-01,1.824e-03
5.188e-01,1.953e-03
5.225e-01,2.090e-03
5.261e-01,2.237e-03
5.297e-01,2.393e-03
5.334e-01,2.560e-03
5.370e-01,2.738e-03
5.406e-01,2.928e-03
5.443e-01,3.131e-03
5.479e-01,3.347e-03
5.515e-01,3.577e-03
5.552e-01,3.823e-03
5.588e-01,4.085e-03
5.624e-01,4.364e-03
5.661e-01,4.662e-03
5.697e-01,4.979e-03
5.733e-01,5.317e-03
5.769e-01,5.678e-03
5.806e-01,6.062e-03
5.842e-01,6.472e-03
5.878e-01,6.908e-03
5.915e-01,7.373e-03
5.951e-01,7.869e-03
5.987e-01,8.397e-03
6.024e-01,8.959e-03
6.060e-01,9.559e-03
6.096e-01,1.020e-02
6.133e-01,1.088e-02
6.169e-01,1.160e-02
6.205e-01,1.238e-02
6.242e-01,1.320e-02
6.278e-01,1.408e-02
6.314e-01,1.501e-02
6.350e-01,1.601e-02
6.387e-01,1.707e-02
6.423e-01,1.820e-02
6.459e-01,1.941e-02
6.496e-01,2.069e-02
6.532e-01,2.206e-02
6.568e-01,2.352e-02
6.605e-01,2.507e-02
6.641e-01,2.673e-02
6.677e-01,2.850e-02
6.714e-01,3.038e-02
6.750e-01,3.239e-02
6.786e-01,3.453e-02
6.823e-01,3.682e-02
6.859e-01,3.925e-02
6.895e-01,4.185e-02
6.931e-01,4.462e-02
6.968e-01,4.758e-02
7.004e-01,5.074e-02
7.040e-01,5.411e-02
7.077e-01,5.770e-02
7.113e-01,6.154e-02
7.149e-01,6.564e-02
7.186e-01,7.001e-02
7.222e-01,7.469e-02
7.258e-01,7.968e-02
7.295e-01,8.502e-02
7.331e-01,9.072e-02
7.367e-01,9.682e-02
7.404e-01,1.033e-01
7.440e-01,1.103e-01
7.476e-01,1.178e-01
7.513e-01,1.257e-01
7.549e-01,1.343e-01
7.585e-01,1.434e-01
7.621e-01,1.532e-01
7.658e-01,1.637e-01
7.694e-01,1.750e-01
7.730e-01,1.871e-01
7.767e-01,2.000e-01
7.803e-01,2.139e-01
7.839e-01,2.288e-01
7.876e-01,2.448e-01
7.912e-01,2.620e-01
7.948e-01,2.805e-01
7.985e-01,3.003e-01
8.021e-01,3.217e-01
8.057e-01,3.447e-01
8.094e-01,3.695e-01
8.130e-01,3.962e-01
8.166e-01,4.251e-01
8.202e-01,4.561e-01
8.239e-01,4.897e-01
8.275e-01,5.260e-01
8.311e-01,5.652e-01
8.348e-01,6.077e-01
8.384e-01,6.537e-01
8.420e-01,7.035e-01
8.457e-01,7.576e-01
8.493e-01,8.164e-01
8.529e-01,8.803e-01
8.566e-01,9.498e-01
8.602e-01,1.026e+00
8.638e-01,1.108e+00
8.675e-01,1.199e+00
8.711e-01,1.297e+00
8.747e-01,1.406e+00
8.783e-01,1.525e+00
8.820e-01,1.655e+00
8.856e-01,1.799e+00
8.892e-01,1.958e+00
8.929e-01,2.134e+00
8.965e-01,2.329e+00
9.001e-01,2.546e+00
9.038e-01,2.787e+00
9.074e-01,3.058e+00
9.110e-01,3.361e+00
9.147e-01,3.703e+00
9.183e-01,4.090e+00
9.219e-01,4.530e+00
9.256e-01,5.034e+00
9.292e-01,5.614e+00
9.328e-01,6.286e+00
9.365e-01,7.074e+00
9.401e-01,8.006e+00
9.437e-01,9.124e+00
9.473e-01,1.049e+01
9.510e-01,1.218e+01
9.546e-01,1.436e+01
9.582e-01,1.727e+01
9.619e-01,2.142e+01
9.655e-01,2.806e+01
9.691e-01,4.207e+01
9.728e-01,0.000e+00
9.764e-01,0.000e+00
9.800e-01,0.000e+00
9.837e-01,0.000e+00
9.873e-01,0.000e+00
9.909e-01,0.000e+00
9.946e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_057.csv <==
transmittance,probability_density
2.879e-01,8.023e-06
2.914e-01,8.830e-06
2.950e-01,9.710e-06
2.986e-01,1.067e-05
3.022e-01,1.171e-05
3.057e-01,1.285e-05
3.093e-01,1.409e-05
3.129e-01,1.543e-05
3.164e-01,1.690e-05
3.200e-01,1.849e-05
3.236e-01,2.021e-05
3.271e-01,2.208e-05
3.307e-01,2.411e-05
3.343e-01,2.631e-05
3.378e-01,2.870e-05
3.414e-01,3.128e-05
3.450e-01,3.407e-05
3.486e-01,3.710e-05
3.521e-01,4.036e-05
3.557e-01,4.390e-05
3.593e-01,4.771e-05
3.628e-01,5.184e-05
3.664e-01,5.629e-05
3.700e-01,6.109e-05
3.735e-01,6.627e-05
3.771e-01,7.185e-05
3.807e-01,7.787e-05
3.843e-01,8.436e-05
3.878e-01,9.135e-05
3.914e-01,9.887e-05
3.950e-01,1.070e-04
3.985e-01,1.157e-04
4.021e-01,1.251e-04
4.057e-01,1.351e-04
4.092e-01,1.460e-04
4.128e-01,1.576e-04
4.164e-01,1.701e-04
4.199e-01,1.835e-04
4.235e-01,1.980e-04
4.271e-01,2.134e-04
4.307e-01,2.301e-04
4.342e-01,2.479e-04
4.378e-01,2.670e-04
4.414e-01,2.875e-04
4.449e-01,3.095e-04
4.485e-01,3.330e-04
4.521e-01,3.583e-04
4.556e-01,3.853e-04
4.592e-01,4.143e-04
4.628e-01,4.453e-04
4.664e-01,4.785e-04
4.699e-01,5.140e-04
4.735e-01,5.521e-04
4.771e-01,5.928e-04
4.806e-01,6.363e-04
4.842e-01,6.829e-04
4.878e-01,7.327e-04
4.913e-01,7.860e-04
4.949e-01,8.429e-04
4.985e-01,9.038e-04
5.020e-01,9.688e-04
5.056e-01,1.038e-03
5.092e-01,1.113e-03
5.128e-01,1.192e-03
5.163e-01,1.277e-03
5.199e-01,1.367e-03
5.235e-01,1.464e-03
5.270e-01,1.567e-03
5.306e-01,1.677e-03
5.342e-01,1.795e-03
5.377e-01,1.920e-03
5.413e-01,2.055e-03
5.449e-01,2.198e-03
5.485e-01,2.350e-03
5.520e-01,2.513e-03
5.556e-01,2.687e-03
5.592e-01,2.872e-03
5.627e-01,3.070e-03
5.663e-01,3.281e-03
5.699e-01,3.506e-03
5.734e-01,3.746e-03
5.770e-01,4.001e-03
5.806e-01,4.274e-03
5.841e-01,4.565e-03
5.877e-01,4.876e-03
5.913e-01,5.207e-03
5.949e-01,5.560e-03
5.984e-01,5.936e-03
6.020e-01,6.337e-03
6.056e-01,6.765e-03
6.091e-01,7.221e-03
6.127e-01,7.707e-03
6.163e-01,8.225e-03
6.198e-01,8.778e-03
6.234e-01,9.368e-03
6.270e-01,9.996e-03
6.306e-01,1.067e-02
6.341e-01,1.138e-02
6.377e-01,1.214e-02
6.413e-01,1.296e-02
6.448e-01,1.382e-02
6.484e-01,1.475e-02
6.520e-01,1.573e-02
6.555e-01,1.678e-02
6.591e-01,1.790e-02
6.627e-01,1.910e-02
6.662e-01,2.037e-02
6.698e-01,2.174e-02
6.734e-01,2.319e-02
6.770e-01,2.474e-02
6.805e-01,2.639e-02
6.841e-01,2.816e-02
6.877e-01,3.004e-02
6.912e-01,3.205e-02
6.948e-01,3.420e-02
6.984e-01,3.649e-02
7.019e-01,3.894e-02
7.055e-01,4.156e-02
7.091e-01,4.435e-02
7.127e-01,4.734e-02
7.162e-01,5.053e-02
7.198e-01,5.394e-02
7.234e-01,5.758e-02
7.269e-01,6.148e-02
7.305e-01,6.565e-02
7.341e-01,7.011e-02
7.376e-01,7.489e-02
7.412e-01,8.000e-02
7.448e-01,8.546e-02
7.483e-01,9.132e-02
7.519e-01,9.759e-02
7.555e-01,1.043e-01
7.591e-01,1.115e-01
7.626e-01,1.192e-01
7.662e-01,1.275e-01
7.698e-01,1.364e-01
7.733e-01,1.459e-01
7.769e-01,1.562e-01
7.805e-01,1.672e-01
7.840e-01,1.790e-01
7.876e-01,1.916e-01
7.912e-01,2.053e-01
7.948e-01,2.200e-01
7.983e-01,2.358e-01
8.019e-01,2.528e-01
8.055e-01,2.711e-01
8.090e-01,2.909e-01
8.126e-01,3.122e-01
8.162e-01,3.352e-01
8.197e-01,3.601e-01
8.233e-01,3.869e-01
8.269e-01,4.160e-01
8.304e-01,4.474e-01
8.340e-01,4.814e-01
8.376e-01,5.183e-01
8.412e-01,5.583e-01
8.447e-01,6.018e-01
8.483e-01,6.490e-01
8.519e-01,7.004e-01
8.554e-01,7.563e-01
8.590e-01,8.173e-01
8.626e-01,8.839e-01
8.661e-01,9.566e-01
8.697e-01,1.036e+00
8.733e-01,1.123e+00
8.769e-01,1.219e+00
8.804e-01,1.324e+00
8.840e-01,1.440e+00
8.876e-01,1.568e+00
8.911e-01,1.709e+00
8.947e-01,1.866e+00
8.983e-01,2.040e+00
9.018e-01,2.233e+00
9.054e-01,2.449e+00
9.090e-01,2.691e+00
9.125e-01,2.963e+00
9.161e-01,3.269e+00
9.197e-01,3.616e+00
9.233e-01,4.011e+00
9.268e-01,4.463e+00
9.304e-01,4.982e+00
9.340e-01,5.584e+00
9.375e-01,6.287e+00
9.411e-01,7.117e+00
9.447e-01,8.106e+00
9.482e-01,9.304e+00
9.518e-01,1.078e+01
9.554e-01,1.264e+01
9.590e-01,1.506e+01
9.625e-01,1.836e+01
9.661e-01,2.320e+01
9.697e-01,3.131e+01
9.732e-01,5.065e+01
9.768e-01,0.000e+00
9.804e-01,0.000e+00
9.839e-01,0.000e+00
9.875e-01,0.000e+00
9.911e-01,0.000e+00
9.946e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_058.csv <==
transmittance,probability_density
3.009e-01,7.046e-06
3.044e-01,7.731e-06
3.079e-01,8.476e-06
3.114e-01,9.286e-06
3.150e-01,1.017e-05
3.185e-01,1.112e-05
3.220e-01,1.216e-05
3.255e-01,1.329e-05
3.290e-01,1.452e-05
3.325e-01,1.584e-05
3.360e-01,1.728e-05
3.395e-01,1.884e-05
3.430e-01,2.053e-05
3.465e-01,2.236e-05
3.500e-01,2.433e-05
3.535e-01,2.647e-05
3.570e-01,2.878e-05
3.605e-01,3.127e-05
3.640e-01,3.397e-05
3.675e-01,3.687e-05
3.710e-01,4.001e-05
3.745e-01,4.340e-05
3.780e-01,4.705e-05
3.815e-01,5.099e-05
3.850e-01,5.523e-05
3.885e-01,5.980e-05
3.920e-01,6.472e-05
3.955e-01,7.002e-05
3.990e-01,7.572e-05
4.026e-01,8.185e-05
4.061e-01,8.845e-05
4.096e-01,9.554e-05
4.131e-01,1.032e-04
4.166e-01,1.114e-04
4.201e-01,1.202e-04
4.236e-01,1.296e-04
4.271e-01,1.398e-04
4.306e-01,1.506e-04
4.341e-01,1.623e-04
4.376e-01,1.749e-04
4.411e-01,1.883e-04
4.446e-01,2.028e-04
4.481e-01,2.182e-04
4.516e-01,2.348e-04
4.551e-01,2.526e-04
4.586e-01,2.716e-04
4.621e-01,2.920e-04
4.656e-01,3.139e-04
4.691e-01,3.373e-04
4.726e-01,3.623e-04
4.761e-01,3.891e-04
4.796e-01,4.178e-04
4.831e-01,4.485e-04
4.867e-01,4.814e-04
4.902e-01,5.165e-04
4.937e-01,5.541e-04
4.972e-01,5.943e-04
5.007e-01,6.373e-04
5.042e-01,6.832e-04
5.077e-01,7.324e-04
5.112e-01,7.849e-04
5.147e-01,8.409e-04
5.182e-01,9.009e-04
5.217e-01,9.649e-04
5.252e-01,1.033e-03
5.287e-01,1.106e-03
5.322e-01,1.184e-03
5.357e-01,1.268e-03
5.392e-01,1.357e-03
5.427e-01,1.452e-03
5.462e-01,1.553e-03
5.497e-01,1.662e-03
5.532e-01,1.777e-03
5.567e-01,1.901e-03
5.602e-01,2.032e-03
5.637e-01,2.173e-03
5.672e-01,2.323e-03
5.707e-01,2.483e-03
5.743e-01,2.654e-03
5.778e-01,2.836e-03
5.813e-01,3.031e-03
5.848e-01,3.238e-03
5.883e-01,3.460e-03
5.918e-01,3.696e-03
5.953e-01,3.948e-03
5.988e-01,4.217e-03
6.023e-01,4.503e-03
6.058e-01,4.809e-03
6.093e-01,5.136e-03
6.128e-01,5.484e-03
6.163e-01,5.855e-03
6.198e-01,6.252e-03
6.233e-01,6.675e-03
6.268e-01,7.126e-03
6.303e-01,7.607e-03
6.338e-01,8.120e-03
6.373e-01,8.668e-03
6.408e-01,9.252e-03
6.443e-01,9.876e-03
6.478e-01,1.054e-02
6.513e-01,1.125e-02
6.548e-01,1.201e-02
6.584e-01,1.282e-02
6.619e-01,1.368e-02
6.654e-01,1.460e-02
6.689e-01,1.559e-02
6.724e-01,1.664e-02
6.759e-01,1.776e-02
6.794e-01,1.896e-02
6.829e-01,2.023e-02
6.864e-01,2.160e-02
6.899e-01,2.306e-02
6.934e-01,2.462e-02
6.969e-01,2.628e-02
7.004e-01,2.806e-02
7.039e-01,2.997e-02
7.074e-01,3.200e-02
7.109e-01,3.417e-02
7.144e-01,3.650e-02
7.179e-01,3.899e-02
7.214e-01,4.165e-02
7.249e-01,4.449e-02
7.284e-01,4.754e-02
7.319e-01,5.080e-02
7.354e-01,5.429e-02
7.389e-01,5.802e-02
7.424e-01,6.203e-02
7.460e-01,6.632e-02
7.495e-01,7.091e-02
7.530e-01,7.584e-02
7.565e-01,8.113e-02
7.600e-01,8.679e-02
7.635e-01,9.287e-02
7.670e-01,9.940e-02
7.705e-01,1.064e-01
7.740e-01,1.139e-01
7.775e-01,1.220e-01
7.810e-01,1.307e-01
7.845e-01,1.401e-01
7.880e-01,1.501e-01
7.915e-01,1.609e-01
7.950e-01,1.726e-01
7.985e-01,1.852e-01
8.020e-01,1.987e-01
8.055e-01,2.133e-01
8.090e-01,2.290e-01
8.125e-01,2.460e-01
8.160e-01,2.644e-01
8.195e-01,2.842e-01
8.230e-01,3.056e-01
8.265e-01,3.289e-01
8.301e-01,3.540e-01
8.336e-01,3.812e-01
8.371e-01,4.108e-01
8.406e-01,4.429e-01
8.441e-01,4.777e-01
8.476e-01,5.156e-01
8.511e-01,5.569e-01
8.546e-01,6.019e-01
8.581e-01,6.509e-01
8.616e-01,7.044e-01
8.651e-01,7.629e-01
8.686e-01,8.270e-01
8.721e-01,8.972e-01
8.756e-01,9.742e-01
8.791e-01,1.059e+00
8.826e-01,1.152e+00
8.861e-01,1.255e+00
8.896e-01,1.369e+00
8.931e-01,1.494e+00
8.966e-01,1.634e+00
9.001e-01,1.789e+00
9.036e-01,1.962e+00
9.071e-01,2.156e+00
9.106e-01,2.372e+00
9.141e-01,2.616e+00
9.177e-01,2.891e+00
9.212e-01,3.203e+00
9.247e-01,3.559e+00
9.282e-01,3.965e+00
9.317e-01,4.432e+00
9.352e-01,4.974e+00
9.387e-01,5.606e+00
9.422e-01,6.350e+00
9.457e-01,7.234e+00
9.492e-01,8.300e+00
9.527e-01,9.603e+00
9.562e-01,1.123e+01
9.597e-01,1.331e+01
9.632e-01,1.608e+01
9.667e-01,1.994e+01
9.702e-01,2.583e+01
9.737e-01,3.645e+01
9.772e-01,6.940e+01
9.807e-01,0.000e+00
9.842e-01,0.000e+00
9.877e-01,0.000e+00
9.912e-01,0.000e+00
9.947e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_059.csv <==
transmittance,probability_density
3.152e-01,6.343e-06
3.186e-01,6.937e-06
3.220e-01,7.583e-06
3.255e-01,8.283e-06
3.289e-01,9.043e-06
3.323e-01,9.866e-06
3.358e-01,1.076e-05
3.392e-01,1.173e-05
3.426e-01,1.277e-05
3.461e-01,1.391e-05
3.495e-01,1.513e-05
3.529e-01,1.646e-05
3.564e-01,1.789e-05
3.598e-01,1.944e-05
3.632e-01,2.111e-05
3.667e-01,2.291e-05
3.701e-01,2.486e-05
3.735e-01,2.696e-05
3.770e-01,2.923e-05
3.804e-01,3.167e-05
3.838e-01,3.430e-05
3.873e-01,3.714e-05
3.907e-01,4.020e-05
3.941e-01,4.348e-05
3.976e-01,4.703e-05
4.010e-01,5.084e-05
4.044e-01,5.493e-05
4.079e-01,5.934e-05
4.113e-01,6.408e-05
4.147e-01,6.917e-05
4.182e-01,7.464e-05
4.216e-01,8.052e-05
4.250e-01,8.684e-05
4.285e-01,9.361e-05
4.319e-01,1.009e-04
4.353e-01,1.087e-04
4.387e-01,1.171e-04
4.422e-01,1.261e-04
4.456e-01,1.357e-04
4.490e-01,1.460e-04
4.525e-01,1.571e-04
4.559e-01,1.690e-04
4.593e-01,1.817e-04
4.628e-01,1.953e-04
4.662e-01,2.100e-04
4.696e-01,2.256e-04
4.731e-01,2.423e-04
4.765e-01,2.603e-04
4.799e-01,2.795e-04
4.834e-01,3.000e-04
4.868e-01,3.220e-04
4.902e-01,3.455e-04
4.937e-01,3.706e-04
4.971e-01,3.976e-04
5.005e-01,4.263e-04
5.040e-01,4.571e-04
5.074e-01,4.900e-04
5.108e-01,5.252e-04
5.143e-01,5.628e-04
5.177e-01,6.029e-04
5.211e-01,6.459e-04
5.246e-01,6.918e-04
5.280e-01,7.408e-04
5.314e-01,7.932e-04
5.349e-01,8.491e-04
5.383e-01,9.089e-04
5.417e-01,9.727e-04
5.452e-01,1.041e-03
5.486e-01,1.114e-03
5.520e-01,1.191e-03
5.555e-01,1.274e-03
5.589e-01,1.363e-03
5.623e-01,1.458e-03
5.658e-01,1.559e-03
5.692e-01,1.666e-03
5.726e-01,1.781e-03
5.761e-01,1.904e-03
5.795e-01,2.035e-03
5.829e-01,2.175e-03
5.864e-01,2.325e-03
5.898e-01,2.484e-03
5.932e-01,2.654e-03
5.967e-01,2.836e-03
6.001e-01,3.029e-03
6.035e-01,3.236e-03
6.070e-01,3.457e-03
6.104e-01,3.692e-03
6.138e-01,3.944e-03
6.173e-01,4.212e-03
6.207e-01,4.498e-03
6.241e-01,4.803e-03
6.275e-01,5.129e-03
6.310e-01,5.477e-03
6.344e-01,5.849e-03
6.378e-01,6.245e-03
6.413e-01,6.668e-03
6.447e-01,7.120e-03
6.481e-01,7.602e-03
6.516e-01,8.117e-03
6.550e-01,8.667e-03
6.584e-01,9.254e-03
6.619e-01,9.881e-03
6.653e-01,1.055e-02
6.687e-01,1.126e-02
6.722e-01,1.203e-02
6.756e-01,1.284e-02
6.790e-01,1.372e-02
6.825e-01,1.465e-02
6.859e-01,1.564e-02
6.893e-01,1.670e-02
6.928e-01,1.784e-02
6.962e-01,1.906e-02
6.996e-01,2.035e-02
7.031e-01,2.174e-02
7.065e-01,2.323e-02
7.099e-01,2.482e-02
7.134e-01,2.652e-02
7.168e-01,2.834e-02
7.202e-01,3.028e-02
7.237e-01,3.237e-02
7.271e-01,3.460e-02
7.305e-01,3.699e-02
7.340e-01,3.954e-02
7.374e-01,4.229e-02
7.408e-01,4.522e-02
7.443e-01,4.837e-02
7.477e-01,5.175e-02
7.511e-01,5.537e-02
7.546e-01,5.926e-02
7.580e-01,6.342e-02
7.614e-01,6.790e-02
7.649e-01,7.270e-02
7.683e-01,7.786e-02
7.717e-01,8.341e-02
7.752e-01,8.937e-02
7.786e-01,9.578e-02
7.820e-01,1.027e-01
7.855e-01,1.101e-01
7.889e-01,1.181e-01
7.923e-01,1.267e-01
7.958e-01,1.359e-01
7.992e-01,1.459e-01
8.026e-01,1.567e-01
8.061e-01,1.683e-01
8.095e-01,1.809e-01
8.129e-01,1.945e-01
8.163e-01,2.091e-01
8.198e-01,2.250e-01
8.232e-01,2.421e-01
8.266e-01,2.607e-01
8.301e-01,2.809e-01
8.335e-01,3.027e-01
8.369e-01,3.264e-01
8.404e-01,3.522e-01
8.438e-01,3.801e-01
8.472e-01,4.106e-01
8.507e-01,4.438e-01
8.541e-01,4.799e-01
8.575e-01,5.194e-01
8.610e-01,5.624e-01
8.644e-01,6.096e-01
8.678e-01,6.611e-01
8.713e-01,7.177e-01
8.747e-01,7.798e-01
8.781e-01,8.480e-01
8.816e-01,9.231e-01
8.850e-01,1.006e+00
8.884e-01,1.097e+00
8.919e-01,1.199e+00
8.953e-01,1.311e+00
8.987e-01,1.436e+00
9.022e-01,1.575e+00
9.056e-01,1.730e+00
9.090e-01,1.903e+00
9.125e-01,2.098e+00
9.159e-01,2.318e+00
9.193e-01,2.566e+00
9.228e-01,2.848e+00
9.262e-01,3.168e+00
9.296e-01,3.536e+00
9.331e-01,3.959e+00
9.365e-01,4.448e+00
9.399e-01,5.020e+00
9.434e-01,5.692e+00
9.468e-01,6.490e+00
9.502e-01,7.448e+00
9.537e-01,8.615e+00
9.571e-01,1.006e+01
9.605e-01,1.189e+01
9.640e-01,1.428e+01
9.674e-01,1.753e+01
9.708e-01,2.224e+01
9.743e-01,2.983e+01
9.777e-01,4.531e+01
9.811e-01,2.146e+02
9.846e-01,0.000e+00
9.880e-01,0.000e+00
9.914e-01,0.000e+00
9.949e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_06.csv <==
transmittance,probability_density
3.304e-01,5.824e-06
3.338e-01,6.349e-06
3.371e-01,6.919e-06
3.405e-01,7.535e-06
3.438e-01,8.202e-06
3.472e-01,8.923e-06
3.505e-01,9.703e-06
3.539e-01,1.055e-05
3.573e-01,1.146e-05
3.606e-01,1.244e-05
3.640e-01,1.351e-05
3.673e-01,1.465e-05
3.707e-01,1.589e-05
3.740e-01,1.722e-05
3.774e-01,1.866e-05
3.808e-01,2.021e-05
3.841e-01,2.189e-05
3.875e-01,2.369e-05
3.908e-01,2.562e-05
3.942e-01,2.771e-05
3.975e-01,2.996e-05
4.009e-01,3.237e-05
4.042e-01,3.497e-05
4.076e-01,3.777e-05
4.110e-01,4.077e-05
4.143e-01,4.400e-05
4.177e-01,4.747e-05
4.210e-01,5.120e-05
4.244e-01,5.520e-05
4.277e-01,5.950e-05
4.311e-01,6.411e-05
4.345e-01,6.906e-05
4.378e-01,7.437e-05
4.412e-01,8.006e-05
4.445e-01,8.617e-05
4.479e-01,9.272e-05
4.512e-01,9.975e-05
4.546e-01,1.073e-04
4.579e-01,1.153e-04
4.613e-01,1.240e-04
4.647e-01,1.332e-04
4.680e-01,1.432e-04
4.714e-01,1.538e-04
4.747e-01,1.651e-04
4.781e-01,1.773e-04
4.814e-01,1.903e-04
4.848e-01,2.043e-04
4.882e-01,2.192e-04
4.915e-01,2.352e-04
4.949e-01,2.522e-04
4.982e-01,2.705e-04
5.016e-01,2.900e-04
5.049e-01,3.109e-04
5.083e-01,3.332e-04
5.116e-01,3.571e-04
5.150e-01,3.826e-04
5.184e-01,4.099e-04
5.217e-01,4.390e-04
5.251e-01,4.702e-04
5.284e-01,5.035e-04
5.318e-01,5.390e-04
5.351e-01,5.770e-04
5.385e-01,6.176e-04
5.419e-01,6.610e-04
5.452e-01,7.073e-04
5.486e-01,7.567e-04
5.519e-01,8.095e-04
5.553e-01,8.659e-04
5.586e-01,9.261e-04
5.620e-01,9.904e-04
5.654e-01,1.059e-03
5.687e-01,1.132e-03
5.721e-01,1.211e-03
5.754e-01,1.294e-03
5.788e-01,1.383e-03
5.821e-01,1.479e-03
5.855e-01,1.580e-03
5.888e-01,1.689e-03
5.922e-01,1.804e-03
5.956e-01,1.928e-03
5.989e-01,2.060e-03
6.023e-01,2.201e-03
6.056e-01,2.351e-03
6.090e-01,2.512e-03
6.123e-01,2.683e-03
6.157e-01,2.866e-03
6.191e-01,3.061e-03
6.224e-01,3.269e-03
6.258e-01,3.492e-03
6.291e-01,3.729e-03
6.325e-01,3.982e-03
6.358e-01,4.253e-03
6.392e-01,4.542e-03
6.425e-01,4.850e-03
6.459e-01,5.180e-03
6.493e-01,5.532e-03
6.526e-01,5.907e-03
6.560e-01,6.308e-03
6.593e-01,6.737e-03
6.627e-01,7.195e-03
6.660e-01,7.684e-03
6.694e-01,8.206e-03
6.728e-01,8.764e-03
6.761e-01,9.361e-03
6.795e-01,9.998e-03
6.828e-01,1.068e-02
6.862e-01,1.141e-02
6.895e-01,1.219e-02
6.929e-01,1.302e-02
6.962e-01,1.391e-02
6.996e-01,1.486e-02
7.030e-01,1.588e-02
7.063e-01,1.697e-02
7.097e-01,1.813e-02
7.130e-01,1.938e-02
7.164e-01,2.072e-02
7.197e-01,2.215e-02
7.231e-01,2.368e-02
7.265e-01,2.532e-02
7.298e-01,2.707e-02
7.332e-01,2.896e-02
7.365e-01,3.097e-02
7.399e-01,3.314e-02
7.432e-01,3.545e-02
7.466e-01,3.794e-02
7.500e-01,4.061e-02
7.533e-01,4.347e-02
7.567e-01,4.655e-02
7.600e-01,4.985e-02
7.634e-01,5.339e-02
7.667e-01,5.720e-02
7.701e-01,6.129e-02
7.734e-01,6.569e-02
7.768e-01,7.042e-02
7.802e-01,7.552e-02
7.835e-01,8.100e-02
7.869e-01,8.690e-02
7.902e-01,9.326e-02
7.936e-01,1.001e-01
7.969e-01,1.075e-01
8.003e-01,1.155e-01
8.037e-01,1.241e-01
8.070e-01,1.334e-01
8.104e-01,1.434e-01
8.137e-01,1.542e-01
8.171e-01,1.660e-01
8.204e-01,1.787e-01
8.238e-01,1.924e-01
8.271e-01,2.073e-01
8.305e-01,2.235e-01
8.339e-01,2.410e-01
8.372e-01,2.600e-01
8.406e-01,2.807e-01
8.439e-01,3.032e-01
8.473e-01,3.277e-01
8.506e-01,3.544e-01
8.540e-01,3.835e-01
8.574e-01,4.153e-01
8.607e-01,4.500e-01
8.641e-01,4.879e-01
8.674e-01,5.295e-01
8.708e-01,5.751e-01
8.741e-01,6.252e-01
8.775e-01,6.802e-01
8.808e-01,7.408e-01
8.842e-01,8.076e-01
8.876e-01,8.814e-01
8.909e-01,9.630e-01
8.943e-01,1.054e+00
8.976e-01,1.154e+00
9.010e-01,1.266e+00
9.043e-01,1.391e+00
9.077e-01,1.530e+00
9.111e-01,1.686e+00
9.144e-01,1.862e+00
9.178e-01,2.060e+00
9.211e-01,2.285e+00
9.245e-01,2.540e+00
9.278e-01,2.830e+00
9.312e-01,3.164e+00
9.346e-01,3.548e+00
9.379e-01,3.993e+00
9.413e-01,4.512e+00
9.446e-01,5.123e+00
9.480e-01,5.847e+00
9.513e-01,6.716e+00
9.547e-01,7.771e+00
9.580e-01,9.073e+00
9.614e-01,1.071e+01
9.648e-01,1.282e+01
9.681e-01,1.565e+01
9.715e-01,1.961e+01
9.748e-01,2.563e+01
9.782e-01,3.621e+01
9.815e-01,6.347e+01
9.849e-01,0.000e+00
9.883e-01,0.000e+00
9.916e-01,0.000e+00
9.950e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_061.csv <==
transmittance,probability_density
3.462e-01,5.390e-06
3.495e-01,5.859e-06
3.527e-01,6.365e-06
3.560e-01,6.912e-06
3.593e-01,7.503e-06
3.626e-01,8.140e-06
3.658e-01,8.828e-06
3.691e-01,9.571e-06
3.724e-01,1.037e-05
3.757e-01,1.123e-05
3.790e-01,1.216e-05
3.822e-01,1.317e-05
3.855e-01,1.424e-05
3.888e-01,1.541e-05
3.921e-01,1.666e-05
3.953e-01,1.800e-05
3.986e-01,1.945e-05
4.019e-01,2.101e-05
4.052e-01,2.268e-05
4.085e-01,2.448e-05
4.117e-01,2.641e-05
4.150e-01,2.849e-05
4.183e-01,3.072e-05
4.216e-01,3.312e-05
4.248e-01,3.569e-05
4.281e-01,3.845e-05
4.314e-01,4.141e-05
4.347e-01,4.459e-05
4.379e-01,4.800e-05
4.412e-01,5.166e-05
4.445e-01,5.558e-05
4.478e-01,5.979e-05
4.511e-01,6.429e-05
4.543e-01,6.912e-05
4.576e-01,7.430e-05
4.609e-01,7.984e-05
4.642e-01,8.578e-05
4.674e-01,9.214e-05
4.707e-01,9.895e-05
4.740e-01,1.062e-04
4.773e-01,1.140e-04
4.806e-01,1.224e-04
4.838e-01,1.313e-04
4.871e-01,1.409e-04
4.904e-01,1.511e-04
4.937e-01,1.621e-04
4.969e-01,1.738e-04
5.002e-01,1.863e-04
5.035e-01,1.997e-04
5.068e-01,2.140e-04
5.100e-01,2.293e-04
5.133e-01,2.456e-04
5.166e-01,2.631e-04
5.199e-01,2.818e-04
5.232e-01,3.017e-04
5.264e-01,3.231e-04
5.297e-01,3.458e-04
5.330e-01,3.702e-04
5.363e-01,3.962e-04
5.395e-01,4.240e-04
5.428e-01,4.536e-04
5.461e-01,4.853e-04
5.494e-01,5.192e-04
5.527e-01,5.553e-04
5.559e-01,5.939e-04
5.592e-01,6.351e-04
5.625e-01,6.791e-04
5.658e-01,7.261e-04
5.690e-01,7.763e-04
5.723e-01,8.299e-04
5.756e-01,8.870e-04
5.789e-01,9.481e-04
5.821e-01,1.013e-03
5.854e-01,1.083e-03
5.887e-01,1.157e-03
5.920e-01,1.236e-03
5.953e-01,1.321e-03
5.985e-01,1.411e-03
6.018e-01,1.508e-03
6.051e-01,1.611e-03
6.084e-01,1.721e-03
6.116e-01,1.838e-03
6.149e-01,1.963e-03
6.182e-01,2.097e-03
6.215e-01,2.240e-03
6.248e-01,2.392e-03
6.280e-01,2.555e-03
6.313e-01,2.728e-03
6.346e-01,2.914e-03
6.379e-01,3.112e-03
6.411e-01,3.323e-03
6.444e-01,3.549e-03
6.477e-01,3.790e-03
6.510e-01,4.048e-03
6.542e-01,4.323e-03
6.575e-01,4.617e-03
6.608e-01,4.931e-03
6.641e-01,5.267e-03
6.674e-01,5.625e-03
6.706e-01,6.008e-03
6.739e-01,6.418e-03
6.772e-01,6.855e-03
6.805e-01,7.323e-03
6.837e-01,7.823e-03
6.870e-01,8.357e-03
6.903e-01,8.929e-03
6.936e-01,9.540e-03
6.969e-01,1.019e-02
7.001e-01,1.089e-02
7.034e-01,1.164e-02
7.067e-01,1.244e-02
7.100e-01,1.330e-02
7.132e-01,1.422e-02
7.165e-01,1.520e-02
7.198e-01,1.625e-02
7.231e-01,1.738e-02
7.263e-01,1.859e-02
7.296e-01,1.988e-02
7.329e-01,2.127e-02
7.362e-01,2.275e-02
7.395e-01,2.435e-02
7.427e-01,2.606e-02
7.460e-01,2.789e-02
7.493e-01,2.986e-02
7.526e-01,3.197e-02
7.558e-01,3.424e-02
7.591e-01,3.667e-02
7.624e-01,3.929e-02
7.657e-01,4.210e-02
7.690e-01,4.512e-02
7.722e-01,4.838e-02
7.755e-01,5.187e-02
7.788e-01,5.564e-02
7.821e-01,5.969e-02
7.853e-01,6.405e-02
7.886e-01,6.875e-02
7.919e-01,7.382e-02
7.952e-01,7.928e-02
7.984e-01,8.517e-02
8.017e-01,9.154e-02
8.050e-01,9.841e-02
8.083e-01,1.058e-01
8.116e-01,1.139e-01
8.148e-01,1.225e-01
8.181e-01,1.319e-01
8.214e-01,1.421e-01
8.247e-01,1.531e-01
8.279e-01,1.650e-01
8.312e-01,1.780e-01
8.345e-01,1.921e-01
8.378e-01,2.074e-01
8.411e-01,2.240e-01
8.443e-01,2.421e-01
8.476e-01,2.618e-01
8.509e-01,2.832e-01
8.542e-01,3.067e-01
8.574e-01,3.322e-01
8.607e-01,3.602e-01
8.640e-01,3.908e-01
8.673e-01,4.243e-01
8.705e-01,4.611e-01
8.738e-01,5.014e-01
8.771e-01,5.458e-01
8.804e-01,5.947e-01
8.837e-01,6.485e-01
8.869e-01,7.080e-01
8.902e-01,7.738e-01
8.935e-01,8.468e-01
8.968e-01,9.277e-01
9.000e-01,1.018e+00
9.033e-01,1.118e+00
9.066e-01,1.230e+00
9.099e-01,1.356e+00
9.132e-01,1.497e+00
9.164e-01,1.655e+00
9.197e-01,1.835e+00
9.230e-01,2.038e+00
9.263e-01,2.269e+00
9.295e-01,2.533e+00
9.328e-01,2.836e+00
9.361e-01,3.186e+00
9.394e-01,3.592e+00
9.426e-01,4.065e+00
9.459e-01,4.622e+00
9.492e-01,5.283e+00
9.525e-01,6.075e+00
9.558e-01,7.035e+00
9.590e-01,8.217e+00
9.623e-01,9.697e+00
9.656e-01,1.159e+01
9.689e-01,1.410e+01
9.721e-01,1.754e+01
9.754e-01,2.259e+01
9.787e-01,3.079e+01
9.820e-01,4.737e+01
9.853e-01,1.362e+02
9.885e-01,0.000e+00
9.918e-01,0.000e+00
9.951e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_062.csv <==
transmittance,probability_density
3.626e-01,5.044e-06
3.658e-01,5.466e-06
3.690e-01,5.922e-06
3.722e-01,6.412e-06
3.754e-01,6.941e-06
3.786e-01,7.511e-06
3.818e-01,8.124e-06
3.850e-01,8.785e-06
3.882e-01,9.496e-06
3.914e-01,1.026e-05
3.945e-01,1.108e-05
3.977e-01,1.197e-05
4.009e-01,1.292e-05
4.041e-01,1.394e-05
4.073e-01,1.504e-05
4.105e-01,1.622e-05
4.137e-01,1.749e-05
4.169e-01,1.885e-05
4.201e-01,2.031e-05
4.233e-01,2.188e-05
4.265e-01,2.356e-05
4.297e-01,2.537e-05
4.329e-01,2.730e-05
4.361e-01,2.938e-05
4.393e-01,3.161e-05
4.425e-01,3.400e-05
4.457e-01,3.656e-05
4.489e-01,3.930e-05
4.521e-01,4.224e-05
4.553e-01,4.539e-05
4.584e-01,4.876e-05
4.616e-01,5.237e-05
4.648e-01,5.624e-05
4.680e-01,6.038e-05
4.712e-01,6.481e-05
4.744e-01,6.955e-05
4.776e-01,7.462e-05
4.808e-01,8.005e-05
4.840e-01,8.586e-05
4.872e-01,9.208e-05
4.904e-01,9.872e-05
4.936e-01,1.058e-04
4.968e-01,1.134e-04
5.000e-01,1.216e-04
5.032e-01,1.302e-04
5.064e-01,1.395e-04
5.096e-01,1.495e-04
5.128e-01,1.601e-04
5.160e-01,1.714e-04
5.192e-01,1.835e-04
5.223e-01,1.964e-04
5.255e-01,2.103e-04
5.287e-01,2.250e-04
5.319e-01,2.408e-04
5.351e-01,2.577e-04
5.383e-01,2.757e-04
5.415e-01,2.949e-04
5.447e-01,3.154e-04
5.479e-01,3.373e-04
5.511e-01,3.607e-04
5.543e-01,3.857e-04
5.575e-01,4.124e-04
5.607e-01,4.409e-04
5.639e-01,4.713e-04
5.671e-01,5.038e-04
5.703e-01,5.384e-04
5.735e-01,5.754e-04
5.767e-01,6.149e-04
5.799e-01,6.571e-04
5.831e-01,7.021e-04
5.862e-01,7.501e-04
5.894e-01,8.014e-04
5.926e-01,8.562e-04
5.958e-01,9.146e-04
5.990e-01,9.769e-04
6.022e-01,1.044e-03
6.054e-01,1.115e-03
6.086e-01,1.190e-03
6.118e-01,1.271e-03
6.150e-01,1.358e-03
6.182e-01,1.450e-03
6.214e-01,1.549e-03
6.246e-01,1.654e-03
6.278e-01,1.766e-03
6.310e-01,1.886e-03
6.342e-01,2.014e-03
6.374e-01,2.150e-03
6.406e-01,2.296e-03
6.438e-01,2.452e-03
6.470e-01,2.619e-03
6.501e-01,2.796e-03
6.533e-01,2.986e-03
6.565e-01,3.189e-03
6.597e-01,3.406e-03
6.629e-01,3.637e-03
6.661e-01,3.884e-03
6.693e-01,4.149e-03
6.725e-01,4.431e-03
6.757e-01,4.733e-03
6.789e-01,5.056e-03
6.821e-01,5.400e-03
6.853e-01,5.769e-03
6.885e-01,6.164e-03
6.917e-01,6.585e-03
6.949e-01,7.036e-03
6.981e-01,7.519e-03
7.013e-01,8.035e-03
7.045e-01,8.588e-03
7.077e-01,9.179e-03
7.109e-01,9.812e-03
7.140e-01,1.049e-02
7.172e-01,1.122e-02
7.204e-01,1.199e-02
7.236e-01,1.282e-02
7.268e-01,1.372e-02
7.300e-01,1.467e-02
7.332e-01,1.570e-02
7.364e-01,1.680e-02
7.396e-01,1.797e-02
7.428e-01,1.924e-02
7.460e-01,2.059e-02
7.492e-01,2.205e-02
7.524e-01,2.361e-02
7.556e-01,2.529e-02
7.588e-01,2.709e-02
7.620e-01,2.903e-02
7.652e-01,3.111e-02
7.684e-01,3.335e-02
7.716e-01,3.575e-02
7.748e-01,3.834e-02
7.779e-01,4.113e-02
7.811e-01,4.413e-02
7.843e-01,4.736e-02
7.875e-01,5.084e-02
7.907e-01,5.459e-02
7.939e-01,5.864e-02
7.971e-01,6.301e-02
8.003e-01,6.772e-02
8.035e-01,7.281e-02
8.067e-01,7.830e-02
8.099e-01,8.425e-02
8.131e-01,9.067e-02
8.163e-01,9.763e-02
8.195e-01,1.052e-01
8.227e-01,1.133e-01
8.259e-01,1.222e-01
8.291e-01,1.317e-01
8.323e-01,1.422e-01
8.355e-01,1.535e-01
8.387e-01,1.657e-01
8.418e-01,1.791e-01
8.450e-01,1.937e-01
8.482e-01,2.095e-01
8.514e-01,2.268e-01
8.546e-01,2.457e-01
8.578e-01,2.663e-01
8.610e-01,2.888e-01
8.642e-01,3.135e-01
8.674e-01,3.405e-01
8.706e-01,3.702e-01
8.738e-01,4.027e-01
8.770e-01,4.385e-01
8.802e-01,4.780e-01
8.834e-01,5.214e-01
8.866e-01,5.694e-01
8.898e-01,6.225e-01
8.930e-01,6.814e-01
8.962e-01,7.466e-01
8.994e-01,8.192e-01
9.026e-01,9.000e-01
9.057e-01,9.903e-01
9.089e-01,1.091e+00
9.121e-01,1.205e+00
9.153e-01,1.332e+00
9.185e-01,1.476e+00
9.217e-01,1.638e+00
9.249e-01,1.823e+00
9.281e-01,2.033e+00
9.313e-01,2.273e+00
9.345e-01,2.550e+00
9.377e-01,2.869e+00
9.409e-01,3.240e+00
9.441e-01,3.673e+00
9.473e-01,4.183e+00
9.505e-01,4.788e+00
9.537e-01,5.514e+00
9.569e-01,6.393e+00
9.601e-01,7.473e+00
9.633e-01,8.822e+00
9.665e-01,1.054e+01
9.696e-01,1.279e+01
9.728e-01,1.585e+01
9.760e-01,2.023e+01
9.792e-01,2.702e+01
9.824e-01,3.929e+01
9.856e-01,7.219e+01
9.888e-01,0.000e+00
9.920e-01,0.000e+00
9.952e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_063.csv <==
transmittance,probability_density
3.797e-01,4.785e-06
3.828e-01,5.171e-06
3.860e-01,5.586e-06
3.891e-01,6.032e-06
3.922e-01,6.512e-06
3.953e-01,7.028e-06
3.984e-01,7.583e-06
4.015e-01,8.178e-06
4.046e-01,8.818e-06
4.077e-01,9.506e-06
4.108e-01,1.024e-05
4.139e-01,1.104e-05
4.170e-01,1.189e-05
4.202e-01,1.280e-05
4.233e-01,1.378e-05
4.264e-01,1.483e-05
4.295e-01,1.595e-05
4.326e-01,1.716e-05
4.357e-01,1.845e-05
4.388e-01,1.984e-05
4.419e-01,2.132e-05
4.450e-01,2.291e-05
4.481e-01,2.462e-05
4.512e-01,2.644e-05
4.544e-01,2.840e-05
4.575e-01,3.049e-05
4.606e-01,3.273e-05
4.637e-01,3.513e-05
4.668e-01,3.770e-05
4.699e-01,4.044e-05
4.730e-01,4.338e-05
4.761e-01,4.652e-05
4.792e-01,4.988e-05
4.823e-01,5.348e-05
4.854e-01,5.732e-05
4.886e-01,6.143e-05
4.917e-01,6.582e-05
4.948e-01,7.052e-05
4.979e-01,7.554e-05
5.010e-01,8.090e-05
5.041e-01,8.664e-05
5.072e-01,9.276e-05
5.103e-01,9.931e-05
5.134e-01,1.063e-04
5.165e-01,1.138e-04
5.196e-01,1.217e-04
5.228e-01,1.303e-04
5.259e-01,1.394e-04
5.290e-01,1.491e-04
5.321e-01,1.595e-04
5.352e-01,1.705e-04
5.383e-01,1.824e-04
5.414e-01,1.950e-04
5.445e-01,2.085e-04
5.476e-01,2.229e-04
5.507e-01,2.382e-04
5.538e-01,2.547e-04
5.570e-01,2.722e-04
5.601e-01,2.908e-04
5.632e-01,3.108e-04
5.663e-01,3.321e-04
5.694e-01,3.548e-04
5.725e-01,3.790e-04
5.756e-01,4.049e-04
5.787e-01,4.325e-04
5.818e-01,4.620e-04
5.849e-01,4.934e-04
5.880e-01,5.270e-04
5.912e-01,5.628e-04
5.943e-01,6.010e-04
5.974e-01,6.418e-04
6.005e-01,6.853e-04
6.036e-01,7.318e-04
6.067e-01,7.814e-04
6.098e-01,8.343e-04
6.129e-01,8.907e-04
6.160e-01,9.510e-04
6.191e-01,1.015e-03
6.222e-01,1.084e-03
6.254e-01,1.157e-03
6.285e-01,1.235e-03
6.316e-01,1.319e-03
6.347e-01,1.408e-03
6.378e-01,1.503e-03
6.409e-01,1.605e-03
6.440e-01,1.713e-03
6.471e-01,1.829e-03
6.502e-01,1.953e-03
6.533e-01,2.085e-03
6.564e-01,2.226e-03
6.596e-01,2.377e-03
6.627e-01,2.538e-03
6.658e-01,2.710e-03
6.689e-01,2.893e-03
6.720e-01,3.090e-03
6.751e-01,3.300e-03
6.782e-01,3.524e-03
6.813e-01,3.763e-03
6.844e-01,4.020e-03
6.875e-01,4.294e-03
6.906e-01,4.587e-03
6.938e-01,4.900e-03
6.969e-01,5.235e-03
7.000e-01,5.594e-03
7.031e-01,5.977e-03
7.062e-01,6.388e-03
7.093e-01,6.827e-03
7.124e-01,7.297e-03
7.155e-01,7.801e-03
7.186e-01,8.340e-03
7.217e-01,8.917e-03
7.248e-01,9.536e-03
7.280e-01,1.020e-02
7.311e-01,1.091e-02
7.342e-01,1.167e-02
7.373e-01,1.249e-02
7.404e-01,1.336e-02
7.435e-01,1.430e-02
7.466e-01,1.531e-02
7.497e-01,1.639e-02
7.528e-01,1.755e-02
7.559e-01,1.880e-02
7.590e-01,2.014e-02
7.622e-01,2.158e-02
7.653e-01,2.313e-02
7.684e-01,2.479e-02
7.715e-01,2.658e-02
7.746e-01,2.850e-02
7.777e-01,3.057e-02
7.808e-01,3.280e-02
7.839e-01,3.520e-02
7.870e-01,3.779e-02
7.901e-01,4.058e-02
7.932e-01,4.359e-02
7.964e-01,4.683e-02
7.995e-01,5.033e-02
8.026e-01,5.411e-02
8.057e-01,5.820e-02
8.088e-01,6.261e-02
8.119e-01,6.738e-02
8.150e-01,7.255e-02
8.181e-01,7.814e-02
8.212e-01,8.419e-02
8.243e-01,9.075e-02
8.274e-01,9.787e-02
8.306e-01,1.056e-01
8.337e-01,1.140e-01
8.368e-01,1.231e-01
8.399e-01,1.330e-01
8.430e-01,1.438e-01
8.461e-01,1.555e-01
8.492e-01,1.683e-01
8.523e-01,1.822e-01
8.554e-01,1.975e-01
8.585e-01,2.141e-01
8.616e-01,2.323e-01
8.648e-01,2.522e-01
8.679e-01,2.741e-01
8.710e-01,2.980e-01
8.741e-01,3.243e-01
8.772e-01,3.533e-01
8.803e-01,3.851e-01
8.834e-01,4.203e-01
8.865e-01,4.591e-01
8.896e-01,5.020e-01
8.927e-01,5.495e-01
8.958e-01,6.022e-01
8.990e-01,6.608e-01
9.021e-01,7.261e-01
9.052e-01,7.989e-01
9.083e-01,8.803e-01
9.114e-01,9.715e-01
9.145e-01,1.074e+00
9.176e-01,1.189e+00
9.207e-01,1.320e+00
9.238e-01,1.467e+00
9.269e-01,1.635e+00
9.300e-01,1.827e+00
9.332e-01,2.047e+00
9.363e-01,2.300e+00
9.394e-01,2.592e+00
9.425e-01,2.932e+00
9.456e-01,3.330e+00
9.487e-01,3.799e+00
9.518e-01,4.356e+00
9.549e-01,5.023e+00
9.580e-01,5.832e+00
9.611e-01,6.826e+00
9.642e-01,8.064e+00
9.674e-01,9.639e+00
9.705e-01,1.169e+01
9.736e-01,1.445e+01
9.767e-01,1.834e+01
9.798e-01,2.420e+01
9.829e-01,3.411e+01
9.860e-01,5.563e+01
9.891e-01,2.900e+02
9.922e-01,0.000e+00
9.953e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_064.csv <==
transmittance,probability_density
3.971e-01,4.553e-06
4.002e-01,4.907e-06
4.032e-01,5.287e-06
4.062e-01,5.695e-06
4.092e-01,6.133e-06
4.123e-01,6.602e-06
4.153e-01,7.106e-06
4.183e-01,7.646e-06
4.213e-01,8.225e-06
4.243e-01,8.846e-06
4.274e-01,9.512e-06
4.304e-01,1.022e-05
4.334e-01,1.099e-05
4.364e-01,1.181e-05
4.395e-01,1.268e-05
4.425e-01,1.362e-05
4.455e-01,1.463e-05
4.485e-01,1.570e-05
4.515e-01,1.685e-05
4.546e-01,1.809e-05
4.576e-01,1.940e-05
4.606e-01,2.081e-05
4.636e-01,2.232e-05
4.666e-01,2.394e-05
4.697e-01,2.566e-05
4.727e-01,2.751e-05
4.757e-01,2.948e-05
4.787e-01,3.159e-05
4.818e-01,3.385e-05
4.848e-01,3.626e-05
4.878e-01,3.883e-05
4.908e-01,4.158e-05
4.938e-01,4.452e-05
4.969e-01,4.766e-05
4.999e-01,5.102e-05
5.029e-01,5.460e-05
5.059e-01,5.843e-05
5.090e-01,6.252e-05
5.120e-01,6.688e-05
5.150e-01,7.154e-05
5.180e-01,7.652e-05
5.210e-01,8.183e-05
5.241e-01,8.750e-05
5.271e-01,9.356e-05
5.301e-01,1.000e-04
5.331e-01,1.069e-04
5.362e-01,1.143e-04
5.392e-01,1.221e-04
5.422e-01,1.305e-04
5.452e-01,1.395e-04
5.482e-01,1.490e-04
5.513e-01,1.592e-04
5.543e-01,1.701e-04
5.573e-01,1.817e-04
5.603e-01,1.940e-04
5.633e-01,2.072e-04
5.664e-01,2.213e-04
5.694e-01,2.364e-04
5.724e-01,2.524e-04
5.754e-01,2.695e-04
5.785e-01,2.877e-04
5.815e-01,3.072e-04
5.845e-01,3.279e-04
5.875e-01,3.501e-04
5.905e-01,3.737e-04
5.936e-01,3.989e-04
5.966e-01,4.258e-04
5.996e-01,4.545e-04
6.026e-01,4.851e-04
6.057e-01,5.177e-04
6.087e-01,5.526e-04
6.117e-01,5.897e-04
6.147e-01,6.294e-04
6.177e-01,6.717e-04
6.208e-01,7.168e-04
6.238e-01,7.649e-04
6.268e-01,8.163e-04
6.298e-01,8.712e-04
6.328e-01,9.297e-04
6.359e-01,9.922e-04
6.389e-01,1.059e-03
6.419e-01,1.130e-03
6.449e-01,1.206e-03
6.480e-01,1.287e-03
6.510e-01,1.374e-03
6.540e-01,1.466e-03
6.570e-01,1.565e-03
6.600e-01,1.670e-03
6.631e-01,1.783e-03
6.661e-01,1.903e-03
6.691e-01,2.031e-03
6.721e-01,2.169e-03
6.752e-01,2.315e-03
6.782e-01,2.472e-03
6.812e-01,2.639e-03
6.842e-01,2.818e-03
6.872e-01,3.009e-03
6.903e-01,3.214e-03
6.933e-01,3.432e-03
6.963e-01,3.666e-03
6.993e-01,3.916e-03
7.024e-01,4.183e-03
7.054e-01,4.469e-03
7.084e-01,4.775e-03
7.114e-01,5.103e-03
7.144e-01,5.454e-03
7.175e-01,5.829e-03
7.205e-01,6.231e-03
7.235e-01,6.661e-03
7.265e-01,7.123e-03
7.295e-01,7.617e-03
7.326e-01,8.146e-03
7.356e-01,8.714e-03
7.386e-01,9.322e-03
7.416e-01,9.975e-03
7.447e-01,1.068e-02
7.477e-01,1.143e-02
7.507e-01,1.223e-02
7.537e-01,1.310e-02
7.567e-01,1.403e-02
7.598e-01,1.502e-02
7.628e-01,1.610e-02
7.658e-01,1.725e-02
7.688e-01,1.849e-02
7.719e-01,1.982e-02
7.749e-01,2.125e-02
7.779e-01,2.280e-02
7.809e-01,2.446e-02
7.839e-01,2.624e-02
7.870e-01,2.817e-02
7.900e-01,3.025e-02
7.930e-01,3.249e-02
7.960e-01,3.490e-02
7.990e-01,3.751e-02
8.021e-01,4.032e-02
8.051e-01,4.336e-02
8.081e-01,4.664e-02
8.111e-01,5.019e-02
8.142e-01,5.403e-02
8.172e-01,5.818e-02
8.202e-01,6.268e-02
8.232e-01,6.756e-02
8.262e-01,7.284e-02
8.293e-01,7.857e-02
8.323e-01,8.480e-02
8.353e-01,9.155e-02
8.383e-01,9.890e-02
8.414e-01,1.069e-01
8.444e-01,1.156e-01
8.474e-01,1.251e-01
8.504e-01,1.354e-01
8.534e-01,1.466e-01
8.565e-01,1.589e-01
8.595e-01,1.724e-01
8.625e-01,1.871e-01
8.655e-01,2.032e-01
8.686e-01,2.208e-01
8.716e-01,2.402e-01
8.746e-01,2.615e-01
8.776e-01,2.849e-01
8.806e-01,3.106e-01
8.837e-01,3.391e-01
8.867e-01,3.704e-01
8.897e-01,4.051e-01
8.927e-01,4.435e-01
8.957e-01,4.861e-01
8.988e-01,5.334e-01
9.018e-01,5.861e-01
9.048e-01,6.449e-01
9.078e-01,7.105e-01
9.109e-01,7.840e-01
9.139e-01,8.665e-01
9.169e-01,9.593e-01
9.199e-01,1.064e+00
9.229e-01,1.183e+00
9.260e-01,1.317e+00
9.290e-01,1.470e+00
9.320e-01,1.645e+00
9.350e-01,1.846e+00
9.381e-01,2.078e+00
9.411e-01,2.346e+00
9.441e-01,2.659e+00
9.471e-01,3.025e+00
9.501e-01,3.457e+00
9.532e-01,3.970e+00
9.562e-01,4.587e+00
9.592e-01,5.334e+00
9.622e-01,6.252e+00
9.652e-01,7.395e+00
9.683e-01,8.845e+00
9.713e-01,1.073e+01
9.743e-01,1.325e+01
9.773e-01,1.676e+01
9.804e-01,2.194e+01
9.834e-01,3.036e+01
9.864e-01,4.676e+01
9.894e-01,1.020e+02
9.924e-01,0.000e+00
9.955e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/moderate_inf/beam_wandering/0_065.csv <==
transmittance,probability_density
4.167e-01,4.560e-06
4.197e-01,4.900e-06
4.226e-01,5.265e-06
4.255e-01,5.655e-06
4.284e-01,6.073e-06
4.314e-01,6.520e-06
4.343e-01,6.999e-06
4.372e-01,7.511e-06
4.401e-01,8.059e-06
4.430e-01,8.646e-06
4.460e-01,9.273e-06
4.489e-01,9.944e-06
4.518e-01,1.066e-05
4.547e-01,1.143e-05
4.577e-01,1.225e-05
4.606e-01,1.312e-05
4.635e-01,1.406e-05
4.664e-01,1.506e-05
4.694e-01,1.613e-05
4.723e-01,1.727e-05
4.752e-01,1.849e-05
4.781e-01,1.980e-05
4.811e-01,2.119e-05
4.840e-01,2.268e-05
4.869e-01,2.427e-05
4.898e-01,2.596e-05
4.927e-01,2.777e-05
4.957e-01,2.970e-05
4.986e-01,3.176e-05
5.015e-01,3.397e-05
5.044e-01,3.631e-05
5.074e-01,3.882e-05
5.103e-01,4.150e-05
5.132e-01,4.435e-05
5.161e-01,4.739e-05
5.191e-01,5.064e-05
5.220e-01,5.411e-05
5.249e-01,5.780e-05
5.278e-01,6.174e-05
5.308e-01,6.595e-05
5.337e-01,7.043e-05
5.366e-01,7.522e-05
5.395e-01,8.032e-05
5.425e-01,8.575e-05
5.454e-01,9.155e-05
5.483e-01,9.774e-05
5.512e-01,1.043e-04
5.541e-01,1.114e-04
5.571e-01,1.189e-04
5.600e-01,1.268e-04
5.629e-01,1.354e-04
5.658e-01,1.444e-04
5.688e-01,1.541e-04
5.717e-01,1.644e-04
5.746e-01,1.754e-04
5.775e-01,1.872e-04
5.805e-01,1.997e-04
5.834e-01,2.130e-04
5.863e-01,2.272e-04
5.892e-01,2.424e-04
5.922e-01,2.585e-04
5.951e-01,2.757e-04
5.980e-01,2.941e-04
6.009e-01,3.137e-04
6.038e-01,3.345e-04
6.068e-01,3.568e-04
6.097e-01,3.805e-04
6.126e-01,4.058e-04
6.155e-01,4.328e-04
6.185e-01,4.615e-04
6.214e-01,4.922e-04
6.243e-01,5.249e-04
6.272e-01,5.597e-04
6.302e-01,5.969e-04
6.331e-01,6.366e-04
6.360e-01,6.789e-04
6.389e-01,7.240e-04
6.419e-01,7.721e-04
6.448e-01,8.235e-04
6.477e-01,8.782e-04
6.506e-01,9.367e-04
6.535e-01,9.990e-04
6.565e-01,1.066e-03
6.594e-01,1.137e-03
6.623e-01,1.212e-03
6.652e-01,1.293e-03
6.682e-01,1.380e-03
6.711e-01,1.472e-03
6.740e-01,1.570e-03
6.769e-01,1.676e-03
6.799e-01,1.788e-03
6.828e-01,1.908e-03
6.857e-01,2.036e-03
6.886e-01,2.173e-03
6.916e-01,2.319e-03
6.945e-01,2.476e-03
6.974e-01,2.643e-03
7.003e-01,2.821e-03
7.033e-01,3.012e-03
7.062e-01,3.217e-03
7.091e-01,3.435e-03
7.120e-01,3.669e-03
7.149e-01,3.919e-03
7.179e-01,4.186e-03
7.208e-01,4.472e-03
7.237e-01,4.779e-03
7.266e-01,5.107e-03
7.296e-01,5.458e-03
7.325e-01,5.835e-03
7.354e-01,6.238e-03
7.383e-01,6.670e-03
7.413e-01,7.133e-03
7.442e-01,7.630e-03
7.471e-01,8.162e-03
7.500e-01,8.733e-03
7.530e-01,9.346e-03
7.559e-01,1.000e-02
7.588e-01,1.071e-02
7.617e-01,1.147e-02
7.646e-01,1.228e-02
7.676e-01,1.316e-02
7.705e-01,1.410e-02
7.734e-01,1.511e-02
7.763e-01,1.619e-02
7.793e-01,1.736e-02
7.822e-01,1.862e-02
7.851e-01,1.998e-02
7.880e-01,2.144e-02
7.910e-01,2.301e-02
7.939e-01,2.470e-02
7.968e-01,2.653e-02
7.997e-01,2.850e-02
8.027e-01,3.063e-02
8.056e-01,3.292e-02
8.085e-01,3.540e-02
8.114e-01,3.808e-02
8.143e-01,4.098e-02
8.173e-01,4.412e-02
8.202e-01,4.751e-02
8.231e-01,5.119e-02
8.260e-01,5.517e-02
8.290e-01,5.948e-02
8.319e-01,6.417e-02
8.348e-01,6.925e-02
8.377e-01,7.477e-02
8.407e-01,8.077e-02
8.436e-01,8.730e-02
8.465e-01,9.441e-02
8.494e-01,1.021e-01
8.524e-01,1.106e-01
8.553e-01,1.198e-01
8.582e-01,1.298e-01
8.611e-01,1.408e-01
8.641e-01,1.529e-01
8.670e-01,1.660e-01
8.699e-01,1.804e-01
8.728e-01,1.963e-01
8.757e-01,2.137e-01
8.787e-01,2.328e-01
8.816e-01,2.538e-01
8.845e-01,2.770e-01
8.874e-01,3.027e-01
8.904e-01,3.310e-01
8.933e-01,3.623e-01
8.962e-01,3.971e-01
8.991e-01,4.357e-01
9.021e-01,4.786e-01
9.050e-01,5.265e-01
9.079e-01,5.799e-01
9.108e-01,6.397e-01
9.138e-01,7.067e-01
9.167e-01,7.821e-01
9.196e-01,8.670e-01
9.225e-01,9.629e-01
9.254e-01,1.072e+00
9.284e-01,1.195e+00
9.313e-01,1.336e+00
9.342e-01,1.497e+00
9.371e-01,1.683e+00
9.401e-01,1.897e+00
9.430e-01,2.145e+00
9.459e-01,2.435e+00
9.488e-01,2.775e+00
9.518e-01,3.176e+00
9.547e-01,3.654e+00
9.576e-01,4.228e+00
9.605e-01,4.925e+00
9.635e-01,5.780e+00
9.664e-01,6.846e+00
9.693e-01,8.198e+00
9.722e-01,9.948e+00
9.751e-01,1.228e+01
9.781e-01,1.550e+01
9.810e-01,2.020e+01
9.839e-01,2.763e+01
9.868e-01,4.121e+01
9.898e-01,7.642e+01
9.927e-01,0.000e+00
9.956e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/moderate_inf/beta/0_001.csv <==
transmittance,probability_density
3.234e-05,4.398e+02
9.702e-05,5.611e+02
1.617e-04,6.056e+02
2.264e-04,6.221e+02
2.911e-04,6.236e+02
3.557e-04,6.162e+02
4.204e-04,6.032e+02
4.851e-04,5.863e+02
5.498e-04,5.671e+02
6.145e-04,5.463e+02
6.791e-04,5.246e+02
7.438e-04,5.024e+02
8.085e-04,4.802e+02
8.732e-04,4.581e+02
9.379e-04,4.363e+02
1.003e-03,4.150e+02
1.067e-03,3.942e+02
1.132e-03,3.741e+02
1.197e-03,3.547e+02
1.261e-03,3.361e+02
1.326e-03,3.181e+02
1.391e-03,3.010e+02
1.455e-03,2.845e+02
1.520e-03,2.688e+02
1.585e-03,2.539e+02
1.649e-03,2.397e+02
1.714e-03,2.261e+02
1.779e-03,2.133e+02
1.843e-03,2.010e+02
1.908e-03,1.895e+02
1.973e-03,1.785e+02
2.037e-03,1.681e+02
2.102e-03,1.583e+02
2.167e-03,1.490e+02
2.231e-03,1.402e+02
2.296e-03,1.319e+02
2.361e-03,1.241e+02
2.426e-03,1.167e+02
2.490e-03,1.097e+02
2.555e-03,1.031e+02
2.620e-03,9.693e+01
2.684e-03,9.108e+01
2.749e-03,8.557e+01
2.814e-03,8.038e+01
2.878e-03,7.550e+01
2.943e-03,7.090e+01
3.008e-03,6.657e+01
3.072e-03,6.250e+01
3.137e-03,5.866e+01
3.202e-03,5.506e+01
3.266e-03,5.167e+01
3.331e-03,4.849e+01
3.396e-03,4.549e+01
3.460e-03,4.268e+01
3.525e-03,4.004e+01
3.590e-03,3.755e+01
3.654e-03,3.522e+01
3.719e-03,3.303e+01
3.784e-03,3.097e+01
3.848e-03,2.904e+01
3.913e-03,2.722e+01
3.978e-03,2.552e+01
4.043e-03,2.392e+01
4.107e-03,2.242e+01
4.172e-03,2.102e+01
4.237e-03,1.970e+01
4.301e-03,1.846e+01
4.366e-03,1.729e+01
4.431e-03,1.620e+01
4.495e-03,1.518e+01
4.560e-03,1.422e+01
4.625e-03,1.332e+01
4.689e-03,1.248e+01
4.754e-03,1.169e+01
4.819e-03,1.095e+01
4.883e-03,1.026e+01
4.948e-03,9.605e+00
5.013e-03,8.995e+00
5.077e-03,8.423e+00
5.142e-03,7.887e+00
5.207e-03,7.385e+00
5.271e-03,6.915e+00
5.336e-03,6.474e+00
5.401e-03,6.061e+00
5.465e-03,5.674e+00
5.530e-03,5.312e+00
5.595e-03,4.972e+00
5.660e-03,4.654e+00
5.724e-03,4.356e+00
5.789e-03,4.077e+00
5.854e-03,3.816e+00
5.918e-03,3.571e+00
5.983e-03,3.342e+00
6.048e-03,3.128e+00
6.112e-03,2.927e+00
6.177e-03,2.739e+00
6.242e-03,2.563e+00
6.306e-03,2.398e+00
6.371e-03,2.244e+00
6.436e-03,2.099e+00
6.500e-03,1.964e+00
6.565e-03,1.837e+00
6.630e-03,1.719e+00
6.694e-03,1.608e+00
6.759e-03,1.504e+00
6.824e-03,1.407e+00
6.888e-03,1.316e+00
6.953e-03,1.231e+00
7.018e-03,1.152e+00
7.082e-03,1.077e+00
7.147e-03,1.007e+00
7.212e-03,9.423e-01
7.277e-03,8.812e-01
7.341e-03,8.242e-01
7.406e-03,7.708e-01
7.471e-03,7.208e-01
7.535e-03,6.741e-01
7.600e-03,6.303e-01
7.665e-03,5.894e-01
7.729e-03,5.512e-01
7.794e-03,5.154e-01
7.859e-03,4.819e-01
7.923e-03,4.506e-01
7.988e-03,4.213e-01
8.053e-03,3.939e-01
8.117e-03,3.683e-01
8.182e-03,3.443e-01
8.247e-03,3.219e-01
8.311e-03,3.009e-01
8.376e-03,2.813e-01
8.441e-03,2.630e-01
8.505e-03,2.459e-01
8.570e-03,2.298e-01
8.635e-03,2.148e-01
8.699e-03,2.008e-01
8.764e-03,1.877e-01
8.829e-03,1.755e-01
8.894e-03,1.640e-01
8.958e-03,1.533e-01
9.023e-03,1.433e-01
9.088e-03,1.339e-01
9.152e-03,1.252e-01
9.217e-03,1.170e-01
9.282e-03,1.093e-01
9.346e-03,1.022e-01
9.411e-03,9.550e-02
9.476e-03,8.925e-02
9.540e-03,8.341e-02
9.605e-03,7.795e-02
9.670e-03,7.284e-02
9.734e-03,6.807e-02
9.799e-03,6.361e-02
9.864e-03,5.944e-02
9.928e-03,5.554e-02
9.993e-03,5.190e-02
1.006e-02,4.850e-02
1.012e-02,4.531e-02
1.019e-02,4.234e-02
1.025e-02,3.956e-02
1.032e-02,3.696e-02
1.038e-02,3.454e-02
1.045e-02,3.227e-02
1.051e-02,3.015e-02
1.058e-02,2.817e-02
1.064e-02,2.632e-02
1.070e-02,2.459e-02
1.077e-02,2.297e-02
1.083e-02,2.146e-02
1.090e-02,2.005e-02
1.096e-02,1.873e-02
1.103e-02,1.750e-02
1.109e-02,1.634e-02
1.116e-02,1.527e-02
1.122e-02,1.426e-02
1.129e-02,1.332e-02
1.135e-02,1.245e-02
1.142e-02,1.163e-02
1.148e-02,1.086e-02
1.155e-02,1.014e-02
1.161e-02,9.476e-03
1.167e-02,8.851e-03
1.174e-02,8.267e-03
1.180e-02,7.722e-03
1.187e-02,7.212e-03
1.193e-02,6.737e-03
1.200e-02,6.292e-03
1.206e-02,5.877e-03
1.213e-02,5.489e-03
1.219e-02,5.126e-03
1.226e-02,4.788e-03
1.232e-02,4.471e-03
1.239e-02,4.176e-03
1.245e-02,3.900e-03
1.252e-02,3.642e-03
1.258e-02,3.402e-03
1.264e-02,3.177e-03
1.271e-02,2.967e-03
1.277e-02,2.770e-03
1.284e-02,2.587e-03
1.290e-02,2.416e-03


==> anc/03_results/moderate_inf/beta/0_002.csv <==
transmittance,probability_density
1.193e-04,1.061e+02
3.580e-04,1.396e+02
5.966e-04,1.531e+02
8.353e-04,1.589e+02
1.074e-03,1.606e+02
1.313e-03,1.599e+02
1.551e-03,1.575e+02
1.790e-03,1.539e+02
2.028e-03,1.496e+02
2.267e-03,1.448e+02
2.506e-03,1.397e+02
2.744e-03,1.344e+02
2.983e-03,1.289e+02
3.222e-03,1.235e+02
3.460e-03,1.180e+02
3.699e-03,1.126e+02
3.938e-03,1.074e+02
4.176e-03,1.022e+02
4.415e-03,9.725e+01
4.654e-03,9.242e+01
4.892e-03,8.775e+01
5.131e-03,8.325e+01
5.370e-03,7.893e+01
5.608e-03,7.479e+01
5.847e-03,7.083e+01
6.085e-03,6.704e+01
6.324e-03,6.342e+01
6.563e-03,5.996e+01
6.801e-03,5.668e+01
7.040e-03,5.355e+01
7.279e-03,5.057e+01
7.517e-03,4.774e+01
7.756e-03,4.506e+01
7.995e-03,4.251e+01
8.233e-03,4.010e+01
8.472e-03,3.781e+01
8.711e-03,3.565e+01
8.949e-03,3.360e+01
9.188e-03,3.166e+01
9.426e-03,2.982e+01
9.665e-03,2.809e+01
9.904e-03,2.645e+01
1.014e-02,2.490e+01
1.038e-02,2.344e+01
1.062e-02,2.206e+01
1.086e-02,2.076e+01
1.110e-02,1.953e+01
1.134e-02,1.837e+01
1.157e-02,1.727e+01
1.181e-02,1.624e+01
1.205e-02,1.527e+01
1.229e-02,1.436e+01
1.253e-02,1.350e+01
1.277e-02,1.268e+01
1.301e-02,1.192e+01
1.324e-02,1.120e+01
1.348e-02,1.052e+01
1.372e-02,9.885e+00
1.396e-02,9.285e+00
1.420e-02,8.720e+00
1.444e-02,8.189e+00
1.468e-02,7.689e+00
1.492e-02,7.220e+00
1.515e-02,6.778e+00
1.539e-02,6.363e+00
1.563e-02,5.972e+00
1.587e-02,5.605e+00
1.611e-02,5.260e+00
1.635e-02,4.936e+00
1.659e-02,4.632e+00
1.682e-02,4.346e+00
1.706e-02,4.077e+00
1.730e-02,3.825e+00
1.754e-02,3.588e+00
1.778e-02,3.365e+00
1.802e-02,3.156e+00
1.826e-02,2.960e+00
1.849e-02,2.776e+00
1.873e-02,2.603e+00
1.897e-02,2.440e+00
1.921e-02,2.288e+00
1.945e-02,2.145e+00
1.969e-02,2.011e+00
1.993e-02,1.885e+00
2.017e-02,1.767e+00
2.040e-02,1.656e+00
2.064e-02,1.552e+00
2.088e-02,1.455e+00
2.112e-02,1.363e+00
2.136e-02,1.277e+00
2.160e-02,1.197e+00
2.184e-02,1.121e+00
2.207e-02,1.051e+00
2.231e-02,9.843e-01
2.255e-02,9.221e-01
2.279e-02,8.638e-01
2.303e-02,8.091e-01
2.327e-02,7.578e-01
2.351e-02,7.098e-01
2.375e-02,6.648e-01
2.398e-02,6.226e-01
2.422e-02,5.831e-01
2.446e-02,5.460e-01
2.470e-02,5.113e-01
2.494e-02,4.787e-01
2.518e-02,4.482e-01
2.542e-02,4.197e-01
2.565e-02,3.929e-01
2.589e-02,3.678e-01
2.613e-02,3.443e-01
2.637e-02,3.223e-01
2.661e-02,3.017e-01
2.685e-02,2.824e-01
2.709e-02,2.644e-01
2.732e-02,2.474e-01
2.756e-02,2.316e-01
2.780e-02,2.167e-01
2.804e-02,2.028e-01
2.828e-02,1.898e-01
2.852e-02,1.776e-01
2.876e-02,1.662e-01
2.900e-02,1.555e-01
2.923e-02,1.455e-01
2.947e-02,1.361e-01
2.971e-02,1.274e-01
2.995e-02,1.191e-01
3.019e-02,1.115e-01
3.043e-02,1.043e-01
3.067e-02,9.754e-02
3.090e-02,9.124e-02
3.114e-02,8.535e-02
3.138e-02,7.983e-02
3.162e-02,7.466e-02
3.186e-02,6.983e-02
3.210e-02,6.531e-02
3.234e-02,6.108e-02
3.258e-02,5.712e-02
3.281e-02,5.342e-02
3.305e-02,4.995e-02
3.329e-02,4.671e-02
3.353e-02,4.368e-02
3.377e-02,4.084e-02
3.401e-02,3.818e-02
3.425e-02,3.570e-02
3.448e-02,3.338e-02
3.472e-02,3.121e-02
3.496e-02,2.917e-02
3.520e-02,2.727e-02
3.544e-02,2.550e-02
3.568e-02,2.383e-02
3.592e-02,2.228e-02
3.615e-02,2.082e-02
3.639e-02,1.946e-02
3.663e-02,1.819e-02
3.687e-02,1.700e-02
3.711e-02,1.589e-02
3.735e-02,1.485e-02
3.759e-02,1.388e-02
3.783e-02,1.297e-02
3.806e-02,1.212e-02
3.830e-02,1.133e-02
3.854e-02,1.059e-02
3.878e-02,9.892e-03
3.902e-02,9.243e-03
3.926e-02,8.636e-03
3.950e-02,8.069e-03
3.973e-02,7.539e-03
3.997e-02,7.044e-03
4.021e-02,6.581e-03
4.045e-02,6.148e-03
4.069e-02,5.744e-03
4.093e-02,5.366e-03
4.117e-02,5.012e-03
4.140e-02,4.682e-03
4.164e-02,4.374e-03
4.188e-02,4.085e-03
4.212e-02,3.816e-03
4.236e-02,3.564e-03
4.260e-02,3.329e-03
4.284e-02,3.109e-03
4.308e-02,2.904e-03
4.331e-02,2.712e-03
4.355e-02,2.533e-03
4.379e-02,2.365e-03
4.403e-02,2.209e-03
4.427e-02,2.063e-03
4.451e-02,1.926e-03
4.475e-02,1.799e-03
4.498e-02,1.679e-03
4.522e-02,1.568e-03
4.546e-02,1.464e-03
4.570e-02,1.367e-03
4.594e-02,1.276e-03
4.618e-02,1.192e-03
4.642e-02,1.113e-03
4.666e-02,1.039e-03
4.689e-02,9.697e-04
4.713e-02,9.052e-04
4.737e-02,8.450e-04
4.761e-02,7.888e-04


==> anc/03_results/moderate_inf/beta/0_003.csv <==
transmittance,probability_density
2.464e-04,4.401e+01
7.393e-04,6.031e+01
1.232e-03,6.744e+01
1.725e-03,7.101e+01
2.218e-03,7.260e+01
2.711e-03,7.293e+01
3.204e-03,7.241e+01
3.696e-03,7.131e+01
4.189e-03,6.978e+01
4.682e-03,6.796e+01
5.175e-03,6.592e+01
5.668e-03,6.375e+01
6.161e-03,6.148e+01
6.654e-03,5.916e+01
7.146e-03,5.682e+01
7.639e-03,5.448e+01
8.132e-03,5.216e+01
8.625e-03,4.987e+01
9.118e-03,4.763e+01
9.611e-03,4.544e+01
1.010e-02,4.331e+01
1.060e-02,4.125e+01
1.109e-02,3.925e+01
1.158e-02,3.733e+01
1.207e-02,3.547e+01
1.257e-02,3.369e+01
1.306e-02,3.197e+01
1.355e-02,3.033e+01
1.405e-02,2.876e+01
1.454e-02,2.726e+01
1.503e-02,2.582e+01
1.552e-02,2.445e+01
1.602e-02,2.315e+01
1.651e-02,2.191e+01
1.700e-02,2.072e+01
1.750e-02,1.960e+01
1.799e-02,1.852e+01
1.848e-02,1.751e+01
1.897e-02,1.654e+01
1.947e-02,1.562e+01
1.996e-02,1.475e+01
2.045e-02,1.393e+01
2.095e-02,1.315e+01
2.144e-02,1.241e+01
2.193e-02,1.171e+01
2.242e-02,1.104e+01
2.292e-02,1.041e+01
2.341e-02,9.818e+00
2.390e-02,9.256e+00
2.440e-02,8.724e+00
2.489e-02,8.221e+00
2.538e-02,7.746e+00
2.587e-02,7.298e+00
2.637e-02,6.874e+00
2.686e-02,6.473e+00
2.735e-02,6.096e+00
2.785e-02,5.739e+00
2.834e-02,5.402e+00
2.883e-02,5.085e+00
2.932e-02,4.785e+00
2.982e-02,4.503e+00
3.031e-02,4.237e+00
3.080e-02,3.986e+00
3.130e-02,3.749e+00
3.179e-02,3.526e+00
3.228e-02,3.316e+00
3.277e-02,3.118e+00
3.327e-02,2.931e+00
3.376e-02,2.756e+00
3.425e-02,2.590e+00
3.475e-02,2.435e+00
3.524e-02,2.288e+00
3.573e-02,2.150e+00
3.622e-02,2.020e+00
3.672e-02,1.898e+00
3.721e-02,1.783e+00
3.770e-02,1.675e+00
3.820e-02,1.573e+00
3.869e-02,1.477e+00
3.918e-02,1.387e+00
3.967e-02,1.303e+00
4.017e-02,1.223e+00
4.066e-02,1.148e+00
4.115e-02,1.078e+00
4.165e-02,1.012e+00
4.214e-02,9.497e-01
4.263e-02,8.913e-01
4.312e-02,8.364e-01
4.362e-02,7.848e-01
4.411e-02,7.364e-01
4.460e-02,6.909e-01
4.510e-02,6.481e-01
4.559e-02,6.080e-01
4.608e-02,5.703e-01
4.657e-02,5.349e-01
4.707e-02,5.016e-01
4.756e-02,4.704e-01
4.805e-02,4.411e-01
4.855e-02,4.136e-01
4.904e-02,3.878e-01
4.953e-02,3.636e-01
5.002e-02,3.408e-01
5.052e-02,3.195e-01
5.101e-02,2.995e-01
5.150e-02,2.807e-01
5.200e-02,2.631e-01
5.249e-02,2.465e-01
5.298e-02,2.310e-01
5.347e-02,2.165e-01
5.397e-02,2.028e-01
5.446e-02,1.900e-01
5.495e-02,1.780e-01
5.545e-02,1.668e-01
5.594e-02,1.562e-01
5.643e-02,1.463e-01
5.692e-02,1.370e-01
5.742e-02,1.283e-01
5.791e-02,1.202e-01
5.840e-02,1.125e-01
5.890e-02,1.054e-01
5.939e-02,9.867e-02
5.988e-02,9.238e-02
6.037e-02,8.649e-02
6.087e-02,8.096e-02
6.136e-02,7.579e-02
6.185e-02,7.094e-02
6.235e-02,6.640e-02
6.284e-02,6.215e-02
6.333e-02,5.816e-02
6.382e-02,5.443e-02
6.432e-02,5.093e-02
6.481e-02,4.766e-02
6.530e-02,4.459e-02
6.580e-02,4.172e-02
6.629e-02,3.903e-02
6.678e-02,3.651e-02
6.727e-02,3.416e-02
6.777e-02,3.195e-02
6.826e-02,2.988e-02
6.875e-02,2.795e-02
6.925e-02,2.614e-02
6.974e-02,2.445e-02
7.023e-02,2.286e-02
7.072e-02,2.138e-02
7.122e-02,1.999e-02
7.171e-02,1.869e-02
7.220e-02,1.747e-02
7.270e-02,1.634e-02
7.319e-02,1.527e-02
7.368e-02,1.428e-02
7.417e-02,1.334e-02
7.467e-02,1.247e-02
7.516e-02,1.166e-02
7.565e-02,1.090e-02
7.615e-02,1.018e-02
7.664e-02,9.516e-03
7.713e-02,8.892e-03
7.762e-02,8.309e-03
7.812e-02,7.763e-03
7.861e-02,7.253e-03
7.910e-02,6.776e-03
7.960e-02,6.331e-03
8.009e-02,5.914e-03
8.058e-02,5.524e-03
8.107e-02,5.160e-03
8.157e-02,4.820e-03
8.206e-02,4.501e-03
8.255e-02,4.204e-03
8.305e-02,3.926e-03
8.354e-02,3.666e-03
8.403e-02,3.424e-03
8.452e-02,3.197e-03
8.502e-02,2.985e-03
8.551e-02,2.787e-03
8.600e-02,2.602e-03
8.650e-02,2.429e-03
8.699e-02,2.267e-03
8.748e-02,2.117e-03
8.797e-02,1.976e-03
8.847e-02,1.844e-03
8.896e-02,1.721e-03
8.945e-02,1.606e-03
8.995e-02,1.499e-03
9.044e-02,1.399e-03
9.093e-02,1.305e-03
9.142e-02,1.218e-03
9.192e-02,1.137e-03
9.241e-02,1.060e-03
9.290e-02,9.893e-04
9.340e-02,9.229e-04
9.389e-02,8.610e-04
9.438e-02,8.032e-04
9.487e-02,7.492e-04
9.537e-02,6.988e-04
9.586e-02,6.518e-04
9.635e-02,6.079e-04
9.685e-02,5.669e-04
9.734e-02,5.287e-04
9.783e-02,4.930e-04
9.832e-02,4.597e-04


==> anc/03_results/moderate_inf/beta/0_004.csv <==
transmittance,probability_density
4.103e-04,2.142e+01
1.231e-03,3.098e+01
2.052e-03,3.558e+01
2.872e-03,3.817e+01
3.693e-03,3.959e+01
4.513e-03,4.026e+01
5.334e-03,4.041e+01
6.155e-03,4.017e+01
6.975e-03,3.966e+01
7.796e-03,3.893e+01
8.616e-03,3.805e+01
9.437e-03,3.705e+01
1.026e-02,3.598e+01
1.108e-02,3.484e+01
1.190e-02,3.367e+01
1.272e-02,3.247e+01
1.354e-02,3.126e+01
1.436e-02,3.005e+01
1.518e-02,2.885e+01
1.600e-02,2.767e+01
1.682e-02,2.650e+01
1.764e-02,2.536e+01
1.846e-02,2.425e+01
1.928e-02,2.317e+01
2.010e-02,2.211e+01
2.093e-02,2.109e+01
2.175e-02,2.011e+01
2.257e-02,1.916e+01
2.339e-02,1.824e+01
2.421e-02,1.736e+01
2.503e-02,1.651e+01
2.585e-02,1.570e+01
2.667e-02,1.492e+01
2.749e-02,1.417e+01
2.831e-02,1.345e+01
2.913e-02,1.277e+01
2.995e-02,1.212e+01
3.077e-02,1.149e+01
3.159e-02,1.089e+01
3.241e-02,1.033e+01
3.323e-02,9.785e+00
3.405e-02,9.269e+00
3.488e-02,8.778e+00
3.570e-02,8.310e+00
3.652e-02,7.866e+00
3.734e-02,7.443e+00
3.816e-02,7.041e+00
3.898e-02,6.660e+00
3.980e-02,6.297e+00
4.062e-02,5.954e+00
4.144e-02,5.627e+00
4.226e-02,5.318e+00
4.308e-02,5.024e+00
4.390e-02,4.746e+00
4.472e-02,4.482e+00
4.554e-02,4.232e+00
4.636e-02,3.995e+00
4.718e-02,3.771e+00
4.801e-02,3.559e+00
4.883e-02,3.358e+00
4.965e-02,3.168e+00
5.047e-02,2.989e+00
5.129e-02,2.819e+00
5.211e-02,2.658e+00
5.293e-02,2.506e+00
5.375e-02,2.362e+00
5.457e-02,2.227e+00
5.539e-02,2.098e+00
5.621e-02,1.977e+00
5.703e-02,1.863e+00
5.785e-02,1.755e+00
5.867e-02,1.653e+00
5.949e-02,1.557e+00
6.031e-02,1.466e+00
6.113e-02,1.380e+00
6.196e-02,1.299e+00
6.278e-02,1.223e+00
6.360e-02,1.151e+00
6.442e-02,1.083e+00
6.524e-02,1.019e+00
6.606e-02,9.587e-01
6.688e-02,9.019e-01
6.770e-02,8.483e-01
6.852e-02,7.978e-01
6.934e-02,7.502e-01
7.016e-02,7.054e-01
7.098e-02,6.632e-01
7.180e-02,6.235e-01
7.262e-02,5.860e-01
7.344e-02,5.508e-01
7.426e-02,5.176e-01
7.508e-02,4.864e-01
7.591e-02,4.570e-01
7.673e-02,4.293e-01
7.755e-02,4.033e-01
7.837e-02,3.788e-01
7.919e-02,3.557e-01
8.001e-02,3.340e-01
8.083e-02,3.137e-01
8.165e-02,2.945e-01
8.247e-02,2.765e-01
8.329e-02,2.595e-01
8.411e-02,2.436e-01
8.493e-02,2.286e-01
8.575e-02,2.145e-01
8.657e-02,2.013e-01
8.739e-02,1.889e-01
8.821e-02,1.772e-01
8.904e-02,1.662e-01
8.986e-02,1.559e-01
9.068e-02,1.462e-01
9.150e-02,1.371e-01
9.232e-02,1.286e-01
9.314e-02,1.206e-01
9.396e-02,1.130e-01
9.478e-02,1.060e-01
9.560e-02,9.932e-02
9.642e-02,9.309e-02
9.724e-02,8.724e-02
9.806e-02,8.176e-02
9.888e-02,7.661e-02
9.970e-02,7.178e-02
1.005e-01,6.725e-02
1.013e-01,6.300e-02
1.022e-01,5.901e-02
1.030e-01,5.527e-02
1.038e-01,5.176e-02
1.046e-01,4.847e-02
1.054e-01,4.539e-02
1.063e-01,4.249e-02
1.071e-01,3.978e-02
1.079e-01,3.724e-02
1.087e-01,3.486e-02
1.096e-01,3.263e-02
1.104e-01,3.054e-02
1.112e-01,2.858e-02
1.120e-01,2.674e-02
1.128e-01,2.502e-02
1.137e-01,2.341e-02
1.145e-01,2.190e-02
1.153e-01,2.048e-02
1.161e-01,1.916e-02
1.169e-01,1.792e-02
1.178e-01,1.675e-02
1.186e-01,1.567e-02
1.194e-01,1.465e-02
1.202e-01,1.370e-02
1.210e-01,1.280e-02
1.219e-01,1.197e-02
1.227e-01,1.119e-02
1.235e-01,1.046e-02
1.243e-01,9.771e-03
1.251e-01,9.131e-03
1.260e-01,8.532e-03
1.268e-01,7.972e-03
1.276e-01,7.447e-03
1.284e-01,6.957e-03
1.292e-01,6.498e-03
1.301e-01,6.069e-03
1.309e-01,5.668e-03
1.317e-01,5.293e-03
1.325e-01,4.943e-03
1.333e-01,4.615e-03
1.342e-01,4.309e-03
1.350e-01,4.022e-03
1.358e-01,3.755e-03
1.366e-01,3.505e-03
1.375e-01,3.271e-03
1.383e-01,3.053e-03
1.391e-01,2.849e-03
1.399e-01,2.658e-03
1.407e-01,2.480e-03
1.416e-01,2.314e-03
1.424e-01,2.158e-03
1.432e-01,2.013e-03
1.440e-01,1.878e-03
1.448e-01,1.751e-03
1.457e-01,1.633e-03
1.465e-01,1.523e-03
1.473e-01,1.420e-03
1.481e-01,1.324e-03
1.489e-01,1.234e-03
1.498e-01,1.150e-03
1.506e-01,1.072e-03
1.514e-01,9.994e-04
1.522e-01,9.313e-04
1.530e-01,8.679e-04
1.539e-01,8.087e-04
1.547e-01,7.535e-04
1.555e-01,7.020e-04
1.563e-01,6.539e-04
1.571e-01,6.091e-04
1.580e-01,5.673e-04
1.588e-01,5.284e-04
1.596e-01,4.921e-04
1.604e-01,4.582e-04
1.612e-01,4.266e-04
1.621e-01,3.972e-04
1.629e-01,3.698e-04
1.637e-01,3.442e-04


==> anc/03_results/moderate_inf/beta/0_005.csv <==
transmittance,probability_density
5.882e-04,1.186e+01
1.765e-03,1.820e+01
2.941e-03,2.152e+01
4.118e-03,2.355e+01
5.294e-03,2.481e+01
6.470e-03,2.556e+01
7.647e-03,2.595e+01
8.823e-03,2.606e+01
1.000e-02,2.596e+01
1.118e-02,2.570e+01
1.235e-02,2.531e+01
1.353e-02,2.483e+01
1.471e-02,2.428e+01
1.588e-02,2.367e+01
1.706e-02,2.301e+01
1.823e-02,2.233e+01
1.941e-02,2.162e+01
2.059e-02,2.090e+01
2.176e-02,2.018e+01
2.294e-02,1.945e+01
2.412e-02,1.873e+01
2.529e-02,1.801e+01
2.647e-02,1.730e+01
2.765e-02,1.661e+01
2.882e-02,1.592e+01
3.000e-02,1.526e+01
3.118e-02,1.461e+01
3.235e-02,1.398e+01
3.353e-02,1.336e+01
3.471e-02,1.277e+01
3.588e-02,1.219e+01
3.706e-02,1.164e+01
3.823e-02,1.110e+01
3.941e-02,1.059e+01
4.059e-02,1.009e+01
4.176e-02,9.611e+00
4.294e-02,9.152e+00
4.412e-02,8.711e+00
4.529e-02,8.288e+00
4.647e-02,7.882e+00
4.765e-02,7.494e+00
4.882e-02,7.123e+00
5.000e-02,6.767e+00
5.118e-02,6.427e+00
5.235e-02,6.103e+00
5.353e-02,5.793e+00
5.470e-02,5.497e+00
5.588e-02,5.215e+00
5.706e-02,4.946e+00
5.823e-02,4.689e+00
5.941e-02,4.445e+00
6.059e-02,4.213e+00
6.176e-02,3.991e+00
6.294e-02,3.780e+00
6.412e-02,3.580e+00
6.529e-02,3.390e+00
6.647e-02,3.208e+00
6.765e-02,3.036e+00
6.882e-02,2.873e+00
7.000e-02,2.718e+00
7.118e-02,2.570e+00
7.235e-02,2.430e+00
7.353e-02,2.298e+00
7.470e-02,2.172e+00
7.588e-02,2.052e+00
7.706e-02,1.939e+00
7.823e-02,1.832e+00
7.941e-02,1.730e+00
8.059e-02,1.634e+00
8.176e-02,1.543e+00
8.294e-02,1.456e+00
8.412e-02,1.374e+00
8.529e-02,1.297e+00
8.647e-02,1.224e+00
8.765e-02,1.155e+00
8.882e-02,1.089e+00
9.000e-02,1.027e+00
9.117e-02,9.683e-01
9.235e-02,9.129e-01
9.353e-02,8.605e-01
9.470e-02,8.110e-01
9.588e-02,7.643e-01
9.706e-02,7.201e-01
9.823e-02,6.784e-01
9.941e-02,6.390e-01
1.006e-01,6.017e-01
1.018e-01,5.666e-01
1.029e-01,5.335e-01
1.041e-01,5.022e-01
1.053e-01,4.727e-01
1.065e-01,4.448e-01
1.076e-01,4.186e-01
1.088e-01,3.938e-01
1.100e-01,3.704e-01
1.112e-01,3.484e-01
1.124e-01,3.277e-01
1.135e-01,3.081e-01
1.147e-01,2.897e-01
1.159e-01,2.723e-01
1.171e-01,2.560e-01
1.182e-01,2.406e-01
1.194e-01,2.261e-01
1.206e-01,2.124e-01
1.218e-01,1.995e-01
1.229e-01,1.874e-01
1.241e-01,1.760e-01
1.253e-01,1.653e-01
1.265e-01,1.552e-01
1.276e-01,1.457e-01
1.288e-01,1.368e-01
1.300e-01,1.284e-01
1.312e-01,1.205e-01
1.324e-01,1.130e-01
1.335e-01,1.061e-01
1.347e-01,9.950e-02
1.359e-01,9.333e-02
1.371e-01,8.753e-02
1.382e-01,8.208e-02
1.394e-01,7.697e-02
1.406e-01,7.216e-02
1.418e-01,6.764e-02
1.429e-01,6.340e-02
1.441e-01,5.942e-02
1.453e-01,5.568e-02
1.465e-01,5.216e-02
1.476e-01,4.887e-02
1.488e-01,4.578e-02
1.500e-01,4.287e-02
1.512e-01,4.015e-02
1.524e-01,3.760e-02
1.535e-01,3.520e-02
1.547e-01,3.295e-02
1.559e-01,3.084e-02
1.571e-01,2.887e-02
1.582e-01,2.701e-02
1.594e-01,2.527e-02
1.606e-01,2.365e-02
1.618e-01,2.212e-02
1.629e-01,2.069e-02
1.641e-01,1.935e-02
1.653e-01,1.809e-02
1.665e-01,1.692e-02
1.676e-01,1.582e-02
1.688e-01,1.478e-02
1.700e-01,1.382e-02
1.712e-01,1.291e-02
1.723e-01,1.207e-02
1.735e-01,1.127e-02
1.747e-01,1.053e-02
1.759e-01,9.838e-03
1.771e-01,9.188e-03
1.782e-01,8.581e-03
1.794e-01,8.012e-03
1.806e-01,7.480e-03
1.818e-01,6.983e-03
1.829e-01,6.518e-03
1.841e-01,6.083e-03
1.853e-01,5.677e-03
1.865e-01,5.297e-03
1.876e-01,4.942e-03
1.888e-01,4.610e-03
1.900e-01,4.300e-03
1.912e-01,4.010e-03
1.923e-01,3.739e-03
1.935e-01,3.486e-03
1.947e-01,3.250e-03
1.959e-01,3.030e-03
1.971e-01,2.824e-03
1.982e-01,2.632e-03
1.994e-01,2.452e-03
2.006e-01,2.285e-03
2.018e-01,2.128e-03
2.029e-01,1.982e-03
2.041e-01,1.846e-03
2.053e-01,1.719e-03
2.065e-01,1.601e-03
2.076e-01,1.490e-03
2.088e-01,1.387e-03
2.100e-01,1.291e-03
2.112e-01,1.202e-03
2.123e-01,1.118e-03
2.135e-01,1.041e-03
2.147e-01,9.681e-04
2.159e-01,9.005e-04
2.171e-01,8.375e-04
2.182e-01,7.788e-04
2.194e-01,7.242e-04
2.206e-01,6.733e-04
2.218e-01,6.259e-04
2.229e-01,5.818e-04
2.241e-01,5.407e-04
2.253e-01,5.024e-04
2.265e-01,4.668e-04
2.276e-01,4.337e-04
2.288e-01,4.029e-04
2.300e-01,3.742e-04
2.312e-01,3.475e-04
2.323e-01,3.226e-04
2.335e-01,2.995e-04
2.347e-01,2.781e-04


==> anc/03_results/moderate_inf/beta/0_006.csv <==
transmittance,probability_density
8.005e-04,6.863e+00
2.402e-03,1.126e+01
4.003e-03,1.375e+01
5.604e-03,1.538e+01
7.205e-03,1.648e+01
8.806e-03,1.721e+01
1.041e-02,1.767e+01
1.201e-02,1.793e+01
1.361e-02,1.802e+01
1.521e-02,1.799e+01
1.681e-02,1.785e+01
1.841e-02,1.764e+01
2.001e-02,1.735e+01
2.161e-02,1.702e+01
2.322e-02,1.664e+01
2.482e-02,1.624e+01
2.642e-02,1.580e+01
2.802e-02,1.535e+01
2.962e-02,1.489e+01
3.122e-02,1.442e+01
3.282e-02,1.394e+01
3.442e-02,1.346e+01
3.602e-02,1.298e+01
3.762e-02,1.251e+01
3.923e-02,1.204e+01
4.083e-02,1.158e+01
4.243e-02,1.112e+01
4.403e-02,1.068e+01
4.563e-02,1.024e+01
4.723e-02,9.816e+00
4.883e-02,9.402e+00
5.043e-02,9.001e+00
5.203e-02,8.611e+00
5.364e-02,8.233e+00
5.524e-02,7.867e+00
5.684e-02,7.514e+00
5.844e-02,7.173e+00
6.004e-02,6.844e+00
6.164e-02,6.528e+00
6.324e-02,6.223e+00
6.484e-02,5.930e+00
6.644e-02,5.648e+00
6.804e-02,5.378e+00
6.965e-02,5.118e+00
7.125e-02,4.870e+00
7.285e-02,4.631e+00
7.445e-02,4.403e+00
7.605e-02,4.185e+00
7.765e-02,3.976e+00
7.925e-02,3.776e+00
8.085e-02,3.586e+00
8.245e-02,3.404e+00
8.406e-02,3.230e+00
8.566e-02,3.064e+00
8.726e-02,2.906e+00
8.886e-02,2.755e+00
9.046e-02,2.611e+00
9.206e-02,2.474e+00
9.366e-02,2.344e+00
9.526e-02,2.220e+00
9.686e-02,2.102e+00
9.846e-02,1.990e+00
1.001e-01,1.883e+00
1.017e-01,1.782e+00
1.033e-01,1.686e+00
1.049e-01,1.594e+00
1.065e-01,1.507e+00
1.081e-01,1.425e+00
1.097e-01,1.347e+00
1.113e-01,1.272e+00
1.129e-01,1.202e+00
1.145e-01,1.135e+00
1.161e-01,1.072e+00
1.177e-01,1.012e+00
1.193e-01,9.552e-01
1.209e-01,9.014e-01
1.225e-01,8.504e-01
1.241e-01,8.022e-01
1.257e-01,7.565e-01
1.273e-01,7.133e-01
1.289e-01,6.724e-01
1.305e-01,6.338e-01
1.321e-01,5.972e-01
1.337e-01,5.627e-01
1.353e-01,5.300e-01
1.369e-01,4.992e-01
1.385e-01,4.700e-01
1.401e-01,4.425e-01
1.417e-01,4.165e-01
1.433e-01,3.920e-01
1.449e-01,3.688e-01
1.465e-01,3.469e-01
1.481e-01,3.263e-01
1.497e-01,3.069e-01
1.513e-01,2.885e-01
1.529e-01,2.712e-01
1.545e-01,2.549e-01
1.561e-01,2.395e-01
1.577e-01,2.250e-01
1.593e-01,2.114e-01
1.609e-01,1.985e-01
1.625e-01,1.864e-01
1.641e-01,1.750e-01
1.657e-01,1.643e-01
1.673e-01,1.542e-01
1.689e-01,1.447e-01
1.705e-01,1.357e-01
1.721e-01,1.273e-01
1.737e-01,1.194e-01
1.753e-01,1.120e-01
1.769e-01,1.050e-01
1.785e-01,9.840e-02
1.801e-01,9.222e-02
1.817e-01,8.641e-02
1.833e-01,8.095e-02
1.849e-01,7.583e-02
1.865e-01,7.102e-02
1.881e-01,6.650e-02
1.897e-01,6.226e-02
1.913e-01,5.827e-02
1.929e-01,5.454e-02
1.945e-01,5.103e-02
1.961e-01,4.774e-02
1.977e-01,4.466e-02
1.993e-01,4.177e-02
2.009e-01,3.905e-02
2.025e-01,3.651e-02
2.041e-01,3.413e-02
2.057e-01,3.190e-02
2.073e-01,2.980e-02
2.089e-01,2.784e-02
2.105e-01,2.601e-02
2.121e-01,2.429e-02
2.137e-01,2.268e-02
2.153e-01,2.117e-02
2.169e-01,1.976e-02
2.185e-01,1.845e-02
2.201e-01,1.721e-02
2.217e-01,1.606e-02
2.233e-01,1.498e-02
2.249e-01,1.397e-02
2.265e-01,1.302e-02
2.281e-01,1.214e-02
2.298e-01,1.132e-02
2.314e-01,1.055e-02
2.330e-01,9.828e-03
2.346e-01,9.156e-03
2.362e-01,8.528e-03
2.378e-01,7.942e-03
2.394e-01,7.395e-03
2.410e-01,6.884e-03
2.426e-01,6.408e-03
2.442e-01,5.963e-03
2.458e-01,5.548e-03
2.474e-01,5.161e-03
2.490e-01,4.800e-03
2.506e-01,4.464e-03
2.522e-01,4.150e-03
2.538e-01,3.858e-03
2.554e-01,3.586e-03
2.570e-01,3.332e-03
2.586e-01,3.096e-03
2.602e-01,2.876e-03
2.618e-01,2.671e-03
2.634e-01,2.480e-03
2.650e-01,2.302e-03
2.666e-01,2.137e-03
2.682e-01,1.983e-03
2.698e-01,1.840e-03
2.714e-01,1.707e-03
2.730e-01,1.583e-03
2.746e-01,1.468e-03
2.762e-01,1.361e-03
2.778e-01,1.262e-03
2.794e-01,1.170e-03
2.810e-01,1.084e-03
2.826e-01,1.004e-03
2.842e-01,9.300e-04
2.858e-01,8.613e-04
2.874e-01,7.975e-04
2.890e-01,7.383e-04
2.906e-01,6.833e-04
2.922e-01,6.323e-04
2.938e-01,5.850e-04
2.954e-01,5.411e-04
2.970e-01,5.004e-04
2.986e-01,4.627e-04
3.002e-01,4.278e-04
3.018e-01,3.954e-04
3.034e-01,3.653e-04
3.050e-01,3.375e-04
3.066e-01,3.118e-04
3.082e-01,2.879e-04
3.098e-01,2.659e-04
3.114e-01,2.454e-04
3.130e-01,2.265e-04
3.146e-01,2.090e-04
3.162e-01,1.928e-04
3.178e-01,1.779e-04
3.194e-01,1.640e-04


==> anc/03_results/moderate_inf/beta/0_007.csv <==
transmittance,probability_density
1.027e-03,3.980e+00
3.080e-03,7.060e+00
5.133e-03,8.949e+00
7.186e-03,1.027e+01
9.239e-03,1.122e+01
1.129e-02,1.191e+01
1.335e-02,1.240e+01
1.540e-02,1.273e+01
1.745e-02,1.294e+01
1.950e-02,1.305e+01
2.156e-02,1.307e+01
2.361e-02,1.302e+01
2.566e-02,1.291e+01
2.772e-02,1.276e+01
2.977e-02,1.257e+01
3.182e-02,1.234e+01
3.388e-02,1.209e+01
3.593e-02,1.182e+01
3.798e-02,1.153e+01
4.004e-02,1.123e+01
4.209e-02,1.092e+01
4.414e-02,1.060e+01
4.620e-02,1.027e+01
4.825e-02,9.947e+00
5.030e-02,9.620e+00
5.236e-02,9.294e+00
5.441e-02,8.969e+00
5.646e-02,8.648e+00
5.851e-02,8.331e+00
6.057e-02,8.019e+00
6.262e-02,7.713e+00
6.467e-02,7.413e+00
6.673e-02,7.119e+00
6.878e-02,6.833e+00
7.083e-02,6.554e+00
7.289e-02,6.282e+00
7.494e-02,6.019e+00
7.699e-02,5.763e+00
7.905e-02,5.515e+00
8.110e-02,5.275e+00
8.315e-02,5.043e+00
8.521e-02,4.818e+00
8.726e-02,4.602e+00
8.931e-02,4.393e+00
9.137e-02,4.192e+00
9.342e-02,3.999e+00
9.547e-02,3.813e+00
9.752e-02,3.634e+00
9.958e-02,3.462e+00
1.016e-01,3.297e+00
1.037e-01,3.138e+00
1.057e-01,2.987e+00
1.078e-01,2.841e+00
1.098e-01,2.702e+00
1.119e-01,2.568e+00
1.139e-01,2.441e+00
1.160e-01,2.319e+00
1.181e-01,2.202e+00
1.201e-01,2.091e+00
1.222e-01,1.984e+00
1.242e-01,1.883e+00
1.263e-01,1.786e+00
1.283e-01,1.693e+00
1.304e-01,1.605e+00
1.324e-01,1.521e+00
1.345e-01,1.441e+00
1.365e-01,1.365e+00
1.386e-01,1.293e+00
1.406e-01,1.224e+00
1.427e-01,1.158e+00
1.447e-01,1.096e+00
1.468e-01,1.036e+00
1.489e-01,9.799e-01
1.509e-01,9.264e-01
1.530e-01,8.756e-01
1.550e-01,8.273e-01
1.571e-01,7.815e-01
1.591e-01,7.380e-01
1.612e-01,6.968e-01
1.632e-01,6.577e-01
1.653e-01,6.207e-01
1.673e-01,5.856e-01
1.694e-01,5.523e-01
1.714e-01,5.208e-01
1.735e-01,4.910e-01
1.755e-01,4.628e-01
1.776e-01,4.361e-01
1.797e-01,4.108e-01
1.817e-01,3.869e-01
1.838e-01,3.643e-01
1.858e-01,3.430e-01
1.879e-01,3.228e-01
1.899e-01,3.037e-01
1.920e-01,2.857e-01
1.940e-01,2.687e-01
1.961e-01,2.527e-01
1.981e-01,2.375e-01
2.002e-01,2.232e-01
2.022e-01,2.097e-01
2.043e-01,1.970e-01
2.063e-01,1.850e-01
2.084e-01,1.737e-01
2.104e-01,1.631e-01
2.125e-01,1.531e-01
2.146e-01,1.436e-01
2.166e-01,1.347e-01
2.187e-01,1.263e-01
2.207e-01,1.185e-01
2.228e-01,1.111e-01
2.248e-01,1.041e-01
2.269e-01,9.752e-02
2.289e-01,9.135e-02
2.310e-01,8.555e-02
2.330e-01,8.010e-02
2.351e-01,7.498e-02
2.371e-01,7.018e-02
2.392e-01,6.566e-02
2.412e-01,6.142e-02
2.433e-01,5.744e-02
2.454e-01,5.371e-02
2.474e-01,5.021e-02
2.495e-01,4.692e-02
2.515e-01,4.384e-02
2.536e-01,4.095e-02
2.556e-01,3.824e-02
2.577e-01,3.571e-02
2.597e-01,3.333e-02
2.618e-01,3.110e-02
2.638e-01,2.902e-02
2.659e-01,2.707e-02
2.679e-01,2.524e-02
2.700e-01,2.353e-02
2.720e-01,2.194e-02
2.741e-01,2.044e-02
2.761e-01,1.904e-02
2.782e-01,1.774e-02
2.803e-01,1.652e-02
2.823e-01,1.538e-02
2.844e-01,1.431e-02
2.864e-01,1.332e-02
2.885e-01,1.239e-02
2.905e-01,1.152e-02
2.926e-01,1.071e-02
2.946e-01,9.958e-03
2.967e-01,9.254e-03
2.987e-01,8.598e-03
3.008e-01,7.986e-03
3.028e-01,7.416e-03
3.049e-01,6.885e-03
3.069e-01,6.390e-03
3.090e-01,5.930e-03
3.111e-01,5.501e-03
3.131e-01,5.101e-03
3.152e-01,4.730e-03
3.172e-01,4.384e-03
3.193e-01,4.063e-03
3.213e-01,3.764e-03
3.234e-01,3.486e-03
3.254e-01,3.228e-03
3.275e-01,2.988e-03
3.295e-01,2.766e-03
3.316e-01,2.559e-03
3.336e-01,2.367e-03
3.357e-01,2.188e-03
3.377e-01,2.023e-03
3.398e-01,1.870e-03
3.418e-01,1.728e-03
3.439e-01,1.596e-03
3.460e-01,1.473e-03
3.480e-01,1.360e-03
3.501e-01,1.255e-03
3.521e-01,1.158e-03
3.542e-01,1.068e-03
3.562e-01,9.851e-04
3.583e-01,9.081e-04
3.603e-01,8.369e-04
3.624e-01,7.710e-04
3.644e-01,7.102e-04
3.665e-01,6.539e-04
3.685e-01,6.019e-04
3.706e-01,5.539e-04
3.726e-01,5.095e-04
3.747e-01,4.686e-04
3.768e-01,4.308e-04
3.788e-01,3.960e-04
3.809e-01,3.638e-04
3.829e-01,3.342e-04
3.850e-01,3.069e-04
3.870e-01,2.817e-04
3.891e-01,2.585e-04
3.911e-01,2.372e-04
3.932e-01,2.175e-04
3.952e-01,1.994e-04
3.973e-01,1.828e-04
3.993e-01,1.674e-04
4.014e-01,1.534e-04
4.034e-01,1.404e-04
4.055e-01,1.285e-04
4.076e-01,1.176e-04
4.096e-01,1.076e-04


==> anc/03_results/moderate_inf/beta/0_008.csv <==
transmittance,probability_density
1.224e-03,2.426e+00
3.672e-03,4.655e+00
6.120e-03,6.129e+00
8.568e-03,7.218e+00
1.102e-02,8.048e+00
1.346e-02,8.685e+00
1.591e-02,9.173e+00
1.836e-02,9.539e+00
2.081e-02,9.805e+00
2.326e-02,9.988e+00
2.570e-02,1.010e+01
2.815e-02,1.015e+01
3.060e-02,1.016e+01
3.305e-02,1.012e+01
3.550e-02,1.004e+01
3.794e-02,9.931e+00
4.039e-02,9.796e+00
4.284e-02,9.639e+00
4.529e-02,9.464e+00
4.774e-02,9.273e+00
5.019e-02,9.069e+00
5.263e-02,8.855e+00
5.508e-02,8.633e+00
5.753e-02,8.405e+00
5.998e-02,8.172e+00
6.243e-02,7.936e+00
6.487e-02,7.698e+00
6.732e-02,7.459e+00
6.977e-02,7.221e+00
7.222e-02,6.983e+00
7.467e-02,6.748e+00
7.711e-02,6.515e+00
7.956e-02,6.285e+00
8.201e-02,6.058e+00
8.446e-02,5.836e+00
8.691e-02,5.617e+00
8.935e-02,5.404e+00
9.180e-02,5.195e+00
9.425e-02,4.991e+00
9.670e-02,4.793e+00
9.915e-02,4.600e+00
1.016e-01,4.412e+00
1.040e-01,4.229e+00
1.065e-01,4.052e+00
1.089e-01,3.881e+00
1.114e-01,3.715e+00
1.138e-01,3.554e+00
1.163e-01,3.399e+00
1.187e-01,3.249e+00
1.212e-01,3.104e+00
1.236e-01,2.965e+00
1.261e-01,2.831e+00
1.285e-01,2.701e+00
1.310e-01,2.577e+00
1.334e-01,2.457e+00
1.359e-01,2.342e+00
1.383e-01,2.232e+00
1.408e-01,2.125e+00
1.432e-01,2.024e+00
1.457e-01,1.926e+00
1.481e-01,1.833e+00
1.506e-01,1.743e+00
1.530e-01,1.657e+00
1.555e-01,1.575e+00
1.579e-01,1.497e+00
1.603e-01,1.421e+00
1.628e-01,1.350e+00
1.652e-01,1.281e+00
1.677e-01,1.216e+00
1.701e-01,1.153e+00
1.726e-01,1.094e+00
1.750e-01,1.037e+00
1.775e-01,9.825e-01
1.799e-01,9.308e-01
1.824e-01,8.816e-01
1.848e-01,8.348e-01
1.873e-01,7.901e-01
1.897e-01,7.477e-01
1.922e-01,7.073e-01
1.946e-01,6.689e-01
1.971e-01,6.324e-01
1.995e-01,5.977e-01
2.020e-01,5.647e-01
2.044e-01,5.334e-01
2.069e-01,5.037e-01
2.093e-01,4.756e-01
2.118e-01,4.488e-01
2.142e-01,4.235e-01
2.167e-01,3.994e-01
2.191e-01,3.766e-01
2.215e-01,3.550e-01
2.240e-01,3.346e-01
2.264e-01,3.152e-01
2.289e-01,2.969e-01
2.313e-01,2.796e-01
2.338e-01,2.632e-01
2.362e-01,2.477e-01
2.387e-01,2.330e-01
2.411e-01,2.191e-01
2.436e-01,2.060e-01
2.460e-01,1.937e-01
2.485e-01,1.820e-01
2.509e-01,1.710e-01
2.534e-01,1.606e-01
2.558e-01,1.508e-01
2.583e-01,1.415e-01
2.607e-01,1.328e-01
2.632e-01,1.246e-01
2.656e-01,1.168e-01
2.681e-01,1.096e-01
2.705e-01,1.027e-01
2.730e-01,9.622e-02
2.754e-01,9.013e-02
2.779e-01,8.441e-02
2.803e-01,7.902e-02
2.827e-01,7.396e-02
2.852e-01,6.920e-02
2.876e-01,6.473e-02
2.901e-01,6.053e-02
2.925e-01,5.659e-02
2.950e-01,5.288e-02
2.974e-01,4.941e-02
2.999e-01,4.615e-02
3.023e-01,4.309e-02
3.048e-01,4.022e-02
3.072e-01,3.753e-02
3.097e-01,3.501e-02
3.121e-01,3.265e-02
3.146e-01,3.044e-02
3.170e-01,2.837e-02
3.195e-01,2.643e-02
3.219e-01,2.462e-02
3.244e-01,2.293e-02
3.268e-01,2.134e-02
3.293e-01,1.986e-02
3.317e-01,1.847e-02
3.342e-01,1.718e-02
3.366e-01,1.597e-02
3.391e-01,1.484e-02
3.415e-01,1.379e-02
3.440e-01,1.281e-02
3.464e-01,1.189e-02
3.488e-01,1.104e-02
3.513e-01,1.024e-02
3.537e-01,9.501e-03
3.562e-01,8.810e-03
3.586e-01,8.166e-03
3.611e-01,7.567e-03
3.635e-01,7.009e-03
3.660e-01,6.491e-03
3.684e-01,6.008e-03
3.709e-01,5.560e-03
3.733e-01,5.143e-03
3.758e-01,4.756e-03
3.782e-01,4.396e-03
3.807e-01,4.063e-03
3.831e-01,3.753e-03
3.856e-01,3.465e-03
3.880e-01,3.199e-03
3.905e-01,2.952e-03
3.929e-01,2.723e-03
3.954e-01,2.510e-03
3.978e-01,2.314e-03
4.003e-01,2.132e-03
4.027e-01,1.964e-03
4.052e-01,1.808e-03
4.076e-01,1.664e-03
4.100e-01,1.531e-03
4.125e-01,1.408e-03
4.149e-01,1.294e-03
4.174e-01,1.189e-03
4.198e-01,1.092e-03
4.223e-01,1.003e-03
4.247e-01,9.205e-04
4.272e-01,8.445e-04
4.296e-01,7.745e-04
4.321e-01,7.100e-04
4.345e-01,6.506e-04
4.370e-01,5.959e-04
4.394e-01,5.456e-04
4.419e-01,4.993e-04
4.443e-01,4.568e-04
4.468e-01,4.177e-04
4.492e-01,3.818e-04
4.517e-01,3.488e-04
4.541e-01,3.185e-04
4.566e-01,2.907e-04
4.590e-01,2.653e-04
4.615e-01,2.419e-04
4.639e-01,2.205e-04
4.664e-01,2.009e-04
4.688e-01,1.830e-04
4.712e-01,1.666e-04
4.737e-01,1.516e-04
4.761e-01,1.378e-04
4.786e-01,1.253e-04
4.810e-01,1.138e-04
4.835e-01,1.034e-04
4.859e-01,9.385e-05
4.884e-01,8.514e-05


==> anc/03_results/moderate_inf/beta/0_009.csv <==
transmittance,probability_density
1.415e-03,1.430e+00
4.244e-03,3.000e+00
7.073e-03,4.126e+00
9.902e-03,5.005e+00
1.273e-02,5.711e+00
1.556e-02,6.282e+00
1.839e-02,6.744e+00
2.122e-02,7.116e+00
2.405e-02,7.411e+00
2.688e-02,7.640e+00
2.971e-02,7.813e+00
3.254e-02,7.936e+00
3.537e-02,8.016e+00
3.819e-02,8.058e+00
4.102e-02,8.067e+00
4.385e-02,8.048e+00
4.668e-02,8.003e+00
4.951e-02,7.936e+00
5.234e-02,7.851e+00
5.517e-02,7.748e+00
5.800e-02,7.632e+00
6.083e-02,7.503e+00
6.366e-02,7.364e+00
6.649e-02,7.215e+00
6.932e-02,7.060e+00
7.214e-02,6.899e+00
7.497e-02,6.732e+00
7.780e-02,6.562e+00
8.063e-02,6.389e+00
8.346e-02,6.215e+00
8.629e-02,6.039e+00
8.912e-02,5.862e+00
9.195e-02,5.686e+00
9.478e-02,5.510e+00
9.761e-02,5.335e+00
1.004e-01,5.162e+00
1.033e-01,4.991e+00
1.061e-01,4.822e+00
1.089e-01,4.656e+00
1.118e-01,4.492e+00
1.146e-01,4.332e+00
1.174e-01,4.174e+00
1.202e-01,4.020e+00
1.231e-01,3.870e+00
1.259e-01,3.723e+00
1.287e-01,3.579e+00
1.316e-01,3.440e+00
1.344e-01,3.304e+00
1.372e-01,3.172e+00
1.400e-01,3.043e+00
1.429e-01,2.919e+00
1.457e-01,2.798e+00
1.485e-01,2.681e+00
1.514e-01,2.568e+00
1.542e-01,2.458e+00
1.570e-01,2.352e+00
1.598e-01,2.250e+00
1.627e-01,2.151e+00
1.655e-01,2.056e+00
1.683e-01,1.964e+00
1.712e-01,1.876e+00
1.740e-01,1.791e+00
1.768e-01,1.709e+00
1.797e-01,1.630e+00
1.825e-01,1.554e+00
1.853e-01,1.481e+00
1.881e-01,1.411e+00
1.910e-01,1.344e+00
1.938e-01,1.279e+00
1.966e-01,1.218e+00
1.995e-01,1.158e+00
2.023e-01,1.102e+00
2.051e-01,1.047e+00
2.079e-01,9.954e-01
2.108e-01,9.456e-01
2.136e-01,8.981e-01
2.164e-01,8.526e-01
2.193e-01,8.091e-01
2.221e-01,7.676e-01
2.249e-01,7.280e-01
2.278e-01,6.902e-01
2.306e-01,6.541e-01
2.334e-01,6.197e-01
2.362e-01,5.870e-01
2.391e-01,5.557e-01
2.419e-01,5.260e-01
2.447e-01,4.976e-01
2.476e-01,4.707e-01
2.504e-01,4.450e-01
2.532e-01,4.206e-01
2.560e-01,3.975e-01
2.589e-01,3.754e-01
2.617e-01,3.545e-01
2.645e-01,3.346e-01
2.674e-01,3.157e-01
2.702e-01,2.978e-01
2.730e-01,2.809e-01
2.758e-01,2.648e-01
2.787e-01,2.495e-01
2.815e-01,2.350e-01
2.843e-01,2.213e-01
2.872e-01,2.084e-01
2.900e-01,1.961e-01
2.928e-01,1.845e-01
2.957e-01,1.735e-01
2.985e-01,1.631e-01
3.013e-01,1.533e-01
3.041e-01,1.440e-01
3.070e-01,1.352e-01
3.098e-01,1.270e-01
3.126e-01,1.192e-01
3.155e-01,1.118e-01
3.183e-01,1.048e-01
3.211e-01,9.830e-02
3.239e-01,9.212e-02
3.268e-01,8.631e-02
3.296e-01,8.083e-02
3.324e-01,7.567e-02
3.353e-01,7.082e-02
3.381e-01,6.625e-02
3.409e-01,6.196e-02
3.437e-01,5.792e-02
3.466e-01,5.413e-02
3.494e-01,5.057e-02
3.522e-01,4.722e-02
3.551e-01,4.408e-02
3.579e-01,4.113e-02
3.607e-01,3.836e-02
3.636e-01,3.577e-02
3.664e-01,3.334e-02
3.692e-01,3.106e-02
3.720e-01,2.893e-02
3.749e-01,2.694e-02
3.777e-01,2.507e-02
3.805e-01,2.332e-02
3.834e-01,2.168e-02
3.862e-01,2.016e-02
3.890e-01,1.873e-02
3.918e-01,1.739e-02
3.947e-01,1.615e-02
3.975e-01,1.499e-02
4.003e-01,1.390e-02
4.032e-01,1.289e-02
4.060e-01,1.195e-02
4.088e-01,1.107e-02
4.116e-01,1.025e-02
4.145e-01,9.489e-03
4.173e-01,8.780e-03
4.201e-01,8.120e-03
4.230e-01,7.507e-03
4.258e-01,6.937e-03
4.286e-01,6.408e-03
4.315e-01,5.916e-03
4.343e-01,5.459e-03
4.371e-01,5.036e-03
4.399e-01,4.643e-03
4.428e-01,4.278e-03
4.456e-01,3.941e-03
4.484e-01,3.628e-03
4.513e-01,3.339e-03
4.541e-01,3.071e-03
4.569e-01,2.824e-03
4.597e-01,2.595e-03
4.626e-01,2.383e-03
4.654e-01,2.188e-03
4.682e-01,2.007e-03
4.711e-01,1.841e-03
4.739e-01,1.687e-03
4.767e-01,1.546e-03
4.795e-01,1.415e-03
4.824e-01,1.295e-03
4.852e-01,1.185e-03
4.880e-01,1.083e-03
4.909e-01,9.894e-04
4.937e-01,9.035e-04
4.965e-01,8.246e-04
4.994e-01,7.522e-04
5.022e-01,6.857e-04
5.050e-01,6.248e-04
5.078e-01,5.689e-04
5.107e-01,5.177e-04
5.135e-01,4.709e-04
5.163e-01,4.280e-04
5.192e-01,3.888e-04
5.220e-01,3.530e-04
5.248e-01,3.203e-04
5.276e-01,2.904e-04
5.305e-01,2.631e-04
5.333e-01,2.383e-04
5.361e-01,2.157e-04
5.390e-01,1.950e-04
5.418e-01,1.763e-04
5.446e-01,1.592e-04
5.475e-01,1.437e-04
5.503e-01,1.296e-04
5.531e-01,1.168e-04
5.559e-01,1.052e-04
5.588e-01,9.472e-05
5.616e-01,8.520e-05
5.644e-01,7.657e-05


==> anc/03_results/moderate_inf/beta/0_01.csv <==
transmittance,probability_density
1.571e-03,8.472e-01
4.714e-03,1.950e+00
7.857e-03,2.805e+00
1.100e-02,3.509e+00
1.414e-02,4.101e+00
1.728e-02,4.600e+00
2.043e-02,5.024e+00
2.357e-02,5.381e+00
2.671e-02,5.680e+00
2.986e-02,5.929e+00
3.300e-02,6.133e+00
3.614e-02,6.297e+00
3.928e-02,6.426e+00
4.243e-02,6.522e+00
4.557e-02,6.590e+00
4.871e-02,6.632e+00
5.185e-02,6.651e+00
5.500e-02,6.649e+00
5.814e-02,6.629e+00
6.128e-02,6.593e+00
6.443e-02,6.542e+00
6.757e-02,6.478e+00
7.071e-02,6.402e+00
7.385e-02,6.317e+00
7.700e-02,6.222e+00
8.014e-02,6.120e+00
8.328e-02,6.011e+00
8.642e-02,5.896e+00
8.957e-02,5.776e+00
9.271e-02,5.652e+00
9.585e-02,5.525e+00
9.900e-02,5.395e+00
1.021e-01,5.263e+00
1.053e-01,5.130e+00
1.084e-01,4.995e+00
1.116e-01,4.860e+00
1.147e-01,4.724e+00
1.179e-01,4.589e+00
1.210e-01,4.454e+00
1.241e-01,4.321e+00
1.273e-01,4.188e+00
1.304e-01,4.056e+00
1.336e-01,3.927e+00
1.367e-01,3.799e+00
1.399e-01,3.672e+00
1.430e-01,3.548e+00
1.461e-01,3.427e+00
1.493e-01,3.307e+00
1.524e-01,3.190e+00
1.556e-01,3.075e+00
1.587e-01,2.963e+00
1.618e-01,2.854e+00
1.650e-01,2.747e+00
1.681e-01,2.643e+00
1.713e-01,2.542e+00
1.744e-01,2.443e+00
1.776e-01,2.347e+00
1.807e-01,2.254e+00
1.838e-01,2.164e+00
1.870e-01,2.076e+00
1.901e-01,1.991e+00
1.933e-01,1.908e+00
1.964e-01,1.829e+00
1.996e-01,1.751e+00
2.027e-01,1.677e+00
2.058e-01,1.605e+00
2.090e-01,1.535e+00
2.121e-01,1.468e+00
2.153e-01,1.403e+00
2.184e-01,1.341e+00
2.216e-01,1.280e+00
2.247e-01,1.222e+00
2.278e-01,1.166e+00
2.310e-01,1.113e+00
2.341e-01,1.061e+00
2.373e-01,1.011e+00
2.404e-01,9.638e-01
2.436e-01,9.180e-01
2.467e-01,8.741e-01
2.498e-01,8.319e-01
2.530e-01,7.915e-01
2.561e-01,7.528e-01
2.593e-01,7.157e-01
2.624e-01,6.801e-01
2.656e-01,6.461e-01
2.687e-01,6.136e-01
2.718e-01,5.825e-01
2.750e-01,5.527e-01
2.781e-01,5.243e-01
2.813e-01,4.972e-01
2.844e-01,4.712e-01
2.876e-01,4.465e-01
2.907e-01,4.229e-01
2.938e-01,4.004e-01
2.970e-01,3.790e-01
3.001e-01,3.586e-01
3.033e-01,3.391e-01
3.064e-01,3.206e-01
3.096e-01,3.030e-01
3.127e-01,2.862e-01
3.158e-01,2.703e-01
3.190e-01,2.551e-01
3.221e-01,2.407e-01
3.253e-01,2.271e-01
3.284e-01,2.141e-01
3.316e-01,2.018e-01
3.347e-01,1.901e-01
3.378e-01,1.791e-01
3.410e-01,1.686e-01
3.441e-01,1.586e-01
3.473e-01,1.492e-01
3.504e-01,1.403e-01
3.536e-01,1.319e-01
3.567e-01,1.239e-01
3.598e-01,1.164e-01
3.630e-01,1.093e-01
3.661e-01,1.025e-01
3.693e-01,9.619e-02
3.724e-01,9.019e-02
3.756e-01,8.453e-02
3.787e-01,7.920e-02
3.818e-01,7.417e-02
3.850e-01,6.943e-02
3.881e-01,6.496e-02
3.913e-01,6.076e-02
3.944e-01,5.680e-02
3.976e-01,5.308e-02
4.007e-01,4.958e-02
4.038e-01,4.629e-02
4.070e-01,4.320e-02
4.101e-01,4.030e-02
4.133e-01,3.757e-02
4.164e-01,3.502e-02
4.196e-01,3.262e-02
4.227e-01,3.038e-02
4.258e-01,2.827e-02
4.290e-01,2.630e-02
4.321e-01,2.445e-02
4.353e-01,2.273e-02
4.384e-01,2.111e-02
4.415e-01,1.960e-02
4.447e-01,1.819e-02
4.478e-01,1.687e-02
4.510e-01,1.564e-02
4.541e-01,1.449e-02
4.573e-01,1.342e-02
4.604e-01,1.242e-02
4.635e-01,1.150e-02
4.667e-01,1.063e-02
4.698e-01,9.824e-03
4.730e-01,9.074e-03
4.761e-01,8.378e-03
4.793e-01,7.730e-03
4.824e-01,7.129e-03
4.855e-01,6.570e-03
4.887e-01,6.052e-03
4.918e-01,5.572e-03
4.950e-01,5.127e-03
4.981e-01,4.714e-03
5.013e-01,4.333e-03
5.044e-01,3.979e-03
5.075e-01,3.653e-03
5.107e-01,3.351e-03
5.138e-01,3.072e-03
5.170e-01,2.815e-03
5.201e-01,2.577e-03
5.233e-01,2.358e-03
5.264e-01,2.157e-03
5.295e-01,1.971e-03
5.327e-01,1.800e-03
5.358e-01,1.643e-03
5.390e-01,1.498e-03
5.421e-01,1.365e-03
5.453e-01,1.244e-03
5.484e-01,1.132e-03
5.515e-01,1.029e-03
5.547e-01,9.354e-04
5.578e-01,8.495e-04
5.610e-01,7.709e-04
5.641e-01,6.990e-04
5.673e-01,6.334e-04
5.704e-01,5.734e-04
5.735e-01,5.188e-04
5.767e-01,4.689e-04
5.798e-01,4.235e-04
5.830e-01,3.822e-04
5.861e-01,3.447e-04
5.893e-01,3.105e-04
5.924e-01,2.795e-04
5.955e-01,2.514e-04
5.987e-01,2.259e-04
6.018e-01,2.028e-04
6.050e-01,1.819e-04
6.081e-01,1.631e-04
6.113e-01,1.460e-04
6.144e-01,1.306e-04
6.175e-01,1.167e-04
6.207e-01,1.042e-04
6.238e-01,9.290e-05
6.270e-01,8.277e-05


==> anc/03_results/moderate_inf/beta/0_011.csv <==
transmittance,probability_density
1.710e-03,4.834e-01
5.130e-03,1.232e+00
8.550e-03,1.862e+00
1.197e-02,2.409e+00
1.539e-02,2.888e+00
1.881e-02,3.311e+00
2.223e-02,3.683e+00
2.565e-02,4.010e+00
2.907e-02,4.295e+00
3.249e-02,4.545e+00
3.591e-02,4.760e+00
3.933e-02,4.944e+00
4.275e-02,5.101e+00
4.617e-02,5.231e+00
4.959e-02,5.338e+00
5.301e-02,5.423e+00
5.643e-02,5.489e+00
5.985e-02,5.536e+00
6.327e-02,5.566e+00
6.669e-02,5.581e+00
7.011e-02,5.582e+00
7.353e-02,5.571e+00
7.695e-02,5.547e+00
8.037e-02,5.514e+00
8.379e-02,5.470e+00
8.721e-02,5.418e+00
9.063e-02,5.359e+00
9.405e-02,5.292e+00
9.747e-02,5.219e+00
1.009e-01,5.141e+00
1.043e-01,5.058e+00
1.077e-01,4.970e+00
1.111e-01,4.879e+00
1.146e-01,4.785e+00
1.180e-01,4.687e+00
1.214e-01,4.588e+00
1.248e-01,4.487e+00
1.282e-01,4.384e+00
1.317e-01,4.280e+00
1.351e-01,4.175e+00
1.385e-01,4.070e+00
1.419e-01,3.964e+00
1.453e-01,3.858e+00
1.488e-01,3.753e+00
1.522e-01,3.648e+00
1.556e-01,3.544e+00
1.590e-01,3.441e+00
1.624e-01,3.338e+00
1.659e-01,3.237e+00
1.693e-01,3.137e+00
1.727e-01,3.038e+00
1.761e-01,2.941e+00
1.795e-01,2.845e+00
1.830e-01,2.751e+00
1.864e-01,2.659e+00
1.898e-01,2.568e+00
1.932e-01,2.480e+00
1.966e-01,2.393e+00
2.001e-01,2.308e+00
2.035e-01,2.225e+00
2.069e-01,2.144e+00
2.103e-01,2.065e+00
2.137e-01,1.988e+00
2.172e-01,1.913e+00
2.206e-01,1.840e+00
2.240e-01,1.769e+00
2.274e-01,1.700e+00
2.308e-01,1.633e+00
2.343e-01,1.568e+00
2.377e-01,1.505e+00
2.411e-01,1.443e+00
2.445e-01,1.384e+00
2.479e-01,1.327e+00
2.514e-01,1.271e+00
2.548e-01,1.217e+00
2.582e-01,1.165e+00
2.616e-01,1.115e+00
2.650e-01,1.067e+00
2.685e-01,1.020e+00
2.719e-01,9.748e-01
2.753e-01,9.313e-01
2.787e-01,8.893e-01
2.821e-01,8.489e-01
2.856e-01,8.101e-01
2.890e-01,7.726e-01
2.924e-01,7.367e-01
2.958e-01,7.021e-01
2.992e-01,6.688e-01
3.027e-01,6.369e-01
3.061e-01,6.063e-01
3.095e-01,5.769e-01
3.129e-01,5.487e-01
3.163e-01,5.216e-01
3.198e-01,4.957e-01
3.232e-01,4.709e-01
3.266e-01,4.472e-01
3.300e-01,4.245e-01
3.334e-01,4.027e-01
3.369e-01,3.819e-01
3.403e-01,3.621e-01
3.437e-01,3.431e-01
3.471e-01,3.250e-01
3.505e-01,3.077e-01
3.540e-01,2.913e-01
3.574e-01,2.755e-01
3.608e-01,2.606e-01
3.642e-01,2.463e-01
3.676e-01,2.327e-01
3.711e-01,2.198e-01
3.745e-01,2.075e-01
3.779e-01,1.958e-01
3.813e-01,1.847e-01
3.847e-01,1.741e-01
3.882e-01,1.641e-01
3.916e-01,1.545e-01
3.950e-01,1.455e-01
3.984e-01,1.369e-01
4.018e-01,1.288e-01
4.053e-01,1.211e-01
4.087e-01,1.138e-01
4.121e-01,1.069e-01
4.155e-01,1.004e-01
4.189e-01,9.420e-02
4.224e-01,8.837e-02
4.258e-01,8.285e-02
4.292e-01,7.764e-02
4.326e-01,7.272e-02
4.360e-01,6.809e-02
4.395e-01,6.371e-02
4.429e-01,5.959e-02
4.463e-01,5.570e-02
4.497e-01,5.204e-02
4.531e-01,4.860e-02
4.566e-01,4.536e-02
4.600e-01,4.231e-02
4.634e-01,3.945e-02
4.668e-01,3.676e-02
4.702e-01,3.424e-02
4.737e-01,3.187e-02
4.771e-01,2.965e-02
4.805e-01,2.757e-02
4.839e-01,2.562e-02
4.873e-01,2.379e-02
4.908e-01,2.208e-02
4.942e-01,2.049e-02
4.976e-01,1.899e-02
5.010e-01,1.760e-02
5.044e-01,1.629e-02
5.079e-01,1.508e-02
5.113e-01,1.395e-02
5.147e-01,1.289e-02
5.181e-01,1.191e-02
5.215e-01,1.099e-02
5.250e-01,1.014e-02
5.284e-01,9.345e-03
5.318e-01,8.609e-03
5.352e-01,7.925e-03
5.386e-01,7.291e-03
5.421e-01,6.703e-03
5.455e-01,6.158e-03
5.489e-01,5.653e-03
5.523e-01,5.186e-03
5.557e-01,4.754e-03
5.592e-01,4.354e-03
5.626e-01,3.985e-03
5.660e-01,3.645e-03
5.694e-01,3.331e-03
5.728e-01,3.042e-03
5.763e-01,2.775e-03
5.797e-01,2.530e-03
5.831e-01,2.305e-03
5.865e-01,2.098e-03
5.899e-01,1.908e-03
5.934e-01,1.733e-03
5.968e-01,1.573e-03
6.002e-01,1.427e-03
6.036e-01,1.293e-03
6.070e-01,1.171e-03
6.105e-01,1.059e-03
6.139e-01,9.566e-04
6.173e-01,8.635e-04
6.207e-01,7.787e-04
6.241e-01,7.015e-04
6.276e-01,6.314e-04
6.310e-01,5.676e-04
6.344e-01,5.098e-04
6.378e-01,4.573e-04
6.412e-01,4.098e-04
6.447e-01,3.668e-04
6.481e-01,3.280e-04
6.515e-01,2.929e-04
6.549e-01,2.613e-04
6.583e-01,2.328e-04
6.618e-01,2.071e-04
6.652e-01,1.841e-04
6.686e-01,1.634e-04
6.720e-01,1.448e-04
6.754e-01,1.282e-04
6.789e-01,1.133e-04
6.823e-01,1.000e-04


==> anc/03_results/moderate_inf/beta/0_012.csv <==
transmittance,probability_density
1.824e-03,2.747e-01
5.471e-03,7.771e-01
9.118e-03,1.235e+00
1.276e-02,1.653e+00
1.641e-02,2.035e+00
2.006e-02,2.384e+00
2.371e-02,2.701e+00
2.735e-02,2.990e+00
3.100e-02,3.251e+00
3.465e-02,3.486e+00
3.829e-02,3.697e+00
4.194e-02,3.885e+00
4.559e-02,4.052e+00
4.924e-02,4.198e+00
5.288e-02,4.327e+00
5.653e-02,4.437e+00
6.018e-02,4.531e+00
6.382e-02,4.610e+00
6.747e-02,4.674e+00
7.112e-02,4.724e+00
7.476e-02,4.763e+00
7.841e-02,4.789e+00
8.206e-02,4.805e+00
8.571e-02,4.810e+00
8.935e-02,4.807e+00
9.300e-02,4.794e+00
9.665e-02,4.774e+00
1.003e-01,4.746e+00
1.039e-01,4.711e+00
1.076e-01,4.671e+00
1.112e-01,4.624e+00
1.149e-01,4.572e+00
1.185e-01,4.516e+00
1.222e-01,4.456e+00
1.258e-01,4.391e+00
1.295e-01,4.323e+00
1.331e-01,4.253e+00
1.368e-01,4.179e+00
1.404e-01,4.103e+00
1.441e-01,4.025e+00
1.477e-01,3.946e+00
1.514e-01,3.864e+00
1.550e-01,3.782e+00
1.586e-01,3.699e+00
1.623e-01,3.614e+00
1.659e-01,3.530e+00
1.696e-01,3.445e+00
1.732e-01,3.360e+00
1.769e-01,3.275e+00
1.805e-01,3.190e+00
1.842e-01,3.105e+00
1.878e-01,3.021e+00
1.915e-01,2.937e+00
1.951e-01,2.854e+00
1.988e-01,2.772e+00
2.024e-01,2.691e+00
2.061e-01,2.611e+00
2.097e-01,2.532e+00
2.134e-01,2.454e+00
2.170e-01,2.377e+00
2.206e-01,2.301e+00
2.243e-01,2.227e+00
2.279e-01,2.154e+00
2.316e-01,2.082e+00
2.352e-01,2.012e+00
2.389e-01,1.943e+00
2.425e-01,1.876e+00
2.462e-01,1.810e+00
2.498e-01,1.746e+00
2.535e-01,1.683e+00
2.571e-01,1.622e+00
2.608e-01,1.562e+00
2.644e-01,1.504e+00
2.681e-01,1.447e+00
2.717e-01,1.392e+00
2.754e-01,1.339e+00
2.790e-01,1.287e+00
2.826e-01,1.236e+00
2.863e-01,1.187e+00
2.899e-01,1.139e+00
2.936e-01,1.093e+00
2.972e-01,1.048e+00
3.009e-01,1.005e+00
3.045e-01,9.626e-01
3.082e-01,9.220e-01
3.118e-01,8.827e-01
3.155e-01,8.447e-01
3.191e-01,8.080e-01
3.228e-01,7.725e-01
3.264e-01,7.383e-01
3.301e-01,7.053e-01
3.337e-01,6.735e-01
3.374e-01,6.429e-01
3.410e-01,6.133e-01
3.446e-01,5.849e-01
3.483e-01,5.576e-01
3.519e-01,5.313e-01
3.556e-01,5.060e-01
3.592e-01,4.817e-01
3.629e-01,4.584e-01
3.665e-01,4.360e-01
3.702e-01,4.146e-01
3.738e-01,3.940e-01
3.775e-01,3.742e-01
3.811e-01,3.553e-01
3.848e-01,3.372e-01
3.884e-01,3.199e-01
3.921e-01,3.033e-01
3.957e-01,2.875e-01
3.994e-01,2.723e-01
4.030e-01,2.578e-01
4.066e-01,2.440e-01
4.103e-01,2.308e-01
4.139e-01,2.183e-01
4.176e-01,2.063e-01
4.212e-01,1.949e-01
4.249e-01,1.840e-01
4.285e-01,1.736e-01
4.322e-01,1.638e-01
4.358e-01,1.544e-01
4.395e-01,1.455e-01
4.431e-01,1.370e-01
4.468e-01,1.290e-01
4.504e-01,1.213e-01
4.541e-01,1.141e-01
4.577e-01,1.072e-01
4.614e-01,1.007e-01
4.650e-01,9.456e-02
4.686e-01,8.873e-02
4.723e-01,8.321e-02
4.759e-01,7.799e-02
4.796e-01,7.305e-02
4.832e-01,6.839e-02
4.869e-01,6.400e-02
4.905e-01,5.984e-02
4.942e-01,5.593e-02
4.978e-01,5.224e-02
5.015e-01,4.876e-02
5.051e-01,4.549e-02
5.088e-01,4.241e-02
5.124e-01,3.952e-02
5.161e-01,3.680e-02
5.197e-01,3.424e-02
5.234e-01,3.184e-02
5.270e-01,2.959e-02
5.306e-01,2.748e-02
5.343e-01,2.550e-02
5.379e-01,2.365e-02
5.416e-01,2.192e-02
5.452e-01,2.030e-02
5.489e-01,1.879e-02
5.525e-01,1.738e-02
5.562e-01,1.606e-02
5.598e-01,1.483e-02
5.635e-01,1.368e-02
5.671e-01,1.262e-02
5.708e-01,1.163e-02
5.744e-01,1.070e-02
5.781e-01,9.844e-03
5.817e-01,9.048e-03
5.854e-01,8.309e-03
5.890e-01,7.624e-03
5.926e-01,6.989e-03
5.963e-01,6.402e-03
5.999e-01,5.859e-03
6.036e-01,5.357e-03
6.072e-01,4.893e-03
6.109e-01,4.466e-03
6.145e-01,4.072e-03
6.182e-01,3.709e-03
6.218e-01,3.375e-03
6.255e-01,3.068e-03
6.291e-01,2.786e-03
6.328e-01,2.528e-03
6.364e-01,2.291e-03
6.401e-01,2.074e-03
6.437e-01,1.875e-03
6.474e-01,1.694e-03
6.510e-01,1.528e-03
6.546e-01,1.377e-03
6.583e-01,1.240e-03
6.619e-01,1.114e-03
6.656e-01,1.001e-03
6.692e-01,8.972e-04
6.729e-01,8.035e-04
6.765e-01,7.186e-04
6.802e-01,6.419e-04
6.838e-01,5.725e-04
6.875e-01,5.099e-04
6.911e-01,4.535e-04
6.948e-01,4.027e-04
6.984e-01,3.571e-04
7.021e-01,3.162e-04
7.057e-01,2.795e-04
7.094e-01,2.466e-04
7.130e-01,2.173e-04
7.166e-01,1.911e-04
7.203e-01,1.678e-04
7.239e-01,1.471e-04
7.276e-01,1.286e-04


==> anc/03_results/moderate_inf/beta/0_013.csv <==
transmittance,probability_density
1.928e-03,1.492e-01
5.785e-03,4.732e-01
9.642e-03,7.941e-01
1.350e-02,1.103e+00
1.735e-02,1.397e+00
2.121e-02,1.676e+00
2.507e-02,1.937e+00
2.892e-02,2.182e+00
3.278e-02,2.409e+00
3.664e-02,2.621e+00
4.049e-02,2.816e+00
4.435e-02,2.996e+00
4.821e-02,3.161e+00
5.206e-02,3.311e+00
5.592e-02,3.447e+00
5.978e-02,3.570e+00
6.363e-02,3.680e+00
6.749e-02,3.777e+00
7.135e-02,3.863e+00
7.520e-02,3.938e+00
7.906e-02,4.002e+00
8.292e-02,4.057e+00
8.677e-02,4.101e+00
9.063e-02,4.137e+00
9.449e-02,4.164e+00
9.834e-02,4.182e+00
1.022e-01,4.194e+00
1.061e-01,4.198e+00
1.099e-01,4.195e+00
1.138e-01,4.186e+00
1.176e-01,4.172e+00
1.215e-01,4.151e+00
1.253e-01,4.126e+00
1.292e-01,4.096e+00
1.331e-01,4.061e+00
1.369e-01,4.023e+00
1.408e-01,3.980e+00
1.446e-01,3.934e+00
1.485e-01,3.885e+00
1.523e-01,3.833e+00
1.562e-01,3.778e+00
1.600e-01,3.721e+00
1.639e-01,3.662e+00
1.678e-01,3.601e+00
1.716e-01,3.538e+00
1.755e-01,3.474e+00
1.793e-01,3.408e+00
1.832e-01,3.342e+00
1.870e-01,3.274e+00
1.909e-01,3.206e+00
1.948e-01,3.137e+00
1.986e-01,3.067e+00
2.025e-01,2.997e+00
2.063e-01,2.927e+00
2.102e-01,2.857e+00
2.140e-01,2.787e+00
2.179e-01,2.718e+00
2.218e-01,2.648e+00
2.256e-01,2.579e+00
2.295e-01,2.510e+00
2.333e-01,2.442e+00
2.372e-01,2.374e+00
2.410e-01,2.307e+00
2.449e-01,2.241e+00
2.488e-01,2.176e+00
2.526e-01,2.111e+00
2.565e-01,2.048e+00
2.603e-01,1.985e+00
2.642e-01,1.923e+00
2.680e-01,1.863e+00
2.719e-01,1.803e+00
2.757e-01,1.745e+00
2.796e-01,1.687e+00
2.835e-01,1.631e+00
2.873e-01,1.576e+00
2.912e-01,1.522e+00
2.950e-01,1.469e+00
2.989e-01,1.417e+00
3.027e-01,1.367e+00
3.066e-01,1.318e+00
3.105e-01,1.270e+00
3.143e-01,1.223e+00
3.182e-01,1.177e+00
3.220e-01,1.133e+00
3.259e-01,1.089e+00
3.297e-01,1.047e+00
3.336e-01,1.006e+00
3.375e-01,9.667e-01
3.413e-01,9.281e-01
3.452e-01,8.906e-01
3.490e-01,8.543e-01
3.529e-01,8.191e-01
3.567e-01,7.850e-01
3.606e-01,7.520e-01
3.644e-01,7.200e-01
3.683e-01,6.891e-01
3.722e-01,6.592e-01
3.760e-01,6.303e-01
3.799e-01,6.024e-01
3.837e-01,5.754e-01
3.876e-01,5.495e-01
3.914e-01,5.244e-01
3.953e-01,5.002e-01
3.992e-01,4.770e-01
4.030e-01,4.546e-01
4.069e-01,4.330e-01
4.107e-01,4.123e-01
4.146e-01,3.924e-01
4.184e-01,3.732e-01
4.223e-01,3.548e-01
4.262e-01,3.372e-01
4.300e-01,3.203e-01
4.339e-01,3.040e-01
4.377e-01,2.885e-01
4.416e-01,2.736e-01
4.454e-01,2.593e-01
4.493e-01,2.457e-01
4.532e-01,2.326e-01
4.570e-01,2.201e-01
4.609e-01,2.082e-01
4.647e-01,1.968e-01
4.686e-01,1.860e-01
4.724e-01,1.756e-01
4.763e-01,1.658e-01
4.801e-01,1.563e-01
4.840e-01,1.474e-01
4.879e-01,1.389e-01
4.917e-01,1.308e-01
4.956e-01,1.231e-01
4.994e-01,1.157e-01
5.033e-01,1.088e-01
5.071e-01,1.022e-01
5.110e-01,9.593e-02
5.149e-01,9.000e-02
5.187e-01,8.439e-02
5.226e-01,7.907e-02
5.264e-01,7.404e-02
5.303e-01,6.928e-02
5.341e-01,6.479e-02
5.380e-01,6.055e-02
5.419e-01,5.654e-02
5.457e-01,5.277e-02
5.496e-01,4.921e-02
5.534e-01,4.586e-02
5.573e-01,4.270e-02
5.611e-01,3.973e-02
5.650e-01,3.695e-02
5.688e-01,3.433e-02
5.727e-01,3.187e-02
5.766e-01,2.956e-02
5.804e-01,2.740e-02
5.843e-01,2.538e-02
5.881e-01,2.348e-02
5.920e-01,2.171e-02
5.958e-01,2.006e-02
5.997e-01,1.851e-02
6.036e-01,1.707e-02
6.074e-01,1.573e-02
6.113e-01,1.448e-02
6.151e-01,1.332e-02
6.190e-01,1.223e-02
6.228e-01,1.123e-02
6.267e-01,1.030e-02
6.306e-01,9.432e-03
6.344e-01,8.631e-03
6.383e-01,7.890e-03
6.421e-01,7.205e-03
6.460e-01,6.572e-03
6.498e-01,5.988e-03
6.537e-01,5.450e-03
6.576e-01,4.954e-03
6.614e-01,4.498e-03
6.653e-01,4.079e-03
6.691e-01,3.694e-03
6.730e-01,3.342e-03
6.768e-01,3.019e-03
6.807e-01,2.724e-03
6.845e-01,2.454e-03
6.884e-01,2.208e-03
6.923e-01,1.984e-03
6.961e-01,1.780e-03
7.000e-01,1.594e-03
7.038e-01,1.426e-03
7.077e-01,1.273e-03
7.115e-01,1.135e-03
7.154e-01,1.010e-03
7.193e-01,8.978e-04
7.231e-01,7.964e-04
7.270e-01,7.052e-04
7.308e-01,6.232e-04
7.347e-01,5.498e-04
7.385e-01,4.840e-04
7.424e-01,4.253e-04
7.463e-01,3.729e-04
7.501e-01,3.263e-04
7.540e-01,2.849e-04
7.578e-01,2.481e-04
7.617e-01,2.157e-04
7.655e-01,1.870e-04
7.694e-01,1.617e-04


==> anc/03_results/moderate_inf/beta/0_014.csv <==
transmittance,probability_density
2.022e-03,7.849e-02
6.065e-03,2.810e-01
1.011e-02,4.996e-01
1.415e-02,7.217e-01
1.819e-02,9.420e-01
2.224e-02,1.157e+00
2.628e-02,1.366e+00
3.032e-02,1.567e+00
3.437e-02,1.759e+00
3.841e-02,1.941e+00
4.245e-02,2.114e+00
4.650e-02,2.278e+00
5.054e-02,2.432e+00
5.458e-02,2.575e+00
5.862e-02,2.710e+00
6.267e-02,2.834e+00
6.671e-02,2.950e+00
7.075e-02,3.056e+00
7.480e-02,3.153e+00
7.884e-02,3.241e+00
8.288e-02,3.321e+00
8.693e-02,3.393e+00
9.097e-02,3.457e+00
9.501e-02,3.513e+00
9.905e-02,3.562e+00
1.031e-01,3.603e+00
1.071e-01,3.638e+00
1.112e-01,3.667e+00
1.152e-01,3.689e+00
1.193e-01,3.706e+00
1.233e-01,3.716e+00
1.274e-01,3.722e+00
1.314e-01,3.722e+00
1.354e-01,3.717e+00
1.395e-01,3.708e+00
1.435e-01,3.695e+00
1.476e-01,3.677e+00
1.516e-01,3.656e+00
1.557e-01,3.631e+00
1.597e-01,3.602e+00
1.637e-01,3.571e+00
1.678e-01,3.536e+00
1.718e-01,3.499e+00
1.759e-01,3.459e+00
1.799e-01,3.417e+00
1.840e-01,3.373e+00
1.880e-01,3.326e+00
1.920e-01,3.278e+00
1.961e-01,3.228e+00
2.001e-01,3.177e+00
2.042e-01,3.124e+00
2.082e-01,3.071e+00
2.123e-01,3.016e+00
2.163e-01,2.960e+00
2.203e-01,2.903e+00
2.244e-01,2.846e+00
2.284e-01,2.788e+00
2.325e-01,2.730e+00
2.365e-01,2.671e+00
2.406e-01,2.612e+00
2.446e-01,2.553e+00
2.486e-01,2.494e+00
2.527e-01,2.435e+00
2.567e-01,2.376e+00
2.608e-01,2.318e+00
2.648e-01,2.259e+00
2.689e-01,2.201e+00
2.729e-01,2.144e+00
2.769e-01,2.086e+00
2.810e-01,2.030e+00
2.850e-01,1.973e+00
2.891e-01,1.918e+00
2.931e-01,1.863e+00
2.972e-01,1.809e+00
3.012e-01,1.755e+00
3.053e-01,1.702e+00
3.093e-01,1.650e+00
3.133e-01,1.599e+00
3.174e-01,1.549e+00
3.214e-01,1.499e+00
3.255e-01,1.451e+00
3.295e-01,1.403e+00
3.336e-01,1.357e+00
3.376e-01,1.311e+00
3.416e-01,1.266e+00
3.457e-01,1.222e+00
3.497e-01,1.179e+00
3.538e-01,1.137e+00
3.578e-01,1.096e+00
3.619e-01,1.056e+00
3.659e-01,1.018e+00
3.699e-01,9.795e-01
3.740e-01,9.425e-01
3.780e-01,9.064e-01
3.821e-01,8.713e-01
3.861e-01,8.372e-01
3.902e-01,8.040e-01
3.942e-01,7.718e-01
3.982e-01,7.405e-01
4.023e-01,7.101e-01
4.063e-01,6.807e-01
4.104e-01,6.521e-01
4.144e-01,6.245e-01
4.185e-01,5.977e-01
4.225e-01,5.718e-01
4.265e-01,5.467e-01
4.306e-01,5.225e-01
4.346e-01,4.990e-01
4.387e-01,4.764e-01
4.427e-01,4.546e-01
4.468e-01,4.336e-01
4.508e-01,4.133e-01
4.548e-01,3.937e-01
4.589e-01,3.749e-01
4.629e-01,3.568e-01
4.670e-01,3.394e-01
4.710e-01,3.226e-01
4.751e-01,3.065e-01
4.791e-01,2.911e-01
4.831e-01,2.762e-01
4.872e-01,2.620e-01
4.912e-01,2.484e-01
4.953e-01,2.353e-01
4.993e-01,2.228e-01
5.034e-01,2.108e-01
5.074e-01,1.994e-01
5.114e-01,1.884e-01
5.155e-01,1.780e-01
5.195e-01,1.680e-01
5.236e-01,1.585e-01
5.276e-01,1.494e-01
5.317e-01,1.408e-01
5.357e-01,1.325e-01
5.397e-01,1.247e-01
5.438e-01,1.172e-01
5.478e-01,1.101e-01
5.519e-01,1.034e-01
5.559e-01,9.702e-02
5.600e-01,9.096e-02
5.640e-01,8.521e-02
5.680e-01,7.977e-02
5.721e-01,7.462e-02
5.761e-01,6.975e-02
5.802e-01,6.514e-02
5.842e-01,6.079e-02
5.883e-01,5.669e-02
5.923e-01,5.282e-02
5.963e-01,4.917e-02
6.004e-01,4.573e-02
6.044e-01,4.250e-02
6.085e-01,3.946e-02
6.125e-01,3.660e-02
6.166e-01,3.392e-02
6.206e-01,3.141e-02
6.247e-01,2.905e-02
6.287e-01,2.685e-02
6.327e-01,2.479e-02
6.368e-01,2.286e-02
6.408e-01,2.106e-02
6.449e-01,1.938e-02
6.489e-01,1.782e-02
6.530e-01,1.636e-02
6.570e-01,1.501e-02
6.610e-01,1.375e-02
6.651e-01,1.259e-02
6.691e-01,1.150e-02
6.732e-01,1.050e-02
6.772e-01,9.575e-03
6.813e-01,8.719e-03
6.853e-01,7.928e-03
6.893e-01,7.200e-03
6.934e-01,6.529e-03
6.974e-01,5.912e-03
7.015e-01,5.346e-03
7.055e-01,4.827e-03
7.096e-01,4.351e-03
7.136e-01,3.916e-03
7.176e-01,3.519e-03
7.217e-01,3.157e-03
7.257e-01,2.827e-03
7.298e-01,2.527e-03
7.338e-01,2.255e-03
7.379e-01,2.008e-03
7.419e-01,1.785e-03
7.459e-01,1.584e-03
7.500e-01,1.402e-03
7.540e-01,1.239e-03
7.581e-01,1.092e-03
7.621e-01,9.602e-04
7.662e-01,8.425e-04
7.702e-01,7.374e-04
7.742e-01,6.439e-04
7.783e-01,5.607e-04
7.823e-01,4.870e-04
7.864e-01,4.218e-04
7.904e-01,3.642e-04
7.945e-01,3.136e-04
7.985e-01,2.692e-04
8.025e-01,2.303e-04
8.066e-01,1.963e-04


==> anc/03_results/moderate_inf/beta/0_015.csv <==
transmittance,probability_density
2.116e-03,4.095e-02
6.349e-03,1.661e-01
1.058e-02,3.134e-01
1.481e-02,4.711e-01
1.905e-02,6.337e-01
2.328e-02,7.980e-01
2.751e-02,9.617e-01
3.175e-02,1.123e+00
3.598e-02,1.281e+00
4.021e-02,1.435e+00
4.444e-02,1.585e+00
4.868e-02,1.728e+00
5.291e-02,1.866e+00
5.714e-02,1.998e+00
6.138e-02,2.124e+00
6.561e-02,2.243e+00
6.984e-02,2.356e+00
7.407e-02,2.463e+00
7.831e-02,2.563e+00
8.254e-02,2.656e+00
8.677e-02,2.743e+00
9.101e-02,2.823e+00
9.524e-02,2.898e+00
9.947e-02,2.966e+00
1.037e-01,3.028e+00
1.079e-01,3.084e+00
1.122e-01,3.134e+00
1.164e-01,3.179e+00
1.206e-01,3.219e+00
1.249e-01,3.253e+00
1.291e-01,3.282e+00
1.333e-01,3.306e+00
1.376e-01,3.325e+00
1.418e-01,3.340e+00
1.460e-01,3.350e+00
1.503e-01,3.356e+00
1.545e-01,3.358e+00
1.587e-01,3.357e+00
1.630e-01,3.351e+00
1.672e-01,3.342e+00
1.714e-01,3.330e+00
1.757e-01,3.314e+00
1.799e-01,3.295e+00
1.841e-01,3.274e+00
1.884e-01,3.249e+00
1.926e-01,3.223e+00
1.968e-01,3.193e+00
2.011e-01,3.162e+00
2.053e-01,3.128e+00
2.095e-01,3.093e+00
2.138e-01,3.055e+00
2.180e-01,3.016e+00
2.222e-01,2.975e+00
2.265e-01,2.933e+00
2.307e-01,2.889e+00
2.349e-01,2.845e+00
2.392e-01,2.799e+00
2.434e-01,2.752e+00
2.476e-01,2.704e+00
2.519e-01,2.656e+00
2.561e-01,2.606e+00
2.603e-01,2.557e+00
2.646e-01,2.506e+00
2.688e-01,2.456e+00
2.730e-01,2.405e+00
2.772e-01,2.353e+00
2.815e-01,2.302e+00
2.857e-01,2.250e+00
2.899e-01,2.199e+00
2.942e-01,2.147e+00
2.984e-01,2.096e+00
3.026e-01,2.045e+00
3.069e-01,1.994e+00
3.111e-01,1.943e+00
3.153e-01,1.893e+00
3.196e-01,1.843e+00
3.238e-01,1.793e+00
3.280e-01,1.744e+00
3.323e-01,1.695e+00
3.365e-01,1.647e+00
3.407e-01,1.599e+00
3.450e-01,1.552e+00
3.492e-01,1.506e+00
3.534e-01,1.461e+00
3.577e-01,1.416e+00
3.619e-01,1.371e+00
3.661e-01,1.328e+00
3.704e-01,1.285e+00
3.746e-01,1.243e+00
3.788e-01,1.202e+00
3.831e-01,1.161e+00
3.873e-01,1.122e+00
3.915e-01,1.083e+00
3.958e-01,1.045e+00
4.000e-01,1.008e+00
4.042e-01,9.714e-01
4.085e-01,9.360e-01
4.127e-01,9.013e-01
4.169e-01,8.675e-01
4.212e-01,8.346e-01
4.254e-01,8.025e-01
4.296e-01,7.712e-01
4.339e-01,7.407e-01
4.381e-01,7.111e-01
4.423e-01,6.823e-01
4.466e-01,6.544e-01
4.508e-01,6.272e-01
4.550e-01,6.009e-01
4.593e-01,5.753e-01
4.635e-01,5.505e-01
4.677e-01,5.265e-01
4.720e-01,5.033e-01
4.762e-01,4.808e-01
4.804e-01,4.591e-01
4.847e-01,4.381e-01
4.889e-01,4.178e-01
4.931e-01,3.982e-01
4.974e-01,3.793e-01
5.016e-01,3.611e-01
5.058e-01,3.436e-01
5.101e-01,3.267e-01
5.143e-01,3.105e-01
5.185e-01,2.948e-01
5.228e-01,2.798e-01
5.270e-01,2.654e-01
5.312e-01,2.515e-01
5.354e-01,2.382e-01
5.397e-01,2.255e-01
5.439e-01,2.133e-01
5.481e-01,2.016e-01
5.524e-01,1.905e-01
5.566e-01,1.798e-01
5.608e-01,1.696e-01
5.651e-01,1.598e-01
5.693e-01,1.505e-01
5.735e-01,1.417e-01
5.778e-01,1.332e-01
5.820e-01,1.252e-01
5.862e-01,1.175e-01
5.905e-01,1.103e-01
5.947e-01,1.034e-01
5.989e-01,9.681e-02
6.032e-01,9.059e-02
6.074e-01,8.470e-02
6.116e-01,7.912e-02
6.159e-01,7.384e-02
6.201e-01,6.885e-02
6.243e-01,6.413e-02
6.286e-01,5.968e-02
6.328e-01,5.549e-02
6.370e-01,5.154e-02
6.413e-01,4.782e-02
6.455e-01,4.432e-02
6.497e-01,4.103e-02
6.540e-01,3.795e-02
6.582e-01,3.506e-02
6.624e-01,3.235e-02
6.667e-01,2.982e-02
6.709e-01,2.745e-02
6.751e-01,2.524e-02
6.794e-01,2.318e-02
6.836e-01,2.125e-02
6.878e-01,1.947e-02
6.921e-01,1.780e-02
6.963e-01,1.626e-02
7.005e-01,1.483e-02
7.048e-01,1.351e-02
7.090e-01,1.228e-02
7.132e-01,1.115e-02
7.175e-01,1.011e-02
7.217e-01,9.149e-03
7.259e-01,8.266e-03
7.302e-01,7.455e-03
7.344e-01,6.711e-03
7.386e-01,6.031e-03
7.429e-01,5.409e-03
7.471e-01,4.842e-03
7.513e-01,4.325e-03
7.556e-01,3.855e-03
7.598e-01,3.429e-03
7.640e-01,3.044e-03
7.683e-01,2.695e-03
7.725e-01,2.380e-03
7.767e-01,2.097e-03
7.810e-01,1.843e-03
7.852e-01,1.615e-03
7.894e-01,1.412e-03
7.936e-01,1.230e-03
7.979e-01,1.069e-03
8.021e-01,9.256e-04
8.063e-01,7.989e-04
8.106e-01,6.873e-04
8.148e-01,5.891e-04
8.190e-01,5.030e-04
8.233e-01,4.279e-04
8.275e-01,3.624e-04
8.317e-01,3.057e-04
8.360e-01,2.567e-04
8.402e-01,2.145e-04
8.444e-01,1.783e-04


==> anc/03_results/moderate_inf/beta/0_016.csv <==
transmittance,probability_density
2.201e-03,2.073e-02
6.603e-03,9.590e-02
1.101e-02,1.925e-01
1.541e-02,3.017e-01
1.981e-02,4.189e-01
2.421e-02,5.412e-01
2.861e-02,6.665e-01
3.302e-02,7.933e-01
3.742e-02,9.204e-01
4.182e-02,1.047e+00
4.622e-02,1.172e+00
5.063e-02,1.294e+00
5.503e-02,1.414e+00
5.943e-02,1.531e+00
6.383e-02,1.645e+00
6.823e-02,1.754e+00
7.264e-02,1.860e+00
7.704e-02,1.961e+00
8.144e-02,2.058e+00
8.584e-02,2.151e+00
9.025e-02,2.239e+00
9.465e-02,2.323e+00
9.905e-02,2.401e+00
1.035e-01,2.476e+00
1.079e-01,2.545e+00
1.123e-01,2.610e+00
1.167e-01,2.670e+00
1.211e-01,2.726e+00
1.255e-01,2.777e+00
1.299e-01,2.824e+00
1.343e-01,2.866e+00
1.387e-01,2.904e+00
1.431e-01,2.938e+00
1.475e-01,2.968e+00
1.519e-01,2.994e+00
1.563e-01,3.016e+00
1.607e-01,3.034e+00
1.651e-01,3.048e+00
1.695e-01,3.059e+00
1.739e-01,3.067e+00
1.783e-01,3.071e+00
1.827e-01,3.072e+00
1.871e-01,3.069e+00
1.915e-01,3.064e+00
1.959e-01,3.056e+00
2.003e-01,3.045e+00
2.047e-01,3.032e+00
2.091e-01,3.016e+00
2.135e-01,2.998e+00
2.179e-01,2.977e+00
2.223e-01,2.954e+00
2.267e-01,2.929e+00
2.311e-01,2.902e+00
2.355e-01,2.874e+00
2.399e-01,2.843e+00
2.443e-01,2.811e+00
2.487e-01,2.778e+00
2.531e-01,2.743e+00
2.575e-01,2.706e+00
2.619e-01,2.669e+00
2.663e-01,2.630e+00
2.707e-01,2.591e+00
2.751e-01,2.550e+00
2.795e-01,2.508e+00
2.839e-01,2.466e+00
2.883e-01,2.423e+00
2.927e-01,2.379e+00
2.971e-01,2.335e+00
3.016e-01,2.291e+00
3.060e-01,2.246e+00
3.104e-01,2.200e+00
3.148e-01,2.155e+00
3.192e-01,2.109e+00
3.236e-01,2.063e+00
3.280e-01,2.017e+00
3.324e-01,1.971e+00
3.368e-01,1.925e+00
3.412e-01,1.879e+00
3.456e-01,1.833e+00
3.500e-01,1.787e+00
3.544e-01,1.742e+00
3.588e-01,1.697e+00
3.632e-01,1.652e+00
3.676e-01,1.608e+00
3.720e-01,1.564e+00
3.764e-01,1.520e+00
3.808e-01,1.477e+00
3.852e-01,1.434e+00
3.896e-01,1.392e+00
3.940e-01,1.351e+00
3.984e-01,1.310e+00
4.028e-01,1.269e+00
4.072e-01,1.229e+00
4.116e-01,1.190e+00
4.160e-01,1.152e+00
4.204e-01,1.114e+00
4.248e-01,1.077e+00
4.292e-01,1.040e+00
4.336e-01,1.004e+00
4.380e-01,9.692e-01
4.424e-01,9.348e-01
4.468e-01,9.012e-01
4.512e-01,8.683e-01
4.556e-01,8.362e-01
4.600e-01,8.048e-01
4.644e-01,7.741e-01
4.688e-01,7.442e-01
4.732e-01,7.151e-01
4.776e-01,6.867e-01
4.820e-01,6.590e-01
4.864e-01,6.321e-01
4.908e-01,6.060e-01
4.952e-01,5.806e-01
4.996e-01,5.559e-01
5.041e-01,5.319e-01
5.085e-01,5.087e-01
5.129e-01,4.862e-01
5.173e-01,4.643e-01
5.217e-01,4.432e-01
5.261e-01,4.228e-01
5.305e-01,4.030e-01
5.349e-01,3.840e-01
5.393e-01,3.655e-01
5.437e-01,3.478e-01
5.481e-01,3.306e-01
5.525e-01,3.141e-01
5.569e-01,2.982e-01
5.613e-01,2.829e-01
5.657e-01,2.682e-01
5.701e-01,2.541e-01
5.745e-01,2.405e-01
5.789e-01,2.275e-01
5.833e-01,2.150e-01
5.877e-01,2.030e-01
5.921e-01,1.916e-01
5.965e-01,1.806e-01
6.009e-01,1.702e-01
6.053e-01,1.602e-01
6.097e-01,1.506e-01
6.141e-01,1.415e-01
6.185e-01,1.328e-01
6.229e-01,1.246e-01
6.273e-01,1.167e-01
6.317e-01,1.093e-01
6.361e-01,1.022e-01
6.405e-01,9.547e-02
6.449e-01,8.909e-02
6.493e-01,8.306e-02
6.537e-01,7.735e-02
6.581e-01,7.196e-02
6.625e-01,6.687e-02
6.669e-01,6.206e-02
6.713e-01,5.753e-02
6.757e-01,5.327e-02
6.801e-01,4.927e-02
6.845e-01,4.550e-02
6.889e-01,4.197e-02
6.933e-01,3.866e-02
6.977e-01,3.557e-02
7.022e-01,3.267e-02
7.066e-01,2.997e-02
7.110e-01,2.745e-02
7.154e-01,2.510e-02
7.198e-01,2.292e-02
7.242e-01,2.089e-02
7.286e-01,1.901e-02
7.330e-01,1.727e-02
7.374e-01,1.566e-02
7.418e-01,1.418e-02
7.462e-01,1.281e-02
7.506e-01,1.155e-02
7.550e-01,1.039e-02
7.594e-01,9.331e-03
7.638e-01,8.360e-03
7.682e-01,7.473e-03
7.726e-01,6.665e-03
7.770e-01,5.929e-03
7.814e-01,5.261e-03
7.858e-01,4.657e-03
7.902e-01,4.110e-03
7.946e-01,3.617e-03
7.990e-01,3.174e-03
8.034e-01,2.777e-03
8.078e-01,2.421e-03
8.122e-01,2.104e-03
8.166e-01,1.822e-03
8.210e-01,1.571e-03
8.254e-01,1.350e-03
8.298e-01,1.155e-03
8.342e-01,9.846e-04
8.386e-01,8.351e-04
8.430e-01,7.050e-04
8.474e-01,5.921e-04
8.518e-01,4.946e-04
8.562e-01,4.108e-04
8.606e-01,3.392e-04
8.650e-01,2.783e-04
8.694e-01,2.267e-04
8.738e-01,1.834e-04
8.782e-01,1.472e-04


==> anc/03_results/moderate_inf/beta/0_017.csv <==
transmittance,probability_density
2.500e-03,1.150e-02
7.500e-03,6.112e-02
1.250e-02,1.308e-01
1.750e-02,2.139e-01
2.250e-02,3.063e-01
2.750e-02,4.057e-01
3.250e-02,5.099e-01
3.750e-02,6.175e-01
4.250e-02,7.273e-01
4.750e-02,8.381e-01
5.250e-02,9.492e-01
5.750e-02,1.060e+00
6.250e-02,1.169e+00
6.750e-02,1.277e+00
7.250e-02,1.383e+00
7.750e-02,1.486e+00
8.250e-02,1.587e+00
8.750e-02,1.684e+00
9.250e-02,1.778e+00
9.750e-02,1.868e+00
1.025e-01,1.955e+00
1.075e-01,2.037e+00
1.125e-01,2.116e+00
1.175e-01,2.191e+00
1.225e-01,2.261e+00
1.275e-01,2.328e+00
1.325e-01,2.390e+00
1.375e-01,2.448e+00
1.425e-01,2.501e+00
1.475e-01,2.551e+00
1.525e-01,2.596e+00
1.575e-01,2.638e+00
1.625e-01,2.675e+00
1.675e-01,2.708e+00
1.725e-01,2.737e+00
1.775e-01,2.763e+00
1.825e-01,2.784e+00
1.875e-01,2.802e+00
1.925e-01,2.817e+00
1.975e-01,2.827e+00
2.025e-01,2.835e+00
2.075e-01,2.839e+00
2.125e-01,2.840e+00
2.175e-01,2.838e+00
2.225e-01,2.832e+00
2.275e-01,2.824e+00
2.325e-01,2.814e+00
2.375e-01,2.800e+00
2.425e-01,2.784e+00
2.475e-01,2.766e+00
2.525e-01,2.745e+00
2.575e-01,2.722e+00
2.625e-01,2.697e+00
2.675e-01,2.670e+00
2.725e-01,2.641e+00
2.775e-01,2.610e+00
2.825e-01,2.578e+00
2.875e-01,2.544e+00
2.925e-01,2.509e+00
2.975e-01,2.472e+00
3.025e-01,2.435e+00
3.075e-01,2.396e+00
3.125e-01,2.356e+00
3.175e-01,2.315e+00
3.225e-01,2.273e+00
3.275e-01,2.230e+00
3.325e-01,2.187e+00
3.375e-01,2.143e+00
3.425e-01,2.098e+00
3.475e-01,2.053e+00
3.525e-01,2.008e+00
3.575e-01,1.963e+00
3.625e-01,1.917e+00
3.675e-01,1.871e+00
3.725e-01,1.825e+00
3.775e-01,1.779e+00
3.825e-01,1.733e+00
3.875e-01,1.687e+00
3.925e-01,1.641e+00
3.975e-01,1.596e+00
4.025e-01,1.551e+00
4.075e-01,1.506e+00
4.125e-01,1.461e+00
4.175e-01,1.417e+00
4.225e-01,1.373e+00
4.275e-01,1.330e+00
4.325e-01,1.288e+00
4.375e-01,1.245e+00
4.425e-01,1.204e+00
4.475e-01,1.163e+00
4.525e-01,1.123e+00
4.575e-01,1.083e+00
4.625e-01,1.044e+00
4.675e-01,1.006e+00
4.725e-01,9.683e-01
4.775e-01,9.316e-01
4.825e-01,8.956e-01
4.875e-01,8.605e-01
4.925e-01,8.261e-01
4.975e-01,7.925e-01
5.025e-01,7.597e-01
5.075e-01,7.278e-01
5.125e-01,6.966e-01
5.175e-01,6.664e-01
5.225e-01,6.369e-01
5.275e-01,6.082e-01
5.325e-01,5.804e-01
5.375e-01,5.535e-01
5.425e-01,5.273e-01
5.475e-01,5.020e-01
5.525e-01,4.775e-01
5.575e-01,4.538e-01
5.625e-01,4.309e-01
5.675e-01,4.088e-01
5.725e-01,3.875e-01
5.775e-01,3.670e-01
5.825e-01,3.472e-01
5.875e-01,3.282e-01
5.925e-01,3.099e-01
5.975e-01,2.924e-01
6.025e-01,2.756e-01
6.075e-01,2.595e-01
6.125e-01,2.441e-01
6.175e-01,2.293e-01
6.225e-01,2.152e-01
6.275e-01,2.017e-01
6.325e-01,1.889e-01
6.375e-01,1.767e-01
6.425e-01,1.651e-01
6.475e-01,1.540e-01
6.525e-01,1.435e-01
6.575e-01,1.336e-01
6.625e-01,1.242e-01
6.675e-01,1.153e-01
6.725e-01,1.068e-01
6.775e-01,9.888e-02
6.825e-01,9.139e-02
6.875e-01,8.434e-02
6.925e-01,7.771e-02
6.975e-01,7.149e-02
7.025e-01,6.566e-02
7.075e-01,6.020e-02
7.125e-01,5.509e-02
7.175e-01,5.033e-02
7.225e-01,4.589e-02
7.275e-01,4.176e-02
7.325e-01,3.793e-02
7.375e-01,3.438e-02
7.425e-01,3.109e-02
7.475e-01,2.805e-02
7.525e-01,2.526e-02
7.575e-01,2.268e-02
7.625e-01,2.032e-02
7.675e-01,1.815e-02
7.725e-01,1.617e-02
7.775e-01,1.437e-02
7.825e-01,1.273e-02
7.875e-01,1.124e-02
7.925e-01,9.895e-03
7.975e-01,8.680e-03
8.025e-01,7.587e-03
8.075e-01,6.607e-03
8.125e-01,5.730e-03
8.175e-01,4.950e-03
8.225e-01,4.257e-03
8.275e-01,3.644e-03
8.325e-01,3.104e-03
8.375e-01,2.630e-03
8.425e-01,2.216e-03
8.475e-01,1.857e-03
8.525e-01,1.546e-03
8.575e-01,1.278e-03
8.625e-01,1.050e-03
8.675e-01,8.554e-04
8.725e-01,6.912e-04
8.775e-01,5.536e-04
8.825e-01,4.391e-04
8.875e-01,3.447e-04
8.925e-01,2.675e-04
8.975e-01,2.050e-04
9.025e-01,1.549e-04
9.075e-01,1.153e-04
9.125e-01,8.439e-05
9.175e-01,6.061e-05
9.225e-01,4.261e-05
9.275e-01,2.924e-05
9.325e-01,1.952e-05
9.375e-01,1.263e-05
9.425e-01,7.869e-06
9.475e-01,4.693e-06
9.525e-01,2.656e-06
9.575e-01,1.409e-06
9.625e-01,6.900e-07
9.675e-01,3.046e-07
9.725e-01,1.171e-07
9.775e-01,3.708e-08
9.825e-01,8.766e-09
9.875e-01,1.268e-09
9.925e-01,6.704e-11
9.975e-01,1.193e-13


==> anc/03_results/moderate_inf/beta/0_018.csv <==
transmittance,probability_density
2.500e-03,5.213e-03
7.500e-03,3.211e-02
1.250e-02,7.370e-02
1.750e-02,1.262e-01
2.250e-02,1.874e-01
2.750e-02,2.555e-01
3.250e-02,3.292e-01
3.750e-02,4.074e-01
4.250e-02,4.890e-01
4.750e-02,5.735e-01
5.250e-02,6.599e-01
5.750e-02,7.477e-01
6.250e-02,8.363e-01
6.750e-02,9.253e-01
7.250e-02,1.014e+00
7.750e-02,1.103e+00
8.250e-02,1.190e+00
8.750e-02,1.277e+00
9.250e-02,1.362e+00
9.750e-02,1.445e+00
1.025e-01,1.526e+00
1.075e-01,1.606e+00
1.125e-01,1.683e+00
1.175e-01,1.757e+00
1.225e-01,1.829e+00
1.275e-01,1.898e+00
1.325e-01,1.965e+00
1.375e-01,2.028e+00
1.425e-01,2.089e+00
1.475e-01,2.146e+00
1.525e-01,2.201e+00
1.575e-01,2.252e+00
1.625e-01,2.301e+00
1.675e-01,2.346e+00
1.725e-01,2.388e+00
1.775e-01,2.427e+00
1.825e-01,2.463e+00
1.875e-01,2.495e+00
1.925e-01,2.525e+00
1.975e-01,2.551e+00
2.025e-01,2.575e+00
2.075e-01,2.595e+00
2.125e-01,2.613e+00
2.175e-01,2.627e+00
2.225e-01,2.639e+00
2.275e-01,2.648e+00
2.325e-01,2.655e+00
2.375e-01,2.659e+00
2.425e-01,2.660e+00
2.475e-01,2.658e+00
2.525e-01,2.655e+00
2.575e-01,2.649e+00
2.625e-01,2.640e+00
2.675e-01,2.629e+00
2.725e-01,2.617e+00
2.775e-01,2.602e+00
2.825e-01,2.585e+00
2.875e-01,2.566e+00
2.925e-01,2.546e+00
2.975e-01,2.524e+00
3.025e-01,2.500e+00
3.075e-01,2.474e+00
3.125e-01,2.447e+00
3.175e-01,2.419e+00
3.225e-01,2.389e+00
3.275e-01,2.358e+00
3.325e-01,2.326e+00
3.375e-01,2.293e+00
3.425e-01,2.258e+00
3.475e-01,2.223e+00
3.525e-01,2.187e+00
3.575e-01,2.150e+00
3.625e-01,2.112e+00
3.675e-01,2.074e+00
3.725e-01,2.035e+00
3.775e-01,1.995e+00
3.825e-01,1.955e+00
3.875e-01,1.915e+00
3.925e-01,1.874e+00
3.975e-01,1.833e+00
4.025e-01,1.792e+00
4.075e-01,1.751e+00
4.125e-01,1.709e+00
4.175e-01,1.667e+00
4.225e-01,1.626e+00
4.275e-01,1.584e+00
4.325e-01,1.543e+00
4.375e-01,1.502e+00
4.425e-01,1.460e+00
4.475e-01,1.419e+00
4.525e-01,1.379e+00
4.575e-01,1.338e+00
4.625e-01,1.298e+00
4.675e-01,1.259e+00
4.725e-01,1.220e+00
4.775e-01,1.181e+00
4.825e-01,1.142e+00
4.875e-01,1.105e+00
4.925e-01,1.067e+00
4.975e-01,1.031e+00
5.025e-01,9.945e-01
5.075e-01,9.589e-01
5.125e-01,9.240e-01
5.175e-01,8.897e-01
5.225e-01,8.561e-01
5.275e-01,8.231e-01
5.325e-01,7.908e-01
5.375e-01,7.592e-01
5.425e-01,7.284e-01
5.475e-01,6.982e-01
5.525e-01,6.688e-01
5.575e-01,6.401e-01
5.625e-01,6.121e-01
5.675e-01,5.849e-01
5.725e-01,5.584e-01
5.775e-01,5.327e-01
5.825e-01,5.077e-01
5.875e-01,4.835e-01
5.925e-01,4.600e-01
5.975e-01,4.373e-01
6.025e-01,4.153e-01
6.075e-01,3.940e-01
6.125e-01,3.735e-01
6.175e-01,3.537e-01
6.225e-01,3.346e-01
6.275e-01,3.162e-01
6.325e-01,2.985e-01
6.375e-01,2.814e-01
6.425e-01,2.651e-01
6.475e-01,2.494e-01
6.525e-01,2.344e-01
6.575e-01,2.201e-01
6.625e-01,2.063e-01
6.675e-01,1.932e-01
6.725e-01,1.807e-01
6.775e-01,1.687e-01
6.825e-01,1.574e-01
6.875e-01,1.466e-01
6.925e-01,1.363e-01
6.975e-01,1.266e-01
7.025e-01,1.174e-01
7.075e-01,1.087e-01
7.125e-01,1.005e-01
7.175e-01,9.272e-02
7.225e-01,8.541e-02
7.275e-01,7.854e-02
7.325e-01,7.209e-02
7.375e-01,6.604e-02
7.425e-01,6.038e-02
7.475e-01,5.509e-02
7.525e-01,5.016e-02
7.575e-01,4.557e-02
7.625e-01,4.130e-02
7.675e-01,3.734e-02
7.725e-01,3.368e-02
7.775e-01,3.030e-02
7.825e-01,2.718e-02
7.875e-01,2.432e-02
7.925e-01,2.169e-02
7.975e-01,1.929e-02
8.025e-01,1.709e-02
8.075e-01,1.510e-02
8.125e-01,1.329e-02
8.175e-01,1.165e-02
8.225e-01,1.017e-02
8.275e-01,8.844e-03
8.325e-01,7.656e-03
8.375e-01,6.596e-03
8.425e-01,5.654e-03
8.475e-01,4.821e-03
8.525e-01,4.087e-03
8.575e-01,3.444e-03
8.625e-01,2.883e-03
8.675e-01,2.397e-03
8.725e-01,1.978e-03
8.775e-01,1.619e-03
8.825e-01,1.313e-03
8.875e-01,1.055e-03
8.925e-01,8.389e-04
8.975e-01,6.595e-04
9.025e-01,5.120e-04
9.075e-01,3.920e-04
9.125e-01,2.955e-04
9.175e-01,2.190e-04
9.225e-01,1.592e-04
9.275e-01,1.132e-04
9.325e-01,7.849e-05
9.375e-01,5.288e-05
9.425e-01,3.444e-05
9.475e-01,2.155e-05
9.525e-01,1.286e-05
9.575e-01,7.236e-06
9.625e-01,3.784e-06
9.675e-01,1.801e-06
9.725e-01,7.559e-07
9.775e-01,2.659e-07
9.825e-01,7.170e-08
9.875e-01,1.237e-08
9.925e-01,8.539e-10
9.975e-01,2.695e-12


==> anc/03_results/moderate_inf/beta/0_019.csv <==
transmittance,probability_density
2.500e-03,2.240e-03
7.500e-03,1.614e-02
1.250e-02,3.991e-02
1.750e-02,7.185e-02
2.250e-02,1.108e-01
2.750e-02,1.557e-01
3.250e-02,2.059e-01
3.750e-02,2.606e-01
4.250e-02,3.192e-01
4.750e-02,3.811e-01
5.250e-02,4.458e-01
5.750e-02,5.129e-01
6.250e-02,5.819e-01
6.750e-02,6.524e-01
7.250e-02,7.241e-01
7.750e-02,7.966e-01
8.250e-02,8.697e-01
8.750e-02,9.429e-01
9.250e-02,1.016e+00
9.750e-02,1.089e+00
1.025e-01,1.161e+00
1.075e-01,1.233e+00
1.125e-01,1.304e+00
1.175e-01,1.374e+00
1.225e-01,1.442e+00
1.275e-01,1.509e+00
1.325e-01,1.574e+00
1.375e-01,1.638e+00
1.425e-01,1.700e+00
1.475e-01,1.760e+00
1.525e-01,1.818e+00
1.575e-01,1.874e+00
1.625e-01,1.928e+00
1.675e-01,1.980e+00
1.725e-01,2.029e+00
1.775e-01,2.076e+00
1.825e-01,2.121e+00
1.875e-01,2.163e+00
1.925e-01,2.203e+00
1.975e-01,2.241e+00
2.025e-01,2.276e+00
2.075e-01,2.309e+00
2.125e-01,2.339e+00
2.175e-01,2.366e+00
2.225e-01,2.392e+00
2.275e-01,2.415e+00
2.325e-01,2.435e+00
2.375e-01,2.453e+00
2.425e-01,2.469e+00
2.475e-01,2.482e+00
2.525e-01,2.493e+00
2.575e-01,2.502e+00
2.625e-01,2.509e+00
2.675e-01,2.513e+00
2.725e-01,2.515e+00
2.775e-01,2.515e+00
2.825e-01,2.513e+00
2.875e-01,2.509e+00
2.925e-01,2.503e+00
2.975e-01,2.495e+00
3.025e-01,2.485e+00
3.075e-01,2.474e+00
3.125e-01,2.461e+00
3.175e-01,2.446e+00
3.225e-01,2.429e+00
3.275e-01,2.411e+00
3.325e-01,2.391e+00
3.375e-01,2.370e+00
3.425e-01,2.347e+00
3.475e-01,2.324e+00
3.525e-01,2.298e+00
3.575e-01,2.272e+00
3.625e-01,2.245e+00
3.675e-01,2.216e+00
3.725e-01,2.186e+00
3.775e-01,2.156e+00
3.825e-01,2.124e+00
3.875e-01,2.092e+00
3.925e-01,2.059e+00
3.975e-01,2.025e+00
4.025e-01,1.990e+00
4.075e-01,1.955e+00
4.125e-01,1.920e+00
4.175e-01,1.883e+00
4.225e-01,1.847e+00
4.275e-01,1.810e+00
4.325e-01,1.772e+00
4.375e-01,1.735e+00
4.425e-01,1.697e+00
4.475e-01,1.658e+00
4.525e-01,1.620e+00
4.575e-01,1.582e+00
4.625e-01,1.543e+00
4.675e-01,1.505e+00
4.725e-01,1.466e+00
4.775e-01,1.428e+00
4.825e-01,1.390e+00
4.875e-01,1.352e+00
4.925e-01,1.314e+00
4.975e-01,1.276e+00
5.025e-01,1.239e+00
5.075e-01,1.202e+00
5.125e-01,1.165e+00
5.175e-01,1.129e+00
5.225e-01,1.093e+00
5.275e-01,1.057e+00
5.325e-01,1.022e+00
5.375e-01,9.871e-01
5.425e-01,9.529e-01
5.475e-01,9.192e-01
5.525e-01,8.861e-01
5.575e-01,8.535e-01
5.625e-01,8.215e-01
5.675e-01,7.901e-01
5.725e-01,7.593e-01
5.775e-01,7.291e-01
5.825e-01,6.995e-01
5.875e-01,6.706e-01
5.925e-01,6.424e-01
5.975e-01,6.148e-01
6.025e-01,5.879e-01
6.075e-01,5.616e-01
6.125e-01,5.361e-01
6.175e-01,5.112e-01
6.225e-01,4.871e-01
6.275e-01,4.636e-01
6.325e-01,4.409e-01
6.375e-01,4.188e-01
6.425e-01,3.974e-01
6.475e-01,3.768e-01
6.525e-01,3.568e-01
6.575e-01,3.375e-01
6.625e-01,3.189e-01
6.675e-01,3.010e-01
6.725e-01,2.837e-01
6.775e-01,2.671e-01
6.825e-01,2.512e-01
6.875e-01,2.359e-01
6.925e-01,2.212e-01
6.975e-01,2.072e-01
7.025e-01,1.938e-01
7.075e-01,1.810e-01
7.125e-01,1.688e-01
7.175e-01,1.572e-01
7.225e-01,1.461e-01
7.275e-01,1.356e-01
7.325e-01,1.256e-01
7.375e-01,1.162e-01
7.425e-01,1.073e-01
7.475e-01,9.885e-02
7.525e-01,9.091e-02
7.575e-01,8.344e-02
7.625e-01,7.642e-02
7.675e-01,6.983e-02
7.725e-01,6.367e-02
7.775e-01,5.791e-02
7.825e-01,5.254e-02
7.875e-01,4.755e-02
7.925e-01,4.291e-02
7.975e-01,3.861e-02
8.025e-01,3.464e-02
8.075e-01,3.099e-02
8.125e-01,2.762e-02
8.175e-01,2.454e-02
8.225e-01,2.172e-02
8.275e-01,1.915e-02
8.325e-01,1.681e-02
8.375e-01,1.470e-02
8.425e-01,1.279e-02
8.475e-01,1.108e-02
8.525e-01,9.543e-03
8.575e-01,8.175e-03
8.625e-01,6.962e-03
8.675e-01,5.891e-03
8.725e-01,4.951e-03
8.775e-01,4.129e-03
8.825e-01,3.417e-03
8.875e-01,2.803e-03
8.925e-01,2.277e-03
8.975e-01,1.831e-03
9.025e-01,1.455e-03
9.075e-01,1.142e-03
9.125e-01,8.837e-04
9.175e-01,6.732e-04
9.225e-01,5.038e-04
9.275e-01,3.696e-04
9.325e-01,2.650e-04
9.375e-01,1.850e-04
9.425e-01,1.253e-04
9.475e-01,8.177e-05
9.525e-01,5.110e-05
9.575e-01,3.027e-05
9.625e-01,1.677e-05
9.675e-01,8.525e-06
9.725e-01,3.863e-06
9.775e-01,1.490e-06
9.825e-01,4.509e-07
9.875e-01,9.070e-08
9.925e-01,7.909e-09
9.975e-01,4.121e-11


==> anc/03_results/moderate_inf/beta/0_02.csv <==
transmittance,probability_density
2.500e-03,9.302e-04
7.500e-03,7.894e-03
1.250e-02,2.108e-02
1.750e-02,3.996e-02
2.250e-02,6.405e-02
2.750e-02,9.292e-02
3.250e-02,1.262e-01
3.750e-02,1.634e-01
4.250e-02,2.043e-01
4.750e-02,2.484e-01
5.250e-02,2.955e-01
5.750e-02,3.453e-01
6.250e-02,3.974e-01
6.750e-02,4.516e-01
7.250e-02,5.075e-01
7.750e-02,5.651e-01
8.250e-02,6.239e-01
8.750e-02,6.838e-01
9.250e-02,7.445e-01
9.750e-02,8.059e-01
1.025e-01,8.677e-01
1.075e-01,9.297e-01
1.125e-01,9.919e-01
1.175e-01,1.054e+00
1.225e-01,1.116e+00
1.275e-01,1.177e+00
1.325e-01,1.238e+00
1.375e-01,1.298e+00
1.425e-01,1.357e+00
1.475e-01,1.415e+00
1.525e-01,1.473e+00
1.575e-01,1.529e+00
1.625e-01,1.584e+00
1.675e-01,1.637e+00
1.725e-01,1.689e+00
1.775e-01,1.740e+00
1.825e-01,1.789e+00
1.875e-01,1.836e+00
1.925e-01,1.882e+00
1.975e-01,1.926e+00
2.025e-01,1.968e+00
2.075e-01,2.008e+00
2.125e-01,2.047e+00
2.175e-01,2.083e+00
2.225e-01,2.118e+00
2.275e-01,2.151e+00
2.325e-01,2.181e+00
2.375e-01,2.210e+00
2.425e-01,2.237e+00
2.475e-01,2.261e+00
2.525e-01,2.284e+00
2.575e-01,2.305e+00
2.625e-01,2.323e+00
2.675e-01,2.340e+00
2.725e-01,2.355e+00
2.775e-01,2.367e+00
2.825e-01,2.378e+00
2.875e-01,2.387e+00
2.925e-01,2.394e+00
2.975e-01,2.399e+00
3.025e-01,2.402e+00
3.075e-01,2.404e+00
3.125e-01,2.403e+00
3.175e-01,2.401e+00
3.225e-01,2.397e+00
3.275e-01,2.391e+00
3.325e-01,2.384e+00
3.375e-01,2.375e+00
3.425e-01,2.365e+00
3.475e-01,2.353e+00
3.525e-01,2.339e+00
3.575e-01,2.324e+00
3.625e-01,2.308e+00
3.675e-01,2.290e+00
3.725e-01,2.271e+00
3.775e-01,2.251e+00
3.825e-01,2.229e+00
3.875e-01,2.206e+00
3.925e-01,2.182e+00
3.975e-01,2.157e+00
4.025e-01,2.131e+00
4.075e-01,2.105e+00
4.125e-01,2.077e+00
4.175e-01,2.048e+00
4.225e-01,2.018e+00
4.275e-01,1.988e+00
4.325e-01,1.957e+00
4.375e-01,1.925e+00
4.425e-01,1.893e+00
4.475e-01,1.860e+00
4.525e-01,1.826e+00
4.575e-01,1.792e+00
4.625e-01,1.758e+00
4.675e-01,1.723e+00
4.725e-01,1.688e+00
4.775e-01,1.653e+00
4.825e-01,1.617e+00
4.875e-01,1.581e+00
4.925e-01,1.545e+00
4.975e-01,1.509e+00
5.025e-01,1.472e+00
5.075e-01,1.436e+00
5.125e-01,1.400e+00
5.175e-01,1.363e+00
5.225e-01,1.327e+00
5.275e-01,1.291e+00
5.325e-01,1.255e+00
5.375e-01,1.219e+00
5.425e-01,1.183e+00
5.475e-01,1.148e+00
5.525e-01,1.113e+00
5.575e-01,1.078e+00
5.625e-01,1.044e+00
5.675e-01,1.010e+00
5.725e-01,9.759e-01
5.775e-01,9.426e-01
5.825e-01,9.098e-01
5.875e-01,8.774e-01
5.925e-01,8.455e-01
5.975e-01,8.141e-01
6.025e-01,7.833e-01
6.075e-01,7.530e-01
6.125e-01,7.232e-01
6.175e-01,6.940e-01
6.225e-01,6.654e-01
6.275e-01,6.374e-01
6.325e-01,6.101e-01
6.375e-01,5.833e-01
6.425e-01,5.572e-01
6.475e-01,5.318e-01
6.525e-01,5.069e-01
6.575e-01,4.828e-01
6.625e-01,4.593e-01
6.675e-01,4.365e-01
6.725e-01,4.144e-01
6.775e-01,3.929e-01
6.825e-01,3.721e-01
6.875e-01,3.520e-01
6.925e-01,3.326e-01
6.975e-01,3.139e-01
7.025e-01,2.958e-01
7.075e-01,2.784e-01
7.125e-01,2.616e-01
7.175e-01,2.455e-01
7.225e-01,2.301e-01
7.275e-01,2.153e-01
7.325e-01,2.011e-01
7.375e-01,1.876e-01
7.425e-01,1.747e-01
7.475e-01,1.623e-01
7.525e-01,1.506e-01
7.575e-01,1.395e-01
7.625e-01,1.289e-01
7.675e-01,1.189e-01
7.725e-01,1.094e-01
7.775e-01,1.005e-01
7.825e-01,9.208e-02
7.875e-01,8.417e-02
7.925e-01,7.674e-02
7.975e-01,6.979e-02
8.025e-01,6.328e-02
8.075e-01,5.722e-02
8.125e-01,5.158e-02
8.175e-01,4.635e-02
8.225e-01,4.151e-02
8.275e-01,3.704e-02
8.325e-01,3.293e-02
8.375e-01,2.916e-02
8.425e-01,2.571e-02
8.475e-01,2.257e-02
8.525e-01,1.971e-02
8.575e-01,1.713e-02
8.625e-01,1.481e-02
8.675e-01,1.272e-02
8.725e-01,1.086e-02
8.775e-01,9.211e-03
8.825e-01,7.753e-03
8.875e-01,6.474e-03
8.925e-01,5.358e-03
8.975e-01,4.393e-03
9.025e-01,3.563e-03
9.075e-01,2.857e-03
9.125e-01,2.261e-03
9.175e-01,1.764e-03
9.225e-01,1.354e-03
9.275e-01,1.020e-03
9.325e-01,7.528e-04
9.375e-01,5.421e-04
9.425e-01,3.795e-04
9.475e-01,2.569e-04
9.525e-01,1.671e-04
9.575e-01,1.034e-04
9.625e-01,6.023e-05
9.675e-01,3.240e-05
9.725e-01,1.569e-05
9.775e-01,6.550e-06
9.825e-01,2.188e-06
9.875e-01,5.023e-07
9.925e-01,5.352e-08
9.975e-01,4.287e-10


==> anc/03_results/moderate_inf/beta/0_021.csv <==
transmittance,probability_density
2.500e-03,3.485e-04
7.500e-03,3.550e-03
1.250e-02,1.033e-02
1.750e-02,2.073e-02
2.250e-02,3.469e-02
2.750e-02,5.212e-02
3.250e-02,7.287e-02
3.750e-02,9.681e-02
4.250e-02,1.238e-01
4.750e-02,1.536e-01
5.250e-02,1.861e-01
5.750e-02,2.211e-01
6.250e-02,2.585e-01
6.750e-02,2.981e-01
7.250e-02,3.397e-01
7.750e-02,3.831e-01
8.250e-02,4.282e-01
8.750e-02,4.748e-01
9.250e-02,5.227e-01
9.750e-02,5.719e-01
1.025e-01,6.221e-01
1.075e-01,6.732e-01
1.125e-01,7.250e-01
1.175e-01,7.774e-01
1.225e-01,8.303e-01
1.275e-01,8.836e-01
1.325e-01,9.371e-01
1.375e-01,9.906e-01
1.425e-01,1.044e+00
1.475e-01,1.098e+00
1.525e-01,1.151e+00
1.575e-01,1.203e+00
1.625e-01,1.256e+00
1.675e-01,1.307e+00
1.725e-01,1.359e+00
1.775e-01,1.409e+00
1.825e-01,1.458e+00
1.875e-01,1.507e+00
1.925e-01,1.555e+00
1.975e-01,1.601e+00
2.025e-01,1.647e+00
2.075e-01,1.691e+00
2.125e-01,1.734e+00
2.175e-01,1.776e+00
2.225e-01,1.817e+00
2.275e-01,1.856e+00
2.325e-01,1.893e+00
2.375e-01,1.930e+00
2.425e-01,1.964e+00
2.475e-01,1.997e+00
2.525e-01,2.029e+00
2.575e-01,2.059e+00
2.625e-01,2.087e+00
2.675e-01,2.114e+00
2.725e-01,2.139e+00
2.775e-01,2.162e+00
2.825e-01,2.184e+00
2.875e-01,2.204e+00
2.925e-01,2.223e+00
2.975e-01,2.239e+00
3.025e-01,2.254e+00
3.075e-01,2.267e+00
3.125e-01,2.279e+00
3.175e-01,2.289e+00
3.225e-01,2.297e+00
3.275e-01,2.304e+00
3.325e-01,2.308e+00
3.375e-01,2.312e+00
3.425e-01,2.313e+00
3.475e-01,2.314e+00
3.525e-01,2.312e+00
3.575e-01,2.309e+00
3.625e-01,2.304e+00
3.675e-01,2.298e+00
3.725e-01,2.291e+00
3.775e-01,2.282e+00
3.825e-01,2.272e+00
3.875e-01,2.260e+00
3.925e-01,2.247e+00
3.975e-01,2.232e+00
4.025e-01,2.217e+00
4.075e-01,2.200e+00
4.125e-01,2.182e+00
4.175e-01,2.162e+00
4.225e-01,2.142e+00
4.275e-01,2.121e+00
4.325e-01,2.098e+00
4.375e-01,2.075e+00
4.425e-01,2.050e+00
4.475e-01,2.025e+00
4.525e-01,1.998e+00
4.575e-01,1.971e+00
4.625e-01,1.943e+00
4.675e-01,1.915e+00
4.725e-01,1.885e+00
4.775e-01,1.855e+00
4.825e-01,1.825e+00
4.875e-01,1.793e+00
4.925e-01,1.762e+00
4.975e-01,1.729e+00
5.025e-01,1.697e+00
5.075e-01,1.664e+00
5.125e-01,1.630e+00
5.175e-01,1.596e+00
5.225e-01,1.562e+00
5.275e-01,1.528e+00
5.325e-01,1.493e+00
5.375e-01,1.458e+00
5.425e-01,1.424e+00
5.475e-01,1.389e+00
5.525e-01,1.354e+00
5.575e-01,1.319e+00
5.625e-01,1.284e+00
5.675e-01,1.249e+00
5.725e-01,1.214e+00
5.775e-01,1.179e+00
5.825e-01,1.145e+00
5.875e-01,1.110e+00
5.925e-01,1.076e+00
5.975e-01,1.042e+00
6.025e-01,1.009e+00
6.075e-01,9.753e-01
6.125e-01,9.424e-01
6.175e-01,9.098e-01
6.225e-01,8.777e-01
6.275e-01,8.459e-01
6.325e-01,8.146e-01
6.375e-01,7.838e-01
6.425e-01,7.535e-01
6.475e-01,7.236e-01
6.525e-01,6.943e-01
6.575e-01,6.656e-01
6.625e-01,6.374e-01
6.675e-01,6.097e-01
6.725e-01,5.827e-01
6.775e-01,5.563e-01
6.825e-01,5.305e-01
6.875e-01,5.053e-01
6.925e-01,4.808e-01
6.975e-01,4.570e-01
7.025e-01,4.337e-01
7.075e-01,4.112e-01
7.125e-01,3.893e-01
7.175e-01,3.681e-01
7.225e-01,3.476e-01
7.275e-01,3.277e-01
7.325e-01,3.086e-01
7.375e-01,2.901e-01
7.425e-01,2.723e-01
7.475e-01,2.552e-01
7.525e-01,2.387e-01
7.575e-01,2.230e-01
7.625e-01,2.078e-01
7.675e-01,1.934e-01
7.725e-01,1.796e-01
7.775e-01,1.664e-01
7.825e-01,1.539e-01
7.875e-01,1.420e-01
7.925e-01,1.307e-01
7.975e-01,1.201e-01
8.025e-01,1.100e-01
8.075e-01,1.005e-01
8.125e-01,9.154e-02
8.175e-01,8.315e-02
8.225e-01,7.529e-02
8.275e-01,6.795e-02
8.325e-01,6.111e-02
8.375e-01,5.476e-02
8.425e-01,4.888e-02
8.475e-01,4.345e-02
8.525e-01,3.845e-02
8.575e-01,3.387e-02
8.625e-01,2.968e-02
8.675e-01,2.587e-02
8.725e-01,2.242e-02
8.775e-01,1.931e-02
8.825e-01,1.651e-02
8.875e-01,1.402e-02
8.925e-01,1.181e-02
8.975e-01,9.856e-03
9.025e-01,8.149e-03
9.075e-01,6.665e-03
9.125e-01,5.387e-03
9.175e-01,4.297e-03
9.225e-01,3.376e-03
9.275e-01,2.608e-03
9.325e-01,1.977e-03
9.375e-01,1.465e-03
9.425e-01,1.058e-03
9.475e-01,7.406e-04
9.525e-01,4.998e-04
9.575e-01,3.224e-04
9.625e-01,1.966e-04
9.675e-01,1.115e-04
9.725e-01,5.738e-05
9.775e-01,2.578e-05
9.825e-01,9.439e-06
9.875e-01,2.449e-06
9.925e-01,3.141e-07
9.975e-01,3.745e-09


==> anc/03_results/moderate_inf/beta/0_022.csv <==
transmittance,probability_density
2.500e-03,1.383e-04
7.500e-03,1.672e-03
1.250e-02,5.276e-03
1.750e-02,1.117e-02
2.250e-02,1.947e-02
2.750e-02,3.021e-02
3.250e-02,4.341e-02
3.750e-02,5.905e-02
4.250e-02,7.709e-02
4.750e-02,9.747e-02
5.250e-02,1.201e-01
5.750e-02,1.450e-01
6.250e-02,1.720e-01
6.750e-02,2.010e-01
7.250e-02,2.319e-01
7.750e-02,2.647e-01
8.250e-02,2.992e-01
8.750e-02,3.353e-01
9.250e-02,3.730e-01
9.750e-02,4.120e-01
1.025e-01,4.524e-01
1.075e-01,4.939e-01
1.125e-01,5.366e-01
1.175e-01,5.802e-01
1.225e-01,6.247e-01
1.275e-01,6.700e-01
1.325e-01,7.160e-01
1.375e-01,7.625e-01
1.425e-01,8.095e-01
1.475e-01,8.569e-01
1.525e-01,9.046e-01
1.575e-01,9.524e-01
1.625e-01,1.000e+00
1.675e-01,1.048e+00
1.725e-01,1.096e+00
1.775e-01,1.144e+00
1.825e-01,1.191e+00
1.875e-01,1.238e+00
1.925e-01,1.285e+00
1.975e-01,1.331e+00
2.025e-01,1.377e+00
2.075e-01,1.421e+00
2.125e-01,1.466e+00
2.175e-01,1.509e+00
2.225e-01,1.552e+00
2.275e-01,1.594e+00
2.325e-01,1.635e+00
2.375e-01,1.674e+00
2.425e-01,1.713e+00
2.475e-01,1.751e+00
2.525e-01,1.787e+00
2.575e-01,1.823e+00
2.625e-01,1.857e+00
2.675e-01,1.890e+00
2.725e-01,1.922e+00
2.775e-01,1.952e+00
2.825e-01,1.981e+00
2.875e-01,2.009e+00
2.925e-01,2.035e+00
2.975e-01,2.060e+00
3.025e-01,2.083e+00
3.075e-01,2.105e+00
3.125e-01,2.125e+00
3.175e-01,2.144e+00
3.225e-01,2.162e+00
3.275e-01,2.177e+00
3.325e-01,2.192e+00
3.375e-01,2.205e+00
3.425e-01,2.216e+00
3.475e-01,2.226e+00
3.525e-01,2.234e+00
3.575e-01,2.241e+00
3.625e-01,2.247e+00
3.675e-01,2.251e+00
3.725e-01,2.253e+00
3.775e-01,2.254e+00
3.825e-01,2.254e+00
3.875e-01,2.252e+00
3.925e-01,2.248e+00
3.975e-01,2.244e+00
4.025e-01,2.237e+00
4.075e-01,2.230e+00
4.125e-01,2.221e+00
4.175e-01,2.211e+00
4.225e-01,2.200e+00
4.275e-01,2.187e+00
4.325e-01,2.173e+00
4.375e-01,2.158e+00
4.425e-01,2.142e+00
4.475e-01,2.124e+00
4.525e-01,2.106e+00
4.575e-01,2.086e+00
4.625e-01,2.066e+00
4.675e-01,2.044e+00
4.725e-01,2.021e+00
4.775e-01,1.998e+00
4.825e-01,1.973e+00
4.875e-01,1.948e+00
4.925e-01,1.922e+00
4.975e-01,1.895e+00
5.025e-01,1.867e+00
5.075e-01,1.839e+00
5.125e-01,1.810e+00
5.175e-01,1.780e+00
5.225e-01,1.750e+00
5.275e-01,1.719e+00
5.325e-01,1.688e+00
5.375e-01,1.656e+00
5.425e-01,1.624e+00
5.475e-01,1.591e+00
5.525e-01,1.558e+00
5.575e-01,1.525e+00
5.625e-01,1.491e+00
5.675e-01,1.457e+00
5.725e-01,1.423e+00
5.775e-01,1.389e+00
5.825e-01,1.355e+00
5.875e-01,1.320e+00
5.925e-01,1.286e+00
5.975e-01,1.251e+00
6.025e-01,1.217e+00
6.075e-01,1.183e+00
6.125e-01,1.148e+00
6.175e-01,1.114e+00
6.225e-01,1.080e+00
6.275e-01,1.046e+00
6.325e-01,1.013e+00
6.375e-01,9.794e-01
6.425e-01,9.464e-01
6.475e-01,9.137e-01
6.525e-01,8.813e-01
6.575e-01,8.493e-01
6.625e-01,8.177e-01
6.675e-01,7.865e-01
6.725e-01,7.558e-01
6.775e-01,7.255e-01
6.825e-01,6.957e-01
6.875e-01,6.665e-01
6.925e-01,6.378e-01
6.975e-01,6.096e-01
7.025e-01,5.820e-01
7.075e-01,5.551e-01
7.125e-01,5.287e-01
7.175e-01,5.030e-01
7.225e-01,4.778e-01
7.275e-01,4.534e-01
7.325e-01,4.296e-01
7.375e-01,4.065e-01
7.425e-01,3.840e-01
7.475e-01,3.623e-01
7.525e-01,3.412e-01
7.575e-01,3.208e-01
7.625e-01,3.012e-01
7.675e-01,2.822e-01
7.725e-01,2.640e-01
7.775e-01,2.464e-01
7.825e-01,2.296e-01
7.875e-01,2.135e-01
7.925e-01,1.981e-01
7.975e-01,1.833e-01
8.025e-01,1.693e-01
8.075e-01,1.560e-01
8.125e-01,1.433e-01
8.175e-01,1.313e-01
8.225e-01,1.199e-01
8.275e-01,1.092e-01
8.325e-01,9.915e-02
8.375e-01,8.970e-02
8.425e-01,8.086e-02
8.475e-01,7.260e-02
8.525e-01,6.492e-02
8.575e-01,5.780e-02
8.625e-01,5.122e-02
8.675e-01,4.516e-02
8.725e-01,3.960e-02
8.775e-01,3.452e-02
8.825e-01,2.990e-02
8.875e-01,2.573e-02
8.925e-01,2.197e-02
8.975e-01,1.861e-02
9.025e-01,1.562e-02
9.075e-01,1.298e-02
9.125e-01,1.066e-02
9.175e-01,8.657e-03
9.225e-01,6.930e-03
9.275e-01,5.461e-03
9.325e-01,4.227e-03
9.375e-01,3.205e-03
9.425e-01,2.371e-03
9.475e-01,1.705e-03
9.525e-01,1.185e-03
9.575e-01,7.898e-04
9.625e-01,4.994e-04
9.675e-01,2.952e-04
9.725e-01,1.595e-04
9.775e-01,7.592e-05
9.825e-01,2.988e-05
9.875e-01,8.539e-06
9.925e-01,1.268e-06
9.975e-01,2.068e-08


==> anc/03_results/moderate_inf/beta/0_023.csv <==
transmittance,probability_density
2.500e-03,4.527e-05
7.500e-03,6.736e-04
1.250e-02,2.342e-03
1.750e-02,5.289e-03
2.250e-02,9.676e-03
2.750e-02,1.562e-02
3.250e-02,2.319e-02
3.750e-02,3.245e-02
4.250e-02,4.343e-02
4.750e-02,5.616e-02
5.250e-02,7.063e-02
5.750e-02,8.684e-02
6.250e-02,1.048e-01
6.750e-02,1.244e-01
7.250e-02,1.457e-01
7.750e-02,1.687e-01
8.250e-02,1.932e-01
8.750e-02,2.193e-01
9.250e-02,2.469e-01
9.750e-02,2.759e-01
1.025e-01,3.062e-01
1.075e-01,3.379e-01
1.125e-01,3.709e-01
1.175e-01,4.050e-01
1.225e-01,4.402e-01
1.275e-01,4.764e-01
1.325e-01,5.136e-01
1.375e-01,5.517e-01
1.425e-01,5.907e-01
1.475e-01,6.304e-01
1.525e-01,6.707e-01
1.575e-01,7.117e-01
1.625e-01,7.532e-01
1.675e-01,7.951e-01
1.725e-01,8.375e-01
1.775e-01,8.801e-01
1.825e-01,9.230e-01
1.875e-01,9.660e-01
1.925e-01,1.009e+00
1.975e-01,1.052e+00
2.025e-01,1.095e+00
2.075e-01,1.138e+00
2.125e-01,1.181e+00
2.175e-01,1.224e+00
2.225e-01,1.266e+00
2.275e-01,1.308e+00
2.325e-01,1.350e+00
2.375e-01,1.391e+00
2.425e-01,1.431e+00
2.475e-01,1.471e+00
2.525e-01,1.511e+00
2.575e-01,1.549e+00
2.625e-01,1.587e+00
2.675e-01,1.624e+00
2.725e-01,1.660e+00
2.775e-01,1.696e+00
2.825e-01,1.730e+00
2.875e-01,1.763e+00
2.925e-01,1.796e+00
2.975e-01,1.827e+00
3.025e-01,1.858e+00
3.075e-01,1.887e+00
3.125e-01,1.915e+00
3.175e-01,1.942e+00
3.225e-01,1.968e+00
3.275e-01,1.992e+00
3.325e-01,2.015e+00
3.375e-01,2.037e+00
3.425e-01,2.058e+00
3.475e-01,2.077e+00
3.525e-01,2.095e+00
3.575e-01,2.112e+00
3.625e-01,2.127e+00
3.675e-01,2.142e+00
3.725e-01,2.154e+00
3.775e-01,2.166e+00
3.825e-01,2.175e+00
3.875e-01,2.184e+00
3.925e-01,2.191e+00
3.975e-01,2.197e+00
4.025e-01,2.201e+00
4.075e-01,2.205e+00
4.125e-01,2.206e+00
4.175e-01,2.207e+00
4.225e-01,2.206e+00
4.275e-01,2.203e+00
4.325e-01,2.200e+00
4.375e-01,2.195e+00
4.425e-01,2.188e+00
4.475e-01,2.181e+00
4.525e-01,2.172e+00
4.575e-01,2.162e+00
4.625e-01,2.151e+00
4.675e-01,2.138e+00
4.725e-01,2.125e+00
4.775e-01,2.110e+00
4.825e-01,2.094e+00
4.875e-01,2.077e+00
4.925e-01,2.059e+00
4.975e-01,2.040e+00
5.025e-01,2.019e+00
5.075e-01,1.998e+00
5.125e-01,1.976e+00
5.175e-01,1.953e+00
5.225e-01,1.929e+00
5.275e-01,1.904e+00
5.325e-01,1.879e+00
5.375e-01,1.852e+00
5.425e-01,1.825e+00
5.475e-01,1.797e+00
5.525e-01,1.769e+00
5.575e-01,1.739e+00
5.625e-01,1.709e+00
5.675e-01,1.679e+00
5.725e-01,1.648e+00
5.775e-01,1.617e+00
5.825e-01,1.585e+00
5.875e-01,1.552e+00
5.925e-01,1.519e+00
5.975e-01,1.486e+00
6.025e-01,1.453e+00
6.075e-01,1.419e+00
6.125e-01,1.385e+00
6.175e-01,1.351e+00
6.225e-01,1.317e+00
6.275e-01,1.283e+00
6.325e-01,1.248e+00
6.375e-01,1.214e+00
6.425e-01,1.179e+00
6.475e-01,1.145e+00
6.525e-01,1.110e+00
6.575e-01,1.076e+00
6.625e-01,1.042e+00
6.675e-01,1.008e+00
6.725e-01,9.740e-01
6.775e-01,9.405e-01
6.825e-01,9.073e-01
6.875e-01,8.743e-01
6.925e-01,8.417e-01
6.975e-01,8.095e-01
7.025e-01,7.776e-01
7.075e-01,7.462e-01
7.125e-01,7.152e-01
7.175e-01,6.848e-01
7.225e-01,6.548e-01
7.275e-01,6.254e-01
7.325e-01,5.965e-01
7.375e-01,5.682e-01
7.425e-01,5.405e-01
7.475e-01,5.134e-01
7.525e-01,4.870e-01
7.575e-01,4.612e-01
7.625e-01,4.361e-01
7.675e-01,4.117e-01
7.725e-01,3.879e-01
7.775e-01,3.649e-01
7.825e-01,3.427e-01
7.875e-01,3.211e-01
7.925e-01,3.004e-01
7.975e-01,2.803e-01
8.025e-01,2.610e-01
8.075e-01,2.425e-01
8.125e-01,2.248e-01
8.175e-01,2.078e-01
8.225e-01,1.916e-01
8.275e-01,1.761e-01
8.325e-01,1.614e-01
8.375e-01,1.475e-01
8.425e-01,1.343e-01
8.475e-01,1.219e-01
8.525e-01,1.102e-01
8.575e-01,9.916e-02
8.625e-01,8.888e-02
8.675e-01,7.929e-02
8.725e-01,7.038e-02
8.775e-01,6.214e-02
8.825e-01,5.454e-02
8.875e-01,4.756e-02
8.925e-01,4.119e-02
8.975e-01,3.541e-02
9.025e-01,3.018e-02
9.075e-01,2.549e-02
9.125e-01,2.131e-02
9.175e-01,1.761e-02
9.225e-01,1.437e-02
9.275e-01,1.156e-02
9.325e-01,9.142e-03
9.375e-01,7.094e-03
9.425e-01,5.383e-03
9.475e-01,3.978e-03
9.525e-01,2.848e-03
9.575e-01,1.962e-03
9.625e-01,1.288e-03
9.675e-01,7.940e-04
9.725e-01,4.506e-04
9.775e-01,2.275e-04
9.825e-01,9.638e-05
9.875e-01,3.039e-05
9.925e-01,5.233e-06
9.975e-01,1.174e-07


==> anc/03_results/moderate_inf/beta/0_024.csv <==
transmittance,probability_density
2.500e-03,1.559e-05
7.500e-03,2.827e-04
1.250e-02,1.078e-03
1.750e-02,2.590e-03
2.250e-02,4.962e-03
2.750e-02,8.310e-03
3.250e-02,1.273e-02
3.750e-02,1.830e-02
4.250e-02,2.508e-02
4.750e-02,3.312e-02
5.250e-02,4.246e-02
5.750e-02,5.313e-02
6.250e-02,6.515e-02
6.750e-02,7.853e-02
7.250e-02,9.328e-02
7.750e-02,1.094e-01
8.250e-02,1.269e-01
8.750e-02,1.457e-01
9.250e-02,1.659e-01
9.750e-02,1.874e-01
1.025e-01,2.101e-01
1.075e-01,2.342e-01
1.125e-01,2.594e-01
1.175e-01,2.859e-01
1.225e-01,3.135e-01
1.275e-01,3.422e-01
1.325e-01,3.719e-01
1.375e-01,4.027e-01
1.425e-01,4.345e-01
1.475e-01,4.672e-01
1.525e-01,5.008e-01
1.575e-01,5.352e-01
1.625e-01,5.704e-01
1.675e-01,6.062e-01
1.725e-01,6.428e-01
1.775e-01,6.799e-01
1.825e-01,7.176e-01
1.875e-01,7.558e-01
1.925e-01,7.944e-01
1.975e-01,8.334e-01
2.025e-01,8.727e-01
2.075e-01,9.123e-01
2.125e-01,9.521e-01
2.175e-01,9.920e-01
2.225e-01,1.032e+00
2.275e-01,1.072e+00
2.325e-01,1.112e+00
2.375e-01,1.152e+00
2.425e-01,1.192e+00
2.475e-01,1.232e+00
2.525e-01,1.271e+00
2.575e-01,1.310e+00
2.625e-01,1.349e+00
2.675e-01,1.387e+00
2.725e-01,1.425e+00
2.775e-01,1.462e+00
2.825e-01,1.499e+00
2.875e-01,1.536e+00
2.925e-01,1.571e+00
2.975e-01,1.606e+00
3.025e-01,1.640e+00
3.075e-01,1.674e+00
3.125e-01,1.707e+00
3.175e-01,1.738e+00
3.225e-01,1.769e+00
3.275e-01,1.799e+00
3.325e-01,1.829e+00
3.375e-01,1.857e+00
3.425e-01,1.884e+00
3.475e-01,1.910e+00
3.525e-01,1.935e+00
3.575e-01,1.959e+00
3.625e-01,1.982e+00
3.675e-01,2.003e+00
3.725e-01,2.024e+00
3.775e-01,2.043e+00
3.825e-01,2.061e+00
3.875e-01,2.078e+00
3.925e-01,2.093e+00
3.975e-01,2.108e+00
4.025e-01,2.121e+00
4.075e-01,2.133e+00
4.125e-01,2.143e+00
4.175e-01,2.152e+00
4.225e-01,2.160e+00
4.275e-01,2.167e+00
4.325e-01,2.172e+00
4.375e-01,2.176e+00
4.425e-01,2.179e+00
4.475e-01,2.181e+00
4.525e-01,2.181e+00
4.575e-01,2.180e+00
4.625e-01,2.177e+00
4.675e-01,2.173e+00
4.725e-01,2.168e+00
4.775e-01,2.162e+00
4.825e-01,2.155e+00
4.875e-01,2.146e+00
4.925e-01,2.136e+00
4.975e-01,2.125e+00
5.025e-01,2.112e+00
5.075e-01,2.099e+00
5.125e-01,2.084e+00
5.175e-01,2.068e+00
5.225e-01,2.051e+00
5.275e-01,2.033e+00
5.325e-01,2.014e+00
5.375e-01,1.994e+00
5.425e-01,1.973e+00
5.475e-01,1.951e+00
5.525e-01,1.928e+00
5.575e-01,1.904e+00
5.625e-01,1.880e+00
5.675e-01,1.854e+00
5.725e-01,1.828e+00
5.775e-01,1.800e+00
5.825e-01,1.772e+00
5.875e-01,1.744e+00
5.925e-01,1.714e+00
5.975e-01,1.684e+00
6.025e-01,1.654e+00
6.075e-01,1.623e+00
6.125e-01,1.591e+00
6.175e-01,1.559e+00
6.225e-01,1.526e+00
6.275e-01,1.493e+00
6.325e-01,1.459e+00
6.375e-01,1.426e+00
6.425e-01,1.391e+00
6.475e-01,1.357e+00
6.525e-01,1.322e+00
6.575e-01,1.288e+00
6.625e-01,1.253e+00
6.675e-01,1.218e+00
6.725e-01,1.183e+00
6.775e-01,1.148e+00
6.825e-01,1.112e+00
6.875e-01,1.077e+00
6.925e-01,1.042e+00
6.975e-01,1.008e+00
7.025e-01,9.730e-01
7.075e-01,9.386e-01
7.125e-01,9.044e-01
7.175e-01,8.705e-01
7.225e-01,8.369e-01
7.275e-01,8.036e-01
7.325e-01,7.708e-01
7.375e-01,7.383e-01
7.425e-01,7.063e-01
7.475e-01,6.748e-01
7.525e-01,6.438e-01
7.575e-01,6.133e-01
7.625e-01,5.834e-01
7.675e-01,5.541e-01
7.725e-01,5.255e-01
7.775e-01,4.975e-01
7.825e-01,4.701e-01
7.875e-01,4.435e-01
7.925e-01,4.175e-01
7.975e-01,3.923e-01
8.025e-01,3.679e-01
8.075e-01,3.442e-01
8.125e-01,3.213e-01
8.175e-01,2.993e-01
8.225e-01,2.780e-01
8.275e-01,2.575e-01
8.325e-01,2.379e-01
8.375e-01,2.192e-01
8.425e-01,2.012e-01
8.475e-01,1.842e-01
8.525e-01,1.679e-01
8.575e-01,1.525e-01
8.625e-01,1.380e-01
8.675e-01,1.243e-01
8.725e-01,1.114e-01
8.775e-01,9.940e-02
8.825e-01,8.818e-02
8.875e-01,7.776e-02
8.925e-01,6.813e-02
8.975e-01,5.927e-02
9.025e-01,5.117e-02
9.075e-01,4.379e-02
9.125e-01,3.712e-02
9.175e-01,3.113e-02
9.225e-01,2.580e-02
9.275e-01,2.109e-02
9.325e-01,1.698e-02
9.375e-01,1.342e-02
9.425e-01,1.039e-02
9.475e-01,7.854e-03
9.525e-01,5.761e-03
9.575e-01,4.076e-03
9.625e-01,2.756e-03
9.675e-01,1.759e-03
9.725e-01,1.038e-03
9.775e-01,5.498e-04
9.825e-01,2.471e-04
9.875e-01,8.431e-05
9.925e-01,1.636e-05
9.975e-01,4.739e-07


==> anc/03_results/moderate_inf/beta/0_025.csv <==
transmittance,probability_density
2.500e-03,4.558e-06
7.500e-03,1.039e-04
1.250e-02,4.407e-04
1.750e-02,1.136e-03
2.250e-02,2.295e-03
2.750e-02,4.011e-03
3.250e-02,6.368e-03
3.750e-02,9.439e-03
4.250e-02,1.329e-02
4.750e-02,1.798e-02
5.250e-02,2.356e-02
5.750e-02,3.008e-02
6.250e-02,3.757e-02
6.750e-02,4.607e-02
7.250e-02,5.561e-02
7.750e-02,6.621e-02
8.250e-02,7.788e-02
8.750e-02,9.065e-02
9.250e-02,1.045e-01
9.750e-02,1.195e-01
1.025e-01,1.356e-01
1.075e-01,1.528e-01
1.125e-01,1.711e-01
1.175e-01,1.904e-01
1.225e-01,2.109e-01
1.275e-01,2.324e-01
1.325e-01,2.550e-01
1.375e-01,2.786e-01
1.425e-01,3.032e-01
1.475e-01,3.288e-01
1.525e-01,3.553e-01
1.575e-01,3.828e-01
1.625e-01,4.111e-01
1.675e-01,4.403e-01
1.725e-01,4.704e-01
1.775e-01,5.012e-01
1.825e-01,5.328e-01
1.875e-01,5.650e-01
1.925e-01,5.980e-01
1.975e-01,6.316e-01
2.025e-01,6.657e-01
2.075e-01,7.004e-01
2.125e-01,7.356e-01
2.175e-01,7.713e-01
2.225e-01,8.073e-01
2.275e-01,8.437e-01
2.325e-01,8.805e-01
2.375e-01,9.175e-01
2.425e-01,9.547e-01
2.475e-01,9.921e-01
2.525e-01,1.030e+00
2.575e-01,1.067e+00
2.625e-01,1.105e+00
2.675e-01,1.142e+00
2.725e-01,1.180e+00
2.775e-01,1.217e+00
2.825e-01,1.255e+00
2.875e-01,1.292e+00
2.925e-01,1.329e+00
2.975e-01,1.365e+00
3.025e-01,1.401e+00
3.075e-01,1.437e+00
3.125e-01,1.472e+00
3.175e-01,1.507e+00
3.225e-01,1.542e+00
3.275e-01,1.576e+00
3.325e-01,1.609e+00
3.375e-01,1.641e+00
3.425e-01,1.673e+00
3.475e-01,1.704e+00
3.525e-01,1.735e+00
3.575e-01,1.765e+00
3.625e-01,1.793e+00
3.675e-01,1.821e+00
3.725e-01,1.848e+00
3.775e-01,1.875e+00
3.825e-01,1.900e+00
3.875e-01,1.924e+00
3.925e-01,1.947e+00
3.975e-01,1.969e+00
4.025e-01,1.990e+00
4.075e-01,2.010e+00
4.125e-01,2.029e+00
4.175e-01,2.047e+00
4.225e-01,2.064e+00
4.275e-01,2.079e+00
4.325e-01,2.093e+00
4.375e-01,2.107e+00
4.425e-01,2.118e+00
4.475e-01,2.129e+00
4.525e-01,2.138e+00
4.575e-01,2.147e+00
4.625e-01,2.154e+00
4.675e-01,2.159e+00
4.725e-01,2.164e+00
4.775e-01,2.167e+00
4.825e-01,2.169e+00
4.875e-01,2.169e+00
4.925e-01,2.168e+00
4.975e-01,2.166e+00
5.025e-01,2.163e+00
5.075e-01,2.159e+00
5.125e-01,2.153e+00
5.175e-01,2.146e+00
5.225e-01,2.138e+00
5.275e-01,2.128e+00
5.325e-01,2.117e+00
5.375e-01,2.105e+00
5.425e-01,2.092e+00
5.475e-01,2.078e+00
5.525e-01,2.063e+00
5.575e-01,2.046e+00
5.625e-01,2.028e+00
5.675e-01,2.010e+00
5.725e-01,1.990e+00
5.775e-01,1.969e+00
5.825e-01,1.947e+00
5.875e-01,1.924e+00
5.925e-01,1.900e+00
5.975e-01,1.875e+00
6.025e-01,1.850e+00
6.075e-01,1.823e+00
6.125e-01,1.796e+00
6.175e-01,1.768e+00
6.225e-01,1.739e+00
6.275e-01,1.709e+00
6.325e-01,1.678e+00
6.375e-01,1.647e+00
6.425e-01,1.616e+00
6.475e-01,1.583e+00
6.525e-01,1.550e+00
6.575e-01,1.517e+00
6.625e-01,1.483e+00
6.675e-01,1.449e+00
6.725e-01,1.414e+00
6.775e-01,1.379e+00
6.825e-01,1.343e+00
6.875e-01,1.308e+00
6.925e-01,1.272e+00
6.975e-01,1.236e+00
7.025e-01,1.200e+00
7.075e-01,1.163e+00
7.125e-01,1.127e+00
7.175e-01,1.091e+00
7.225e-01,1.054e+00
7.275e-01,1.018e+00
7.325e-01,9.818e-01
7.375e-01,9.458e-01
7.425e-01,9.100e-01
7.475e-01,8.745e-01
7.525e-01,8.392e-01
7.575e-01,8.043e-01
7.625e-01,7.698e-01
7.675e-01,7.356e-01
7.725e-01,7.020e-01
7.775e-01,6.688e-01
7.825e-01,6.361e-01
7.875e-01,6.040e-01
7.925e-01,5.725e-01
7.975e-01,5.416e-01
8.025e-01,5.114e-01
8.075e-01,4.819e-01
8.125e-01,4.531e-01
8.175e-01,4.251e-01
8.225e-01,3.979e-01
8.275e-01,3.715e-01
8.325e-01,3.459e-01
8.375e-01,3.212e-01
8.425e-01,2.974e-01
8.475e-01,2.745e-01
8.525e-01,2.525e-01
8.575e-01,2.314e-01
8.625e-01,2.113e-01
8.675e-01,1.922e-01
8.725e-01,1.740e-01
8.775e-01,1.568e-01
8.825e-01,1.406e-01
8.875e-01,1.254e-01
8.925e-01,1.111e-01
8.975e-01,9.781e-02
9.025e-01,8.549e-02
9.075e-01,7.412e-02
9.125e-01,6.370e-02
9.175e-01,5.420e-02
9.225e-01,4.561e-02
9.275e-01,3.789e-02
9.325e-01,3.103e-02
9.375e-01,2.500e-02
9.425e-01,1.975e-02
9.475e-01,1.525e-02
9.525e-01,1.145e-02
9.575e-01,8.317e-03
9.625e-01,5.792e-03
9.675e-01,3.821e-03
9.725e-01,2.345e-03
9.775e-01,1.301e-03
9.825e-01,6.196e-04
9.875e-01,2.283e-04
9.925e-01,4.979e-05
9.975e-01,1.850e-06


==> anc/03_results/moderate_inf/beta/0_026.csv <==
transmittance,probability_density
2.500e-03,1.315e-06
7.500e-03,3.775e-05
1.250e-02,1.784e-04
1.750e-02,4.939e-04
2.250e-02,1.053e-03
2.750e-02,1.921e-03
3.250e-02,3.161e-03
3.750e-02,4.832e-03
4.250e-02,6.991e-03
4.750e-02,9.691e-03
5.250e-02,1.298e-02
5.750e-02,1.691e-02
6.250e-02,2.151e-02
6.750e-02,2.683e-02
7.250e-02,3.291e-02
7.750e-02,3.977e-02
8.250e-02,4.745e-02
8.750e-02,5.597e-02
9.250e-02,6.536e-02
9.750e-02,7.563e-02
1.025e-01,8.681e-02
1.075e-01,9.890e-02
1.125e-01,1.119e-01
1.175e-01,1.259e-01
1.225e-01,1.408e-01
1.275e-01,1.566e-01
1.325e-01,1.734e-01
1.375e-01,1.911e-01
1.425e-01,2.098e-01
1.475e-01,2.294e-01
1.525e-01,2.500e-01
1.575e-01,2.714e-01
1.625e-01,2.938e-01
1.675e-01,3.170e-01
1.725e-01,3.411e-01
1.775e-01,3.660e-01
1.825e-01,3.918e-01
1.875e-01,4.184e-01
1.925e-01,4.458e-01
1.975e-01,4.739e-01
2.025e-01,5.028e-01
2.075e-01,5.323e-01
2.125e-01,5.625e-01
2.175e-01,5.934e-01
2.225e-01,6.249e-01
2.275e-01,6.569e-01
2.325e-01,6.895e-01
2.375e-01,7.226e-01
2.425e-01,7.562e-01
2.475e-01,7.902e-01
2.525e-01,8.245e-01
2.575e-01,8.593e-01
2.625e-01,8.943e-01
2.675e-01,9.296e-01
2.725e-01,9.652e-01
2.775e-01,1.001e+00
2.825e-01,1.037e+00
2.875e-01,1.073e+00
2.925e-01,1.109e+00
2.975e-01,1.145e+00
3.025e-01,1.181e+00
3.075e-01,1.217e+00
3.125e-01,1.253e+00
3.175e-01,1.289e+00
3.225e-01,1.324e+00
3.275e-01,1.360e+00
3.325e-01,1.395e+00
3.375e-01,1.429e+00
3.425e-01,1.464e+00
3.475e-01,1.498e+00
3.525e-01,1.531e+00
3.575e-01,1.565e+00
3.625e-01,1.597e+00
3.675e-01,1.629e+00
3.725e-01,1.661e+00
3.775e-01,1.691e+00
3.825e-01,1.722e+00
3.875e-01,1.751e+00
3.925e-01,1.780e+00
3.975e-01,1.808e+00
4.025e-01,1.835e+00
4.075e-01,1.861e+00
4.125e-01,1.886e+00
4.175e-01,1.911e+00
4.225e-01,1.934e+00
4.275e-01,1.957e+00
4.325e-01,1.978e+00
4.375e-01,1.999e+00
4.425e-01,2.019e+00
4.475e-01,2.037e+00
4.525e-01,2.054e+00
4.575e-01,2.071e+00
4.625e-01,2.086e+00
4.675e-01,2.100e+00
4.725e-01,2.112e+00
4.775e-01,2.124e+00
4.825e-01,2.134e+00
4.875e-01,2.143e+00
4.925e-01,2.151e+00
4.975e-01,2.158e+00
5.025e-01,2.164e+00
5.075e-01,2.168e+00
5.125e-01,2.171e+00
5.175e-01,2.172e+00
5.225e-01,2.173e+00
5.275e-01,2.172e+00
5.325e-01,2.169e+00
5.375e-01,2.166e+00
5.425e-01,2.161e+00
5.475e-01,2.155e+00
5.525e-01,2.148e+00
5.575e-01,2.139e+00
5.625e-01,2.129e+00
5.675e-01,2.118e+00
5.725e-01,2.106e+00
5.775e-01,2.092e+00
5.825e-01,2.078e+00
5.875e-01,2.062e+00
5.925e-01,2.044e+00
5.975e-01,2.026e+00
6.025e-01,2.007e+00
6.075e-01,1.986e+00
6.125e-01,1.964e+00
6.175e-01,1.942e+00
6.225e-01,1.918e+00
6.275e-01,1.893e+00
6.325e-01,1.867e+00
6.375e-01,1.841e+00
6.425e-01,1.813e+00
6.475e-01,1.784e+00
6.525e-01,1.755e+00
6.575e-01,1.725e+00
6.625e-01,1.693e+00
6.675e-01,1.662e+00
6.725e-01,1.629e+00
6.775e-01,1.596e+00
6.825e-01,1.562e+00
6.875e-01,1.527e+00
6.925e-01,1.492e+00
6.975e-01,1.457e+00
7.025e-01,1.421e+00
7.075e-01,1.384e+00
7.125e-01,1.348e+00
7.175e-01,1.310e+00
7.225e-01,1.273e+00
7.275e-01,1.235e+00
7.325e-01,1.197e+00
7.375e-01,1.159e+00
7.425e-01,1.121e+00
7.475e-01,1.083e+00
7.525e-01,1.045e+00
7.575e-01,1.007e+00
7.625e-01,9.687e-01
7.675e-01,9.308e-01
7.725e-01,8.931e-01
7.775e-01,8.557e-01
7.825e-01,8.186e-01
7.875e-01,7.818e-01
7.925e-01,7.454e-01
7.975e-01,7.095e-01
8.025e-01,6.740e-01
8.075e-01,6.391e-01
8.125e-01,6.048e-01
8.175e-01,5.711e-01
8.225e-01,5.381e-01
8.275e-01,5.058e-01
8.325e-01,4.742e-01
8.375e-01,4.435e-01
8.425e-01,4.136e-01
8.475e-01,3.846e-01
8.525e-01,3.565e-01
8.575e-01,3.294e-01
8.625e-01,3.032e-01
8.675e-01,2.780e-01
8.725e-01,2.539e-01
8.775e-01,2.309e-01
8.825e-01,2.089e-01
8.875e-01,1.881e-01
8.925e-01,1.683e-01
8.975e-01,1.497e-01
9.025e-01,1.323e-01
9.075e-01,1.160e-01
9.125e-01,1.009e-01
9.175e-01,8.692e-02
9.225e-01,7.411e-02
9.275e-01,6.244e-02
9.325e-01,5.190e-02
9.375e-01,4.248e-02
9.425e-01,3.414e-02
9.475e-01,2.685e-02
9.525e-01,2.058e-02
9.575e-01,1.529e-02
9.625e-01,1.092e-02
9.675e-01,7.414e-03
9.725e-01,4.705e-03
9.775e-01,2.716e-03
9.825e-01,1.359e-03
9.875e-01,5.349e-04
9.925e-01,1.288e-04
9.975e-01,5.923e-06


==> anc/03_results/moderate_inf/beta/0_027.csv <==
transmittance,probability_density
2.500e-03,3.313e-07
7.500e-03,1.228e-05
1.250e-02,6.542e-05
1.750e-02,1.960e-04
2.250e-02,4.432e-04
2.750e-02,8.480e-04
3.250e-02,1.452e-03
3.750e-02,2.297e-03
4.250e-02,3.425e-03
4.750e-02,4.876e-03
5.250e-02,6.691e-03
5.750e-02,8.910e-03
6.250e-02,1.157e-02
6.750e-02,1.471e-02
7.250e-02,1.836e-02
7.750e-02,2.255e-02
8.250e-02,2.733e-02
8.750e-02,3.271e-02
9.250e-02,3.873e-02
9.750e-02,4.541e-02
1.025e-01,5.278e-02
1.075e-01,6.087e-02
1.125e-01,6.968e-02
1.175e-01,7.925e-02
1.225e-01,8.958e-02
1.275e-01,1.007e-01
1.325e-01,1.126e-01
1.375e-01,1.253e-01
1.425e-01,1.389e-01
1.475e-01,1.532e-01
1.525e-01,1.684e-01
1.575e-01,1.844e-01
1.625e-01,2.013e-01
1.675e-01,2.190e-01
1.725e-01,2.375e-01
1.775e-01,2.569e-01
1.825e-01,2.771e-01
1.875e-01,2.980e-01
1.925e-01,3.198e-01
1.975e-01,3.424e-01
2.025e-01,3.658e-01
2.075e-01,3.900e-01
2.125e-01,4.149e-01
2.175e-01,4.405e-01
2.225e-01,4.669e-01
2.275e-01,4.939e-01
2.325e-01,5.217e-01
2.375e-01,5.501e-01
2.425e-01,5.791e-01
2.475e-01,6.087e-01
2.525e-01,6.389e-01
2.575e-01,6.697e-01
2.625e-01,7.010e-01
2.675e-01,7.328e-01
2.725e-01,7.650e-01
2.775e-01,7.977e-01
2.825e-01,8.308e-01
2.875e-01,8.642e-01
2.925e-01,8.980e-01
2.975e-01,9.321e-01
3.025e-01,9.664e-01
3.075e-01,1.001e+00
3.125e-01,1.036e+00
3.175e-01,1.071e+00
3.225e-01,1.106e+00
3.275e-01,1.141e+00
3.325e-01,1.176e+00
3.375e-01,1.211e+00
3.425e-01,1.246e+00
3.475e-01,1.281e+00
3.525e-01,1.316e+00
3.575e-01,1.351e+00
3.625e-01,1.385e+00
3.675e-01,1.420e+00
3.725e-01,1.454e+00
3.775e-01,1.487e+00
3.825e-01,1.521e+00
3.875e-01,1.554e+00
3.925e-01,1.586e+00
3.975e-01,1.618e+00
4.025e-01,1.650e+00
4.075e-01,1.681e+00
4.125e-01,1.711e+00
4.175e-01,1.741e+00
4.225e-01,1.770e+00
4.275e-01,1.798e+00
4.325e-01,1.826e+00
4.375e-01,1.853e+00
4.425e-01,1.879e+00
4.475e-01,1.904e+00
4.525e-01,1.928e+00
4.575e-01,1.952e+00
4.625e-01,1.974e+00
4.675e-01,1.996e+00
4.725e-01,2.016e+00
4.775e-01,2.036e+00
4.825e-01,2.054e+00
4.875e-01,2.072e+00
4.925e-01,2.088e+00
4.975e-01,2.103e+00
5.025e-01,2.117e+00
5.075e-01,2.130e+00
5.125e-01,2.142e+00
5.175e-01,2.152e+00
5.225e-01,2.162e+00
5.275e-01,2.170e+00
5.325e-01,2.176e+00
5.375e-01,2.182e+00
5.425e-01,2.186e+00
5.475e-01,2.189e+00
5.525e-01,2.190e+00
5.575e-01,2.191e+00
5.625e-01,2.189e+00
5.675e-01,2.187e+00
5.725e-01,2.183e+00
5.775e-01,2.178e+00
5.825e-01,2.172e+00
5.875e-01,2.164e+00
5.925e-01,2.155e+00
5.975e-01,2.145e+00
6.025e-01,2.133e+00
6.075e-01,2.120e+00
6.125e-01,2.106e+00
6.175e-01,2.090e+00
6.225e-01,2.074e+00
6.275e-01,2.056e+00
6.325e-01,2.036e+00
6.375e-01,2.016e+00
6.425e-01,1.994e+00
6.475e-01,1.971e+00
6.525e-01,1.947e+00
6.575e-01,1.922e+00
6.625e-01,1.896e+00
6.675e-01,1.868e+00
6.725e-01,1.840e+00
6.775e-01,1.811e+00
6.825e-01,1.780e+00
6.875e-01,1.749e+00
6.925e-01,1.717e+00
6.975e-01,1.683e+00
7.025e-01,1.650e+00
7.075e-01,1.615e+00
7.125e-01,1.579e+00
7.175e-01,1.543e+00
7.225e-01,1.506e+00
7.275e-01,1.469e+00
7.325e-01,1.431e+00
7.375e-01,1.392e+00
7.425e-01,1.353e+00
7.475e-01,1.314e+00
7.525e-01,1.274e+00
7.575e-01,1.234e+00
7.625e-01,1.194e+00
7.675e-01,1.153e+00
7.725e-01,1.113e+00
7.775e-01,1.072e+00
7.825e-01,1.031e+00
7.875e-01,9.905e-01
7.925e-01,9.499e-01
7.975e-01,9.094e-01
8.025e-01,8.691e-01
8.075e-01,8.291e-01
8.125e-01,7.895e-01
8.175e-01,7.502e-01
8.225e-01,7.114e-01
8.275e-01,6.731e-01
8.325e-01,6.354e-01
8.375e-01,5.983e-01
8.425e-01,5.619e-01
8.475e-01,5.263e-01
8.525e-01,4.915e-01
8.575e-01,4.575e-01
8.625e-01,4.245e-01
8.675e-01,3.924e-01
8.725e-01,3.613e-01
8.775e-01,3.314e-01
8.825e-01,3.025e-01
8.875e-01,2.748e-01
8.925e-01,2.483e-01
8.975e-01,2.231e-01
9.025e-01,1.992e-01
9.075e-01,1.765e-01
9.125e-01,1.553e-01
9.175e-01,1.354e-01
9.225e-01,1.169e-01
9.275e-01,9.981e-02
9.325e-01,8.415e-02
9.375e-01,6.992e-02
9.425e-01,5.712e-02
9.475e-01,4.573e-02
9.525e-01,3.574e-02
9.575e-01,2.712e-02
9.625e-01,1.984e-02
9.675e-01,1.384e-02
9.725e-01,9.061e-03
9.775e-01,5.429e-03
9.825e-01,2.847e-03
9.875e-01,1.192e-03
9.925e-01,3.153e-04
9.975e-01,1.770e-05


==> anc/03_results/moderate_inf/beta/0_028.csv <==
transmittance,probability_density
2.500e-03,8.231e-08
7.500e-03,3.952e-06
1.250e-02,2.375e-05
1.750e-02,7.707e-05
2.250e-02,1.850e-04
2.750e-02,3.714e-04
3.250e-02,6.619e-04
3.750e-02,1.084e-03
4.250e-02,1.665e-03
4.750e-02,2.436e-03
5.250e-02,3.425e-03
5.750e-02,4.663e-03
6.250e-02,6.179e-03
6.750e-02,8.004e-03
7.250e-02,1.017e-02
7.750e-02,1.270e-02
8.250e-02,1.563e-02
8.750e-02,1.898e-02
9.250e-02,2.279e-02
9.750e-02,2.708e-02
1.025e-01,3.188e-02
1.075e-01,3.720e-02
1.125e-01,4.309e-02
1.175e-01,4.955e-02
1.225e-01,5.661e-02
1.275e-01,6.429e-02
1.325e-01,7.261e-02
1.375e-01,8.159e-02
1.425e-01,9.125e-02
1.475e-01,1.016e-01
1.525e-01,1.126e-01
1.575e-01,1.244e-01
1.625e-01,1.369e-01
1.675e-01,1.502e-01
1.725e-01,1.641e-01
1.775e-01,1.789e-01
1.825e-01,1.944e-01
1.875e-01,2.106e-01
1.925e-01,2.276e-01
1.975e-01,2.454e-01
2.025e-01,2.640e-01
2.075e-01,2.833e-01
2.125e-01,3.034e-01
2.175e-01,3.242e-01
2.225e-01,3.458e-01
2.275e-01,3.681e-01
2.325e-01,3.912e-01
2.375e-01,4.150e-01
2.425e-01,4.394e-01
2.475e-01,4.646e-01
2.525e-01,4.905e-01
2.575e-01,5.170e-01
2.625e-01,5.442e-01
2.675e-01,5.720e-01
2.725e-01,6.004e-01
2.775e-01,6.294e-01
2.825e-01,6.589e-01
2.875e-01,6.891e-01
2.925e-01,7.197e-01
2.975e-01,7.508e-01
3.025e-01,7.824e-01
3.075e-01,8.144e-01
3.125e-01,8.468e-01
3.175e-01,8.796e-01
3.225e-01,9.127e-01
3.275e-01,9.462e-01
3.325e-01,9.800e-01
3.375e-01,1.014e+00
3.425e-01,1.048e+00
3.475e-01,1.083e+00
3.525e-01,1.117e+00
3.575e-01,1.152e+00
3.625e-01,1.187e+00
3.675e-01,1.221e+00
3.725e-01,1.256e+00
3.775e-01,1.291e+00
3.825e-01,1.326e+00
3.875e-01,1.360e+00
3.925e-01,1.394e+00
3.975e-01,1.429e+00
4.025e-01,1.463e+00
4.075e-01,1.496e+00
4.125e-01,1.530e+00
4.175e-01,1.563e+00
4.225e-01,1.596e+00
4.275e-01,1.628e+00
4.325e-01,1.660e+00
4.375e-01,1.691e+00
4.425e-01,1.722e+00
4.475e-01,1.752e+00
4.525e-01,1.781e+00
4.575e-01,1.810e+00
4.625e-01,1.838e+00
4.675e-01,1.866e+00
4.725e-01,1.893e+00
4.775e-01,1.918e+00
4.825e-01,1.943e+00
4.875e-01,1.968e+00
4.925e-01,1.991e+00
4.975e-01,2.013e+00
5.025e-01,2.034e+00
5.075e-01,2.055e+00
5.125e-01,2.074e+00
5.175e-01,2.092e+00
5.225e-01,2.109e+00
5.275e-01,2.125e+00
5.325e-01,2.140e+00
5.375e-01,2.154e+00
5.425e-01,2.166e+00
5.475e-01,2.177e+00
5.525e-01,2.187e+00
5.575e-01,2.196e+00
5.625e-01,2.204e+00
5.675e-01,2.210e+00
5.725e-01,2.214e+00
5.775e-01,2.218e+00
5.825e-01,2.220e+00
5.875e-01,2.221e+00
5.925e-01,2.220e+00
5.975e-01,2.218e+00
6.025e-01,2.214e+00
6.075e-01,2.209e+00
6.125e-01,2.203e+00
6.175e-01,2.196e+00
6.225e-01,2.186e+00
6.275e-01,2.176e+00
6.325e-01,2.164e+00
6.375e-01,2.151e+00
6.425e-01,2.136e+00
6.475e-01,2.120e+00
6.525e-01,2.103e+00
6.575e-01,2.084e+00
6.625e-01,2.064e+00
6.675e-01,2.042e+00
6.725e-01,2.019e+00
6.775e-01,1.995e+00
6.825e-01,1.970e+00
6.875e-01,1.943e+00
6.925e-01,1.916e+00
6.975e-01,1.887e+00
7.025e-01,1.856e+00
7.075e-01,1.825e+00
7.125e-01,1.793e+00
7.175e-01,1.759e+00
7.225e-01,1.725e+00
7.275e-01,1.690e+00
7.325e-01,1.653e+00
7.375e-01,1.616e+00
7.425e-01,1.578e+00
7.475e-01,1.539e+00
7.525e-01,1.499e+00
7.575e-01,1.459e+00
7.625e-01,1.418e+00
7.675e-01,1.377e+00
7.725e-01,1.335e+00
7.775e-01,1.292e+00
7.825e-01,1.249e+00
7.875e-01,1.206e+00
7.925e-01,1.163e+00
7.975e-01,1.119e+00
8.025e-01,1.075e+00
8.075e-01,1.031e+00
8.125e-01,9.874e-01
8.175e-01,9.436e-01
8.225e-01,8.999e-01
8.275e-01,8.564e-01
8.325e-01,8.133e-01
8.375e-01,7.705e-01
8.425e-01,7.282e-01
8.475e-01,6.863e-01
8.525e-01,6.451e-01
8.575e-01,6.046e-01
8.625e-01,5.648e-01
8.675e-01,5.258e-01
8.725e-01,4.877e-01
8.775e-01,4.507e-01
8.825e-01,4.146e-01
8.875e-01,3.797e-01
8.925e-01,3.460e-01
8.975e-01,3.136e-01
9.025e-01,2.825e-01
9.075e-01,2.528e-01
9.125e-01,2.245e-01
9.175e-01,1.978e-01
9.225e-01,1.726e-01
9.275e-01,1.491e-01
9.325e-01,1.273e-01
9.375e-01,1.072e-01
9.425e-01,8.879e-02
9.475e-01,7.218e-02
9.525e-01,5.737e-02
9.575e-01,4.434e-02
9.625e-01,3.311e-02
9.675e-01,2.364e-02
9.725e-01,1.590e-02
9.775e-01,9.841e-03
9.825e-01,5.370e-03
9.875e-01,2.372e-03
9.925e-01,6.797e-04
9.975e-01,4.528e-05


==> anc/03_results/moderate_inf/beta/0_029.csv <==
transmittance,probability_density
2.500e-03,1.665e-08
7.500e-03,1.076e-06
1.250e-02,7.428e-06
1.750e-02,2.641e-05
2.250e-02,6.791e-05
2.750e-02,1.440e-04
3.250e-02,2.687e-04
3.750e-02,4.576e-04
4.250e-02,7.278e-04
4.750e-02,1.098e-03
5.250e-02,1.587e-03
5.750e-02,2.216e-03
6.250e-02,3.006e-03
6.750e-02,3.979e-03
7.250e-02,5.157e-03
7.750e-02,6.563e-03
8.250e-02,8.221e-03
8.750e-02,1.015e-02
9.250e-02,1.239e-02
9.750e-02,1.494e-02
1.025e-01,1.784e-02
1.075e-01,2.110e-02
1.125e-01,2.476e-02
1.175e-01,2.884e-02
1.225e-01,3.335e-02
1.275e-01,3.832e-02
1.325e-01,4.377e-02
1.375e-01,4.972e-02
1.425e-01,5.619e-02
1.475e-01,6.320e-02
1.525e-01,7.077e-02
1.575e-01,7.892e-02
1.625e-01,8.766e-02
1.675e-01,9.701e-02
1.725e-01,1.070e-01
1.775e-01,1.176e-01
1.825e-01,1.289e-01
1.875e-01,1.408e-01
1.925e-01,1.534e-01
1.975e-01,1.667e-01
2.025e-01,1.807e-01
2.075e-01,1.954e-01
2.125e-01,2.107e-01
2.175e-01,2.269e-01
2.225e-01,2.437e-01
2.275e-01,2.612e-01
2.325e-01,2.795e-01
2.375e-01,2.985e-01
2.425e-01,3.182e-01
2.475e-01,3.386e-01
2.525e-01,3.597e-01
2.575e-01,3.816e-01
2.625e-01,4.041e-01
2.675e-01,4.274e-01
2.725e-01,4.513e-01
2.775e-01,4.759e-01
2.825e-01,5.012e-01
2.875e-01,5.272e-01
2.925e-01,5.537e-01
2.975e-01,5.809e-01
3.025e-01,6.088e-01
3.075e-01,6.372e-01
3.125e-01,6.661e-01
3.175e-01,6.957e-01
3.225e-01,7.257e-01
3.275e-01,7.563e-01
3.325e-01,7.874e-01
3.375e-01,8.189e-01
3.425e-01,8.509e-01
3.475e-01,8.833e-01
3.525e-01,9.160e-01
3.575e-01,9.492e-01
3.625e-01,9.826e-01
3.675e-01,1.016e+00
3.725e-01,1.050e+00
3.775e-01,1.085e+00
3.825e-01,1.119e+00
3.875e-01,1.154e+00
3.925e-01,1.188e+00
3.975e-01,1.223e+00
4.025e-01,1.258e+00
4.075e-01,1.293e+00
4.125e-01,1.328e+00
4.175e-01,1.363e+00
4.225e-01,1.398e+00
4.275e-01,1.432e+00
4.325e-01,1.467e+00
4.375e-01,1.501e+00
4.425e-01,1.535e+00
4.475e-01,1.569e+00
4.525e-01,1.602e+00
4.575e-01,1.635e+00
4.625e-01,1.668e+00
4.675e-01,1.700e+00
4.725e-01,1.732e+00
4.775e-01,1.763e+00
4.825e-01,1.794e+00
4.875e-01,1.824e+00
4.925e-01,1.853e+00
4.975e-01,1.882e+00
5.025e-01,1.910e+00
5.075e-01,1.937e+00
5.125e-01,1.963e+00
5.175e-01,1.989e+00
5.225e-01,2.013e+00
5.275e-01,2.037e+00
5.325e-01,2.060e+00
5.375e-01,2.081e+00
5.425e-01,2.102e+00
5.475e-01,2.122e+00
5.525e-01,2.140e+00
5.575e-01,2.157e+00
5.625e-01,2.174e+00
5.675e-01,2.189e+00
5.725e-01,2.202e+00
5.775e-01,2.215e+00
5.825e-01,2.226e+00
5.875e-01,2.236e+00
5.925e-01,2.245e+00
5.975e-01,2.252e+00
6.025e-01,2.257e+00
6.075e-01,2.262e+00
6.125e-01,2.265e+00
6.175e-01,2.266e+00
6.225e-01,2.266e+00
6.275e-01,2.265e+00
6.325e-01,2.262e+00
6.375e-01,2.257e+00
6.425e-01,2.251e+00
6.475e-01,2.244e+00
6.525e-01,2.235e+00
6.575e-01,2.224e+00
6.625e-01,2.212e+00
6.675e-01,2.198e+00
6.725e-01,2.183e+00
6.775e-01,2.166e+00
6.825e-01,2.148e+00
6.875e-01,2.128e+00
6.925e-01,2.107e+00
6.975e-01,2.084e+00
7.025e-01,2.060e+00
7.075e-01,2.035e+00
7.125e-01,2.007e+00
7.175e-01,1.979e+00
7.225e-01,1.949e+00
7.275e-01,1.918e+00
7.325e-01,1.885e+00
7.375e-01,1.851e+00
7.425e-01,1.816e+00
7.475e-01,1.780e+00
7.525e-01,1.743e+00
7.575e-01,1.704e+00
7.625e-01,1.664e+00
7.675e-01,1.624e+00
7.725e-01,1.582e+00
7.775e-01,1.539e+00
7.825e-01,1.496e+00
7.875e-01,1.452e+00
7.925e-01,1.407e+00
7.975e-01,1.361e+00
8.025e-01,1.315e+00
8.075e-01,1.268e+00
8.125e-01,1.221e+00
8.175e-01,1.174e+00
8.225e-01,1.126e+00
8.275e-01,1.078e+00
8.325e-01,1.030e+00
8.375e-01,9.817e-01
8.425e-01,9.336e-01
8.475e-01,8.857e-01
8.525e-01,8.380e-01
8.575e-01,7.906e-01
8.625e-01,7.437e-01
8.675e-01,6.974e-01
8.725e-01,6.516e-01
8.775e-01,6.066e-01
8.825e-01,5.625e-01
8.875e-01,5.193e-01
8.925e-01,4.772e-01
8.975e-01,4.362e-01
9.025e-01,3.965e-01
9.075e-01,3.581e-01
9.125e-01,3.212e-01
9.175e-01,2.859e-01
9.225e-01,2.523e-01
9.275e-01,2.205e-01
9.325e-01,1.905e-01
9.375e-01,1.625e-01
9.425e-01,1.365e-01
9.475e-01,1.126e-01
9.525e-01,9.100e-02
9.575e-01,7.162e-02
9.625e-01,5.456e-02
9.675e-01,3.986e-02
9.725e-01,2.754e-02
9.775e-01,1.759e-02
9.825e-01,9.979e-03
9.875e-01,4.642e-03
9.925e-01,1.438e-03
9.975e-01,1.131e-04


==> anc/03_results/moderate_inf/beta/0_03.csv <==
transmittance,probability_density
2.500e-03,3.344e-09
7.500e-03,2.914e-07
1.250e-02,2.312e-06
1.750e-02,9.011e-06
2.250e-02,2.482e-05
2.750e-02,5.561e-05
3.250e-02,1.086e-04
3.750e-02,1.925e-04
4.250e-02,3.169e-04
4.750e-02,4.930e-04
5.250e-02,7.329e-04
5.750e-02,1.050e-03
6.250e-02,1.457e-03
6.750e-02,1.971e-03
7.250e-02,2.606e-03
7.750e-02,3.380e-03
8.250e-02,4.309e-03
8.750e-02,5.412e-03
9.250e-02,6.706e-03
9.750e-02,8.210e-03
1.025e-01,9.944e-03
1.075e-01,1.193e-02
1.125e-01,1.418e-02
1.175e-01,1.672e-02
1.225e-01,1.957e-02
1.275e-01,2.275e-02
1.325e-01,2.627e-02
1.375e-01,3.017e-02
1.425e-01,3.445e-02
1.475e-01,3.915e-02
1.525e-01,4.427e-02
1.575e-01,4.983e-02
1.625e-01,5.586e-02
1.675e-01,6.238e-02
1.725e-01,6.940e-02
1.775e-01,7.694e-02
1.825e-01,8.501e-02
1.875e-01,9.364e-02
1.925e-01,1.028e-01
1.975e-01,1.126e-01
2.025e-01,1.230e-01
2.075e-01,1.340e-01
2.125e-01,1.456e-01
2.175e-01,1.578e-01
2.225e-01,1.707e-01
2.275e-01,1.843e-01
2.325e-01,1.985e-01
2.375e-01,2.134e-01
2.425e-01,2.289e-01
2.475e-01,2.452e-01
2.525e-01,2.621e-01
2.575e-01,2.798e-01
2.625e-01,2.981e-01
2.675e-01,3.172e-01
2.725e-01,3.369e-01
2.775e-01,3.574e-01
2.825e-01,3.785e-01
2.875e-01,4.003e-01
2.925e-01,4.229e-01
2.975e-01,4.461e-01
3.025e-01,4.700e-01
3.075e-01,4.946e-01
3.125e-01,5.198e-01
3.175e-01,5.457e-01
3.225e-01,5.722e-01
3.275e-01,5.994e-01
3.325e-01,6.272e-01
3.375e-01,6.556e-01
3.425e-01,6.845e-01
3.475e-01,7.141e-01
3.525e-01,7.442e-01
3.575e-01,7.748e-01
3.625e-01,8.059e-01
3.675e-01,8.375e-01
3.725e-01,8.696e-01
3.775e-01,9.021e-01
3.825e-01,9.351e-01
3.875e-01,9.684e-01
3.925e-01,1.002e+00
3.975e-01,1.036e+00
4.025e-01,1.070e+00
4.075e-01,1.105e+00
4.125e-01,1.140e+00
4.175e-01,1.175e+00
4.225e-01,1.210e+00
4.275e-01,1.245e+00
4.325e-01,1.281e+00
4.375e-01,1.316e+00
4.425e-01,1.352e+00
4.475e-01,1.387e+00
4.525e-01,1.423e+00
4.575e-01,1.458e+00
4.625e-01,1.494e+00
4.675e-01,1.529e+00
4.725e-01,1.563e+00
4.775e-01,1.598e+00
4.825e-01,1.632e+00
4.875e-01,1.666e+00
4.925e-01,1.700e+00
4.975e-01,1.733e+00
5.025e-01,1.766e+00
5.075e-01,1.798e+00
5.125e-01,1.830e+00
5.175e-01,1.861e+00
5.225e-01,1.891e+00
5.275e-01,1.921e+00
5.325e-01,1.950e+00
5.375e-01,1.979e+00
5.425e-01,2.006e+00
5.475e-01,2.033e+00
5.525e-01,2.058e+00
5.575e-01,2.083e+00
5.625e-01,2.107e+00
5.675e-01,2.130e+00
5.725e-01,2.151e+00
5.775e-01,2.172e+00
5.825e-01,2.191e+00
5.875e-01,2.209e+00
5.925e-01,2.226e+00
5.975e-01,2.242e+00
6.025e-01,2.256e+00
6.075e-01,2.269e+00
6.125e-01,2.281e+00
6.175e-01,2.292e+00
6.225e-01,2.300e+00
6.275e-01,2.308e+00
6.325e-01,2.314e+00
6.375e-01,2.318e+00
6.425e-01,2.321e+00
6.475e-01,2.322e+00
6.525e-01,2.322e+00
6.575e-01,2.320e+00
6.625e-01,2.316e+00
6.675e-01,2.311e+00
6.725e-01,2.304e+00
6.775e-01,2.296e+00
6.825e-01,2.285e+00
6.875e-01,2.273e+00
6.925e-01,2.260e+00
6.975e-01,2.244e+00
7.025e-01,2.227e+00
7.075e-01,2.209e+00
7.125e-01,2.188e+00
7.175e-01,2.166e+00
7.225e-01,2.142e+00
7.275e-01,2.117e+00
7.325e-01,2.089e+00
7.375e-01,2.061e+00
7.425e-01,2.030e+00
7.475e-01,1.998e+00
7.525e-01,1.965e+00
7.575e-01,1.930e+00
7.625e-01,1.893e+00
7.675e-01,1.855e+00
7.725e-01,1.816e+00
7.775e-01,1.775e+00
7.825e-01,1.733e+00
7.875e-01,1.690e+00
7.925e-01,1.645e+00
7.975e-01,1.599e+00
8.025e-01,1.553e+00
8.075e-01,1.505e+00
8.125e-01,1.456e+00
8.175e-01,1.407e+00
8.225e-01,1.356e+00
8.275e-01,1.306e+00
8.325e-01,1.254e+00
8.375e-01,1.202e+00
8.425e-01,1.149e+00
8.475e-01,1.097e+00
8.525e-01,1.044e+00
8.575e-01,9.905e-01
8.625e-01,9.375e-01
8.675e-01,8.845e-01
8.725e-01,8.319e-01
8.775e-01,7.796e-01
8.825e-01,7.278e-01
8.875e-01,6.767e-01
8.925e-01,6.263e-01
8.975e-01,5.769e-01
9.025e-01,5.285e-01
9.075e-01,4.813e-01
9.125e-01,4.354e-01
9.175e-01,3.910e-01
9.225e-01,3.483e-01
9.275e-01,3.074e-01
9.325e-01,2.684e-01
9.375e-01,2.315e-01
9.425e-01,1.968e-01
9.475e-01,1.646e-01
9.525e-01,1.348e-01
9.575e-01,1.078e-01
9.625e-01,8.355e-02
9.675e-01,6.224e-02
9.725e-01,4.398e-02
9.775e-01,2.885e-02
9.825e-01,1.692e-02
9.875e-01,8.228e-03
9.925e-01,2.723e-03
9.975e-01,2.465e-04


==> anc/03_results/moderate_inf/beta/0_031.csv <==
transmittance,probability_density
2.500e-03,5.335e-10
7.500e-03,6.543e-08
1.250e-02,6.088e-07
1.750e-02,2.636e-06
2.250e-02,7.855e-06
2.750e-02,1.874e-05
3.250e-02,3.859e-05
3.750e-02,7.152e-05
4.250e-02,1.225e-04
4.750e-02,1.974e-04
5.250e-02,3.029e-04
5.750e-02,4.465e-04
6.250e-02,6.367e-04
6.750e-02,8.825e-04
7.250e-02,1.194e-03
7.750e-02,1.582e-03
8.250e-02,2.058e-03
8.750e-02,2.633e-03
9.250e-02,3.322e-03
9.750e-02,4.138e-03
1.025e-01,5.093e-03
1.075e-01,6.204e-03
1.125e-01,7.486e-03
1.175e-01,8.953e-03
1.225e-01,1.062e-02
1.275e-01,1.251e-02
1.325e-01,1.463e-02
1.375e-01,1.701e-02
1.425e-01,1.966e-02
1.475e-01,2.259e-02
1.525e-01,2.583e-02
1.575e-01,2.939e-02
1.625e-01,3.330e-02
1.675e-01,3.756e-02
1.725e-01,4.220e-02
1.775e-01,4.724e-02
1.825e-01,5.268e-02
1.875e-01,5.856e-02
1.925e-01,6.489e-02
1.975e-01,7.168e-02
2.025e-01,7.896e-02
2.075e-01,8.673e-02
2.125e-01,9.502e-02
2.175e-01,1.038e-01
2.225e-01,1.132e-01
2.275e-01,1.231e-01
2.325e-01,1.336e-01
2.375e-01,1.447e-01
2.425e-01,1.564e-01
2.475e-01,1.687e-01
2.525e-01,1.817e-01
2.575e-01,1.952e-01
2.625e-01,2.095e-01
2.675e-01,2.243e-01
2.725e-01,2.399e-01
2.775e-01,2.561e-01
2.825e-01,2.730e-01
2.875e-01,2.906e-01
2.925e-01,3.088e-01
2.975e-01,3.278e-01
3.025e-01,3.474e-01
3.075e-01,3.678e-01
3.125e-01,3.889e-01
3.175e-01,4.106e-01
3.225e-01,4.331e-01
3.275e-01,4.562e-01
3.325e-01,4.800e-01
3.375e-01,5.046e-01
3.425e-01,5.298e-01
3.475e-01,5.556e-01
3.525e-01,5.822e-01
3.575e-01,6.094e-01
3.625e-01,6.372e-01
3.675e-01,6.656e-01
3.725e-01,6.947e-01
3.775e-01,7.244e-01
3.825e-01,7.547e-01
3.875e-01,7.855e-01
3.925e-01,8.169e-01
3.975e-01,8.488e-01
4.025e-01,8.812e-01
4.075e-01,9.141e-01
4.125e-01,9.475e-01
4.175e-01,9.813e-01
4.225e-01,1.015e+00
4.275e-01,1.050e+00
4.325e-01,1.085e+00
4.375e-01,1.120e+00
4.425e-01,1.156e+00
4.475e-01,1.192e+00
4.525e-01,1.228e+00
4.575e-01,1.264e+00
4.625e-01,1.300e+00
4.675e-01,1.337e+00
4.725e-01,1.374e+00
4.775e-01,1.410e+00
4.825e-01,1.447e+00
4.875e-01,1.484e+00
4.925e-01,1.520e+00
4.975e-01,1.557e+00
5.025e-01,1.593e+00
5.075e-01,1.629e+00
5.125e-01,1.665e+00
5.175e-01,1.700e+00
5.225e-01,1.735e+00
5.275e-01,1.770e+00
5.325e-01,1.805e+00
5.375e-01,1.839e+00
5.425e-01,1.872e+00
5.475e-01,1.905e+00
5.525e-01,1.937e+00
5.575e-01,1.968e+00
5.625e-01,1.999e+00
5.675e-01,2.029e+00
5.725e-01,2.058e+00
5.775e-01,2.086e+00
5.825e-01,2.114e+00
5.875e-01,2.140e+00
5.925e-01,2.166e+00
5.975e-01,2.190e+00
6.025e-01,2.213e+00
6.075e-01,2.235e+00
6.125e-01,2.256e+00
6.175e-01,2.275e+00
6.225e-01,2.293e+00
6.275e-01,2.310e+00
6.325e-01,2.326e+00
6.375e-01,2.340e+00
6.425e-01,2.352e+00
6.475e-01,2.363e+00
6.525e-01,2.373e+00
6.575e-01,2.381e+00
6.625e-01,2.387e+00
6.675e-01,2.391e+00
6.725e-01,2.394e+00
6.775e-01,2.395e+00
6.825e-01,2.395e+00
6.875e-01,2.392e+00
6.925e-01,2.388e+00
6.975e-01,2.382e+00
7.025e-01,2.374e+00
7.075e-01,2.364e+00
7.125e-01,2.352e+00
7.175e-01,2.338e+00
7.225e-01,2.322e+00
7.275e-01,2.305e+00
7.325e-01,2.285e+00
7.375e-01,2.264e+00
7.425e-01,2.240e+00
7.475e-01,2.215e+00
7.525e-01,2.188e+00
7.575e-01,2.158e+00
7.625e-01,2.127e+00
7.675e-01,2.094e+00
7.725e-01,2.059e+00
7.775e-01,2.023e+00
7.825e-01,1.984e+00
7.875e-01,1.944e+00
7.925e-01,1.902e+00
7.975e-01,1.858e+00
8.025e-01,1.813e+00
8.075e-01,1.766e+00
8.125e-01,1.718e+00
8.175e-01,1.668e+00
8.225e-01,1.617e+00
8.275e-01,1.565e+00
8.325e-01,1.511e+00
8.375e-01,1.456e+00
8.425e-01,1.401e+00
8.475e-01,1.344e+00
8.525e-01,1.287e+00
8.575e-01,1.229e+00
8.625e-01,1.170e+00
8.675e-01,1.111e+00
8.725e-01,1.052e+00
8.775e-01,9.921e-01
8.825e-01,9.326e-01
8.875e-01,8.732e-01
8.925e-01,8.141e-01
8.975e-01,7.555e-01
9.025e-01,6.976e-01
9.075e-01,6.405e-01
9.125e-01,5.844e-01
9.175e-01,5.295e-01
9.225e-01,4.761e-01
9.275e-01,4.243e-01
9.325e-01,3.743e-01
9.375e-01,3.264e-01
9.425e-01,2.809e-01
9.475e-01,2.379e-01
9.525e-01,1.976e-01
9.575e-01,1.604e-01
9.625e-01,1.264e-01
9.675e-01,9.600e-02
9.725e-01,6.934e-02
9.775e-01,4.669e-02
9.825e-01,2.829e-02
9.875e-01,1.435e-02
9.925e-01,5.063e-03
9.975e-01,5.250e-04


==> anc/03_results/moderate_inf/beta/0_032.csv <==
transmittance,probability_density
2.500e-03,8.469e-11
7.500e-03,1.464e-08
1.250e-02,1.598e-07
1.750e-02,7.690e-07
2.250e-02,2.480e-06
2.750e-02,6.303e-06
3.250e-02,1.368e-05
3.750e-02,2.652e-05
4.250e-02,4.727e-05
4.750e-02,7.889e-05
5.250e-02,1.250e-04
5.750e-02,1.896e-04
6.250e-02,2.776e-04
6.750e-02,3.944e-04
7.250e-02,5.459e-04
7.750e-02,7.388e-04
8.250e-02,9.806e-04
8.750e-02,1.279e-03
9.250e-02,1.643e-03
9.750e-02,2.081e-03
1.025e-01,2.603e-03
1.075e-01,3.220e-03
1.125e-01,3.943e-03
1.175e-01,4.783e-03
1.225e-01,5.753e-03
1.275e-01,6.864e-03
1.325e-01,8.131e-03
1.375e-01,9.567e-03
1.425e-01,1.119e-02
1.475e-01,1.300e-02
1.525e-01,1.503e-02
1.575e-01,1.729e-02
1.625e-01,1.979e-02
1.675e-01,2.255e-02
1.725e-01,2.558e-02
1.775e-01,2.891e-02
1.825e-01,3.254e-02
1.875e-01,3.651e-02
1.925e-01,4.081e-02
1.975e-01,4.547e-02
2.025e-01,5.051e-02
2.075e-01,5.595e-02
2.125e-01,6.179e-02
2.175e-01,6.806e-02
2.225e-01,7.478e-02
2.275e-01,8.195e-02
2.325e-01,8.961e-02
2.375e-01,9.776e-02
2.425e-01,1.064e-01
2.475e-01,1.156e-01
2.525e-01,1.253e-01
2.575e-01,1.356e-01
2.625e-01,1.465e-01
2.675e-01,1.579e-01
2.725e-01,1.699e-01
2.775e-01,1.826e-01
2.825e-01,1.959e-01
2.875e-01,2.098e-01
2.925e-01,2.243e-01
2.975e-01,2.395e-01
3.025e-01,2.554e-01
3.075e-01,2.719e-01
3.125e-01,2.892e-01
3.175e-01,3.071e-01
3.225e-01,3.257e-01
3.275e-01,3.450e-01
3.325e-01,3.651e-01
3.375e-01,3.858e-01
3.425e-01,4.072e-01
3.475e-01,4.294e-01
3.525e-01,4.523e-01
3.575e-01,4.759e-01
3.625e-01,5.002e-01
3.675e-01,5.252e-01
3.725e-01,5.509e-01
3.775e-01,5.773e-01
3.825e-01,6.043e-01
3.875e-01,6.321e-01
3.925e-01,6.606e-01
3.975e-01,6.897e-01
4.025e-01,7.194e-01
4.075e-01,7.498e-01
4.125e-01,7.808e-01
4.175e-01,8.124e-01
4.225e-01,8.446e-01
4.275e-01,8.774e-01
4.325e-01,9.107e-01
4.375e-01,9.445e-01
4.425e-01,9.789e-01
4.475e-01,1.014e+00
4.525e-01,1.049e+00
4.575e-01,1.085e+00
4.625e-01,1.121e+00
4.675e-01,1.157e+00
4.725e-01,1.194e+00
4.775e-01,1.231e+00
4.825e-01,1.269e+00
4.875e-01,1.306e+00
4.925e-01,1.344e+00
4.975e-01,1.382e+00
5.025e-01,1.420e+00
5.075e-01,1.458e+00
5.125e-01,1.496e+00
5.175e-01,1.535e+00
5.225e-01,1.573e+00
5.275e-01,1.611e+00
5.325e-01,1.649e+00
5.375e-01,1.686e+00
5.425e-01,1.724e+00
5.475e-01,1.761e+00
5.525e-01,1.798e+00
5.575e-01,1.834e+00
5.625e-01,1.870e+00
5.675e-01,1.906e+00
5.725e-01,1.941e+00
5.775e-01,1.975e+00
5.825e-01,2.009e+00
5.875e-01,2.042e+00
5.925e-01,2.074e+00
5.975e-01,2.106e+00
6.025e-01,2.136e+00
6.075e-01,2.166e+00
6.125e-01,2.195e+00
6.175e-01,2.222e+00
6.225e-01,2.249e+00
6.275e-01,2.274e+00
6.325e-01,2.298e+00
6.375e-01,2.321e+00
6.425e-01,2.342e+00
6.475e-01,2.362e+00
6.525e-01,2.381e+00
6.575e-01,2.398e+00
6.625e-01,2.414e+00
6.675e-01,2.428e+00
6.725e-01,2.440e+00
6.775e-01,2.451e+00
6.825e-01,2.459e+00
6.875e-01,2.466e+00
6.925e-01,2.472e+00
6.975e-01,2.475e+00
7.025e-01,2.476e+00
7.075e-01,2.476e+00
7.125e-01,2.473e+00
7.175e-01,2.469e+00
7.225e-01,2.462e+00
7.275e-01,2.453e+00
7.325e-01,2.442e+00
7.375e-01,2.429e+00
7.425e-01,2.413e+00
7.475e-01,2.396e+00
7.525e-01,2.376e+00
7.575e-01,2.354e+00
7.625e-01,2.330e+00
7.675e-01,2.303e+00
7.725e-01,2.275e+00
7.775e-01,2.244e+00
7.825e-01,2.211e+00
7.875e-01,2.175e+00
7.925e-01,2.138e+00
7.975e-01,2.098e+00
8.025e-01,2.056e+00
8.075e-01,2.012e+00
8.125e-01,1.966e+00
8.175e-01,1.918e+00
8.225e-01,1.868e+00
8.275e-01,1.817e+00
8.325e-01,1.763e+00
8.375e-01,1.708e+00
8.425e-01,1.651e+00
8.475e-01,1.592e+00
8.525e-01,1.532e+00
8.575e-01,1.471e+00
8.625e-01,1.409e+00
8.675e-01,1.345e+00
8.725e-01,1.280e+00
8.775e-01,1.215e+00
8.825e-01,1.149e+00
8.875e-01,1.083e+00
8.925e-01,1.016e+00
8.975e-01,9.490e-01
9.025e-01,8.823e-01
9.075e-01,8.158e-01
9.125e-01,7.499e-01
9.175e-01,6.848e-01
9.225e-01,6.207e-01
9.275e-01,5.579e-01
9.325e-01,4.967e-01
9.375e-01,4.373e-01
9.425e-01,3.801e-01
9.475e-01,3.254e-01
9.525e-01,2.736e-01
9.575e-01,2.250e-01
9.625e-01,1.799e-01
9.675e-01,1.389e-01
9.725e-01,1.022e-01
9.775e-01,7.036e-02
9.825e-01,4.381e-02
9.875e-01,2.305e-02
9.925e-01,8.581e-03
9.975e-01,9.975e-04


==> anc/03_results/moderate_inf/beta/0_033.csv <==
transmittance,probability_density
2.500e-03,9.955e-12
7.500e-03,2.566e-09
1.250e-02,3.375e-08
1.750e-02,1.836e-07
2.250e-02,6.490e-07
2.750e-02,1.775e-06
3.250e-02,4.096e-06
3.750e-02,8.370e-06
4.250e-02,1.562e-05
4.750e-02,2.716e-05
5.250e-02,4.463e-05
5.750e-02,7.004e-05
6.250e-02,1.058e-04
6.750e-02,1.546e-04
7.250e-02,2.197e-04
7.750e-02,3.048e-04
8.250e-02,4.141e-04
8.750e-02,5.521e-04
9.250e-02,7.239e-04
9.750e-02,9.352e-04
1.025e-01,1.192e-03
1.075e-01,1.501e-03
1.125e-01,1.870e-03
1.175e-01,2.306e-03
1.225e-01,2.817e-03
1.275e-01,3.413e-03
1.325e-01,4.102e-03
1.375e-01,4.894e-03
1.425e-01,5.800e-03
1.475e-01,6.831e-03
1.525e-01,7.998e-03
1.575e-01,9.313e-03
1.625e-01,1.079e-02
1.675e-01,1.244e-02
1.725e-01,1.427e-02
1.775e-01,1.630e-02
1.825e-01,1.855e-02
1.875e-01,2.103e-02
1.925e-01,2.375e-02
1.975e-01,2.672e-02
2.025e-01,2.998e-02
2.075e-01,3.352e-02
2.125e-01,3.736e-02
2.175e-01,4.153e-02
2.225e-01,4.604e-02
2.275e-01,5.090e-02
2.325e-01,5.613e-02
2.375e-01,6.175e-02
2.425e-01,6.777e-02
2.475e-01,7.422e-02
2.525e-01,8.111e-02
2.575e-01,8.845e-02
2.625e-01,9.626e-02
2.675e-01,1.046e-01
2.725e-01,1.134e-01
2.775e-01,1.227e-01
2.825e-01,1.326e-01
2.875e-01,1.430e-01
2.925e-01,1.540e-01
2.975e-01,1.655e-01
3.025e-01,1.777e-01
3.075e-01,1.905e-01
3.125e-01,2.039e-01
3.175e-01,2.180e-01
3.225e-01,2.327e-01
3.275e-01,2.480e-01
3.325e-01,2.641e-01
3.375e-01,2.808e-01
3.425e-01,2.982e-01
3.475e-01,3.163e-01
3.525e-01,3.352e-01
3.575e-01,3.547e-01
3.625e-01,3.750e-01
3.675e-01,3.960e-01
3.725e-01,4.178e-01
3.775e-01,4.403e-01
3.825e-01,4.635e-01
3.875e-01,4.875e-01
3.925e-01,5.123e-01
3.975e-01,5.377e-01
4.025e-01,5.640e-01
4.075e-01,5.909e-01
4.125e-01,6.186e-01
4.175e-01,6.470e-01
4.225e-01,6.762e-01
4.275e-01,7.060e-01
4.325e-01,7.366e-01
4.375e-01,7.678e-01
4.425e-01,7.998e-01
4.475e-01,8.323e-01
4.525e-01,8.656e-01
4.575e-01,8.994e-01
4.625e-01,9.339e-01
4.675e-01,9.690e-01
4.725e-01,1.005e+00
4.775e-01,1.041e+00
4.825e-01,1.077e+00
4.875e-01,1.115e+00
4.925e-01,1.152e+00
4.975e-01,1.190e+00
5.025e-01,1.229e+00
5.075e-01,1.268e+00
5.125e-01,1.307e+00
5.175e-01,1.346e+00
5.225e-01,1.386e+00
5.275e-01,1.426e+00
5.325e-01,1.466e+00
5.375e-01,1.506e+00
5.425e-01,1.547e+00
5.475e-01,1.587e+00
5.525e-01,1.628e+00
5.575e-01,1.668e+00
5.625e-01,1.708e+00
5.675e-01,1.748e+00
5.725e-01,1.788e+00
5.775e-01,1.828e+00
5.825e-01,1.867e+00
5.875e-01,1.906e+00
5.925e-01,1.944e+00
5.975e-01,1.982e+00
6.025e-01,2.019e+00
6.075e-01,2.056e+00
6.125e-01,2.092e+00
6.175e-01,2.128e+00
6.225e-01,2.162e+00
6.275e-01,2.196e+00
6.325e-01,2.228e+00
6.375e-01,2.260e+00
6.425e-01,2.290e+00
6.475e-01,2.320e+00
6.525e-01,2.348e+00
6.575e-01,2.375e+00
6.625e-01,2.400e+00
6.675e-01,2.425e+00
6.725e-01,2.447e+00
6.775e-01,2.468e+00
6.825e-01,2.488e+00
6.875e-01,2.505e+00
6.925e-01,2.521e+00
6.975e-01,2.535e+00
7.025e-01,2.548e+00
7.075e-01,2.558e+00
7.125e-01,2.566e+00
7.175e-01,2.572e+00
7.225e-01,2.576e+00
7.275e-01,2.578e+00
7.325e-01,2.578e+00
7.375e-01,2.575e+00
7.425e-01,2.570e+00
7.475e-01,2.563e+00
7.525e-01,2.553e+00
7.575e-01,2.540e+00
7.625e-01,2.525e+00
7.675e-01,2.508e+00
7.725e-01,2.488e+00
7.775e-01,2.465e+00
7.825e-01,2.440e+00
7.875e-01,2.412e+00
7.925e-01,2.382e+00
7.975e-01,2.348e+00
8.025e-01,2.313e+00
8.075e-01,2.274e+00
8.125e-01,2.233e+00
8.175e-01,2.189e+00
8.225e-01,2.143e+00
8.275e-01,2.094e+00
8.325e-01,2.043e+00
8.375e-01,1.989e+00
8.425e-01,1.933e+00
8.475e-01,1.874e+00
8.525e-01,1.814e+00
8.575e-01,1.751e+00
8.625e-01,1.686e+00
8.675e-01,1.619e+00
8.725e-01,1.551e+00
8.775e-01,1.480e+00
8.825e-01,1.409e+00
8.875e-01,1.336e+00
8.925e-01,1.262e+00
8.975e-01,1.187e+00
9.025e-01,1.111e+00
9.075e-01,1.035e+00
9.125e-01,9.583e-01
9.175e-01,8.820e-01
9.225e-01,8.060e-01
9.275e-01,7.307e-01
9.325e-01,6.564e-01
9.375e-01,5.836e-01
9.425e-01,5.125e-01
9.475e-01,4.436e-01
9.525e-01,3.774e-01
9.575e-01,3.144e-01
9.625e-01,2.551e-01
9.675e-01,2.001e-01
9.725e-01,1.500e-01
9.775e-01,1.055e-01
9.825e-01,6.751e-02
9.875e-01,3.678e-02
9.925e-01,1.444e-02
9.975e-01,1.876e-03


==> anc/03_results/moderate_inf/beta/0_034.csv <==
transmittance,probability_density
2.500e-03,1.087e-12
7.500e-03,4.240e-10
1.250e-02,6.761e-09
1.750e-02,4.177e-08
2.250e-02,1.624e-07
2.750e-02,4.791e-07
3.250e-02,1.178e-06
3.750e-02,2.541e-06
4.250e-02,4.973e-06
4.750e-02,9.020e-06
5.250e-02,1.540e-05
5.750e-02,2.502e-05
6.250e-02,3.900e-05
6.750e-02,5.871e-05
7.250e-02,8.576e-05
7.750e-02,1.221e-04
8.250e-02,1.698e-04
8.750e-02,2.316e-04
9.250e-02,3.103e-04
9.750e-02,4.090e-04
1.025e-01,5.316e-04
1.075e-01,6.819e-04
1.125e-01,8.644e-04
1.175e-01,1.084e-03
1.225e-01,1.346e-03
1.275e-01,1.656e-03
1.325e-01,2.020e-03
1.375e-01,2.446e-03
1.425e-01,2.939e-03
1.475e-01,3.509e-03
1.525e-01,4.162e-03
1.575e-01,4.908e-03
1.625e-01,5.755e-03
1.675e-01,6.714e-03
1.725e-01,7.794e-03
1.775e-01,9.006e-03
1.825e-01,1.036e-02
1.875e-01,1.187e-02
1.925e-01,1.355e-02
1.975e-01,1.540e-02
2.025e-01,1.745e-02
2.075e-01,1.970e-02
2.125e-01,2.217e-02
2.175e-01,2.487e-02
2.225e-01,2.782e-02
2.275e-01,3.103e-02
2.325e-01,3.452e-02
2.375e-01,3.831e-02
2.425e-01,4.240e-02
2.475e-01,4.682e-02
2.525e-01,5.157e-02
2.575e-01,5.669e-02
2.625e-01,6.218e-02
2.675e-01,6.807e-02
2.725e-01,7.436e-02
2.775e-01,8.108e-02
2.825e-01,8.824e-02
2.875e-01,9.586e-02
2.925e-01,1.040e-01
2.975e-01,1.126e-01
3.025e-01,1.217e-01
3.075e-01,1.313e-01
3.125e-01,1.415e-01
3.175e-01,1.522e-01
3.225e-01,1.636e-01
3.275e-01,1.755e-01
3.325e-01,1.880e-01
3.375e-01,2.012e-01
3.425e-01,2.150e-01
3.475e-01,2.295e-01
3.525e-01,2.446e-01
3.575e-01,2.604e-01
3.625e-01,2.770e-01
3.675e-01,2.942e-01
3.725e-01,3.122e-01
3.775e-01,3.309e-01
3.825e-01,3.503e-01
3.875e-01,3.705e-01
3.925e-01,3.914e-01
3.975e-01,4.132e-01
4.025e-01,4.357e-01
4.075e-01,4.589e-01
4.125e-01,4.830e-01
4.175e-01,5.079e-01
4.225e-01,5.335e-01
4.275e-01,5.599e-01
4.325e-01,5.872e-01
4.375e-01,6.152e-01
4.425e-01,6.440e-01
4.475e-01,6.736e-01
4.525e-01,7.040e-01
4.575e-01,7.351e-01
4.625e-01,7.670e-01
4.675e-01,7.997e-01
4.725e-01,8.331e-01
4.775e-01,8.672e-01
4.825e-01,9.021e-01
4.875e-01,9.376e-01
4.925e-01,9.738e-01
4.975e-01,1.011e+00
5.025e-01,1.048e+00
5.075e-01,1.086e+00
5.125e-01,1.125e+00
5.175e-01,1.164e+00
5.225e-01,1.204e+00
5.275e-01,1.244e+00
5.325e-01,1.285e+00
5.375e-01,1.326e+00
5.425e-01,1.368e+00
5.475e-01,1.410e+00
5.525e-01,1.452e+00
5.575e-01,1.494e+00
5.625e-01,1.537e+00
5.675e-01,1.580e+00
5.725e-01,1.623e+00
5.775e-01,1.666e+00
5.825e-01,1.709e+00
5.875e-01,1.752e+00
5.925e-01,1.795e+00
5.975e-01,1.837e+00
6.025e-01,1.880e+00
6.075e-01,1.922e+00
6.125e-01,1.964e+00
6.175e-01,2.006e+00
6.225e-01,2.047e+00
6.275e-01,2.087e+00
6.325e-01,2.127e+00
6.375e-01,2.166e+00
6.425e-01,2.204e+00
6.475e-01,2.242e+00
6.525e-01,2.278e+00
6.575e-01,2.314e+00
6.625e-01,2.348e+00
6.675e-01,2.382e+00
6.725e-01,2.414e+00
6.775e-01,2.445e+00
6.825e-01,2.474e+00
6.875e-01,2.502e+00
6.925e-01,2.528e+00
6.975e-01,2.553e+00
7.025e-01,2.576e+00
7.075e-01,2.597e+00
7.125e-01,2.616e+00
7.175e-01,2.633e+00
7.225e-01,2.648e+00
7.275e-01,2.661e+00
7.325e-01,2.671e+00
7.375e-01,2.680e+00
7.425e-01,2.686e+00
7.475e-01,2.689e+00
7.525e-01,2.690e+00
7.575e-01,2.688e+00
7.625e-01,2.684e+00
7.675e-01,2.677e+00
7.725e-01,2.667e+00
7.775e-01,2.654e+00
7.825e-01,2.638e+00
7.875e-01,2.620e+00
7.925e-01,2.598e+00
7.975e-01,2.573e+00
8.025e-01,2.545e+00
8.075e-01,2.514e+00
8.125e-01,2.480e+00
8.175e-01,2.443e+00
8.225e-01,2.402e+00
8.275e-01,2.359e+00
8.325e-01,2.312e+00
8.375e-01,2.262e+00
8.425e-01,2.209e+00
8.475e-01,2.153e+00
8.525e-01,2.093e+00
8.575e-01,2.031e+00
8.625e-01,1.966e+00
8.675e-01,1.899e+00
8.725e-01,1.828e+00
8.775e-01,1.755e+00
8.825e-01,1.680e+00
8.875e-01,1.602e+00
8.925e-01,1.522e+00
8.975e-01,1.441e+00
9.025e-01,1.357e+00
9.075e-01,1.272e+00
9.125e-01,1.187e+00
9.175e-01,1.100e+00
9.225e-01,1.012e+00
9.275e-01,9.250e-01
9.325e-01,8.378e-01
9.375e-01,7.512e-01
9.425e-01,6.657e-01
9.475e-01,5.819e-01
9.525e-01,5.003e-01
9.575e-01,4.215e-01
9.625e-01,3.464e-01
9.675e-01,2.755e-01
9.725e-01,2.099e-01
9.775e-01,1.506e-01
9.825e-01,9.857e-02
9.875e-01,5.538e-02
9.925e-01,2.275e-02
9.975e-01,3.251e-03


==> anc/03_results/moderate_inf/beta/0_035.csv <==
transmittance,probability_density
2.500e-03,9.413e-14
7.500e-03,5.803e-11
1.250e-02,1.145e-09
1.750e-02,8.141e-09
2.250e-02,3.515e-08
2.750e-02,1.128e-07
3.250e-02,2.974e-07
3.750e-02,6.813e-07
4.250e-02,1.405e-06
4.750e-02,2.671e-06
5.250e-02,4.756e-06
5.750e-02,8.028e-06
6.250e-02,1.296e-05
6.750e-02,2.016e-05
7.250e-02,3.035e-05
7.750e-02,4.443e-05
8.250e-02,6.347e-05
8.750e-02,8.874e-05
9.250e-02,1.217e-04
9.750e-02,1.641e-04
1.025e-01,2.178e-04
1.075e-01,2.851e-04
1.125e-01,3.685e-04
1.175e-01,4.708e-04
1.225e-01,5.951e-04
1.275e-01,7.448e-04
1.325e-01,9.238e-04
1.375e-01,1.136e-03
1.425e-01,1.387e-03
1.475e-01,1.680e-03
1.525e-01,2.021e-03
1.575e-01,2.417e-03
1.625e-01,2.873e-03
1.675e-01,3.395e-03
1.725e-01,3.992e-03
1.775e-01,4.670e-03
1.825e-01,5.438e-03
1.875e-01,6.303e-03
1.925e-01,7.276e-03
1.975e-01,8.365e-03
2.025e-01,9.580e-03
2.075e-01,1.093e-02
2.125e-01,1.243e-02
2.175e-01,1.409e-02
2.225e-01,1.592e-02
2.275e-01,1.793e-02
2.325e-01,2.014e-02
2.375e-01,2.256e-02
2.425e-01,2.520e-02
2.475e-01,2.807e-02
2.525e-01,3.120e-02
2.575e-01,3.460e-02
2.625e-01,3.828e-02
2.675e-01,4.225e-02
2.725e-01,4.654e-02
2.775e-01,5.116e-02
2.825e-01,5.612e-02
2.875e-01,6.145e-02
2.925e-01,6.716e-02
2.975e-01,7.327e-02
3.025e-01,7.979e-02
3.075e-01,8.675e-02
3.125e-01,9.417e-02
3.175e-01,1.021e-01
3.225e-01,1.104e-01
3.275e-01,1.193e-01
3.325e-01,1.287e-01
3.375e-01,1.387e-01
3.425e-01,1.492e-01
3.475e-01,1.603e-01
3.525e-01,1.720e-01
3.575e-01,1.843e-01
3.625e-01,1.972e-01
3.675e-01,2.108e-01
3.725e-01,2.251e-01
3.775e-01,2.401e-01
3.825e-01,2.557e-01
3.875e-01,2.721e-01
3.925e-01,2.892e-01
3.975e-01,3.071e-01
4.025e-01,3.257e-01
4.075e-01,3.451e-01
4.125e-01,3.653e-01
4.175e-01,3.863e-01
4.225e-01,4.080e-01
4.275e-01,4.307e-01
4.325e-01,4.541e-01
4.375e-01,4.784e-01
4.425e-01,5.035e-01
4.475e-01,5.295e-01
4.525e-01,5.564e-01
4.575e-01,5.840e-01
4.625e-01,6.126e-01
4.675e-01,6.420e-01
4.725e-01,6.723e-01
4.775e-01,7.034e-01
4.825e-01,7.354e-01
4.875e-01,7.683e-01
4.925e-01,8.019e-01
4.975e-01,8.365e-01
5.025e-01,8.718e-01
5.075e-01,9.079e-01
5.125e-01,9.449e-01
5.175e-01,9.826e-01
5.225e-01,1.021e+00
5.275e-01,1.060e+00
5.325e-01,1.100e+00
5.375e-01,1.141e+00
5.425e-01,1.182e+00
5.475e-01,1.224e+00
5.525e-01,1.266e+00
5.575e-01,1.310e+00
5.625e-01,1.353e+00
5.675e-01,1.397e+00
5.725e-01,1.442e+00
5.775e-01,1.487e+00
5.825e-01,1.532e+00
5.875e-01,1.578e+00
5.925e-01,1.624e+00
5.975e-01,1.670e+00
6.025e-01,1.716e+00
6.075e-01,1.762e+00
6.125e-01,1.809e+00
6.175e-01,1.855e+00
6.225e-01,1.901e+00
6.275e-01,1.947e+00
6.325e-01,1.993e+00
6.375e-01,2.039e+00
6.425e-01,2.084e+00
6.475e-01,2.128e+00
6.525e-01,2.172e+00
6.575e-01,2.216e+00
6.625e-01,2.258e+00
6.675e-01,2.300e+00
6.725e-01,2.341e+00
6.775e-01,2.381e+00
6.825e-01,2.420e+00
6.875e-01,2.458e+00
6.925e-01,2.495e+00
6.975e-01,2.530e+00
7.025e-01,2.563e+00
7.075e-01,2.595e+00
7.125e-01,2.625e+00
7.175e-01,2.654e+00
7.225e-01,2.681e+00
7.275e-01,2.705e+00
7.325e-01,2.728e+00
7.375e-01,2.748e+00
7.425e-01,2.766e+00
7.475e-01,2.782e+00
7.525e-01,2.795e+00
7.575e-01,2.805e+00
7.625e-01,2.813e+00
7.675e-01,2.818e+00
7.725e-01,2.819e+00
7.775e-01,2.818e+00
7.825e-01,2.814e+00
7.875e-01,2.807e+00
7.925e-01,2.796e+00
7.975e-01,2.782e+00
8.025e-01,2.764e+00
8.075e-01,2.743e+00
8.125e-01,2.718e+00
8.175e-01,2.690e+00
8.225e-01,2.658e+00
8.275e-01,2.622e+00
8.325e-01,2.582e+00
8.375e-01,2.538e+00
8.425e-01,2.491e+00
8.475e-01,2.440e+00
8.525e-01,2.385e+00
8.575e-01,2.326e+00
8.625e-01,2.263e+00
8.675e-01,2.197e+00
8.725e-01,2.127e+00
8.775e-01,2.053e+00
8.825e-01,1.976e+00
8.875e-01,1.895e+00
8.925e-01,1.811e+00
8.975e-01,1.725e+00
9.025e-01,1.635e+00
9.075e-01,1.543e+00
9.125e-01,1.448e+00
9.175e-01,1.351e+00
9.225e-01,1.253e+00
9.275e-01,1.153e+00
9.325e-01,1.053e+00
9.375e-01,9.516e-01
9.425e-01,8.507e-01
9.475e-01,7.505e-01
9.525e-01,6.517e-01
9.575e-01,5.551e-01
9.625e-01,4.616e-01
9.675e-01,3.721e-01
9.725e-01,2.878e-01
9.775e-01,2.101e-01
9.825e-01,1.406e-01
9.875e-01,8.124e-02
9.925e-01,3.479e-02
9.975e-01,5.428e-03


==> anc/03_results/moderate_inf/beta/0_036.csv <==
transmittance,probability_density
2.500e-03,6.895e-15
7.500e-03,6.936e-12
1.250e-02,1.719e-10
1.750e-02,1.420e-09
2.250e-02,6.861e-09
2.750e-02,2.409e-08
3.250e-02,6.843e-08
3.750e-02,1.671e-07
4.250e-02,3.646e-07
4.750e-02,7.285e-07
5.250e-02,1.357e-06
5.750e-02,2.386e-06
6.250e-02,4.000e-06
6.750e-02,6.439e-06
7.250e-02,1.001e-05
7.750e-02,1.510e-05
8.250e-02,2.220e-05
8.750e-02,3.187e-05
9.250e-02,4.482e-05
9.750e-02,6.188e-05
1.025e-01,8.403e-05
1.075e-01,1.124e-04
1.125e-01,1.483e-04
1.175e-01,1.932e-04
1.225e-01,2.489e-04
1.275e-01,3.173e-04
1.325e-01,4.005e-04
1.375e-01,5.009e-04
1.425e-01,6.214e-04
1.475e-01,7.647e-04
1.525e-01,9.344e-04
1.575e-01,1.134e-03
1.625e-01,1.367e-03
1.675e-01,1.638e-03
1.725e-01,1.953e-03
1.775e-01,2.314e-03
1.825e-01,2.730e-03
1.875e-01,3.204e-03
1.925e-01,3.743e-03
1.975e-01,4.355e-03
2.025e-01,5.045e-03
2.075e-01,5.823e-03
2.125e-01,6.695e-03
2.175e-01,7.671e-03
2.225e-01,8.759e-03
2.275e-01,9.968e-03
2.325e-01,1.131e-02
2.375e-01,1.279e-02
2.425e-01,1.443e-02
2.475e-01,1.623e-02
2.525e-01,1.821e-02
2.575e-01,2.038e-02
2.625e-01,2.275e-02
2.675e-01,2.533e-02
2.725e-01,2.815e-02
2.775e-01,3.121e-02
2.825e-01,3.453e-02
2.875e-01,3.812e-02
2.925e-01,4.201e-02
2.975e-01,4.620e-02
3.025e-01,5.071e-02
3.075e-01,5.556e-02
3.125e-01,6.078e-02
3.175e-01,6.637e-02
3.225e-01,7.235e-02
3.275e-01,7.875e-02
3.325e-01,8.557e-02
3.375e-01,9.285e-02
3.425e-01,1.006e-01
3.475e-01,1.088e-01
3.525e-01,1.176e-01
3.575e-01,1.269e-01
3.625e-01,1.367e-01
3.675e-01,1.471e-01
3.725e-01,1.581e-01
3.775e-01,1.697e-01
3.825e-01,1.819e-01
3.875e-01,1.948e-01
3.925e-01,2.083e-01
3.975e-01,2.226e-01
4.025e-01,2.375e-01
4.075e-01,2.532e-01
4.125e-01,2.696e-01
4.175e-01,2.868e-01
4.225e-01,3.048e-01
4.275e-01,3.236e-01
4.325e-01,3.432e-01
4.375e-01,3.636e-01
4.425e-01,3.849e-01
4.475e-01,4.070e-01
4.525e-01,4.300e-01
4.575e-01,4.539e-01
4.625e-01,4.788e-01
4.675e-01,5.045e-01
4.725e-01,5.311e-01
4.775e-01,5.587e-01
4.825e-01,5.872e-01
4.875e-01,6.166e-01
4.925e-01,6.470e-01
4.975e-01,6.784e-01
5.025e-01,7.107e-01
5.075e-01,7.439e-01
5.125e-01,7.781e-01
5.175e-01,8.132e-01
5.225e-01,8.493e-01
5.275e-01,8.863e-01
5.325e-01,9.242e-01
5.375e-01,9.630e-01
5.425e-01,1.003e+00
5.475e-01,1.043e+00
5.525e-01,1.085e+00
5.575e-01,1.127e+00
5.625e-01,1.170e+00
5.675e-01,1.214e+00
5.725e-01,1.259e+00
5.775e-01,1.304e+00
5.825e-01,1.350e+00
5.875e-01,1.396e+00
5.925e-01,1.444e+00
5.975e-01,1.492e+00
6.025e-01,1.540e+00
6.075e-01,1.589e+00
6.125e-01,1.638e+00
6.175e-01,1.687e+00
6.225e-01,1.737e+00
6.275e-01,1.787e+00
6.325e-01,1.837e+00
6.375e-01,1.888e+00
6.425e-01,1.938e+00
6.475e-01,1.988e+00
6.525e-01,2.038e+00
6.575e-01,2.088e+00
6.625e-01,2.138e+00
6.675e-01,2.187e+00
6.725e-01,2.236e+00
6.775e-01,2.284e+00
6.825e-01,2.331e+00
6.875e-01,2.378e+00
6.925e-01,2.424e+00
6.975e-01,2.468e+00
7.025e-01,2.512e+00
7.075e-01,2.554e+00
7.125e-01,2.595e+00
7.175e-01,2.635e+00
7.225e-01,2.673e+00
7.275e-01,2.709e+00
7.325e-01,2.743e+00
7.375e-01,2.775e+00
7.425e-01,2.806e+00
7.475e-01,2.834e+00
7.525e-01,2.859e+00
7.575e-01,2.882e+00
7.625e-01,2.903e+00
7.675e-01,2.921e+00
7.725e-01,2.935e+00
7.775e-01,2.947e+00
7.825e-01,2.955e+00
7.875e-01,2.961e+00
7.925e-01,2.962e+00
7.975e-01,2.961e+00
8.025e-01,2.955e+00
8.075e-01,2.946e+00
8.125e-01,2.932e+00
8.175e-01,2.915e+00
8.225e-01,2.893e+00
8.275e-01,2.868e+00
8.325e-01,2.837e+00
8.375e-01,2.803e+00
8.425e-01,2.764e+00
8.475e-01,2.720e+00
8.525e-01,2.671e+00
8.575e-01,2.618e+00
8.625e-01,2.561e+00
8.675e-01,2.498e+00
8.725e-01,2.431e+00
8.775e-01,2.359e+00
8.825e-01,2.283e+00
8.875e-01,2.202e+00
8.925e-01,2.116e+00
8.975e-01,2.026e+00
9.025e-01,1.932e+00
9.075e-01,1.834e+00
9.125e-01,1.732e+00
9.175e-01,1.627e+00
9.225e-01,1.519e+00
9.275e-01,1.408e+00
9.325e-01,1.294e+00
9.375e-01,1.179e+00
9.425e-01,1.062e+00
9.475e-01,9.452e-01
9.525e-01,8.283e-01
9.575e-01,7.126e-01
9.625e-01,5.989e-01
9.675e-01,4.886e-01
9.725e-01,3.832e-01
9.775e-01,2.842e-01
9.825e-01,1.938e-01
9.875e-01,1.149e-01
9.925e-01,5.104e-02
9.975e-01,8.597e-03


==> anc/03_results/moderate_inf/beta/0_037.csv <==
transmittance,probability_density
2.500e-03,3.834e-16
7.500e-03,6.631e-13
1.250e-02,2.115e-11
1.750e-02,2.063e-10
2.250e-02,1.128e-09
2.750e-02,4.375e-09
3.250e-02,1.350e-08
3.750e-02,3.540e-08
4.250e-02,8.216e-08
4.750e-02,1.735e-07
5.250e-02,3.395e-07
5.750e-02,6.246e-07
6.250e-02,1.091e-06
6.750e-02,1.825e-06
7.250e-02,2.941e-06
7.750e-02,4.587e-06
8.250e-02,6.954e-06
8.750e-02,1.028e-05
9.250e-02,1.487e-05
9.750e-02,2.107e-05
1.025e-01,2.934e-05
1.075e-01,4.019e-05
1.125e-01,5.425e-05
1.175e-01,7.224e-05
1.225e-01,9.502e-05
1.275e-01,1.236e-04
1.325e-01,1.590e-04
1.375e-01,2.026e-04
1.425e-01,2.559e-04
1.475e-01,3.205e-04
1.525e-01,3.982e-04
1.575e-01,4.911e-04
1.625e-01,6.016e-04
1.675e-01,7.321e-04
1.725e-01,8.856e-04
1.775e-01,1.065e-03
1.825e-01,1.274e-03
1.875e-01,1.516e-03
1.925e-01,1.795e-03
1.975e-01,2.115e-03
2.025e-01,2.482e-03
2.075e-01,2.900e-03
2.125e-01,3.375e-03
2.175e-01,3.913e-03
2.225e-01,4.520e-03
2.275e-01,5.203e-03
2.325e-01,5.970e-03
2.375e-01,6.827e-03
2.425e-01,7.783e-03
2.475e-01,8.847e-03
2.525e-01,1.003e-02
2.575e-01,1.133e-02
2.625e-01,1.278e-02
2.675e-01,1.437e-02
2.725e-01,1.612e-02
2.775e-01,1.804e-02
2.825e-01,2.014e-02
2.875e-01,2.244e-02
2.925e-01,2.495e-02
2.975e-01,2.768e-02
3.025e-01,3.065e-02
3.075e-01,3.387e-02
3.125e-01,3.736e-02
3.175e-01,4.114e-02
3.225e-01,4.521e-02
3.275e-01,4.961e-02
3.325e-01,5.434e-02
3.375e-01,5.942e-02
3.425e-01,6.488e-02
3.475e-01,7.073e-02
3.525e-01,7.699e-02
3.575e-01,8.368e-02
3.625e-01,9.083e-02
3.675e-01,9.845e-02
3.725e-01,1.066e-01
3.775e-01,1.152e-01
3.825e-01,1.244e-01
3.875e-01,1.341e-01
3.925e-01,1.444e-01
3.975e-01,1.553e-01
4.025e-01,1.669e-01
4.075e-01,1.790e-01
4.125e-01,1.919e-01
4.175e-01,2.055e-01
4.225e-01,2.197e-01
4.275e-01,2.348e-01
4.325e-01,2.505e-01
4.375e-01,2.671e-01
4.425e-01,2.845e-01
4.475e-01,3.027e-01
4.525e-01,3.217e-01
4.575e-01,3.416e-01
4.625e-01,3.624e-01
4.675e-01,3.842e-01
4.725e-01,4.068e-01
4.775e-01,4.304e-01
4.825e-01,4.550e-01
4.875e-01,4.805e-01
4.925e-01,5.070e-01
4.975e-01,5.346e-01
5.025e-01,5.631e-01
5.075e-01,5.927e-01
5.125e-01,6.233e-01
5.175e-01,6.550e-01
5.225e-01,6.877e-01
5.275e-01,7.215e-01
5.325e-01,7.564e-01
5.375e-01,7.923e-01
5.425e-01,8.293e-01
5.475e-01,8.674e-01
5.525e-01,9.065e-01
5.575e-01,9.466e-01
5.625e-01,9.878e-01
5.675e-01,1.030e+00
5.725e-01,1.073e+00
5.775e-01,1.117e+00
5.825e-01,1.163e+00
5.875e-01,1.209e+00
5.925e-01,1.256e+00
5.975e-01,1.304e+00
6.025e-01,1.353e+00
6.075e-01,1.402e+00
6.125e-01,1.453e+00
6.175e-01,1.504e+00
6.225e-01,1.556e+00
6.275e-01,1.608e+00
6.325e-01,1.661e+00
6.375e-01,1.715e+00
6.425e-01,1.769e+00
6.475e-01,1.823e+00
6.525e-01,1.878e+00
6.575e-01,1.932e+00
6.625e-01,1.988e+00
6.675e-01,2.043e+00
6.725e-01,2.098e+00
6.775e-01,2.153e+00
6.825e-01,2.207e+00
6.875e-01,2.262e+00
6.925e-01,2.316e+00
6.975e-01,2.369e+00
7.025e-01,2.422e+00
7.075e-01,2.474e+00
7.125e-01,2.525e+00
7.175e-01,2.575e+00
7.225e-01,2.624e+00
7.275e-01,2.672e+00
7.325e-01,2.718e+00
7.375e-01,2.762e+00
7.425e-01,2.805e+00
7.475e-01,2.846e+00
7.525e-01,2.884e+00
7.575e-01,2.921e+00
7.625e-01,2.955e+00
7.675e-01,2.986e+00
7.725e-01,3.015e+00
7.775e-01,3.041e+00
7.825e-01,3.063e+00
7.875e-01,3.083e+00
7.925e-01,3.099e+00
7.975e-01,3.111e+00
8.025e-01,3.119e+00
8.075e-01,3.124e+00
8.125e-01,3.124e+00
8.175e-01,3.120e+00
8.225e-01,3.112e+00
8.275e-01,3.098e+00
8.325e-01,3.080e+00
8.375e-01,3.057e+00
8.425e-01,3.029e+00
8.475e-01,2.996e+00
8.525e-01,2.957e+00
8.575e-01,2.913e+00
8.625e-01,2.863e+00
8.675e-01,2.807e+00
8.725e-01,2.746e+00
8.775e-01,2.679e+00
8.825e-01,2.606e+00
8.875e-01,2.527e+00
8.925e-01,2.442e+00
8.975e-01,2.352e+00
9.025e-01,2.256e+00
9.075e-01,2.154e+00
9.125e-01,2.047e+00
9.175e-01,1.934e+00
9.225e-01,1.817e+00
9.275e-01,1.696e+00
9.325e-01,1.570e+00
9.375e-01,1.441e+00
9.425e-01,1.308e+00
9.475e-01,1.173e+00
9.525e-01,1.037e+00
9.575e-01,9.007e-01
9.625e-01,7.648e-01
9.675e-01,6.310e-01
9.725e-01,5.011e-01
9.775e-01,3.772e-01
9.825e-01,2.619e-01
9.875e-01,1.588e-01
9.925e-01,7.296e-02
9.975e-01,1.317e-02


==> anc/03_results/moderate_inf/beta/0_038.csv <==
transmittance,probability_density
2.500e-03,1.705e-17
7.500e-03,5.291e-14
1.250e-02,2.215e-12
1.750e-02,2.584e-11
2.250e-02,1.616e-10
2.750e-02,6.974e-10
3.250e-02,2.352e-09
3.750e-02,6.657e-09
4.250e-02,1.652e-08
4.750e-02,3.701e-08
5.250e-02,7.643e-08
5.750e-02,1.476e-07
6.250e-02,2.697e-07
6.750e-02,4.700e-07
7.250e-02,7.868e-07
7.750e-02,1.272e-06
8.250e-02,1.994e-06
8.750e-02,3.043e-06
9.250e-02,4.533e-06
9.750e-02,6.610e-06
1.025e-01,9.453e-06
1.075e-01,1.328e-05
1.125e-01,1.838e-05
1.175e-01,2.505e-05
1.225e-01,3.370e-05
1.275e-01,4.478e-05
1.325e-01,5.883e-05
1.375e-01,7.648e-05
1.425e-01,9.847e-05
1.475e-01,1.256e-04
1.525e-01,1.590e-04
1.575e-01,1.995e-04
1.625e-01,2.485e-04
1.675e-01,3.075e-04
1.725e-01,3.779e-04
1.775e-01,4.616e-04
1.825e-01,5.604e-04
1.875e-01,6.767e-04
1.925e-01,8.129e-04
1.975e-01,9.715e-04
2.025e-01,1.156e-03
2.075e-01,1.368e-03
2.125e-01,1.613e-03
2.175e-01,1.894e-03
2.225e-01,2.216e-03
2.275e-01,2.582e-03
2.325e-01,2.997e-03
2.375e-01,3.468e-03
2.425e-01,3.999e-03
2.475e-01,4.597e-03
2.525e-01,5.268e-03
2.575e-01,6.019e-03
2.625e-01,6.858e-03
2.675e-01,7.793e-03
2.725e-01,8.831e-03
2.775e-01,9.983e-03
2.825e-01,1.126e-02
2.875e-01,1.266e-02
2.925e-01,1.421e-02
2.975e-01,1.592e-02
3.025e-01,1.779e-02
3.075e-01,1.984e-02
3.125e-01,2.208e-02
3.175e-01,2.453e-02
3.225e-01,2.719e-02
3.275e-01,3.009e-02
3.325e-01,3.324e-02
3.375e-01,3.665e-02
3.425e-01,4.035e-02
3.475e-01,4.435e-02
3.525e-01,4.866e-02
3.575e-01,5.331e-02
3.625e-01,5.831e-02
3.675e-01,6.369e-02
3.725e-01,6.947e-02
3.775e-01,7.566e-02
3.825e-01,8.229e-02
3.875e-01,8.938e-02
3.925e-01,9.695e-02
3.975e-01,1.050e-01
4.025e-01,1.136e-01
4.075e-01,1.228e-01
4.125e-01,1.325e-01
4.175e-01,1.429e-01
4.225e-01,1.538e-01
4.275e-01,1.654e-01
4.325e-01,1.777e-01
4.375e-01,1.907e-01
4.425e-01,2.045e-01
4.475e-01,2.190e-01
4.525e-01,2.342e-01
4.575e-01,2.503e-01
4.625e-01,2.672e-01
4.675e-01,2.850e-01
4.725e-01,3.037e-01
4.775e-01,3.232e-01
4.825e-01,3.438e-01
4.875e-01,3.652e-01
4.925e-01,3.877e-01
4.975e-01,4.112e-01
5.025e-01,4.357e-01
5.075e-01,4.612e-01
5.125e-01,4.878e-01
5.175e-01,5.156e-01
5.225e-01,5.444e-01
5.275e-01,5.744e-01
5.325e-01,6.055e-01
5.375e-01,6.377e-01
5.425e-01,6.712e-01
5.475e-01,7.058e-01
5.525e-01,7.416e-01
5.575e-01,7.787e-01
5.625e-01,8.169e-01
5.675e-01,8.563e-01
5.725e-01,8.970e-01
5.775e-01,9.389e-01
5.825e-01,9.819e-01
5.875e-01,1.026e+00
5.925e-01,1.072e+00
5.975e-01,1.118e+00
6.025e-01,1.166e+00
6.075e-01,1.215e+00
6.125e-01,1.265e+00
6.175e-01,1.316e+00
6.225e-01,1.368e+00
6.275e-01,1.421e+00
6.325e-01,1.475e+00
6.375e-01,1.530e+00
6.425e-01,1.586e+00
6.475e-01,1.643e+00
6.525e-01,1.700e+00
6.575e-01,1.759e+00
6.625e-01,1.817e+00
6.675e-01,1.877e+00
6.725e-01,1.937e+00
6.775e-01,1.997e+00
6.825e-01,2.057e+00
6.875e-01,2.118e+00
6.925e-01,2.179e+00
6.975e-01,2.239e+00
7.025e-01,2.300e+00
7.075e-01,2.360e+00
7.125e-01,2.420e+00
7.175e-01,2.480e+00
7.225e-01,2.538e+00
7.275e-01,2.596e+00
7.325e-01,2.653e+00
7.375e-01,2.709e+00
7.425e-01,2.764e+00
7.475e-01,2.817e+00
7.525e-01,2.868e+00
7.575e-01,2.918e+00
7.625e-01,2.965e+00
7.675e-01,3.010e+00
7.725e-01,3.053e+00
7.775e-01,3.094e+00
7.825e-01,3.131e+00
7.875e-01,3.165e+00
7.925e-01,3.196e+00
7.975e-01,3.224e+00
8.025e-01,3.247e+00
8.075e-01,3.267e+00
8.125e-01,3.283e+00
8.175e-01,3.294e+00
8.225e-01,3.300e+00
8.275e-01,3.302e+00
8.325e-01,3.298e+00
8.375e-01,3.289e+00
8.425e-01,3.275e+00
8.475e-01,3.254e+00
8.525e-01,3.228e+00
8.575e-01,3.195e+00
8.625e-01,3.156e+00
8.675e-01,3.110e+00
8.725e-01,3.058e+00
8.775e-01,2.998e+00
8.825e-01,2.932e+00
8.875e-01,2.858e+00
8.925e-01,2.777e+00
8.975e-01,2.689e+00
9.025e-01,2.593e+00
9.075e-01,2.490e+00
9.125e-01,2.380e+00
9.175e-01,2.263e+00
9.225e-01,2.139e+00
9.275e-01,2.009e+00
9.325e-01,1.872e+00
9.375e-01,1.729e+00
9.425e-01,1.582e+00
9.475e-01,1.430e+00
9.525e-01,1.274e+00
9.575e-01,1.116e+00
9.625e-01,9.561e-01
9.675e-01,7.969e-01
9.725e-01,6.401e-01
9.775e-01,4.882e-01
9.825e-01,3.443e-01
9.875e-01,2.130e-01
9.925e-01,1.008e-01
9.975e-01,1.931e-02


==> anc/03_results/moderate_inf/beta/0_039.csv <==
transmittance,probability_density
2.500e-03,5.433e-19
7.500e-03,3.222e-15
1.250e-02,1.823e-13
1.750e-02,2.594e-12
2.250e-02,1.882e-11
2.750e-02,9.142e-11
3.250e-02,3.403e-10
3.750e-02,1.048e-09
4.250e-02,2.801e-09
4.750e-02,6.702e-09
5.250e-02,1.468e-08
5.750e-02,2.993e-08
6.250e-02,5.745e-08
6.750e-02,1.048e-07
7.250e-02,1.830e-07
7.750e-02,3.078e-07
8.250e-02,5.007e-07
8.750e-02,7.913e-07
9.250e-02,1.218e-06
9.750e-02,1.833e-06
1.025e-01,2.701e-06
1.075e-01,3.904e-06
1.125e-01,5.548e-06
1.175e-01,7.762e-06
1.225e-01,1.070e-05
1.275e-01,1.457e-05
1.325e-01,1.958e-05
1.375e-01,2.603e-05
1.425e-01,3.423e-05
1.475e-01,4.458e-05
1.525e-01,5.754e-05
1.575e-01,7.362e-05
1.625e-01,9.345e-05
1.675e-01,1.177e-04
1.725e-01,1.473e-04
1.775e-01,1.830e-04
1.825e-01,2.259e-04
1.875e-01,2.772e-04
1.925e-01,3.383e-04
1.975e-01,4.106e-04
2.025e-01,4.958e-04
2.075e-01,5.957e-04
2.125e-01,7.125e-04
2.175e-01,8.484e-04
2.225e-01,1.006e-03
2.275e-01,1.188e-03
2.325e-01,1.397e-03
2.375e-01,1.638e-03
2.425e-01,1.912e-03
2.475e-01,2.225e-03
2.525e-01,2.581e-03
2.575e-01,2.985e-03
2.625e-01,3.440e-03
2.675e-01,3.954e-03
2.725e-01,4.532e-03
2.775e-01,5.180e-03
2.825e-01,5.904e-03
2.875e-01,6.713e-03
2.925e-01,7.615e-03
2.975e-01,8.616e-03
3.025e-01,9.727e-03
3.075e-01,1.096e-02
3.125e-01,1.231e-02
3.175e-01,1.381e-02
3.225e-01,1.546e-02
3.275e-01,1.727e-02
3.325e-01,1.925e-02
3.375e-01,2.143e-02
3.425e-01,2.380e-02
3.475e-01,2.639e-02
3.525e-01,2.921e-02
3.575e-01,3.228e-02
3.625e-01,3.561e-02
3.675e-01,3.923e-02
3.725e-01,4.314e-02
3.775e-01,4.738e-02
3.825e-01,5.195e-02
3.875e-01,5.688e-02
3.925e-01,6.219e-02
3.975e-01,6.790e-02
4.025e-01,7.403e-02
4.075e-01,8.061e-02
4.125e-01,8.766e-02
4.175e-01,9.521e-02
4.225e-01,1.033e-01
4.275e-01,1.119e-01
4.325e-01,1.211e-01
4.375e-01,1.309e-01
4.425e-01,1.413e-01
4.475e-01,1.524e-01
4.525e-01,1.641e-01
4.575e-01,1.766e-01
4.625e-01,1.899e-01
4.675e-01,2.039e-01
4.725e-01,2.187e-01
4.775e-01,2.343e-01
4.825e-01,2.508e-01
4.875e-01,2.682e-01
4.925e-01,2.866e-01
4.975e-01,3.059e-01
5.025e-01,3.261e-01
5.075e-01,3.475e-01
5.125e-01,3.698e-01
5.175e-01,3.933e-01
5.225e-01,4.178e-01
5.275e-01,4.435e-01
5.325e-01,4.703e-01
5.375e-01,4.984e-01
5.425e-01,5.277e-01
5.475e-01,5.582e-01
5.525e-01,5.899e-01
5.575e-01,6.230e-01
5.625e-01,6.574e-01
5.675e-01,6.931e-01
5.725e-01,7.301e-01
5.775e-01,7.685e-01
5.825e-01,8.083e-01
5.875e-01,8.495e-01
5.925e-01,8.920e-01
5.975e-01,9.359e-01
6.025e-01,9.813e-01
6.075e-01,1.028e+00
6.125e-01,1.076e+00
6.175e-01,1.126e+00
6.225e-01,1.176e+00
6.275e-01,1.229e+00
6.325e-01,1.282e+00
6.375e-01,1.337e+00
6.425e-01,1.393e+00
6.475e-01,1.450e+00
6.525e-01,1.509e+00
6.575e-01,1.569e+00
6.625e-01,1.629e+00
6.675e-01,1.691e+00
6.725e-01,1.754e+00
6.775e-01,1.818e+00
6.825e-01,1.882e+00
6.875e-01,1.947e+00
6.925e-01,2.013e+00
6.975e-01,2.080e+00
7.025e-01,2.147e+00
7.075e-01,2.214e+00
7.125e-01,2.281e+00
7.175e-01,2.349e+00
7.225e-01,2.416e+00
7.275e-01,2.483e+00
7.325e-01,2.550e+00
7.375e-01,2.617e+00
7.425e-01,2.682e+00
7.475e-01,2.747e+00
7.525e-01,2.811e+00
7.575e-01,2.873e+00
7.625e-01,2.934e+00
7.675e-01,2.993e+00
7.725e-01,3.050e+00
7.775e-01,3.105e+00
7.825e-01,3.158e+00
7.875e-01,3.208e+00
7.925e-01,3.255e+00
7.975e-01,3.299e+00
8.025e-01,3.339e+00
8.075e-01,3.376e+00
8.125e-01,3.408e+00
8.175e-01,3.436e+00
8.225e-01,3.460e+00
8.275e-01,3.478e+00
8.325e-01,3.491e+00
8.375e-01,3.499e+00
8.425e-01,3.500e+00
8.475e-01,3.496e+00
8.525e-01,3.485e+00
8.575e-01,3.467e+00
8.625e-01,3.441e+00
8.675e-01,3.409e+00
8.725e-01,3.368e+00
8.775e-01,3.320e+00
8.825e-01,3.263e+00
8.875e-01,3.198e+00
8.925e-01,3.124e+00
8.975e-01,3.041e+00
9.025e-01,2.949e+00
9.075e-01,2.848e+00
9.125e-01,2.738e+00
9.175e-01,2.618e+00
9.225e-01,2.490e+00
9.275e-01,2.353e+00
9.325e-01,2.206e+00
9.375e-01,2.052e+00
9.425e-01,1.890e+00
9.475e-01,1.720e+00
9.525e-01,1.545e+00
9.575e-01,1.364e+00
9.625e-01,1.179e+00
9.675e-01,9.920e-01
9.725e-01,8.053e-01
9.775e-01,6.216e-01
9.825e-01,4.447e-01
9.875e-01,2.802e-01
9.925e-01,1.360e-01
9.975e-01,2.746e-02


==> anc/03_results/moderate_inf/beta/0_04.csv <==
transmittance,probability_density
2.500e-03,1.236e-20
7.500e-03,1.493e-16
1.250e-02,1.176e-14
1.750e-02,2.082e-13
2.250e-02,1.777e-12
2.750e-02,9.835e-12
3.250e-02,4.080e-11
3.750e-02,1.379e-10
4.250e-02,3.997e-10
4.750e-02,1.028e-09
5.250e-02,2.404e-09
5.750e-02,5.198e-09
6.250e-02,1.053e-08
6.750e-02,2.020e-08
7.250e-02,3.695e-08
7.750e-02,6.490e-08
8.250e-02,1.100e-07
8.750e-02,1.806e-07
9.250e-02,2.883e-07
9.750e-02,4.489e-07
1.025e-01,6.832e-07
1.075e-01,1.019e-06
1.125e-01,1.492e-06
1.175e-01,2.147e-06
1.225e-01,3.042e-06
1.275e-01,4.249e-06
1.325e-01,5.858e-06
1.375e-01,7.977e-06
1.425e-01,1.074e-05
1.475e-01,1.431e-05
1.525e-01,1.887e-05
1.575e-01,2.466e-05
1.625e-01,3.195e-05
1.675e-01,4.105e-05
1.725e-01,5.235e-05
1.775e-01,6.627e-05
1.825e-01,8.333e-05
1.875e-01,1.041e-04
1.925e-01,1.292e-04
1.975e-01,1.595e-04
2.025e-01,1.958e-04
2.075e-01,2.391e-04
2.125e-01,2.905e-04
2.175e-01,3.512e-04
2.225e-01,4.227e-04
2.275e-01,5.065e-04
2.325e-01,6.044e-04
2.375e-01,7.183e-04
2.425e-01,8.504e-04
2.475e-01,1.003e-03
2.525e-01,1.179e-03
2.575e-01,1.381e-03
2.625e-01,1.612e-03
2.675e-01,1.876e-03
2.725e-01,2.177e-03
2.775e-01,2.518e-03
2.825e-01,2.905e-03
2.875e-01,3.341e-03
2.925e-01,3.833e-03
2.975e-01,4.387e-03
3.025e-01,5.007e-03
3.075e-01,5.702e-03
3.125e-01,6.478e-03
3.175e-01,7.342e-03
3.225e-01,8.304e-03
3.275e-01,9.372e-03
3.325e-01,1.055e-02
3.375e-01,1.186e-02
3.425e-01,1.331e-02
3.475e-01,1.490e-02
3.525e-01,1.665e-02
3.575e-01,1.857e-02
3.625e-01,2.068e-02
3.675e-01,2.299e-02
3.725e-01,2.552e-02
3.775e-01,2.827e-02
3.825e-01,3.127e-02
3.875e-01,3.454e-02
3.925e-01,3.809e-02
3.975e-01,4.194e-02
4.025e-01,4.612e-02
4.075e-01,5.064e-02
4.125e-01,5.552e-02
4.175e-01,6.080e-02
4.225e-01,6.648e-02
4.275e-01,7.260e-02
4.325e-01,7.919e-02
4.375e-01,8.626e-02
4.425e-01,9.384e-02
4.475e-01,1.020e-01
4.525e-01,1.107e-01
4.575e-01,1.200e-01
4.625e-01,1.299e-01
4.675e-01,1.405e-01
4.725e-01,1.518e-01
4.775e-01,1.639e-01
4.825e-01,1.767e-01
4.875e-01,1.903e-01
4.925e-01,2.047e-01
4.975e-01,2.200e-01
5.025e-01,2.362e-01
5.075e-01,2.533e-01
5.125e-01,2.715e-01
5.175e-01,2.906e-01
5.225e-01,3.108e-01
5.275e-01,3.321e-01
5.325e-01,3.545e-01
5.375e-01,3.781e-01
5.425e-01,4.028e-01
5.475e-01,4.288e-01
5.525e-01,4.561e-01
5.575e-01,4.847e-01
5.625e-01,5.146e-01
5.675e-01,5.459e-01
5.725e-01,5.786e-01
5.775e-01,6.128e-01
5.825e-01,6.484e-01
5.875e-01,6.855e-01
5.925e-01,7.241e-01
5.975e-01,7.643e-01
6.025e-01,8.060e-01
6.075e-01,8.493e-01
6.125e-01,8.942e-01
6.175e-01,9.407e-01
6.225e-01,9.889e-01
6.275e-01,1.039e+00
6.325e-01,1.090e+00
6.375e-01,1.143e+00
6.425e-01,1.198e+00
6.475e-01,1.254e+00
6.525e-01,1.312e+00
6.575e-01,1.371e+00
6.625e-01,1.432e+00
6.675e-01,1.494e+00
6.725e-01,1.558e+00
6.775e-01,1.624e+00
6.825e-01,1.690e+00
6.875e-01,1.758e+00
6.925e-01,1.827e+00
6.975e-01,1.897e+00
7.025e-01,1.969e+00
7.075e-01,2.041e+00
7.125e-01,2.114e+00
7.175e-01,2.188e+00
7.225e-01,2.263e+00
7.275e-01,2.337e+00
7.325e-01,2.413e+00
7.375e-01,2.488e+00
7.425e-01,2.564e+00
7.475e-01,2.639e+00
7.525e-01,2.714e+00
7.575e-01,2.788e+00
7.625e-01,2.861e+00
7.675e-01,2.934e+00
7.725e-01,3.005e+00
7.775e-01,3.075e+00
7.825e-01,3.142e+00
7.875e-01,3.208e+00
7.925e-01,3.271e+00
7.975e-01,3.332e+00
8.025e-01,3.390e+00
8.075e-01,3.444e+00
8.125e-01,3.494e+00
8.175e-01,3.541e+00
8.225e-01,3.583e+00
8.275e-01,3.620e+00
8.325e-01,3.652e+00
8.375e-01,3.678e+00
8.425e-01,3.698e+00
8.475e-01,3.712e+00
8.525e-01,3.719e+00
8.575e-01,3.718e+00
8.625e-01,3.710e+00
8.675e-01,3.694e+00
8.725e-01,3.669e+00
8.775e-01,3.635e+00
8.825e-01,3.591e+00
8.875e-01,3.538e+00
8.925e-01,3.475e+00
8.975e-01,3.401e+00
9.025e-01,3.316e+00
9.075e-01,3.221e+00
9.125e-01,3.113e+00
9.175e-01,2.995e+00
9.225e-01,2.865e+00
9.275e-01,2.723e+00
9.325e-01,2.569e+00
9.375e-01,2.405e+00
9.425e-01,2.229e+00
9.475e-01,2.043e+00
9.525e-01,1.848e+00
9.575e-01,1.644e+00
9.625e-01,1.432e+00
9.675e-01,1.216e+00
9.725e-01,9.964e-01
9.775e-01,7.774e-01
9.825e-01,5.633e-01
9.875e-01,3.605e-01
9.925e-01,1.790e-01
9.975e-01,3.776e-02


==> anc/03_results/moderate_inf/beta/0_041.csv <==
transmittance,probability_density
2.500e-03,1.902e-22
7.500e-03,5.042e-18
1.250e-02,5.724e-16
1.750e-02,1.289e-14
2.250e-02,1.318e-13
2.750e-02,8.416e-13
3.250e-02,3.936e-12
3.750e-02,1.474e-11
4.250e-02,4.672e-11
4.750e-02,1.301e-10
5.250e-02,3.269e-10
5.750e-02,7.545e-10
6.250e-02,1.623e-09
6.750e-02,3.290e-09
7.250e-02,6.335e-09
7.750e-02,1.167e-08
8.250e-02,2.068e-08
8.750e-02,3.543e-08
9.250e-02,5.886e-08
9.750e-02,9.518e-08
1.025e-01,1.502e-07
1.075e-01,2.318e-07
1.125e-01,3.505e-07
1.175e-01,5.205e-07
1.225e-01,7.601e-07
1.275e-01,1.093e-06
1.325e-01,1.549e-06
1.375e-01,2.166e-06
1.425e-01,2.992e-06
1.475e-01,4.086e-06
1.525e-01,5.520e-06
1.575e-01,7.383e-06
1.625e-01,9.783e-06
1.675e-01,1.285e-05
1.725e-01,1.674e-05
1.775e-01,2.163e-05
1.825e-01,2.775e-05
1.875e-01,3.534e-05
1.925e-01,4.472e-05
1.975e-01,5.624e-05
2.025e-01,7.029e-05
2.075e-01,8.735e-05
2.125e-01,1.080e-04
2.175e-01,1.328e-04
2.225e-01,1.624e-04
2.275e-01,1.978e-04
2.325e-01,2.398e-04
2.375e-01,2.894e-04
2.425e-01,3.478e-04
2.475e-01,4.164e-04
2.525e-01,4.965e-04
2.575e-01,5.899e-04
2.625e-01,6.984e-04
2.675e-01,8.239e-04
2.725e-01,9.689e-04
2.775e-01,1.136e-03
2.825e-01,1.327e-03
2.875e-01,1.546e-03
2.925e-01,1.796e-03
2.975e-01,2.081e-03
3.025e-01,2.405e-03
3.075e-01,2.771e-03
3.125e-01,3.185e-03
3.175e-01,3.652e-03
3.225e-01,4.178e-03
3.275e-01,4.768e-03
3.325e-01,5.430e-03
3.375e-01,6.170e-03
3.425e-01,6.996e-03
3.475e-01,7.916e-03
3.525e-01,8.940e-03
3.575e-01,1.008e-02
3.625e-01,1.133e-02
3.675e-01,1.273e-02
3.725e-01,1.426e-02
3.775e-01,1.596e-02
3.825e-01,1.783e-02
3.875e-01,1.988e-02
3.925e-01,2.213e-02
3.975e-01,2.459e-02
4.025e-01,2.729e-02
4.075e-01,3.024e-02
4.125e-01,3.345e-02
4.175e-01,3.696e-02
4.225e-01,4.077e-02
4.275e-01,4.491e-02
4.325e-01,4.941e-02
4.375e-01,5.428e-02
4.425e-01,5.955e-02
4.475e-01,6.525e-02
4.525e-01,7.140e-02
4.575e-01,7.804e-02
4.625e-01,8.519e-02
4.675e-01,9.288e-02
4.725e-01,1.011e-01
4.775e-01,1.100e-01
4.825e-01,1.195e-01
4.875e-01,1.297e-01
4.925e-01,1.406e-01
4.975e-01,1.523e-01
5.025e-01,1.647e-01
5.075e-01,1.780e-01
5.125e-01,1.921e-01
5.175e-01,2.072e-01
5.225e-01,2.231e-01
5.275e-01,2.401e-01
5.325e-01,2.581e-01
5.375e-01,2.772e-01
5.425e-01,2.975e-01
5.475e-01,3.189e-01
5.525e-01,3.415e-01
5.575e-01,3.653e-01
5.625e-01,3.905e-01
5.675e-01,4.170e-01
5.725e-01,4.450e-01
5.775e-01,4.743e-01
5.825e-01,5.052e-01
5.875e-01,5.376e-01
5.925e-01,5.715e-01
5.975e-01,6.071e-01
6.025e-01,6.443e-01
6.075e-01,6.832e-01
6.125e-01,7.238e-01
6.175e-01,7.662e-01
6.225e-01,8.104e-01
6.275e-01,8.564e-01
6.325e-01,9.042e-01
6.375e-01,9.540e-01
6.425e-01,1.006e+00
6.475e-01,1.059e+00
6.525e-01,1.114e+00
6.575e-01,1.172e+00
6.625e-01,1.231e+00
6.675e-01,1.292e+00
6.725e-01,1.355e+00
6.775e-01,1.420e+00
6.825e-01,1.487e+00
6.875e-01,1.556e+00
6.925e-01,1.626e+00
6.975e-01,1.698e+00
7.025e-01,1.772e+00
7.075e-01,1.847e+00
7.125e-01,1.924e+00
7.175e-01,2.002e+00
7.225e-01,2.082e+00
7.275e-01,2.163e+00
7.325e-01,2.244e+00
7.375e-01,2.327e+00
7.425e-01,2.411e+00
7.475e-01,2.495e+00
7.525e-01,2.579e+00
7.575e-01,2.664e+00
7.625e-01,2.749e+00
7.675e-01,2.834e+00
7.725e-01,2.918e+00
7.775e-01,3.001e+00
7.825e-01,3.084e+00
7.875e-01,3.165e+00
7.925e-01,3.244e+00
7.975e-01,3.321e+00
8.025e-01,3.396e+00
8.075e-01,3.469e+00
8.125e-01,3.538e+00
8.175e-01,3.604e+00
8.225e-01,3.665e+00
8.275e-01,3.723e+00
8.325e-01,3.775e+00
8.375e-01,3.822e+00
8.425e-01,3.863e+00
8.475e-01,3.897e+00
8.525e-01,3.925e+00
8.575e-01,3.945e+00
8.625e-01,3.957e+00
8.675e-01,3.960e+00
8.725e-01,3.954e+00
8.775e-01,3.938e+00
8.825e-01,3.912e+00
8.875e-01,3.875e+00
8.925e-01,3.826e+00
8.975e-01,3.765e+00
9.025e-01,3.692e+00
9.075e-01,3.605e+00
9.125e-01,3.504e+00
9.175e-01,3.390e+00
9.225e-01,3.261e+00
9.275e-01,3.118e+00
9.325e-01,2.960e+00
9.375e-01,2.788e+00
9.425e-01,2.600e+00
9.475e-01,2.399e+00
9.525e-01,2.184e+00
9.575e-01,1.957e+00
9.625e-01,1.718e+00
9.675e-01,1.470e+00
9.725e-01,1.215e+00
9.775e-01,9.574e-01
9.825e-01,7.016e-01
9.875e-01,4.552e-01
9.925e-01,2.303e-01
9.975e-01,5.040e-02


==> anc/03_results/moderate_inf/beta/0_042.csv <==
transmittance,probability_density
2.500e-03,2.112e-24
7.500e-03,1.307e-19
1.250e-02,2.201e-17
1.750e-02,6.427e-16
2.250e-02,7.976e-15
2.750e-02,5.949e-14
3.250e-02,3.165e-13
3.750e-02,1.324e-12
4.250e-02,4.622e-12
4.750e-02,1.403e-11
5.250e-02,3.808e-11
5.750e-02,9.430e-11
6.250e-02,2.164e-10
6.750e-02,4.654e-10
7.250e-02,9.471e-10
7.750e-02,1.837e-09
8.250e-02,3.418e-09
8.750e-02,6.126e-09
9.250e-02,1.063e-08
9.750e-02,1.790e-08
1.025e-01,2.935e-08
1.075e-01,4.700e-08
1.125e-01,7.363e-08
1.175e-01,1.131e-07
1.225e-01,1.705e-07
1.275e-01,2.529e-07
1.325e-01,3.693e-07
1.375e-01,5.315e-07
1.425e-01,7.548e-07
1.475e-01,1.059e-06
1.525e-01,1.468e-06
1.575e-01,2.013e-06
1.625e-01,2.733e-06
1.675e-01,3.675e-06
1.725e-01,4.897e-06
1.775e-01,6.471e-06
1.825e-01,8.482e-06
1.875e-01,1.103e-05
1.925e-01,1.425e-05
1.975e-01,1.828e-05
2.025e-01,2.329e-05
2.075e-01,2.950e-05
2.125e-01,3.715e-05
2.175e-01,4.651e-05
2.225e-01,5.792e-05
2.275e-01,7.176e-05
2.325e-01,8.847e-05
2.375e-01,1.086e-04
2.425e-01,1.326e-04
2.475e-01,1.613e-04
2.525e-01,1.954e-04
2.575e-01,2.357e-04
2.625e-01,2.832e-04
2.675e-01,3.391e-04
2.725e-01,4.046e-04
2.775e-01,4.810e-04
2.825e-01,5.700e-04
2.875e-01,6.733e-04
2.925e-01,7.928e-04
2.975e-01,9.307e-04
3.025e-01,1.089e-03
3.075e-01,1.272e-03
3.125e-01,1.480e-03
3.175e-01,1.719e-03
3.225e-01,1.990e-03
3.275e-01,2.299e-03
3.325e-01,2.649e-03
3.375e-01,3.045e-03
3.425e-01,3.493e-03
3.475e-01,3.998e-03
3.525e-01,4.565e-03
3.575e-01,5.202e-03
3.625e-01,5.917e-03
3.675e-01,6.715e-03
3.725e-01,7.607e-03
3.775e-01,8.600e-03
3.825e-01,9.706e-03
3.875e-01,1.093e-02
3.925e-01,1.229e-02
3.975e-01,1.380e-02
4.025e-01,1.547e-02
4.075e-01,1.730e-02
4.125e-01,1.933e-02
4.175e-01,2.156e-02
4.225e-01,2.400e-02
4.275e-01,2.669e-02
4.325e-01,2.963e-02
4.375e-01,3.285e-02
4.425e-01,3.636e-02
4.475e-01,4.020e-02
4.525e-01,4.438e-02
4.575e-01,4.893e-02
4.625e-01,5.387e-02
4.675e-01,5.923e-02
4.725e-01,6.505e-02
4.775e-01,7.135e-02
4.825e-01,7.816e-02
4.875e-01,8.552e-02
4.925e-01,9.346e-02
4.975e-01,1.020e-01
5.025e-01,1.112e-01
5.075e-01,1.211e-01
5.125e-01,1.318e-01
5.175e-01,1.432e-01
5.225e-01,1.554e-01
5.275e-01,1.685e-01
5.325e-01,1.826e-01
5.375e-01,1.975e-01
5.425e-01,2.135e-01
5.475e-01,2.305e-01
5.525e-01,2.487e-01
5.575e-01,2.680e-01
5.625e-01,2.885e-01
5.675e-01,3.103e-01
5.725e-01,3.334e-01
5.775e-01,3.579e-01
5.825e-01,3.838e-01
5.875e-01,4.112e-01
5.925e-01,4.402e-01
5.975e-01,4.708e-01
6.025e-01,5.030e-01
6.075e-01,5.369e-01
6.125e-01,5.726e-01
6.175e-01,6.102e-01
6.225e-01,6.496e-01
6.275e-01,6.909e-01
6.325e-01,7.342e-01
6.375e-01,7.795e-01
6.425e-01,8.269e-01
6.475e-01,8.764e-01
6.525e-01,9.281e-01
6.575e-01,9.819e-01
6.625e-01,1.038e+00
6.675e-01,1.096e+00
6.725e-01,1.157e+00
6.775e-01,1.219e+00
6.825e-01,1.284e+00
6.875e-01,1.352e+00
6.925e-01,1.421e+00
6.975e-01,1.493e+00
7.025e-01,1.567e+00
7.075e-01,1.643e+00
7.125e-01,1.722e+00
7.175e-01,1.802e+00
7.225e-01,1.885e+00
7.275e-01,1.969e+00
7.325e-01,2.055e+00
7.375e-01,2.143e+00
7.425e-01,2.233e+00
7.475e-01,2.324e+00
7.525e-01,2.416e+00
7.575e-01,2.509e+00
7.625e-01,2.603e+00
7.675e-01,2.698e+00
7.725e-01,2.794e+00
7.775e-01,2.889e+00
7.825e-01,2.985e+00
7.875e-01,3.080e+00
7.925e-01,3.174e+00
7.975e-01,3.268e+00
8.025e-01,3.360e+00
8.075e-01,3.450e+00
8.125e-01,3.537e+00
8.175e-01,3.622e+00
8.225e-01,3.704e+00
8.275e-01,3.782e+00
8.325e-01,3.855e+00
8.375e-01,3.924e+00
8.425e-01,3.987e+00
8.475e-01,4.044e+00
8.525e-01,4.094e+00
8.575e-01,4.137e+00
8.625e-01,4.171e+00
8.675e-01,4.197e+00
8.725e-01,4.213e+00
8.775e-01,4.218e+00
8.825e-01,4.212e+00
8.875e-01,4.195e+00
8.925e-01,4.164e+00
8.975e-01,4.120e+00
9.025e-01,4.061e+00
9.075e-01,3.987e+00
9.125e-01,3.897e+00
9.175e-01,3.791e+00
9.225e-01,3.667e+00
9.275e-01,3.526e+00
9.325e-01,3.367e+00
9.375e-01,3.189e+00
9.425e-01,2.993e+00
9.475e-01,2.778e+00
9.525e-01,2.545e+00
9.575e-01,2.295e+00
9.625e-01,2.029e+00
9.675e-01,1.748e+00
9.725e-01,1.456e+00
9.775e-01,1.157e+00
9.825e-01,8.560e-01
9.875e-01,5.618e-01
9.925e-01,2.886e-01
9.975e-01,6.496e-02


==> anc/03_results/moderate_inf/beta/0_043.csv <==
transmittance,probability_density
2.500e-03,1.275e-26
7.500e-03,2.068e-21
1.250e-02,5.450e-19
1.750e-02,2.138e-17
2.250e-02,3.307e-16
2.750e-02,2.941e-15
3.250e-02,1.812e-14
3.750e-02,8.590e-14
4.250e-02,3.348e-13
4.750e-02,1.120e-12
5.250e-02,3.320e-12
5.750e-02,8.904e-12
6.250e-02,2.198e-11
6.750e-02,5.058e-11
7.250e-02,1.096e-10
7.750e-02,2.255e-10
8.250e-02,4.430e-10
8.750e-02,8.363e-10
9.250e-02,1.523e-09
9.750e-02,2.687e-09
1.025e-01,4.604e-09
1.075e-01,7.688e-09
1.125e-01,1.254e-08
1.175e-01,2.000e-08
1.225e-01,3.129e-08
1.275e-01,4.806e-08
1.325e-01,7.258e-08
1.375e-01,1.079e-07
1.425e-01,1.582e-07
1.475e-01,2.287e-07
1.525e-01,3.265e-07
1.575e-01,4.606e-07
1.625e-01,6.428e-07
1.675e-01,8.877e-07
1.725e-01,1.214e-06
1.775e-01,1.645e-06
1.825e-01,2.209e-06
1.875e-01,2.943e-06
1.925e-01,3.890e-06
1.975e-01,5.104e-06
2.025e-01,6.650e-06
2.075e-01,8.605e-06
2.125e-01,1.106e-05
2.175e-01,1.414e-05
2.225e-01,1.796e-05
2.275e-01,2.270e-05
2.325e-01,2.852e-05
2.375e-01,3.567e-05
2.425e-01,4.438e-05
2.475e-01,5.495e-05
2.525e-01,6.775e-05
2.575e-01,8.315e-05
2.625e-01,1.016e-04
2.675e-01,1.237e-04
2.725e-01,1.501e-04
2.775e-01,1.813e-04
2.825e-01,2.182e-04
2.875e-01,2.618e-04
2.925e-01,3.130e-04
2.975e-01,3.730e-04
3.025e-01,4.430e-04
3.075e-01,5.247e-04
3.125e-01,6.195e-04
3.175e-01,7.294e-04
3.225e-01,8.565e-04
3.275e-01,1.003e-03
3.325e-01,1.171e-03
3.375e-01,1.364e-03
3.425e-01,1.585e-03
3.475e-01,1.838e-03
3.525e-01,2.126e-03
3.575e-01,2.453e-03
3.625e-01,2.824e-03
3.675e-01,3.244e-03
3.725e-01,3.719e-03
3.775e-01,4.255e-03
3.825e-01,4.858e-03
3.875e-01,5.536e-03
3.925e-01,6.296e-03
3.975e-01,7.147e-03
4.025e-01,8.099e-03
4.075e-01,9.161e-03
4.125e-01,1.034e-02
4.175e-01,1.166e-02
4.225e-01,1.312e-02
4.275e-01,1.474e-02
4.325e-01,1.654e-02
4.375e-01,1.852e-02
4.425e-01,2.071e-02
4.475e-01,2.313e-02
4.525e-01,2.579e-02
4.575e-01,2.871e-02
4.625e-01,3.192e-02
4.675e-01,3.543e-02
4.725e-01,3.928e-02
4.775e-01,4.349e-02
4.825e-01,4.809e-02
4.875e-01,5.310e-02
4.925e-01,5.856e-02
4.975e-01,6.450e-02
5.025e-01,7.096e-02
5.075e-01,7.796e-02
5.125e-01,8.556e-02
5.175e-01,9.378e-02
5.225e-01,1.027e-01
5.275e-01,1.123e-01
5.325e-01,1.226e-01
5.375e-01,1.338e-01
5.425e-01,1.458e-01
5.475e-01,1.588e-01
5.525e-01,1.727e-01
5.575e-01,1.876e-01
5.625e-01,2.036e-01
5.675e-01,2.207e-01
5.725e-01,2.390e-01
5.775e-01,2.586e-01
5.825e-01,2.795e-01
5.875e-01,3.017e-01
5.925e-01,3.254e-01
5.975e-01,3.507e-01
6.025e-01,3.775e-01
6.075e-01,4.060e-01
6.125e-01,4.362e-01
6.175e-01,4.682e-01
6.225e-01,5.021e-01
6.275e-01,5.379e-01
6.325e-01,5.757e-01
6.375e-01,6.156e-01
6.425e-01,6.577e-01
6.475e-01,7.019e-01
6.525e-01,7.485e-01
6.575e-01,7.974e-01
6.625e-01,8.487e-01
6.675e-01,9.025e-01
6.725e-01,9.588e-01
6.775e-01,1.018e+00
6.825e-01,1.079e+00
6.875e-01,1.143e+00
6.925e-01,1.210e+00
6.975e-01,1.280e+00
7.025e-01,1.352e+00
7.075e-01,1.427e+00
7.125e-01,1.504e+00
7.175e-01,1.585e+00
7.225e-01,1.668e+00
7.275e-01,1.754e+00
7.325e-01,1.842e+00
7.375e-01,1.933e+00
7.425e-01,2.026e+00
7.475e-01,2.122e+00
7.525e-01,2.219e+00
7.575e-01,2.319e+00
7.625e-01,2.421e+00
7.675e-01,2.525e+00
7.725e-01,2.630e+00
7.775e-01,2.736e+00
7.825e-01,2.843e+00
7.875e-01,2.952e+00
7.925e-01,3.060e+00
7.975e-01,3.169e+00
8.025e-01,3.277e+00
8.075e-01,3.384e+00
8.125e-01,3.491e+00
8.175e-01,3.595e+00
8.225e-01,3.698e+00
8.275e-01,3.797e+00
8.325e-01,3.893e+00
8.375e-01,3.985e+00
8.425e-01,4.072e+00
8.475e-01,4.154e+00
8.525e-01,4.230e+00
8.575e-01,4.298e+00
8.625e-01,4.358e+00
8.675e-01,4.410e+00
8.725e-01,4.452e+00
8.775e-01,4.482e+00
8.825e-01,4.501e+00
8.875e-01,4.508e+00
8.925e-01,4.500e+00
8.975e-01,4.477e+00
9.025e-01,4.438e+00
9.075e-01,4.382e+00
9.125e-01,4.308e+00
9.175e-01,4.214e+00
9.225e-01,4.101e+00
9.275e-01,3.965e+00
9.325e-01,3.808e+00
9.375e-01,3.628e+00
9.425e-01,3.425e+00
9.475e-01,3.199e+00
9.525e-01,2.949e+00
9.575e-01,2.676e+00
9.625e-01,2.381e+00
9.675e-01,2.065e+00
9.725e-01,1.733e+00
9.775e-01,1.387e+00
9.825e-01,1.035e+00
9.875e-01,6.857e-01
9.925e-01,3.566e-01
9.975e-01,8.200e-02


==> anc/03_results/moderate_inf/beta/0_044.csv <==
transmittance,probability_density
1.121e-01,1.829e-09
1.166e-01,2.882e-09
1.210e-01,4.463e-09
1.255e-01,6.801e-09
1.299e-01,1.021e-08
1.344e-01,1.512e-08
1.388e-01,2.209e-08
1.433e-01,3.189e-08
1.477e-01,4.551e-08
1.522e-01,6.424e-08
1.566e-01,8.977e-08
1.611e-01,1.242e-07
1.655e-01,1.704e-07
1.700e-01,2.317e-07
1.744e-01,3.125e-07
1.789e-01,4.182e-07
1.833e-01,5.555e-07
1.878e-01,7.328e-07
1.922e-01,9.602e-07
1.967e-01,1.250e-06
2.011e-01,1.618e-06
2.056e-01,2.081e-06
2.100e-01,2.662e-06
2.145e-01,3.387e-06
2.189e-01,4.287e-06
2.234e-01,5.400e-06
2.278e-01,6.770e-06
2.323e-01,8.448e-06
2.367e-01,1.050e-05
2.412e-01,1.299e-05
2.456e-01,1.600e-05
2.501e-01,1.964e-05
2.545e-01,2.401e-05
2.590e-01,2.925e-05
2.634e-01,3.550e-05
2.679e-01,4.294e-05
2.724e-01,5.177e-05
2.768e-01,6.222e-05
2.813e-01,7.454e-05
2.857e-01,8.903e-05
2.902e-01,1.060e-04
2.946e-01,1.259e-04
2.991e-01,1.491e-04
3.035e-01,1.761e-04
3.080e-01,2.074e-04
3.124e-01,2.437e-04
3.169e-01,2.857e-04
3.213e-01,3.341e-04
3.258e-01,3.897e-04
3.302e-01,4.536e-04
3.347e-01,5.268e-04
3.391e-01,6.105e-04
3.436e-01,7.060e-04
3.480e-01,8.148e-04
3.525e-01,9.384e-04
3.569e-01,1.079e-03
3.614e-01,1.238e-03
3.658e-01,1.417e-03
3.703e-01,1.620e-03
3.747e-01,1.848e-03
3.792e-01,2.105e-03
3.836e-01,2.394e-03
3.881e-01,2.718e-03
3.925e-01,3.080e-03
3.970e-01,3.485e-03
4.014e-01,3.938e-03
4.059e-01,4.442e-03
4.103e-01,5.003e-03
4.148e-01,5.627e-03
4.192e-01,6.319e-03
4.237e-01,7.087e-03
4.281e-01,7.936e-03
4.326e-01,8.876e-03
4.370e-01,9.913e-03
4.415e-01,1.106e-02
4.459e-01,1.232e-02
4.504e-01,1.370e-02
4.548e-01,1.523e-02
4.593e-01,1.690e-02
4.637e-01,1.873e-02
4.682e-01,2.074e-02
4.726e-01,2.294e-02
4.771e-01,2.533e-02
4.815e-01,2.795e-02
4.860e-01,3.081e-02
4.904e-01,3.391e-02
4.949e-01,3.730e-02
4.993e-01,4.097e-02
5.038e-01,4.496e-02
5.082e-01,4.929e-02
5.127e-01,5.398e-02
5.171e-01,5.905e-02
5.216e-01,6.454e-02
5.260e-01,7.047e-02
5.305e-01,7.687e-02
5.349e-01,8.376e-02
5.394e-01,9.120e-02
5.438e-01,9.919e-02
5.483e-01,1.078e-01
5.527e-01,1.170e-01
5.572e-01,1.269e-01
5.616e-01,1.376e-01
5.661e-01,1.490e-01
5.705e-01,1.612e-01
5.750e-01,1.742e-01
5.794e-01,1.881e-01
5.839e-01,2.030e-01
5.883e-01,2.188e-01
5.928e-01,2.357e-01
5.972e-01,2.537e-01
6.017e-01,2.729e-01
6.061e-01,2.932e-01
6.106e-01,3.148e-01
6.150e-01,3.377e-01
6.195e-01,3.620e-01
6.239e-01,3.878e-01
6.284e-01,4.150e-01
6.328e-01,4.438e-01
6.373e-01,4.742e-01
6.417e-01,5.063e-01
6.462e-01,5.402e-01
6.506e-01,5.758e-01
6.551e-01,6.134e-01
6.595e-01,6.529e-01
6.640e-01,6.943e-01
6.684e-01,7.379e-01
6.729e-01,7.836e-01
6.773e-01,8.314e-01
6.818e-01,8.815e-01
6.862e-01,9.339e-01
6.907e-01,9.886e-01
6.951e-01,1.046e+00
6.996e-01,1.105e+00
7.040e-01,1.167e+00
7.085e-01,1.232e+00
7.129e-01,1.299e+00
7.174e-01,1.369e+00
7.218e-01,1.441e+00
7.263e-01,1.516e+00
7.307e-01,1.593e+00
7.352e-01,1.673e+00
7.396e-01,1.756e+00
7.441e-01,1.841e+00
7.485e-01,1.929e+00
7.530e-01,2.019e+00
7.575e-01,2.111e+00
7.619e-01,2.206e+00
7.664e-01,2.303e+00
7.708e-01,2.402e+00
7.753e-01,2.503e+00
7.797e-01,2.606e+00
7.842e-01,2.711e+00
7.886e-01,2.817e+00
7.931e-01,2.924e+00
7.975e-01,3.033e+00
8.020e-01,3.142e+00
8.064e-01,3.251e+00
8.109e-01,3.361e+00
8.153e-01,3.470e+00
8.198e-01,3.579e+00
8.242e-01,3.687e+00
8.287e-01,3.794e+00
8.331e-01,3.898e+00
8.376e-01,4.001e+00
8.420e-01,4.100e+00
8.465e-01,4.196e+00
8.509e-01,4.287e+00
8.554e-01,4.374e+00
8.598e-01,4.455e+00
8.643e-01,4.530e+00
8.687e-01,4.598e+00
8.732e-01,4.659e+00
8.776e-01,4.710e+00
8.821e-01,4.752e+00
8.865e-01,4.784e+00
8.910e-01,4.804e+00
8.954e-01,4.811e+00
8.999e-01,4.805e+00
9.043e-01,4.785e+00
9.088e-01,4.749e+00
9.132e-01,4.697e+00
9.177e-01,4.627e+00
9.221e-01,4.538e+00
9.266e-01,4.430e+00
9.310e-01,4.302e+00
9.355e-01,4.152e+00
9.399e-01,3.980e+00
9.444e-01,3.785e+00
9.488e-01,3.567e+00
9.533e-01,3.325e+00
9.577e-01,3.061e+00
9.622e-01,2.774e+00
9.666e-01,2.465e+00
9.711e-01,2.136e+00
9.755e-01,1.791e+00
9.800e-01,1.433e+00
9.844e-01,1.069e+00
9.889e-01,7.087e-01
9.933e-01,3.693e-01
9.978e-01,8.547e-02


==> anc/03_results/moderate_inf/beta/0_045.csv <==
transmittance,probability_density
1.199e-01,4.748e-10
1.243e-01,7.529e-10
1.288e-01,1.175e-09
1.332e-01,1.804e-09
1.376e-01,2.733e-09
1.420e-01,4.084e-09
1.464e-01,6.028e-09
1.508e-01,8.792e-09
1.552e-01,1.268e-08
1.596e-01,1.810e-08
1.640e-01,2.558e-08
1.685e-01,3.581e-08
1.729e-01,4.969e-08
1.773e-01,6.836e-08
1.817e-01,9.329e-08
1.861e-01,1.263e-07
1.905e-01,1.699e-07
1.949e-01,2.268e-07
1.993e-01,3.008e-07
2.037e-01,3.963e-07
2.082e-01,5.191e-07
2.126e-01,6.759e-07
2.170e-01,8.751e-07
2.214e-01,1.127e-06
2.258e-01,1.444e-06
2.302e-01,1.840e-06
2.346e-01,2.335e-06
2.390e-01,2.948e-06
2.435e-01,3.707e-06
2.479e-01,4.640e-06
2.523e-01,5.784e-06
2.567e-01,7.181e-06
2.611e-01,8.882e-06
2.655e-01,1.094e-05
2.699e-01,1.344e-05
2.743e-01,1.644e-05
2.787e-01,2.004e-05
2.832e-01,2.436e-05
2.876e-01,2.950e-05
2.920e-01,3.563e-05
2.964e-01,4.290e-05
3.008e-01,5.149e-05
3.052e-01,6.164e-05
3.096e-01,7.359e-05
3.140e-01,8.761e-05
3.184e-01,1.040e-04
3.229e-01,1.232e-04
3.273e-01,1.456e-04
3.317e-01,1.716e-04
3.361e-01,2.018e-04
3.405e-01,2.367e-04
3.449e-01,2.771e-04
3.493e-01,3.236e-04
3.537e-01,3.772e-04
3.581e-01,4.387e-04
3.626e-01,5.093e-04
3.670e-01,5.900e-04
3.714e-01,6.821e-04
3.758e-01,7.872e-04
3.802e-01,9.067e-04
3.846e-01,1.043e-03
3.890e-01,1.197e-03
3.934e-01,1.371e-03
3.978e-01,1.568e-03
4.023e-01,1.791e-03
4.067e-01,2.041e-03
4.111e-01,2.324e-03
4.155e-01,2.641e-03
4.199e-01,2.996e-03
4.243e-01,3.395e-03
4.287e-01,3.840e-03
4.331e-01,4.338e-03
4.376e-01,4.894e-03
4.420e-01,5.513e-03
4.464e-01,6.201e-03
4.508e-01,6.967e-03
4.552e-01,7.816e-03
4.596e-01,8.757e-03
4.640e-01,9.799e-03
4.684e-01,1.095e-02
4.728e-01,1.222e-02
4.773e-01,1.363e-02
4.817e-01,1.517e-02
4.861e-01,1.688e-02
4.905e-01,1.875e-02
4.949e-01,2.080e-02
4.993e-01,2.305e-02
5.037e-01,2.552e-02
5.081e-01,2.823e-02
5.125e-01,3.118e-02
5.170e-01,3.441e-02
5.214e-01,3.793e-02
5.258e-01,4.176e-02
5.302e-01,4.594e-02
5.346e-01,5.049e-02
5.390e-01,5.542e-02
5.434e-01,6.078e-02
5.478e-01,6.660e-02
5.522e-01,7.290e-02
5.567e-01,7.971e-02
5.611e-01,8.709e-02
5.655e-01,9.505e-02
5.699e-01,1.036e-01
5.743e-01,1.129e-01
5.787e-01,1.229e-01
5.831e-01,1.337e-01
5.875e-01,1.452e-01
5.919e-01,1.576e-01
5.964e-01,1.710e-01
6.008e-01,1.853e-01
6.052e-01,2.006e-01
6.096e-01,2.170e-01
6.140e-01,2.345e-01
6.184e-01,2.532e-01
6.228e-01,2.733e-01
6.272e-01,2.946e-01
6.317e-01,3.173e-01
6.361e-01,3.415e-01
6.405e-01,3.673e-01
6.449e-01,3.947e-01
6.493e-01,4.237e-01
6.537e-01,4.546e-01
6.581e-01,4.873e-01
6.625e-01,5.219e-01
6.669e-01,5.585e-01
6.714e-01,5.972e-01
6.758e-01,6.381e-01
6.802e-01,6.812e-01
6.846e-01,7.266e-01
6.890e-01,7.745e-01
6.934e-01,8.248e-01
6.978e-01,8.777e-01
7.022e-01,9.332e-01
7.066e-01,9.915e-01
7.111e-01,1.052e+00
7.155e-01,1.116e+00
7.199e-01,1.183e+00
7.243e-01,1.253e+00
7.287e-01,1.325e+00
7.331e-01,1.401e+00
7.375e-01,1.480e+00
7.419e-01,1.562e+00
7.463e-01,1.647e+00
7.508e-01,1.735e+00
7.552e-01,1.826e+00
7.596e-01,1.921e+00
7.640e-01,2.018e+00
7.684e-01,2.118e+00
7.728e-01,2.222e+00
7.772e-01,2.328e+00
7.816e-01,2.437e+00
7.860e-01,2.548e+00
7.905e-01,2.662e+00
7.949e-01,2.778e+00
7.993e-01,2.897e+00
8.037e-01,3.017e+00
8.081e-01,3.138e+00
8.125e-01,3.261e+00
8.169e-01,3.385e+00
8.213e-01,3.510e+00
8.258e-01,3.634e+00
8.302e-01,3.759e+00
8.346e-01,3.882e+00
8.390e-01,4.005e+00
8.434e-01,4.125e+00
8.478e-01,4.243e+00
8.522e-01,4.357e+00
8.566e-01,4.468e+00
8.610e-01,4.574e+00
8.655e-01,4.674e+00
8.699e-01,4.768e+00
8.743e-01,4.854e+00
8.787e-01,4.932e+00
8.831e-01,5.000e+00
8.875e-01,5.058e+00
8.919e-01,5.104e+00
8.963e-01,5.136e+00
9.007e-01,5.155e+00
9.052e-01,5.158e+00
9.096e-01,5.144e+00
9.140e-01,5.111e+00
9.184e-01,5.059e+00
9.228e-01,4.986e+00
9.272e-01,4.890e+00
9.316e-01,4.770e+00
9.360e-01,4.625e+00
9.404e-01,4.454e+00
9.449e-01,4.256e+00
9.493e-01,4.029e+00
9.537e-01,3.774e+00
9.581e-01,3.489e+00
9.625e-01,3.177e+00
9.669e-01,2.836e+00
9.713e-01,2.469e+00
9.757e-01,2.079e+00
9.801e-01,1.671e+00
9.846e-01,1.252e+00
9.890e-01,8.341e-01
9.934e-01,4.366e-01
9.978e-01,1.015e-01


==> anc/03_results/moderate_inf/beta/0_046.csv <==
transmittance,probability_density
1.286e-01,1.255e-10
1.330e-01,1.998e-10
1.374e-01,3.132e-10
1.417e-01,4.842e-10
1.461e-01,7.383e-10
1.505e-01,1.112e-09
1.548e-01,1.654e-09
1.592e-01,2.433e-09
1.636e-01,3.542e-09
1.679e-01,5.103e-09
1.723e-01,7.283e-09
1.767e-01,1.030e-08
1.811e-01,1.444e-08
1.854e-01,2.007e-08
1.898e-01,2.769e-08
1.942e-01,3.791e-08
1.985e-01,5.154e-08
2.029e-01,6.957e-08
2.073e-01,9.330e-08
2.116e-01,1.243e-07
2.160e-01,1.647e-07
2.204e-01,2.169e-07
2.247e-01,2.840e-07
2.291e-01,3.699e-07
2.335e-01,4.793e-07
2.378e-01,6.180e-07
2.422e-01,7.929e-07
2.466e-01,1.013e-06
2.509e-01,1.288e-06
2.553e-01,1.630e-06
2.597e-01,2.055e-06
2.640e-01,2.580e-06
2.684e-01,3.227e-06
2.728e-01,4.021e-06
2.771e-01,4.991e-06
2.815e-01,6.174e-06
2.859e-01,7.610e-06
2.902e-01,9.350e-06
2.946e-01,1.145e-05
2.990e-01,1.398e-05
3.033e-01,1.701e-05
3.077e-01,2.064e-05
3.121e-01,2.497e-05
3.165e-01,3.012e-05
3.208e-01,3.624e-05
3.252e-01,4.348e-05
3.296e-01,5.203e-05
3.339e-01,6.211e-05
3.383e-01,7.396e-05
3.427e-01,8.786e-05
3.470e-01,1.041e-04
3.514e-01,1.231e-04
3.558e-01,1.452e-04
3.601e-01,1.709e-04
3.645e-01,2.008e-04
3.689e-01,2.354e-04
3.732e-01,2.753e-04
3.776e-01,3.214e-04
3.820e-01,3.744e-04
3.863e-01,4.354e-04
3.907e-01,5.054e-04
3.951e-01,5.855e-04
3.994e-01,6.772e-04
4.038e-01,7.818e-04
4.082e-01,9.009e-04
4.125e-01,1.037e-03
4.169e-01,1.191e-03
4.213e-01,1.365e-03
4.256e-01,1.563e-03
4.300e-01,1.787e-03
4.344e-01,2.039e-03
4.387e-01,2.324e-03
4.431e-01,2.644e-03
4.475e-01,3.005e-03
4.519e-01,3.409e-03
4.562e-01,3.863e-03
4.606e-01,4.370e-03
4.650e-01,4.938e-03
4.693e-01,5.572e-03
4.737e-01,6.280e-03
4.781e-01,7.067e-03
4.824e-01,7.944e-03
4.868e-01,8.918e-03
4.912e-01,9.999e-03
4.955e-01,1.120e-02
4.999e-01,1.252e-02
5.043e-01,1.399e-02
5.086e-01,1.561e-02
5.130e-01,1.740e-02
5.174e-01,1.937e-02
5.217e-01,2.155e-02
5.261e-01,2.393e-02
5.305e-01,2.656e-02
5.348e-01,2.944e-02
5.392e-01,3.260e-02
5.436e-01,3.606e-02
5.479e-01,3.984e-02
5.523e-01,4.397e-02
5.567e-01,4.849e-02
5.610e-01,5.342e-02
5.654e-01,5.878e-02
5.698e-01,6.463e-02
5.741e-01,7.098e-02
5.785e-01,7.789e-02
5.829e-01,8.538e-02
5.872e-01,9.351e-02
5.916e-01,1.023e-01
5.960e-01,1.118e-01
6.004e-01,1.222e-01
6.047e-01,1.333e-01
6.091e-01,1.453e-01
6.135e-01,1.583e-01
6.178e-01,1.722e-01
6.222e-01,1.873e-01
6.266e-01,2.034e-01
6.309e-01,2.208e-01
6.353e-01,2.394e-01
6.397e-01,2.594e-01
6.440e-01,2.808e-01
6.484e-01,3.037e-01
6.528e-01,3.282e-01
6.571e-01,3.543e-01
6.615e-01,3.823e-01
6.659e-01,4.120e-01
6.702e-01,4.438e-01
6.746e-01,4.775e-01
6.790e-01,5.134e-01
6.833e-01,5.516e-01
6.877e-01,5.920e-01
6.921e-01,6.349e-01
6.964e-01,6.804e-01
7.008e-01,7.284e-01
7.052e-01,7.793e-01
7.095e-01,8.329e-01
7.139e-01,8.895e-01
7.183e-01,9.491e-01
7.226e-01,1.012e+00
7.270e-01,1.078e+00
7.314e-01,1.147e+00
7.358e-01,1.220e+00
7.401e-01,1.296e+00
7.445e-01,1.376e+00
7.489e-01,1.459e+00
7.532e-01,1.546e+00
7.576e-01,1.636e+00
7.620e-01,1.731e+00
7.663e-01,1.829e+00
7.707e-01,1.931e+00
7.751e-01,2.036e+00
7.794e-01,2.145e+00
7.838e-01,2.258e+00
7.882e-01,2.375e+00
7.925e-01,2.494e+00
7.969e-01,2.617e+00
8.013e-01,2.744e+00
8.056e-01,2.873e+00
8.100e-01,3.005e+00
8.144e-01,3.139e+00
8.187e-01,3.276e+00
8.231e-01,3.414e+00
8.275e-01,3.554e+00
8.318e-01,3.695e+00
8.362e-01,3.836e+00
8.406e-01,3.977e+00
8.449e-01,4.118e+00
8.493e-01,4.257e+00
8.537e-01,4.394e+00
8.580e-01,4.529e+00
8.624e-01,4.659e+00
8.668e-01,4.785e+00
8.712e-01,4.905e+00
8.755e-01,5.019e+00
8.799e-01,5.124e+00
8.843e-01,5.221e+00
8.886e-01,5.306e+00
8.930e-01,5.380e+00
8.974e-01,5.441e+00
9.017e-01,5.486e+00
9.061e-01,5.515e+00
9.105e-01,5.525e+00
9.148e-01,5.516e+00
9.192e-01,5.484e+00
9.236e-01,5.429e+00
9.279e-01,5.349e+00
9.323e-01,5.241e+00
9.367e-01,5.105e+00
9.410e-01,4.937e+00
9.454e-01,4.737e+00
9.498e-01,4.504e+00
9.541e-01,4.236e+00
9.585e-01,3.933e+00
9.629e-01,3.594e+00
9.672e-01,3.221e+00
9.716e-01,2.815e+00
9.760e-01,2.379e+00
9.803e-01,1.918e+00
9.847e-01,1.441e+00
9.891e-01,9.620e-01
9.934e-01,5.040e-01
9.978e-01,1.168e-01


==> anc/03_results/moderate_inf/beta/0_047.csv <==
transmittance,probability_density
1.386e-01,3.194e-11
1.429e-01,5.097e-11
1.472e-01,8.021e-11
1.516e-01,1.245e-10
1.559e-01,1.909e-10
1.602e-01,2.893e-10
1.645e-01,4.334e-10
1.688e-01,6.423e-10
1.732e-01,9.424e-10
1.775e-01,1.369e-09
1.818e-01,1.972e-09
1.861e-01,2.814e-09
1.904e-01,3.982e-09
1.947e-01,5.591e-09
1.991e-01,7.790e-09
2.034e-01,1.077e-08
2.077e-01,1.480e-08
2.120e-01,2.019e-08
2.163e-01,2.737e-08
2.207e-01,3.687e-08
2.250e-01,4.937e-08
2.293e-01,6.573e-08
2.336e-01,8.703e-08
2.379e-01,1.146e-07
2.422e-01,1.502e-07
2.466e-01,1.958e-07
2.509e-01,2.541e-07
2.552e-01,3.282e-07
2.595e-01,4.220e-07
2.638e-01,5.403e-07
2.681e-01,6.888e-07
2.725e-01,8.746e-07
2.768e-01,1.106e-06
2.811e-01,1.394e-06
2.854e-01,1.749e-06
2.897e-01,2.188e-06
2.941e-01,2.727e-06
2.984e-01,3.388e-06
3.027e-01,4.195e-06
3.070e-01,5.177e-06
3.113e-01,6.369e-06
3.156e-01,7.813e-06
3.200e-01,9.555e-06
3.243e-01,1.165e-05
3.286e-01,1.417e-05
3.329e-01,1.718e-05
3.372e-01,2.078e-05
3.415e-01,2.507e-05
3.459e-01,3.017e-05
3.502e-01,3.622e-05
3.545e-01,4.337e-05
3.588e-01,5.181e-05
3.631e-01,6.176e-05
3.675e-01,7.345e-05
3.718e-01,8.715e-05
3.761e-01,1.032e-04
3.804e-01,1.219e-04
3.847e-01,1.438e-04
3.890e-01,1.692e-04
3.934e-01,1.987e-04
3.977e-01,2.329e-04
4.020e-01,2.725e-04
4.063e-01,3.182e-04
4.106e-01,3.709e-04
4.149e-01,4.316e-04
4.193e-01,5.013e-04
4.236e-01,5.813e-04
4.279e-01,6.729e-04
4.322e-01,7.777e-04
4.365e-01,8.973e-04
4.409e-01,1.034e-03
4.452e-01,1.189e-03
4.495e-01,1.365e-03
4.538e-01,1.565e-03
4.581e-01,1.792e-03
4.624e-01,2.049e-03
4.668e-01,2.339e-03
4.711e-01,2.667e-03
4.754e-01,3.036e-03
4.797e-01,3.452e-03
4.840e-01,3.919e-03
4.883e-01,4.443e-03
4.927e-01,5.031e-03
4.970e-01,5.690e-03
5.013e-01,6.426e-03
5.056e-01,7.249e-03
5.099e-01,8.167e-03
5.143e-01,9.190e-03
5.186e-01,1.033e-02
5.229e-01,1.159e-02
5.272e-01,1.300e-02
5.315e-01,1.456e-02
5.358e-01,1.629e-02
5.402e-01,1.820e-02
5.445e-01,2.032e-02
5.488e-01,2.265e-02
5.531e-01,2.523e-02
5.574e-01,2.807e-02
5.618e-01,3.120e-02
5.661e-01,3.464e-02
5.704e-01,3.841e-02
5.747e-01,4.256e-02
5.790e-01,4.710e-02
5.833e-01,5.208e-02
5.877e-01,5.753e-02
5.920e-01,6.348e-02
5.963e-01,6.998e-02
6.006e-01,7.708e-02
6.049e-01,8.481e-02
6.092e-01,9.322e-02
6.136e-01,1.024e-01
6.179e-01,1.123e-01
6.222e-01,1.231e-01
6.265e-01,1.348e-01
6.308e-01,1.475e-01
6.352e-01,1.613e-01
6.395e-01,1.761e-01
6.438e-01,1.921e-01
6.481e-01,2.095e-01
6.524e-01,2.281e-01
6.567e-01,2.483e-01
6.611e-01,2.699e-01
6.654e-01,2.932e-01
6.697e-01,3.182e-01
6.740e-01,3.450e-01
6.783e-01,3.738e-01
6.826e-01,4.046e-01
6.870e-01,4.376e-01
6.913e-01,4.728e-01
6.956e-01,5.104e-01
6.999e-01,5.506e-01
7.042e-01,5.933e-01
7.086e-01,6.388e-01
7.129e-01,6.873e-01
7.172e-01,7.387e-01
7.215e-01,7.933e-01
7.258e-01,8.511e-01
7.301e-01,9.123e-01
7.345e-01,9.771e-01
7.388e-01,1.046e+00
7.431e-01,1.118e+00
7.474e-01,1.194e+00
7.517e-01,1.274e+00
7.560e-01,1.358e+00
7.604e-01,1.446e+00
7.647e-01,1.539e+00
7.690e-01,1.636e+00
7.733e-01,1.738e+00
7.776e-01,1.843e+00
7.820e-01,1.954e+00
7.863e-01,2.069e+00
7.906e-01,2.188e+00
7.949e-01,2.312e+00
7.992e-01,2.440e+00
8.035e-01,2.572e+00
8.079e-01,2.709e+00
8.122e-01,2.850e+00
8.165e-01,2.994e+00
8.208e-01,3.142e+00
8.251e-01,3.293e+00
8.294e-01,3.447e+00
8.338e-01,3.603e+00
8.381e-01,3.761e+00
8.424e-01,3.921e+00
8.467e-01,4.081e+00
8.510e-01,4.242e+00
8.554e-01,4.402e+00
8.597e-01,4.561e+00
8.640e-01,4.717e+00
8.683e-01,4.870e+00
8.726e-01,5.018e+00
8.769e-01,5.160e+00
8.813e-01,5.295e+00
8.856e-01,5.422e+00
8.899e-01,5.539e+00
8.942e-01,5.644e+00
8.985e-01,5.735e+00
9.029e-01,5.811e+00
9.072e-01,5.870e+00
9.115e-01,5.909e+00
9.158e-01,5.927e+00
9.201e-01,5.920e+00
9.244e-01,5.888e+00
9.288e-01,5.827e+00
9.331e-01,5.734e+00
9.374e-01,5.609e+00
9.417e-01,5.448e+00
9.460e-01,5.249e+00
9.503e-01,5.011e+00
9.547e-01,4.731e+00
9.590e-01,4.408e+00
9.633e-01,4.043e+00
9.676e-01,3.635e+00
9.719e-01,3.186e+00
9.763e-01,2.700e+00
9.806e-01,2.181e+00
9.849e-01,1.641e+00
9.892e-01,1.095e+00
9.935e-01,5.724e-01
9.978e-01,1.311e-01


==> anc/03_results/moderate_inf/beta/0_048.csv <==
transmittance,probability_density
1.499e-01,8.566e-12
1.542e-01,1.366e-11
1.585e-01,2.152e-11
1.627e-01,3.347e-11
1.670e-01,5.146e-11
1.713e-01,7.825e-11
1.755e-01,1.177e-10
1.798e-01,1.754e-10
1.840e-01,2.588e-10
1.883e-01,3.784e-10
1.926e-01,5.484e-10
1.968e-01,7.884e-10
2.011e-01,1.124e-09
2.053e-01,1.591e-09
2.096e-01,2.235e-09
2.139e-01,3.118e-09
2.181e-01,4.320e-09
2.224e-01,5.947e-09
2.266e-01,8.135e-09
2.309e-01,1.106e-08
2.352e-01,1.496e-08
2.394e-01,2.011e-08
2.437e-01,2.688e-08
2.479e-01,3.576e-08
2.522e-01,4.733e-08
2.565e-01,6.233e-08
2.607e-01,8.170e-08
2.650e-01,1.066e-07
2.693e-01,1.385e-07
2.735e-01,1.792e-07
2.778e-01,2.308e-07
2.820e-01,2.961e-07
2.863e-01,3.784e-07
2.906e-01,4.817e-07
2.948e-01,6.110e-07
2.991e-01,7.723e-07
3.033e-01,9.727e-07
3.076e-01,1.221e-06
3.119e-01,1.528e-06
3.161e-01,1.905e-06
3.204e-01,2.368e-06
3.246e-01,2.935e-06
3.289e-01,3.627e-06
3.332e-01,4.469e-06
3.374e-01,5.491e-06
3.417e-01,6.728e-06
3.460e-01,8.221e-06
3.502e-01,1.002e-05
3.545e-01,1.218e-05
3.587e-01,1.477e-05
3.630e-01,1.787e-05
3.673e-01,2.156e-05
3.715e-01,2.596e-05
3.758e-01,3.118e-05
3.800e-01,3.737e-05
3.843e-01,4.469e-05
3.886e-01,5.332e-05
3.928e-01,6.350e-05
3.971e-01,7.545e-05
4.013e-01,8.948e-05
4.056e-01,1.059e-04
4.099e-01,1.251e-04
4.141e-01,1.475e-04
4.184e-01,1.736e-04
4.226e-01,2.039e-04
4.269e-01,2.391e-04
4.312e-01,2.799e-04
4.354e-01,3.270e-04
4.397e-01,3.815e-04
4.440e-01,4.443e-04
4.482e-01,5.165e-04
4.525e-01,5.995e-04
4.567e-01,6.948e-04
4.610e-01,8.040e-04
4.653e-01,9.288e-04
4.695e-01,1.072e-03
4.738e-01,1.234e-03
4.780e-01,1.420e-03
4.823e-01,1.630e-03
4.866e-01,1.870e-03
4.908e-01,2.142e-03
4.951e-01,2.450e-03
4.993e-01,2.798e-03
5.036e-01,3.192e-03
5.079e-01,3.636e-03
5.121e-01,4.136e-03
5.164e-01,4.700e-03
5.206e-01,5.333e-03
5.249e-01,6.045e-03
5.292e-01,6.842e-03
5.334e-01,7.736e-03
5.377e-01,8.736e-03
5.420e-01,9.854e-03
5.462e-01,1.110e-02
5.505e-01,1.249e-02
5.547e-01,1.404e-02
5.590e-01,1.577e-02
5.633e-01,1.768e-02
5.675e-01,1.981e-02
5.718e-01,2.216e-02
5.760e-01,2.478e-02
5.803e-01,2.767e-02
5.846e-01,3.086e-02
5.888e-01,3.439e-02
5.931e-01,3.828e-02
5.973e-01,4.256e-02
6.016e-01,4.728e-02
6.059e-01,5.247e-02
6.101e-01,5.817e-02
6.144e-01,6.442e-02
6.186e-01,7.128e-02
6.229e-01,7.879e-02
6.272e-01,8.700e-02
6.314e-01,9.598e-02
6.357e-01,1.058e-01
6.400e-01,1.165e-01
6.442e-01,1.281e-01
6.485e-01,1.408e-01
6.527e-01,1.546e-01
6.570e-01,1.696e-01
6.613e-01,1.858e-01
6.655e-01,2.035e-01
6.698e-01,2.226e-01
6.740e-01,2.432e-01
6.783e-01,2.656e-01
6.826e-01,2.897e-01
6.868e-01,3.158e-01
6.911e-01,3.438e-01
6.953e-01,3.740e-01
6.996e-01,4.065e-01
7.039e-01,4.414e-01
7.081e-01,4.789e-01
7.124e-01,5.191e-01
7.166e-01,5.621e-01
7.209e-01,6.081e-01
7.252e-01,6.573e-01
7.294e-01,7.099e-01
7.337e-01,7.659e-01
7.380e-01,8.255e-01
7.422e-01,8.890e-01
7.465e-01,9.564e-01
7.507e-01,1.028e+00
7.550e-01,1.104e+00
7.593e-01,1.184e+00
7.635e-01,1.269e+00
7.678e-01,1.359e+00
7.720e-01,1.453e+00
7.763e-01,1.553e+00
7.806e-01,1.657e+00
7.848e-01,1.767e+00
7.891e-01,1.882e+00
7.933e-01,2.003e+00
7.976e-01,2.129e+00
8.019e-01,2.260e+00
8.061e-01,2.397e+00
8.104e-01,2.539e+00
8.147e-01,2.686e+00
8.189e-01,2.838e+00
8.232e-01,2.995e+00
8.274e-01,3.157e+00
8.317e-01,3.323e+00
8.360e-01,3.493e+00
8.402e-01,3.667e+00
8.445e-01,3.843e+00
8.487e-01,4.023e+00
8.530e-01,4.204e+00
8.573e-01,4.386e+00
8.615e-01,4.568e+00
8.658e-01,4.749e+00
8.700e-01,4.929e+00
8.743e-01,5.105e+00
8.786e-01,5.277e+00
8.828e-01,5.443e+00
8.871e-01,5.601e+00
8.913e-01,5.750e+00
8.956e-01,5.888e+00
8.999e-01,6.012e+00
9.041e-01,6.121e+00
9.084e-01,6.212e+00
9.127e-01,6.282e+00
9.169e-01,6.330e+00
9.212e-01,6.351e+00
9.254e-01,6.344e+00
9.297e-01,6.305e+00
9.340e-01,6.232e+00
9.382e-01,6.120e+00
9.425e-01,5.968e+00
9.467e-01,5.772e+00
9.510e-01,5.530e+00
9.553e-01,5.239e+00
9.595e-01,4.897e+00
9.638e-01,4.505e+00
9.680e-01,4.061e+00
9.723e-01,3.567e+00
9.766e-01,3.027e+00
9.808e-01,2.447e+00
9.851e-01,1.841e+00
9.893e-01,1.226e+00
9.936e-01,6.363e-01
9.979e-01,1.428e-01


==> anc/03_results/moderate_inf/beta/0_049.csv <==
transmittance,probability_density
1.626e-01,2.070e-12
1.668e-01,3.301e-12
1.710e-01,5.203e-12
1.752e-01,8.109e-12
1.794e-01,1.250e-11
1.836e-01,1.908e-11
1.878e-01,2.884e-11
1.920e-01,4.318e-11
1.962e-01,6.408e-11
2.004e-01,9.428e-11
2.046e-01,1.376e-10
2.088e-01,1.992e-10
2.130e-01,2.862e-10
2.172e-01,4.083e-10
2.214e-01,5.785e-10
2.256e-01,8.140e-10
2.298e-01,1.138e-09
2.340e-01,1.581e-09
2.382e-01,2.183e-09
2.424e-01,2.997e-09
2.466e-01,4.092e-09
2.508e-01,5.557e-09
2.550e-01,7.505e-09
2.592e-01,1.009e-08
2.634e-01,1.349e-08
2.676e-01,1.795e-08
2.718e-01,2.378e-08
2.760e-01,3.136e-08
2.802e-01,4.118e-08
2.844e-01,5.385e-08
2.886e-01,7.012e-08
2.928e-01,9.094e-08
2.970e-01,1.175e-07
3.012e-01,1.512e-07
3.054e-01,1.939e-07
3.095e-01,2.478e-07
3.137e-01,3.156e-07
3.179e-01,4.005e-07
3.221e-01,5.066e-07
3.263e-01,6.388e-07
3.305e-01,8.029e-07
3.347e-01,1.006e-06
3.389e-01,1.257e-06
3.431e-01,1.566e-06
3.473e-01,1.945e-06
3.515e-01,2.410e-06
3.557e-01,2.977e-06
3.599e-01,3.668e-06
3.641e-01,4.507e-06
3.683e-01,5.525e-06
3.725e-01,6.756e-06
3.767e-01,8.241e-06
3.809e-01,1.003e-05
3.851e-01,1.218e-05
3.893e-01,1.475e-05
3.935e-01,1.782e-05
3.977e-01,2.150e-05
4.019e-01,2.587e-05
4.061e-01,3.106e-05
4.103e-01,3.723e-05
4.145e-01,4.452e-05
4.187e-01,5.314e-05
4.229e-01,6.331e-05
4.271e-01,7.528e-05
4.313e-01,8.934e-05
4.355e-01,1.058e-04
4.397e-01,1.251e-04
4.439e-01,1.477e-04
4.481e-01,1.740e-04
4.523e-01,2.047e-04
4.565e-01,2.404e-04
4.607e-01,2.818e-04
4.648e-01,3.299e-04
4.690e-01,3.855e-04
4.732e-01,4.497e-04
4.774e-01,5.239e-04
4.816e-01,6.094e-04
4.858e-01,7.077e-04
4.900e-01,8.206e-04
4.942e-01,9.503e-04
4.984e-01,1.099e-03
5.026e-01,1.269e-03
5.068e-01,1.463e-03
5.110e-01,1.684e-03
5.152e-01,1.937e-03
5.194e-01,2.224e-03
5.236e-01,2.550e-03
5.278e-01,2.921e-03
5.320e-01,3.341e-03
5.362e-01,3.816e-03
5.404e-01,4.354e-03
5.446e-01,4.961e-03
5.488e-01,5.646e-03
5.530e-01,6.418e-03
5.572e-01,7.287e-03
5.614e-01,8.263e-03
5.656e-01,9.360e-03
5.698e-01,1.059e-02
5.740e-01,1.197e-02
5.782e-01,1.351e-02
5.824e-01,1.523e-02
5.866e-01,1.715e-02
5.908e-01,1.930e-02
5.950e-01,2.168e-02
5.992e-01,2.434e-02
6.034e-01,2.730e-02
6.076e-01,3.058e-02
6.118e-01,3.421e-02
6.159e-01,3.824e-02
6.201e-01,4.271e-02
6.243e-01,4.764e-02
6.285e-01,5.309e-02
6.327e-01,5.910e-02
6.369e-01,6.572e-02
6.411e-01,7.302e-02
6.453e-01,8.104e-02
6.495e-01,8.986e-02
6.537e-01,9.953e-02
6.579e-01,1.101e-01
6.621e-01,1.218e-01
6.663e-01,1.345e-01
6.705e-01,1.484e-01
6.747e-01,1.636e-01
6.789e-01,1.801e-01
6.831e-01,1.982e-01
6.873e-01,2.178e-01
6.915e-01,2.392e-01
6.957e-01,2.624e-01
6.999e-01,2.876e-01
7.041e-01,3.149e-01
7.083e-01,3.445e-01
7.125e-01,3.765e-01
7.167e-01,4.110e-01
7.209e-01,4.483e-01
7.251e-01,4.886e-01
7.293e-01,5.319e-01
7.335e-01,5.785e-01
7.377e-01,6.286e-01
7.419e-01,6.823e-01
7.461e-01,7.400e-01
7.503e-01,8.016e-01
7.545e-01,8.676e-01
7.587e-01,9.381e-01
7.629e-01,1.013e+00
7.671e-01,1.093e+00
7.712e-01,1.178e+00
7.754e-01,1.269e+00
7.796e-01,1.365e+00
7.838e-01,1.467e+00
7.880e-01,1.574e+00
7.922e-01,1.688e+00
7.964e-01,1.808e+00
8.006e-01,1.934e+00
8.048e-01,2.066e+00
8.090e-01,2.205e+00
8.132e-01,2.350e+00
8.174e-01,2.502e+00
8.216e-01,2.661e+00
8.258e-01,2.826e+00
8.300e-01,2.997e+00
8.342e-01,3.174e+00
8.384e-01,3.356e+00
8.426e-01,3.544e+00
8.468e-01,3.738e+00
8.510e-01,3.935e+00
8.552e-01,4.136e+00
8.594e-01,4.340e+00
8.636e-01,4.547e+00
8.678e-01,4.754e+00
8.720e-01,4.962e+00
8.762e-01,5.168e+00
8.804e-01,5.372e+00
8.846e-01,5.571e+00
8.888e-01,5.764e+00
8.930e-01,5.949e+00
8.972e-01,6.123e+00
9.014e-01,6.285e+00
9.056e-01,6.432e+00
9.098e-01,6.560e+00
9.140e-01,6.667e+00
9.182e-01,6.749e+00
9.224e-01,6.804e+00
9.265e-01,6.828e+00
9.307e-01,6.816e+00
9.349e-01,6.765e+00
9.391e-01,6.672e+00
9.433e-01,6.532e+00
9.475e-01,6.341e+00
9.517e-01,6.096e+00
9.559e-01,5.794e+00
9.601e-01,5.433e+00
9.643e-01,5.010e+00
9.685e-01,4.525e+00
9.727e-01,3.981e+00
9.769e-01,3.380e+00
9.811e-01,2.732e+00
9.853e-01,2.050e+00
9.895e-01,1.359e+00
9.937e-01,6.978e-01
9.979e-01,1.521e-01


==> anc/03_results/moderate_inf/beta/0_05.csv <==
transmittance,probability_density
1.761e-01,5.067e-13
1.802e-01,8.075e-13
1.843e-01,1.273e-12
1.885e-01,1.987e-12
1.926e-01,3.070e-12
1.967e-01,4.700e-12
2.008e-01,7.129e-12
2.050e-01,1.072e-11
2.091e-01,1.599e-11
2.132e-01,2.365e-11
2.174e-01,3.473e-11
2.215e-01,5.061e-11
2.256e-01,7.322e-11
2.298e-01,1.052e-10
2.339e-01,1.502e-10
2.380e-01,2.130e-10
2.421e-01,3.002e-10
2.463e-01,4.207e-10
2.504e-01,5.860e-10
2.545e-01,8.118e-10
2.587e-01,1.118e-09
2.628e-01,1.533e-09
2.669e-01,2.090e-09
2.711e-01,2.836e-09
2.752e-01,3.830e-09
2.793e-01,5.148e-09
2.834e-01,6.888e-09
2.876e-01,9.176e-09
2.917e-01,1.217e-08
2.958e-01,1.608e-08
3.000e-01,2.116e-08
3.041e-01,2.773e-08
3.082e-01,3.620e-08
3.124e-01,4.709e-08
3.165e-01,6.102e-08
3.206e-01,7.881e-08
3.247e-01,1.014e-07
3.289e-01,1.301e-07
3.330e-01,1.663e-07
3.371e-01,2.120e-07
3.413e-01,2.693e-07
3.454e-01,3.411e-07
3.495e-01,4.307e-07
3.537e-01,5.423e-07
3.578e-01,6.809e-07
3.619e-01,8.525e-07
3.660e-01,1.064e-06
3.702e-01,1.326e-06
3.743e-01,1.646e-06
3.784e-01,2.040e-06
3.826e-01,2.521e-06
3.867e-01,3.108e-06
3.908e-01,3.822e-06
3.950e-01,4.689e-06
3.991e-01,5.740e-06
4.032e-01,7.011e-06
4.073e-01,8.544e-06
4.115e-01,1.039e-05
4.156e-01,1.261e-05
4.197e-01,1.527e-05
4.239e-01,1.845e-05
4.280e-01,2.225e-05
4.321e-01,2.678e-05
4.363e-01,3.217e-05
4.404e-01,3.856e-05
4.445e-01,4.615e-05
4.486e-01,5.513e-05
4.528e-01,6.573e-05
4.569e-01,7.823e-05
4.610e-01,9.295e-05
4.652e-01,1.102e-04
4.693e-01,1.305e-04
4.734e-01,1.543e-04
4.776e-01,1.821e-04
4.817e-01,2.145e-04
4.858e-01,2.524e-04
4.899e-01,2.964e-04
4.941e-01,3.476e-04
4.982e-01,4.070e-04
5.023e-01,4.758e-04
5.065e-01,5.555e-04
5.106e-01,6.475e-04
5.147e-01,7.537e-04
5.189e-01,8.761e-04
5.230e-01,1.017e-03
5.271e-01,1.179e-03
5.312e-01,1.364e-03
5.354e-01,1.577e-03
5.395e-01,1.821e-03
5.436e-01,2.099e-03
5.478e-01,2.417e-03
5.519e-01,2.779e-03
5.560e-01,3.191e-03
5.602e-01,3.661e-03
5.643e-01,4.194e-03
5.684e-01,4.798e-03
5.725e-01,5.483e-03
5.767e-01,6.259e-03
5.808e-01,7.135e-03
5.849e-01,8.125e-03
5.891e-01,9.241e-03
5.932e-01,1.050e-02
5.973e-01,1.191e-02
6.015e-01,1.350e-02
6.056e-01,1.529e-02
6.097e-01,1.729e-02
6.138e-01,1.953e-02
6.180e-01,2.204e-02
6.221e-01,2.485e-02
6.262e-01,2.798e-02
6.304e-01,3.147e-02
6.345e-01,3.536e-02
6.386e-01,3.969e-02
6.428e-01,4.451e-02
6.469e-01,4.985e-02
6.510e-01,5.578e-02
6.551e-01,6.235e-02
6.593e-01,6.962e-02
6.634e-01,7.766e-02
6.675e-01,8.654e-02
6.717e-01,9.634e-02
6.758e-01,1.071e-01
6.799e-01,1.190e-01
6.841e-01,1.321e-01
6.882e-01,1.465e-01
6.923e-01,1.622e-01
6.964e-01,1.795e-01
7.006e-01,1.984e-01
7.047e-01,2.191e-01
7.088e-01,2.418e-01
7.130e-01,2.665e-01
7.171e-01,2.934e-01
7.212e-01,3.227e-01
7.254e-01,3.546e-01
7.295e-01,3.893e-01
7.336e-01,4.269e-01
7.377e-01,4.677e-01
7.419e-01,5.119e-01
7.460e-01,5.596e-01
7.501e-01,6.112e-01
7.543e-01,6.669e-01
7.584e-01,7.269e-01
7.625e-01,7.915e-01
7.667e-01,8.609e-01
7.708e-01,9.354e-01
7.749e-01,1.015e+00
7.790e-01,1.101e+00
7.832e-01,1.192e+00
7.873e-01,1.289e+00
7.914e-01,1.393e+00
7.956e-01,1.504e+00
7.997e-01,1.621e+00
8.038e-01,1.746e+00
8.080e-01,1.878e+00
8.121e-01,2.017e+00
8.162e-01,2.164e+00
8.203e-01,2.318e+00
8.245e-01,2.481e+00
8.286e-01,2.651e+00
8.327e-01,2.829e+00
8.369e-01,3.015e+00
8.410e-01,3.208e+00
8.451e-01,3.409e+00
8.493e-01,3.616e+00
8.534e-01,3.830e+00
8.575e-01,4.050e+00
8.616e-01,4.275e+00
8.658e-01,4.504e+00
8.699e-01,4.736e+00
8.740e-01,4.971e+00
8.782e-01,5.207e+00
8.823e-01,5.442e+00
8.864e-01,5.675e+00
8.906e-01,5.903e+00
8.947e-01,6.124e+00
8.988e-01,6.337e+00
9.029e-01,6.537e+00
9.071e-01,6.723e+00
9.112e-01,6.891e+00
9.153e-01,7.037e+00
9.195e-01,7.158e+00
9.236e-01,7.249e+00
9.277e-01,7.306e+00
9.319e-01,7.324e+00
9.360e-01,7.300e+00
9.401e-01,7.227e+00
9.442e-01,7.101e+00
9.484e-01,6.917e+00
9.525e-01,6.671e+00
9.566e-01,6.358e+00
9.608e-01,5.976e+00
9.649e-01,5.521e+00
9.690e-01,4.994e+00
9.732e-01,4.395e+00
9.773e-01,3.731e+00
9.814e-01,3.010e+00
9.855e-01,2.250e+00
9.897e-01,1.480e+00
9.938e-01,7.493e-01
9.979e-01,1.571e-01


==> anc/03_results/moderate_inf/beta/0_051.csv <==
transmittance,probability_density
1.908e-01,1.058e-13
1.949e-01,1.687e-13
1.990e-01,2.664e-13
2.030e-01,4.168e-13
2.071e-01,6.462e-13
2.111e-01,9.930e-13
2.152e-01,1.513e-12
2.192e-01,2.288e-12
2.233e-01,3.432e-12
2.273e-01,5.110e-12
2.314e-01,7.554e-12
2.355e-01,1.109e-11
2.395e-01,1.617e-11
2.436e-01,2.342e-11
2.476e-01,3.371e-11
2.517e-01,4.823e-11
2.557e-01,6.860e-11
2.598e-01,9.701e-11
2.639e-01,1.364e-10
2.679e-01,1.908e-10
2.720e-01,2.656e-10
2.760e-01,3.677e-10
2.801e-01,5.065e-10
2.841e-01,6.945e-10
2.882e-01,9.479e-10
2.922e-01,1.288e-09
2.963e-01,1.742e-09
3.004e-01,2.346e-09
3.044e-01,3.147e-09
3.085e-01,4.204e-09
3.125e-01,5.593e-09
3.166e-01,7.414e-09
3.206e-01,9.790e-09
3.247e-01,1.288e-08
3.287e-01,1.688e-08
3.328e-01,2.206e-08
3.369e-01,2.872e-08
3.409e-01,3.727e-08
3.450e-01,4.820e-08
3.490e-01,6.214e-08
3.531e-01,7.987e-08
3.571e-01,1.023e-07
3.612e-01,1.308e-07
3.653e-01,1.666e-07
3.693e-01,2.116e-07
3.734e-01,2.680e-07
3.774e-01,3.386e-07
3.815e-01,4.266e-07
3.855e-01,5.361e-07
3.896e-01,6.719e-07
3.936e-01,8.400e-07
3.977e-01,1.048e-06
4.018e-01,1.303e-06
4.058e-01,1.618e-06
4.099e-01,2.003e-06
4.139e-01,2.475e-06
4.180e-01,3.051e-06
4.220e-01,3.753e-06
4.261e-01,4.607e-06
4.301e-01,5.642e-06
4.342e-01,6.896e-06
4.383e-01,8.411e-06
4.423e-01,1.024e-05
4.464e-01,1.244e-05
4.504e-01,1.508e-05
4.545e-01,1.825e-05
4.585e-01,2.205e-05
4.626e-01,2.658e-05
4.666e-01,3.199e-05
4.707e-01,3.843e-05
4.748e-01,4.608e-05
4.788e-01,5.517e-05
4.829e-01,6.593e-05
4.869e-01,7.865e-05
4.910e-01,9.368e-05
4.950e-01,1.114e-04
4.991e-01,1.323e-04
5.032e-01,1.568e-04
5.072e-01,1.855e-04
5.113e-01,2.192e-04
5.153e-01,2.586e-04
5.194e-01,3.047e-04
5.234e-01,3.584e-04
5.275e-01,4.209e-04
5.315e-01,4.937e-04
5.356e-01,5.782e-04
5.397e-01,6.763e-04
5.437e-01,7.898e-04
5.478e-01,9.212e-04
5.518e-01,1.073e-03
5.559e-01,1.248e-03
5.599e-01,1.450e-03
5.640e-01,1.682e-03
5.680e-01,1.948e-03
5.721e-01,2.254e-03
5.762e-01,2.605e-03
5.802e-01,3.007e-03
5.843e-01,3.466e-03
5.883e-01,3.990e-03
5.924e-01,4.588e-03
5.964e-01,5.269e-03
6.005e-01,6.044e-03
6.045e-01,6.925e-03
6.086e-01,7.925e-03
6.127e-01,9.059e-03
6.167e-01,1.034e-02
6.208e-01,1.180e-02
6.248e-01,1.344e-02
6.289e-01,1.529e-02
6.329e-01,1.738e-02
6.370e-01,1.973e-02
6.411e-01,2.237e-02
6.451e-01,2.534e-02
6.492e-01,2.867e-02
6.532e-01,3.241e-02
6.573e-01,3.659e-02
6.613e-01,4.127e-02
6.654e-01,4.650e-02
6.694e-01,5.234e-02
6.735e-01,5.884e-02
6.776e-01,6.608e-02
6.816e-01,7.414e-02
6.857e-01,8.309e-02
6.897e-01,9.302e-02
6.938e-01,1.040e-01
6.978e-01,1.162e-01
7.019e-01,1.297e-01
7.059e-01,1.446e-01
7.100e-01,1.611e-01
7.141e-01,1.792e-01
7.181e-01,1.992e-01
7.222e-01,2.211e-01
7.262e-01,2.452e-01
7.303e-01,2.717e-01
7.343e-01,3.007e-01
7.384e-01,3.325e-01
7.424e-01,3.672e-01
7.465e-01,4.051e-01
7.506e-01,4.465e-01
7.546e-01,4.916e-01
7.587e-01,5.406e-01
7.627e-01,5.939e-01
7.668e-01,6.517e-01
7.708e-01,7.144e-01
7.749e-01,7.822e-01
7.790e-01,8.555e-01
7.830e-01,9.346e-01
7.871e-01,1.020e+00
7.911e-01,1.112e+00
7.952e-01,1.210e+00
7.992e-01,1.316e+00
8.033e-01,1.429e+00
8.073e-01,1.550e+00
8.114e-01,1.679e+00
8.155e-01,1.817e+00
8.195e-01,1.963e+00
8.236e-01,2.119e+00
8.276e-01,2.283e+00
8.317e-01,2.457e+00
8.357e-01,2.640e+00
8.398e-01,2.833e+00
8.438e-01,3.035e+00
8.479e-01,3.247e+00
8.520e-01,3.467e+00
8.560e-01,3.696e+00
8.601e-01,3.934e+00
8.641e-01,4.180e+00
8.682e-01,4.432e+00
8.722e-01,4.690e+00
8.763e-01,4.954e+00
8.804e-01,5.221e+00
8.844e-01,5.489e+00
8.885e-01,5.758e+00
8.925e-01,6.025e+00
8.966e-01,6.287e+00
9.006e-01,6.543e+00
9.047e-01,6.787e+00
9.087e-01,7.018e+00
9.128e-01,7.232e+00
9.169e-01,7.423e+00
9.209e-01,7.588e+00
9.250e-01,7.722e+00
9.290e-01,7.819e+00
9.331e-01,7.874e+00
9.371e-01,7.881e+00
9.412e-01,7.833e+00
9.452e-01,7.726e+00
9.493e-01,7.551e+00
9.534e-01,7.305e+00
9.574e-01,6.981e+00
9.615e-01,6.575e+00
9.655e-01,6.084e+00
9.696e-01,5.507e+00
9.736e-01,4.846e+00
9.777e-01,4.108e+00
9.817e-01,3.303e+00
9.858e-01,2.455e+00
9.899e-01,1.598e+00
9.939e-01,7.932e-01
9.980e-01,1.581e-01


==> anc/03_results/moderate_inf/beta/0_052.csv <==
transmittance,probability_density
2.058e-01,2.204e-14
2.098e-01,3.520e-14
2.138e-01,5.570e-14
2.178e-01,8.738e-14
2.217e-01,1.359e-13
2.257e-01,2.098e-13
2.297e-01,3.213e-13
2.337e-01,4.883e-13
2.377e-01,7.368e-13
2.416e-01,1.104e-12
2.456e-01,1.643e-12
2.496e-01,2.429e-12
2.536e-01,3.568e-12
2.576e-01,5.210e-12
2.615e-01,7.561e-12
2.655e-01,1.091e-11
2.695e-01,1.565e-11
2.735e-01,2.234e-11
2.775e-01,3.171e-11
2.814e-01,4.477e-11
2.854e-01,6.291e-11
2.894e-01,8.796e-11
2.934e-01,1.224e-10
2.974e-01,1.695e-10
3.014e-01,2.338e-10
3.053e-01,3.209e-10
3.093e-01,4.387e-10
3.133e-01,5.973e-10
3.173e-01,8.098e-10
3.213e-01,1.094e-09
3.252e-01,1.471e-09
3.292e-01,1.971e-09
3.332e-01,2.632e-09
3.372e-01,3.502e-09
3.412e-01,4.643e-09
3.451e-01,6.134e-09
3.491e-01,8.076e-09
3.531e-01,1.060e-08
3.571e-01,1.387e-08
3.611e-01,1.808e-08
3.650e-01,2.351e-08
3.690e-01,3.047e-08
3.730e-01,3.937e-08
3.770e-01,5.074e-08
3.810e-01,6.519e-08
3.849e-01,8.353e-08
3.889e-01,1.067e-07
3.929e-01,1.360e-07
3.969e-01,1.729e-07
4.009e-01,2.192e-07
4.049e-01,2.773e-07
4.088e-01,3.498e-07
4.128e-01,4.402e-07
4.168e-01,5.527e-07
4.208e-01,6.922e-07
4.248e-01,8.650e-07
4.287e-01,1.079e-06
4.327e-01,1.342e-06
4.367e-01,1.666e-06
4.407e-01,2.063e-06
4.447e-01,2.550e-06
4.486e-01,3.146e-06
4.526e-01,3.873e-06
4.566e-01,4.758e-06
4.606e-01,5.834e-06
4.646e-01,7.139e-06
4.685e-01,8.720e-06
4.725e-01,1.063e-05
4.765e-01,1.294e-05
4.805e-01,1.571e-05
4.845e-01,1.905e-05
4.885e-01,2.305e-05
4.924e-01,2.785e-05
4.964e-01,3.359e-05
5.004e-01,4.045e-05
5.044e-01,4.862e-05
5.084e-01,5.835e-05
5.123e-01,6.991e-05
5.163e-01,8.362e-05
5.203e-01,9.986e-05
5.243e-01,1.191e-04
5.283e-01,1.418e-04
5.322e-01,1.685e-04
5.362e-01,2.000e-04
5.402e-01,2.371e-04
5.442e-01,2.806e-04
5.482e-01,3.316e-04
5.521e-01,3.912e-04
5.561e-01,4.610e-04
5.601e-01,5.425e-04
5.641e-01,6.375e-04
5.681e-01,7.481e-04
5.721e-01,8.766e-04
5.760e-01,1.026e-03
5.800e-01,1.199e-03
5.840e-01,1.400e-03
5.880e-01,1.631e-03
5.920e-01,1.899e-03
5.959e-01,2.208e-03
5.999e-01,2.564e-03
6.039e-01,2.974e-03
6.079e-01,3.445e-03
6.119e-01,3.986e-03
6.158e-01,4.605e-03
6.198e-01,5.315e-03
6.238e-01,6.127e-03
6.278e-01,7.054e-03
6.318e-01,8.112e-03
6.357e-01,9.318e-03
6.397e-01,1.069e-02
6.437e-01,1.225e-02
6.477e-01,1.402e-02
6.517e-01,1.603e-02
6.557e-01,1.831e-02
6.596e-01,2.089e-02
6.636e-01,2.380e-02
6.676e-01,2.709e-02
6.716e-01,3.080e-02
6.756e-01,3.497e-02
6.795e-01,3.967e-02
6.835e-01,4.496e-02
6.875e-01,5.089e-02
6.915e-01,5.753e-02
6.955e-01,6.498e-02
6.994e-01,7.331e-02
7.034e-01,8.262e-02
7.074e-01,9.301e-02
7.114e-01,1.046e-01
7.154e-01,1.175e-01
7.193e-01,1.318e-01
7.233e-01,1.478e-01
7.273e-01,1.655e-01
7.313e-01,1.851e-01
7.353e-01,2.067e-01
7.393e-01,2.307e-01
7.432e-01,2.572e-01
7.472e-01,2.864e-01
7.512e-01,3.186e-01
7.552e-01,3.540e-01
7.592e-01,3.929e-01
7.631e-01,4.355e-01
7.671e-01,4.823e-01
7.711e-01,5.334e-01
7.751e-01,5.894e-01
7.791e-01,6.504e-01
7.830e-01,7.169e-01
7.870e-01,7.892e-01
7.910e-01,8.678e-01
7.950e-01,9.531e-01
7.990e-01,1.046e+00
8.029e-01,1.145e+00
8.069e-01,1.253e+00
8.109e-01,1.370e+00
8.149e-01,1.495e+00
8.189e-01,1.629e+00
8.228e-01,1.773e+00
8.268e-01,1.927e+00
8.308e-01,2.091e+00
8.348e-01,2.266e+00
8.388e-01,2.452e+00
8.428e-01,2.650e+00
8.467e-01,2.858e+00
8.507e-01,3.078e+00
8.547e-01,3.309e+00
8.587e-01,3.552e+00
8.627e-01,3.805e+00
8.666e-01,4.069e+00
8.706e-01,4.342e+00
8.746e-01,4.625e+00
8.786e-01,4.915e+00
8.826e-01,5.211e+00
8.865e-01,5.513e+00
8.905e-01,5.817e+00
8.945e-01,6.122e+00
8.985e-01,6.426e+00
9.025e-01,6.724e+00
9.064e-01,7.014e+00
9.104e-01,7.291e+00
9.144e-01,7.552e+00
9.184e-01,7.791e+00
9.224e-01,8.003e+00
9.264e-01,8.182e+00
9.303e-01,8.323e+00
9.343e-01,8.417e+00
9.383e-01,8.458e+00
9.423e-01,8.439e+00
9.463e-01,8.351e+00
9.502e-01,8.188e+00
9.542e-01,7.942e+00
9.582e-01,7.606e+00
9.622e-01,7.175e+00
9.662e-01,6.646e+00
9.701e-01,6.016e+00
9.741e-01,5.288e+00
9.781e-01,4.471e+00
9.821e-01,3.579e+00
9.861e-01,2.639e+00
9.900e-01,1.696e+00
9.940e-01,8.224e-01
9.980e-01,1.546e-01


==> anc/03_results/moderate_inf/beta/0_053.csv <==
transmittance,probability_density
2.229e-01,4.153e-15
2.268e-01,6.637e-15
2.306e-01,1.052e-14
2.345e-01,1.654e-14
2.384e-01,2.582e-14
2.423e-01,3.999e-14
2.462e-01,6.151e-14
2.501e-01,9.395e-14
2.540e-01,1.425e-13
2.579e-01,2.149e-13
2.618e-01,3.218e-13
2.657e-01,4.790e-13
2.696e-01,7.089e-13
2.735e-01,1.043e-12
2.774e-01,1.526e-12
2.813e-01,2.220e-12
2.852e-01,3.212e-12
2.891e-01,4.625e-12
2.930e-01,6.625e-12
2.969e-01,9.443e-12
3.008e-01,1.340e-11
3.047e-01,1.892e-11
3.086e-01,2.659e-11
3.125e-01,3.720e-11
3.163e-01,5.184e-11
3.202e-01,7.192e-11
3.241e-01,9.937e-11
3.280e-01,1.367e-10
3.319e-01,1.874e-10
3.358e-01,2.559e-10
3.397e-01,3.481e-10
3.436e-01,4.719e-10
3.475e-01,6.372e-10
3.514e-01,8.575e-10
3.553e-01,1.150e-09
3.592e-01,1.537e-09
3.631e-01,2.047e-09
3.670e-01,2.719e-09
3.709e-01,3.599e-09
3.748e-01,4.749e-09
3.787e-01,6.247e-09
3.826e-01,8.194e-09
3.865e-01,1.072e-08
3.904e-01,1.397e-08
3.943e-01,1.817e-08
3.982e-01,2.357e-08
4.020e-01,3.048e-08
4.059e-01,3.931e-08
4.098e-01,5.058e-08
4.137e-01,6.490e-08
4.176e-01,8.307e-08
4.215e-01,1.061e-07
4.254e-01,1.351e-07
4.293e-01,1.717e-07
4.332e-01,2.176e-07
4.371e-01,2.753e-07
4.410e-01,3.474e-07
4.449e-01,4.374e-07
4.488e-01,5.495e-07
4.527e-01,6.889e-07
4.566e-01,8.618e-07
4.605e-01,1.076e-06
4.644e-01,1.340e-06
4.683e-01,1.666e-06
4.722e-01,2.068e-06
4.761e-01,2.561e-06
4.800e-01,3.165e-06
4.839e-01,3.904e-06
4.877e-01,4.807e-06
4.916e-01,5.908e-06
4.955e-01,7.248e-06
4.994e-01,8.876e-06
5.033e-01,1.085e-05
5.072e-01,1.324e-05
5.111e-01,1.613e-05
5.150e-01,1.961e-05
5.189e-01,2.381e-05
5.228e-01,2.886e-05
5.267e-01,3.492e-05
5.306e-01,4.218e-05
5.345e-01,5.088e-05
5.384e-01,6.127e-05
5.423e-01,7.366e-05
5.462e-01,8.843e-05
5.501e-01,1.060e-04
5.540e-01,1.269e-04
5.579e-01,1.516e-04
5.618e-01,1.809e-04
5.657e-01,2.156e-04
5.696e-01,2.565e-04
5.734e-01,3.048e-04
5.773e-01,3.616e-04
5.812e-01,4.284e-04
5.851e-01,5.069e-04
5.890e-01,5.989e-04
5.929e-01,7.067e-04
5.968e-01,8.328e-04
6.007e-01,9.800e-04
6.046e-01,1.152e-03
6.085e-01,1.352e-03
6.124e-01,1.585e-03
6.163e-01,1.855e-03
6.202e-01,2.169e-03
6.241e-01,2.533e-03
6.280e-01,2.954e-03
6.319e-01,3.441e-03
6.358e-01,4.003e-03
6.397e-01,4.651e-03
6.436e-01,5.398e-03
6.475e-01,6.257e-03
6.514e-01,7.244e-03
6.553e-01,8.377e-03
6.591e-01,9.675e-03
6.630e-01,1.116e-02
6.669e-01,1.286e-02
6.708e-01,1.480e-02
6.747e-01,1.702e-02
6.786e-01,1.954e-02
6.825e-01,2.241e-02
6.864e-01,2.567e-02
6.903e-01,2.938e-02
6.942e-01,3.358e-02
6.981e-01,3.833e-02
7.020e-01,4.371e-02
7.059e-01,4.979e-02
7.098e-01,5.665e-02
7.137e-01,6.439e-02
7.176e-01,7.309e-02
7.215e-01,8.288e-02
7.254e-01,9.387e-02
7.293e-01,1.062e-01
7.332e-01,1.200e-01
7.371e-01,1.355e-01
7.410e-01,1.528e-01
7.448e-01,1.720e-01
7.487e-01,1.935e-01
7.526e-01,2.174e-01
7.565e-01,2.440e-01
7.604e-01,2.736e-01
7.643e-01,3.063e-01
7.682e-01,3.426e-01
7.721e-01,3.827e-01
7.760e-01,4.270e-01
7.799e-01,4.759e-01
7.838e-01,5.297e-01
7.877e-01,5.888e-01
7.916e-01,6.538e-01
7.955e-01,7.250e-01
7.994e-01,8.029e-01
8.033e-01,8.881e-01
8.072e-01,9.810e-01
8.111e-01,1.082e+00
8.150e-01,1.192e+00
8.189e-01,1.312e+00
8.228e-01,1.441e+00
8.267e-01,1.581e+00
8.305e-01,1.732e+00
8.344e-01,1.894e+00
8.383e-01,2.069e+00
8.422e-01,2.256e+00
8.461e-01,2.456e+00
8.500e-01,2.669e+00
8.539e-01,2.896e+00
8.578e-01,3.136e+00
8.617e-01,3.390e+00
8.656e-01,3.658e+00
8.695e-01,3.939e+00
8.734e-01,4.233e+00
8.773e-01,4.540e+00
8.812e-01,4.857e+00
8.851e-01,5.185e+00
8.890e-01,5.521e+00
8.929e-01,5.864e+00
8.968e-01,6.210e+00
9.007e-01,6.558e+00
9.046e-01,6.904e+00
9.085e-01,7.244e+00
9.124e-01,7.574e+00
9.162e-01,7.888e+00
9.201e-01,8.182e+00
9.240e-01,8.448e+00
9.279e-01,8.680e+00
9.318e-01,8.870e+00
9.357e-01,9.010e+00
9.396e-01,9.091e+00
9.435e-01,9.105e+00
9.474e-01,9.041e+00
9.513e-01,8.891e+00
9.552e-01,8.645e+00
9.591e-01,8.295e+00
9.630e-01,7.834e+00
9.669e-01,7.258e+00
9.708e-01,6.565e+00
9.747e-01,5.759e+00
9.786e-01,4.849e+00
9.825e-01,3.857e+00
9.864e-01,2.815e+00
9.903e-01,1.779e+00
9.942e-01,8.377e-01
9.981e-01,1.463e-01


==> anc/03_results/moderate_inf/beta/0_054.csv <==
transmittance,probability_density
2.408e-01,8.430e-16
2.446e-01,1.347e-15
2.484e-01,2.136e-15
2.522e-01,3.363e-15
2.560e-01,5.259e-15
2.598e-01,8.168e-15
2.636e-01,1.260e-14
2.674e-01,1.932e-14
2.713e-01,2.943e-14
2.751e-01,4.457e-14
2.789e-01,6.710e-14
2.827e-01,1.004e-13
2.865e-01,1.495e-13
2.903e-01,2.214e-13
2.941e-01,3.260e-13
2.979e-01,4.777e-13
3.017e-01,6.964e-13
3.055e-01,1.010e-12
3.093e-01,1.459e-12
3.131e-01,2.096e-12
3.169e-01,2.999e-12
3.207e-01,4.271e-12
3.245e-01,6.056e-12
3.283e-01,8.551e-12
3.321e-01,1.202e-11
3.359e-01,1.684e-11
3.398e-01,2.349e-11
3.436e-01,3.264e-11
3.474e-01,4.518e-11
3.512e-01,6.231e-11
3.550e-01,8.563e-11
3.588e-01,1.172e-10
3.626e-01,1.600e-10
3.664e-01,2.175e-10
3.702e-01,2.948e-10
3.740e-01,3.983e-10
3.778e-01,5.363e-10
3.816e-01,7.198e-10
3.854e-01,9.632e-10
3.892e-01,1.285e-09
3.930e-01,1.709e-09
3.968e-01,2.266e-09
4.006e-01,2.997e-09
4.044e-01,3.952e-09
4.083e-01,5.197e-09
4.121e-01,6.816e-09
4.159e-01,8.915e-09
4.197e-01,1.163e-08
4.235e-01,1.513e-08
4.273e-01,1.964e-08
4.311e-01,2.543e-08
4.349e-01,3.284e-08
4.387e-01,4.231e-08
4.425e-01,5.438e-08
4.463e-01,6.973e-08
4.501e-01,8.920e-08
4.539e-01,1.139e-07
4.577e-01,1.450e-07
4.615e-01,1.843e-07
4.653e-01,2.337e-07
4.691e-01,2.957e-07
4.729e-01,3.734e-07
4.768e-01,4.706e-07
4.806e-01,5.918e-07
4.844e-01,7.428e-07
4.882e-01,9.304e-07
4.920e-01,1.163e-06
4.958e-01,1.451e-06
4.996e-01,1.807e-06
5.034e-01,2.247e-06
5.072e-01,2.788e-06
5.110e-01,3.453e-06
5.148e-01,4.269e-06
5.186e-01,5.268e-06
5.224e-01,6.490e-06
5.262e-01,7.982e-06
5.300e-01,9.799e-06
5.338e-01,1.201e-05
5.376e-01,1.470e-05
5.414e-01,1.795e-05
5.452e-01,2.190e-05
5.491e-01,2.666e-05
5.529e-01,3.241e-05
5.567e-01,3.934e-05
5.605e-01,4.768e-05
5.643e-01,5.770e-05
5.681e-01,6.972e-05
5.719e-01,8.411e-05
5.757e-01,1.013e-04
5.795e-01,1.219e-04
5.833e-01,1.464e-04
5.871e-01,1.756e-04
5.909e-01,2.103e-04
5.947e-01,2.515e-04
5.985e-01,3.003e-04
6.023e-01,3.582e-04
6.061e-01,4.266e-04
6.099e-01,5.074e-04
6.137e-01,6.026e-04
6.176e-01,7.148e-04
6.214e-01,8.467e-04
6.252e-01,1.002e-03
6.290e-01,1.183e-03
6.328e-01,1.396e-03
6.366e-01,1.646e-03
6.404e-01,1.937e-03
6.442e-01,2.276e-03
6.480e-01,2.672e-03
6.518e-01,3.133e-03
6.556e-01,3.669e-03
6.594e-01,4.290e-03
6.632e-01,5.012e-03
6.670e-01,5.847e-03
6.708e-01,6.813e-03
6.746e-01,7.929e-03
6.784e-01,9.216e-03
6.822e-01,1.070e-02
6.861e-01,1.241e-02
6.899e-01,1.437e-02
6.937e-01,1.662e-02
6.975e-01,1.921e-02
7.013e-01,2.217e-02
7.051e-01,2.555e-02
7.089e-01,2.942e-02
7.127e-01,3.383e-02
7.165e-01,3.886e-02
7.203e-01,4.459e-02
7.241e-01,5.110e-02
7.279e-01,5.848e-02
7.317e-01,6.686e-02
7.355e-01,7.635e-02
7.393e-01,8.708e-02
7.431e-01,9.920e-02
7.469e-01,1.129e-01
7.507e-01,1.283e-01
7.545e-01,1.456e-01
7.584e-01,1.651e-01
7.622e-01,1.870e-01
7.660e-01,2.115e-01
7.698e-01,2.389e-01
7.736e-01,2.695e-01
7.774e-01,3.037e-01
7.812e-01,3.418e-01
7.850e-01,3.842e-01
7.888e-01,4.313e-01
7.926e-01,4.836e-01
7.964e-01,5.415e-01
8.002e-01,6.055e-01
8.040e-01,6.763e-01
8.078e-01,7.542e-01
8.116e-01,8.400e-01
8.154e-01,9.342e-01
8.192e-01,1.038e+00
8.230e-01,1.151e+00
8.269e-01,1.274e+00
8.307e-01,1.409e+00
8.345e-01,1.556e+00
8.383e-01,1.715e+00
8.421e-01,1.887e+00
8.459e-01,2.074e+00
8.497e-01,2.274e+00
8.535e-01,2.490e+00
8.573e-01,2.722e+00
8.611e-01,2.969e+00
8.649e-01,3.233e+00
8.687e-01,3.514e+00
8.725e-01,3.810e+00
8.763e-01,4.123e+00
8.801e-01,4.452e+00
8.839e-01,4.795e+00
8.877e-01,5.152e+00
8.915e-01,5.521e+00
8.954e-01,5.901e+00
8.992e-01,6.289e+00
9.030e-01,6.681e+00
9.068e-01,7.075e+00
9.106e-01,7.466e+00
9.144e-01,7.849e+00
9.182e-01,8.219e+00
9.220e-01,8.569e+00
9.258e-01,8.891e+00
9.296e-01,9.178e+00
9.334e-01,9.421e+00
9.372e-01,9.609e+00
9.410e-01,9.733e+00
9.448e-01,9.780e+00
9.486e-01,9.741e+00
9.524e-01,9.603e+00
9.562e-01,9.355e+00
9.600e-01,8.988e+00
9.638e-01,8.494e+00
9.677e-01,7.866e+00
9.715e-01,7.103e+00
9.753e-01,6.211e+00
9.791e-01,5.204e+00
9.829e-01,4.106e+00
9.867e-01,2.961e+00
9.905e-01,1.835e+00
9.943e-01,8.353e-01
9.981e-01,1.343e-01


==> anc/03_results/moderate_inf/beta/0_055.csv <==
transmittance,probability_density
2.611e-01,1.513e-16
2.648e-01,2.417e-16
2.685e-01,3.835e-16
2.722e-01,6.046e-16
2.759e-01,9.473e-16
2.796e-01,1.475e-15
2.833e-01,2.283e-15
2.870e-01,3.512e-15
2.908e-01,5.374e-15
2.945e-01,8.176e-15
2.982e-01,1.237e-14
3.019e-01,1.862e-14
3.056e-01,2.789e-14
3.093e-01,4.155e-14
3.130e-01,6.161e-14
3.167e-01,9.091e-14
3.204e-01,1.335e-13
3.241e-01,1.952e-13
3.278e-01,2.841e-13
3.315e-01,4.116e-13
3.352e-01,5.939e-13
3.389e-01,8.533e-13
3.426e-01,1.221e-12
3.463e-01,1.740e-12
3.500e-01,2.470e-12
3.537e-01,3.493e-12
3.574e-01,4.920e-12
3.611e-01,6.905e-12
3.648e-01,9.657e-12
3.685e-01,1.346e-11
3.722e-01,1.868e-11
3.759e-01,2.586e-11
3.796e-01,3.566e-11
3.833e-01,4.902e-11
3.870e-01,6.717e-11
3.908e-01,9.174e-11
3.945e-01,1.249e-10
3.982e-01,1.696e-10
4.019e-01,2.295e-10
4.056e-01,3.097e-10
4.093e-01,4.167e-10
4.130e-01,5.590e-10
4.167e-01,7.479e-10
4.204e-01,9.979e-10
4.241e-01,1.328e-09
4.278e-01,1.762e-09
4.315e-01,2.332e-09
4.352e-01,3.079e-09
4.389e-01,4.054e-09
4.426e-01,5.325e-09
4.463e-01,6.978e-09
4.500e-01,9.121e-09
4.537e-01,1.189e-08
4.574e-01,1.547e-08
4.611e-01,2.009e-08
4.648e-01,2.601e-08
4.685e-01,3.361e-08
4.722e-01,4.333e-08
4.759e-01,5.574e-08
4.796e-01,7.156e-08
4.833e-01,9.167e-08
4.870e-01,1.172e-07
4.907e-01,1.495e-07
4.945e-01,1.903e-07
4.982e-01,2.418e-07
5.019e-01,3.066e-07
5.056e-01,3.880e-07
5.093e-01,4.901e-07
5.130e-01,6.179e-07
5.167e-01,7.775e-07
5.204e-01,9.766e-07
5.241e-01,1.224e-06
5.278e-01,1.532e-06
5.315e-01,1.914e-06
5.352e-01,2.387e-06
5.389e-01,2.972e-06
5.426e-01,3.693e-06
5.463e-01,4.581e-06
5.500e-01,5.674e-06
5.537e-01,7.016e-06
5.574e-01,8.661e-06
5.611e-01,1.067e-05
5.648e-01,1.313e-05
5.685e-01,1.613e-05
5.722e-01,1.979e-05
5.759e-01,2.423e-05
5.796e-01,2.963e-05
5.833e-01,3.617e-05
5.870e-01,4.410e-05
5.907e-01,5.367e-05
5.945e-01,6.523e-05
5.982e-01,7.917e-05
6.019e-01,9.594e-05
6.056e-01,1.161e-04
6.093e-01,1.403e-04
6.130e-01,1.693e-04
6.167e-01,2.039e-04
6.204e-01,2.454e-04
6.241e-01,2.948e-04
6.278e-01,3.538e-04
6.315e-01,4.239e-04
6.352e-01,5.073e-04
6.389e-01,6.062e-04
6.426e-01,7.235e-04
6.463e-01,8.623e-04
6.500e-01,1.026e-03
6.537e-01,1.220e-03
6.574e-01,1.448e-03
6.611e-01,1.717e-03
6.648e-01,2.033e-03
6.685e-01,2.405e-03
6.722e-01,2.840e-03
6.759e-01,3.350e-03
6.796e-01,3.947e-03
6.833e-01,4.644e-03
6.870e-01,5.458e-03
6.907e-01,6.405e-03
6.945e-01,7.509e-03
6.982e-01,8.791e-03
7.019e-01,1.028e-02
7.056e-01,1.200e-02
7.093e-01,1.400e-02
7.130e-01,1.631e-02
7.167e-01,1.898e-02
7.204e-01,2.206e-02
7.241e-01,2.561e-02
7.278e-01,2.969e-02
7.315e-01,3.437e-02
7.352e-01,3.975e-02
7.389e-01,4.592e-02
7.426e-01,5.297e-02
7.463e-01,6.103e-02
7.500e-01,7.024e-02
7.537e-01,8.073e-02
7.574e-01,9.267e-02
7.611e-01,1.063e-01
7.648e-01,1.217e-01
7.685e-01,1.391e-01
7.722e-01,1.589e-01
7.759e-01,1.813e-01
7.796e-01,2.065e-01
7.833e-01,2.350e-01
7.870e-01,2.670e-01
7.907e-01,3.030e-01
7.944e-01,3.434e-01
7.982e-01,3.887e-01
8.019e-01,4.393e-01
8.056e-01,4.959e-01
8.093e-01,5.589e-01
8.130e-01,6.291e-01
8.167e-01,7.070e-01
8.204e-01,7.935e-01
8.241e-01,8.892e-01
8.278e-01,9.949e-01
8.315e-01,1.111e+00
8.352e-01,1.240e+00
8.389e-01,1.381e+00
8.426e-01,1.535e+00
8.463e-01,1.704e+00
8.500e-01,1.888e+00
8.537e-01,2.088e+00
8.574e-01,2.305e+00
8.611e-01,2.540e+00
8.648e-01,2.793e+00
8.685e-01,3.065e+00
8.722e-01,3.357e+00
8.759e-01,3.668e+00
8.796e-01,4.000e+00
8.833e-01,4.351e+00
8.870e-01,4.721e+00
8.907e-01,5.109e+00
8.944e-01,5.514e+00
8.981e-01,5.934e+00
9.019e-01,6.366e+00
9.056e-01,6.808e+00
9.093e-01,7.255e+00
9.130e-01,7.704e+00
9.167e-01,8.148e+00
9.204e-01,8.581e+00
9.241e-01,8.995e+00
9.278e-01,9.383e+00
9.315e-01,9.733e+00
9.352e-01,1.004e+01
9.389e-01,1.028e+01
9.426e-01,1.045e+01
9.463e-01,1.054e+01
9.500e-01,1.053e+01
9.537e-01,1.040e+01
9.574e-01,1.015e+01
9.611e-01,9.763e+00
9.648e-01,9.225e+00
9.685e-01,8.532e+00
9.722e-01,7.685e+00
9.759e-01,6.690e+00
9.796e-01,5.566e+00
9.833e-01,4.346e+00
9.870e-01,3.086e+00
9.907e-01,1.867e+00
9.944e-01,8.151e-01
9.981e-01,1.185e-01


==> anc/03_results/moderate_inf/beta/0_056.csv <==
transmittance,probability_density
2.755e-01,1.291e-17
2.792e-01,2.093e-17
2.828e-01,3.371e-17
2.864e-01,5.395e-17
2.901e-01,8.583e-17
2.937e-01,1.357e-16
2.973e-01,2.134e-16
3.010e-01,3.337e-16
3.046e-01,5.188e-16
3.082e-01,8.023e-16
3.119e-01,1.234e-15
3.155e-01,1.889e-15
3.191e-01,2.876e-15
3.228e-01,4.357e-15
3.264e-01,6.570e-15
3.300e-01,9.860e-15
3.336e-01,1.473e-14
3.373e-01,2.190e-14
3.409e-01,3.243e-14
3.445e-01,4.780e-14
3.482e-01,7.017e-14
3.518e-01,1.026e-13
3.554e-01,1.493e-13
3.591e-01,2.165e-13
3.627e-01,3.128e-13
3.663e-01,4.500e-13
3.700e-01,6.451e-13
3.736e-01,9.213e-13
3.772e-01,1.311e-12
3.809e-01,1.859e-12
3.845e-01,2.627e-12
3.881e-01,3.699e-12
3.917e-01,5.191e-12
3.954e-01,7.261e-12
3.990e-01,1.012e-11
4.026e-01,1.407e-11
4.063e-01,1.949e-11
4.099e-01,2.693e-11
4.135e-01,3.708e-11
4.172e-01,5.090e-11
4.208e-01,6.968e-11
4.244e-01,9.511e-11
4.281e-01,1.295e-10
4.317e-01,1.757e-10
4.353e-01,2.378e-10
4.390e-01,3.211e-10
4.426e-01,4.323e-10
4.462e-01,5.805e-10
4.498e-01,7.775e-10
4.535e-01,1.039e-09
4.571e-01,1.384e-09
4.607e-01,1.840e-09
4.644e-01,2.440e-09
4.680e-01,3.228e-09
4.716e-01,4.261e-09
4.753e-01,5.610e-09
4.789e-01,7.371e-09
4.825e-01,9.661e-09
4.862e-01,1.264e-08
4.898e-01,1.649e-08
4.934e-01,2.147e-08
4.971e-01,2.790e-08
5.007e-01,3.618e-08
5.043e-01,4.681e-08
5.080e-01,6.044e-08
5.116e-01,7.789e-08
5.152e-01,1.002e-07
5.188e-01,1.286e-07
5.225e-01,1.647e-07
5.261e-01,2.106e-07
5.297e-01,2.687e-07
5.334e-01,3.423e-07
5.370e-01,4.351e-07
5.406e-01,5.522e-07
5.443e-01,6.994e-07
5.479e-01,8.843e-07
5.515e-01,1.116e-06
5.552e-01,1.406e-06
5.588e-01,1.769e-06
5.624e-01,2.220e-06
5.661e-01,2.783e-06
5.697e-01,3.483e-06
5.733e-01,4.350e-06
5.769e-01,5.426e-06
5.806e-01,6.755e-06
5.842e-01,8.397e-06
5.878e-01,1.042e-05
5.915e-01,1.291e-05
5.951e-01,1.598e-05
5.987e-01,1.973e-05
6.024e-01,2.434e-05
6.060e-01,2.997e-05
6.096e-01,3.685e-05
6.133e-01,4.524e-05
6.169e-01,5.546e-05
6.205e-01,6.789e-05
6.242e-01,8.298e-05
6.278e-01,1.013e-04
6.314e-01,1.234e-04
6.350e-01,1.502e-04
6.387e-01,1.825e-04
6.423e-01,2.215e-04
6.459e-01,2.684e-04
6.496e-01,3.248e-04
6.532e-01,3.925e-04
6.568e-01,4.736e-04
6.605e-01,5.708e-04
6.641e-01,6.869e-04
6.677e-01,8.255e-04
6.714e-01,9.908e-04
6.750e-01,1.188e-03
6.786e-01,1.421e-03
6.823e-01,1.699e-03
6.859e-01,2.028e-03
6.895e-01,2.418e-03
6.931e-01,2.880e-03
6.968e-01,3.424e-03
7.004e-01,4.066e-03
7.040e-01,4.823e-03
7.077e-01,5.712e-03
7.113e-01,6.757e-03
7.149e-01,7.983e-03
7.186e-01,9.419e-03
7.222e-01,1.110e-02
7.258e-01,1.306e-02
7.295e-01,1.535e-02
7.331e-01,1.802e-02
7.367e-01,2.112e-02
7.404e-01,2.473e-02
7.440e-01,2.892e-02
7.476e-01,3.377e-02
7.513e-01,3.938e-02
7.549e-01,4.587e-02
7.585e-01,5.335e-02
7.621e-01,6.198e-02
7.658e-01,7.190e-02
7.694e-01,8.330e-02
7.730e-01,9.639e-02
7.767e-01,1.114e-01
7.803e-01,1.285e-01
7.839e-01,1.481e-01
7.876e-01,1.705e-01
7.912e-01,1.959e-01
7.948e-01,2.248e-01
7.985e-01,2.576e-01
8.021e-01,2.948e-01
8.057e-01,3.369e-01
8.094e-01,3.845e-01
8.130e-01,4.381e-01
8.166e-01,4.984e-01
8.202e-01,5.662e-01
8.239e-01,6.421e-01
8.275e-01,7.272e-01
8.311e-01,8.222e-01
8.348e-01,9.280e-01
8.384e-01,1.046e+00
8.420e-01,1.176e+00
8.457e-01,1.321e+00
8.493e-01,1.481e+00
8.529e-01,1.657e+00
8.566e-01,1.851e+00
8.602e-01,2.063e+00
8.638e-01,2.295e+00
8.675e-01,2.548e+00
8.711e-01,2.822e+00
8.747e-01,3.119e+00
8.783e-01,3.440e+00
8.820e-01,3.784e+00
8.856e-01,4.152e+00
8.892e-01,4.544e+00
8.929e-01,4.959e+00
8.965e-01,5.397e+00
9.001e-01,5.855e+00
9.038e-01,6.332e+00
9.074e-01,6.824e+00
9.110e-01,7.328e+00
9.147e-01,7.838e+00
9.183e-01,8.348e+00
9.219e-01,8.852e+00
9.256e-01,9.341e+00
9.292e-01,9.805e+00
9.328e-01,1.023e+01
9.365e-01,1.061e+01
9.401e-01,1.092e+01
9.437e-01,1.116e+01
9.473e-01,1.130e+01
9.510e-01,1.133e+01
9.546e-01,1.123e+01
9.582e-01,1.099e+01
9.619e-01,1.058e+01
9.655e-01,1.000e+01
9.691e-01,9.243e+00
9.728e-01,8.306e+00
9.764e-01,7.199e+00
9.800e-01,5.947e+00
9.837e-01,4.595e+00
9.873e-01,3.210e+00
9.909e-01,1.893e+00
9.946e-01,7.902e-01
9.982e-01,1.030e-01


==> anc/03_results/moderate_inf/beta/0_057.csv <==
transmittance,probability_density
2.879e-01,4.888e-19
2.914e-01,8.125e-19
2.950e-01,1.342e-18
2.986e-01,2.203e-18
3.022e-01,3.595e-18
3.057e-01,5.831e-18
3.093e-01,9.404e-18
3.129e-01,1.508e-17
3.164e-01,2.405e-17
3.200e-01,3.814e-17
3.236e-01,6.017e-17
3.271e-01,9.445e-17
3.307e-01,1.475e-16
3.343e-01,2.292e-16
3.378e-01,3.544e-16
3.414e-01,5.454e-16
3.450e-01,8.354e-16
3.486e-01,1.274e-15
3.521e-01,1.934e-15
3.557e-01,2.922e-15
3.593e-01,4.398e-15
3.628e-01,6.590e-15
3.664e-01,9.835e-15
3.700e-01,1.462e-14
3.735e-01,2.164e-14
3.771e-01,3.191e-14
3.807e-01,4.687e-14
3.843e-01,6.859e-14
3.878e-01,1.000e-13
3.914e-01,1.453e-13
3.950e-01,2.103e-13
3.985e-01,3.033e-13
4.021e-01,4.360e-13
4.057e-01,6.247e-13
4.092e-01,8.919e-13
4.128e-01,1.269e-12
4.164e-01,1.801e-12
4.199e-01,2.546e-12
4.235e-01,3.589e-12
4.271e-01,5.044e-12
4.307e-01,7.067e-12
4.342e-01,9.872e-12
4.378e-01,1.375e-11
4.414e-01,1.910e-11
4.449e-01,2.645e-11
4.485e-01,3.652e-11
4.521e-01,5.030e-11
4.556e-01,6.909e-11
4.592e-01,9.464e-11
4.628e-01,1.293e-10
4.664e-01,1.762e-10
4.699e-01,2.395e-10
4.735e-01,3.247e-10
4.771e-01,4.391e-10
4.806e-01,5.924e-10
4.842e-01,7.972e-10
4.878e-01,1.070e-09
4.913e-01,1.434e-09
4.949e-01,1.916e-09
4.985e-01,2.554e-09
5.020e-01,3.398e-09
5.056e-01,4.510e-09
5.092e-01,5.972e-09
5.128e-01,7.892e-09
5.163e-01,1.041e-08
5.199e-01,1.369e-08
5.235e-01,1.798e-08
5.270e-01,2.356e-08
5.306e-01,3.081e-08
5.342e-01,4.020e-08
5.377e-01,5.236e-08
5.413e-01,6.805e-08
5.449e-01,8.828e-08
5.485e-01,1.143e-07
5.520e-01,1.477e-07
5.556e-01,1.905e-07
5.592e-01,2.453e-07
5.627e-01,3.152e-07
5.663e-01,4.043e-07
5.699e-01,5.176e-07
5.734e-01,6.615e-07
5.770e-01,8.439e-07
5.806e-01,1.075e-06
5.841e-01,1.366e-06
5.877e-01,1.734e-06
5.913e-01,2.197e-06
5.949e-01,2.779e-06
5.984e-01,3.509e-06
6.020e-01,4.423e-06
6.056e-01,5.566e-06
6.091e-01,6.993e-06
6.127e-01,8.772e-06
6.163e-01,1.099e-05
6.198e-01,1.374e-05
6.234e-01,1.715e-05
6.270e-01,2.138e-05
6.306e-01,2.660e-05
6.341e-01,3.305e-05
6.377e-01,4.101e-05
6.413e-01,5.080e-05
6.448e-01,6.284e-05
6.484e-01,7.761e-05
6.520e-01,9.571e-05
6.555e-01,1.179e-04
6.591e-01,1.449e-04
6.627e-01,1.779e-04
6.662e-01,2.181e-04
6.698e-01,2.670e-04
6.734e-01,3.264e-04
6.770e-01,3.985e-04
6.805e-01,4.857e-04
6.841e-01,5.912e-04
6.877e-01,7.186e-04
6.912e-01,8.722e-04
6.948e-01,1.057e-03
6.984e-01,1.280e-03
7.019e-01,1.547e-03
7.055e-01,1.867e-03
7.091e-01,2.250e-03
7.127e-01,2.708e-03
7.162e-01,3.255e-03
7.198e-01,3.907e-03
7.234e-01,4.684e-03
7.269e-01,5.607e-03
7.305e-01,6.702e-03
7.341e-01,8.001e-03
7.376e-01,9.538e-03
7.412e-01,1.135e-02
7.448e-01,1.350e-02
7.483e-01,1.603e-02
7.519e-01,1.900e-02
7.555e-01,2.249e-02
7.591e-01,2.659e-02
7.626e-01,3.140e-02
7.662e-01,3.701e-02
7.698e-01,4.358e-02
7.733e-01,5.123e-02
7.769e-01,6.015e-02
7.805e-01,7.051e-02
7.840e-01,8.254e-02
7.876e-01,9.648e-02
7.912e-01,1.126e-01
7.948e-01,1.313e-01
7.983e-01,1.527e-01
8.019e-01,1.775e-01
8.055e-01,2.059e-01
8.090e-01,2.386e-01
8.126e-01,2.759e-01
8.162e-01,3.187e-01
8.197e-01,3.674e-01
8.233e-01,4.230e-01
8.269e-01,4.861e-01
8.304e-01,5.577e-01
8.340e-01,6.387e-01
8.376e-01,7.302e-01
8.412e-01,8.334e-01
8.447e-01,9.494e-01
8.483e-01,1.080e+00
8.519e-01,1.225e+00
8.554e-01,1.388e+00
8.590e-01,1.569e+00
8.626e-01,1.770e+00
8.661e-01,1.992e+00
8.697e-01,2.237e+00
8.733e-01,2.507e+00
8.769e-01,2.802e+00
8.804e-01,3.125e+00
8.840e-01,3.476e+00
8.876e-01,3.856e+00
8.911e-01,4.265e+00
8.947e-01,4.704e+00
8.983e-01,5.172e+00
9.018e-01,5.668e+00
9.054e-01,6.191e+00
9.090e-01,6.736e+00
9.125e-01,7.302e+00
9.161e-01,7.882e+00
9.197e-01,8.470e+00
9.233e-01,9.058e+00
9.268e-01,9.637e+00
9.304e-01,1.020e+01
9.340e-01,1.072e+01
9.375e-01,1.119e+01
9.411e-01,1.160e+01
9.447e-01,1.193e+01
9.482e-01,1.214e+01
9.518e-01,1.223e+01
9.554e-01,1.217e+01
9.590e-01,1.194e+01
9.625e-01,1.153e+01
9.661e-01,1.091e+01
9.697e-01,1.007e+01
9.732e-01,9.029e+00
9.768e-01,7.788e+00
9.804e-01,6.383e+00
9.839e-01,4.870e+00
9.875e-01,3.337e+00
9.911e-01,1.910e+00
9.946e-01,7.560e-01
9.982e-01,8.651e-02


==> anc/03_results/moderate_inf/beta/0_058.csv <==
transmittance,probability_density
3.009e-01,1.695e-20
3.044e-01,2.889e-20
3.079e-01,4.891e-20
3.114e-01,8.230e-20
3.150e-01,1.377e-19
3.185e-01,2.289e-19
3.220e-01,3.785e-19
3.255e-01,6.222e-19
3.290e-01,1.017e-18
3.325e-01,1.654e-18
3.360e-01,2.676e-18
3.395e-01,4.307e-18
3.430e-01,6.896e-18
3.465e-01,1.099e-17
3.500e-01,1.742e-17
3.535e-01,2.749e-17
3.570e-01,4.317e-17
3.605e-01,6.749e-17
3.640e-01,1.050e-16
3.675e-01,1.627e-16
3.710e-01,2.511e-16
3.745e-01,3.857e-16
3.780e-01,5.900e-16
3.815e-01,8.988e-16
3.850e-01,1.364e-15
3.885e-01,2.061e-15
3.920e-01,3.103e-15
3.955e-01,4.653e-15
3.990e-01,6.952e-15
4.026e-01,1.035e-14
4.061e-01,1.535e-14
4.096e-01,2.268e-14
4.131e-01,3.340e-14
4.166e-01,4.902e-14
4.201e-01,7.170e-14
4.236e-01,1.045e-13
4.271e-01,1.518e-13
4.306e-01,2.199e-13
4.341e-01,3.174e-13
4.376e-01,4.567e-13
4.411e-01,6.552e-13
4.446e-01,9.370e-13
4.481e-01,1.336e-12
4.516e-01,1.899e-12
4.551e-01,2.692e-12
4.586e-01,3.805e-12
4.621e-01,5.363e-12
4.656e-01,7.537e-12
4.691e-01,1.056e-11
4.726e-01,1.477e-11
4.761e-01,2.058e-11
4.796e-01,2.862e-11
4.831e-01,3.969e-11
4.867e-01,5.489e-11
4.902e-01,7.573e-11
4.937e-01,1.042e-10
4.972e-01,1.431e-10
5.007e-01,1.959e-10
5.042e-01,2.677e-10
5.077e-01,3.648e-10
5.112e-01,4.960e-10
5.147e-01,6.728e-10
5.182e-01,9.106e-10
5.217e-01,1.230e-09
5.252e-01,1.657e-09
5.287e-01,2.227e-09
5.322e-01,2.987e-09
5.357e-01,3.999e-09
5.392e-01,5.341e-09
5.427e-01,7.118e-09
5.462e-01,9.467e-09
5.497e-01,1.257e-08
5.532e-01,1.664e-08
5.567e-01,2.200e-08
5.602e-01,2.902e-08
5.637e-01,3.821e-08
5.672e-01,5.021e-08
5.707e-01,6.585e-08
5.743e-01,8.620e-08
5.778e-01,1.126e-07
5.813e-01,1.469e-07
5.848e-01,1.911e-07
5.883e-01,2.483e-07
5.918e-01,3.220e-07
5.953e-01,4.169e-07
5.988e-01,5.387e-07
6.023e-01,6.948e-07
6.058e-01,8.946e-07
6.093e-01,1.150e-06
6.128e-01,1.475e-06
6.163e-01,1.890e-06
6.198e-01,2.416e-06
6.233e-01,3.084e-06
6.268e-01,3.931e-06
6.303e-01,5.001e-06
6.338e-01,6.352e-06
6.373e-01,8.054e-06
6.408e-01,1.020e-05
6.443e-01,1.289e-05
6.478e-01,1.626e-05
6.513e-01,2.049e-05
6.548e-01,2.578e-05
6.584e-01,3.237e-05
6.619e-01,4.059e-05
6.654e-01,5.082e-05
6.689e-01,6.353e-05
6.724e-01,7.929e-05
6.759e-01,9.882e-05
6.794e-01,1.230e-04
6.829e-01,1.528e-04
6.864e-01,1.895e-04
6.899e-01,2.347e-04
6.934e-01,2.903e-04
6.969e-01,3.586e-04
7.004e-01,4.421e-04
7.039e-01,5.444e-04
7.074e-01,6.693e-04
7.109e-01,8.217e-04
7.144e-01,1.007e-03
7.179e-01,1.233e-03
7.214e-01,1.507e-03
7.249e-01,1.839e-03
7.284e-01,2.242e-03
7.319e-01,2.728e-03
7.354e-01,3.315e-03
7.389e-01,4.022e-03
7.424e-01,4.873e-03
7.460e-01,5.895e-03
7.495e-01,7.121e-03
7.530e-01,8.590e-03
7.565e-01,1.035e-02
7.600e-01,1.244e-02
7.635e-01,1.494e-02
7.670e-01,1.792e-02
7.705e-01,2.146e-02
7.740e-01,2.565e-02
7.775e-01,3.063e-02
7.810e-01,3.650e-02
7.845e-01,4.345e-02
7.880e-01,5.163e-02
7.915e-01,6.126e-02
7.950e-01,7.257e-02
7.985e-01,8.583e-02
8.020e-01,1.014e-01
8.055e-01,1.195e-01
8.090e-01,1.407e-01
8.125e-01,1.653e-01
8.160e-01,1.939e-01
8.195e-01,2.272e-01
8.230e-01,2.656e-01
8.265e-01,3.100e-01
8.301e-01,3.612e-01
8.336e-01,4.201e-01
8.371e-01,4.878e-01
8.406e-01,5.652e-01
8.441e-01,6.537e-01
8.476e-01,7.546e-01
8.511e-01,8.693e-01
8.546e-01,9.994e-01
8.581e-01,1.147e+00
8.616e-01,1.313e+00
8.651e-01,1.499e+00
8.686e-01,1.709e+00
8.721e-01,1.943e+00
8.756e-01,2.203e+00
8.791e-01,2.492e+00
8.826e-01,2.812e+00
8.861e-01,3.164e+00
8.896e-01,3.550e+00
8.931e-01,3.971e+00
8.966e-01,4.428e+00
9.001e-01,4.922e+00
9.036e-01,5.451e+00
9.071e-01,6.015e+00
9.106e-01,6.611e+00
9.141e-01,7.236e+00
9.177e-01,7.885e+00
9.212e-01,8.552e+00
9.247e-01,9.227e+00
9.282e-01,9.901e+00
9.317e-01,1.056e+01
9.352e-01,1.119e+01
9.387e-01,1.177e+01
9.422e-01,1.228e+01
9.457e-01,1.270e+01
9.492e-01,1.300e+01
9.527e-01,1.316e+01
9.562e-01,1.315e+01
9.597e-01,1.294e+01
9.632e-01,1.251e+01
9.667e-01,1.184e+01
9.702e-01,1.093e+01
9.737e-01,9.762e+00
9.772e-01,8.372e+00
9.807e-01,6.798e+00
9.842e-01,5.114e+00
9.877e-01,3.430e+00
9.912e-01,1.898e+00
9.947e-01,7.084e-01
9.982e-01,7.026e-02


==> anc/03_results/moderate_inf/beta/0_059.csv <==
transmittance,probability_density
3.152e-01,4.658e-22
3.186e-01,8.138e-22
3.220e-01,1.413e-21
3.255e-01,2.439e-21
3.289e-01,4.185e-21
3.323e-01,7.140e-21
3.358e-01,1.211e-20
3.392e-01,2.043e-20
3.426e-01,3.427e-20
3.461e-01,5.719e-20
3.495e-01,9.494e-20
3.529e-01,1.568e-19
3.564e-01,2.576e-19
3.598e-01,4.212e-19
3.632e-01,6.854e-19
3.667e-01,1.110e-18
3.701e-01,1.789e-18
3.735e-01,2.870e-18
3.770e-01,4.584e-18
3.804e-01,7.289e-18
3.838e-01,1.154e-17
3.873e-01,1.819e-17
3.907e-01,2.856e-17
3.941e-01,4.464e-17
3.976e-01,6.950e-17
4.010e-01,1.078e-16
4.044e-01,1.665e-16
4.079e-01,2.562e-16
4.113e-01,3.926e-16
4.147e-01,5.996e-16
4.182e-01,9.122e-16
4.216e-01,1.383e-15
4.250e-01,2.089e-15
4.285e-01,3.144e-15
4.319e-01,4.716e-15
4.353e-01,7.050e-15
4.387e-01,1.050e-14
4.422e-01,1.560e-14
4.456e-01,2.309e-14
4.490e-01,3.406e-14
4.525e-01,5.009e-14
4.559e-01,7.344e-14
4.593e-01,1.073e-13
4.628e-01,1.564e-13
4.662e-01,2.272e-13
4.696e-01,3.292e-13
4.731e-01,4.754e-13
4.765e-01,6.847e-13
4.799e-01,9.832e-13
4.834e-01,1.408e-12
4.868e-01,2.011e-12
4.902e-01,2.864e-12
4.937e-01,4.068e-12
4.971e-01,5.763e-12
5.005e-01,8.143e-12
5.040e-01,1.148e-11
5.074e-01,1.613e-11
5.108e-01,2.262e-11
5.143e-01,3.163e-11
5.177e-01,4.413e-11
5.211e-01,6.142e-11
5.246e-01,8.528e-11
5.280e-01,1.181e-10
5.314e-01,1.632e-10
5.349e-01,2.251e-10
5.383e-01,3.096e-10
5.417e-01,4.248e-10
5.452e-01,5.817e-10
5.486e-01,7.948e-10
5.520e-01,1.084e-09
5.555e-01,1.474e-09
5.589e-01,2.001e-09
5.623e-01,2.710e-09
5.658e-01,3.663e-09
5.692e-01,4.940e-09
5.726e-01,6.650e-09
5.761e-01,8.932e-09
5.795e-01,1.197e-08
5.829e-01,1.602e-08
5.864e-01,2.139e-08
5.898e-01,2.850e-08
5.932e-01,3.791e-08
5.967e-01,5.032e-08
6.001e-01,6.666e-08
6.035e-01,8.815e-08
6.070e-01,1.163e-07
6.104e-01,1.533e-07
6.138e-01,2.015e-07
6.173e-01,2.645e-07
6.207e-01,3.466e-07
6.241e-01,4.532e-07
6.275e-01,5.917e-07
6.310e-01,7.710e-07
6.344e-01,1.003e-06
6.378e-01,1.302e-06
6.413e-01,1.688e-06
6.447e-01,2.185e-06
6.481e-01,2.822e-06
6.516e-01,3.639e-06
6.550e-01,4.686e-06
6.584e-01,6.022e-06
6.619e-01,7.727e-06
6.653e-01,9.898e-06
6.687e-01,1.266e-05
6.722e-01,1.616e-05
6.756e-01,2.060e-05
6.790e-01,2.622e-05
6.825e-01,3.331e-05
6.859e-01,4.225e-05
6.893e-01,5.351e-05
6.928e-01,6.765e-05
6.962e-01,8.541e-05
6.996e-01,1.076e-04
7.031e-01,1.355e-04
7.065e-01,1.702e-04
7.099e-01,2.135e-04
7.134e-01,2.674e-04
7.168e-01,3.344e-04
7.202e-01,4.175e-04
7.237e-01,5.205e-04
7.271e-01,6.478e-04
7.305e-01,8.051e-04
7.340e-01,9.990e-04
7.374e-01,1.238e-03
7.408e-01,1.531e-03
7.443e-01,1.891e-03
7.477e-01,2.331e-03
7.511e-01,2.871e-03
7.546e-01,3.529e-03
7.580e-01,4.331e-03
7.614e-01,5.307e-03
7.649e-01,6.494e-03
7.683e-01,7.933e-03
7.717e-01,9.675e-03
7.752e-01,1.178e-02
7.786e-01,1.432e-02
7.820e-01,1.739e-02
7.855e-01,2.107e-02
7.889e-01,2.550e-02
7.923e-01,3.080e-02
7.958e-01,3.714e-02
7.992e-01,4.471e-02
8.026e-01,5.374e-02
8.061e-01,6.449e-02
8.095e-01,7.725e-02
8.129e-01,9.237e-02
8.163e-01,1.103e-01
8.198e-01,1.314e-01
8.232e-01,1.563e-01
8.266e-01,1.855e-01
8.301e-01,2.199e-01
8.335e-01,2.601e-01
8.369e-01,3.070e-01
8.404e-01,3.617e-01
8.438e-01,4.254e-01
8.472e-01,4.992e-01
8.507e-01,5.846e-01
8.541e-01,6.831e-01
8.575e-01,7.965e-01
8.610e-01,9.266e-01
8.644e-01,1.076e+00
8.678e-01,1.245e+00
8.713e-01,1.439e+00
8.747e-01,1.657e+00
8.781e-01,1.905e+00
8.816e-01,2.183e+00
8.850e-01,2.495e+00
8.884e-01,2.842e+00
8.919e-01,3.229e+00
8.953e-01,3.656e+00
8.987e-01,4.126e+00
9.022e-01,4.639e+00
9.056e-01,5.197e+00
9.090e-01,5.799e+00
9.125e-01,6.444e+00
9.159e-01,7.129e+00
9.193e-01,7.849e+00
9.228e-01,8.597e+00
9.262e-01,9.366e+00
9.296e-01,1.014e+01
9.331e-01,1.091e+01
9.365e-01,1.166e+01
9.399e-01,1.236e+01
9.434e-01,1.299e+01
9.468e-01,1.352e+01
9.502e-01,1.392e+01
9.537e-01,1.416e+01
9.571e-01,1.421e+01
9.605e-01,1.402e+01
9.640e-01,1.358e+01
9.674e-01,1.286e+01
9.708e-01,1.184e+01
9.743e-01,1.054e+01
9.777e-01,8.972e+00
9.811e-01,7.206e+00
9.846e-01,5.333e+00
9.880e-01,3.490e+00
9.914e-01,1.858e+00
9.949e-01,6.485e-01
9.983e-01,5.467e-02


==> anc/03_results/moderate_inf/beta/0_06.csv <==
transmittance,probability_density
3.304e-01,1.169e-23
3.338e-01,2.092e-23
3.371e-01,3.724e-23
3.405e-01,6.588e-23
3.438e-01,1.159e-22
3.472e-01,2.027e-22
3.505e-01,3.525e-22
3.539e-01,6.097e-22
3.573e-01,1.049e-21
3.606e-01,1.795e-21
3.640e-01,3.057e-21
3.673e-01,5.178e-21
3.707e-01,8.728e-21
3.740e-01,1.464e-20
3.774e-01,2.444e-20
3.808e-01,4.060e-20
3.841e-01,6.713e-20
3.875e-01,1.105e-19
3.908e-01,1.811e-19
3.942e-01,2.954e-19
3.975e-01,4.799e-19
4.009e-01,7.762e-19
4.042e-01,1.250e-18
4.076e-01,2.005e-18
4.110e-01,3.203e-18
4.143e-01,5.097e-18
4.177e-01,8.077e-18
4.210e-01,1.275e-17
4.244e-01,2.005e-17
4.277e-01,3.141e-17
4.311e-01,4.903e-17
4.345e-01,7.625e-17
4.378e-01,1.182e-16
4.412e-01,1.824e-16
4.445e-01,2.807e-16
4.479e-01,4.304e-16
4.512e-01,6.578e-16
4.546e-01,1.002e-15
4.579e-01,1.521e-15
4.613e-01,2.301e-15
4.647e-01,3.470e-15
4.680e-01,5.217e-15
4.714e-01,7.818e-15
4.747e-01,1.168e-14
4.781e-01,1.740e-14
4.814e-01,2.584e-14
4.848e-01,3.826e-14
4.882e-01,5.648e-14
4.915e-01,8.313e-14
4.949e-01,1.220e-13
4.982e-01,1.786e-13
5.016e-01,2.607e-13
5.049e-01,3.794e-13
5.083e-01,5.508e-13
5.116e-01,7.974e-13
5.150e-01,1.151e-12
5.184e-01,1.658e-12
5.217e-01,2.382e-12
5.251e-01,3.412e-12
5.284e-01,4.876e-12
5.318e-01,6.950e-12
5.351e-01,9.883e-12
5.385e-01,1.402e-11
5.419e-01,1.984e-11
5.452e-01,2.800e-11
5.486e-01,3.943e-11
5.519e-01,5.540e-11
5.553e-01,7.765e-11
5.586e-01,1.086e-10
5.620e-01,1.515e-10
5.654e-01,2.109e-10
5.687e-01,2.930e-10
5.721e-01,4.061e-10
5.754e-01,5.616e-10
5.788e-01,7.751e-10
5.821e-01,1.067e-09
5.855e-01,1.467e-09
5.888e-01,2.011e-09
5.922e-01,2.752e-09
5.956e-01,3.757e-09
5.989e-01,5.120e-09
6.023e-01,6.963e-09
6.056e-01,9.450e-09
6.090e-01,1.280e-08
6.123e-01,1.730e-08
6.157e-01,2.335e-08
6.191e-01,3.144e-08
6.224e-01,4.225e-08
6.258e-01,5.667e-08
6.291e-01,7.587e-08
6.325e-01,1.014e-07
6.358e-01,1.352e-07
6.392e-01,1.800e-07
6.425e-01,2.392e-07
6.459e-01,3.173e-07
6.493e-01,4.201e-07
6.526e-01,5.552e-07
6.560e-01,7.324e-07
6.593e-01,9.645e-07
6.627e-01,1.268e-06
6.660e-01,1.664e-06
6.694e-01,2.179e-06
6.728e-01,2.849e-06
6.761e-01,3.720e-06
6.795e-01,4.847e-06
6.828e-01,6.305e-06
6.862e-01,8.187e-06
6.895e-01,1.061e-05
6.929e-01,1.374e-05
6.962e-01,1.775e-05
6.996e-01,2.289e-05
7.030e-01,2.948e-05
7.063e-01,3.789e-05
7.097e-01,4.863e-05
7.130e-01,6.230e-05
7.164e-01,7.969e-05
7.197e-01,1.018e-04
7.231e-01,1.297e-04
7.265e-01,1.651e-04
7.298e-01,2.098e-04
7.332e-01,2.662e-04
7.365e-01,3.371e-04
7.399e-01,4.262e-04
7.432e-01,5.380e-04
7.466e-01,6.780e-04
7.500e-01,8.531e-04
7.533e-01,1.072e-03
7.567e-01,1.344e-03
7.600e-01,1.682e-03
7.634e-01,2.103e-03
7.667e-01,2.624e-03
7.701e-01,3.269e-03
7.734e-01,4.065e-03
7.768e-01,5.047e-03
7.802e-01,6.256e-03
7.835e-01,7.741e-03
7.869e-01,9.563e-03
7.902e-01,1.179e-02
7.936e-01,1.452e-02
7.969e-01,1.784e-02
8.003e-01,2.188e-02
8.037e-01,2.680e-02
8.070e-01,3.276e-02
8.104e-01,3.997e-02
8.137e-01,4.868e-02
8.171e-01,5.919e-02
8.204e-01,7.182e-02
8.238e-01,8.698e-02
8.271e-01,1.051e-01
8.305e-01,1.269e-01
8.339e-01,1.527e-01
8.372e-01,1.836e-01
8.406e-01,2.201e-01
8.439e-01,2.634e-01
8.473e-01,3.146e-01
8.506e-01,3.748e-01
8.540e-01,4.456e-01
8.574e-01,5.286e-01
8.607e-01,6.255e-01
8.641e-01,7.385e-01
8.674e-01,8.697e-01
8.708e-01,1.022e+00
8.741e-01,1.197e+00
8.775e-01,1.398e+00
8.808e-01,1.629e+00
8.842e-01,1.893e+00
8.876e-01,2.192e+00
8.909e-01,2.531e+00
8.943e-01,2.913e+00
8.976e-01,3.341e+00
9.010e-01,3.817e+00
9.043e-01,4.346e+00
9.077e-01,4.927e+00
9.111e-01,5.563e+00
9.144e-01,6.252e+00
9.178e-01,6.993e+00
9.211e-01,7.782e+00
9.245e-01,8.613e+00
9.278e-01,9.477e+00
9.312e-01,1.036e+01
9.346e-01,1.125e+01
9.379e-01,1.212e+01
9.413e-01,1.295e+01
9.446e-01,1.371e+01
9.480e-01,1.437e+01
9.513e-01,1.488e+01
9.547e-01,1.521e+01
9.580e-01,1.532e+01
9.614e-01,1.516e+01
9.648e-01,1.470e+01
9.681e-01,1.391e+01
9.715e-01,1.278e+01
9.748e-01,1.132e+01
9.782e-01,9.562e+00
9.815e-01,7.585e+00
9.849e-01,5.510e+00
9.883e-01,3.507e+00
9.916e-01,1.789e+00
9.950e-01,5.798e-01
9.983e-01,4.087e-02


==> anc/03_results/moderate_inf/beta/0_061.csv <==
transmittance,probability_density
3.462e-01,2.119e-25
3.495e-01,3.896e-25
3.527e-01,7.120e-25
3.560e-01,1.294e-24
3.593e-01,2.337e-24
3.626e-01,4.199e-24
3.658e-01,7.504e-24
3.691e-01,1.334e-23
3.724e-01,2.358e-23
3.757e-01,4.147e-23
3.790e-01,7.255e-23
3.822e-01,1.263e-22
3.855e-01,2.188e-22
3.888e-01,3.773e-22
3.921e-01,6.474e-22
3.953e-01,1.106e-21
3.986e-01,1.879e-21
4.019e-01,3.180e-21
4.052e-01,5.357e-21
4.085e-01,8.985e-21
4.117e-01,1.500e-20
4.150e-01,2.495e-20
4.183e-01,4.131e-20
4.216e-01,6.812e-20
4.248e-01,1.119e-19
4.281e-01,1.830e-19
4.314e-01,2.981e-19
4.347e-01,4.838e-19
4.379e-01,7.821e-19
4.412e-01,1.260e-18
4.445e-01,2.021e-18
4.478e-01,3.230e-18
4.511e-01,5.145e-18
4.543e-01,8.165e-18
4.576e-01,1.291e-17
4.609e-01,2.035e-17
4.642e-01,3.196e-17
4.674e-01,5.002e-17
4.707e-01,7.802e-17
4.740e-01,1.213e-16
4.773e-01,1.880e-16
4.806e-01,2.904e-16
4.838e-01,4.471e-16
4.871e-01,6.863e-16
4.904e-01,1.050e-15
4.937e-01,1.602e-15
4.969e-01,2.436e-15
5.002e-01,3.694e-15
5.035e-01,5.585e-15
5.068e-01,8.419e-15
5.100e-01,1.265e-14
5.133e-01,1.897e-14
5.166e-01,2.835e-14
5.199e-01,4.225e-14
5.232e-01,6.279e-14
5.264e-01,9.307e-14
5.297e-01,1.376e-13
5.330e-01,2.028e-13
5.363e-01,2.983e-13
5.395e-01,4.374e-13
5.428e-01,6.399e-13
5.461e-01,9.337e-13
5.494e-01,1.359e-12
5.527e-01,1.973e-12
5.559e-01,2.857e-12
5.592e-01,4.127e-12
5.625e-01,5.948e-12
5.658e-01,8.552e-12
5.690e-01,1.227e-11
5.723e-01,1.755e-11
5.756e-01,2.506e-11
5.789e-01,3.569e-11
5.821e-01,5.071e-11
5.854e-01,7.190e-11
5.887e-01,1.017e-10
5.920e-01,1.436e-10
5.953e-01,2.022e-10
5.985e-01,2.841e-10
6.018e-01,3.984e-10
6.051e-01,5.575e-10
6.084e-01,7.784e-10
6.116e-01,1.085e-09
6.149e-01,1.508e-09
6.182e-01,2.092e-09
6.215e-01,2.897e-09
6.248e-01,4.003e-09
6.280e-01,5.520e-09
6.313e-01,7.597e-09
6.346e-01,1.043e-08
6.379e-01,1.430e-08
6.411e-01,1.957e-08
6.444e-01,2.672e-08
6.477e-01,3.641e-08
6.510e-01,4.951e-08
6.542e-01,6.721e-08
6.575e-01,9.107e-08
6.608e-01,1.231e-07
6.641e-01,1.662e-07
6.674e-01,2.239e-07
6.706e-01,3.011e-07
6.739e-01,4.042e-07
6.772e-01,5.415e-07
6.805e-01,7.241e-07
6.837e-01,9.666e-07
6.870e-01,1.288e-06
6.903e-01,1.713e-06
6.936e-01,2.274e-06
6.969e-01,3.014e-06
7.001e-01,3.987e-06
7.034e-01,5.264e-06
7.067e-01,6.939e-06
7.100e-01,9.131e-06
7.132e-01,1.199e-05
7.165e-01,1.573e-05
7.198e-01,2.058e-05
7.231e-01,2.689e-05
7.263e-01,3.508e-05
7.296e-01,4.567e-05
7.329e-01,5.937e-05
7.362e-01,7.703e-05
7.395e-01,9.977e-05
7.427e-01,1.290e-04
7.460e-01,1.665e-04
7.493e-01,2.145e-04
7.526e-01,2.760e-04
7.558e-01,3.543e-04
7.591e-01,4.542e-04
7.624e-01,5.811e-04
7.657e-01,7.423e-04
7.690e-01,9.465e-04
7.722e-01,1.205e-03
7.755e-01,1.531e-03
7.788e-01,1.941e-03
7.821e-01,2.458e-03
7.853e-01,3.106e-03
7.886e-01,3.918e-03
7.919e-01,4.934e-03
7.952e-01,6.201e-03
7.984e-01,7.780e-03
8.017e-01,9.743e-03
8.050e-01,1.218e-02
8.083e-01,1.519e-02
8.116e-01,1.892e-02
8.148e-01,2.351e-02
8.181e-01,2.917e-02
8.214e-01,3.611e-02
8.247e-01,4.461e-02
8.279e-01,5.500e-02
8.312e-01,6.768e-02
8.345e-01,8.311e-02
8.378e-01,1.018e-01
8.411e-01,1.245e-01
8.443e-01,1.519e-01
8.476e-01,1.849e-01
8.509e-01,2.246e-01
8.542e-01,2.721e-01
8.574e-01,3.289e-01
8.607e-01,3.967e-01
8.640e-01,4.771e-01
8.673e-01,5.724e-01
8.705e-01,6.849e-01
8.738e-01,8.173e-01
8.771e-01,9.726e-01
8.804e-01,1.154e+00
8.837e-01,1.365e+00
8.869e-01,1.610e+00
8.902e-01,1.892e+00
8.935e-01,2.216e+00
8.968e-01,2.587e+00
9.000e-01,3.009e+00
9.033e-01,3.486e+00
9.066e-01,4.022e+00
9.099e-01,4.620e+00
9.132e-01,5.283e+00
9.164e-01,6.012e+00
9.197e-01,6.807e+00
9.230e-01,7.665e+00
9.263e-01,8.580e+00
9.295e-01,9.543e+00
9.328e-01,1.054e+01
9.361e-01,1.156e+01
9.394e-01,1.257e+01
9.426e-01,1.355e+01
9.459e-01,1.446e+01
9.492e-01,1.526e+01
9.525e-01,1.590e+01
9.558e-01,1.634e+01
9.590e-01,1.653e+01
9.623e-01,1.640e+01
9.656e-01,1.593e+01
9.689e-01,1.506e+01
9.721e-01,1.380e+01
9.754e-01,1.215e+01
9.787e-01,1.016e+01
9.820e-01,7.949e+00
9.853e-01,5.654e+00
9.885e-01,3.488e+00
9.918e-01,1.695e+00
9.951e-01,5.056e-01
9.984e-01,2.914e-02


==> anc/03_results/moderate_inf/beta/0_062.csv <==
transmittance,probability_density
3.626e-01,3.094e-27
3.658e-01,5.845e-27
3.690e-01,1.098e-26
3.722e-01,2.050e-26
3.754e-01,3.808e-26
3.786e-01,7.033e-26
3.818e-01,1.292e-25
3.850e-01,2.362e-25
3.882e-01,4.294e-25
3.914e-01,7.767e-25
3.945e-01,1.398e-24
3.977e-01,2.503e-24
4.009e-01,4.461e-24
4.041e-01,7.913e-24
4.073e-01,1.397e-23
4.105e-01,2.454e-23
4.137e-01,4.293e-23
4.169e-01,7.474e-23
4.201e-01,1.296e-22
4.233e-01,2.236e-22
4.265e-01,3.842e-22
4.297e-01,6.574e-22
4.329e-01,1.120e-21
4.361e-01,1.901e-21
4.393e-01,3.212e-21
4.425e-01,5.407e-21
4.457e-01,9.065e-21
4.489e-01,1.514e-20
4.521e-01,2.518e-20
4.553e-01,4.173e-20
4.584e-01,6.890e-20
4.616e-01,1.133e-19
4.648e-01,1.857e-19
4.680e-01,3.033e-19
4.712e-01,4.935e-19
4.744e-01,8.002e-19
4.776e-01,1.293e-18
4.808e-01,2.082e-18
4.840e-01,3.341e-18
4.872e-01,5.344e-18
4.904e-01,8.518e-18
4.936e-01,1.354e-17
4.968e-01,2.144e-17
5.000e-01,3.384e-17
5.032e-01,5.326e-17
5.064e-01,8.356e-17
5.096e-01,1.307e-16
5.128e-01,2.038e-16
5.160e-01,3.168e-16
5.192e-01,4.911e-16
5.223e-01,7.589e-16
5.255e-01,1.169e-15
5.287e-01,1.797e-15
5.319e-01,2.753e-15
5.351e-01,4.206e-15
5.383e-01,6.409e-15
5.415e-01,9.737e-15
5.447e-01,1.475e-14
5.479e-01,2.230e-14
5.511e-01,3.360e-14
5.543e-01,5.051e-14
5.575e-01,7.572e-14
5.607e-01,1.132e-13
5.639e-01,1.689e-13
5.671e-01,2.512e-13
5.703e-01,3.728e-13
5.735e-01,5.518e-13
5.767e-01,8.148e-13
5.799e-01,1.200e-12
5.831e-01,1.763e-12
5.862e-01,2.585e-12
5.894e-01,3.780e-12
5.926e-01,5.515e-12
5.958e-01,8.027e-12
5.990e-01,1.166e-11
6.022e-01,1.689e-11
6.054e-01,2.441e-11
6.086e-01,3.520e-11
6.118e-01,5.066e-11
6.150e-01,7.273e-11
6.182e-01,1.042e-10
6.214e-01,1.489e-10
6.246e-01,2.124e-10
6.278e-01,3.024e-10
6.310e-01,4.294e-10
6.342e-01,6.086e-10
6.374e-01,8.606e-10
6.406e-01,1.215e-09
6.438e-01,1.710e-09
6.470e-01,2.404e-09
6.501e-01,3.371e-09
6.533e-01,4.719e-09
6.565e-01,6.591e-09
6.597e-01,9.188e-09
6.629e-01,1.278e-08
6.661e-01,1.775e-08
6.693e-01,2.459e-08
6.725e-01,3.401e-08
6.757e-01,4.694e-08
6.789e-01,6.465e-08
6.821e-01,8.889e-08
6.853e-01,1.220e-07
6.885e-01,1.671e-07
6.917e-01,2.283e-07
6.949e-01,3.115e-07
6.981e-01,4.242e-07
7.013e-01,5.766e-07
7.045e-01,7.822e-07
7.077e-01,1.059e-06
7.109e-01,1.431e-06
7.140e-01,1.931e-06
7.172e-01,2.600e-06
7.204e-01,3.495e-06
7.236e-01,4.688e-06
7.268e-01,6.277e-06
7.300e-01,8.390e-06
7.332e-01,1.119e-05
7.364e-01,1.490e-05
7.396e-01,1.981e-05
7.428e-01,2.628e-05
7.460e-01,3.481e-05
7.492e-01,4.601e-05
7.524e-01,6.071e-05
7.556e-01,7.996e-05
7.588e-01,1.051e-04
7.620e-01,1.379e-04
7.652e-01,1.806e-04
7.684e-01,2.362e-04
7.716e-01,3.082e-04
7.748e-01,4.014e-04
7.779e-01,5.218e-04
7.811e-01,6.771e-04
7.843e-01,8.769e-04
7.875e-01,1.134e-03
7.907e-01,1.463e-03
7.939e-01,1.883e-03
7.971e-01,2.421e-03
8.003e-01,3.105e-03
8.035e-01,3.976e-03
8.067e-01,5.080e-03
8.099e-01,6.479e-03
8.131e-01,8.245e-03
8.163e-01,1.047e-02
8.195e-01,1.327e-02
8.227e-01,1.679e-02
8.259e-01,2.119e-02
8.291e-01,2.669e-02
8.323e-01,3.355e-02
8.355e-01,4.207e-02
8.387e-01,5.265e-02
8.418e-01,6.573e-02
8.450e-01,8.187e-02
8.482e-01,1.017e-01
8.514e-01,1.261e-01
8.546e-01,1.560e-01
8.578e-01,1.924e-01
8.610e-01,2.368e-01
8.642e-01,2.906e-01
8.674e-01,3.557e-01
8.706e-01,4.341e-01
8.738e-01,5.284e-01
8.770e-01,6.412e-01
8.802e-01,7.758e-01
8.834e-01,9.358e-01
8.866e-01,1.125e+00
8.898e-01,1.348e+00
8.930e-01,1.610e+00
8.962e-01,1.915e+00
8.994e-01,2.270e+00
9.026e-01,2.679e+00
9.057e-01,3.150e+00
9.089e-01,3.686e+00
9.121e-01,4.295e+00
9.153e-01,4.979e+00
9.185e-01,5.742e+00
9.217e-01,6.586e+00
9.249e-01,7.509e+00
9.281e-01,8.507e+00
9.313e-01,9.573e+00
9.345e-01,1.069e+01
9.377e-01,1.185e+01
9.409e-01,1.301e+01
9.441e-01,1.415e+01
9.473e-01,1.523e+01
9.505e-01,1.619e+01
9.537e-01,1.699e+01
9.569e-01,1.755e+01
9.601e-01,1.782e+01
9.633e-01,1.774e+01
9.665e-01,1.724e+01
9.696e-01,1.628e+01
9.728e-01,1.486e+01
9.760e-01,1.300e+01
9.792e-01,1.076e+01
9.824e-01,8.279e+00
9.856e-01,5.752e+00
9.888e-01,3.427e+00
9.920e-01,1.579e+00
9.952e-01,4.294e-01
9.984e-01,1.982e-02


==> anc/03_results/moderate_inf/beta/0_063.csv <==
transmittance,probability_density
3.797e-01,3.226e-29
3.828e-01,6.272e-29
3.860e-01,1.213e-28
3.891e-01,2.332e-28
3.922e-01,4.461e-28
3.953e-01,8.486e-28
3.984e-01,1.606e-27
4.015e-01,3.024e-27
4.046e-01,5.663e-27
4.077e-01,1.056e-26
4.108e-01,1.957e-26
4.139e-01,3.612e-26
4.170e-01,6.635e-26
4.202e-01,1.213e-25
4.233e-01,2.207e-25
4.264e-01,3.997e-25
4.295e-01,7.205e-25
4.326e-01,1.293e-24
4.357e-01,2.311e-24
4.388e-01,4.112e-24
4.419e-01,7.284e-24
4.450e-01,1.285e-23
4.481e-01,2.257e-23
4.512e-01,3.949e-23
4.544e-01,6.880e-23
4.575e-01,1.194e-22
4.606e-01,2.064e-22
4.637e-01,3.553e-22
4.668e-01,6.094e-22
4.699e-01,1.041e-21
4.730e-01,1.772e-21
4.761e-01,3.005e-21
4.792e-01,5.078e-21
4.823e-01,8.548e-21
4.854e-01,1.434e-20
4.886e-01,2.397e-20
4.917e-01,3.992e-20
4.948e-01,6.626e-20
4.979e-01,1.096e-19
5.010e-01,1.807e-19
5.041e-01,2.969e-19
5.072e-01,4.863e-19
5.103e-01,7.937e-19
5.134e-01,1.291e-18
5.165e-01,2.095e-18
5.196e-01,3.386e-18
5.228e-01,5.458e-18
5.259e-01,8.769e-18
5.290e-01,1.405e-17
5.321e-01,2.243e-17
5.352e-01,3.572e-17
5.383e-01,5.670e-17
5.414e-01,8.974e-17
5.445e-01,1.416e-16
5.476e-01,2.229e-16
5.507e-01,3.497e-16
5.538e-01,5.473e-16
5.570e-01,8.540e-16
5.601e-01,1.329e-15
5.632e-01,2.062e-15
5.663e-01,3.192e-15
5.694e-01,4.927e-15
5.725e-01,7.584e-15
5.756e-01,1.164e-14
5.787e-01,1.783e-14
5.818e-01,2.723e-14
5.849e-01,4.149e-14
5.880e-01,6.305e-14
5.912e-01,9.557e-14
5.943e-01,1.445e-13
5.974e-01,2.179e-13
6.005e-01,3.279e-13
6.036e-01,4.921e-13
6.067e-01,7.369e-13
6.098e-01,1.101e-12
6.129e-01,1.640e-12
6.160e-01,2.438e-12
6.191e-01,3.616e-12
6.222e-01,5.351e-12
6.254e-01,7.899e-12
6.285e-01,1.163e-11
6.316e-01,1.710e-11
6.347e-01,2.507e-11
6.378e-01,3.667e-11
6.409e-01,5.353e-11
6.440e-01,7.797e-11
6.471e-01,1.133e-10
6.502e-01,1.643e-10
6.533e-01,2.378e-10
6.564e-01,3.433e-10
6.596e-01,4.946e-10
6.627e-01,7.111e-10
6.658e-01,1.020e-09
6.689e-01,1.461e-09
6.720e-01,2.087e-09
6.751e-01,2.975e-09
6.782e-01,4.232e-09
6.813e-01,6.009e-09
6.844e-01,8.514e-09
6.875e-01,1.204e-08
6.906e-01,1.699e-08
6.938e-01,2.393e-08
6.969e-01,3.363e-08
7.000e-01,4.716e-08
7.031e-01,6.602e-08
7.062e-01,9.224e-08
7.093e-01,1.286e-07
7.124e-01,1.790e-07
7.155e-01,2.485e-07
7.186e-01,3.445e-07
7.217e-01,4.765e-07
7.248e-01,6.579e-07
7.280e-01,9.065e-07
7.311e-01,1.247e-06
7.342e-01,1.711e-06
7.373e-01,2.344e-06
7.404e-01,3.205e-06
7.435e-01,4.373e-06
7.466e-01,5.956e-06
7.497e-01,8.096e-06
7.528e-01,1.098e-05
7.559e-01,1.487e-05
7.590e-01,2.010e-05
7.622e-01,2.711e-05
7.653e-01,3.649e-05
7.684e-01,4.903e-05
7.715e-01,6.575e-05
7.746e-01,8.799e-05
7.777e-01,1.175e-04
7.808e-01,1.567e-04
7.839e-01,2.084e-04
7.870e-01,2.767e-04
7.901e-01,3.667e-04
7.932e-01,4.849e-04
7.964e-01,6.399e-04
7.995e-01,8.428e-04
8.026e-01,1.108e-03
8.057e-01,1.453e-03
8.088e-01,1.902e-03
8.119e-01,2.484e-03
8.150e-01,3.238e-03
8.181e-01,4.211e-03
8.212e-01,5.466e-03
8.243e-01,7.078e-03
8.274e-01,9.146e-03
8.306e-01,1.179e-02
8.337e-01,1.517e-02
8.368e-01,1.947e-02
8.399e-01,2.492e-02
8.430e-01,3.184e-02
8.461e-01,4.057e-02
8.492e-01,5.157e-02
8.523e-01,6.538e-02
8.554e-01,8.269e-02
8.585e-01,1.043e-01
8.616e-01,1.312e-01
8.648e-01,1.646e-01
8.679e-01,2.060e-01
8.710e-01,2.569e-01
8.741e-01,3.196e-01
8.772e-01,3.963e-01
8.803e-01,4.898e-01
8.834e-01,6.035e-01
8.865e-01,7.411e-01
8.896e-01,9.070e-01
8.927e-01,1.106e+00
8.958e-01,1.343e+00
8.990e-01,1.625e+00
9.021e-01,1.959e+00
9.052e-01,2.350e+00
9.083e-01,2.808e+00
9.114e-01,3.338e+00
9.145e-01,3.949e+00
9.176e-01,4.646e+00
9.207e-01,5.437e+00
9.238e-01,6.324e+00
9.269e-01,7.309e+00
9.300e-01,8.390e+00
9.332e-01,9.560e+00
9.363e-01,1.081e+01
9.394e-01,1.211e+01
9.425e-01,1.344e+01
9.456e-01,1.476e+01
9.487e-01,1.603e+01
9.518e-01,1.718e+01
9.549e-01,1.815e+01
9.580e-01,1.886e+01
9.611e-01,1.924e+01
9.642e-01,1.919e+01
9.674e-01,1.867e+01
9.705e-01,1.761e+01
9.736e-01,1.600e+01
9.767e-01,1.388e+01
9.798e-01,1.135e+01
9.829e-01,8.575e+00
9.860e-01,5.801e+00
9.891e-01,3.323e+00
9.922e-01,1.441e+00
9.953e-01,3.534e-01
9.984e-01,1.272e-02


==> anc/03_results/moderate_inf/beta/0_064.csv <==
transmittance,probability_density
3.971e-01,3.458e-31
4.002e-01,6.913e-31
4.032e-01,1.374e-30
4.062e-01,2.718e-30
4.092e-01,5.347e-30
4.123e-01,1.046e-29
4.153e-01,2.037e-29
4.183e-01,3.946e-29
4.213e-01,7.607e-29
4.243e-01,1.459e-28
4.274e-01,2.785e-28
4.304e-01,5.290e-28
4.334e-01,1.000e-27
4.364e-01,1.882e-27
4.395e-01,3.526e-27
4.425e-01,6.576e-27
4.455e-01,1.221e-26
4.485e-01,2.256e-26
4.515e-01,4.152e-26
4.546e-01,7.609e-26
4.576e-01,1.388e-25
4.606e-01,2.523e-25
4.636e-01,4.564e-25
4.666e-01,8.225e-25
4.697e-01,1.476e-24
4.727e-01,2.639e-24
4.757e-01,4.699e-24
4.787e-01,8.334e-24
4.818e-01,1.473e-23
4.848e-01,2.592e-23
4.878e-01,4.545e-23
4.908e-01,7.940e-23
4.938e-01,1.382e-22
4.969e-01,2.397e-22
4.999e-01,4.142e-22
5.029e-01,7.132e-22
5.059e-01,1.224e-21
5.090e-01,2.093e-21
5.120e-01,3.566e-21
5.150e-01,6.056e-21
5.180e-01,1.025e-20
5.210e-01,1.729e-20
5.241e-01,2.907e-20
5.271e-01,4.873e-20
5.301e-01,8.140e-20
5.331e-01,1.356e-19
5.362e-01,2.250e-19
5.392e-01,3.724e-19
5.422e-01,6.143e-19
5.452e-01,1.010e-18
5.482e-01,1.656e-18
5.513e-01,2.708e-18
5.543e-01,4.413e-18
5.573e-01,7.172e-18
5.603e-01,1.162e-17
5.633e-01,1.878e-17
5.664e-01,3.025e-17
5.694e-01,4.859e-17
5.724e-01,7.785e-17
5.754e-01,1.244e-16
5.785e-01,1.981e-16
5.815e-01,3.147e-16
5.845e-01,4.987e-16
5.875e-01,7.880e-16
5.905e-01,1.242e-15
5.936e-01,1.952e-15
5.966e-01,3.060e-15
5.996e-01,4.785e-15
6.026e-01,7.462e-15
6.057e-01,1.161e-14
6.087e-01,1.801e-14
6.117e-01,2.788e-14
6.147e-01,4.304e-14
6.177e-01,6.628e-14
6.208e-01,1.018e-13
6.238e-01,1.560e-13
6.268e-01,2.386e-13
6.298e-01,3.638e-13
6.328e-01,5.535e-13
6.359e-01,8.402e-13
6.389e-01,1.272e-12
6.419e-01,1.922e-12
6.449e-01,2.897e-12
6.480e-01,4.356e-12
6.510e-01,6.536e-12
6.540e-01,9.783e-12
6.570e-01,1.461e-11
6.600e-01,2.177e-11
6.631e-01,3.237e-11
6.661e-01,4.802e-11
6.691e-01,7.107e-11
6.721e-01,1.050e-10
6.752e-01,1.547e-10
6.782e-01,2.275e-10
6.812e-01,3.337e-10
6.842e-01,4.886e-10
6.872e-01,7.139e-10
6.903e-01,1.041e-09
6.933e-01,1.514e-09
6.963e-01,2.198e-09
6.993e-01,3.184e-09
7.024e-01,4.602e-09
7.054e-01,6.638e-09
7.084e-01,9.556e-09
7.114e-01,1.373e-08
7.144e-01,1.968e-08
7.175e-01,2.815e-08
7.205e-01,4.018e-08
7.235e-01,5.725e-08
7.265e-01,8.139e-08
7.295e-01,1.155e-07
7.326e-01,1.635e-07
7.356e-01,2.310e-07
7.386e-01,3.258e-07
7.416e-01,4.585e-07
7.447e-01,6.439e-07
7.477e-01,9.024e-07
7.507e-01,1.262e-06
7.537e-01,1.762e-06
7.567e-01,2.454e-06
7.598e-01,3.412e-06
7.628e-01,4.733e-06
7.658e-01,6.553e-06
7.688e-01,9.055e-06
7.719e-01,1.248e-05
7.749e-01,1.718e-05
7.779e-01,2.359e-05
7.809e-01,3.233e-05
7.839e-01,4.421e-05
7.870e-01,6.033e-05
7.900e-01,8.215e-05
7.930e-01,1.116e-04
7.960e-01,1.514e-04
7.990e-01,2.049e-04
8.021e-01,2.766e-04
8.051e-01,3.727e-04
8.081e-01,5.012e-04
8.111e-01,6.723e-04
8.142e-01,9.000e-04
8.172e-01,1.202e-03
8.202e-01,1.602e-03
8.232e-01,2.130e-03
8.262e-01,2.825e-03
8.293e-01,3.740e-03
8.323e-01,4.938e-03
8.353e-01,6.504e-03
8.383e-01,8.547e-03
8.414e-01,1.120e-02
8.444e-01,1.465e-02
8.474e-01,1.911e-02
8.504e-01,2.486e-02
8.534e-01,3.226e-02
8.565e-01,4.174e-02
8.595e-01,5.387e-02
8.625e-01,6.933e-02
8.655e-01,8.897e-02
8.686e-01,1.138e-01
8.716e-01,1.452e-01
8.746e-01,1.847e-01
8.776e-01,2.342e-01
8.806e-01,2.959e-01
8.837e-01,3.727e-01
8.867e-01,4.677e-01
8.897e-01,5.849e-01
8.927e-01,7.287e-01
8.957e-01,9.044e-01
8.988e-01,1.118e+00
9.018e-01,1.376e+00
9.048e-01,1.686e+00
9.078e-01,2.057e+00
9.109e-01,2.497e+00
9.139e-01,3.016e+00
9.169e-01,3.624e+00
9.199e-01,4.329e+00
9.229e-01,5.140e+00
9.260e-01,6.064e+00
9.290e-01,7.105e+00
9.320e-01,8.263e+00
9.350e-01,9.535e+00
9.381e-01,1.091e+01
9.411e-01,1.236e+01
9.441e-01,1.387e+01
9.471e-01,1.538e+01
9.501e-01,1.685e+01
9.532e-01,1.820e+01
9.562e-01,1.936e+01
9.592e-01,2.022e+01
9.622e-01,2.070e+01
9.652e-01,2.070e+01
9.683e-01,2.014e+01
9.713e-01,1.895e+01
9.743e-01,1.713e+01
9.773e-01,1.473e+01
9.804e-01,1.188e+01
9.834e-01,8.796e+00
9.864e-01,5.780e+00
9.894e-01,3.175e+00
9.924e-01,1.290e+00
9.955e-01,2.835e-01
9.985e-01,7.835e-03


==> anc/03_results/moderate_inf/beta/0_065.csv <==
transmittance,probability_density
4.167e-01,2.927e-33
4.197e-01,6.013e-33
4.226e-01,1.229e-32
4.255e-01,2.499e-32
4.284e-01,5.054e-32
4.314e-01,1.017e-31
4.343e-01,2.037e-31
4.372e-01,4.061e-31
4.401e-01,8.054e-31
4.430e-01,1.590e-30
4.460e-01,3.123e-30
4.489e-01,6.108e-30
4.518e-01,1.189e-29
4.547e-01,2.304e-29
4.577e-01,4.445e-29
4.606e-01,8.537e-29
4.635e-01,1.632e-28
4.664e-01,3.108e-28
4.694e-01,5.893e-28
4.723e-01,1.112e-27
4.752e-01,2.091e-27
4.781e-01,3.916e-27
4.811e-01,7.302e-27
4.840e-01,1.356e-26
4.869e-01,2.509e-26
4.898e-01,4.622e-26
4.927e-01,8.483e-26
4.957e-01,1.551e-25
4.986e-01,2.825e-25
5.015e-01,5.126e-25
5.044e-01,9.267e-25
5.074e-01,1.669e-24
5.103e-01,2.996e-24
5.132e-01,5.356e-24
5.161e-01,9.544e-24
5.191e-01,1.694e-23
5.220e-01,2.998e-23
5.249e-01,5.286e-23
5.278e-01,9.288e-23
5.308e-01,1.627e-22
5.337e-01,2.839e-22
5.366e-01,4.938e-22
5.395e-01,8.562e-22
5.425e-01,1.480e-21
5.454e-01,2.549e-21
5.483e-01,4.377e-21
5.512e-01,7.492e-21
5.541e-01,1.278e-20
5.571e-01,2.175e-20
5.600e-01,3.688e-20
5.629e-01,6.234e-20
5.658e-01,1.051e-19
5.688e-01,1.766e-19
5.717e-01,2.959e-19
5.746e-01,4.943e-19
5.775e-01,8.233e-19
5.805e-01,1.367e-18
5.834e-01,2.265e-18
5.863e-01,3.740e-18
5.892e-01,6.159e-18
5.922e-01,1.011e-17
5.951e-01,1.656e-17
5.980e-01,2.705e-17
6.009e-01,4.406e-17
6.038e-01,7.156e-17
6.068e-01,1.159e-16
6.097e-01,1.873e-16
6.126e-01,3.018e-16
6.155e-01,4.850e-16
6.185e-01,7.774e-16
6.214e-01,1.243e-15
6.243e-01,1.982e-15
6.272e-01,3.153e-15
6.302e-01,5.002e-15
6.331e-01,7.916e-15
6.360e-01,1.250e-14
6.389e-01,1.968e-14
6.419e-01,3.091e-14
6.448e-01,4.844e-14
6.477e-01,7.573e-14
6.506e-01,1.181e-13
6.535e-01,1.837e-13
6.565e-01,2.851e-13
6.594e-01,4.415e-13
6.623e-01,6.819e-13
6.652e-01,1.051e-12
6.682e-01,1.616e-12
6.711e-01,2.478e-12
6.740e-01,3.793e-12
6.769e-01,5.791e-12
6.799e-01,8.821e-12
6.828e-01,1.341e-11
6.857e-01,2.033e-11
6.886e-01,3.076e-11
6.916e-01,4.644e-11
6.945e-01,6.995e-11
6.974e-01,1.051e-10
7.003e-01,1.577e-10
7.033e-01,2.359e-10
7.062e-01,3.522e-10
7.091e-01,5.247e-10
7.120e-01,7.799e-10
7.149e-01,1.157e-09
7.179e-01,1.712e-09
7.208e-01,2.529e-09
7.237e-01,3.726e-09
7.266e-01,5.480e-09
7.296e-01,8.041e-09
7.325e-01,1.177e-08
7.354e-01,1.720e-08
7.383e-01,2.508e-08
7.413e-01,3.648e-08
7.442e-01,5.296e-08
7.471e-01,7.673e-08
7.500e-01,1.109e-07
7.530e-01,1.600e-07
7.559e-01,2.303e-07
7.588e-01,3.308e-07
7.617e-01,4.741e-07
7.646e-01,6.780e-07
7.676e-01,9.677e-07
7.705e-01,1.378e-06
7.734e-01,1.958e-06
7.763e-01,2.777e-06
7.793e-01,3.930e-06
7.822e-01,5.548e-06
7.851e-01,7.817e-06
7.880e-01,1.099e-05
7.910e-01,1.541e-05
7.939e-01,2.157e-05
7.968e-01,3.013e-05
7.997e-01,4.199e-05
8.027e-01,5.838e-05
8.056e-01,8.099e-05
8.085e-01,1.121e-04
8.114e-01,1.548e-04
8.143e-01,2.133e-04
8.173e-01,2.932e-04
8.202e-01,4.021e-04
8.231e-01,5.502e-04
8.260e-01,7.511e-04
8.290e-01,1.023e-03
8.319e-01,1.389e-03
8.348e-01,1.883e-03
8.377e-01,2.545e-03
8.407e-01,3.431e-03
8.436e-01,4.614e-03
8.465e-01,6.188e-03
8.494e-01,8.278e-03
8.524e-01,1.104e-02
8.553e-01,1.469e-02
8.582e-01,1.950e-02
8.611e-01,2.579e-02
8.641e-01,3.403e-02
8.670e-01,4.475e-02
8.699e-01,5.868e-02
8.728e-01,7.670e-02
8.757e-01,9.994e-02
8.787e-01,1.298e-01
8.816e-01,1.680e-01
8.845e-01,2.166e-01
8.874e-01,2.784e-01
8.904e-01,3.564e-01
8.933e-01,4.546e-01
8.962e-01,5.774e-01
8.991e-01,7.304e-01
9.021e-01,9.200e-01
9.050e-01,1.154e+00
9.079e-01,1.440e+00
9.108e-01,1.788e+00
9.138e-01,2.208e+00
9.167e-01,2.713e+00
9.196e-01,3.314e+00
9.225e-01,4.023e+00
9.254e-01,4.852e+00
9.284e-01,5.812e+00
9.313e-01,6.910e+00
9.342e-01,8.150e+00
9.371e-01,9.530e+00
9.401e-01,1.104e+01
9.430e-01,1.266e+01
9.459e-01,1.436e+01
9.488e-01,1.609e+01
9.518e-01,1.779e+01
9.547e-01,1.937e+01
9.576e-01,2.073e+01
9.605e-01,2.177e+01
9.635e-01,2.237e+01
9.664e-01,2.240e+01
9.693e-01,2.177e+01
9.722e-01,2.041e+01
9.751e-01,1.832e+01
9.781e-01,1.557e+01
9.810e-01,1.235e+01
9.839e-01,8.929e+00
9.868e-01,5.671e+00
9.898e-01,2.964e+00
9.927e-01,1.118e+00
9.956e-01,2.161e-01
9.985e-01,4.405e-03


==> anc/03_results/moderate_inf/beta_total_probability/0_001.csv <==
transmittance,probability_density
3.234e-05,3.434e+02
9.702e-05,5.170e+02
1.617e-04,5.911e+02
2.264e-04,6.247e+02
2.911e-04,6.362e+02
3.557e-04,6.342e+02
4.204e-04,6.237e+02
4.851e-04,6.075e+02
5.498e-04,5.878e+02
6.145e-04,5.658e+02
6.791e-04,5.425e+02
7.438e-04,5.185e+02
8.085e-04,4.943e+02
8.732e-04,4.703e+02
9.379e-04,4.467e+02
1.003e-03,4.236e+02
1.067e-03,4.013e+02
1.132e-03,3.797e+02
1.197e-03,3.590e+02
1.261e-03,3.391e+02
1.326e-03,3.201e+02
1.391e-03,3.020e+02
1.455e-03,2.848e+02
1.520e-03,2.684e+02
1.585e-03,2.529e+02
1.649e-03,2.382e+02
1.714e-03,2.243e+02
1.779e-03,2.111e+02
1.843e-03,1.986e+02
1.908e-03,1.869e+02
1.973e-03,1.758e+02
2.037e-03,1.653e+02
2.102e-03,1.554e+02
2.167e-03,1.461e+02
2.231e-03,1.373e+02
2.296e-03,1.290e+02
2.361e-03,1.213e+02
2.426e-03,1.139e+02
2.490e-03,1.071e+02
2.555e-03,1.006e+02
2.620e-03,9.447e+01
2.684e-03,8.873e+01
2.749e-03,8.334e+01
2.814e-03,7.827e+01
2.878e-03,7.350e+01
2.943e-03,6.902e+01
3.008e-03,6.481e+01
3.072e-03,6.086e+01
3.137e-03,5.714e+01
3.202e-03,5.365e+01
3.266e-03,5.037e+01
3.331e-03,4.729e+01
3.396e-03,4.440e+01
3.460e-03,4.168e+01
3.525e-03,3.913e+01
3.590e-03,3.673e+01
3.654e-03,3.448e+01
3.719e-03,3.236e+01
3.784e-03,3.038e+01
3.848e-03,2.852e+01
3.913e-03,2.677e+01
3.978e-03,2.513e+01
4.043e-03,2.359e+01
4.107e-03,2.214e+01
4.172e-03,2.078e+01
4.237e-03,1.950e+01
4.301e-03,1.831e+01
4.366e-03,1.718e+01
4.431e-03,1.613e+01
4.495e-03,1.514e+01
4.560e-03,1.421e+01
4.625e-03,1.334e+01
4.689e-03,1.252e+01
4.754e-03,1.175e+01
4.819e-03,1.103e+01
4.883e-03,1.035e+01
4.948e-03,9.715e+00
5.013e-03,9.118e+00
5.077e-03,8.558e+00
5.142e-03,8.033e+00
5.207e-03,7.540e+00
5.271e-03,7.077e+00
5.336e-03,6.642e+00
5.401e-03,6.234e+00
5.465e-03,5.852e+00
5.530e-03,5.493e+00
5.595e-03,5.155e+00
5.660e-03,4.839e+00
5.724e-03,4.542e+00
5.789e-03,4.263e+00
5.854e-03,4.002e+00
5.918e-03,3.756e+00
5.983e-03,3.525e+00
6.048e-03,3.309e+00
6.112e-03,3.106e+00
6.177e-03,2.916e+00
6.242e-03,2.737e+00
6.306e-03,2.569e+00
6.371e-03,2.411e+00
6.436e-03,2.263e+00
6.500e-03,2.125e+00
6.565e-03,1.994e+00
6.630e-03,1.872e+00
6.694e-03,1.757e+00
6.759e-03,1.649e+00
6.824e-03,1.548e+00
6.888e-03,1.453e+00
6.953e-03,1.364e+00
7.018e-03,1.281e+00
7.082e-03,1.202e+00
7.147e-03,1.129e+00
7.212e-03,1.059e+00
7.277e-03,9.945e-01
7.341e-03,9.335e-01
7.406e-03,8.763e-01
7.471e-03,8.227e-01
7.535e-03,7.723e-01
7.600e-03,7.250e-01
7.665e-03,6.806e-01
7.729e-03,6.389e-01
7.794e-03,5.998e-01
7.859e-03,5.630e-01
7.923e-03,5.286e-01
7.988e-03,4.962e-01
8.053e-03,4.658e-01
8.117e-03,4.373e-01
8.182e-03,4.106e-01
8.247e-03,3.854e-01
8.311e-03,3.618e-01
8.376e-03,3.397e-01
8.441e-03,3.189e-01
8.505e-03,2.994e-01
8.570e-03,2.811e-01
8.635e-03,2.639e-01
8.699e-03,2.477e-01
8.764e-03,2.326e-01
8.829e-03,2.184e-01
8.894e-03,2.050e-01
8.958e-03,1.925e-01
9.023e-03,1.807e-01
9.088e-03,1.697e-01
9.152e-03,1.593e-01
9.217e-03,1.495e-01
9.282e-03,1.404e-01
9.346e-03,1.318e-01
9.411e-03,1.238e-01
9.476e-03,1.162e-01
9.540e-03,1.091e-01
9.605e-03,1.024e-01
9.670e-03,9.616e-02
9.734e-03,9.029e-02
9.799e-03,8.477e-02
9.864e-03,7.959e-02
9.928e-03,7.473e-02
9.993e-03,7.016e-02
1.006e-02,6.588e-02
1.012e-02,6.185e-02
1.019e-02,5.807e-02
1.025e-02,5.453e-02
1.032e-02,5.120e-02
1.038e-02,4.807e-02
1.045e-02,4.513e-02
1.051e-02,4.238e-02
1.058e-02,3.979e-02
1.064e-02,3.736e-02
1.070e-02,3.508e-02
1.077e-02,3.294e-02
1.083e-02,3.093e-02
1.090e-02,2.904e-02
1.096e-02,2.727e-02
1.103e-02,2.560e-02
1.109e-02,2.404e-02
1.116e-02,2.257e-02
1.122e-02,2.119e-02
1.129e-02,1.990e-02
1.135e-02,1.869e-02
1.142e-02,1.755e-02
1.148e-02,1.647e-02
1.155e-02,1.547e-02
1.161e-02,1.453e-02
1.167e-02,1.364e-02
1.174e-02,1.281e-02
1.180e-02,1.203e-02
1.187e-02,1.129e-02
1.193e-02,1.060e-02
1.200e-02,9.956e-03
1.206e-02,9.349e-03
1.213e-02,8.779e-03
1.219e-02,8.243e-03
1.226e-02,7.740e-03
1.232e-02,7.268e-03
1.239e-02,6.825e-03
1.245e-02,6.409e-03
1.252e-02,6.018e-03
1.258e-02,5.651e-03
1.264e-02,5.306e-03
1.271e-02,4.983e-03
1.277e-02,4.679e-03
1.284e-02,4.393e-03
1.290e-02,4.126e-03


==> anc/03_results/moderate_inf/beta_total_probability/0_002.csv <==
transmittance,probability_density
1.193e-04,8.160e+01
3.580e-04,1.277e+02
5.966e-04,1.487e+02
8.353e-04,1.592e+02
1.074e-03,1.637e+02
1.313e-03,1.645e+02
1.551e-03,1.628e+02
1.790e-03,1.596e+02
2.028e-03,1.553e+02
2.267e-03,1.502e+02
2.506e-03,1.447e+02
2.744e-03,1.389e+02
2.983e-03,1.329e+02
3.222e-03,1.270e+02
3.460e-03,1.210e+02
3.699e-03,1.152e+02
3.938e-03,1.095e+02
4.176e-03,1.039e+02
4.415e-03,9.855e+01
4.654e-03,9.338e+01
4.892e-03,8.841e+01
5.131e-03,8.365e+01
5.370e-03,7.910e+01
5.608e-03,7.475e+01
5.847e-03,7.062e+01
6.085e-03,6.668e+01
6.324e-03,6.294e+01
6.563e-03,5.938e+01
6.801e-03,5.602e+01
7.040e-03,5.282e+01
7.279e-03,4.980e+01
7.517e-03,4.694e+01
7.756e-03,4.423e+01
7.995e-03,4.167e+01
8.233e-03,3.925e+01
8.472e-03,3.697e+01
8.711e-03,3.481e+01
8.949e-03,3.278e+01
9.188e-03,3.086e+01
9.426e-03,2.905e+01
9.665e-03,2.734e+01
9.904e-03,2.573e+01
1.014e-02,2.421e+01
1.038e-02,2.278e+01
1.062e-02,2.144e+01
1.086e-02,2.017e+01
1.110e-02,1.897e+01
1.134e-02,1.785e+01
1.157e-02,1.679e+01
1.181e-02,1.579e+01
1.205e-02,1.485e+01
1.229e-02,1.396e+01
1.253e-02,1.313e+01
1.277e-02,1.235e+01
1.301e-02,1.161e+01
1.324e-02,1.092e+01
1.348e-02,1.027e+01
1.372e-02,9.652e+00
1.396e-02,9.075e+00
1.420e-02,8.532e+00
1.444e-02,8.021e+00
1.468e-02,7.540e+00
1.492e-02,7.088e+00
1.515e-02,6.663e+00
1.539e-02,6.263e+00
1.563e-02,5.888e+00
1.587e-02,5.534e+00
1.611e-02,5.202e+00
1.635e-02,4.889e+00
1.659e-02,4.595e+00
1.682e-02,4.319e+00
1.706e-02,4.059e+00
1.730e-02,3.815e+00
1.754e-02,3.586e+00
1.778e-02,3.370e+00
1.802e-02,3.167e+00
1.826e-02,2.976e+00
1.849e-02,2.797e+00
1.873e-02,2.629e+00
1.897e-02,2.470e+00
1.921e-02,2.321e+00
1.945e-02,2.181e+00
1.969e-02,2.050e+00
1.993e-02,1.926e+00
2.017e-02,1.810e+00
2.040e-02,1.701e+00
2.064e-02,1.598e+00
2.088e-02,1.502e+00
2.112e-02,1.411e+00
2.136e-02,1.326e+00
2.160e-02,1.246e+00
2.184e-02,1.171e+00
2.207e-02,1.100e+00
2.231e-02,1.034e+00
2.255e-02,9.711e-01
2.279e-02,9.124e-01
2.303e-02,8.573e-01
2.327e-02,8.055e-01
2.351e-02,7.568e-01
2.375e-02,7.110e-01
2.398e-02,6.680e-01
2.422e-02,6.276e-01
2.446e-02,5.897e-01
2.470e-02,5.540e-01
2.494e-02,5.205e-01
2.518e-02,4.890e-01
2.542e-02,4.594e-01
2.565e-02,4.316e-01
2.589e-02,4.055e-01
2.613e-02,3.809e-01
2.637e-02,3.579e-01
2.661e-02,3.362e-01
2.685e-02,3.158e-01
2.709e-02,2.967e-01
2.732e-02,2.787e-01
2.756e-02,2.618e-01
2.780e-02,2.460e-01
2.804e-02,2.311e-01
2.828e-02,2.171e-01
2.852e-02,2.039e-01
2.876e-02,1.915e-01
2.900e-02,1.799e-01
2.923e-02,1.690e-01
2.947e-02,1.588e-01
2.971e-02,1.491e-01
2.995e-02,1.401e-01
3.019e-02,1.316e-01
3.043e-02,1.236e-01
3.067e-02,1.161e-01
3.090e-02,1.091e-01
3.114e-02,1.024e-01
3.138e-02,9.622e-02
3.162e-02,9.037e-02
3.186e-02,8.489e-02
3.210e-02,7.973e-02
3.234e-02,7.489e-02
3.258e-02,7.034e-02
3.281e-02,6.607e-02
3.305e-02,6.205e-02
3.329e-02,5.828e-02
3.353e-02,5.474e-02
3.377e-02,5.141e-02
3.401e-02,4.829e-02
3.425e-02,4.535e-02
3.448e-02,4.259e-02
3.472e-02,4.000e-02
3.496e-02,3.757e-02
3.520e-02,3.528e-02
3.544e-02,3.314e-02
3.568e-02,3.112e-02
3.592e-02,2.923e-02
3.615e-02,2.745e-02
3.639e-02,2.578e-02
3.663e-02,2.421e-02
3.687e-02,2.273e-02
3.711e-02,2.135e-02
3.735e-02,2.005e-02
3.759e-02,1.883e-02
3.783e-02,1.768e-02
3.806e-02,1.660e-02
3.830e-02,1.559e-02
3.854e-02,1.464e-02
3.878e-02,1.375e-02
3.902e-02,1.291e-02
3.926e-02,1.212e-02
3.950e-02,1.138e-02
3.973e-02,1.069e-02
3.997e-02,1.004e-02
4.021e-02,9.425e-03
4.045e-02,8.850e-03
4.069e-02,8.309e-03
4.093e-02,7.802e-03
4.117e-02,7.326e-03
4.140e-02,6.879e-03
4.164e-02,6.459e-03
4.188e-02,6.064e-03
4.212e-02,5.694e-03
4.236e-02,5.346e-03
4.260e-02,5.019e-03
4.284e-02,4.713e-03
4.308e-02,4.425e-03
4.331e-02,4.154e-03
4.355e-02,3.900e-03
4.379e-02,3.662e-03
4.403e-02,3.438e-03
4.427e-02,3.227e-03
4.451e-02,3.030e-03
4.475e-02,2.845e-03
4.498e-02,2.671e-03
4.522e-02,2.507e-03
4.546e-02,2.354e-03
4.570e-02,2.210e-03
4.594e-02,2.074e-03
4.618e-02,1.947e-03
4.642e-02,1.828e-03
4.666e-02,1.716e-03
4.689e-02,1.611e-03
4.713e-02,1.512e-03
4.737e-02,1.419e-03
4.761e-02,1.332e-03


==> anc/03_results/moderate_inf/beta_total_probability/0_003.csv <==
transmittance,probability_density
2.464e-04,3.307e+01
7.393e-04,5.448e+01
1.232e-03,6.500e+01
1.725e-03,7.072e+01
2.218e-03,7.366e+01
2.711e-03,7.481e+01
3.204e-03,7.475e+01
3.696e-03,7.385e+01
4.189e-03,7.237e+01
4.682e-03,7.048e+01
5.175e-03,6.831e+01
5.668e-03,6.595e+01
6.161e-03,6.348e+01
6.654e-03,6.094e+01
7.146e-03,5.837e+01
7.639e-03,5.582e+01
8.132e-03,5.329e+01
8.625e-03,5.081e+01
9.118e-03,4.838e+01
9.611e-03,4.603e+01
1.010e-02,4.375e+01
1.060e-02,4.155e+01
1.109e-02,3.943e+01
1.158e-02,3.740e+01
1.207e-02,3.545e+01
1.257e-02,3.359e+01
1.306e-02,3.181e+01
1.355e-02,3.011e+01
1.405e-02,2.849e+01
1.454e-02,2.695e+01
1.503e-02,2.548e+01
1.552e-02,2.409e+01
1.602e-02,2.277e+01
1.651e-02,2.151e+01
1.700e-02,2.032e+01
1.750e-02,1.919e+01
1.799e-02,1.812e+01
1.848e-02,1.711e+01
1.897e-02,1.615e+01
1.947e-02,1.524e+01
1.996e-02,1.438e+01
2.045e-02,1.356e+01
2.095e-02,1.280e+01
2.144e-02,1.207e+01
2.193e-02,1.138e+01
2.242e-02,1.073e+01
2.292e-02,1.012e+01
2.341e-02,9.541e+00
2.390e-02,8.994e+00
2.440e-02,8.478e+00
2.489e-02,7.990e+00
2.538e-02,7.531e+00
2.587e-02,7.096e+00
2.637e-02,6.687e+00
2.686e-02,6.301e+00
2.735e-02,5.936e+00
2.785e-02,5.592e+00
2.834e-02,5.268e+00
2.883e-02,4.962e+00
2.932e-02,4.674e+00
2.982e-02,4.402e+00
3.031e-02,4.146e+00
3.080e-02,3.905e+00
3.130e-02,3.677e+00
3.179e-02,3.463e+00
3.228e-02,3.260e+00
3.277e-02,3.070e+00
3.327e-02,2.890e+00
3.376e-02,2.721e+00
3.425e-02,2.562e+00
3.475e-02,2.412e+00
3.524e-02,2.270e+00
3.573e-02,2.137e+00
3.622e-02,2.012e+00
3.672e-02,1.893e+00
3.721e-02,1.782e+00
3.770e-02,1.677e+00
3.820e-02,1.578e+00
3.869e-02,1.485e+00
3.918e-02,1.398e+00
3.967e-02,1.316e+00
4.017e-02,1.238e+00
4.066e-02,1.165e+00
4.115e-02,1.096e+00
4.165e-02,1.031e+00
4.214e-02,9.703e-01
4.263e-02,9.129e-01
4.312e-02,8.588e-01
4.362e-02,8.080e-01
4.411e-02,7.601e-01
4.460e-02,7.150e-01
4.510e-02,6.726e-01
4.559e-02,6.327e-01
4.608e-02,5.951e-01
4.657e-02,5.598e-01
4.707e-02,5.265e-01
4.756e-02,4.952e-01
4.805e-02,4.658e-01
4.855e-02,4.380e-01
4.904e-02,4.120e-01
4.953e-02,3.874e-01
5.002e-02,3.643e-01
5.052e-02,3.426e-01
5.101e-02,3.222e-01
5.150e-02,3.030e-01
5.200e-02,2.849e-01
5.249e-02,2.679e-01
5.298e-02,2.519e-01
5.347e-02,2.368e-01
5.397e-02,2.226e-01
5.446e-02,2.093e-01
5.495e-02,1.968e-01
5.545e-02,1.850e-01
5.594e-02,1.739e-01
5.643e-02,1.635e-01
5.692e-02,1.537e-01
5.742e-02,1.445e-01
5.791e-02,1.358e-01
5.840e-02,1.277e-01
5.890e-02,1.200e-01
5.939e-02,1.128e-01
5.988e-02,1.060e-01
6.037e-02,9.962e-02
6.087e-02,9.363e-02
6.136e-02,8.799e-02
6.185e-02,8.269e-02
6.235e-02,7.771e-02
6.284e-02,7.303e-02
6.333e-02,6.862e-02
6.382e-02,6.448e-02
6.432e-02,6.059e-02
6.481e-02,5.693e-02
6.530e-02,5.350e-02
6.580e-02,5.026e-02
6.629e-02,4.723e-02
6.678e-02,4.437e-02
6.727e-02,4.168e-02
6.777e-02,3.916e-02
6.826e-02,3.679e-02
6.875e-02,3.456e-02
6.925e-02,3.247e-02
6.974e-02,3.050e-02
7.023e-02,2.865e-02
7.072e-02,2.691e-02
7.122e-02,2.528e-02
7.171e-02,2.374e-02
7.220e-02,2.230e-02
7.270e-02,2.094e-02
7.319e-02,1.967e-02
7.368e-02,1.847e-02
7.417e-02,1.735e-02
7.467e-02,1.629e-02
7.516e-02,1.530e-02
7.565e-02,1.437e-02
7.615e-02,1.349e-02
7.664e-02,1.267e-02
7.713e-02,1.190e-02
7.762e-02,1.117e-02
7.812e-02,1.049e-02
7.861e-02,9.847e-03
7.910e-02,9.245e-03
7.960e-02,8.680e-03
8.009e-02,8.149e-03
8.058e-02,7.650e-03
8.107e-02,7.182e-03
8.157e-02,6.742e-03
8.206e-02,6.328e-03
8.255e-02,5.940e-03
8.305e-02,5.576e-03
8.354e-02,5.234e-03
8.403e-02,4.913e-03
8.452e-02,4.611e-03
8.502e-02,4.328e-03
8.551e-02,4.062e-03
8.600e-02,3.812e-03
8.650e-02,3.577e-03
8.699e-02,3.357e-03
8.748e-02,3.150e-03
8.797e-02,2.956e-03
8.847e-02,2.774e-03
8.896e-02,2.603e-03
8.945e-02,2.442e-03
8.995e-02,2.292e-03
9.044e-02,2.150e-03
9.093e-02,2.017e-03
9.142e-02,1.893e-03
9.192e-02,1.776e-03
9.241e-02,1.666e-03
9.290e-02,1.563e-03
9.340e-02,1.466e-03
9.389e-02,1.375e-03
9.438e-02,1.290e-03
9.487e-02,1.210e-03
9.537e-02,1.135e-03
9.586e-02,1.065e-03
9.635e-02,9.985e-04
9.685e-02,9.364e-04
9.734e-02,8.783e-04
9.783e-02,8.237e-04
9.832e-02,7.724e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_004.csv <==
transmittance,probability_density
4.103e-04,1.547e+01
1.231e-03,2.742e+01
2.052e-03,3.385e+01
2.872e-03,3.766e+01
3.693e-03,3.990e+01
4.513e-03,4.110e+01
5.334e-03,4.156e+01
6.155e-03,4.150e+01
6.975e-03,4.106e+01
7.796e-03,4.034e+01
8.616e-03,3.941e+01
9.437e-03,3.834e+01
1.026e-02,3.717e+01
1.108e-02,3.593e+01
1.190e-02,3.464e+01
1.272e-02,3.332e+01
1.354e-02,3.200e+01
1.436e-02,3.069e+01
1.518e-02,2.938e+01
1.600e-02,2.810e+01
1.682e-02,2.685e+01
1.764e-02,2.563e+01
1.846e-02,2.444e+01
1.928e-02,2.329e+01
2.010e-02,2.218e+01
2.093e-02,2.111e+01
2.175e-02,2.008e+01
2.257e-02,1.908e+01
2.339e-02,1.813e+01
2.421e-02,1.722e+01
2.503e-02,1.635e+01
2.585e-02,1.552e+01
2.667e-02,1.472e+01
2.749e-02,1.396e+01
2.831e-02,1.324e+01
2.913e-02,1.255e+01
2.995e-02,1.189e+01
3.077e-02,1.127e+01
3.159e-02,1.067e+01
3.241e-02,1.010e+01
3.323e-02,9.566e+00
3.405e-02,9.055e+00
3.488e-02,8.569e+00
3.570e-02,8.108e+00
3.652e-02,7.671e+00
3.734e-02,7.256e+00
3.816e-02,6.862e+00
3.898e-02,6.489e+00
3.980e-02,6.135e+00
4.062e-02,5.800e+00
4.144e-02,5.482e+00
4.226e-02,5.181e+00
4.308e-02,4.896e+00
4.390e-02,4.626e+00
4.472e-02,4.371e+00
4.554e-02,4.129e+00
4.636e-02,3.900e+00
4.718e-02,3.683e+00
4.801e-02,3.478e+00
4.883e-02,3.285e+00
4.965e-02,3.101e+00
5.047e-02,2.928e+00
5.129e-02,2.764e+00
5.211e-02,2.609e+00
5.293e-02,2.463e+00
5.375e-02,2.324e+00
5.457e-02,2.193e+00
5.539e-02,2.070e+00
5.621e-02,1.953e+00
5.703e-02,1.843e+00
5.785e-02,1.738e+00
5.867e-02,1.640e+00
5.949e-02,1.547e+00
6.031e-02,1.459e+00
6.113e-02,1.376e+00
6.196e-02,1.298e+00
6.278e-02,1.224e+00
6.360e-02,1.154e+00
6.442e-02,1.088e+00
6.524e-02,1.026e+00
6.606e-02,9.669e-01
6.688e-02,9.115e-01
6.770e-02,8.592e-01
6.852e-02,8.099e-01
6.934e-02,7.633e-01
7.016e-02,7.194e-01
7.098e-02,6.779e-01
7.180e-02,6.388e-01
7.262e-02,6.020e-01
7.344e-02,5.672e-01
7.426e-02,5.344e-01
7.508e-02,5.034e-01
7.591e-02,4.743e-01
7.673e-02,4.468e-01
7.755e-02,4.208e-01
7.837e-02,3.964e-01
7.919e-02,3.733e-01
8.001e-02,3.516e-01
8.083e-02,3.311e-01
8.165e-02,3.118e-01
8.247e-02,2.936e-01
8.329e-02,2.764e-01
8.411e-02,2.602e-01
8.493e-02,2.450e-01
8.575e-02,2.306e-01
8.657e-02,2.171e-01
8.739e-02,2.044e-01
8.821e-02,1.924e-01
8.904e-02,1.811e-01
8.986e-02,1.704e-01
9.068e-02,1.604e-01
9.150e-02,1.509e-01
9.232e-02,1.420e-01
9.314e-02,1.336e-01
9.396e-02,1.257e-01
9.478e-02,1.183e-01
9.560e-02,1.113e-01
9.642e-02,1.047e-01
9.724e-02,9.846e-02
9.806e-02,9.262e-02
9.888e-02,8.711e-02
9.970e-02,8.193e-02
1.005e-01,7.705e-02
1.013e-01,7.246e-02
1.022e-01,6.814e-02
1.030e-01,6.407e-02
1.038e-01,6.025e-02
1.046e-01,5.665e-02
1.054e-01,5.326e-02
1.063e-01,5.007e-02
1.071e-01,4.707e-02
1.079e-01,4.424e-02
1.087e-01,4.159e-02
1.096e-01,3.909e-02
1.104e-01,3.674e-02
1.112e-01,3.452e-02
1.120e-01,3.244e-02
1.128e-01,3.049e-02
1.137e-01,2.865e-02
1.145e-01,2.692e-02
1.153e-01,2.529e-02
1.161e-01,2.376e-02
1.169e-01,2.232e-02
1.178e-01,2.097e-02
1.186e-01,1.970e-02
1.194e-01,1.850e-02
1.202e-01,1.738e-02
1.210e-01,1.632e-02
1.219e-01,1.533e-02
1.227e-01,1.439e-02
1.235e-01,1.352e-02
1.243e-01,1.269e-02
1.251e-01,1.192e-02
1.260e-01,1.119e-02
1.268e-01,1.050e-02
1.276e-01,9.860e-03
1.284e-01,9.255e-03
1.292e-01,8.688e-03
1.301e-01,8.154e-03
1.309e-01,7.653e-03
1.317e-01,7.183e-03
1.325e-01,6.741e-03
1.333e-01,6.325e-03
1.342e-01,5.935e-03
1.350e-01,5.569e-03
1.358e-01,5.225e-03
1.366e-01,4.902e-03
1.375e-01,4.599e-03
1.383e-01,4.314e-03
1.391e-01,4.047e-03
1.399e-01,3.796e-03
1.407e-01,3.560e-03
1.416e-01,3.339e-03
1.424e-01,3.131e-03
1.432e-01,2.936e-03
1.440e-01,2.754e-03
1.448e-01,2.582e-03
1.457e-01,2.421e-03
1.465e-01,2.270e-03
1.473e-01,2.128e-03
1.481e-01,1.995e-03
1.489e-01,1.870e-03
1.498e-01,1.752e-03
1.506e-01,1.643e-03
1.514e-01,1.539e-03
1.522e-01,1.443e-03
1.530e-01,1.352e-03
1.539e-01,1.267e-03
1.547e-01,1.187e-03
1.555e-01,1.112e-03
1.563e-01,1.042e-03
1.571e-01,9.761e-04
1.580e-01,9.144e-04
1.588e-01,8.565e-04
1.596e-01,8.023e-04
1.604e-01,7.514e-04
1.612e-01,7.037e-04
1.621e-01,6.590e-04
1.629e-01,6.171e-04
1.637e-01,5.779e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_005.csv <==
transmittance,probability_density
5.882e-04,8.195e+00
1.765e-03,1.571e+01
2.941e-03,2.015e+01
4.118e-03,2.300e+01
5.294e-03,2.486e+01
6.470e-03,2.601e+01
7.647e-03,2.666e+01
8.823e-03,2.693e+01
1.000e-02,2.692e+01
1.118e-02,2.670e+01
1.235e-02,2.631e+01
1.353e-02,2.579e+01
1.471e-02,2.519e+01
1.588e-02,2.451e+01
1.706e-02,2.378e+01
1.823e-02,2.302e+01
1.941e-02,2.223e+01
2.059e-02,2.144e+01
2.176e-02,2.063e+01
2.294e-02,1.984e+01
2.412e-02,1.904e+01
2.529e-02,1.826e+01
2.647e-02,1.750e+01
2.765e-02,1.675e+01
2.882e-02,1.602e+01
3.000e-02,1.531e+01
3.118e-02,1.462e+01
3.235e-02,1.395e+01
3.353e-02,1.331e+01
3.471e-02,1.269e+01
3.588e-02,1.209e+01
3.706e-02,1.152e+01
3.823e-02,1.097e+01
3.941e-02,1.044e+01
4.059e-02,9.932e+00
4.176e-02,9.446e+00
4.294e-02,8.980e+00
4.412e-02,8.536e+00
4.529e-02,8.110e+00
4.647e-02,7.704e+00
4.765e-02,7.316e+00
4.882e-02,6.946e+00
5.000e-02,6.594e+00
5.118e-02,6.257e+00
5.235e-02,5.937e+00
5.353e-02,5.631e+00
5.470e-02,5.341e+00
5.588e-02,5.064e+00
5.706e-02,4.801e+00
5.823e-02,4.551e+00
5.941e-02,4.313e+00
6.059e-02,4.087e+00
6.176e-02,3.872e+00
6.294e-02,3.668e+00
6.412e-02,3.474e+00
6.529e-02,3.289e+00
6.647e-02,3.114e+00
6.765e-02,2.948e+00
6.882e-02,2.791e+00
7.000e-02,2.641e+00
7.118e-02,2.500e+00
7.235e-02,2.365e+00
7.353e-02,2.238e+00
7.470e-02,2.117e+00
7.588e-02,2.002e+00
7.706e-02,1.894e+00
7.823e-02,1.791e+00
7.941e-02,1.693e+00
8.059e-02,1.601e+00
8.176e-02,1.513e+00
8.294e-02,1.430e+00
8.412e-02,1.352e+00
8.529e-02,1.277e+00
8.647e-02,1.207e+00
8.765e-02,1.141e+00
8.882e-02,1.077e+00
9.000e-02,1.018e+00
9.117e-02,9.614e-01
9.235e-02,9.080e-01
9.353e-02,8.575e-01
9.470e-02,8.097e-01
9.588e-02,7.645e-01
9.706e-02,7.217e-01
9.823e-02,6.813e-01
9.941e-02,6.431e-01
1.006e-01,6.070e-01
1.018e-01,5.728e-01
1.029e-01,5.406e-01
1.041e-01,5.100e-01
1.053e-01,4.812e-01
1.065e-01,4.540e-01
1.076e-01,4.282e-01
1.088e-01,4.039e-01
1.100e-01,3.810e-01
1.112e-01,3.593e-01
1.124e-01,3.388e-01
1.135e-01,3.194e-01
1.147e-01,3.012e-01
1.159e-01,2.839e-01
1.171e-01,2.676e-01
1.182e-01,2.523e-01
1.194e-01,2.378e-01
1.206e-01,2.241e-01
1.218e-01,2.111e-01
1.229e-01,1.989e-01
1.241e-01,1.874e-01
1.253e-01,1.766e-01
1.265e-01,1.663e-01
1.276e-01,1.567e-01
1.288e-01,1.476e-01
1.300e-01,1.390e-01
1.312e-01,1.309e-01
1.324e-01,1.232e-01
1.335e-01,1.160e-01
1.347e-01,1.092e-01
1.359e-01,1.028e-01
1.371e-01,9.677e-02
1.382e-01,9.108e-02
1.394e-01,8.572e-02
1.406e-01,8.066e-02
1.418e-01,7.590e-02
1.429e-01,7.141e-02
1.441e-01,6.718e-02
1.453e-01,6.320e-02
1.465e-01,5.945e-02
1.476e-01,5.591e-02
1.488e-01,5.259e-02
1.500e-01,4.945e-02
1.512e-01,4.650e-02
1.524e-01,4.372e-02
1.535e-01,4.110e-02
1.547e-01,3.864e-02
1.559e-01,3.632e-02
1.571e-01,3.414e-02
1.582e-01,3.208e-02
1.594e-01,3.015e-02
1.606e-01,2.833e-02
1.618e-01,2.662e-02
1.629e-01,2.501e-02
1.641e-01,2.349e-02
1.653e-01,2.207e-02
1.665e-01,2.073e-02
1.676e-01,1.947e-02
1.688e-01,1.828e-02
1.700e-01,1.717e-02
1.712e-01,1.612e-02
1.723e-01,1.513e-02
1.735e-01,1.420e-02
1.747e-01,1.333e-02
1.759e-01,1.251e-02
1.771e-01,1.174e-02
1.782e-01,1.102e-02
1.794e-01,1.034e-02
1.806e-01,9.703e-03
1.818e-01,9.103e-03
1.829e-01,8.539e-03
1.841e-01,8.010e-03
1.853e-01,7.513e-03
1.865e-01,7.045e-03
1.876e-01,6.607e-03
1.888e-01,6.195e-03
1.900e-01,5.808e-03
1.912e-01,5.445e-03
1.923e-01,5.104e-03
1.935e-01,4.784e-03
1.947e-01,4.484e-03
1.959e-01,4.202e-03
1.971e-01,3.937e-03
1.982e-01,3.689e-03
1.994e-01,3.456e-03
2.006e-01,3.238e-03
2.018e-01,3.033e-03
2.029e-01,2.841e-03
2.041e-01,2.660e-03
2.053e-01,2.491e-03
2.065e-01,2.333e-03
2.076e-01,2.184e-03
2.088e-01,2.045e-03
2.100e-01,1.914e-03
2.112e-01,1.791e-03
2.123e-01,1.677e-03
2.135e-01,1.569e-03
2.147e-01,1.468e-03
2.159e-01,1.374e-03
2.171e-01,1.285e-03
2.182e-01,1.202e-03
2.194e-01,1.124e-03
2.206e-01,1.052e-03
2.218e-01,9.834e-04
2.229e-01,9.196e-04
2.241e-01,8.598e-04
2.253e-01,8.038e-04
2.265e-01,7.514e-04
2.276e-01,7.024e-04
2.288e-01,6.564e-04
2.300e-01,6.135e-04
2.312e-01,5.732e-04
2.323e-01,5.356e-04
2.335e-01,5.004e-04
2.347e-01,4.674e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_006.csv <==
transmittance,probability_density
8.005e-04,4.477e+00
2.402e-03,9.438e+00
4.003e-03,1.263e+01
5.604e-03,1.483e+01
7.205e-03,1.635e+01
8.806e-03,1.739e+01
1.041e-02,1.807e+01
1.201e-02,1.847e+01
1.361e-02,1.865e+01
1.521e-02,1.866e+01
1.681e-02,1.855e+01
1.841e-02,1.832e+01
2.001e-02,1.802e+01
2.161e-02,1.765e+01
2.322e-02,1.723e+01
2.482e-02,1.677e+01
2.642e-02,1.629e+01
2.802e-02,1.578e+01
2.962e-02,1.527e+01
3.122e-02,1.474e+01
3.282e-02,1.422e+01
3.442e-02,1.369e+01
3.602e-02,1.317e+01
3.762e-02,1.265e+01
3.923e-02,1.215e+01
4.083e-02,1.165e+01
4.243e-02,1.117e+01
4.403e-02,1.069e+01
4.563e-02,1.023e+01
4.723e-02,9.785e+00
4.883e-02,9.353e+00
5.043e-02,8.934e+00
5.203e-02,8.530e+00
5.364e-02,8.141e+00
5.524e-02,7.765e+00
5.684e-02,7.404e+00
5.844e-02,7.057e+00
6.004e-02,6.723e+00
6.164e-02,6.403e+00
6.324e-02,6.096e+00
6.484e-02,5.802e+00
6.644e-02,5.520e+00
6.804e-02,5.250e+00
6.965e-02,4.992e+00
7.125e-02,4.746e+00
7.285e-02,4.510e+00
7.445e-02,4.285e+00
7.605e-02,4.070e+00
7.765e-02,3.865e+00
7.925e-02,3.670e+00
8.085e-02,3.483e+00
8.245e-02,3.306e+00
8.406e-02,3.137e+00
8.566e-02,2.975e+00
8.726e-02,2.822e+00
8.886e-02,2.676e+00
9.046e-02,2.537e+00
9.206e-02,2.405e+00
9.366e-02,2.279e+00
9.526e-02,2.159e+00
9.686e-02,2.046e+00
9.846e-02,1.938e+00
1.001e-01,1.835e+00
1.017e-01,1.738e+00
1.033e-01,1.645e+00
1.049e-01,1.557e+00
1.065e-01,1.474e+00
1.081e-01,1.395e+00
1.097e-01,1.320e+00
1.113e-01,1.248e+00
1.129e-01,1.181e+00
1.145e-01,1.117e+00
1.161e-01,1.056e+00
1.177e-01,9.983e-01
1.193e-01,9.437e-01
1.209e-01,8.920e-01
1.225e-01,8.429e-01
1.241e-01,7.965e-01
1.257e-01,7.525e-01
1.273e-01,7.109e-01
1.289e-01,6.714e-01
1.305e-01,6.341e-01
1.321e-01,5.987e-01
1.337e-01,5.653e-01
1.353e-01,5.336e-01
1.369e-01,5.037e-01
1.385e-01,4.754e-01
1.401e-01,4.486e-01
1.417e-01,4.232e-01
1.433e-01,3.993e-01
1.449e-01,3.766e-01
1.465e-01,3.552e-01
1.481e-01,3.349e-01
1.497e-01,3.158e-01
1.513e-01,2.977e-01
1.529e-01,2.807e-01
1.545e-01,2.645e-01
1.561e-01,2.493e-01
1.577e-01,2.349e-01
1.593e-01,2.213e-01
1.609e-01,2.085e-01
1.625e-01,1.964e-01
1.641e-01,1.850e-01
1.657e-01,1.742e-01
1.673e-01,1.640e-01
1.689e-01,1.544e-01
1.705e-01,1.453e-01
1.721e-01,1.368e-01
1.737e-01,1.287e-01
1.753e-01,1.211e-01
1.769e-01,1.140e-01
1.785e-01,1.072e-01
1.801e-01,1.008e-01
1.817e-01,9.484e-02
1.833e-01,8.918e-02
1.849e-01,8.385e-02
1.865e-01,7.883e-02
1.881e-01,7.410e-02
1.897e-01,6.964e-02
1.913e-01,6.545e-02
1.929e-01,6.150e-02
1.945e-01,5.778e-02
1.961e-01,5.428e-02
1.977e-01,5.098e-02
1.993e-01,4.788e-02
2.009e-01,4.496e-02
2.025e-01,4.221e-02
2.041e-01,3.963e-02
2.057e-01,3.720e-02
2.073e-01,3.491e-02
2.089e-01,3.276e-02
2.105e-01,3.074e-02
2.121e-01,2.884e-02
2.137e-01,2.705e-02
2.153e-01,2.537e-02
2.169e-01,2.379e-02
2.185e-01,2.231e-02
2.201e-01,2.091e-02
2.217e-01,1.960e-02
2.233e-01,1.837e-02
2.249e-01,1.722e-02
2.265e-01,1.614e-02
2.281e-01,1.512e-02
2.298e-01,1.416e-02
2.314e-01,1.326e-02
2.330e-01,1.242e-02
2.346e-01,1.163e-02
2.362e-01,1.089e-02
2.378e-01,1.019e-02
2.394e-01,9.541e-03
2.410e-01,8.929e-03
2.426e-01,8.355e-03
2.442e-01,7.817e-03
2.458e-01,7.312e-03
2.474e-01,6.839e-03
2.490e-01,6.396e-03
2.506e-01,5.981e-03
2.522e-01,5.591e-03
2.538e-01,5.227e-03
2.554e-01,4.885e-03
2.570e-01,4.565e-03
2.586e-01,4.266e-03
2.602e-01,3.985e-03
2.618e-01,3.722e-03
2.634e-01,3.477e-03
2.650e-01,3.247e-03
2.666e-01,3.031e-03
2.682e-01,2.830e-03
2.698e-01,2.641e-03
2.714e-01,2.465e-03
2.730e-01,2.300e-03
2.746e-01,2.146e-03
2.762e-01,2.002e-03
2.778e-01,1.867e-03
2.794e-01,1.741e-03
2.810e-01,1.624e-03
2.826e-01,1.514e-03
2.842e-01,1.411e-03
2.858e-01,1.315e-03
2.874e-01,1.225e-03
2.890e-01,1.142e-03
2.906e-01,1.063e-03
2.922e-01,9.904e-04
2.938e-01,9.223e-04
2.954e-01,8.587e-04
2.970e-01,7.994e-04
2.986e-01,7.441e-04
3.002e-01,6.925e-04
3.018e-01,6.443e-04
3.034e-01,5.995e-04
3.050e-01,5.576e-04
3.066e-01,5.186e-04
3.082e-01,4.822e-04
3.098e-01,4.483e-04
3.114e-01,4.167e-04
3.130e-01,3.873e-04
3.146e-01,3.599e-04
3.162e-01,3.344e-04
3.178e-01,3.106e-04
3.194e-01,2.885e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_007.csv <==
transmittance,probability_density
1.027e-03,2.410e+00
3.080e-03,5.674e+00
5.133e-03,8.001e+00
7.186e-03,9.718e+00
9.239e-03,1.099e+01
1.129e-02,1.193e+01
1.335e-02,1.261e+01
1.540e-02,1.307e+01
1.745e-02,1.337e+01
1.950e-02,1.353e+01
2.156e-02,1.358e+01
2.361e-02,1.355e+01
2.566e-02,1.344e+01
2.772e-02,1.327e+01
2.977e-02,1.305e+01
3.182e-02,1.279e+01
3.388e-02,1.251e+01
3.593e-02,1.220e+01
3.798e-02,1.187e+01
4.004e-02,1.153e+01
4.209e-02,1.118e+01
4.414e-02,1.082e+01
4.620e-02,1.046e+01
4.825e-02,1.010e+01
5.030e-02,9.746e+00
5.236e-02,9.391e+00
5.441e-02,9.039e+00
5.646e-02,8.694e+00
5.851e-02,8.354e+00
6.057e-02,8.022e+00
6.262e-02,7.698e+00
6.467e-02,7.382e+00
6.673e-02,7.074e+00
6.878e-02,6.776e+00
7.083e-02,6.486e+00
7.289e-02,6.206e+00
7.494e-02,5.934e+00
7.699e-02,5.672e+00
7.905e-02,5.420e+00
8.110e-02,5.176e+00
8.315e-02,4.941e+00
8.521e-02,4.715e+00
8.726e-02,4.498e+00
8.931e-02,4.289e+00
9.137e-02,4.088e+00
9.342e-02,3.896e+00
9.547e-02,3.711e+00
9.752e-02,3.535e+00
9.958e-02,3.365e+00
1.016e-01,3.203e+00
1.037e-01,3.047e+00
1.057e-01,2.899e+00
1.078e-01,2.757e+00
1.098e-01,2.621e+00
1.119e-01,2.491e+00
1.139e-01,2.367e+00
1.160e-01,2.249e+00
1.181e-01,2.136e+00
1.201e-01,2.029e+00
1.222e-01,1.926e+00
1.242e-01,1.828e+00
1.263e-01,1.735e+00
1.283e-01,1.646e+00
1.304e-01,1.561e+00
1.324e-01,1.480e+00
1.345e-01,1.404e+00
1.365e-01,1.331e+00
1.386e-01,1.261e+00
1.406e-01,1.195e+00
1.427e-01,1.132e+00
1.447e-01,1.072e+00
1.468e-01,1.016e+00
1.489e-01,9.616e-01
1.509e-01,9.103e-01
1.530e-01,8.615e-01
1.550e-01,8.153e-01
1.571e-01,7.713e-01
1.591e-01,7.296e-01
1.612e-01,6.901e-01
1.632e-01,6.525e-01
1.653e-01,6.169e-01
1.673e-01,5.831e-01
1.694e-01,5.511e-01
1.714e-01,5.207e-01
1.735e-01,4.920e-01
1.755e-01,4.647e-01
1.776e-01,4.389e-01
1.797e-01,4.144e-01
1.817e-01,3.912e-01
1.838e-01,3.693e-01
1.858e-01,3.485e-01
1.879e-01,3.288e-01
1.899e-01,3.102e-01
1.920e-01,2.926e-01
1.940e-01,2.759e-01
1.961e-01,2.602e-01
1.981e-01,2.453e-01
2.002e-01,2.312e-01
2.022e-01,2.179e-01
2.043e-01,2.053e-01
2.063e-01,1.934e-01
2.084e-01,1.822e-01
2.104e-01,1.715e-01
2.125e-01,1.615e-01
2.146e-01,1.521e-01
2.166e-01,1.431e-01
2.187e-01,1.347e-01
2.207e-01,1.267e-01
2.228e-01,1.192e-01
2.248e-01,1.121e-01
2.269e-01,1.054e-01
2.289e-01,9.915e-02
2.310e-01,9.320e-02
2.330e-01,8.760e-02
2.351e-01,8.232e-02
2.371e-01,7.734e-02
2.392e-01,7.266e-02
2.412e-01,6.824e-02
2.433e-01,6.408e-02
2.454e-01,6.016e-02
2.474e-01,5.647e-02
2.495e-01,5.300e-02
2.515e-01,4.973e-02
2.536e-01,4.666e-02
2.556e-01,4.377e-02
2.577e-01,4.105e-02
2.597e-01,3.849e-02
2.618e-01,3.608e-02
2.638e-01,3.382e-02
2.659e-01,3.169e-02
2.679e-01,2.969e-02
2.700e-01,2.781e-02
2.720e-01,2.605e-02
2.741e-01,2.439e-02
2.761e-01,2.284e-02
2.782e-01,2.138e-02
2.803e-01,2.001e-02
2.823e-01,1.872e-02
2.844e-01,1.751e-02
2.864e-01,1.638e-02
2.885e-01,1.532e-02
2.905e-01,1.432e-02
2.926e-01,1.338e-02
2.946e-01,1.251e-02
2.967e-01,1.169e-02
2.987e-01,1.092e-02
3.008e-01,1.020e-02
3.028e-01,9.522e-03
3.049e-01,8.889e-03
3.069e-01,8.297e-03
3.090e-01,7.743e-03
3.111e-01,7.224e-03
3.131e-01,6.739e-03
3.152e-01,6.285e-03
3.172e-01,5.860e-03
3.193e-01,5.463e-03
3.213e-01,5.091e-03
3.234e-01,4.744e-03
3.254e-01,4.420e-03
3.275e-01,4.117e-03
3.295e-01,3.833e-03
3.316e-01,3.569e-03
3.336e-01,3.322e-03
3.357e-01,3.091e-03
3.377e-01,2.876e-03
3.398e-01,2.675e-03
3.418e-01,2.488e-03
3.439e-01,2.313e-03
3.460e-01,2.150e-03
3.480e-01,1.998e-03
3.501e-01,1.856e-03
3.521e-01,1.724e-03
3.542e-01,1.601e-03
3.562e-01,1.486e-03
3.583e-01,1.380e-03
3.603e-01,1.280e-03
3.624e-01,1.188e-03
3.644e-01,1.102e-03
3.665e-01,1.022e-03
3.685e-01,9.472e-04
3.706e-01,8.779e-04
3.726e-01,8.135e-04
3.747e-01,7.536e-04
3.768e-01,6.980e-04
3.788e-01,6.462e-04
3.809e-01,5.982e-04
3.829e-01,5.536e-04
3.850e-01,5.122e-04
3.870e-01,4.738e-04
3.891e-01,4.381e-04
3.911e-01,4.050e-04
3.932e-01,3.743e-04
3.952e-01,3.459e-04
3.973e-01,3.195e-04
3.993e-01,2.950e-04
4.014e-01,2.724e-04
4.034e-01,2.514e-04
4.055e-01,2.320e-04
4.076e-01,2.140e-04
4.096e-01,1.973e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_008.csv <==
transmittance,probability_density
1.224e-03,1.348e+00
3.672e-03,3.573e+00
6.120e-03,5.314e+00
8.568e-03,6.683e+00
1.102e-02,7.758e+00
1.346e-02,8.597e+00
1.591e-02,9.243e+00
1.836e-02,9.731e+00
2.081e-02,1.009e+01
2.326e-02,1.033e+01
2.570e-02,1.049e+01
2.815e-02,1.056e+01
3.060e-02,1.057e+01
3.305e-02,1.053e+01
3.550e-02,1.044e+01
3.794e-02,1.032e+01
4.039e-02,1.016e+01
4.284e-02,9.980e+00
4.529e-02,9.777e+00
4.774e-02,9.557e+00
5.019e-02,9.324e+00
5.263e-02,9.080e+00
5.508e-02,8.829e+00
5.753e-02,8.573e+00
5.998e-02,8.313e+00
6.243e-02,8.051e+00
6.487e-02,7.789e+00
6.732e-02,7.528e+00
6.977e-02,7.269e+00
7.222e-02,7.013e+00
7.467e-02,6.760e+00
7.711e-02,6.511e+00
7.956e-02,6.267e+00
8.201e-02,6.028e+00
8.446e-02,5.794e+00
8.691e-02,5.566e+00
8.935e-02,5.344e+00
9.180e-02,5.128e+00
9.425e-02,4.919e+00
9.670e-02,4.715e+00
9.915e-02,4.518e+00
1.016e-01,4.327e+00
1.040e-01,4.142e+00
1.065e-01,3.964e+00
1.089e-01,3.792e+00
1.114e-01,3.625e+00
1.138e-01,3.465e+00
1.163e-01,3.311e+00
1.187e-01,3.162e+00
1.212e-01,3.019e+00
1.236e-01,2.882e+00
1.261e-01,2.750e+00
1.285e-01,2.623e+00
1.310e-01,2.501e+00
1.334e-01,2.384e+00
1.359e-01,2.272e+00
1.383e-01,2.165e+00
1.408e-01,2.062e+00
1.432e-01,1.963e+00
1.457e-01,1.869e+00
1.481e-01,1.779e+00
1.506e-01,1.692e+00
1.530e-01,1.610e+00
1.555e-01,1.531e+00
1.579e-01,1.455e+00
1.603e-01,1.383e+00
1.628e-01,1.314e+00
1.652e-01,1.248e+00
1.677e-01,1.186e+00
1.701e-01,1.126e+00
1.726e-01,1.069e+00
1.750e-01,1.014e+00
1.775e-01,9.623e-01
1.799e-01,9.129e-01
1.824e-01,8.658e-01
1.848e-01,8.209e-01
1.873e-01,7.782e-01
1.897e-01,7.376e-01
1.922e-01,6.989e-01
1.946e-01,6.620e-01
1.971e-01,6.270e-01
1.995e-01,5.937e-01
2.020e-01,5.621e-01
2.044e-01,5.320e-01
2.069e-01,5.034e-01
2.093e-01,4.762e-01
2.118e-01,4.505e-01
2.142e-01,4.260e-01
2.167e-01,4.027e-01
2.191e-01,3.807e-01
2.215e-01,3.597e-01
2.240e-01,3.399e-01
2.264e-01,3.210e-01
2.289e-01,3.032e-01
2.313e-01,2.863e-01
2.338e-01,2.702e-01
2.362e-01,2.550e-01
2.387e-01,2.406e-01
2.411e-01,2.270e-01
2.436e-01,2.141e-01
2.460e-01,2.019e-01
2.485e-01,1.903e-01
2.509e-01,1.794e-01
2.534e-01,1.690e-01
2.558e-01,1.592e-01
2.583e-01,1.500e-01
2.607e-01,1.412e-01
2.632e-01,1.330e-01
2.656e-01,1.252e-01
2.681e-01,1.178e-01
2.705e-01,1.108e-01
2.730e-01,1.042e-01
2.754e-01,9.801e-02
2.779e-01,9.214e-02
2.803e-01,8.661e-02
2.827e-01,8.139e-02
2.852e-01,7.647e-02
2.876e-01,7.183e-02
2.901e-01,6.745e-02
2.925e-01,6.332e-02
2.950e-01,5.944e-02
2.974e-01,5.578e-02
2.999e-01,5.233e-02
3.023e-01,4.908e-02
3.048e-01,4.603e-02
3.072e-01,4.315e-02
3.097e-01,4.044e-02
3.121e-01,3.790e-02
3.146e-01,3.550e-02
3.170e-01,3.325e-02
3.195e-01,3.113e-02
3.219e-01,2.914e-02
3.244e-01,2.727e-02
3.268e-01,2.552e-02
3.293e-01,2.387e-02
3.317e-01,2.232e-02
3.342e-01,2.087e-02
3.366e-01,1.951e-02
3.391e-01,1.823e-02
3.415e-01,1.703e-02
3.440e-01,1.590e-02
3.464e-01,1.485e-02
3.488e-01,1.386e-02
3.513e-01,1.293e-02
3.537e-01,1.206e-02
3.562e-01,1.125e-02
3.586e-01,1.049e-02
3.611e-01,9.780e-03
3.635e-01,9.114e-03
3.660e-01,8.491e-03
3.684e-01,7.908e-03
3.709e-01,7.363e-03
3.733e-01,6.854e-03
3.758e-01,6.378e-03
3.782e-01,5.933e-03
3.807e-01,5.518e-03
3.831e-01,5.131e-03
3.856e-01,4.769e-03
3.880e-01,4.431e-03
3.905e-01,4.116e-03
3.929e-01,3.822e-03
3.954e-01,3.548e-03
3.978e-01,3.293e-03
4.003e-01,3.055e-03
4.027e-01,2.834e-03
4.052e-01,2.627e-03
4.076e-01,2.435e-03
4.100e-01,2.257e-03
4.125e-01,2.090e-03
4.149e-01,1.936e-03
4.174e-01,1.792e-03
4.198e-01,1.658e-03
4.223e-01,1.534e-03
4.247e-01,1.419e-03
4.272e-01,1.311e-03
4.296e-01,1.212e-03
4.321e-01,1.120e-03
4.345e-01,1.034e-03
4.370e-01,9.545e-04
4.394e-01,8.809e-04
4.419e-01,8.127e-04
4.443e-01,7.494e-04
4.468e-01,6.909e-04
4.492e-01,6.367e-04
4.517e-01,5.865e-04
4.541e-01,5.401e-04
4.566e-01,4.972e-04
4.590e-01,4.575e-04
4.615e-01,4.208e-04
4.639e-01,3.869e-04
4.664e-01,3.556e-04
4.688e-01,3.267e-04
4.712e-01,3.000e-04
4.737e-01,2.754e-04
4.761e-01,2.528e-04
4.786e-01,2.318e-04
4.810e-01,2.126e-04
4.835e-01,1.948e-04
4.859e-01,1.785e-04
4.884e-01,1.635e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_009.csv <==
transmittance,probability_density
1.415e-03,7.139e-01
4.244e-03,2.170e+00
7.073e-03,3.434e+00
9.902e-03,4.498e+00
1.273e-02,5.385e+00
1.556e-02,6.117e+00
1.839e-02,6.715e+00
2.122e-02,7.197e+00
2.405e-02,7.579e+00
2.688e-02,7.875e+00
2.971e-02,8.096e+00
3.254e-02,8.253e+00
3.537e-02,8.354e+00
3.819e-02,8.407e+00
4.102e-02,8.418e+00
4.385e-02,8.394e+00
4.668e-02,8.339e+00
4.951e-02,8.258e+00
5.234e-02,8.154e+00
5.517e-02,8.031e+00
5.800e-02,7.893e+00
6.083e-02,7.741e+00
6.366e-02,7.578e+00
6.649e-02,7.407e+00
6.932e-02,7.228e+00
7.214e-02,7.044e+00
7.497e-02,6.856e+00
7.780e-02,6.665e+00
8.063e-02,6.472e+00
8.346e-02,6.279e+00
8.629e-02,6.085e+00
8.912e-02,5.892e+00
9.195e-02,5.701e+00
9.478e-02,5.511e+00
9.761e-02,5.324e+00
1.004e-01,5.140e+00
1.033e-01,4.958e+00
1.061e-01,4.780e+00
1.089e-01,4.606e+00
1.118e-01,4.435e+00
1.146e-01,4.269e+00
1.174e-01,4.106e+00
1.202e-01,3.948e+00
1.231e-01,3.794e+00
1.259e-01,3.644e+00
1.287e-01,3.499e+00
1.316e-01,3.358e+00
1.344e-01,3.221e+00
1.372e-01,3.089e+00
1.400e-01,2.960e+00
1.429e-01,2.836e+00
1.457e-01,2.717e+00
1.485e-01,2.601e+00
1.514e-01,2.489e+00
1.542e-01,2.381e+00
1.570e-01,2.278e+00
1.598e-01,2.178e+00
1.627e-01,2.081e+00
1.655e-01,1.988e+00
1.683e-01,1.899e+00
1.712e-01,1.813e+00
1.740e-01,1.731e+00
1.768e-01,1.652e+00
1.797e-01,1.576e+00
1.825e-01,1.503e+00
1.853e-01,1.433e+00
1.881e-01,1.366e+00
1.910e-01,1.301e+00
1.938e-01,1.239e+00
1.966e-01,1.180e+00
1.995e-01,1.124e+00
2.023e-01,1.070e+00
2.051e-01,1.018e+00
2.079e-01,9.681e-01
2.108e-01,9.206e-01
2.136e-01,8.753e-01
2.164e-01,8.319e-01
2.193e-01,7.905e-01
2.221e-01,7.510e-01
2.249e-01,7.132e-01
2.278e-01,6.772e-01
2.306e-01,6.428e-01
2.334e-01,6.100e-01
2.362e-01,5.787e-01
2.391e-01,5.489e-01
2.419e-01,5.204e-01
2.447e-01,4.934e-01
2.476e-01,4.676e-01
2.504e-01,4.430e-01
2.532e-01,4.196e-01
2.560e-01,3.974e-01
2.589e-01,3.762e-01
2.617e-01,3.561e-01
2.645e-01,3.369e-01
2.674e-01,3.187e-01
2.702e-01,3.014e-01
2.730e-01,2.850e-01
2.758e-01,2.694e-01
2.787e-01,2.546e-01
2.815e-01,2.405e-01
2.843e-01,2.271e-01
2.872e-01,2.145e-01
2.900e-01,2.024e-01
2.928e-01,1.911e-01
2.957e-01,1.802e-01
2.985e-01,1.700e-01
3.013e-01,1.603e-01
3.041e-01,1.511e-01
3.070e-01,1.424e-01
3.098e-01,1.342e-01
3.126e-01,1.264e-01
3.155e-01,1.190e-01
3.183e-01,1.120e-01
3.211e-01,1.054e-01
3.239e-01,9.920e-02
3.268e-01,9.331e-02
3.296e-01,8.774e-02
3.324e-01,8.248e-02
3.353e-01,7.751e-02
3.381e-01,7.282e-02
3.409e-01,6.839e-02
3.437e-01,6.422e-02
3.466e-01,6.028e-02
3.494e-01,5.656e-02
3.522e-01,5.306e-02
3.551e-01,4.976e-02
3.579e-01,4.665e-02
3.607e-01,4.373e-02
3.636e-01,4.097e-02
3.664e-01,3.837e-02
3.692e-01,3.593e-02
3.720e-01,3.363e-02
3.749e-01,3.147e-02
3.777e-01,2.944e-02
3.805e-01,2.753e-02
3.834e-01,2.574e-02
3.862e-01,2.406e-02
3.890e-01,2.247e-02
3.918e-01,2.099e-02
3.947e-01,1.960e-02
3.975e-01,1.829e-02
4.003e-01,1.706e-02
4.032e-01,1.592e-02
4.060e-01,1.484e-02
4.088e-01,1.383e-02
4.116e-01,1.289e-02
4.145e-01,1.200e-02
4.173e-01,1.117e-02
4.201e-01,1.040e-02
4.230e-01,9.674e-03
4.258e-01,8.997e-03
4.286e-01,8.364e-03
4.315e-01,7.773e-03
4.343e-01,7.221e-03
4.371e-01,6.705e-03
4.399e-01,6.224e-03
4.428e-01,5.775e-03
4.456e-01,5.357e-03
4.484e-01,4.967e-03
4.513e-01,4.603e-03
4.541e-01,4.264e-03
4.569e-01,3.949e-03
4.597e-01,3.655e-03
4.626e-01,3.382e-03
4.654e-01,3.128e-03
4.682e-01,2.892e-03
4.711e-01,2.672e-03
4.739e-01,2.468e-03
4.767e-01,2.279e-03
4.795e-01,2.103e-03
4.824e-01,1.940e-03
4.852e-01,1.789e-03
4.880e-01,1.649e-03
4.909e-01,1.519e-03
4.937e-01,1.399e-03
4.965e-01,1.287e-03
4.994e-01,1.184e-03
5.022e-01,1.089e-03
5.050e-01,1.001e-03
5.078e-01,9.191e-04
5.107e-01,8.438e-04
5.135e-01,7.743e-04
5.163e-01,7.102e-04
5.192e-01,6.510e-04
5.220e-01,5.965e-04
5.248e-01,5.463e-04
5.276e-01,5.000e-04
5.305e-01,4.574e-04
5.333e-01,4.182e-04
5.361e-01,3.821e-04
5.390e-01,3.490e-04
5.418e-01,3.185e-04
5.446e-01,2.906e-04
5.475e-01,2.649e-04
5.503e-01,2.414e-04
5.531e-01,2.198e-04
5.559e-01,2.000e-04
5.588e-01,1.819e-04
5.616e-01,1.654e-04
5.644e-01,1.502e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_01.csv <==
transmittance,probability_density
1.571e-03,3.771e-01
4.714e-03,1.304e+00
7.857e-03,2.203e+00
1.100e-02,3.018e+00
1.414e-02,3.737e+00
1.728e-02,4.361e+00
2.043e-02,4.898e+00
2.357e-02,5.353e+00
2.671e-02,5.735e+00
2.986e-02,6.052e+00
3.300e-02,6.310e+00
3.614e-02,6.516e+00
3.928e-02,6.675e+00
4.243e-02,6.792e+00
4.557e-02,6.873e+00
4.871e-02,6.922e+00
5.185e-02,6.941e+00
5.500e-02,6.935e+00
5.814e-02,6.907e+00
6.128e-02,6.860e+00
6.443e-02,6.795e+00
6.757e-02,6.716e+00
7.071e-02,6.623e+00
7.385e-02,6.520e+00
7.700e-02,6.407e+00
8.014e-02,6.287e+00
8.328e-02,6.159e+00
8.642e-02,6.026e+00
8.957e-02,5.889e+00
9.271e-02,5.748e+00
9.585e-02,5.604e+00
9.900e-02,5.459e+00
1.021e-01,5.312e+00
1.053e-01,5.165e+00
1.084e-01,5.017e+00
1.116e-01,4.870e+00
1.147e-01,4.723e+00
1.179e-01,4.578e+00
1.210e-01,4.434e+00
1.241e-01,4.292e+00
1.273e-01,4.152e+00
1.304e-01,4.014e+00
1.336e-01,3.878e+00
1.367e-01,3.745e+00
1.399e-01,3.614e+00
1.430e-01,3.487e+00
1.461e-01,3.362e+00
1.493e-01,3.240e+00
1.524e-01,3.121e+00
1.556e-01,3.005e+00
1.587e-01,2.892e+00
1.618e-01,2.782e+00
1.650e-01,2.675e+00
1.681e-01,2.571e+00
1.713e-01,2.470e+00
1.744e-01,2.373e+00
1.776e-01,2.278e+00
1.807e-01,2.186e+00
1.838e-01,2.097e+00
1.870e-01,2.011e+00
1.901e-01,1.928e+00
1.933e-01,1.848e+00
1.964e-01,1.770e+00
1.996e-01,1.695e+00
2.027e-01,1.623e+00
2.058e-01,1.553e+00
2.090e-01,1.486e+00
2.121e-01,1.421e+00
2.153e-01,1.359e+00
2.184e-01,1.299e+00
2.216e-01,1.241e+00
2.247e-01,1.186e+00
2.278e-01,1.132e+00
2.310e-01,1.081e+00
2.341e-01,1.031e+00
2.373e-01,9.841e-01
2.404e-01,9.386e-01
2.436e-01,8.949e-01
2.467e-01,8.530e-01
2.498e-01,8.128e-01
2.530e-01,7.743e-01
2.561e-01,7.374e-01
2.593e-01,7.020e-01
2.624e-01,6.681e-01
2.656e-01,6.357e-01
2.687e-01,6.047e-01
2.718e-01,5.750e-01
2.750e-01,5.466e-01
2.781e-01,5.195e-01
2.813e-01,4.936e-01
2.844e-01,4.688e-01
2.876e-01,4.451e-01
2.907e-01,4.225e-01
2.938e-01,4.009e-01
2.970e-01,3.803e-01
3.001e-01,3.607e-01
3.033e-01,3.420e-01
3.064e-01,3.241e-01
3.096e-01,3.071e-01
3.127e-01,2.909e-01
3.158e-01,2.755e-01
3.190e-01,2.608e-01
3.221e-01,2.468e-01
3.253e-01,2.335e-01
3.284e-01,2.208e-01
3.316e-01,2.088e-01
3.347e-01,1.973e-01
3.378e-01,1.865e-01
3.410e-01,1.761e-01
3.441e-01,1.663e-01
3.473e-01,1.570e-01
3.504e-01,1.482e-01
3.536e-01,1.398e-01
3.567e-01,1.318e-01
3.598e-01,1.243e-01
3.630e-01,1.171e-01
3.661e-01,1.104e-01
3.693e-01,1.039e-01
3.724e-01,9.786e-02
3.756e-01,9.210e-02
3.787e-01,8.666e-02
3.818e-01,8.151e-02
3.850e-01,7.663e-02
3.881e-01,7.203e-02
3.913e-01,6.768e-02
3.944e-01,6.356e-02
3.976e-01,5.968e-02
4.007e-01,5.601e-02
4.038e-01,5.255e-02
4.070e-01,4.929e-02
4.101e-01,4.621e-02
4.133e-01,4.330e-02
4.164e-01,4.057e-02
4.196e-01,3.799e-02
4.227e-01,3.556e-02
4.258e-01,3.328e-02
4.290e-01,3.113e-02
4.321e-01,2.911e-02
4.353e-01,2.720e-02
4.384e-01,2.542e-02
4.415e-01,2.373e-02
4.447e-01,2.216e-02
4.478e-01,2.067e-02
4.510e-01,1.928e-02
4.541e-01,1.798e-02
4.573e-01,1.676e-02
4.604e-01,1.561e-02
4.635e-01,1.453e-02
4.667e-01,1.353e-02
4.698e-01,1.258e-02
4.730e-01,1.170e-02
4.761e-01,1.088e-02
4.793e-01,1.010e-02
4.824e-01,9.383e-03
4.855e-01,8.709e-03
4.887e-01,8.079e-03
4.918e-01,7.492e-03
4.950e-01,6.944e-03
4.981e-01,6.432e-03
5.013e-01,5.956e-03
5.044e-01,5.512e-03
5.075e-01,5.098e-03
5.107e-01,4.713e-03
5.138e-01,4.355e-03
5.170e-01,4.022e-03
5.201e-01,3.713e-03
5.233e-01,3.425e-03
5.264e-01,3.158e-03
5.295e-01,2.910e-03
5.327e-01,2.680e-03
5.358e-01,2.467e-03
5.390e-01,2.270e-03
5.421e-01,2.087e-03
5.453e-01,1.917e-03
5.484e-01,1.761e-03
5.515e-01,1.616e-03
5.547e-01,1.482e-03
5.578e-01,1.359e-03
5.610e-01,1.244e-03
5.641e-01,1.139e-03
5.673e-01,1.042e-03
5.704e-01,9.529e-04
5.735e-01,8.706e-04
5.767e-01,7.949e-04
5.798e-01,7.252e-04
5.830e-01,6.612e-04
5.861e-01,6.024e-04
5.893e-01,5.485e-04
5.924e-01,4.990e-04
5.955e-01,4.536e-04
5.987e-01,4.121e-04
6.018e-01,3.741e-04
6.050e-01,3.393e-04
6.081e-01,3.075e-04
6.113e-01,2.785e-04
6.144e-01,2.520e-04
6.175e-01,2.278e-04
6.207e-01,2.058e-04
6.238e-01,1.857e-04
6.270e-01,1.675e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_011.csv <==
transmittance,probability_density
1.710e-03,1.784e-01
5.130e-03,7.327e-01
8.550e-03,1.347e+00
1.197e-02,1.947e+00
1.539e-02,2.507e+00
1.881e-02,3.019e+00
2.223e-02,3.480e+00
2.565e-02,3.890e+00
2.907e-02,4.251e+00
3.249e-02,4.566e+00
3.591e-02,4.837e+00
3.933e-02,5.069e+00
4.275e-02,5.264e+00
4.617e-02,5.424e+00
4.959e-02,5.554e+00
5.301e-02,5.656e+00
5.643e-02,5.732e+00
5.985e-02,5.785e+00
6.327e-02,5.817e+00
6.669e-02,5.831e+00
7.011e-02,5.827e+00
7.353e-02,5.808e+00
7.695e-02,5.775e+00
8.037e-02,5.730e+00
8.379e-02,5.674e+00
8.721e-02,5.609e+00
9.063e-02,5.535e+00
9.405e-02,5.454e+00
9.747e-02,5.366e+00
1.009e-01,5.273e+00
1.043e-01,5.175e+00
1.077e-01,5.073e+00
1.111e-01,4.967e+00
1.146e-01,4.859e+00
1.180e-01,4.749e+00
1.214e-01,4.637e+00
1.248e-01,4.524e+00
1.282e-01,4.410e+00
1.317e-01,4.295e+00
1.351e-01,4.181e+00
1.385e-01,4.066e+00
1.419e-01,3.952e+00
1.453e-01,3.839e+00
1.488e-01,3.727e+00
1.522e-01,3.615e+00
1.556e-01,3.506e+00
1.590e-01,3.397e+00
1.624e-01,3.290e+00
1.659e-01,3.185e+00
1.693e-01,3.082e+00
1.727e-01,2.980e+00
1.761e-01,2.881e+00
1.795e-01,2.783e+00
1.830e-01,2.688e+00
1.864e-01,2.594e+00
1.898e-01,2.503e+00
1.932e-01,2.414e+00
1.966e-01,2.327e+00
2.001e-01,2.243e+00
2.035e-01,2.160e+00
2.069e-01,2.080e+00
2.103e-01,2.002e+00
2.137e-01,1.927e+00
2.172e-01,1.853e+00
2.206e-01,1.781e+00
2.240e-01,1.712e+00
2.274e-01,1.645e+00
2.308e-01,1.580e+00
2.343e-01,1.517e+00
2.377e-01,1.456e+00
2.411e-01,1.397e+00
2.445e-01,1.339e+00
2.479e-01,1.284e+00
2.514e-01,1.231e+00
2.548e-01,1.179e+00
2.582e-01,1.129e+00
2.616e-01,1.081e+00
2.650e-01,1.035e+00
2.685e-01,9.903e-01
2.719e-01,9.472e-01
2.753e-01,9.057e-01
2.787e-01,8.658e-01
2.821e-01,8.273e-01
2.856e-01,7.903e-01
2.890e-01,7.547e-01
2.924e-01,7.205e-01
2.958e-01,6.876e-01
2.992e-01,6.560e-01
3.027e-01,6.256e-01
3.061e-01,5.964e-01
3.095e-01,5.685e-01
3.129e-01,5.416e-01
3.163e-01,5.159e-01
3.198e-01,4.912e-01
3.232e-01,4.676e-01
3.266e-01,4.449e-01
3.300e-01,4.232e-01
3.334e-01,4.024e-01
3.369e-01,3.825e-01
3.403e-01,3.635e-01
3.437e-01,3.453e-01
3.471e-01,3.279e-01
3.505e-01,3.113e-01
3.540e-01,2.954e-01
3.574e-01,2.803e-01
3.608e-01,2.658e-01
3.642e-01,2.520e-01
3.676e-01,2.388e-01
3.711e-01,2.262e-01
3.745e-01,2.142e-01
3.779e-01,2.028e-01
3.813e-01,1.919e-01
3.847e-01,1.816e-01
3.882e-01,1.717e-01
3.916e-01,1.623e-01
3.950e-01,1.534e-01
3.984e-01,1.449e-01
4.018e-01,1.368e-01
4.053e-01,1.291e-01
4.087e-01,1.218e-01
4.121e-01,1.149e-01
4.155e-01,1.083e-01
4.189e-01,1.021e-01
4.224e-01,9.620e-02
4.258e-01,9.059e-02
4.292e-01,8.527e-02
4.326e-01,8.024e-02
4.360e-01,7.547e-02
4.395e-01,7.096e-02
4.429e-01,6.668e-02
4.463e-01,6.264e-02
4.497e-01,5.882e-02
4.531e-01,5.521e-02
4.566e-01,5.179e-02
4.600e-01,4.857e-02
4.634e-01,4.553e-02
4.668e-01,4.266e-02
4.702e-01,3.995e-02
4.737e-01,3.740e-02
4.771e-01,3.499e-02
4.805e-01,3.272e-02
4.839e-01,3.059e-02
4.873e-01,2.858e-02
4.908e-01,2.669e-02
4.942e-01,2.491e-02
4.976e-01,2.324e-02
5.010e-01,2.167e-02
5.044e-01,2.020e-02
5.079e-01,1.881e-02
5.113e-01,1.752e-02
5.147e-01,1.630e-02
5.181e-01,1.516e-02
5.215e-01,1.409e-02
5.250e-01,1.309e-02
5.284e-01,1.215e-02
5.318e-01,1.128e-02
5.352e-01,1.046e-02
5.386e-01,9.695e-03
5.421e-01,8.981e-03
5.455e-01,8.315e-03
5.489e-01,7.693e-03
5.523e-01,7.114e-03
5.557e-01,6.574e-03
5.592e-01,6.071e-03
5.626e-01,5.603e-03
5.660e-01,5.168e-03
5.694e-01,4.763e-03
5.728e-01,4.387e-03
5.763e-01,4.038e-03
5.797e-01,3.714e-03
5.831e-01,3.414e-03
5.865e-01,3.136e-03
5.899e-01,2.878e-03
5.934e-01,2.640e-03
5.968e-01,2.419e-03
6.002e-01,2.216e-03
6.036e-01,2.027e-03
6.070e-01,1.854e-03
6.105e-01,1.694e-03
6.139e-01,1.546e-03
6.173e-01,1.410e-03
6.207e-01,1.285e-03
6.241e-01,1.170e-03
6.276e-01,1.065e-03
6.310e-01,9.678e-04
6.344e-01,8.789e-04
6.378e-01,7.974e-04
6.412e-01,7.228e-04
6.447e-01,6.546e-04
6.481e-01,5.922e-04
6.515e-01,5.353e-04
6.549e-01,4.833e-04
6.583e-01,4.359e-04
6.618e-01,3.928e-04
6.652e-01,3.535e-04
6.686e-01,3.178e-04
6.720e-01,2.854e-04
6.754e-01,2.560e-04
6.789e-01,2.294e-04
6.823e-01,2.053e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_012.csv <==
transmittance,probability_density
1.824e-03,8.455e-02
5.471e-03,4.183e-01
9.118e-03,8.308e-01
1.276e-02,1.263e+00
1.641e-02,1.690e+00
2.006e-02,2.098e+00
2.371e-02,2.480e+00
2.735e-02,2.833e+00
3.100e-02,3.156e+00
3.465e-02,3.448e+00
3.829e-02,3.710e+00
4.194e-02,3.943e+00
4.559e-02,4.149e+00
4.924e-02,4.328e+00
5.288e-02,4.483e+00
5.653e-02,4.614e+00
6.018e-02,4.725e+00
6.382e-02,4.815e+00
6.747e-02,4.887e+00
7.112e-02,4.942e+00
7.476e-02,4.981e+00
7.841e-02,5.006e+00
8.206e-02,5.018e+00
8.571e-02,5.017e+00
8.935e-02,5.006e+00
9.300e-02,4.985e+00
9.665e-02,4.954e+00
1.003e-01,4.916e+00
1.039e-01,4.869e+00
1.076e-01,4.817e+00
1.112e-01,4.758e+00
1.149e-01,4.694e+00
1.185e-01,4.625e+00
1.222e-01,4.552e+00
1.258e-01,4.476e+00
1.295e-01,4.396e+00
1.331e-01,4.314e+00
1.368e-01,4.229e+00
1.404e-01,4.143e+00
1.441e-01,4.055e+00
1.477e-01,3.965e+00
1.514e-01,3.875e+00
1.550e-01,3.784e+00
1.586e-01,3.693e+00
1.623e-01,3.601e+00
1.659e-01,3.510e+00
1.696e-01,3.419e+00
1.732e-01,3.328e+00
1.769e-01,3.238e+00
1.805e-01,3.148e+00
1.842e-01,3.059e+00
1.878e-01,2.971e+00
1.915e-01,2.885e+00
1.951e-01,2.799e+00
1.988e-01,2.714e+00
2.024e-01,2.631e+00
2.061e-01,2.550e+00
2.097e-01,2.469e+00
2.134e-01,2.390e+00
2.170e-01,2.313e+00
2.206e-01,2.237e+00
2.243e-01,2.163e+00
2.279e-01,2.090e+00
2.316e-01,2.019e+00
2.352e-01,1.950e+00
2.389e-01,1.882e+00
2.425e-01,1.816e+00
2.462e-01,1.752e+00
2.498e-01,1.689e+00
2.535e-01,1.628e+00
2.571e-01,1.568e+00
2.608e-01,1.510e+00
2.644e-01,1.454e+00
2.681e-01,1.399e+00
2.717e-01,1.346e+00
2.754e-01,1.295e+00
2.790e-01,1.244e+00
2.826e-01,1.196e+00
2.863e-01,1.149e+00
2.899e-01,1.103e+00
2.936e-01,1.059e+00
2.972e-01,1.016e+00
3.009e-01,9.750e-01
3.045e-01,9.350e-01
3.082e-01,8.963e-01
3.118e-01,8.589e-01
3.155e-01,8.228e-01
3.191e-01,7.880e-01
3.228e-01,7.543e-01
3.264e-01,7.219e-01
3.301e-01,6.906e-01
3.337e-01,6.604e-01
3.374e-01,6.313e-01
3.410e-01,6.033e-01
3.446e-01,5.764e-01
3.483e-01,5.504e-01
3.519e-01,5.254e-01
3.556e-01,5.014e-01
3.592e-01,4.783e-01
3.629e-01,4.561e-01
3.665e-01,4.348e-01
3.702e-01,4.143e-01
3.738e-01,3.947e-01
3.775e-01,3.758e-01
3.811e-01,3.578e-01
3.848e-01,3.404e-01
3.884e-01,3.238e-01
3.921e-01,3.079e-01
3.957e-01,2.926e-01
3.994e-01,2.780e-01
4.030e-01,2.640e-01
4.066e-01,2.507e-01
4.103e-01,2.379e-01
4.139e-01,2.257e-01
4.176e-01,2.140e-01
4.212e-01,2.028e-01
4.249e-01,1.922e-01
4.285e-01,1.820e-01
4.322e-01,1.723e-01
4.358e-01,1.631e-01
4.395e-01,1.543e-01
4.431e-01,1.459e-01
4.468e-01,1.379e-01
4.504e-01,1.302e-01
4.541e-01,1.230e-01
4.577e-01,1.161e-01
4.614e-01,1.095e-01
4.650e-01,1.033e-01
4.686e-01,9.738e-02
4.723e-01,9.175e-02
4.759e-01,8.641e-02
4.796e-01,8.134e-02
4.832e-01,7.653e-02
4.869e-01,7.198e-02
4.905e-01,6.766e-02
4.942e-01,6.357e-02
4.978e-01,5.969e-02
5.015e-01,5.603e-02
5.051e-01,5.256e-02
5.088e-01,4.928e-02
5.124e-01,4.618e-02
5.161e-01,4.326e-02
5.197e-01,4.050e-02
5.234e-01,3.789e-02
5.270e-01,3.543e-02
5.306e-01,3.311e-02
5.343e-01,3.093e-02
5.379e-01,2.887e-02
5.416e-01,2.694e-02
5.452e-01,2.512e-02
5.489e-01,2.341e-02
5.525e-01,2.180e-02
5.562e-01,2.029e-02
5.598e-01,1.887e-02
5.635e-01,1.754e-02
5.671e-01,1.630e-02
5.708e-01,1.513e-02
5.744e-01,1.403e-02
5.781e-01,1.301e-02
5.817e-01,1.205e-02
5.854e-01,1.116e-02
5.890e-01,1.032e-02
5.926e-01,9.544e-03
5.963e-01,8.817e-03
5.999e-01,8.138e-03
6.036e-01,7.507e-03
6.072e-01,6.919e-03
6.109e-01,6.372e-03
6.145e-01,5.863e-03
6.182e-01,5.391e-03
6.218e-01,4.952e-03
6.255e-01,4.546e-03
6.291e-01,4.169e-03
6.328e-01,3.820e-03
6.364e-01,3.497e-03
6.401e-01,3.198e-03
6.437e-01,2.923e-03
6.474e-01,2.668e-03
6.510e-01,2.433e-03
6.546e-01,2.217e-03
6.583e-01,2.018e-03
6.619e-01,1.835e-03
6.656e-01,1.666e-03
6.692e-01,1.512e-03
6.729e-01,1.370e-03
6.765e-01,1.240e-03
6.802e-01,1.122e-03
6.838e-01,1.013e-03
6.875e-01,9.139e-04
6.911e-01,8.234e-04
6.948e-01,7.409e-04
6.984e-01,6.658e-04
7.021e-01,5.976e-04
7.057e-01,5.356e-04
7.094e-01,4.794e-04
7.130e-01,4.284e-04
7.166e-01,3.824e-04
7.203e-01,3.407e-04
7.239e-01,3.032e-04
7.276e-01,2.693e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_013.csv <==
transmittance,probability_density
1.928e-03,3.764e-02
5.785e-03,2.248e-01
9.642e-03,4.866e-01
1.350e-02,7.835e-01
1.735e-02,1.094e+00
2.121e-02,1.406e+00
2.507e-02,1.710e+00
2.892e-02,2.002e+00
3.278e-02,2.278e+00
3.664e-02,2.537e+00
4.049e-02,2.777e+00
4.435e-02,2.998e+00
4.821e-02,3.200e+00
5.206e-02,3.383e+00
5.592e-02,3.547e+00
5.978e-02,3.694e+00
6.363e-02,3.825e+00
6.749e-02,3.939e+00
7.135e-02,4.037e+00
7.520e-02,4.122e+00
7.906e-02,4.192e+00
8.292e-02,4.250e+00
8.677e-02,4.296e+00
9.063e-02,4.331e+00
9.449e-02,4.355e+00
9.834e-02,4.370e+00
1.022e-01,4.375e+00
1.061e-01,4.372e+00
1.099e-01,4.362e+00
1.138e-01,4.344e+00
1.176e-01,4.320e+00
1.215e-01,4.290e+00
1.253e-01,4.254e+00
1.292e-01,4.214e+00
1.331e-01,4.169e+00
1.369e-01,4.119e+00
1.408e-01,4.066e+00
1.446e-01,4.010e+00
1.485e-01,3.950e+00
1.523e-01,3.888e+00
1.562e-01,3.824e+00
1.600e-01,3.758e+00
1.639e-01,3.689e+00
1.678e-01,3.620e+00
1.716e-01,3.549e+00
1.755e-01,3.477e+00
1.793e-01,3.404e+00
1.832e-01,3.330e+00
1.870e-01,3.256e+00
1.909e-01,3.182e+00
1.948e-01,3.107e+00
1.986e-01,3.033e+00
2.025e-01,2.959e+00
2.063e-01,2.885e+00
2.102e-01,2.811e+00
2.140e-01,2.738e+00
2.179e-01,2.665e+00
2.218e-01,2.593e+00
2.256e-01,2.522e+00
2.295e-01,2.451e+00
2.333e-01,2.382e+00
2.372e-01,2.313e+00
2.410e-01,2.245e+00
2.449e-01,2.178e+00
2.488e-01,2.113e+00
2.526e-01,2.048e+00
2.565e-01,1.985e+00
2.603e-01,1.923e+00
2.642e-01,1.862e+00
2.680e-01,1.802e+00
2.719e-01,1.743e+00
2.757e-01,1.686e+00
2.796e-01,1.630e+00
2.835e-01,1.575e+00
2.873e-01,1.521e+00
2.912e-01,1.469e+00
2.950e-01,1.418e+00
2.989e-01,1.368e+00
3.027e-01,1.319e+00
3.066e-01,1.272e+00
3.105e-01,1.226e+00
3.143e-01,1.181e+00
3.182e-01,1.137e+00
3.220e-01,1.095e+00
3.259e-01,1.054e+00
3.297e-01,1.014e+00
3.336e-01,9.748e-01
3.375e-01,9.370e-01
3.413e-01,9.004e-01
3.452e-01,8.649e-01
3.490e-01,8.305e-01
3.529e-01,7.971e-01
3.567e-01,7.648e-01
3.606e-01,7.336e-01
3.644e-01,7.034e-01
3.683e-01,6.741e-01
3.722e-01,6.458e-01
3.760e-01,6.185e-01
3.799e-01,5.921e-01
3.837e-01,5.666e-01
3.876e-01,5.421e-01
3.914e-01,5.183e-01
3.953e-01,4.955e-01
3.992e-01,4.734e-01
4.030e-01,4.522e-01
4.069e-01,4.317e-01
4.107e-01,4.120e-01
4.146e-01,3.931e-01
4.184e-01,3.748e-01
4.223e-01,3.573e-01
4.262e-01,3.404e-01
4.300e-01,3.242e-01
4.339e-01,3.087e-01
4.377e-01,2.938e-01
4.416e-01,2.794e-01
4.454e-01,2.657e-01
4.493e-01,2.525e-01
4.532e-01,2.399e-01
4.570e-01,2.278e-01
4.609e-01,2.163e-01
4.647e-01,2.052e-01
4.686e-01,1.946e-01
4.724e-01,1.844e-01
4.763e-01,1.747e-01
4.801e-01,1.655e-01
4.840e-01,1.566e-01
4.879e-01,1.482e-01
4.917e-01,1.401e-01
4.956e-01,1.325e-01
4.994e-01,1.251e-01
5.033e-01,1.182e-01
5.071e-01,1.115e-01
5.110e-01,1.052e-01
5.149e-01,9.918e-02
5.187e-01,9.346e-02
5.226e-01,8.802e-02
5.264e-01,8.285e-02
5.303e-01,7.794e-02
5.341e-01,7.328e-02
5.380e-01,6.886e-02
5.419e-01,6.467e-02
5.457e-01,6.070e-02
5.496e-01,5.694e-02
5.534e-01,5.338e-02
5.573e-01,5.002e-02
5.611e-01,4.683e-02
5.650e-01,4.382e-02
5.688e-01,4.098e-02
5.727e-01,3.830e-02
5.766e-01,3.577e-02
5.804e-01,3.338e-02
5.843e-01,3.113e-02
5.881e-01,2.902e-02
5.920e-01,2.702e-02
5.958e-01,2.515e-02
5.997e-01,2.339e-02
6.036e-01,2.174e-02
6.074e-01,2.018e-02
6.113e-01,1.873e-02
6.151e-01,1.736e-02
6.190e-01,1.608e-02
6.228e-01,1.489e-02
6.267e-01,1.377e-02
6.306e-01,1.272e-02
6.344e-01,1.175e-02
6.383e-01,1.084e-02
6.421e-01,9.987e-03
6.460e-01,9.196e-03
6.498e-01,8.459e-03
6.537e-01,7.774e-03
6.576e-01,7.138e-03
6.614e-01,6.546e-03
6.653e-01,5.998e-03
6.691e-01,5.490e-03
6.730e-01,5.020e-03
6.768e-01,4.584e-03
6.807e-01,4.182e-03
6.845e-01,3.811e-03
6.884e-01,3.468e-03
6.923e-01,3.153e-03
6.961e-01,2.863e-03
7.000e-01,2.596e-03
7.038e-01,2.351e-03
7.077e-01,2.126e-03
7.115e-01,1.920e-03
7.154e-01,1.732e-03
7.193e-01,1.560e-03
7.231e-01,1.403e-03
7.270e-01,1.259e-03
7.308e-01,1.129e-03
7.347e-01,1.010e-03
7.385e-01,9.030e-04
7.424e-01,8.055e-04
7.463e-01,7.173e-04
7.501e-01,6.376e-04
7.540e-01,5.657e-04
7.578e-01,5.010e-04
7.617e-01,4.427e-04
7.655e-01,3.905e-04
7.694e-01,3.437e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_014.csv <==
transmittance,probability_density
2.022e-03,1.515e-02
6.065e-03,1.120e-01
1.011e-02,2.676e-01
1.415e-02,4.599e-01
1.819e-02,6.743e-01
2.224e-02,9.007e-01
2.628e-02,1.132e+00
3.032e-02,1.362e+00
3.437e-02,1.587e+00
3.841e-02,1.806e+00
4.245e-02,2.015e+00
4.650e-02,2.214e+00
5.054e-02,2.401e+00
5.458e-02,2.576e+00
5.862e-02,2.740e+00
6.267e-02,2.891e+00
6.671e-02,3.029e+00
7.075e-02,3.156e+00
7.480e-02,3.271e+00
7.884e-02,3.374e+00
8.288e-02,3.466e+00
8.693e-02,3.548e+00
9.097e-02,3.619e+00
9.501e-02,3.681e+00
9.905e-02,3.733e+00
1.031e-01,3.776e+00
1.071e-01,3.811e+00
1.112e-01,3.837e+00
1.152e-01,3.857e+00
1.193e-01,3.869e+00
1.233e-01,3.874e+00
1.274e-01,3.874e+00
1.314e-01,3.867e+00
1.354e-01,3.855e+00
1.395e-01,3.838e+00
1.435e-01,3.816e+00
1.476e-01,3.790e+00
1.516e-01,3.760e+00
1.557e-01,3.726e+00
1.597e-01,3.688e+00
1.637e-01,3.648e+00
1.678e-01,3.604e+00
1.718e-01,3.558e+00
1.759e-01,3.510e+00
1.799e-01,3.459e+00
1.840e-01,3.406e+00
1.880e-01,3.352e+00
1.920e-01,3.296e+00
1.961e-01,3.239e+00
2.001e-01,3.181e+00
2.042e-01,3.122e+00
2.082e-01,3.062e+00
2.123e-01,3.001e+00
2.163e-01,2.940e+00
2.203e-01,2.878e+00
2.244e-01,2.816e+00
2.284e-01,2.754e+00
2.325e-01,2.692e+00
2.365e-01,2.630e+00
2.406e-01,2.568e+00
2.446e-01,2.506e+00
2.486e-01,2.444e+00
2.527e-01,2.383e+00
2.567e-01,2.322e+00
2.608e-01,2.262e+00
2.648e-01,2.202e+00
2.689e-01,2.143e+00
2.729e-01,2.085e+00
2.769e-01,2.027e+00
2.810e-01,1.970e+00
2.850e-01,1.914e+00
2.891e-01,1.858e+00
2.931e-01,1.804e+00
2.972e-01,1.750e+00
3.012e-01,1.698e+00
3.053e-01,1.646e+00
3.093e-01,1.595e+00
3.133e-01,1.545e+00
3.174e-01,1.496e+00
3.214e-01,1.448e+00
3.255e-01,1.401e+00
3.295e-01,1.355e+00
3.336e-01,1.310e+00
3.376e-01,1.266e+00
3.416e-01,1.223e+00
3.457e-01,1.181e+00
3.497e-01,1.140e+00
3.538e-01,1.100e+00
3.578e-01,1.061e+00
3.619e-01,1.023e+00
3.659e-01,9.858e-01
3.699e-01,9.497e-01
3.740e-01,9.146e-01
3.780e-01,8.805e-01
3.821e-01,8.473e-01
3.861e-01,8.150e-01
3.902e-01,7.836e-01
3.942e-01,7.532e-01
3.982e-01,7.236e-01
4.023e-01,6.950e-01
4.063e-01,6.672e-01
4.104e-01,6.402e-01
4.144e-01,6.141e-01
4.185e-01,5.888e-01
4.225e-01,5.644e-01
4.265e-01,5.407e-01
4.306e-01,5.178e-01
4.346e-01,4.957e-01
4.387e-01,4.743e-01
4.427e-01,4.536e-01
4.468e-01,4.337e-01
4.508e-01,4.144e-01
4.548e-01,3.959e-01
4.589e-01,3.780e-01
4.629e-01,3.607e-01
4.670e-01,3.441e-01
4.710e-01,3.281e-01
4.751e-01,3.127e-01
4.791e-01,2.979e-01
4.831e-01,2.837e-01
4.872e-01,2.700e-01
4.912e-01,2.568e-01
4.953e-01,2.442e-01
4.993e-01,2.321e-01
5.034e-01,2.204e-01
5.074e-01,2.093e-01
5.114e-01,1.986e-01
5.155e-01,1.883e-01
5.195e-01,1.785e-01
5.236e-01,1.692e-01
5.276e-01,1.602e-01
5.317e-01,1.516e-01
5.357e-01,1.434e-01
5.397e-01,1.356e-01
5.438e-01,1.281e-01
5.478e-01,1.209e-01
5.519e-01,1.141e-01
5.559e-01,1.076e-01
5.600e-01,1.015e-01
5.640e-01,9.558e-02
5.680e-01,8.998e-02
5.721e-01,8.466e-02
5.761e-01,7.960e-02
5.802e-01,7.479e-02
5.842e-01,7.023e-02
5.883e-01,6.590e-02
5.923e-01,6.179e-02
5.963e-01,5.790e-02
6.004e-01,5.422e-02
6.044e-01,5.073e-02
6.085e-01,4.744e-02
6.125e-01,4.432e-02
6.166e-01,4.137e-02
6.206e-01,3.859e-02
6.247e-01,3.597e-02
6.287e-01,3.350e-02
6.327e-01,3.118e-02
6.368e-01,2.899e-02
6.408e-01,2.693e-02
6.449e-01,2.499e-02
6.489e-01,2.317e-02
6.530e-01,2.147e-02
6.570e-01,1.987e-02
6.610e-01,1.837e-02
6.651e-01,1.697e-02
6.691e-01,1.566e-02
6.732e-01,1.444e-02
6.772e-01,1.329e-02
6.813e-01,1.223e-02
6.853e-01,1.123e-02
6.893e-01,1.031e-02
6.934e-01,9.452e-03
6.974e-01,8.654e-03
7.015e-01,7.913e-03
7.055e-01,7.227e-03
7.096e-01,6.592e-03
7.136e-01,6.005e-03
7.176e-01,5.462e-03
7.217e-01,4.962e-03
7.257e-01,4.500e-03
7.298e-01,4.076e-03
7.338e-01,3.686e-03
7.379e-01,3.328e-03
7.419e-01,3.000e-03
7.459e-01,2.699e-03
7.500e-01,2.425e-03
7.540e-01,2.174e-03
7.581e-01,1.946e-03
7.621e-01,1.739e-03
7.662e-01,1.550e-03
7.702e-01,1.379e-03
7.742e-01,1.225e-03
7.783e-01,1.085e-03
7.823e-01,9.589e-04
7.864e-01,8.456e-04
7.904e-01,7.439e-04
7.945e-01,6.528e-04
7.985e-01,5.713e-04
8.025e-01,4.986e-04
8.066e-01,4.339e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_015.csv <==
transmittance,probability_density
2.116e-03,6.252e-03
6.349e-03,5.781e-02
1.058e-02,1.504e-01
1.481e-02,2.723e-01
1.905e-02,4.161e-01
2.328e-02,5.757e-01
2.751e-02,7.459e-01
3.175e-02,9.224e-01
3.598e-02,1.102e+00
4.021e-02,1.281e+00
4.444e-02,1.458e+00
4.868e-02,1.631e+00
5.291e-02,1.798e+00
5.714e-02,1.959e+00
6.138e-02,2.112e+00
6.561e-02,2.257e+00
6.984e-02,2.395e+00
7.407e-02,2.523e+00
7.831e-02,2.643e+00
8.254e-02,2.754e+00
8.677e-02,2.857e+00
9.101e-02,2.951e+00
9.524e-02,3.037e+00
9.947e-02,3.114e+00
1.037e-01,3.183e+00
1.079e-01,3.245e+00
1.122e-01,3.299e+00
1.164e-01,3.346e+00
1.206e-01,3.386e+00
1.249e-01,3.420e+00
1.291e-01,3.447e+00
1.333e-01,3.468e+00
1.376e-01,3.483e+00
1.418e-01,3.493e+00
1.460e-01,3.498e+00
1.503e-01,3.498e+00
1.545e-01,3.493e+00
1.587e-01,3.484e+00
1.630e-01,3.471e+00
1.672e-01,3.453e+00
1.714e-01,3.433e+00
1.757e-01,3.409e+00
1.799e-01,3.382e+00
1.841e-01,3.352e+00
1.884e-01,3.319e+00
1.926e-01,3.283e+00
1.968e-01,3.246e+00
2.011e-01,3.206e+00
2.053e-01,3.165e+00
2.095e-01,3.121e+00
2.138e-01,3.076e+00
2.180e-01,3.030e+00
2.222e-01,2.982e+00
2.265e-01,2.933e+00
2.307e-01,2.884e+00
2.349e-01,2.833e+00
2.392e-01,2.781e+00
2.434e-01,2.729e+00
2.476e-01,2.676e+00
2.519e-01,2.623e+00
2.561e-01,2.570e+00
2.603e-01,2.516e+00
2.646e-01,2.462e+00
2.688e-01,2.408e+00
2.730e-01,2.354e+00
2.772e-01,2.300e+00
2.815e-01,2.247e+00
2.857e-01,2.193e+00
2.899e-01,2.140e+00
2.942e-01,2.087e+00
2.984e-01,2.035e+00
3.026e-01,1.982e+00
3.069e-01,1.931e+00
3.111e-01,1.880e+00
3.153e-01,1.829e+00
3.196e-01,1.779e+00
3.238e-01,1.730e+00
3.280e-01,1.681e+00
3.323e-01,1.633e+00
3.365e-01,1.586e+00
3.407e-01,1.539e+00
3.450e-01,1.493e+00
3.492e-01,1.448e+00
3.534e-01,1.404e+00
3.577e-01,1.360e+00
3.619e-01,1.318e+00
3.661e-01,1.276e+00
3.704e-01,1.235e+00
3.746e-01,1.195e+00
3.788e-01,1.155e+00
3.831e-01,1.117e+00
3.873e-01,1.079e+00
3.915e-01,1.042e+00
3.958e-01,1.006e+00
4.000e-01,9.709e-01
4.042e-01,9.366e-01
4.085e-01,9.031e-01
4.127e-01,8.705e-01
4.169e-01,8.386e-01
4.212e-01,8.076e-01
4.254e-01,7.775e-01
4.296e-01,7.481e-01
4.339e-01,7.195e-01
4.381e-01,6.917e-01
4.423e-01,6.647e-01
4.466e-01,6.385e-01
4.508e-01,6.131e-01
4.550e-01,5.884e-01
4.593e-01,5.644e-01
4.635e-01,5.412e-01
4.677e-01,5.187e-01
4.720e-01,4.969e-01
4.762e-01,4.758e-01
4.804e-01,4.553e-01
4.847e-01,4.356e-01
4.889e-01,4.165e-01
4.931e-01,3.981e-01
4.974e-01,3.802e-01
5.016e-01,3.631e-01
5.058e-01,3.465e-01
5.101e-01,3.305e-01
5.143e-01,3.150e-01
5.185e-01,3.002e-01
5.228e-01,2.859e-01
5.270e-01,2.721e-01
5.312e-01,2.588e-01
5.354e-01,2.461e-01
5.397e-01,2.339e-01
5.439e-01,2.221e-01
5.481e-01,2.108e-01
5.524e-01,2.000e-01
5.566e-01,1.896e-01
5.608e-01,1.796e-01
5.651e-01,1.701e-01
5.693e-01,1.610e-01
5.735e-01,1.522e-01
5.778e-01,1.439e-01
5.820e-01,1.359e-01
5.862e-01,1.283e-01
5.905e-01,1.210e-01
5.947e-01,1.141e-01
5.989e-01,1.074e-01
6.032e-01,1.011e-01
6.074e-01,9.512e-02
6.116e-01,8.940e-02
6.159e-01,8.397e-02
6.201e-01,7.880e-02
6.243e-01,7.389e-02
6.286e-01,6.924e-02
6.328e-01,6.482e-02
6.370e-01,6.063e-02
6.413e-01,5.667e-02
6.455e-01,5.292e-02
6.497e-01,4.937e-02
6.540e-01,4.602e-02
6.582e-01,4.286e-02
6.624e-01,3.987e-02
6.667e-01,3.706e-02
6.709e-01,3.441e-02
6.751e-01,3.192e-02
6.794e-01,2.958e-02
6.836e-01,2.738e-02
6.878e-01,2.531e-02
6.921e-01,2.338e-02
6.963e-01,2.156e-02
7.005e-01,1.987e-02
7.048e-01,1.828e-02
7.090e-01,1.680e-02
7.132e-01,1.542e-02
7.175e-01,1.414e-02
7.217e-01,1.294e-02
7.259e-01,1.183e-02
7.302e-01,1.080e-02
7.344e-01,9.840e-03
7.386e-01,8.954e-03
7.429e-01,8.135e-03
7.471e-01,7.379e-03
7.513e-01,6.681e-03
7.556e-01,6.039e-03
7.598e-01,5.449e-03
7.640e-01,4.907e-03
7.683e-01,4.410e-03
7.725e-01,3.956e-03
7.767e-01,3.541e-03
7.810e-01,3.162e-03
7.852e-01,2.818e-03
7.894e-01,2.505e-03
7.936e-01,2.222e-03
7.979e-01,1.966e-03
8.021e-01,1.734e-03
8.063e-01,1.526e-03
8.106e-01,1.339e-03
8.148e-01,1.171e-03
8.190e-01,1.021e-03
8.233e-01,8.874e-04
8.275e-01,7.686e-04
8.317e-01,6.632e-04
8.360e-01,5.702e-04
8.402e-01,4.882e-04
8.444e-01,4.163e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_016.csv <==
transmittance,probability_density
2.201e-03,2.581e-03
6.603e-03,2.592e-02
1.101e-02,7.508e-02
1.541e-02,1.491e-01
1.981e-02,2.435e-01
2.421e-02,3.540e-01
2.861e-02,4.767e-01
3.302e-02,6.084e-01
3.742e-02,7.461e-01
4.182e-02,8.876e-01
4.622e-02,1.031e+00
5.063e-02,1.174e+00
5.503e-02,1.316e+00
5.943e-02,1.456e+00
6.383e-02,1.592e+00
6.823e-02,1.724e+00
7.264e-02,1.852e+00
7.704e-02,1.974e+00
8.144e-02,2.091e+00
8.584e-02,2.202e+00
9.025e-02,2.307e+00
9.465e-02,2.405e+00
9.905e-02,2.498e+00
1.035e-01,2.584e+00
1.079e-01,2.664e+00
1.123e-01,2.738e+00
1.167e-01,2.805e+00
1.211e-01,2.866e+00
1.255e-01,2.922e+00
1.299e-01,2.972e+00
1.343e-01,3.016e+00
1.387e-01,3.054e+00
1.431e-01,3.088e+00
1.475e-01,3.116e+00
1.519e-01,3.139e+00
1.563e-01,3.158e+00
1.607e-01,3.172e+00
1.651e-01,3.182e+00
1.695e-01,3.187e+00
1.739e-01,3.189e+00
1.783e-01,3.187e+00
1.827e-01,3.181e+00
1.871e-01,3.172e+00
1.915e-01,3.160e+00
1.959e-01,3.144e+00
2.003e-01,3.126e+00
2.047e-01,3.105e+00
2.091e-01,3.082e+00
2.135e-01,3.056e+00
2.179e-01,3.028e+00
2.223e-01,2.997e+00
2.267e-01,2.965e+00
2.311e-01,2.931e+00
2.355e-01,2.896e+00
2.399e-01,2.859e+00
2.443e-01,2.820e+00
2.487e-01,2.781e+00
2.531e-01,2.740e+00
2.575e-01,2.698e+00
2.619e-01,2.655e+00
2.663e-01,2.611e+00
2.707e-01,2.566e+00
2.751e-01,2.521e+00
2.795e-01,2.475e+00
2.839e-01,2.429e+00
2.883e-01,2.383e+00
2.927e-01,2.336e+00
2.971e-01,2.289e+00
3.016e-01,2.241e+00
3.060e-01,2.194e+00
3.104e-01,2.146e+00
3.148e-01,2.099e+00
3.192e-01,2.051e+00
3.236e-01,2.004e+00
3.280e-01,1.957e+00
3.324e-01,1.910e+00
3.368e-01,1.864e+00
3.412e-01,1.817e+00
3.456e-01,1.772e+00
3.500e-01,1.726e+00
3.544e-01,1.681e+00
3.588e-01,1.636e+00
3.632e-01,1.592e+00
3.676e-01,1.549e+00
3.720e-01,1.505e+00
3.764e-01,1.463e+00
3.808e-01,1.421e+00
3.852e-01,1.380e+00
3.896e-01,1.339e+00
3.940e-01,1.299e+00
3.984e-01,1.260e+00
4.028e-01,1.221e+00
4.072e-01,1.183e+00
4.116e-01,1.145e+00
4.160e-01,1.109e+00
4.204e-01,1.073e+00
4.248e-01,1.038e+00
4.292e-01,1.003e+00
4.336e-01,9.692e-01
4.380e-01,9.361e-01
4.424e-01,9.038e-01
4.468e-01,8.722e-01
4.512e-01,8.413e-01
4.556e-01,8.111e-01
4.600e-01,7.817e-01
4.644e-01,7.530e-01
4.688e-01,7.250e-01
4.732e-01,6.977e-01
4.776e-01,6.712e-01
4.820e-01,6.453e-01
4.864e-01,6.202e-01
4.908e-01,5.957e-01
4.952e-01,5.719e-01
4.996e-01,5.488e-01
5.041e-01,5.264e-01
5.085e-01,5.046e-01
5.129e-01,4.835e-01
5.173e-01,4.630e-01
5.217e-01,4.432e-01
5.261e-01,4.240e-01
5.305e-01,4.054e-01
5.349e-01,3.874e-01
5.393e-01,3.700e-01
5.437e-01,3.532e-01
5.481e-01,3.370e-01
5.525e-01,3.213e-01
5.569e-01,3.062e-01
5.613e-01,2.916e-01
5.657e-01,2.775e-01
5.701e-01,2.640e-01
5.745e-01,2.509e-01
5.789e-01,2.384e-01
5.833e-01,2.263e-01
5.877e-01,2.147e-01
5.921e-01,2.036e-01
5.965e-01,1.929e-01
6.009e-01,1.826e-01
6.053e-01,1.728e-01
6.097e-01,1.634e-01
6.141e-01,1.544e-01
6.185e-01,1.457e-01
6.229e-01,1.375e-01
6.273e-01,1.296e-01
6.317e-01,1.221e-01
6.361e-01,1.149e-01
6.405e-01,1.080e-01
6.449e-01,1.015e-01
6.493e-01,9.527e-02
6.537e-01,8.935e-02
6.581e-01,8.372e-02
6.625e-01,7.838e-02
6.669e-01,7.330e-02
6.713e-01,6.849e-02
6.757e-01,6.393e-02
6.801e-01,5.961e-02
6.845e-01,5.553e-02
6.889e-01,5.167e-02
6.933e-01,4.802e-02
6.977e-01,4.458e-02
7.022e-01,4.134e-02
7.066e-01,3.828e-02
7.110e-01,3.541e-02
7.154e-01,3.272e-02
7.198e-01,3.018e-02
7.242e-01,2.781e-02
7.286e-01,2.559e-02
7.330e-01,2.351e-02
7.374e-01,2.157e-02
7.418e-01,1.975e-02
7.462e-01,1.807e-02
7.506e-01,1.650e-02
7.550e-01,1.504e-02
7.594e-01,1.368e-02
7.638e-01,1.242e-02
7.682e-01,1.126e-02
7.726e-01,1.019e-02
7.770e-01,9.201e-03
7.814e-01,8.290e-03
7.858e-01,7.453e-03
7.902e-01,6.685e-03
7.946e-01,5.982e-03
7.990e-01,5.340e-03
8.034e-01,4.754e-03
8.078e-01,4.222e-03
8.122e-01,3.738e-03
8.166e-01,3.300e-03
8.210e-01,2.904e-03
8.254e-01,2.548e-03
8.298e-01,2.227e-03
8.342e-01,1.940e-03
8.386e-01,1.684e-03
8.430e-01,1.456e-03
8.474e-01,1.253e-03
8.518e-01,1.074e-03
8.562e-01,9.157e-04
8.606e-01,7.771e-04
8.650e-01,6.560e-04
8.694e-01,5.506e-04
8.738e-01,4.594e-04
8.782e-01,3.808e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_017.csv <==
transmittance,probability_density
2.500e-03,8.571e-04
7.500e-03,1.270e-02
1.250e-02,4.378e-02
1.750e-02,9.476e-02
2.250e-02,1.636e-01
2.750e-02,2.479e-01
3.250e-02,3.449e-01
3.750e-02,4.523e-01
4.250e-02,5.677e-01
4.750e-02,6.890e-01
5.250e-02,8.143e-01
5.750e-02,9.420e-01
6.250e-02,1.071e+00
6.750e-02,1.199e+00
7.250e-02,1.325e+00
7.750e-02,1.450e+00
8.250e-02,1.571e+00
8.750e-02,1.688e+00
9.250e-02,1.801e+00
9.750e-02,1.910e+00
1.025e-01,2.013e+00
1.075e-01,2.111e+00
1.125e-01,2.203e+00
1.175e-01,2.290e+00
1.225e-01,2.371e+00
1.275e-01,2.447e+00
1.325e-01,2.516e+00
1.375e-01,2.580e+00
1.425e-01,2.638e+00
1.475e-01,2.691e+00
1.525e-01,2.738e+00
1.575e-01,2.780e+00
1.625e-01,2.816e+00
1.675e-01,2.848e+00
1.725e-01,2.875e+00
1.775e-01,2.897e+00
1.825e-01,2.914e+00
1.875e-01,2.927e+00
1.925e-01,2.936e+00
1.975e-01,2.941e+00
2.025e-01,2.942e+00
2.075e-01,2.939e+00
2.125e-01,2.933e+00
2.175e-01,2.923e+00
2.225e-01,2.911e+00
2.275e-01,2.895e+00
2.325e-01,2.876e+00
2.375e-01,2.855e+00
2.425e-01,2.832e+00
2.475e-01,2.806e+00
2.525e-01,2.778e+00
2.575e-01,2.747e+00
2.625e-01,2.715e+00
2.675e-01,2.681e+00
2.725e-01,2.646e+00
2.775e-01,2.609e+00
2.825e-01,2.571e+00
2.875e-01,2.531e+00
2.925e-01,2.490e+00
2.975e-01,2.448e+00
3.025e-01,2.406e+00
3.075e-01,2.362e+00
3.125e-01,2.318e+00
3.175e-01,2.273e+00
3.225e-01,2.228e+00
3.275e-01,2.182e+00
3.325e-01,2.136e+00
3.375e-01,2.090e+00
3.425e-01,2.043e+00
3.475e-01,1.996e+00
3.525e-01,1.950e+00
3.575e-01,1.903e+00
3.625e-01,1.856e+00
3.675e-01,1.810e+00
3.725e-01,1.763e+00
3.775e-01,1.717e+00
3.825e-01,1.671e+00
3.875e-01,1.626e+00
3.925e-01,1.580e+00
3.975e-01,1.536e+00
4.025e-01,1.491e+00
4.075e-01,1.448e+00
4.125e-01,1.404e+00
4.175e-01,1.362e+00
4.225e-01,1.319e+00
4.275e-01,1.278e+00
4.325e-01,1.237e+00
4.375e-01,1.197e+00
4.425e-01,1.157e+00
4.475e-01,1.118e+00
4.525e-01,1.080e+00
4.575e-01,1.043e+00
4.625e-01,1.006e+00
4.675e-01,9.699e-01
4.725e-01,9.346e-01
4.775e-01,9.002e-01
4.825e-01,8.665e-01
4.875e-01,8.336e-01
4.925e-01,8.014e-01
4.975e-01,7.701e-01
5.025e-01,7.395e-01
5.075e-01,7.097e-01
5.125e-01,6.807e-01
5.175e-01,6.524e-01
5.225e-01,6.250e-01
5.275e-01,5.983e-01
5.325e-01,5.724e-01
5.375e-01,5.472e-01
5.425e-01,5.228e-01
5.475e-01,4.992e-01
5.525e-01,4.763e-01
5.575e-01,4.541e-01
5.625e-01,4.327e-01
5.675e-01,4.119e-01
5.725e-01,3.919e-01
5.775e-01,3.726e-01
5.825e-01,3.539e-01
5.875e-01,3.360e-01
5.925e-01,3.186e-01
5.975e-01,3.020e-01
6.025e-01,2.859e-01
6.075e-01,2.705e-01
6.125e-01,2.557e-01
6.175e-01,2.416e-01
6.225e-01,2.279e-01
6.275e-01,2.149e-01
6.325e-01,2.024e-01
6.375e-01,1.905e-01
6.425e-01,1.790e-01
6.475e-01,1.681e-01
6.525e-01,1.577e-01
6.575e-01,1.478e-01
6.625e-01,1.384e-01
6.675e-01,1.294e-01
6.725e-01,1.209e-01
6.775e-01,1.128e-01
6.825e-01,1.051e-01
6.875e-01,9.778e-02
6.925e-01,9.088e-02
6.975e-01,8.435e-02
7.025e-01,7.819e-02
7.075e-01,7.237e-02
7.125e-01,6.689e-02
7.175e-01,6.173e-02
7.225e-01,5.688e-02
7.275e-01,5.233e-02
7.325e-01,4.806e-02
7.375e-01,4.406e-02
7.425e-01,4.033e-02
7.475e-01,3.684e-02
7.525e-01,3.359e-02
7.575e-01,3.056e-02
7.625e-01,2.775e-02
7.675e-01,2.515e-02
7.725e-01,2.273e-02
7.775e-01,2.050e-02
7.825e-01,1.845e-02
7.875e-01,1.655e-02
7.925e-01,1.482e-02
7.975e-01,1.322e-02
8.025e-01,1.177e-02
8.075e-01,1.044e-02
8.125e-01,9.228e-03
8.175e-01,8.131e-03
8.225e-01,7.138e-03
8.275e-01,6.243e-03
8.325e-01,5.438e-03
8.375e-01,4.717e-03
8.425e-01,4.073e-03
8.475e-01,3.499e-03
8.525e-01,2.991e-03
8.575e-01,2.543e-03
8.625e-01,2.149e-03
8.675e-01,1.805e-03
8.725e-01,1.505e-03
8.775e-01,1.246e-03
8.825e-01,1.024e-03
8.875e-01,8.338e-04
8.925e-01,6.727e-04
8.975e-01,5.371e-04
9.025e-01,4.240e-04
9.075e-01,3.306e-04
9.125e-01,2.542e-04
9.175e-01,1.925e-04
9.225e-01,1.432e-04
9.275e-01,1.044e-04
9.325e-01,7.449e-05
9.375e-01,5.177e-05
9.425e-01,3.490e-05
9.475e-01,2.270e-05
9.525e-01,1.415e-05
9.575e-01,8.366e-06
9.625e-01,4.633e-06
9.675e-01,2.359e-06
9.725e-01,1.074e-06
9.775e-01,4.175e-07
9.825e-01,1.282e-07
9.875e-01,2.645e-08
9.925e-01,2.428e-09
9.975e-01,1.466e-11


==> anc/03_results/moderate_inf/beta_total_probability/0_018.csv <==
transmittance,probability_density
2.500e-03,2.655e-04
7.500e-03,4.957e-03
1.250e-02,1.969e-02
1.750e-02,4.663e-02
2.250e-02,8.572e-02
2.750e-02,1.362e-01
3.250e-02,1.972e-01
3.750e-02,2.678e-01
4.250e-02,3.466e-01
4.750e-02,4.326e-01
5.250e-02,5.245e-01
5.750e-02,6.211e-01
6.250e-02,7.211e-01
6.750e-02,8.236e-01
7.250e-02,9.275e-01
7.750e-02,1.032e+00
8.250e-02,1.136e+00
8.750e-02,1.240e+00
9.250e-02,1.342e+00
9.750e-02,1.442e+00
1.025e-01,1.539e+00
1.075e-01,1.634e+00
1.125e-01,1.726e+00
1.175e-01,1.814e+00
1.225e-01,1.899e+00
1.275e-01,1.979e+00
1.325e-01,2.056e+00
1.375e-01,2.129e+00
1.425e-01,2.198e+00
1.475e-01,2.262e+00
1.525e-01,2.322e+00
1.575e-01,2.378e+00
1.625e-01,2.430e+00
1.675e-01,2.478e+00
1.725e-01,2.521e+00
1.775e-01,2.560e+00
1.825e-01,2.596e+00
1.875e-01,2.627e+00
1.925e-01,2.654e+00
1.975e-01,2.678e+00
2.025e-01,2.698e+00
2.075e-01,2.714e+00
2.125e-01,2.727e+00
2.175e-01,2.737e+00
2.225e-01,2.743e+00
2.275e-01,2.746e+00
2.325e-01,2.746e+00
2.375e-01,2.744e+00
2.425e-01,2.738e+00
2.475e-01,2.730e+00
2.525e-01,2.719e+00
2.575e-01,2.706e+00
2.625e-01,2.691e+00
2.675e-01,2.673e+00
2.725e-01,2.653e+00
2.775e-01,2.631e+00
2.825e-01,2.608e+00
2.875e-01,2.583e+00
2.925e-01,2.556e+00
2.975e-01,2.527e+00
3.025e-01,2.497e+00
3.075e-01,2.466e+00
3.125e-01,2.433e+00
3.175e-01,2.400e+00
3.225e-01,2.365e+00
3.275e-01,2.329e+00
3.325e-01,2.292e+00
3.375e-01,2.255e+00
3.425e-01,2.217e+00
3.475e-01,2.178e+00
3.525e-01,2.139e+00
3.575e-01,2.099e+00
3.625e-01,2.058e+00
3.675e-01,2.018e+00
3.725e-01,1.977e+00
3.775e-01,1.935e+00
3.825e-01,1.894e+00
3.875e-01,1.852e+00
3.925e-01,1.811e+00
3.975e-01,1.769e+00
4.025e-01,1.727e+00
4.075e-01,1.686e+00
4.125e-01,1.644e+00
4.175e-01,1.603e+00
4.225e-01,1.562e+00
4.275e-01,1.521e+00
4.325e-01,1.481e+00
4.375e-01,1.440e+00
4.425e-01,1.400e+00
4.475e-01,1.361e+00
4.525e-01,1.322e+00
4.575e-01,1.283e+00
4.625e-01,1.245e+00
4.675e-01,1.207e+00
4.725e-01,1.170e+00
4.775e-01,1.133e+00
4.825e-01,1.097e+00
4.875e-01,1.062e+00
4.925e-01,1.027e+00
4.975e-01,9.921e-01
5.025e-01,9.583e-01
5.075e-01,9.252e-01
5.125e-01,8.926e-01
5.175e-01,8.607e-01
5.225e-01,8.295e-01
5.275e-01,7.989e-01
5.325e-01,7.689e-01
5.375e-01,7.397e-01
5.425e-01,7.111e-01
5.475e-01,6.831e-01
5.525e-01,6.559e-01
5.575e-01,6.293e-01
5.625e-01,6.034e-01
5.675e-01,5.782e-01
5.725e-01,5.537e-01
5.775e-01,5.298e-01
5.825e-01,5.066e-01
5.875e-01,4.841e-01
5.925e-01,4.622e-01
5.975e-01,4.410e-01
6.025e-01,4.205e-01
6.075e-01,4.006e-01
6.125e-01,3.813e-01
6.175e-01,3.627e-01
6.225e-01,3.447e-01
6.275e-01,3.273e-01
6.325e-01,3.106e-01
6.375e-01,2.944e-01
6.425e-01,2.788e-01
6.475e-01,2.638e-01
6.525e-01,2.494e-01
6.575e-01,2.355e-01
6.625e-01,2.222e-01
6.675e-01,2.094e-01
6.725e-01,1.971e-01
6.775e-01,1.854e-01
6.825e-01,1.742e-01
6.875e-01,1.634e-01
6.925e-01,1.532e-01
6.975e-01,1.434e-01
7.025e-01,1.341e-01
7.075e-01,1.252e-01
7.125e-01,1.168e-01
7.175e-01,1.087e-01
7.225e-01,1.011e-01
7.275e-01,9.389e-02
7.325e-01,8.705e-02
7.375e-01,8.059e-02
7.425e-01,7.448e-02
7.475e-01,6.872e-02
7.525e-01,6.329e-02
7.575e-01,5.819e-02
7.625e-01,5.340e-02
7.675e-01,4.891e-02
7.725e-01,4.470e-02
7.775e-01,4.077e-02
7.825e-01,3.710e-02
7.875e-01,3.368e-02
7.925e-01,3.051e-02
7.975e-01,2.756e-02
8.025e-01,2.483e-02
8.075e-01,2.231e-02
8.125e-01,1.998e-02
8.175e-01,1.784e-02
8.225e-01,1.588e-02
8.275e-01,1.409e-02
8.325e-01,1.245e-02
8.375e-01,1.096e-02
8.425e-01,9.610e-03
8.475e-01,8.389e-03
8.525e-01,7.289e-03
8.575e-01,6.302e-03
8.625e-01,5.419e-03
8.675e-01,4.634e-03
8.725e-01,3.938e-03
8.775e-01,3.325e-03
8.825e-01,2.787e-03
8.875e-01,2.318e-03
8.925e-01,1.911e-03
8.975e-01,1.561e-03
9.025e-01,1.263e-03
9.075e-01,1.010e-03
9.125e-01,7.974e-04
9.175e-01,6.210e-04
9.225e-01,4.761e-04
9.275e-01,3.585e-04
9.325e-01,2.646e-04
9.375e-01,1.907e-04
9.425e-01,1.338e-04
9.475e-01,9.088e-05
9.525e-01,5.939e-05
9.575e-01,3.702e-05
9.625e-01,2.176e-05
9.675e-01,1.186e-05
9.725e-01,5.839e-06
9.775e-01,2.497e-06
9.825e-01,8.629e-07
9.875e-01,2.087e-07
9.925e-01,2.437e-08
9.975e-01,2.470e-10


==> anc/03_results/moderate_inf/beta_total_probability/0_019.csv <==
transmittance,probability_density
2.500e-03,8.389e-05
7.500e-03,2.145e-03
1.250e-02,9.176e-03
1.750e-02,2.263e-02
2.250e-02,4.327e-02
2.750e-02,7.145e-02
3.250e-02,1.072e-01
3.750e-02,1.504e-01
4.250e-02,2.008e-01
4.750e-02,2.579e-01
5.250e-02,3.211e-01
5.750e-02,3.897e-01
6.250e-02,4.631e-01
6.750e-02,5.405e-01
7.250e-02,6.212e-01
7.750e-02,7.044e-01
8.250e-02,7.896e-01
8.750e-02,8.760e-01
9.250e-02,9.632e-01
9.750e-02,1.051e+00
1.025e-01,1.138e+00
1.075e-01,1.224e+00
1.125e-01,1.309e+00
1.175e-01,1.393e+00
1.225e-01,1.475e+00
1.275e-01,1.555e+00
1.325e-01,1.633e+00
1.375e-01,1.708e+00
1.425e-01,1.781e+00
1.475e-01,1.851e+00
1.525e-01,1.918e+00
1.575e-01,1.982e+00
1.625e-01,2.042e+00
1.675e-01,2.100e+00
1.725e-01,2.154e+00
1.775e-01,2.205e+00
1.825e-01,2.253e+00
1.875e-01,2.298e+00
1.925e-01,2.339e+00
1.975e-01,2.377e+00
2.025e-01,2.412e+00
2.075e-01,2.443e+00
2.125e-01,2.471e+00
2.175e-01,2.497e+00
2.225e-01,2.519e+00
2.275e-01,2.538e+00
2.325e-01,2.554e+00
2.375e-01,2.568e+00
2.425e-01,2.578e+00
2.475e-01,2.586e+00
2.525e-01,2.591e+00
2.575e-01,2.594e+00
2.625e-01,2.594e+00
2.675e-01,2.592e+00
2.725e-01,2.588e+00
2.775e-01,2.581e+00
2.825e-01,2.572e+00
2.875e-01,2.561e+00
2.925e-01,2.548e+00
2.975e-01,2.534e+00
3.025e-01,2.517e+00
3.075e-01,2.499e+00
3.125e-01,2.479e+00
3.175e-01,2.457e+00
3.225e-01,2.434e+00
3.275e-01,2.410e+00
3.325e-01,2.384e+00
3.375e-01,2.358e+00
3.425e-01,2.329e+00
3.475e-01,2.300e+00
3.525e-01,2.270e+00
3.575e-01,2.239e+00
3.625e-01,2.207e+00
3.675e-01,2.174e+00
3.725e-01,2.141e+00
3.775e-01,2.106e+00
3.825e-01,2.072e+00
3.875e-01,2.036e+00
3.925e-01,2.000e+00
3.975e-01,1.964e+00
4.025e-01,1.927e+00
4.075e-01,1.890e+00
4.125e-01,1.853e+00
4.175e-01,1.815e+00
4.225e-01,1.777e+00
4.275e-01,1.739e+00
4.325e-01,1.701e+00
4.375e-01,1.663e+00
4.425e-01,1.625e+00
4.475e-01,1.587e+00
4.525e-01,1.549e+00
4.575e-01,1.512e+00
4.625e-01,1.474e+00
4.675e-01,1.436e+00
4.725e-01,1.399e+00
4.775e-01,1.362e+00
4.825e-01,1.325e+00
4.875e-01,1.289e+00
4.925e-01,1.253e+00
4.975e-01,1.217e+00
5.025e-01,1.181e+00
5.075e-01,1.146e+00
5.125e-01,1.112e+00
5.175e-01,1.078e+00
5.225e-01,1.044e+00
5.275e-01,1.011e+00
5.325e-01,9.780e-01
5.375e-01,9.458e-01
5.425e-01,9.141e-01
5.475e-01,8.829e-01
5.525e-01,8.523e-01
5.575e-01,8.223e-01
5.625e-01,7.928e-01
5.675e-01,7.638e-01
5.725e-01,7.355e-01
5.775e-01,7.078e-01
5.825e-01,6.806e-01
5.875e-01,6.541e-01
5.925e-01,6.282e-01
5.975e-01,6.028e-01
6.025e-01,5.781e-01
6.075e-01,5.540e-01
6.125e-01,5.305e-01
6.175e-01,5.077e-01
6.225e-01,4.854e-01
6.275e-01,4.637e-01
6.325e-01,4.427e-01
6.375e-01,4.223e-01
6.425e-01,4.025e-01
6.475e-01,3.833e-01
6.525e-01,3.646e-01
6.575e-01,3.466e-01
6.625e-01,3.292e-01
6.675e-01,3.123e-01
6.725e-01,2.961e-01
6.775e-01,2.804e-01
6.825e-01,2.652e-01
6.875e-01,2.506e-01
6.925e-01,2.366e-01
6.975e-01,2.231e-01
7.025e-01,2.101e-01
7.075e-01,1.977e-01
7.125e-01,1.858e-01
7.175e-01,1.743e-01
7.225e-01,1.634e-01
7.275e-01,1.529e-01
7.325e-01,1.429e-01
7.375e-01,1.334e-01
7.425e-01,1.243e-01
7.475e-01,1.157e-01
7.525e-01,1.075e-01
7.575e-01,9.969e-02
7.625e-01,9.231e-02
7.675e-01,8.532e-02
7.725e-01,7.871e-02
7.775e-01,7.247e-02
7.825e-01,6.659e-02
7.875e-01,6.106e-02
7.925e-01,5.587e-02
7.975e-01,5.100e-02
8.025e-01,4.644e-02
8.075e-01,4.218e-02
8.125e-01,3.821e-02
8.175e-01,3.451e-02
8.225e-01,3.108e-02
8.275e-01,2.790e-02
8.325e-01,2.497e-02
8.375e-01,2.226e-02
8.425e-01,1.978e-02
8.475e-01,1.750e-02
8.525e-01,1.542e-02
8.575e-01,1.353e-02
8.625e-01,1.181e-02
8.675e-01,1.025e-02
8.725e-01,8.855e-03
8.775e-01,7.601e-03
8.825e-01,6.483e-03
8.875e-01,5.490e-03
8.925e-01,4.614e-03
8.975e-01,3.845e-03
9.025e-01,3.175e-03
9.075e-01,2.595e-03
9.125e-01,2.097e-03
9.175e-01,1.674e-03
9.225e-01,1.317e-03
9.275e-01,1.019e-03
9.325e-01,7.749e-04
9.375e-01,5.767e-04
9.425e-01,4.188e-04
9.475e-01,2.953e-04
9.525e-01,2.012e-04
9.575e-01,1.313e-04
9.625e-01,8.127e-05
9.675e-01,4.698e-05
9.725e-01,2.479e-05
9.775e-01,1.152e-05
9.825e-01,4.416e-06
9.875e-01,1.228e-06
9.925e-01,1.770e-07
9.975e-01,2.825e-09


==> anc/03_results/moderate_inf/beta_total_probability/0_02.csv <==
transmittance,probability_density
2.500e-03,2.161e-05
7.500e-03,6.261e-04
1.250e-02,3.362e-03
1.750e-02,9.585e-03
2.250e-02,1.996e-02
2.750e-02,3.494e-02
3.250e-02,5.496e-02
3.750e-02,8.040e-02
4.250e-02,1.114e-01
4.750e-02,1.481e-01
5.250e-02,1.901e-01
5.750e-02,2.371e-01
6.250e-02,2.888e-01
6.750e-02,3.446e-01
7.250e-02,4.042e-01
7.750e-02,4.669e-01
8.250e-02,5.325e-01
8.750e-02,6.005e-01
9.250e-02,6.703e-01
9.750e-02,7.417e-01
1.025e-01,8.143e-01
1.075e-01,8.876e-01
1.125e-01,9.613e-01
1.175e-01,1.035e+00
1.225e-01,1.109e+00
1.275e-01,1.182e+00
1.325e-01,1.254e+00
1.375e-01,1.326e+00
1.425e-01,1.396e+00
1.475e-01,1.465e+00
1.525e-01,1.532e+00
1.575e-01,1.597e+00
1.625e-01,1.661e+00
1.675e-01,1.722e+00
1.725e-01,1.781e+00
1.775e-01,1.839e+00
1.825e-01,1.893e+00
1.875e-01,1.946e+00
1.925e-01,1.995e+00
1.975e-01,2.043e+00
2.025e-01,2.087e+00
2.075e-01,2.130e+00
2.125e-01,2.169e+00
2.175e-01,2.206e+00
2.225e-01,2.241e+00
2.275e-01,2.272e+00
2.325e-01,2.302e+00
2.375e-01,2.328e+00
2.425e-01,2.352e+00
2.475e-01,2.374e+00
2.525e-01,2.393e+00
2.575e-01,2.410e+00
2.625e-01,2.424e+00
2.675e-01,2.436e+00
2.725e-01,2.446e+00
2.775e-01,2.453e+00
2.825e-01,2.458e+00
2.875e-01,2.461e+00
2.925e-01,2.462e+00
2.975e-01,2.461e+00
3.025e-01,2.458e+00
3.075e-01,2.453e+00
3.125e-01,2.447e+00
3.175e-01,2.438e+00
3.225e-01,2.428e+00
3.275e-01,2.416e+00
3.325e-01,2.403e+00
3.375e-01,2.388e+00
3.425e-01,2.371e+00
3.475e-01,2.353e+00
3.525e-01,2.334e+00
3.575e-01,2.314e+00
3.625e-01,2.292e+00
3.675e-01,2.269e+00
3.725e-01,2.245e+00
3.775e-01,2.220e+00
3.825e-01,2.194e+00
3.875e-01,2.167e+00
3.925e-01,2.139e+00
3.975e-01,2.110e+00
4.025e-01,2.081e+00
4.075e-01,2.051e+00
4.125e-01,2.020e+00
4.175e-01,1.989e+00
4.225e-01,1.957e+00
4.275e-01,1.924e+00
4.325e-01,1.891e+00
4.375e-01,1.858e+00
4.425e-01,1.824e+00
4.475e-01,1.790e+00
4.525e-01,1.756e+00
4.575e-01,1.722e+00
4.625e-01,1.687e+00
4.675e-01,1.652e+00
4.725e-01,1.617e+00
4.775e-01,1.582e+00
4.825e-01,1.547e+00
4.875e-01,1.512e+00
4.925e-01,1.476e+00
4.975e-01,1.441e+00
5.025e-01,1.406e+00
5.075e-01,1.371e+00
5.125e-01,1.337e+00
5.175e-01,1.302e+00
5.225e-01,1.268e+00
5.275e-01,1.234e+00
5.325e-01,1.200e+00
5.375e-01,1.166e+00
5.425e-01,1.133e+00
5.475e-01,1.100e+00
5.525e-01,1.067e+00
5.575e-01,1.035e+00
5.625e-01,1.003e+00
5.675e-01,9.719e-01
5.725e-01,9.408e-01
5.775e-01,9.102e-01
5.825e-01,8.800e-01
5.875e-01,8.503e-01
5.925e-01,8.211e-01
5.975e-01,7.923e-01
6.025e-01,7.641e-01
6.075e-01,7.364e-01
6.125e-01,7.091e-01
6.175e-01,6.824e-01
6.225e-01,6.563e-01
6.275e-01,6.307e-01
6.325e-01,6.056e-01
6.375e-01,5.811e-01
6.425e-01,5.571e-01
6.475e-01,5.337e-01
6.525e-01,5.109e-01
6.575e-01,4.887e-01
6.625e-01,4.670e-01
6.675e-01,4.459e-01
6.725e-01,4.253e-01
6.775e-01,4.054e-01
6.825e-01,3.860e-01
6.875e-01,3.671e-01
6.925e-01,3.489e-01
6.975e-01,3.312e-01
7.025e-01,3.141e-01
7.075e-01,2.975e-01
7.125e-01,2.816e-01
7.175e-01,2.661e-01
7.225e-01,2.512e-01
7.275e-01,2.369e-01
7.325e-01,2.230e-01
7.375e-01,2.098e-01
7.425e-01,1.970e-01
7.475e-01,1.847e-01
7.525e-01,1.730e-01
7.575e-01,1.618e-01
7.625e-01,1.510e-01
7.675e-01,1.407e-01
7.725e-01,1.310e-01
7.775e-01,1.216e-01
7.825e-01,1.128e-01
7.875e-01,1.043e-01
7.925e-01,9.634e-02
7.975e-01,8.877e-02
8.025e-01,8.161e-02
8.075e-01,7.486e-02
8.125e-01,6.850e-02
8.175e-01,6.251e-02
8.225e-01,5.690e-02
8.275e-01,5.164e-02
8.325e-01,4.672e-02
8.375e-01,4.214e-02
8.425e-01,3.788e-02
8.475e-01,3.393e-02
8.525e-01,3.027e-02
8.575e-01,2.689e-02
8.625e-01,2.379e-02
8.675e-01,2.095e-02
8.725e-01,1.835e-02
8.775e-01,1.599e-02
8.825e-01,1.385e-02
8.875e-01,1.192e-02
8.925e-01,1.018e-02
8.975e-01,8.636e-03
9.025e-01,7.263e-03
9.075e-01,6.051e-03
9.125e-01,4.990e-03
9.175e-01,4.068e-03
9.225e-01,3.274e-03
9.275e-01,2.597e-03
9.325e-01,2.025e-03
9.375e-01,1.550e-03
9.425e-01,1.160e-03
9.475e-01,8.450e-04
9.525e-01,5.965e-04
9.575e-01,4.052e-04
9.625e-01,2.622e-04
9.675e-01,1.595e-04
9.725e-01,8.931e-05
9.775e-01,4.455e-05
9.825e-01,1.867e-05
9.875e-01,5.845e-06
9.925e-01,1.009e-06
9.975e-01,2.372e-08


==> anc/03_results/moderate_inf/beta_total_probability/0_021.csv <==
transmittance,probability_density
2.500e-03,7.736e-06
7.500e-03,5.144e-04
1.250e-02,2.164e-03
1.750e-02,4.956e-03
2.250e-02,9.697e-03
2.750e-02,1.701e-02
3.250e-02,2.727e-02
3.750e-02,4.081e-02
4.250e-02,5.796e-02
4.750e-02,7.895e-02
5.250e-02,1.039e-01
5.750e-02,1.328e-01
6.250e-02,1.656e-01
6.750e-02,2.022e-01
7.250e-02,2.424e-01
7.750e-02,2.860e-01
8.250e-02,3.327e-01
8.750e-02,3.823e-01
9.250e-02,4.346e-01
9.750e-02,4.892e-01
1.025e-01,5.459e-01
1.075e-01,6.044e-01
1.125e-01,6.645e-01
1.175e-01,7.258e-01
1.225e-01,7.882e-01
1.275e-01,8.513e-01
1.325e-01,9.149e-01
1.375e-01,9.788e-01
1.425e-01,1.043e+00
1.475e-01,1.106e+00
1.525e-01,1.170e+00
1.575e-01,1.233e+00
1.625e-01,1.295e+00
1.675e-01,1.356e+00
1.725e-01,1.416e+00
1.775e-01,1.475e+00
1.825e-01,1.532e+00
1.875e-01,1.588e+00
1.925e-01,1.643e+00
1.975e-01,1.696e+00
2.025e-01,1.747e+00
2.075e-01,1.796e+00
2.125e-01,1.843e+00
2.175e-01,1.889e+00
2.225e-01,1.932e+00
2.275e-01,1.974e+00
2.325e-01,2.013e+00
2.375e-01,2.050e+00
2.425e-01,2.085e+00
2.475e-01,2.118e+00
2.525e-01,2.149e+00
2.575e-01,2.178e+00
2.625e-01,2.204e+00
2.675e-01,2.229e+00
2.725e-01,2.251e+00
2.775e-01,2.271e+00
2.825e-01,2.289e+00
2.875e-01,2.305e+00
2.925e-01,2.320e+00
2.975e-01,2.332e+00
3.025e-01,2.342e+00
3.075e-01,2.350e+00
3.125e-01,2.356e+00
3.175e-01,2.360e+00
3.225e-01,2.363e+00
3.275e-01,2.364e+00
3.325e-01,2.362e+00
3.375e-01,2.360e+00
3.425e-01,2.355e+00
3.475e-01,2.349e+00
3.525e-01,2.342e+00
3.575e-01,2.333e+00
3.625e-01,2.322e+00
3.675e-01,2.310e+00
3.725e-01,2.297e+00
3.775e-01,2.282e+00
3.825e-01,2.266e+00
3.875e-01,2.249e+00
3.925e-01,2.231e+00
3.975e-01,2.211e+00
4.025e-01,2.191e+00
4.075e-01,2.169e+00
4.125e-01,2.146e+00
4.175e-01,2.123e+00
4.225e-01,2.098e+00
4.275e-01,2.073e+00
4.325e-01,2.047e+00
4.375e-01,2.020e+00
4.425e-01,1.993e+00
4.475e-01,1.964e+00
4.525e-01,1.936e+00
4.575e-01,1.906e+00
4.625e-01,1.876e+00
4.675e-01,1.846e+00
4.725e-01,1.815e+00
4.775e-01,1.784e+00
4.825e-01,1.752e+00
4.875e-01,1.720e+00
4.925e-01,1.688e+00
4.975e-01,1.655e+00
5.025e-01,1.622e+00
5.075e-01,1.589e+00
5.125e-01,1.556e+00
5.175e-01,1.523e+00
5.225e-01,1.490e+00
5.275e-01,1.456e+00
5.325e-01,1.423e+00
5.375e-01,1.390e+00
5.425e-01,1.356e+00
5.475e-01,1.323e+00
5.525e-01,1.290e+00
5.575e-01,1.257e+00
5.625e-01,1.224e+00
5.675e-01,1.191e+00
5.725e-01,1.159e+00
5.775e-01,1.126e+00
5.825e-01,1.094e+00
5.875e-01,1.063e+00
5.925e-01,1.031e+00
5.975e-01,1.000e+00
6.025e-01,9.692e-01
6.075e-01,9.387e-01
6.125e-01,9.086e-01
6.175e-01,8.789e-01
6.225e-01,8.495e-01
6.275e-01,8.206e-01
6.325e-01,7.921e-01
6.375e-01,7.641e-01
6.425e-01,7.365e-01
6.475e-01,7.094e-01
6.525e-01,6.828e-01
6.575e-01,6.566e-01
6.625e-01,6.310e-01
6.675e-01,6.058e-01
6.725e-01,5.812e-01
6.775e-01,5.571e-01
6.825e-01,5.336e-01
6.875e-01,5.105e-01
6.925e-01,4.881e-01
6.975e-01,4.661e-01
7.025e-01,4.447e-01
7.075e-01,4.239e-01
7.125e-01,4.037e-01
7.175e-01,3.839e-01
7.225e-01,3.648e-01
7.275e-01,3.462e-01
7.325e-01,3.282e-01
7.375e-01,3.107e-01
7.425e-01,2.938e-01
7.475e-01,2.775e-01
7.525e-01,2.617e-01
7.575e-01,2.465e-01
7.625e-01,2.318e-01
7.675e-01,2.177e-01
7.725e-01,2.041e-01
7.775e-01,1.910e-01
7.825e-01,1.785e-01
7.875e-01,1.665e-01
7.925e-01,1.550e-01
7.975e-01,1.441e-01
8.025e-01,1.336e-01
8.075e-01,1.236e-01
8.125e-01,1.142e-01
8.175e-01,1.052e-01
8.225e-01,9.662e-02
8.275e-01,8.855e-02
8.325e-01,8.093e-02
8.375e-01,7.375e-02
8.425e-01,6.700e-02
8.475e-01,6.067e-02
8.525e-01,5.474e-02
8.575e-01,4.921e-02
8.625e-01,4.406e-02
8.675e-01,3.928e-02
8.725e-01,3.485e-02
8.775e-01,3.078e-02
8.825e-01,2.703e-02
8.875e-01,2.360e-02
8.925e-01,2.048e-02
8.975e-01,1.764e-02
9.025e-01,1.508e-02
9.075e-01,1.279e-02
9.125e-01,1.074e-02
9.175e-01,8.929e-03
9.225e-01,7.335e-03
9.275e-01,5.947e-03
9.325e-01,4.748e-03
9.375e-01,3.726e-03
9.425e-01,2.865e-03
9.475e-01,2.150e-03
9.525e-01,1.569e-03
9.575e-01,1.105e-03
9.625e-01,7.445e-04
9.675e-01,4.744e-04
9.725e-01,2.804e-04
9.775e-01,1.492e-04
9.825e-01,6.784e-05
9.875e-01,2.368e-05
9.925e-01,4.822e-06
9.975e-01,1.616e-07


==> anc/03_results/moderate_inf/beta_total_probability/0_022.csv <==
transmittance,probability_density
2.500e-03,1.582e-06
7.500e-03,1.284e-04
1.250e-02,9.299e-04
1.750e-02,2.569e-03
2.250e-02,5.008e-03
2.750e-02,8.671e-03
3.250e-02,1.412e-02
3.750e-02,2.173e-02
4.250e-02,3.177e-02
4.750e-02,4.440e-02
5.250e-02,5.978e-02
5.750e-02,7.805e-02
6.250e-02,9.929e-02
6.750e-02,1.235e-01
7.250e-02,1.508e-01
7.750e-02,1.810e-01
8.250e-02,2.141e-01
8.750e-02,2.499e-01
9.250e-02,2.884e-01
9.750e-02,3.294e-01
1.025e-01,3.727e-01
1.075e-01,4.182e-01
1.125e-01,4.656e-01
1.175e-01,5.149e-01
1.225e-01,5.659e-01
1.275e-01,6.183e-01
1.325e-01,6.719e-01
1.375e-01,7.266e-01
1.425e-01,7.821e-01
1.475e-01,8.384e-01
1.525e-01,8.951e-01
1.575e-01,9.521e-01
1.625e-01,1.009e+00
1.675e-01,1.066e+00
1.725e-01,1.123e+00
1.775e-01,1.180e+00
1.825e-01,1.236e+00
1.875e-01,1.291e+00
1.925e-01,1.346e+00
1.975e-01,1.400e+00
2.025e-01,1.452e+00
2.075e-01,1.504e+00
2.125e-01,1.554e+00
2.175e-01,1.603e+00
2.225e-01,1.651e+00
2.275e-01,1.697e+00
2.325e-01,1.742e+00
2.375e-01,1.785e+00
2.425e-01,1.827e+00
2.475e-01,1.867e+00
2.525e-01,1.905e+00
2.575e-01,1.942e+00
2.625e-01,1.976e+00
2.675e-01,2.009e+00
2.725e-01,2.040e+00
2.775e-01,2.069e+00
2.825e-01,2.097e+00
2.875e-01,2.122e+00
2.925e-01,2.146e+00
2.975e-01,2.168e+00
3.025e-01,2.188e+00
3.075e-01,2.206e+00
3.125e-01,2.223e+00
3.175e-01,2.237e+00
3.225e-01,2.250e+00
3.275e-01,2.261e+00
3.325e-01,2.271e+00
3.375e-01,2.278e+00
3.425e-01,2.284e+00
3.475e-01,2.288e+00
3.525e-01,2.291e+00
3.575e-01,2.292e+00
3.625e-01,2.291e+00
3.675e-01,2.289e+00
3.725e-01,2.286e+00
3.775e-01,2.281e+00
3.825e-01,2.274e+00
3.875e-01,2.266e+00
3.925e-01,2.257e+00
3.975e-01,2.247e+00
4.025e-01,2.235e+00
4.075e-01,2.222e+00
4.125e-01,2.207e+00
4.175e-01,2.192e+00
4.225e-01,2.175e+00
4.275e-01,2.158e+00
4.325e-01,2.139e+00
4.375e-01,2.119e+00
4.425e-01,2.099e+00
4.475e-01,2.077e+00
4.525e-01,2.055e+00
4.575e-01,2.032e+00
4.625e-01,2.007e+00
4.675e-01,1.983e+00
4.725e-01,1.957e+00
4.775e-01,1.931e+00
4.825e-01,1.904e+00
4.875e-01,1.877e+00
4.925e-01,1.848e+00
4.975e-01,1.820e+00
5.025e-01,1.791e+00
5.075e-01,1.761e+00
5.125e-01,1.731e+00
5.175e-01,1.701e+00
5.225e-01,1.670e+00
5.275e-01,1.640e+00
5.325e-01,1.608e+00
5.375e-01,1.577e+00
5.425e-01,1.545e+00
5.475e-01,1.513e+00
5.525e-01,1.481e+00
5.575e-01,1.449e+00
5.625e-01,1.417e+00
5.675e-01,1.385e+00
5.725e-01,1.352e+00
5.775e-01,1.320e+00
5.825e-01,1.288e+00
5.875e-01,1.256e+00
5.925e-01,1.224e+00
5.975e-01,1.192e+00
6.025e-01,1.160e+00
6.075e-01,1.128e+00
6.125e-01,1.096e+00
6.175e-01,1.065e+00
6.225e-01,1.034e+00
6.275e-01,1.003e+00
6.325e-01,9.727e-01
6.375e-01,9.424e-01
6.425e-01,9.124e-01
6.475e-01,8.828e-01
6.525e-01,8.536e-01
6.575e-01,8.246e-01
6.625e-01,7.961e-01
6.675e-01,7.680e-01
6.725e-01,7.403e-01
6.775e-01,7.130e-01
6.825e-01,6.861e-01
6.875e-01,6.597e-01
6.925e-01,6.338e-01
6.975e-01,6.084e-01
7.025e-01,5.834e-01
7.075e-01,5.589e-01
7.125e-01,5.350e-01
7.175e-01,5.116e-01
7.225e-01,4.886e-01
7.275e-01,4.663e-01
7.325e-01,4.444e-01
7.375e-01,4.231e-01
7.425e-01,4.024e-01
7.475e-01,3.822e-01
7.525e-01,3.626e-01
7.575e-01,3.435e-01
7.625e-01,3.250e-01
7.675e-01,3.071e-01
7.725e-01,2.897e-01
7.775e-01,2.729e-01
7.825e-01,2.567e-01
7.875e-01,2.410e-01
7.925e-01,2.259e-01
7.975e-01,2.114e-01
8.025e-01,1.974e-01
8.075e-01,1.840e-01
8.125e-01,1.712e-01
8.175e-01,1.589e-01
8.225e-01,1.471e-01
8.275e-01,1.359e-01
8.325e-01,1.252e-01
8.375e-01,1.151e-01
8.425e-01,1.054e-01
8.475e-01,9.633e-02
8.525e-01,8.771e-02
8.575e-01,7.960e-02
8.625e-01,7.196e-02
8.675e-01,6.480e-02
8.725e-01,5.811e-02
8.775e-01,5.187e-02
8.825e-01,4.607e-02
8.875e-01,4.070e-02
8.925e-01,3.574e-02
8.975e-01,3.119e-02
9.025e-01,2.703e-02
9.075e-01,2.324e-02
9.125e-01,1.981e-02
9.175e-01,1.673e-02
9.225e-01,1.397e-02
9.275e-01,1.153e-02
9.325e-01,9.380e-03
9.375e-01,7.511e-03
9.425e-01,5.903e-03
9.475e-01,4.538e-03
9.525e-01,3.398e-03
9.575e-01,2.463e-03
9.625e-01,1.716e-03
9.675e-01,1.135e-03
9.725e-01,7.004e-04
9.775e-01,3.927e-04
9.825e-01,1.905e-04
9.875e-01,7.255e-05
9.925e-01,1.686e-05
9.975e-01,7.506e-07


==> anc/03_results/moderate_inf/beta_total_probability/0_023.csv <==
transmittance,probability_density
2.500e-03,3.281e-07
7.500e-03,4.740e-05
1.250e-02,3.979e-04
1.750e-02,9.947e-04
2.250e-02,1.758e-03
2.750e-02,3.099e-03
3.250e-02,5.430e-03
3.750e-02,8.961e-03
4.250e-02,1.383e-02
4.750e-02,2.021e-02
5.250e-02,2.828e-02
5.750e-02,3.824e-02
6.250e-02,5.023e-02
6.750e-02,6.438e-02
7.250e-02,8.078e-02
7.750e-02,9.948e-02
8.250e-02,1.205e-01
8.750e-02,1.439e-01
9.250e-02,1.695e-01
9.750e-02,1.974e-01
1.025e-01,2.276e-01
1.075e-01,2.599e-01
1.125e-01,2.942e-01
1.175e-01,3.306e-01
1.225e-01,3.688e-01
1.275e-01,4.087e-01
1.325e-01,4.503e-01
1.375e-01,4.935e-01
1.425e-01,5.380e-01
1.475e-01,5.837e-01
1.525e-01,6.306e-01
1.575e-01,6.784e-01
1.625e-01,7.271e-01
1.675e-01,7.765e-01
1.725e-01,8.265e-01
1.775e-01,8.769e-01
1.825e-01,9.276e-01
1.875e-01,9.786e-01
1.925e-01,1.030e+00
1.975e-01,1.080e+00
2.025e-01,1.131e+00
2.075e-01,1.182e+00
2.125e-01,1.232e+00
2.175e-01,1.281e+00
2.225e-01,1.330e+00
2.275e-01,1.378e+00
2.325e-01,1.426e+00
2.375e-01,1.472e+00
2.425e-01,1.518e+00
2.475e-01,1.562e+00
2.525e-01,1.606e+00
2.575e-01,1.648e+00
2.625e-01,1.689e+00
2.675e-01,1.729e+00
2.725e-01,1.768e+00
2.775e-01,1.805e+00
2.825e-01,1.841e+00
2.875e-01,1.875e+00
2.925e-01,1.908e+00
2.975e-01,1.939e+00
3.025e-01,1.969e+00
3.075e-01,1.997e+00
3.125e-01,2.024e+00
3.175e-01,2.049e+00
3.225e-01,2.072e+00
3.275e-01,2.094e+00
3.325e-01,2.114e+00
3.375e-01,2.133e+00
3.425e-01,2.150e+00
3.475e-01,2.166e+00
3.525e-01,2.179e+00
3.575e-01,2.192e+00
3.625e-01,2.202e+00
3.675e-01,2.212e+00
3.725e-01,2.219e+00
3.775e-01,2.225e+00
3.825e-01,2.230e+00
3.875e-01,2.233e+00
3.925e-01,2.235e+00
3.975e-01,2.235e+00
4.025e-01,2.234e+00
4.075e-01,2.231e+00
4.125e-01,2.227e+00
4.175e-01,2.222e+00
4.225e-01,2.215e+00
4.275e-01,2.207e+00
4.325e-01,2.198e+00
4.375e-01,2.187e+00
4.425e-01,2.176e+00
4.475e-01,2.163e+00
4.525e-01,2.149e+00
4.575e-01,2.134e+00
4.625e-01,2.118e+00
4.675e-01,2.101e+00
4.725e-01,2.083e+00
4.775e-01,2.064e+00
4.825e-01,2.044e+00
4.875e-01,2.023e+00
4.925e-01,2.002e+00
4.975e-01,1.979e+00
5.025e-01,1.956e+00
5.075e-01,1.932e+00
5.125e-01,1.907e+00
5.175e-01,1.882e+00
5.225e-01,1.856e+00
5.275e-01,1.829e+00
5.325e-01,1.802e+00
5.375e-01,1.774e+00
5.425e-01,1.746e+00
5.475e-01,1.718e+00
5.525e-01,1.689e+00
5.575e-01,1.659e+00
5.625e-01,1.629e+00
5.675e-01,1.599e+00
5.725e-01,1.568e+00
5.775e-01,1.538e+00
5.825e-01,1.507e+00
5.875e-01,1.475e+00
5.925e-01,1.444e+00
5.975e-01,1.413e+00
6.025e-01,1.381e+00
6.075e-01,1.349e+00
6.125e-01,1.317e+00
6.175e-01,1.286e+00
6.225e-01,1.254e+00
6.275e-01,1.222e+00
6.325e-01,1.190e+00
6.375e-01,1.158e+00
6.425e-01,1.127e+00
6.475e-01,1.095e+00
6.525e-01,1.064e+00
6.575e-01,1.033e+00
6.625e-01,1.002e+00
6.675e-01,9.714e-01
6.725e-01,9.409e-01
6.775e-01,9.108e-01
6.825e-01,8.809e-01
6.875e-01,8.513e-01
6.925e-01,8.220e-01
6.975e-01,7.931e-01
7.025e-01,7.645e-01
7.075e-01,7.363e-01
7.125e-01,7.085e-01
7.175e-01,6.812e-01
7.225e-01,6.543e-01
7.275e-01,6.278e-01
7.325e-01,6.017e-01
7.375e-01,5.762e-01
7.425e-01,5.511e-01
7.475e-01,5.266e-01
7.525e-01,5.025e-01
7.575e-01,4.790e-01
7.625e-01,4.560e-01
7.675e-01,4.335e-01
7.725e-01,4.116e-01
7.775e-01,3.903e-01
7.825e-01,3.695e-01
7.875e-01,3.493e-01
7.925e-01,3.297e-01
7.975e-01,3.107e-01
8.025e-01,2.922e-01
8.075e-01,2.744e-01
8.125e-01,2.571e-01
8.175e-01,2.405e-01
8.225e-01,2.245e-01
8.275e-01,2.090e-01
8.325e-01,1.942e-01
8.375e-01,1.800e-01
8.425e-01,1.664e-01
8.475e-01,1.533e-01
8.525e-01,1.409e-01
8.575e-01,1.291e-01
8.625e-01,1.179e-01
8.675e-01,1.072e-01
8.725e-01,9.717e-02
8.775e-01,8.768e-02
8.825e-01,7.877e-02
8.875e-01,7.041e-02
8.925e-01,6.260e-02
8.975e-01,5.533e-02
9.025e-01,4.860e-02
9.075e-01,4.238e-02
9.125e-01,3.666e-02
9.175e-01,3.145e-02
9.225e-01,2.670e-02
9.275e-01,2.243e-02
9.325e-01,1.860e-02
9.375e-01,1.520e-02
9.425e-01,1.221e-02
9.475e-01,9.613e-03
9.525e-01,7.389e-03
9.575e-01,5.515e-03
9.625e-01,3.969e-03
9.675e-01,2.724e-03
9.725e-01,1.757e-03
9.775e-01,1.038e-03
9.825e-01,5.374e-04
9.875e-01,2.233e-04
9.925e-01,5.925e-05
9.975e-01,3.509e-06


==> anc/03_results/moderate_inf/beta_total_probability/0_024.csv <==
transmittance,probability_density
2.500e-03,6.990e-08
7.500e-03,3.722e-06
1.250e-02,3.972e-05
1.750e-02,2.027e-04
2.250e-02,5.999e-04
2.750e-02,1.286e-03
3.250e-02,2.334e-03
3.750e-02,3.903e-03
4.250e-02,6.222e-03
4.750e-02,9.517e-03
5.250e-02,1.397e-02
5.750e-02,1.972e-02
6.250e-02,2.687e-02
6.750e-02,3.549e-02
7.250e-02,4.567e-02
7.750e-02,5.748e-02
8.250e-02,7.100e-02
8.750e-02,8.629e-02
9.250e-02,1.034e-01
9.750e-02,1.224e-01
1.025e-01,1.433e-01
1.075e-01,1.661e-01
1.125e-01,1.908e-01
1.175e-01,2.174e-01
1.225e-01,2.459e-01
1.275e-01,2.761e-01
1.325e-01,3.081e-01
1.375e-01,3.418e-01
1.425e-01,3.772e-01
1.475e-01,4.140e-01
1.525e-01,4.522e-01
1.575e-01,4.918e-01
1.625e-01,5.326e-01
1.675e-01,5.745e-01
1.725e-01,6.174e-01
1.775e-01,6.613e-01
1.825e-01,7.059e-01
1.875e-01,7.512e-01
1.925e-01,7.971e-01
1.975e-01,8.434e-01
2.025e-01,8.901e-01
2.075e-01,9.370e-01
2.125e-01,9.841e-01
2.175e-01,1.031e+00
2.225e-01,1.078e+00
2.275e-01,1.125e+00
2.325e-01,1.172e+00
2.375e-01,1.218e+00
2.425e-01,1.264e+00
2.475e-01,1.310e+00
2.525e-01,1.354e+00
2.575e-01,1.398e+00
2.625e-01,1.442e+00
2.675e-01,1.484e+00
2.725e-01,1.526e+00
2.775e-01,1.567e+00
2.825e-01,1.607e+00
2.875e-01,1.646e+00
2.925e-01,1.683e+00
2.975e-01,1.720e+00
3.025e-01,1.755e+00
3.075e-01,1.789e+00
3.125e-01,1.822e+00
3.175e-01,1.854e+00
3.225e-01,1.884e+00
3.275e-01,1.913e+00
3.325e-01,1.941e+00
3.375e-01,1.967e+00
3.425e-01,1.992e+00
3.475e-01,2.015e+00
3.525e-01,2.037e+00
3.575e-01,2.058e+00
3.625e-01,2.077e+00
3.675e-01,2.095e+00
3.725e-01,2.111e+00
3.775e-01,2.126e+00
3.825e-01,2.139e+00
3.875e-01,2.151e+00
3.925e-01,2.161e+00
3.975e-01,2.170e+00
4.025e-01,2.178e+00
4.075e-01,2.184e+00
4.125e-01,2.189e+00
4.175e-01,2.192e+00
4.225e-01,2.194e+00
4.275e-01,2.195e+00
4.325e-01,2.195e+00
4.375e-01,2.193e+00
4.425e-01,2.189e+00
4.475e-01,2.185e+00
4.525e-01,2.179e+00
4.575e-01,2.172e+00
4.625e-01,2.164e+00
4.675e-01,2.155e+00
4.725e-01,2.144e+00
4.775e-01,2.133e+00
4.825e-01,2.120e+00
4.875e-01,2.106e+00
4.925e-01,2.091e+00
4.975e-01,2.076e+00
5.025e-01,2.059e+00
5.075e-01,2.041e+00
5.125e-01,2.022e+00
5.175e-01,2.003e+00
5.225e-01,1.983e+00
5.275e-01,1.961e+00
5.325e-01,1.939e+00
5.375e-01,1.916e+00
5.425e-01,1.893e+00
5.475e-01,1.869e+00
5.525e-01,1.844e+00
5.575e-01,1.818e+00
5.625e-01,1.792e+00
5.675e-01,1.765e+00
5.725e-01,1.738e+00
5.775e-01,1.710e+00
5.825e-01,1.682e+00
5.875e-01,1.653e+00
5.925e-01,1.624e+00
5.975e-01,1.595e+00
6.025e-01,1.565e+00
6.075e-01,1.535e+00
6.125e-01,1.504e+00
6.175e-01,1.473e+00
6.225e-01,1.442e+00
6.275e-01,1.411e+00
6.325e-01,1.380e+00
6.375e-01,1.348e+00
6.425e-01,1.317e+00
6.475e-01,1.285e+00
6.525e-01,1.253e+00
6.575e-01,1.221e+00
6.625e-01,1.190e+00
6.675e-01,1.158e+00
6.725e-01,1.126e+00
6.775e-01,1.095e+00
6.825e-01,1.063e+00
6.875e-01,1.032e+00
6.925e-01,1.000e+00
6.975e-01,9.693e-01
7.025e-01,9.384e-01
7.075e-01,9.078e-01
7.125e-01,8.774e-01
7.175e-01,8.473e-01
7.225e-01,8.175e-01
7.275e-01,7.880e-01
7.325e-01,7.588e-01
7.375e-01,7.300e-01
7.425e-01,7.016e-01
7.475e-01,6.735e-01
7.525e-01,6.459e-01
7.575e-01,6.187e-01
7.625e-01,5.920e-01
7.675e-01,5.657e-01
7.725e-01,5.400e-01
7.775e-01,5.147e-01
7.825e-01,4.899e-01
7.875e-01,4.657e-01
7.925e-01,4.420e-01
7.975e-01,4.189e-01
8.025e-01,3.963e-01
8.075e-01,3.743e-01
8.125e-01,3.530e-01
8.175e-01,3.322e-01
8.225e-01,3.120e-01
8.275e-01,2.924e-01
8.325e-01,2.735e-01
8.375e-01,2.552e-01
8.425e-01,2.376e-01
8.475e-01,2.206e-01
8.525e-01,2.042e-01
8.575e-01,1.886e-01
8.625e-01,1.735e-01
8.675e-01,1.592e-01
8.725e-01,1.455e-01
8.775e-01,1.324e-01
8.825e-01,1.200e-01
8.875e-01,1.083e-01
8.925e-01,9.728e-02
8.975e-01,8.688e-02
9.025e-01,7.713e-02
9.075e-01,6.803e-02
9.125e-01,5.957e-02
9.175e-01,5.174e-02
9.225e-01,4.453e-02
9.275e-01,3.794e-02
9.325e-01,3.194e-02
9.375e-01,2.653e-02
9.425e-01,2.170e-02
9.475e-01,1.741e-02
9.525e-01,1.367e-02
9.575e-01,1.045e-02
9.625e-01,7.717e-03
9.675e-01,5.459e-03
9.725e-01,3.645e-03
9.775e-01,2.245e-03
9.825e-01,1.226e-03
9.875e-01,5.463e-04
9.925e-01,1.612e-04
9.975e-01,1.201e-05


==> anc/03_results/moderate_inf/beta_total_probability/0_025.csv <==
transmittance,probability_density
2.500e-03,1.267e-08
7.500e-03,9.545e-07
1.250e-02,1.660e-05
1.750e-02,1.074e-04
2.250e-02,3.291e-04
2.750e-02,6.686e-04
3.250e-02,1.145e-03
3.750e-02,1.890e-03
4.250e-02,3.085e-03
4.750e-02,4.880e-03
5.250e-02,7.358e-03
5.750e-02,1.057e-02
6.250e-02,1.454e-02
6.750e-02,1.933e-02
7.250e-02,2.499e-02
7.750e-02,3.161e-02
8.250e-02,3.928e-02
8.750e-02,4.808e-02
9.250e-02,5.812e-02
9.750e-02,6.950e-02
1.025e-01,8.229e-02
1.075e-01,9.657e-02
1.125e-01,1.124e-01
1.175e-01,1.299e-01
1.225e-01,1.489e-01
1.275e-01,1.697e-01
1.325e-01,1.921e-01
1.375e-01,2.161e-01
1.425e-01,2.418e-01
1.475e-01,2.691e-01
1.525e-01,2.979e-01
1.575e-01,3.281e-01
1.625e-01,3.599e-01
1.675e-01,3.930e-01
1.725e-01,4.274e-01
1.775e-01,4.630e-01
1.825e-01,4.997e-01
1.875e-01,5.375e-01
1.925e-01,5.763e-01
1.975e-01,6.160e-01
2.025e-01,6.565e-01
2.075e-01,6.977e-01
2.125e-01,7.395e-01
2.175e-01,7.819e-01
2.225e-01,8.247e-01
2.275e-01,8.679e-01
2.325e-01,9.114e-01
2.375e-01,9.551e-01
2.425e-01,9.989e-01
2.475e-01,1.043e+00
2.525e-01,1.087e+00
2.575e-01,1.130e+00
2.625e-01,1.174e+00
2.675e-01,1.217e+00
2.725e-01,1.260e+00
2.775e-01,1.302e+00
2.825e-01,1.344e+00
2.875e-01,1.386e+00
2.925e-01,1.426e+00
2.975e-01,1.466e+00
3.025e-01,1.506e+00
3.075e-01,1.544e+00
3.125e-01,1.582e+00
3.175e-01,1.619e+00
3.225e-01,1.655e+00
3.275e-01,1.690e+00
3.325e-01,1.724e+00
3.375e-01,1.757e+00
3.425e-01,1.788e+00
3.475e-01,1.819e+00
3.525e-01,1.849e+00
3.575e-01,1.877e+00
3.625e-01,1.904e+00
3.675e-01,1.930e+00
3.725e-01,1.954e+00
3.775e-01,1.978e+00
3.825e-01,2.000e+00
3.875e-01,2.021e+00
3.925e-01,2.040e+00
3.975e-01,2.058e+00
4.025e-01,2.075e+00
4.075e-01,2.090e+00
4.125e-01,2.104e+00
4.175e-01,2.117e+00
4.225e-01,2.128e+00
4.275e-01,2.138e+00
4.325e-01,2.147e+00
4.375e-01,2.155e+00
4.425e-01,2.161e+00
4.475e-01,2.165e+00
4.525e-01,2.169e+00
4.575e-01,2.171e+00
4.625e-01,2.172e+00
4.675e-01,2.171e+00
4.725e-01,2.169e+00
4.775e-01,2.166e+00
4.825e-01,2.162e+00
4.875e-01,2.157e+00
4.925e-01,2.150e+00
4.975e-01,2.143e+00
5.025e-01,2.134e+00
5.075e-01,2.124e+00
5.125e-01,2.112e+00
5.175e-01,2.100e+00
5.225e-01,2.087e+00
5.275e-01,2.073e+00
5.325e-01,2.057e+00
5.375e-01,2.041e+00
5.425e-01,2.024e+00
5.475e-01,2.006e+00
5.525e-01,1.987e+00
5.575e-01,1.967e+00
5.625e-01,1.946e+00
5.675e-01,1.924e+00
5.725e-01,1.902e+00
5.775e-01,1.879e+00
5.825e-01,1.855e+00
5.875e-01,1.830e+00
5.925e-01,1.805e+00
5.975e-01,1.779e+00
6.025e-01,1.752e+00
6.075e-01,1.725e+00
6.125e-01,1.698e+00
6.175e-01,1.670e+00
6.225e-01,1.641e+00
6.275e-01,1.612e+00
6.325e-01,1.582e+00
6.375e-01,1.552e+00
6.425e-01,1.522e+00
6.475e-01,1.492e+00
6.525e-01,1.461e+00
6.575e-01,1.429e+00
6.625e-01,1.398e+00
6.675e-01,1.366e+00
6.725e-01,1.334e+00
6.775e-01,1.302e+00
6.825e-01,1.270e+00
6.875e-01,1.238e+00
6.925e-01,1.206e+00
6.975e-01,1.173e+00
7.025e-01,1.141e+00
7.075e-01,1.109e+00
7.125e-01,1.077e+00
7.175e-01,1.044e+00
7.225e-01,1.012e+00
7.275e-01,9.803e-01
7.325e-01,9.484e-01
7.375e-01,9.168e-01
7.425e-01,8.854e-01
7.475e-01,8.542e-01
7.525e-01,8.232e-01
7.575e-01,7.926e-01
7.625e-01,7.623e-01
7.675e-01,7.322e-01
7.725e-01,7.026e-01
7.775e-01,6.733e-01
7.825e-01,6.444e-01
7.875e-01,6.160e-01
7.925e-01,5.880e-01
7.975e-01,5.605e-01
8.025e-01,5.334e-01
8.075e-01,5.069e-01
8.125e-01,4.809e-01
8.175e-01,4.554e-01
8.225e-01,4.305e-01
8.275e-01,4.062e-01
8.325e-01,3.825e-01
8.375e-01,3.594e-01
8.425e-01,3.369e-01
8.475e-01,3.151e-01
8.525e-01,2.940e-01
8.575e-01,2.735e-01
8.625e-01,2.537e-01
8.675e-01,2.346e-01
8.725e-01,2.163e-01
8.775e-01,1.986e-01
8.825e-01,1.817e-01
8.875e-01,1.655e-01
8.925e-01,1.501e-01
8.975e-01,1.355e-01
9.025e-01,1.216e-01
9.075e-01,1.085e-01
9.125e-01,9.611e-02
9.175e-01,8.453e-02
9.225e-01,7.373e-02
9.275e-01,6.370e-02
9.325e-01,5.445e-02
9.375e-01,4.597e-02
9.425e-01,3.825e-02
9.475e-01,3.129e-02
9.525e-01,2.508e-02
9.575e-01,1.961e-02
9.625e-01,1.487e-02
9.675e-01,1.083e-02
9.725e-01,7.487e-03
9.775e-01,4.805e-03
9.825e-01,2.761e-03
9.875e-01,1.318e-03
9.925e-01,4.315e-04
9.975e-01,4.014e-05


==> anc/03_results/moderate_inf/beta_total_probability/0_026.csv <==
transmittance,probability_density
2.500e-03,2.297e-09
7.500e-03,1.826e-07
1.250e-02,2.605e-06
1.750e-02,2.509e-05
2.250e-02,1.228e-04
2.750e-02,3.516e-04
3.250e-02,7.034e-04
3.750e-02,1.129e-03
4.250e-02,1.620e-03
4.750e-02,2.253e-03
5.250e-02,3.159e-03
5.750e-02,4.478e-03
6.250e-02,6.327e-03
6.750e-02,8.792e-03
7.250e-02,1.194e-02
7.750e-02,1.581e-02
8.250e-02,2.046e-02
8.750e-02,2.592e-02
9.250e-02,3.223e-02
9.750e-02,3.943e-02
1.025e-01,4.758e-02
1.075e-01,5.673e-02
1.125e-01,6.695e-02
1.175e-01,7.828e-02
1.225e-01,9.081e-02
1.275e-01,1.046e-01
1.325e-01,1.196e-01
1.375e-01,1.360e-01
1.425e-01,1.537e-01
1.475e-01,1.728e-01
1.525e-01,1.932e-01
1.575e-01,2.151e-01
1.625e-01,2.383e-01
1.675e-01,2.629e-01
1.725e-01,2.888e-01
1.775e-01,3.160e-01
1.825e-01,3.445e-01
1.875e-01,3.742e-01
1.925e-01,4.051e-01
1.975e-01,4.371e-01
2.025e-01,4.702e-01
2.075e-01,5.043e-01
2.125e-01,5.394e-01
2.175e-01,5.754e-01
2.225e-01,6.122e-01
2.275e-01,6.498e-01
2.325e-01,6.880e-01
2.375e-01,7.269e-01
2.425e-01,7.664e-01
2.475e-01,8.064e-01
2.525e-01,8.468e-01
2.575e-01,8.875e-01
2.625e-01,9.285e-01
2.675e-01,9.697e-01
2.725e-01,1.011e+00
2.775e-01,1.052e+00
2.825e-01,1.094e+00
2.875e-01,1.135e+00
2.925e-01,1.176e+00
2.975e-01,1.217e+00
3.025e-01,1.258e+00
3.075e-01,1.298e+00
3.125e-01,1.338e+00
3.175e-01,1.378e+00
3.225e-01,1.417e+00
3.275e-01,1.455e+00
3.325e-01,1.493e+00
3.375e-01,1.530e+00
3.425e-01,1.567e+00
3.475e-01,1.602e+00
3.525e-01,1.637e+00
3.575e-01,1.671e+00
3.625e-01,1.704e+00
3.675e-01,1.736e+00
3.725e-01,1.767e+00
3.775e-01,1.797e+00
3.825e-01,1.827e+00
3.875e-01,1.855e+00
3.925e-01,1.881e+00
3.975e-01,1.907e+00
4.025e-01,1.932e+00
4.075e-01,1.955e+00
4.125e-01,1.977e+00
4.175e-01,1.998e+00
4.225e-01,2.018e+00
4.275e-01,2.037e+00
4.325e-01,2.054e+00
4.375e-01,2.070e+00
4.425e-01,2.085e+00
4.475e-01,2.098e+00
4.525e-01,2.110e+00
4.575e-01,2.121e+00
4.625e-01,2.131e+00
4.675e-01,2.139e+00
4.725e-01,2.146e+00
4.775e-01,2.152e+00
4.825e-01,2.157e+00
4.875e-01,2.160e+00
4.925e-01,2.162e+00
4.975e-01,2.162e+00
5.025e-01,2.162e+00
5.075e-01,2.160e+00
5.125e-01,2.157e+00
5.175e-01,2.153e+00
5.225e-01,2.148e+00
5.275e-01,2.141e+00
5.325e-01,2.133e+00
5.375e-01,2.125e+00
5.425e-01,2.115e+00
5.475e-01,2.104e+00
5.525e-01,2.091e+00
5.575e-01,2.078e+00
5.625e-01,2.064e+00
5.675e-01,2.049e+00
5.725e-01,2.032e+00
5.775e-01,2.015e+00
5.825e-01,1.997e+00
5.875e-01,1.978e+00
5.925e-01,1.958e+00
5.975e-01,1.937e+00
6.025e-01,1.915e+00
6.075e-01,1.893e+00
6.125e-01,1.869e+00
6.175e-01,1.845e+00
6.225e-01,1.820e+00
6.275e-01,1.795e+00
6.325e-01,1.769e+00
6.375e-01,1.742e+00
6.425e-01,1.714e+00
6.475e-01,1.686e+00
6.525e-01,1.658e+00
6.575e-01,1.628e+00
6.625e-01,1.599e+00
6.675e-01,1.569e+00
6.725e-01,1.538e+00
6.775e-01,1.507e+00
6.825e-01,1.476e+00
6.875e-01,1.444e+00
6.925e-01,1.412e+00
6.975e-01,1.380e+00
7.025e-01,1.347e+00
7.075e-01,1.314e+00
7.125e-01,1.281e+00
7.175e-01,1.248e+00
7.225e-01,1.215e+00
7.275e-01,1.181e+00
7.325e-01,1.148e+00
7.375e-01,1.114e+00
7.425e-01,1.081e+00
7.475e-01,1.047e+00
7.525e-01,1.014e+00
7.575e-01,9.808e-01
7.625e-01,9.475e-01
7.675e-01,9.145e-01
7.725e-01,8.816e-01
7.775e-01,8.489e-01
7.825e-01,8.165e-01
7.875e-01,7.843e-01
7.925e-01,7.524e-01
7.975e-01,7.208e-01
8.025e-01,6.896e-01
8.075e-01,6.588e-01
8.125e-01,6.284e-01
8.175e-01,5.984e-01
8.225e-01,5.689e-01
8.275e-01,5.398e-01
8.325e-01,5.113e-01
8.375e-01,4.833e-01
8.425e-01,4.559e-01
8.475e-01,4.291e-01
8.525e-01,4.029e-01
8.575e-01,3.774e-01
8.625e-01,3.525e-01
8.675e-01,3.283e-01
8.725e-01,3.048e-01
8.775e-01,2.821e-01
8.825e-01,2.601e-01
8.875e-01,2.389e-01
8.925e-01,2.185e-01
8.975e-01,1.989e-01
9.025e-01,1.802e-01
9.075e-01,1.623e-01
9.125e-01,1.453e-01
9.175e-01,1.291e-01
9.225e-01,1.139e-01
9.275e-01,9.962e-02
9.325e-01,8.625e-02
9.375e-01,7.382e-02
9.425e-01,6.234e-02
9.475e-01,5.182e-02
9.525e-01,4.228e-02
9.575e-01,3.371e-02
9.625e-01,2.612e-02
9.675e-01,1.951e-02
9.725e-01,1.388e-02
9.775e-01,9.222e-03
9.825e-01,5.533e-03
9.875e-01,2.798e-03
9.925e-01,9.999e-04
9.975e-01,1.123e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_027.csv <==
transmittance,probability_density
2.500e-03,3.214e-10
7.500e-03,4.349e-08
1.250e-02,2.437e-06
1.750e-02,3.598e-05
2.250e-02,1.648e-04
2.750e-02,3.658e-04
3.250e-02,5.152e-04
3.750e-02,5.728e-04
4.250e-02,6.377e-04
4.750e-02,8.420e-04
5.250e-02,1.272e-03
5.750e-02,1.970e-03
6.250e-02,2.963e-03
6.750e-02,4.282e-03
7.250e-02,5.966e-03
7.750e-02,8.061e-03
8.250e-02,1.062e-02
8.750e-02,1.368e-02
9.250e-02,1.731e-02
9.750e-02,2.154e-02
1.025e-01,2.643e-02
1.075e-01,3.202e-02
1.125e-01,3.836e-02
1.175e-01,4.549e-02
1.225e-01,5.346e-02
1.275e-01,6.231e-02
1.325e-01,7.209e-02
1.375e-01,8.282e-02
1.425e-01,9.456e-02
1.475e-01,1.073e-01
1.525e-01,1.212e-01
1.575e-01,1.361e-01
1.625e-01,1.522e-01
1.675e-01,1.693e-01
1.725e-01,1.877e-01
1.775e-01,2.072e-01
1.825e-01,2.279e-01
1.875e-01,2.498e-01
1.925e-01,2.728e-01
1.975e-01,2.970e-01
2.025e-01,3.224e-01
2.075e-01,3.489e-01
2.125e-01,3.766e-01
2.175e-01,4.053e-01
2.225e-01,4.351e-01
2.275e-01,4.659e-01
2.325e-01,4.976e-01
2.375e-01,5.304e-01
2.425e-01,5.640e-01
2.475e-01,5.985e-01
2.525e-01,6.337e-01
2.575e-01,6.697e-01
2.625e-01,7.064e-01
2.675e-01,7.437e-01
2.725e-01,7.816e-01
2.775e-01,8.199e-01
2.825e-01,8.587e-01
2.875e-01,8.979e-01
2.925e-01,9.373e-01
2.975e-01,9.771e-01
3.025e-01,1.017e+00
3.075e-01,1.057e+00
3.125e-01,1.097e+00
3.175e-01,1.137e+00
3.225e-01,1.177e+00
3.275e-01,1.217e+00
3.325e-01,1.256e+00
3.375e-01,1.296e+00
3.425e-01,1.335e+00
3.475e-01,1.373e+00
3.525e-01,1.411e+00
3.575e-01,1.449e+00
3.625e-01,1.486e+00
3.675e-01,1.523e+00
3.725e-01,1.559e+00
3.775e-01,1.594e+00
3.825e-01,1.628e+00
3.875e-01,1.662e+00
3.925e-01,1.695e+00
3.975e-01,1.727e+00
4.025e-01,1.758e+00
4.075e-01,1.788e+00
4.125e-01,1.818e+00
4.175e-01,1.846e+00
4.225e-01,1.873e+00
4.275e-01,1.899e+00
4.325e-01,1.924e+00
4.375e-01,1.948e+00
4.425e-01,1.971e+00
4.475e-01,1.993e+00
4.525e-01,2.013e+00
4.575e-01,2.032e+00
4.625e-01,2.050e+00
4.675e-01,2.067e+00
4.725e-01,2.083e+00
4.775e-01,2.097e+00
4.825e-01,2.110e+00
4.875e-01,2.122e+00
4.925e-01,2.133e+00
4.975e-01,2.142e+00
5.025e-01,2.150e+00
5.075e-01,2.157e+00
5.125e-01,2.163e+00
5.175e-01,2.167e+00
5.225e-01,2.170e+00
5.275e-01,2.172e+00
5.325e-01,2.172e+00
5.375e-01,2.171e+00
5.425e-01,2.169e+00
5.475e-01,2.166e+00
5.525e-01,2.162e+00
5.575e-01,2.156e+00
5.625e-01,2.149e+00
5.675e-01,2.141e+00
5.725e-01,2.132e+00
5.775e-01,2.122e+00
5.825e-01,2.110e+00
5.875e-01,2.098e+00
5.925e-01,2.084e+00
5.975e-01,2.069e+00
6.025e-01,2.054e+00
6.075e-01,2.037e+00
6.125e-01,2.019e+00
6.175e-01,2.000e+00
6.225e-01,1.980e+00
6.275e-01,1.959e+00
6.325e-01,1.938e+00
6.375e-01,1.915e+00
6.425e-01,1.892e+00
6.475e-01,1.868e+00
6.525e-01,1.842e+00
6.575e-01,1.817e+00
6.625e-01,1.790e+00
6.675e-01,1.763e+00
6.725e-01,1.735e+00
6.775e-01,1.706e+00
6.825e-01,1.677e+00
6.875e-01,1.647e+00
6.925e-01,1.616e+00
6.975e-01,1.585e+00
7.025e-01,1.553e+00
7.075e-01,1.521e+00
7.125e-01,1.489e+00
7.175e-01,1.456e+00
7.225e-01,1.422e+00
7.275e-01,1.389e+00
7.325e-01,1.355e+00
7.375e-01,1.320e+00
7.425e-01,1.286e+00
7.475e-01,1.251e+00
7.525e-01,1.216e+00
7.575e-01,1.181e+00
7.625e-01,1.146e+00
7.675e-01,1.110e+00
7.725e-01,1.075e+00
7.775e-01,1.040e+00
7.825e-01,1.004e+00
7.875e-01,9.691e-01
7.925e-01,9.339e-01
7.975e-01,8.989e-01
8.025e-01,8.640e-01
8.075e-01,8.293e-01
8.125e-01,7.949e-01
8.175e-01,7.607e-01
8.225e-01,7.268e-01
8.275e-01,6.933e-01
8.325e-01,6.601e-01
8.375e-01,6.274e-01
8.425e-01,5.951e-01
8.475e-01,5.632e-01
8.525e-01,5.320e-01
8.575e-01,5.012e-01
8.625e-01,4.711e-01
8.675e-01,4.415e-01
8.725e-01,4.126e-01
8.775e-01,3.844e-01
8.825e-01,3.570e-01
8.875e-01,3.303e-01
8.925e-01,3.044e-01
8.975e-01,2.793e-01
9.025e-01,2.551e-01
9.075e-01,2.317e-01
9.125e-01,2.093e-01
9.175e-01,1.879e-01
9.225e-01,1.674e-01
9.275e-01,1.479e-01
9.325e-01,1.296e-01
9.375e-01,1.123e-01
9.425e-01,9.606e-02
9.475e-01,8.102e-02
9.525e-01,6.714e-02
9.575e-01,5.448e-02
9.625e-01,4.304e-02
9.675e-01,3.288e-02
9.725e-01,2.400e-02
9.775e-01,1.645e-02
9.825e-01,1.026e-02
9.875e-01,5.467e-03
9.925e-01,2.115e-03
9.975e-01,2.817e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_028.csv <==
transmittance,probability_density
2.500e-03,4.536e-11
7.500e-03,6.476e-09
1.250e-02,7.714e-08
1.750e-02,8.767e-07
2.250e-02,8.577e-06
2.750e-02,4.735e-05
3.250e-02,1.608e-04
3.750e-02,3.848e-04
4.250e-02,7.212e-04
4.750e-02,1.151e-03
5.250e-02,1.666e-03
5.750e-02,2.290e-03
6.250e-02,3.066e-03
6.750e-02,4.035e-03
7.250e-02,5.225e-03
7.750e-02,6.651e-03
8.250e-02,8.321e-03
8.750e-02,1.024e-02
9.250e-02,1.243e-02
9.750e-02,1.491e-02
1.025e-01,1.772e-02
1.075e-01,2.088e-02
1.125e-01,2.444e-02
1.175e-01,2.846e-02
1.225e-01,3.299e-02
1.275e-01,3.808e-02
1.325e-01,4.379e-02
1.375e-01,5.019e-02
1.425e-01,5.732e-02
1.475e-01,6.526e-02
1.525e-01,7.404e-02
1.575e-01,8.371e-02
1.625e-01,9.432e-02
1.675e-01,1.059e-01
1.725e-01,1.185e-01
1.775e-01,1.321e-01
1.825e-01,1.467e-01
1.875e-01,1.625e-01
1.925e-01,1.793e-01
1.975e-01,1.971e-01
2.025e-01,2.161e-01
2.075e-01,2.362e-01
2.125e-01,2.573e-01
2.175e-01,2.796e-01
2.225e-01,3.029e-01
2.275e-01,3.273e-01
2.325e-01,3.527e-01
2.375e-01,3.792e-01
2.425e-01,4.066e-01
2.475e-01,4.351e-01
2.525e-01,4.645e-01
2.575e-01,4.948e-01
2.625e-01,5.260e-01
2.675e-01,5.581e-01
2.725e-01,5.910e-01
2.775e-01,6.246e-01
2.825e-01,6.590e-01
2.875e-01,6.941e-01
2.925e-01,7.298e-01
2.975e-01,7.661e-01
3.025e-01,8.030e-01
3.075e-01,8.403e-01
3.125e-01,8.780e-01
3.175e-01,9.161e-01
3.225e-01,9.546e-01
3.275e-01,9.932e-01
3.325e-01,1.032e+00
3.375e-01,1.071e+00
3.425e-01,1.110e+00
3.475e-01,1.149e+00
3.525e-01,1.188e+00
3.575e-01,1.227e+00
3.625e-01,1.266e+00
3.675e-01,1.305e+00
3.725e-01,1.343e+00
3.775e-01,1.381e+00
3.825e-01,1.419e+00
3.875e-01,1.456e+00
3.925e-01,1.493e+00
3.975e-01,1.529e+00
4.025e-01,1.565e+00
4.075e-01,1.600e+00
4.125e-01,1.634e+00
4.175e-01,1.668e+00
4.225e-01,1.701e+00
4.275e-01,1.733e+00
4.325e-01,1.764e+00
4.375e-01,1.795e+00
4.425e-01,1.824e+00
4.475e-01,1.853e+00
4.525e-01,1.880e+00
4.575e-01,1.907e+00
4.625e-01,1.932e+00
4.675e-01,1.957e+00
4.725e-01,1.980e+00
4.775e-01,2.002e+00
4.825e-01,2.023e+00
4.875e-01,2.043e+00
4.925e-01,2.062e+00
4.975e-01,2.079e+00
5.025e-01,2.096e+00
5.075e-01,2.111e+00
5.125e-01,2.125e+00
5.175e-01,2.137e+00
5.225e-01,2.149e+00
5.275e-01,2.159e+00
5.325e-01,2.168e+00
5.375e-01,2.175e+00
5.425e-01,2.181e+00
5.475e-01,2.186e+00
5.525e-01,2.190e+00
5.575e-01,2.192e+00
5.625e-01,2.193e+00
5.675e-01,2.193e+00
5.725e-01,2.192e+00
5.775e-01,2.189e+00
5.825e-01,2.185e+00
5.875e-01,2.180e+00
5.925e-01,2.173e+00
5.975e-01,2.166e+00
6.025e-01,2.157e+00
6.075e-01,2.146e+00
6.125e-01,2.135e+00
6.175e-01,2.123e+00
6.225e-01,2.109e+00
6.275e-01,2.094e+00
6.325e-01,2.078e+00
6.375e-01,2.061e+00
6.425e-01,2.043e+00
6.475e-01,2.024e+00
6.525e-01,2.003e+00
6.575e-01,1.982e+00
6.625e-01,1.960e+00
6.675e-01,1.936e+00
6.725e-01,1.912e+00
6.775e-01,1.887e+00
6.825e-01,1.861e+00
6.875e-01,1.834e+00
6.925e-01,1.806e+00
6.975e-01,1.778e+00
7.025e-01,1.749e+00
7.075e-01,1.719e+00
7.125e-01,1.688e+00
7.175e-01,1.656e+00
7.225e-01,1.624e+00
7.275e-01,1.591e+00
7.325e-01,1.558e+00
7.375e-01,1.524e+00
7.425e-01,1.490e+00
7.475e-01,1.455e+00
7.525e-01,1.420e+00
7.575e-01,1.384e+00
7.625e-01,1.348e+00
7.675e-01,1.311e+00
7.725e-01,1.275e+00
7.775e-01,1.238e+00
7.825e-01,1.200e+00
7.875e-01,1.163e+00
7.925e-01,1.126e+00
7.975e-01,1.088e+00
8.025e-01,1.050e+00
8.075e-01,1.012e+00
8.125e-01,9.747e-01
8.175e-01,9.370e-01
8.225e-01,8.994e-01
8.275e-01,8.619e-01
8.325e-01,8.247e-01
8.375e-01,7.876e-01
8.425e-01,7.509e-01
8.475e-01,7.144e-01
8.525e-01,6.783e-01
8.575e-01,6.426e-01
8.625e-01,6.073e-01
8.675e-01,5.725e-01
8.725e-01,5.383e-01
8.775e-01,5.046e-01
8.825e-01,4.715e-01
8.875e-01,4.391e-01
8.925e-01,4.075e-01
8.975e-01,3.766e-01
9.025e-01,3.465e-01
9.075e-01,3.172e-01
9.125e-01,2.889e-01
9.175e-01,2.615e-01
9.225e-01,2.351e-01
9.275e-01,2.098e-01
9.325e-01,1.856e-01
9.375e-01,1.626e-01
9.425e-01,1.408e-01
9.475e-01,1.203e-01
9.525e-01,1.011e-01
9.575e-01,8.329e-02
9.625e-01,6.696e-02
9.675e-01,5.215e-02
9.725e-01,3.895e-02
9.775e-01,2.744e-02
9.825e-01,1.771e-02
9.875e-01,9.871e-03
9.925e-01,4.089e-03
9.975e-01,6.311e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_029.csv <==
transmittance,probability_density
2.500e-03,4.403e-12
7.500e-03,9.285e-10
1.250e-02,1.448e-08
1.750e-02,3.520e-07
2.250e-02,5.664e-06
2.750e-02,3.911e-05
3.250e-02,1.447e-04
3.750e-02,3.429e-04
4.250e-02,5.902e-04
4.750e-02,8.115e-04
5.250e-02,9.703e-04
5.750e-02,1.094e-03
6.250e-02,1.244e-03
6.750e-02,1.478e-03
7.250e-02,1.833e-03
7.750e-02,2.325e-03
8.250e-02,2.964e-03
8.750e-02,3.759e-03
9.250e-02,4.727e-03
9.750e-02,5.890e-03
1.025e-01,7.276e-03
1.075e-01,8.918e-03
1.125e-01,1.085e-02
1.175e-01,1.311e-02
1.225e-01,1.574e-02
1.275e-01,1.877e-02
1.325e-01,2.223e-02
1.375e-01,2.617e-02
1.425e-01,3.062e-02
1.475e-01,3.561e-02
1.525e-01,4.118e-02
1.575e-01,4.736e-02
1.625e-01,5.419e-02
1.675e-01,6.170e-02
1.725e-01,6.992e-02
1.775e-01,7.890e-02
1.825e-01,8.865e-02
1.875e-01,9.922e-02
1.925e-01,1.106e-01
1.975e-01,1.229e-01
2.025e-01,1.361e-01
2.075e-01,1.502e-01
2.125e-01,1.652e-01
2.175e-01,1.813e-01
2.225e-01,1.982e-01
2.275e-01,2.162e-01
2.325e-01,2.352e-01
2.375e-01,2.552e-01
2.425e-01,2.762e-01
2.475e-01,2.982e-01
2.525e-01,3.213e-01
2.575e-01,3.453e-01
2.625e-01,3.703e-01
2.675e-01,3.963e-01
2.725e-01,4.233e-01
2.775e-01,4.512e-01
2.825e-01,4.801e-01
2.875e-01,5.098e-01
2.925e-01,5.404e-01
2.975e-01,5.719e-01
3.025e-01,6.041e-01
3.075e-01,6.371e-01
3.125e-01,6.708e-01
3.175e-01,7.052e-01
3.225e-01,7.402e-01
3.275e-01,7.759e-01
3.325e-01,8.120e-01
3.375e-01,8.487e-01
3.425e-01,8.858e-01
3.475e-01,9.233e-01
3.525e-01,9.611e-01
3.575e-01,9.992e-01
3.625e-01,1.037e+00
3.675e-01,1.076e+00
3.725e-01,1.115e+00
3.775e-01,1.153e+00
3.825e-01,1.192e+00
3.875e-01,1.231e+00
3.925e-01,1.269e+00
3.975e-01,1.308e+00
4.025e-01,1.346e+00
4.075e-01,1.384e+00
4.125e-01,1.421e+00
4.175e-01,1.459e+00
4.225e-01,1.495e+00
4.275e-01,1.532e+00
4.325e-01,1.568e+00
4.375e-01,1.603e+00
4.425e-01,1.638e+00
4.475e-01,1.672e+00
4.525e-01,1.705e+00
4.575e-01,1.737e+00
4.625e-01,1.769e+00
4.675e-01,1.800e+00
4.725e-01,1.830e+00
4.775e-01,1.860e+00
4.825e-01,1.888e+00
4.875e-01,1.915e+00
4.925e-01,1.942e+00
4.975e-01,1.967e+00
5.025e-01,1.991e+00
5.075e-01,2.014e+00
5.125e-01,2.036e+00
5.175e-01,2.057e+00
5.225e-01,2.077e+00
5.275e-01,2.096e+00
5.325e-01,2.113e+00
5.375e-01,2.129e+00
5.425e-01,2.144e+00
5.475e-01,2.158e+00
5.525e-01,2.170e+00
5.575e-01,2.182e+00
5.625e-01,2.192e+00
5.675e-01,2.200e+00
5.725e-01,2.207e+00
5.775e-01,2.213e+00
5.825e-01,2.218e+00
5.875e-01,2.221e+00
5.925e-01,2.224e+00
5.975e-01,2.224e+00
6.025e-01,2.224e+00
6.075e-01,2.222e+00
6.125e-01,2.219e+00
6.175e-01,2.214e+00
6.225e-01,2.208e+00
6.275e-01,2.201e+00
6.325e-01,2.193e+00
6.375e-01,2.183e+00
6.425e-01,2.172e+00
6.475e-01,2.160e+00
6.525e-01,2.146e+00
6.575e-01,2.131e+00
6.625e-01,2.116e+00
6.675e-01,2.098e+00
6.725e-01,2.080e+00
6.775e-01,2.061e+00
6.825e-01,2.040e+00
6.875e-01,2.018e+00
6.925e-01,1.995e+00
6.975e-01,1.972e+00
7.025e-01,1.947e+00
7.075e-01,1.921e+00
7.125e-01,1.894e+00
7.175e-01,1.866e+00
7.225e-01,1.837e+00
7.275e-01,1.807e+00
7.325e-01,1.776e+00
7.375e-01,1.744e+00
7.425e-01,1.712e+00
7.475e-01,1.679e+00
7.525e-01,1.645e+00
7.575e-01,1.610e+00
7.625e-01,1.575e+00
7.675e-01,1.538e+00
7.725e-01,1.502e+00
7.775e-01,1.464e+00
7.825e-01,1.427e+00
7.875e-01,1.388e+00
7.925e-01,1.349e+00
7.975e-01,1.310e+00
8.025e-01,1.270e+00
8.075e-01,1.230e+00
8.125e-01,1.190e+00
8.175e-01,1.150e+00
8.225e-01,1.109e+00
8.275e-01,1.068e+00
8.325e-01,1.027e+00
8.375e-01,9.858e-01
8.425e-01,9.447e-01
8.475e-01,9.036e-01
8.525e-01,8.626e-01
8.575e-01,8.218e-01
8.625e-01,7.811e-01
8.675e-01,7.407e-01
8.725e-01,7.006e-01
8.775e-01,6.608e-01
8.825e-01,6.215e-01
8.875e-01,5.826e-01
8.925e-01,5.443e-01
8.975e-01,5.066e-01
9.025e-01,4.695e-01
9.075e-01,4.332e-01
9.125e-01,3.977e-01
9.175e-01,3.631e-01
9.225e-01,3.294e-01
9.275e-01,2.967e-01
9.325e-01,2.651e-01
9.375e-01,2.347e-01
9.425e-01,2.056e-01
9.475e-01,1.778e-01
9.525e-01,1.514e-01
9.575e-01,1.266e-01
9.625e-01,1.035e-01
9.675e-01,8.215e-02
9.725e-01,6.271e-02
9.775e-01,4.533e-02
9.825e-01,3.021e-02
9.875e-01,1.758e-02
9.925e-01,7.770e-03
9.975e-01,1.378e-03


==> anc/03_results/moderate_inf/beta_total_probability/0_03.csv <==
transmittance,probability_density
2.500e-03,4.151e-13
7.500e-03,1.303e-10
1.250e-02,2.019e-09
1.750e-02,3.030e-08
2.250e-02,6.884e-07
2.750e-02,7.291e-06
3.250e-02,3.793e-05
3.750e-02,1.169e-04
4.250e-02,2.455e-04
4.750e-02,3.916e-04
5.250e-02,5.235e-04
5.750e-02,6.441e-04
6.250e-02,7.851e-04
6.750e-02,9.778e-04
7.250e-02,1.234e-03
7.750e-02,1.554e-03
8.250e-02,1.936e-03
8.750e-02,2.392e-03
9.250e-02,2.945e-03
9.750e-02,3.628e-03
1.025e-01,4.472e-03
1.075e-01,5.508e-03
1.125e-01,6.761e-03
1.175e-01,8.250e-03
1.225e-01,9.990e-03
1.275e-01,1.200e-02
1.325e-01,1.428e-02
1.375e-01,1.686e-02
1.425e-01,1.974e-02
1.475e-01,2.295e-02
1.525e-01,2.651e-02
1.575e-01,3.043e-02
1.625e-01,3.476e-02
1.675e-01,3.952e-02
1.725e-01,4.474e-02
1.775e-01,5.046e-02
1.825e-01,5.672e-02
1.875e-01,6.356e-02
1.925e-01,7.102e-02
1.975e-01,7.914e-02
2.025e-01,8.795e-02
2.075e-01,9.751e-02
2.125e-01,1.078e-01
2.175e-01,1.190e-01
2.225e-01,1.310e-01
2.275e-01,1.438e-01
2.325e-01,1.576e-01
2.375e-01,1.722e-01
2.425e-01,1.879e-01
2.475e-01,2.044e-01
2.525e-01,2.220e-01
2.575e-01,2.405e-01
2.625e-01,2.601e-01
2.675e-01,2.806e-01
2.725e-01,3.021e-01
2.775e-01,3.246e-01
2.825e-01,3.481e-01
2.875e-01,3.726e-01
2.925e-01,3.981e-01
2.975e-01,4.245e-01
3.025e-01,4.518e-01
3.075e-01,4.800e-01
3.125e-01,5.091e-01
3.175e-01,5.391e-01
3.225e-01,5.699e-01
3.275e-01,6.015e-01
3.325e-01,6.338e-01
3.375e-01,6.669e-01
3.425e-01,7.006e-01
3.475e-01,7.350e-01
3.525e-01,7.700e-01
3.575e-01,8.055e-01
3.625e-01,8.416e-01
3.675e-01,8.781e-01
3.725e-01,9.151e-01
3.775e-01,9.524e-01
3.825e-01,9.901e-01
3.875e-01,1.028e+00
3.925e-01,1.066e+00
3.975e-01,1.105e+00
4.025e-01,1.143e+00
4.075e-01,1.182e+00
4.125e-01,1.220e+00
4.175e-01,1.259e+00
4.225e-01,1.297e+00
4.275e-01,1.335e+00
4.325e-01,1.374e+00
4.375e-01,1.412e+00
4.425e-01,1.449e+00
4.475e-01,1.487e+00
4.525e-01,1.523e+00
4.575e-01,1.560e+00
4.625e-01,1.596e+00
4.675e-01,1.631e+00
4.725e-01,1.666e+00
4.775e-01,1.701e+00
4.825e-01,1.734e+00
4.875e-01,1.767e+00
4.925e-01,1.799e+00
4.975e-01,1.831e+00
5.025e-01,1.861e+00
5.075e-01,1.891e+00
5.125e-01,1.920e+00
5.175e-01,1.948e+00
5.225e-01,1.975e+00
5.275e-01,2.001e+00
5.325e-01,2.025e+00
5.375e-01,2.049e+00
5.425e-01,2.072e+00
5.475e-01,2.093e+00
5.525e-01,2.114e+00
5.575e-01,2.133e+00
5.625e-01,2.151e+00
5.675e-01,2.168e+00
5.725e-01,2.183e+00
5.775e-01,2.197e+00
5.825e-01,2.210e+00
5.875e-01,2.222e+00
5.925e-01,2.232e+00
5.975e-01,2.241e+00
6.025e-01,2.249e+00
6.075e-01,2.255e+00
6.125e-01,2.260e+00
6.175e-01,2.263e+00
6.225e-01,2.266e+00
6.275e-01,2.266e+00
6.325e-01,2.266e+00
6.375e-01,2.264e+00
6.425e-01,2.260e+00
6.475e-01,2.255e+00
6.525e-01,2.249e+00
6.575e-01,2.241e+00
6.625e-01,2.232e+00
6.675e-01,2.222e+00
6.725e-01,2.210e+00
6.775e-01,2.197e+00
6.825e-01,2.182e+00
6.875e-01,2.166e+00
6.925e-01,2.149e+00
6.975e-01,2.131e+00
7.025e-01,2.111e+00
7.075e-01,2.090e+00
7.125e-01,2.068e+00
7.175e-01,2.044e+00
7.225e-01,2.019e+00
7.275e-01,1.993e+00
7.325e-01,1.966e+00
7.375e-01,1.938e+00
7.425e-01,1.908e+00
7.475e-01,1.878e+00
7.525e-01,1.846e+00
7.575e-01,1.814e+00
7.625e-01,1.780e+00
7.675e-01,1.745e+00
7.725e-01,1.710e+00
7.775e-01,1.673e+00
7.825e-01,1.636e+00
7.875e-01,1.598e+00
7.925e-01,1.559e+00
7.975e-01,1.519e+00
8.025e-01,1.479e+00
8.075e-01,1.438e+00
8.125e-01,1.396e+00
8.175e-01,1.354e+00
8.225e-01,1.312e+00
8.275e-01,1.268e+00
8.325e-01,1.225e+00
8.375e-01,1.181e+00
8.425e-01,1.136e+00
8.475e-01,1.092e+00
8.525e-01,1.047e+00
8.575e-01,1.002e+00
8.625e-01,9.571e-01
8.675e-01,9.120e-01
8.725e-01,8.670e-01
8.775e-01,8.220e-01
8.825e-01,7.772e-01
8.875e-01,7.326e-01
8.925e-01,6.884e-01
8.975e-01,6.445e-01
9.025e-01,6.010e-01
9.075e-01,5.581e-01
9.125e-01,5.158e-01
9.175e-01,4.742e-01
9.225e-01,4.333e-01
9.275e-01,3.934e-01
9.325e-01,3.544e-01
9.375e-01,3.166e-01
9.425e-01,2.799e-01
9.475e-01,2.446e-01
9.525e-01,2.107e-01
9.575e-01,1.784e-01
9.625e-01,1.478e-01
9.675e-01,1.191e-01
9.725e-01,9.259e-02
9.775e-01,6.839e-02
9.825e-01,4.681e-02
9.875e-01,2.822e-02
9.925e-01,1.316e-02
9.975e-01,2.618e-03


==> anc/03_results/moderate_inf/beta_total_probability/0_031.csv <==
transmittance,probability_density
2.500e-03,2.347e-14
7.500e-03,1.210e-11
1.250e-02,2.322e-10
1.750e-02,5.085e-09
2.250e-02,2.322e-07
2.750e-02,3.859e-06
3.250e-02,2.711e-05
3.750e-02,1.023e-04
4.250e-02,2.452e-04
4.750e-02,4.231e-04
5.250e-02,5.871e-04
5.750e-02,7.263e-04
6.250e-02,8.710e-04
6.750e-02,1.055e-03
7.250e-02,1.291e-03
7.750e-02,1.577e-03
8.250e-02,1.910e-03
8.750e-02,2.290e-03
9.250e-02,2.722e-03
9.750e-02,3.213e-03
1.025e-01,3.772e-03
1.075e-01,4.412e-03
1.125e-01,5.150e-03
1.175e-01,6.004e-03
1.225e-01,6.995e-03
1.275e-01,8.144e-03
1.325e-01,9.469e-03
1.375e-01,1.099e-02
1.425e-01,1.272e-02
1.475e-01,1.467e-02
1.525e-01,1.686e-02
1.575e-01,1.931e-02
1.625e-01,2.203e-02
1.675e-01,2.505e-02
1.725e-01,2.838e-02
1.775e-01,3.205e-02
1.825e-01,3.608e-02
1.875e-01,4.050e-02
1.925e-01,4.533e-02
1.975e-01,5.060e-02
2.025e-01,5.634e-02
2.075e-01,6.259e-02
2.125e-01,6.937e-02
2.175e-01,7.671e-02
2.225e-01,8.464e-02
2.275e-01,9.320e-02
2.325e-01,1.024e-01
2.375e-01,1.123e-01
2.425e-01,1.229e-01
2.475e-01,1.343e-01
2.525e-01,1.465e-01
2.575e-01,1.594e-01
2.625e-01,1.732e-01
2.675e-01,1.878e-01
2.725e-01,2.033e-01
2.775e-01,2.196e-01
2.825e-01,2.369e-01
2.875e-01,2.551e-01
2.925e-01,2.742e-01
2.975e-01,2.942e-01
3.025e-01,3.151e-01
3.075e-01,3.370e-01
3.125e-01,3.599e-01
3.175e-01,3.837e-01
3.225e-01,4.084e-01
3.275e-01,4.340e-01
3.325e-01,4.605e-01
3.375e-01,4.880e-01
3.425e-01,5.163e-01
3.475e-01,5.455e-01
3.525e-01,5.755e-01
3.575e-01,6.064e-01
3.625e-01,6.380e-01
3.675e-01,6.705e-01
3.725e-01,7.036e-01
3.775e-01,7.375e-01
3.825e-01,7.720e-01
3.875e-01,8.072e-01
3.925e-01,8.430e-01
3.975e-01,8.794e-01
4.025e-01,9.162e-01
4.075e-01,9.536e-01
4.125e-01,9.914e-01
4.175e-01,1.030e+00
4.225e-01,1.068e+00
4.275e-01,1.107e+00
4.325e-01,1.146e+00
4.375e-01,1.185e+00
4.425e-01,1.224e+00
4.475e-01,1.264e+00
4.525e-01,1.303e+00
4.575e-01,1.343e+00
4.625e-01,1.382e+00
4.675e-01,1.421e+00
4.725e-01,1.461e+00
4.775e-01,1.499e+00
4.825e-01,1.538e+00
4.875e-01,1.576e+00
4.925e-01,1.614e+00
4.975e-01,1.651e+00
5.025e-01,1.688e+00
5.075e-01,1.724e+00
5.125e-01,1.760e+00
5.175e-01,1.795e+00
5.225e-01,1.829e+00
5.275e-01,1.863e+00
5.325e-01,1.896e+00
5.375e-01,1.928e+00
5.425e-01,1.959e+00
5.475e-01,1.989e+00
5.525e-01,2.018e+00
5.575e-01,2.046e+00
5.625e-01,2.073e+00
5.675e-01,2.098e+00
5.725e-01,2.123e+00
5.775e-01,2.147e+00
5.825e-01,2.169e+00
5.875e-01,2.190e+00
5.925e-01,2.210e+00
5.975e-01,2.228e+00
6.025e-01,2.245e+00
6.075e-01,2.261e+00
6.125e-01,2.276e+00
6.175e-01,2.288e+00
6.225e-01,2.300e+00
6.275e-01,2.310e+00
6.325e-01,2.319e+00
6.375e-01,2.326e+00
6.425e-01,2.331e+00
6.475e-01,2.335e+00
6.525e-01,2.338e+00
6.575e-01,2.339e+00
6.625e-01,2.338e+00
6.675e-01,2.336e+00
6.725e-01,2.332e+00
6.775e-01,2.327e+00
6.825e-01,2.320e+00
6.875e-01,2.312e+00
6.925e-01,2.302e+00
6.975e-01,2.290e+00
7.025e-01,2.277e+00
7.075e-01,2.263e+00
7.125e-01,2.247e+00
7.175e-01,2.229e+00
7.225e-01,2.210e+00
7.275e-01,2.189e+00
7.325e-01,2.167e+00
7.375e-01,2.144e+00
7.425e-01,2.119e+00
7.475e-01,2.092e+00
7.525e-01,2.064e+00
7.575e-01,2.035e+00
7.625e-01,2.005e+00
7.675e-01,1.973e+00
7.725e-01,1.940e+00
7.775e-01,1.905e+00
7.825e-01,1.870e+00
7.875e-01,1.833e+00
7.925e-01,1.795e+00
7.975e-01,1.756e+00
8.025e-01,1.715e+00
8.075e-01,1.674e+00
8.125e-01,1.632e+00
8.175e-01,1.589e+00
8.225e-01,1.545e+00
8.275e-01,1.500e+00
8.325e-01,1.454e+00
8.375e-01,1.408e+00
8.425e-01,1.360e+00
8.475e-01,1.313e+00
8.525e-01,1.264e+00
8.575e-01,1.215e+00
8.625e-01,1.166e+00
8.675e-01,1.116e+00
8.725e-01,1.066e+00
8.775e-01,1.015e+00
8.825e-01,9.648e-01
8.875e-01,9.142e-01
8.925e-01,8.634e-01
8.975e-01,8.128e-01
9.025e-01,7.623e-01
9.075e-01,7.120e-01
9.125e-01,6.620e-01
9.175e-01,6.125e-01
9.225e-01,5.635e-01
9.275e-01,5.152e-01
9.325e-01,4.677e-01
9.375e-01,4.211e-01
9.425e-01,3.755e-01
9.475e-01,3.311e-01
9.525e-01,2.881e-01
9.575e-01,2.466e-01
9.625e-01,2.068e-01
9.675e-01,1.690e-01
9.725e-01,1.335e-01
9.775e-01,1.005e-01
9.825e-01,7.042e-02
9.875e-01,4.380e-02
9.925e-01,2.141e-02
9.975e-01,4.710e-03


==> anc/03_results/moderate_inf/beta_total_probability/0_032.csv <==
transmittance,probability_density
2.500e-03,1.354e-15
7.500e-03,1.150e-12
1.250e-02,2.708e-11
1.750e-02,2.193e-10
2.250e-02,1.054e-09
2.750e-02,3.742e-09
3.250e-02,1.169e-08
3.750e-02,4.306e-08
4.250e-02,2.156e-07
4.750e-02,1.106e-06
5.250e-02,4.736e-06
5.750e-02,1.633e-05
6.250e-02,4.615e-05
6.750e-02,1.099e-04
7.250e-02,2.262e-04
7.750e-02,4.115e-04
8.250e-02,6.748e-04
8.750e-02,1.015e-03
9.250e-02,1.424e-03
9.750e-02,1.888e-03
1.025e-01,2.399e-03
1.075e-01,2.954e-03
1.125e-01,3.562e-03
1.175e-01,4.234e-03
1.225e-01,4.987e-03
1.275e-01,5.835e-03
1.325e-01,6.788e-03
1.375e-01,7.853e-03
1.425e-01,9.034e-03
1.475e-01,1.034e-02
1.525e-01,1.176e-02
1.575e-01,1.332e-02
1.625e-01,1.503e-02
1.675e-01,1.689e-02
1.725e-01,1.894e-02
1.775e-01,2.118e-02
1.825e-01,2.366e-02
1.875e-01,2.638e-02
1.925e-01,2.939e-02
1.975e-01,3.269e-02
2.025e-01,3.634e-02
2.075e-01,4.034e-02
2.125e-01,4.473e-02
2.175e-01,4.954e-02
2.225e-01,5.480e-02
2.275e-01,6.053e-02
2.325e-01,6.676e-02
2.375e-01,7.352e-02
2.425e-01,8.084e-02
2.475e-01,8.875e-02
2.525e-01,9.727e-02
2.575e-01,1.064e-01
2.625e-01,1.163e-01
2.675e-01,1.268e-01
2.725e-01,1.381e-01
2.775e-01,1.501e-01
2.825e-01,1.629e-01
2.875e-01,1.764e-01
2.925e-01,1.908e-01
2.975e-01,2.061e-01
3.025e-01,2.222e-01
3.075e-01,2.392e-01
3.125e-01,2.570e-01
3.175e-01,2.758e-01
3.225e-01,2.955e-01
3.275e-01,3.161e-01
3.325e-01,3.376e-01
3.375e-01,3.601e-01
3.425e-01,3.835e-01
3.475e-01,4.079e-01
3.525e-01,4.332e-01
3.575e-01,4.595e-01
3.625e-01,4.867e-01
3.675e-01,5.147e-01
3.725e-01,5.438e-01
3.775e-01,5.736e-01
3.825e-01,6.044e-01
3.875e-01,6.360e-01
3.925e-01,6.685e-01
3.975e-01,7.018e-01
4.025e-01,7.358e-01
4.075e-01,7.706e-01
4.125e-01,8.061e-01
4.175e-01,8.422e-01
4.225e-01,8.790e-01
4.275e-01,9.164e-01
4.325e-01,9.543e-01
4.375e-01,9.928e-01
4.425e-01,1.032e+00
4.475e-01,1.071e+00
4.525e-01,1.111e+00
4.575e-01,1.151e+00
4.625e-01,1.191e+00
4.675e-01,1.231e+00
4.725e-01,1.272e+00
4.775e-01,1.313e+00
4.825e-01,1.353e+00
4.875e-01,1.394e+00
4.925e-01,1.435e+00
4.975e-01,1.475e+00
5.025e-01,1.515e+00
5.075e-01,1.555e+00
5.125e-01,1.595e+00
5.175e-01,1.634e+00
5.225e-01,1.673e+00
5.275e-01,1.712e+00
5.325e-01,1.750e+00
5.375e-01,1.787e+00
5.425e-01,1.823e+00
5.475e-01,1.859e+00
5.525e-01,1.895e+00
5.575e-01,1.929e+00
5.625e-01,1.963e+00
5.675e-01,1.995e+00
5.725e-01,2.027e+00
5.775e-01,2.057e+00
5.825e-01,2.087e+00
5.875e-01,2.116e+00
5.925e-01,2.143e+00
5.975e-01,2.169e+00
6.025e-01,2.194e+00
6.075e-01,2.218e+00
6.125e-01,2.240e+00
6.175e-01,2.262e+00
6.225e-01,2.281e+00
6.275e-01,2.300e+00
6.325e-01,2.317e+00
6.375e-01,2.332e+00
6.425e-01,2.346e+00
6.475e-01,2.358e+00
6.525e-01,2.369e+00
6.575e-01,2.379e+00
6.625e-01,2.387e+00
6.675e-01,2.393e+00
6.725e-01,2.397e+00
6.775e-01,2.400e+00
6.825e-01,2.402e+00
6.875e-01,2.401e+00
6.925e-01,2.399e+00
6.975e-01,2.396e+00
7.025e-01,2.390e+00
7.075e-01,2.383e+00
7.125e-01,2.374e+00
7.175e-01,2.364e+00
7.225e-01,2.352e+00
7.275e-01,2.338e+00
7.325e-01,2.322e+00
7.375e-01,2.305e+00
7.425e-01,2.286e+00
7.475e-01,2.265e+00
7.525e-01,2.243e+00
7.575e-01,2.219e+00
7.625e-01,2.194e+00
7.675e-01,2.167e+00
7.725e-01,2.138e+00
7.775e-01,2.107e+00
7.825e-01,2.076e+00
7.875e-01,2.042e+00
7.925e-01,2.007e+00
7.975e-01,1.971e+00
8.025e-01,1.933e+00
8.075e-01,1.894e+00
8.125e-01,1.853e+00
8.175e-01,1.811e+00
8.225e-01,1.768e+00
8.275e-01,1.723e+00
8.325e-01,1.677e+00
8.375e-01,1.630e+00
8.425e-01,1.582e+00
8.475e-01,1.533e+00
8.525e-01,1.483e+00
8.575e-01,1.431e+00
8.625e-01,1.379e+00
8.675e-01,1.326e+00
8.725e-01,1.273e+00
8.775e-01,1.218e+00
8.825e-01,1.163e+00
8.875e-01,1.107e+00
8.925e-01,1.051e+00
8.975e-01,9.950e-01
9.025e-01,9.382e-01
9.075e-01,8.813e-01
9.125e-01,8.243e-01
9.175e-01,7.673e-01
9.225e-01,7.105e-01
9.275e-01,6.540e-01
9.325e-01,5.978e-01
9.375e-01,5.423e-01
9.425e-01,4.874e-01
9.475e-01,4.335e-01
9.525e-01,3.806e-01
9.575e-01,3.291e-01
9.625e-01,2.792e-01
9.675e-01,2.311e-01
9.725e-01,1.851e-01
9.775e-01,1.417e-01
9.825e-01,1.014e-01
9.875e-01,6.485e-02
9.925e-01,3.303e-02
9.975e-01,7.931e-03


==> anc/03_results/moderate_inf/beta_total_probability/0_033.csv <==
transmittance,probability_density
2.500e-03,3.600e-17
7.500e-03,5.820e-14
1.250e-02,1.847e-12
1.750e-02,1.820e-11
2.250e-02,1.012e-10
2.750e-02,4.072e-10
3.250e-02,1.645e-09
3.750e-02,1.196e-08
4.250e-02,1.103e-07
4.750e-02,7.658e-07
5.250e-02,3.739e-06
5.750e-02,1.339e-05
6.250e-02,3.691e-05
6.750e-02,8.180e-05
7.250e-02,1.514e-04
7.750e-02,2.428e-04
8.250e-02,3.491e-04
8.750e-02,4.661e-04
9.250e-02,5.962e-04
9.750e-02,7.465e-04
1.025e-01,9.248e-04
1.075e-01,1.135e-03
1.125e-01,1.379e-03
1.175e-01,1.658e-03
1.225e-01,1.977e-03
1.275e-01,2.349e-03
1.325e-01,2.791e-03
1.375e-01,3.320e-03
1.425e-01,3.952e-03
1.475e-01,4.698e-03
1.525e-01,5.565e-03
1.575e-01,6.554e-03
1.625e-01,7.667e-03
1.675e-01,8.905e-03
1.725e-01,1.027e-02
1.775e-01,1.177e-02
1.825e-01,1.341e-02
1.875e-01,1.521e-02
1.925e-01,1.718e-02
1.975e-01,1.934e-02
2.025e-01,2.170e-02
2.075e-01,2.428e-02
2.125e-01,2.711e-02
2.175e-01,3.021e-02
2.225e-01,3.361e-02
2.275e-01,3.731e-02
2.325e-01,4.136e-02
2.375e-01,4.577e-02
2.425e-01,5.057e-02
2.475e-01,5.579e-02
2.525e-01,6.146e-02
2.575e-01,6.759e-02
2.625e-01,7.422e-02
2.675e-01,8.137e-02
2.725e-01,8.907e-02
2.775e-01,9.735e-02
2.825e-01,1.062e-01
2.875e-01,1.158e-01
2.925e-01,1.259e-01
2.975e-01,1.368e-01
3.025e-01,1.484e-01
3.075e-01,1.607e-01
3.125e-01,1.738e-01
3.175e-01,1.877e-01
3.225e-01,2.024e-01
3.275e-01,2.180e-01
3.325e-01,2.344e-01
3.375e-01,2.517e-01
3.425e-01,2.699e-01
3.475e-01,2.890e-01
3.525e-01,3.091e-01
3.575e-01,3.300e-01
3.625e-01,3.519e-01
3.675e-01,3.748e-01
3.725e-01,3.986e-01
3.775e-01,4.233e-01
3.825e-01,4.490e-01
3.875e-01,4.756e-01
3.925e-01,5.031e-01
3.975e-01,5.316e-01
4.025e-01,5.610e-01
4.075e-01,5.912e-01
4.125e-01,6.224e-01
4.175e-01,6.544e-01
4.225e-01,6.872e-01
4.275e-01,7.208e-01
4.325e-01,7.552e-01
4.375e-01,7.904e-01
4.425e-01,8.262e-01
4.475e-01,8.628e-01
4.525e-01,9.000e-01
4.575e-01,9.379e-01
4.625e-01,9.763e-01
4.675e-01,1.015e+00
4.725e-01,1.055e+00
4.775e-01,1.095e+00
4.825e-01,1.135e+00
4.875e-01,1.176e+00
4.925e-01,1.217e+00
4.975e-01,1.258e+00
5.025e-01,1.299e+00
5.075e-01,1.341e+00
5.125e-01,1.383e+00
5.175e-01,1.425e+00
5.225e-01,1.466e+00
5.275e-01,1.508e+00
5.325e-01,1.550e+00
5.375e-01,1.591e+00
5.425e-01,1.632e+00
5.475e-01,1.673e+00
5.525e-01,1.714e+00
5.575e-01,1.754e+00
5.625e-01,1.794e+00
5.675e-01,1.833e+00
5.725e-01,1.872e+00
5.775e-01,1.910e+00
5.825e-01,1.948e+00
5.875e-01,1.984e+00
5.925e-01,2.020e+00
5.975e-01,2.055e+00
6.025e-01,2.089e+00
6.075e-01,2.122e+00
6.125e-01,2.154e+00
6.175e-01,2.185e+00
6.225e-01,2.215e+00
6.275e-01,2.243e+00
6.325e-01,2.270e+00
6.375e-01,2.296e+00
6.425e-01,2.321e+00
6.475e-01,2.344e+00
6.525e-01,2.366e+00
6.575e-01,2.386e+00
6.625e-01,2.405e+00
6.675e-01,2.422e+00
6.725e-01,2.438e+00
6.775e-01,2.452e+00
6.825e-01,2.464e+00
6.875e-01,2.474e+00
6.925e-01,2.483e+00
6.975e-01,2.490e+00
7.025e-01,2.495e+00
7.075e-01,2.498e+00
7.125e-01,2.499e+00
7.175e-01,2.498e+00
7.225e-01,2.496e+00
7.275e-01,2.491e+00
7.325e-01,2.485e+00
7.375e-01,2.476e+00
7.425e-01,2.466e+00
7.475e-01,2.453e+00
7.525e-01,2.439e+00
7.575e-01,2.423e+00
7.625e-01,2.404e+00
7.675e-01,2.384e+00
7.725e-01,2.361e+00
7.775e-01,2.337e+00
7.825e-01,2.310e+00
7.875e-01,2.282e+00
7.925e-01,2.252e+00
7.975e-01,2.219e+00
8.025e-01,2.185e+00
8.075e-01,2.149e+00
8.125e-01,2.111e+00
8.175e-01,2.071e+00
8.225e-01,2.029e+00
8.275e-01,1.986e+00
8.325e-01,1.940e+00
8.375e-01,1.893e+00
8.425e-01,1.845e+00
8.475e-01,1.794e+00
8.525e-01,1.743e+00
8.575e-01,1.689e+00
8.625e-01,1.634e+00
8.675e-01,1.578e+00
8.725e-01,1.521e+00
8.775e-01,1.462e+00
8.825e-01,1.402e+00
8.875e-01,1.341e+00
8.925e-01,1.278e+00
8.975e-01,1.215e+00
9.025e-01,1.151e+00
9.075e-01,1.087e+00
9.125e-01,1.022e+00
9.175e-01,9.560e-01
9.225e-01,8.900e-01
9.275e-01,8.238e-01
9.325e-01,7.575e-01
9.375e-01,6.913e-01
9.425e-01,6.255e-01
9.475e-01,5.602e-01
9.525e-01,4.956e-01
9.575e-01,4.321e-01
9.625e-01,3.698e-01
9.675e-01,3.092e-01
9.725e-01,2.506e-01
9.775e-01,1.945e-01
9.825e-01,1.415e-01
9.875e-01,9.253e-02
9.925e-01,4.871e-02
9.975e-01,1.256e-02


==> anc/03_results/moderate_inf/beta_total_probability/0_034.csv <==
transmittance,probability_density
2.500e-03,7.572e-19
7.500e-03,2.446e-15
1.250e-02,1.070e-13
1.750e-02,1.301e-12
2.250e-02,8.462e-12
2.750e-02,3.790e-11
3.250e-02,1.326e-10
3.750e-02,3.915e-10
4.250e-02,1.089e-09
4.750e-02,3.799e-09
5.250e-02,2.036e-08
5.750e-02,1.206e-07
6.250e-02,6.051e-07
6.750e-02,2.433e-06
7.250e-02,7.929e-06
7.750e-02,2.145e-05
8.250e-02,4.928e-05
8.750e-02,9.824e-05
9.250e-02,1.732e-04
9.750e-02,2.751e-04
1.025e-01,4.003e-04
1.075e-01,5.436e-04
1.125e-01,7.008e-04
1.175e-01,8.725e-04
1.225e-01,1.065e-03
1.275e-01,1.291e-03
1.325e-01,1.564e-03
1.375e-01,1.897e-03
1.425e-01,2.303e-03
1.475e-01,2.792e-03
1.525e-01,3.369e-03
1.575e-01,4.039e-03
1.625e-01,4.804e-03
1.675e-01,5.667e-03
1.725e-01,6.627e-03
1.775e-01,7.687e-03
1.825e-01,8.849e-03
1.875e-01,1.012e-02
1.925e-01,1.149e-02
1.975e-01,1.299e-02
2.025e-01,1.462e-02
2.075e-01,1.638e-02
2.125e-01,1.830e-02
2.175e-01,2.040e-02
2.225e-01,2.268e-02
2.275e-01,2.518e-02
2.325e-01,2.791e-02
2.375e-01,3.089e-02
2.425e-01,3.415e-02
2.475e-01,3.770e-02
2.525e-01,4.156e-02
2.575e-01,4.576e-02
2.625e-01,5.032e-02
2.675e-01,5.525e-02
2.725e-01,6.058e-02
2.775e-01,6.633e-02
2.825e-01,7.252e-02
2.875e-01,7.918e-02
2.925e-01,8.633e-02
2.975e-01,9.399e-02
3.025e-01,1.022e-01
3.075e-01,1.110e-01
3.125e-01,1.203e-01
3.175e-01,1.303e-01
3.225e-01,1.410e-01
3.275e-01,1.523e-01
3.325e-01,1.644e-01
3.375e-01,1.772e-01
3.425e-01,1.907e-01
3.475e-01,2.051e-01
3.525e-01,2.202e-01
3.575e-01,2.362e-01
3.625e-01,2.531e-01
3.675e-01,2.708e-01
3.725e-01,2.895e-01
3.775e-01,3.090e-01
3.825e-01,3.295e-01
3.875e-01,3.509e-01
3.925e-01,3.732e-01
3.975e-01,3.965e-01
4.025e-01,4.207e-01
4.075e-01,4.460e-01
4.125e-01,4.721e-01
4.175e-01,4.993e-01
4.225e-01,5.273e-01
4.275e-01,5.564e-01
4.325e-01,5.864e-01
4.375e-01,6.173e-01
4.425e-01,6.491e-01
4.475e-01,6.819e-01
4.525e-01,7.156e-01
4.575e-01,7.501e-01
4.625e-01,7.855e-01
4.675e-01,8.217e-01
4.725e-01,8.588e-01
4.775e-01,8.966e-01
4.825e-01,9.352e-01
4.875e-01,9.745e-01
4.925e-01,1.015e+00
4.975e-01,1.055e+00
5.025e-01,1.096e+00
5.075e-01,1.138e+00
5.125e-01,1.181e+00
5.175e-01,1.223e+00
5.225e-01,1.267e+00
5.275e-01,1.310e+00
5.325e-01,1.354e+00
5.375e-01,1.398e+00
5.425e-01,1.443e+00
5.475e-01,1.487e+00
5.525e-01,1.532e+00
5.575e-01,1.576e+00
5.625e-01,1.620e+00
5.675e-01,1.665e+00
5.725e-01,1.709e+00
5.775e-01,1.753e+00
5.825e-01,1.796e+00
5.875e-01,1.839e+00
5.925e-01,1.882e+00
5.975e-01,1.924e+00
6.025e-01,1.965e+00
6.075e-01,2.006e+00
6.125e-01,2.046e+00
6.175e-01,2.085e+00
6.225e-01,2.123e+00
6.275e-01,2.160e+00
6.325e-01,2.196e+00
6.375e-01,2.231e+00
6.425e-01,2.265e+00
6.475e-01,2.298e+00
6.525e-01,2.329e+00
6.575e-01,2.359e+00
6.625e-01,2.387e+00
6.675e-01,2.414e+00
6.725e-01,2.439e+00
6.775e-01,2.463e+00
6.825e-01,2.485e+00
6.875e-01,2.506e+00
6.925e-01,2.524e+00
6.975e-01,2.541e+00
7.025e-01,2.556e+00
7.075e-01,2.569e+00
7.125e-01,2.580e+00
7.175e-01,2.589e+00
7.225e-01,2.596e+00
7.275e-01,2.601e+00
7.325e-01,2.603e+00
7.375e-01,2.604e+00
7.425e-01,2.602e+00
7.475e-01,2.599e+00
7.525e-01,2.593e+00
7.575e-01,2.585e+00
7.625e-01,2.574e+00
7.675e-01,2.561e+00
7.725e-01,2.546e+00
7.775e-01,2.529e+00
7.825e-01,2.509e+00
7.875e-01,2.487e+00
7.925e-01,2.463e+00
7.975e-01,2.436e+00
8.025e-01,2.407e+00
8.075e-01,2.376e+00
8.125e-01,2.342e+00
8.175e-01,2.306e+00
8.225e-01,2.268e+00
8.275e-01,2.227e+00
8.325e-01,2.184e+00
8.375e-01,2.139e+00
8.425e-01,2.092e+00
8.475e-01,2.042e+00
8.525e-01,1.991e+00
8.575e-01,1.937e+00
8.625e-01,1.881e+00
8.675e-01,1.823e+00
8.725e-01,1.764e+00
8.775e-01,1.702e+00
8.825e-01,1.639e+00
8.875e-01,1.574e+00
8.925e-01,1.507e+00
8.975e-01,1.439e+00
9.025e-01,1.369e+00
9.075e-01,1.298e+00
9.125e-01,1.226e+00
9.175e-01,1.152e+00
9.225e-01,1.078e+00
9.275e-01,1.003e+00
9.325e-01,9.270e-01
9.375e-01,8.507e-01
9.425e-01,7.742e-01
9.475e-01,6.976e-01
9.525e-01,6.213e-01
9.575e-01,5.454e-01
9.625e-01,4.705e-01
9.675e-01,3.967e-01
9.725e-01,3.247e-01
9.775e-01,2.549e-01
9.825e-01,1.881e-01
9.875e-01,1.252e-01
9.925e-01,6.769e-02
9.975e-01,1.845e-02


==> anc/03_results/moderate_inf/beta_total_probability/0_035.csv <==
transmittance,probability_density
2.500e-03,7.910e-21
7.500e-03,5.839e-17
1.250e-02,3.748e-15
1.750e-02,5.866e-14
2.250e-02,4.603e-13
2.750e-02,2.395e-12
3.250e-02,9.483e-12
3.750e-02,3.091e-11
4.250e-02,8.723e-11
4.750e-02,2.252e-10
5.250e-02,6.261e-10
5.750e-02,2.630e-09
6.250e-02,1.589e-08
6.750e-02,9.365e-08
7.250e-02,4.576e-07
7.750e-02,1.820e-06
8.250e-02,5.987e-06
8.750e-02,1.662e-05
9.250e-02,3.969e-05
9.750e-02,8.299e-05
1.025e-01,1.544e-04
1.075e-01,2.593e-04
1.125e-01,3.982e-04
1.175e-01,5.666e-04
1.225e-01,7.562e-04
1.275e-01,9.581e-04
1.325e-01,1.167e-03
1.375e-01,1.381e-03
1.425e-01,1.609e-03
1.475e-01,1.862e-03
1.525e-01,2.155e-03
1.575e-01,2.508e-03
1.625e-01,2.935e-03
1.675e-01,3.449e-03
1.725e-01,4.057e-03
1.775e-01,4.761e-03
1.825e-01,5.560e-03
1.875e-01,6.451e-03
1.925e-01,7.430e-03
1.975e-01,8.496e-03
2.025e-01,9.650e-03
2.075e-01,1.090e-02
2.125e-01,1.225e-02
2.175e-01,1.371e-02
2.225e-01,1.529e-02
2.275e-01,1.702e-02
2.325e-01,1.889e-02
2.375e-01,2.093e-02
2.425e-01,2.315e-02
2.475e-01,2.555e-02
2.525e-01,2.815e-02
2.575e-01,3.095e-02
2.625e-01,3.398e-02
2.675e-01,3.725e-02
2.725e-01,4.076e-02
2.775e-01,4.454e-02
2.825e-01,4.861e-02
2.875e-01,5.299e-02
2.925e-01,5.769e-02
2.975e-01,6.275e-02
3.025e-01,6.820e-02
3.075e-01,7.405e-02
3.125e-01,8.035e-02
3.175e-01,8.711e-02
3.225e-01,9.436e-02
3.275e-01,1.021e-01
3.325e-01,1.105e-01
3.375e-01,1.194e-01
3.425e-01,1.289e-01
3.475e-01,1.391e-01
3.525e-01,1.500e-01
3.575e-01,1.615e-01
3.625e-01,1.738e-01
3.675e-01,1.868e-01
3.725e-01,2.006e-01
3.775e-01,2.153e-01
3.825e-01,2.307e-01
3.875e-01,2.470e-01
3.925e-01,2.642e-01
3.975e-01,2.823e-01
4.025e-01,3.013e-01
4.075e-01,3.212e-01
4.125e-01,3.421e-01
4.175e-01,3.640e-01
4.225e-01,3.868e-01
4.275e-01,4.107e-01
4.325e-01,4.356e-01
4.375e-01,4.615e-01
4.425e-01,4.884e-01
4.475e-01,5.164e-01
4.525e-01,5.454e-01
4.575e-01,5.754e-01
4.625e-01,6.065e-01
4.675e-01,6.386e-01
4.725e-01,6.718e-01
4.775e-01,7.059e-01
4.825e-01,7.411e-01
4.875e-01,7.773e-01
4.925e-01,8.144e-01
4.975e-01,8.525e-01
5.025e-01,8.915e-01
5.075e-01,9.314e-01
5.125e-01,9.722e-01
5.175e-01,1.014e+00
5.225e-01,1.056e+00
5.275e-01,1.099e+00
5.325e-01,1.143e+00
5.375e-01,1.188e+00
5.425e-01,1.233e+00
5.475e-01,1.279e+00
5.525e-01,1.325e+00
5.575e-01,1.372e+00
5.625e-01,1.419e+00
5.675e-01,1.466e+00
5.725e-01,1.514e+00
5.775e-01,1.562e+00
5.825e-01,1.610e+00
5.875e-01,1.658e+00
5.925e-01,1.705e+00
5.975e-01,1.753e+00
6.025e-01,1.801e+00
6.075e-01,1.848e+00
6.125e-01,1.895e+00
6.175e-01,1.942e+00
6.225e-01,1.988e+00
6.275e-01,2.033e+00
6.325e-01,2.078e+00
6.375e-01,2.122e+00
6.425e-01,2.165e+00
6.475e-01,2.207e+00
6.525e-01,2.248e+00
6.575e-01,2.288e+00
6.625e-01,2.326e+00
6.675e-01,2.364e+00
6.725e-01,2.400e+00
6.775e-01,2.434e+00
6.825e-01,2.468e+00
6.875e-01,2.499e+00
6.925e-01,2.529e+00
6.975e-01,2.557e+00
7.025e-01,2.583e+00
7.075e-01,2.608e+00
7.125e-01,2.630e+00
7.175e-01,2.651e+00
7.225e-01,2.669e+00
7.275e-01,2.685e+00
7.325e-01,2.699e+00
7.375e-01,2.711e+00
7.425e-01,2.720e+00
7.475e-01,2.727e+00
7.525e-01,2.732e+00
7.575e-01,2.734e+00
7.625e-01,2.734e+00
7.675e-01,2.731e+00
7.725e-01,2.725e+00
7.775e-01,2.717e+00
7.825e-01,2.706e+00
7.875e-01,2.692e+00
7.925e-01,2.676e+00
7.975e-01,2.657e+00
8.025e-01,2.635e+00
8.075e-01,2.611e+00
8.125e-01,2.583e+00
8.175e-01,2.553e+00
8.225e-01,2.520e+00
8.275e-01,2.484e+00
8.325e-01,2.445e+00
8.375e-01,2.403e+00
8.425e-01,2.359e+00
8.475e-01,2.312e+00
8.525e-01,2.262e+00
8.575e-01,2.209e+00
8.625e-01,2.153e+00
8.675e-01,2.095e+00
8.725e-01,2.034e+00
8.775e-01,1.971e+00
8.825e-01,1.905e+00
8.875e-01,1.837e+00
8.925e-01,1.766e+00
8.975e-01,1.693e+00
9.025e-01,1.617e+00
9.075e-01,1.539e+00
9.125e-01,1.460e+00
9.175e-01,1.378e+00
9.225e-01,1.295e+00
9.275e-01,1.210e+00
9.325e-01,1.124e+00
9.375e-01,1.037e+00
9.425e-01,9.480e-01
9.475e-01,8.588e-01
9.525e-01,7.691e-01
9.575e-01,6.792e-01
9.625e-01,5.896e-01
9.675e-01,5.007e-01
9.725e-01,4.130e-01
9.775e-01,3.271e-01
9.825e-01,2.440e-01
9.875e-01,1.646e-01
9.925e-01,9.077e-02
9.975e-01,2.577e-02


==> anc/03_results/moderate_inf/beta_total_probability/0_036.csv <==
transmittance,probability_density
2.500e-03,4.405e-23
7.500e-03,8.387e-19
1.250e-02,8.357e-17
1.750e-02,1.747e-15
2.250e-02,1.701e-14
2.750e-02,1.052e-13
3.250e-02,4.805e-13
3.750e-02,1.770e-12
4.250e-02,5.549e-12
4.750e-02,1.538e-11
5.250e-02,3.977e-11
5.750e-02,1.202e-10
6.250e-02,6.606e-10
6.750e-02,5.244e-09
7.250e-02,3.754e-08
7.750e-02,2.142e-07
8.250e-02,9.738e-07
8.750e-02,3.600e-06
9.250e-02,1.106e-05
9.750e-02,2.876e-05
1.025e-01,6.444e-05
1.075e-01,1.264e-04
1.125e-01,2.201e-04
1.175e-01,3.457e-04
1.225e-01,4.969e-04
1.275e-01,6.649e-04
1.325e-01,8.440e-04
1.375e-01,1.036e-03
1.425e-01,1.252e-03
1.475e-01,1.508e-03
1.525e-01,1.820e-03
1.575e-01,2.199e-03
1.625e-01,2.645e-03
1.675e-01,3.152e-03
1.725e-01,3.708e-03
1.775e-01,4.301e-03
1.825e-01,4.922e-03
1.875e-01,5.567e-03
1.925e-01,6.241e-03
1.975e-01,6.948e-03
2.025e-01,7.698e-03
2.075e-01,8.502e-03
2.125e-01,9.367e-03
2.175e-01,1.030e-02
2.225e-01,1.132e-02
2.275e-01,1.241e-02
2.325e-01,1.360e-02
2.375e-01,1.488e-02
2.425e-01,1.626e-02
2.475e-01,1.775e-02
2.525e-01,1.936e-02
2.575e-01,2.110e-02
2.625e-01,2.299e-02
2.675e-01,2.504e-02
2.725e-01,2.728e-02
2.775e-01,2.971e-02
2.825e-01,3.237e-02
2.875e-01,3.526e-02
2.925e-01,3.841e-02
2.975e-01,4.183e-02
3.025e-01,4.555e-02
3.075e-01,4.958e-02
3.125e-01,5.393e-02
3.175e-01,5.863e-02
3.225e-01,6.369e-02
3.275e-01,6.914e-02
3.325e-01,7.498e-02
3.375e-01,8.124e-02
3.425e-01,8.793e-02
3.475e-01,9.509e-02
3.525e-01,1.027e-01
3.575e-01,1.109e-01
3.625e-01,1.196e-01
3.675e-01,1.289e-01
3.725e-01,1.387e-01
3.775e-01,1.492e-01
3.825e-01,1.604e-01
3.875e-01,1.722e-01
3.925e-01,1.848e-01
3.975e-01,1.981e-01
4.025e-01,2.122e-01
4.075e-01,2.271e-01
4.125e-01,2.429e-01
4.175e-01,2.596e-01
4.225e-01,2.771e-01
4.275e-01,2.957e-01
4.325e-01,3.152e-01
4.375e-01,3.357e-01
4.425e-01,3.572e-01
4.475e-01,3.797e-01
4.525e-01,4.034e-01
4.575e-01,4.281e-01
4.625e-01,4.539e-01
4.675e-01,4.808e-01
4.725e-01,5.089e-01
4.775e-01,5.381e-01
4.825e-01,5.685e-01
4.875e-01,6.000e-01
4.925e-01,6.327e-01
4.975e-01,6.665e-01
5.025e-01,7.016e-01
5.075e-01,7.377e-01
5.125e-01,7.751e-01
5.175e-01,8.135e-01
5.225e-01,8.531e-01
5.275e-01,8.938e-01
5.325e-01,9.356e-01
5.375e-01,9.784e-01
5.425e-01,1.022e+00
5.475e-01,1.067e+00
5.525e-01,1.113e+00
5.575e-01,1.159e+00
5.625e-01,1.207e+00
5.675e-01,1.255e+00
5.725e-01,1.304e+00
5.775e-01,1.354e+00
5.825e-01,1.404e+00
5.875e-01,1.455e+00
5.925e-01,1.506e+00
5.975e-01,1.558e+00
6.025e-01,1.609e+00
6.075e-01,1.662e+00
6.125e-01,1.714e+00
6.175e-01,1.766e+00
6.225e-01,1.818e+00
6.275e-01,1.871e+00
6.325e-01,1.923e+00
6.375e-01,1.974e+00
6.425e-01,2.025e+00
6.475e-01,2.076e+00
6.525e-01,2.126e+00
6.575e-01,2.175e+00
6.625e-01,2.224e+00
6.675e-01,2.271e+00
6.725e-01,2.318e+00
6.775e-01,2.363e+00
6.825e-01,2.407e+00
6.875e-01,2.450e+00
6.925e-01,2.492e+00
6.975e-01,2.532e+00
7.025e-01,2.570e+00
7.075e-01,2.607e+00
7.125e-01,2.641e+00
7.175e-01,2.674e+00
7.225e-01,2.705e+00
7.275e-01,2.734e+00
7.325e-01,2.760e+00
7.375e-01,2.784e+00
7.425e-01,2.806e+00
7.475e-01,2.825e+00
7.525e-01,2.842e+00
7.575e-01,2.856e+00
7.625e-01,2.868e+00
7.675e-01,2.877e+00
7.725e-01,2.883e+00
7.775e-01,2.885e+00
7.825e-01,2.885e+00
7.875e-01,2.882e+00
7.925e-01,2.876e+00
7.975e-01,2.867e+00
8.025e-01,2.854e+00
8.075e-01,2.838e+00
8.125e-01,2.819e+00
8.175e-01,2.796e+00
8.225e-01,2.770e+00
8.275e-01,2.741e+00
8.325e-01,2.708e+00
8.375e-01,2.671e+00
8.425e-01,2.631e+00
8.475e-01,2.588e+00
8.525e-01,2.541e+00
8.575e-01,2.490e+00
8.625e-01,2.436e+00
8.675e-01,2.379e+00
8.725e-01,2.318e+00
8.775e-01,2.253e+00
8.825e-01,2.186e+00
8.875e-01,2.114e+00
8.925e-01,2.040e+00
8.975e-01,1.962e+00
9.025e-01,1.881e+00
9.075e-01,1.797e+00
9.125e-01,1.710e+00
9.175e-01,1.620e+00
9.225e-01,1.528e+00
9.275e-01,1.433e+00
9.325e-01,1.336e+00
9.375e-01,1.236e+00
9.425e-01,1.135e+00
9.475e-01,1.032e+00
9.525e-01,9.280e-01
9.575e-01,8.230e-01
9.625e-01,7.175e-01
9.675e-01,6.121e-01
9.725e-01,5.073e-01
9.775e-01,4.040e-01
9.825e-01,3.031e-01
9.875e-01,2.061e-01
9.925e-01,1.148e-01
9.975e-01,3.328e-02


==> anc/03_results/moderate_inf/beta_total_probability/0_037.csv <==
transmittance,probability_density
2.500e-03,9.118e-26
7.500e-03,5.455e-21
1.250e-02,9.248e-19
1.750e-02,2.742e-17
2.250e-02,3.466e-16
2.750e-02,2.638e-15
3.250e-02,1.433e-14
3.750e-02,6.119e-14
4.250e-02,2.184e-13
4.750e-02,6.912e-13
5.250e-02,2.804e-12
5.750e-02,3.655e-11
6.250e-02,6.571e-10
6.750e-02,8.434e-09
7.250e-02,7.467e-08
7.750e-02,4.742e-07
8.250e-02,2.246e-06
8.750e-02,8.196e-06
9.250e-02,2.372e-05
9.750e-02,5.578e-05
1.025e-01,1.090e-04
1.075e-01,1.811e-04
1.125e-01,2.622e-04
1.175e-01,3.409e-04
1.225e-01,4.130e-04
1.275e-01,4.866e-04
1.325e-01,5.776e-04
1.375e-01,7.006e-04
1.425e-01,8.617e-04
1.475e-01,1.058e-03
1.525e-01,1.281e-03
1.575e-01,1.527e-03
1.625e-01,1.799e-03
1.675e-01,2.103e-03
1.725e-01,2.450e-03
1.775e-01,2.846e-03
1.825e-01,3.291e-03
1.875e-01,3.779e-03
1.925e-01,4.300e-03
1.975e-01,4.841e-03
2.025e-01,5.396e-03
2.075e-01,5.961e-03
2.125e-01,6.538e-03
2.175e-01,7.137e-03
2.225e-01,7.768e-03
2.275e-01,8.447e-03
2.325e-01,9.189e-03
2.375e-01,1.001e-02
2.425e-01,1.092e-02
2.475e-01,1.195e-02
2.525e-01,1.310e-02
2.575e-01,1.439e-02
2.625e-01,1.582e-02
2.675e-01,1.742e-02
2.725e-01,1.917e-02
2.775e-01,2.110e-02
2.825e-01,2.320e-02
2.875e-01,2.548e-02
2.925e-01,2.794e-02
2.975e-01,3.058e-02
3.025e-01,3.342e-02
3.075e-01,3.645e-02
3.125e-01,3.968e-02
3.175e-01,4.314e-02
3.225e-01,4.682e-02
3.275e-01,5.075e-02
3.325e-01,5.495e-02
3.375e-01,5.942e-02
3.425e-01,6.419e-02
3.475e-01,6.928e-02
3.525e-01,7.470e-02
3.575e-01,8.049e-02
3.625e-01,8.665e-02
3.675e-01,9.321e-02
3.725e-01,1.002e-01
3.775e-01,1.077e-01
3.825e-01,1.156e-01
3.875e-01,1.240e-01
3.925e-01,1.330e-01
3.975e-01,1.425e-01
4.025e-01,1.526e-01
4.075e-01,1.634e-01
4.125e-01,1.748e-01
4.175e-01,1.869e-01
4.225e-01,1.997e-01
4.275e-01,2.133e-01
4.325e-01,2.277e-01
4.375e-01,2.430e-01
4.425e-01,2.591e-01
4.475e-01,2.761e-01
4.525e-01,2.940e-01
4.575e-01,3.130e-01
4.625e-01,3.329e-01
4.675e-01,3.540e-01
4.725e-01,3.760e-01
4.775e-01,3.992e-01
4.825e-01,4.236e-01
4.875e-01,4.491e-01
4.925e-01,4.758e-01
4.975e-01,5.038e-01
5.025e-01,5.330e-01
5.075e-01,5.634e-01
5.125e-01,5.951e-01
5.175e-01,6.281e-01
5.225e-01,6.624e-01
5.275e-01,6.981e-01
5.325e-01,7.350e-01
5.375e-01,7.732e-01
5.425e-01,8.127e-01
5.475e-01,8.535e-01
5.525e-01,8.956e-01
5.575e-01,9.389e-01
5.625e-01,9.834e-01
5.675e-01,1.029e+00
5.725e-01,1.076e+00
5.775e-01,1.124e+00
5.825e-01,1.173e+00
5.875e-01,1.223e+00
5.925e-01,1.274e+00
5.975e-01,1.326e+00
6.025e-01,1.379e+00
6.075e-01,1.432e+00
6.125e-01,1.487e+00
6.175e-01,1.542e+00
6.225e-01,1.597e+00
6.275e-01,1.653e+00
6.325e-01,1.709e+00
6.375e-01,1.766e+00
6.425e-01,1.823e+00
6.475e-01,1.880e+00
6.525e-01,1.937e+00
6.575e-01,1.993e+00
6.625e-01,2.050e+00
6.675e-01,2.106e+00
6.725e-01,2.162e+00
6.775e-01,2.218e+00
6.825e-01,2.272e+00
6.875e-01,2.326e+00
6.925e-01,2.379e+00
6.975e-01,2.431e+00
7.025e-01,2.482e+00
7.075e-01,2.531e+00
7.125e-01,2.579e+00
7.175e-01,2.626e+00
7.225e-01,2.671e+00
7.275e-01,2.714e+00
7.325e-01,2.755e+00
7.375e-01,2.794e+00
7.425e-01,2.831e+00
7.475e-01,2.866e+00
7.525e-01,2.898e+00
7.575e-01,2.928e+00
7.625e-01,2.955e+00
7.675e-01,2.979e+00
7.725e-01,3.000e+00
7.775e-01,3.018e+00
7.825e-01,3.033e+00
7.875e-01,3.045e+00
7.925e-01,3.053e+00
7.975e-01,3.058e+00
8.025e-01,3.060e+00
8.075e-01,3.057e+00
8.125e-01,3.051e+00
8.175e-01,3.041e+00
8.225e-01,3.026e+00
8.275e-01,3.008e+00
8.325e-01,2.986e+00
8.375e-01,2.959e+00
8.425e-01,2.928e+00
8.475e-01,2.892e+00
8.525e-01,2.853e+00
8.575e-01,2.808e+00
8.625e-01,2.759e+00
8.675e-01,2.706e+00
8.725e-01,2.648e+00
8.775e-01,2.586e+00
8.825e-01,2.518e+00
8.875e-01,2.447e+00
8.925e-01,2.370e+00
8.975e-01,2.289e+00
9.025e-01,2.204e+00
9.075e-01,2.114e+00
9.125e-01,2.020e+00
9.175e-01,1.922e+00
9.225e-01,1.820e+00
9.275e-01,1.714e+00
9.325e-01,1.604e+00
9.375e-01,1.491e+00
9.425e-01,1.374e+00
9.475e-01,1.255e+00
9.525e-01,1.133e+00
9.575e-01,1.008e+00
9.625e-01,8.827e-01
9.675e-01,7.561e-01
9.725e-01,6.293e-01
9.775e-01,5.032e-01
9.825e-01,3.792e-01
9.875e-01,2.590e-01
9.925e-01,1.450e-01
9.975e-01,4.237e-02


==> anc/03_results/moderate_inf/beta_total_probability/0_038.csv <==
transmittance,probability_density
2.500e-03,6.701e-29
7.500e-03,1.531e-23
1.250e-02,4.836e-21
1.750e-02,2.159e-19
2.250e-02,3.705e-18
2.750e-02,3.597e-17
3.250e-02,2.393e-16
3.750e-02,1.301e-15
4.250e-02,5.460e-14
4.750e-02,8.772e-12
5.250e-02,5.959e-10
5.750e-02,1.852e-08
6.250e-02,2.983e-07
6.750e-02,2.746e-06
7.250e-02,1.560e-05
7.750e-02,5.812e-05
8.250e-02,1.493e-04
8.750e-02,2.754e-04
9.250e-02,3.773e-04
9.750e-02,3.954e-04
1.025e-01,3.256e-04
1.075e-01,2.180e-04
1.125e-01,1.297e-04
1.175e-01,9.098e-05
1.225e-01,1.073e-04
1.275e-01,1.744e-04
1.325e-01,2.855e-04
1.375e-01,4.306e-04
1.425e-01,5.957e-04
1.475e-01,7.656e-04
1.525e-01,9.293e-04
1.575e-01,1.083e-03
1.625e-01,1.230e-03
1.675e-01,1.377e-03
1.725e-01,1.534e-03
1.775e-01,1.710e-03
1.825e-01,1.913e-03
1.875e-01,2.153e-03
1.925e-01,2.439e-03
1.975e-01,2.777e-03
2.025e-01,3.168e-03
2.075e-01,3.609e-03
2.125e-01,4.090e-03
2.175e-01,4.597e-03
2.225e-01,5.118e-03
2.275e-01,5.643e-03
2.325e-01,6.165e-03
2.375e-01,6.688e-03
2.425e-01,7.220e-03
2.475e-01,7.779e-03
2.525e-01,8.384e-03
2.575e-01,9.059e-03
2.625e-01,9.825e-03
2.675e-01,1.070e-02
2.725e-01,1.171e-02
2.775e-01,1.286e-02
2.825e-01,1.416e-02
2.875e-01,1.561e-02
2.925e-01,1.722e-02
2.975e-01,1.898e-02
3.025e-01,2.091e-02
3.075e-01,2.299e-02
3.125e-01,2.524e-02
3.175e-01,2.765e-02
3.225e-01,3.023e-02
3.275e-01,3.300e-02
3.325e-01,3.595e-02
3.375e-01,3.911e-02
3.425e-01,4.248e-02
3.475e-01,4.609e-02
3.525e-01,4.995e-02
3.575e-01,5.407e-02
3.625e-01,5.848e-02
3.675e-01,6.320e-02
3.725e-01,6.824e-02
3.775e-01,7.362e-02
3.825e-01,7.937e-02
3.875e-01,8.549e-02
3.925e-01,9.202e-02
3.975e-01,9.896e-02
4.025e-01,1.064e-01
4.075e-01,1.142e-01
4.125e-01,1.226e-01
4.175e-01,1.314e-01
4.225e-01,1.409e-01
4.275e-01,1.509e-01
4.325e-01,1.615e-01
4.375e-01,1.728e-01
4.425e-01,1.848e-01
4.475e-01,1.976e-01
4.525e-01,2.111e-01
4.575e-01,2.255e-01
4.625e-01,2.408e-01
4.675e-01,2.571e-01
4.725e-01,2.743e-01
4.775e-01,2.925e-01
4.825e-01,3.119e-01
4.875e-01,3.323e-01
4.925e-01,3.540e-01
4.975e-01,3.768e-01
5.025e-01,4.009e-01
5.075e-01,4.263e-01
5.125e-01,4.530e-01
5.175e-01,4.811e-01
5.225e-01,5.105e-01
5.275e-01,5.413e-01
5.325e-01,5.736e-01
5.375e-01,6.073e-01
5.425e-01,6.425e-01
5.475e-01,6.791e-01
5.525e-01,7.172e-01
5.575e-01,7.567e-01
5.625e-01,7.978e-01
5.675e-01,8.403e-01
5.725e-01,8.843e-01
5.775e-01,9.297e-01
5.825e-01,9.766e-01
5.875e-01,1.025e+00
5.925e-01,1.075e+00
5.975e-01,1.126e+00
6.025e-01,1.178e+00
6.075e-01,1.231e+00
6.125e-01,1.286e+00
6.175e-01,1.342e+00
6.225e-01,1.399e+00
6.275e-01,1.457e+00
6.325e-01,1.516e+00
6.375e-01,1.576e+00
6.425e-01,1.637e+00
6.475e-01,1.698e+00
6.525e-01,1.760e+00
6.575e-01,1.822e+00
6.625e-01,1.885e+00
6.675e-01,1.948e+00
6.725e-01,2.011e+00
6.775e-01,2.074e+00
6.825e-01,2.138e+00
6.875e-01,2.200e+00
6.925e-01,2.263e+00
6.975e-01,2.324e+00
7.025e-01,2.386e+00
7.075e-01,2.446e+00
7.125e-01,2.505e+00
7.175e-01,2.563e+00
7.225e-01,2.620e+00
7.275e-01,2.676e+00
7.325e-01,2.730e+00
7.375e-01,2.782e+00
7.425e-01,2.832e+00
7.475e-01,2.880e+00
7.525e-01,2.926e+00
7.575e-01,2.969e+00
7.625e-01,3.010e+00
7.675e-01,3.048e+00
7.725e-01,3.083e+00
7.775e-01,3.115e+00
7.825e-01,3.144e+00
7.875e-01,3.170e+00
7.925e-01,3.192e+00
7.975e-01,3.210e+00
8.025e-01,3.224e+00
8.075e-01,3.235e+00
8.125e-01,3.241e+00
8.175e-01,3.243e+00
8.225e-01,3.240e+00
8.275e-01,3.233e+00
8.325e-01,3.221e+00
8.375e-01,3.204e+00
8.425e-01,3.183e+00
8.475e-01,3.156e+00
8.525e-01,3.124e+00
8.575e-01,3.086e+00
8.625e-01,3.044e+00
8.675e-01,2.995e+00
8.725e-01,2.941e+00
8.775e-01,2.882e+00
8.825e-01,2.817e+00
8.875e-01,2.746e+00
8.925e-01,2.669e+00
8.975e-01,2.587e+00
9.025e-01,2.499e+00
9.075e-01,2.405e+00
9.125e-01,2.305e+00
9.175e-01,2.200e+00
9.225e-01,2.090e+00
9.275e-01,1.974e+00
9.325e-01,1.853e+00
9.375e-01,1.727e+00
9.425e-01,1.596e+00
9.475e-01,1.461e+00
9.525e-01,1.323e+00
9.575e-01,1.181e+00
9.625e-01,1.036e+00
9.675e-01,8.890e-01
9.725e-01,7.412e-01
9.775e-01,5.934e-01
9.825e-01,4.475e-01
9.875e-01,3.054e-01
9.925e-01,1.705e-01
9.975e-01,4.927e-02


==> anc/03_results/moderate_inf/beta_total_probability/0_039.csv <==
transmittance,probability_density
2.500e-03,9.642e-33
7.500e-03,1.144e-26
1.250e-02,7.771e-24
1.750e-02,5.744e-22
2.250e-02,1.436e-20
2.750e-02,1.882e-19
3.250e-02,1.607e-18
3.750e-02,1.011e-17
4.250e-02,5.059e-17
4.750e-02,2.119e-16
5.250e-02,7.698e-16
5.750e-02,2.489e-15
6.250e-02,7.322e-15
6.750e-02,2.123e-14
7.250e-02,1.242e-13
7.750e-02,2.455e-12
8.250e-02,4.869e-11
8.750e-02,6.941e-10
9.250e-02,7.144e-09
9.750e-02,5.468e-08
1.025e-01,3.201e-07
1.075e-01,1.468e-06
1.125e-01,5.394e-06
1.175e-01,1.617e-05
1.225e-01,4.029e-05
1.275e-01,8.475e-05
1.325e-01,1.530e-04
1.375e-01,2.409e-04
1.425e-01,3.365e-04
1.475e-01,4.245e-04
1.525e-01,4.927e-04
1.575e-01,5.359e-04
1.625e-01,5.557e-04
1.675e-01,5.576e-04
1.725e-01,5.497e-04
1.775e-01,5.422e-04
1.825e-01,5.492e-04
1.875e-01,5.888e-04
1.925e-01,6.817e-04
1.975e-01,8.483e-04
2.025e-01,1.105e-03
2.075e-01,1.460e-03
2.125e-01,1.912e-03
2.175e-01,2.453e-03
2.225e-01,3.063e-03
2.275e-01,3.720e-03
2.325e-01,4.400e-03
2.375e-01,5.082e-03
2.425e-01,5.749e-03
2.475e-01,6.395e-03
2.525e-01,7.021e-03
2.575e-01,7.637e-03
2.625e-01,8.258e-03
2.675e-01,8.905e-03
2.725e-01,9.599e-03
2.775e-01,1.036e-02
2.825e-01,1.121e-02
2.875e-01,1.216e-02
2.925e-01,1.322e-02
2.975e-01,1.439e-02
3.025e-01,1.568e-02
3.075e-01,1.709e-02
3.125e-01,1.862e-02
3.175e-01,2.026e-02
3.225e-01,2.203e-02
3.275e-01,2.391e-02
3.325e-01,2.592e-02
3.375e-01,2.807e-02
3.425e-01,3.037e-02
3.475e-01,3.285e-02
3.525e-01,3.551e-02
3.575e-01,3.838e-02
3.625e-01,4.148e-02
3.675e-01,4.483e-02
3.725e-01,4.845e-02
3.775e-01,5.234e-02
3.825e-01,5.654e-02
3.875e-01,6.106e-02
3.925e-01,6.589e-02
3.975e-01,7.107e-02
4.025e-01,7.660e-02
4.075e-01,8.250e-02
4.125e-01,8.877e-02
4.175e-01,9.544e-02
4.225e-01,1.025e-01
4.275e-01,1.100e-01
4.325e-01,1.180e-01
4.375e-01,1.264e-01
4.425e-01,1.354e-01
4.475e-01,1.449e-01
4.525e-01,1.549e-01
4.575e-01,1.655e-01
4.625e-01,1.768e-01
4.675e-01,1.888e-01
4.725e-01,2.015e-01
4.775e-01,2.149e-01
4.825e-01,2.292e-01
4.875e-01,2.443e-01
4.925e-01,2.603e-01
4.975e-01,2.773e-01
5.025e-01,2.953e-01
5.075e-01,3.144e-01
5.125e-01,3.346e-01
5.175e-01,3.559e-01
5.225e-01,3.785e-01
5.275e-01,4.023e-01
5.325e-01,4.274e-01
5.375e-01,4.540e-01
5.425e-01,4.819e-01
5.475e-01,5.113e-01
5.525e-01,5.422e-01
5.575e-01,5.746e-01
5.625e-01,6.087e-01
5.675e-01,6.443e-01
5.725e-01,6.817e-01
5.775e-01,7.207e-01
5.825e-01,7.615e-01
5.875e-01,8.041e-01
5.925e-01,8.484e-01
5.975e-01,8.945e-01
6.025e-01,9.423e-01
6.075e-01,9.920e-01
6.125e-01,1.043e+00
6.175e-01,1.097e+00
6.225e-01,1.152e+00
6.275e-01,1.208e+00
6.325e-01,1.266e+00
6.375e-01,1.326e+00
6.425e-01,1.388e+00
6.475e-01,1.451e+00
6.525e-01,1.515e+00
6.575e-01,1.580e+00
6.625e-01,1.647e+00
6.675e-01,1.715e+00
6.725e-01,1.784e+00
6.775e-01,1.854e+00
6.825e-01,1.924e+00
6.875e-01,1.995e+00
6.925e-01,2.067e+00
6.975e-01,2.138e+00
7.025e-01,2.210e+00
7.075e-01,2.282e+00
7.125e-01,2.354e+00
7.175e-01,2.425e+00
7.225e-01,2.496e+00
7.275e-01,2.566e+00
7.325e-01,2.635e+00
7.375e-01,2.702e+00
7.425e-01,2.769e+00
7.475e-01,2.834e+00
7.525e-01,2.897e+00
7.575e-01,2.958e+00
7.625e-01,3.017e+00
7.675e-01,3.074e+00
7.725e-01,3.127e+00
7.775e-01,3.178e+00
7.825e-01,3.226e+00
7.875e-01,3.271e+00
7.925e-01,3.312e+00
7.975e-01,3.349e+00
8.025e-01,3.382e+00
8.075e-01,3.411e+00
8.125e-01,3.436e+00
8.175e-01,3.455e+00
8.225e-01,3.470e+00
8.275e-01,3.480e+00
8.325e-01,3.484e+00
8.375e-01,3.483e+00
8.425e-01,3.475e+00
8.475e-01,3.462e+00
8.525e-01,3.442e+00
8.575e-01,3.416e+00
8.625e-01,3.384e+00
8.675e-01,3.344e+00
8.725e-01,3.297e+00
8.775e-01,3.244e+00
8.825e-01,3.183e+00
8.875e-01,3.114e+00
8.925e-01,3.038e+00
8.975e-01,2.955e+00
9.025e-01,2.864e+00
9.075e-01,2.765e+00
9.125e-01,2.659e+00
9.175e-01,2.545e+00
9.225e-01,2.423e+00
9.275e-01,2.294e+00
9.325e-01,2.158e+00
9.375e-01,2.016e+00
9.425e-01,1.866e+00
9.475e-01,1.711e+00
9.525e-01,1.549e+00
9.575e-01,1.383e+00
9.625e-01,1.213e+00
9.675e-01,1.040e+00
9.725e-01,8.653e-01
9.775e-01,6.904e-01
9.825e-01,5.176e-01
9.875e-01,3.500e-01
9.925e-01,1.923e-01
9.975e-01,5.346e-02


==> anc/03_results/moderate_inf/beta_total_probability/0_04.csv <==
transmittance,probability_density
2.500e-03,1.942e-37
7.500e-03,1.762e-30
1.250e-02,3.077e-27
1.750e-02,4.234e-25
2.250e-02,1.683e-23
2.750e-02,3.194e-22
3.250e-02,3.711e-21
3.750e-02,3.038e-20
4.250e-02,1.914e-19
4.750e-02,9.835e-19
5.250e-02,4.294e-18
5.750e-02,1.641e-17
6.250e-02,5.611e-17
6.750e-02,1.747e-16
7.250e-02,5.017e-16
7.750e-02,1.344e-15
8.250e-02,3.393e-15
8.750e-02,8.370e-15
9.250e-02,2.817e-14
9.750e-02,2.794e-13
1.025e-01,4.371e-12
1.075e-01,5.795e-11
1.125e-01,6.007e-10
1.175e-01,4.915e-09
1.225e-01,3.230e-08
1.275e-01,1.733e-07
1.325e-01,7.706e-07
1.375e-01,2.880e-06
1.425e-01,9.158e-06
1.475e-01,2.507e-05
1.525e-01,5.975e-05
1.575e-01,1.253e-04
1.625e-01,2.338e-04
1.675e-01,3.922e-04
1.725e-01,5.985e-04
1.775e-01,8.411e-04
1.825e-01,1.103e-03
1.875e-01,1.369e-03
1.925e-01,1.632e-03
1.975e-01,1.893e-03
2.025e-01,2.162e-03
2.075e-01,2.450e-03
2.125e-01,2.766e-03
2.175e-01,3.112e-03
2.225e-01,3.480e-03
2.275e-01,3.859e-03
2.325e-01,4.236e-03
2.375e-01,4.599e-03
2.425e-01,4.942e-03
2.475e-01,5.265e-03
2.525e-01,5.575e-03
2.575e-01,5.884e-03
2.625e-01,6.207e-03
2.675e-01,6.561e-03
2.725e-01,6.964e-03
2.775e-01,7.431e-03
2.825e-01,7.975e-03
2.875e-01,8.606e-03
2.925e-01,9.331e-03
2.975e-01,1.015e-02
3.025e-01,1.107e-02
3.075e-01,1.209e-02
3.125e-01,1.321e-02
3.175e-01,1.442e-02
3.225e-01,1.572e-02
3.275e-01,1.713e-02
3.325e-01,1.865e-02
3.375e-01,2.028e-02
3.425e-01,2.205e-02
3.475e-01,2.396e-02
3.525e-01,2.602e-02
3.575e-01,2.824e-02
3.625e-01,3.065e-02
3.675e-01,3.323e-02
3.725e-01,3.600e-02
3.775e-01,3.897e-02
3.825e-01,4.214e-02
3.875e-01,4.553e-02
3.925e-01,4.915e-02
3.975e-01,5.300e-02
4.025e-01,5.712e-02
4.075e-01,6.151e-02
4.125e-01,6.619e-02
4.175e-01,7.118e-02
4.225e-01,7.650e-02
4.275e-01,8.216e-02
4.325e-01,8.817e-02
4.375e-01,9.457e-02
4.425e-01,1.014e-01
4.475e-01,1.086e-01
4.525e-01,1.162e-01
4.575e-01,1.243e-01
4.625e-01,1.329e-01
4.675e-01,1.420e-01
4.725e-01,1.517e-01
4.775e-01,1.619e-01
4.825e-01,1.728e-01
4.875e-01,1.844e-01
4.925e-01,1.966e-01
4.975e-01,2.097e-01
5.025e-01,2.235e-01
5.075e-01,2.382e-01
5.125e-01,2.538e-01
5.175e-01,2.703e-01
5.225e-01,2.879e-01
5.275e-01,3.065e-01
5.325e-01,3.263e-01
5.375e-01,3.472e-01
5.425e-01,3.693e-01
5.475e-01,3.927e-01
5.525e-01,4.175e-01
5.575e-01,4.437e-01
5.625e-01,4.713e-01
5.675e-01,5.005e-01
5.725e-01,5.313e-01
5.775e-01,5.637e-01
5.825e-01,5.977e-01
5.875e-01,6.336e-01
5.925e-01,6.712e-01
5.975e-01,7.107e-01
6.025e-01,7.520e-01
6.075e-01,7.953e-01
6.125e-01,8.405e-01
6.175e-01,8.877e-01
6.225e-01,9.369e-01
6.275e-01,9.881e-01
6.325e-01,1.041e+00
6.375e-01,1.097e+00
6.425e-01,1.154e+00
6.475e-01,1.213e+00
6.525e-01,1.274e+00
6.575e-01,1.338e+00
6.625e-01,1.403e+00
6.675e-01,1.470e+00
6.725e-01,1.538e+00
6.775e-01,1.609e+00
6.825e-01,1.681e+00
6.875e-01,1.754e+00
6.925e-01,1.829e+00
6.975e-01,1.906e+00
7.025e-01,1.983e+00
7.075e-01,2.062e+00
7.125e-01,2.141e+00
7.175e-01,2.221e+00
7.225e-01,2.302e+00
7.275e-01,2.383e+00
7.325e-01,2.464e+00
7.375e-01,2.545e+00
7.425e-01,2.626e+00
7.475e-01,2.706e+00
7.525e-01,2.785e+00
7.575e-01,2.863e+00
7.625e-01,2.940e+00
7.675e-01,3.016e+00
7.725e-01,3.089e+00
7.775e-01,3.160e+00
7.825e-01,3.229e+00
7.875e-01,3.295e+00
7.925e-01,3.358e+00
7.975e-01,3.417e+00
8.025e-01,3.473e+00
8.075e-01,3.524e+00
8.125e-01,3.571e+00
8.175e-01,3.613e+00
8.225e-01,3.650e+00
8.275e-01,3.681e+00
8.325e-01,3.707e+00
8.375e-01,3.726e+00
8.425e-01,3.739e+00
8.475e-01,3.744e+00
8.525e-01,3.743e+00
8.575e-01,3.733e+00
8.625e-01,3.716e+00
8.675e-01,3.690e+00
8.725e-01,3.656e+00
8.775e-01,3.613e+00
8.825e-01,3.561e+00
8.875e-01,3.500e+00
8.925e-01,3.428e+00
8.975e-01,3.347e+00
9.025e-01,3.256e+00
9.075e-01,3.155e+00
9.125e-01,3.044e+00
9.175e-01,2.923e+00
9.225e-01,2.791e+00
9.275e-01,2.649e+00
9.325e-01,2.498e+00
9.375e-01,2.337e+00
9.425e-01,2.167e+00
9.475e-01,1.988e+00
9.525e-01,1.801e+00
9.575e-01,1.608e+00
9.625e-01,1.408e+00
9.675e-01,1.204e+00
9.725e-01,9.981e-01
9.775e-01,7.916e-01
9.825e-01,5.882e-01
9.875e-01,3.921e-01
9.925e-01,2.102e-01
9.975e-01,5.499e-02


==> anc/03_results/moderate_inf/beta_total_probability/0_041.csv <==
transmittance,probability_density
2.500e-03,2.733e-43
7.500e-03,3.140e-35
1.250e-02,1.784e-31
1.750e-02,5.336e-29
2.250e-02,3.786e-27
2.750e-02,1.141e-25
3.250e-02,1.948e-24
3.750e-02,2.217e-23
4.250e-02,1.863e-22
4.750e-02,1.236e-21
5.250e-02,6.793e-21
5.750e-02,3.199e-20
6.250e-02,1.325e-19
6.750e-02,4.920e-19
7.250e-02,1.665e-18
7.750e-02,5.257e-18
8.250e-02,2.477e-17
8.750e-02,9.196e-16
9.250e-02,4.868e-14
9.750e-02,1.718e-12
1.025e-01,4.056e-11
1.075e-01,6.622e-10
1.125e-01,7.718e-09
1.175e-01,6.595e-08
1.225e-01,4.232e-07
1.275e-01,2.082e-06
1.325e-01,7.995e-06
1.375e-01,2.437e-05
1.425e-01,5.985e-05
1.475e-01,1.200e-04
1.525e-01,1.988e-04
1.575e-01,2.762e-04
1.625e-01,3.272e-04
1.675e-01,3.400e-04
1.725e-01,3.274e-04
1.775e-01,3.208e-04
1.825e-01,3.542e-04
1.875e-01,4.482e-04
1.925e-01,6.049e-04
1.975e-01,8.109e-04
2.025e-01,1.043e-03
2.075e-01,1.277e-03
2.125e-01,1.487e-03
2.175e-01,1.655e-03
2.225e-01,1.773e-03
2.275e-01,1.845e-03
2.325e-01,1.888e-03
2.375e-01,1.930e-03
2.425e-01,2.001e-03
2.475e-01,2.124e-03
2.525e-01,2.313e-03
2.575e-01,2.569e-03
2.625e-01,2.881e-03
2.675e-01,3.238e-03
2.725e-01,3.628e-03
2.775e-01,4.048e-03
2.825e-01,4.503e-03
2.875e-01,5.004e-03
2.925e-01,5.567e-03
2.975e-01,6.204e-03
3.025e-01,6.927e-03
3.075e-01,7.741e-03
3.125e-01,8.645e-03
3.175e-01,9.636e-03
3.225e-01,1.071e-02
3.275e-01,1.186e-02
3.325e-01,1.308e-02
3.375e-01,1.436e-02
3.425e-01,1.571e-02
3.475e-01,1.713e-02
3.525e-01,1.862e-02
3.575e-01,2.019e-02
3.625e-01,2.187e-02
3.675e-01,2.365e-02
3.725e-01,2.556e-02
3.775e-01,2.763e-02
3.825e-01,2.986e-02
3.875e-01,3.227e-02
3.925e-01,3.488e-02
3.975e-01,3.769e-02
4.025e-01,4.072e-02
4.075e-01,4.397e-02
4.125e-01,4.744e-02
4.175e-01,5.116e-02
4.225e-01,5.512e-02
4.275e-01,5.935e-02
4.325e-01,6.384e-02
4.375e-01,6.862e-02
4.425e-01,7.370e-02
4.475e-01,7.910e-02
4.525e-01,8.484e-02
4.575e-01,9.093e-02
4.625e-01,9.740e-02
4.675e-01,1.043e-01
4.725e-01,1.115e-01
4.775e-01,1.193e-01
4.825e-01,1.275e-01
4.875e-01,1.362e-01
4.925e-01,1.454e-01
4.975e-01,1.552e-01
5.025e-01,1.656e-01
5.075e-01,1.767e-01
5.125e-01,1.884e-01
5.175e-01,2.009e-01
5.225e-01,2.142e-01
5.275e-01,2.283e-01
5.325e-01,2.433e-01
5.375e-01,2.593e-01
5.425e-01,2.763e-01
5.475e-01,2.943e-01
5.525e-01,3.134e-01
5.575e-01,3.337e-01
5.625e-01,3.553e-01
5.675e-01,3.782e-01
5.725e-01,4.024e-01
5.775e-01,4.281e-01
5.825e-01,4.553e-01
5.875e-01,4.841e-01
5.925e-01,5.145e-01
5.975e-01,5.466e-01
6.025e-01,5.805e-01
6.075e-01,6.162e-01
6.125e-01,6.539e-01
6.175e-01,6.936e-01
6.225e-01,7.353e-01
6.275e-01,7.792e-01
6.325e-01,8.253e-01
6.375e-01,8.737e-01
6.425e-01,9.245e-01
6.475e-01,9.776e-01
6.525e-01,1.033e+00
6.575e-01,1.091e+00
6.625e-01,1.152e+00
6.675e-01,1.215e+00
6.725e-01,1.281e+00
6.775e-01,1.349e+00
6.825e-01,1.420e+00
6.875e-01,1.494e+00
6.925e-01,1.569e+00
6.975e-01,1.648e+00
7.025e-01,1.728e+00
7.075e-01,1.811e+00
7.125e-01,1.895e+00
7.175e-01,1.982e+00
7.225e-01,2.070e+00
7.275e-01,2.160e+00
7.325e-01,2.251e+00
7.375e-01,2.344e+00
7.425e-01,2.437e+00
7.475e-01,2.531e+00
7.525e-01,2.625e+00
7.575e-01,2.719e+00
7.625e-01,2.814e+00
7.675e-01,2.908e+00
7.725e-01,3.001e+00
7.775e-01,3.092e+00
7.825e-01,3.183e+00
7.875e-01,3.271e+00
7.925e-01,3.357e+00
7.975e-01,3.441e+00
8.025e-01,3.521e+00
8.075e-01,3.597e+00
8.125e-01,3.670e+00
8.175e-01,3.738e+00
8.225e-01,3.801e+00
8.275e-01,3.858e+00
8.325e-01,3.909e+00
8.375e-01,3.954e+00
8.425e-01,3.991e+00
8.475e-01,4.021e+00
8.525e-01,4.043e+00
8.575e-01,4.055e+00
8.625e-01,4.059e+00
8.675e-01,4.052e+00
8.725e-01,4.035e+00
8.775e-01,4.008e+00
8.825e-01,3.969e+00
8.875e-01,3.918e+00
8.925e-01,3.855e+00
8.975e-01,3.779e+00
9.025e-01,3.691e+00
9.075e-01,3.589e+00
9.125e-01,3.473e+00
9.175e-01,3.345e+00
9.225e-01,3.202e+00
9.275e-01,3.046e+00
9.325e-01,2.877e+00
9.375e-01,2.694e+00
9.425e-01,2.500e+00
9.475e-01,2.293e+00
9.525e-01,2.075e+00
9.575e-01,1.848e+00
9.625e-01,1.614e+00
9.675e-01,1.373e+00
9.725e-01,1.129e+00
9.775e-01,8.864e-01
9.825e-01,6.486e-01
9.875e-01,4.226e-01
9.925e-01,2.178e-01
9.975e-01,5.192e-02


==> anc/03_results/moderate_inf/beta_total_probability/0_042.csv <==
transmittance,probability_density
2.500e-03,2.453e-50
7.500e-03,6.052e-41
1.250e-02,1.430e-36
1.750e-02,1.093e-33
2.250e-02,1.562e-31
2.750e-02,8.234e-30
3.250e-02,2.238e-28
3.750e-02,3.793e-27
4.250e-02,4.513e-26
4.750e-02,4.080e-25
5.250e-02,2.961e-24
5.750e-02,1.795e-23
6.250e-02,9.370e-23
6.750e-02,4.308e-22
7.250e-02,1.777e-21
7.750e-02,6.673e-21
8.250e-02,2.307e-20
8.750e-02,7.419e-20
9.250e-02,2.236e-19
9.750e-02,6.363e-19
1.025e-01,1.719e-18
1.075e-01,4.429e-18
1.125e-01,1.094e-17
1.175e-01,2.604e-17
1.225e-01,6.298e-17
1.275e-01,2.501e-16
1.325e-01,3.330e-15
1.375e-01,6.149e-14
1.425e-01,9.614e-13
1.475e-01,1.213e-11
1.525e-01,1.243e-10
1.575e-01,1.047e-09
1.625e-01,7.325e-09
1.675e-01,4.304e-08
1.725e-01,2.142e-07
1.775e-01,9.113e-07
1.825e-01,3.338e-06
1.875e-01,1.061e-05
1.925e-01,2.943e-05
1.975e-01,7.176e-05
2.025e-01,1.547e-04
2.075e-01,2.965e-04
2.125e-01,5.083e-04
2.175e-01,7.839e-04
2.225e-01,1.094e-03
2.275e-01,1.393e-03
2.325e-01,1.631e-03
2.375e-01,1.778e-03
2.425e-01,1.835e-03
2.475e-01,1.833e-03
2.525e-01,1.823e-03
2.575e-01,1.857e-03
2.625e-01,1.977e-03
2.675e-01,2.206e-03
2.725e-01,2.555e-03
2.775e-01,3.019e-03
2.825e-01,3.589e-03
2.875e-01,4.251e-03
2.925e-01,4.986e-03
2.975e-01,5.774e-03
3.025e-01,6.594e-03
3.075e-01,7.430e-03
3.125e-01,8.269e-03
3.175e-01,9.107e-03
3.225e-01,9.946e-03
3.275e-01,1.079e-02
3.325e-01,1.166e-02
3.375e-01,1.256e-02
3.425e-01,1.350e-02
3.475e-01,1.449e-02
3.525e-01,1.552e-02
3.575e-01,1.662e-02
3.625e-01,1.778e-02
3.675e-01,1.903e-02
3.725e-01,2.038e-02
3.775e-01,2.186e-02
3.825e-01,2.349e-02
3.875e-01,2.529e-02
3.925e-01,2.728e-02
3.975e-01,2.946e-02
4.025e-01,3.185e-02
4.075e-01,3.444e-02
4.125e-01,3.721e-02
4.175e-01,4.015e-02
4.225e-01,4.324e-02
4.275e-01,4.648e-02
4.325e-01,4.985e-02
4.375e-01,5.335e-02
4.425e-01,5.699e-02
4.475e-01,6.080e-02
4.525e-01,6.480e-02
4.575e-01,6.903e-02
4.625e-01,7.353e-02
4.675e-01,7.836e-02
4.725e-01,8.355e-02
4.775e-01,8.916e-02
4.825e-01,9.521e-02
4.875e-01,1.017e-01
4.925e-01,1.088e-01
4.975e-01,1.164e-01
5.025e-01,1.245e-01
5.075e-01,1.332e-01
5.125e-01,1.425e-01
5.175e-01,1.524e-01
5.225e-01,1.630e-01
5.275e-01,1.742e-01
5.325e-01,1.861e-01
5.375e-01,1.987e-01
5.425e-01,2.121e-01
5.475e-01,2.263e-01
5.525e-01,2.413e-01
5.575e-01,2.572e-01
5.625e-01,2.741e-01
5.675e-01,2.919e-01
5.725e-01,3.108e-01
5.775e-01,3.308e-01
5.825e-01,3.520e-01
5.875e-01,3.744e-01
5.925e-01,3.981e-01
5.975e-01,4.232e-01
6.025e-01,4.498e-01
6.075e-01,4.780e-01
6.125e-01,5.078e-01
6.175e-01,5.395e-01
6.225e-01,5.730e-01
6.275e-01,6.085e-01
6.325e-01,6.461e-01
6.375e-01,6.859e-01
6.425e-01,7.282e-01
6.475e-01,7.728e-01
6.525e-01,8.201e-01
6.575e-01,8.701e-01
6.625e-01,9.228e-01
6.675e-01,9.784e-01
6.725e-01,1.037e+00
6.775e-01,1.099e+00
6.825e-01,1.163e+00
6.875e-01,1.231e+00
6.925e-01,1.302e+00
6.975e-01,1.376e+00
7.025e-01,1.453e+00
7.075e-01,1.534e+00
7.125e-01,1.617e+00
7.175e-01,1.703e+00
7.225e-01,1.793e+00
7.275e-01,1.885e+00
7.325e-01,1.980e+00
7.375e-01,2.078e+00
7.425e-01,2.178e+00
7.475e-01,2.281e+00
7.525e-01,2.385e+00
7.575e-01,2.492e+00
7.625e-01,2.600e+00
7.675e-01,2.709e+00
7.725e-01,2.819e+00
7.775e-01,2.930e+00
7.825e-01,3.041e+00
7.875e-01,3.152e+00
7.925e-01,3.262e+00
7.975e-01,3.371e+00
8.025e-01,3.478e+00
8.075e-01,3.583e+00
8.125e-01,3.685e+00
8.175e-01,3.783e+00
8.225e-01,3.878e+00
8.275e-01,3.967e+00
8.325e-01,4.050e+00
8.375e-01,4.127e+00
8.425e-01,4.197e+00
8.475e-01,4.259e+00
8.525e-01,4.311e+00
8.575e-01,4.354e+00
8.625e-01,4.387e+00
8.675e-01,4.408e+00
8.725e-01,4.417e+00
8.775e-01,4.413e+00
8.825e-01,4.395e+00
8.875e-01,4.362e+00
8.925e-01,4.314e+00
8.975e-01,4.250e+00
9.025e-01,4.169e+00
9.075e-01,4.071e+00
9.125e-01,3.955e+00
9.175e-01,3.821e+00
9.225e-01,3.669e+00
9.275e-01,3.499e+00
9.325e-01,3.310e+00
9.375e-01,3.104e+00
9.425e-01,2.880e+00
9.475e-01,2.640e+00
9.525e-01,2.385e+00
9.575e-01,2.118e+00
9.625e-01,1.839e+00
9.675e-01,1.554e+00
9.725e-01,1.265e+00
9.775e-01,9.789e-01
9.825e-01,7.016e-01
9.875e-01,4.428e-01
9.925e-01,2.163e-01
9.975e-01,4.541e-02


==> anc/03_results/moderate_inf/beta_total_probability/0_043.csv <==
transmittance,probability_density
2.500e-03,6.240e-60
7.500e-03,1.012e-48
1.250e-02,1.672e-43
1.750e-02,4.602e-40
2.250e-02,1.712e-37
2.750e-02,1.936e-35
3.250e-02,9.929e-34
3.750e-02,2.899e-32
4.250e-02,5.551e-31
4.750e-02,7.656e-30
5.250e-02,8.124e-29
5.750e-02,6.955e-28
6.250e-02,4.981e-27
6.750e-02,3.066e-26
7.250e-02,1.658e-25
7.750e-02,8.014e-25
8.250e-02,3.511e-24
8.750e-02,1.410e-23
9.250e-02,5.246e-23
9.750e-02,1.821e-22
1.025e-01,5.964e-22
1.075e-01,2.449e-21
1.125e-01,1.085e-19
1.175e-01,1.084e-17
1.225e-01,7.394e-16
1.275e-01,3.393e-14
1.325e-01,1.076e-12
1.375e-01,2.421e-11
1.425e-01,3.948e-10
1.475e-01,4.764e-09
1.525e-01,4.335e-08
1.575e-01,3.023e-07
1.625e-01,1.641e-06
1.675e-01,7.032e-06
1.725e-01,2.411e-05
1.775e-01,6.697e-05
1.825e-01,1.527e-04
1.875e-01,2.895e-04
1.925e-01,4.640e-04
1.975e-01,6.426e-04
2.025e-01,7.924e-04
2.075e-01,9.072e-04
2.125e-01,1.009e-03
2.175e-01,1.126e-03
2.225e-01,1.266e-03
2.275e-01,1.413e-03
2.325e-01,1.547e-03
2.375e-01,1.662e-03
2.425e-01,1.773e-03
2.475e-01,1.895e-03
2.525e-01,2.034e-03
2.575e-01,2.183e-03
2.625e-01,2.329e-03
2.675e-01,2.465e-03
2.725e-01,2.602e-03
2.775e-01,2.758e-03
2.825e-01,2.952e-03
2.875e-01,3.192e-03
2.925e-01,3.472e-03
2.975e-01,3.771e-03
3.025e-01,4.072e-03
3.075e-01,4.361e-03
3.125e-01,4.638e-03
3.175e-01,4.918e-03
3.225e-01,5.224e-03
3.275e-01,5.582e-03
3.325e-01,6.009e-03
3.375e-01,6.513e-03
3.425e-01,7.088e-03
3.475e-01,7.721e-03
3.525e-01,8.394e-03
3.575e-01,9.095e-03
3.625e-01,9.822e-03
3.675e-01,1.058e-02
3.725e-01,1.140e-02
3.775e-01,1.231e-02
3.825e-01,1.334e-02
3.875e-01,1.452e-02
3.925e-01,1.588e-02
3.975e-01,1.746e-02
4.025e-01,1.928e-02
4.075e-01,2.134e-02
4.125e-01,2.367e-02
4.175e-01,2.626e-02
4.225e-01,2.911e-02
4.275e-01,3.222e-02
4.325e-01,3.556e-02
4.375e-01,3.912e-02
4.425e-01,4.289e-02
4.475e-01,4.683e-02
4.525e-01,5.094e-02
4.575e-01,5.519e-02
4.625e-01,5.959e-02
4.675e-01,6.413e-02
4.725e-01,6.882e-02
4.775e-01,7.368e-02
4.825e-01,7.872e-02
4.875e-01,8.399e-02
4.925e-01,8.951e-02
4.975e-01,9.532e-02
5.025e-01,1.015e-01
5.075e-01,1.080e-01
5.125e-01,1.149e-01
5.175e-01,1.223e-01
5.225e-01,1.301e-01
5.275e-01,1.385e-01
5.325e-01,1.473e-01
5.375e-01,1.567e-01
5.425e-01,1.667e-01
5.475e-01,1.772e-01
5.525e-01,1.884e-01
5.575e-01,2.003e-01
5.625e-01,2.128e-01
5.675e-01,2.262e-01
5.725e-01,2.404e-01
5.775e-01,2.555e-01
5.825e-01,2.717e-01
5.875e-01,2.890e-01
5.925e-01,3.075e-01
5.975e-01,3.274e-01
6.025e-01,3.486e-01
6.075e-01,3.713e-01
6.125e-01,3.955e-01
6.175e-01,4.214e-01
6.225e-01,4.489e-01
6.275e-01,4.782e-01
6.325e-01,5.093e-01
6.375e-01,5.424e-01
6.425e-01,5.774e-01
6.475e-01,6.144e-01
6.525e-01,6.537e-01
6.575e-01,6.953e-01
6.625e-01,7.393e-01
6.675e-01,7.860e-01
6.725e-01,8.353e-01
6.775e-01,8.876e-01
6.825e-01,9.430e-01
6.875e-01,1.002e+00
6.925e-01,1.064e+00
6.975e-01,1.129e+00
7.025e-01,1.198e+00
7.075e-01,1.271e+00
7.125e-01,1.348e+00
7.175e-01,1.429e+00
7.225e-01,1.514e+00
7.275e-01,1.603e+00
7.325e-01,1.697e+00
7.375e-01,1.794e+00
7.425e-01,1.895e+00
7.475e-01,2.001e+00
7.525e-01,2.110e+00
7.575e-01,2.223e+00
7.625e-01,2.339e+00
7.675e-01,2.459e+00
7.725e-01,2.581e+00
7.775e-01,2.707e+00
7.825e-01,2.835e+00
7.875e-01,2.964e+00
7.925e-01,3.095e+00
7.975e-01,3.227e+00
8.025e-01,3.360e+00
8.075e-01,3.492e+00
8.125e-01,3.623e+00
8.175e-01,3.752e+00
8.225e-01,3.879e+00
8.275e-01,4.002e+00
8.325e-01,4.120e+00
8.375e-01,4.233e+00
8.425e-01,4.340e+00
8.475e-01,4.439e+00
8.525e-01,4.529e+00
8.575e-01,4.609e+00
8.625e-01,4.678e+00
8.675e-01,4.734e+00
8.725e-01,4.777e+00
8.775e-01,4.805e+00
8.825e-01,4.816e+00
8.875e-01,4.810e+00
8.925e-01,4.785e+00
8.975e-01,4.740e+00
9.025e-01,4.674e+00
9.075e-01,4.585e+00
9.125e-01,4.474e+00
9.175e-01,4.339e+00
9.225e-01,4.179e+00
9.275e-01,3.994e+00
9.325e-01,3.785e+00
9.375e-01,3.551e+00
9.425e-01,3.293e+00
9.475e-01,3.013e+00
9.525e-01,2.713e+00
9.575e-01,2.395e+00
9.625e-01,2.064e+00
9.675e-01,1.724e+00
9.725e-01,1.382e+00
9.775e-01,1.046e+00
9.825e-01,7.264e-01
9.875e-01,4.375e-01
9.925e-01,1.974e-01
9.975e-01,3.433e-02


==> anc/03_results/moderate_inf/beta_total_probability/0_044.csv <==
transmittance,probability_density
1.121e-01,5.280e-25
1.166e-01,1.585e-24
1.210e-01,5.160e-24
1.255e-01,1.047e-22
1.299e-01,9.603e-21
1.344e-01,7.011e-19
1.388e-01,3.697e-17
1.433e-01,1.431e-15
1.477e-01,4.133e-14
1.522e-01,9.049e-13
1.566e-01,1.523e-11
1.611e-01,1.997e-10
1.655e-01,2.064e-09
1.700e-01,1.700e-08
1.744e-01,1.126e-07
1.789e-01,6.065e-07
1.833e-01,2.675e-06
1.878e-01,9.746e-06
1.922e-01,2.954e-05
1.967e-01,7.507e-05
2.011e-01,1.610e-04
2.056e-01,2.939e-04
2.100e-01,4.606e-04
2.145e-01,6.278e-04
2.189e-01,7.595e-04
2.234e-01,8.417e-04
2.278e-01,8.943e-04
2.323e-01,9.560e-04
2.367e-01,1.054e-03
2.412e-01,1.187e-03
2.456e-01,1.326e-03
2.501e-01,1.444e-03
2.545e-01,1.530e-03
2.590e-01,1.596e-03
2.634e-01,1.667e-03
2.679e-01,1.763e-03
2.724e-01,1.894e-03
2.768e-01,2.052e-03
2.813e-01,2.222e-03
2.857e-01,2.384e-03
2.902e-01,2.525e-03
2.946e-01,2.641e-03
2.991e-01,2.741e-03
3.035e-01,2.844e-03
3.080e-01,2.977e-03
3.124e-01,3.169e-03
3.169e-01,3.447e-03
3.213e-01,3.828e-03
3.258e-01,4.314e-03
3.302e-01,4.892e-03
3.347e-01,5.533e-03
3.391e-01,6.203e-03
3.436e-01,6.865e-03
3.480e-01,7.492e-03
3.525e-01,8.070e-03
3.569e-01,8.599e-03
3.614e-01,9.093e-03
3.658e-01,9.575e-03
3.703e-01,1.007e-02
3.747e-01,1.060e-02
3.792e-01,1.119e-02
3.836e-01,1.184e-02
3.881e-01,1.256e-02
3.925e-01,1.336e-02
3.970e-01,1.426e-02
4.014e-01,1.525e-02
4.059e-01,1.636e-02
4.103e-01,1.759e-02
4.148e-01,1.896e-02
4.192e-01,2.045e-02
4.237e-01,2.207e-02
4.281e-01,2.379e-02
4.326e-01,2.562e-02
4.370e-01,2.754e-02
4.415e-01,2.954e-02
4.459e-01,3.163e-02
4.504e-01,3.382e-02
4.548e-01,3.612e-02
4.593e-01,3.857e-02
4.637e-01,4.117e-02
4.682e-01,4.396e-02
4.726e-01,4.696e-02
4.771e-01,5.019e-02
4.815e-01,5.367e-02
4.860e-01,5.739e-02
4.904e-01,6.137e-02
4.949e-01,6.561e-02
4.993e-01,7.008e-02
5.038e-01,7.480e-02
5.082e-01,7.974e-02
5.127e-01,8.491e-02
5.171e-01,9.030e-02
5.216e-01,9.591e-02
5.260e-01,1.018e-01
5.305e-01,1.079e-01
5.349e-01,1.142e-01
5.394e-01,1.209e-01
5.438e-01,1.280e-01
5.483e-01,1.354e-01
5.527e-01,1.433e-01
5.572e-01,1.516e-01
5.616e-01,1.605e-01
5.661e-01,1.699e-01
5.705e-01,1.798e-01
5.750e-01,1.904e-01
5.794e-01,2.017e-01
5.839e-01,2.136e-01
5.883e-01,2.263e-01
5.928e-01,2.397e-01
5.972e-01,2.539e-01
6.017e-01,2.689e-01
6.061e-01,2.848e-01
6.106e-01,3.016e-01
6.150e-01,3.193e-01
6.195e-01,3.380e-01
6.239e-01,3.577e-01
6.284e-01,3.786e-01
6.328e-01,4.006e-01
6.373e-01,4.238e-01
6.417e-01,4.484e-01
6.462e-01,4.744e-01
6.506e-01,5.019e-01
6.551e-01,5.311e-01
6.595e-01,5.619e-01
6.640e-01,5.947e-01
6.684e-01,6.294e-01
6.729e-01,6.662e-01
6.773e-01,7.051e-01
6.818e-01,7.465e-01
6.862e-01,7.902e-01
6.907e-01,8.365e-01
6.951e-01,8.855e-01
6.996e-01,9.373e-01
7.040e-01,9.920e-01
7.085e-01,1.050e+00
7.129e-01,1.111e+00
7.174e-01,1.175e+00
7.218e-01,1.242e+00
7.263e-01,1.313e+00
7.307e-01,1.388e+00
7.352e-01,1.466e+00
7.396e-01,1.548e+00
7.441e-01,1.634e+00
7.485e-01,1.724e+00
7.530e-01,1.818e+00
7.575e-01,1.917e+00
7.619e-01,2.019e+00
7.664e-01,2.125e+00
7.708e-01,2.236e+00
7.753e-01,2.350e+00
7.797e-01,2.468e+00
7.842e-01,2.591e+00
7.886e-01,2.716e+00
7.931e-01,2.845e+00
7.975e-01,2.977e+00
8.020e-01,3.111e+00
8.064e-01,3.248e+00
8.109e-01,3.387e+00
8.153e-01,3.527e+00
8.198e-01,3.668e+00
8.242e-01,3.809e+00
8.287e-01,3.949e+00
8.331e-01,4.088e+00
8.376e-01,4.225e+00
8.420e-01,4.359e+00
8.465e-01,4.488e+00
8.509e-01,4.613e+00
8.554e-01,4.731e+00
8.598e-01,4.842e+00
8.643e-01,4.944e+00
8.687e-01,5.036e+00
8.732e-01,5.116e+00
8.776e-01,5.184e+00
8.821e-01,5.236e+00
8.865e-01,5.273e+00
8.910e-01,5.293e+00
8.954e-01,5.293e+00
8.999e-01,5.272e+00
9.043e-01,5.230e+00
9.088e-01,5.164e+00
9.132e-01,5.073e+00
9.177e-01,4.957e+00
9.221e-01,4.813e+00
9.266e-01,4.643e+00
9.310e-01,4.444e+00
9.355e-01,4.218e+00
9.399e-01,3.965e+00
9.444e-01,3.685e+00
9.488e-01,3.382e+00
9.533e-01,3.056e+00
9.577e-01,2.713e+00
9.622e-01,2.355e+00
9.666e-01,1.989e+00
9.711e-01,1.622e+00
9.755e-01,1.262e+00
9.800e-01,9.205e-01
9.844e-01,6.090e-01
9.889e-01,3.426e-01
9.933e-01,1.388e-01
9.978e-01,1.894e-02


==> anc/03_results/moderate_inf/beta_total_probability/0_045.csv <==
transmittance,probability_density
1.199e-01,8.869e-28
1.243e-01,4.863e-25
1.288e-01,1.610e-22
1.332e-01,3.301e-20
1.376e-01,4.316e-18
1.420e-01,3.691e-16
1.464e-01,2.113e-14
1.508e-01,8.268e-13
1.552e-01,2.256e-11
1.596e-01,4.366e-10
1.640e-01,6.094e-09
1.685e-01,6.223e-08
1.729e-01,4.715e-07
1.773e-01,2.683e-06
1.817e-01,1.161e-05
1.861e-01,3.857e-05
1.905e-01,9.943e-05
1.949e-01,2.008e-04
1.993e-01,3.205e-04
2.037e-01,4.087e-04
2.082e-01,4.233e-04
2.126e-01,3.710e-04
2.170e-01,3.076e-04
2.214e-01,2.990e-04
2.258e-01,3.794e-04
2.302e-01,5.364e-04
2.346e-01,7.214e-04
2.390e-01,8.723e-04
2.435e-01,9.387e-04
2.479e-01,8.998e-04
2.523e-01,7.705e-04
2.567e-01,5.919e-04
2.611e-01,4.130e-04
2.655e-01,2.742e-04
2.699e-01,1.994e-04
2.743e-01,1.974e-04
2.787e-01,2.688e-04
2.832e-01,4.108e-04
2.876e-01,6.181e-04
2.920e-01,8.817e-04
2.964e-01,1.188e-03
3.008e-01,1.520e-03
3.052e-01,1.862e-03
3.096e-01,2.202e-03
3.140e-01,2.538e-03
3.184e-01,2.874e-03
3.229e-01,3.218e-03
3.273e-01,3.579e-03
3.317e-01,3.962e-03
3.361e-01,4.369e-03
3.405e-01,4.802e-03
3.449e-01,5.262e-03
3.493e-01,5.745e-03
3.537e-01,6.241e-03
3.581e-01,6.729e-03
3.626e-01,7.183e-03
3.670e-01,7.579e-03
3.714e-01,7.904e-03
3.758e-01,8.165e-03
3.802e-01,8.387e-03
3.846e-01,8.610e-03
3.890e-01,8.878e-03
3.934e-01,9.229e-03
3.978e-01,9.692e-03
4.023e-01,1.028e-02
4.067e-01,1.100e-02
4.111e-01,1.185e-02
4.155e-01,1.282e-02
4.199e-01,1.390e-02
4.243e-01,1.509e-02
4.287e-01,1.638e-02
4.331e-01,1.775e-02
4.376e-01,1.920e-02
4.420e-01,2.071e-02
4.464e-01,2.228e-02
4.508e-01,2.391e-02
4.552e-01,2.561e-02
4.596e-01,2.739e-02
4.640e-01,2.927e-02
4.684e-01,3.126e-02
4.728e-01,3.341e-02
4.773e-01,3.573e-02
4.817e-01,3.826e-02
4.861e-01,4.102e-02
4.905e-01,4.404e-02
4.949e-01,4.732e-02
4.993e-01,5.086e-02
5.037e-01,5.467e-02
5.081e-01,5.871e-02
5.125e-01,6.298e-02
5.170e-01,6.746e-02
5.214e-01,7.215e-02
5.258e-01,7.704e-02
5.302e-01,8.212e-02
5.346e-01,8.742e-02
5.390e-01,9.294e-02
5.434e-01,9.870e-02
5.478e-01,1.047e-01
5.522e-01,1.110e-01
5.567e-01,1.176e-01
5.611e-01,1.246e-01
5.655e-01,1.318e-01
5.699e-01,1.395e-01
5.743e-01,1.475e-01
5.787e-01,1.560e-01
5.831e-01,1.650e-01
5.875e-01,1.744e-01
5.919e-01,1.844e-01
5.964e-01,1.949e-01
6.008e-01,2.060e-01
6.052e-01,2.177e-01
6.096e-01,2.302e-01
6.140e-01,2.434e-01
6.184e-01,2.573e-01
6.228e-01,2.722e-01
6.272e-01,2.880e-01
6.317e-01,3.048e-01
6.361e-01,3.228e-01
6.405e-01,3.418e-01
6.449e-01,3.621e-01
6.493e-01,3.837e-01
6.537e-01,4.066e-01
6.581e-01,4.308e-01
6.625e-01,4.565e-01
6.669e-01,4.837e-01
6.714e-01,5.124e-01
6.758e-01,5.428e-01
6.802e-01,5.749e-01
6.846e-01,6.089e-01
6.890e-01,6.448e-01
6.934e-01,6.829e-01
6.978e-01,7.233e-01
7.022e-01,7.661e-01
7.066e-01,8.115e-01
7.111e-01,8.598e-01
7.155e-01,9.111e-01
7.199e-01,9.656e-01
7.243e-01,1.024e+00
7.287e-01,1.085e+00
7.331e-01,1.150e+00
7.375e-01,1.220e+00
7.419e-01,1.293e+00
7.463e-01,1.371e+00
7.508e-01,1.454e+00
7.552e-01,1.541e+00
7.596e-01,1.634e+00
7.640e-01,1.731e+00
7.684e-01,1.833e+00
7.728e-01,1.941e+00
7.772e-01,2.055e+00
7.816e-01,2.174e+00
7.860e-01,2.299e+00
7.905e-01,2.429e+00
7.949e-01,2.566e+00
7.993e-01,2.708e+00
8.037e-01,2.855e+00
8.081e-01,3.008e+00
8.125e-01,3.166e+00
8.169e-01,3.328e+00
8.213e-01,3.495e+00
8.258e-01,3.665e+00
8.302e-01,3.838e+00
8.346e-01,4.013e+00
8.390e-01,4.189e+00
8.434e-01,4.365e+00
8.478e-01,4.540e+00
8.522e-01,4.712e+00
8.566e-01,4.880e+00
8.610e-01,5.042e+00
8.655e-01,5.196e+00
8.699e-01,5.341e+00
8.743e-01,5.475e+00
8.787e-01,5.594e+00
8.831e-01,5.698e+00
8.875e-01,5.783e+00
8.919e-01,5.847e+00
8.963e-01,5.888e+00
9.007e-01,5.903e+00
9.052e-01,5.890e+00
9.096e-01,5.846e+00
9.140e-01,5.769e+00
9.184e-01,5.657e+00
9.228e-01,5.509e+00
9.272e-01,5.322e+00
9.316e-01,5.097e+00
9.360e-01,4.833e+00
9.404e-01,4.532e+00
9.449e-01,4.194e+00
9.493e-01,3.823e+00
9.537e-01,3.423e+00
9.581e-01,3.000e+00
9.625e-01,2.561e+00
9.669e-01,2.117e+00
9.713e-01,1.678e+00
9.757e-01,1.259e+00
9.801e-01,8.737e-01
9.846e-01,5.400e-01
9.890e-01,2.750e-01
9.934e-01,9.450e-02
9.978e-01,8.796e-03


==> anc/03_results/moderate_inf/beta_total_probability/0_046.csv <==
transmittance,probability_density
1.286e-01,2.283e-36
1.330e-01,1.001e-35
1.374e-01,4.183e-35
1.417e-01,1.672e-34
1.461e-01,6.403e-34
1.505e-01,2.357e-33
1.548e-01,8.369e-33
1.592e-01,3.410e-32
1.636e-01,2.282e-30
1.679e-01,6.051e-28
1.723e-01,1.178e-25
1.767e-01,1.641e-23
1.811e-01,1.658e-21
1.854e-01,1.233e-19
1.898e-01,6.822e-18
1.942e-01,2.843e-16
1.985e-01,9.022e-15
2.029e-01,2.201e-13
2.073e-01,4.169e-12
2.116e-01,6.185e-11
2.160e-01,7.250e-10
2.204e-01,6.769e-09
2.247e-01,5.075e-08
2.291e-01,3.079e-07
2.335e-01,1.523e-06
2.378e-01,6.198e-06
2.422e-01,2.090e-05
2.466e-01,5.898e-05
2.509e-01,1.405e-04
2.553e-01,2.858e-04
2.597e-01,5.021e-04
2.640e-01,7.712e-04
2.684e-01,1.049e-03
2.728e-01,1.280e-03
2.771e-01,1.416e-03
2.815e-01,1.434e-03
2.859e-01,1.342e-03
2.902e-01,1.180e-03
2.946e-01,1.012e-03
2.990e-01,9.083e-04
3.033e-01,9.199e-04
3.077e-01,1.060e-03
3.121e-01,1.297e-03
3.165e-01,1.570e-03
3.208e-01,1.816e-03
3.252e-01,1.988e-03
3.296e-01,2.078e-03
3.339e-01,2.111e-03
3.383e-01,2.135e-03
3.427e-01,2.201e-03
3.470e-01,2.347e-03
3.514e-01,2.597e-03
3.558e-01,2.957e-03
3.601e-01,3.420e-03
3.645e-01,3.972e-03
3.689e-01,4.583e-03
3.732e-01,5.211e-03
3.776e-01,5.807e-03
3.820e-01,6.328e-03
3.863e-01,6.753e-03
3.907e-01,7.089e-03
3.951e-01,7.373e-03
3.994e-01,7.654e-03
4.038e-01,7.985e-03
4.082e-01,8.404e-03
4.125e-01,8.938e-03
4.169e-01,9.604e-03
4.213e-01,1.042e-02
4.256e-01,1.139e-02
4.300e-01,1.256e-02
4.344e-01,1.393e-02
4.387e-01,1.552e-02
4.431e-01,1.730e-02
4.475e-01,1.924e-02
4.519e-01,2.128e-02
4.562e-01,2.335e-02
4.606e-01,2.538e-02
4.650e-01,2.731e-02
4.693e-01,2.911e-02
4.737e-01,3.078e-02
4.781e-01,3.234e-02
4.824e-01,3.384e-02
4.868e-01,3.535e-02
4.912e-01,3.695e-02
4.955e-01,3.872e-02
4.999e-01,4.073e-02
5.043e-01,4.301e-02
5.086e-01,4.560e-02
5.130e-01,4.849e-02
5.174e-01,5.167e-02
5.217e-01,5.512e-02
5.261e-01,5.882e-02
5.305e-01,6.275e-02
5.348e-01,6.690e-02
5.392e-01,7.127e-02
5.436e-01,7.587e-02
5.479e-01,8.071e-02
5.523e-01,8.583e-02
5.567e-01,9.124e-02
5.610e-01,9.696e-02
5.654e-01,1.030e-01
5.698e-01,1.094e-01
5.741e-01,1.162e-01
5.785e-01,1.232e-01
5.829e-01,1.306e-01
5.872e-01,1.384e-01
5.916e-01,1.464e-01
5.960e-01,1.548e-01
6.004e-01,1.636e-01
6.047e-01,1.727e-01
6.091e-01,1.823e-01
6.135e-01,1.925e-01
6.178e-01,2.032e-01
6.222e-01,2.146e-01
6.266e-01,2.268e-01
6.309e-01,2.398e-01
6.353e-01,2.538e-01
6.397e-01,2.689e-01
6.440e-01,2.850e-01
6.484e-01,3.022e-01
6.528e-01,3.205e-01
6.571e-01,3.399e-01
6.615e-01,3.605e-01
6.659e-01,3.821e-01
6.702e-01,4.048e-01
6.746e-01,4.286e-01
6.790e-01,4.537e-01
6.833e-01,4.799e-01
6.877e-01,5.076e-01
6.921e-01,5.369e-01
6.964e-01,5.679e-01
7.008e-01,6.009e-01
7.052e-01,6.362e-01
7.095e-01,6.739e-01
7.139e-01,7.142e-01
7.183e-01,7.575e-01
7.226e-01,8.038e-01
7.270e-01,8.534e-01
7.314e-01,9.065e-01
7.358e-01,9.633e-01
7.401e-01,1.024e+00
7.445e-01,1.088e+00
7.489e-01,1.157e+00
7.532e-01,1.230e+00
7.576e-01,1.308e+00
7.620e-01,1.391e+00
7.663e-01,1.479e+00
7.707e-01,1.571e+00
7.751e-01,1.670e+00
7.794e-01,1.774e+00
7.838e-01,1.885e+00
7.882e-01,2.002e+00
7.925e-01,2.125e+00
7.969e-01,2.256e+00
8.013e-01,2.395e+00
8.056e-01,2.541e+00
8.100e-01,2.694e+00
8.144e-01,2.856e+00
8.187e-01,3.027e+00
8.231e-01,3.205e+00
8.275e-01,3.390e+00
8.318e-01,3.584e+00
8.362e-01,3.784e+00
8.406e-01,3.990e+00
8.449e-01,4.201e+00
8.493e-01,4.417e+00
8.537e-01,4.635e+00
8.580e-01,4.854e+00
8.624e-01,5.072e+00
8.668e-01,5.288e+00
8.712e-01,5.498e+00
8.755e-01,5.699e+00
8.799e-01,5.890e+00
8.843e-01,6.065e+00
8.886e-01,6.223e+00
8.930e-01,6.358e+00
8.974e-01,6.467e+00
9.017e-01,6.546e+00
9.061e-01,6.590e+00
9.105e-01,6.594e+00
9.148e-01,6.556e+00
9.192e-01,6.470e+00
9.236e-01,6.333e+00
9.279e-01,6.143e+00
9.323e-01,5.897e+00
9.367e-01,5.595e+00
9.410e-01,5.238e+00
9.454e-01,4.828e+00
9.498e-01,4.370e+00
9.541e-01,3.872e+00
9.585e-01,3.344e+00
9.629e-01,2.798e+00
9.672e-01,2.252e+00
9.716e-01,1.723e+00
9.760e-01,1.233e+00
9.803e-01,8.028e-01
9.847e-01,4.542e-01
9.891e-01,2.030e-01
9.934e-01,5.623e-02
9.978e-01,3.161e-03


==> anc/03_results/moderate_inf/beta_total_probability/0_047.csv <==
transmittance,probability_density
1.386e-01,3.755e-34
1.429e-01,2.067e-30
1.472e-01,5.620e-27
1.516e-01,7.825e-24
1.559e-01,5.768e-21
1.602e-01,2.320e-18
1.645e-01,5.239e-16
1.688e-01,6.812e-14
1.732e-01,5.223e-12
1.775e-01,2.413e-10
1.818e-01,6.859e-09
1.861e-01,1.222e-07
1.904e-01,1.388e-06
1.947e-01,1.021e-05
1.991e-01,4.946e-05
2.034e-01,1.598e-04
2.077e-01,3.490e-04
2.120e-01,5.220e-04
2.163e-01,5.427e-04
2.207e-01,4.072e-04
2.250e-01,2.614e-04
2.293e-01,2.367e-04
2.336e-01,3.391e-04
2.379e-01,4.726e-04
2.422e-01,5.349e-04
2.466e-01,5.136e-04
2.509e-01,4.827e-04
2.552e-01,4.979e-04
2.595e-01,5.367e-04
2.638e-01,5.567e-04
2.681e-01,5.687e-04
2.725e-01,6.191e-04
2.768e-01,7.236e-04
2.811e-01,8.529e-04
2.854e-01,9.766e-04
2.897e-01,1.096e-03
2.941e-01,1.224e-03
2.984e-01,1.339e-03
3.027e-01,1.390e-03
3.070e-01,1.346e-03
3.113e-01,1.244e-03
3.156e-01,1.175e-03
3.200e-01,1.217e-03
3.243e-01,1.389e-03
3.286e-01,1.646e-03
3.329e-01,1.912e-03
3.372e-01,2.113e-03
3.415e-01,2.208e-03
3.459e-01,2.202e-03
3.502e-01,2.155e-03
3.545e-01,2.149e-03
3.588e-01,2.250e-03
3.631e-01,2.474e-03
3.675e-01,2.781e-03
3.718e-01,3.108e-03
3.761e-01,3.408e-03
3.804e-01,3.684e-03
3.847e-01,3.986e-03
3.890e-01,4.371e-03
3.934e-01,4.869e-03
3.977e-01,5.462e-03
4.020e-01,6.093e-03
4.063e-01,6.691e-03
4.106e-01,7.201e-03
4.149e-01,7.606e-03
4.193e-01,7.923e-03
4.236e-01,8.196e-03
4.279e-01,8.476e-03
4.322e-01,8.812e-03
4.365e-01,9.242e-03
4.409e-01,9.798e-03
4.452e-01,1.050e-02
4.495e-01,1.136e-02
4.538e-01,1.239e-02
4.581e-01,1.355e-02
4.624e-01,1.483e-02
4.668e-01,1.618e-02
4.711e-01,1.757e-02
4.754e-01,1.897e-02
4.797e-01,2.039e-02
4.840e-01,2.186e-02
4.883e-01,2.342e-02
4.927e-01,2.512e-02
4.970e-01,2.702e-02
5.013e-01,2.914e-02
5.056e-01,3.147e-02
5.099e-01,3.398e-02
5.143e-01,3.662e-02
5.186e-01,3.933e-02
5.229e-01,4.206e-02
5.272e-01,4.479e-02
5.315e-01,4.751e-02
5.358e-01,5.025e-02
5.402e-01,5.307e-02
5.445e-01,5.606e-02
5.488e-01,5.930e-02
5.531e-01,6.285e-02
5.574e-01,6.679e-02
5.618e-01,7.115e-02
5.661e-01,7.592e-02
5.704e-01,8.110e-02
5.747e-01,8.664e-02
5.790e-01,9.247e-02
5.833e-01,9.854e-02
5.877e-01,1.048e-01
5.920e-01,1.112e-01
5.963e-01,1.178e-01
6.006e-01,1.246e-01
6.049e-01,1.316e-01
6.092e-01,1.390e-01
6.136e-01,1.468e-01
6.179e-01,1.552e-01
6.222e-01,1.641e-01
6.265e-01,1.738e-01
6.308e-01,1.843e-01
6.352e-01,1.955e-01
6.395e-01,2.076e-01
6.438e-01,2.205e-01
6.481e-01,2.343e-01
6.524e-01,2.490e-01
6.567e-01,2.645e-01
6.611e-01,2.809e-01
6.654e-01,2.983e-01
6.697e-01,3.166e-01
6.740e-01,3.360e-01
6.783e-01,3.565e-01
6.826e-01,3.782e-01
6.870e-01,4.012e-01
6.913e-01,4.256e-01
6.956e-01,4.515e-01
6.999e-01,4.789e-01
7.042e-01,5.079e-01
7.086e-01,5.385e-01
7.129e-01,5.709e-01
7.172e-01,6.052e-01
7.215e-01,6.416e-01
7.258e-01,6.802e-01
7.301e-01,7.212e-01
7.345e-01,7.649e-01
7.388e-01,8.115e-01
7.431e-01,8.615e-01
7.474e-01,9.150e-01
7.517e-01,9.723e-01
7.560e-01,1.034e+00
7.604e-01,1.100e+00
7.647e-01,1.171e+00
7.690e-01,1.247e+00
7.733e-01,1.328e+00
7.776e-01,1.415e+00
7.820e-01,1.509e+00
7.863e-01,1.609e+00
7.906e-01,1.715e+00
7.949e-01,1.829e+00
7.992e-01,1.951e+00
8.035e-01,2.081e+00
8.079e-01,2.220e+00
8.122e-01,2.369e+00
8.165e-01,2.527e+00
8.208e-01,2.696e+00
8.251e-01,2.876e+00
8.294e-01,3.068e+00
8.338e-01,3.272e+00
8.381e-01,3.488e+00
8.424e-01,3.716e+00
8.467e-01,3.956e+00
8.510e-01,4.207e+00
8.554e-01,4.468e+00
8.597e-01,4.738e+00
8.640e-01,5.015e+00
8.683e-01,5.297e+00
8.726e-01,5.582e+00
8.769e-01,5.865e+00
8.813e-01,6.142e+00
8.856e-01,6.410e+00
8.899e-01,6.663e+00
8.942e-01,6.894e+00
8.985e-01,7.097e+00
9.029e-01,7.266e+00
9.072e-01,7.392e+00
9.115e-01,7.468e+00
9.158e-01,7.487e+00
9.201e-01,7.441e+00
9.244e-01,7.322e+00
9.288e-01,7.126e+00
9.331e-01,6.849e+00
9.374e-01,6.489e+00
9.417e-01,6.046e+00
9.460e-01,5.526e+00
9.503e-01,4.939e+00
9.547e-01,4.297e+00
9.590e-01,3.619e+00
9.633e-01,2.931e+00
9.676e-01,2.258e+00
9.719e-01,1.633e+00
9.763e-01,1.084e+00
9.806e-01,6.388e-01
9.849e-01,3.147e-01
9.892e-01,1.148e-01
9.935e-01,2.275e-02
9.978e-01,5.860e-04


==> anc/03_results/moderate_inf/beta_total_probability/0_048.csv <==
transmittance,probability_density
1.499e-01,1.044e-58
1.542e-01,5.715e-56
1.585e-01,6.553e-51
1.627e-01,3.562e-46
1.670e-01,9.350e-42
1.713e-01,1.224e-37
1.755e-01,8.234e-34
1.798e-01,2.925e-30
1.840e-01,5.632e-27
1.883e-01,6.016e-24
1.926e-01,3.646e-21
1.968e-01,1.279e-18
2.011e-01,2.650e-16
2.053e-01,3.299e-14
2.096e-01,2.510e-12
2.139e-01,1.186e-10
2.181e-01,3.533e-09
2.224e-01,6.731e-08
2.266e-01,8.316e-07
2.309e-01,6.762e-06
2.352e-01,3.676e-05
2.394e-01,1.362e-04
2.437e-01,3.526e-04
2.479e-01,6.613e-04
2.522e-01,9.458e-04
2.565e-01,1.101e-03
2.607e-01,1.109e-03
2.650e-01,9.942e-04
2.693e-01,7.789e-04
2.735e-01,5.109e-04
2.778e-01,2.778e-04
2.820e-01,1.548e-04
2.863e-01,1.629e-04
2.906e-01,2.754e-04
2.948e-01,4.362e-04
2.991e-01,5.919e-04
3.033e-01,7.506e-04
3.076e-01,9.858e-04
3.119e-01,1.330e-03
3.161e-01,1.673e-03
3.204e-01,1.825e-03
3.246e-01,1.698e-03
3.289e-01,1.392e-03
3.332e-01,1.089e-03
3.374e-01,9.216e-04
3.417e-01,9.300e-04
3.460e-01,1.105e-03
3.502e-01,1.410e-03
3.545e-01,1.765e-03
3.587e-01,2.073e-03
3.630e-01,2.264e-03
3.673e-01,2.347e-03
3.715e-01,2.399e-03
3.758e-01,2.519e-03
3.800e-01,2.772e-03
3.843e-01,3.150e-03
3.886e-01,3.577e-03
3.928e-01,3.949e-03
3.971e-01,4.201e-03
4.013e-01,4.352e-03
4.056e-01,4.486e-03
4.099e-01,4.694e-03
4.141e-01,5.011e-03
4.184e-01,5.401e-03
4.226e-01,5.778e-03
4.269e-01,6.055e-03
4.312e-01,6.189e-03
4.354e-01,6.195e-03
4.397e-01,6.154e-03
4.440e-01,6.184e-03
4.482e-01,6.405e-03
4.525e-01,6.898e-03
4.567e-01,7.678e-03
4.610e-01,8.706e-03
4.653e-01,9.908e-03
4.695e-01,1.121e-02
4.738e-01,1.257e-02
4.780e-01,1.395e-02
4.823e-01,1.533e-02
4.866e-01,1.668e-02
4.908e-01,1.799e-02
4.951e-01,1.926e-02
4.993e-01,2.051e-02
5.036e-01,2.181e-02
5.079e-01,2.320e-02
5.121e-01,2.475e-02
5.164e-01,2.649e-02
5.206e-01,2.841e-02
5.249e-01,3.053e-02
5.292e-01,3.284e-02
5.334e-01,3.533e-02
5.377e-01,3.799e-02
5.420e-01,4.082e-02
5.462e-01,4.382e-02
5.505e-01,4.698e-02
5.547e-01,5.028e-02
5.590e-01,5.370e-02
5.633e-01,5.725e-02
5.675e-01,6.093e-02
5.718e-01,6.475e-02
5.760e-01,6.874e-02
5.803e-01,7.295e-02
5.846e-01,7.740e-02
5.888e-01,8.213e-02
5.931e-01,8.714e-02
5.973e-01,9.244e-02
6.016e-01,9.800e-02
6.059e-01,1.038e-01
6.101e-01,1.100e-01
6.144e-01,1.164e-01
6.186e-01,1.233e-01
6.229e-01,1.308e-01
6.272e-01,1.389e-01
6.314e-01,1.477e-01
6.357e-01,1.572e-01
6.400e-01,1.676e-01
6.442e-01,1.787e-01
6.485e-01,1.906e-01
6.527e-01,2.032e-01
6.570e-01,2.164e-01
6.613e-01,2.302e-01
6.655e-01,2.446e-01
6.698e-01,2.594e-01
6.740e-01,2.749e-01
6.783e-01,2.908e-01
6.826e-01,3.075e-01
6.868e-01,3.250e-01
6.911e-01,3.434e-01
6.953e-01,3.629e-01
6.996e-01,3.837e-01
7.039e-01,4.059e-01
7.081e-01,4.296e-01
7.124e-01,4.550e-01
7.166e-01,4.822e-01
7.209e-01,5.115e-01
7.252e-01,5.429e-01
7.294e-01,5.767e-01
7.337e-01,6.131e-01
7.380e-01,6.524e-01
7.422e-01,6.945e-01
7.465e-01,7.398e-01
7.507e-01,7.882e-01
7.550e-01,8.398e-01
7.593e-01,8.947e-01
7.635e-01,9.528e-01
7.678e-01,1.014e+00
7.720e-01,1.079e+00
7.763e-01,1.148e+00
7.806e-01,1.222e+00
7.848e-01,1.300e+00
7.891e-01,1.383e+00
7.933e-01,1.472e+00
7.976e-01,1.568e+00
8.019e-01,1.671e+00
8.061e-01,1.783e+00
8.104e-01,1.903e+00
8.147e-01,2.034e+00
8.189e-01,2.175e+00
8.232e-01,2.329e+00
8.274e-01,2.495e+00
8.317e-01,2.675e+00
8.360e-01,2.870e+00
8.402e-01,3.081e+00
8.445e-01,3.310e+00
8.487e-01,3.555e+00
8.530e-01,3.820e+00
8.573e-01,4.103e+00
8.615e-01,4.405e+00
8.658e-01,4.726e+00
8.700e-01,5.063e+00
8.743e-01,5.416e+00
8.786e-01,5.781e+00
8.828e-01,6.154e+00
8.871e-01,6.530e+00
8.913e-01,6.903e+00
8.956e-01,7.265e+00
8.999e-01,7.605e+00
9.041e-01,7.914e+00
9.084e-01,8.179e+00
9.127e-01,8.387e+00
9.169e-01,8.523e+00
9.212e-01,8.573e+00
9.254e-01,8.523e+00
9.297e-01,8.360e+00
9.340e-01,8.076e+00
9.382e-01,7.663e+00
9.425e-01,7.122e+00
9.467e-01,6.460e+00
9.510e-01,5.695e+00
9.553e-01,4.851e+00
9.595e-01,3.964e+00
9.638e-01,3.078e+00
9.680e-01,2.242e+00
9.723e-01,1.503e+00
9.766e-01,9.021e-01
9.808e-01,4.636e-01
9.851e-01,1.886e-01
9.893e-01,5.184e-02
9.936e-01,6.410e-03
9.979e-01,5.468e-05


==> anc/03_results/moderate_inf/beta_total_probability/0_049.csv <==
transmittance,probability_density
1.626e-01,2.562e-77
1.668e-01,3.888e-70
1.710e-01,2.032e-63
1.752e-01,3.829e-57
1.794e-01,2.710e-51
1.836e-01,7.496e-46
1.878e-01,8.398e-41
1.920e-01,3.941e-36
1.962e-01,7.996e-32
2.004e-01,7.221e-28
2.046e-01,2.984e-24
2.088e-01,5.786e-21
2.130e-01,5.394e-18
2.172e-01,2.472e-15
2.214e-01,5.691e-13
2.256e-01,6.710e-11
2.298e-01,4.128e-09
2.340e-01,1.349e-07
2.382e-01,2.379e-06
2.424e-01,2.301e-05
2.466e-01,1.239e-04
2.508e-01,3.760e-04
2.550e-01,6.524e-04
2.592e-01,6.548e-04
2.634e-01,3.847e-04
2.676e-01,1.337e-04
2.718e-01,2.785e-05
2.760e-01,4.315e-06
2.802e-01,7.401e-06
2.844e-01,4.002e-05
2.886e-01,1.484e-04
2.928e-01,3.717e-04
2.970e-01,6.533e-04
3.012e-01,8.579e-04
3.054e-01,9.142e-04
3.095e-01,8.506e-04
3.137e-01,7.413e-04
3.179e-01,6.761e-04
3.221e-01,6.687e-04
3.263e-01,6.500e-04
3.305e-01,6.264e-04
3.347e-01,6.991e-04
3.389e-01,8.838e-04
3.431e-01,1.053e-03
3.473e-01,1.090e-03
3.515e-01,9.988e-04
3.557e-01,8.449e-04
3.599e-01,6.587e-04
3.641e-01,4.527e-04
3.683e-01,2.746e-04
3.725e-01,1.966e-04
3.767e-01,2.814e-04
3.809e-01,5.700e-04
3.851e-01,1.055e-03
3.893e-01,1.642e-03
3.935e-01,2.178e-03
3.977e-01,2.558e-03
4.019e-01,2.804e-03
4.061e-01,3.023e-03
4.103e-01,3.293e-03
4.145e-01,3.613e-03
4.187e-01,3.935e-03
4.229e-01,4.225e-03
4.271e-01,4.509e-03
4.313e-01,4.882e-03
4.355e-01,5.452e-03
4.397e-01,6.243e-03
4.439e-01,7.151e-03
4.481e-01,8.017e-03
4.523e-01,8.747e-03
4.565e-01,9.375e-03
4.607e-01,9.981e-03
4.648e-01,1.058e-02
4.690e-01,1.111e-02
4.732e-01,1.155e-02
4.774e-01,1.199e-02
4.816e-01,1.261e-02
4.858e-01,1.353e-02
4.900e-01,1.472e-02
4.942e-01,1.601e-02
4.984e-01,1.719e-02
5.026e-01,1.819e-02
5.068e-01,1.913e-02
5.110e-01,2.032e-02
5.152e-01,2.202e-02
5.194e-01,2.433e-02
5.236e-01,2.706e-02
5.278e-01,2.987e-02
5.320e-01,3.245e-02
5.362e-01,3.464e-02
5.404e-01,3.651e-02
5.446e-01,3.823e-02
5.488e-01,3.994e-02
5.530e-01,4.166e-02
5.572e-01,4.337e-02
5.614e-01,4.500e-02
5.656e-01,4.662e-02
5.698e-01,4.832e-02
5.740e-01,5.030e-02
5.782e-01,5.269e-02
5.824e-01,5.562e-02
5.866e-01,5.917e-02
5.908e-01,6.339e-02
5.950e-01,6.827e-02
5.992e-01,7.370e-02
6.034e-01,7.942e-02
6.076e-01,8.511e-02
6.118e-01,9.049e-02
6.159e-01,9.548e-02
6.201e-01,1.003e-01
6.243e-01,1.053e-01
6.285e-01,1.109e-01
6.327e-01,1.175e-01
6.369e-01,1.252e-01
6.411e-01,1.339e-01
6.453e-01,1.436e-01
6.495e-01,1.539e-01
6.537e-01,1.648e-01
6.579e-01,1.763e-01
6.621e-01,1.885e-01
6.663e-01,2.015e-01
6.705e-01,2.154e-01
6.747e-01,2.302e-01
6.789e-01,2.458e-01
6.831e-01,2.622e-01
6.873e-01,2.790e-01
6.915e-01,2.964e-01
6.957e-01,3.142e-01
6.999e-01,3.328e-01
7.041e-01,3.523e-01
7.083e-01,3.729e-01
7.125e-01,3.947e-01
7.167e-01,4.179e-01
7.209e-01,4.425e-01
7.251e-01,4.686e-01
7.293e-01,4.962e-01
7.335e-01,5.256e-01
7.377e-01,5.568e-01
7.419e-01,5.901e-01
7.461e-01,6.254e-01
7.503e-01,6.629e-01
7.545e-01,7.024e-01
7.587e-01,7.443e-01
7.629e-01,7.886e-01
7.671e-01,8.358e-01
7.712e-01,8.864e-01
7.754e-01,9.409e-01
7.796e-01,1.000e+00
7.838e-01,1.064e+00
7.880e-01,1.133e+00
7.922e-01,1.208e+00
7.964e-01,1.288e+00
8.006e-01,1.374e+00
8.048e-01,1.466e+00
8.090e-01,1.564e+00
8.132e-01,1.670e+00
8.174e-01,1.784e+00
8.216e-01,1.907e+00
8.258e-01,2.040e+00
8.300e-01,2.185e+00
8.342e-01,2.343e+00
8.384e-01,2.517e+00
8.426e-01,2.706e+00
8.468e-01,2.913e+00
8.510e-01,3.140e+00
8.552e-01,3.387e+00
8.594e-01,3.658e+00
8.636e-01,3.953e+00
8.678e-01,4.275e+00
8.720e-01,4.624e+00
8.762e-01,5.003e+00
8.804e-01,5.413e+00
8.846e-01,5.853e+00
8.888e-01,6.322e+00
8.930e-01,6.817e+00
8.972e-01,7.330e+00
9.014e-01,7.851e+00
9.056e-01,8.368e+00
9.098e-01,8.860e+00
9.140e-01,9.305e+00
9.182e-01,9.674e+00
9.224e-01,9.935e+00
9.265e-01,1.005e+01
9.307e-01,1.000e+01
9.349e-01,9.743e+00
9.391e-01,9.264e+00
9.433e-01,8.558e+00
9.475e-01,7.641e+00
9.517e-01,6.550e+00
9.559e-01,5.346e+00
9.601e-01,4.111e+00
9.643e-01,2.937e+00
9.685e-01,1.912e+00
9.727e-01,1.104e+00
9.769e-01,5.430e-01
9.811e-01,2.130e-01
9.853e-01,5.946e-02
9.895e-01,9.372e-03
9.937e-01,4.597e-04
9.979e-01,4.487e-07


==> anc/03_results/moderate_inf/beta_total_probability/0_05.csv <==
transmittance,probability_density
1.761e-01,1.202e-126
1.802e-01,9.117e-125
1.843e-01,6.264e-123
1.885e-01,3.915e-121
1.926e-01,5.615e-115
1.967e-01,1.802e-105
2.008e-01,1.731e-96
2.050e-01,5.183e-88
2.091e-01,5.033e-80
2.132e-01,1.644e-72
2.174e-01,1.868e-65
2.215e-01,7.629e-59
2.256e-01,1.154e-52
2.298e-01,6.660e-47
2.339e-01,1.504e-41
2.380e-01,1.365e-36
2.421e-01,5.095e-32
2.463e-01,8.004e-28
2.504e-01,5.405e-24
2.545e-01,1.601e-20
2.587e-01,2.121e-17
2.628e-01,1.279e-14
2.669e-01,3.571e-12
2.711e-01,4.693e-10
2.752e-01,2.948e-08
2.793e-01,8.982e-07
2.834e-01,1.345e-05
2.876e-01,1.004e-04
2.917e-01,3.776e-04
2.958e-01,7.247e-04
3.000e-01,7.176e-04
3.041e-01,3.704e-04
3.082e-01,1.007e-04
3.124e-01,1.454e-05
3.165e-01,1.158e-06
3.206e-01,6.633e-07
3.247e-01,7.031e-06
3.289e-01,4.750e-05
3.330e-01,1.920e-04
3.371e-01,4.723e-04
3.413e-01,7.458e-04
3.454e-01,8.920e-04
3.495e-01,1.094e-03
3.537e-01,1.455e-03
3.578e-01,1.668e-03
3.619e-01,1.468e-03
3.660e-01,9.727e-04
3.702e-01,5.041e-04
3.743e-01,3.291e-04
3.784e-01,5.964e-04
3.826e-01,1.331e-03
3.867e-01,2.307e-03
3.908e-01,3.104e-03
3.950e-01,3.512e-03
3.991e-01,3.648e-03
4.032e-01,3.522e-03
4.073e-01,2.979e-03
4.115e-01,2.152e-03
4.156e-01,1.468e-03
4.197e-01,1.183e-03
4.239e-01,1.251e-03
4.280e-01,1.532e-03
4.321e-01,1.882e-03
4.363e-01,2.182e-03
4.404e-01,2.444e-03
4.445e-01,2.864e-03
4.486e-01,3.676e-03
4.528e-01,4.935e-03
4.569e-01,6.454e-03
4.610e-01,7.938e-03
4.652e-01,9.210e-03
4.693e-01,1.026e-02
4.734e-01,1.113e-02
4.776e-01,1.188e-02
4.817e-01,1.257e-02
4.858e-01,1.307e-02
4.899e-01,1.314e-02
4.941e-01,1.273e-02
4.982e-01,1.218e-02
5.023e-01,1.196e-02
5.065e-01,1.225e-02
5.106e-01,1.283e-02
5.147e-01,1.348e-02
5.189e-01,1.420e-02
5.230e-01,1.511e-02
5.271e-01,1.623e-02
5.312e-01,1.736e-02
5.354e-01,1.837e-02
5.395e-01,1.936e-02
5.436e-01,2.063e-02
5.478e-01,2.240e-02
5.519e-01,2.457e-02
5.560e-01,2.687e-02
5.602e-01,2.913e-02
5.643e-01,3.139e-02
5.684e-01,3.380e-02
5.725e-01,3.641e-02
5.767e-01,3.922e-02
5.808e-01,4.223e-02
5.849e-01,4.551e-02
5.891e-01,4.916e-02
5.932e-01,5.324e-02
5.973e-01,5.766e-02
6.015e-01,6.221e-02
6.056e-01,6.663e-02
6.097e-01,7.076e-02
6.138e-01,7.462e-02
6.180e-01,7.842e-02
6.221e-01,8.252e-02
6.262e-01,8.725e-02
6.304e-01,9.269e-02
6.345e-01,9.866e-02
6.386e-01,1.048e-01
6.428e-01,1.109e-01
6.469e-01,1.170e-01
6.510e-01,1.236e-01
6.551e-01,1.312e-01
6.593e-01,1.401e-01
6.634e-01,1.499e-01
6.675e-01,1.602e-01
6.717e-01,1.708e-01
6.758e-01,1.813e-01
6.799e-01,1.920e-01
6.841e-01,2.029e-01
6.882e-01,2.143e-01
6.923e-01,2.260e-01
6.964e-01,2.380e-01
7.006e-01,2.504e-01
7.047e-01,2.636e-01
7.088e-01,2.783e-01
7.130e-01,2.952e-01
7.171e-01,3.150e-01
7.212e-01,3.376e-01
7.254e-01,3.625e-01
7.295e-01,3.886e-01
7.336e-01,4.150e-01
7.377e-01,4.412e-01
7.419e-01,4.673e-01
7.460e-01,4.941e-01
7.501e-01,5.227e-01
7.543e-01,5.541e-01
7.584e-01,5.889e-01
7.625e-01,6.277e-01
7.667e-01,6.706e-01
7.708e-01,7.177e-01
7.749e-01,7.689e-01
7.790e-01,8.240e-01
7.832e-01,8.827e-01
7.873e-01,9.445e-01
7.914e-01,1.009e+00
7.956e-01,1.078e+00
7.997e-01,1.149e+00
8.038e-01,1.225e+00
8.080e-01,1.307e+00
8.121e-01,1.394e+00
8.162e-01,1.489e+00
8.203e-01,1.591e+00
8.245e-01,1.700e+00
8.286e-01,1.818e+00
8.327e-01,1.944e+00
8.369e-01,2.080e+00
8.410e-01,2.228e+00
8.451e-01,2.392e+00
8.493e-01,2.573e+00
8.534e-01,2.776e+00
8.575e-01,3.003e+00
8.616e-01,3.256e+00
8.658e-01,3.534e+00
8.699e-01,3.841e+00
8.740e-01,4.177e+00
8.782e-01,4.546e+00
8.823e-01,4.954e+00
8.864e-01,5.407e+00
8.906e-01,5.910e+00
8.947e-01,6.469e+00
8.988e-01,7.087e+00
9.029e-01,7.762e+00
9.071e-01,8.486e+00
9.112e-01,9.241e+00
9.153e-01,1.000e+01
9.195e-01,1.072e+01
9.236e-01,1.135e+01
9.277e-01,1.182e+01
9.319e-01,1.204e+01
9.360e-01,1.194e+01
9.401e-01,1.144e+01
9.442e-01,1.053e+01
9.484e-01,9.211e+00
9.525e-01,7.584e+00
9.566e-01,5.799e+00
9.608e-01,4.049e+00
9.649e-01,2.525e+00
9.690e-01,1.365e+00
9.732e-01,6.128e-01
9.773e-01,2.146e-01
9.814e-01,5.295e-02
9.855e-01,7.706e-03
9.897e-01,4.617e-04
9.938e-01,4.506e-06
9.979e-01,9.874e-11


==> anc/03_results/moderate_inf/beta_total_probability/0_051.csv <==
transmittance,probability_density
1.908e-01,1.057e-16
1.949e-01,4.631e-11
1.990e-01,5.180e-07
2.030e-01,1.658e-04
2.071e-01,1.690e-03
2.111e-01,6.066e-04
2.152e-01,8.419e-06
2.192e-01,4.936e-09
2.233e-01,1.328e-13
2.273e-01,1.773e-19
2.314e-01,6.511e-22
2.355e-01,2.893e-16
2.395e-01,1.097e-11
2.436e-01,3.768e-08
2.476e-01,1.239e-05
2.517e-01,4.114e-04
2.557e-01,1.449e-03
2.598e-01,5.675e-04
2.639e-01,2.584e-05
2.679e-01,1.427e-07
2.720e-01,9.943e-11
2.760e-01,9.078e-15
2.801e-01,1.125e-19
2.841e-01,1.959e-25
2.882e-01,4.944e-32
2.922e-01,1.864e-39
2.963e-01,4.485e-37
3.004e-01,4.422e-31
3.044e-01,1.047e-25
3.085e-01,6.097e-21
3.125e-01,8.924e-17
3.166e-01,3.354e-13
3.206e-01,3.303e-10
3.247e-01,8.684e-08
3.287e-01,6.209e-06
3.328e-01,1.228e-04
3.369e-01,6.830e-04
3.409e-01,1.086e-03
3.450e-01,5.355e-04
3.490e-01,4.057e-04
3.531e-01,1.052e-03
3.571e-01,1.415e-03
3.612e-01,1.283e-03
3.653e-01,6.875e-04
3.693e-01,3.572e-04
3.734e-01,7.759e-04
3.774e-01,9.574e-04
3.815e-01,5.208e-04
3.855e-01,5.446e-04
3.896e-01,9.384e-04
3.936e-01,7.168e-04
3.977e-01,2.319e-04
4.018e-01,1.796e-04
4.058e-01,6.142e-04
4.099e-01,1.232e-03
4.139e-01,1.856e-03
4.180e-01,2.799e-03
4.220e-01,3.322e-03
4.261e-01,3.014e-03
4.301e-01,3.232e-03
4.342e-01,3.935e-03
4.383e-01,3.839e-03
4.423e-01,3.383e-03
4.464e-01,2.793e-03
4.504e-01,1.771e-03
4.545e-01,1.617e-03
4.585e-01,2.726e-03
4.626e-01,4.009e-03
4.666e-01,5.215e-03
4.707e-01,6.323e-03
4.748e-01,6.417e-03
4.788e-01,5.759e-03
4.829e-01,5.732e-03
4.869e-01,6.219e-03
4.910e-01,6.495e-03
4.950e-01,7.264e-03
4.991e-01,8.876e-03
5.032e-01,1.043e-02
5.072e-01,1.240e-02
5.113e-01,1.580e-02
5.153e-01,1.908e-02
5.194e-01,1.978e-02
5.234e-01,1.799e-02
5.275e-01,1.627e-02
5.315e-01,1.579e-02
5.356e-01,1.511e-02
5.397e-01,1.373e-02
5.437e-01,1.261e-02
5.478e-01,1.234e-02
5.518e-01,1.339e-02
5.559e-01,1.603e-02
5.599e-01,2.008e-02
5.640e-01,2.520e-02
5.680e-01,3.066e-02
5.721e-01,3.480e-02
5.762e-01,3.631e-02
5.802e-01,3.570e-02
5.843e-01,3.464e-02
5.883e-01,3.443e-02
5.924e-01,3.568e-02
5.964e-01,3.810e-02
6.005e-01,4.135e-02
6.045e-01,4.583e-02
6.086e-01,5.171e-02
6.127e-01,5.777e-02
6.167e-01,6.208e-02
6.208e-01,6.349e-02
6.248e-01,6.297e-02
6.289e-01,6.374e-02
6.329e-01,6.854e-02
6.370e-01,7.639e-02
6.411e-01,8.386e-02
6.451e-01,8.940e-02
6.492e-01,9.466e-02
6.532e-01,1.015e-01
6.573e-01,1.095e-01
6.613e-01,1.167e-01
6.654e-01,1.232e-01
6.694e-01,1.306e-01
6.735e-01,1.400e-01
6.776e-01,1.503e-01
6.816e-01,1.612e-01
6.857e-01,1.739e-01
6.897e-01,1.887e-01
6.938e-01,2.042e-01
6.978e-01,2.191e-01
7.019e-01,2.329e-01
7.059e-01,2.454e-01
7.100e-01,2.569e-01
7.141e-01,2.680e-01
7.181e-01,2.795e-01
7.222e-01,2.916e-01
7.262e-01,3.050e-01
7.303e-01,3.211e-01
7.343e-01,3.414e-01
7.384e-01,3.662e-01
7.424e-01,3.942e-01
7.465e-01,4.230e-01
7.506e-01,4.506e-01
7.546e-01,4.769e-01
7.587e-01,5.044e-01
7.627e-01,5.352e-01
7.668e-01,5.691e-01
7.708e-01,6.046e-01
7.749e-01,6.412e-01
7.790e-01,6.812e-01
7.830e-01,7.276e-01
7.871e-01,7.815e-01
7.911e-01,8.406e-01
7.952e-01,9.007e-01
7.992e-01,9.595e-01
8.033e-01,1.018e+00
8.073e-01,1.080e+00
8.114e-01,1.149e+00
8.155e-01,1.229e+00
8.195e-01,1.319e+00
8.236e-01,1.417e+00
8.276e-01,1.524e+00
8.317e-01,1.638e+00
8.357e-01,1.760e+00
8.398e-01,1.891e+00
8.438e-01,2.031e+00
8.479e-01,2.181e+00
8.520e-01,2.341e+00
8.560e-01,2.511e+00
8.601e-01,2.694e+00
8.641e-01,2.896e+00
8.682e-01,3.123e+00
8.722e-01,3.381e+00
8.763e-01,3.670e+00
8.804e-01,3.992e+00
8.844e-01,4.351e+00
8.885e-01,4.756e+00
8.925e-01,5.215e+00
8.966e-01,5.737e+00
9.006e-01,6.330e+00
9.047e-01,7.008e+00
9.087e-01,7.793e+00
9.128e-01,8.710e+00
9.169e-01,9.780e+00
9.209e-01,1.101e+01
9.250e-01,1.238e+01
9.290e-01,1.380e+01
9.331e-01,1.507e+01
9.371e-01,1.587e+01
9.412e-01,1.579e+01
9.452e-01,1.451e+01
9.493e-01,1.200e+01
9.534e-01,8.667e+00
9.574e-01,5.285e+00
9.615e-01,2.607e+00
9.655e-01,9.867e-01
9.696e-01,2.665e-01
9.736e-01,4.645e-02
9.777e-01,4.498e-03
9.817e-01,1.905e-04
9.858e-01,2.319e-06
9.899e-01,3.473e-09
9.939e-01,7.151e-14
9.980e-01,7.993e-25


==> anc/03_results/moderate_inf/beta_total_probability/0_052.csv <==
transmittance,probability_density
2.058e-01,0.000e+00
2.098e-01,0.000e+00
2.138e-01,0.000e+00
2.178e-01,2.280e-294
2.217e-01,3.590e-212
2.257e-01,4.230e-144
2.297e-01,8.653e-90
2.337e-01,6.802e-49
2.377e-01,4.345e-21
2.416e-01,4.578e-06
2.456e-01,1.551e-03
2.496e-01,3.180e-13
2.536e-01,7.160e-35
2.576e-01,3.114e-68
2.615e-01,1.510e-60
2.655e-01,1.481e-31
2.695e-01,1.012e-12
2.735e-01,7.512e-04
2.775e-01,9.238e-05
2.814e-01,1.013e-04
2.854e-01,8.711e-04
2.894e-01,6.530e-12
2.934e-01,5.992e-29
2.974e-01,1.318e-33
3.014e-01,1.325e-15
3.053e-01,1.570e-05
3.093e-01,2.876e-03
3.133e-01,1.090e-08
3.173e-01,1.120e-03
3.213e-01,1.943e-04
3.252e-01,2.277e-12
3.292e-01,2.219e-27
3.332e-01,2.192e-49
3.372e-01,7.646e-38
3.412e-01,2.561e-20
3.451e-01,6.289e-09
3.491e-01,1.328e-03
3.531e-01,2.806e-04
3.571e-01,6.839e-11
3.611e-01,2.201e-23
3.650e-01,1.063e-41
3.690e-01,2.065e-50
3.730e-01,3.892e-31
3.770e-01,6.357e-17
3.810e-01,9.972e-08
3.849e-01,1.656e-03
3.889e-01,3.188e-04
3.929e-01,7.755e-10
3.969e-01,2.582e-20
4.009e-01,1.269e-35
4.049e-01,3.413e-32
4.088e-01,1.155e-18
4.128e-01,2.255e-09
4.168e-01,2.698e-04
4.208e-01,2.175e-03
4.248e-01,5.635e-03
4.287e-01,2.618e-03
4.327e-01,3.013e-03
4.367e-01,7.384e-04
4.407e-01,4.371e-03
4.447e-01,3.625e-03
4.486e-01,3.804e-03
4.526e-01,2.473e-04
4.566e-01,6.237e-09
4.606e-01,1.284e-05
4.646e-01,2.491e-03
4.685e-01,1.957e-04
4.725e-01,2.163e-03
4.765e-01,2.195e-03
4.805e-01,3.493e-03
4.845e-01,6.259e-03
4.885e-01,4.800e-03
4.924e-01,1.058e-02
4.964e-01,4.648e-03
5.004e-01,1.342e-02
5.044e-01,7.225e-03
5.084e-01,1.939e-03
5.123e-01,7.372e-03
5.163e-01,1.474e-02
5.203e-01,1.430e-02
5.243e-01,7.421e-03
5.283e-01,1.433e-02
5.322e-01,1.694e-02
5.362e-01,8.649e-03
5.402e-01,1.093e-02
5.442e-01,1.038e-02
5.482e-01,9.826e-03
5.521e-01,2.155e-02
5.561e-01,1.036e-02
5.601e-01,1.130e-02
5.641e-01,1.805e-02
5.681e-01,2.206e-02
5.721e-01,2.178e-02
5.760e-01,1.725e-02
5.800e-01,1.538e-02
5.840e-01,2.092e-02
5.880e-01,2.797e-02
5.920e-01,3.311e-02
5.959e-01,2.525e-02
5.999e-01,4.046e-02
6.039e-01,4.350e-02
6.079e-01,3.355e-02
6.119e-01,3.659e-02
6.158e-01,3.242e-02
6.198e-01,3.495e-02
6.238e-01,3.569e-02
6.278e-01,4.363e-02
6.318e-01,5.408e-02
6.357e-01,5.125e-02
6.397e-01,6.799e-02
6.437e-01,7.681e-02
6.477e-01,7.100e-02
6.517e-01,6.437e-02
6.557e-01,7.174e-02
6.596e-01,1.298e-01
6.636e-01,1.152e-01
6.676e-01,9.610e-02
6.716e-01,9.347e-02
6.756e-01,1.039e-01
6.795e-01,1.109e-01
6.835e-01,1.250e-01
6.875e-01,1.395e-01
6.915e-01,1.373e-01
6.955e-01,1.405e-01
6.994e-01,1.668e-01
7.034e-01,1.829e-01
7.074e-01,2.033e-01
7.114e-01,1.941e-01
7.154e-01,2.034e-01
7.193e-01,2.513e-01
7.233e-01,2.562e-01
7.273e-01,2.650e-01
7.313e-01,2.703e-01
7.353e-01,2.741e-01
7.393e-01,2.873e-01
7.432e-01,3.210e-01
7.472e-01,3.321e-01
7.512e-01,3.631e-01
7.552e-01,3.787e-01
7.592e-01,4.546e-01
7.631e-01,4.663e-01
7.671e-01,4.309e-01
7.711e-01,4.923e-01
7.751e-01,5.436e-01
7.791e-01,5.953e-01
7.830e-01,6.041e-01
7.870e-01,6.608e-01
7.910e-01,7.043e-01
7.950e-01,7.133e-01
7.990e-01,7.942e-01
8.029e-01,8.111e-01
8.069e-01,8.698e-01
8.109e-01,9.771e-01
8.149e-01,1.053e+00
8.189e-01,1.133e+00
8.228e-01,1.215e+00
8.268e-01,1.286e+00
8.308e-01,1.366e+00
8.348e-01,1.443e+00
8.388e-01,1.571e+00
8.428e-01,1.716e+00
8.467e-01,1.889e+00
8.507e-01,2.023e+00
8.547e-01,2.084e+00
8.587e-01,2.190e+00
8.627e-01,2.360e+00
8.666e-01,2.608e+00
8.706e-01,2.812e+00
8.746e-01,3.122e+00
8.786e-01,3.471e+00
8.826e-01,3.663e+00
8.865e-01,3.970e+00
8.905e-01,4.352e+00
8.945e-01,4.733e+00
8.985e-01,5.282e+00
9.025e-01,5.855e+00
9.064e-01,6.346e+00
9.104e-01,7.003e+00
9.144e-01,7.919e+00
9.184e-01,8.865e+00
9.224e-01,9.979e+00
9.264e-01,1.123e+01
9.303e-01,1.290e+01
9.343e-01,1.509e+01
9.383e-01,1.800e+01
9.423e-01,2.288e+01
9.463e-01,2.885e+01
9.502e-01,2.126e+01
9.542e-01,4.102e+00
9.582e-01,1.098e-01
9.622e-01,2.361e-04
9.662e-01,2.204e-08
9.701e-01,4.004e-14
9.741e-01,4.580e-22
9.781e-01,6.114e-33
9.821e-01,6.403e-48
9.861e-01,4.538e-69
9.900e-01,1.431e-100
9.940e-01,3.133e-153
9.980e-01,3.942e-277


==> anc/03_results/moderate_inf/beta_total_probability/0_053.csv <==
transmittance,probability_density
2.229e-01,
2.268e-01,
2.306e-01,
2.345e-01,
2.384e-01,
2.423e-01,
2.462e-01,
2.501e-01,
2.540e-01,
2.579e-01,
2.618e-01,
2.657e-01,
2.696e-01,
2.735e-01,
2.774e-01,
2.813e-01,
2.852e-01,
2.891e-01,
2.930e-01,
2.969e-01,
3.008e-01,
3.047e-01,
3.086e-01,
3.125e-01,
3.163e-01,
3.202e-01,
3.241e-01,
3.280e-01,
3.319e-01,
3.358e-01,
3.397e-01,
3.436e-01,
3.475e-01,
3.514e-01,
3.553e-01,
3.592e-01,
3.631e-01,
3.670e-01,
3.709e-01,
3.748e-01,
3.787e-01,
3.826e-01,
3.865e-01,
3.904e-01,
3.943e-01,
3.982e-01,
4.020e-01,
4.059e-01,
4.098e-01,
4.137e-01,
4.176e-01,
4.215e-01,
4.254e-01,
4.293e-01,
4.332e-01,
4.371e-01,
4.410e-01,
4.449e-01,
4.488e-01,
4.527e-01,
4.566e-01,
4.605e-01,
4.644e-01,
4.683e-01,
4.722e-01,
4.761e-01,
4.800e-01,
4.839e-01,
4.877e-01,
4.916e-01,
4.955e-01,
4.994e-01,
5.033e-01,
5.072e-01,
5.111e-01,
5.150e-01,
5.189e-01,
5.228e-01,
5.267e-01,
5.306e-01,
5.345e-01,
5.384e-01,
5.423e-01,
5.462e-01,
5.501e-01,
5.540e-01,
5.579e-01,
5.618e-01,
5.657e-01,
5.696e-01,
5.734e-01,
5.773e-01,
5.812e-01,
5.851e-01,
5.890e-01,
5.929e-01,
5.968e-01,
6.007e-01,
6.046e-01,
6.085e-01,
6.124e-01,
6.163e-01,
6.202e-01,
6.241e-01,
6.280e-01,
6.319e-01,
6.358e-01,
6.397e-01,
6.436e-01,
6.475e-01,
6.514e-01,
6.553e-01,
6.591e-01,
6.630e-01,
6.669e-01,
6.708e-01,
6.747e-01,
6.786e-01,
6.825e-01,
6.864e-01,
6.903e-01,
6.942e-01,
6.981e-01,
7.020e-01,
7.059e-01,
7.098e-01,
7.137e-01,
7.176e-01,
7.215e-01,
7.254e-01,
7.293e-01,
7.332e-01,
7.371e-01,
7.410e-01,
7.448e-01,
7.487e-01,
7.526e-01,
7.565e-01,
7.604e-01,
7.643e-01,
7.682e-01,
7.721e-01,
7.760e-01,
7.799e-01,
7.838e-01,
7.877e-01,
7.916e-01,
7.955e-01,
7.994e-01,
8.033e-01,
8.072e-01,
8.111e-01,
8.150e-01,
8.189e-01,
8.228e-01,
8.267e-01,
8.305e-01,
8.344e-01,
8.383e-01,
8.422e-01,
8.461e-01,
8.500e-01,
8.539e-01,
8.578e-01,
8.617e-01,
8.656e-01,
8.695e-01,
8.734e-01,
8.773e-01,
8.812e-01,
8.851e-01,
8.890e-01,
8.929e-01,
8.968e-01,
9.007e-01,
9.046e-01,
9.085e-01,
9.124e-01,
9.162e-01,
9.201e-01,
9.240e-01,
9.279e-01,
9.318e-01,
9.357e-01,
9.396e-01,
9.435e-01,
9.474e-01,
9.513e-01,
9.552e-01,
9.591e-01,
9.630e-01,
9.669e-01,
9.708e-01,
9.747e-01,
9.786e-01,
9.825e-01,
9.864e-01,
9.903e-01,
9.942e-01,
9.981e-01,


==> anc/03_results/moderate_inf/beta_total_probability/0_054.csv <==
transmittance,probability_density
2.408e-01,
2.446e-01,
2.484e-01,
2.522e-01,
2.560e-01,
2.598e-01,
2.636e-01,
2.674e-01,
2.713e-01,
2.751e-01,
2.789e-01,
2.827e-01,
2.865e-01,
2.903e-01,
2.941e-01,
2.979e-01,
3.017e-01,
3.055e-01,
3.093e-01,
3.131e-01,
3.169e-01,
3.207e-01,
3.245e-01,
3.283e-01,
3.321e-01,
3.359e-01,
3.398e-01,
3.436e-01,
3.474e-01,
3.512e-01,
3.550e-01,
3.588e-01,
3.626e-01,
3.664e-01,
3.702e-01,
3.740e-01,
3.778e-01,
3.816e-01,
3.854e-01,
3.892e-01,
3.930e-01,
3.968e-01,
4.006e-01,
4.044e-01,
4.083e-01,
4.121e-01,
4.159e-01,
4.197e-01,
4.235e-01,
4.273e-01,
4.311e-01,
4.349e-01,
4.387e-01,
4.425e-01,
4.463e-01,
4.501e-01,
4.539e-01,
4.577e-01,
4.615e-01,
4.653e-01,
4.691e-01,
4.729e-01,
4.768e-01,
4.806e-01,
4.844e-01,
4.882e-01,
4.920e-01,
4.958e-01,
4.996e-01,
5.034e-01,
5.072e-01,
5.110e-01,
5.148e-01,
5.186e-01,
5.224e-01,
5.262e-01,
5.300e-01,
5.338e-01,
5.376e-01,
5.414e-01,
5.452e-01,
5.491e-01,
5.529e-01,
5.567e-01,
5.605e-01,
5.643e-01,
5.681e-01,
5.719e-01,
5.757e-01,
5.795e-01,
5.833e-01,
5.871e-01,
5.909e-01,
5.947e-01,
5.985e-01,
6.023e-01,
6.061e-01,
6.099e-01,
6.137e-01,
6.176e-01,
6.214e-01,
6.252e-01,
6.290e-01,
6.328e-01,
6.366e-01,
6.404e-01,
6.442e-01,
6.480e-01,
6.518e-01,
6.556e-01,
6.594e-01,
6.632e-01,
6.670e-01,
6.708e-01,
6.746e-01,
6.784e-01,
6.822e-01,
6.861e-01,
6.899e-01,
6.937e-01,
6.975e-01,
7.013e-01,
7.051e-01,
7.089e-01,
7.127e-01,
7.165e-01,
7.203e-01,
7.241e-01,
7.279e-01,
7.317e-01,
7.355e-01,
7.393e-01,
7.431e-01,
7.469e-01,
7.507e-01,
7.545e-01,
7.584e-01,
7.622e-01,
7.660e-01,
7.698e-01,
7.736e-01,
7.774e-01,
7.812e-01,
7.850e-01,
7.888e-01,
7.926e-01,
7.964e-01,
8.002e-01,
8.040e-01,
8.078e-01,
8.116e-01,
8.154e-01,
8.192e-01,
8.230e-01,
8.269e-01,
8.307e-01,
8.345e-01,
8.383e-01,
8.421e-01,
8.459e-01,
8.497e-01,
8.535e-01,
8.573e-01,
8.611e-01,
8.649e-01,
8.687e-01,
8.725e-01,
8.763e-01,
8.801e-01,
8.839e-01,
8.877e-01,
8.915e-01,
8.954e-01,
8.992e-01,
9.030e-01,
9.068e-01,
9.106e-01,
9.144e-01,
9.182e-01,
9.220e-01,
9.258e-01,
9.296e-01,
9.334e-01,
9.372e-01,
9.410e-01,
9.448e-01,
9.486e-01,
9.524e-01,
9.562e-01,
9.600e-01,
9.638e-01,
9.677e-01,
9.715e-01,
9.753e-01,
9.791e-01,
9.829e-01,
9.867e-01,
9.905e-01,
9.943e-01,
9.981e-01,


==> anc/03_results/moderate_inf/beta_total_probability/0_055.csv <==
transmittance,probability_density
2.611e-01,
2.648e-01,
2.685e-01,
2.722e-01,
2.759e-01,
2.796e-01,
2.833e-01,
2.870e-01,
2.908e-01,
2.945e-01,
2.982e-01,
3.019e-01,
3.056e-01,
3.093e-01,
3.130e-01,
3.167e-01,
3.204e-01,
3.241e-01,
3.278e-01,
3.315e-01,
3.352e-01,
3.389e-01,
3.426e-01,
3.463e-01,
3.500e-01,
3.537e-01,
3.574e-01,
3.611e-01,
3.648e-01,
3.685e-01,
3.722e-01,
3.759e-01,
3.796e-01,
3.833e-01,
3.870e-01,
3.908e-01,
3.945e-01,
3.982e-01,
4.019e-01,
4.056e-01,
4.093e-01,
4.130e-01,
4.167e-01,
4.204e-01,
4.241e-01,
4.278e-01,
4.315e-01,
4.352e-01,
4.389e-01,
4.426e-01,
4.463e-01,
4.500e-01,
4.537e-01,
4.574e-01,
4.611e-01,
4.648e-01,
4.685e-01,
4.722e-01,
4.759e-01,
4.796e-01,
4.833e-01,
4.870e-01,
4.907e-01,
4.945e-01,
4.982e-01,
5.019e-01,
5.056e-01,
5.093e-01,
5.130e-01,
5.167e-01,
5.204e-01,
5.241e-01,
5.278e-01,
5.315e-01,
5.352e-01,
5.389e-01,
5.426e-01,
5.463e-01,
5.500e-01,
5.537e-01,
5.574e-01,
5.611e-01,
5.648e-01,
5.685e-01,
5.722e-01,
5.759e-01,
5.796e-01,
5.833e-01,
5.870e-01,
5.907e-01,
5.945e-01,
5.982e-01,
6.019e-01,
6.056e-01,
6.093e-01,
6.130e-01,
6.167e-01,
6.204e-01,
6.241e-01,
6.278e-01,
6.315e-01,
6.352e-01,
6.389e-01,
6.426e-01,
6.463e-01,
6.500e-01,
6.537e-01,
6.574e-01,
6.611e-01,
6.648e-01,
6.685e-01,
6.722e-01,
6.759e-01,
6.796e-01,
6.833e-01,
6.870e-01,
6.907e-01,
6.945e-01,
6.982e-01,
7.019e-01,
7.056e-01,
7.093e-01,
7.130e-01,
7.167e-01,
7.204e-01,
7.241e-01,
7.278e-01,
7.315e-01,
7.352e-01,
7.389e-01,
7.426e-01,
7.463e-01,
7.500e-01,
7.537e-01,
7.574e-01,
7.611e-01,
7.648e-01,
7.685e-01,
7.722e-01,
7.759e-01,
7.796e-01,
7.833e-01,
7.870e-01,
7.907e-01,
7.944e-01,
7.982e-01,
8.019e-01,
8.056e-01,
8.093e-01,
8.130e-01,
8.167e-01,
8.204e-01,
8.241e-01,
8.278e-01,
8.315e-01,
8.352e-01,
8.389e-01,
8.426e-01,
8.463e-01,
8.500e-01,
8.537e-01,
8.574e-01,
8.611e-01,
8.648e-01,
8.685e-01,
8.722e-01,
8.759e-01,
8.796e-01,
8.833e-01,
8.870e-01,
8.907e-01,
8.944e-01,
8.981e-01,
9.019e-01,
9.056e-01,
9.093e-01,
9.130e-01,
9.167e-01,
9.204e-01,
9.241e-01,
9.278e-01,
9.315e-01,
9.352e-01,
9.389e-01,
9.426e-01,
9.463e-01,
9.500e-01,
9.537e-01,
9.574e-01,
9.611e-01,
9.648e-01,
9.685e-01,
9.722e-01,
9.759e-01,
9.796e-01,
9.833e-01,
9.870e-01,
9.907e-01,
9.944e-01,
9.981e-01,


==> anc/03_results/moderate_inf/beta_total_probability/0_056.csv <==
transmittance,probability_density
2.755e-01,
2.792e-01,
2.828e-01,
2.864e-01,
2.901e-01,
2.937e-01,
2.973e-01,
3.010e-01,
3.046e-01,
3.082e-01,
3.119e-01,
3.155e-01,
3.191e-01,
3.228e-01,
3.264e-01,
3.300e-01,
3.336e-01,
3.373e-01,
3.409e-01,
3.445e-01,
3.482e-01,
3.518e-01,
3.554e-01,
3.591e-01,
3.627e-01,
3.663e-01,
3.700e-01,
3.736e-01,
3.772e-01,
3.809e-01,
3.845e-01,
3.881e-01,
3.917e-01,
3.954e-01,
3.990e-01,
4.026e-01,
4.063e-01,
4.099e-01,
4.135e-01,
4.172e-01,
4.208e-01,
4.244e-01,
4.281e-01,
4.317e-01,
4.353e-01,
4.390e-01,
4.426e-01,
4.462e-01,
4.498e-01,
4.535e-01,
4.571e-01,
4.607e-01,
4.644e-01,
4.680e-01,
4.716e-01,
4.753e-01,
4.789e-01,
4.825e-01,
4.862e-01,
4.898e-01,
4.934e-01,
4.971e-01,
5.007e-01,
5.043e-01,
5.080e-01,
5.116e-01,
5.152e-01,
5.188e-01,
5.225e-01,
5.261e-01,
5.297e-01,
5.334e-01,
5.370e-01,
5.406e-01,
5.443e-01,
5.479e-01,
5.515e-01,
5.552e-01,
5.588e-01,
5.624e-01,
5.661e-01,
5.697e-01,
5.733e-01,
5.769e-01,
5.806e-01,
5.842e-01,
5.878e-01,
5.915e-01,
5.951e-01,
5.987e-01,
6.024e-01,
6.060e-01,
6.096e-01,
6.133e-01,
6.169e-01,
6.205e-01,
6.242e-01,
6.278e-01,
6.314e-01,
6.350e-01,
6.387e-01,
6.423e-01,
6.459e-01,
6.496e-01,
6.532e-01,
6.568e-01,
6.605e-01,
6.641e-01,
6.677e-01,
6.714e-01,
6.750e-01,
6.786e-01,
6.823e-01,
6.859e-01,
6.895e-01,
6.931e-01,
6.968e-01,
7.004e-01,
7.040e-01,
7.077e-01,
7.113e-01,
7.149e-01,
7.186e-01,
7.222e-01,
7.258e-01,
7.295e-01,
7.331e-01,
7.367e-01,
7.404e-01,
7.440e-01,
7.476e-01,
7.513e-01,
7.549e-01,
7.585e-01,
7.621e-01,
7.658e-01,
7.694e-01,
7.730e-01,
7.767e-01,
7.803e-01,
7.839e-01,
7.876e-01,
7.912e-01,
7.948e-01,
7.985e-01,
8.021e-01,
8.057e-01,
8.094e-01,
8.130e-01,
8.166e-01,
8.202e-01,
8.239e-01,
8.275e-01,
8.311e-01,
8.348e-01,
8.384e-01,
8.420e-01,
8.457e-01,
8.493e-01,
8.529e-01,
8.566e-01,
8.602e-01,
8.638e-01,
8.675e-01,
8.711e-01,
8.747e-01,
8.783e-01,
8.820e-01,
8.856e-01,
8.892e-01,
8.929e-01,
8.965e-01,
9.001e-01,
9.038e-01,
9.074e-01,
9.110e-01,
9.147e-01,
9.183e-01,
9.219e-01,
9.256e-01,
9.292e-01,
9.328e-01,
9.365e-01,
9.401e-01,
9.437e-01,
9.473e-01,
9.510e-01,
9.546e-01,
9.582e-01,
9.619e-01,
9.655e-01,
9.691e-01,
9.728e-01,
9.764e-01,
9.800e-01,
9.837e-01,
9.873e-01,
9.909e-01,
9.946e-01,
9.982e-01,


==> anc/03_results/moderate_inf/beta_total_probability/0_057.csv <==
transmittance,probability_density
2.879e-01,
2.914e-01,
2.950e-01,
2.986e-01,
3.022e-01,
3.057e-01,
3.093e-01,
3.129e-01,
3.164e-01,
3.200e-01,
3.236e-01,
3.271e-01,
3.307e-01,
3.343e-01,
3.378e-01,
3.414e-01,
3.450e-01,
3.486e-01,
3.521e-01,
3.557e-01,
3.593e-01,
3.628e-01,
3.664e-01,
3.700e-01,
3.735e-01,
3.771e-01,
3.807e-01,
3.843e-01,
3.878e-01,
3.914e-01,
3.950e-01,
3.985e-01,
4.021e-01,
4.057e-01,
4.092e-01,
4.128e-01,
4.164e-01,
4.199e-01,
4.235e-01,
4.271e-01,
4.307e-01,
4.342e-01,
4.378e-01,
4.414e-01,
4.449e-01,
4.485e-01,
4.521e-01,
4.556e-01,
4.592e-01,
4.628e-01,
4.664e-01,
4.699e-01,
4.735e-01,
4.771e-01,
4.806e-01,
4.842e-01,
4.878e-01,
4.913e-01,
4.949e-01,
4.985e-01,
5.020e-01,
5.056e-01,
5.092e-01,
5.128e-01,
5.163e-01,
5.199e-01,
5.235e-01,
5.270e-01,
5.306e-01,
5.342e-01,
5.377e-01,
5.413e-01,
5.449e-01,
5.485e-01,
5.520e-01,
5.556e-01,
5.592e-01,
5.627e-01,
5.663e-01,
5.699e-01,
5.734e-01,
5.770e-01,
5.806e-01,
5.841e-01,
5.877e-01,
5.913e-01,
5.949e-01,
5.984e-01,
6.020e-01,
6.056e-01,
6.091e-01,
6.127e-01,
6.163e-01,
6.198e-01,
6.234e-01,
6.270e-01,
6.306e-01,
6.341e-01,
6.377e-01,
6.413e-01,
6.448e-01,
6.484e-01,
6.520e-01,
6.555e-01,
6.591e-01,
6.627e-01,
6.662e-01,
6.698e-01,
6.734e-01,
6.770e-01,
6.805e-01,
6.841e-01,
6.877e-01,
6.912e-01,
6.948e-01,
6.984e-01,
7.019e-01,
7.055e-01,
7.091e-01,
7.127e-01,
7.162e-01,
7.198e-01,
7.234e-01,
7.269e-01,
7.305e-01,
7.341e-01,
7.376e-01,
7.412e-01,
7.448e-01,
7.483e-01,
7.519e-01,
7.555e-01,
7.591e-01,
7.626e-01,
7.662e-01,
7.698e-01,
7.733e-01,
7.769e-01,
7.805e-01,
7.840e-01,
7.876e-01,
7.912e-01,
7.948e-01,
7.983e-01,
8.019e-01,
8.055e-01,
8.090e-01,
8.126e-01,
8.162e-01,
8.197e-01,
8.233e-01,
8.269e-01,
8.304e-01,
8.340e-01,
8.376e-01,
8.412e-01,
8.447e-01,
8.483e-01,
8.519e-01,
8.554e-01,
8.590e-01,
8.626e-01,
8.661e-01,
8.697e-01,
8.733e-01,
8.769e-01,
8.804e-01,
8.840e-01,
8.876e-01,
8.911e-01,
8.947e-01,
8.983e-01,
9.018e-01,
9.054e-01,
9.090e-01,
9.125e-01,
9.161e-01,
9.197e-01,
9.233e-01,
9.268e-01,
9.304e-01,
9.340e-01,
9.375e-01,
9.411e-01,
9.447e-01,
9.482e-01,
9.518e-01,
9.554e-01,
9.590e-01,
9.625e-01,
9.661e-01,
9.697e-01,
9.732e-01,
9.768e-01,
9.804e-01,
9.839e-01,
9.875e-01,
9.911e-01,
9.946e-01,
9.982e-01,


==> anc/03_results/moderate_inf/beta_total_probability/0_058.csv <==
transmittance,probability_density
3.009e-01,
3.044e-01,
3.079e-01,
3.114e-01,
3.150e-01,
3.185e-01,
3.220e-01,
3.255e-01,
3.290e-01,
3.325e-01,
3.360e-01,
3.395e-01,
3.430e-01,
3.465e-01,
3.500e-01,
3.535e-01,
3.570e-01,
3.605e-01,
3.640e-01,
3.675e-01,
3.710e-01,
3.745e-01,
3.780e-01,
3.815e-01,
3.850e-01,
3.885e-01,
3.920e-01,
3.955e-01,
3.990e-01,
4.026e-01,
4.061e-01,
4.096e-01,
4.131e-01,
4.166e-01,
4.201e-01,
4.236e-01,
4.271e-01,
4.306e-01,
4.341e-01,
4.376e-01,
4.411e-01,
4.446e-01,
4.481e-01,
4.516e-01,
4.551e-01,
4.586e-01,
4.621e-01,
4.656e-01,
4.691e-01,
4.726e-01,
4.761e-01,
4.796e-01,
4.831e-01,
4.867e-01,
4.902e-01,
4.937e-01,
4.972e-01,
5.007e-01,
5.042e-01,
5.077e-01,
5.112e-01,
5.147e-01,
5.182e-01,
5.217e-01,
5.252e-01,
5.287e-01,
5.322e-01,
5.357e-01,
5.392e-01,
5.427e-01,
5.462e-01,
5.497e-01,
5.532e-01,
5.567e-01,
5.602e-01,
5.637e-01,
5.672e-01,
5.707e-01,
5.743e-01,
5.778e-01,
5.813e-01,
5.848e-01,
5.883e-01,
5.918e-01,
5.953e-01,
5.988e-01,
6.023e-01,
6.058e-01,
6.093e-01,
6.128e-01,
6.163e-01,
6.198e-01,
6.233e-01,
6.268e-01,
6.303e-01,
6.338e-01,
6.373e-01,
6.408e-01,
6.443e-01,
6.478e-01,
6.513e-01,
6.548e-01,
6.584e-01,
6.619e-01,
6.654e-01,
6.689e-01,
6.724e-01,
6.759e-01,
6.794e-01,
6.829e-01,
6.864e-01,
6.899e-01,
6.934e-01,
6.969e-01,
7.004e-01,
7.039e-01,
7.074e-01,
7.109e-01,
7.144e-01,
7.179e-01,
7.214e-01,
7.249e-01,
7.284e-01,
7.319e-01,
7.354e-01,
7.389e-01,
7.424e-01,
7.460e-01,
7.495e-01,
7.530e-01,
7.565e-01,
7.600e-01,
7.635e-01,
7.670e-01,
7.705e-01,
7.740e-01,
7.775e-01,
7.810e-01,
7.845e-01,
7.880e-01,
7.915e-01,
7.950e-01,
7.985e-01,
8.020e-01,
8.055e-01,
8.090e-01,
8.125e-01,
8.160e-01,
8.195e-01,
8.230e-01,
8.265e-01,
8.301e-01,
8.336e-01,
8.371e-01,
8.406e-01,
8.441e-01,
8.476e-01,
8.511e-01,
8.546e-01,
8.581e-01,
8.616e-01,
8.651e-01,
8.686e-01,
8.721e-01,
8.756e-01,
8.791e-01,
8.826e-01,
8.861e-01,
8.896e-01,
8.931e-01,
8.966e-01,
9.001e-01,
9.036e-01,
9.071e-01,
9.106e-01,
9.141e-01,
9.177e-01,
9.212e-01,
9.247e-01,
9.282e-01,
9.317e-01,
9.352e-01,
9.387e-01,
9.422e-01,
9.457e-01,
9.492e-01,
9.527e-01,
9.562e-01,
9.597e-01,
9.632e-01,
9.667e-01,
9.702e-01,
9.737e-01,
9.772e-01,
9.807e-01,
9.842e-01,
9.877e-01,
9.912e-01,
9.947e-01,
9.982e-01,


==> anc/03_results/moderate_inf/beta_total_probability/0_059.csv <==
transmittance,probability_density
3.152e-01,
3.186e-01,
3.220e-01,
3.255e-01,
3.289e-01,
3.323e-01,
3.358e-01,
3.392e-01,
3.426e-01,
3.461e-01,
3.495e-01,
3.529e-01,
3.564e-01,
3.598e-01,
3.632e-01,
3.667e-01,
3.701e-01,
3.735e-01,
3.770e-01,
3.804e-01,
3.838e-01,
3.873e-01,
3.907e-01,
3.941e-01,
3.976e-01,
4.010e-01,
4.044e-01,
4.079e-01,
4.113e-01,
4.147e-01,
4.182e-01,
4.216e-01,
4.250e-01,
4.285e-01,
4.319e-01,
4.353e-01,
4.387e-01,
4.422e-01,
4.456e-01,
4.490e-01,
4.525e-01,
4.559e-01,
4.593e-01,
4.628e-01,
4.662e-01,
4.696e-01,
4.731e-01,
4.765e-01,
4.799e-01,
4.834e-01,
4.868e-01,
4.902e-01,
4.937e-01,
4.971e-01,
5.005e-01,
5.040e-01,
5.074e-01,
5.108e-01,
5.143e-01,
5.177e-01,
5.211e-01,
5.246e-01,
5.280e-01,
5.314e-01,
5.349e-01,
5.383e-01,
5.417e-01,
5.452e-01,
5.486e-01,
5.520e-01,
5.555e-01,
5.589e-01,
5.623e-01,
5.658e-01,
5.692e-01,
5.726e-01,
5.761e-01,
5.795e-01,
5.829e-01,
5.864e-01,
5.898e-01,
5.932e-01,
5.967e-01,
6.001e-01,
6.035e-01,
6.070e-01,
6.104e-01,
6.138e-01,
6.173e-01,
6.207e-01,
6.241e-01,
6.275e-01,
6.310e-01,
6.344e-01,
6.378e-01,
6.413e-01,
6.447e-01,
6.481e-01,
6.516e-01,
6.550e-01,
6.584e-01,
6.619e-01,
6.653e-01,
6.687e-01,
6.722e-01,
6.756e-01,
6.790e-01,
6.825e-01,
6.859e-01,
6.893e-01,
6.928e-01,
6.962e-01,
6.996e-01,
7.031e-01,
7.065e-01,
7.099e-01,
7.134e-01,
7.168e-01,
7.202e-01,
7.237e-01,
7.271e-01,
7.305e-01,
7.340e-01,
7.374e-01,
7.408e-01,
7.443e-01,
7.477e-01,
7.511e-01,
7.546e-01,
7.580e-01,
7.614e-01,
7.649e-01,
7.683e-01,
7.717e-01,
7.752e-01,
7.786e-01,
7.820e-01,
7.855e-01,
7.889e-01,
7.923e-01,
7.958e-01,
7.992e-01,
8.026e-01,
8.061e-01,
8.095e-01,
8.129e-01,
8.163e-01,
8.198e-01,
8.232e-01,
8.266e-01,
8.301e-01,
8.335e-01,
8.369e-01,
8.404e-01,
8.438e-01,
8.472e-01,
8.507e-01,
8.541e-01,
8.575e-01,
8.610e-01,
8.644e-01,
8.678e-01,
8.713e-01,
8.747e-01,
8.781e-01,
8.816e-01,
8.850e-01,
8.884e-01,
8.919e-01,
8.953e-01,
8.987e-01,
9.022e-01,
9.056e-01,
9.090e-01,
9.125e-01,
9.159e-01,
9.193e-01,
9.228e-01,
9.262e-01,
9.296e-01,
9.331e-01,
9.365e-01,
9.399e-01,
9.434e-01,
9.468e-01,
9.502e-01,
9.537e-01,
9.571e-01,
9.605e-01,
9.640e-01,
9.674e-01,
9.708e-01,
9.743e-01,
9.777e-01,
9.811e-01,
9.846e-01,
9.880e-01,
9.914e-01,
9.949e-01,
9.983e-01,


==> anc/03_results/moderate_inf/beta_total_probability/0_06.csv <==
transmittance,probability_density
3.304e-01,
3.338e-01,
3.371e-01,
3.405e-01,
3.438e-01,
3.472e-01,
3.505e-01,
3.539e-01,
3.573e-01,
3.606e-01,
3.640e-01,
3.673e-01,
3.707e-01,
3.740e-01,
3.774e-01,
3.808e-01,
3.841e-01,
3.875e-01,
3.908e-01,
3.942e-01,
3.975e-01,
4.009e-01,
4.042e-01,
4.076e-01,
4.110e-01,
4.143e-01,
4.177e-01,
4.210e-01,
4.244e-01,
4.277e-01,
4.311e-01,
4.345e-01,
4.378e-01,
4.412e-01,
4.445e-01,
4.479e-01,
4.512e-01,
4.546e-01,
4.579e-01,
4.613e-01,
4.647e-01,
4.680e-01,
4.714e-01,
4.747e-01,
4.781e-01,
4.814e-01,
4.848e-01,
4.882e-01,
4.915e-01,
4.949e-01,
4.982e-01,
5.016e-01,
5.049e-01,
5.083e-01,
5.116e-01,
5.150e-01,
5.184e-01,
5.217e-01,
5.251e-01,
5.284e-01,
5.318e-01,
5.351e-01,
5.385e-01,
5.419e-01,
5.452e-01,
5.486e-01,
5.519e-01,
5.553e-01,
5.586e-01,
5.620e-01,
5.654e-01,
5.687e-01,
5.721e-01,
5.754e-01,
5.788e-01,
5.821e-01,
5.855e-01,
5.888e-01,
5.922e-01,
5.956e-01,
5.989e-01,
6.023e-01,
6.056e-01,
6.090e-01,
6.123e-01,
6.157e-01,
6.191e-01,
6.224e-01,
6.258e-01,
6.291e-01,
6.325e-01,
6.358e-01,
6.392e-01,
6.425e-01,
6.459e-01,
6.493e-01,
6.526e-01,
6.560e-01,
6.593e-01,
6.627e-01,
6.660e-01,
6.694e-01,
6.728e-01,
6.761e-01,
6.795e-01,
6.828e-01,
6.862e-01,
6.895e-01,
6.929e-01,
6.962e-01,
6.996e-01,
7.030e-01,
7.063e-01,
7.097e-01,
7.130e-01,
7.164e-01,
7.197e-01,
7.231e-01,
7.265e-01,
7.298e-01,
7.332e-01,
7.365e-01,
7.399e-01,
7.432e-01,
7.466e-01,
7.500e-01,
7.533e-01,
7.567e-01,
7.600e-01,
7.634e-01,
7.667e-01,
7.701e-01,
7.734e-01,
7.768e-01,
7.802e-01,
7.835e-01,
7.869e-01,
7.902e-01,
7.936e-01,
7.969e-01,
8.003e-01,
8.037e-01,
8.070e-01,
8.104e-01,
8.137e-01,
8.171e-01,
8.204e-01,
8.238e-01,
8.271e-01,
8.305e-01,
8.339e-01,
8.372e-01,
8.406e-01,
8.439e-01,
8.473e-01,
8.506e-01,
8.540e-01,
8.574e-01,
8.607e-01,
8.641e-01,
8.674e-01,
8.708e-01,
8.741e-01,
8.775e-01,
8.808e-01,
8.842e-01,
8.876e-01,
8.909e-01,
8.943e-01,
8.976e-01,
9.010e-01,
9.043e-01,
9.077e-01,
9.111e-01,
9.144e-01,
9.178e-01,
9.211e-01,
9.245e-01,
9.278e-01,
9.312e-01,
9.346e-01,
9.379e-01,
9.413e-01,
9.446e-01,
9.480e-01,
9.513e-01,
9.547e-01,
9.580e-01,
9.614e-01,
9.648e-01,
9.681e-01,
9.715e-01,
9.748e-01,
9.782e-01,
9.815e-01,
9.849e-01,
9.883e-01,
9.916e-01,
9.950e-01,
9.983e-01,


==> anc/03_results/moderate_inf/beta_total_probability/0_061.csv <==
transmittance,probability_density
3.462e-01,
3.495e-01,
3.527e-01,
3.560e-01,
3.593e-01,
3.626e-01,
3.658e-01,
3.691e-01,
3.724e-01,
3.757e-01,
3.790e-01,
3.822e-01,
3.855e-01,
3.888e-01,
3.921e-01,
3.953e-01,
3.986e-01,
4.019e-01,
4.052e-01,
4.085e-01,
4.117e-01,
4.150e-01,
4.183e-01,
4.216e-01,
4.248e-01,
4.281e-01,
4.314e-01,
4.347e-01,
4.379e-01,
4.412e-01,
4.445e-01,
4.478e-01,
4.511e-01,
4.543e-01,
4.576e-01,
4.609e-01,
4.642e-01,
4.674e-01,
4.707e-01,
4.740e-01,
4.773e-01,
4.806e-01,
4.838e-01,
4.871e-01,
4.904e-01,
4.937e-01,
4.969e-01,
5.002e-01,
5.035e-01,
5.068e-01,
5.100e-01,
5.133e-01,
5.166e-01,
5.199e-01,
5.232e-01,
5.264e-01,
5.297e-01,
5.330e-01,
5.363e-01,
5.395e-01,
5.428e-01,
5.461e-01,
5.494e-01,
5.527e-01,
5.559e-01,
5.592e-01,
5.625e-01,
5.658e-01,
5.690e-01,
5.723e-01,
5.756e-01,
5.789e-01,
5.821e-01,
5.854e-01,
5.887e-01,
5.920e-01,
5.953e-01,
5.985e-01,
6.018e-01,
6.051e-01,
6.084e-01,
6.116e-01,
6.149e-01,
6.182e-01,
6.215e-01,
6.248e-01,
6.280e-01,
6.313e-01,
6.346e-01,
6.379e-01,
6.411e-01,
6.444e-01,
6.477e-01,
6.510e-01,
6.542e-01,
6.575e-01,
6.608e-01,
6.641e-01,
6.674e-01,
6.706e-01,
6.739e-01,
6.772e-01,
6.805e-01,
6.837e-01,
6.870e-01,
6.903e-01,
6.936e-01,
6.969e-01,
7.001e-01,
7.034e-01,
7.067e-01,
7.100e-01,
7.132e-01,
7.165e-01,
7.198e-01,
7.231e-01,
7.263e-01,
7.296e-01,
7.329e-01,
7.362e-01,
7.395e-01,
7.427e-01,
7.460e-01,
7.493e-01,
7.526e-01,
7.558e-01,
7.591e-01,
7.624e-01,
7.657e-01,
7.690e-01,
7.722e-01,
7.755e-01,
7.788e-01,
7.821e-01,
7.853e-01,
7.886e-01,
7.919e-01,
7.952e-01,
7.984e-01,
8.017e-01,
8.050e-01,
8.083e-01,
8.116e-01,
8.148e-01,
8.181e-01,
8.214e-01,
8.247e-01,
8.279e-01,
8.312e-01,
8.345e-01,
8.378e-01,
8.411e-01,
8.443e-01,
8.476e-01,
8.509e-01,
8.542e-01,
8.574e-01,
8.607e-01,
8.640e-01,
8.673e-01,
8.705e-01,
8.738e-01,
8.771e-01,
8.804e-01,
8.837e-01,
8.869e-01,
8.902e-01,
8.935e-01,
8.968e-01,
9.000e-01,
9.033e-01,
9.066e-01,
9.099e-01,
9.132e-01,
9.164e-01,
9.197e-01,
9.230e-01,
9.263e-01,
9.295e-01,
9.328e-01,
9.361e-01,
9.394e-01,
9.426e-01,
9.459e-01,
9.492e-01,
9.525e-01,
9.558e-01,
9.590e-01,
9.623e-01,
9.656e-01,
9.689e-01,
9.721e-01,
9.754e-01,
9.787e-01,
9.820e-01,
9.853e-01,
9.885e-01,
9.918e-01,
9.951e-01,
9.984e-01,


==> anc/03_results/moderate_inf/beta_total_probability/0_062.csv <==
transmittance,probability_density
3.626e-01,
3.658e-01,
3.690e-01,
3.722e-01,
3.754e-01,
3.786e-01,
3.818e-01,
3.850e-01,
3.882e-01,
3.914e-01,
3.945e-01,
3.977e-01,
4.009e-01,
4.041e-01,
4.073e-01,
4.105e-01,
4.137e-01,
4.169e-01,
4.201e-01,
4.233e-01,
4.265e-01,
4.297e-01,
4.329e-01,
4.361e-01,
4.393e-01,
4.425e-01,
4.457e-01,
4.489e-01,
4.521e-01,
4.553e-01,
4.584e-01,
4.616e-01,
4.648e-01,
4.680e-01,
4.712e-01,
4.744e-01,
4.776e-01,
4.808e-01,
4.840e-01,
4.872e-01,
4.904e-01,
4.936e-01,
4.968e-01,
5.000e-01,
5.032e-01,
5.064e-01,
5.096e-01,
5.128e-01,
5.160e-01,
5.192e-01,
5.223e-01,
5.255e-01,
5.287e-01,
5.319e-01,
5.351e-01,
5.383e-01,
5.415e-01,
5.447e-01,
5.479e-01,
5.511e-01,
5.543e-01,
5.575e-01,
5.607e-01,
5.639e-01,
5.671e-01,
5.703e-01,
5.735e-01,
5.767e-01,
5.799e-01,
5.831e-01,
5.862e-01,
5.894e-01,
5.926e-01,
5.958e-01,
5.990e-01,
6.022e-01,
6.054e-01,
6.086e-01,
6.118e-01,
6.150e-01,
6.182e-01,
6.214e-01,
6.246e-01,
6.278e-01,
6.310e-01,
6.342e-01,
6.374e-01,
6.406e-01,
6.438e-01,
6.470e-01,
6.501e-01,
6.533e-01,
6.565e-01,
6.597e-01,
6.629e-01,
6.661e-01,
6.693e-01,
6.725e-01,
6.757e-01,
6.789e-01,
6.821e-01,
6.853e-01,
6.885e-01,
6.917e-01,
6.949e-01,
6.981e-01,
7.013e-01,
7.045e-01,
7.077e-01,
7.109e-01,
7.140e-01,
7.172e-01,
7.204e-01,
7.236e-01,
7.268e-01,
7.300e-01,
7.332e-01,
7.364e-01,
7.396e-01,
7.428e-01,
7.460e-01,
7.492e-01,
7.524e-01,
7.556e-01,
7.588e-01,
7.620e-01,
7.652e-01,
7.684e-01,
7.716e-01,
7.748e-01,
7.779e-01,
7.811e-01,
7.843e-01,
7.875e-01,
7.907e-01,
7.939e-01,
7.971e-01,
8.003e-01,
8.035e-01,
8.067e-01,
8.099e-01,
8.131e-01,
8.163e-01,
8.195e-01,
8.227e-01,
8.259e-01,
8.291e-01,
8.323e-01,
8.355e-01,
8.387e-01,
8.418e-01,
8.450e-01,
8.482e-01,
8.514e-01,
8.546e-01,
8.578e-01,
8.610e-01,
8.642e-01,
8.674e-01,
8.706e-01,
8.738e-01,
8.770e-01,
8.802e-01,
8.834e-01,
8.866e-01,
8.898e-01,
8.930e-01,
8.962e-01,
8.994e-01,
9.026e-01,
9.057e-01,
9.089e-01,
9.121e-01,
9.153e-01,
9.185e-01,
9.217e-01,
9.249e-01,
9.281e-01,
9.313e-01,
9.345e-01,
9.377e-01,
9.409e-01,
9.441e-01,
9.473e-01,
9.505e-01,
9.537e-01,
9.569e-01,
9.601e-01,
9.633e-01,
9.665e-01,
9.696e-01,
9.728e-01,
9.760e-01,
9.792e-01,
9.824e-01,
9.856e-01,
9.888e-01,
9.920e-01,
9.952e-01,
9.984e-01,


==> anc/03_results/moderate_inf/beta_total_probability/0_063.csv <==
transmittance,probability_density
3.797e-01,
3.828e-01,
3.860e-01,
3.891e-01,
3.922e-01,
3.953e-01,
3.984e-01,
4.015e-01,
4.046e-01,
4.077e-01,
4.108e-01,
4.139e-01,
4.170e-01,
4.202e-01,
4.233e-01,
4.264e-01,
4.295e-01,
4.326e-01,
4.357e-01,
4.388e-01,
4.419e-01,
4.450e-01,
4.481e-01,
4.512e-01,
4.544e-01,
4.575e-01,
4.606e-01,
4.637e-01,
4.668e-01,
4.699e-01,
4.730e-01,
4.761e-01,
4.792e-01,
4.823e-01,
4.854e-01,
4.886e-01,
4.917e-01,
4.948e-01,
4.979e-01,
5.010e-01,
5.041e-01,
5.072e-01,
5.103e-01,
5.134e-01,
5.165e-01,
5.196e-01,
5.228e-01,
5.259e-01,
5.290e-01,
5.321e-01,
5.352e-01,
5.383e-01,
5.414e-01,
5.445e-01,
5.476e-01,
5.507e-01,
5.538e-01,
5.570e-01,
5.601e-01,
5.632e-01,
5.663e-01,
5.694e-01,
5.725e-01,
5.756e-01,
5.787e-01,
5.818e-01,
5.849e-01,
5.880e-01,
5.912e-01,
5.943e-01,
5.974e-01,
6.005e-01,
6.036e-01,
6.067e-01,
6.098e-01,
6.129e-01,
6.160e-01,
6.191e-01,
6.222e-01,
6.254e-01,
6.285e-01,
6.316e-01,
6.347e-01,
6.378e-01,
6.409e-01,
6.440e-01,
6.471e-01,
6.502e-01,
6.533e-01,
6.564e-01,
6.596e-01,
6.627e-01,
6.658e-01,
6.689e-01,
6.720e-01,
6.751e-01,
6.782e-01,
6.813e-01,
6.844e-01,
6.875e-01,
6.906e-01,
6.938e-01,
6.969e-01,
7.000e-01,
7.031e-01,
7.062e-01,
7.093e-01,
7.124e-01,
7.155e-01,
7.186e-01,
7.217e-01,
7.248e-01,
7.280e-01,
7.311e-01,
7.342e-01,
7.373e-01,
7.404e-01,
7.435e-01,
7.466e-01,
7.497e-01,
7.528e-01,
7.559e-01,
7.590e-01,
7.622e-01,
7.653e-01,
7.684e-01,
7.715e-01,
7.746e-01,
7.777e-01,
7.808e-01,
7.839e-01,
7.870e-01,
7.901e-01,
7.932e-01,
7.964e-01,
7.995e-01,
8.026e-01,
8.057e-01,
8.088e-01,
8.119e-01,
8.150e-01,
8.181e-01,
8.212e-01,
8.243e-01,
8.274e-01,
8.306e-01,
8.337e-01,
8.368e-01,
8.399e-01,
8.430e-01,
8.461e-01,
8.492e-01,
8.523e-01,
8.554e-01,
8.585e-01,
8.616e-01,
8.648e-01,
8.679e-01,
8.710e-01,
8.741e-01,
8.772e-01,
8.803e-01,
8.834e-01,
8.865e-01,
8.896e-01,
8.927e-01,
8.958e-01,
8.990e-01,
9.021e-01,
9.052e-01,
9.083e-01,
9.114e-01,
9.145e-01,
9.176e-01,
9.207e-01,
9.238e-01,
9.269e-01,
9.300e-01,
9.332e-01,
9.363e-01,
9.394e-01,
9.425e-01,
9.456e-01,
9.487e-01,
9.518e-01,
9.549e-01,
9.580e-01,
9.611e-01,
9.642e-01,
9.674e-01,
9.705e-01,
9.736e-01,
9.767e-01,
9.798e-01,
9.829e-01,
9.860e-01,
9.891e-01,
9.922e-01,
9.953e-01,
9.984e-01,


==> anc/03_results/moderate_inf/beta_total_probability/0_064.csv <==
transmittance,probability_density
3.971e-01,
4.002e-01,
4.032e-01,
4.062e-01,
4.092e-01,
4.123e-01,
4.153e-01,
4.183e-01,
4.213e-01,
4.243e-01,
4.274e-01,
4.304e-01,
4.334e-01,
4.364e-01,
4.395e-01,
4.425e-01,
4.455e-01,
4.485e-01,
4.515e-01,
4.546e-01,
4.576e-01,
4.606e-01,
4.636e-01,
4.666e-01,
4.697e-01,
4.727e-01,
4.757e-01,
4.787e-01,
4.818e-01,
4.848e-01,
4.878e-01,
4.908e-01,
4.938e-01,
4.969e-01,
4.999e-01,
5.029e-01,
5.059e-01,
5.090e-01,
5.120e-01,
5.150e-01,
5.180e-01,
5.210e-01,
5.241e-01,
5.271e-01,
5.301e-01,
5.331e-01,
5.362e-01,
5.392e-01,
5.422e-01,
5.452e-01,
5.482e-01,
5.513e-01,
5.543e-01,
5.573e-01,
5.603e-01,
5.633e-01,
5.664e-01,
5.694e-01,
5.724e-01,
5.754e-01,
5.785e-01,
5.815e-01,
5.845e-01,
5.875e-01,
5.905e-01,
5.936e-01,
5.966e-01,
5.996e-01,
6.026e-01,
6.057e-01,
6.087e-01,
6.117e-01,
6.147e-01,
6.177e-01,
6.208e-01,
6.238e-01,
6.268e-01,
6.298e-01,
6.328e-01,
6.359e-01,
6.389e-01,
6.419e-01,
6.449e-01,
6.480e-01,
6.510e-01,
6.540e-01,
6.570e-01,
6.600e-01,
6.631e-01,
6.661e-01,
6.691e-01,
6.721e-01,
6.752e-01,
6.782e-01,
6.812e-01,
6.842e-01,
6.872e-01,
6.903e-01,
6.933e-01,
6.963e-01,
6.993e-01,
7.024e-01,
7.054e-01,
7.084e-01,
7.114e-01,
7.144e-01,
7.175e-01,
7.205e-01,
7.235e-01,
7.265e-01,
7.295e-01,
7.326e-01,
7.356e-01,
7.386e-01,
7.416e-01,
7.447e-01,
7.477e-01,
7.507e-01,
7.537e-01,
7.567e-01,
7.598e-01,
7.628e-01,
7.658e-01,
7.688e-01,
7.719e-01,
7.749e-01,
7.779e-01,
7.809e-01,
7.839e-01,
7.870e-01,
7.900e-01,
7.930e-01,
7.960e-01,
7.990e-01,
8.021e-01,
8.051e-01,
8.081e-01,
8.111e-01,
8.142e-01,
8.172e-01,
8.202e-01,
8.232e-01,
8.262e-01,
8.293e-01,
8.323e-01,
8.353e-01,
8.383e-01,
8.414e-01,
8.444e-01,
8.474e-01,
8.504e-01,
8.534e-01,
8.565e-01,
8.595e-01,
8.625e-01,
8.655e-01,
8.686e-01,
8.716e-01,
8.746e-01,
8.776e-01,
8.806e-01,
8.837e-01,
8.867e-01,
8.897e-01,
8.927e-01,
8.957e-01,
8.988e-01,
9.018e-01,
9.048e-01,
9.078e-01,
9.109e-01,
9.139e-01,
9.169e-01,
9.199e-01,
9.229e-01,
9.260e-01,
9.290e-01,
9.320e-01,
9.350e-01,
9.381e-01,
9.411e-01,
9.441e-01,
9.471e-01,
9.501e-01,
9.532e-01,
9.562e-01,
9.592e-01,
9.622e-01,
9.652e-01,
9.683e-01,
9.713e-01,
9.743e-01,
9.773e-01,
9.804e-01,
9.834e-01,
9.864e-01,
9.894e-01,
9.924e-01,
9.955e-01,
9.985e-01,


==> anc/03_results/moderate_inf/beta_total_probability/0_065.csv <==
transmittance,probability_density
4.167e-01,
4.197e-01,
4.226e-01,
4.255e-01,
4.284e-01,
4.314e-01,
4.343e-01,
4.372e-01,
4.401e-01,
4.430e-01,
4.460e-01,
4.489e-01,
4.518e-01,
4.547e-01,
4.577e-01,
4.606e-01,
4.635e-01,
4.664e-01,
4.694e-01,
4.723e-01,
4.752e-01,
4.781e-01,
4.811e-01,
4.840e-01,
4.869e-01,
4.898e-01,
4.927e-01,
4.957e-01,
4.986e-01,
5.015e-01,
5.044e-01,
5.074e-01,
5.103e-01,
5.132e-01,
5.161e-01,
5.191e-01,
5.220e-01,
5.249e-01,
5.278e-01,
5.308e-01,
5.337e-01,
5.366e-01,
5.395e-01,
5.425e-01,
5.454e-01,
5.483e-01,
5.512e-01,
5.541e-01,
5.571e-01,
5.600e-01,
5.629e-01,
5.658e-01,
5.688e-01,
5.717e-01,
5.746e-01,
5.775e-01,
5.805e-01,
5.834e-01,
5.863e-01,
5.892e-01,
5.922e-01,
5.951e-01,
5.980e-01,
6.009e-01,
6.038e-01,
6.068e-01,
6.097e-01,
6.126e-01,
6.155e-01,
6.185e-01,
6.214e-01,
6.243e-01,
6.272e-01,
6.302e-01,
6.331e-01,
6.360e-01,
6.389e-01,
6.419e-01,
6.448e-01,
6.477e-01,
6.506e-01,
6.535e-01,
6.565e-01,
6.594e-01,
6.623e-01,
6.652e-01,
6.682e-01,
6.711e-01,
6.740e-01,
6.769e-01,
6.799e-01,
6.828e-01,
6.857e-01,
6.886e-01,
6.916e-01,
6.945e-01,
6.974e-01,
7.003e-01,
7.033e-01,
7.062e-01,
7.091e-01,
7.120e-01,
7.149e-01,
7.179e-01,
7.208e-01,
7.237e-01,
7.266e-01,
7.296e-01,
7.325e-01,
7.354e-01,
7.383e-01,
7.413e-01,
7.442e-01,
7.471e-01,
7.500e-01,
7.530e-01,
7.559e-01,
7.588e-01,
7.617e-01,
7.646e-01,
7.676e-01,
7.705e-01,
7.734e-01,
7.763e-01,
7.793e-01,
7.822e-01,
7.851e-01,
7.880e-01,
7.910e-01,
7.939e-01,
7.968e-01,
7.997e-01,
8.027e-01,
8.056e-01,
8.085e-01,
8.114e-01,
8.143e-01,
8.173e-01,
8.202e-01,
8.231e-01,
8.260e-01,
8.290e-01,
8.319e-01,
8.348e-01,
8.377e-01,
8.407e-01,
8.436e-01,
8.465e-01,
8.494e-01,
8.524e-01,
8.553e-01,
8.582e-01,
8.611e-01,
8.641e-01,
8.670e-01,
8.699e-01,
8.728e-01,
8.757e-01,
8.787e-01,
8.816e-01,
8.845e-01,
8.874e-01,
8.904e-01,
8.933e-01,
8.962e-01,
8.991e-01,
9.021e-01,
9.050e-01,
9.079e-01,
9.108e-01,
9.138e-01,
9.167e-01,
9.196e-01,
9.225e-01,
9.254e-01,
9.284e-01,
9.313e-01,
9.342e-01,
9.371e-01,
9.401e-01,
9.430e-01,
9.459e-01,
9.488e-01,
9.518e-01,
9.547e-01,
9.576e-01,
9.605e-01,
9.635e-01,
9.664e-01,
9.693e-01,
9.722e-01,
9.751e-01,
9.781e-01,
9.810e-01,
9.839e-01,
9.868e-01,
9.898e-01,
9.927e-01,
9.956e-01,
9.985e-01,


==> anc/03_results/moderate_inf/elliptical_beam/0_001.csv <==
transmittance,probability_density
3.234e-05,4.965e+00
9.702e-05,2.452e+01
1.617e-04,5.632e+01
2.264e-04,9.946e+01
2.911e-04,1.617e+02
3.557e-04,2.441e+02
4.204e-04,3.533e+02
4.851e-04,4.791e+02
5.498e-04,6.619e+02
6.145e-04,8.394e+02
6.791e-04,1.021e+03
7.438e-04,1.218e+03
8.085e-04,1.297e+03
8.732e-04,1.362e+03
9.379e-04,1.305e+03
1.003e-03,1.231e+03
1.067e-03,1.076e+03
1.132e-03,9.221e+02
1.197e-03,7.570e+02
1.261e-03,5.974e+02
1.326e-03,4.722e+02
1.391e-03,3.505e+02
1.455e-03,2.687e+02
1.520e-03,1.814e+02
1.585e-03,1.429e+02
1.649e-03,1.072e+02
1.714e-03,7.867e+01
1.779e-03,4.422e+01
1.843e-03,3.631e+01
1.908e-03,2.591e+01
1.973e-03,1.645e+01
2.037e-03,9.155e+00
2.102e-03,4.189e+00
2.167e-03,3.414e+00
2.231e-03,3.879e+00
2.296e-03,1.707e+00
2.361e-03,1.552e+00
2.426e-03,6.207e-01
2.490e-03,4.655e-01
2.555e-03,4.655e-01
2.620e-03,0.000e+00
2.684e-03,1.552e-01
2.749e-03,0.000e+00
2.814e-03,0.000e+00
2.878e-03,0.000e+00
2.943e-03,3.103e-01
3.008e-03,0.000e+00
3.072e-03,0.000e+00
3.137e-03,0.000e+00
3.202e-03,0.000e+00
3.266e-03,0.000e+00
3.331e-03,0.000e+00
3.396e-03,0.000e+00
3.460e-03,0.000e+00
3.525e-03,0.000e+00
3.590e-03,0.000e+00
3.654e-03,0.000e+00
3.719e-03,0.000e+00
3.784e-03,0.000e+00
3.848e-03,0.000e+00
3.913e-03,0.000e+00
3.978e-03,0.000e+00
4.043e-03,0.000e+00
4.107e-03,0.000e+00
4.172e-03,0.000e+00
4.237e-03,0.000e+00
4.301e-03,0.000e+00
4.366e-03,0.000e+00
4.431e-03,0.000e+00
4.495e-03,0.000e+00
4.560e-03,0.000e+00
4.625e-03,0.000e+00
4.689e-03,0.000e+00
4.754e-03,0.000e+00
4.819e-03,0.000e+00
4.883e-03,0.000e+00
4.948e-03,0.000e+00
5.013e-03,0.000e+00
5.077e-03,0.000e+00
5.142e-03,0.000e+00
5.207e-03,0.000e+00
5.271e-03,0.000e+00
5.336e-03,0.000e+00
5.401e-03,0.000e+00
5.465e-03,0.000e+00
5.530e-03,0.000e+00
5.595e-03,0.000e+00
5.660e-03,0.000e+00
5.724e-03,0.000e+00
5.789e-03,0.000e+00
5.854e-03,0.000e+00
5.918e-03,0.000e+00
5.983e-03,0.000e+00
6.048e-03,0.000e+00
6.112e-03,0.000e+00
6.177e-03,0.000e+00
6.242e-03,0.000e+00
6.306e-03,0.000e+00
6.371e-03,0.000e+00
6.436e-03,0.000e+00
6.500e-03,0.000e+00
6.565e-03,0.000e+00
6.630e-03,0.000e+00
6.694e-03,0.000e+00
6.759e-03,0.000e+00
6.824e-03,0.000e+00
6.888e-03,0.000e+00
6.953e-03,0.000e+00
7.018e-03,0.000e+00
7.082e-03,0.000e+00
7.147e-03,0.000e+00
7.212e-03,0.000e+00
7.277e-03,0.000e+00
7.341e-03,0.000e+00
7.406e-03,0.000e+00
7.471e-03,0.000e+00
7.535e-03,0.000e+00
7.600e-03,0.000e+00
7.665e-03,0.000e+00
7.729e-03,0.000e+00
7.794e-03,0.000e+00
7.859e-03,0.000e+00
7.923e-03,0.000e+00
7.988e-03,0.000e+00
8.053e-03,0.000e+00
8.117e-03,0.000e+00
8.182e-03,0.000e+00
8.247e-03,0.000e+00
8.311e-03,0.000e+00
8.376e-03,0.000e+00
8.441e-03,0.000e+00
8.505e-03,0.000e+00
8.570e-03,0.000e+00
8.635e-03,0.000e+00
8.699e-03,0.000e+00
8.764e-03,0.000e+00
8.829e-03,0.000e+00
8.894e-03,0.000e+00
8.958e-03,0.000e+00
9.023e-03,0.000e+00
9.088e-03,0.000e+00
9.152e-03,0.000e+00
9.217e-03,0.000e+00
9.282e-03,0.000e+00
9.346e-03,0.000e+00
9.411e-03,0.000e+00
9.476e-03,0.000e+00
9.540e-03,0.000e+00
9.605e-03,0.000e+00
9.670e-03,0.000e+00
9.734e-03,0.000e+00
9.799e-03,0.000e+00
9.864e-03,0.000e+00
9.928e-03,0.000e+00
9.993e-03,0.000e+00
1.006e-02,0.000e+00
1.012e-02,0.000e+00
1.019e-02,0.000e+00
1.025e-02,0.000e+00
1.032e-02,0.000e+00
1.038e-02,0.000e+00
1.045e-02,0.000e+00
1.051e-02,0.000e+00
1.058e-02,0.000e+00
1.064e-02,0.000e+00
1.070e-02,0.000e+00
1.077e-02,0.000e+00
1.083e-02,0.000e+00
1.090e-02,0.000e+00
1.096e-02,0.000e+00
1.103e-02,0.000e+00
1.109e-02,0.000e+00
1.116e-02,0.000e+00
1.122e-02,0.000e+00
1.129e-02,0.000e+00
1.135e-02,0.000e+00
1.142e-02,0.000e+00
1.148e-02,0.000e+00
1.155e-02,0.000e+00
1.161e-02,0.000e+00
1.167e-02,0.000e+00
1.174e-02,0.000e+00
1.180e-02,0.000e+00
1.187e-02,0.000e+00
1.193e-02,0.000e+00
1.200e-02,0.000e+00
1.206e-02,0.000e+00
1.213e-02,0.000e+00
1.219e-02,0.000e+00
1.226e-02,0.000e+00
1.232e-02,0.000e+00
1.239e-02,0.000e+00
1.245e-02,0.000e+00
1.252e-02,0.000e+00
1.258e-02,0.000e+00
1.264e-02,0.000e+00
1.271e-02,0.000e+00
1.277e-02,0.000e+00
1.284e-02,0.000e+00
1.290e-02,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_002.csv <==
transmittance,probability_density
1.193e-04,1.385e+00
3.580e-04,5.037e+00
5.966e-04,1.192e+01
8.353e-04,2.120e+01
1.074e-03,3.572e+01
1.313e-03,4.974e+01
1.551e-03,6.977e+01
1.790e-03,9.978e+01
2.028e-03,1.332e+02
2.267e-03,1.797e+02
2.506e-03,2.288e+02
2.744e-03,2.643e+02
2.983e-03,3.065e+02
3.222e-03,3.334e+02
3.460e-03,3.363e+02
3.699e-03,3.320e+02
3.938e-03,3.099e+02
4.176e-03,2.880e+02
4.415e-03,2.440e+02
4.654e-03,2.060e+02
4.892e-03,1.693e+02
5.131e-03,1.382e+02
5.370e-03,1.073e+02
5.608e-03,8.320e+01
5.847e-03,6.204e+01
6.085e-03,4.554e+01
6.324e-03,3.686e+01
6.563e-03,2.607e+01
6.801e-03,2.044e+01
7.040e-03,1.322e+01
7.279e-03,8.731e+00
7.517e-03,6.926e+00
7.756e-03,5.079e+00
7.995e-03,3.274e+00
8.233e-03,2.225e+00
8.472e-03,1.637e+00
8.711e-03,1.385e+00
8.949e-03,6.716e-01
9.188e-03,5.037e-01
9.426e-03,2.519e-01
9.665e-03,3.358e-01
9.904e-03,2.938e-01
1.014e-02,1.679e-01
1.038e-02,4.198e-02
1.062e-02,0.000e+00
1.086e-02,4.198e-02
1.110e-02,0.000e+00
1.134e-02,4.198e-02
1.157e-02,0.000e+00
1.181e-02,0.000e+00
1.205e-02,0.000e+00
1.229e-02,0.000e+00
1.253e-02,0.000e+00
1.277e-02,0.000e+00
1.301e-02,0.000e+00
1.324e-02,0.000e+00
1.348e-02,0.000e+00
1.372e-02,0.000e+00
1.396e-02,0.000e+00
1.420e-02,0.000e+00
1.444e-02,0.000e+00
1.468e-02,0.000e+00
1.492e-02,0.000e+00
1.515e-02,0.000e+00
1.539e-02,0.000e+00
1.563e-02,0.000e+00
1.587e-02,0.000e+00
1.611e-02,0.000e+00
1.635e-02,0.000e+00
1.659e-02,0.000e+00
1.682e-02,0.000e+00
1.706e-02,0.000e+00
1.730e-02,0.000e+00
1.754e-02,0.000e+00
1.778e-02,0.000e+00
1.802e-02,0.000e+00
1.826e-02,0.000e+00
1.849e-02,0.000e+00
1.873e-02,0.000e+00
1.897e-02,0.000e+00
1.921e-02,0.000e+00
1.945e-02,0.000e+00
1.969e-02,0.000e+00
1.993e-02,0.000e+00
2.017e-02,0.000e+00
2.040e-02,0.000e+00
2.064e-02,0.000e+00
2.088e-02,0.000e+00
2.112e-02,0.000e+00
2.136e-02,0.000e+00
2.160e-02,0.000e+00
2.184e-02,0.000e+00
2.207e-02,0.000e+00
2.231e-02,0.000e+00
2.255e-02,0.000e+00
2.279e-02,0.000e+00
2.303e-02,0.000e+00
2.327e-02,0.000e+00
2.351e-02,0.000e+00
2.375e-02,0.000e+00
2.398e-02,0.000e+00
2.422e-02,0.000e+00
2.446e-02,0.000e+00
2.470e-02,0.000e+00
2.494e-02,0.000e+00
2.518e-02,0.000e+00
2.542e-02,0.000e+00
2.565e-02,0.000e+00
2.589e-02,0.000e+00
2.613e-02,0.000e+00
2.637e-02,0.000e+00
2.661e-02,0.000e+00
2.685e-02,0.000e+00
2.709e-02,0.000e+00
2.732e-02,0.000e+00
2.756e-02,0.000e+00
2.780e-02,0.000e+00
2.804e-02,0.000e+00
2.828e-02,0.000e+00
2.852e-02,0.000e+00
2.876e-02,0.000e+00
2.900e-02,0.000e+00
2.923e-02,0.000e+00
2.947e-02,0.000e+00
2.971e-02,0.000e+00
2.995e-02,0.000e+00
3.019e-02,0.000e+00
3.043e-02,0.000e+00
3.067e-02,0.000e+00
3.090e-02,0.000e+00
3.114e-02,0.000e+00
3.138e-02,0.000e+00
3.162e-02,0.000e+00
3.186e-02,0.000e+00
3.210e-02,0.000e+00
3.234e-02,0.000e+00
3.258e-02,0.000e+00
3.281e-02,0.000e+00
3.305e-02,0.000e+00
3.329e-02,0.000e+00
3.353e-02,0.000e+00
3.377e-02,0.000e+00
3.401e-02,0.000e+00
3.425e-02,0.000e+00
3.448e-02,0.000e+00
3.472e-02,0.000e+00
3.496e-02,0.000e+00
3.520e-02,0.000e+00
3.544e-02,0.000e+00
3.568e-02,0.000e+00
3.592e-02,0.000e+00
3.615e-02,0.000e+00
3.639e-02,0.000e+00
3.663e-02,0.000e+00
3.687e-02,0.000e+00
3.711e-02,0.000e+00
3.735e-02,0.000e+00
3.759e-02,0.000e+00
3.783e-02,0.000e+00
3.806e-02,0.000e+00
3.830e-02,0.000e+00
3.854e-02,0.000e+00
3.878e-02,0.000e+00
3.902e-02,0.000e+00
3.926e-02,0.000e+00
3.950e-02,0.000e+00
3.973e-02,0.000e+00
3.997e-02,0.000e+00
4.021e-02,0.000e+00
4.045e-02,0.000e+00
4.069e-02,0.000e+00
4.093e-02,0.000e+00
4.117e-02,0.000e+00
4.140e-02,0.000e+00
4.164e-02,0.000e+00
4.188e-02,0.000e+00
4.212e-02,0.000e+00
4.236e-02,0.000e+00
4.260e-02,0.000e+00
4.284e-02,0.000e+00
4.308e-02,0.000e+00
4.331e-02,0.000e+00
4.355e-02,0.000e+00
4.379e-02,0.000e+00
4.403e-02,0.000e+00
4.427e-02,0.000e+00
4.451e-02,0.000e+00
4.475e-02,0.000e+00
4.498e-02,0.000e+00
4.522e-02,0.000e+00
4.546e-02,0.000e+00
4.570e-02,0.000e+00
4.594e-02,0.000e+00
4.618e-02,0.000e+00
4.642e-02,0.000e+00
4.666e-02,0.000e+00
4.689e-02,0.000e+00
4.713e-02,0.000e+00
4.737e-02,0.000e+00
4.761e-02,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_003.csv <==
transmittance,probability_density
2.464e-04,3.859e-01
7.393e-04,2.011e+00
1.232e-03,4.936e+00
1.725e-03,7.881e+00
2.218e-03,1.357e+01
2.711e-03,1.857e+01
3.204e-03,2.752e+01
3.696e-03,3.719e+01
4.189e-03,4.983e+01
4.682e-03,6.527e+01
5.175e-03,8.365e+01
5.668e-03,9.765e+01
6.161e-03,1.185e+02
6.654e-03,1.357e+02
7.146e-03,1.426e+02
7.639e-03,1.514e+02
8.132e-03,1.522e+02
8.625e-03,1.425e+02
9.118e-03,1.339e+02
9.611e-03,1.178e+02
1.010e-02,1.050e+02
1.060e-02,8.753e+01
1.109e-02,7.262e+01
1.158e-02,5.889e+01
1.207e-02,4.859e+01
1.257e-02,3.626e+01
1.306e-02,2.956e+01
1.355e-02,2.169e+01
1.405e-02,1.761e+01
1.454e-02,1.306e+01
1.503e-02,9.913e+00
1.552e-02,7.130e+00
1.602e-02,5.058e+00
1.651e-02,3.819e+00
1.700e-02,2.316e+00
1.750e-02,1.767e+00
1.799e-02,1.625e+00
1.848e-02,1.077e+00
1.897e-02,5.485e-01
1.947e-02,6.500e-01
1.996e-02,3.859e-01
2.045e-02,2.641e-01
2.095e-02,2.031e-01
2.144e-02,1.422e-01
2.193e-02,6.094e-02
2.242e-02,8.125e-02
2.292e-02,1.016e-01
2.341e-02,4.063e-02
2.390e-02,4.063e-02
2.440e-02,0.000e+00
2.489e-02,0.000e+00
2.538e-02,2.031e-02
2.587e-02,0.000e+00
2.637e-02,0.000e+00
2.686e-02,0.000e+00
2.735e-02,0.000e+00
2.785e-02,0.000e+00
2.834e-02,0.000e+00
2.883e-02,0.000e+00
2.932e-02,0.000e+00
2.982e-02,0.000e+00
3.031e-02,0.000e+00
3.080e-02,0.000e+00
3.130e-02,0.000e+00
3.179e-02,0.000e+00
3.228e-02,0.000e+00
3.277e-02,0.000e+00
3.327e-02,0.000e+00
3.376e-02,0.000e+00
3.425e-02,0.000e+00
3.475e-02,0.000e+00
3.524e-02,0.000e+00
3.573e-02,0.000e+00
3.622e-02,0.000e+00
3.672e-02,0.000e+00
3.721e-02,0.000e+00
3.770e-02,0.000e+00
3.820e-02,0.000e+00
3.869e-02,0.000e+00
3.918e-02,0.000e+00
3.967e-02,0.000e+00
4.017e-02,0.000e+00
4.066e-02,0.000e+00
4.115e-02,0.000e+00
4.165e-02,0.000e+00
4.214e-02,0.000e+00
4.263e-02,0.000e+00
4.312e-02,0.000e+00
4.362e-02,0.000e+00
4.411e-02,0.000e+00
4.460e-02,0.000e+00
4.510e-02,0.000e+00
4.559e-02,0.000e+00
4.608e-02,0.000e+00
4.657e-02,0.000e+00
4.707e-02,0.000e+00
4.756e-02,0.000e+00
4.805e-02,0.000e+00
4.855e-02,0.000e+00
4.904e-02,0.000e+00
4.953e-02,0.000e+00
5.002e-02,0.000e+00
5.052e-02,0.000e+00
5.101e-02,0.000e+00
5.150e-02,0.000e+00
5.200e-02,0.000e+00
5.249e-02,0.000e+00
5.298e-02,0.000e+00
5.347e-02,0.000e+00
5.397e-02,0.000e+00
5.446e-02,0.000e+00
5.495e-02,0.000e+00
5.545e-02,0.000e+00
5.594e-02,0.000e+00
5.643e-02,0.000e+00
5.692e-02,0.000e+00
5.742e-02,0.000e+00
5.791e-02,0.000e+00
5.840e-02,0.000e+00
5.890e-02,0.000e+00
5.939e-02,0.000e+00
5.988e-02,0.000e+00
6.037e-02,0.000e+00
6.087e-02,0.000e+00
6.136e-02,0.000e+00
6.185e-02,0.000e+00
6.235e-02,0.000e+00
6.284e-02,0.000e+00
6.333e-02,0.000e+00
6.382e-02,0.000e+00
6.432e-02,0.000e+00
6.481e-02,0.000e+00
6.530e-02,0.000e+00
6.580e-02,0.000e+00
6.629e-02,0.000e+00
6.678e-02,0.000e+00
6.727e-02,0.000e+00
6.777e-02,0.000e+00
6.826e-02,0.000e+00
6.875e-02,0.000e+00
6.925e-02,0.000e+00
6.974e-02,0.000e+00
7.023e-02,0.000e+00
7.072e-02,0.000e+00
7.122e-02,0.000e+00
7.171e-02,0.000e+00
7.220e-02,0.000e+00
7.270e-02,0.000e+00
7.319e-02,0.000e+00
7.368e-02,0.000e+00
7.417e-02,0.000e+00
7.467e-02,0.000e+00
7.516e-02,0.000e+00
7.565e-02,0.000e+00
7.615e-02,0.000e+00
7.664e-02,0.000e+00
7.713e-02,0.000e+00
7.762e-02,0.000e+00
7.812e-02,0.000e+00
7.861e-02,0.000e+00
7.910e-02,0.000e+00
7.960e-02,0.000e+00
8.009e-02,0.000e+00
8.058e-02,0.000e+00
8.107e-02,0.000e+00
8.157e-02,0.000e+00
8.206e-02,0.000e+00
8.255e-02,0.000e+00
8.305e-02,0.000e+00
8.354e-02,0.000e+00
8.403e-02,0.000e+00
8.452e-02,0.000e+00
8.502e-02,0.000e+00
8.551e-02,0.000e+00
8.600e-02,0.000e+00
8.650e-02,0.000e+00
8.699e-02,0.000e+00
8.748e-02,0.000e+00
8.797e-02,0.000e+00
8.847e-02,0.000e+00
8.896e-02,0.000e+00
8.945e-02,0.000e+00
8.995e-02,0.000e+00
9.044e-02,0.000e+00
9.093e-02,0.000e+00
9.142e-02,0.000e+00
9.192e-02,0.000e+00
9.241e-02,0.000e+00
9.290e-02,0.000e+00
9.340e-02,0.000e+00
9.389e-02,0.000e+00
9.438e-02,0.000e+00
9.487e-02,0.000e+00
9.537e-02,0.000e+00
9.586e-02,0.000e+00
9.635e-02,0.000e+00
9.685e-02,0.000e+00
9.734e-02,0.000e+00
9.783e-02,0.000e+00
9.832e-02,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_004.csv <==
transmittance,probability_density
4.103e-04,2.317e-01
1.231e-03,1.000e+00
2.052e-03,2.476e+00
2.872e-03,3.988e+00
3.693e-03,6.391e+00
4.513e-03,1.009e+01
5.334e-03,1.290e+01
6.155e-03,1.789e+01
6.975e-03,2.372e+01
7.796e-03,3.198e+01
8.616e-03,3.975e+01
9.437e-03,4.775e+01
1.026e-02,5.911e+01
1.108e-02,6.908e+01
1.190e-02,7.620e+01
1.272e-02,8.217e+01
1.354e-02,8.525e+01
1.436e-02,8.331e+01
1.518e-02,8.298e+01
1.600e-02,7.505e+01
1.682e-02,7.031e+01
1.764e-02,6.141e+01
1.846e-02,5.339e+01
1.928e-02,4.662e+01
2.010e-02,3.798e+01
2.093e-02,3.104e+01
2.175e-02,2.511e+01
2.257e-02,1.953e+01
2.339e-02,1.510e+01
2.421e-02,1.129e+01
2.503e-02,8.647e+00
2.585e-02,7.013e+00
2.667e-02,5.415e+00
2.749e-02,3.878e+00
2.831e-02,2.842e+00
2.913e-02,1.915e+00
2.995e-02,1.512e+00
3.077e-02,1.195e+00
3.159e-02,7.561e-01
3.241e-02,7.195e-01
3.323e-02,4.390e-01
3.405e-02,4.390e-01
3.488e-02,2.439e-01
3.570e-02,1.585e-01
3.652e-02,1.220e-01
3.734e-02,4.878e-02
3.816e-02,4.878e-02
3.898e-02,1.220e-02
3.980e-02,6.098e-02
4.062e-02,1.220e-02
4.144e-02,3.659e-02
4.226e-02,0.000e+00
4.308e-02,0.000e+00
4.390e-02,1.220e-02
4.472e-02,0.000e+00
4.554e-02,0.000e+00
4.636e-02,1.220e-02
4.718e-02,0.000e+00
4.801e-02,0.000e+00
4.883e-02,0.000e+00
4.965e-02,0.000e+00
5.047e-02,0.000e+00
5.129e-02,0.000e+00
5.211e-02,0.000e+00
5.293e-02,0.000e+00
5.375e-02,0.000e+00
5.457e-02,0.000e+00
5.539e-02,0.000e+00
5.621e-02,0.000e+00
5.703e-02,0.000e+00
5.785e-02,0.000e+00
5.867e-02,0.000e+00
5.949e-02,0.000e+00
6.031e-02,0.000e+00
6.113e-02,0.000e+00
6.196e-02,0.000e+00
6.278e-02,0.000e+00
6.360e-02,0.000e+00
6.442e-02,0.000e+00
6.524e-02,0.000e+00
6.606e-02,0.000e+00
6.688e-02,0.000e+00
6.770e-02,0.000e+00
6.852e-02,0.000e+00
6.934e-02,0.000e+00
7.016e-02,0.000e+00
7.098e-02,0.000e+00
7.180e-02,0.000e+00
7.262e-02,0.000e+00
7.344e-02,0.000e+00
7.426e-02,0.000e+00
7.508e-02,0.000e+00
7.591e-02,0.000e+00
7.673e-02,0.000e+00
7.755e-02,0.000e+00
7.837e-02,0.000e+00
7.919e-02,0.000e+00
8.001e-02,0.000e+00
8.083e-02,0.000e+00
8.165e-02,0.000e+00
8.247e-02,0.000e+00
8.329e-02,0.000e+00
8.411e-02,0.000e+00
8.493e-02,0.000e+00
8.575e-02,0.000e+00
8.657e-02,0.000e+00
8.739e-02,0.000e+00
8.821e-02,0.000e+00
8.904e-02,0.000e+00
8.986e-02,0.000e+00
9.068e-02,0.000e+00
9.150e-02,0.000e+00
9.232e-02,0.000e+00
9.314e-02,0.000e+00
9.396e-02,0.000e+00
9.478e-02,0.000e+00
9.560e-02,0.000e+00
9.642e-02,0.000e+00
9.724e-02,0.000e+00
9.806e-02,0.000e+00
9.888e-02,0.000e+00
9.970e-02,0.000e+00
1.005e-01,0.000e+00
1.013e-01,0.000e+00
1.022e-01,0.000e+00
1.030e-01,0.000e+00
1.038e-01,0.000e+00
1.046e-01,0.000e+00
1.054e-01,0.000e+00
1.063e-01,0.000e+00
1.071e-01,0.000e+00
1.079e-01,0.000e+00
1.087e-01,0.000e+00
1.096e-01,0.000e+00
1.104e-01,0.000e+00
1.112e-01,0.000e+00
1.120e-01,0.000e+00
1.128e-01,0.000e+00
1.137e-01,0.000e+00
1.145e-01,0.000e+00
1.153e-01,0.000e+00
1.161e-01,0.000e+00
1.169e-01,0.000e+00
1.178e-01,0.000e+00
1.186e-01,0.000e+00
1.194e-01,0.000e+00
1.202e-01,0.000e+00
1.210e-01,0.000e+00
1.219e-01,0.000e+00
1.227e-01,0.000e+00
1.235e-01,0.000e+00
1.243e-01,0.000e+00
1.251e-01,0.000e+00
1.260e-01,0.000e+00
1.268e-01,0.000e+00
1.276e-01,0.000e+00
1.284e-01,0.000e+00
1.292e-01,0.000e+00
1.301e-01,0.000e+00
1.309e-01,0.000e+00
1.317e-01,0.000e+00
1.325e-01,0.000e+00
1.333e-01,0.000e+00
1.342e-01,0.000e+00
1.350e-01,0.000e+00
1.358e-01,0.000e+00
1.366e-01,0.000e+00
1.375e-01,0.000e+00
1.383e-01,0.000e+00
1.391e-01,0.000e+00
1.399e-01,0.000e+00
1.407e-01,0.000e+00
1.416e-01,0.000e+00
1.424e-01,0.000e+00
1.432e-01,0.000e+00
1.440e-01,0.000e+00
1.448e-01,0.000e+00
1.457e-01,0.000e+00
1.465e-01,0.000e+00
1.473e-01,0.000e+00
1.481e-01,0.000e+00
1.489e-01,0.000e+00
1.498e-01,0.000e+00
1.506e-01,0.000e+00
1.514e-01,0.000e+00
1.522e-01,0.000e+00
1.530e-01,0.000e+00
1.539e-01,0.000e+00
1.547e-01,0.000e+00
1.555e-01,0.000e+00
1.563e-01,0.000e+00
1.571e-01,0.000e+00
1.580e-01,0.000e+00
1.588e-01,0.000e+00
1.596e-01,0.000e+00
1.604e-01,0.000e+00
1.612e-01,0.000e+00
1.621e-01,0.000e+00
1.629e-01,0.000e+00
1.637e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_005.csv <==
transmittance,probability_density
5.882e-04,1.531e-01
1.765e-03,6.379e-01
2.941e-03,1.276e+00
4.118e-03,2.535e+00
5.294e-03,3.547e+00
6.470e-03,5.129e+00
7.647e-03,6.855e+00
8.823e-03,9.220e+00
1.000e-02,1.238e+01
1.118e-02,1.659e+01
1.235e-02,2.133e+01
1.353e-02,2.621e+01
1.471e-02,3.166e+01
1.588e-02,3.729e+01
1.706e-02,4.354e+01
1.823e-02,4.852e+01
1.941e-02,5.195e+01
2.059e-02,5.451e+01
2.176e-02,5.665e+01
2.294e-02,5.417e+01
2.412e-02,5.112e+01
2.529e-02,4.785e+01
2.647e-02,4.292e+01
2.765e-02,3.876e+01
2.882e-02,3.417e+01
3.000e-02,2.878e+01
3.118e-02,2.560e+01
3.235e-02,2.014e+01
3.353e-02,1.650e+01
3.471e-02,1.312e+01
3.588e-02,1.051e+01
3.706e-02,8.454e+00
3.823e-02,6.524e+00
3.941e-02,5.035e+00
4.059e-02,4.100e+00
4.176e-02,2.909e+00
4.294e-02,2.296e+00
4.412e-02,1.607e+00
4.529e-02,1.573e+00
4.647e-02,1.038e+00
4.765e-02,7.400e-01
4.882e-02,4.763e-01
5.000e-02,4.423e-01
5.118e-02,3.657e-01
5.235e-02,1.531e-01
5.353e-02,2.211e-01
5.470e-02,1.616e-01
5.588e-02,7.655e-02
5.706e-02,5.103e-02
5.823e-02,4.253e-02
5.941e-02,2.552e-02
6.059e-02,0.000e+00
6.176e-02,1.701e-02
6.294e-02,3.402e-02
6.412e-02,0.000e+00
6.529e-02,2.552e-02
6.647e-02,0.000e+00
6.765e-02,1.701e-02
6.882e-02,0.000e+00
7.000e-02,0.000e+00
7.118e-02,8.505e-03
7.235e-02,0.000e+00
7.353e-02,0.000e+00
7.470e-02,0.000e+00
7.588e-02,0.000e+00
7.706e-02,0.000e+00
7.823e-02,8.505e-03
7.941e-02,0.000e+00
8.059e-02,0.000e+00
8.176e-02,0.000e+00
8.294e-02,0.000e+00
8.412e-02,0.000e+00
8.529e-02,0.000e+00
8.647e-02,0.000e+00
8.765e-02,0.000e+00
8.882e-02,0.000e+00
9.000e-02,0.000e+00
9.117e-02,0.000e+00
9.235e-02,0.000e+00
9.353e-02,0.000e+00
9.470e-02,0.000e+00
9.588e-02,0.000e+00
9.706e-02,0.000e+00
9.823e-02,0.000e+00
9.941e-02,0.000e+00
1.006e-01,0.000e+00
1.018e-01,0.000e+00
1.029e-01,0.000e+00
1.041e-01,0.000e+00
1.053e-01,0.000e+00
1.065e-01,0.000e+00
1.076e-01,0.000e+00
1.088e-01,0.000e+00
1.100e-01,0.000e+00
1.112e-01,0.000e+00
1.124e-01,0.000e+00
1.135e-01,0.000e+00
1.147e-01,0.000e+00
1.159e-01,0.000e+00
1.171e-01,0.000e+00
1.182e-01,0.000e+00
1.194e-01,0.000e+00
1.206e-01,0.000e+00
1.218e-01,0.000e+00
1.229e-01,0.000e+00
1.241e-01,0.000e+00
1.253e-01,0.000e+00
1.265e-01,0.000e+00
1.276e-01,0.000e+00
1.288e-01,0.000e+00
1.300e-01,0.000e+00
1.312e-01,0.000e+00
1.324e-01,0.000e+00
1.335e-01,0.000e+00
1.347e-01,0.000e+00
1.359e-01,0.000e+00
1.371e-01,0.000e+00
1.382e-01,0.000e+00
1.394e-01,0.000e+00
1.406e-01,0.000e+00
1.418e-01,0.000e+00
1.429e-01,0.000e+00
1.441e-01,0.000e+00
1.453e-01,0.000e+00
1.465e-01,0.000e+00
1.476e-01,0.000e+00
1.488e-01,0.000e+00
1.500e-01,0.000e+00
1.512e-01,0.000e+00
1.524e-01,0.000e+00
1.535e-01,0.000e+00
1.547e-01,0.000e+00
1.559e-01,0.000e+00
1.571e-01,0.000e+00
1.582e-01,0.000e+00
1.594e-01,0.000e+00
1.606e-01,0.000e+00
1.618e-01,0.000e+00
1.629e-01,0.000e+00
1.641e-01,0.000e+00
1.653e-01,0.000e+00
1.665e-01,0.000e+00
1.676e-01,0.000e+00
1.688e-01,0.000e+00
1.700e-01,0.000e+00
1.712e-01,0.000e+00
1.723e-01,0.000e+00
1.735e-01,0.000e+00
1.747e-01,0.000e+00
1.759e-01,0.000e+00
1.771e-01,0.000e+00
1.782e-01,0.000e+00
1.794e-01,0.000e+00
1.806e-01,0.000e+00
1.818e-01,0.000e+00
1.829e-01,0.000e+00
1.841e-01,0.000e+00
1.853e-01,0.000e+00
1.865e-01,0.000e+00
1.876e-01,0.000e+00
1.888e-01,0.000e+00
1.900e-01,0.000e+00
1.912e-01,0.000e+00
1.923e-01,0.000e+00
1.935e-01,0.000e+00
1.947e-01,0.000e+00
1.959e-01,0.000e+00
1.971e-01,0.000e+00
1.982e-01,0.000e+00
1.994e-01,0.000e+00
2.006e-01,0.000e+00
2.018e-01,0.000e+00
2.029e-01,0.000e+00
2.041e-01,0.000e+00
2.053e-01,0.000e+00
2.065e-01,0.000e+00
2.076e-01,0.000e+00
2.088e-01,0.000e+00
2.100e-01,0.000e+00
2.112e-01,0.000e+00
2.123e-01,0.000e+00
2.135e-01,0.000e+00
2.147e-01,0.000e+00
2.159e-01,0.000e+00
2.171e-01,0.000e+00
2.182e-01,0.000e+00
2.194e-01,0.000e+00
2.206e-01,0.000e+00
2.218e-01,0.000e+00
2.229e-01,0.000e+00
2.241e-01,0.000e+00
2.253e-01,0.000e+00
2.265e-01,0.000e+00
2.276e-01,0.000e+00
2.288e-01,0.000e+00
2.300e-01,0.000e+00
2.312e-01,0.000e+00
2.323e-01,0.000e+00
2.335e-01,0.000e+00
2.347e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_006.csv <==
transmittance,probability_density
8.005e-04,6.874e-02
2.402e-03,3.999e-01
4.003e-03,6.437e-01
5.604e-03,1.269e+00
7.205e-03,2.093e+00
8.806e-03,3.100e+00
1.041e-02,4.324e+00
1.201e-02,6.012e+00
1.361e-02,7.655e+00
1.521e-02,1.040e+01
1.681e-02,1.313e+01
1.841e-02,1.587e+01
2.001e-02,1.983e+01
2.161e-02,2.282e+01
2.322e-02,2.747e+01
2.482e-02,3.163e+01
2.642e-02,3.400e+01
2.802e-02,3.636e+01
2.962e-02,3.910e+01
3.122e-02,3.816e+01
3.282e-02,3.828e+01
3.442e-02,3.627e+01
3.602e-02,3.456e+01
3.762e-02,3.091e+01
3.923e-02,2.838e+01
4.083e-02,2.465e+01
4.243e-02,2.188e+01
4.403e-02,1.857e+01
4.563e-02,1.469e+01
4.723e-02,1.275e+01
4.883e-02,1.040e+01
5.043e-02,8.355e+00
5.203e-02,6.812e+00
5.364e-02,5.356e+00
5.524e-02,4.093e+00
5.684e-02,3.393e+00
5.844e-02,2.706e+00
6.004e-02,1.800e+00
6.164e-02,1.500e+00
6.324e-02,1.256e+00
6.484e-02,8.999e-01
6.644e-02,6.499e-01
6.804e-02,4.874e-01
6.965e-02,3.687e-01
7.125e-02,2.812e-01
7.285e-02,2.625e-01
7.445e-02,1.750e-01
7.605e-02,1.187e-01
7.765e-02,1.062e-01
7.925e-02,8.749e-02
8.085e-02,1.875e-02
8.245e-02,4.374e-02
8.406e-02,4.374e-02
8.566e-02,1.250e-02
8.726e-02,1.250e-02
8.886e-02,2.500e-02
9.046e-02,1.250e-02
9.206e-02,1.250e-02
9.366e-02,1.250e-02
9.526e-02,0.000e+00
9.686e-02,6.249e-03
9.846e-02,6.249e-03
1.001e-01,0.000e+00
1.017e-01,0.000e+00
1.033e-01,0.000e+00
1.049e-01,0.000e+00
1.065e-01,0.000e+00
1.081e-01,0.000e+00
1.097e-01,0.000e+00
1.113e-01,0.000e+00
1.129e-01,0.000e+00
1.145e-01,0.000e+00
1.161e-01,0.000e+00
1.177e-01,0.000e+00
1.193e-01,0.000e+00
1.209e-01,0.000e+00
1.225e-01,0.000e+00
1.241e-01,0.000e+00
1.257e-01,0.000e+00
1.273e-01,0.000e+00
1.289e-01,0.000e+00
1.305e-01,0.000e+00
1.321e-01,0.000e+00
1.337e-01,0.000e+00
1.353e-01,0.000e+00
1.369e-01,0.000e+00
1.385e-01,0.000e+00
1.401e-01,0.000e+00
1.417e-01,0.000e+00
1.433e-01,0.000e+00
1.449e-01,0.000e+00
1.465e-01,0.000e+00
1.481e-01,0.000e+00
1.497e-01,0.000e+00
1.513e-01,0.000e+00
1.529e-01,0.000e+00
1.545e-01,0.000e+00
1.561e-01,0.000e+00
1.577e-01,0.000e+00
1.593e-01,0.000e+00
1.609e-01,0.000e+00
1.625e-01,0.000e+00
1.641e-01,0.000e+00
1.657e-01,0.000e+00
1.673e-01,0.000e+00
1.689e-01,0.000e+00
1.705e-01,0.000e+00
1.721e-01,0.000e+00
1.737e-01,0.000e+00
1.753e-01,0.000e+00
1.769e-01,0.000e+00
1.785e-01,0.000e+00
1.801e-01,0.000e+00
1.817e-01,0.000e+00
1.833e-01,0.000e+00
1.849e-01,0.000e+00
1.865e-01,0.000e+00
1.881e-01,0.000e+00
1.897e-01,0.000e+00
1.913e-01,0.000e+00
1.929e-01,0.000e+00
1.945e-01,0.000e+00
1.961e-01,0.000e+00
1.977e-01,0.000e+00
1.993e-01,0.000e+00
2.009e-01,0.000e+00
2.025e-01,0.000e+00
2.041e-01,0.000e+00
2.057e-01,0.000e+00
2.073e-01,0.000e+00
2.089e-01,0.000e+00
2.105e-01,0.000e+00
2.121e-01,0.000e+00
2.137e-01,0.000e+00
2.153e-01,0.000e+00
2.169e-01,0.000e+00
2.185e-01,0.000e+00
2.201e-01,0.000e+00
2.217e-01,0.000e+00
2.233e-01,0.000e+00
2.249e-01,0.000e+00
2.265e-01,0.000e+00
2.281e-01,0.000e+00
2.298e-01,0.000e+00
2.314e-01,0.000e+00
2.330e-01,0.000e+00
2.346e-01,0.000e+00
2.362e-01,0.000e+00
2.378e-01,0.000e+00
2.394e-01,0.000e+00
2.410e-01,0.000e+00
2.426e-01,0.000e+00
2.442e-01,0.000e+00
2.458e-01,0.000e+00
2.474e-01,0.000e+00
2.490e-01,0.000e+00
2.506e-01,0.000e+00
2.522e-01,0.000e+00
2.538e-01,0.000e+00
2.554e-01,0.000e+00
2.570e-01,0.000e+00
2.586e-01,0.000e+00
2.602e-01,0.000e+00
2.618e-01,0.000e+00
2.634e-01,0.000e+00
2.650e-01,0.000e+00
2.666e-01,0.000e+00
2.682e-01,0.000e+00
2.698e-01,0.000e+00
2.714e-01,0.000e+00
2.730e-01,0.000e+00
2.746e-01,0.000e+00
2.762e-01,0.000e+00
2.778e-01,0.000e+00
2.794e-01,0.000e+00
2.810e-01,0.000e+00
2.826e-01,0.000e+00
2.842e-01,0.000e+00
2.858e-01,0.000e+00
2.874e-01,0.000e+00
2.890e-01,0.000e+00
2.906e-01,0.000e+00
2.922e-01,0.000e+00
2.938e-01,0.000e+00
2.954e-01,0.000e+00
2.970e-01,0.000e+00
2.986e-01,0.000e+00
3.002e-01,0.000e+00
3.018e-01,0.000e+00
3.034e-01,0.000e+00
3.050e-01,0.000e+00
3.066e-01,0.000e+00
3.082e-01,0.000e+00
3.098e-01,0.000e+00
3.114e-01,0.000e+00
3.130e-01,0.000e+00
3.146e-01,0.000e+00
3.162e-01,0.000e+00
3.178e-01,0.000e+00
3.194e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_007.csv <==
transmittance,probability_density
1.027e-03,4.873e-02
3.080e-03,2.777e-01
5.133e-03,5.116e-01
7.186e-03,7.894e-01
9.239e-03,1.359e+00
1.129e-02,2.032e+00
1.335e-02,2.773e+00
1.540e-02,3.840e+00
1.745e-02,5.360e+00
1.950e-02,6.642e+00
2.156e-02,8.225e+00
2.361e-02,1.030e+01
2.566e-02,1.257e+01
2.772e-02,1.518e+01
2.977e-02,1.833e+01
3.182e-02,2.082e+01
3.388e-02,2.358e+01
3.593e-02,2.558e+01
3.798e-02,2.756e+01
4.004e-02,2.929e+01
4.209e-02,2.832e+01
4.414e-02,2.789e+01
4.620e-02,2.766e+01
4.825e-02,2.584e+01
5.030e-02,2.322e+01
5.236e-02,2.194e+01
5.441e-02,1.902e+01
5.646e-02,1.674e+01
5.851e-02,1.467e+01
6.057e-02,1.239e+01
6.262e-02,1.057e+01
6.467e-02,8.825e+00
6.673e-02,6.802e+00
6.878e-02,5.706e+00
7.083e-02,4.770e+00
7.289e-02,3.888e+00
7.494e-02,3.075e+00
7.699e-02,2.456e+00
7.905e-02,1.847e+00
8.110e-02,1.394e+00
8.315e-02,1.140e+00
8.521e-02,8.089e-01
8.726e-02,6.432e-01
8.931e-02,5.750e-01
9.137e-02,4.288e-01
9.342e-02,3.752e-01
9.547e-02,2.826e-01
9.752e-02,1.949e-01
9.958e-02,1.121e-01
1.016e-01,8.284e-02
1.037e-01,6.822e-02
1.057e-01,6.822e-02
1.078e-01,4.873e-02
1.098e-01,3.411e-02
1.119e-01,3.411e-02
1.139e-01,2.436e-02
1.160e-01,1.462e-02
1.181e-01,9.746e-03
1.201e-01,4.873e-03
1.222e-01,4.873e-03
1.242e-01,9.746e-03
1.263e-01,9.746e-03
1.283e-01,0.000e+00
1.304e-01,0.000e+00
1.324e-01,0.000e+00
1.345e-01,0.000e+00
1.365e-01,0.000e+00
1.386e-01,0.000e+00
1.406e-01,0.000e+00
1.427e-01,0.000e+00
1.447e-01,0.000e+00
1.468e-01,0.000e+00
1.489e-01,0.000e+00
1.509e-01,9.746e-03
1.530e-01,0.000e+00
1.550e-01,0.000e+00
1.571e-01,0.000e+00
1.591e-01,0.000e+00
1.612e-01,0.000e+00
1.632e-01,0.000e+00
1.653e-01,0.000e+00
1.673e-01,0.000e+00
1.694e-01,0.000e+00
1.714e-01,0.000e+00
1.735e-01,0.000e+00
1.755e-01,0.000e+00
1.776e-01,0.000e+00
1.797e-01,0.000e+00
1.817e-01,0.000e+00
1.838e-01,0.000e+00
1.858e-01,0.000e+00
1.879e-01,0.000e+00
1.899e-01,0.000e+00
1.920e-01,0.000e+00
1.940e-01,0.000e+00
1.961e-01,0.000e+00
1.981e-01,0.000e+00
2.002e-01,0.000e+00
2.022e-01,0.000e+00
2.043e-01,0.000e+00
2.063e-01,0.000e+00
2.084e-01,0.000e+00
2.104e-01,0.000e+00
2.125e-01,0.000e+00
2.146e-01,0.000e+00
2.166e-01,0.000e+00
2.187e-01,0.000e+00
2.207e-01,0.000e+00
2.228e-01,0.000e+00
2.248e-01,0.000e+00
2.269e-01,0.000e+00
2.289e-01,0.000e+00
2.310e-01,0.000e+00
2.330e-01,0.000e+00
2.351e-01,0.000e+00
2.371e-01,0.000e+00
2.392e-01,0.000e+00
2.412e-01,0.000e+00
2.433e-01,0.000e+00
2.454e-01,0.000e+00
2.474e-01,0.000e+00
2.495e-01,0.000e+00
2.515e-01,0.000e+00
2.536e-01,0.000e+00
2.556e-01,0.000e+00
2.577e-01,0.000e+00
2.597e-01,0.000e+00
2.618e-01,0.000e+00
2.638e-01,0.000e+00
2.659e-01,0.000e+00
2.679e-01,0.000e+00
2.700e-01,0.000e+00
2.720e-01,0.000e+00
2.741e-01,0.000e+00
2.761e-01,0.000e+00
2.782e-01,0.000e+00
2.803e-01,0.000e+00
2.823e-01,0.000e+00
2.844e-01,0.000e+00
2.864e-01,0.000e+00
2.885e-01,0.000e+00
2.905e-01,0.000e+00
2.926e-01,0.000e+00
2.946e-01,0.000e+00
2.967e-01,0.000e+00
2.987e-01,0.000e+00
3.008e-01,0.000e+00
3.028e-01,0.000e+00
3.049e-01,0.000e+00
3.069e-01,0.000e+00
3.090e-01,0.000e+00
3.111e-01,0.000e+00
3.131e-01,0.000e+00
3.152e-01,0.000e+00
3.172e-01,0.000e+00
3.193e-01,0.000e+00
3.213e-01,0.000e+00
3.234e-01,0.000e+00
3.254e-01,0.000e+00
3.275e-01,0.000e+00
3.295e-01,0.000e+00
3.316e-01,0.000e+00
3.336e-01,0.000e+00
3.357e-01,0.000e+00
3.377e-01,0.000e+00
3.398e-01,0.000e+00
3.418e-01,0.000e+00
3.439e-01,0.000e+00
3.460e-01,0.000e+00
3.480e-01,0.000e+00
3.501e-01,0.000e+00
3.521e-01,0.000e+00
3.542e-01,0.000e+00
3.562e-01,0.000e+00
3.583e-01,0.000e+00
3.603e-01,0.000e+00
3.624e-01,0.000e+00
3.644e-01,0.000e+00
3.665e-01,0.000e+00
3.685e-01,0.000e+00
3.706e-01,0.000e+00
3.726e-01,0.000e+00
3.747e-01,0.000e+00
3.768e-01,0.000e+00
3.788e-01,0.000e+00
3.809e-01,0.000e+00
3.829e-01,0.000e+00
3.850e-01,0.000e+00
3.870e-01,0.000e+00
3.891e-01,0.000e+00
3.911e-01,0.000e+00
3.932e-01,0.000e+00
3.952e-01,0.000e+00
3.973e-01,0.000e+00
3.993e-01,0.000e+00
4.014e-01,0.000e+00
4.034e-01,0.000e+00
4.055e-01,0.000e+00
4.076e-01,0.000e+00
4.096e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_008.csv <==
transmittance,probability_density
1.224e-03,5.313e-02
3.672e-03,1.430e-01
6.120e-03,3.065e-01
8.568e-03,5.068e-01
1.102e-02,9.727e-01
1.346e-02,1.410e+00
1.591e-02,1.827e+00
1.836e-02,2.505e+00
2.081e-02,3.355e+00
2.326e-02,4.095e+00
2.570e-02,5.109e+00
2.815e-02,6.506e+00
3.060e-02,7.683e+00
3.305e-02,9.555e+00
3.550e-02,1.121e+01
3.794e-02,1.333e+01
4.039e-02,1.499e+01
4.284e-02,1.730e+01
4.529e-02,1.934e+01
4.774e-02,2.089e+01
5.019e-02,2.160e+01
5.263e-02,2.217e+01
5.508e-02,2.256e+01
5.753e-02,2.163e+01
5.998e-02,2.097e+01
6.243e-02,2.005e+01
6.487e-02,1.858e+01
6.732e-02,1.726e+01
6.977e-02,1.536e+01
7.222e-02,1.374e+01
7.467e-02,1.204e+01
7.711e-02,1.065e+01
7.956e-02,9.114e+00
8.201e-02,7.655e+00
8.446e-02,6.306e+00
8.691e-02,5.158e+00
8.935e-02,4.491e+00
9.180e-02,3.580e+00
9.425e-02,2.983e+00
9.670e-02,2.346e+00
9.915e-02,1.917e+00
1.016e-01,1.594e+00
1.040e-01,1.193e+00
1.065e-01,1.030e+00
1.089e-01,7.724e-01
1.114e-01,5.354e-01
1.138e-01,3.801e-01
1.163e-01,3.433e-01
1.187e-01,3.515e-01
1.212e-01,2.289e-01
1.236e-01,1.880e-01
1.261e-01,1.716e-01
1.285e-01,8.991e-02
1.310e-01,8.582e-02
1.334e-01,7.356e-02
1.359e-01,4.904e-02
1.383e-01,3.678e-02
1.408e-01,2.861e-02
1.432e-01,1.226e-02
1.457e-01,2.043e-02
1.481e-01,2.043e-02
1.506e-01,0.000e+00
1.530e-01,1.635e-02
1.555e-01,4.087e-03
1.579e-01,8.174e-03
1.603e-01,0.000e+00
1.628e-01,0.000e+00
1.652e-01,0.000e+00
1.677e-01,0.000e+00
1.701e-01,0.000e+00
1.726e-01,0.000e+00
1.750e-01,0.000e+00
1.775e-01,0.000e+00
1.799e-01,0.000e+00
1.824e-01,0.000e+00
1.848e-01,0.000e+00
1.873e-01,0.000e+00
1.897e-01,0.000e+00
1.922e-01,0.000e+00
1.946e-01,0.000e+00
1.971e-01,0.000e+00
1.995e-01,0.000e+00
2.020e-01,0.000e+00
2.044e-01,0.000e+00
2.069e-01,0.000e+00
2.093e-01,0.000e+00
2.118e-01,0.000e+00
2.142e-01,0.000e+00
2.167e-01,0.000e+00
2.191e-01,0.000e+00
2.215e-01,0.000e+00
2.240e-01,0.000e+00
2.264e-01,0.000e+00
2.289e-01,0.000e+00
2.313e-01,0.000e+00
2.338e-01,0.000e+00
2.362e-01,0.000e+00
2.387e-01,0.000e+00
2.411e-01,0.000e+00
2.436e-01,0.000e+00
2.460e-01,0.000e+00
2.485e-01,0.000e+00
2.509e-01,0.000e+00
2.534e-01,0.000e+00
2.558e-01,0.000e+00
2.583e-01,0.000e+00
2.607e-01,0.000e+00
2.632e-01,0.000e+00
2.656e-01,0.000e+00
2.681e-01,0.000e+00
2.705e-01,0.000e+00
2.730e-01,0.000e+00
2.754e-01,0.000e+00
2.779e-01,0.000e+00
2.803e-01,0.000e+00
2.827e-01,0.000e+00
2.852e-01,0.000e+00
2.876e-01,0.000e+00
2.901e-01,0.000e+00
2.925e-01,0.000e+00
2.950e-01,0.000e+00
2.974e-01,0.000e+00
2.999e-01,0.000e+00
3.023e-01,0.000e+00
3.048e-01,0.000e+00
3.072e-01,0.000e+00
3.097e-01,0.000e+00
3.121e-01,0.000e+00
3.146e-01,0.000e+00
3.170e-01,0.000e+00
3.195e-01,0.000e+00
3.219e-01,0.000e+00
3.244e-01,0.000e+00
3.268e-01,0.000e+00
3.293e-01,0.000e+00
3.317e-01,0.000e+00
3.342e-01,0.000e+00
3.366e-01,0.000e+00
3.391e-01,0.000e+00
3.415e-01,0.000e+00
3.440e-01,0.000e+00
3.464e-01,0.000e+00
3.488e-01,0.000e+00
3.513e-01,0.000e+00
3.537e-01,0.000e+00
3.562e-01,0.000e+00
3.586e-01,0.000e+00
3.611e-01,0.000e+00
3.635e-01,0.000e+00
3.660e-01,0.000e+00
3.684e-01,0.000e+00
3.709e-01,0.000e+00
3.733e-01,0.000e+00
3.758e-01,0.000e+00
3.782e-01,0.000e+00
3.807e-01,0.000e+00
3.831e-01,0.000e+00
3.856e-01,0.000e+00
3.880e-01,0.000e+00
3.905e-01,0.000e+00
3.929e-01,0.000e+00
3.954e-01,0.000e+00
3.978e-01,0.000e+00
4.003e-01,0.000e+00
4.027e-01,0.000e+00
4.052e-01,0.000e+00
4.076e-01,0.000e+00
4.100e-01,0.000e+00
4.125e-01,0.000e+00
4.149e-01,0.000e+00
4.174e-01,0.000e+00
4.198e-01,0.000e+00
4.223e-01,0.000e+00
4.247e-01,0.000e+00
4.272e-01,0.000e+00
4.296e-01,0.000e+00
4.321e-01,0.000e+00
4.345e-01,0.000e+00
4.370e-01,0.000e+00
4.394e-01,0.000e+00
4.419e-01,0.000e+00
4.443e-01,0.000e+00
4.468e-01,0.000e+00
4.492e-01,0.000e+00
4.517e-01,0.000e+00
4.541e-01,0.000e+00
4.566e-01,0.000e+00
4.590e-01,0.000e+00
4.615e-01,0.000e+00
4.639e-01,0.000e+00
4.664e-01,0.000e+00
4.688e-01,0.000e+00
4.712e-01,0.000e+00
4.737e-01,0.000e+00
4.761e-01,0.000e+00
4.786e-01,0.000e+00
4.810e-01,0.000e+00
4.835e-01,0.000e+00
4.859e-01,0.000e+00
4.884e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_009.csv <==
transmittance,probability_density
1.415e-03,3.182e-02
4.244e-03,8.839e-02
7.073e-03,2.616e-01
9.902e-03,3.854e-01
1.273e-02,5.622e-01
1.556e-02,8.202e-01
1.839e-02,1.170e+00
2.122e-02,1.640e+00
2.405e-02,1.895e+00
2.688e-02,2.546e+00
2.971e-02,3.228e+00
3.254e-02,4.239e+00
3.537e-02,5.254e+00
3.819e-02,6.067e+00
4.102e-02,7.407e+00
4.385e-02,8.616e+00
4.668e-02,1.021e+01
4.951e-02,1.159e+01
5.234e-02,1.319e+01
5.517e-02,1.460e+01
5.800e-02,1.602e+01
6.083e-02,1.654e+01
6.366e-02,1.722e+01
6.649e-02,1.827e+01
6.932e-02,1.781e+01
7.214e-02,1.793e+01
7.497e-02,1.714e+01
7.780e-02,1.658e+01
8.063e-02,1.543e+01
8.346e-02,1.422e+01
8.629e-02,1.278e+01
8.912e-02,1.176e+01
9.195e-02,1.006e+01
9.478e-02,9.168e+00
9.761e-02,7.951e+00
1.004e-01,6.866e+00
1.033e-01,5.873e+00
1.061e-01,4.823e+00
1.089e-01,4.200e+00
1.118e-01,3.596e+00
1.146e-01,2.839e+00
1.174e-01,2.616e+00
1.202e-01,1.962e+00
1.231e-01,1.446e+00
1.259e-01,1.358e+00
1.287e-01,1.082e+00
1.316e-01,8.980e-01
1.344e-01,7.036e-01
1.372e-01,4.808e-01
1.400e-01,4.172e-01
1.429e-01,2.899e-01
1.457e-01,2.793e-01
1.485e-01,2.369e-01
1.514e-01,1.768e-01
1.542e-01,1.626e-01
1.570e-01,1.379e-01
1.598e-01,7.778e-02
1.627e-01,4.596e-02
1.655e-01,3.889e-02
1.683e-01,3.889e-02
1.712e-01,4.243e-02
1.740e-01,1.061e-02
1.768e-01,1.061e-02
1.797e-01,1.061e-02
1.825e-01,2.828e-02
1.853e-01,2.121e-02
1.881e-01,1.414e-02
1.910e-01,0.000e+00
1.938e-01,0.000e+00
1.966e-01,3.536e-03
1.995e-01,0.000e+00
2.023e-01,3.536e-03
2.051e-01,0.000e+00
2.079e-01,0.000e+00
2.108e-01,0.000e+00
2.136e-01,0.000e+00
2.164e-01,0.000e+00
2.193e-01,0.000e+00
2.221e-01,0.000e+00
2.249e-01,0.000e+00
2.278e-01,0.000e+00
2.306e-01,0.000e+00
2.334e-01,0.000e+00
2.362e-01,0.000e+00
2.391e-01,0.000e+00
2.419e-01,0.000e+00
2.447e-01,0.000e+00
2.476e-01,0.000e+00
2.504e-01,0.000e+00
2.532e-01,0.000e+00
2.560e-01,0.000e+00
2.589e-01,0.000e+00
2.617e-01,0.000e+00
2.645e-01,0.000e+00
2.674e-01,0.000e+00
2.702e-01,0.000e+00
2.730e-01,0.000e+00
2.758e-01,0.000e+00
2.787e-01,0.000e+00
2.815e-01,0.000e+00
2.843e-01,0.000e+00
2.872e-01,0.000e+00
2.900e-01,0.000e+00
2.928e-01,0.000e+00
2.957e-01,0.000e+00
2.985e-01,0.000e+00
3.013e-01,0.000e+00
3.041e-01,0.000e+00
3.070e-01,0.000e+00
3.098e-01,0.000e+00
3.126e-01,0.000e+00
3.155e-01,0.000e+00
3.183e-01,0.000e+00
3.211e-01,0.000e+00
3.239e-01,0.000e+00
3.268e-01,0.000e+00
3.296e-01,0.000e+00
3.324e-01,0.000e+00
3.353e-01,0.000e+00
3.381e-01,0.000e+00
3.409e-01,0.000e+00
3.437e-01,0.000e+00
3.466e-01,0.000e+00
3.494e-01,0.000e+00
3.522e-01,0.000e+00
3.551e-01,0.000e+00
3.579e-01,0.000e+00
3.607e-01,0.000e+00
3.636e-01,0.000e+00
3.664e-01,0.000e+00
3.692e-01,0.000e+00
3.720e-01,0.000e+00
3.749e-01,0.000e+00
3.777e-01,0.000e+00
3.805e-01,0.000e+00
3.834e-01,0.000e+00
3.862e-01,0.000e+00
3.890e-01,0.000e+00
3.918e-01,0.000e+00
3.947e-01,0.000e+00
3.975e-01,0.000e+00
4.003e-01,0.000e+00
4.032e-01,0.000e+00
4.060e-01,0.000e+00
4.088e-01,0.000e+00
4.116e-01,0.000e+00
4.145e-01,0.000e+00
4.173e-01,0.000e+00
4.201e-01,0.000e+00
4.230e-01,0.000e+00
4.258e-01,0.000e+00
4.286e-01,0.000e+00
4.315e-01,0.000e+00
4.343e-01,0.000e+00
4.371e-01,0.000e+00
4.399e-01,0.000e+00
4.428e-01,0.000e+00
4.456e-01,0.000e+00
4.484e-01,0.000e+00
4.513e-01,0.000e+00
4.541e-01,0.000e+00
4.569e-01,0.000e+00
4.597e-01,0.000e+00
4.626e-01,0.000e+00
4.654e-01,0.000e+00
4.682e-01,0.000e+00
4.711e-01,0.000e+00
4.739e-01,0.000e+00
4.767e-01,0.000e+00
4.795e-01,0.000e+00
4.824e-01,0.000e+00
4.852e-01,0.000e+00
4.880e-01,0.000e+00
4.909e-01,0.000e+00
4.937e-01,0.000e+00
4.965e-01,0.000e+00
4.994e-01,0.000e+00
5.022e-01,0.000e+00
5.050e-01,0.000e+00
5.078e-01,0.000e+00
5.107e-01,0.000e+00
5.135e-01,0.000e+00
5.163e-01,0.000e+00
5.192e-01,0.000e+00
5.220e-01,0.000e+00
5.248e-01,0.000e+00
5.276e-01,0.000e+00
5.305e-01,0.000e+00
5.333e-01,0.000e+00
5.361e-01,0.000e+00
5.390e-01,0.000e+00
5.418e-01,0.000e+00
5.446e-01,0.000e+00
5.475e-01,0.000e+00
5.503e-01,0.000e+00
5.531e-01,0.000e+00
5.559e-01,0.000e+00
5.588e-01,0.000e+00
5.616e-01,0.000e+00
5.644e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_01.csv <==
transmittance,probability_density
1.571e-03,2.228e-02
4.714e-03,5.093e-02
7.857e-03,1.273e-01
1.100e-02,2.133e-01
1.414e-02,3.852e-01
1.728e-02,5.507e-01
2.043e-02,7.257e-01
2.357e-02,9.486e-01
2.671e-02,1.423e+00
2.986e-02,1.833e+00
3.300e-02,2.120e+00
3.614e-02,2.613e+00
3.928e-02,3.256e+00
4.243e-02,3.992e+00
4.557e-02,4.485e+00
4.871e-02,5.596e+00
5.185e-02,6.306e+00
5.500e-02,7.312e+00
5.814e-02,8.457e+00
6.128e-02,9.444e+00
6.443e-02,1.053e+01
6.757e-02,1.198e+01
7.071e-02,1.313e+01
7.385e-02,1.365e+01
7.700e-02,1.439e+01
8.014e-02,1.467e+01
8.328e-02,1.490e+01
8.642e-02,1.477e+01
8.957e-02,1.446e+01
9.271e-02,1.394e+01
9.585e-02,1.329e+01
9.900e-02,1.265e+01
1.021e-01,1.179e+01
1.053e-01,1.087e+01
1.084e-01,9.861e+00
1.116e-01,8.827e+00
1.147e-01,7.967e+00
1.179e-01,6.793e+00
1.210e-01,6.312e+00
1.241e-01,5.351e+00
1.273e-01,4.654e+00
1.304e-01,3.950e+00
1.336e-01,3.540e+00
1.367e-01,2.712e+00
1.399e-01,2.441e+00
1.430e-01,2.056e+00
1.461e-01,1.458e+00
1.493e-01,1.254e+00
1.524e-01,1.213e+00
1.556e-01,8.690e-01
1.587e-01,7.066e-01
1.618e-01,6.780e-01
1.650e-01,5.379e-01
1.681e-01,4.552e-01
1.713e-01,4.329e-01
1.744e-01,2.578e-01
1.776e-01,1.974e-01
1.807e-01,1.814e-01
1.838e-01,1.369e-01
1.870e-01,7.321e-02
1.901e-01,8.913e-02
1.933e-01,6.048e-02
1.964e-01,7.321e-02
1.996e-01,2.228e-02
2.027e-01,2.546e-02
2.058e-01,3.183e-02
2.090e-01,2.865e-02
2.121e-01,1.910e-02
2.153e-01,3.183e-03
2.184e-01,0.000e+00
2.216e-01,2.228e-02
2.247e-01,6.366e-03
2.278e-01,6.366e-03
2.310e-01,0.000e+00
2.341e-01,3.183e-03
2.373e-01,3.183e-03
2.404e-01,6.366e-03
2.436e-01,0.000e+00
2.467e-01,3.183e-03
2.498e-01,0.000e+00
2.530e-01,3.183e-03
2.561e-01,0.000e+00
2.593e-01,0.000e+00
2.624e-01,0.000e+00
2.656e-01,0.000e+00
2.687e-01,0.000e+00
2.718e-01,0.000e+00
2.750e-01,0.000e+00
2.781e-01,0.000e+00
2.813e-01,0.000e+00
2.844e-01,0.000e+00
2.876e-01,0.000e+00
2.907e-01,0.000e+00
2.938e-01,0.000e+00
2.970e-01,0.000e+00
3.001e-01,0.000e+00
3.033e-01,0.000e+00
3.064e-01,0.000e+00
3.096e-01,0.000e+00
3.127e-01,0.000e+00
3.158e-01,0.000e+00
3.190e-01,0.000e+00
3.221e-01,0.000e+00
3.253e-01,0.000e+00
3.284e-01,0.000e+00
3.316e-01,0.000e+00
3.347e-01,0.000e+00
3.378e-01,0.000e+00
3.410e-01,0.000e+00
3.441e-01,0.000e+00
3.473e-01,0.000e+00
3.504e-01,0.000e+00
3.536e-01,0.000e+00
3.567e-01,0.000e+00
3.598e-01,0.000e+00
3.630e-01,0.000e+00
3.661e-01,0.000e+00
3.693e-01,0.000e+00
3.724e-01,0.000e+00
3.756e-01,0.000e+00
3.787e-01,0.000e+00
3.818e-01,0.000e+00
3.850e-01,0.000e+00
3.881e-01,0.000e+00
3.913e-01,0.000e+00
3.944e-01,0.000e+00
3.976e-01,0.000e+00
4.007e-01,0.000e+00
4.038e-01,0.000e+00
4.070e-01,0.000e+00
4.101e-01,0.000e+00
4.133e-01,0.000e+00
4.164e-01,0.000e+00
4.196e-01,0.000e+00
4.227e-01,0.000e+00
4.258e-01,0.000e+00
4.290e-01,0.000e+00
4.321e-01,0.000e+00
4.353e-01,0.000e+00
4.384e-01,0.000e+00
4.415e-01,0.000e+00
4.447e-01,0.000e+00
4.478e-01,0.000e+00
4.510e-01,0.000e+00
4.541e-01,0.000e+00
4.573e-01,0.000e+00
4.604e-01,0.000e+00
4.635e-01,0.000e+00
4.667e-01,0.000e+00
4.698e-01,0.000e+00
4.730e-01,0.000e+00
4.761e-01,0.000e+00
4.793e-01,0.000e+00
4.824e-01,0.000e+00
4.855e-01,0.000e+00
4.887e-01,0.000e+00
4.918e-01,0.000e+00
4.950e-01,0.000e+00
4.981e-01,0.000e+00
5.013e-01,0.000e+00
5.044e-01,0.000e+00
5.075e-01,0.000e+00
5.107e-01,0.000e+00
5.138e-01,0.000e+00
5.170e-01,0.000e+00
5.201e-01,0.000e+00
5.233e-01,0.000e+00
5.264e-01,0.000e+00
5.295e-01,0.000e+00
5.327e-01,0.000e+00
5.358e-01,0.000e+00
5.390e-01,0.000e+00
5.421e-01,0.000e+00
5.453e-01,0.000e+00
5.484e-01,0.000e+00
5.515e-01,0.000e+00
5.547e-01,0.000e+00
5.578e-01,0.000e+00
5.610e-01,0.000e+00
5.641e-01,0.000e+00
5.673e-01,0.000e+00
5.704e-01,0.000e+00
5.735e-01,0.000e+00
5.767e-01,0.000e+00
5.798e-01,0.000e+00
5.830e-01,0.000e+00
5.861e-01,0.000e+00
5.893e-01,0.000e+00
5.924e-01,0.000e+00
5.955e-01,0.000e+00
5.987e-01,0.000e+00
6.018e-01,0.000e+00
6.050e-01,0.000e+00
6.081e-01,0.000e+00
6.113e-01,0.000e+00
6.144e-01,0.000e+00
6.175e-01,0.000e+00
6.207e-01,0.000e+00
6.238e-01,0.000e+00
6.270e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_011.csv <==
transmittance,probability_density
1.710e-03,5.849e-03
5.130e-03,4.972e-02
8.550e-03,8.774e-02
1.197e-02,1.550e-01
1.539e-02,2.018e-01
1.881e-02,3.334e-01
2.223e-02,5.411e-01
2.565e-02,6.756e-01
2.907e-02,8.482e-01
3.249e-02,1.006e+00
3.591e-02,1.319e+00
3.933e-02,1.749e+00
4.275e-02,2.050e+00
4.617e-02,2.527e+00
4.959e-02,2.857e+00
5.301e-02,3.741e+00
5.643e-02,4.004e+00
5.985e-02,4.972e+00
6.327e-02,5.531e+00
6.669e-02,6.335e+00
7.011e-02,7.198e+00
7.353e-02,8.046e+00
7.695e-02,8.996e+00
8.037e-02,9.806e+00
8.379e-02,1.044e+01
8.721e-02,1.111e+01
9.063e-02,1.161e+01
9.405e-02,1.188e+01
9.747e-02,1.245e+01
1.009e-01,1.260e+01
1.043e-01,1.251e+01
1.077e-01,1.221e+01
1.111e-01,1.170e+01
1.146e-01,1.163e+01
1.180e-01,1.087e+01
1.214e-01,1.002e+01
1.248e-01,9.491e+00
1.282e-01,8.724e+00
1.317e-01,7.973e+00
1.351e-01,7.122e+00
1.385e-01,6.355e+00
1.419e-01,5.709e+00
1.453e-01,5.104e+00
1.488e-01,4.495e+00
1.522e-01,4.057e+00
1.556e-01,3.360e+00
1.590e-01,2.816e+00
1.624e-01,2.512e+00
1.659e-01,2.106e+00
1.693e-01,1.793e+00
1.727e-01,1.515e+00
1.761e-01,1.199e+00
1.795e-01,1.085e+00
1.830e-01,9.183e-01
1.864e-01,7.341e-01
1.898e-01,5.966e-01
1.932e-01,4.562e-01
1.966e-01,3.861e-01
2.001e-01,3.948e-01
2.035e-01,2.808e-01
2.069e-01,2.281e-01
2.103e-01,1.755e-01
2.137e-01,1.521e-01
2.172e-01,1.141e-01
2.206e-01,9.944e-02
2.240e-01,7.604e-02
2.274e-01,8.482e-02
2.308e-01,5.264e-02
2.343e-01,3.802e-02
2.377e-01,2.925e-02
2.411e-01,1.462e-02
2.445e-01,1.462e-02
2.479e-01,2.632e-02
2.514e-01,8.774e-03
2.548e-01,8.774e-03
2.582e-01,8.774e-03
2.616e-01,8.774e-03
2.650e-01,2.925e-03
2.685e-01,0.000e+00
2.719e-01,0.000e+00
2.753e-01,2.925e-03
2.787e-01,0.000e+00
2.821e-01,0.000e+00
2.856e-01,0.000e+00
2.890e-01,0.000e+00
2.924e-01,0.000e+00
2.958e-01,0.000e+00
2.992e-01,0.000e+00
3.027e-01,0.000e+00
3.061e-01,0.000e+00
3.095e-01,0.000e+00
3.129e-01,0.000e+00
3.163e-01,2.925e-03
3.198e-01,0.000e+00
3.232e-01,0.000e+00
3.266e-01,0.000e+00
3.300e-01,0.000e+00
3.334e-01,0.000e+00
3.369e-01,0.000e+00
3.403e-01,0.000e+00
3.437e-01,0.000e+00
3.471e-01,0.000e+00
3.505e-01,0.000e+00
3.540e-01,0.000e+00
3.574e-01,0.000e+00
3.608e-01,0.000e+00
3.642e-01,0.000e+00
3.676e-01,0.000e+00
3.711e-01,0.000e+00
3.745e-01,0.000e+00
3.779e-01,0.000e+00
3.813e-01,0.000e+00
3.847e-01,0.000e+00
3.882e-01,0.000e+00
3.916e-01,0.000e+00
3.950e-01,0.000e+00
3.984e-01,0.000e+00
4.018e-01,0.000e+00
4.053e-01,0.000e+00
4.087e-01,0.000e+00
4.121e-01,0.000e+00
4.155e-01,0.000e+00
4.189e-01,0.000e+00
4.224e-01,0.000e+00
4.258e-01,0.000e+00
4.292e-01,0.000e+00
4.326e-01,0.000e+00
4.360e-01,0.000e+00
4.395e-01,0.000e+00
4.429e-01,0.000e+00
4.463e-01,0.000e+00
4.497e-01,0.000e+00
4.531e-01,0.000e+00
4.566e-01,0.000e+00
4.600e-01,0.000e+00
4.634e-01,0.000e+00
4.668e-01,0.000e+00
4.702e-01,0.000e+00
4.737e-01,0.000e+00
4.771e-01,0.000e+00
4.805e-01,0.000e+00
4.839e-01,0.000e+00
4.873e-01,0.000e+00
4.908e-01,0.000e+00
4.942e-01,0.000e+00
4.976e-01,0.000e+00
5.010e-01,0.000e+00
5.044e-01,0.000e+00
5.079e-01,0.000e+00
5.113e-01,0.000e+00
5.147e-01,0.000e+00
5.181e-01,0.000e+00
5.215e-01,0.000e+00
5.250e-01,0.000e+00
5.284e-01,0.000e+00
5.318e-01,0.000e+00
5.352e-01,0.000e+00
5.386e-01,0.000e+00
5.421e-01,0.000e+00
5.455e-01,0.000e+00
5.489e-01,0.000e+00
5.523e-01,0.000e+00
5.557e-01,0.000e+00
5.592e-01,0.000e+00
5.626e-01,0.000e+00
5.660e-01,0.000e+00
5.694e-01,0.000e+00
5.728e-01,0.000e+00
5.763e-01,0.000e+00
5.797e-01,0.000e+00
5.831e-01,0.000e+00
5.865e-01,0.000e+00
5.899e-01,0.000e+00
5.934e-01,0.000e+00
5.968e-01,0.000e+00
6.002e-01,0.000e+00
6.036e-01,0.000e+00
6.070e-01,0.000e+00
6.105e-01,0.000e+00
6.139e-01,0.000e+00
6.173e-01,0.000e+00
6.207e-01,0.000e+00
6.241e-01,0.000e+00
6.276e-01,0.000e+00
6.310e-01,0.000e+00
6.344e-01,0.000e+00
6.378e-01,0.000e+00
6.412e-01,0.000e+00
6.447e-01,0.000e+00
6.481e-01,0.000e+00
6.515e-01,0.000e+00
6.549e-01,0.000e+00
6.583e-01,0.000e+00
6.618e-01,0.000e+00
6.652e-01,0.000e+00
6.686e-01,0.000e+00
6.720e-01,0.000e+00
6.754e-01,0.000e+00
6.789e-01,0.000e+00
6.823e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_012.csv <==
transmittance,probability_density
1.824e-03,2.743e-03
5.471e-03,2.743e-02
9.118e-03,1.042e-01
1.276e-02,1.124e-01
1.641e-02,1.755e-01
2.006e-02,2.551e-01
2.371e-02,3.127e-01
2.735e-02,4.690e-01
3.100e-02,5.458e-01
3.465e-02,7.954e-01
3.829e-02,9.188e-01
4.194e-02,1.209e+00
4.559e-02,1.363e+00
4.924e-02,1.637e+00
5.288e-02,1.964e+00
5.653e-02,2.249e+00
6.018e-02,2.924e+00
6.382e-02,3.181e+00
6.747e-02,3.571e+00
7.112e-02,4.122e+00
7.476e-02,4.912e+00
7.841e-02,5.471e+00
8.206e-02,5.976e+00
8.571e-02,6.563e+00
8.935e-02,7.509e+00
9.300e-02,7.783e+00
9.665e-02,8.697e+00
1.003e-01,9.218e+00
1.039e-01,9.459e+00
1.076e-01,1.001e+01
1.112e-01,1.021e+01
1.149e-01,1.027e+01
1.185e-01,1.053e+01
1.222e-01,1.094e+01
1.258e-01,1.086e+01
1.295e-01,1.024e+01
1.331e-01,1.021e+01
1.368e-01,9.629e+00
1.404e-01,8.968e+00
1.441e-01,8.540e+00
1.477e-01,8.063e+00
1.514e-01,7.512e+00
1.550e-01,6.840e+00
1.586e-01,6.116e+00
1.623e-01,5.496e+00
1.659e-01,4.896e+00
1.696e-01,4.325e+00
1.732e-01,4.114e+00
1.769e-01,3.458e+00
1.805e-01,3.047e+00
1.842e-01,2.638e+00
1.878e-01,2.370e+00
1.915e-01,2.109e+00
1.951e-01,1.722e+00
1.988e-01,1.418e+00
2.024e-01,1.325e+00
2.061e-01,1.179e+00
2.097e-01,8.584e-01
2.134e-01,6.994e-01
2.170e-01,8.036e-01
2.206e-01,5.979e-01
2.243e-01,4.854e-01
2.279e-01,4.306e-01
2.316e-01,3.511e-01
2.352e-01,2.633e-01
2.389e-01,1.920e-01
2.425e-01,1.618e-01
2.462e-01,1.454e-01
2.498e-01,1.316e-01
2.535e-01,9.051e-02
2.571e-01,9.873e-02
2.608e-01,7.954e-02
2.644e-01,4.937e-02
2.681e-01,1.920e-02
2.717e-01,3.565e-02
2.754e-01,3.017e-02
2.790e-01,1.371e-02
2.826e-01,1.920e-02
2.863e-01,2.194e-02
2.899e-01,1.097e-02
2.936e-01,1.371e-02
2.972e-01,1.097e-02
3.009e-01,5.485e-03
3.045e-01,5.485e-03
3.082e-01,2.743e-03
3.118e-01,5.485e-03
3.155e-01,2.743e-03
3.191e-01,0.000e+00
3.228e-01,0.000e+00
3.264e-01,0.000e+00
3.301e-01,0.000e+00
3.337e-01,2.743e-03
3.374e-01,0.000e+00
3.410e-01,0.000e+00
3.446e-01,0.000e+00
3.483e-01,0.000e+00
3.519e-01,0.000e+00
3.556e-01,0.000e+00
3.592e-01,0.000e+00
3.629e-01,0.000e+00
3.665e-01,0.000e+00
3.702e-01,0.000e+00
3.738e-01,0.000e+00
3.775e-01,0.000e+00
3.811e-01,0.000e+00
3.848e-01,0.000e+00
3.884e-01,0.000e+00
3.921e-01,0.000e+00
3.957e-01,0.000e+00
3.994e-01,0.000e+00
4.030e-01,0.000e+00
4.066e-01,0.000e+00
4.103e-01,0.000e+00
4.139e-01,0.000e+00
4.176e-01,0.000e+00
4.212e-01,0.000e+00
4.249e-01,0.000e+00
4.285e-01,0.000e+00
4.322e-01,0.000e+00
4.358e-01,0.000e+00
4.395e-01,0.000e+00
4.431e-01,0.000e+00
4.468e-01,0.000e+00
4.504e-01,0.000e+00
4.541e-01,0.000e+00
4.577e-01,0.000e+00
4.614e-01,0.000e+00
4.650e-01,0.000e+00
4.686e-01,0.000e+00
4.723e-01,0.000e+00
4.759e-01,0.000e+00
4.796e-01,0.000e+00
4.832e-01,0.000e+00
4.869e-01,0.000e+00
4.905e-01,0.000e+00
4.942e-01,0.000e+00
4.978e-01,0.000e+00
5.015e-01,0.000e+00
5.051e-01,0.000e+00
5.088e-01,0.000e+00
5.124e-01,0.000e+00
5.161e-01,0.000e+00
5.197e-01,0.000e+00
5.234e-01,0.000e+00
5.270e-01,0.000e+00
5.306e-01,0.000e+00
5.343e-01,0.000e+00
5.379e-01,0.000e+00
5.416e-01,0.000e+00
5.452e-01,0.000e+00
5.489e-01,0.000e+00
5.525e-01,0.000e+00
5.562e-01,0.000e+00
5.598e-01,0.000e+00
5.635e-01,0.000e+00
5.671e-01,0.000e+00
5.708e-01,0.000e+00
5.744e-01,0.000e+00
5.781e-01,0.000e+00
5.817e-01,0.000e+00
5.854e-01,0.000e+00
5.890e-01,0.000e+00
5.926e-01,0.000e+00
5.963e-01,0.000e+00
5.999e-01,0.000e+00
6.036e-01,0.000e+00
6.072e-01,0.000e+00
6.109e-01,0.000e+00
6.145e-01,0.000e+00
6.182e-01,0.000e+00
6.218e-01,0.000e+00
6.255e-01,0.000e+00
6.291e-01,0.000e+00
6.328e-01,0.000e+00
6.364e-01,0.000e+00
6.401e-01,0.000e+00
6.437e-01,0.000e+00
6.474e-01,0.000e+00
6.510e-01,0.000e+00
6.546e-01,0.000e+00
6.583e-01,0.000e+00
6.619e-01,0.000e+00
6.656e-01,0.000e+00
6.692e-01,0.000e+00
6.729e-01,0.000e+00
6.765e-01,0.000e+00
6.802e-01,0.000e+00
6.838e-01,0.000e+00
6.875e-01,0.000e+00
6.911e-01,0.000e+00
6.948e-01,0.000e+00
6.984e-01,0.000e+00
7.021e-01,0.000e+00
7.057e-01,0.000e+00
7.094e-01,0.000e+00
7.130e-01,0.000e+00
7.166e-01,0.000e+00
7.203e-01,0.000e+00
7.239e-01,0.000e+00
7.276e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_013.csv <==
transmittance,probability_density
1.928e-03,1.038e-02
5.785e-03,3.113e-02
9.642e-03,4.150e-02
1.350e-02,6.485e-02
1.735e-02,1.012e-01
2.121e-02,1.453e-01
2.507e-02,2.438e-01
2.892e-02,2.931e-01
3.278e-02,4.384e-01
3.664e-02,4.254e-01
4.049e-02,6.459e-01
4.435e-02,7.990e-01
4.821e-02,8.872e-01
5.206e-02,1.105e+00
5.592e-02,1.323e+00
5.978e-02,1.572e+00
6.363e-02,1.894e+00
6.749e-02,2.067e+00
7.135e-02,2.555e+00
7.520e-02,2.778e+00
7.906e-02,2.991e+00
8.292e-02,3.655e+00
8.677e-02,4.034e+00
9.063e-02,4.573e+00
9.449e-02,5.128e+00
9.834e-02,5.530e+00
1.022e-01,6.065e+00
1.061e-01,6.734e+00
1.099e-01,6.975e+00
1.138e-01,7.486e+00
1.176e-01,8.179e+00
1.215e-01,8.527e+00
1.253e-01,8.542e+00
1.292e-01,9.076e+00
1.331e-01,9.276e+00
1.369e-01,9.193e+00
1.408e-01,9.608e+00
1.446e-01,9.287e+00
1.485e-01,9.014e+00
1.523e-01,8.757e+00
1.562e-01,8.872e+00
1.600e-01,8.171e+00
1.639e-01,7.896e+00
1.678e-01,7.261e+00
1.716e-01,6.812e+00
1.755e-01,6.485e+00
1.793e-01,5.873e+00
1.832e-01,5.507e+00
1.870e-01,4.843e+00
1.909e-01,4.602e+00
1.948e-01,4.140e+00
1.986e-01,3.754e+00
2.025e-01,3.357e+00
2.063e-01,3.017e+00
2.102e-01,2.602e+00
2.140e-01,2.187e+00
2.179e-01,2.057e+00
2.218e-01,1.624e+00
2.256e-01,1.543e+00
2.295e-01,1.313e+00
2.333e-01,1.141e+00
2.372e-01,8.431e-01
2.410e-01,8.846e-01
2.449e-01,6.407e-01
2.488e-01,6.018e-01
2.526e-01,5.473e-01
2.565e-01,4.669e-01
2.603e-01,3.658e-01
2.642e-01,3.865e-01
2.680e-01,2.412e-01
2.719e-01,1.971e-01
2.757e-01,1.401e-01
2.796e-01,1.556e-01
2.835e-01,1.141e-01
2.873e-01,9.079e-02
2.912e-01,1.012e-01
2.950e-01,6.226e-02
2.989e-01,6.744e-02
3.027e-01,5.966e-02
3.066e-01,4.410e-02
3.105e-01,2.594e-02
3.143e-01,2.853e-02
3.182e-01,1.816e-02
3.220e-01,1.297e-02
3.259e-01,1.816e-02
3.297e-01,1.297e-02
3.336e-01,1.038e-02
3.375e-01,2.075e-02
3.413e-01,2.594e-03
3.452e-01,0.000e+00
3.490e-01,1.038e-02
3.529e-01,5.188e-03
3.567e-01,0.000e+00
3.606e-01,2.594e-03
3.644e-01,2.594e-03
3.683e-01,0.000e+00
3.722e-01,2.594e-03
3.760e-01,0.000e+00
3.799e-01,0.000e+00
3.837e-01,0.000e+00
3.876e-01,2.594e-03
3.914e-01,0.000e+00
3.953e-01,0.000e+00
3.992e-01,0.000e+00
4.030e-01,0.000e+00
4.069e-01,0.000e+00
4.107e-01,0.000e+00
4.146e-01,0.000e+00
4.184e-01,0.000e+00
4.223e-01,0.000e+00
4.262e-01,0.000e+00
4.300e-01,0.000e+00
4.339e-01,0.000e+00
4.377e-01,0.000e+00
4.416e-01,0.000e+00
4.454e-01,0.000e+00
4.493e-01,0.000e+00
4.532e-01,0.000e+00
4.570e-01,0.000e+00
4.609e-01,0.000e+00
4.647e-01,0.000e+00
4.686e-01,0.000e+00
4.724e-01,0.000e+00
4.763e-01,0.000e+00
4.801e-01,0.000e+00
4.840e-01,0.000e+00
4.879e-01,0.000e+00
4.917e-01,0.000e+00
4.956e-01,0.000e+00
4.994e-01,0.000e+00
5.033e-01,0.000e+00
5.071e-01,0.000e+00
5.110e-01,0.000e+00
5.149e-01,0.000e+00
5.187e-01,0.000e+00
5.226e-01,0.000e+00
5.264e-01,0.000e+00
5.303e-01,0.000e+00
5.341e-01,0.000e+00
5.380e-01,0.000e+00
5.419e-01,0.000e+00
5.457e-01,0.000e+00
5.496e-01,0.000e+00
5.534e-01,0.000e+00
5.573e-01,0.000e+00
5.611e-01,0.000e+00
5.650e-01,0.000e+00
5.688e-01,0.000e+00
5.727e-01,0.000e+00
5.766e-01,0.000e+00
5.804e-01,0.000e+00
5.843e-01,0.000e+00
5.881e-01,0.000e+00
5.920e-01,0.000e+00
5.958e-01,0.000e+00
5.997e-01,0.000e+00
6.036e-01,0.000e+00
6.074e-01,0.000e+00
6.113e-01,0.000e+00
6.151e-01,0.000e+00
6.190e-01,0.000e+00
6.228e-01,0.000e+00
6.267e-01,0.000e+00
6.306e-01,0.000e+00
6.344e-01,0.000e+00
6.383e-01,0.000e+00
6.421e-01,0.000e+00
6.460e-01,0.000e+00
6.498e-01,0.000e+00
6.537e-01,0.000e+00
6.576e-01,0.000e+00
6.614e-01,0.000e+00
6.653e-01,0.000e+00
6.691e-01,0.000e+00
6.730e-01,0.000e+00
6.768e-01,0.000e+00
6.807e-01,0.000e+00
6.845e-01,0.000e+00
6.884e-01,0.000e+00
6.923e-01,0.000e+00
6.961e-01,0.000e+00
7.000e-01,0.000e+00
7.038e-01,0.000e+00
7.077e-01,0.000e+00
7.115e-01,0.000e+00
7.154e-01,0.000e+00
7.193e-01,0.000e+00
7.231e-01,0.000e+00
7.270e-01,0.000e+00
7.308e-01,0.000e+00
7.347e-01,0.000e+00
7.385e-01,0.000e+00
7.424e-01,0.000e+00
7.463e-01,0.000e+00
7.501e-01,0.000e+00
7.540e-01,0.000e+00
7.578e-01,0.000e+00
7.617e-01,0.000e+00
7.655e-01,0.000e+00
7.694e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_014.csv <==
transmittance,probability_density
2.022e-03,0.000e+00
6.065e-03,1.237e-02
1.011e-02,3.216e-02
1.415e-02,3.216e-02
1.819e-02,7.917e-02
2.224e-02,9.402e-02
2.628e-02,1.484e-01
3.032e-02,2.128e-01
3.437e-02,2.722e-01
3.841e-02,3.983e-01
4.245e-02,4.701e-01
4.650e-02,5.443e-01
5.054e-02,6.111e-01
5.458e-02,7.125e-01
5.862e-02,8.585e-01
6.267e-02,1.061e+00
6.671e-02,1.220e+00
7.075e-02,1.386e+00
7.480e-02,1.621e+00
7.884e-02,1.811e+00
8.288e-02,2.385e+00
8.693e-02,2.415e+00
9.097e-02,2.672e+00
9.501e-02,3.174e+00
9.905e-02,3.236e+00
1.031e-01,3.825e+00
1.071e-01,4.317e+00
1.112e-01,4.575e+00
1.152e-01,5.116e+00
1.193e-01,5.386e+00
1.233e-01,6.034e+00
1.274e-01,6.361e+00
1.314e-01,7.009e+00
1.354e-01,7.125e+00
1.395e-01,7.435e+00
1.435e-01,7.935e+00
1.476e-01,8.135e+00
1.516e-01,8.167e+00
1.557e-01,8.565e+00
1.597e-01,8.187e+00
1.637e-01,8.147e+00
1.678e-01,8.004e+00
1.718e-01,7.902e+00
1.759e-01,7.897e+00
1.799e-01,7.511e+00
1.840e-01,7.168e+00
1.880e-01,7.049e+00
1.920e-01,6.453e+00
1.961e-01,6.321e+00
2.001e-01,5.678e+00
2.042e-01,5.250e+00
2.082e-01,5.065e+00
2.123e-01,4.486e+00
2.163e-01,4.105e+00
2.203e-01,3.785e+00
2.244e-01,3.464e+00
2.284e-01,2.986e+00
2.325e-01,2.796e+00
2.365e-01,2.462e+00
2.406e-01,2.219e+00
2.446e-01,2.024e+00
2.486e-01,1.868e+00
2.527e-01,1.522e+00
2.567e-01,1.339e+00
2.608e-01,1.131e+00
2.648e-01,1.049e+00
2.689e-01,8.684e-01
2.729e-01,7.793e-01
2.769e-01,6.655e-01
2.810e-01,5.418e-01
2.850e-01,4.924e-01
2.891e-01,3.711e-01
2.931e-01,3.736e-01
2.972e-01,3.216e-01
3.012e-01,2.870e-01
3.053e-01,2.400e-01
3.093e-01,1.757e-01
3.133e-01,1.361e-01
3.174e-01,1.386e-01
3.214e-01,8.165e-02
3.255e-01,8.659e-02
3.295e-01,6.433e-02
3.336e-01,6.680e-02
3.376e-01,7.670e-02
3.416e-01,5.196e-02
3.457e-01,2.227e-02
3.497e-01,2.474e-02
3.538e-01,3.711e-02
3.578e-01,2.474e-02
3.619e-01,2.722e-02
3.659e-01,9.896e-03
3.699e-01,4.948e-03
3.740e-01,1.732e-02
3.780e-01,1.979e-02
3.821e-01,2.474e-03
3.861e-01,4.948e-03
3.902e-01,2.474e-03
3.942e-01,4.948e-03
3.982e-01,2.474e-03
4.023e-01,0.000e+00
4.063e-01,0.000e+00
4.104e-01,2.474e-03
4.144e-01,0.000e+00
4.185e-01,0.000e+00
4.225e-01,0.000e+00
4.265e-01,0.000e+00
4.306e-01,0.000e+00
4.346e-01,0.000e+00
4.387e-01,0.000e+00
4.427e-01,0.000e+00
4.468e-01,0.000e+00
4.508e-01,0.000e+00
4.548e-01,0.000e+00
4.589e-01,0.000e+00
4.629e-01,0.000e+00
4.670e-01,0.000e+00
4.710e-01,0.000e+00
4.751e-01,0.000e+00
4.791e-01,0.000e+00
4.831e-01,0.000e+00
4.872e-01,0.000e+00
4.912e-01,0.000e+00
4.953e-01,0.000e+00
4.993e-01,0.000e+00
5.034e-01,0.000e+00
5.074e-01,0.000e+00
5.114e-01,0.000e+00
5.155e-01,0.000e+00
5.195e-01,0.000e+00
5.236e-01,0.000e+00
5.276e-01,0.000e+00
5.317e-01,0.000e+00
5.357e-01,0.000e+00
5.397e-01,0.000e+00
5.438e-01,0.000e+00
5.478e-01,0.000e+00
5.519e-01,0.000e+00
5.559e-01,0.000e+00
5.600e-01,0.000e+00
5.640e-01,0.000e+00
5.680e-01,0.000e+00
5.721e-01,0.000e+00
5.761e-01,0.000e+00
5.802e-01,0.000e+00
5.842e-01,0.000e+00
5.883e-01,0.000e+00
5.923e-01,0.000e+00
5.963e-01,0.000e+00
6.004e-01,0.000e+00
6.044e-01,0.000e+00
6.085e-01,0.000e+00
6.125e-01,0.000e+00
6.166e-01,0.000e+00
6.206e-01,0.000e+00
6.247e-01,0.000e+00
6.287e-01,0.000e+00
6.327e-01,0.000e+00
6.368e-01,0.000e+00
6.408e-01,0.000e+00
6.449e-01,0.000e+00
6.489e-01,0.000e+00
6.530e-01,0.000e+00
6.570e-01,0.000e+00
6.610e-01,0.000e+00
6.651e-01,0.000e+00
6.691e-01,0.000e+00
6.732e-01,0.000e+00
6.772e-01,0.000e+00
6.813e-01,0.000e+00
6.853e-01,0.000e+00
6.893e-01,0.000e+00
6.934e-01,0.000e+00
6.974e-01,0.000e+00
7.015e-01,0.000e+00
7.055e-01,0.000e+00
7.096e-01,0.000e+00
7.136e-01,0.000e+00
7.176e-01,0.000e+00
7.217e-01,0.000e+00
7.257e-01,0.000e+00
7.298e-01,0.000e+00
7.338e-01,0.000e+00
7.379e-01,0.000e+00
7.419e-01,0.000e+00
7.459e-01,0.000e+00
7.500e-01,0.000e+00
7.540e-01,0.000e+00
7.581e-01,0.000e+00
7.621e-01,0.000e+00
7.662e-01,0.000e+00
7.702e-01,0.000e+00
7.742e-01,0.000e+00
7.783e-01,0.000e+00
7.823e-01,0.000e+00
7.864e-01,0.000e+00
7.904e-01,0.000e+00
7.945e-01,0.000e+00
7.985e-01,0.000e+00
8.025e-01,0.000e+00
8.066e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_015.csv <==
transmittance,probability_density
2.116e-03,2.363e-03
6.349e-03,2.363e-03
1.058e-02,2.127e-02
1.481e-02,4.963e-02
1.905e-02,5.199e-02
2.328e-02,6.617e-02
2.751e-02,8.271e-02
3.175e-02,1.323e-01
3.598e-02,1.890e-01
4.021e-02,2.387e-01
4.444e-02,3.190e-01
4.868e-02,3.923e-01
5.291e-02,4.632e-01
5.714e-02,5.813e-01
6.138e-02,5.553e-01
6.561e-02,7.515e-01
6.984e-02,8.342e-01
7.407e-02,9.972e-01
7.831e-02,1.158e+00
8.254e-02,1.281e+00
8.677e-02,1.482e+00
9.101e-02,1.685e+00
9.524e-02,1.954e+00
9.947e-02,2.103e+00
1.037e-01,2.503e+00
1.079e-01,2.703e+00
1.122e-01,3.079e+00
1.164e-01,3.261e+00
1.206e-01,3.611e+00
1.249e-01,3.928e+00
1.291e-01,4.417e+00
1.333e-01,4.776e+00
1.376e-01,5.012e+00
1.418e-01,5.549e+00
1.460e-01,5.766e+00
1.503e-01,6.267e+00
1.545e-01,6.593e+00
1.587e-01,6.763e+00
1.630e-01,7.016e+00
1.672e-01,7.215e+00
1.714e-01,7.307e+00
1.757e-01,7.543e+00
1.799e-01,7.363e+00
1.841e-01,7.477e+00
1.884e-01,7.304e+00
1.926e-01,7.342e+00
1.968e-01,7.078e+00
2.011e-01,6.695e+00
2.053e-01,6.664e+00
2.095e-01,6.525e+00
2.138e-01,6.064e+00
2.180e-01,5.780e+00
2.222e-01,5.423e+00
2.265e-01,5.076e+00
2.307e-01,4.783e+00
2.349e-01,4.317e+00
2.392e-01,4.105e+00
2.434e-01,3.646e+00
2.476e-01,3.521e+00
2.519e-01,3.202e+00
2.561e-01,2.826e+00
2.603e-01,2.625e+00
2.646e-01,2.472e+00
2.688e-01,2.091e+00
2.730e-01,1.973e+00
2.772e-01,1.567e+00
2.815e-01,1.553e+00
2.857e-01,1.354e+00
2.899e-01,1.141e+00
2.942e-01,1.056e+00
2.984e-01,8.838e-01
3.026e-01,7.633e-01
3.069e-01,7.515e-01
3.111e-01,5.435e-01
3.153e-01,5.695e-01
3.196e-01,4.254e-01
3.238e-01,3.734e-01
3.280e-01,3.521e-01
3.323e-01,2.529e-01
3.365e-01,2.694e-01
3.407e-01,1.914e-01
3.450e-01,1.796e-01
3.492e-01,1.701e-01
3.534e-01,1.276e-01
3.577e-01,1.111e-01
3.619e-01,9.689e-02
3.661e-01,8.035e-02
3.704e-01,9.216e-02
3.746e-01,3.072e-02
3.788e-01,3.308e-02
3.831e-01,3.781e-02
3.873e-01,2.836e-02
3.915e-01,2.599e-02
3.958e-01,2.599e-02
4.000e-01,1.418e-02
4.042e-01,1.890e-02
4.085e-01,1.654e-02
4.127e-01,1.182e-02
4.169e-01,1.654e-02
4.212e-01,4.726e-03
4.254e-01,7.089e-03
4.296e-01,0.000e+00
4.339e-01,4.726e-03
4.381e-01,2.363e-03
4.423e-01,2.363e-03
4.466e-01,2.363e-03
4.508e-01,0.000e+00
4.550e-01,2.363e-03
4.593e-01,2.363e-03
4.635e-01,0.000e+00
4.677e-01,0.000e+00
4.720e-01,0.000e+00
4.762e-01,0.000e+00
4.804e-01,0.000e+00
4.847e-01,0.000e+00
4.889e-01,0.000e+00
4.931e-01,0.000e+00
4.974e-01,2.363e-03
5.016e-01,0.000e+00
5.058e-01,0.000e+00
5.101e-01,0.000e+00
5.143e-01,0.000e+00
5.185e-01,0.000e+00
5.228e-01,0.000e+00
5.270e-01,0.000e+00
5.312e-01,0.000e+00
5.354e-01,0.000e+00
5.397e-01,0.000e+00
5.439e-01,0.000e+00
5.481e-01,0.000e+00
5.524e-01,0.000e+00
5.566e-01,0.000e+00
5.608e-01,0.000e+00
5.651e-01,0.000e+00
5.693e-01,0.000e+00
5.735e-01,0.000e+00
5.778e-01,0.000e+00
5.820e-01,0.000e+00
5.862e-01,0.000e+00
5.905e-01,0.000e+00
5.947e-01,0.000e+00
5.989e-01,0.000e+00
6.032e-01,0.000e+00
6.074e-01,0.000e+00
6.116e-01,0.000e+00
6.159e-01,0.000e+00
6.201e-01,0.000e+00
6.243e-01,0.000e+00
6.286e-01,0.000e+00
6.328e-01,0.000e+00
6.370e-01,0.000e+00
6.413e-01,0.000e+00
6.455e-01,0.000e+00
6.497e-01,0.000e+00
6.540e-01,0.000e+00
6.582e-01,0.000e+00
6.624e-01,0.000e+00
6.667e-01,0.000e+00
6.709e-01,0.000e+00
6.751e-01,0.000e+00
6.794e-01,0.000e+00
6.836e-01,0.000e+00
6.878e-01,0.000e+00
6.921e-01,0.000e+00
6.963e-01,0.000e+00
7.005e-01,0.000e+00
7.048e-01,0.000e+00
7.090e-01,0.000e+00
7.132e-01,0.000e+00
7.175e-01,0.000e+00
7.217e-01,0.000e+00
7.259e-01,0.000e+00
7.302e-01,0.000e+00
7.344e-01,0.000e+00
7.386e-01,0.000e+00
7.429e-01,0.000e+00
7.471e-01,0.000e+00
7.513e-01,0.000e+00
7.556e-01,0.000e+00
7.598e-01,0.000e+00
7.640e-01,0.000e+00
7.683e-01,0.000e+00
7.725e-01,0.000e+00
7.767e-01,0.000e+00
7.810e-01,0.000e+00
7.852e-01,0.000e+00
7.894e-01,0.000e+00
7.936e-01,0.000e+00
7.979e-01,0.000e+00
8.021e-01,0.000e+00
8.063e-01,0.000e+00
8.106e-01,0.000e+00
8.148e-01,0.000e+00
8.190e-01,0.000e+00
8.233e-01,0.000e+00
8.275e-01,0.000e+00
8.317e-01,0.000e+00
8.360e-01,0.000e+00
8.402e-01,0.000e+00
8.444e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_016.csv <==
transmittance,probability_density
2.201e-03,4.544e-03
6.603e-03,6.816e-03
1.101e-02,1.818e-02
1.541e-02,2.954e-02
1.981e-02,4.317e-02
2.421e-02,4.317e-02
2.861e-02,2.499e-02
3.302e-02,9.088e-02
3.742e-02,1.545e-01
4.182e-02,1.522e-01
4.622e-02,2.158e-01
5.063e-02,2.886e-01
5.503e-02,2.726e-01
5.943e-02,3.658e-01
6.383e-02,4.567e-01
6.823e-02,4.794e-01
7.264e-02,5.862e-01
7.704e-02,7.293e-01
8.144e-02,8.770e-01
8.584e-02,9.634e-01
9.025e-02,1.057e+00
9.465e-02,1.186e+00
9.905e-02,1.436e+00
1.035e-01,1.536e+00
1.079e-01,1.679e+00
1.123e-01,1.918e+00
1.167e-01,2.183e+00
1.211e-01,2.252e+00
1.255e-01,2.645e+00
1.299e-01,2.951e+00
1.343e-01,3.029e+00
1.387e-01,3.531e+00
1.431e-01,3.713e+00
1.475e-01,4.115e+00
1.519e-01,4.594e+00
1.563e-01,4.705e+00
1.607e-01,5.124e+00
1.651e-01,5.398e+00
1.695e-01,5.687e+00
1.739e-01,5.855e+00
1.783e-01,6.160e+00
1.827e-01,6.257e+00
1.871e-01,6.457e+00
1.915e-01,6.571e+00
1.959e-01,6.778e+00
2.003e-01,6.728e+00
2.047e-01,6.632e+00
2.091e-01,6.607e+00
2.135e-01,6.632e+00
2.179e-01,6.784e+00
2.223e-01,6.341e+00
2.267e-01,6.214e+00
2.311e-01,5.816e+00
2.355e-01,5.810e+00
2.399e-01,5.537e+00
2.443e-01,5.155e+00
2.487e-01,4.769e+00
2.531e-01,4.699e+00
2.575e-01,4.437e+00
2.619e-01,4.019e+00
2.663e-01,3.783e+00
2.707e-01,3.440e+00
2.751e-01,3.251e+00
2.795e-01,3.035e+00
2.839e-01,2.645e+00
2.883e-01,2.538e+00
2.927e-01,2.186e+00
2.971e-01,2.113e+00
3.016e-01,1.824e+00
3.060e-01,1.640e+00
3.104e-01,1.477e+00
3.148e-01,1.338e+00
3.192e-01,1.125e+00
3.236e-01,1.047e+00
3.280e-01,8.929e-01
3.324e-01,7.589e-01
3.368e-01,7.498e-01
3.412e-01,5.816e-01
3.456e-01,5.067e-01
3.500e-01,4.567e-01
3.544e-01,4.090e-01
3.588e-01,3.499e-01
3.632e-01,3.294e-01
3.676e-01,2.477e-01
3.720e-01,2.477e-01
3.764e-01,1.954e-01
3.808e-01,1.977e-01
3.852e-01,1.568e-01
3.896e-01,1.659e-01
3.940e-01,1.068e-01
3.984e-01,7.043e-02
4.028e-01,7.043e-02
4.072e-01,7.043e-02
4.116e-01,6.589e-02
4.160e-01,4.317e-02
4.204e-01,2.726e-02
4.248e-01,4.090e-02
4.292e-01,3.408e-02
4.336e-01,3.181e-02
4.380e-01,1.818e-02
4.424e-01,1.590e-02
4.468e-01,9.088e-03
4.512e-01,1.363e-02
4.556e-01,9.088e-03
4.600e-01,9.088e-03
4.644e-01,6.816e-03
4.688e-01,4.544e-03
4.732e-01,4.544e-03
4.776e-01,0.000e+00
4.820e-01,2.272e-03
4.864e-01,6.816e-03
4.908e-01,0.000e+00
4.952e-01,2.272e-03
4.996e-01,0.000e+00
5.041e-01,0.000e+00
5.085e-01,2.272e-03
5.129e-01,2.272e-03
5.173e-01,0.000e+00
5.217e-01,0.000e+00
5.261e-01,0.000e+00
5.305e-01,0.000e+00
5.349e-01,0.000e+00
5.393e-01,2.272e-03
5.437e-01,0.000e+00
5.481e-01,0.000e+00
5.525e-01,0.000e+00
5.569e-01,0.000e+00
5.613e-01,0.000e+00
5.657e-01,0.000e+00
5.701e-01,0.000e+00
5.745e-01,0.000e+00
5.789e-01,0.000e+00
5.833e-01,0.000e+00
5.877e-01,0.000e+00
5.921e-01,0.000e+00
5.965e-01,0.000e+00
6.009e-01,0.000e+00
6.053e-01,0.000e+00
6.097e-01,0.000e+00
6.141e-01,0.000e+00
6.185e-01,0.000e+00
6.229e-01,0.000e+00
6.273e-01,0.000e+00
6.317e-01,0.000e+00
6.361e-01,0.000e+00
6.405e-01,0.000e+00
6.449e-01,0.000e+00
6.493e-01,0.000e+00
6.537e-01,0.000e+00
6.581e-01,0.000e+00
6.625e-01,0.000e+00
6.669e-01,0.000e+00
6.713e-01,0.000e+00
6.757e-01,0.000e+00
6.801e-01,0.000e+00
6.845e-01,0.000e+00
6.889e-01,0.000e+00
6.933e-01,0.000e+00
6.977e-01,0.000e+00
7.022e-01,0.000e+00
7.066e-01,0.000e+00
7.110e-01,0.000e+00
7.154e-01,0.000e+00
7.198e-01,0.000e+00
7.242e-01,0.000e+00
7.286e-01,0.000e+00
7.330e-01,0.000e+00
7.374e-01,0.000e+00
7.418e-01,0.000e+00
7.462e-01,0.000e+00
7.506e-01,0.000e+00
7.550e-01,0.000e+00
7.594e-01,0.000e+00
7.638e-01,0.000e+00
7.682e-01,0.000e+00
7.726e-01,0.000e+00
7.770e-01,0.000e+00
7.814e-01,0.000e+00
7.858e-01,0.000e+00
7.902e-01,0.000e+00
7.946e-01,0.000e+00
7.990e-01,0.000e+00
8.034e-01,0.000e+00
8.078e-01,0.000e+00
8.122e-01,0.000e+00
8.166e-01,0.000e+00
8.210e-01,0.000e+00
8.254e-01,0.000e+00
8.298e-01,0.000e+00
8.342e-01,0.000e+00
8.386e-01,0.000e+00
8.430e-01,0.000e+00
8.474e-01,0.000e+00
8.518e-01,0.000e+00
8.562e-01,0.000e+00
8.606e-01,0.000e+00
8.650e-01,0.000e+00
8.694e-01,0.000e+00
8.738e-01,0.000e+00
8.782e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_017.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,6.001e-03
1.250e-02,1.000e-02
1.750e-02,1.000e-02
2.250e-02,1.400e-02
2.750e-02,4.201e-02
3.250e-02,5.801e-02
3.750e-02,9.802e-02
4.250e-02,9.202e-02
4.750e-02,1.540e-01
5.250e-02,1.940e-01
5.750e-02,2.160e-01
6.250e-02,3.061e-01
6.750e-02,3.121e-01
7.250e-02,4.341e-01
7.750e-02,4.921e-01
8.250e-02,5.761e-01
8.750e-02,6.481e-01
9.250e-02,8.302e-01
9.750e-02,8.622e-01
1.025e-01,9.422e-01
1.075e-01,1.062e+00
1.125e-01,1.220e+00
1.175e-01,1.340e+00
1.225e-01,1.462e+00
1.275e-01,1.876e+00
1.325e-01,1.944e+00
1.375e-01,2.250e+00
1.425e-01,2.508e+00
1.475e-01,2.757e+00
1.525e-01,2.951e+00
1.575e-01,3.191e+00
1.625e-01,3.753e+00
1.675e-01,3.935e+00
1.725e-01,4.189e+00
1.775e-01,4.391e+00
1.825e-01,4.723e+00
1.875e-01,4.913e+00
1.925e-01,5.185e+00
1.975e-01,5.517e+00
2.025e-01,5.707e+00
2.075e-01,5.405e+00
2.125e-01,6.033e+00
2.175e-01,6.079e+00
2.225e-01,6.095e+00
2.275e-01,6.323e+00
2.325e-01,6.151e+00
2.375e-01,5.991e+00
2.425e-01,5.965e+00
2.475e-01,5.859e+00
2.525e-01,5.553e+00
2.575e-01,5.345e+00
2.625e-01,5.445e+00
2.675e-01,5.027e+00
2.725e-01,4.603e+00
2.775e-01,4.599e+00
2.825e-01,4.059e+00
2.875e-01,3.903e+00
2.925e-01,3.667e+00
2.975e-01,3.449e+00
3.025e-01,3.231e+00
3.075e-01,2.781e+00
3.125e-01,2.606e+00
3.175e-01,2.458e+00
3.225e-01,2.138e+00
3.275e-01,1.910e+00
3.325e-01,1.800e+00
3.375e-01,1.516e+00
3.425e-01,1.408e+00
3.475e-01,1.372e+00
3.525e-01,1.108e+00
3.575e-01,9.622e-01
3.625e-01,7.922e-01
3.675e-01,7.201e-01
3.725e-01,6.461e-01
3.775e-01,5.521e-01
3.825e-01,4.581e-01
3.875e-01,4.641e-01
3.925e-01,3.661e-01
3.975e-01,3.061e-01
4.025e-01,2.761e-01
4.075e-01,2.340e-01
4.125e-01,1.660e-01
4.175e-01,1.440e-01
4.225e-01,1.100e-01
4.275e-01,1.040e-01
4.325e-01,1.120e-01
4.375e-01,8.002e-02
4.425e-01,8.002e-02
4.475e-01,6.601e-02
4.525e-01,5.401e-02
4.575e-01,4.201e-02
4.625e-01,4.401e-02
4.675e-01,3.801e-02
4.725e-01,1.400e-02
4.775e-01,2.200e-02
4.825e-01,2.000e-02
4.875e-01,1.800e-02
4.925e-01,1.000e-02
4.975e-01,1.200e-02
5.025e-01,4.001e-03
5.075e-01,4.001e-03
5.125e-01,4.001e-03
5.175e-01,4.001e-03
5.225e-01,4.001e-03
5.275e-01,2.000e-03
5.325e-01,2.000e-03
5.375e-01,0.000e+00
5.425e-01,2.000e-03
5.475e-01,4.001e-03
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,2.000e-03
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,2.000e-03
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_018.csv <==
transmittance,probability_density
2.500e-03,2.000e-03
7.500e-03,0.000e+00
1.250e-02,6.001e-03
1.750e-02,1.800e-02
2.250e-02,1.000e-02
2.750e-02,3.601e-02
3.250e-02,4.401e-02
3.750e-02,4.001e-02
4.250e-02,7.801e-02
4.750e-02,1.120e-01
5.250e-02,1.260e-01
5.750e-02,1.380e-01
6.250e-02,1.780e-01
6.750e-02,1.940e-01
7.250e-02,2.360e-01
7.750e-02,2.940e-01
8.250e-02,3.601e-01
8.750e-02,4.161e-01
9.250e-02,4.761e-01
9.750e-02,6.021e-01
1.025e-01,6.421e-01
1.075e-01,7.381e-01
1.125e-01,8.561e-01
1.175e-01,9.402e-01
1.225e-01,1.088e+00
1.275e-01,1.234e+00
1.325e-01,1.290e+00
1.375e-01,1.444e+00
1.425e-01,1.618e+00
1.475e-01,1.762e+00
1.525e-01,2.198e+00
1.575e-01,2.188e+00
1.625e-01,2.446e+00
1.675e-01,2.606e+00
1.725e-01,2.906e+00
1.775e-01,3.022e+00
1.825e-01,3.463e+00
1.875e-01,3.525e+00
1.925e-01,3.771e+00
1.975e-01,3.999e+00
2.025e-01,4.543e+00
2.075e-01,4.719e+00
2.125e-01,4.699e+00
2.175e-01,4.915e+00
2.225e-01,5.293e+00
2.275e-01,5.087e+00
2.325e-01,5.523e+00
2.375e-01,5.505e+00
2.425e-01,5.733e+00
2.475e-01,5.677e+00
2.525e-01,5.577e+00
2.575e-01,5.641e+00
2.625e-01,5.427e+00
2.675e-01,5.399e+00
2.725e-01,5.265e+00
2.775e-01,5.183e+00
2.825e-01,5.233e+00
2.875e-01,4.861e+00
2.925e-01,4.751e+00
2.975e-01,4.449e+00
3.025e-01,4.333e+00
3.075e-01,4.083e+00
3.125e-01,3.835e+00
3.175e-01,3.657e+00
3.225e-01,3.439e+00
3.275e-01,3.165e+00
3.325e-01,2.984e+00
3.375e-01,2.830e+00
3.425e-01,2.544e+00
3.475e-01,2.124e+00
3.525e-01,2.078e+00
3.575e-01,1.804e+00
3.625e-01,1.738e+00
3.675e-01,1.542e+00
3.725e-01,1.290e+00
3.775e-01,1.230e+00
3.825e-01,1.064e+00
3.875e-01,1.004e+00
3.925e-01,9.702e-01
3.975e-01,7.201e-01
4.025e-01,6.961e-01
4.075e-01,6.381e-01
4.125e-01,5.241e-01
4.175e-01,4.261e-01
4.225e-01,4.261e-01
4.275e-01,3.221e-01
4.325e-01,2.840e-01
4.375e-01,2.300e-01
4.425e-01,2.160e-01
4.475e-01,1.860e-01
4.525e-01,2.020e-01
4.575e-01,1.240e-01
4.625e-01,1.100e-01
4.675e-01,8.401e-02
4.725e-01,8.801e-02
4.775e-01,9.402e-02
4.825e-01,6.201e-02
4.875e-01,3.601e-02
4.925e-01,3.601e-02
4.975e-01,2.600e-02
5.025e-01,2.200e-02
5.075e-01,1.200e-02
5.125e-01,3.000e-02
5.175e-01,2.000e-02
5.225e-01,1.800e-02
5.275e-01,1.600e-02
5.325e-01,4.001e-03
5.375e-01,1.000e-02
5.425e-01,6.001e-03
5.475e-01,8.001e-03
5.525e-01,4.001e-03
5.575e-01,4.001e-03
5.625e-01,2.000e-03
5.675e-01,6.001e-03
5.725e-01,0.000e+00
5.775e-01,4.001e-03
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,2.000e-03
5.975e-01,2.000e-03
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,2.000e-03
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_019.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,2.000e-03
1.250e-02,0.000e+00
1.750e-02,2.000e-03
2.250e-02,1.800e-02
2.750e-02,2.601e-02
3.250e-02,2.000e-02
3.750e-02,3.001e-02
4.250e-02,4.001e-02
4.750e-02,7.802e-02
5.250e-02,9.402e-02
5.750e-02,1.040e-01
6.250e-02,1.140e-01
6.750e-02,1.600e-01
7.250e-02,1.420e-01
7.750e-02,1.780e-01
8.250e-02,2.320e-01
8.750e-02,2.861e-01
9.250e-02,3.001e-01
9.750e-02,3.541e-01
1.025e-01,4.281e-01
1.075e-01,5.241e-01
1.125e-01,5.281e-01
1.175e-01,6.161e-01
1.225e-01,6.741e-01
1.275e-01,7.982e-01
1.325e-01,9.162e-01
1.375e-01,9.662e-01
1.425e-01,1.140e+00
1.475e-01,1.212e+00
1.525e-01,1.338e+00
1.575e-01,1.538e+00
1.625e-01,1.604e+00
1.675e-01,1.768e+00
1.725e-01,1.938e+00
1.775e-01,2.156e+00
1.825e-01,2.407e+00
1.875e-01,2.563e+00
1.925e-01,2.721e+00
1.975e-01,2.993e+00
2.025e-01,3.049e+00
2.075e-01,3.221e+00
2.125e-01,3.527e+00
2.175e-01,3.757e+00
2.225e-01,3.909e+00
2.275e-01,4.209e+00
2.325e-01,4.405e+00
2.375e-01,4.569e+00
2.425e-01,4.673e+00
2.475e-01,5.025e+00
2.525e-01,5.041e+00
2.575e-01,5.057e+00
2.625e-01,5.113e+00
2.675e-01,5.215e+00
2.725e-01,5.325e+00
2.775e-01,5.219e+00
2.825e-01,5.227e+00
2.875e-01,5.297e+00
2.925e-01,5.173e+00
2.975e-01,5.221e+00
3.025e-01,5.063e+00
3.075e-01,4.831e+00
3.125e-01,4.741e+00
3.175e-01,4.529e+00
3.225e-01,4.387e+00
3.275e-01,4.131e+00
3.325e-01,3.881e+00
3.375e-01,3.739e+00
3.425e-01,3.617e+00
3.475e-01,3.199e+00
3.525e-01,3.169e+00
3.575e-01,2.941e+00
3.625e-01,2.703e+00
3.675e-01,2.515e+00
3.725e-01,2.318e+00
3.775e-01,2.218e+00
3.825e-01,1.936e+00
3.875e-01,1.692e+00
3.925e-01,1.732e+00
3.975e-01,1.442e+00
4.025e-01,1.326e+00
4.075e-01,1.150e+00
4.125e-01,1.126e+00
4.175e-01,9.722e-01
4.225e-01,8.882e-01
4.275e-01,7.242e-01
4.325e-01,7.101e-01
4.375e-01,6.501e-01
4.425e-01,6.241e-01
4.475e-01,5.041e-01
4.525e-01,4.761e-01
4.575e-01,3.761e-01
4.625e-01,3.621e-01
4.675e-01,2.861e-01
4.725e-01,2.461e-01
4.775e-01,2.000e-01
4.825e-01,2.140e-01
4.875e-01,1.620e-01
4.925e-01,1.380e-01
4.975e-01,1.620e-01
5.025e-01,1.200e-01
5.075e-01,7.602e-02
5.125e-01,7.802e-02
5.175e-01,6.001e-02
5.225e-01,5.801e-02
5.275e-01,5.201e-02
5.325e-01,4.401e-02
5.375e-01,3.401e-02
5.425e-01,2.000e-02
5.475e-01,1.800e-02
5.525e-01,1.600e-02
5.575e-01,1.200e-02
5.625e-01,1.800e-02
5.675e-01,1.600e-02
5.725e-01,8.002e-03
5.775e-01,1.400e-02
5.825e-01,1.200e-02
5.875e-01,2.000e-03
5.925e-01,4.001e-03
5.975e-01,0.000e+00
6.025e-01,4.001e-03
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,2.000e-03
6.225e-01,2.000e-03
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,2.000e-03
6.425e-01,0.000e+00
6.475e-01,4.001e-03
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_02.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,6.001e-03
2.250e-02,1.200e-02
2.750e-02,8.001e-03
3.250e-02,1.400e-02
3.750e-02,1.200e-02
4.250e-02,2.600e-02
4.750e-02,4.001e-02
5.250e-02,5.801e-02
5.750e-02,5.801e-02
6.250e-02,7.801e-02
6.750e-02,1.060e-01
7.250e-02,1.100e-01
7.750e-02,1.360e-01
8.250e-02,1.540e-01
8.750e-02,2.000e-01
9.250e-02,1.800e-01
9.750e-02,2.540e-01
1.025e-01,2.960e-01
1.075e-01,3.541e-01
1.125e-01,3.701e-01
1.175e-01,4.241e-01
1.225e-01,4.881e-01
1.275e-01,5.461e-01
1.325e-01,5.741e-01
1.375e-01,6.561e-01
1.425e-01,7.461e-01
1.475e-01,8.621e-01
1.525e-01,9.201e-01
1.575e-01,1.042e+00
1.625e-01,1.112e+00
1.675e-01,1.292e+00
1.725e-01,1.392e+00
1.775e-01,1.434e+00
1.825e-01,1.514e+00
1.875e-01,1.860e+00
1.925e-01,1.840e+00
1.975e-01,2.002e+00
2.025e-01,2.382e+00
2.075e-01,2.486e+00
2.125e-01,2.696e+00
2.175e-01,2.698e+00
2.225e-01,2.898e+00
2.275e-01,3.050e+00
2.325e-01,3.191e+00
2.375e-01,3.343e+00
2.425e-01,3.623e+00
2.475e-01,3.853e+00
2.525e-01,3.953e+00
2.575e-01,4.133e+00
2.625e-01,4.131e+00
2.675e-01,4.559e+00
2.725e-01,4.753e+00
2.775e-01,4.635e+00
2.825e-01,4.739e+00
2.875e-01,4.681e+00
2.925e-01,5.023e+00
2.975e-01,4.949e+00
3.025e-01,4.723e+00
3.075e-01,4.939e+00
3.125e-01,4.845e+00
3.175e-01,4.977e+00
3.225e-01,4.843e+00
3.275e-01,4.797e+00
3.325e-01,4.433e+00
3.375e-01,4.413e+00
3.425e-01,4.183e+00
3.475e-01,4.187e+00
3.525e-01,4.051e+00
3.575e-01,3.937e+00
3.625e-01,3.747e+00
3.675e-01,3.627e+00
3.725e-01,3.401e+00
3.775e-01,3.197e+00
3.825e-01,2.938e+00
3.875e-01,2.544e+00
3.925e-01,2.622e+00
3.975e-01,2.460e+00
4.025e-01,2.164e+00
4.075e-01,2.274e+00
4.125e-01,1.898e+00
4.175e-01,1.856e+00
4.225e-01,1.678e+00
4.275e-01,1.510e+00
4.325e-01,1.484e+00
4.375e-01,1.212e+00
4.425e-01,1.130e+00
4.475e-01,1.054e+00
4.525e-01,8.821e-01
4.575e-01,8.481e-01
4.625e-01,7.301e-01
4.675e-01,6.621e-01
4.725e-01,6.021e-01
4.775e-01,5.201e-01
4.825e-01,4.661e-01
4.875e-01,4.061e-01
4.925e-01,3.581e-01
4.975e-01,3.000e-01
5.025e-01,3.241e-01
5.075e-01,2.700e-01
5.125e-01,2.320e-01
5.175e-01,2.060e-01
5.225e-01,1.560e-01
5.275e-01,1.320e-01
5.325e-01,1.200e-01
5.375e-01,9.802e-02
5.425e-01,1.080e-01
5.475e-01,8.801e-02
5.525e-01,6.401e-02
5.575e-01,4.801e-02
5.625e-01,5.601e-02
5.675e-01,4.801e-02
5.725e-01,2.200e-02
5.775e-01,3.601e-02
5.825e-01,2.400e-02
5.875e-01,1.800e-02
5.925e-01,1.800e-02
5.975e-01,2.000e-02
6.025e-01,1.600e-02
6.075e-01,6.001e-03
6.125e-01,2.000e-03
6.175e-01,6.001e-03
6.225e-01,8.001e-03
6.275e-01,4.001e-03
6.325e-01,2.000e-03
6.375e-01,2.000e-03
6.425e-01,2.000e-03
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,6.001e-03
6.725e-01,2.000e-03
6.775e-01,4.001e-03
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_021.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,2.000e-03
2.250e-02,1.000e-02
2.750e-02,2.000e-02
3.250e-02,8.002e-03
3.750e-02,1.400e-02
4.250e-02,1.800e-02
4.750e-02,2.801e-02
5.250e-02,3.001e-02
5.750e-02,6.601e-02
6.250e-02,6.401e-02
6.750e-02,8.402e-02
7.250e-02,7.802e-02
7.750e-02,9.002e-02
8.250e-02,1.080e-01
8.750e-02,1.500e-01
9.250e-02,1.460e-01
9.750e-02,1.940e-01
1.025e-01,1.900e-01
1.075e-01,2.080e-01
1.125e-01,2.300e-01
1.175e-01,2.681e-01
1.225e-01,3.781e-01
1.275e-01,3.581e-01
1.325e-01,4.041e-01
1.375e-01,4.381e-01
1.425e-01,5.141e-01
1.475e-01,5.561e-01
1.525e-01,6.101e-01
1.575e-01,6.781e-01
1.625e-01,7.942e-01
1.675e-01,8.142e-01
1.725e-01,8.902e-01
1.775e-01,1.008e+00
1.825e-01,1.064e+00
1.875e-01,1.178e+00
1.925e-01,1.290e+00
1.975e-01,1.480e+00
2.025e-01,1.598e+00
2.075e-01,1.724e+00
2.125e-01,1.842e+00
2.175e-01,1.934e+00
2.225e-01,2.184e+00
2.275e-01,2.252e+00
2.325e-01,2.419e+00
2.375e-01,2.695e+00
2.425e-01,2.727e+00
2.475e-01,2.931e+00
2.525e-01,3.113e+00
2.575e-01,3.359e+00
2.625e-01,3.445e+00
2.675e-01,3.425e+00
2.725e-01,3.681e+00
2.775e-01,3.783e+00
2.825e-01,4.013e+00
2.875e-01,4.153e+00
2.925e-01,4.223e+00
2.975e-01,4.207e+00
3.025e-01,4.359e+00
3.075e-01,4.457e+00
3.125e-01,4.545e+00
3.175e-01,4.459e+00
3.225e-01,4.479e+00
3.275e-01,4.767e+00
3.325e-01,4.775e+00
3.375e-01,4.487e+00
3.425e-01,4.501e+00
3.475e-01,4.647e+00
3.525e-01,4.531e+00
3.575e-01,4.473e+00
3.625e-01,4.517e+00
3.675e-01,4.361e+00
3.725e-01,4.121e+00
3.775e-01,3.799e+00
3.825e-01,3.821e+00
3.875e-01,3.617e+00
3.925e-01,3.485e+00
3.975e-01,3.217e+00
4.025e-01,3.237e+00
4.075e-01,2.927e+00
4.125e-01,2.781e+00
4.175e-01,2.565e+00
4.225e-01,2.515e+00
4.275e-01,2.306e+00
4.325e-01,2.088e+00
4.375e-01,1.960e+00
4.425e-01,1.856e+00
4.475e-01,1.718e+00
4.525e-01,1.658e+00
4.575e-01,1.504e+00
4.625e-01,1.330e+00
4.675e-01,1.246e+00
4.725e-01,1.068e+00
4.775e-01,1.032e+00
4.825e-01,1.002e+00
4.875e-01,8.682e-01
4.925e-01,8.142e-01
4.975e-01,7.502e-01
5.025e-01,6.161e-01
5.075e-01,5.221e-01
5.125e-01,5.081e-01
5.175e-01,4.401e-01
5.225e-01,4.241e-01
5.275e-01,3.661e-01
5.325e-01,3.041e-01
5.375e-01,2.320e-01
5.425e-01,2.541e-01
5.475e-01,1.780e-01
5.525e-01,2.000e-01
5.575e-01,1.800e-01
5.625e-01,1.440e-01
5.675e-01,1.300e-01
5.725e-01,8.802e-02
5.775e-01,8.402e-02
5.825e-01,7.402e-02
5.875e-01,7.802e-02
5.925e-01,6.001e-02
5.975e-01,3.201e-02
6.025e-01,4.201e-02
6.075e-01,4.201e-02
6.125e-01,1.200e-02
6.175e-01,3.401e-02
6.225e-01,2.601e-02
6.275e-01,1.400e-02
6.325e-01,2.801e-02
6.375e-01,1.600e-02
6.425e-01,1.400e-02
6.475e-01,8.002e-03
6.525e-01,6.001e-03
6.575e-01,4.001e-03
6.625e-01,4.001e-03
6.675e-01,4.001e-03
6.725e-01,4.001e-03
6.775e-01,2.000e-03
6.825e-01,2.000e-03
6.875e-01,4.001e-03
6.925e-01,0.000e+00
6.975e-01,2.000e-03
7.025e-01,0.000e+00
7.075e-01,4.001e-03
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_022.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,4.001e-03
2.750e-02,4.001e-03
3.250e-02,8.001e-03
3.750e-02,6.001e-03
4.250e-02,2.000e-02
4.750e-02,1.600e-02
5.250e-02,2.400e-02
5.750e-02,4.001e-02
6.250e-02,3.801e-02
6.750e-02,3.801e-02
7.250e-02,6.201e-02
7.750e-02,6.601e-02
8.250e-02,8.201e-02
8.750e-02,8.801e-02
9.250e-02,1.000e-01
9.750e-02,1.340e-01
1.025e-01,1.420e-01
1.075e-01,1.440e-01
1.125e-01,2.040e-01
1.175e-01,2.080e-01
1.225e-01,2.300e-01
1.275e-01,2.660e-01
1.325e-01,3.140e-01
1.375e-01,3.761e-01
1.425e-01,3.821e-01
1.475e-01,3.761e-01
1.525e-01,4.301e-01
1.575e-01,5.741e-01
1.625e-01,5.741e-01
1.675e-01,5.941e-01
1.725e-01,6.681e-01
1.775e-01,7.641e-01
1.825e-01,7.921e-01
1.875e-01,9.221e-01
1.925e-01,9.121e-01
1.975e-01,1.044e+00
2.025e-01,1.030e+00
2.075e-01,1.146e+00
2.125e-01,1.248e+00
2.175e-01,1.242e+00
2.225e-01,1.558e+00
2.275e-01,1.654e+00
2.325e-01,1.758e+00
2.375e-01,1.826e+00
2.425e-01,1.998e+00
2.475e-01,2.192e+00
2.525e-01,2.248e+00
2.575e-01,2.320e+00
2.625e-01,2.560e+00
2.675e-01,2.836e+00
2.725e-01,2.854e+00
2.775e-01,3.064e+00
2.825e-01,3.088e+00
2.875e-01,3.326e+00
2.925e-01,3.361e+00
2.975e-01,3.751e+00
3.025e-01,3.839e+00
3.075e-01,3.785e+00
3.125e-01,4.045e+00
3.175e-01,3.975e+00
3.225e-01,4.239e+00
3.275e-01,4.119e+00
3.325e-01,4.127e+00
3.375e-01,4.327e+00
3.425e-01,4.423e+00
3.475e-01,4.337e+00
3.525e-01,4.499e+00
3.575e-01,4.325e+00
3.625e-01,4.457e+00
3.675e-01,4.307e+00
3.725e-01,4.489e+00
3.775e-01,4.223e+00
3.825e-01,4.113e+00
3.875e-01,4.057e+00
3.925e-01,4.013e+00
3.975e-01,4.069e+00
4.025e-01,3.847e+00
4.075e-01,3.773e+00
4.125e-01,3.593e+00
4.175e-01,3.318e+00
4.225e-01,3.232e+00
4.275e-01,3.134e+00
4.325e-01,2.874e+00
4.375e-01,2.802e+00
4.425e-01,2.728e+00
4.475e-01,2.614e+00
4.525e-01,2.356e+00
4.575e-01,2.328e+00
4.625e-01,2.046e+00
4.675e-01,2.036e+00
4.725e-01,1.766e+00
4.775e-01,1.690e+00
4.825e-01,1.606e+00
4.875e-01,1.448e+00
4.925e-01,1.350e+00
4.975e-01,1.282e+00
5.025e-01,1.130e+00
5.075e-01,1.118e+00
5.125e-01,9.101e-01
5.175e-01,8.961e-01
5.225e-01,6.581e-01
5.275e-01,6.481e-01
5.325e-01,6.001e-01
5.375e-01,5.981e-01
5.425e-01,5.301e-01
5.475e-01,4.101e-01
5.525e-01,4.541e-01
5.575e-01,3.941e-01
5.625e-01,2.740e-01
5.675e-01,3.140e-01
5.725e-01,2.500e-01
5.775e-01,2.100e-01
5.825e-01,1.800e-01
5.875e-01,1.680e-01
5.925e-01,1.920e-01
5.975e-01,1.060e-01
6.025e-01,9.401e-02
6.075e-01,9.001e-02
6.125e-01,5.401e-02
6.175e-01,5.001e-02
6.225e-01,3.801e-02
6.275e-01,5.401e-02
6.325e-01,7.201e-02
6.375e-01,3.601e-02
6.425e-01,1.400e-02
6.475e-01,3.200e-02
6.525e-01,3.000e-02
6.575e-01,1.000e-02
6.625e-01,1.200e-02
6.675e-01,1.200e-02
6.725e-01,1.200e-02
6.775e-01,8.001e-03
6.825e-01,1.000e-02
6.875e-01,8.001e-03
6.925e-01,4.001e-03
6.975e-01,2.000e-03
7.025e-01,2.000e-03
7.075e-01,0.000e+00
7.125e-01,4.001e-03
7.175e-01,2.000e-03
7.225e-01,0.000e+00
7.275e-01,2.000e-03
7.325e-01,4.001e-03
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,2.000e-03
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_023.csv <==
transmittance,probability_density
2.500e-03,2.000e-03
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,2.000e-03
2.750e-02,8.001e-03
3.250e-02,8.001e-03
3.750e-02,4.001e-03
4.250e-02,6.001e-03
4.750e-02,1.600e-02
5.250e-02,2.000e-02
5.750e-02,1.600e-02
6.250e-02,3.600e-02
6.750e-02,3.200e-02
7.250e-02,3.200e-02
7.750e-02,6.001e-02
8.250e-02,7.001e-02
8.750e-02,4.401e-02
9.250e-02,8.201e-02
9.750e-02,8.801e-02
1.025e-01,1.020e-01
1.075e-01,1.020e-01
1.125e-01,1.320e-01
1.175e-01,1.360e-01
1.225e-01,1.240e-01
1.275e-01,1.980e-01
1.325e-01,1.800e-01
1.375e-01,2.360e-01
1.425e-01,2.340e-01
1.475e-01,2.980e-01
1.525e-01,3.060e-01
1.575e-01,3.620e-01
1.625e-01,3.600e-01
1.675e-01,4.261e-01
1.725e-01,4.961e-01
1.775e-01,5.421e-01
1.825e-01,5.421e-01
1.875e-01,6.041e-01
1.925e-01,6.301e-01
1.975e-01,7.181e-01
2.025e-01,7.761e-01
2.075e-01,8.841e-01
2.125e-01,9.121e-01
2.175e-01,1.008e+00
2.225e-01,1.158e+00
2.275e-01,1.134e+00
2.325e-01,1.252e+00
2.375e-01,1.400e+00
2.425e-01,1.516e+00
2.475e-01,1.542e+00
2.525e-01,1.712e+00
2.575e-01,1.704e+00
2.625e-01,1.918e+00
2.675e-01,2.004e+00
2.725e-01,2.058e+00
2.775e-01,2.074e+00
2.825e-01,2.356e+00
2.875e-01,2.518e+00
2.925e-01,2.580e+00
2.975e-01,2.670e+00
3.025e-01,2.964e+00
3.075e-01,3.028e+00
3.125e-01,3.250e+00
3.175e-01,3.200e+00
3.225e-01,3.430e+00
3.275e-01,3.614e+00
3.325e-01,3.694e+00
3.375e-01,3.953e+00
3.425e-01,3.836e+00
3.475e-01,3.788e+00
3.525e-01,4.113e+00
3.575e-01,4.099e+00
3.625e-01,4.069e+00
3.675e-01,4.275e+00
3.725e-01,4.275e+00
3.775e-01,4.373e+00
3.825e-01,4.259e+00
3.875e-01,4.379e+00
3.925e-01,4.269e+00
3.975e-01,4.027e+00
4.025e-01,4.019e+00
4.075e-01,3.989e+00
4.125e-01,4.183e+00
4.175e-01,3.742e+00
4.225e-01,3.855e+00
4.275e-01,3.644e+00
4.325e-01,3.494e+00
4.375e-01,3.604e+00
4.425e-01,3.486e+00
4.475e-01,3.288e+00
4.525e-01,3.232e+00
4.575e-01,2.870e+00
4.625e-01,2.914e+00
4.675e-01,2.682e+00
4.725e-01,2.638e+00
4.775e-01,2.496e+00
4.825e-01,2.250e+00
4.875e-01,2.178e+00
4.925e-01,2.114e+00
4.975e-01,1.912e+00
5.025e-01,1.738e+00
5.075e-01,1.764e+00
5.125e-01,1.528e+00
5.175e-01,1.438e+00
5.225e-01,1.326e+00
5.275e-01,1.184e+00
5.325e-01,1.036e+00
5.375e-01,1.032e+00
5.425e-01,9.981e-01
5.475e-01,9.021e-01
5.525e-01,7.721e-01
5.575e-01,7.041e-01
5.625e-01,6.721e-01
5.675e-01,5.721e-01
5.725e-01,5.481e-01
5.775e-01,4.541e-01
5.825e-01,3.921e-01
5.875e-01,3.840e-01
5.925e-01,3.220e-01
5.975e-01,3.040e-01
6.025e-01,2.800e-01
6.075e-01,2.300e-01
6.125e-01,2.140e-01
6.175e-01,1.780e-01
6.225e-01,1.640e-01
6.275e-01,1.320e-01
6.325e-01,1.020e-01
6.375e-01,1.120e-01
6.425e-01,9.201e-02
6.475e-01,7.401e-02
6.525e-01,7.001e-02
6.575e-01,4.201e-02
6.625e-01,5.801e-02
6.675e-01,6.001e-02
6.725e-01,3.600e-02
6.775e-01,1.800e-02
6.825e-01,2.600e-02
6.875e-01,2.600e-02
6.925e-01,2.200e-02
6.975e-01,1.200e-02
7.025e-01,8.001e-03
7.075e-01,1.600e-02
7.125e-01,6.001e-03
7.175e-01,4.001e-03
7.225e-01,2.000e-03
7.275e-01,2.000e-03
7.325e-01,4.001e-03
7.375e-01,2.000e-03
7.425e-01,2.000e-03
7.475e-01,2.000e-03
7.525e-01,6.001e-03
7.575e-01,0.000e+00
7.625e-01,2.000e-03
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_024.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,2.000e-03
2.750e-02,0.000e+00
3.250e-02,2.000e-03
3.750e-02,0.000e+00
4.250e-02,4.000e-03
4.750e-02,4.000e-03
5.250e-02,8.001e-03
5.750e-02,1.800e-02
6.250e-02,1.400e-02
6.750e-02,2.000e-02
7.250e-02,2.200e-02
7.750e-02,2.400e-02
8.250e-02,4.800e-02
8.750e-02,4.800e-02
9.250e-02,5.200e-02
9.750e-02,6.401e-02
1.025e-01,8.601e-02
1.075e-01,6.001e-02
1.125e-01,8.401e-02
1.175e-01,1.100e-01
1.225e-01,1.060e-01
1.275e-01,1.240e-01
1.325e-01,1.320e-01
1.375e-01,1.640e-01
1.425e-01,1.300e-01
1.475e-01,1.820e-01
1.525e-01,1.960e-01
1.575e-01,2.480e-01
1.625e-01,2.420e-01
1.675e-01,2.940e-01
1.725e-01,3.540e-01
1.775e-01,3.340e-01
1.825e-01,4.000e-01
1.875e-01,3.600e-01
1.925e-01,4.580e-01
1.975e-01,5.280e-01
2.025e-01,4.880e-01
2.075e-01,5.741e-01
2.125e-01,6.181e-01
2.175e-01,7.121e-01
2.225e-01,8.021e-01
2.275e-01,8.141e-01
2.325e-01,9.221e-01
2.375e-01,1.056e+00
2.425e-01,1.172e+00
2.475e-01,1.194e+00
2.525e-01,1.158e+00
2.575e-01,1.206e+00
2.625e-01,1.418e+00
2.675e-01,1.562e+00
2.725e-01,1.508e+00
2.775e-01,1.644e+00
2.825e-01,1.712e+00
2.875e-01,1.858e+00
2.925e-01,1.974e+00
2.975e-01,2.012e+00
3.025e-01,2.140e+00
3.075e-01,2.362e+00
3.125e-01,2.518e+00
3.175e-01,2.524e+00
3.225e-01,2.668e+00
3.275e-01,2.910e+00
3.325e-01,2.896e+00
3.375e-01,3.362e+00
3.425e-01,3.146e+00
3.475e-01,3.360e+00
3.525e-01,3.580e+00
3.575e-01,3.508e+00
3.625e-01,3.584e+00
3.675e-01,3.678e+00
3.725e-01,3.828e+00
3.775e-01,4.024e+00
3.825e-01,3.648e+00
3.875e-01,3.890e+00
3.925e-01,4.080e+00
3.975e-01,4.186e+00
4.025e-01,4.020e+00
4.075e-01,3.990e+00
4.125e-01,4.062e+00
4.175e-01,3.954e+00
4.225e-01,3.950e+00
4.275e-01,4.060e+00
4.325e-01,3.964e+00
4.375e-01,3.840e+00
4.425e-01,3.890e+00
4.475e-01,3.800e+00
4.525e-01,3.696e+00
4.575e-01,3.664e+00
4.625e-01,3.450e+00
4.675e-01,3.260e+00
4.725e-01,3.184e+00
4.775e-01,3.182e+00
4.825e-01,3.006e+00
4.875e-01,2.908e+00
4.925e-01,2.678e+00
4.975e-01,2.704e+00
5.025e-01,2.436e+00
5.075e-01,2.338e+00
5.125e-01,2.218e+00
5.175e-01,2.100e+00
5.225e-01,2.002e+00
5.275e-01,1.892e+00
5.325e-01,1.800e+00
5.375e-01,1.560e+00
5.425e-01,1.518e+00
5.475e-01,1.376e+00
5.525e-01,1.350e+00
5.575e-01,1.334e+00
5.625e-01,1.118e+00
5.675e-01,1.076e+00
5.725e-01,8.961e-01
5.775e-01,9.041e-01
5.825e-01,7.921e-01
5.875e-01,7.801e-01
5.925e-01,6.681e-01
5.975e-01,6.041e-01
6.025e-01,6.121e-01
6.075e-01,5.220e-01
6.125e-01,4.560e-01
6.175e-01,3.960e-01
6.225e-01,3.460e-01
6.275e-01,2.600e-01
6.325e-01,2.800e-01
6.375e-01,2.340e-01
6.425e-01,2.700e-01
6.475e-01,1.740e-01
6.525e-01,1.660e-01
6.575e-01,1.520e-01
6.625e-01,1.360e-01
6.675e-01,1.080e-01
6.725e-01,1.040e-01
6.775e-01,7.001e-02
6.825e-01,7.001e-02
6.875e-01,6.001e-02
6.925e-01,4.000e-02
6.975e-01,4.000e-02
7.025e-01,5.200e-02
7.075e-01,3.000e-02
7.125e-01,2.800e-02
7.175e-01,3.000e-02
7.225e-01,1.200e-02
7.275e-01,1.400e-02
7.325e-01,1.000e-02
7.375e-01,1.800e-02
7.425e-01,1.600e-02
7.475e-01,6.001e-03
7.525e-01,6.001e-03
7.575e-01,4.000e-03
7.625e-01,0.000e+00
7.675e-01,8.001e-03
7.725e-01,4.000e-03
7.775e-01,0.000e+00
7.825e-01,2.000e-03
7.875e-01,2.000e-03
7.925e-01,0.000e+00
7.975e-01,2.000e-03
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_025.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,4.001e-03
3.250e-02,2.000e-03
3.750e-02,6.001e-03
4.250e-02,6.001e-03
4.750e-02,2.000e-03
5.250e-02,8.001e-03
5.750e-02,2.000e-03
6.250e-02,8.001e-03
6.750e-02,1.400e-02
7.250e-02,2.400e-02
7.750e-02,2.600e-02
8.250e-02,3.000e-02
8.750e-02,3.800e-02
9.250e-02,3.400e-02
9.750e-02,2.200e-02
1.025e-01,4.401e-02
1.075e-01,6.001e-02
1.125e-01,6.801e-02
1.175e-01,7.401e-02
1.225e-01,8.001e-02
1.275e-01,7.401e-02
1.325e-01,1.000e-01
1.375e-01,1.420e-01
1.425e-01,1.400e-01
1.475e-01,1.460e-01
1.525e-01,1.680e-01
1.575e-01,1.380e-01
1.625e-01,1.720e-01
1.675e-01,2.120e-01
1.725e-01,2.440e-01
1.775e-01,2.340e-01
1.825e-01,3.160e-01
1.875e-01,2.700e-01
1.925e-01,3.080e-01
1.975e-01,3.240e-01
2.025e-01,4.581e-01
2.075e-01,4.501e-01
2.125e-01,4.441e-01
2.175e-01,5.481e-01
2.225e-01,5.881e-01
2.275e-01,6.221e-01
2.325e-01,6.641e-01
2.375e-01,6.341e-01
2.425e-01,7.121e-01
2.475e-01,8.101e-01
2.525e-01,8.581e-01
2.575e-01,9.001e-01
2.625e-01,9.541e-01
2.675e-01,1.162e+00
2.725e-01,1.202e+00
2.775e-01,1.182e+00
2.825e-01,1.386e+00
2.875e-01,1.378e+00
2.925e-01,1.688e+00
2.975e-01,1.692e+00
3.025e-01,1.688e+00
3.075e-01,1.790e+00
3.125e-01,1.880e+00
3.175e-01,2.122e+00
3.225e-01,2.188e+00
3.275e-01,2.188e+00
3.325e-01,2.264e+00
3.375e-01,2.548e+00
3.425e-01,2.670e+00
3.475e-01,2.548e+00
3.525e-01,2.766e+00
3.575e-01,2.874e+00
3.625e-01,2.950e+00
3.675e-01,2.958e+00
3.725e-01,3.042e+00
3.775e-01,3.410e+00
3.825e-01,3.408e+00
3.875e-01,3.512e+00
3.925e-01,3.606e+00
3.975e-01,3.536e+00
4.025e-01,3.808e+00
4.075e-01,3.626e+00
4.125e-01,3.724e+00
4.175e-01,3.903e+00
4.225e-01,4.077e+00
4.275e-01,3.869e+00
4.325e-01,3.838e+00
4.375e-01,3.857e+00
4.425e-01,3.674e+00
4.475e-01,3.869e+00
4.525e-01,3.995e+00
4.575e-01,3.855e+00
4.625e-01,3.877e+00
4.675e-01,3.612e+00
4.725e-01,3.604e+00
4.775e-01,3.598e+00
4.825e-01,3.538e+00
4.875e-01,3.362e+00
4.925e-01,3.274e+00
4.975e-01,3.304e+00
5.025e-01,3.028e+00
5.075e-01,3.076e+00
5.125e-01,3.064e+00
5.175e-01,2.780e+00
5.225e-01,2.656e+00
5.275e-01,2.562e+00
5.325e-01,2.352e+00
5.375e-01,2.348e+00
5.425e-01,2.162e+00
5.475e-01,1.906e+00
5.525e-01,1.910e+00
5.575e-01,1.868e+00
5.625e-01,1.708e+00
5.675e-01,1.624e+00
5.725e-01,1.498e+00
5.775e-01,1.394e+00
5.825e-01,1.396e+00
5.875e-01,1.258e+00
5.925e-01,1.118e+00
5.975e-01,9.761e-01
6.025e-01,9.321e-01
6.075e-01,7.981e-01
6.125e-01,8.061e-01
6.175e-01,6.821e-01
6.225e-01,6.521e-01
6.275e-01,5.441e-01
6.325e-01,5.901e-01
6.375e-01,5.201e-01
6.425e-01,4.401e-01
6.475e-01,3.500e-01
6.525e-01,3.881e-01
6.575e-01,2.980e-01
6.625e-01,2.620e-01
6.675e-01,2.640e-01
6.725e-01,2.400e-01
6.775e-01,1.940e-01
6.825e-01,1.980e-01
6.875e-01,1.520e-01
6.925e-01,1.420e-01
6.975e-01,1.080e-01
7.025e-01,1.100e-01
7.075e-01,6.601e-02
7.125e-01,6.001e-02
7.175e-01,4.401e-02
7.225e-01,6.401e-02
7.275e-01,6.201e-02
7.325e-01,6.401e-02
7.375e-01,4.601e-02
7.425e-01,2.600e-02
7.475e-01,3.000e-02
7.525e-01,2.800e-02
7.575e-01,8.001e-03
7.625e-01,4.001e-03
7.675e-01,6.001e-03
7.725e-01,1.000e-02
7.775e-01,8.001e-03
7.825e-01,2.000e-03
7.875e-01,0.000e+00
7.925e-01,2.000e-03
7.975e-01,1.200e-02
8.025e-01,0.000e+00
8.075e-01,2.000e-03
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_026.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,2.000e-03
2.750e-02,4.001e-03
3.250e-02,0.000e+00
3.750e-02,6.001e-03
4.250e-02,0.000e+00
4.750e-02,6.001e-03
5.250e-02,2.000e-03
5.750e-02,6.001e-03
6.250e-02,1.200e-02
6.750e-02,4.001e-03
7.250e-02,4.001e-03
7.750e-02,8.001e-03
8.250e-02,2.200e-02
8.750e-02,1.400e-02
9.250e-02,2.600e-02
9.750e-02,1.000e-02
1.025e-01,2.400e-02
1.075e-01,3.801e-02
1.125e-01,4.201e-02
1.175e-01,5.401e-02
1.225e-01,5.801e-02
1.275e-01,5.201e-02
1.325e-01,6.801e-02
1.375e-01,9.601e-02
1.425e-01,9.401e-02
1.475e-01,8.601e-02
1.525e-01,8.001e-02
1.575e-01,1.200e-01
1.625e-01,1.320e-01
1.675e-01,1.820e-01
1.725e-01,1.680e-01
1.775e-01,1.980e-01
1.825e-01,2.000e-01
1.875e-01,2.200e-01
1.925e-01,2.160e-01
1.975e-01,2.420e-01
2.025e-01,2.800e-01
2.075e-01,3.300e-01
2.125e-01,3.300e-01
2.175e-01,3.441e-01
2.225e-01,3.761e-01
2.275e-01,4.281e-01
2.325e-01,4.901e-01
2.375e-01,5.341e-01
2.425e-01,5.081e-01
2.475e-01,5.401e-01
2.525e-01,5.701e-01
2.575e-01,7.221e-01
2.625e-01,7.341e-01
2.675e-01,8.681e-01
2.725e-01,8.661e-01
2.775e-01,9.501e-01
2.825e-01,1.020e+00
2.875e-01,1.032e+00
2.925e-01,1.000e+00
2.975e-01,1.130e+00
3.025e-01,1.216e+00
3.075e-01,1.400e+00
3.125e-01,1.414e+00
3.175e-01,1.516e+00
3.225e-01,1.594e+00
3.275e-01,1.640e+00
3.325e-01,1.922e+00
3.375e-01,1.892e+00
3.425e-01,1.952e+00
3.475e-01,2.088e+00
3.525e-01,2.220e+00
3.575e-01,2.366e+00
3.625e-01,2.358e+00
3.675e-01,2.552e+00
3.725e-01,2.518e+00
3.775e-01,2.868e+00
3.825e-01,2.978e+00
3.875e-01,3.002e+00
3.925e-01,2.994e+00
3.975e-01,3.230e+00
4.025e-01,3.144e+00
4.075e-01,3.413e+00
4.125e-01,3.479e+00
4.175e-01,3.381e+00
4.225e-01,3.581e+00
4.275e-01,3.539e+00
4.325e-01,3.679e+00
4.375e-01,3.719e+00
4.425e-01,3.687e+00
4.475e-01,3.603e+00
4.525e-01,3.893e+00
4.575e-01,3.665e+00
4.625e-01,3.637e+00
4.675e-01,3.781e+00
4.725e-01,3.771e+00
4.775e-01,3.897e+00
4.825e-01,3.843e+00
4.875e-01,3.671e+00
4.925e-01,3.623e+00
4.975e-01,3.545e+00
5.025e-01,3.575e+00
5.075e-01,3.483e+00
5.125e-01,3.226e+00
5.175e-01,3.286e+00
5.225e-01,3.118e+00
5.275e-01,3.094e+00
5.325e-01,2.820e+00
5.375e-01,2.884e+00
5.425e-01,2.702e+00
5.475e-01,2.666e+00
5.525e-01,2.536e+00
5.575e-01,2.616e+00
5.625e-01,2.310e+00
5.675e-01,2.190e+00
5.725e-01,2.058e+00
5.775e-01,2.040e+00
5.825e-01,1.912e+00
5.875e-01,1.868e+00
5.925e-01,1.712e+00
5.975e-01,1.564e+00
6.025e-01,1.432e+00
6.075e-01,1.340e+00
6.125e-01,1.300e+00
6.175e-01,1.200e+00
6.225e-01,1.206e+00
6.275e-01,9.581e-01
6.325e-01,8.881e-01
6.375e-01,8.961e-01
6.425e-01,7.461e-01
6.475e-01,7.121e-01
6.525e-01,6.601e-01
6.575e-01,5.361e-01
6.625e-01,5.161e-01
6.675e-01,4.481e-01
6.725e-01,4.561e-01
6.775e-01,3.621e-01
6.825e-01,4.021e-01
6.875e-01,3.200e-01
6.925e-01,2.460e-01
6.975e-01,2.800e-01
7.025e-01,1.600e-01
7.075e-01,2.140e-01
7.125e-01,2.020e-01
7.175e-01,1.420e-01
7.225e-01,1.120e-01
7.275e-01,9.201e-02
7.325e-01,9.001e-02
7.375e-01,7.801e-02
7.425e-01,7.401e-02
7.475e-01,8.601e-02
7.525e-01,5.601e-02
7.575e-01,5.401e-02
7.625e-01,4.401e-02
7.675e-01,4.201e-02
7.725e-01,2.200e-02
7.775e-01,2.400e-02
7.825e-01,2.200e-02
7.875e-01,2.200e-02
7.925e-01,1.000e-02
7.975e-01,1.200e-02
8.025e-01,1.800e-02
8.075e-01,4.001e-03
8.125e-01,1.000e-02
8.175e-01,8.001e-03
8.225e-01,4.001e-03
8.275e-01,2.000e-03
8.325e-01,0.000e+00
8.375e-01,4.001e-03
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_027.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,2.000e-03
3.250e-02,0.000e+00
3.750e-02,2.000e-03
4.250e-02,2.000e-03
4.750e-02,4.001e-03
5.250e-02,4.001e-03
5.750e-02,4.001e-03
6.250e-02,6.001e-03
6.750e-02,6.001e-03
7.250e-02,4.001e-03
7.750e-02,1.000e-02
8.250e-02,1.000e-02
8.750e-02,1.200e-02
9.250e-02,1.200e-02
9.750e-02,2.200e-02
1.025e-01,2.000e-02
1.075e-01,1.800e-02
1.125e-01,3.801e-02
1.175e-01,2.200e-02
1.225e-01,3.401e-02
1.275e-01,3.801e-02
1.325e-01,5.201e-02
1.375e-01,4.801e-02
1.425e-01,6.601e-02
1.475e-01,8.801e-02
1.525e-01,6.401e-02
1.575e-01,9.401e-02
1.625e-01,7.801e-02
1.675e-01,8.401e-02
1.725e-01,1.140e-01
1.775e-01,1.240e-01
1.825e-01,1.420e-01
1.875e-01,1.560e-01
1.925e-01,1.560e-01
1.975e-01,1.900e-01
2.025e-01,1.900e-01
2.075e-01,2.440e-01
2.125e-01,2.400e-01
2.175e-01,2.800e-01
2.225e-01,2.880e-01
2.275e-01,3.200e-01
2.325e-01,3.581e-01
2.375e-01,3.981e-01
2.425e-01,3.681e-01
2.475e-01,4.721e-01
2.525e-01,4.821e-01
2.575e-01,4.921e-01
2.625e-01,5.221e-01
2.675e-01,5.321e-01
2.725e-01,5.901e-01
2.775e-01,6.281e-01
2.825e-01,6.881e-01
2.875e-01,7.461e-01
2.925e-01,8.281e-01
2.975e-01,8.601e-01
3.025e-01,8.961e-01
3.075e-01,9.981e-01
3.125e-01,1.022e+00
3.175e-01,1.144e+00
3.225e-01,1.204e+00
3.275e-01,1.222e+00
3.325e-01,1.372e+00
3.375e-01,1.480e+00
3.425e-01,1.514e+00
3.475e-01,1.582e+00
3.525e-01,1.708e+00
3.575e-01,1.684e+00
3.625e-01,1.792e+00
3.675e-01,1.928e+00
3.725e-01,2.078e+00
3.775e-01,2.114e+00
3.825e-01,2.298e+00
3.875e-01,2.206e+00
3.925e-01,2.394e+00
3.975e-01,2.512e+00
4.025e-01,2.652e+00
4.075e-01,2.844e+00
4.125e-01,2.782e+00
4.175e-01,2.904e+00
4.225e-01,3.140e+00
4.275e-01,3.118e+00
4.325e-01,3.312e+00
4.375e-01,3.349e+00
4.425e-01,3.377e+00
4.475e-01,3.371e+00
4.525e-01,3.489e+00
4.575e-01,3.447e+00
4.625e-01,3.847e+00
4.675e-01,3.639e+00
4.725e-01,3.695e+00
4.775e-01,3.757e+00
4.825e-01,3.753e+00
4.875e-01,3.685e+00
4.925e-01,3.701e+00
4.975e-01,3.929e+00
5.025e-01,3.815e+00
5.075e-01,3.625e+00
5.125e-01,3.685e+00
5.175e-01,3.545e+00
5.225e-01,3.563e+00
5.275e-01,3.369e+00
5.325e-01,3.453e+00
5.375e-01,3.367e+00
5.425e-01,3.234e+00
5.475e-01,3.234e+00
5.525e-01,3.080e+00
5.575e-01,2.982e+00
5.625e-01,2.948e+00
5.675e-01,2.740e+00
5.725e-01,2.802e+00
5.775e-01,2.668e+00
5.825e-01,2.424e+00
5.875e-01,2.428e+00
5.925e-01,2.220e+00
5.975e-01,2.250e+00
6.025e-01,2.084e+00
6.075e-01,1.986e+00
6.125e-01,1.690e+00
6.175e-01,1.676e+00
6.225e-01,1.626e+00
6.275e-01,1.514e+00
6.325e-01,1.398e+00
6.375e-01,1.202e+00
6.425e-01,1.302e+00
6.475e-01,1.106e+00
6.525e-01,1.122e+00
6.575e-01,9.841e-01
6.625e-01,8.961e-01
6.675e-01,8.741e-01
6.725e-01,8.141e-01
6.775e-01,6.661e-01
6.825e-01,6.481e-01
6.875e-01,5.481e-01
6.925e-01,4.481e-01
6.975e-01,4.141e-01
7.025e-01,4.281e-01
7.075e-01,3.140e-01
7.125e-01,3.180e-01
7.175e-01,3.060e-01
7.225e-01,2.820e-01
7.275e-01,2.360e-01
7.325e-01,2.080e-01
7.375e-01,1.820e-01
7.425e-01,1.820e-01
7.475e-01,1.680e-01
7.525e-01,1.180e-01
7.575e-01,1.080e-01
7.625e-01,9.001e-02
7.675e-01,7.801e-02
7.725e-01,6.601e-02
7.775e-01,5.201e-02
7.825e-01,5.601e-02
7.875e-01,4.201e-02
7.925e-01,3.200e-02
7.975e-01,1.600e-02
8.025e-01,1.200e-02
8.075e-01,1.800e-02
8.125e-01,1.400e-02
8.175e-01,1.600e-02
8.225e-01,1.000e-02
8.275e-01,2.000e-03
8.325e-01,2.000e-03
8.375e-01,4.001e-03
8.425e-01,8.001e-03
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,2.000e-03
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_028.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,2.000e-03
3.250e-02,0.000e+00
3.750e-02,4.000e-03
4.250e-02,2.000e-03
4.750e-02,2.000e-03
5.250e-02,6.001e-03
5.750e-02,0.000e+00
6.250e-02,4.000e-03
6.750e-02,4.000e-03
7.250e-02,2.000e-03
7.750e-02,2.000e-03
8.250e-02,2.000e-03
8.750e-02,8.001e-03
9.250e-02,1.000e-02
9.750e-02,6.001e-03
1.025e-01,1.600e-02
1.075e-01,1.800e-02
1.125e-01,1.200e-02
1.175e-01,1.200e-02
1.225e-01,2.600e-02
1.275e-01,2.600e-02
1.325e-01,3.000e-02
1.375e-01,3.800e-02
1.425e-01,5.201e-02
1.475e-01,5.001e-02
1.525e-01,6.601e-02
1.575e-01,6.401e-02
1.625e-01,8.601e-02
1.675e-01,1.160e-01
1.725e-01,7.201e-02
1.775e-01,8.401e-02
1.825e-01,1.020e-01
1.875e-01,1.060e-01
1.925e-01,1.300e-01
1.975e-01,1.040e-01
2.025e-01,1.480e-01
2.075e-01,1.340e-01
2.125e-01,1.580e-01
2.175e-01,1.960e-01
2.225e-01,2.240e-01
2.275e-01,2.180e-01
2.325e-01,2.660e-01
2.375e-01,2.620e-01
2.425e-01,2.260e-01
2.475e-01,3.280e-01
2.525e-01,3.580e-01
2.575e-01,3.460e-01
2.625e-01,3.900e-01
2.675e-01,4.841e-01
2.725e-01,5.141e-01
2.775e-01,5.481e-01
2.825e-01,4.921e-01
2.875e-01,5.681e-01
2.925e-01,6.321e-01
2.975e-01,6.401e-01
3.025e-01,6.601e-01
3.075e-01,7.921e-01
3.125e-01,8.581e-01
3.175e-01,8.801e-01
3.225e-01,9.181e-01
3.275e-01,9.701e-01
3.325e-01,1.126e+00
3.375e-01,1.094e+00
3.425e-01,1.080e+00
3.475e-01,1.176e+00
3.525e-01,1.348e+00
3.575e-01,1.374e+00
3.625e-01,1.434e+00
3.675e-01,1.552e+00
3.725e-01,1.636e+00
3.775e-01,1.736e+00
3.825e-01,1.806e+00
3.875e-01,1.782e+00
3.925e-01,1.972e+00
3.975e-01,2.072e+00
4.025e-01,2.126e+00
4.075e-01,2.188e+00
4.125e-01,2.262e+00
4.175e-01,2.432e+00
4.225e-01,2.500e+00
4.275e-01,2.602e+00
4.325e-01,2.736e+00
4.375e-01,2.704e+00
4.425e-01,2.884e+00
4.475e-01,2.922e+00
4.525e-01,2.988e+00
4.575e-01,3.116e+00
4.625e-01,3.138e+00
4.675e-01,3.184e+00
4.725e-01,3.400e+00
4.775e-01,3.492e+00
4.825e-01,3.458e+00
4.875e-01,3.462e+00
4.925e-01,3.430e+00
4.975e-01,3.586e+00
5.025e-01,3.594e+00
5.075e-01,3.576e+00
5.125e-01,3.694e+00
5.175e-01,3.696e+00
5.225e-01,3.706e+00
5.275e-01,3.668e+00
5.325e-01,3.626e+00
5.375e-01,3.636e+00
5.425e-01,3.514e+00
5.475e-01,3.680e+00
5.525e-01,3.260e+00
5.575e-01,3.498e+00
5.625e-01,3.492e+00
5.675e-01,3.372e+00
5.725e-01,3.090e+00
5.775e-01,3.064e+00
5.825e-01,2.992e+00
5.875e-01,2.750e+00
5.925e-01,2.704e+00
5.975e-01,2.730e+00
6.025e-01,2.602e+00
6.075e-01,2.512e+00
6.125e-01,2.350e+00
6.175e-01,2.298e+00
6.225e-01,2.148e+00
6.275e-01,2.156e+00
6.325e-01,1.980e+00
6.375e-01,1.898e+00
6.425e-01,1.824e+00
6.475e-01,1.666e+00
6.525e-01,1.556e+00
6.575e-01,1.426e+00
6.625e-01,1.332e+00
6.675e-01,1.362e+00
6.725e-01,1.176e+00
6.775e-01,1.066e+00
6.825e-01,1.018e+00
6.875e-01,9.381e-01
6.925e-01,8.961e-01
6.975e-01,8.121e-01
7.025e-01,6.841e-01
7.075e-01,6.501e-01
7.125e-01,5.701e-01
7.175e-01,5.541e-01
7.225e-01,5.561e-01
7.275e-01,3.920e-01
7.325e-01,3.800e-01
7.375e-01,3.200e-01
7.425e-01,2.920e-01
7.475e-01,2.380e-01
7.525e-01,2.580e-01
7.575e-01,2.060e-01
7.625e-01,1.980e-01
7.675e-01,1.700e-01
7.725e-01,1.440e-01
7.775e-01,1.000e-01
7.825e-01,1.020e-01
7.875e-01,7.801e-02
7.925e-01,5.801e-02
7.975e-01,6.801e-02
8.025e-01,4.801e-02
8.075e-01,3.000e-02
8.125e-01,5.001e-02
8.175e-01,3.800e-02
8.225e-01,4.401e-02
8.275e-01,2.400e-02
8.325e-01,1.800e-02
8.375e-01,8.001e-03
8.425e-01,1.400e-02
8.475e-01,8.001e-03
8.525e-01,8.001e-03
8.575e-01,8.001e-03
8.625e-01,4.000e-03
8.675e-01,8.001e-03
8.725e-01,4.000e-03
8.775e-01,0.000e+00
8.825e-01,4.000e-03
8.875e-01,2.000e-03
8.925e-01,4.000e-03
8.975e-01,4.000e-03
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_029.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,2.000e-03
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,2.000e-03
5.750e-02,2.000e-03
6.250e-02,2.000e-03
6.750e-02,0.000e+00
7.250e-02,8.000e-03
7.750e-02,6.000e-03
8.250e-02,4.000e-03
8.750e-02,2.000e-03
9.250e-02,6.000e-03
9.750e-02,4.000e-03
1.025e-01,8.000e-03
1.075e-01,8.000e-03
1.125e-01,1.600e-02
1.175e-01,2.000e-02
1.225e-01,1.400e-02
1.275e-01,2.000e-02
1.325e-01,1.400e-02
1.375e-01,3.400e-02
1.425e-01,3.800e-02
1.475e-01,2.600e-02
1.525e-01,4.400e-02
1.575e-01,3.200e-02
1.625e-01,5.000e-02
1.675e-01,5.000e-02
1.725e-01,5.800e-02
1.775e-01,8.200e-02
1.825e-01,7.000e-02
1.875e-01,1.000e-01
1.925e-01,7.000e-02
1.975e-01,8.200e-02
2.025e-01,1.000e-01
2.075e-01,1.140e-01
2.125e-01,1.000e-01
2.175e-01,1.300e-01
2.225e-01,1.440e-01
2.275e-01,1.700e-01
2.325e-01,1.860e-01
2.375e-01,2.380e-01
2.425e-01,2.060e-01
2.475e-01,2.580e-01
2.525e-01,2.500e-01
2.575e-01,2.600e-01
2.625e-01,2.800e-01
2.675e-01,2.980e-01
2.725e-01,3.000e-01
2.775e-01,3.700e-01
2.825e-01,4.060e-01
2.875e-01,4.800e-01
2.925e-01,4.380e-01
2.975e-01,4.380e-01
3.025e-01,5.340e-01
3.075e-01,5.340e-01
3.125e-01,5.720e-01
3.175e-01,6.680e-01
3.225e-01,7.160e-01
3.275e-01,7.260e-01
3.325e-01,7.120e-01
3.375e-01,8.560e-01
3.425e-01,8.200e-01
3.475e-01,9.580e-01
3.525e-01,9.580e-01
3.575e-01,1.060e+00
3.625e-01,1.076e+00
3.675e-01,1.174e+00
3.725e-01,1.180e+00
3.775e-01,1.252e+00
3.825e-01,1.258e+00
3.875e-01,1.374e+00
3.925e-01,1.582e+00
3.975e-01,1.528e+00
4.025e-01,1.742e+00
4.075e-01,1.722e+00
4.125e-01,1.772e+00
4.175e-01,1.890e+00
4.225e-01,2.028e+00
4.275e-01,2.054e+00
4.325e-01,2.156e+00
4.375e-01,2.330e+00
4.425e-01,2.354e+00
4.475e-01,2.528e+00
4.525e-01,2.614e+00
4.575e-01,2.632e+00
4.625e-01,2.806e+00
4.675e-01,2.966e+00
4.725e-01,2.890e+00
4.775e-01,3.066e+00
4.825e-01,3.132e+00
4.875e-01,3.108e+00
4.925e-01,3.230e+00
4.975e-01,3.312e+00
5.025e-01,3.366e+00
5.075e-01,3.454e+00
5.125e-01,3.320e+00
5.175e-01,3.512e+00
5.225e-01,3.536e+00
5.275e-01,3.560e+00
5.325e-01,3.512e+00
5.375e-01,3.606e+00
5.425e-01,3.662e+00
5.475e-01,3.588e+00
5.525e-01,3.454e+00
5.575e-01,3.806e+00
5.625e-01,3.688e+00
5.675e-01,3.618e+00
5.725e-01,3.466e+00
5.775e-01,3.392e+00
5.825e-01,3.392e+00
5.875e-01,3.312e+00
5.925e-01,3.304e+00
5.975e-01,3.148e+00
6.025e-01,3.116e+00
6.075e-01,2.934e+00
6.125e-01,2.820e+00
6.175e-01,2.664e+00
6.225e-01,2.822e+00
6.275e-01,2.694e+00
6.325e-01,2.598e+00
6.375e-01,2.304e+00
6.425e-01,2.226e+00
6.475e-01,2.282e+00
6.525e-01,2.208e+00
6.575e-01,2.186e+00
6.625e-01,1.950e+00
6.675e-01,1.748e+00
6.725e-01,1.710e+00
6.775e-01,1.622e+00
6.825e-01,1.478e+00
6.875e-01,1.382e+00
6.925e-01,1.318e+00
6.975e-01,1.252e+00
7.025e-01,1.032e+00
7.075e-01,1.074e+00
7.125e-01,9.000e-01
7.175e-01,8.140e-01
7.225e-01,8.120e-01
7.275e-01,7.400e-01
7.325e-01,6.420e-01
7.375e-01,6.260e-01
7.425e-01,5.180e-01
7.475e-01,4.660e-01
7.525e-01,4.140e-01
7.575e-01,4.280e-01
7.625e-01,3.400e-01
7.675e-01,2.940e-01
7.725e-01,2.440e-01
7.775e-01,2.760e-01
7.825e-01,2.280e-01
7.875e-01,1.460e-01
7.925e-01,1.700e-01
7.975e-01,1.400e-01
8.025e-01,1.280e-01
8.075e-01,1.020e-01
8.125e-01,8.200e-02
8.175e-01,6.400e-02
8.225e-01,7.800e-02
8.275e-01,5.600e-02
8.325e-01,4.400e-02
8.375e-01,3.600e-02
8.425e-01,3.800e-02
8.475e-01,2.600e-02
8.525e-01,1.800e-02
8.575e-01,2.200e-02
8.625e-01,1.600e-02
8.675e-01,1.200e-02
8.725e-01,1.800e-02
8.775e-01,6.000e-03
8.825e-01,4.000e-03
8.875e-01,8.000e-03
8.925e-01,2.000e-03
8.975e-01,0.000e+00
9.025e-01,2.000e-03
9.075e-01,2.000e-03
9.125e-01,2.000e-03
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_03.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,2.000e-03
5.750e-02,2.000e-03
6.250e-02,2.000e-03
6.750e-02,2.000e-03
7.250e-02,0.000e+00
7.750e-02,4.000e-03
8.250e-02,2.000e-03
8.750e-02,2.000e-03
9.250e-02,1.200e-02
9.750e-02,4.000e-03
1.025e-01,1.400e-02
1.075e-01,4.000e-03
1.125e-01,4.000e-03
1.175e-01,8.001e-03
1.225e-01,1.000e-02
1.275e-01,1.000e-02
1.325e-01,1.800e-02
1.375e-01,1.000e-02
1.425e-01,2.000e-02
1.475e-01,3.200e-02
1.525e-01,3.800e-02
1.575e-01,3.400e-02
1.625e-01,5.801e-02
1.675e-01,4.800e-02
1.725e-01,5.601e-02
1.775e-01,4.400e-02
1.825e-01,4.600e-02
1.875e-01,7.601e-02
1.925e-01,4.600e-02
1.975e-01,7.601e-02
2.025e-01,6.001e-02
2.075e-01,7.201e-02
2.125e-01,7.001e-02
2.175e-01,1.060e-01
2.225e-01,1.180e-01
2.275e-01,1.020e-01
2.325e-01,1.440e-01
2.375e-01,1.340e-01
2.425e-01,1.600e-01
2.475e-01,2.020e-01
2.525e-01,1.560e-01
2.575e-01,2.320e-01
2.625e-01,2.220e-01
2.675e-01,2.580e-01
2.725e-01,2.260e-01
2.775e-01,2.640e-01
2.825e-01,3.060e-01
2.875e-01,3.080e-01
2.925e-01,3.180e-01
2.975e-01,3.520e-01
3.025e-01,3.620e-01
3.075e-01,4.340e-01
3.125e-01,4.700e-01
3.175e-01,4.400e-01
3.225e-01,5.140e-01
3.275e-01,5.380e-01
3.325e-01,5.701e-01
3.375e-01,5.841e-01
3.425e-01,6.201e-01
3.475e-01,6.681e-01
3.525e-01,7.641e-01
3.575e-01,8.041e-01
3.625e-01,8.321e-01
3.675e-01,8.281e-01
3.725e-01,9.761e-01
3.775e-01,1.006e+00
3.825e-01,1.014e+00
3.875e-01,1.120e+00
3.925e-01,1.276e+00
3.975e-01,1.276e+00
4.025e-01,1.324e+00
4.075e-01,1.322e+00
4.125e-01,1.464e+00
4.175e-01,1.556e+00
4.225e-01,1.680e+00
4.275e-01,1.710e+00
4.325e-01,1.796e+00
4.375e-01,1.870e+00
4.425e-01,1.856e+00
4.475e-01,1.976e+00
4.525e-01,2.088e+00
4.575e-01,2.274e+00
4.625e-01,2.274e+00
4.675e-01,2.338e+00
4.725e-01,2.420e+00
4.775e-01,2.546e+00
4.825e-01,2.638e+00
4.875e-01,2.672e+00
4.925e-01,2.712e+00
4.975e-01,2.858e+00
5.025e-01,3.100e+00
5.075e-01,3.060e+00
5.125e-01,3.106e+00
5.175e-01,3.142e+00
5.225e-01,3.380e+00
5.275e-01,3.428e+00
5.325e-01,3.306e+00
5.375e-01,3.338e+00
5.425e-01,3.464e+00
5.475e-01,3.580e+00
5.525e-01,3.552e+00
5.575e-01,3.556e+00
5.625e-01,3.528e+00
5.675e-01,3.592e+00
5.725e-01,3.608e+00
5.775e-01,3.694e+00
5.825e-01,3.508e+00
5.875e-01,3.356e+00
5.925e-01,3.586e+00
5.975e-01,3.468e+00
6.025e-01,3.590e+00
6.075e-01,3.408e+00
6.125e-01,3.320e+00
6.175e-01,3.186e+00
6.225e-01,3.176e+00
6.275e-01,3.174e+00
6.325e-01,2.974e+00
6.375e-01,2.892e+00
6.425e-01,2.840e+00
6.475e-01,2.686e+00
6.525e-01,2.568e+00
6.575e-01,2.460e+00
6.625e-01,2.420e+00
6.675e-01,2.192e+00
6.725e-01,2.256e+00
6.775e-01,2.158e+00
6.825e-01,2.086e+00
6.875e-01,2.028e+00
6.925e-01,1.702e+00
6.975e-01,1.638e+00
7.025e-01,1.678e+00
7.075e-01,1.440e+00
7.125e-01,1.362e+00
7.175e-01,1.310e+00
7.225e-01,1.224e+00
7.275e-01,1.024e+00
7.325e-01,1.014e+00
7.375e-01,9.341e-01
7.425e-01,8.581e-01
7.475e-01,8.001e-01
7.525e-01,7.501e-01
7.575e-01,6.641e-01
7.625e-01,5.581e-01
7.675e-01,5.500e-01
7.725e-01,4.880e-01
7.775e-01,4.080e-01
7.825e-01,3.640e-01
7.875e-01,3.300e-01
7.925e-01,3.020e-01
7.975e-01,2.920e-01
8.025e-01,2.160e-01
8.075e-01,2.140e-01
8.125e-01,2.040e-01
8.175e-01,1.600e-01
8.225e-01,1.320e-01
8.275e-01,1.220e-01
8.325e-01,9.201e-02
8.375e-01,8.401e-02
8.425e-01,6.801e-02
8.475e-01,4.600e-02
8.525e-01,5.200e-02
8.575e-01,3.800e-02
8.625e-01,2.600e-02
8.675e-01,2.200e-02
8.725e-01,2.400e-02
8.775e-01,2.400e-02
8.825e-01,8.001e-03
8.875e-01,8.001e-03
8.925e-01,8.001e-03
8.975e-01,6.001e-03
9.025e-01,4.000e-03
9.075e-01,2.000e-03
9.125e-01,0.000e+00
9.175e-01,2.000e-03
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_031.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,2.000e-03
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,6.000e-03
8.750e-02,2.000e-03
9.250e-02,2.000e-03
9.750e-02,4.000e-03
1.025e-01,2.000e-03
1.075e-01,6.000e-03
1.125e-01,4.000e-03
1.175e-01,8.001e-03
1.225e-01,8.001e-03
1.275e-01,1.200e-02
1.325e-01,8.001e-03
1.375e-01,1.600e-02
1.425e-01,1.000e-02
1.475e-01,2.000e-02
1.525e-01,1.400e-02
1.575e-01,3.000e-02
1.625e-01,1.400e-02
1.675e-01,2.000e-02
1.725e-01,2.000e-02
1.775e-01,2.600e-02
1.825e-01,3.600e-02
1.875e-01,4.400e-02
1.925e-01,4.600e-02
1.975e-01,5.800e-02
2.025e-01,6.400e-02
2.075e-01,9.401e-02
2.125e-01,5.200e-02
2.175e-01,7.201e-02
2.225e-01,8.001e-02
2.275e-01,9.201e-02
2.325e-01,1.080e-01
2.375e-01,1.000e-01
2.425e-01,1.260e-01
2.475e-01,1.640e-01
2.525e-01,1.460e-01
2.575e-01,1.420e-01
2.625e-01,1.300e-01
2.675e-01,1.720e-01
2.725e-01,1.700e-01
2.775e-01,1.640e-01
2.825e-01,1.900e-01
2.875e-01,2.060e-01
2.925e-01,2.080e-01
2.975e-01,2.640e-01
3.025e-01,2.820e-01
3.075e-01,3.200e-01
3.125e-01,2.460e-01
3.175e-01,3.720e-01
3.225e-01,3.420e-01
3.275e-01,4.460e-01
3.325e-01,4.460e-01
3.375e-01,4.600e-01
3.425e-01,4.600e-01
3.475e-01,5.200e-01
3.525e-01,6.140e-01
3.575e-01,5.760e-01
3.625e-01,5.600e-01
3.675e-01,6.940e-01
3.725e-01,7.321e-01
3.775e-01,7.521e-01
3.825e-01,7.120e-01
3.875e-01,8.821e-01
3.925e-01,9.321e-01
3.975e-01,9.381e-01
4.025e-01,9.361e-01
4.075e-01,1.066e+00
4.125e-01,1.020e+00
4.175e-01,1.252e+00
4.225e-01,1.264e+00
4.275e-01,1.418e+00
4.325e-01,1.480e+00
4.375e-01,1.476e+00
4.425e-01,1.592e+00
4.475e-01,1.572e+00
4.525e-01,1.724e+00
4.575e-01,1.688e+00
4.625e-01,1.920e+00
4.675e-01,1.906e+00
4.725e-01,2.018e+00
4.775e-01,2.100e+00
4.825e-01,2.288e+00
4.875e-01,2.340e+00
4.925e-01,2.338e+00
4.975e-01,2.362e+00
5.025e-01,2.446e+00
5.075e-01,2.536e+00
5.125e-01,2.662e+00
5.175e-01,2.736e+00
5.225e-01,2.872e+00
5.275e-01,2.846e+00
5.325e-01,3.160e+00
5.375e-01,3.034e+00
5.425e-01,2.994e+00
5.475e-01,3.342e+00
5.525e-01,3.348e+00
5.575e-01,3.310e+00
5.625e-01,3.422e+00
5.675e-01,3.506e+00
5.725e-01,3.530e+00
5.775e-01,3.534e+00
5.825e-01,3.468e+00
5.875e-01,3.478e+00
5.925e-01,3.526e+00
5.975e-01,3.642e+00
6.025e-01,3.516e+00
6.075e-01,3.630e+00
6.125e-01,3.560e+00
6.175e-01,3.376e+00
6.225e-01,3.320e+00
6.275e-01,3.458e+00
6.325e-01,3.478e+00
6.375e-01,3.428e+00
6.425e-01,3.208e+00
6.475e-01,3.054e+00
6.525e-01,3.152e+00
6.575e-01,3.154e+00
6.625e-01,2.940e+00
6.675e-01,2.824e+00
6.725e-01,2.592e+00
6.775e-01,2.696e+00
6.825e-01,2.536e+00
6.875e-01,2.486e+00
6.925e-01,2.390e+00
6.975e-01,2.170e+00
7.025e-01,2.168e+00
7.075e-01,2.090e+00
7.125e-01,1.946e+00
7.175e-01,1.684e+00
7.225e-01,1.788e+00
7.275e-01,1.590e+00
7.325e-01,1.418e+00
7.375e-01,1.410e+00
7.425e-01,1.318e+00
7.475e-01,1.152e+00
7.525e-01,1.174e+00
7.575e-01,1.136e+00
7.625e-01,9.981e-01
7.675e-01,8.481e-01
7.725e-01,8.661e-01
7.775e-01,6.820e-01
7.825e-01,6.840e-01
7.875e-01,6.240e-01
7.925e-01,5.780e-01
7.975e-01,4.460e-01
8.025e-01,4.200e-01
8.075e-01,3.480e-01
8.125e-01,3.140e-01
8.175e-01,2.700e-01
8.225e-01,1.900e-01
8.275e-01,2.340e-01
8.325e-01,1.760e-01
8.375e-01,1.460e-01
8.425e-01,1.280e-01
8.475e-01,9.801e-02
8.525e-01,1.200e-01
8.575e-01,8.401e-02
8.625e-01,5.000e-02
8.675e-01,5.800e-02
8.725e-01,3.600e-02
8.775e-01,3.400e-02
8.825e-01,3.000e-02
8.875e-01,1.800e-02
8.925e-01,1.400e-02
8.975e-01,1.800e-02
9.025e-01,1.000e-02
9.075e-01,6.000e-03
9.125e-01,4.000e-03
9.175e-01,0.000e+00
9.225e-01,2.000e-03
9.275e-01,2.000e-03
9.325e-01,2.000e-03
9.375e-01,2.000e-03
9.425e-01,2.000e-03
9.475e-01,2.000e-03
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_032.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,2.000e-03
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,2.000e-03
7.250e-02,2.000e-03
7.750e-02,2.000e-03
8.250e-02,2.000e-03
8.750e-02,2.000e-03
9.250e-02,0.000e+00
9.750e-02,2.000e-03
1.025e-01,2.000e-03
1.075e-01,2.000e-03
1.125e-01,1.000e-02
1.175e-01,2.000e-03
1.225e-01,8.001e-03
1.275e-01,8.001e-03
1.325e-01,8.001e-03
1.375e-01,8.001e-03
1.425e-01,4.000e-03
1.475e-01,6.001e-03
1.525e-01,1.200e-02
1.575e-01,1.400e-02
1.625e-01,1.400e-02
1.675e-01,1.200e-02
1.725e-01,3.200e-02
1.775e-01,2.200e-02
1.825e-01,2.800e-02
1.875e-01,2.400e-02
1.925e-01,2.200e-02
1.975e-01,3.400e-02
2.025e-01,4.000e-02
2.075e-01,3.200e-02
2.125e-01,4.800e-02
2.175e-01,5.200e-02
2.225e-01,5.801e-02
2.275e-01,4.600e-02
2.325e-01,7.401e-02
2.375e-01,7.201e-02
2.425e-01,9.001e-02
2.475e-01,7.601e-02
2.525e-01,8.201e-02
2.575e-01,9.801e-02
2.625e-01,1.160e-01
2.675e-01,1.460e-01
2.725e-01,1.200e-01
2.775e-01,1.340e-01
2.825e-01,1.560e-01
2.875e-01,1.460e-01
2.925e-01,1.920e-01
2.975e-01,1.940e-01
3.025e-01,1.940e-01
3.075e-01,2.400e-01
3.125e-01,2.340e-01
3.175e-01,2.480e-01
3.225e-01,2.900e-01
3.275e-01,3.040e-01
3.325e-01,3.120e-01
3.375e-01,3.160e-01
3.425e-01,3.360e-01
3.475e-01,3.840e-01
3.525e-01,4.220e-01
3.575e-01,4.140e-01
3.625e-01,4.980e-01
3.675e-01,5.861e-01
3.725e-01,4.960e-01
3.775e-01,5.100e-01
3.825e-01,6.121e-01
3.875e-01,5.881e-01
3.925e-01,7.061e-01
3.975e-01,6.701e-01
4.025e-01,7.401e-01
4.075e-01,7.801e-01
4.125e-01,8.481e-01
4.175e-01,8.621e-01
4.225e-01,9.481e-01
4.275e-01,9.741e-01
4.325e-01,1.028e+00
4.375e-01,1.196e+00
4.425e-01,1.342e+00
4.475e-01,1.272e+00
4.525e-01,1.350e+00
4.575e-01,1.390e+00
4.625e-01,1.430e+00
4.675e-01,1.554e+00
4.725e-01,1.642e+00
4.775e-01,1.622e+00
4.825e-01,1.710e+00
4.875e-01,1.944e+00
4.925e-01,1.936e+00
4.975e-01,2.018e+00
5.025e-01,2.136e+00
5.075e-01,2.204e+00
5.125e-01,2.206e+00
5.175e-01,2.244e+00
5.225e-01,2.540e+00
5.275e-01,2.568e+00
5.325e-01,2.678e+00
5.375e-01,2.714e+00
5.425e-01,2.858e+00
5.475e-01,2.962e+00
5.525e-01,2.864e+00
5.575e-01,2.912e+00
5.625e-01,3.136e+00
5.675e-01,3.174e+00
5.725e-01,3.210e+00
5.775e-01,3.236e+00
5.825e-01,3.414e+00
5.875e-01,3.470e+00
5.925e-01,3.558e+00
5.975e-01,3.420e+00
6.025e-01,3.438e+00
6.075e-01,3.564e+00
6.125e-01,3.522e+00
6.175e-01,3.606e+00
6.225e-01,3.508e+00
6.275e-01,3.472e+00
6.325e-01,3.530e+00
6.375e-01,3.540e+00
6.425e-01,3.348e+00
6.475e-01,3.322e+00
6.525e-01,3.444e+00
6.575e-01,3.374e+00
6.625e-01,3.260e+00
6.675e-01,3.224e+00
6.725e-01,3.176e+00
6.775e-01,3.182e+00
6.825e-01,3.030e+00
6.875e-01,3.014e+00
6.925e-01,2.774e+00
6.975e-01,2.826e+00
7.025e-01,2.544e+00
7.075e-01,2.666e+00
7.125e-01,2.454e+00
7.175e-01,2.318e+00
7.225e-01,2.310e+00
7.275e-01,2.262e+00
7.325e-01,2.050e+00
7.375e-01,1.840e+00
7.425e-01,1.848e+00
7.475e-01,1.690e+00
7.525e-01,1.508e+00
7.575e-01,1.460e+00
7.625e-01,1.338e+00
7.675e-01,1.280e+00
7.725e-01,1.152e+00
7.775e-01,1.138e+00
7.825e-01,1.032e+00
7.875e-01,9.641e-01
7.925e-01,8.401e-01
7.975e-01,7.881e-01
8.025e-01,6.721e-01
8.075e-01,6.021e-01
8.125e-01,5.581e-01
8.175e-01,5.360e-01
8.225e-01,5.000e-01
8.275e-01,4.380e-01
8.325e-01,3.320e-01
8.375e-01,3.440e-01
8.425e-01,2.720e-01
8.475e-01,2.740e-01
8.525e-01,2.140e-01
8.575e-01,1.640e-01
8.625e-01,1.300e-01
8.675e-01,1.040e-01
8.725e-01,1.060e-01
8.775e-01,7.601e-02
8.825e-01,7.601e-02
8.875e-01,4.200e-02
8.925e-01,5.601e-02
8.975e-01,3.200e-02
9.025e-01,3.000e-02
9.075e-01,2.000e-02
9.125e-01,1.400e-02
9.175e-01,1.000e-02
9.225e-01,4.000e-03
9.275e-01,8.001e-03
9.325e-01,8.001e-03
9.375e-01,6.001e-03
9.425e-01,8.001e-03
9.475e-01,0.000e+00
9.525e-01,2.000e-03
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_033.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,2.000e-03
8.250e-02,0.000e+00
8.750e-02,8.001e-03
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,2.000e-03
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,2.000e-03
1.225e-01,2.000e-03
1.275e-01,0.000e+00
1.325e-01,8.001e-03
1.375e-01,4.000e-03
1.425e-01,2.000e-03
1.475e-01,1.200e-02
1.525e-01,2.000e-03
1.575e-01,6.001e-03
1.625e-01,1.600e-02
1.675e-01,8.001e-03
1.725e-01,1.000e-02
1.775e-01,1.400e-02
1.825e-01,1.400e-02
1.875e-01,2.400e-02
1.925e-01,2.400e-02
1.975e-01,2.600e-02
2.025e-01,2.800e-02
2.075e-01,4.000e-02
2.125e-01,3.000e-02
2.175e-01,3.800e-02
2.225e-01,3.600e-02
2.275e-01,4.400e-02
2.325e-01,4.200e-02
2.375e-01,4.400e-02
2.425e-01,3.800e-02
2.475e-01,6.001e-02
2.525e-01,6.801e-02
2.575e-01,8.201e-02
2.625e-01,7.201e-02
2.675e-01,5.801e-02
2.725e-01,9.001e-02
2.775e-01,1.140e-01
2.825e-01,1.400e-01
2.875e-01,9.801e-02
2.925e-01,1.360e-01
2.975e-01,1.560e-01
3.025e-01,1.640e-01
3.075e-01,1.980e-01
3.125e-01,1.620e-01
3.175e-01,1.700e-01
3.225e-01,2.300e-01
3.275e-01,2.080e-01
3.325e-01,2.460e-01
3.375e-01,1.940e-01
3.425e-01,2.920e-01
3.475e-01,2.520e-01
3.525e-01,3.460e-01
3.575e-01,3.300e-01
3.625e-01,4.020e-01
3.675e-01,4.280e-01
3.725e-01,4.220e-01
3.775e-01,3.800e-01
3.825e-01,4.180e-01
3.875e-01,5.281e-01
3.925e-01,5.641e-01
3.975e-01,5.581e-01
4.025e-01,6.161e-01
4.075e-01,6.301e-01
4.125e-01,6.821e-01
4.175e-01,7.541e-01
4.225e-01,8.341e-01
4.275e-01,7.881e-01
4.325e-01,8.161e-01
4.375e-01,8.761e-01
4.425e-01,8.901e-01
4.475e-01,1.080e+00
4.525e-01,1.020e+00
4.575e-01,1.044e+00
4.625e-01,1.078e+00
4.675e-01,1.190e+00
4.725e-01,1.380e+00
4.775e-01,1.378e+00
4.825e-01,1.392e+00
4.875e-01,1.456e+00
4.925e-01,1.590e+00
4.975e-01,1.642e+00
5.025e-01,1.744e+00
5.075e-01,1.760e+00
5.125e-01,1.920e+00
5.175e-01,1.934e+00
5.225e-01,2.118e+00
5.275e-01,2.144e+00
5.325e-01,2.300e+00
5.375e-01,2.240e+00
5.425e-01,2.340e+00
5.475e-01,2.582e+00
5.525e-01,2.506e+00
5.575e-01,2.656e+00
5.625e-01,2.740e+00
5.675e-01,2.688e+00
5.725e-01,2.708e+00
5.775e-01,2.804e+00
5.825e-01,3.062e+00
5.875e-01,3.032e+00
5.925e-01,3.136e+00
5.975e-01,3.076e+00
6.025e-01,3.168e+00
6.075e-01,3.406e+00
6.125e-01,3.432e+00
6.175e-01,3.512e+00
6.225e-01,3.444e+00
6.275e-01,3.520e+00
6.325e-01,3.378e+00
6.375e-01,3.546e+00
6.425e-01,3.420e+00
6.475e-01,3.696e+00
6.525e-01,3.532e+00
6.575e-01,3.492e+00
6.625e-01,3.442e+00
6.675e-01,3.568e+00
6.725e-01,3.412e+00
6.775e-01,3.312e+00
6.825e-01,3.668e+00
6.875e-01,3.414e+00
6.925e-01,3.254e+00
6.975e-01,3.204e+00
7.025e-01,3.044e+00
7.075e-01,2.944e+00
7.125e-01,2.908e+00
7.175e-01,2.956e+00
7.225e-01,2.762e+00
7.275e-01,2.684e+00
7.325e-01,2.518e+00
7.375e-01,2.524e+00
7.425e-01,2.372e+00
7.475e-01,2.330e+00
7.525e-01,2.044e+00
7.575e-01,2.022e+00
7.625e-01,1.840e+00
7.675e-01,1.740e+00
7.725e-01,1.654e+00
7.775e-01,1.508e+00
7.825e-01,1.482e+00
7.875e-01,1.320e+00
7.925e-01,1.340e+00
7.975e-01,1.210e+00
8.025e-01,1.052e+00
8.075e-01,9.681e-01
8.125e-01,9.461e-01
8.175e-01,8.281e-01
8.225e-01,6.921e-01
8.275e-01,6.761e-01
8.325e-01,6.301e-01
8.375e-01,5.181e-01
8.425e-01,4.540e-01
8.475e-01,3.980e-01
8.525e-01,3.400e-01
8.575e-01,2.920e-01
8.625e-01,2.500e-01
8.675e-01,2.040e-01
8.725e-01,1.940e-01
8.775e-01,1.580e-01
8.825e-01,1.340e-01
8.875e-01,1.320e-01
8.925e-01,1.140e-01
8.975e-01,8.201e-02
9.025e-01,4.200e-02
9.075e-01,3.400e-02
9.125e-01,3.200e-02
9.175e-01,2.600e-02
9.225e-01,1.000e-02
9.275e-01,8.001e-03
9.325e-01,6.001e-03
9.375e-01,8.001e-03
9.425e-01,4.000e-03
9.475e-01,0.000e+00
9.525e-01,6.001e-03
9.575e-01,2.000e-03
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_034.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,2.000e-03
1.125e-01,0.000e+00
1.175e-01,8.000e-03
1.225e-01,2.000e-03
1.275e-01,6.000e-03
1.325e-01,4.000e-03
1.375e-01,4.000e-03
1.425e-01,4.000e-03
1.475e-01,4.000e-03
1.525e-01,1.000e-02
1.575e-01,1.000e-02
1.625e-01,0.000e+00
1.675e-01,1.000e-02
1.725e-01,1.400e-02
1.775e-01,1.800e-02
1.825e-01,8.000e-03
1.875e-01,1.000e-02
1.925e-01,1.200e-02
1.975e-01,2.200e-02
2.025e-01,2.200e-02
2.075e-01,1.800e-02
2.125e-01,2.600e-02
2.175e-01,5.600e-02
2.225e-01,3.800e-02
2.275e-01,3.200e-02
2.325e-01,4.000e-02
2.375e-01,3.400e-02
2.425e-01,4.000e-02
2.475e-01,3.800e-02
2.525e-01,5.000e-02
2.575e-01,4.200e-02
2.625e-01,6.200e-02
2.675e-01,5.400e-02
2.725e-01,6.000e-02
2.775e-01,5.000e-02
2.825e-01,8.400e-02
2.875e-01,8.600e-02
2.925e-01,1.060e-01
2.975e-01,9.200e-02
3.025e-01,1.120e-01
3.075e-01,9.000e-02
3.125e-01,1.160e-01
3.175e-01,1.580e-01
3.225e-01,1.300e-01
3.275e-01,1.660e-01
3.325e-01,1.760e-01
3.375e-01,1.780e-01
3.425e-01,2.240e-01
3.475e-01,2.180e-01
3.525e-01,2.100e-01
3.575e-01,2.940e-01
3.625e-01,2.420e-01
3.675e-01,2.400e-01
3.725e-01,2.860e-01
3.775e-01,3.340e-01
3.825e-01,3.300e-01
3.875e-01,3.540e-01
3.925e-01,3.800e-01
3.975e-01,4.320e-01
4.025e-01,4.680e-01
4.075e-01,4.280e-01
4.125e-01,4.700e-01
4.175e-01,5.780e-01
4.225e-01,5.540e-01
4.275e-01,5.780e-01
4.325e-01,6.260e-01
4.375e-01,7.520e-01
4.425e-01,7.480e-01
4.475e-01,8.680e-01
4.525e-01,8.380e-01
4.575e-01,9.140e-01
4.625e-01,8.880e-01
4.675e-01,1.008e+00
4.725e-01,1.074e+00
4.775e-01,1.074e+00
4.825e-01,1.180e+00
4.875e-01,1.138e+00
4.925e-01,1.144e+00
4.975e-01,1.286e+00
5.025e-01,1.348e+00
5.075e-01,1.546e+00
5.125e-01,1.554e+00
5.175e-01,1.566e+00
5.225e-01,1.754e+00
5.275e-01,1.776e+00
5.325e-01,1.778e+00
5.375e-01,1.940e+00
5.425e-01,1.936e+00
5.475e-01,2.140e+00
5.525e-01,2.146e+00
5.575e-01,2.194e+00
5.625e-01,2.332e+00
5.675e-01,2.404e+00
5.725e-01,2.526e+00
5.775e-01,2.626e+00
5.825e-01,2.670e+00
5.875e-01,2.806e+00
5.925e-01,2.844e+00
5.975e-01,2.764e+00
6.025e-01,3.048e+00
6.075e-01,2.978e+00
6.125e-01,3.206e+00
6.175e-01,3.132e+00
6.225e-01,3.336e+00
6.275e-01,3.218e+00
6.325e-01,3.232e+00
6.375e-01,3.462e+00
6.425e-01,3.526e+00
6.475e-01,3.608e+00
6.525e-01,3.540e+00
6.575e-01,3.502e+00
6.625e-01,3.432e+00
6.675e-01,3.692e+00
6.725e-01,3.632e+00
6.775e-01,3.546e+00
6.825e-01,3.640e+00
6.875e-01,3.436e+00
6.925e-01,3.492e+00
6.975e-01,3.410e+00
7.025e-01,3.376e+00
7.075e-01,3.302e+00
7.125e-01,3.256e+00
7.175e-01,3.180e+00
7.225e-01,3.202e+00
7.275e-01,3.012e+00
7.325e-01,3.082e+00
7.375e-01,2.894e+00
7.425e-01,2.962e+00
7.475e-01,2.670e+00
7.525e-01,2.628e+00
7.575e-01,2.482e+00
7.625e-01,2.482e+00
7.675e-01,2.310e+00
7.725e-01,2.258e+00
7.775e-01,2.108e+00
7.825e-01,1.888e+00
7.875e-01,1.982e+00
7.925e-01,1.712e+00
7.975e-01,1.624e+00
8.025e-01,1.524e+00
8.075e-01,1.346e+00
8.125e-01,1.276e+00
8.175e-01,1.208e+00
8.225e-01,1.068e+00
8.275e-01,9.380e-01
8.325e-01,9.460e-01
8.375e-01,8.540e-01
8.425e-01,7.220e-01
8.475e-01,6.520e-01
8.525e-01,6.000e-01
8.575e-01,5.600e-01
8.625e-01,4.820e-01
8.675e-01,4.040e-01
8.725e-01,3.560e-01
8.775e-01,2.820e-01
8.825e-01,2.020e-01
8.875e-01,2.180e-01
8.925e-01,1.600e-01
8.975e-01,1.360e-01
9.025e-01,1.000e-01
9.075e-01,1.060e-01
9.125e-01,8.000e-02
9.175e-01,6.000e-02
9.225e-01,3.200e-02
9.275e-01,2.000e-02
9.325e-01,1.600e-02
9.375e-01,1.400e-02
9.425e-01,1.000e-02
9.475e-01,1.400e-02
9.525e-01,4.000e-03
9.575e-01,8.000e-03
9.625e-01,2.000e-03
9.675e-01,2.000e-03
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_035.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,2.000e-03
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,2.000e-03
1.075e-01,0.000e+00
1.125e-01,2.000e-03
1.175e-01,2.000e-03
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,2.000e-03
1.425e-01,0.000e+00
1.475e-01,2.000e-03
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,4.001e-03
1.675e-01,1.200e-02
1.725e-01,4.001e-03
1.775e-01,6.001e-03
1.825e-01,8.001e-03
1.875e-01,8.001e-03
1.925e-01,1.200e-02
1.975e-01,1.600e-02
2.025e-01,1.800e-02
2.075e-01,2.200e-02
2.125e-01,6.001e-03
2.175e-01,1.800e-02
2.225e-01,1.600e-02
2.275e-01,3.400e-02
2.325e-01,1.600e-02
2.375e-01,3.200e-02
2.425e-01,2.200e-02
2.475e-01,3.400e-02
2.525e-01,4.401e-02
2.575e-01,3.801e-02
2.625e-01,3.000e-02
2.675e-01,2.800e-02
2.725e-01,3.801e-02
2.775e-01,6.601e-02
2.825e-01,6.001e-02
2.875e-01,7.201e-02
2.925e-01,7.601e-02
2.975e-01,6.401e-02
3.025e-01,8.001e-02
3.075e-01,1.000e-01
3.125e-01,1.100e-01
3.175e-01,1.160e-01
3.225e-01,1.200e-01
3.275e-01,1.240e-01
3.325e-01,1.280e-01
3.375e-01,1.160e-01
3.425e-01,1.620e-01
3.475e-01,1.500e-01
3.525e-01,1.660e-01
3.575e-01,1.540e-01
3.625e-01,1.760e-01
3.675e-01,2.040e-01
3.725e-01,1.980e-01
3.775e-01,2.240e-01
3.825e-01,2.700e-01
3.875e-01,2.640e-01
3.925e-01,2.760e-01
3.975e-01,2.980e-01
4.025e-01,3.300e-01
4.075e-01,4.021e-01
4.125e-01,4.021e-01
4.175e-01,4.801e-01
4.225e-01,4.101e-01
4.275e-01,4.361e-01
4.325e-01,5.081e-01
4.375e-01,5.641e-01
4.425e-01,5.821e-01
4.475e-01,5.981e-01
4.525e-01,5.941e-01
4.575e-01,6.301e-01
4.625e-01,7.141e-01
4.675e-01,6.801e-01
4.725e-01,8.161e-01
4.775e-01,7.821e-01
4.825e-01,7.901e-01
4.875e-01,9.641e-01
4.925e-01,1.002e+00
4.975e-01,1.048e+00
5.025e-01,1.126e+00
5.075e-01,1.144e+00
5.125e-01,1.168e+00
5.175e-01,1.378e+00
5.225e-01,1.384e+00
5.275e-01,1.382e+00
5.325e-01,1.428e+00
5.375e-01,1.530e+00
5.425e-01,1.636e+00
5.475e-01,1.798e+00
5.525e-01,1.800e+00
5.575e-01,1.804e+00
5.625e-01,1.876e+00
5.675e-01,2.026e+00
5.725e-01,2.102e+00
5.775e-01,2.212e+00
5.825e-01,2.320e+00
5.875e-01,2.306e+00
5.925e-01,2.496e+00
5.975e-01,2.464e+00
6.025e-01,2.728e+00
6.075e-01,2.750e+00
6.125e-01,2.772e+00
6.175e-01,2.808e+00
6.225e-01,2.962e+00
6.275e-01,2.944e+00
6.325e-01,3.120e+00
6.375e-01,3.176e+00
6.425e-01,3.216e+00
6.475e-01,3.422e+00
6.525e-01,3.412e+00
6.575e-01,3.248e+00
6.625e-01,3.438e+00
6.675e-01,3.442e+00
6.725e-01,3.655e+00
6.775e-01,3.819e+00
6.825e-01,3.552e+00
6.875e-01,3.589e+00
6.925e-01,3.500e+00
6.975e-01,3.520e+00
7.025e-01,3.665e+00
7.075e-01,3.510e+00
7.125e-01,3.583e+00
7.175e-01,3.568e+00
7.225e-01,3.556e+00
7.275e-01,3.390e+00
7.325e-01,3.312e+00
7.375e-01,3.538e+00
7.425e-01,3.202e+00
7.475e-01,3.176e+00
7.525e-01,2.924e+00
7.575e-01,2.974e+00
7.625e-01,2.828e+00
7.675e-01,2.822e+00
7.725e-01,2.692e+00
7.775e-01,2.668e+00
7.825e-01,2.560e+00
7.875e-01,2.344e+00
7.925e-01,2.212e+00
7.975e-01,2.106e+00
8.025e-01,2.072e+00
8.075e-01,1.826e+00
8.125e-01,1.800e+00
8.175e-01,1.666e+00
8.225e-01,1.676e+00
8.275e-01,1.476e+00
8.325e-01,1.404e+00
8.375e-01,1.164e+00
8.425e-01,1.212e+00
8.475e-01,1.026e+00
8.525e-01,9.581e-01
8.575e-01,8.421e-01
8.625e-01,7.401e-01
8.675e-01,6.161e-01
8.725e-01,5.801e-01
8.775e-01,4.881e-01
8.825e-01,4.321e-01
8.875e-01,3.380e-01
8.925e-01,2.940e-01
8.975e-01,2.540e-01
9.025e-01,2.360e-01
9.075e-01,1.860e-01
9.125e-01,1.500e-01
9.175e-01,1.300e-01
9.225e-01,8.401e-02
9.275e-01,5.801e-02
9.325e-01,7.001e-02
9.375e-01,5.001e-02
9.425e-01,3.000e-02
9.475e-01,2.200e-02
9.525e-01,1.000e-02
9.575e-01,6.001e-03
9.625e-01,6.001e-03
9.675e-01,4.001e-03
9.725e-01,2.000e-03
9.775e-01,2.000e-03
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_036.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,2.000e-03
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,2.000e-03
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,6.001e-03
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,2.000e-03
1.425e-01,2.000e-03
1.475e-01,4.000e-03
1.525e-01,2.000e-03
1.575e-01,4.000e-03
1.625e-01,2.000e-03
1.675e-01,0.000e+00
1.725e-01,8.001e-03
1.775e-01,6.001e-03
1.825e-01,4.000e-03
1.875e-01,1.400e-02
1.925e-01,1.000e-02
1.975e-01,1.200e-02
2.025e-01,1.000e-02
2.075e-01,6.001e-03
2.125e-01,8.001e-03
2.175e-01,1.000e-02
2.225e-01,1.200e-02
2.275e-01,1.200e-02
2.325e-01,2.000e-02
2.375e-01,1.200e-02
2.425e-01,1.200e-02
2.475e-01,1.200e-02
2.525e-01,2.600e-02
2.575e-01,3.400e-02
2.625e-01,3.200e-02
2.675e-01,3.400e-02
2.725e-01,3.800e-02
2.775e-01,3.400e-02
2.825e-01,3.400e-02
2.875e-01,4.000e-02
2.925e-01,5.401e-02
2.975e-01,6.401e-02
3.025e-01,5.601e-02
3.075e-01,4.801e-02
3.125e-01,6.401e-02
3.175e-01,9.001e-02
3.225e-01,9.201e-02
3.275e-01,9.401e-02
3.325e-01,8.801e-02
3.375e-01,8.801e-02
3.425e-01,1.320e-01
3.475e-01,1.240e-01
3.525e-01,1.280e-01
3.575e-01,9.801e-02
3.625e-01,1.440e-01
3.675e-01,1.740e-01
3.725e-01,1.640e-01
3.775e-01,1.940e-01
3.825e-01,1.680e-01
3.875e-01,2.220e-01
3.925e-01,1.780e-01
3.975e-01,2.580e-01
4.025e-01,2.460e-01
4.075e-01,2.220e-01
4.125e-01,3.080e-01
4.175e-01,3.000e-01
4.225e-01,3.380e-01
4.275e-01,3.300e-01
4.325e-01,3.560e-01
4.375e-01,3.640e-01
4.425e-01,4.801e-01
4.475e-01,4.761e-01
4.525e-01,4.440e-01
4.575e-01,5.401e-01
4.625e-01,5.721e-01
4.675e-01,5.681e-01
4.725e-01,5.781e-01
4.775e-01,6.281e-01
4.825e-01,6.881e-01
4.875e-01,7.001e-01
4.925e-01,6.981e-01
4.975e-01,8.401e-01
5.025e-01,7.901e-01
5.075e-01,8.621e-01
5.125e-01,9.821e-01
5.175e-01,1.034e+00
5.225e-01,1.080e+00
5.275e-01,1.180e+00
5.325e-01,1.216e+00
5.375e-01,1.234e+00
5.425e-01,1.384e+00
5.475e-01,1.352e+00
5.525e-01,1.390e+00
5.575e-01,1.518e+00
5.625e-01,1.624e+00
5.675e-01,1.680e+00
5.725e-01,1.656e+00
5.775e-01,1.868e+00
5.825e-01,2.138e+00
5.875e-01,2.000e+00
5.925e-01,2.060e+00
5.975e-01,2.178e+00
6.025e-01,2.348e+00
6.075e-01,2.432e+00
6.125e-01,2.394e+00
6.175e-01,2.558e+00
6.225e-01,2.634e+00
6.275e-01,2.660e+00
6.325e-01,2.774e+00
6.375e-01,2.788e+00
6.425e-01,2.862e+00
6.475e-01,2.990e+00
6.525e-01,3.122e+00
6.575e-01,3.182e+00
6.625e-01,3.240e+00
6.675e-01,3.232e+00
6.725e-01,3.372e+00
6.775e-01,3.334e+00
6.825e-01,3.466e+00
6.875e-01,3.570e+00
6.925e-01,3.584e+00
6.975e-01,3.540e+00
7.025e-01,3.542e+00
7.075e-01,3.674e+00
7.125e-01,3.712e+00
7.175e-01,3.672e+00
7.225e-01,3.716e+00
7.275e-01,3.598e+00
7.325e-01,3.574e+00
7.375e-01,3.594e+00
7.425e-01,3.598e+00
7.475e-01,3.604e+00
7.525e-01,3.504e+00
7.575e-01,3.238e+00
7.625e-01,3.366e+00
7.675e-01,3.250e+00
7.725e-01,3.306e+00
7.775e-01,3.072e+00
7.825e-01,3.016e+00
7.875e-01,2.770e+00
7.925e-01,2.718e+00
7.975e-01,2.724e+00
8.025e-01,2.632e+00
8.075e-01,2.446e+00
8.125e-01,2.428e+00
8.175e-01,2.260e+00
8.225e-01,2.080e+00
8.275e-01,1.982e+00
8.325e-01,1.758e+00
8.375e-01,1.620e+00
8.425e-01,1.514e+00
8.475e-01,1.532e+00
8.525e-01,1.336e+00
8.575e-01,1.168e+00
8.625e-01,1.134e+00
8.675e-01,9.681e-01
8.725e-01,8.581e-01
8.775e-01,7.781e-01
8.825e-01,6.821e-01
8.875e-01,5.881e-01
8.925e-01,5.361e-01
8.975e-01,4.540e-01
9.025e-01,3.780e-01
9.075e-01,3.160e-01
9.125e-01,1.880e-01
9.175e-01,2.240e-01
9.225e-01,1.760e-01
9.275e-01,1.420e-01
9.325e-01,1.100e-01
9.375e-01,8.001e-02
9.425e-01,6.401e-02
9.475e-01,5.001e-02
9.525e-01,2.600e-02
9.575e-01,2.000e-02
9.625e-01,1.400e-02
9.675e-01,1.200e-02
9.725e-01,2.000e-03
9.775e-01,2.000e-03
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_037.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,2.000e-03
9.250e-02,4.000e-03
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,2.000e-03
1.175e-01,0.000e+00
1.225e-01,2.000e-03
1.275e-01,2.000e-03
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,4.000e-03
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,4.000e-03
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,2.000e-03
1.775e-01,0.000e+00
1.825e-01,2.000e-03
1.875e-01,4.000e-03
1.925e-01,2.000e-03
1.975e-01,6.001e-03
2.025e-01,2.000e-03
2.075e-01,4.000e-03
2.125e-01,1.000e-02
2.175e-01,6.001e-03
2.225e-01,8.001e-03
2.275e-01,1.400e-02
2.325e-01,2.000e-02
2.375e-01,1.000e-02
2.425e-01,6.001e-03
2.475e-01,2.400e-02
2.525e-01,1.000e-02
2.575e-01,2.200e-02
2.625e-01,1.000e-02
2.675e-01,2.800e-02
2.725e-01,2.600e-02
2.775e-01,2.000e-02
2.825e-01,4.401e-02
2.875e-01,2.800e-02
2.925e-01,4.401e-02
2.975e-01,3.800e-02
3.025e-01,4.601e-02
3.075e-01,4.000e-02
3.125e-01,5.601e-02
3.175e-01,6.601e-02
3.225e-01,7.001e-02
3.275e-01,7.001e-02
3.325e-01,8.801e-02
3.375e-01,8.201e-02
3.425e-01,8.601e-02
3.475e-01,7.601e-02
3.525e-01,1.060e-01
3.575e-01,1.000e-01
3.625e-01,1.160e-01
3.675e-01,1.160e-01
3.725e-01,1.280e-01
3.775e-01,1.300e-01
3.825e-01,1.320e-01
3.875e-01,1.660e-01
3.925e-01,1.580e-01
3.975e-01,1.780e-01
4.025e-01,1.900e-01
4.075e-01,1.840e-01
4.125e-01,2.260e-01
4.175e-01,2.700e-01
4.225e-01,2.460e-01
4.275e-01,2.540e-01
4.325e-01,2.940e-01
4.375e-01,3.100e-01
4.425e-01,2.980e-01
4.475e-01,3.700e-01
4.525e-01,3.820e-01
4.575e-01,3.940e-01
4.625e-01,3.500e-01
4.675e-01,4.060e-01
4.725e-01,4.601e-01
4.775e-01,5.241e-01
4.825e-01,5.121e-01
4.875e-01,5.801e-01
4.925e-01,6.421e-01
4.975e-01,5.981e-01
5.025e-01,6.961e-01
5.075e-01,6.781e-01
5.125e-01,7.381e-01
5.175e-01,8.001e-01
5.225e-01,9.121e-01
5.275e-01,7.841e-01
5.325e-01,8.981e-01
5.375e-01,1.012e+00
5.425e-01,1.046e+00
5.475e-01,1.016e+00
5.525e-01,1.112e+00
5.575e-01,1.206e+00
5.625e-01,1.372e+00
5.675e-01,1.416e+00
5.725e-01,1.440e+00
5.775e-01,1.510e+00
5.825e-01,1.560e+00
5.875e-01,1.650e+00
5.925e-01,1.794e+00
5.975e-01,1.824e+00
6.025e-01,1.860e+00
6.075e-01,1.994e+00
6.125e-01,2.084e+00
6.175e-01,2.026e+00
6.225e-01,2.256e+00
6.275e-01,2.346e+00
6.325e-01,2.452e+00
6.375e-01,2.500e+00
6.425e-01,2.664e+00
6.475e-01,2.630e+00
6.525e-01,2.864e+00
6.575e-01,2.906e+00
6.625e-01,2.940e+00
6.675e-01,3.152e+00
6.725e-01,3.104e+00
6.775e-01,3.026e+00
6.825e-01,3.256e+00
6.875e-01,3.390e+00
6.925e-01,3.458e+00
6.975e-01,3.460e+00
7.025e-01,3.448e+00
7.075e-01,3.420e+00
7.125e-01,3.722e+00
7.175e-01,3.600e+00
7.225e-01,3.648e+00
7.275e-01,3.798e+00
7.325e-01,3.740e+00
7.375e-01,3.902e+00
7.425e-01,3.744e+00
7.475e-01,3.828e+00
7.525e-01,3.710e+00
7.575e-01,3.792e+00
7.625e-01,3.596e+00
7.675e-01,3.692e+00
7.725e-01,3.612e+00
7.775e-01,3.500e+00
7.825e-01,3.398e+00
7.875e-01,3.278e+00
7.925e-01,3.178e+00
7.975e-01,3.290e+00
8.025e-01,3.064e+00
8.075e-01,2.956e+00
8.125e-01,2.850e+00
8.175e-01,2.742e+00
8.225e-01,2.654e+00
8.275e-01,2.352e+00
8.325e-01,2.344e+00
8.375e-01,2.296e+00
8.425e-01,1.958e+00
8.475e-01,1.968e+00
8.525e-01,1.846e+00
8.575e-01,1.588e+00
8.625e-01,1.478e+00
8.675e-01,1.432e+00
8.725e-01,1.212e+00
8.775e-01,1.146e+00
8.825e-01,1.046e+00
8.875e-01,8.581e-01
8.925e-01,7.481e-01
8.975e-01,7.041e-01
9.025e-01,5.561e-01
9.075e-01,5.461e-01
9.125e-01,4.681e-01
9.175e-01,3.480e-01
9.225e-01,2.600e-01
9.275e-01,2.260e-01
9.325e-01,1.820e-01
9.375e-01,1.440e-01
9.425e-01,1.220e-01
9.475e-01,8.001e-02
9.525e-01,6.201e-02
9.575e-01,3.200e-02
9.625e-01,4.000e-02
9.675e-01,1.800e-02
9.725e-01,4.000e-03
9.775e-01,8.001e-03
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_038.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,2.000e-03
1.225e-01,0.000e+00
1.275e-01,2.000e-03
1.325e-01,0.000e+00
1.375e-01,2.000e-03
1.425e-01,2.000e-03
1.475e-01,4.000e-03
1.525e-01,0.000e+00
1.575e-01,2.000e-03
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,4.000e-03
1.825e-01,2.000e-03
1.875e-01,0.000e+00
1.925e-01,4.000e-03
1.975e-01,2.000e-03
2.025e-01,2.000e-03
2.075e-01,2.000e-03
2.125e-01,1.000e-02
2.175e-01,4.000e-03
2.225e-01,8.001e-03
2.275e-01,4.000e-03
2.325e-01,8.001e-03
2.375e-01,6.001e-03
2.425e-01,1.000e-02
2.475e-01,8.001e-03
2.525e-01,1.000e-02
2.575e-01,1.000e-02
2.625e-01,1.000e-02
2.675e-01,2.600e-02
2.725e-01,8.001e-03
2.775e-01,1.200e-02
2.825e-01,3.200e-02
2.875e-01,3.200e-02
2.925e-01,2.400e-02
2.975e-01,1.800e-02
3.025e-01,4.000e-02
3.075e-01,1.600e-02
3.125e-01,3.400e-02
3.175e-01,5.200e-02
3.225e-01,5.400e-02
3.275e-01,5.400e-02
3.325e-01,6.601e-02
3.375e-01,3.600e-02
3.425e-01,6.801e-02
3.475e-01,5.601e-02
3.525e-01,5.000e-02
3.575e-01,8.801e-02
3.625e-01,8.001e-02
3.675e-01,8.801e-02
3.725e-01,8.801e-02
3.775e-01,9.001e-02
3.825e-01,1.020e-01
3.875e-01,1.340e-01
3.925e-01,1.260e-01
3.975e-01,1.420e-01
4.025e-01,1.600e-01
4.075e-01,1.880e-01
4.125e-01,1.520e-01
4.175e-01,1.460e-01
4.225e-01,1.780e-01
4.275e-01,1.920e-01
4.325e-01,2.500e-01
4.375e-01,2.220e-01
4.425e-01,2.520e-01
4.475e-01,2.960e-01
4.525e-01,2.800e-01
4.575e-01,3.020e-01
4.625e-01,3.280e-01
4.675e-01,3.020e-01
4.725e-01,3.520e-01
4.775e-01,3.960e-01
4.825e-01,3.820e-01
4.875e-01,4.120e-01
4.925e-01,4.660e-01
4.975e-01,4.980e-01
5.025e-01,4.960e-01
5.075e-01,5.921e-01
5.125e-01,5.901e-01
5.175e-01,6.541e-01
5.225e-01,6.861e-01
5.275e-01,6.781e-01
5.325e-01,7.801e-01
5.375e-01,7.221e-01
5.425e-01,8.181e-01
5.475e-01,8.781e-01
5.525e-01,8.221e-01
5.575e-01,1.028e+00
5.625e-01,9.761e-01
5.675e-01,1.092e+00
5.725e-01,1.198e+00
5.775e-01,1.232e+00
5.825e-01,1.314e+00
5.875e-01,1.370e+00
5.925e-01,1.444e+00
5.975e-01,1.530e+00
6.025e-01,1.622e+00
6.075e-01,1.642e+00
6.125e-01,1.660e+00
6.175e-01,1.742e+00
6.225e-01,1.878e+00
6.275e-01,1.994e+00
6.325e-01,1.946e+00
6.375e-01,2.144e+00
6.425e-01,2.212e+00
6.475e-01,2.358e+00
6.525e-01,2.378e+00
6.575e-01,2.548e+00
6.625e-01,2.514e+00
6.675e-01,2.592e+00
6.725e-01,2.792e+00
6.775e-01,2.808e+00
6.825e-01,2.976e+00
6.875e-01,3.044e+00
6.925e-01,3.108e+00
6.975e-01,3.146e+00
7.025e-01,3.244e+00
7.075e-01,3.440e+00
7.125e-01,3.350e+00
7.175e-01,3.546e+00
7.225e-01,3.668e+00
7.275e-01,3.682e+00
7.325e-01,3.752e+00
7.375e-01,3.688e+00
7.425e-01,3.752e+00
7.475e-01,3.864e+00
7.525e-01,3.650e+00
7.575e-01,3.878e+00
7.625e-01,3.790e+00
7.675e-01,3.872e+00
7.725e-01,3.874e+00
7.775e-01,3.670e+00
7.825e-01,3.736e+00
7.875e-01,3.730e+00
7.925e-01,3.822e+00
7.975e-01,3.468e+00
8.025e-01,3.558e+00
8.075e-01,3.564e+00
8.125e-01,3.442e+00
8.175e-01,3.254e+00
8.225e-01,2.988e+00
8.275e-01,2.918e+00
8.325e-01,2.750e+00
8.375e-01,2.876e+00
8.425e-01,2.446e+00
8.475e-01,2.614e+00
8.525e-01,2.358e+00
8.575e-01,2.288e+00
8.625e-01,2.090e+00
8.675e-01,2.022e+00
8.725e-01,1.762e+00
8.775e-01,1.582e+00
8.825e-01,1.544e+00
8.875e-01,1.334e+00
8.925e-01,1.220e+00
8.975e-01,1.116e+00
9.025e-01,9.161e-01
9.075e-01,7.981e-01
9.125e-01,7.121e-01
9.175e-01,6.501e-01
9.225e-01,4.920e-01
9.275e-01,3.760e-01
9.325e-01,3.040e-01
9.375e-01,2.860e-01
9.425e-01,2.080e-01
9.475e-01,1.860e-01
9.525e-01,1.180e-01
9.575e-01,8.801e-02
9.625e-01,7.201e-02
9.675e-01,4.400e-02
9.725e-01,1.600e-02
9.775e-01,2.000e-02
9.825e-01,2.000e-03
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_039.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,4.000e-03
1.375e-01,0.000e+00
1.425e-01,2.000e-03
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,4.000e-03
1.825e-01,6.001e-03
1.875e-01,4.000e-03
1.925e-01,2.000e-03
1.975e-01,6.001e-03
2.025e-01,6.001e-03
2.075e-01,2.000e-03
2.125e-01,6.001e-03
2.175e-01,8.001e-03
2.225e-01,6.001e-03
2.275e-01,4.000e-03
2.325e-01,4.000e-03
2.375e-01,2.000e-03
2.425e-01,2.000e-03
2.475e-01,8.001e-03
2.525e-01,2.000e-03
2.575e-01,1.000e-02
2.625e-01,8.001e-03
2.675e-01,4.000e-03
2.725e-01,1.400e-02
2.775e-01,1.000e-02
2.825e-01,2.000e-02
2.875e-01,1.600e-02
2.925e-01,2.600e-02
2.975e-01,1.600e-02
3.025e-01,3.000e-02
3.075e-01,2.200e-02
3.125e-01,2.600e-02
3.175e-01,3.400e-02
3.225e-01,3.800e-02
3.275e-01,3.800e-02
3.325e-01,3.400e-02
3.375e-01,2.400e-02
3.425e-01,2.600e-02
3.475e-01,4.000e-02
3.525e-01,5.201e-02
3.575e-01,5.001e-02
3.625e-01,6.401e-02
3.675e-01,6.601e-02
3.725e-01,8.801e-02
3.775e-01,4.200e-02
3.825e-01,7.201e-02
3.875e-01,1.060e-01
3.925e-01,1.060e-01
3.975e-01,9.201e-02
4.025e-01,1.180e-01
4.075e-01,9.001e-02
4.125e-01,1.140e-01
4.175e-01,1.440e-01
4.225e-01,1.620e-01
4.275e-01,1.480e-01
4.325e-01,1.700e-01
4.375e-01,1.480e-01
4.425e-01,1.740e-01
4.475e-01,1.980e-01
4.525e-01,2.220e-01
4.575e-01,2.700e-01
4.625e-01,2.220e-01
4.675e-01,2.440e-01
4.725e-01,2.720e-01
4.775e-01,2.740e-01
4.825e-01,2.740e-01
4.875e-01,3.360e-01
4.925e-01,3.560e-01
4.975e-01,3.880e-01
5.025e-01,3.680e-01
5.075e-01,4.400e-01
5.125e-01,4.480e-01
5.175e-01,5.141e-01
5.225e-01,4.840e-01
5.275e-01,5.121e-01
5.325e-01,5.681e-01
5.375e-01,6.621e-01
5.425e-01,6.041e-01
5.475e-01,6.561e-01
5.525e-01,6.681e-01
5.575e-01,7.361e-01
5.625e-01,8.341e-01
5.675e-01,9.221e-01
5.725e-01,9.541e-01
5.775e-01,9.381e-01
5.825e-01,9.741e-01
5.875e-01,1.018e+00
5.925e-01,1.146e+00
5.975e-01,1.094e+00
6.025e-01,1.326e+00
6.075e-01,1.378e+00
6.125e-01,1.468e+00
6.175e-01,1.478e+00
6.225e-01,1.546e+00
6.275e-01,1.628e+00
6.325e-01,1.718e+00
6.375e-01,1.818e+00
6.425e-01,1.896e+00
6.475e-01,1.910e+00
6.525e-01,2.166e+00
6.575e-01,2.162e+00
6.625e-01,2.348e+00
6.675e-01,2.156e+00
6.725e-01,2.444e+00
6.775e-01,2.686e+00
6.825e-01,2.682e+00
6.875e-01,2.766e+00
6.925e-01,2.830e+00
6.975e-01,2.874e+00
7.025e-01,3.116e+00
7.075e-01,3.028e+00
7.125e-01,3.242e+00
7.175e-01,3.224e+00
7.225e-01,3.252e+00
7.275e-01,3.336e+00
7.325e-01,3.540e+00
7.375e-01,3.556e+00
7.425e-01,3.530e+00
7.475e-01,3.636e+00
7.525e-01,3.946e+00
7.575e-01,3.814e+00
7.625e-01,3.888e+00
7.675e-01,4.180e+00
7.725e-01,3.774e+00
7.775e-01,4.052e+00
7.825e-01,3.862e+00
7.875e-01,3.946e+00
7.925e-01,4.074e+00
7.975e-01,3.850e+00
8.025e-01,3.720e+00
8.075e-01,3.804e+00
8.125e-01,3.656e+00
8.175e-01,3.672e+00
8.225e-01,3.566e+00
8.275e-01,3.412e+00
8.325e-01,3.412e+00
8.375e-01,3.270e+00
8.425e-01,3.300e+00
8.475e-01,3.218e+00
8.525e-01,2.904e+00
8.575e-01,2.736e+00
8.625e-01,2.508e+00
8.675e-01,2.396e+00
8.725e-01,2.348e+00
8.775e-01,2.118e+00
8.825e-01,1.984e+00
8.875e-01,1.964e+00
8.925e-01,1.724e+00
8.975e-01,1.548e+00
9.025e-01,1.402e+00
9.075e-01,1.216e+00
9.125e-01,1.000e+00
9.175e-01,9.461e-01
9.225e-01,8.341e-01
9.275e-01,6.901e-01
9.325e-01,5.201e-01
9.375e-01,5.061e-01
9.425e-01,3.020e-01
9.475e-01,3.380e-01
9.525e-01,2.560e-01
9.575e-01,1.720e-01
9.625e-01,1.140e-01
9.675e-01,8.801e-02
9.725e-01,5.001e-02
9.775e-01,2.600e-02
9.825e-01,1.600e-02
9.875e-01,2.000e-03
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_04.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,2.000e-03
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,2.000e-03
1.875e-01,2.000e-03
1.925e-01,0.000e+00
1.975e-01,2.000e-03
2.025e-01,2.000e-03
2.075e-01,2.000e-03
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,4.000e-03
2.275e-01,4.000e-03
2.325e-01,2.000e-03
2.375e-01,0.000e+00
2.425e-01,8.000e-03
2.475e-01,2.000e-03
2.525e-01,2.000e-03
2.575e-01,4.000e-03
2.625e-01,8.000e-03
2.675e-01,2.000e-03
2.725e-01,1.200e-02
2.775e-01,4.000e-03
2.825e-01,2.000e-02
2.875e-01,8.000e-03
2.925e-01,1.400e-02
2.975e-01,1.200e-02
3.025e-01,2.400e-02
3.075e-01,2.200e-02
3.125e-01,8.000e-03
3.175e-01,1.600e-02
3.225e-01,1.600e-02
3.275e-01,2.800e-02
3.325e-01,3.400e-02
3.375e-01,2.400e-02
3.425e-01,2.600e-02
3.475e-01,3.400e-02
3.525e-01,3.000e-02
3.575e-01,3.400e-02
3.625e-01,4.200e-02
3.675e-01,4.800e-02
3.725e-01,3.800e-02
3.775e-01,5.200e-02
3.825e-01,6.400e-02
3.875e-01,7.000e-02
3.925e-01,7.200e-02
3.975e-01,7.800e-02
4.025e-01,7.000e-02
4.075e-01,7.800e-02
4.125e-01,8.000e-02
4.175e-01,1.080e-01
4.225e-01,8.200e-02
4.275e-01,9.200e-02
4.325e-01,1.220e-01
4.375e-01,1.260e-01
4.425e-01,1.220e-01
4.475e-01,1.480e-01
4.525e-01,1.380e-01
4.575e-01,1.840e-01
4.625e-01,1.600e-01
4.675e-01,1.940e-01
4.725e-01,2.220e-01
4.775e-01,1.740e-01
4.825e-01,2.860e-01
4.875e-01,2.420e-01
4.925e-01,2.460e-01
4.975e-01,2.720e-01
5.025e-01,3.280e-01
5.075e-01,3.360e-01
5.125e-01,3.980e-01
5.175e-01,3.540e-01
5.225e-01,3.980e-01
5.275e-01,3.920e-01
5.325e-01,4.320e-01
5.375e-01,4.560e-01
5.425e-01,4.100e-01
5.475e-01,5.100e-01
5.525e-01,5.900e-01
5.575e-01,5.340e-01
5.625e-01,6.400e-01
5.675e-01,6.180e-01
5.725e-01,7.460e-01
5.775e-01,7.620e-01
5.825e-01,7.960e-01
5.875e-01,8.520e-01
5.925e-01,9.560e-01
5.975e-01,9.540e-01
6.025e-01,1.044e+00
6.075e-01,1.090e+00
6.125e-01,1.062e+00
6.175e-01,1.178e+00
6.225e-01,1.252e+00
6.275e-01,1.328e+00
6.325e-01,1.448e+00
6.375e-01,1.418e+00
6.425e-01,1.610e+00
6.475e-01,1.614e+00
6.525e-01,1.726e+00
6.575e-01,1.810e+00
6.625e-01,1.980e+00
6.675e-01,2.116e+00
6.725e-01,1.980e+00
6.775e-01,2.184e+00
6.825e-01,2.348e+00
6.875e-01,2.338e+00
6.925e-01,2.444e+00
6.975e-01,2.482e+00
7.025e-01,2.604e+00
7.075e-01,2.768e+00
7.125e-01,2.844e+00
7.175e-01,2.996e+00
7.225e-01,3.074e+00
7.275e-01,3.092e+00
7.325e-01,3.364e+00
7.375e-01,3.302e+00
7.425e-01,3.420e+00
7.475e-01,3.406e+00
7.525e-01,3.754e+00
7.575e-01,3.602e+00
7.625e-01,3.796e+00
7.675e-01,3.840e+00
7.725e-01,3.846e+00
7.775e-01,4.068e+00
7.825e-01,4.128e+00
7.875e-01,4.086e+00
7.925e-01,4.068e+00
7.975e-01,4.182e+00
8.025e-01,3.974e+00
8.075e-01,4.198e+00
8.125e-01,3.894e+00
8.175e-01,4.008e+00
8.225e-01,3.912e+00
8.275e-01,3.912e+00
8.325e-01,3.902e+00
8.375e-01,3.864e+00
8.425e-01,3.462e+00
8.475e-01,3.696e+00
8.525e-01,3.466e+00
8.575e-01,3.302e+00
8.625e-01,3.242e+00
8.675e-01,3.218e+00
8.725e-01,3.004e+00
8.775e-01,2.778e+00
8.825e-01,2.700e+00
8.875e-01,2.564e+00
8.925e-01,2.244e+00
8.975e-01,2.076e+00
9.025e-01,1.854e+00
9.075e-01,1.722e+00
9.125e-01,1.510e+00
9.175e-01,1.262e+00
9.225e-01,1.118e+00
9.275e-01,1.052e+00
9.325e-01,8.860e-01
9.375e-01,7.380e-01
9.425e-01,5.940e-01
9.475e-01,5.240e-01
9.525e-01,3.920e-01
9.575e-01,2.940e-01
9.625e-01,1.840e-01
9.675e-01,1.400e-01
9.725e-01,7.400e-02
9.775e-01,3.200e-02
9.825e-01,1.400e-02
9.875e-01,6.000e-03
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_041.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,4.000e-03
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,2.000e-03
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,2.000e-03
2.075e-01,0.000e+00
2.125e-01,4.000e-03
2.175e-01,4.000e-03
2.225e-01,2.000e-03
2.275e-01,6.001e-03
2.325e-01,2.000e-03
2.375e-01,2.000e-03
2.425e-01,2.000e-03
2.475e-01,4.000e-03
2.525e-01,4.000e-03
2.575e-01,4.000e-03
2.625e-01,0.000e+00
2.675e-01,1.000e-02
2.725e-01,8.001e-03
2.775e-01,4.000e-03
2.825e-01,6.001e-03
2.875e-01,8.001e-03
2.925e-01,1.200e-02
2.975e-01,6.001e-03
3.025e-01,6.001e-03
3.075e-01,1.800e-02
3.125e-01,1.400e-02
3.175e-01,1.400e-02
3.225e-01,1.000e-02
3.275e-01,1.000e-02
3.325e-01,1.400e-02
3.375e-01,1.000e-02
3.425e-01,1.200e-02
3.475e-01,2.200e-02
3.525e-01,3.000e-02
3.575e-01,3.000e-02
3.625e-01,2.600e-02
3.675e-01,2.800e-02
3.725e-01,3.600e-02
3.775e-01,3.400e-02
3.825e-01,4.800e-02
3.875e-01,6.201e-02
3.925e-01,4.600e-02
3.975e-01,4.400e-02
4.025e-01,5.801e-02
4.075e-01,5.801e-02
4.125e-01,6.201e-02
4.175e-01,7.201e-02
4.225e-01,1.080e-01
4.275e-01,8.201e-02
4.325e-01,7.401e-02
4.375e-01,9.201e-02
4.425e-01,9.601e-02
4.475e-01,1.280e-01
4.525e-01,1.500e-01
4.575e-01,1.020e-01
4.625e-01,1.420e-01
4.675e-01,1.820e-01
4.725e-01,1.520e-01
4.775e-01,1.760e-01
4.825e-01,1.540e-01
4.875e-01,1.540e-01
4.925e-01,2.260e-01
4.975e-01,1.980e-01
5.025e-01,2.560e-01
5.075e-01,2.560e-01
5.125e-01,2.660e-01
5.175e-01,2.800e-01
5.225e-01,3.000e-01
5.275e-01,2.800e-01
5.325e-01,3.460e-01
5.375e-01,3.420e-01
5.425e-01,3.820e-01
5.475e-01,4.020e-01
5.525e-01,4.460e-01
5.575e-01,4.780e-01
5.625e-01,5.180e-01
5.675e-01,5.040e-01
5.725e-01,6.101e-01
5.775e-01,6.081e-01
5.825e-01,6.981e-01
5.875e-01,6.281e-01
5.925e-01,6.861e-01
5.975e-01,7.841e-01
6.025e-01,8.261e-01
6.075e-01,8.541e-01
6.125e-01,8.781e-01
6.175e-01,9.721e-01
6.225e-01,1.066e+00
6.275e-01,1.064e+00
6.325e-01,1.118e+00
6.375e-01,1.184e+00
6.425e-01,1.330e+00
6.475e-01,1.332e+00
6.525e-01,1.382e+00
6.575e-01,1.510e+00
6.625e-01,1.516e+00
6.675e-01,1.760e+00
6.725e-01,1.774e+00
6.775e-01,1.840e+00
6.825e-01,1.982e+00
6.875e-01,2.110e+00
6.925e-01,2.100e+00
6.975e-01,2.194e+00
7.025e-01,2.310e+00
7.075e-01,2.420e+00
7.125e-01,2.424e+00
7.175e-01,2.642e+00
7.225e-01,2.754e+00
7.275e-01,2.768e+00
7.325e-01,2.780e+00
7.375e-01,3.218e+00
7.425e-01,3.122e+00
7.475e-01,3.296e+00
7.525e-01,3.396e+00
7.575e-01,3.332e+00
7.625e-01,3.452e+00
7.675e-01,3.564e+00
7.725e-01,3.578e+00
7.775e-01,3.774e+00
7.825e-01,3.830e+00
7.875e-01,4.026e+00
7.925e-01,3.988e+00
7.975e-01,4.114e+00
8.025e-01,4.190e+00
8.075e-01,4.120e+00
8.125e-01,4.160e+00
8.175e-01,4.312e+00
8.225e-01,4.226e+00
8.275e-01,4.294e+00
8.325e-01,4.072e+00
8.375e-01,4.094e+00
8.425e-01,4.102e+00
8.475e-01,4.100e+00
8.525e-01,3.952e+00
8.575e-01,3.964e+00
8.625e-01,3.836e+00
8.675e-01,3.756e+00
8.725e-01,3.426e+00
8.775e-01,3.418e+00
8.825e-01,3.360e+00
8.875e-01,3.086e+00
8.925e-01,2.828e+00
8.975e-01,2.782e+00
9.025e-01,2.542e+00
9.075e-01,2.296e+00
9.125e-01,2.232e+00
9.175e-01,1.850e+00
9.225e-01,1.670e+00
9.275e-01,1.592e+00
9.325e-01,1.246e+00
9.375e-01,1.076e+00
9.425e-01,9.161e-01
9.475e-01,7.301e-01
9.525e-01,5.901e-01
9.575e-01,4.780e-01
9.625e-01,3.840e-01
9.675e-01,2.260e-01
9.725e-01,1.860e-01
9.775e-01,9.001e-02
9.825e-01,3.600e-02
9.875e-01,3.200e-02
9.925e-01,6.001e-03
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_042.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,2.000e-03
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,2.000e-03
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,2.000e-03
2.175e-01,0.000e+00
2.225e-01,4.000e-03
2.275e-01,0.000e+00
2.325e-01,2.000e-03
2.375e-01,2.000e-03
2.425e-01,2.000e-03
2.475e-01,0.000e+00
2.525e-01,2.000e-03
2.575e-01,2.000e-03
2.625e-01,2.000e-03
2.675e-01,4.000e-03
2.725e-01,4.000e-03
2.775e-01,6.000e-03
2.825e-01,2.000e-03
2.875e-01,6.000e-03
2.925e-01,8.000e-03
2.975e-01,4.000e-03
3.025e-01,2.000e-03
3.075e-01,1.400e-02
3.125e-01,2.000e-03
3.175e-01,1.000e-02
3.225e-01,4.000e-03
3.275e-01,1.800e-02
3.325e-01,8.000e-03
3.375e-01,1.800e-02
3.425e-01,1.200e-02
3.475e-01,1.600e-02
3.525e-01,1.800e-02
3.575e-01,2.000e-02
3.625e-01,6.000e-03
3.675e-01,2.000e-02
3.725e-01,2.400e-02
3.775e-01,2.600e-02
3.825e-01,3.200e-02
3.875e-01,2.800e-02
3.925e-01,3.600e-02
3.975e-01,3.600e-02
4.025e-01,4.000e-02
4.075e-01,6.400e-02
4.125e-01,4.200e-02
4.175e-01,5.000e-02
4.225e-01,6.200e-02
4.275e-01,8.600e-02
4.325e-01,6.800e-02
4.375e-01,7.600e-02
4.425e-01,8.800e-02
4.475e-01,6.800e-02
4.525e-01,8.200e-02
4.575e-01,6.400e-02
4.625e-01,1.060e-01
4.675e-01,1.180e-01
4.725e-01,1.020e-01
4.775e-01,9.800e-02
4.825e-01,1.460e-01
4.875e-01,1.440e-01
4.925e-01,1.920e-01
4.975e-01,1.500e-01
5.025e-01,1.900e-01
5.075e-01,1.600e-01
5.125e-01,2.040e-01
5.175e-01,2.220e-01
5.225e-01,2.600e-01
5.275e-01,2.160e-01
5.325e-01,2.660e-01
5.375e-01,2.720e-01
5.425e-01,3.340e-01
5.475e-01,3.660e-01
5.525e-01,2.820e-01
5.575e-01,3.480e-01
5.625e-01,3.580e-01
5.675e-01,3.860e-01
5.725e-01,4.700e-01
5.775e-01,5.380e-01
5.825e-01,4.820e-01
5.875e-01,5.160e-01
5.925e-01,5.800e-01
5.975e-01,6.260e-01
6.025e-01,7.320e-01
6.075e-01,7.120e-01
6.125e-01,7.580e-01
6.175e-01,8.180e-01
6.225e-01,8.060e-01
6.275e-01,7.960e-01
6.325e-01,1.028e+00
6.375e-01,1.004e+00
6.425e-01,1.074e+00
6.475e-01,1.148e+00
6.525e-01,1.126e+00
6.575e-01,1.138e+00
6.625e-01,1.304e+00
6.675e-01,1.356e+00
6.725e-01,1.448e+00
6.775e-01,1.586e+00
6.825e-01,1.634e+00
6.875e-01,1.692e+00
6.925e-01,1.848e+00
6.975e-01,1.834e+00
7.025e-01,2.064e+00
7.075e-01,1.996e+00
7.125e-01,2.130e+00
7.175e-01,2.320e+00
7.225e-01,2.292e+00
7.275e-01,2.490e+00
7.325e-01,2.594e+00
7.375e-01,2.860e+00
7.425e-01,2.948e+00
7.475e-01,2.944e+00
7.525e-01,3.022e+00
7.575e-01,3.120e+00
7.625e-01,3.446e+00
7.675e-01,3.412e+00
7.725e-01,3.536e+00
7.775e-01,3.606e+00
7.825e-01,3.716e+00
7.875e-01,3.834e+00
7.925e-01,3.860e+00
7.975e-01,4.164e+00
8.025e-01,4.208e+00
8.075e-01,3.930e+00
8.125e-01,4.230e+00
8.175e-01,4.104e+00
8.225e-01,4.410e+00
8.275e-01,4.416e+00
8.325e-01,4.392e+00
8.375e-01,4.604e+00
8.425e-01,4.510e+00
8.475e-01,4.324e+00
8.525e-01,4.236e+00
8.575e-01,4.424e+00
8.625e-01,4.314e+00
8.675e-01,4.078e+00
8.725e-01,4.126e+00
8.775e-01,3.876e+00
8.825e-01,3.878e+00
8.875e-01,3.592e+00
8.925e-01,3.518e+00
8.975e-01,3.244e+00
9.025e-01,3.010e+00
9.075e-01,2.886e+00
9.125e-01,2.598e+00
9.175e-01,2.472e+00
9.225e-01,2.188e+00
9.275e-01,1.948e+00
9.325e-01,1.826e+00
9.375e-01,1.520e+00
9.425e-01,1.314e+00
9.475e-01,1.092e+00
9.525e-01,9.420e-01
9.575e-01,7.220e-01
9.625e-01,5.460e-01
9.675e-01,4.300e-01
9.725e-01,2.700e-01
9.775e-01,1.360e-01
9.825e-01,1.000e-01
9.875e-01,4.600e-02
9.925e-01,6.000e-03
9.975e-01,2.000e-03


==> anc/03_results/moderate_inf/elliptical_beam/0_043.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,2.000e-03
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,4.000e-03
2.225e-01,0.000e+00
2.275e-01,4.000e-03
2.325e-01,2.000e-03
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,0.000e+00
2.525e-01,4.000e-03
2.575e-01,4.000e-03
2.625e-01,0.000e+00
2.675e-01,0.000e+00
2.725e-01,0.000e+00
2.775e-01,2.000e-03
2.825e-01,6.000e-03
2.875e-01,4.000e-03
2.925e-01,6.000e-03
2.975e-01,2.000e-03
3.025e-01,1.600e-02
3.075e-01,8.000e-03
3.125e-01,4.000e-03
3.175e-01,2.000e-03
3.225e-01,2.000e-03
3.275e-01,1.000e-02
3.325e-01,8.000e-03
3.375e-01,1.200e-02
3.425e-01,1.400e-02
3.475e-01,8.000e-03
3.525e-01,1.000e-02
3.575e-01,6.000e-03
3.625e-01,1.400e-02
3.675e-01,1.600e-02
3.725e-01,2.000e-02
3.775e-01,1.600e-02
3.825e-01,1.400e-02
3.875e-01,3.000e-02
3.925e-01,1.600e-02
3.975e-01,2.200e-02
4.025e-01,2.400e-02
4.075e-01,4.000e-02
4.125e-01,2.200e-02
4.175e-01,4.400e-02
4.225e-01,5.600e-02
4.275e-01,3.800e-02
4.325e-01,5.800e-02
4.375e-01,5.400e-02
4.425e-01,6.200e-02
4.475e-01,5.400e-02
4.525e-01,7.200e-02
4.575e-01,4.600e-02
4.625e-01,6.800e-02
4.675e-01,7.800e-02
4.725e-01,9.800e-02
4.775e-01,7.200e-02
4.825e-01,9.000e-02
4.875e-01,1.280e-01
4.925e-01,1.080e-01
4.975e-01,1.200e-01
5.025e-01,1.140e-01
5.075e-01,1.380e-01
5.125e-01,1.280e-01
5.175e-01,1.740e-01
5.225e-01,1.800e-01
5.275e-01,2.220e-01
5.325e-01,2.160e-01
5.375e-01,2.280e-01
5.425e-01,2.220e-01
5.475e-01,2.500e-01
5.525e-01,2.500e-01
5.575e-01,3.240e-01
5.625e-01,3.480e-01
5.675e-01,3.220e-01
5.725e-01,3.260e-01
5.775e-01,3.420e-01
5.825e-01,4.140e-01
5.875e-01,3.920e-01
5.925e-01,4.280e-01
5.975e-01,4.100e-01
6.025e-01,4.280e-01
6.075e-01,5.480e-01
6.125e-01,5.820e-01
6.175e-01,6.600e-01
6.225e-01,6.460e-01
6.275e-01,6.980e-01
6.325e-01,7.460e-01
6.375e-01,7.260e-01
6.425e-01,7.880e-01
6.475e-01,8.860e-01
6.525e-01,9.140e-01
6.575e-01,1.054e+00
6.625e-01,1.004e+00
6.675e-01,1.126e+00
6.725e-01,1.166e+00
6.775e-01,1.180e+00
6.825e-01,1.314e+00
6.875e-01,1.442e+00
6.925e-01,1.494e+00
6.975e-01,1.550e+00
7.025e-01,1.678e+00
7.075e-01,1.810e+00
7.125e-01,1.772e+00
7.175e-01,1.992e+00
7.225e-01,2.050e+00
7.275e-01,2.246e+00
7.325e-01,2.432e+00
7.375e-01,2.200e+00
7.425e-01,2.450e+00
7.475e-01,2.600e+00
7.525e-01,2.718e+00
7.575e-01,2.796e+00
7.625e-01,2.902e+00
7.675e-01,3.096e+00
7.725e-01,3.178e+00
7.775e-01,3.342e+00
7.825e-01,3.368e+00
7.875e-01,3.530e+00
7.925e-01,3.814e+00
7.975e-01,3.950e+00
8.025e-01,3.856e+00
8.075e-01,4.202e+00
8.125e-01,4.300e+00
8.175e-01,4.314e+00
8.225e-01,4.318e+00
8.275e-01,4.476e+00
8.325e-01,4.486e+00
8.375e-01,4.558e+00
8.425e-01,4.498e+00
8.475e-01,4.652e+00
8.525e-01,4.656e+00
8.575e-01,4.622e+00
8.625e-01,4.452e+00
8.675e-01,4.580e+00
8.725e-01,4.396e+00
8.775e-01,4.564e+00
8.825e-01,4.454e+00
8.875e-01,4.248e+00
8.925e-01,4.060e+00
8.975e-01,3.928e+00
9.025e-01,3.710e+00
9.075e-01,3.554e+00
9.125e-01,3.370e+00
9.175e-01,3.144e+00
9.225e-01,2.848e+00
9.275e-01,2.668e+00
9.325e-01,2.528e+00
9.375e-01,2.108e+00
9.425e-01,1.830e+00
9.475e-01,1.668e+00
9.525e-01,1.376e+00
9.575e-01,1.140e+00
9.625e-01,8.540e-01
9.675e-01,6.840e-01
9.725e-01,4.240e-01
9.775e-01,2.640e-01
9.825e-01,1.800e-01
9.875e-01,7.800e-02
9.925e-01,1.800e-02
9.975e-01,4.000e-03


==> anc/03_results/moderate_inf/elliptical_beam/0_044.csv <==
transmittance,probability_density
1.121e-01,0.000e+00
1.166e-01,0.000e+00
1.210e-01,0.000e+00
1.255e-01,0.000e+00
1.299e-01,0.000e+00
1.344e-01,0.000e+00
1.388e-01,0.000e+00
1.433e-01,0.000e+00
1.477e-01,0.000e+00
1.522e-01,0.000e+00
1.566e-01,0.000e+00
1.611e-01,0.000e+00
1.655e-01,0.000e+00
1.700e-01,2.247e-03
1.744e-01,0.000e+00
1.789e-01,0.000e+00
1.833e-01,0.000e+00
1.878e-01,0.000e+00
1.922e-01,0.000e+00
1.967e-01,0.000e+00
2.011e-01,0.000e+00
2.056e-01,0.000e+00
2.100e-01,0.000e+00
2.145e-01,0.000e+00
2.189e-01,0.000e+00
2.234e-01,2.247e-03
2.278e-01,0.000e+00
2.323e-01,0.000e+00
2.367e-01,4.494e-03
2.412e-01,2.247e-03
2.456e-01,0.000e+00
2.501e-01,0.000e+00
2.545e-01,0.000e+00
2.590e-01,0.000e+00
2.634e-01,0.000e+00
2.679e-01,2.247e-03
2.724e-01,0.000e+00
2.768e-01,4.494e-03
2.813e-01,6.742e-03
2.857e-01,0.000e+00
2.902e-01,0.000e+00
2.946e-01,2.247e-03
2.991e-01,2.247e-03
3.035e-01,4.494e-03
3.080e-01,6.742e-03
3.124e-01,4.494e-03
3.169e-01,6.742e-03
3.213e-01,8.989e-03
3.258e-01,2.247e-03
3.302e-01,1.348e-02
3.347e-01,6.742e-03
3.391e-01,6.742e-03
3.436e-01,6.742e-03
3.480e-01,4.494e-03
3.525e-01,2.247e-03
3.569e-01,6.742e-03
3.614e-01,2.247e-02
3.658e-01,8.989e-03
3.703e-01,1.124e-02
3.747e-01,1.573e-02
3.792e-01,1.348e-02
3.836e-01,1.573e-02
3.881e-01,1.573e-02
3.925e-01,2.022e-02
3.970e-01,2.697e-02
4.014e-01,1.798e-02
4.059e-01,2.697e-02
4.103e-01,2.022e-02
4.148e-01,1.573e-02
4.192e-01,2.472e-02
4.237e-01,2.247e-02
4.281e-01,3.146e-02
4.326e-01,2.697e-02
4.370e-01,3.146e-02
4.415e-01,2.472e-02
4.459e-01,2.472e-02
4.504e-01,3.820e-02
4.548e-01,3.596e-02
4.593e-01,8.090e-02
4.637e-01,4.719e-02
4.682e-01,5.169e-02
4.726e-01,6.742e-02
4.771e-01,5.393e-02
4.815e-01,5.169e-02
4.860e-01,7.865e-02
4.904e-01,8.989e-02
4.949e-01,1.034e-01
4.993e-01,9.888e-02
5.038e-01,7.191e-02
5.082e-01,1.169e-01
5.127e-01,1.236e-01
5.171e-01,1.011e-01
5.216e-01,1.708e-01
5.260e-01,1.213e-01
5.305e-01,1.438e-01
5.349e-01,1.236e-01
5.394e-01,1.528e-01
5.438e-01,1.865e-01
5.483e-01,1.640e-01
5.527e-01,2.000e-01
5.572e-01,2.180e-01
5.616e-01,2.427e-01
5.661e-01,2.562e-01
5.705e-01,2.360e-01
5.750e-01,2.629e-01
5.794e-01,2.944e-01
5.839e-01,3.258e-01
5.883e-01,3.214e-01
5.928e-01,3.955e-01
5.972e-01,3.708e-01
6.017e-01,4.202e-01
6.061e-01,3.685e-01
6.106e-01,4.382e-01
6.150e-01,4.539e-01
6.195e-01,5.101e-01
6.239e-01,4.360e-01
6.284e-01,5.214e-01
6.328e-01,5.798e-01
6.373e-01,6.382e-01
6.417e-01,6.315e-01
6.462e-01,6.584e-01
6.506e-01,6.966e-01
6.551e-01,7.303e-01
6.595e-01,8.247e-01
6.640e-01,8.202e-01
6.684e-01,9.281e-01
6.729e-01,9.551e-01
6.773e-01,9.506e-01
6.818e-01,1.076e+00
6.862e-01,1.126e+00
6.907e-01,1.178e+00
6.951e-01,1.193e+00
6.996e-01,1.227e+00
7.040e-01,1.458e+00
7.085e-01,1.461e+00
7.129e-01,1.616e+00
7.174e-01,1.573e+00
7.218e-01,1.748e+00
7.263e-01,1.863e+00
7.307e-01,1.813e+00
7.352e-01,2.052e+00
7.396e-01,2.036e+00
7.441e-01,2.191e+00
7.485e-01,2.380e+00
7.530e-01,2.364e+00
7.575e-01,2.463e+00
7.619e-01,2.598e+00
7.664e-01,2.798e+00
7.708e-01,2.863e+00
7.753e-01,2.892e+00
7.797e-01,3.072e+00
7.842e-01,3.249e+00
7.886e-01,3.288e+00
7.931e-01,3.497e+00
7.975e-01,3.578e+00
8.020e-01,3.645e+00
8.064e-01,3.735e+00
8.109e-01,3.944e+00
8.153e-01,3.989e+00
8.198e-01,4.357e+00
8.242e-01,4.301e+00
8.287e-01,4.079e+00
8.331e-01,4.470e+00
8.376e-01,4.474e+00
8.420e-01,4.548e+00
8.465e-01,4.616e+00
8.509e-01,4.838e+00
8.554e-01,4.852e+00
8.598e-01,4.964e+00
8.643e-01,4.807e+00
8.687e-01,4.775e+00
8.732e-01,4.739e+00
8.776e-01,4.739e+00
8.821e-01,4.796e+00
8.865e-01,4.712e+00
8.910e-01,4.771e+00
8.954e-01,4.591e+00
8.999e-01,4.627e+00
9.043e-01,4.443e+00
9.088e-01,4.205e+00
9.132e-01,4.124e+00
9.177e-01,3.854e+00
9.221e-01,3.751e+00
9.266e-01,3.524e+00
9.310e-01,3.144e+00
9.355e-01,3.065e+00
9.399e-01,2.620e+00
9.444e-01,2.371e+00
9.488e-01,2.121e+00
9.533e-01,1.876e+00
9.577e-01,1.564e+00
9.622e-01,1.346e+00
9.666e-01,1.018e+00
9.711e-01,8.450e-01
9.755e-01,5.528e-01
9.800e-01,3.865e-01
9.844e-01,2.270e-01
9.889e-01,1.011e-01
9.933e-01,4.270e-02
9.978e-01,6.742e-03


==> anc/03_results/moderate_inf/elliptical_beam/0_045.csv <==
transmittance,probability_density
1.199e-01,0.000e+00
1.243e-01,0.000e+00
1.288e-01,0.000e+00
1.332e-01,0.000e+00
1.376e-01,0.000e+00
1.420e-01,0.000e+00
1.464e-01,0.000e+00
1.508e-01,0.000e+00
1.552e-01,0.000e+00
1.596e-01,0.000e+00
1.640e-01,0.000e+00
1.685e-01,0.000e+00
1.729e-01,0.000e+00
1.773e-01,0.000e+00
1.817e-01,0.000e+00
1.861e-01,0.000e+00
1.905e-01,0.000e+00
1.949e-01,0.000e+00
1.993e-01,2.267e-03
2.037e-01,0.000e+00
2.082e-01,0.000e+00
2.126e-01,2.267e-03
2.170e-01,0.000e+00
2.214e-01,0.000e+00
2.258e-01,0.000e+00
2.302e-01,0.000e+00
2.346e-01,0.000e+00
2.390e-01,0.000e+00
2.435e-01,2.267e-03
2.479e-01,0.000e+00
2.523e-01,0.000e+00
2.567e-01,0.000e+00
2.611e-01,0.000e+00
2.655e-01,0.000e+00
2.699e-01,0.000e+00
2.743e-01,0.000e+00
2.787e-01,2.267e-03
2.832e-01,2.267e-03
2.876e-01,0.000e+00
2.920e-01,0.000e+00
2.964e-01,4.534e-03
3.008e-01,2.267e-03
3.052e-01,2.267e-03
3.096e-01,2.267e-03
3.140e-01,0.000e+00
3.184e-01,6.801e-03
3.229e-01,2.267e-03
3.273e-01,2.267e-03
3.317e-01,2.267e-03
3.361e-01,2.267e-03
3.405e-01,6.801e-03
3.449e-01,1.133e-02
3.493e-01,4.534e-03
3.537e-01,0.000e+00
3.581e-01,6.801e-03
3.626e-01,2.267e-03
3.670e-01,1.587e-02
3.714e-01,4.534e-03
3.758e-01,1.133e-02
3.802e-01,1.133e-02
3.846e-01,6.801e-03
3.890e-01,1.360e-02
3.934e-01,9.068e-03
3.978e-01,4.534e-03
4.023e-01,9.068e-03
4.067e-01,9.068e-03
4.111e-01,2.267e-02
4.155e-01,2.947e-02
4.199e-01,2.267e-02
4.243e-01,1.360e-02
4.287e-01,3.400e-02
4.331e-01,3.400e-02
4.376e-01,1.360e-02
4.420e-01,2.040e-02
4.464e-01,3.854e-02
4.508e-01,3.627e-02
4.552e-01,3.174e-02
4.596e-01,2.494e-02
4.640e-01,6.574e-02
4.684e-01,3.627e-02
4.728e-01,4.081e-02
4.773e-01,4.987e-02
4.817e-01,6.347e-02
4.861e-01,4.081e-02
4.905e-01,5.667e-02
4.949e-01,6.574e-02
4.993e-01,8.388e-02
5.037e-01,7.708e-02
5.081e-01,7.481e-02
5.125e-01,6.347e-02
5.170e-01,9.295e-02
5.214e-01,9.295e-02
5.258e-01,1.043e-01
5.302e-01,1.111e-01
5.346e-01,1.111e-01
5.390e-01,1.247e-01
5.434e-01,1.428e-01
5.478e-01,1.292e-01
5.522e-01,1.587e-01
5.567e-01,1.655e-01
5.611e-01,1.791e-01
5.655e-01,1.859e-01
5.699e-01,1.904e-01
5.743e-01,1.950e-01
5.787e-01,2.290e-01
5.831e-01,2.063e-01
5.875e-01,2.675e-01
5.919e-01,2.698e-01
5.964e-01,2.652e-01
6.008e-01,3.378e-01
6.052e-01,3.332e-01
6.096e-01,3.423e-01
6.140e-01,3.423e-01
6.184e-01,3.695e-01
6.228e-01,3.514e-01
6.272e-01,4.783e-01
6.317e-01,4.239e-01
6.361e-01,4.874e-01
6.405e-01,5.055e-01
6.449e-01,5.350e-01
6.493e-01,5.667e-01
6.537e-01,6.257e-01
6.581e-01,6.143e-01
6.625e-01,7.594e-01
6.669e-01,7.277e-01
6.714e-01,7.345e-01
6.758e-01,8.093e-01
6.802e-01,8.116e-01
6.846e-01,8.773e-01
6.890e-01,9.680e-01
6.934e-01,1.102e+00
6.978e-01,1.029e+00
7.022e-01,1.179e+00
7.066e-01,1.235e+00
7.111e-01,1.208e+00
7.155e-01,1.256e+00
7.199e-01,1.358e+00
7.243e-01,1.462e+00
7.287e-01,1.562e+00
7.331e-01,1.659e+00
7.375e-01,1.768e+00
7.419e-01,1.682e+00
7.463e-01,1.859e+00
7.508e-01,1.975e+00
7.552e-01,2.113e+00
7.596e-01,2.111e+00
7.640e-01,2.403e+00
7.684e-01,2.464e+00
7.728e-01,2.593e+00
7.772e-01,2.648e+00
7.816e-01,2.886e+00
7.860e-01,2.895e+00
7.905e-01,3.271e+00
7.949e-01,3.235e+00
7.993e-01,3.079e+00
8.037e-01,3.346e+00
8.081e-01,3.521e+00
8.125e-01,3.691e+00
8.169e-01,3.865e+00
8.213e-01,3.827e+00
8.258e-01,4.085e+00
8.302e-01,4.124e+00
8.346e-01,4.241e+00
8.390e-01,4.489e+00
8.434e-01,4.688e+00
8.478e-01,4.582e+00
8.522e-01,4.854e+00
8.566e-01,4.783e+00
8.610e-01,4.745e+00
8.655e-01,4.953e+00
8.699e-01,5.033e+00
8.743e-01,5.094e+00
8.787e-01,5.019e+00
8.831e-01,5.266e+00
8.875e-01,5.055e+00
8.919e-01,5.160e+00
8.963e-01,5.160e+00
9.007e-01,4.937e+00
9.052e-01,4.994e+00
9.096e-01,4.820e+00
9.140e-01,4.733e+00
9.184e-01,4.572e+00
9.228e-01,4.384e+00
9.272e-01,4.176e+00
9.316e-01,3.949e+00
9.360e-01,3.697e+00
9.404e-01,3.344e+00
9.449e-01,3.183e+00
9.493e-01,2.664e+00
9.537e-01,2.593e+00
9.581e-01,2.113e+00
9.625e-01,1.739e+00
9.669e-01,1.483e+00
9.713e-01,1.188e+00
9.757e-01,8.093e-01
9.801e-01,6.620e-01
9.846e-01,3.287e-01
9.890e-01,1.836e-01
9.934e-01,7.934e-02
9.978e-01,1.587e-02


==> anc/03_results/moderate_inf/elliptical_beam/0_046.csv <==
transmittance,probability_density
1.286e-01,0.000e+00
1.330e-01,0.000e+00
1.374e-01,0.000e+00
1.417e-01,0.000e+00
1.461e-01,0.000e+00
1.505e-01,0.000e+00
1.548e-01,0.000e+00
1.592e-01,0.000e+00
1.636e-01,0.000e+00
1.679e-01,0.000e+00
1.723e-01,0.000e+00
1.767e-01,0.000e+00
1.811e-01,0.000e+00
1.854e-01,0.000e+00
1.898e-01,0.000e+00
1.942e-01,0.000e+00
1.985e-01,0.000e+00
2.029e-01,0.000e+00
2.073e-01,2.290e-03
2.116e-01,0.000e+00
2.160e-01,0.000e+00
2.204e-01,2.290e-03
2.247e-01,0.000e+00
2.291e-01,2.290e-03
2.335e-01,0.000e+00
2.378e-01,0.000e+00
2.422e-01,0.000e+00
2.466e-01,0.000e+00
2.509e-01,0.000e+00
2.553e-01,0.000e+00
2.597e-01,0.000e+00
2.640e-01,0.000e+00
2.684e-01,0.000e+00
2.728e-01,2.290e-03
2.771e-01,0.000e+00
2.815e-01,4.579e-03
2.859e-01,2.290e-03
2.902e-01,2.290e-03
2.946e-01,0.000e+00
2.990e-01,0.000e+00
3.033e-01,0.000e+00
3.077e-01,0.000e+00
3.121e-01,6.869e-03
3.165e-01,0.000e+00
3.208e-01,4.579e-03
3.252e-01,2.290e-03
3.296e-01,4.579e-03
3.339e-01,2.290e-03
3.383e-01,4.579e-03
3.427e-01,4.579e-03
3.470e-01,4.579e-03
3.514e-01,0.000e+00
3.558e-01,6.869e-03
3.601e-01,4.579e-03
3.645e-01,4.579e-03
3.689e-01,1.145e-02
3.732e-01,6.869e-03
3.776e-01,6.869e-03
3.820e-01,1.374e-02
3.863e-01,2.290e-03
3.907e-01,9.158e-03
3.951e-01,2.290e-03
3.994e-01,2.061e-02
4.038e-01,9.158e-03
4.082e-01,6.869e-03
4.125e-01,1.374e-02
4.169e-01,1.374e-02
4.213e-01,1.145e-02
4.256e-01,1.603e-02
4.300e-01,1.603e-02
4.344e-01,2.061e-02
4.387e-01,1.603e-02
4.431e-01,2.519e-02
4.475e-01,2.976e-02
4.519e-01,3.205e-02
4.562e-01,2.061e-02
4.606e-01,2.748e-02
4.650e-01,2.290e-02
4.693e-01,2.061e-02
4.737e-01,2.061e-02
4.781e-01,4.808e-02
4.824e-01,3.663e-02
4.868e-01,4.579e-02
4.912e-01,4.121e-02
4.955e-01,5.037e-02
4.999e-01,5.266e-02
5.043e-01,3.663e-02
5.086e-01,5.495e-02
5.130e-01,7.327e-02
5.174e-01,8.014e-02
5.217e-01,9.616e-02
5.261e-01,8.471e-02
5.305e-01,7.327e-02
5.348e-01,9.387e-02
5.392e-01,6.640e-02
5.436e-01,8.014e-02
5.479e-01,9.616e-02
5.523e-01,1.145e-01
5.567e-01,1.099e-01
5.610e-01,1.626e-01
5.654e-01,1.465e-01
5.698e-01,1.534e-01
5.741e-01,1.442e-01
5.785e-01,1.626e-01
5.829e-01,1.420e-01
5.872e-01,2.358e-01
5.916e-01,2.106e-01
5.960e-01,2.404e-01
6.004e-01,1.992e-01
6.047e-01,2.404e-01
6.091e-01,2.152e-01
6.135e-01,2.519e-01
6.178e-01,2.931e-01
6.222e-01,3.045e-01
6.266e-01,3.549e-01
6.309e-01,3.526e-01
6.353e-01,3.480e-01
6.397e-01,4.327e-01
6.440e-01,3.915e-01
6.484e-01,4.625e-01
6.528e-01,4.556e-01
6.571e-01,5.701e-01
6.615e-01,4.717e-01
6.659e-01,6.045e-01
6.702e-01,5.518e-01
6.746e-01,5.793e-01
6.790e-01,6.846e-01
6.833e-01,6.571e-01
6.877e-01,6.823e-01
6.921e-01,8.288e-01
6.964e-01,8.494e-01
7.008e-01,8.380e-01
7.052e-01,9.021e-01
7.095e-01,9.227e-01
7.139e-01,9.227e-01
7.183e-01,1.184e+00
7.226e-01,1.202e+00
7.270e-01,1.241e+00
7.314e-01,1.397e+00
7.358e-01,1.447e+00
7.401e-01,1.520e+00
7.445e-01,1.600e+00
7.489e-01,1.703e+00
7.532e-01,1.825e+00
7.576e-01,1.774e+00
7.620e-01,1.971e+00
7.663e-01,2.051e+00
7.707e-01,2.136e+00
7.751e-01,2.196e+00
7.794e-01,2.322e+00
7.838e-01,2.560e+00
7.882e-01,2.512e+00
7.925e-01,2.617e+00
7.969e-01,2.860e+00
8.013e-01,3.112e+00
8.056e-01,3.057e+00
8.100e-01,3.352e+00
8.144e-01,3.240e+00
8.187e-01,3.496e+00
8.231e-01,3.956e+00
8.275e-01,3.819e+00
8.318e-01,3.867e+00
8.362e-01,4.311e+00
8.406e-01,4.176e+00
8.449e-01,4.311e+00
8.493e-01,4.510e+00
8.537e-01,4.549e+00
8.580e-01,5.003e+00
8.624e-01,4.765e+00
8.668e-01,5.033e+00
8.712e-01,5.266e+00
8.755e-01,5.245e+00
8.799e-01,5.422e+00
8.843e-01,5.300e+00
8.886e-01,5.506e+00
8.930e-01,5.506e+00
8.974e-01,5.589e+00
9.017e-01,5.344e+00
9.061e-01,5.529e+00
9.105e-01,5.282e+00
9.148e-01,5.067e+00
9.192e-01,5.239e+00
9.236e-01,5.147e+00
9.279e-01,4.941e+00
9.323e-01,4.522e+00
9.367e-01,4.456e+00
9.410e-01,4.236e+00
9.454e-01,3.938e+00
9.498e-01,3.402e+00
9.541e-01,3.105e+00
9.585e-01,2.986e+00
9.629e-01,2.379e+00
9.672e-01,2.017e+00
9.716e-01,1.690e+00
9.760e-01,1.248e+00
9.803e-01,1.003e+00
9.847e-01,6.640e-01
9.891e-01,3.297e-01
9.934e-01,1.305e-01
9.978e-01,2.290e-02


==> anc/03_results/moderate_inf/elliptical_beam/0_047.csv <==
transmittance,probability_density
1.386e-01,0.000e+00
1.429e-01,0.000e+00
1.472e-01,0.000e+00
1.516e-01,0.000e+00
1.559e-01,0.000e+00
1.602e-01,0.000e+00
1.645e-01,0.000e+00
1.688e-01,0.000e+00
1.732e-01,0.000e+00
1.775e-01,0.000e+00
1.818e-01,0.000e+00
1.861e-01,0.000e+00
1.904e-01,0.000e+00
1.947e-01,0.000e+00
1.991e-01,0.000e+00
2.034e-01,0.000e+00
2.077e-01,0.000e+00
2.120e-01,0.000e+00
2.163e-01,0.000e+00
2.207e-01,0.000e+00
2.250e-01,0.000e+00
2.293e-01,0.000e+00
2.336e-01,0.000e+00
2.379e-01,0.000e+00
2.422e-01,0.000e+00
2.466e-01,0.000e+00
2.509e-01,0.000e+00
2.552e-01,0.000e+00
2.595e-01,0.000e+00
2.638e-01,0.000e+00
2.681e-01,0.000e+00
2.725e-01,0.000e+00
2.768e-01,0.000e+00
2.811e-01,2.316e-03
2.854e-01,0.000e+00
2.897e-01,2.316e-03
2.941e-01,2.316e-03
2.984e-01,0.000e+00
3.027e-01,0.000e+00
3.070e-01,0.000e+00
3.113e-01,0.000e+00
3.156e-01,0.000e+00
3.200e-01,2.316e-03
3.243e-01,2.316e-03
3.286e-01,4.632e-03
3.329e-01,2.316e-03
3.372e-01,2.316e-03
3.415e-01,2.316e-03
3.459e-01,2.316e-03
3.502e-01,0.000e+00
3.545e-01,2.316e-03
3.588e-01,4.632e-03
3.631e-01,0.000e+00
3.675e-01,2.316e-03
3.718e-01,0.000e+00
3.761e-01,4.632e-03
3.804e-01,4.632e-03
3.847e-01,4.632e-03
3.890e-01,2.316e-03
3.934e-01,0.000e+00
3.977e-01,1.158e-02
4.020e-01,6.949e-03
4.063e-01,9.265e-03
4.106e-01,9.265e-03
4.149e-01,1.390e-02
4.193e-01,9.265e-03
4.236e-01,1.158e-02
4.279e-01,1.158e-02
4.322e-01,1.158e-02
4.365e-01,1.158e-02
4.409e-01,9.265e-03
4.452e-01,2.085e-02
4.495e-01,2.316e-02
4.538e-01,6.949e-03
4.581e-01,1.390e-02
4.624e-01,2.085e-02
4.668e-01,1.853e-02
4.711e-01,2.548e-02
4.754e-01,2.779e-02
4.797e-01,2.548e-02
4.840e-01,2.548e-02
4.883e-01,3.243e-02
4.927e-01,1.390e-02
4.970e-01,3.474e-02
5.013e-01,5.096e-02
5.056e-01,4.401e-02
5.099e-01,4.169e-02
5.143e-01,5.559e-02
5.186e-01,3.011e-02
5.229e-01,5.096e-02
5.272e-01,5.096e-02
5.315e-01,7.875e-02
5.358e-01,5.559e-02
5.402e-01,7.875e-02
5.445e-01,5.790e-02
5.488e-01,8.338e-02
5.531e-01,8.570e-02
5.574e-01,1.065e-01
5.618e-01,1.019e-01
5.661e-01,7.180e-02
5.704e-01,1.228e-01
5.747e-01,1.320e-01
5.790e-01,1.459e-01
5.833e-01,1.413e-01
5.877e-01,1.274e-01
5.920e-01,1.390e-01
5.963e-01,1.621e-01
6.006e-01,1.644e-01
6.049e-01,2.015e-01
6.092e-01,1.459e-01
6.136e-01,2.061e-01
6.179e-01,1.899e-01
6.222e-01,2.455e-01
6.265e-01,2.571e-01
6.308e-01,2.455e-01
6.352e-01,2.501e-01
6.395e-01,2.849e-01
6.438e-01,3.196e-01
6.481e-01,3.057e-01
6.524e-01,3.590e-01
6.567e-01,3.474e-01
6.611e-01,4.123e-01
6.654e-01,4.910e-01
6.697e-01,4.424e-01
6.740e-01,5.211e-01
6.783e-01,5.142e-01
6.826e-01,5.976e-01
6.870e-01,6.045e-01
6.913e-01,6.532e-01
6.956e-01,6.369e-01
6.999e-01,6.624e-01
7.042e-01,7.273e-01
7.086e-01,8.083e-01
7.129e-01,8.014e-01
7.172e-01,8.848e-01
7.215e-01,9.265e-01
7.258e-01,9.890e-01
7.301e-01,1.149e+00
7.345e-01,1.084e+00
7.388e-01,1.214e+00
7.431e-01,1.380e+00
7.474e-01,1.272e+00
7.517e-01,1.415e+00
7.560e-01,1.445e+00
7.604e-01,1.591e+00
7.647e-01,1.679e+00
7.690e-01,1.744e+00
7.733e-01,1.881e+00
7.776e-01,1.980e+00
7.820e-01,2.156e+00
7.863e-01,2.256e+00
7.906e-01,2.328e+00
7.949e-01,2.462e+00
7.992e-01,2.444e+00
8.035e-01,2.633e+00
8.079e-01,2.833e+00
8.122e-01,3.113e+00
8.165e-01,3.025e+00
8.208e-01,3.208e+00
8.251e-01,3.525e+00
8.294e-01,3.606e+00
8.338e-01,3.852e+00
8.381e-01,3.780e+00
8.424e-01,3.998e+00
8.467e-01,4.227e+00
8.510e-01,4.498e+00
8.554e-01,4.447e+00
8.597e-01,4.651e+00
8.640e-01,4.889e+00
8.683e-01,4.727e+00
8.726e-01,5.147e+00
8.769e-01,5.390e+00
8.813e-01,5.413e+00
8.856e-01,5.624e+00
8.899e-01,5.570e+00
8.942e-01,5.865e+00
8.985e-01,5.686e+00
9.029e-01,5.795e+00
9.072e-01,5.670e+00
9.115e-01,5.841e+00
9.158e-01,5.663e+00
9.201e-01,5.790e+00
9.244e-01,5.638e+00
9.288e-01,5.647e+00
9.331e-01,5.311e+00
9.374e-01,5.392e+00
9.417e-01,4.906e+00
9.460e-01,4.653e+00
9.503e-01,4.361e+00
9.547e-01,3.884e+00
9.590e-01,3.697e+00
9.633e-01,3.317e+00
9.676e-01,2.798e+00
9.719e-01,2.302e+00
9.763e-01,1.834e+00
9.806e-01,1.420e+00
9.849e-01,1.001e+00
9.892e-01,5.698e-01
9.935e-01,2.085e-01
9.978e-01,5.096e-02


==> anc/03_results/moderate_inf/elliptical_beam/0_048.csv <==
transmittance,probability_density
1.499e-01,0.000e+00
1.542e-01,0.000e+00
1.585e-01,0.000e+00
1.627e-01,0.000e+00
1.670e-01,0.000e+00
1.713e-01,0.000e+00
1.755e-01,0.000e+00
1.798e-01,0.000e+00
1.840e-01,0.000e+00
1.883e-01,0.000e+00
1.926e-01,0.000e+00
1.968e-01,0.000e+00
2.011e-01,0.000e+00
2.053e-01,0.000e+00
2.096e-01,0.000e+00
2.139e-01,0.000e+00
2.181e-01,0.000e+00
2.224e-01,0.000e+00
2.266e-01,0.000e+00
2.309e-01,0.000e+00
2.352e-01,0.000e+00
2.394e-01,0.000e+00
2.437e-01,0.000e+00
2.479e-01,0.000e+00
2.522e-01,0.000e+00
2.565e-01,0.000e+00
2.607e-01,0.000e+00
2.650e-01,0.000e+00
2.693e-01,2.347e-03
2.735e-01,0.000e+00
2.778e-01,0.000e+00
2.820e-01,0.000e+00
2.863e-01,0.000e+00
2.906e-01,0.000e+00
2.948e-01,4.694e-03
2.991e-01,4.694e-03
3.033e-01,0.000e+00
3.076e-01,2.347e-03
3.119e-01,0.000e+00
3.161e-01,4.694e-03
3.204e-01,0.000e+00
3.246e-01,0.000e+00
3.289e-01,0.000e+00
3.332e-01,0.000e+00
3.374e-01,2.347e-03
3.417e-01,2.347e-03
3.460e-01,2.347e-03
3.502e-01,0.000e+00
3.545e-01,2.347e-03
3.587e-01,2.347e-03
3.630e-01,0.000e+00
3.673e-01,2.347e-03
3.715e-01,0.000e+00
3.758e-01,7.041e-03
3.800e-01,9.388e-03
3.843e-01,4.694e-03
3.886e-01,4.694e-03
3.928e-01,2.347e-03
3.971e-01,9.388e-03
4.013e-01,4.694e-03
4.056e-01,7.041e-03
4.099e-01,4.694e-03
4.141e-01,2.347e-03
4.184e-01,4.694e-03
4.226e-01,1.408e-02
4.269e-01,1.174e-02
4.312e-01,9.388e-03
4.354e-01,2.347e-03
4.397e-01,4.694e-03
4.440e-01,4.694e-03
4.482e-01,7.041e-03
4.525e-01,1.643e-02
4.567e-01,1.174e-02
4.610e-01,1.878e-02
4.653e-01,2.347e-02
4.695e-01,9.388e-03
4.738e-01,1.643e-02
4.780e-01,1.878e-02
4.823e-01,3.051e-02
4.866e-01,1.408e-02
4.908e-01,2.347e-02
4.951e-01,1.878e-02
4.993e-01,1.878e-02
5.036e-01,3.286e-02
5.079e-01,2.582e-02
5.121e-01,2.816e-02
5.164e-01,3.521e-02
5.206e-01,4.225e-02
5.249e-01,3.521e-02
5.292e-01,5.398e-02
5.334e-01,3.990e-02
5.377e-01,7.511e-02
5.420e-01,3.755e-02
5.462e-01,6.572e-02
5.505e-01,7.276e-02
5.547e-01,5.868e-02
5.590e-01,9.858e-02
5.633e-01,7.276e-02
5.675e-01,8.684e-02
5.718e-01,7.511e-02
5.760e-01,8.215e-02
5.803e-01,9.858e-02
5.846e-01,9.858e-02
5.888e-01,9.623e-02
5.931e-01,1.244e-01
5.973e-01,1.291e-01
6.016e-01,1.291e-01
6.059e-01,1.549e-01
6.101e-01,1.479e-01
6.144e-01,1.455e-01
6.186e-01,1.666e-01
6.229e-01,1.807e-01
6.272e-01,1.737e-01
6.314e-01,2.183e-01
6.357e-01,2.136e-01
6.400e-01,2.183e-01
6.442e-01,2.605e-01
6.485e-01,2.464e-01
6.527e-01,2.981e-01
6.570e-01,2.746e-01
6.613e-01,3.403e-01
6.655e-01,3.990e-01
6.698e-01,3.380e-01
6.740e-01,3.708e-01
6.783e-01,4.037e-01
6.826e-01,4.412e-01
6.868e-01,4.952e-01
6.911e-01,4.765e-01
6.953e-01,5.492e-01
6.996e-01,5.328e-01
7.039e-01,6.290e-01
7.081e-01,6.102e-01
7.124e-01,7.323e-01
7.166e-01,6.900e-01
7.209e-01,7.417e-01
7.252e-01,8.168e-01
7.294e-01,7.722e-01
7.337e-01,8.778e-01
7.380e-01,9.482e-01
7.422e-01,1.059e+00
7.465e-01,1.105e+00
7.507e-01,1.197e+00
7.550e-01,1.115e+00
7.593e-01,1.270e+00
7.635e-01,1.371e+00
7.678e-01,1.396e+00
7.720e-01,1.526e+00
7.763e-01,1.692e+00
7.806e-01,1.734e+00
7.848e-01,1.908e+00
7.891e-01,2.075e+00
7.933e-01,2.004e+00
7.976e-01,2.244e+00
8.019e-01,2.307e+00
8.061e-01,2.352e+00
8.104e-01,2.612e+00
8.147e-01,2.633e+00
8.189e-01,2.852e+00
8.232e-01,3.075e+00
8.274e-01,3.117e+00
8.317e-01,3.122e+00
8.360e-01,3.523e+00
8.402e-01,3.647e+00
8.445e-01,3.807e+00
8.487e-01,3.929e+00
8.530e-01,4.201e+00
8.573e-01,4.262e+00
8.615e-01,4.333e+00
8.658e-01,4.729e+00
8.700e-01,4.849e+00
8.743e-01,4.948e+00
8.786e-01,5.213e+00
8.828e-01,5.438e+00
8.871e-01,5.555e+00
8.913e-01,5.455e+00
8.956e-01,5.964e+00
8.999e-01,6.074e+00
9.041e-01,6.215e+00
9.084e-01,6.112e+00
9.127e-01,6.156e+00
9.169e-01,6.288e+00
9.212e-01,6.309e+00
9.254e-01,6.342e+00
9.297e-01,6.145e+00
9.340e-01,6.102e+00
9.382e-01,5.722e+00
9.425e-01,5.586e+00
9.467e-01,5.633e+00
9.510e-01,5.145e+00
9.553e-01,4.795e+00
9.595e-01,4.558e+00
9.638e-01,4.082e+00
9.680e-01,3.680e+00
9.723e-01,3.129e+00
9.766e-01,2.495e+00
9.808e-01,1.922e+00
9.851e-01,1.345e+00
9.893e-01,8.520e-01
9.936e-01,3.685e-01
9.979e-01,9.154e-02


==> anc/03_results/moderate_inf/elliptical_beam/0_049.csv <==
transmittance,probability_density
1.626e-01,0.000e+00
1.668e-01,0.000e+00
1.710e-01,0.000e+00
1.752e-01,0.000e+00
1.794e-01,0.000e+00
1.836e-01,0.000e+00
1.878e-01,0.000e+00
1.920e-01,0.000e+00
1.962e-01,0.000e+00
2.004e-01,0.000e+00
2.046e-01,0.000e+00
2.088e-01,0.000e+00
2.130e-01,0.000e+00
2.172e-01,0.000e+00
2.214e-01,0.000e+00
2.256e-01,0.000e+00
2.298e-01,0.000e+00
2.340e-01,0.000e+00
2.382e-01,0.000e+00
2.424e-01,0.000e+00
2.466e-01,0.000e+00
2.508e-01,0.000e+00
2.550e-01,0.000e+00
2.592e-01,0.000e+00
2.634e-01,0.000e+00
2.676e-01,0.000e+00
2.718e-01,0.000e+00
2.760e-01,0.000e+00
2.802e-01,0.000e+00
2.844e-01,0.000e+00
2.886e-01,0.000e+00
2.928e-01,0.000e+00
2.970e-01,0.000e+00
3.012e-01,0.000e+00
3.054e-01,0.000e+00
3.095e-01,0.000e+00
3.137e-01,2.383e-03
3.179e-01,0.000e+00
3.221e-01,0.000e+00
3.263e-01,0.000e+00
3.305e-01,0.000e+00
3.347e-01,0.000e+00
3.389e-01,0.000e+00
3.431e-01,0.000e+00
3.473e-01,0.000e+00
3.515e-01,0.000e+00
3.557e-01,0.000e+00
3.599e-01,0.000e+00
3.641e-01,2.383e-03
3.683e-01,2.383e-03
3.725e-01,0.000e+00
3.767e-01,0.000e+00
3.809e-01,2.383e-03
3.851e-01,4.765e-03
3.893e-01,4.765e-03
3.935e-01,4.765e-03
3.977e-01,0.000e+00
4.019e-01,2.383e-03
4.061e-01,2.383e-03
4.103e-01,4.765e-03
4.145e-01,7.148e-03
4.187e-01,4.765e-03
4.229e-01,9.530e-03
4.271e-01,2.383e-03
4.313e-01,7.148e-03
4.355e-01,4.765e-03
4.397e-01,9.530e-03
4.439e-01,4.765e-03
4.481e-01,2.383e-03
4.523e-01,1.668e-02
4.565e-01,2.383e-03
4.607e-01,1.191e-02
4.648e-01,1.430e-02
4.690e-01,9.530e-03
4.732e-01,1.430e-02
4.774e-01,1.906e-02
4.816e-01,1.430e-02
4.858e-01,1.430e-02
4.900e-01,3.336e-02
4.942e-01,1.668e-02
4.984e-01,1.430e-02
5.026e-01,2.383e-02
5.068e-01,1.668e-02
5.110e-01,2.383e-02
5.152e-01,2.859e-02
5.194e-01,1.668e-02
5.236e-01,2.621e-02
5.278e-01,3.336e-02
5.320e-01,1.906e-02
5.362e-01,2.859e-02
5.404e-01,4.050e-02
5.446e-01,4.289e-02
5.488e-01,3.336e-02
5.530e-01,4.050e-02
5.572e-01,3.812e-02
5.614e-01,6.433e-02
5.656e-01,4.050e-02
5.698e-01,7.862e-02
5.740e-01,8.101e-02
5.782e-01,7.862e-02
5.824e-01,6.671e-02
5.866e-01,8.101e-02
5.908e-01,6.909e-02
5.950e-01,8.577e-02
5.992e-01,8.577e-02
6.034e-01,1.191e-01
6.076e-01,1.191e-01
6.118e-01,9.530e-02
6.159e-01,1.096e-01
6.201e-01,1.334e-01
6.243e-01,1.477e-01
6.285e-01,1.406e-01
6.327e-01,1.811e-01
6.369e-01,1.668e-01
6.411e-01,1.620e-01
6.453e-01,2.383e-01
6.495e-01,2.001e-01
6.537e-01,2.025e-01
6.579e-01,1.858e-01
6.621e-01,2.692e-01
6.663e-01,2.835e-01
6.705e-01,3.145e-01
6.747e-01,2.788e-01
6.789e-01,3.145e-01
6.831e-01,3.645e-01
6.873e-01,4.241e-01
6.915e-01,4.122e-01
6.957e-01,4.527e-01
6.999e-01,4.336e-01
7.041e-01,4.146e-01
7.083e-01,5.099e-01
7.125e-01,5.313e-01
7.167e-01,6.147e-01
7.209e-01,6.004e-01
7.251e-01,6.481e-01
7.293e-01,6.695e-01
7.335e-01,6.838e-01
7.377e-01,6.814e-01
7.419e-01,8.434e-01
7.461e-01,8.720e-01
7.503e-01,8.958e-01
7.545e-01,1.003e+00
7.587e-01,1.051e+00
7.629e-01,1.063e+00
7.671e-01,1.208e+00
7.712e-01,1.220e+00
7.754e-01,1.270e+00
7.796e-01,1.496e+00
7.838e-01,1.484e+00
7.880e-01,1.649e+00
7.922e-01,1.632e+00
7.964e-01,1.744e+00
8.006e-01,1.935e+00
8.048e-01,2.020e+00
8.090e-01,2.249e+00
8.132e-01,2.242e+00
8.174e-01,2.313e+00
8.216e-01,2.530e+00
8.258e-01,2.671e+00
8.300e-01,2.938e+00
8.342e-01,2.959e+00
8.384e-01,3.205e+00
8.426e-01,3.352e+00
8.468e-01,3.526e+00
8.510e-01,3.562e+00
8.552e-01,3.984e+00
8.594e-01,4.034e+00
8.636e-01,4.377e+00
8.678e-01,4.360e+00
8.720e-01,4.613e+00
8.762e-01,4.915e+00
8.804e-01,5.058e+00
8.846e-01,5.480e+00
8.888e-01,5.244e+00
8.930e-01,5.623e+00
8.972e-01,5.873e+00
9.014e-01,5.906e+00
9.056e-01,6.242e+00
9.098e-01,6.326e+00
9.140e-01,6.535e+00
9.182e-01,6.595e+00
9.224e-01,6.469e+00
9.265e-01,6.786e+00
9.307e-01,6.612e+00
9.349e-01,6.685e+00
9.391e-01,6.495e+00
9.433e-01,6.681e+00
9.475e-01,6.388e+00
9.517e-01,6.247e+00
9.559e-01,5.759e+00
9.601e-01,5.551e+00
9.643e-01,5.022e+00
9.685e-01,4.727e+00
9.727e-01,4.072e+00
9.769e-01,3.481e+00
9.811e-01,2.766e+00
9.853e-01,1.849e+00
9.895e-01,1.296e+00
9.937e-01,6.052e-01
9.979e-01,1.477e-01


==> anc/03_results/moderate_inf/elliptical_beam/0_05.csv <==
transmittance,probability_density
1.761e-01,0.000e+00
1.802e-01,0.000e+00
1.843e-01,0.000e+00
1.885e-01,0.000e+00
1.926e-01,0.000e+00
1.967e-01,0.000e+00
2.008e-01,0.000e+00
2.050e-01,0.000e+00
2.091e-01,0.000e+00
2.132e-01,0.000e+00
2.174e-01,0.000e+00
2.215e-01,0.000e+00
2.256e-01,0.000e+00
2.298e-01,0.000e+00
2.339e-01,0.000e+00
2.380e-01,2.421e-03
2.421e-01,0.000e+00
2.463e-01,0.000e+00
2.504e-01,0.000e+00
2.545e-01,0.000e+00
2.587e-01,0.000e+00
2.628e-01,0.000e+00
2.669e-01,0.000e+00
2.711e-01,0.000e+00
2.752e-01,2.421e-03
2.793e-01,0.000e+00
2.834e-01,0.000e+00
2.876e-01,0.000e+00
2.917e-01,0.000e+00
2.958e-01,0.000e+00
3.000e-01,0.000e+00
3.041e-01,0.000e+00
3.082e-01,0.000e+00
3.124e-01,0.000e+00
3.165e-01,0.000e+00
3.206e-01,0.000e+00
3.247e-01,0.000e+00
3.289e-01,0.000e+00
3.330e-01,2.421e-03
3.371e-01,2.421e-03
3.413e-01,0.000e+00
3.454e-01,0.000e+00
3.495e-01,0.000e+00
3.537e-01,0.000e+00
3.578e-01,2.421e-03
3.619e-01,2.421e-03
3.660e-01,0.000e+00
3.702e-01,4.843e-03
3.743e-01,0.000e+00
3.784e-01,2.421e-03
3.826e-01,2.421e-03
3.867e-01,2.421e-03
3.908e-01,0.000e+00
3.950e-01,0.000e+00
3.991e-01,4.843e-03
4.032e-01,4.843e-03
4.073e-01,4.843e-03
4.115e-01,2.421e-03
4.156e-01,0.000e+00
4.197e-01,4.843e-03
4.239e-01,2.421e-03
4.280e-01,0.000e+00
4.321e-01,2.421e-03
4.363e-01,2.421e-03
4.404e-01,2.421e-03
4.445e-01,7.264e-03
4.486e-01,9.686e-03
4.528e-01,7.264e-03
4.569e-01,1.453e-02
4.610e-01,2.421e-03
4.652e-01,4.843e-03
4.693e-01,7.264e-03
4.734e-01,1.211e-02
4.776e-01,1.211e-02
4.817e-01,2.179e-02
4.858e-01,1.211e-02
4.899e-01,4.843e-03
4.941e-01,1.937e-02
4.982e-01,1.695e-02
5.023e-01,9.686e-03
5.065e-01,1.453e-02
5.106e-01,1.937e-02
5.147e-01,2.906e-02
5.189e-01,2.664e-02
5.230e-01,2.421e-02
5.271e-01,1.453e-02
5.312e-01,2.664e-02
5.354e-01,3.148e-02
5.395e-01,3.874e-02
5.436e-01,1.695e-02
5.478e-01,3.148e-02
5.519e-01,3.874e-02
5.560e-01,4.116e-02
5.602e-01,3.874e-02
5.643e-01,4.358e-02
5.684e-01,2.906e-02
5.725e-01,3.390e-02
5.767e-01,4.601e-02
5.808e-01,4.843e-02
5.849e-01,6.053e-02
5.891e-01,5.085e-02
5.932e-01,5.811e-02
5.973e-01,6.053e-02
6.015e-01,9.201e-02
6.056e-01,9.928e-02
6.097e-01,6.296e-02
6.138e-01,1.090e-01
6.180e-01,8.717e-02
6.221e-01,1.065e-01
6.262e-01,9.686e-02
6.304e-01,1.186e-01
6.345e-01,1.283e-01
6.386e-01,1.283e-01
6.428e-01,1.065e-01
6.469e-01,1.598e-01
6.510e-01,1.380e-01
6.551e-01,1.647e-01
6.593e-01,2.058e-01
6.634e-01,1.937e-01
6.675e-01,1.913e-01
6.717e-01,2.179e-01
6.758e-01,2.664e-01
6.799e-01,2.809e-01
6.841e-01,3.317e-01
6.882e-01,3.463e-01
6.923e-01,2.639e-01
6.964e-01,3.220e-01
7.006e-01,3.390e-01
7.047e-01,3.366e-01
7.088e-01,4.141e-01
7.130e-01,3.874e-01
7.171e-01,4.286e-01
7.212e-01,4.940e-01
7.254e-01,4.964e-01
7.295e-01,5.230e-01
7.336e-01,5.642e-01
7.377e-01,6.150e-01
7.419e-01,6.296e-01
7.460e-01,6.949e-01
7.501e-01,7.918e-01
7.543e-01,7.458e-01
7.584e-01,8.257e-01
7.625e-01,9.322e-01
7.667e-01,9.637e-01
7.708e-01,1.029e+00
7.749e-01,1.002e+00
7.790e-01,1.203e+00
7.832e-01,1.170e+00
7.873e-01,1.363e+00
7.914e-01,1.513e+00
7.956e-01,1.402e+00
7.997e-01,1.647e+00
8.038e-01,1.756e+00
8.080e-01,1.722e+00
8.121e-01,2.000e+00
8.162e-01,2.046e+00
8.203e-01,2.310e+00
8.245e-01,2.467e+00
8.286e-01,2.361e+00
8.327e-01,2.615e+00
8.369e-01,2.695e+00
8.410e-01,2.935e+00
8.451e-01,3.075e+00
8.493e-01,3.131e+00
8.534e-01,3.337e+00
8.575e-01,3.499e+00
8.616e-01,3.823e+00
8.658e-01,3.998e+00
8.699e-01,4.298e+00
8.740e-01,4.618e+00
8.782e-01,4.639e+00
8.823e-01,4.845e+00
8.864e-01,5.056e+00
8.906e-01,5.269e+00
8.947e-01,5.332e+00
8.988e-01,5.787e+00
9.029e-01,5.932e+00
9.071e-01,6.162e+00
9.112e-01,6.458e+00
9.153e-01,6.453e+00
9.195e-01,6.831e+00
9.236e-01,6.751e+00
9.277e-01,6.988e+00
9.319e-01,7.187e+00
9.360e-01,7.179e+00
9.401e-01,7.465e+00
9.442e-01,7.228e+00
9.484e-01,7.155e+00
9.525e-01,6.877e+00
9.566e-01,6.734e+00
9.608e-01,6.593e+00
9.649e-01,5.913e+00
9.690e-01,5.589e+00
9.732e-01,5.269e+00
9.773e-01,4.460e+00
9.814e-01,3.678e+00
9.855e-01,2.884e+00
9.897e-01,1.763e+00
9.938e-01,9.831e-01
9.979e-01,2.131e-01


==> anc/03_results/moderate_inf/elliptical_beam/0_051.csv <==
transmittance,probability_density
1.908e-01,0.000e+00
1.949e-01,0.000e+00
1.990e-01,0.000e+00
2.030e-01,0.000e+00
2.071e-01,0.000e+00
2.111e-01,0.000e+00
2.152e-01,0.000e+00
2.192e-01,0.000e+00
2.233e-01,0.000e+00
2.273e-01,0.000e+00
2.314e-01,0.000e+00
2.355e-01,0.000e+00
2.395e-01,0.000e+00
2.436e-01,0.000e+00
2.476e-01,0.000e+00
2.517e-01,0.000e+00
2.557e-01,2.466e-03
2.598e-01,0.000e+00
2.639e-01,0.000e+00
2.679e-01,0.000e+00
2.720e-01,0.000e+00
2.760e-01,0.000e+00
2.801e-01,0.000e+00
2.841e-01,0.000e+00
2.882e-01,0.000e+00
2.922e-01,0.000e+00
2.963e-01,0.000e+00
3.004e-01,0.000e+00
3.044e-01,0.000e+00
3.085e-01,0.000e+00
3.125e-01,0.000e+00
3.166e-01,0.000e+00
3.206e-01,0.000e+00
3.247e-01,0.000e+00
3.287e-01,0.000e+00
3.328e-01,0.000e+00
3.369e-01,0.000e+00
3.409e-01,2.466e-03
3.450e-01,0.000e+00
3.490e-01,0.000e+00
3.531e-01,0.000e+00
3.571e-01,0.000e+00
3.612e-01,0.000e+00
3.653e-01,0.000e+00
3.693e-01,4.931e-03
3.734e-01,2.466e-03
3.774e-01,2.466e-03
3.815e-01,2.466e-03
3.855e-01,2.466e-03
3.896e-01,0.000e+00
3.936e-01,0.000e+00
3.977e-01,0.000e+00
4.018e-01,2.466e-03
4.058e-01,0.000e+00
4.099e-01,7.397e-03
4.139e-01,2.466e-03
4.180e-01,0.000e+00
4.220e-01,2.466e-03
4.261e-01,4.931e-03
4.301e-01,0.000e+00
4.342e-01,4.931e-03
4.383e-01,2.466e-03
4.423e-01,2.466e-03
4.464e-01,2.466e-03
4.504e-01,2.466e-03
4.545e-01,0.000e+00
4.585e-01,2.466e-03
4.626e-01,2.466e-03
4.666e-01,2.466e-03
4.707e-01,4.931e-03
4.748e-01,9.862e-03
4.788e-01,7.397e-03
4.829e-01,2.466e-03
4.869e-01,1.233e-02
4.910e-01,9.862e-03
4.950e-01,4.931e-03
4.991e-01,7.397e-03
5.032e-01,2.466e-03
5.072e-01,4.931e-03
5.113e-01,1.726e-02
5.153e-01,9.862e-03
5.194e-01,1.233e-02
5.234e-01,1.479e-02
5.275e-01,2.466e-03
5.315e-01,1.479e-02
5.356e-01,1.726e-02
5.397e-01,9.862e-03
5.437e-01,9.862e-03
5.478e-01,1.972e-02
5.518e-01,2.959e-02
5.559e-01,2.959e-02
5.599e-01,2.219e-02
5.640e-01,2.959e-02
5.680e-01,3.205e-02
5.721e-01,4.438e-02
5.762e-01,4.685e-02
5.802e-01,4.685e-02
5.843e-01,4.438e-02
5.883e-01,4.685e-02
5.924e-01,4.685e-02
5.964e-01,5.424e-02
6.005e-01,4.192e-02
6.045e-01,5.424e-02
6.086e-01,6.657e-02
6.127e-01,4.931e-02
6.167e-01,7.397e-02
6.208e-01,6.904e-02
6.248e-01,9.616e-02
6.289e-01,8.383e-02
6.329e-01,7.397e-02
6.370e-01,9.616e-02
6.411e-01,1.134e-01
6.451e-01,1.208e-01
6.492e-01,1.110e-01
6.532e-01,1.381e-01
6.573e-01,1.405e-01
6.613e-01,1.479e-01
6.654e-01,1.553e-01
6.694e-01,1.751e-01
6.735e-01,1.479e-01
6.776e-01,2.096e-01
6.816e-01,2.120e-01
6.857e-01,2.046e-01
6.897e-01,2.120e-01
6.938e-01,2.663e-01
6.978e-01,2.416e-01
7.019e-01,2.490e-01
7.059e-01,2.909e-01
7.100e-01,3.033e-01
7.141e-01,3.748e-01
7.181e-01,3.501e-01
7.222e-01,4.339e-01
7.262e-01,4.364e-01
7.303e-01,4.882e-01
7.343e-01,4.512e-01
7.384e-01,4.882e-01
7.424e-01,5.770e-01
7.465e-01,4.981e-01
7.506e-01,6.164e-01
7.546e-01,6.411e-01
7.587e-01,7.101e-01
7.627e-01,7.101e-01
7.668e-01,8.137e-01
7.708e-01,8.679e-01
7.749e-01,9.172e-01
7.790e-01,1.013e+00
7.830e-01,9.862e-01
7.871e-01,1.080e+00
7.911e-01,1.102e+00
7.952e-01,1.280e+00
7.992e-01,1.253e+00
8.033e-01,1.408e+00
8.073e-01,1.561e+00
8.114e-01,1.578e+00
8.155e-01,1.706e+00
8.195e-01,1.778e+00
8.236e-01,1.903e+00
8.276e-01,2.042e+00
8.317e-01,2.202e+00
8.357e-01,2.340e+00
8.398e-01,2.468e+00
8.438e-01,2.695e+00
8.479e-01,2.670e+00
8.520e-01,2.974e+00
8.560e-01,3.203e+00
8.601e-01,3.346e+00
8.641e-01,3.407e+00
8.682e-01,3.846e+00
8.722e-01,3.841e+00
8.763e-01,3.984e+00
8.804e-01,4.399e+00
8.844e-01,4.635e+00
8.885e-01,4.850e+00
8.925e-01,5.195e+00
8.966e-01,5.345e+00
9.006e-01,5.612e+00
9.047e-01,5.957e+00
9.087e-01,6.339e+00
9.128e-01,6.637e+00
9.169e-01,6.761e+00
9.209e-01,7.155e+00
9.250e-01,6.988e+00
9.290e-01,7.530e+00
9.331e-01,7.444e+00
9.371e-01,7.772e+00
9.412e-01,7.801e+00
9.452e-01,7.643e+00
9.493e-01,7.752e+00
9.534e-01,7.737e+00
9.574e-01,7.532e+00
9.615e-01,7.458e+00
9.655e-01,7.131e+00
9.696e-01,6.467e+00
9.736e-01,6.314e+00
9.777e-01,5.567e+00
9.817e-01,4.660e+00
9.858e-01,3.730e+00
9.899e-01,2.584e+00
9.939e-01,1.277e+00
9.980e-01,3.649e-01


==> anc/03_results/moderate_inf/elliptical_beam/0_052.csv <==
transmittance,probability_density
2.058e-01,0.000e+00
2.098e-01,0.000e+00
2.138e-01,0.000e+00
2.178e-01,0.000e+00
2.217e-01,0.000e+00
2.257e-01,0.000e+00
2.297e-01,0.000e+00
2.337e-01,0.000e+00
2.377e-01,0.000e+00
2.416e-01,0.000e+00
2.456e-01,0.000e+00
2.496e-01,0.000e+00
2.536e-01,0.000e+00
2.576e-01,0.000e+00
2.615e-01,0.000e+00
2.655e-01,0.000e+00
2.695e-01,0.000e+00
2.735e-01,0.000e+00
2.775e-01,0.000e+00
2.814e-01,0.000e+00
2.854e-01,0.000e+00
2.894e-01,0.000e+00
2.934e-01,0.000e+00
2.974e-01,0.000e+00
3.014e-01,0.000e+00
3.053e-01,0.000e+00
3.093e-01,0.000e+00
3.133e-01,0.000e+00
3.173e-01,0.000e+00
3.213e-01,0.000e+00
3.252e-01,0.000e+00
3.292e-01,0.000e+00
3.332e-01,0.000e+00
3.372e-01,0.000e+00
3.412e-01,0.000e+00
3.451e-01,0.000e+00
3.491e-01,0.000e+00
3.531e-01,2.512e-03
3.571e-01,0.000e+00
3.611e-01,0.000e+00
3.650e-01,0.000e+00
3.690e-01,2.512e-03
3.730e-01,0.000e+00
3.770e-01,0.000e+00
3.810e-01,0.000e+00
3.849e-01,0.000e+00
3.889e-01,0.000e+00
3.929e-01,0.000e+00
3.969e-01,0.000e+00
4.009e-01,0.000e+00
4.049e-01,0.000e+00
4.088e-01,0.000e+00
4.128e-01,0.000e+00
4.168e-01,2.512e-03
4.208e-01,2.512e-03
4.248e-01,7.536e-03
4.287e-01,2.512e-03
4.327e-01,5.024e-03
4.367e-01,0.000e+00
4.407e-01,2.512e-03
4.447e-01,0.000e+00
4.486e-01,2.512e-03
4.526e-01,0.000e+00
4.566e-01,5.024e-03
4.606e-01,5.024e-03
4.646e-01,2.512e-03
4.685e-01,7.536e-03
4.725e-01,5.024e-03
4.765e-01,2.512e-03
4.805e-01,5.024e-03
4.845e-01,0.000e+00
4.885e-01,7.536e-03
4.924e-01,1.005e-02
4.964e-01,2.512e-03
5.004e-01,2.512e-03
5.044e-01,5.024e-03
5.084e-01,5.024e-03
5.123e-01,1.507e-02
5.163e-01,1.507e-02
5.203e-01,1.256e-02
5.243e-01,7.536e-03
5.283e-01,1.758e-02
5.322e-01,1.005e-02
5.362e-01,1.005e-02
5.402e-01,1.256e-02
5.442e-01,1.005e-02
5.482e-01,1.507e-02
5.521e-01,2.512e-02
5.561e-01,3.517e-02
5.601e-01,1.507e-02
5.641e-01,5.024e-03
5.681e-01,1.758e-02
5.721e-01,1.507e-02
5.760e-01,2.763e-02
5.800e-01,1.256e-02
5.840e-01,3.015e-02
5.880e-01,3.266e-02
5.920e-01,2.763e-02
5.959e-01,2.261e-02
5.999e-01,4.271e-02
6.039e-01,4.773e-02
6.079e-01,2.763e-02
6.119e-01,2.763e-02
6.158e-01,4.271e-02
6.198e-01,4.019e-02
6.238e-01,6.783e-02
6.278e-01,7.034e-02
6.318e-01,5.778e-02
6.357e-01,6.783e-02
6.397e-01,7.788e-02
6.437e-01,6.783e-02
6.477e-01,7.788e-02
6.517e-01,1.055e-01
6.557e-01,8.039e-02
6.596e-01,1.156e-01
6.636e-01,9.044e-02
6.676e-01,1.281e-01
6.716e-01,1.281e-01
6.756e-01,1.030e-01
6.795e-01,1.281e-01
6.835e-01,1.156e-01
6.875e-01,1.784e-01
6.915e-01,1.809e-01
6.955e-01,2.186e-01
6.994e-01,2.085e-01
7.034e-01,2.060e-01
7.074e-01,2.537e-01
7.114e-01,1.985e-01
7.154e-01,2.839e-01
7.193e-01,3.115e-01
7.233e-01,3.341e-01
7.273e-01,3.592e-01
7.313e-01,3.617e-01
7.353e-01,4.296e-01
7.393e-01,3.743e-01
7.432e-01,4.446e-01
7.472e-01,4.622e-01
7.512e-01,4.045e-01
7.552e-01,5.275e-01
7.592e-01,5.502e-01
7.631e-01,5.426e-01
7.671e-01,5.803e-01
7.711e-01,6.908e-01
7.751e-01,6.783e-01
7.791e-01,8.390e-01
7.830e-01,8.315e-01
7.870e-01,8.014e-01
7.910e-01,9.446e-01
7.950e-01,9.923e-01
7.990e-01,1.045e+00
8.029e-01,1.135e+00
8.069e-01,1.216e+00
8.109e-01,1.336e+00
8.149e-01,1.374e+00
8.189e-01,1.507e+00
8.228e-01,1.512e+00
8.268e-01,1.686e+00
8.308e-01,1.874e+00
8.348e-01,1.789e+00
8.388e-01,1.949e+00
8.428e-01,2.266e+00
8.467e-01,2.434e+00
8.507e-01,2.429e+00
8.547e-01,2.706e+00
8.587e-01,2.703e+00
8.627e-01,3.143e+00
8.666e-01,3.246e+00
8.706e-01,3.494e+00
8.746e-01,3.773e+00
8.786e-01,3.891e+00
8.826e-01,4.180e+00
8.865e-01,4.210e+00
8.905e-01,4.504e+00
8.945e-01,5.092e+00
8.985e-01,5.617e+00
9.025e-01,5.461e+00
9.064e-01,5.697e+00
9.104e-01,6.092e+00
9.144e-01,6.190e+00
9.184e-01,6.677e+00
9.224e-01,7.328e+00
9.264e-01,7.426e+00
9.303e-01,7.770e+00
9.343e-01,7.966e+00
9.383e-01,8.129e+00
9.423e-01,8.237e+00
9.463e-01,8.506e+00
9.502e-01,8.418e+00
9.542e-01,8.541e+00
9.582e-01,8.451e+00
9.622e-01,8.270e+00
9.662e-01,7.999e+00
9.701e-01,7.933e+00
9.741e-01,7.310e+00
9.781e-01,6.547e+00
9.821e-01,5.795e+00
9.861e-01,4.939e+00
9.900e-01,3.542e+00
9.940e-01,1.972e+00
9.980e-01,5.024e-01


==> anc/03_results/moderate_inf/elliptical_beam/0_053.csv <==
transmittance,probability_density
2.229e-01,0.000e+00
2.268e-01,0.000e+00
2.306e-01,0.000e+00
2.345e-01,0.000e+00
2.384e-01,0.000e+00
2.423e-01,0.000e+00
2.462e-01,0.000e+00
2.501e-01,0.000e+00
2.540e-01,0.000e+00
2.579e-01,0.000e+00
2.618e-01,0.000e+00
2.657e-01,0.000e+00
2.696e-01,0.000e+00
2.735e-01,0.000e+00
2.774e-01,0.000e+00
2.813e-01,0.000e+00
2.852e-01,0.000e+00
2.891e-01,0.000e+00
2.930e-01,0.000e+00
2.969e-01,0.000e+00
3.008e-01,0.000e+00
3.047e-01,0.000e+00
3.086e-01,0.000e+00
3.125e-01,0.000e+00
3.163e-01,0.000e+00
3.202e-01,0.000e+00
3.241e-01,0.000e+00
3.280e-01,0.000e+00
3.319e-01,0.000e+00
3.358e-01,0.000e+00
3.397e-01,0.000e+00
3.436e-01,0.000e+00
3.475e-01,0.000e+00
3.514e-01,2.567e-03
3.553e-01,0.000e+00
3.592e-01,0.000e+00
3.631e-01,0.000e+00
3.670e-01,0.000e+00
3.709e-01,0.000e+00
3.748e-01,2.567e-03
3.787e-01,0.000e+00
3.826e-01,0.000e+00
3.865e-01,0.000e+00
3.904e-01,0.000e+00
3.943e-01,2.567e-03
3.982e-01,2.567e-03
4.020e-01,0.000e+00
4.059e-01,0.000e+00
4.098e-01,0.000e+00
4.137e-01,0.000e+00
4.176e-01,0.000e+00
4.215e-01,2.567e-03
4.254e-01,0.000e+00
4.293e-01,0.000e+00
4.332e-01,7.701e-03
4.371e-01,2.567e-03
4.410e-01,2.567e-03
4.449e-01,0.000e+00
4.488e-01,0.000e+00
4.527e-01,2.567e-03
4.566e-01,2.567e-03
4.605e-01,2.567e-03
4.644e-01,0.000e+00
4.683e-01,2.567e-03
4.722e-01,0.000e+00
4.761e-01,0.000e+00
4.800e-01,5.134e-03
4.839e-01,2.567e-03
4.877e-01,5.134e-03
4.916e-01,2.567e-03
4.955e-01,5.134e-03
4.994e-01,5.134e-03
5.033e-01,2.567e-03
5.072e-01,5.134e-03
5.111e-01,0.000e+00
5.150e-01,7.701e-03
5.189e-01,7.701e-03
5.228e-01,0.000e+00
5.267e-01,1.284e-02
5.306e-01,5.134e-03
5.345e-01,7.701e-03
5.384e-01,2.054e-02
5.423e-01,1.284e-02
5.462e-01,5.134e-03
5.501e-01,1.027e-02
5.540e-01,5.134e-03
5.579e-01,1.027e-02
5.618e-01,1.027e-02
5.657e-01,2.567e-03
5.696e-01,7.701e-03
5.734e-01,2.310e-02
5.773e-01,1.797e-02
5.812e-01,2.567e-02
5.851e-01,1.027e-02
5.890e-01,2.824e-02
5.929e-01,1.797e-02
5.968e-01,3.081e-02
6.007e-01,1.284e-02
6.046e-01,4.107e-02
6.085e-01,3.851e-02
6.124e-01,5.134e-02
6.163e-01,4.364e-02
6.202e-01,4.364e-02
6.241e-01,5.904e-02
6.280e-01,6.161e-02
6.319e-01,7.958e-02
6.358e-01,3.594e-02
6.397e-01,8.472e-02
6.436e-01,6.675e-02
6.475e-01,6.161e-02
6.514e-01,7.445e-02
6.553e-01,8.472e-02
6.591e-01,7.445e-02
6.630e-01,1.001e-01
6.669e-01,1.130e-01
6.708e-01,1.053e-01
6.747e-01,1.181e-01
6.786e-01,6.931e-02
6.825e-01,1.540e-01
6.864e-01,1.053e-01
6.903e-01,1.155e-01
6.942e-01,1.643e-01
6.981e-01,1.669e-01
7.020e-01,1.643e-01
7.059e-01,1.592e-01
7.098e-01,1.540e-01
7.137e-01,2.413e-01
7.176e-01,2.182e-01
7.215e-01,1.977e-01
7.254e-01,2.696e-01
7.293e-01,2.593e-01
7.332e-01,2.747e-01
7.371e-01,3.055e-01
7.410e-01,3.722e-01
7.448e-01,3.748e-01
7.487e-01,3.389e-01
7.526e-01,3.825e-01
7.565e-01,4.415e-01
7.604e-01,4.133e-01
7.643e-01,4.878e-01
7.682e-01,5.365e-01
7.721e-01,4.826e-01
7.760e-01,5.494e-01
7.799e-01,6.418e-01
7.838e-01,6.546e-01
7.877e-01,7.599e-01
7.916e-01,7.778e-01
7.955e-01,8.035e-01
7.994e-01,8.549e-01
8.033e-01,8.831e-01
8.072e-01,9.986e-01
8.111e-01,1.047e+00
8.150e-01,1.217e+00
8.189e-01,1.227e+00
8.228e-01,1.317e+00
8.267e-01,1.453e+00
8.305e-01,1.443e+00
8.344e-01,1.581e+00
8.383e-01,1.769e+00
8.422e-01,1.982e+00
8.461e-01,2.077e+00
8.500e-01,2.038e+00
8.539e-01,2.472e+00
8.578e-01,2.526e+00
8.617e-01,2.665e+00
8.656e-01,2.729e+00
8.695e-01,2.980e+00
8.734e-01,2.983e+00
8.773e-01,3.502e+00
8.812e-01,3.833e+00
8.851e-01,3.941e+00
8.890e-01,4.200e+00
8.929e-01,4.464e+00
8.968e-01,4.790e+00
9.007e-01,4.916e+00
9.046e-01,5.222e+00
9.085e-01,5.496e+00
9.124e-01,5.943e+00
9.162e-01,6.097e+00
9.201e-01,6.651e+00
9.240e-01,7.037e+00
9.279e-01,6.985e+00
9.318e-01,7.524e+00
9.357e-01,8.053e+00
9.396e-01,8.161e+00
9.435e-01,8.644e+00
9.474e-01,8.721e+00
9.513e-01,9.208e+00
9.552e-01,8.890e+00
9.591e-01,9.198e+00
9.630e-01,9.511e+00
9.669e-01,9.044e+00
9.708e-01,9.175e+00
9.747e-01,8.715e+00
9.786e-01,8.223e+00
9.825e-01,7.167e+00
9.864e-01,6.033e+00
9.903e-01,4.577e+00
9.942e-01,2.911e+00
9.981e-01,8.985e-01


==> anc/03_results/moderate_inf/elliptical_beam/0_054.csv <==
transmittance,probability_density
2.408e-01,0.000e+00
2.446e-01,0.000e+00
2.484e-01,0.000e+00
2.522e-01,0.000e+00
2.560e-01,0.000e+00
2.598e-01,0.000e+00
2.636e-01,0.000e+00
2.674e-01,0.000e+00
2.713e-01,0.000e+00
2.751e-01,0.000e+00
2.789e-01,0.000e+00
2.827e-01,0.000e+00
2.865e-01,0.000e+00
2.903e-01,0.000e+00
2.941e-01,0.000e+00
2.979e-01,2.628e-03
3.017e-01,0.000e+00
3.055e-01,0.000e+00
3.093e-01,0.000e+00
3.131e-01,0.000e+00
3.169e-01,0.000e+00
3.207e-01,0.000e+00
3.245e-01,0.000e+00
3.283e-01,0.000e+00
3.321e-01,0.000e+00
3.359e-01,0.000e+00
3.398e-01,0.000e+00
3.436e-01,0.000e+00
3.474e-01,0.000e+00
3.512e-01,0.000e+00
3.550e-01,0.000e+00
3.588e-01,0.000e+00
3.626e-01,0.000e+00
3.664e-01,0.000e+00
3.702e-01,0.000e+00
3.740e-01,0.000e+00
3.778e-01,0.000e+00
3.816e-01,0.000e+00
3.854e-01,2.628e-03
3.892e-01,0.000e+00
3.930e-01,0.000e+00
3.968e-01,0.000e+00
4.006e-01,2.628e-03
4.044e-01,0.000e+00
4.083e-01,0.000e+00
4.121e-01,0.000e+00
4.159e-01,0.000e+00
4.197e-01,2.628e-03
4.235e-01,2.628e-03
4.273e-01,0.000e+00
4.311e-01,0.000e+00
4.349e-01,0.000e+00
4.387e-01,0.000e+00
4.425e-01,2.628e-03
4.463e-01,0.000e+00
4.501e-01,0.000e+00
4.539e-01,0.000e+00
4.577e-01,2.628e-03
4.615e-01,2.628e-03
4.653e-01,0.000e+00
4.691e-01,5.256e-03
4.729e-01,5.256e-03
4.768e-01,5.256e-03
4.806e-01,2.628e-03
4.844e-01,0.000e+00
4.882e-01,2.628e-03
4.920e-01,5.256e-03
4.958e-01,2.628e-03
4.996e-01,2.628e-03
5.034e-01,0.000e+00
5.072e-01,2.628e-03
5.110e-01,5.256e-03
5.148e-01,2.628e-03
5.186e-01,0.000e+00
5.224e-01,1.051e-02
5.262e-01,2.628e-03
5.300e-01,7.884e-03
5.338e-01,1.577e-02
5.376e-01,2.628e-03
5.414e-01,1.314e-02
5.452e-01,5.256e-03
5.491e-01,2.628e-03
5.529e-01,1.051e-02
5.567e-01,1.577e-02
5.605e-01,7.884e-03
5.643e-01,1.840e-02
5.681e-01,5.256e-03
5.719e-01,1.577e-02
5.757e-01,7.884e-03
5.795e-01,2.365e-02
5.833e-01,1.840e-02
5.871e-01,5.256e-03
5.909e-01,1.840e-02
5.947e-01,1.840e-02
5.985e-01,1.840e-02
6.023e-01,3.416e-02
6.061e-01,2.365e-02
6.099e-01,2.628e-02
6.137e-01,2.891e-02
6.176e-01,1.840e-02
6.214e-01,2.891e-02
6.252e-01,1.314e-02
6.290e-01,2.628e-02
6.328e-01,3.942e-02
6.366e-01,3.416e-02
6.404e-01,4.467e-02
6.442e-01,5.256e-02
6.480e-01,3.679e-02
6.518e-01,4.993e-02
6.556e-01,6.307e-02
6.594e-01,6.044e-02
6.632e-01,7.095e-02
6.670e-01,7.884e-02
6.708e-01,6.570e-02
6.746e-01,8.409e-02
6.784e-01,6.833e-02
6.822e-01,9.986e-02
6.861e-01,8.409e-02
6.899e-01,1.261e-01
6.937e-01,1.104e-01
6.975e-01,1.077e-01
7.013e-01,1.183e-01
7.051e-01,1.183e-01
7.089e-01,1.183e-01
7.127e-01,1.498e-01
7.165e-01,1.550e-01
7.203e-01,1.761e-01
7.241e-01,1.787e-01
7.279e-01,2.181e-01
7.317e-01,2.286e-01
7.355e-01,1.971e-01
7.393e-01,2.707e-01
7.431e-01,2.497e-01
7.469e-01,3.206e-01
7.507e-01,2.680e-01
7.545e-01,2.917e-01
7.584e-01,3.443e-01
7.622e-01,4.310e-01
7.660e-01,3.574e-01
7.698e-01,4.073e-01
7.736e-01,4.336e-01
7.774e-01,4.362e-01
7.812e-01,5.361e-01
7.850e-01,5.755e-01
7.888e-01,6.254e-01
7.926e-01,5.808e-01
7.964e-01,6.149e-01
8.002e-01,7.411e-01
8.040e-01,6.964e-01
8.078e-01,7.857e-01
8.116e-01,9.277e-01
8.154e-01,9.171e-01
8.192e-01,1.051e+00
8.230e-01,1.130e+00
8.269e-01,1.159e+00
8.307e-01,1.225e+00
8.345e-01,1.461e+00
8.383e-01,1.351e+00
8.421e-01,1.498e+00
8.459e-01,1.674e+00
8.497e-01,1.803e+00
8.535e-01,2.068e+00
8.573e-01,2.165e+00
8.611e-01,2.276e+00
8.649e-01,2.447e+00
8.687e-01,2.625e+00
8.725e-01,2.749e+00
8.763e-01,2.885e+00
8.801e-01,3.151e+00
8.839e-01,3.416e+00
8.877e-01,3.598e+00
8.915e-01,3.803e+00
8.954e-01,4.015e+00
8.992e-01,4.252e+00
9.030e-01,4.460e+00
9.068e-01,5.064e+00
9.106e-01,5.400e+00
9.144e-01,5.766e+00
9.182e-01,6.023e+00
9.220e-01,6.567e+00
9.258e-01,6.956e+00
9.296e-01,7.350e+00
9.334e-01,7.542e+00
9.372e-01,8.083e+00
9.410e-01,8.415e+00
9.448e-01,8.809e+00
9.486e-01,9.106e+00
9.524e-01,9.295e+00
9.562e-01,9.834e+00
9.600e-01,9.860e+00
9.638e-01,1.009e+01
9.677e-01,1.028e+01
9.715e-01,1.067e+01
9.753e-01,9.870e+00
9.791e-01,9.686e+00
9.829e-01,8.696e+00
9.867e-01,7.663e+00
9.905e-01,6.081e+00
9.943e-01,3.813e+00
9.981e-01,1.340e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_055.csv <==
transmittance,probability_density
2.611e-01,0.000e+00
2.648e-01,0.000e+00
2.685e-01,0.000e+00
2.722e-01,0.000e+00
2.759e-01,0.000e+00
2.796e-01,0.000e+00
2.833e-01,0.000e+00
2.870e-01,0.000e+00
2.908e-01,2.700e-03
2.945e-01,0.000e+00
2.982e-01,0.000e+00
3.019e-01,0.000e+00
3.056e-01,0.000e+00
3.093e-01,0.000e+00
3.130e-01,0.000e+00
3.167e-01,0.000e+00
3.204e-01,0.000e+00
3.241e-01,0.000e+00
3.278e-01,0.000e+00
3.315e-01,0.000e+00
3.352e-01,0.000e+00
3.389e-01,0.000e+00
3.426e-01,0.000e+00
3.463e-01,0.000e+00
3.500e-01,0.000e+00
3.537e-01,0.000e+00
3.574e-01,0.000e+00
3.611e-01,0.000e+00
3.648e-01,0.000e+00
3.685e-01,0.000e+00
3.722e-01,0.000e+00
3.759e-01,2.700e-03
3.796e-01,0.000e+00
3.833e-01,0.000e+00
3.870e-01,0.000e+00
3.908e-01,0.000e+00
3.945e-01,0.000e+00
3.982e-01,2.700e-03
4.019e-01,0.000e+00
4.056e-01,0.000e+00
4.093e-01,0.000e+00
4.130e-01,0.000e+00
4.167e-01,2.700e-03
4.204e-01,0.000e+00
4.241e-01,0.000e+00
4.278e-01,0.000e+00
4.315e-01,0.000e+00
4.352e-01,0.000e+00
4.389e-01,2.700e-03
4.426e-01,0.000e+00
4.463e-01,0.000e+00
4.500e-01,0.000e+00
4.537e-01,0.000e+00
4.574e-01,0.000e+00
4.611e-01,0.000e+00
4.648e-01,0.000e+00
4.685e-01,2.700e-03
4.722e-01,0.000e+00
4.759e-01,0.000e+00
4.796e-01,0.000e+00
4.833e-01,0.000e+00
4.870e-01,0.000e+00
4.907e-01,2.700e-03
4.945e-01,2.700e-03
4.982e-01,2.700e-03
5.019e-01,0.000e+00
5.056e-01,2.700e-03
5.093e-01,5.400e-03
5.130e-01,1.080e-02
5.167e-01,8.101e-03
5.204e-01,2.700e-03
5.241e-01,2.700e-03
5.278e-01,2.700e-03
5.315e-01,1.350e-02
5.352e-01,2.700e-03
5.389e-01,2.700e-03
5.426e-01,5.400e-03
5.463e-01,2.700e-03
5.500e-01,5.400e-03
5.537e-01,1.620e-02
5.574e-01,2.700e-03
5.611e-01,5.400e-03
5.648e-01,8.101e-03
5.685e-01,8.101e-03
5.722e-01,1.350e-02
5.759e-01,1.080e-02
5.796e-01,1.350e-02
5.833e-01,2.700e-03
5.870e-01,5.400e-03
5.907e-01,8.101e-03
5.945e-01,8.101e-03
5.982e-01,1.080e-02
6.019e-01,1.350e-02
6.056e-01,1.350e-02
6.093e-01,1.080e-02
6.130e-01,2.430e-02
6.167e-01,1.350e-02
6.204e-01,3.240e-02
6.241e-01,1.620e-02
6.278e-01,2.160e-02
6.315e-01,2.700e-02
6.352e-01,1.350e-02
6.389e-01,2.430e-02
6.426e-01,2.970e-02
6.463e-01,2.160e-02
6.500e-01,5.130e-02
6.537e-01,5.130e-02
6.574e-01,2.970e-02
6.611e-01,5.130e-02
6.648e-01,4.050e-02
6.685e-01,5.130e-02
6.722e-01,5.130e-02
6.759e-01,4.050e-02
6.796e-01,7.831e-02
6.833e-01,5.670e-02
6.870e-01,3.780e-02
6.907e-01,8.101e-02
6.945e-01,9.181e-02
6.982e-01,9.721e-02
7.019e-01,9.451e-02
7.056e-01,8.371e-02
7.093e-01,1.350e-01
7.130e-01,1.431e-01
7.167e-01,1.350e-01
7.204e-01,1.242e-01
7.241e-01,1.296e-01
7.278e-01,1.701e-01
7.315e-01,1.566e-01
7.352e-01,1.809e-01
7.389e-01,1.998e-01
7.426e-01,2.052e-01
7.463e-01,2.457e-01
7.500e-01,2.025e-01
7.537e-01,2.295e-01
7.574e-01,2.592e-01
7.611e-01,2.862e-01
7.648e-01,2.862e-01
7.685e-01,2.970e-01
7.722e-01,3.807e-01
7.759e-01,3.429e-01
7.796e-01,3.834e-01
7.833e-01,3.942e-01
7.870e-01,4.779e-01
7.907e-01,4.590e-01
7.944e-01,5.184e-01
7.982e-01,5.778e-01
8.019e-01,5.373e-01
8.056e-01,5.562e-01
8.093e-01,5.913e-01
8.130e-01,8.209e-01
8.167e-01,8.776e-01
8.204e-01,8.128e-01
8.241e-01,9.289e-01
8.278e-01,9.937e-01
8.315e-01,1.018e+00
8.352e-01,1.072e+00
8.389e-01,1.172e+00
8.426e-01,1.312e+00
8.463e-01,1.437e+00
8.500e-01,1.407e+00
8.537e-01,1.793e+00
8.574e-01,1.782e+00
8.611e-01,1.882e+00
8.648e-01,1.952e+00
8.685e-01,2.222e+00
8.722e-01,2.349e+00
8.759e-01,2.533e+00
8.796e-01,2.641e+00
8.833e-01,2.749e+00
8.870e-01,3.170e+00
8.907e-01,3.348e+00
8.944e-01,3.740e+00
8.981e-01,3.729e+00
9.019e-01,4.104e+00
9.056e-01,4.485e+00
9.093e-01,4.739e+00
9.130e-01,5.163e+00
9.167e-01,5.557e+00
9.204e-01,5.724e+00
9.241e-01,6.372e+00
9.278e-01,6.694e+00
9.315e-01,7.156e+00
9.352e-01,7.318e+00
9.389e-01,7.987e+00
9.426e-01,8.462e+00
9.463e-01,8.911e+00
9.500e-01,9.516e+00
9.537e-01,9.956e+00
9.574e-01,1.038e+01
9.611e-01,1.049e+01
9.648e-01,1.125e+01
9.685e-01,1.148e+01
9.722e-01,1.165e+01
9.759e-01,1.106e+01
9.796e-01,1.098e+01
9.833e-01,1.023e+01
9.870e-01,9.208e+00
9.907e-01,7.833e+00
9.944e-01,5.554e+00
9.981e-01,1.941e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_056.csv <==
transmittance,probability_density
2.755e-01,0.000e+00
2.792e-01,0.000e+00
2.828e-01,0.000e+00
2.864e-01,0.000e+00
2.901e-01,0.000e+00
2.937e-01,0.000e+00
2.973e-01,0.000e+00
3.010e-01,0.000e+00
3.046e-01,0.000e+00
3.082e-01,0.000e+00
3.119e-01,0.000e+00
3.155e-01,0.000e+00
3.191e-01,0.000e+00
3.228e-01,0.000e+00
3.264e-01,0.000e+00
3.300e-01,0.000e+00
3.336e-01,0.000e+00
3.373e-01,0.000e+00
3.409e-01,0.000e+00
3.445e-01,0.000e+00
3.482e-01,0.000e+00
3.518e-01,0.000e+00
3.554e-01,0.000e+00
3.591e-01,0.000e+00
3.627e-01,0.000e+00
3.663e-01,0.000e+00
3.700e-01,0.000e+00
3.736e-01,0.000e+00
3.772e-01,0.000e+00
3.809e-01,0.000e+00
3.845e-01,0.000e+00
3.881e-01,0.000e+00
3.917e-01,0.000e+00
3.954e-01,0.000e+00
3.990e-01,0.000e+00
4.026e-01,0.000e+00
4.063e-01,0.000e+00
4.099e-01,0.000e+00
4.135e-01,0.000e+00
4.172e-01,0.000e+00
4.208e-01,0.000e+00
4.244e-01,0.000e+00
4.281e-01,2.754e-03
4.317e-01,0.000e+00
4.353e-01,2.754e-03
4.390e-01,0.000e+00
4.426e-01,2.754e-03
4.462e-01,0.000e+00
4.498e-01,0.000e+00
4.535e-01,2.754e-03
4.571e-01,2.754e-03
4.607e-01,0.000e+00
4.644e-01,0.000e+00
4.680e-01,2.754e-03
4.716e-01,0.000e+00
4.753e-01,0.000e+00
4.789e-01,0.000e+00
4.825e-01,0.000e+00
4.862e-01,0.000e+00
4.898e-01,0.000e+00
4.934e-01,0.000e+00
4.971e-01,0.000e+00
5.007e-01,2.754e-03
5.043e-01,0.000e+00
5.080e-01,0.000e+00
5.116e-01,2.754e-03
5.152e-01,2.754e-03
5.188e-01,2.754e-03
5.225e-01,2.754e-03
5.261e-01,2.754e-03
5.297e-01,0.000e+00
5.334e-01,5.508e-03
5.370e-01,2.754e-03
5.406e-01,2.754e-03
5.443e-01,5.508e-03
5.479e-01,8.262e-03
5.515e-01,5.508e-03
5.552e-01,8.262e-03
5.588e-01,2.754e-03
5.624e-01,0.000e+00
5.661e-01,2.754e-03
5.697e-01,2.754e-03
5.733e-01,5.508e-03
5.769e-01,1.377e-02
5.806e-01,2.754e-03
5.842e-01,5.508e-03
5.878e-01,0.000e+00
5.915e-01,1.102e-02
5.951e-01,8.262e-03
5.987e-01,8.262e-03
6.024e-01,8.262e-03
6.060e-01,8.262e-03
6.096e-01,8.262e-03
6.133e-01,8.262e-03
6.169e-01,8.262e-03
6.205e-01,8.262e-03
6.242e-01,1.102e-02
6.278e-01,1.102e-02
6.314e-01,1.102e-02
6.350e-01,2.754e-02
6.387e-01,2.754e-02
6.423e-01,1.928e-02
6.459e-01,3.305e-02
6.496e-01,3.580e-02
6.532e-01,2.203e-02
6.568e-01,1.652e-02
6.605e-01,1.928e-02
6.641e-01,3.029e-02
6.677e-01,4.131e-02
6.714e-01,3.029e-02
6.750e-01,3.580e-02
6.786e-01,4.682e-02
6.823e-01,5.508e-02
6.859e-01,6.059e-02
6.895e-01,4.957e-02
6.931e-01,5.232e-02
6.968e-01,7.160e-02
7.004e-01,6.059e-02
7.040e-01,6.334e-02
7.077e-01,3.855e-02
7.113e-01,7.436e-02
7.149e-01,8.812e-02
7.186e-01,9.363e-02
7.222e-01,8.812e-02
7.258e-01,1.212e-01
7.295e-01,1.102e-01
7.331e-01,1.184e-01
7.367e-01,1.404e-01
7.404e-01,1.267e-01
7.440e-01,1.349e-01
7.476e-01,1.515e-01
7.513e-01,1.955e-01
7.549e-01,1.790e-01
7.585e-01,2.121e-01
7.621e-01,2.176e-01
7.658e-01,2.093e-01
7.694e-01,2.396e-01
7.730e-01,2.616e-01
7.767e-01,2.754e-01
7.803e-01,3.139e-01
7.839e-01,3.442e-01
7.876e-01,3.773e-01
7.912e-01,3.911e-01
7.948e-01,4.213e-01
7.985e-01,4.076e-01
8.021e-01,4.737e-01
8.057e-01,4.985e-01
8.094e-01,5.838e-01
8.130e-01,5.673e-01
8.166e-01,6.857e-01
8.202e-01,6.912e-01
8.239e-01,7.050e-01
8.275e-01,8.427e-01
8.311e-01,8.041e-01
8.348e-01,9.253e-01
8.384e-01,1.013e+00
8.420e-01,1.088e+00
8.457e-01,1.327e+00
8.493e-01,1.245e+00
8.529e-01,1.267e+00
8.566e-01,1.550e+00
8.602e-01,1.542e+00
8.638e-01,1.729e+00
8.675e-01,1.840e+00
8.711e-01,1.919e+00
8.747e-01,2.173e+00
8.783e-01,2.382e+00
8.820e-01,2.503e+00
8.856e-01,2.663e+00
8.892e-01,2.809e+00
8.929e-01,3.266e+00
8.965e-01,3.313e+00
9.001e-01,3.506e+00
9.038e-01,4.068e+00
9.074e-01,4.037e+00
9.110e-01,4.403e+00
9.147e-01,4.869e+00
9.183e-01,5.042e+00
9.219e-01,5.478e+00
9.256e-01,5.830e+00
9.292e-01,6.466e+00
9.328e-01,6.472e+00
9.365e-01,7.325e+00
9.401e-01,7.956e+00
9.437e-01,8.570e+00
9.473e-01,8.785e+00
9.510e-01,9.807e+00
9.546e-01,1.006e+01
9.582e-01,1.052e+01
9.619e-01,1.112e+01
9.655e-01,1.156e+01
9.691e-01,1.198e+01
9.728e-01,1.263e+01
9.764e-01,1.237e+01
9.800e-01,1.268e+01
9.837e-01,1.235e+01
9.873e-01,1.115e+01
9.909e-01,9.716e+00
9.946e-01,7.210e+00
9.982e-01,2.680e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_057.csv <==
transmittance,probability_density
2.879e-01,0.000e+00
2.914e-01,0.000e+00
2.950e-01,0.000e+00
2.986e-01,0.000e+00
3.022e-01,0.000e+00
3.057e-01,0.000e+00
3.093e-01,0.000e+00
3.129e-01,0.000e+00
3.164e-01,0.000e+00
3.200e-01,0.000e+00
3.236e-01,0.000e+00
3.271e-01,0.000e+00
3.307e-01,0.000e+00
3.343e-01,0.000e+00
3.378e-01,0.000e+00
3.414e-01,0.000e+00
3.450e-01,0.000e+00
3.486e-01,0.000e+00
3.521e-01,0.000e+00
3.557e-01,0.000e+00
3.593e-01,0.000e+00
3.628e-01,0.000e+00
3.664e-01,0.000e+00
3.700e-01,2.802e-03
3.735e-01,0.000e+00
3.771e-01,0.000e+00
3.807e-01,0.000e+00
3.843e-01,0.000e+00
3.878e-01,0.000e+00
3.914e-01,0.000e+00
3.950e-01,0.000e+00
3.985e-01,2.802e-03
4.021e-01,0.000e+00
4.057e-01,0.000e+00
4.092e-01,0.000e+00
4.128e-01,0.000e+00
4.164e-01,0.000e+00
4.199e-01,0.000e+00
4.235e-01,0.000e+00
4.271e-01,0.000e+00
4.307e-01,0.000e+00
4.342e-01,0.000e+00
4.378e-01,0.000e+00
4.414e-01,2.802e-03
4.449e-01,0.000e+00
4.485e-01,0.000e+00
4.521e-01,2.802e-03
4.556e-01,2.802e-03
4.592e-01,2.802e-03
4.628e-01,0.000e+00
4.664e-01,2.802e-03
4.699e-01,0.000e+00
4.735e-01,0.000e+00
4.771e-01,0.000e+00
4.806e-01,0.000e+00
4.842e-01,0.000e+00
4.878e-01,0.000e+00
4.913e-01,2.802e-03
4.949e-01,0.000e+00
4.985e-01,0.000e+00
5.020e-01,2.802e-03
5.056e-01,2.802e-03
5.092e-01,0.000e+00
5.128e-01,0.000e+00
5.163e-01,0.000e+00
5.199e-01,0.000e+00
5.235e-01,2.802e-03
5.270e-01,0.000e+00
5.306e-01,5.603e-03
5.342e-01,2.802e-03
5.377e-01,5.603e-03
5.413e-01,2.802e-03
5.449e-01,5.603e-03
5.485e-01,2.802e-03
5.520e-01,0.000e+00
5.556e-01,0.000e+00
5.592e-01,0.000e+00
5.627e-01,2.802e-03
5.663e-01,5.603e-03
5.699e-01,5.603e-03
5.734e-01,5.603e-03
5.770e-01,5.603e-03
5.806e-01,1.121e-02
5.841e-01,8.405e-03
5.877e-01,8.405e-03
5.913e-01,2.802e-03
5.949e-01,1.121e-02
5.984e-01,2.802e-03
6.020e-01,5.603e-03
6.056e-01,5.603e-03
6.091e-01,8.405e-03
6.127e-01,1.401e-02
6.163e-01,1.401e-02
6.198e-01,8.405e-03
6.234e-01,1.401e-02
6.270e-01,2.521e-02
6.306e-01,5.603e-03
6.341e-01,1.401e-02
6.377e-01,1.121e-02
6.413e-01,8.405e-03
6.448e-01,1.961e-02
6.484e-01,1.121e-02
6.520e-01,5.603e-03
6.555e-01,1.681e-02
6.591e-01,2.802e-02
6.627e-01,2.241e-02
6.662e-01,2.802e-02
6.698e-01,4.202e-02
6.734e-01,2.241e-02
6.770e-01,3.082e-02
6.805e-01,3.362e-02
6.841e-01,2.241e-02
6.877e-01,3.642e-02
6.912e-01,4.202e-02
6.948e-01,5.883e-02
6.984e-01,5.883e-02
7.019e-01,5.323e-02
7.055e-01,3.642e-02
7.091e-01,6.444e-02
7.127e-01,8.125e-02
7.162e-01,8.125e-02
7.198e-01,5.323e-02
7.234e-01,9.806e-02
7.269e-01,8.405e-02
7.305e-01,7.845e-02
7.341e-01,1.121e-01
7.376e-01,9.245e-02
7.412e-01,8.965e-02
7.448e-01,1.149e-01
7.483e-01,9.806e-02
7.519e-01,1.905e-01
7.555e-01,1.205e-01
7.591e-01,1.653e-01
7.626e-01,1.765e-01
7.662e-01,1.597e-01
7.698e-01,1.849e-01
7.733e-01,1.933e-01
7.769e-01,2.045e-01
7.805e-01,2.073e-01
7.840e-01,3.166e-01
7.876e-01,2.774e-01
7.912e-01,3.502e-01
7.948e-01,2.830e-01
7.983e-01,3.110e-01
8.019e-01,3.418e-01
8.055e-01,3.698e-01
8.090e-01,4.819e-01
8.126e-01,4.286e-01
8.162e-01,5.211e-01
8.197e-01,5.603e-01
8.233e-01,6.220e-01
8.269e-01,6.332e-01
8.304e-01,6.780e-01
8.340e-01,8.041e-01
8.376e-01,8.545e-01
8.412e-01,8.993e-01
8.447e-01,8.853e-01
8.483e-01,9.834e-01
8.519e-01,1.093e+00
8.554e-01,1.179e+00
8.590e-01,1.196e+00
8.626e-01,1.420e+00
8.661e-01,1.488e+00
8.697e-01,1.687e+00
8.733e-01,1.810e+00
8.769e-01,1.849e+00
8.804e-01,2.000e+00
8.840e-01,2.219e+00
8.876e-01,2.292e+00
8.911e-01,2.432e+00
8.947e-01,2.790e+00
8.983e-01,2.919e+00
9.018e-01,3.208e+00
9.054e-01,3.320e+00
9.090e-01,3.858e+00
9.125e-01,3.970e+00
9.161e-01,4.449e+00
9.197e-01,4.611e+00
9.233e-01,5.149e+00
9.268e-01,5.651e+00
9.304e-01,6.256e+00
9.340e-01,6.769e+00
9.375e-01,7.071e+00
9.411e-01,7.688e+00
9.447e-01,8.368e+00
9.482e-01,8.825e+00
9.518e-01,9.371e+00
9.554e-01,1.009e+01
9.590e-01,1.091e+01
9.625e-01,1.150e+01
9.661e-01,1.201e+01
9.697e-01,1.295e+01
9.732e-01,1.329e+01
9.768e-01,1.376e+01
9.804e-01,1.422e+01
9.839e-01,1.393e+01
9.875e-01,1.334e+01
9.911e-01,1.192e+01
9.946e-01,9.245e+00
9.982e-01,3.970e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_058.csv <==
transmittance,probability_density
3.009e-01,0.000e+00
3.044e-01,0.000e+00
3.079e-01,0.000e+00
3.114e-01,0.000e+00
3.150e-01,0.000e+00
3.185e-01,0.000e+00
3.220e-01,0.000e+00
3.255e-01,0.000e+00
3.290e-01,0.000e+00
3.325e-01,0.000e+00
3.360e-01,0.000e+00
3.395e-01,0.000e+00
3.430e-01,0.000e+00
3.465e-01,0.000e+00
3.500e-01,0.000e+00
3.535e-01,0.000e+00
3.570e-01,0.000e+00
3.605e-01,0.000e+00
3.640e-01,0.000e+00
3.675e-01,0.000e+00
3.710e-01,0.000e+00
3.745e-01,0.000e+00
3.780e-01,0.000e+00
3.815e-01,0.000e+00
3.850e-01,0.000e+00
3.885e-01,0.000e+00
3.920e-01,0.000e+00
3.955e-01,0.000e+00
3.990e-01,0.000e+00
4.026e-01,0.000e+00
4.061e-01,0.000e+00
4.096e-01,0.000e+00
4.131e-01,0.000e+00
4.166e-01,0.000e+00
4.201e-01,0.000e+00
4.236e-01,0.000e+00
4.271e-01,0.000e+00
4.306e-01,0.000e+00
4.341e-01,0.000e+00
4.376e-01,0.000e+00
4.411e-01,0.000e+00
4.446e-01,0.000e+00
4.481e-01,0.000e+00
4.516e-01,0.000e+00
4.551e-01,2.854e-03
4.586e-01,0.000e+00
4.621e-01,2.854e-03
4.656e-01,0.000e+00
4.691e-01,0.000e+00
4.726e-01,0.000e+00
4.761e-01,0.000e+00
4.796e-01,0.000e+00
4.831e-01,0.000e+00
4.867e-01,0.000e+00
4.902e-01,0.000e+00
4.937e-01,0.000e+00
4.972e-01,0.000e+00
5.007e-01,2.854e-03
5.042e-01,2.854e-03
5.077e-01,0.000e+00
5.112e-01,0.000e+00
5.147e-01,5.708e-03
5.182e-01,0.000e+00
5.217e-01,0.000e+00
5.252e-01,0.000e+00
5.287e-01,0.000e+00
5.322e-01,0.000e+00
5.357e-01,0.000e+00
5.392e-01,0.000e+00
5.427e-01,5.708e-03
5.462e-01,5.708e-03
5.497e-01,5.708e-03
5.532e-01,2.854e-03
5.567e-01,8.562e-03
5.602e-01,0.000e+00
5.637e-01,2.854e-03
5.672e-01,0.000e+00
5.707e-01,5.708e-03
5.743e-01,0.000e+00
5.778e-01,5.708e-03
5.813e-01,8.562e-03
5.848e-01,5.708e-03
5.883e-01,5.708e-03
5.918e-01,5.708e-03
5.953e-01,5.708e-03
5.988e-01,5.708e-03
6.023e-01,5.708e-03
6.058e-01,2.854e-03
6.093e-01,5.708e-03
6.128e-01,0.000e+00
6.163e-01,2.854e-03
6.198e-01,1.142e-02
6.233e-01,2.854e-03
6.268e-01,2.854e-03
6.303e-01,5.708e-03
6.338e-01,8.562e-03
6.373e-01,2.854e-03
6.408e-01,1.142e-02
6.443e-01,1.142e-02
6.478e-01,1.142e-02
6.513e-01,5.708e-03
6.548e-01,1.427e-02
6.584e-01,1.712e-02
6.619e-01,1.998e-02
6.654e-01,1.427e-02
6.689e-01,1.427e-02
6.724e-01,1.998e-02
6.759e-01,2.569e-02
6.794e-01,3.139e-02
6.829e-01,1.427e-02
6.864e-01,3.710e-02
6.899e-01,2.854e-02
6.934e-01,3.425e-02
6.969e-01,3.710e-02
7.004e-01,3.139e-02
7.039e-01,1.998e-02
7.074e-01,4.281e-02
7.109e-01,3.710e-02
7.144e-01,5.423e-02
7.179e-01,4.566e-02
7.214e-01,7.420e-02
7.249e-01,5.993e-02
7.284e-01,6.564e-02
7.319e-01,6.850e-02
7.354e-01,6.850e-02
7.389e-01,5.993e-02
7.424e-01,8.562e-02
7.460e-01,9.418e-02
7.495e-01,8.847e-02
7.530e-01,1.170e-01
7.565e-01,1.227e-01
7.600e-01,1.227e-01
7.635e-01,1.655e-01
7.670e-01,1.256e-01
7.705e-01,1.398e-01
7.740e-01,1.284e-01
7.775e-01,1.655e-01
7.810e-01,2.255e-01
7.845e-01,2.397e-01
7.880e-01,1.855e-01
7.915e-01,2.369e-01
7.950e-01,3.054e-01
7.985e-01,2.683e-01
8.020e-01,3.339e-01
8.055e-01,3.368e-01
8.090e-01,3.225e-01
8.125e-01,4.024e-01
8.160e-01,3.967e-01
8.195e-01,3.796e-01
8.230e-01,5.251e-01
8.265e-01,5.423e-01
8.301e-01,5.137e-01
8.336e-01,5.451e-01
8.371e-01,5.879e-01
8.406e-01,6.821e-01
8.441e-01,7.763e-01
8.476e-01,7.963e-01
8.511e-01,9.047e-01
8.546e-01,8.590e-01
8.581e-01,9.019e-01
8.616e-01,1.107e+00
8.651e-01,1.130e+00
8.686e-01,1.216e+00
8.721e-01,1.461e+00
8.756e-01,1.501e+00
8.791e-01,1.681e+00
8.826e-01,1.724e+00
8.861e-01,1.898e+00
8.896e-01,2.112e+00
8.931e-01,2.315e+00
8.966e-01,2.512e+00
9.001e-01,2.580e+00
9.036e-01,2.860e+00
9.071e-01,3.274e+00
9.106e-01,3.479e+00
9.141e-01,3.770e+00
9.177e-01,4.227e+00
9.212e-01,4.541e+00
9.247e-01,4.969e+00
9.282e-01,5.200e+00
9.317e-01,5.634e+00
9.352e-01,5.985e+00
9.387e-01,7.084e+00
9.422e-01,7.278e+00
9.457e-01,8.105e+00
9.492e-01,8.351e+00
9.527e-01,9.606e+00
9.562e-01,1.016e+01
9.597e-01,1.081e+01
9.632e-01,1.178e+01
9.667e-01,1.276e+01
9.702e-01,1.314e+01
9.737e-01,1.424e+01
9.772e-01,1.486e+01
9.807e-01,1.538e+01
9.842e-01,1.626e+01
9.877e-01,1.519e+01
9.912e-01,1.432e+01
9.947e-01,1.175e+01
9.982e-01,5.391e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_059.csv <==
transmittance,probability_density
3.152e-01,0.000e+00
3.186e-01,0.000e+00
3.220e-01,0.000e+00
3.255e-01,0.000e+00
3.289e-01,0.000e+00
3.323e-01,0.000e+00
3.358e-01,0.000e+00
3.392e-01,0.000e+00
3.426e-01,0.000e+00
3.461e-01,0.000e+00
3.495e-01,0.000e+00
3.529e-01,0.000e+00
3.564e-01,0.000e+00
3.598e-01,0.000e+00
3.632e-01,0.000e+00
3.667e-01,0.000e+00
3.701e-01,0.000e+00
3.735e-01,0.000e+00
3.770e-01,0.000e+00
3.804e-01,0.000e+00
3.838e-01,0.000e+00
3.873e-01,0.000e+00
3.907e-01,0.000e+00
3.941e-01,0.000e+00
3.976e-01,0.000e+00
4.010e-01,0.000e+00
4.044e-01,0.000e+00
4.079e-01,0.000e+00
4.113e-01,0.000e+00
4.147e-01,0.000e+00
4.182e-01,0.000e+00
4.216e-01,0.000e+00
4.250e-01,0.000e+00
4.285e-01,0.000e+00
4.319e-01,0.000e+00
4.353e-01,0.000e+00
4.387e-01,0.000e+00
4.422e-01,0.000e+00
4.456e-01,0.000e+00
4.490e-01,0.000e+00
4.525e-01,0.000e+00
4.559e-01,0.000e+00
4.593e-01,0.000e+00
4.628e-01,0.000e+00
4.662e-01,0.000e+00
4.696e-01,0.000e+00
4.731e-01,2.913e-03
4.765e-01,0.000e+00
4.799e-01,0.000e+00
4.834e-01,2.913e-03
4.868e-01,0.000e+00
4.902e-01,0.000e+00
4.937e-01,0.000e+00
4.971e-01,0.000e+00
5.005e-01,2.913e-03
5.040e-01,0.000e+00
5.074e-01,0.000e+00
5.108e-01,0.000e+00
5.143e-01,0.000e+00
5.177e-01,0.000e+00
5.211e-01,2.913e-03
5.246e-01,0.000e+00
5.280e-01,0.000e+00
5.314e-01,0.000e+00
5.349e-01,2.913e-03
5.383e-01,0.000e+00
5.417e-01,0.000e+00
5.452e-01,2.913e-03
5.486e-01,0.000e+00
5.520e-01,2.913e-03
5.555e-01,2.913e-03
5.589e-01,2.913e-03
5.623e-01,2.913e-03
5.658e-01,0.000e+00
5.692e-01,2.913e-03
5.726e-01,0.000e+00
5.761e-01,2.913e-03
5.795e-01,0.000e+00
5.829e-01,2.913e-03
5.864e-01,5.827e-03
5.898e-01,2.913e-03
5.932e-01,2.913e-03
5.967e-01,0.000e+00
6.001e-01,8.740e-03
6.035e-01,2.913e-03
6.070e-01,5.827e-03
6.104e-01,5.827e-03
6.138e-01,2.913e-03
6.173e-01,8.740e-03
6.207e-01,5.827e-03
6.241e-01,2.913e-03
6.275e-01,5.827e-03
6.310e-01,1.457e-02
6.344e-01,1.165e-02
6.378e-01,5.827e-03
6.413e-01,5.827e-03
6.447e-01,5.827e-03
6.481e-01,8.740e-03
6.516e-01,1.165e-02
6.550e-01,8.740e-03
6.584e-01,8.740e-03
6.619e-01,1.748e-02
6.653e-01,1.748e-02
6.687e-01,8.740e-03
6.722e-01,5.827e-03
6.756e-01,8.740e-03
6.790e-01,1.748e-02
6.825e-01,1.748e-02
6.859e-01,1.457e-02
6.893e-01,2.039e-02
6.928e-01,2.622e-02
6.962e-01,3.205e-02
6.996e-01,2.622e-02
7.031e-01,1.748e-02
7.065e-01,2.331e-02
7.099e-01,4.953e-02
7.134e-01,3.787e-02
7.168e-01,4.370e-02
7.202e-01,4.661e-02
7.237e-01,4.079e-02
7.271e-01,5.827e-02
7.305e-01,4.661e-02
7.340e-01,4.370e-02
7.374e-01,6.409e-02
7.408e-01,5.827e-02
7.443e-01,5.244e-02
7.477e-01,6.409e-02
7.511e-01,9.323e-02
7.546e-01,1.165e-01
7.580e-01,8.740e-02
7.614e-01,1.282e-01
7.649e-01,1.107e-01
7.683e-01,1.107e-01
7.717e-01,1.020e-01
7.752e-01,1.194e-01
7.786e-01,9.031e-02
7.820e-01,1.428e-01
7.855e-01,1.865e-01
7.889e-01,1.631e-01
7.923e-01,1.923e-01
7.958e-01,2.272e-01
7.992e-01,1.602e-01
8.026e-01,2.389e-01
8.061e-01,2.622e-01
8.095e-01,2.535e-01
8.129e-01,2.855e-01
8.163e-01,2.855e-01
8.198e-01,3.409e-01
8.232e-01,3.904e-01
8.266e-01,4.283e-01
8.301e-01,4.312e-01
8.335e-01,5.011e-01
8.369e-01,4.720e-01
8.404e-01,5.506e-01
8.438e-01,5.710e-01
8.472e-01,6.817e-01
8.507e-01,8.070e-01
8.541e-01,7.021e-01
8.575e-01,8.682e-01
8.610e-01,9.760e-01
8.644e-01,1.011e+00
8.678e-01,1.075e+00
8.713e-01,1.087e+00
8.747e-01,1.215e+00
8.781e-01,1.369e+00
8.816e-01,1.550e+00
8.850e-01,1.602e+00
8.884e-01,1.716e+00
8.919e-01,1.812e+00
8.953e-01,2.112e+00
8.987e-01,2.319e+00
9.022e-01,2.377e+00
9.056e-01,2.680e+00
9.090e-01,2.820e+00
9.125e-01,3.234e+00
9.159e-01,3.426e+00
9.193e-01,3.831e+00
9.228e-01,3.971e+00
9.262e-01,4.717e+00
9.296e-01,4.979e+00
9.331e-01,5.503e+00
9.365e-01,5.812e+00
9.399e-01,6.383e+00
9.434e-01,7.205e+00
9.468e-01,7.540e+00
9.502e-01,8.294e+00
9.537e-01,9.337e+00
9.571e-01,9.990e+00
9.605e-01,1.035e+01
9.640e-01,1.192e+01
9.674e-01,1.327e+01
9.708e-01,1.395e+01
9.743e-01,1.498e+01
9.777e-01,1.586e+01
9.811e-01,1.659e+01
9.846e-01,1.708e+01
9.880e-01,1.765e+01
9.914e-01,1.677e+01
9.949e-01,1.447e+01
9.983e-01,7.330e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_06.csv <==
transmittance,probability_density
3.304e-01,0.000e+00
3.338e-01,0.000e+00
3.371e-01,0.000e+00
3.405e-01,0.000e+00
3.438e-01,0.000e+00
3.472e-01,0.000e+00
3.505e-01,0.000e+00
3.539e-01,0.000e+00
3.573e-01,0.000e+00
3.606e-01,0.000e+00
3.640e-01,0.000e+00
3.673e-01,0.000e+00
3.707e-01,0.000e+00
3.740e-01,0.000e+00
3.774e-01,0.000e+00
3.808e-01,0.000e+00
3.841e-01,0.000e+00
3.875e-01,0.000e+00
3.908e-01,0.000e+00
3.942e-01,0.000e+00
3.975e-01,0.000e+00
4.009e-01,0.000e+00
4.042e-01,0.000e+00
4.076e-01,0.000e+00
4.110e-01,0.000e+00
4.143e-01,0.000e+00
4.177e-01,0.000e+00
4.210e-01,0.000e+00
4.244e-01,0.000e+00
4.277e-01,0.000e+00
4.311e-01,0.000e+00
4.345e-01,0.000e+00
4.378e-01,0.000e+00
4.412e-01,0.000e+00
4.445e-01,0.000e+00
4.479e-01,0.000e+00
4.512e-01,0.000e+00
4.546e-01,0.000e+00
4.579e-01,0.000e+00
4.613e-01,0.000e+00
4.647e-01,0.000e+00
4.680e-01,0.000e+00
4.714e-01,0.000e+00
4.747e-01,0.000e+00
4.781e-01,0.000e+00
4.814e-01,0.000e+00
4.848e-01,0.000e+00
4.882e-01,0.000e+00
4.915e-01,0.000e+00
4.949e-01,0.000e+00
4.982e-01,0.000e+00
5.016e-01,0.000e+00
5.049e-01,0.000e+00
5.083e-01,0.000e+00
5.116e-01,0.000e+00
5.150e-01,0.000e+00
5.184e-01,0.000e+00
5.217e-01,0.000e+00
5.251e-01,0.000e+00
5.284e-01,0.000e+00
5.318e-01,0.000e+00
5.351e-01,0.000e+00
5.385e-01,0.000e+00
5.419e-01,0.000e+00
5.452e-01,0.000e+00
5.486e-01,0.000e+00
5.519e-01,2.980e-03
5.553e-01,5.959e-03
5.586e-01,0.000e+00
5.620e-01,2.980e-03
5.654e-01,0.000e+00
5.687e-01,0.000e+00
5.721e-01,0.000e+00
5.754e-01,0.000e+00
5.788e-01,2.980e-03
5.821e-01,0.000e+00
5.855e-01,2.980e-03
5.888e-01,2.980e-03
5.922e-01,5.959e-03
5.956e-01,2.980e-03
5.989e-01,2.980e-03
6.023e-01,2.980e-03
6.056e-01,0.000e+00
6.090e-01,2.980e-03
6.123e-01,2.980e-03
6.157e-01,5.959e-03
6.191e-01,2.980e-03
6.224e-01,8.939e-03
6.258e-01,2.980e-03
6.291e-01,0.000e+00
6.325e-01,2.980e-03
6.358e-01,8.939e-03
6.392e-01,5.959e-03
6.425e-01,1.490e-02
6.459e-01,8.939e-03
6.493e-01,8.939e-03
6.526e-01,1.490e-02
6.560e-01,1.192e-02
6.593e-01,2.980e-03
6.627e-01,5.959e-03
6.660e-01,5.959e-03
6.694e-01,1.490e-02
6.728e-01,8.939e-03
6.761e-01,1.788e-02
6.795e-01,5.959e-03
6.828e-01,2.086e-02
6.862e-01,5.959e-03
6.895e-01,1.192e-02
6.929e-01,1.788e-02
6.962e-01,2.384e-02
6.996e-01,1.788e-02
7.030e-01,8.939e-03
7.063e-01,2.086e-02
7.097e-01,4.171e-02
7.130e-01,2.384e-02
7.164e-01,1.788e-02
7.197e-01,3.278e-02
7.231e-01,2.682e-02
7.265e-01,3.278e-02
7.298e-01,3.278e-02
7.332e-01,2.384e-02
7.365e-01,3.278e-02
7.399e-01,4.469e-02
7.432e-01,6.555e-02
7.466e-01,5.661e-02
7.500e-01,5.363e-02
7.533e-01,5.661e-02
7.567e-01,5.959e-02
7.600e-01,7.449e-02
7.634e-01,7.747e-02
7.667e-01,7.747e-02
7.701e-01,9.535e-02
7.734e-01,1.132e-01
7.768e-01,9.833e-02
7.802e-01,9.833e-02
7.835e-01,1.222e-01
7.869e-01,1.013e-01
7.902e-01,1.341e-01
7.936e-01,1.162e-01
7.969e-01,1.579e-01
8.003e-01,1.222e-01
8.037e-01,2.116e-01
8.070e-01,1.728e-01
8.104e-01,1.967e-01
8.137e-01,2.413e-01
8.171e-01,2.235e-01
8.204e-01,2.920e-01
8.238e-01,2.324e-01
8.271e-01,3.367e-01
8.305e-01,2.950e-01
8.339e-01,3.903e-01
8.372e-01,3.725e-01
8.406e-01,4.589e-01
8.439e-01,4.529e-01
8.473e-01,5.542e-01
8.506e-01,5.423e-01
8.540e-01,6.227e-01
8.574e-01,6.168e-01
8.607e-01,6.585e-01
8.641e-01,8.075e-01
8.674e-01,8.373e-01
8.708e-01,9.654e-01
8.741e-01,1.001e+00
8.775e-01,1.108e+00
8.808e-01,1.195e+00
8.842e-01,1.263e+00
8.876e-01,1.341e+00
8.909e-01,1.591e+00
8.943e-01,1.660e+00
8.976e-01,1.827e+00
9.010e-01,1.990e+00
9.043e-01,2.169e+00
9.077e-01,2.267e+00
9.111e-01,2.539e+00
9.144e-01,3.000e+00
9.178e-01,3.063e+00
9.211e-01,3.298e+00
9.245e-01,3.888e+00
9.278e-01,4.267e+00
9.312e-01,4.696e+00
9.346e-01,5.337e+00
9.379e-01,5.491e+00
9.413e-01,6.207e+00
9.446e-01,6.940e+00
9.480e-01,6.987e+00
9.513e-01,8.042e+00
9.547e-01,9.079e+00
9.580e-01,9.496e+00
9.614e-01,1.086e+01
9.648e-01,1.209e+01
9.681e-01,1.300e+01
9.715e-01,1.444e+01
9.748e-01,1.550e+01
9.782e-01,1.677e+01
9.815e-01,1.820e+01
9.849e-01,1.891e+01
9.883e-01,1.953e+01
9.916e-01,1.975e+01
9.950e-01,1.755e+01
9.983e-01,9.803e+00


==> anc/03_results/moderate_inf/elliptical_beam/0_061.csv <==
transmittance,probability_density
3.462e-01,0.000e+00
3.495e-01,0.000e+00
3.527e-01,0.000e+00
3.560e-01,0.000e+00
3.593e-01,0.000e+00
3.626e-01,0.000e+00
3.658e-01,0.000e+00
3.691e-01,0.000e+00
3.724e-01,0.000e+00
3.757e-01,0.000e+00
3.790e-01,0.000e+00
3.822e-01,0.000e+00
3.855e-01,0.000e+00
3.888e-01,0.000e+00
3.921e-01,0.000e+00
3.953e-01,0.000e+00
3.986e-01,0.000e+00
4.019e-01,0.000e+00
4.052e-01,0.000e+00
4.085e-01,0.000e+00
4.117e-01,0.000e+00
4.150e-01,0.000e+00
4.183e-01,0.000e+00
4.216e-01,0.000e+00
4.248e-01,0.000e+00
4.281e-01,0.000e+00
4.314e-01,0.000e+00
4.347e-01,0.000e+00
4.379e-01,0.000e+00
4.412e-01,0.000e+00
4.445e-01,0.000e+00
4.478e-01,0.000e+00
4.511e-01,0.000e+00
4.543e-01,0.000e+00
4.576e-01,0.000e+00
4.609e-01,0.000e+00
4.642e-01,3.051e-03
4.674e-01,0.000e+00
4.707e-01,0.000e+00
4.740e-01,0.000e+00
4.773e-01,0.000e+00
4.806e-01,0.000e+00
4.838e-01,0.000e+00
4.871e-01,0.000e+00
4.904e-01,0.000e+00
4.937e-01,0.000e+00
4.969e-01,0.000e+00
5.002e-01,0.000e+00
5.035e-01,0.000e+00
5.068e-01,0.000e+00
5.100e-01,0.000e+00
5.133e-01,0.000e+00
5.166e-01,3.051e-03
5.199e-01,3.051e-03
5.232e-01,3.051e-03
5.264e-01,0.000e+00
5.297e-01,3.051e-03
5.330e-01,0.000e+00
5.363e-01,0.000e+00
5.395e-01,0.000e+00
5.428e-01,0.000e+00
5.461e-01,0.000e+00
5.494e-01,0.000e+00
5.527e-01,0.000e+00
5.559e-01,3.051e-03
5.592e-01,0.000e+00
5.625e-01,3.051e-03
5.658e-01,3.051e-03
5.690e-01,0.000e+00
5.723e-01,0.000e+00
5.756e-01,0.000e+00
5.789e-01,0.000e+00
5.821e-01,0.000e+00
5.854e-01,3.051e-03
5.887e-01,3.051e-03
5.920e-01,3.051e-03
5.953e-01,0.000e+00
5.985e-01,3.051e-03
6.018e-01,0.000e+00
6.051e-01,3.051e-03
6.084e-01,1.221e-02
6.116e-01,3.051e-03
6.149e-01,3.051e-03
6.182e-01,0.000e+00
6.215e-01,6.103e-03
6.248e-01,0.000e+00
6.280e-01,0.000e+00
6.313e-01,6.103e-03
6.346e-01,3.051e-03
6.379e-01,3.051e-03
6.411e-01,0.000e+00
6.444e-01,6.103e-03
6.477e-01,1.221e-02
6.510e-01,6.103e-03
6.542e-01,9.154e-03
6.575e-01,9.154e-03
6.608e-01,3.051e-03
6.641e-01,3.051e-03
6.674e-01,1.221e-02
6.706e-01,9.154e-03
6.739e-01,1.221e-02
6.772e-01,1.526e-02
6.805e-01,1.526e-02
6.837e-01,9.154e-03
6.870e-01,1.526e-02
6.903e-01,1.221e-02
6.936e-01,1.221e-02
6.969e-01,2.441e-02
7.001e-01,9.154e-03
7.034e-01,1.221e-02
7.067e-01,1.526e-02
7.100e-01,2.136e-02
7.132e-01,1.831e-02
7.165e-01,1.831e-02
7.198e-01,2.746e-02
7.231e-01,1.221e-02
7.263e-01,4.577e-02
7.296e-01,2.136e-02
7.329e-01,2.746e-02
7.362e-01,1.831e-02
7.395e-01,2.136e-02
7.427e-01,2.441e-02
7.460e-01,3.051e-02
7.493e-01,5.798e-02
7.526e-01,4.272e-02
7.558e-01,5.493e-02
7.591e-01,2.746e-02
7.624e-01,6.103e-02
7.657e-01,8.239e-02
7.690e-01,5.798e-02
7.722e-01,6.408e-02
7.755e-01,8.544e-02
7.788e-01,7.323e-02
7.821e-01,5.493e-02
7.853e-01,9.765e-02
7.886e-01,1.099e-01
7.919e-01,1.434e-01
7.952e-01,1.404e-01
7.984e-01,1.068e-01
8.017e-01,1.190e-01
8.050e-01,1.465e-01
8.083e-01,1.404e-01
8.116e-01,1.709e-01
8.148e-01,2.350e-01
8.181e-01,1.983e-01
8.214e-01,2.502e-01
8.247e-01,2.502e-01
8.279e-01,2.990e-01
8.312e-01,2.533e-01
8.345e-01,2.777e-01
8.378e-01,3.173e-01
8.411e-01,4.425e-01
8.443e-01,3.570e-01
8.476e-01,4.455e-01
8.509e-01,4.028e-01
8.542e-01,4.791e-01
8.574e-01,5.309e-01
8.607e-01,5.523e-01
8.640e-01,6.316e-01
8.673e-01,6.103e-01
8.705e-01,7.140e-01
8.738e-01,8.391e-01
8.771e-01,9.612e-01
8.804e-01,9.093e-01
8.837e-01,1.025e+00
8.869e-01,1.147e+00
8.902e-01,1.199e+00
8.935e-01,1.315e+00
8.968e-01,1.526e+00
9.000e-01,1.587e+00
9.033e-01,1.825e+00
9.066e-01,1.898e+00
9.099e-01,2.249e+00
9.132e-01,2.429e+00
9.164e-01,2.624e+00
9.197e-01,3.061e+00
9.230e-01,3.149e+00
9.263e-01,3.415e+00
9.295e-01,3.768e+00
9.328e-01,4.382e+00
9.361e-01,4.513e+00
9.394e-01,5.111e+00
9.426e-01,5.486e+00
9.459e-01,6.506e+00
9.492e-01,7.055e+00
9.525e-01,7.790e+00
9.558e-01,8.776e+00
9.590e-01,9.761e+00
9.623e-01,1.047e+01
9.656e-01,1.195e+01
9.689e-01,1.311e+01
9.721e-01,1.413e+01
9.754e-01,1.572e+01
9.787e-01,1.751e+01
9.820e-01,1.896e+01
9.853e-01,2.022e+01
9.885e-01,2.222e+01
9.918e-01,2.280e+01
9.951e-01,2.079e+01
9.984e-01,1.328e+01


==> anc/03_results/moderate_inf/elliptical_beam/0_062.csv <==
transmittance,probability_density
3.626e-01,0.000e+00
3.658e-01,0.000e+00
3.690e-01,0.000e+00
3.722e-01,0.000e+00
3.754e-01,0.000e+00
3.786e-01,0.000e+00
3.818e-01,0.000e+00
3.850e-01,0.000e+00
3.882e-01,0.000e+00
3.914e-01,0.000e+00
3.945e-01,0.000e+00
3.977e-01,0.000e+00
4.009e-01,0.000e+00
4.041e-01,0.000e+00
4.073e-01,0.000e+00
4.105e-01,0.000e+00
4.137e-01,0.000e+00
4.169e-01,0.000e+00
4.201e-01,0.000e+00
4.233e-01,0.000e+00
4.265e-01,0.000e+00
4.297e-01,0.000e+00
4.329e-01,0.000e+00
4.361e-01,0.000e+00
4.393e-01,0.000e+00
4.425e-01,0.000e+00
4.457e-01,0.000e+00
4.489e-01,0.000e+00
4.521e-01,0.000e+00
4.553e-01,0.000e+00
4.584e-01,0.000e+00
4.616e-01,0.000e+00
4.648e-01,0.000e+00
4.680e-01,0.000e+00
4.712e-01,3.130e-03
4.744e-01,0.000e+00
4.776e-01,0.000e+00
4.808e-01,0.000e+00
4.840e-01,0.000e+00
4.872e-01,0.000e+00
4.904e-01,0.000e+00
4.936e-01,0.000e+00
4.968e-01,0.000e+00
5.000e-01,0.000e+00
5.032e-01,0.000e+00
5.064e-01,0.000e+00
5.096e-01,0.000e+00
5.128e-01,0.000e+00
5.160e-01,0.000e+00
5.192e-01,0.000e+00
5.223e-01,0.000e+00
5.255e-01,0.000e+00
5.287e-01,0.000e+00
5.319e-01,0.000e+00
5.351e-01,0.000e+00
5.383e-01,0.000e+00
5.415e-01,0.000e+00
5.447e-01,0.000e+00
5.479e-01,0.000e+00
5.511e-01,0.000e+00
5.543e-01,3.130e-03
5.575e-01,3.130e-03
5.607e-01,0.000e+00
5.639e-01,0.000e+00
5.671e-01,0.000e+00
5.703e-01,0.000e+00
5.735e-01,0.000e+00
5.767e-01,0.000e+00
5.799e-01,0.000e+00
5.831e-01,3.130e-03
5.862e-01,0.000e+00
5.894e-01,0.000e+00
5.926e-01,3.130e-03
5.958e-01,0.000e+00
5.990e-01,0.000e+00
6.022e-01,6.260e-03
6.054e-01,3.130e-03
6.086e-01,3.130e-03
6.118e-01,3.130e-03
6.150e-01,3.130e-03
6.182e-01,0.000e+00
6.214e-01,0.000e+00
6.246e-01,3.130e-03
6.278e-01,0.000e+00
6.310e-01,0.000e+00
6.342e-01,0.000e+00
6.374e-01,6.260e-03
6.406e-01,3.130e-03
6.438e-01,9.390e-03
6.470e-01,3.130e-03
6.501e-01,6.260e-03
6.533e-01,3.130e-03
6.565e-01,0.000e+00
6.597e-01,6.260e-03
6.629e-01,0.000e+00
6.661e-01,3.130e-03
6.693e-01,1.565e-02
6.725e-01,9.390e-03
6.757e-01,1.878e-02
6.789e-01,3.130e-03
6.821e-01,6.260e-03
6.853e-01,3.130e-03
6.885e-01,6.260e-03
6.917e-01,1.252e-02
6.949e-01,1.252e-02
6.981e-01,9.390e-03
7.013e-01,9.390e-03
7.045e-01,6.260e-03
7.077e-01,1.565e-02
7.109e-01,2.191e-02
7.140e-01,9.390e-03
7.172e-01,9.390e-03
7.204e-01,2.504e-02
7.236e-01,3.130e-02
7.268e-01,2.191e-02
7.300e-01,9.390e-03
7.332e-01,3.756e-02
7.364e-01,1.565e-02
7.396e-01,1.252e-02
7.428e-01,2.817e-02
7.460e-01,2.191e-02
7.492e-01,3.756e-02
7.524e-01,3.443e-02
7.556e-01,2.191e-02
7.588e-01,4.382e-02
7.620e-01,4.382e-02
7.652e-01,3.756e-02
7.684e-01,2.817e-02
7.716e-01,5.008e-02
7.748e-01,4.382e-02
7.779e-01,5.008e-02
7.811e-01,5.008e-02
7.843e-01,9.703e-02
7.875e-01,6.886e-02
7.907e-01,5.947e-02
7.939e-01,9.077e-02
7.971e-01,1.158e-01
8.003e-01,9.390e-02
8.035e-01,1.346e-01
8.067e-01,1.158e-01
8.099e-01,1.252e-01
8.131e-01,1.158e-01
8.163e-01,1.565e-01
8.195e-01,1.784e-01
8.227e-01,1.628e-01
8.259e-01,1.534e-01
8.291e-01,2.191e-01
8.323e-01,2.754e-01
8.355e-01,1.815e-01
8.387e-01,2.692e-01
8.418e-01,3.443e-01
8.450e-01,3.224e-01
8.482e-01,3.693e-01
8.514e-01,3.787e-01
8.546e-01,3.693e-01
8.578e-01,4.194e-01
8.610e-01,4.539e-01
8.642e-01,4.914e-01
8.674e-01,6.041e-01
8.706e-01,5.321e-01
8.738e-01,6.917e-01
8.770e-01,6.604e-01
8.802e-01,8.889e-01
8.834e-01,8.357e-01
8.866e-01,8.326e-01
8.898e-01,1.117e+00
8.930e-01,1.014e+00
8.962e-01,1.268e+00
8.994e-01,1.346e+00
9.026e-01,1.481e+00
9.057e-01,1.640e+00
9.089e-01,1.887e+00
9.121e-01,1.947e+00
9.153e-01,2.175e+00
9.185e-01,2.404e+00
9.217e-01,2.482e+00
9.249e-01,2.820e+00
9.281e-01,3.456e+00
9.313e-01,3.402e+00
9.345e-01,3.928e+00
9.377e-01,4.313e+00
9.409e-01,5.018e+00
9.441e-01,5.356e+00
9.473e-01,6.085e+00
9.505e-01,6.595e+00
9.537e-01,7.271e+00
9.569e-01,8.473e+00
9.601e-01,9.090e+00
9.633e-01,1.054e+01
9.665e-01,1.141e+01
9.696e-01,1.286e+01
9.728e-01,1.452e+01
9.760e-01,1.648e+01
9.792e-01,1.817e+01
9.824e-01,2.003e+01
9.856e-01,2.192e+01
9.888e-01,2.385e+01
9.920e-01,2.575e+01
9.952e-01,2.452e+01
9.984e-01,1.667e+01


==> anc/03_results/moderate_inf/elliptical_beam/0_063.csv <==
transmittance,probability_density
3.797e-01,0.000e+00
3.828e-01,0.000e+00
3.860e-01,0.000e+00
3.891e-01,0.000e+00
3.922e-01,0.000e+00
3.953e-01,0.000e+00
3.984e-01,0.000e+00
4.015e-01,0.000e+00
4.046e-01,0.000e+00
4.077e-01,0.000e+00
4.108e-01,0.000e+00
4.139e-01,0.000e+00
4.170e-01,0.000e+00
4.202e-01,0.000e+00
4.233e-01,0.000e+00
4.264e-01,0.000e+00
4.295e-01,0.000e+00
4.326e-01,0.000e+00
4.357e-01,0.000e+00
4.388e-01,0.000e+00
4.419e-01,0.000e+00
4.450e-01,0.000e+00
4.481e-01,0.000e+00
4.512e-01,0.000e+00
4.544e-01,0.000e+00
4.575e-01,0.000e+00
4.606e-01,0.000e+00
4.637e-01,0.000e+00
4.668e-01,0.000e+00
4.699e-01,0.000e+00
4.730e-01,0.000e+00
4.761e-01,0.000e+00
4.792e-01,0.000e+00
4.823e-01,0.000e+00
4.854e-01,0.000e+00
4.886e-01,0.000e+00
4.917e-01,0.000e+00
4.948e-01,0.000e+00
4.979e-01,0.000e+00
5.010e-01,0.000e+00
5.041e-01,0.000e+00
5.072e-01,0.000e+00
5.103e-01,0.000e+00
5.134e-01,0.000e+00
5.165e-01,0.000e+00
5.196e-01,0.000e+00
5.228e-01,0.000e+00
5.259e-01,0.000e+00
5.290e-01,0.000e+00
5.321e-01,0.000e+00
5.352e-01,0.000e+00
5.383e-01,0.000e+00
5.414e-01,0.000e+00
5.445e-01,0.000e+00
5.476e-01,3.217e-03
5.507e-01,0.000e+00
5.538e-01,0.000e+00
5.570e-01,0.000e+00
5.601e-01,0.000e+00
5.632e-01,0.000e+00
5.663e-01,0.000e+00
5.694e-01,0.000e+00
5.725e-01,0.000e+00
5.756e-01,3.217e-03
5.787e-01,0.000e+00
5.818e-01,0.000e+00
5.849e-01,3.217e-03
5.880e-01,0.000e+00
5.912e-01,0.000e+00
5.943e-01,0.000e+00
5.974e-01,0.000e+00
6.005e-01,0.000e+00
6.036e-01,0.000e+00
6.067e-01,0.000e+00
6.098e-01,0.000e+00
6.129e-01,0.000e+00
6.160e-01,0.000e+00
6.191e-01,6.433e-03
6.222e-01,0.000e+00
6.254e-01,6.433e-03
6.285e-01,0.000e+00
6.316e-01,0.000e+00
6.347e-01,0.000e+00
6.378e-01,0.000e+00
6.409e-01,6.433e-03
6.440e-01,3.217e-03
6.471e-01,0.000e+00
6.502e-01,3.217e-03
6.533e-01,3.217e-03
6.564e-01,0.000e+00
6.596e-01,0.000e+00
6.627e-01,3.217e-03
6.658e-01,0.000e+00
6.689e-01,3.217e-03
6.720e-01,0.000e+00
6.751e-01,0.000e+00
6.782e-01,9.650e-03
6.813e-01,6.433e-03
6.844e-01,9.650e-03
6.875e-01,6.433e-03
6.906e-01,9.650e-03
6.938e-01,3.217e-03
6.969e-01,3.217e-03
7.000e-01,6.433e-03
7.031e-01,6.433e-03
7.062e-01,1.608e-02
7.093e-01,6.433e-03
7.124e-01,9.650e-03
7.155e-01,1.287e-02
7.186e-01,9.650e-03
7.217e-01,6.433e-03
7.248e-01,1.287e-02
7.280e-01,1.287e-02
7.311e-01,1.608e-02
7.342e-01,1.930e-02
7.373e-01,2.252e-02
7.404e-01,3.538e-02
7.435e-01,1.287e-02
7.466e-01,3.217e-03
7.497e-01,2.573e-02
7.528e-01,1.930e-02
7.559e-01,3.860e-02
7.590e-01,2.573e-02
7.622e-01,4.181e-02
7.653e-01,2.252e-02
7.684e-01,4.503e-02
7.715e-01,1.930e-02
7.746e-01,3.217e-02
7.777e-01,3.860e-02
7.808e-01,3.538e-02
7.839e-01,1.608e-02
7.870e-01,6.755e-02
7.901e-01,4.503e-02
7.932e-01,8.685e-02
7.964e-01,7.398e-02
7.995e-01,7.720e-02
8.026e-01,9.006e-02
8.057e-01,9.006e-02
8.088e-01,9.971e-02
8.119e-01,8.363e-02
8.150e-01,8.685e-02
8.181e-01,9.971e-02
8.212e-01,1.415e-01
8.243e-01,1.158e-01
8.274e-01,1.544e-01
8.306e-01,1.994e-01
8.337e-01,1.673e-01
8.368e-01,2.123e-01
8.399e-01,2.091e-01
8.430e-01,1.994e-01
8.461e-01,2.412e-01
8.492e-01,2.412e-01
8.523e-01,3.056e-01
8.554e-01,3.345e-01
8.585e-01,3.410e-01
8.616e-01,3.635e-01
8.648e-01,3.603e-01
8.679e-01,4.728e-01
8.710e-01,4.760e-01
8.741e-01,5.758e-01
8.772e-01,4.921e-01
8.803e-01,6.916e-01
8.834e-01,7.173e-01
8.865e-01,7.237e-01
8.896e-01,8.620e-01
8.927e-01,8.845e-01
8.958e-01,9.585e-01
8.990e-01,1.203e+00
9.021e-01,1.242e+00
9.052e-01,1.322e+00
9.083e-01,1.554e+00
9.114e-01,1.595e+00
9.145e-01,1.814e+00
9.176e-01,1.981e+00
9.207e-01,2.207e+00
9.238e-01,2.416e+00
9.269e-01,2.667e+00
9.300e-01,2.856e+00
9.332e-01,3.307e+00
9.363e-01,3.561e+00
9.394e-01,4.062e+00
9.425e-01,4.487e+00
9.456e-01,5.101e+00
9.487e-01,5.597e+00
9.518e-01,6.031e+00
9.549e-01,6.858e+00
9.580e-01,8.022e+00
9.611e-01,9.090e+00
9.642e-01,1.018e+01
9.674e-01,1.138e+01
9.705e-01,1.255e+01
9.736e-01,1.461e+01
9.767e-01,1.651e+01
9.798e-01,1.865e+01
9.829e-01,2.089e+01
9.860e-01,2.352e+01
9.891e-01,2.588e+01
9.922e-01,2.808e+01
9.953e-01,2.919e+01
9.984e-01,2.123e+01


==> anc/03_results/moderate_inf/elliptical_beam/0_064.csv <==
transmittance,probability_density
3.971e-01,0.000e+00
4.002e-01,0.000e+00
4.032e-01,0.000e+00
4.062e-01,0.000e+00
4.092e-01,0.000e+00
4.123e-01,0.000e+00
4.153e-01,0.000e+00
4.183e-01,0.000e+00
4.213e-01,0.000e+00
4.243e-01,0.000e+00
4.274e-01,0.000e+00
4.304e-01,0.000e+00
4.334e-01,0.000e+00
4.364e-01,0.000e+00
4.395e-01,0.000e+00
4.425e-01,0.000e+00
4.455e-01,0.000e+00
4.485e-01,0.000e+00
4.515e-01,0.000e+00
4.546e-01,0.000e+00
4.576e-01,0.000e+00
4.606e-01,0.000e+00
4.636e-01,0.000e+00
4.666e-01,0.000e+00
4.697e-01,0.000e+00
4.727e-01,0.000e+00
4.757e-01,0.000e+00
4.787e-01,0.000e+00
4.818e-01,0.000e+00
4.848e-01,0.000e+00
4.878e-01,0.000e+00
4.908e-01,0.000e+00
4.938e-01,0.000e+00
4.969e-01,0.000e+00
4.999e-01,3.309e-03
5.029e-01,0.000e+00
5.059e-01,0.000e+00
5.090e-01,0.000e+00
5.120e-01,0.000e+00
5.150e-01,0.000e+00
5.180e-01,0.000e+00
5.210e-01,0.000e+00
5.241e-01,0.000e+00
5.271e-01,0.000e+00
5.301e-01,0.000e+00
5.331e-01,0.000e+00
5.362e-01,3.309e-03
5.392e-01,0.000e+00
5.422e-01,0.000e+00
5.452e-01,0.000e+00
5.482e-01,0.000e+00
5.513e-01,0.000e+00
5.543e-01,0.000e+00
5.573e-01,0.000e+00
5.603e-01,0.000e+00
5.633e-01,0.000e+00
5.664e-01,0.000e+00
5.694e-01,0.000e+00
5.724e-01,0.000e+00
5.754e-01,0.000e+00
5.785e-01,0.000e+00
5.815e-01,0.000e+00
5.845e-01,6.619e-03
5.875e-01,0.000e+00
5.905e-01,3.309e-03
5.936e-01,0.000e+00
5.966e-01,0.000e+00
5.996e-01,0.000e+00
6.026e-01,0.000e+00
6.057e-01,0.000e+00
6.087e-01,0.000e+00
6.117e-01,0.000e+00
6.147e-01,0.000e+00
6.177e-01,0.000e+00
6.208e-01,0.000e+00
6.238e-01,0.000e+00
6.268e-01,0.000e+00
6.298e-01,0.000e+00
6.328e-01,3.309e-03
6.359e-01,0.000e+00
6.389e-01,0.000e+00
6.419e-01,0.000e+00
6.449e-01,6.619e-03
6.480e-01,0.000e+00
6.510e-01,6.619e-03
6.540e-01,6.619e-03
6.570e-01,3.309e-03
6.600e-01,0.000e+00
6.631e-01,9.928e-03
6.661e-01,3.309e-03
6.691e-01,3.309e-03
6.721e-01,0.000e+00
6.752e-01,6.619e-03
6.782e-01,0.000e+00
6.812e-01,6.619e-03
6.842e-01,3.309e-03
6.872e-01,3.309e-03
6.903e-01,3.309e-03
6.933e-01,3.309e-03
6.963e-01,1.324e-02
6.993e-01,3.309e-03
7.024e-01,9.928e-03
7.054e-01,3.309e-03
7.084e-01,3.309e-03
7.114e-01,3.309e-03
7.144e-01,6.619e-03
7.175e-01,3.309e-03
7.205e-01,3.309e-03
7.235e-01,6.619e-03
7.265e-01,1.324e-02
7.295e-01,3.309e-03
7.326e-01,1.655e-02
7.356e-01,2.317e-02
7.386e-01,1.986e-02
7.416e-01,6.619e-03
7.447e-01,1.986e-02
7.477e-01,1.655e-02
7.507e-01,1.986e-02
7.537e-01,2.978e-02
7.567e-01,3.309e-02
7.598e-01,1.655e-02
7.628e-01,1.986e-02
7.658e-01,3.640e-02
7.688e-01,1.324e-02
7.719e-01,3.640e-02
7.749e-01,2.317e-02
7.779e-01,2.317e-02
7.809e-01,2.978e-02
7.839e-01,2.978e-02
7.870e-01,4.302e-02
7.900e-01,4.302e-02
7.930e-01,3.640e-02
7.960e-01,5.295e-02
7.990e-01,5.957e-02
8.021e-01,5.626e-02
8.051e-01,4.964e-02
8.081e-01,7.281e-02
8.111e-01,7.281e-02
8.142e-01,1.092e-01
8.172e-01,9.928e-02
8.202e-01,1.357e-01
8.232e-01,1.092e-01
8.262e-01,1.026e-01
8.293e-01,1.026e-01
8.323e-01,1.390e-01
8.353e-01,1.291e-01
8.383e-01,1.291e-01
8.414e-01,1.622e-01
8.444e-01,1.622e-01
8.474e-01,2.350e-01
8.504e-01,2.416e-01
8.534e-01,2.085e-01
8.565e-01,2.118e-01
8.595e-01,2.581e-01
8.625e-01,3.309e-01
8.655e-01,3.144e-01
8.686e-01,3.309e-01
8.716e-01,3.905e-01
8.746e-01,4.203e-01
8.776e-01,4.799e-01
8.806e-01,5.494e-01
8.837e-01,5.758e-01
8.867e-01,5.957e-01
8.897e-01,6.255e-01
8.927e-01,6.784e-01
8.957e-01,7.645e-01
8.988e-01,8.770e-01
9.018e-01,1.026e+00
9.048e-01,1.006e+00
9.078e-01,1.129e+00
9.109e-01,1.324e+00
9.139e-01,1.430e+00
9.169e-01,1.546e+00
9.199e-01,1.724e+00
9.229e-01,1.910e+00
9.260e-01,2.211e+00
9.290e-01,2.409e+00
9.320e-01,2.677e+00
9.350e-01,2.879e+00
9.381e-01,3.352e+00
9.411e-01,3.733e+00
9.441e-01,4.034e+00
9.471e-01,4.613e+00
9.501e-01,5.229e+00
9.532e-01,5.887e+00
9.562e-01,6.702e+00
9.592e-01,7.655e+00
9.622e-01,8.426e+00
9.652e-01,9.647e+00
9.683e-01,1.107e+01
9.713e-01,1.288e+01
9.743e-01,1.457e+01
9.773e-01,1.638e+01
9.804e-01,1.893e+01
9.834e-01,2.161e+01
9.864e-01,2.464e+01
9.894e-01,2.839e+01
9.924e-01,3.119e+01
9.955e-01,3.370e+01
9.985e-01,2.649e+01


==> anc/03_results/moderate_inf/elliptical_beam/0_065.csv <==
transmittance,probability_density
4.167e-01,0.000e+00
4.197e-01,0.000e+00
4.226e-01,0.000e+00
4.255e-01,0.000e+00
4.284e-01,0.000e+00
4.314e-01,0.000e+00
4.343e-01,0.000e+00
4.372e-01,0.000e+00
4.401e-01,0.000e+00
4.430e-01,0.000e+00
4.460e-01,0.000e+00
4.489e-01,0.000e+00
4.518e-01,0.000e+00
4.547e-01,0.000e+00
4.577e-01,0.000e+00
4.606e-01,0.000e+00
4.635e-01,0.000e+00
4.664e-01,0.000e+00
4.694e-01,0.000e+00
4.723e-01,0.000e+00
4.752e-01,0.000e+00
4.781e-01,0.000e+00
4.811e-01,0.000e+00
4.840e-01,0.000e+00
4.869e-01,0.000e+00
4.898e-01,0.000e+00
4.927e-01,0.000e+00
4.957e-01,0.000e+00
4.986e-01,0.000e+00
5.015e-01,3.421e-03
5.044e-01,0.000e+00
5.074e-01,0.000e+00
5.103e-01,0.000e+00
5.132e-01,0.000e+00
5.161e-01,0.000e+00
5.191e-01,0.000e+00
5.220e-01,0.000e+00
5.249e-01,0.000e+00
5.278e-01,0.000e+00
5.308e-01,0.000e+00
5.337e-01,0.000e+00
5.366e-01,0.000e+00
5.395e-01,0.000e+00
5.425e-01,0.000e+00
5.454e-01,0.000e+00
5.483e-01,0.000e+00
5.512e-01,0.000e+00
5.541e-01,0.000e+00
5.571e-01,0.000e+00
5.600e-01,3.421e-03
5.629e-01,0.000e+00
5.658e-01,0.000e+00
5.688e-01,0.000e+00
5.717e-01,0.000e+00
5.746e-01,0.000e+00
5.775e-01,0.000e+00
5.805e-01,0.000e+00
5.834e-01,0.000e+00
5.863e-01,0.000e+00
5.892e-01,0.000e+00
5.922e-01,0.000e+00
5.951e-01,0.000e+00
5.980e-01,0.000e+00
6.009e-01,0.000e+00
6.038e-01,0.000e+00
6.068e-01,0.000e+00
6.097e-01,0.000e+00
6.126e-01,0.000e+00
6.155e-01,0.000e+00
6.185e-01,0.000e+00
6.214e-01,0.000e+00
6.243e-01,0.000e+00
6.272e-01,0.000e+00
6.302e-01,0.000e+00
6.331e-01,0.000e+00
6.360e-01,0.000e+00
6.389e-01,0.000e+00
6.419e-01,0.000e+00
6.448e-01,0.000e+00
6.477e-01,0.000e+00
6.506e-01,0.000e+00
6.535e-01,3.421e-03
6.565e-01,3.421e-03
6.594e-01,0.000e+00
6.623e-01,0.000e+00
6.652e-01,3.421e-03
6.682e-01,3.421e-03
6.711e-01,0.000e+00
6.740e-01,0.000e+00
6.769e-01,0.000e+00
6.799e-01,0.000e+00
6.828e-01,0.000e+00
6.857e-01,0.000e+00
6.886e-01,6.841e-03
6.916e-01,1.026e-02
6.945e-01,0.000e+00
6.974e-01,3.421e-03
7.003e-01,3.421e-03
7.033e-01,0.000e+00
7.062e-01,0.000e+00
7.091e-01,0.000e+00
7.120e-01,3.421e-03
7.149e-01,6.841e-03
7.179e-01,3.421e-03
7.208e-01,6.841e-03
7.237e-01,6.841e-03
7.266e-01,1.026e-02
7.296e-01,3.421e-03
7.325e-01,6.841e-03
7.354e-01,6.841e-03
7.383e-01,0.000e+00
7.413e-01,1.026e-02
7.442e-01,6.841e-03
7.471e-01,1.026e-02
7.500e-01,6.841e-03
7.530e-01,1.710e-02
7.559e-01,2.394e-02
7.588e-01,1.026e-02
7.617e-01,1.710e-02
7.646e-01,2.394e-02
7.676e-01,2.394e-02
7.705e-01,1.026e-02
7.734e-01,2.052e-02
7.763e-01,2.052e-02
7.793e-01,2.052e-02
7.822e-01,3.763e-02
7.851e-01,5.473e-02
7.880e-01,2.394e-02
7.910e-01,2.052e-02
7.939e-01,2.394e-02
7.968e-01,2.052e-02
7.997e-01,4.105e-02
8.027e-01,4.447e-02
8.056e-01,4.789e-02
8.085e-01,4.789e-02
8.114e-01,6.841e-02
8.143e-01,7.183e-02
8.173e-01,6.841e-02
8.202e-01,6.157e-02
8.231e-01,9.577e-02
8.260e-01,7.183e-02
8.290e-01,1.095e-01
8.319e-01,9.235e-02
8.348e-01,1.266e-01
8.377e-01,1.197e-01
8.407e-01,1.231e-01
8.436e-01,1.266e-01
8.465e-01,1.437e-01
8.494e-01,1.505e-01
8.524e-01,1.608e-01
8.553e-01,1.197e-01
8.582e-01,2.018e-01
8.611e-01,2.087e-01
8.641e-01,2.634e-01
8.670e-01,2.223e-01
8.699e-01,2.668e-01
8.728e-01,3.078e-01
8.757e-01,3.489e-01
8.787e-01,3.694e-01
8.816e-01,4.549e-01
8.845e-01,4.652e-01
8.874e-01,4.686e-01
8.904e-01,5.575e-01
8.933e-01,5.575e-01
8.962e-01,6.431e-01
8.991e-01,6.944e-01
9.021e-01,8.620e-01
9.050e-01,8.551e-01
9.079e-01,1.112e+00
9.108e-01,1.057e+00
9.138e-01,1.197e+00
9.167e-01,1.269e+00
9.196e-01,1.355e+00
9.225e-01,1.604e+00
9.254e-01,1.758e+00
9.284e-01,1.864e+00
9.313e-01,2.316e+00
9.342e-01,2.596e+00
9.371e-01,2.695e+00
9.401e-01,3.041e+00
9.430e-01,3.465e+00
9.459e-01,3.916e+00
9.488e-01,4.529e+00
9.518e-01,4.864e+00
9.547e-01,5.555e+00
9.576e-01,6.372e+00
9.605e-01,7.248e+00
9.635e-01,8.079e+00
9.664e-01,9.636e+00
9.693e-01,1.109e+01
9.722e-01,1.233e+01
9.751e-01,1.419e+01
9.781e-01,1.647e+01
9.810e-01,1.919e+01
9.839e-01,2.221e+01
9.868e-01,2.560e+01
9.898e-01,2.986e+01
9.927e-01,3.425e+01
9.956e-01,3.882e+01
9.985e-01,3.236e+01


==> anc/03_results/moderate_inf/ks_values.csv <==
aperture_radius,lognormal,beam_wandering,elliptical_beam,total_probability,beta,beta_total_probability,num_total_probability,num_beta_total_probability,num_elliptical_beam
1.000e-03,9.492e-02,4.624e-01,2.531e-01,8.477e-02,6.308e-03,1.302e-02,6.374e-02,3.884e-02,6.557e-01
2.000e-03,9.538e-02,3.796e-01,2.389e-01,8.500e-02,6.014e-03,1.250e-02,7.481e-02,5.279e-02,3.371e-01
3.000e-03,9.360e-02,4.169e-01,2.271e-01,8.258e-02,5.703e-03,1.221e-02,8.472e-02,6.498e-02,3.101e-01
4.000e-03,9.210e-02,3.807e-01,2.316e-01,8.079e-02,5.000e-03,1.188e-02,8.191e-02,6.322e-02,2.343e-01
5.000e-03,8.962e-02,3.943e-01,2.272e-01,7.879e-02,4.900e-03,1.274e-02,8.738e-02,6.968e-02,2.377e-01
6.000e-03,8.772e-02,3.732e-01,2.293e-01,7.665e-02,4.076e-03,1.288e-02,8.745e-02,7.050e-02,2.507e-01
7.000e-03,8.510e-02,3.510e-01,2.371e-01,7.303e-02,4.284e-03,1.319e-02,8.329e-02,6.585e-02,2.425e-01
8.000e-03,8.354e-02,4.211e-01,2.336e-01,7.175e-02,4.339e-03,1.364e-02,8.841e-02,7.183e-02,2.444e-01
9.000e-03,8.162e-02,3.870e-01,2.380e-01,6.925e-02,5.355e-03,1.451e-02,8.769e-02,7.130e-02,2.548e-01
1.000e-02,8.017e-02,3.815e-01,2.387e-01,6.722e-02,5.730e-03,1.496e-02,8.991e-02,7.489e-02,2.478e-01
1.100e-02,7.860e-02,4.337e-01,2.425e-01,6.563e-02,6.671e-03,1.632e-02,8.965e-02,7.452e-02,2.422e-01
1.200e-02,7.738e-02,4.462e-01,2.422e-01,6.402e-02,7.223e-03,1.629e-02,9.186e-02,7.691e-02,2.485e-01
1.300e-02,7.589e-02,3.915e-01,2.463e-01,6.255e-02,7.798e-03,1.636e-02,9.068e-02,7.586e-02,2.399e-01
1.400e-02,7.466e-02,4.530e-01,2.499e-01,6.094e-02,8.398e-03,1.711e-02,8.906e-02,7.469e-02,2.483e-01
1.500e-02,7.345e-02,4.606e-01,2.523e-01,5.926e-02,9.074e-03,1.749e-02,8.864e-02,7.428e-02,2.634e-01
1.600e-02,7.202e-02,4.605e-01,2.557e-01,5.706e-02,9.718e-03,1.815e-02,8.807e-02,7.399e-02,2.562e-01
1.700e-02,7.040e-02,4.332e-01,2.578e-01,5.604e-02,1.009e-02,1.856e-02,8.635e-02,7.215e-02,2.695e-01
1.800e-02,6.953e-02,4.558e-01,2.609e-01,5.830e-02,1.137e-02,1.907e-02,8.616e-02,7.201e-02,2.769e-01
1.900e-02,7.303e-02,4.735e-01,2.631e-01,6.116e-02,1.256e-02,2.179e-02,8.507e-02,7.107e-02,2.669e-01
2.000e-02,7.587e-02,4.421e-01,2.617e-01,6.272e-02,1.339e-02,2.199e-02,8.397e-02,7.031e-02,2.709e-01
2.100e-02,7.919e-02,4.584e-01,2.679e-01,6.447e-02,1.494e-02,2.432e-02,7.983e-02,6.628e-02,2.741e-01
2.200e-02,8.278e-02,4.663e-01,2.668e-01,6.739e-02,1.620e-02,2.641e-02,8.207e-02,6.891e-02,2.664e-01
2.300e-02,8.719e-02,4.836e-01,2.712e-01,6.948e-02,1.860e-02,2.825e-02,7.686e-02,6.383e-02,2.700e-01
2.400e-02,9.124e-02,4.576e-01,2.667e-01,7.157e-02,2.036e-02,3.214e-02,7.733e-02,6.477e-02,2.711e-01
2.500e-02,9.624e-02,4.764e-01,2.711e-01,7.374e-02,2.248e-02,3.501e-02,7.352e-02,6.133e-02,2.711e-01
2.600e-02,1.013e-01,4.957e-01,2.685e-01,7.761e-02,2.456e-02,3.547e-02,7.212e-02,6.050e-02,2.726e-01
2.700e-02,1.057e-01,4.830e-01,2.712e-01,7.978e-02,2.650e-02,3.859e-02,6.854e-02,5.758e-02,2.777e-01
2.800e-02,1.105e-01,4.726e-01,2.686e-01,8.156e-02,2.876e-02,4.035e-02,6.771e-02,5.705e-02,2.732e-01
2.900e-02,1.155e-01,4.709e-01,2.703e-01,8.362e-02,3.105e-02,4.161e-02,6.330e-02,5.310e-02,2.719e-01
3.000e-02,1.212e-01,4.705e-01,2.696e-01,8.775e-02,3.271e-02,4.437e-02,6.239e-02,5.249e-02,2.722e-01
3.100e-02,1.261e-01,4.790e-01,2.673e-01,8.725e-02,3.527e-02,4.571e-02,5.913e-02,4.955e-02,2.683e-01
3.200e-02,1.307e-01,4.889e-01,2.612e-01,9.009e-02,3.887e-02,4.877e-02,5.829e-02,4.912e-02,2.674e-01
3.300e-02,1.360e-01,4.719e-01,2.593e-01,9.129e-02,4.384e-02,5.231e-02,5.418e-02,4.551e-02,2.674e-01
3.400e-02,1.413e-01,5.047e-01,2.541e-01,9.074e-02,4.896e-02,5.681e-02,5.203e-02,4.396e-02,2.689e-01
3.500e-02,1.460e-01,4.991e-01,2.489e-01,9.256e-02,5.432e-02,6.156e-02,4.897e-02,4.132e-02,2.672e-01
3.600e-02,1.509e-01,4.530e-01,2.418e-01,9.234e-02,5.989e-02,6.569e-02,4.647e-02,3.942e-02,2.631e-01
3.700e-02,1.558e-01,4.620e-01,2.388e-01,9.196e-02,6.586e-02,7.182e-02,4.382e-02,3.722e-02,2.549e-01
3.800e-02,1.608e-01,4.974e-01,2.267e-01,9.148e-02,7.183e-02,7.489e-02,4.729e-02,3.549e-02,2.487e-01
3.900e-02,1.652e-01,4.627e-01,2.186e-01,9.006e-02,7.788e-02,7.871e-02,5.196e-02,3.297e-02,2.402e-01
4.000e-02,1.691e-01,4.498e-01,2.063e-01,8.808e-02,8.442e-02,8.241e-02,5.642e-02,3.095e-02,2.302e-01
4.100e-02,1.730e-01,4.535e-01,1.934e-01,8.562e-02,9.106e-02,8.542e-02,6.088e-02,2.833e-02,2.227e-01
4.200e-02,1.772e-01,3.855e-01,1.872e-01,8.288e-02,9.706e-02,8.783e-02,6.363e-02,2.915e-02,2.189e-01
4.300e-02,1.818e-01,4.061e-01,1.743e-01,7.704e-02,1.029e-01,8.777e-02,6.854e-02,3.319e-02,2.083e-01
4.400e-02,1.851e-01,3.361e-01,1.584e-01,7.526e-02,1.095e-01,8.949e-02,7.056e-02,3.557e-02,1.972e-01
4.500e-02,1.881e-01,4.103e-01,1.505e-01,7.692e-02,1.162e-01,8.761e-02,7.518e-02,3.943e-02,1.916e-01
4.600e-02,1.908e-01,3.770e-01,1.358e-01,7.580e-02,1.222e-01,8.543e-02,7.889e-02,4.292e-02,1.768e-01
4.700e-02,1.940e-01,2.286e-01,1.237e-01,7.292e-02,1.277e-01,7.932e-02,8.342e-02,4.752e-02,1.700e-01
4.800e-02,1.954e-01,2.057e-01,1.130e-01,6.923e-02,1.328e-01,7.408e-02,8.616e-02,5.036e-02,1.571e-01
4.900e-02,1.968e-01,2.346e-01,1.397e-01,5.832e-02,1.383e-01,6.101e-02,9.003e-02,5.435e-02,1.446e-01
5.000e-02,1.982e-01,1.068e-01,1.660e-01,4.474e-02,1.426e-01,4.725e-02,9.261e-02,5.709e-02,1.333e-01
5.100e-02,1.996e-01,7.911e-02,1.899e-01,2.052e-02,1.463e-01,2.121e-02,9.633e-02,6.102e-02,1.406e-01
5.200e-02,1.997e-01,2.391e-01,2.199e-01,5.836e-02,1.515e-01,5.656e-02,9.704e-02,6.232e-02,1.682e-01
5.300e-02,2.005e-01,1.928e-01,2.539e-01,,1.547e-01,,1.002e-01,6.549e-02,1.949e-01
5.400e-02,1.997e-01,2.605e-01,2.871e-01,,1.565e-01,,1.004e-01,6.664e-02,2.227e-01
5.500e-02,1.990e-01,3.249e-01,3.202e-01,,1.573e-01,,1.026e-01,7.003e-02,2.511e-01
5.600e-02,1.987e-01,3.837e-01,3.531e-01,,1.606e-01,,1.034e-01,7.062e-02,2.833e-01
5.700e-02,1.972e-01,4.418e-01,3.905e-01,,1.639e-01,,1.049e-01,7.336e-02,3.171e-01
5.800e-02,1.949e-01,4.909e-01,4.241e-01,,1.636e-01,,1.061e-01,7.474e-02,3.504e-01
5.900e-02,1.931e-01,5.419e-01,4.554e-01,,1.630e-01,,1.074e-01,7.596e-02,3.816e-01
6.000e-02,1.910e-01,5.839e-01,4.877e-01,,1.615e-01,,1.080e-01,7.761e-02,4.104e-01
6.100e-02,1.894e-01,6.236e-01,5.225e-01,,1.614e-01,,1.066e-01,7.803e-02,4.475e-01
6.200e-02,1.853e-01,6.628e-01,5.567e-01,,1.612e-01,,1.079e-01,7.809e-02,4.800e-01
6.300e-02,1.824e-01,6.967e-01,5.895e-01,,1.610e-01,,1.080e-01,7.954e-02,5.117e-01
6.400e-02,1.798e-01,7.263e-01,6.217e-01,,1.599e-01,,1.048e-01,7.800e-02,5.439e-01
6.500e-02,1.751e-01,7.505e-01,6.472e-01,,1.566e-01,,1.050e-01,7.763e-02,5.705e-01


==> anc/03_results/moderate_inf/lognormal/0_001.csv <==
transmittance,probability_density
3.234e-05,1.065e+00
9.702e-05,7.191e+01
1.617e-04,2.493e+02
2.264e-04,4.413e+02
2.911e-04,5.945e+02
3.557e-04,6.970e+02
4.204e-04,7.543e+02
4.851e-04,7.765e+02
5.498e-04,7.735e+02
6.145e-04,7.535e+02
6.791e-04,7.225e+02
7.438e-04,6.850e+02
8.085e-04,6.441e+02
8.732e-04,6.021e+02
9.379e-04,5.603e+02
1.003e-03,5.197e+02
1.067e-03,4.810e+02
1.132e-03,4.444e+02
1.197e-03,4.102e+02
1.261e-03,3.783e+02
1.326e-03,3.487e+02
1.391e-03,3.214e+02
1.455e-03,2.962e+02
1.520e-03,2.731e+02
1.585e-03,2.518e+02
1.649e-03,2.323e+02
1.714e-03,2.144e+02
1.779e-03,1.980e+02
1.843e-03,1.830e+02
1.908e-03,1.692e+02
1.973e-03,1.565e+02
2.037e-03,1.449e+02
2.102e-03,1.342e+02
2.167e-03,1.244e+02
2.231e-03,1.154e+02
2.296e-03,1.072e+02
2.361e-03,9.957e+01
2.426e-03,9.257e+01
2.490e-03,8.612e+01
2.555e-03,8.017e+01
2.620e-03,7.469e+01
2.684e-03,6.963e+01
2.749e-03,6.495e+01
2.814e-03,6.063e+01
2.878e-03,5.664e+01
2.943e-03,5.294e+01
3.008e-03,4.952e+01
3.072e-03,4.634e+01
3.137e-03,4.340e+01
3.202e-03,4.066e+01
3.266e-03,3.813e+01
3.331e-03,3.577e+01
3.396e-03,3.358e+01
3.460e-03,3.153e+01
3.525e-03,2.963e+01
3.590e-03,2.786e+01
3.654e-03,2.621e+01
3.719e-03,2.467e+01
3.784e-03,2.324e+01
3.848e-03,2.190e+01
3.913e-03,2.064e+01
3.978e-03,1.947e+01
4.043e-03,1.837e+01
4.107e-03,1.734e+01
4.172e-03,1.638e+01
4.237e-03,1.548e+01
4.301e-03,1.464e+01
4.366e-03,1.384e+01
4.431e-03,1.310e+01
4.495e-03,1.240e+01
4.560e-03,1.174e+01
4.625e-03,1.113e+01
4.689e-03,1.055e+01
4.754e-03,1.000e+01
4.819e-03,9.487e+00
4.883e-03,9.003e+00
4.948e-03,8.547e+00
5.013e-03,8.117e+00
5.077e-03,7.712e+00
5.142e-03,7.329e+00
5.207e-03,6.969e+00
5.271e-03,6.628e+00
5.336e-03,6.306e+00
5.401e-03,6.002e+00
5.465e-03,5.714e+00
5.530e-03,5.442e+00
5.595e-03,5.185e+00
5.660e-03,4.941e+00
5.724e-03,4.711e+00
5.789e-03,4.492e+00
5.854e-03,4.285e+00
5.918e-03,4.089e+00
5.983e-03,3.903e+00
6.048e-03,3.727e+00
6.112e-03,3.559e+00
6.177e-03,3.401e+00
6.242e-03,3.250e+00
6.306e-03,3.106e+00
6.371e-03,2.970e+00
6.436e-03,2.841e+00
6.500e-03,2.718e+00
6.565e-03,2.601e+00
6.630e-03,2.489e+00
6.694e-03,2.383e+00
6.759e-03,2.283e+00
6.824e-03,2.187e+00
6.888e-03,2.095e+00
6.953e-03,2.008e+00
7.018e-03,1.925e+00
7.082e-03,1.846e+00
7.147e-03,1.770e+00
7.212e-03,1.698e+00
7.277e-03,1.630e+00
7.341e-03,1.564e+00
7.406e-03,1.501e+00
7.471e-03,1.442e+00
7.535e-03,1.385e+00
7.600e-03,1.330e+00
7.665e-03,1.278e+00
7.729e-03,1.228e+00
7.794e-03,1.181e+00
7.859e-03,1.135e+00
7.923e-03,1.091e+00
7.988e-03,1.050e+00
8.053e-03,1.010e+00
8.117e-03,9.717e-01
8.182e-03,9.352e-01
8.247e-03,9.002e-01
8.311e-03,8.667e-01
8.376e-03,8.346e-01
8.441e-03,8.038e-01
8.505e-03,7.743e-01
8.570e-03,7.460e-01
8.635e-03,7.189e-01
8.699e-03,6.929e-01
8.764e-03,6.680e-01
8.829e-03,6.440e-01
8.894e-03,6.211e-01
8.958e-03,5.990e-01
9.023e-03,5.778e-01
9.088e-03,5.575e-01
9.152e-03,5.380e-01
9.217e-03,5.192e-01
9.282e-03,5.012e-01
9.346e-03,4.839e-01
9.411e-03,4.673e-01
9.476e-03,4.513e-01
9.540e-03,4.359e-01
9.605e-03,4.211e-01
9.670e-03,4.069e-01
9.734e-03,3.932e-01
9.799e-03,3.800e-01
9.864e-03,3.673e-01
9.928e-03,3.551e-01
9.993e-03,3.434e-01
1.006e-02,3.321e-01
1.012e-02,3.212e-01
1.019e-02,3.107e-01
1.025e-02,3.006e-01
1.032e-02,2.909e-01
1.038e-02,2.815e-01
1.045e-02,2.724e-01
1.051e-02,2.637e-01
1.058e-02,2.553e-01
1.064e-02,2.472e-01
1.070e-02,2.394e-01
1.077e-02,2.319e-01
1.083e-02,2.246e-01
1.090e-02,2.176e-01
1.096e-02,2.108e-01
1.103e-02,2.043e-01
1.109e-02,1.980e-01
1.116e-02,1.919e-01
1.122e-02,1.860e-01
1.129e-02,1.803e-01
1.135e-02,1.749e-01
1.142e-02,1.696e-01
1.148e-02,1.645e-01
1.155e-02,1.595e-01
1.161e-02,1.547e-01
1.167e-02,1.501e-01
1.174e-02,1.457e-01
1.180e-02,1.414e-01
1.187e-02,1.372e-01
1.193e-02,1.332e-01
1.200e-02,1.293e-01
1.206e-02,1.255e-01
1.213e-02,1.218e-01
1.219e-02,1.183e-01
1.226e-02,1.149e-01
1.232e-02,1.116e-01
1.239e-02,1.084e-01
1.245e-02,1.053e-01
1.252e-02,1.023e-01
1.258e-02,9.940e-02
1.264e-02,9.659e-02
1.271e-02,9.387e-02
1.277e-02,9.123e-02
1.284e-02,8.868e-02
1.290e-02,8.621e-02


==> anc/03_results/moderate_inf/lognormal/0_002.csv <==
transmittance,probability_density
1.193e-04,1.802e-01
3.580e-04,1.488e+01
5.966e-04,5.582e+01
8.353e-04,1.036e+02
1.074e-03,1.442e+02
1.313e-03,1.732e+02
1.551e-03,1.911e+02
1.790e-03,1.998e+02
2.028e-03,2.017e+02
2.267e-03,1.987e+02
2.506e-03,1.924e+02
2.744e-03,1.839e+02
2.983e-03,1.743e+02
3.222e-03,1.640e+02
3.460e-03,1.536e+02
3.699e-03,1.433e+02
3.938e-03,1.332e+02
4.176e-03,1.237e+02
4.415e-03,1.146e+02
4.654e-03,1.061e+02
4.892e-03,9.820e+01
5.131e-03,9.082e+01
5.370e-03,8.397e+01
5.608e-03,7.764e+01
5.847e-03,7.180e+01
6.085e-03,6.641e+01
6.324e-03,6.144e+01
6.563e-03,5.687e+01
6.801e-03,5.266e+01
7.040e-03,4.879e+01
7.279e-03,4.523e+01
7.517e-03,4.195e+01
7.756e-03,3.893e+01
7.995e-03,3.615e+01
8.233e-03,3.359e+01
8.472e-03,3.124e+01
8.711e-03,2.906e+01
8.949e-03,2.705e+01
9.188e-03,2.520e+01
9.426e-03,2.349e+01
9.665e-03,2.191e+01
9.904e-03,2.045e+01
1.014e-02,1.910e+01
1.038e-02,1.785e+01
1.062e-02,1.669e+01
1.086e-02,1.562e+01
1.110e-02,1.462e+01
1.134e-02,1.369e+01
1.157e-02,1.284e+01
1.181e-02,1.204e+01
1.205e-02,1.130e+01
1.229e-02,1.061e+01
1.253e-02,9.963e+00
1.277e-02,9.364e+00
1.301e-02,8.806e+00
1.324e-02,8.285e+00
1.348e-02,7.800e+00
1.372e-02,7.346e+00
1.396e-02,6.923e+00
1.420e-02,6.527e+00
1.444e-02,6.157e+00
1.468e-02,5.810e+00
1.492e-02,5.486e+00
1.515e-02,5.182e+00
1.539e-02,4.897e+00
1.563e-02,4.630e+00
1.587e-02,4.379e+00
1.611e-02,4.144e+00
1.635e-02,3.923e+00
1.659e-02,3.715e+00
1.682e-02,3.520e+00
1.706e-02,3.336e+00
1.730e-02,3.163e+00
1.754e-02,3.001e+00
1.778e-02,2.848e+00
1.802e-02,2.703e+00
1.826e-02,2.567e+00
1.849e-02,2.439e+00
1.873e-02,2.318e+00
1.897e-02,2.204e+00
1.921e-02,2.096e+00
1.945e-02,1.994e+00
1.969e-02,1.898e+00
1.993e-02,1.807e+00
2.017e-02,1.720e+00
2.040e-02,1.639e+00
2.064e-02,1.562e+00
2.088e-02,1.489e+00
2.112e-02,1.420e+00
2.136e-02,1.354e+00
2.160e-02,1.292e+00
2.184e-02,1.233e+00
2.207e-02,1.177e+00
2.231e-02,1.124e+00
2.255e-02,1.074e+00
2.279e-02,1.026e+00
2.303e-02,9.810e-01
2.327e-02,9.380e-01
2.351e-02,8.970e-01
2.375e-02,8.581e-01
2.398e-02,8.210e-01
2.422e-02,7.858e-01
2.446e-02,7.523e-01
2.470e-02,7.204e-01
2.494e-02,6.900e-01
2.518e-02,6.611e-01
2.542e-02,6.335e-01
2.565e-02,6.072e-01
2.589e-02,5.822e-01
2.613e-02,5.583e-01
2.637e-02,5.355e-01
2.661e-02,5.138e-01
2.685e-02,4.931e-01
2.709e-02,4.733e-01
2.732e-02,4.544e-01
2.756e-02,4.364e-01
2.780e-02,4.191e-01
2.804e-02,4.027e-01
2.828e-02,3.869e-01
2.852e-02,3.719e-01
2.876e-02,3.575e-01
2.900e-02,3.437e-01
2.923e-02,3.306e-01
2.947e-02,3.180e-01
2.971e-02,3.059e-01
2.995e-02,2.944e-01
3.019e-02,2.833e-01
3.043e-02,2.727e-01
3.067e-02,2.626e-01
3.090e-02,2.529e-01
3.114e-02,2.436e-01
3.138e-02,2.346e-01
3.162e-02,2.261e-01
3.186e-02,2.179e-01
3.210e-02,2.100e-01
3.234e-02,2.025e-01
3.258e-02,1.952e-01
3.281e-02,1.883e-01
3.305e-02,1.816e-01
3.329e-02,1.752e-01
3.353e-02,1.690e-01
3.377e-02,1.631e-01
3.401e-02,1.574e-01
3.425e-02,1.520e-01
3.448e-02,1.467e-01
3.472e-02,1.417e-01
3.496e-02,1.368e-01
3.520e-02,1.322e-01
3.544e-02,1.277e-01
3.568e-02,1.234e-01
3.592e-02,1.192e-01
3.615e-02,1.152e-01
3.639e-02,1.114e-01
3.663e-02,1.077e-01
3.687e-02,1.041e-01
3.711e-02,1.007e-01
3.735e-02,9.740e-02
3.759e-02,9.422e-02
3.783e-02,9.116e-02
3.806e-02,8.820e-02
3.830e-02,8.536e-02
3.854e-02,8.262e-02
3.878e-02,7.997e-02
3.902e-02,7.743e-02
3.926e-02,7.497e-02
3.950e-02,7.260e-02
3.973e-02,7.031e-02
3.997e-02,6.811e-02
4.021e-02,6.598e-02
4.045e-02,6.393e-02
4.069e-02,6.194e-02
4.093e-02,6.003e-02
4.117e-02,5.819e-02
4.140e-02,5.640e-02
4.164e-02,5.468e-02
4.188e-02,5.302e-02
4.212e-02,5.141e-02
4.236e-02,4.986e-02
4.260e-02,4.836e-02
4.284e-02,4.691e-02
4.308e-02,4.551e-02
4.331e-02,4.416e-02
4.355e-02,4.285e-02
4.379e-02,4.158e-02
4.403e-02,4.036e-02
4.427e-02,3.918e-02
4.451e-02,3.803e-02
4.475e-02,3.693e-02
4.498e-02,3.586e-02
4.522e-02,3.482e-02
4.546e-02,3.382e-02
4.570e-02,3.285e-02
4.594e-02,3.191e-02
4.618e-02,3.100e-02
4.642e-02,3.012e-02
4.666e-02,2.927e-02
4.689e-02,2.844e-02
4.713e-02,2.764e-02
4.737e-02,2.687e-02
4.761e-02,2.612e-02


==> anc/03_results/moderate_inf/lognormal/0_003.csv <==
transmittance,probability_density
2.464e-04,4.573e-02
7.393e-04,4.970e+00
1.232e-03,2.077e+01
1.725e-03,4.109e+01
2.218e-03,5.977e+01
2.711e-03,7.421e+01
3.204e-03,8.402e+01
3.696e-03,8.975e+01
4.189e-03,9.221e+01
4.682e-03,9.221e+01
5.175e-03,9.045e+01
5.668e-03,8.749e+01
6.161e-03,8.373e+01
6.654e-03,7.951e+01
7.146e-03,7.506e+01
7.639e-03,7.053e+01
8.132e-03,6.604e+01
8.625e-03,6.168e+01
9.118e-03,5.749e+01
9.611e-03,5.350e+01
1.010e-02,4.974e+01
1.060e-02,4.621e+01
1.109e-02,4.290e+01
1.158e-02,3.982e+01
1.207e-02,3.696e+01
1.257e-02,3.430e+01
1.306e-02,3.184e+01
1.355e-02,2.956e+01
1.405e-02,2.745e+01
1.454e-02,2.550e+01
1.503e-02,2.370e+01
1.552e-02,2.203e+01
1.602e-02,2.049e+01
1.651e-02,1.907e+01
1.700e-02,1.776e+01
1.750e-02,1.654e+01
1.799e-02,1.542e+01
1.848e-02,1.438e+01
1.897e-02,1.342e+01
1.947e-02,1.253e+01
1.996e-02,1.170e+01
2.045e-02,1.094e+01
2.095e-02,1.023e+01
2.144e-02,9.575e+00
2.193e-02,8.965e+00
2.242e-02,8.398e+00
2.292e-02,7.871e+00
2.341e-02,7.382e+00
2.390e-02,6.927e+00
2.440e-02,6.503e+00
2.489e-02,6.108e+00
2.538e-02,5.741e+00
2.587e-02,5.398e+00
2.637e-02,5.078e+00
2.686e-02,4.780e+00
2.735e-02,4.501e+00
2.785e-02,4.241e+00
2.834e-02,3.997e+00
2.883e-02,3.770e+00
2.932e-02,3.556e+00
2.982e-02,3.357e+00
3.031e-02,3.170e+00
3.080e-02,2.995e+00
3.130e-02,2.831e+00
3.179e-02,2.677e+00
3.228e-02,2.532e+00
3.277e-02,2.397e+00
3.327e-02,2.269e+00
3.376e-02,2.149e+00
3.425e-02,2.036e+00
3.475e-02,1.930e+00
3.524e-02,1.831e+00
3.573e-02,1.737e+00
3.622e-02,1.648e+00
3.672e-02,1.565e+00
3.721e-02,1.486e+00
3.770e-02,1.412e+00
3.820e-02,1.342e+00
3.869e-02,1.276e+00
3.918e-02,1.213e+00
3.967e-02,1.154e+00
4.017e-02,1.098e+00
4.066e-02,1.046e+00
4.115e-02,9.958e-01
4.165e-02,9.486e-01
4.214e-02,9.040e-01
4.263e-02,8.617e-01
4.312e-02,8.216e-01
4.362e-02,7.837e-01
4.411e-02,7.477e-01
4.460e-02,7.136e-01
4.510e-02,6.812e-01
4.559e-02,6.505e-01
4.608e-02,6.214e-01
4.657e-02,5.937e-01
4.707e-02,5.675e-01
4.756e-02,5.425e-01
4.805e-02,5.188e-01
4.855e-02,4.962e-01
4.904e-02,4.747e-01
4.953e-02,4.543e-01
5.002e-02,4.349e-01
5.052e-02,4.164e-01
5.101e-02,3.988e-01
5.150e-02,3.821e-01
5.200e-02,3.661e-01
5.249e-02,3.509e-01
5.298e-02,3.364e-01
5.347e-02,3.225e-01
5.397e-02,3.093e-01
5.446e-02,2.967e-01
5.495e-02,2.847e-01
5.545e-02,2.733e-01
5.594e-02,2.623e-01
5.643e-02,2.519e-01
5.692e-02,2.419e-01
5.742e-02,2.324e-01
5.791e-02,2.233e-01
5.840e-02,2.145e-01
5.890e-02,2.062e-01
5.939e-02,1.983e-01
5.988e-02,1.906e-01
6.037e-02,1.833e-01
6.087e-02,1.764e-01
6.136e-02,1.697e-01
6.185e-02,1.633e-01
6.235e-02,1.572e-01
6.284e-02,1.513e-01
6.333e-02,1.457e-01
6.382e-02,1.403e-01
6.432e-02,1.351e-01
6.481e-02,1.302e-01
6.530e-02,1.254e-01
6.580e-02,1.209e-01
6.629e-02,1.165e-01
6.678e-02,1.123e-01
6.727e-02,1.083e-01
6.777e-02,1.045e-01
6.826e-02,1.008e-01
6.875e-02,9.720e-02
6.925e-02,9.378e-02
6.974e-02,9.050e-02
7.023e-02,8.735e-02
7.072e-02,8.432e-02
7.122e-02,8.141e-02
7.171e-02,7.861e-02
7.220e-02,7.592e-02
7.270e-02,7.333e-02
7.319e-02,7.085e-02
7.368e-02,6.845e-02
7.417e-02,6.615e-02
7.467e-02,6.393e-02
7.516e-02,6.180e-02
7.565e-02,5.975e-02
7.615e-02,5.777e-02
7.664e-02,5.586e-02
7.713e-02,5.403e-02
7.762e-02,5.227e-02
7.812e-02,5.056e-02
7.861e-02,4.892e-02
7.910e-02,4.734e-02
7.960e-02,4.582e-02
8.009e-02,4.435e-02
8.058e-02,4.294e-02
8.107e-02,4.157e-02
8.157e-02,4.026e-02
8.206e-02,3.899e-02
8.255e-02,3.776e-02
8.305e-02,3.658e-02
8.354e-02,3.544e-02
8.403e-02,3.434e-02
8.452e-02,3.328e-02
8.502e-02,3.225e-02
8.551e-02,3.126e-02
8.600e-02,3.031e-02
8.650e-02,2.938e-02
8.699e-02,2.849e-02
8.748e-02,2.763e-02
8.797e-02,2.680e-02
8.847e-02,2.599e-02
8.896e-02,2.522e-02
8.945e-02,2.446e-02
8.995e-02,2.374e-02
9.044e-02,2.303e-02
9.093e-02,2.236e-02
9.142e-02,2.170e-02
9.192e-02,2.106e-02
9.241e-02,2.045e-02
9.290e-02,1.985e-02
9.340e-02,1.928e-02
9.389e-02,1.872e-02
9.438e-02,1.818e-02
9.487e-02,1.766e-02
9.537e-02,1.716e-02
9.586e-02,1.667e-02
9.635e-02,1.620e-02
9.685e-02,1.574e-02
9.734e-02,1.530e-02
9.783e-02,1.487e-02
9.832e-02,1.445e-02


==> anc/03_results/moderate_inf/lognormal/0_004.csv <==
transmittance,probability_density
4.103e-04,1.120e-02
1.231e-03,1.776e+00
2.052e-03,8.607e+00
2.872e-03,1.858e+01
3.693e-03,2.872e+01
4.513e-03,3.730e+01
5.334e-03,4.377e+01
6.155e-03,4.812e+01
6.975e-03,5.065e+01
7.796e-03,5.170e+01
8.616e-03,5.163e+01
9.437e-03,5.072e+01
1.026e-02,4.922e+01
1.108e-02,4.732e+01
1.190e-02,4.517e+01
1.272e-02,4.287e+01
1.354e-02,4.051e+01
1.436e-02,3.815e+01
1.518e-02,3.583e+01
1.600e-02,3.359e+01
1.682e-02,3.143e+01
1.764e-02,2.937e+01
1.846e-02,2.743e+01
1.928e-02,2.559e+01
2.010e-02,2.387e+01
2.093e-02,2.226e+01
2.175e-02,2.075e+01
2.257e-02,1.934e+01
2.339e-02,1.803e+01
2.421e-02,1.681e+01
2.503e-02,1.568e+01
2.585e-02,1.462e+01
2.667e-02,1.365e+01
2.749e-02,1.274e+01
2.831e-02,1.189e+01
2.913e-02,1.111e+01
2.995e-02,1.038e+01
3.077e-02,9.704e+00
3.159e-02,9.076e+00
3.241e-02,8.493e+00
3.323e-02,7.951e+00
3.405e-02,7.446e+00
3.488e-02,6.977e+00
3.570e-02,6.541e+00
3.652e-02,6.135e+00
3.734e-02,5.757e+00
3.816e-02,5.405e+00
3.898e-02,5.077e+00
3.980e-02,4.771e+00
4.062e-02,4.485e+00
4.144e-02,4.219e+00
4.226e-02,3.970e+00
4.308e-02,3.738e+00
4.390e-02,3.521e+00
4.472e-02,3.318e+00
4.554e-02,3.128e+00
4.636e-02,2.950e+00
4.718e-02,2.784e+00
4.801e-02,2.628e+00
4.883e-02,2.482e+00
4.965e-02,2.345e+00
5.047e-02,2.216e+00
5.129e-02,2.096e+00
5.211e-02,1.983e+00
5.293e-02,1.876e+00
5.375e-02,1.776e+00
5.457e-02,1.682e+00
5.539e-02,1.594e+00
5.621e-02,1.511e+00
5.703e-02,1.433e+00
5.785e-02,1.359e+00
5.867e-02,1.289e+00
5.949e-02,1.224e+00
6.031e-02,1.162e+00
6.113e-02,1.104e+00
6.196e-02,1.049e+00
6.278e-02,9.972e-01
6.360e-02,9.482e-01
6.442e-02,9.019e-01
6.524e-02,8.582e-01
6.606e-02,8.168e-01
6.688e-02,7.777e-01
6.770e-02,7.407e-01
6.852e-02,7.057e-01
6.934e-02,6.725e-01
7.016e-02,6.411e-01
7.098e-02,6.114e-01
7.180e-02,5.832e-01
7.262e-02,5.564e-01
7.344e-02,5.311e-01
7.426e-02,5.070e-01
7.508e-02,4.842e-01
7.591e-02,4.625e-01
7.673e-02,4.419e-01
7.755e-02,4.223e-01
7.837e-02,4.037e-01
7.919e-02,3.861e-01
8.001e-02,3.693e-01
8.083e-02,3.533e-01
8.165e-02,3.381e-01
8.247e-02,3.236e-01
8.329e-02,3.099e-01
8.411e-02,2.967e-01
8.493e-02,2.843e-01
8.575e-02,2.724e-01
8.657e-02,2.610e-01
8.739e-02,2.502e-01
8.821e-02,2.399e-01
8.904e-02,2.301e-01
8.986e-02,2.207e-01
9.068e-02,2.118e-01
9.150e-02,2.032e-01
9.232e-02,1.951e-01
9.314e-02,1.873e-01
9.396e-02,1.798e-01
9.478e-02,1.727e-01
9.560e-02,1.659e-01
9.642e-02,1.594e-01
9.724e-02,1.532e-01
9.806e-02,1.473e-01
9.888e-02,1.416e-01
9.970e-02,1.362e-01
1.005e-01,1.310e-01
1.013e-01,1.260e-01
1.022e-01,1.212e-01
1.030e-01,1.167e-01
1.038e-01,1.123e-01
1.046e-01,1.081e-01
1.054e-01,1.041e-01
1.063e-01,1.003e-01
1.071e-01,9.658e-02
1.079e-01,9.305e-02
1.087e-01,8.966e-02
1.096e-01,8.641e-02
1.104e-01,8.329e-02
1.112e-01,8.029e-02
1.120e-01,7.742e-02
1.128e-01,7.466e-02
1.137e-01,7.202e-02
1.145e-01,6.948e-02
1.153e-01,6.703e-02
1.161e-01,6.469e-02
1.169e-01,6.243e-02
1.178e-01,6.027e-02
1.186e-01,5.819e-02
1.194e-01,5.618e-02
1.202e-01,5.426e-02
1.210e-01,5.241e-02
1.219e-01,5.063e-02
1.227e-01,4.892e-02
1.235e-01,4.727e-02
1.243e-01,4.568e-02
1.251e-01,4.416e-02
1.260e-01,4.269e-02
1.268e-01,4.127e-02
1.276e-01,3.991e-02
1.284e-01,3.860e-02
1.292e-01,3.734e-02
1.301e-01,3.612e-02
1.309e-01,3.494e-02
1.317e-01,3.381e-02
1.325e-01,3.272e-02
1.333e-01,3.167e-02
1.342e-01,3.066e-02
1.350e-01,2.968e-02
1.358e-01,2.874e-02
1.366e-01,2.783e-02
1.375e-01,2.696e-02
1.383e-01,2.611e-02
1.391e-01,2.530e-02
1.399e-01,2.451e-02
1.407e-01,2.375e-02
1.416e-01,2.301e-02
1.424e-01,2.231e-02
1.432e-01,2.162e-02
1.440e-01,2.096e-02
1.448e-01,2.032e-02
1.457e-01,1.971e-02
1.465e-01,1.911e-02
1.473e-01,1.854e-02
1.481e-01,1.798e-02
1.489e-01,1.744e-02
1.498e-01,1.692e-02
1.506e-01,1.642e-02
1.514e-01,1.593e-02
1.522e-01,1.546e-02
1.530e-01,1.501e-02
1.539e-01,1.457e-02
1.547e-01,1.414e-02
1.555e-01,1.373e-02
1.563e-01,1.334e-02
1.571e-01,1.295e-02
1.580e-01,1.258e-02
1.588e-01,1.222e-02
1.596e-01,1.187e-02
1.604e-01,1.153e-02
1.612e-01,1.120e-02
1.621e-01,1.089e-02
1.629e-01,1.058e-02
1.637e-01,1.028e-02


==> anc/03_results/moderate_inf/lognormal/0_005.csv <==
transmittance,probability_density
5.882e-04,2.841e-03
1.765e-03,6.887e-01
2.941e-03,3.936e+00
4.118e-03,9.372e+00
5.294e-03,1.549e+01
6.470e-03,2.115e+01
7.647e-03,2.581e+01
8.823e-03,2.930e+01
1.000e-02,3.167e+01
1.118e-02,3.307e+01
1.235e-02,3.368e+01
1.353e-02,3.365e+01
1.471e-02,3.315e+01
1.588e-02,3.230e+01
1.706e-02,3.121e+01
1.823e-02,2.994e+01
1.941e-02,2.858e+01
2.059e-02,2.716e+01
2.176e-02,2.572e+01
2.294e-02,2.429e+01
2.412e-02,2.289e+01
2.529e-02,2.154e+01
2.647e-02,2.023e+01
2.765e-02,1.898e+01
2.882e-02,1.780e+01
3.000e-02,1.668e+01
3.118e-02,1.562e+01
3.235e-02,1.462e+01
3.353e-02,1.369e+01
3.471e-02,1.281e+01
3.588e-02,1.199e+01
3.706e-02,1.122e+01
3.823e-02,1.051e+01
3.941e-02,9.837e+00
4.059e-02,9.212e+00
4.176e-02,8.629e+00
4.294e-02,8.085e+00
4.412e-02,7.577e+00
4.529e-02,7.103e+00
4.647e-02,6.662e+00
4.765e-02,6.250e+00
4.882e-02,5.866e+00
5.000e-02,5.507e+00
5.118e-02,5.173e+00
5.235e-02,4.860e+00
5.353e-02,4.569e+00
5.470e-02,4.296e+00
5.588e-02,4.042e+00
5.706e-02,3.804e+00
5.823e-02,3.581e+00
5.941e-02,3.373e+00
6.059e-02,3.179e+00
6.176e-02,2.996e+00
6.294e-02,2.826e+00
6.412e-02,2.666e+00
6.529e-02,2.516e+00
6.647e-02,2.376e+00
6.765e-02,2.244e+00
6.882e-02,2.120e+00
7.000e-02,2.004e+00
7.118e-02,1.896e+00
7.235e-02,1.793e+00
7.353e-02,1.697e+00
7.470e-02,1.607e+00
7.588e-02,1.522e+00
7.706e-02,1.442e+00
7.823e-02,1.366e+00
7.941e-02,1.296e+00
8.059e-02,1.229e+00
8.176e-02,1.166e+00
8.294e-02,1.107e+00
8.412e-02,1.051e+00
8.529e-02,9.978e-01
8.647e-02,9.480e-01
8.765e-02,9.010e-01
8.882e-02,8.566e-01
9.000e-02,8.146e-01
9.117e-02,7.750e-01
9.235e-02,7.375e-01
9.353e-02,7.020e-01
9.470e-02,6.684e-01
9.588e-02,6.367e-01
9.706e-02,6.066e-01
9.823e-02,5.781e-01
9.941e-02,5.512e-01
1.006e-01,5.256e-01
1.018e-01,5.013e-01
1.029e-01,4.784e-01
1.041e-01,4.565e-01
1.053e-01,4.359e-01
1.065e-01,4.162e-01
1.076e-01,3.976e-01
1.088e-01,3.798e-01
1.100e-01,3.630e-01
1.112e-01,3.470e-01
1.124e-01,3.318e-01
1.135e-01,3.173e-01
1.147e-01,3.036e-01
1.159e-01,2.905e-01
1.171e-01,2.780e-01
1.182e-01,2.662e-01
1.194e-01,2.549e-01
1.206e-01,2.441e-01
1.218e-01,2.339e-01
1.229e-01,2.241e-01
1.241e-01,2.148e-01
1.253e-01,2.059e-01
1.265e-01,1.975e-01
1.276e-01,1.894e-01
1.288e-01,1.817e-01
1.300e-01,1.743e-01
1.312e-01,1.673e-01
1.324e-01,1.606e-01
1.335e-01,1.542e-01
1.347e-01,1.481e-01
1.359e-01,1.422e-01
1.371e-01,1.367e-01
1.382e-01,1.313e-01
1.394e-01,1.262e-01
1.406e-01,1.213e-01
1.418e-01,1.166e-01
1.429e-01,1.122e-01
1.441e-01,1.079e-01
1.453e-01,1.038e-01
1.465e-01,9.985e-02
1.476e-01,9.609e-02
1.488e-01,9.249e-02
1.500e-01,8.904e-02
1.512e-01,8.573e-02
1.524e-01,8.256e-02
1.535e-01,7.952e-02
1.547e-01,7.661e-02
1.559e-01,7.381e-02
1.571e-01,7.113e-02
1.582e-01,6.856e-02
1.594e-01,6.609e-02
1.606e-01,6.372e-02
1.618e-01,6.145e-02
1.629e-01,5.927e-02
1.641e-01,5.717e-02
1.653e-01,5.516e-02
1.665e-01,5.322e-02
1.676e-01,5.136e-02
1.688e-01,4.958e-02
1.700e-01,4.786e-02
1.712e-01,4.621e-02
1.723e-01,4.462e-02
1.735e-01,4.309e-02
1.747e-01,4.163e-02
1.759e-01,4.021e-02
1.771e-01,3.885e-02
1.782e-01,3.755e-02
1.794e-01,3.629e-02
1.806e-01,3.508e-02
1.818e-01,3.391e-02
1.829e-01,3.279e-02
1.841e-01,3.170e-02
1.853e-01,3.066e-02
1.865e-01,2.966e-02
1.876e-01,2.869e-02
1.888e-01,2.776e-02
1.900e-01,2.686e-02
1.912e-01,2.599e-02
1.923e-01,2.516e-02
1.935e-01,2.435e-02
1.947e-01,2.358e-02
1.959e-01,2.283e-02
1.971e-01,2.211e-02
1.982e-01,2.141e-02
1.994e-01,2.074e-02
2.006e-01,2.009e-02
2.018e-01,1.946e-02
2.029e-01,1.886e-02
2.041e-01,1.828e-02
2.053e-01,1.771e-02
2.065e-01,1.717e-02
2.076e-01,1.664e-02
2.088e-01,1.613e-02
2.100e-01,1.564e-02
2.112e-01,1.517e-02
2.123e-01,1.471e-02
2.135e-01,1.427e-02
2.147e-01,1.384e-02
2.159e-01,1.343e-02
2.171e-01,1.303e-02
2.182e-01,1.264e-02
2.194e-01,1.227e-02
2.206e-01,1.191e-02
2.218e-01,1.156e-02
2.229e-01,1.122e-02
2.241e-01,1.089e-02
2.253e-01,1.058e-02
2.265e-01,1.027e-02
2.276e-01,9.974e-03
2.288e-01,9.687e-03
2.300e-01,9.409e-03
2.312e-01,9.140e-03
2.323e-01,8.880e-03
2.335e-01,8.627e-03
2.347e-01,8.383e-03


==> anc/03_results/moderate_inf/lognormal/0_006.csv <==
transmittance,probability_density
8.005e-04,7.234e-04
2.402e-03,2.780e-01
4.003e-03,1.892e+00
5.604e-03,4.987e+00
7.205e-03,8.830e+00
8.806e-03,1.269e+01
1.041e-02,1.610e+01
1.201e-02,1.886e+01
1.361e-02,2.093e+01
1.521e-02,2.234e+01
1.681e-02,2.317e+01
1.841e-02,2.353e+01
2.001e-02,2.351e+01
2.161e-02,2.319e+01
2.322e-02,2.265e+01
2.482e-02,2.195e+01
2.642e-02,2.114e+01
2.802e-02,2.025e+01
2.962e-02,1.932e+01
3.122e-02,1.836e+01
3.282e-02,1.741e+01
3.442e-02,1.647e+01
3.602e-02,1.555e+01
3.762e-02,1.466e+01
3.923e-02,1.380e+01
4.083e-02,1.298e+01
4.243e-02,1.221e+01
4.403e-02,1.147e+01
4.563e-02,1.077e+01
4.723e-02,1.011e+01
4.883e-02,9.485e+00
5.043e-02,8.900e+00
5.203e-02,8.351e+00
5.364e-02,7.836e+00
5.524e-02,7.353e+00
5.684e-02,6.901e+00
5.844e-02,6.477e+00
6.004e-02,6.080e+00
6.164e-02,5.709e+00
6.324e-02,5.362e+00
6.484e-02,5.037e+00
6.644e-02,4.734e+00
6.804e-02,4.450e+00
6.965e-02,4.184e+00
7.125e-02,3.935e+00
7.285e-02,3.703e+00
7.445e-02,3.485e+00
7.605e-02,3.281e+00
7.765e-02,3.090e+00
7.925e-02,2.912e+00
8.085e-02,2.744e+00
8.245e-02,2.588e+00
8.406e-02,2.441e+00
8.566e-02,2.303e+00
8.726e-02,2.174e+00
8.886e-02,2.052e+00
9.046e-02,1.939e+00
9.206e-02,1.832e+00
9.366e-02,1.731e+00
9.526e-02,1.637e+00
9.686e-02,1.549e+00
9.846e-02,1.465e+00
1.001e-01,1.387e+00
1.017e-01,1.313e+00
1.033e-01,1.244e+00
1.049e-01,1.179e+00
1.065e-01,1.117e+00
1.081e-01,1.060e+00
1.097e-01,1.005e+00
1.113e-01,9.536e-01
1.129e-01,9.051e-01
1.145e-01,8.593e-01
1.161e-01,8.161e-01
1.177e-01,7.754e-01
1.193e-01,7.369e-01
1.209e-01,7.005e-01
1.225e-01,6.661e-01
1.241e-01,6.336e-01
1.257e-01,6.029e-01
1.273e-01,5.738e-01
1.289e-01,5.463e-01
1.305e-01,5.203e-01
1.321e-01,4.956e-01
1.337e-01,4.722e-01
1.353e-01,4.501e-01
1.369e-01,4.291e-01
1.385e-01,4.093e-01
1.401e-01,3.904e-01
1.417e-01,3.725e-01
1.433e-01,3.555e-01
1.449e-01,3.394e-01
1.465e-01,3.241e-01
1.481e-01,3.096e-01
1.497e-01,2.958e-01
1.513e-01,2.827e-01
1.529e-01,2.702e-01
1.545e-01,2.584e-01
1.561e-01,2.471e-01
1.577e-01,2.364e-01
1.593e-01,2.262e-01
1.609e-01,2.164e-01
1.625e-01,2.072e-01
1.641e-01,1.984e-01
1.657e-01,1.900e-01
1.673e-01,1.820e-01
1.689e-01,1.744e-01
1.705e-01,1.671e-01
1.721e-01,1.602e-01
1.737e-01,1.536e-01
1.753e-01,1.473e-01
1.769e-01,1.412e-01
1.785e-01,1.355e-01
1.801e-01,1.300e-01
1.817e-01,1.248e-01
1.833e-01,1.198e-01
1.849e-01,1.150e-01
1.865e-01,1.104e-01
1.881e-01,1.061e-01
1.897e-01,1.019e-01
1.913e-01,9.792e-02
1.929e-01,9.411e-02
1.945e-01,9.046e-02
1.961e-01,8.697e-02
1.977e-01,8.363e-02
1.993e-01,8.043e-02
2.009e-01,7.737e-02
2.025e-01,7.443e-02
2.041e-01,7.162e-02
2.057e-01,6.893e-02
2.073e-01,6.636e-02
2.089e-01,6.389e-02
2.105e-01,6.152e-02
2.121e-01,5.925e-02
2.137e-01,5.707e-02
2.153e-01,5.498e-02
2.169e-01,5.298e-02
2.185e-01,5.105e-02
2.201e-01,4.921e-02
2.217e-01,4.744e-02
2.233e-01,4.574e-02
2.249e-01,4.411e-02
2.265e-01,4.254e-02
2.281e-01,4.104e-02
2.298e-01,3.959e-02
2.314e-01,3.820e-02
2.330e-01,3.687e-02
2.346e-01,3.558e-02
2.362e-01,3.435e-02
2.378e-01,3.316e-02
2.394e-01,3.202e-02
2.410e-01,3.092e-02
2.426e-01,2.987e-02
2.442e-01,2.885e-02
2.458e-01,2.788e-02
2.474e-01,2.694e-02
2.490e-01,2.603e-02
2.506e-01,2.516e-02
2.522e-01,2.432e-02
2.538e-01,2.351e-02
2.554e-01,2.274e-02
2.570e-01,2.199e-02
2.586e-01,2.127e-02
2.602e-01,2.057e-02
2.618e-01,1.990e-02
2.634e-01,1.925e-02
2.650e-01,1.863e-02
2.666e-01,1.803e-02
2.682e-01,1.745e-02
2.698e-01,1.689e-02
2.714e-01,1.635e-02
2.730e-01,1.584e-02
2.746e-01,1.533e-02
2.762e-01,1.485e-02
2.778e-01,1.438e-02
2.794e-01,1.393e-02
2.810e-01,1.350e-02
2.826e-01,1.308e-02
2.842e-01,1.267e-02
2.858e-01,1.228e-02
2.874e-01,1.190e-02
2.890e-01,1.154e-02
2.906e-01,1.119e-02
2.922e-01,1.085e-02
2.938e-01,1.052e-02
2.954e-01,1.020e-02
2.970e-01,9.892e-03
2.986e-01,9.595e-03
3.002e-01,9.307e-03
3.018e-01,9.030e-03
3.034e-01,8.761e-03
3.050e-01,8.501e-03
3.066e-01,8.250e-03
3.082e-01,8.007e-03
3.098e-01,7.772e-03
3.114e-01,7.545e-03
3.130e-01,7.325e-03
3.146e-01,7.112e-03
3.162e-01,6.906e-03
3.178e-01,6.707e-03
3.194e-01,6.514e-03


==> anc/03_results/moderate_inf/lognormal/0_007.csv <==
transmittance,probability_density
1.027e-03,1.438e-04
3.080e-03,9.851e-02
5.133e-03,8.370e-01
7.186e-03,2.511e+00
9.239e-03,4.856e+00
1.129e-02,7.449e+00
1.335e-02,9.947e+00
1.540e-02,1.214e+01
1.745e-02,1.393e+01
1.950e-02,1.530e+01
2.156e-02,1.627e+01
2.361e-02,1.688e+01
2.566e-02,1.718e+01
2.772e-02,1.724e+01
2.977e-02,1.709e+01
3.182e-02,1.678e+01
3.388e-02,1.635e+01
3.593e-02,1.583e+01
3.798e-02,1.525e+01
4.004e-02,1.463e+01
4.209e-02,1.399e+01
4.414e-02,1.333e+01
4.620e-02,1.268e+01
4.825e-02,1.203e+01
5.030e-02,1.140e+01
5.236e-02,1.078e+01
5.441e-02,1.019e+01
5.646e-02,9.617e+00
5.851e-02,9.072e+00
6.057e-02,8.552e+00
6.262e-02,8.058e+00
6.467e-02,7.590e+00
6.673e-02,7.146e+00
6.878e-02,6.728e+00
7.083e-02,6.332e+00
7.289e-02,5.960e+00
7.494e-02,5.609e+00
7.699e-02,5.280e+00
7.905e-02,4.969e+00
8.110e-02,4.678e+00
8.315e-02,4.404e+00
8.521e-02,4.147e+00
8.726e-02,3.906e+00
8.931e-02,3.679e+00
9.137e-02,3.466e+00
9.342e-02,3.267e+00
9.547e-02,3.079e+00
9.752e-02,2.903e+00
9.958e-02,2.738e+00
1.016e-01,2.583e+00
1.037e-01,2.438e+00
1.057e-01,2.301e+00
1.078e-01,2.173e+00
1.098e-01,2.052e+00
1.119e-01,1.939e+00
1.139e-01,1.833e+00
1.160e-01,1.732e+00
1.181e-01,1.638e+00
1.201e-01,1.550e+00
1.222e-01,1.466e+00
1.242e-01,1.388e+00
1.263e-01,1.314e+00
1.283e-01,1.245e+00
1.304e-01,1.179e+00
1.324e-01,1.118e+00
1.345e-01,1.060e+00
1.365e-01,1.005e+00
1.386e-01,9.531e-01
1.406e-01,9.043e-01
1.427e-01,8.584e-01
1.447e-01,8.149e-01
1.468e-01,7.740e-01
1.489e-01,7.353e-01
1.509e-01,6.987e-01
1.530e-01,6.641e-01
1.550e-01,6.315e-01
1.571e-01,6.006e-01
1.591e-01,5.714e-01
1.612e-01,5.437e-01
1.632e-01,5.176e-01
1.653e-01,4.928e-01
1.673e-01,4.693e-01
1.694e-01,4.471e-01
1.714e-01,4.260e-01
1.735e-01,4.061e-01
1.755e-01,3.872e-01
1.776e-01,3.692e-01
1.797e-01,3.522e-01
1.817e-01,3.360e-01
1.838e-01,3.207e-01
1.858e-01,3.062e-01
1.879e-01,2.923e-01
1.899e-01,2.792e-01
1.920e-01,2.667e-01
1.940e-01,2.549e-01
1.961e-01,2.436e-01
1.981e-01,2.329e-01
2.002e-01,2.227e-01
2.022e-01,2.130e-01
2.043e-01,2.037e-01
2.063e-01,1.949e-01
2.084e-01,1.866e-01
2.104e-01,1.786e-01
2.125e-01,1.710e-01
2.146e-01,1.638e-01
2.166e-01,1.569e-01
2.187e-01,1.503e-01
2.207e-01,1.440e-01
2.228e-01,1.381e-01
2.248e-01,1.324e-01
2.269e-01,1.269e-01
2.289e-01,1.217e-01
2.310e-01,1.168e-01
2.330e-01,1.120e-01
2.351e-01,1.075e-01
2.371e-01,1.032e-01
2.392e-01,9.907e-02
2.412e-01,9.513e-02
2.433e-01,9.136e-02
2.454e-01,8.775e-02
2.474e-01,8.431e-02
2.495e-01,8.101e-02
2.515e-01,7.786e-02
2.536e-01,7.484e-02
2.556e-01,7.195e-02
2.577e-01,6.919e-02
2.597e-01,6.654e-02
2.618e-01,6.401e-02
2.638e-01,6.158e-02
2.659e-01,5.926e-02
2.679e-01,5.703e-02
2.700e-01,5.489e-02
2.720e-01,5.285e-02
2.741e-01,5.089e-02
2.761e-01,4.900e-02
2.782e-01,4.720e-02
2.803e-01,4.547e-02
2.823e-01,4.381e-02
2.844e-01,4.222e-02
2.864e-01,4.069e-02
2.885e-01,3.922e-02
2.905e-01,3.781e-02
2.926e-01,3.646e-02
2.946e-01,3.516e-02
2.967e-01,3.391e-02
2.987e-01,3.271e-02
3.008e-01,3.156e-02
3.028e-01,3.045e-02
3.049e-01,2.939e-02
3.069e-01,2.836e-02
3.090e-01,2.738e-02
3.111e-01,2.643e-02
3.131e-01,2.552e-02
3.152e-01,2.465e-02
3.172e-01,2.381e-02
3.193e-01,2.300e-02
3.213e-01,2.222e-02
3.234e-01,2.147e-02
3.254e-01,2.075e-02
3.275e-01,2.005e-02
3.295e-01,1.938e-02
3.316e-01,1.874e-02
3.336e-01,1.811e-02
3.357e-01,1.752e-02
3.377e-01,1.694e-02
3.398e-01,1.638e-02
3.418e-01,1.585e-02
3.439e-01,1.533e-02
3.460e-01,1.484e-02
3.480e-01,1.436e-02
3.501e-01,1.389e-02
3.521e-01,1.345e-02
3.542e-01,1.302e-02
3.562e-01,1.260e-02
3.583e-01,1.220e-02
3.603e-01,1.182e-02
3.624e-01,1.144e-02
3.644e-01,1.108e-02
3.665e-01,1.074e-02
3.685e-01,1.040e-02
3.706e-01,1.008e-02
3.726e-01,9.764e-03
3.747e-01,9.462e-03
3.768e-01,9.171e-03
3.788e-01,8.889e-03
3.809e-01,8.617e-03
3.829e-01,8.354e-03
3.850e-01,8.100e-03
3.870e-01,7.855e-03
3.891e-01,7.617e-03
3.911e-01,7.388e-03
3.932e-01,7.166e-03
3.952e-01,6.952e-03
3.973e-01,6.744e-03
3.993e-01,6.544e-03
4.014e-01,6.350e-03
4.034e-01,6.162e-03
4.055e-01,5.981e-03
4.076e-01,5.805e-03
4.096e-01,5.636e-03


==> anc/03_results/moderate_inf/lognormal/0_008.csv <==
transmittance,probability_density
1.224e-03,2.600e-05
3.672e-03,3.347e-02
6.120e-03,3.630e-01
8.568e-03,1.257e+00
1.102e-02,2.683e+00
1.346e-02,4.427e+00
1.591e-02,6.260e+00
1.836e-02,8.002e+00
2.081e-02,9.544e+00
2.326e-02,1.083e+01
2.570e-02,1.184e+01
2.815e-02,1.259e+01
3.060e-02,1.310e+01
3.305e-02,1.339e+01
3.550e-02,1.350e+01
3.794e-02,1.347e+01
4.039e-02,1.331e+01
4.284e-02,1.305e+01
4.529e-02,1.272e+01
4.774e-02,1.233e+01
5.019e-02,1.191e+01
5.263e-02,1.145e+01
5.508e-02,1.098e+01
5.753e-02,1.050e+01
5.998e-02,1.002e+01
6.243e-02,9.548e+00
6.487e-02,9.080e+00
6.732e-02,8.622e+00
6.977e-02,8.179e+00
7.222e-02,7.751e+00
7.467e-02,7.339e+00
7.711e-02,6.945e+00
7.956e-02,6.568e+00
8.201e-02,6.209e+00
8.446e-02,5.867e+00
8.691e-02,5.543e+00
8.935e-02,5.235e+00
9.180e-02,4.943e+00
9.425e-02,4.668e+00
9.670e-02,4.407e+00
9.915e-02,4.161e+00
1.016e-01,3.929e+00
1.040e-01,3.709e+00
1.065e-01,3.503e+00
1.089e-01,3.308e+00
1.114e-01,3.124e+00
1.138e-01,2.951e+00
1.163e-01,2.788e+00
1.187e-01,2.635e+00
1.212e-01,2.490e+00
1.236e-01,2.354e+00
1.261e-01,2.226e+00
1.285e-01,2.105e+00
1.310e-01,1.991e+00
1.334e-01,1.884e+00
1.359e-01,1.783e+00
1.383e-01,1.688e+00
1.408e-01,1.598e+00
1.432e-01,1.513e+00
1.457e-01,1.434e+00
1.481e-01,1.358e+00
1.506e-01,1.288e+00
1.530e-01,1.221e+00
1.555e-01,1.158e+00
1.579e-01,1.098e+00
1.603e-01,1.042e+00
1.628e-01,9.888e-01
1.652e-01,9.386e-01
1.677e-01,8.913e-01
1.701e-01,8.466e-01
1.726e-01,8.043e-01
1.750e-01,7.643e-01
1.775e-01,7.265e-01
1.799e-01,6.908e-01
1.824e-01,6.570e-01
1.848e-01,6.250e-01
1.873e-01,5.947e-01
1.897e-01,5.660e-01
1.922e-01,5.389e-01
1.946e-01,5.131e-01
1.971e-01,4.888e-01
1.995e-01,4.657e-01
2.020e-01,4.438e-01
2.044e-01,4.230e-01
2.069e-01,4.033e-01
2.093e-01,3.846e-01
2.118e-01,3.669e-01
2.142e-01,3.500e-01
2.167e-01,3.341e-01
2.191e-01,3.189e-01
2.215e-01,3.045e-01
2.240e-01,2.908e-01
2.264e-01,2.777e-01
2.289e-01,2.654e-01
2.313e-01,2.536e-01
2.338e-01,2.424e-01
2.362e-01,2.317e-01
2.387e-01,2.216e-01
2.411e-01,2.120e-01
2.436e-01,2.028e-01
2.460e-01,1.940e-01
2.485e-01,1.857e-01
2.509e-01,1.778e-01
2.534e-01,1.702e-01
2.558e-01,1.630e-01
2.583e-01,1.562e-01
2.607e-01,1.496e-01
2.632e-01,1.434e-01
2.656e-01,1.374e-01
2.681e-01,1.317e-01
2.705e-01,1.263e-01
2.730e-01,1.211e-01
2.754e-01,1.162e-01
2.779e-01,1.115e-01
2.803e-01,1.069e-01
2.827e-01,1.026e-01
2.852e-01,9.852e-02
2.876e-01,9.459e-02
2.901e-01,9.083e-02
2.925e-01,8.723e-02
2.950e-01,8.379e-02
2.974e-01,8.051e-02
2.999e-01,7.736e-02
3.023e-01,7.435e-02
3.048e-01,7.147e-02
3.072e-01,6.871e-02
3.097e-01,6.607e-02
3.121e-01,6.354e-02
3.146e-01,6.112e-02
3.170e-01,5.880e-02
3.195e-01,5.657e-02
3.219e-01,5.444e-02
3.244e-01,5.240e-02
3.268e-01,5.044e-02
3.293e-01,4.857e-02
3.317e-01,4.677e-02
3.342e-01,4.504e-02
3.366e-01,4.339e-02
3.391e-01,4.180e-02
3.415e-01,4.027e-02
3.440e-01,3.881e-02
3.464e-01,3.741e-02
3.488e-01,3.606e-02
3.513e-01,3.476e-02
3.537e-01,3.352e-02
3.562e-01,3.232e-02
3.586e-01,3.118e-02
3.611e-01,3.007e-02
3.635e-01,2.902e-02
3.660e-01,2.800e-02
3.684e-01,2.702e-02
3.709e-01,2.608e-02
3.733e-01,2.517e-02
3.758e-01,2.430e-02
3.782e-01,2.346e-02
3.807e-01,2.266e-02
3.831e-01,2.188e-02
3.856e-01,2.114e-02
3.880e-01,2.042e-02
3.905e-01,1.973e-02
3.929e-01,1.906e-02
3.954e-01,1.842e-02
3.978e-01,1.781e-02
4.003e-01,1.721e-02
4.027e-01,1.664e-02
4.052e-01,1.609e-02
4.076e-01,1.556e-02
4.100e-01,1.505e-02
4.125e-01,1.455e-02
4.149e-01,1.408e-02
4.174e-01,1.362e-02
4.198e-01,1.318e-02
4.223e-01,1.275e-02
4.247e-01,1.234e-02
4.272e-01,1.194e-02
4.296e-01,1.156e-02
4.321e-01,1.119e-02
4.345e-01,1.084e-02
4.370e-01,1.049e-02
4.394e-01,1.016e-02
4.419e-01,9.841e-03
4.443e-01,9.532e-03
4.468e-01,9.234e-03
4.492e-01,8.946e-03
4.517e-01,8.668e-03
4.541e-01,8.400e-03
4.566e-01,8.140e-03
4.590e-01,7.890e-03
4.615e-01,7.648e-03
4.639e-01,7.414e-03
4.664e-01,7.188e-03
4.688e-01,6.969e-03
4.712e-01,6.758e-03
4.737e-01,6.554e-03
4.761e-01,6.357e-03
4.786e-01,6.166e-03
4.810e-01,5.981e-03
4.835e-01,5.803e-03
4.859e-01,5.630e-03
4.884e-01,5.463e-03


==> anc/03_results/moderate_inf/lognormal/0_009.csv <==
transmittance,probability_density
1.415e-03,3.268e-06
4.244e-03,9.130e-03
7.073e-03,1.338e-01
9.902e-03,5.539e-01
1.273e-02,1.336e+00
1.556e-02,2.415e+00
1.839e-02,3.667e+00
2.122e-02,4.969e+00
2.405e-02,6.220e+00
2.688e-02,7.354e+00
2.971e-02,8.332e+00
3.254e-02,9.137e+00
3.537e-02,9.768e+00
3.819e-02,1.023e+01
4.102e-02,1.055e+01
4.385e-02,1.073e+01
4.668e-02,1.079e+01
4.951e-02,1.076e+01
5.234e-02,1.065e+01
5.517e-02,1.047e+01
5.800e-02,1.024e+01
6.083e-02,9.964e+00
6.366e-02,9.660e+00
6.649e-02,9.333e+00
6.932e-02,8.992e+00
7.214e-02,8.641e+00
7.497e-02,8.286e+00
7.780e-02,7.931e+00
8.063e-02,7.579e+00
8.346e-02,7.233e+00
8.629e-02,6.894e+00
8.912e-02,6.564e+00
9.195e-02,6.244e+00
9.478e-02,5.935e+00
9.761e-02,5.638e+00
1.004e-01,5.353e+00
1.033e-01,5.080e+00
1.061e-01,4.819e+00
1.089e-01,4.570e+00
1.118e-01,4.332e+00
1.146e-01,4.106e+00
1.174e-01,3.891e+00
1.202e-01,3.687e+00
1.231e-01,3.494e+00
1.259e-01,3.310e+00
1.287e-01,3.136e+00
1.316e-01,2.971e+00
1.344e-01,2.815e+00
1.372e-01,2.667e+00
1.400e-01,2.527e+00
1.429e-01,2.395e+00
1.457e-01,2.270e+00
1.485e-01,2.151e+00
1.514e-01,2.040e+00
1.542e-01,1.934e+00
1.570e-01,1.834e+00
1.598e-01,1.739e+00
1.627e-01,1.650e+00
1.655e-01,1.565e+00
1.683e-01,1.485e+00
1.712e-01,1.410e+00
1.740e-01,1.338e+00
1.768e-01,1.271e+00
1.797e-01,1.207e+00
1.825e-01,1.146e+00
1.853e-01,1.089e+00
1.881e-01,1.035e+00
1.910e-01,9.835e-01
1.938e-01,9.350e-01
1.966e-01,8.890e-01
1.995e-01,8.455e-01
2.023e-01,8.044e-01
2.051e-01,7.653e-01
2.079e-01,7.284e-01
2.108e-01,6.934e-01
2.136e-01,6.602e-01
2.164e-01,6.287e-01
2.193e-01,5.989e-01
2.221e-01,5.706e-01
2.249e-01,5.437e-01
2.278e-01,5.183e-01
2.306e-01,4.941e-01
2.334e-01,4.712e-01
2.362e-01,4.494e-01
2.391e-01,4.287e-01
2.419e-01,4.091e-01
2.447e-01,3.904e-01
2.476e-01,3.727e-01
2.504e-01,3.559e-01
2.532e-01,3.398e-01
2.560e-01,3.246e-01
2.589e-01,3.101e-01
2.617e-01,2.964e-01
2.645e-01,2.833e-01
2.674e-01,2.708e-01
2.702e-01,2.589e-01
2.730e-01,2.476e-01
2.758e-01,2.369e-01
2.787e-01,2.266e-01
2.815e-01,2.169e-01
2.843e-01,2.076e-01
2.872e-01,1.987e-01
2.900e-01,1.903e-01
2.928e-01,1.822e-01
2.957e-01,1.745e-01
2.985e-01,1.672e-01
3.013e-01,1.602e-01
3.041e-01,1.536e-01
3.070e-01,1.472e-01
3.098e-01,1.411e-01
3.126e-01,1.353e-01
3.155e-01,1.298e-01
3.183e-01,1.245e-01
3.211e-01,1.194e-01
3.239e-01,1.146e-01
3.268e-01,1.100e-01
3.296e-01,1.056e-01
3.324e-01,1.014e-01
3.353e-01,9.735e-02
3.381e-01,9.349e-02
3.409e-01,8.981e-02
3.437e-01,8.628e-02
3.466e-01,8.291e-02
3.494e-01,7.967e-02
3.522e-01,7.658e-02
3.551e-01,7.362e-02
3.579e-01,7.079e-02
3.607e-01,6.807e-02
3.636e-01,6.547e-02
3.664e-01,6.298e-02
3.692e-01,6.059e-02
3.720e-01,5.831e-02
3.749e-01,5.611e-02
3.777e-01,5.401e-02
3.805e-01,5.199e-02
3.834e-01,5.006e-02
3.862e-01,4.821e-02
3.890e-01,4.643e-02
3.918e-01,4.472e-02
3.947e-01,4.308e-02
3.975e-01,4.151e-02
4.003e-01,4.000e-02
4.032e-01,3.855e-02
4.060e-01,3.716e-02
4.088e-01,3.582e-02
4.116e-01,3.454e-02
4.145e-01,3.331e-02
4.173e-01,3.212e-02
4.201e-01,3.098e-02
4.230e-01,2.989e-02
4.258e-01,2.884e-02
4.286e-01,2.783e-02
4.315e-01,2.686e-02
4.343e-01,2.592e-02
4.371e-01,2.502e-02
4.399e-01,2.416e-02
4.428e-01,2.332e-02
4.456e-01,2.252e-02
4.484e-01,2.175e-02
4.513e-01,2.101e-02
4.541e-01,2.030e-02
4.569e-01,1.961e-02
4.597e-01,1.895e-02
4.626e-01,1.831e-02
4.654e-01,1.770e-02
4.682e-01,1.711e-02
4.711e-01,1.654e-02
4.739e-01,1.599e-02
4.767e-01,1.546e-02
4.795e-01,1.495e-02
4.824e-01,1.446e-02
4.852e-01,1.398e-02
4.880e-01,1.353e-02
4.909e-01,1.309e-02
4.937e-01,1.266e-02
4.965e-01,1.225e-02
4.994e-01,1.186e-02
5.022e-01,1.148e-02
5.050e-01,1.111e-02
5.078e-01,1.076e-02
5.107e-01,1.041e-02
5.135e-01,1.008e-02
5.163e-01,9.765e-03
5.192e-01,9.458e-03
5.220e-01,9.161e-03
5.248e-01,8.874e-03
5.276e-01,8.597e-03
5.305e-01,8.329e-03
5.333e-01,8.071e-03
5.361e-01,7.821e-03
5.390e-01,7.580e-03
5.418e-01,7.347e-03
5.446e-01,7.122e-03
5.475e-01,6.904e-03
5.503e-01,6.694e-03
5.531e-01,6.491e-03
5.559e-01,6.294e-03
5.588e-01,6.104e-03
5.616e-01,5.920e-03
5.644e-01,5.743e-03


==> anc/03_results/moderate_inf/lognormal/0_01.csv <==
transmittance,probability_density
1.571e-03,3.275e-07
4.714e-03,2.163e-03
7.857e-03,4.438e-02
1.100e-02,2.242e-01
1.414e-02,6.206e-01
1.728e-02,1.243e+00
2.043e-02,2.047e+00
2.357e-02,2.963e+00
2.671e-02,3.919e+00
2.986e-02,4.856e+00
3.300e-02,5.729e+00
3.614e-02,6.510e+00
3.928e-02,7.181e+00
4.243e-02,7.737e+00
4.557e-02,8.179e+00
4.871e-02,8.511e+00
5.185e-02,8.743e+00
5.500e-02,8.883e+00
5.814e-02,8.944e+00
6.128e-02,8.936e+00
6.443e-02,8.869e+00
6.757e-02,8.752e+00
7.071e-02,8.595e+00
7.385e-02,8.405e+00
7.700e-02,8.189e+00
8.014e-02,7.953e+00
8.328e-02,7.702e+00
8.642e-02,7.441e+00
8.957e-02,7.173e+00
9.271e-02,6.902e+00
9.585e-02,6.630e+00
9.900e-02,6.360e+00
1.021e-01,6.093e+00
1.053e-01,5.830e+00
1.084e-01,5.574e+00
1.116e-01,5.324e+00
1.147e-01,5.081e+00
1.179e-01,4.846e+00
1.210e-01,4.620e+00
1.241e-01,4.402e+00
1.273e-01,4.192e+00
1.304e-01,3.991e+00
1.336e-01,3.798e+00
1.367e-01,3.613e+00
1.399e-01,3.437e+00
1.430e-01,3.269e+00
1.461e-01,3.108e+00
1.493e-01,2.955e+00
1.524e-01,2.810e+00
1.556e-01,2.671e+00
1.587e-01,2.539e+00
1.618e-01,2.414e+00
1.650e-01,2.294e+00
1.681e-01,2.181e+00
1.713e-01,2.073e+00
1.744e-01,1.971e+00
1.776e-01,1.874e+00
1.807e-01,1.782e+00
1.838e-01,1.695e+00
1.870e-01,1.612e+00
1.901e-01,1.533e+00
1.933e-01,1.458e+00
1.964e-01,1.387e+00
1.996e-01,1.320e+00
2.027e-01,1.256e+00
2.058e-01,1.195e+00
2.090e-01,1.138e+00
2.121e-01,1.083e+00
2.153e-01,1.032e+00
2.184e-01,9.823e-01
2.216e-01,9.357e-01
2.247e-01,8.914e-01
2.278e-01,8.493e-01
2.310e-01,8.094e-01
2.341e-01,7.714e-01
2.373e-01,7.354e-01
2.404e-01,7.012e-01
2.436e-01,6.687e-01
2.467e-01,6.378e-01
2.498e-01,6.085e-01
2.530e-01,5.806e-01
2.561e-01,5.541e-01
2.593e-01,5.289e-01
2.624e-01,5.049e-01
2.656e-01,4.821e-01
2.687e-01,4.604e-01
2.718e-01,4.398e-01
2.750e-01,4.202e-01
2.781e-01,4.015e-01
2.813e-01,3.837e-01
2.844e-01,3.668e-01
2.876e-01,3.507e-01
2.907e-01,3.353e-01
2.938e-01,3.207e-01
2.970e-01,3.068e-01
3.001e-01,2.935e-01
3.033e-01,2.809e-01
3.064e-01,2.688e-01
3.096e-01,2.573e-01
3.127e-01,2.464e-01
3.158e-01,2.359e-01
3.190e-01,2.259e-01
3.221e-01,2.164e-01
3.253e-01,2.074e-01
3.284e-01,1.987e-01
3.316e-01,1.904e-01
3.347e-01,1.825e-01
3.378e-01,1.750e-01
3.410e-01,1.678e-01
3.441e-01,1.609e-01
3.473e-01,1.544e-01
3.504e-01,1.481e-01
3.536e-01,1.421e-01
3.567e-01,1.364e-01
3.598e-01,1.309e-01
3.630e-01,1.257e-01
3.661e-01,1.207e-01
3.693e-01,1.159e-01
3.724e-01,1.113e-01
3.756e-01,1.069e-01
3.787e-01,1.027e-01
3.818e-01,9.867e-02
3.850e-01,9.483e-02
3.881e-01,9.115e-02
3.913e-01,8.762e-02
3.944e-01,8.424e-02
3.976e-01,8.101e-02
4.007e-01,7.791e-02
4.038e-01,7.494e-02
4.070e-01,7.209e-02
4.101e-01,6.936e-02
4.133e-01,6.675e-02
4.164e-01,6.424e-02
4.196e-01,6.183e-02
4.227e-01,5.953e-02
4.258e-01,5.731e-02
4.290e-01,5.519e-02
4.321e-01,5.315e-02
4.353e-01,5.120e-02
4.384e-01,4.932e-02
4.415e-01,4.752e-02
4.447e-01,4.579e-02
4.478e-01,4.413e-02
4.510e-01,4.254e-02
4.541e-01,4.101e-02
4.573e-01,3.953e-02
4.604e-01,3.812e-02
4.635e-01,3.676e-02
4.667e-01,3.546e-02
4.698e-01,3.420e-02
4.730e-01,3.299e-02
4.761e-01,3.183e-02
4.793e-01,3.072e-02
4.824e-01,2.965e-02
4.855e-01,2.861e-02
4.887e-01,2.762e-02
4.918e-01,2.667e-02
4.950e-01,2.575e-02
4.981e-01,2.486e-02
5.013e-01,2.401e-02
5.044e-01,2.319e-02
5.075e-01,2.240e-02
5.107e-01,2.164e-02
5.138e-01,2.091e-02
5.170e-01,2.021e-02
5.201e-01,1.953e-02
5.233e-01,1.888e-02
5.264e-01,1.825e-02
5.295e-01,1.764e-02
5.327e-01,1.705e-02
5.358e-01,1.649e-02
5.390e-01,1.595e-02
5.421e-01,1.542e-02
5.453e-01,1.492e-02
5.484e-01,1.443e-02
5.515e-01,1.396e-02
5.547e-01,1.351e-02
5.578e-01,1.307e-02
5.610e-01,1.265e-02
5.641e-01,1.225e-02
5.673e-01,1.185e-02
5.704e-01,1.147e-02
5.735e-01,1.111e-02
5.767e-01,1.076e-02
5.798e-01,1.042e-02
5.830e-01,1.009e-02
5.861e-01,9.770e-03
5.893e-01,9.463e-03
5.924e-01,9.167e-03
5.955e-01,8.881e-03
5.987e-01,8.605e-03
6.018e-01,8.338e-03
6.050e-01,8.081e-03
6.081e-01,7.832e-03
6.113e-01,7.591e-03
6.144e-01,7.358e-03
6.175e-01,7.133e-03
6.207e-01,6.916e-03
6.238e-01,6.706e-03
6.270e-01,6.503e-03


==> anc/03_results/moderate_inf/lognormal/0_011.csv <==
transmittance,probability_density
1.710e-03,2.185e-08
5.130e-03,3.958e-04
8.550e-03,1.206e-02
1.197e-02,7.710e-02
1.539e-02,2.510e-01
1.881e-02,5.679e-01
2.223e-02,1.029e+00
2.565e-02,1.610e+00
2.907e-02,2.273e+00
3.249e-02,2.977e+00
3.591e-02,3.686e+00
3.933e-02,4.368e+00
4.275e-02,5.003e+00
4.617e-02,5.573e+00
4.959e-02,6.071e+00
5.301e-02,6.492e+00
5.643e-02,6.836e+00
5.985e-02,7.106e+00
6.327e-02,7.305e+00
6.669e-02,7.440e+00
7.011e-02,7.517e+00
7.353e-02,7.542e+00
7.695e-02,7.522e+00
8.037e-02,7.463e+00
8.379e-02,7.370e+00
8.721e-02,7.248e+00
9.063e-02,7.104e+00
9.405e-02,6.941e+00
9.747e-02,6.762e+00
1.009e-01,6.572e+00
1.043e-01,6.373e+00
1.077e-01,6.169e+00
1.111e-01,5.960e+00
1.146e-01,5.750e+00
1.180e-01,5.539e+00
1.214e-01,5.330e+00
1.248e-01,5.122e+00
1.282e-01,4.918e+00
1.317e-01,4.718e+00
1.351e-01,4.523e+00
1.385e-01,4.333e+00
1.419e-01,4.148e+00
1.453e-01,3.968e+00
1.488e-01,3.795e+00
1.522e-01,3.628e+00
1.556e-01,3.466e+00
1.590e-01,3.311e+00
1.624e-01,3.162e+00
1.659e-01,3.018e+00
1.693e-01,2.881e+00
1.727e-01,2.749e+00
1.761e-01,2.623e+00
1.795e-01,2.502e+00
1.830e-01,2.387e+00
1.864e-01,2.277e+00
1.898e-01,2.171e+00
1.932e-01,2.071e+00
1.966e-01,1.975e+00
2.001e-01,1.883e+00
2.035e-01,1.796e+00
2.069e-01,1.713e+00
2.103e-01,1.634e+00
2.137e-01,1.558e+00
2.172e-01,1.486e+00
2.206e-01,1.417e+00
2.240e-01,1.352e+00
2.274e-01,1.290e+00
2.308e-01,1.230e+00
2.343e-01,1.174e+00
2.377e-01,1.120e+00
2.411e-01,1.069e+00
2.445e-01,1.020e+00
2.479e-01,9.739e-01
2.514e-01,9.297e-01
2.548e-01,8.876e-01
2.582e-01,8.475e-01
2.616e-01,8.093e-01
2.650e-01,7.730e-01
2.685e-01,7.383e-01
2.719e-01,7.054e-01
2.753e-01,6.739e-01
2.787e-01,6.440e-01
2.821e-01,6.155e-01
2.856e-01,5.883e-01
2.890e-01,5.624e-01
2.924e-01,5.378e-01
2.958e-01,5.142e-01
2.992e-01,4.918e-01
3.027e-01,4.704e-01
3.061e-01,4.501e-01
3.095e-01,4.306e-01
3.129e-01,4.121e-01
3.163e-01,3.944e-01
3.198e-01,3.776e-01
3.232e-01,3.615e-01
3.266e-01,3.461e-01
3.300e-01,3.315e-01
3.334e-01,3.175e-01
3.369e-01,3.041e-01
3.403e-01,2.914e-01
3.437e-01,2.792e-01
3.471e-01,2.676e-01
3.505e-01,2.565e-01
3.540e-01,2.459e-01
3.574e-01,2.358e-01
3.608e-01,2.261e-01
3.642e-01,2.169e-01
3.676e-01,2.080e-01
3.711e-01,1.996e-01
3.745e-01,1.915e-01
3.779e-01,1.838e-01
3.813e-01,1.764e-01
3.847e-01,1.693e-01
3.882e-01,1.625e-01
3.916e-01,1.561e-01
3.950e-01,1.499e-01
3.984e-01,1.440e-01
4.018e-01,1.383e-01
4.053e-01,1.329e-01
4.087e-01,1.277e-01
4.121e-01,1.227e-01
4.155e-01,1.179e-01
4.189e-01,1.134e-01
4.224e-01,1.090e-01
4.258e-01,1.048e-01
4.292e-01,1.008e-01
4.326e-01,9.693e-02
4.360e-01,9.324e-02
4.395e-01,8.970e-02
4.429e-01,8.631e-02
4.463e-01,8.306e-02
4.497e-01,7.994e-02
4.531e-01,7.695e-02
4.566e-01,7.407e-02
4.600e-01,7.132e-02
4.634e-01,6.868e-02
4.668e-01,6.614e-02
4.702e-01,6.370e-02
4.737e-01,6.137e-02
4.771e-01,5.912e-02
4.805e-01,5.697e-02
4.839e-01,5.490e-02
4.873e-01,5.291e-02
4.908e-01,5.100e-02
4.942e-01,4.916e-02
4.976e-01,4.740e-02
5.010e-01,4.570e-02
5.044e-01,4.408e-02
5.079e-01,4.251e-02
5.113e-01,4.100e-02
5.147e-01,3.956e-02
5.181e-01,3.816e-02
5.215e-01,3.683e-02
5.250e-01,3.554e-02
5.284e-01,3.430e-02
5.318e-01,3.311e-02
5.352e-01,3.196e-02
5.386e-01,3.086e-02
5.421e-01,2.979e-02
5.455e-01,2.877e-02
5.489e-01,2.779e-02
5.523e-01,2.684e-02
5.557e-01,2.593e-02
5.592e-01,2.505e-02
5.626e-01,2.420e-02
5.660e-01,2.339e-02
5.694e-01,2.260e-02
5.728e-01,2.184e-02
5.763e-01,2.111e-02
5.797e-01,2.041e-02
5.831e-01,1.973e-02
5.865e-01,1.908e-02
5.899e-01,1.845e-02
5.934e-01,1.784e-02
5.968e-01,1.726e-02
6.002e-01,1.669e-02
6.036e-01,1.615e-02
6.070e-01,1.562e-02
6.105e-01,1.512e-02
6.139e-01,1.463e-02
6.173e-01,1.416e-02
6.207e-01,1.370e-02
6.241e-01,1.326e-02
6.276e-01,1.284e-02
6.310e-01,1.243e-02
6.344e-01,1.203e-02
6.378e-01,1.165e-02
6.412e-01,1.129e-02
6.447e-01,1.093e-02
6.481e-01,1.059e-02
6.515e-01,1.025e-02
6.549e-01,9.935e-03
6.583e-01,9.625e-03
6.618e-01,9.326e-03
6.652e-01,9.037e-03
6.686e-01,8.758e-03
6.720e-01,8.488e-03
6.754e-01,8.227e-03
6.789e-01,7.975e-03
6.823e-01,7.731e-03


==> anc/03_results/moderate_inf/lognormal/0_012.csv <==
transmittance,probability_density
1.824e-03,1.137e-09
5.471e-03,6.160e-05
9.118e-03,2.887e-03
1.276e-02,2.383e-02
1.641e-02,9.259e-02
2.006e-02,2.392e-01
2.371e-02,4.810e-01
2.735e-02,8.194e-01
3.100e-02,1.242e+00
3.465e-02,1.729e+00
3.829e-02,2.256e+00
4.194e-02,2.800e+00
4.559e-02,3.341e+00
4.924e-02,3.860e+00
5.288e-02,4.346e+00
5.653e-02,4.788e+00
6.018e-02,5.180e+00
6.382e-02,5.520e+00
6.747e-02,5.807e+00
7.112e-02,6.041e+00
7.476e-02,6.224e+00
7.841e-02,6.360e+00
8.206e-02,6.451e+00
8.571e-02,6.502e+00
8.935e-02,6.517e+00
9.300e-02,6.500e+00
9.665e-02,6.455e+00
1.003e-01,6.385e+00
1.039e-01,6.294e+00
1.076e-01,6.185e+00
1.112e-01,6.061e+00
1.149e-01,5.925e+00
1.185e-01,5.778e+00
1.222e-01,5.625e+00
1.258e-01,5.465e+00
1.295e-01,5.301e+00
1.331e-01,5.134e+00
1.368e-01,4.966e+00
1.404e-01,4.798e+00
1.441e-01,4.631e+00
1.477e-01,4.464e+00
1.514e-01,4.300e+00
1.550e-01,4.139e+00
1.586e-01,3.981e+00
1.623e-01,3.826e+00
1.659e-01,3.675e+00
1.696e-01,3.528e+00
1.732e-01,3.385e+00
1.769e-01,3.247e+00
1.805e-01,3.113e+00
1.842e-01,2.983e+00
1.878e-01,2.858e+00
1.915e-01,2.738e+00
1.951e-01,2.621e+00
1.988e-01,2.510e+00
2.024e-01,2.402e+00
2.061e-01,2.299e+00
2.097e-01,2.200e+00
2.134e-01,2.104e+00
2.170e-01,2.013e+00
2.206e-01,1.926e+00
2.243e-01,1.842e+00
2.279e-01,1.761e+00
2.316e-01,1.685e+00
2.352e-01,1.611e+00
2.389e-01,1.541e+00
2.425e-01,1.473e+00
2.462e-01,1.409e+00
2.498e-01,1.347e+00
2.535e-01,1.288e+00
2.571e-01,1.232e+00
2.608e-01,1.178e+00
2.644e-01,1.127e+00
2.681e-01,1.078e+00
2.717e-01,1.031e+00
2.754e-01,9.864e-01
2.790e-01,9.436e-01
2.826e-01,9.028e-01
2.863e-01,8.638e-01
2.899e-01,8.265e-01
2.936e-01,7.909e-01
2.972e-01,7.569e-01
3.009e-01,7.244e-01
3.045e-01,6.934e-01
3.082e-01,6.638e-01
3.118e-01,6.355e-01
3.155e-01,6.085e-01
3.191e-01,5.827e-01
3.228e-01,5.581e-01
3.264e-01,5.345e-01
3.301e-01,5.120e-01
3.337e-01,4.905e-01
3.374e-01,4.700e-01
3.410e-01,4.503e-01
3.446e-01,4.316e-01
3.483e-01,4.136e-01
3.519e-01,3.965e-01
3.556e-01,3.801e-01
3.592e-01,3.645e-01
3.629e-01,3.495e-01
3.665e-01,3.352e-01
3.702e-01,3.215e-01
3.738e-01,3.084e-01
3.775e-01,2.958e-01
3.811e-01,2.839e-01
3.848e-01,2.724e-01
3.884e-01,2.614e-01
3.921e-01,2.509e-01
3.957e-01,2.409e-01
3.994e-01,2.313e-01
4.030e-01,2.221e-01
4.066e-01,2.133e-01
4.103e-01,2.048e-01
4.139e-01,1.967e-01
4.176e-01,1.890e-01
4.212e-01,1.816e-01
4.249e-01,1.745e-01
4.285e-01,1.677e-01
4.322e-01,1.612e-01
4.358e-01,1.549e-01
4.395e-01,1.490e-01
4.431e-01,1.432e-01
4.468e-01,1.377e-01
4.504e-01,1.325e-01
4.541e-01,1.274e-01
4.577e-01,1.226e-01
4.614e-01,1.179e-01
4.650e-01,1.135e-01
4.686e-01,1.092e-01
4.723e-01,1.051e-01
4.759e-01,1.011e-01
4.796e-01,9.736e-02
4.832e-01,9.374e-02
4.869e-01,9.026e-02
4.905e-01,8.692e-02
4.942e-01,8.371e-02
4.978e-01,8.063e-02
5.015e-01,7.767e-02
5.051e-01,7.483e-02
5.088e-01,7.211e-02
5.124e-01,6.949e-02
5.161e-01,6.697e-02
5.197e-01,6.455e-02
5.234e-01,6.222e-02
5.270e-01,5.999e-02
5.306e-01,5.784e-02
5.343e-01,5.578e-02
5.379e-01,5.379e-02
5.416e-01,5.188e-02
5.452e-01,5.004e-02
5.489e-01,4.828e-02
5.525e-01,4.658e-02
5.562e-01,4.495e-02
5.598e-01,4.337e-02
5.635e-01,4.186e-02
5.671e-01,4.041e-02
5.708e-01,3.901e-02
5.744e-01,3.766e-02
5.781e-01,3.636e-02
5.817e-01,3.511e-02
5.854e-01,3.391e-02
5.890e-01,3.275e-02
5.926e-01,3.163e-02
5.963e-01,3.056e-02
5.999e-01,2.952e-02
6.036e-01,2.852e-02
6.072e-01,2.756e-02
6.109e-01,2.664e-02
6.145e-01,2.574e-02
6.182e-01,2.488e-02
6.218e-01,2.405e-02
6.255e-01,2.326e-02
6.291e-01,2.249e-02
6.328e-01,2.174e-02
6.364e-01,2.103e-02
6.401e-01,2.034e-02
6.437e-01,1.967e-02
6.474e-01,1.903e-02
6.510e-01,1.841e-02
6.546e-01,1.781e-02
6.583e-01,1.723e-02
6.619e-01,1.667e-02
6.656e-01,1.614e-02
6.692e-01,1.562e-02
6.729e-01,1.512e-02
6.765e-01,1.463e-02
6.802e-01,1.417e-02
6.838e-01,1.372e-02
6.875e-01,1.328e-02
6.911e-01,1.286e-02
6.948e-01,1.246e-02
6.984e-01,1.206e-02
7.021e-01,1.169e-02
7.057e-01,1.132e-02
7.094e-01,1.097e-02
7.130e-01,1.063e-02
7.166e-01,1.030e-02
7.203e-01,9.977e-03
7.239e-01,9.668e-03
7.276e-01,9.370e-03


==> anc/03_results/moderate_inf/lognormal/0_013.csv <==
transmittance,probability_density
1.928e-03,3.739e-11
5.785e-03,7.147e-06
9.642e-03,5.494e-04
1.350e-02,6.085e-03
1.735e-02,2.897e-02
2.121e-02,8.713e-02
2.507e-02,1.975e-01
2.892e-02,3.710e-01
3.278e-02,6.104e-01
3.664e-02,9.109e-01
4.049e-02,1.263e+00
4.435e-02,1.652e+00
4.821e-02,2.066e+00
5.206e-02,2.489e+00
5.592e-02,2.910e+00
5.978e-02,3.317e+00
6.363e-02,3.703e+00
6.749e-02,4.060e+00
7.135e-02,4.385e+00
7.520e-02,4.673e+00
7.906e-02,4.924e+00
8.292e-02,5.137e+00
8.677e-02,5.313e+00
9.063e-02,5.453e+00
9.449e-02,5.560e+00
9.834e-02,5.634e+00
1.022e-01,5.680e+00
1.061e-01,5.698e+00
1.099e-01,5.692e+00
1.138e-01,5.664e+00
1.176e-01,5.618e+00
1.215e-01,5.554e+00
1.253e-01,5.475e+00
1.292e-01,5.384e+00
1.331e-01,5.282e+00
1.369e-01,5.172e+00
1.408e-01,5.053e+00
1.446e-01,4.929e+00
1.485e-01,4.801e+00
1.523e-01,4.669e+00
1.562e-01,4.535e+00
1.600e-01,4.399e+00
1.639e-01,4.262e+00
1.678e-01,4.126e+00
1.716e-01,3.990e+00
1.755e-01,3.855e+00
1.793e-01,3.722e+00
1.832e-01,3.591e+00
1.870e-01,3.463e+00
1.909e-01,3.337e+00
1.948e-01,3.214e+00
1.986e-01,3.093e+00
2.025e-01,2.976e+00
2.063e-01,2.863e+00
2.102e-01,2.752e+00
2.140e-01,2.645e+00
2.179e-01,2.541e+00
2.218e-01,2.441e+00
2.256e-01,2.344e+00
2.295e-01,2.250e+00
2.333e-01,2.159e+00
2.372e-01,2.072e+00
2.410e-01,1.988e+00
2.449e-01,1.907e+00
2.488e-01,1.829e+00
2.526e-01,1.754e+00
2.565e-01,1.682e+00
2.603e-01,1.613e+00
2.642e-01,1.546e+00
2.680e-01,1.483e+00
2.719e-01,1.421e+00
2.757e-01,1.363e+00
2.796e-01,1.306e+00
2.835e-01,1.252e+00
2.873e-01,1.200e+00
2.912e-01,1.150e+00
2.950e-01,1.103e+00
2.989e-01,1.057e+00
3.027e-01,1.013e+00
3.066e-01,9.712e-01
3.105e-01,9.310e-01
3.143e-01,8.925e-01
3.182e-01,8.556e-01
3.220e-01,8.203e-01
3.259e-01,7.865e-01
3.297e-01,7.541e-01
3.336e-01,7.231e-01
3.375e-01,6.934e-01
3.413e-01,6.649e-01
3.452e-01,6.377e-01
3.490e-01,6.116e-01
3.529e-01,5.866e-01
3.567e-01,5.627e-01
3.606e-01,5.399e-01
3.644e-01,5.179e-01
3.683e-01,4.969e-01
3.722e-01,4.768e-01
3.760e-01,4.576e-01
3.799e-01,4.392e-01
3.837e-01,4.215e-01
3.876e-01,4.046e-01
3.914e-01,3.884e-01
3.953e-01,3.729e-01
3.992e-01,3.580e-01
4.030e-01,3.438e-01
4.069e-01,3.302e-01
4.107e-01,3.171e-01
4.146e-01,3.046e-01
4.184e-01,2.926e-01
4.223e-01,2.811e-01
4.262e-01,2.701e-01
4.300e-01,2.595e-01
4.339e-01,2.494e-01
4.377e-01,2.397e-01
4.416e-01,2.304e-01
4.454e-01,2.215e-01
4.493e-01,2.129e-01
4.532e-01,2.047e-01
4.570e-01,1.968e-01
4.609e-01,1.893e-01
4.647e-01,1.821e-01
4.686e-01,1.751e-01
4.724e-01,1.685e-01
4.763e-01,1.621e-01
4.801e-01,1.560e-01
4.840e-01,1.501e-01
4.879e-01,1.444e-01
4.917e-01,1.390e-01
4.956e-01,1.338e-01
4.994e-01,1.288e-01
5.033e-01,1.240e-01
5.071e-01,1.194e-01
5.110e-01,1.150e-01
5.149e-01,1.107e-01
5.187e-01,1.067e-01
5.226e-01,1.027e-01
5.264e-01,9.898e-02
5.303e-01,9.536e-02
5.341e-01,9.189e-02
5.380e-01,8.855e-02
5.419e-01,8.534e-02
5.457e-01,8.226e-02
5.496e-01,7.929e-02
5.534e-01,7.644e-02
5.573e-01,7.370e-02
5.611e-01,7.106e-02
5.650e-01,6.853e-02
5.688e-01,6.609e-02
5.727e-01,6.375e-02
5.766e-01,6.149e-02
5.804e-01,5.932e-02
5.843e-01,5.723e-02
5.881e-01,5.523e-02
5.920e-01,5.329e-02
5.958e-01,5.143e-02
5.997e-01,4.964e-02
6.036e-01,4.792e-02
6.074e-01,4.626e-02
6.113e-01,4.466e-02
6.151e-01,4.312e-02
6.190e-01,4.164e-02
6.228e-01,4.021e-02
6.267e-01,3.884e-02
6.306e-01,3.751e-02
6.344e-01,3.624e-02
6.383e-01,3.501e-02
6.421e-01,3.382e-02
6.460e-01,3.268e-02
6.498e-01,3.158e-02
6.537e-01,3.052e-02
6.576e-01,2.950e-02
6.614e-01,2.852e-02
6.653e-01,2.757e-02
6.691e-01,2.665e-02
6.730e-01,2.577e-02
6.768e-01,2.492e-02
6.807e-01,2.410e-02
6.845e-01,2.330e-02
6.884e-01,2.254e-02
6.923e-01,2.180e-02
6.961e-01,2.109e-02
7.000e-01,2.040e-02
7.038e-01,1.974e-02
7.077e-01,1.910e-02
7.115e-01,1.849e-02
7.154e-01,1.789e-02
7.193e-01,1.732e-02
7.231e-01,1.676e-02
7.270e-01,1.622e-02
7.308e-01,1.571e-02
7.347e-01,1.521e-02
7.385e-01,1.472e-02
7.424e-01,1.426e-02
7.463e-01,1.381e-02
7.501e-01,1.337e-02
7.540e-01,1.295e-02
7.578e-01,1.255e-02
7.617e-01,1.215e-02
7.655e-01,1.178e-02
7.694e-01,1.141e-02


==> anc/03_results/moderate_inf/lognormal/0_014.csv <==
transmittance,probability_density
2.022e-03,8.015e-13
6.065e-03,6.291e-07
1.011e-02,8.413e-05
1.415e-02,1.295e-03
1.819e-02,7.740e-03
2.224e-02,2.760e-02
2.628e-02,7.155e-02
3.032e-02,1.499e-01
3.437e-02,2.702e-01
3.841e-02,4.359e-01
4.245e-02,6.464e-01
4.650e-02,8.974e-01
5.054e-02,1.182e+00
5.458e-02,1.493e+00
5.862e-02,1.820e+00
6.267e-02,2.156e+00
6.671e-02,2.492e+00
7.075e-02,2.821e+00
7.480e-02,3.137e+00
7.884e-02,3.434e+00
8.288e-02,3.710e+00
8.693e-02,3.962e+00
9.097e-02,4.188e+00
9.501e-02,4.386e+00
9.905e-02,4.557e+00
1.031e-01,4.701e+00
1.071e-01,4.819e+00
1.112e-01,4.911e+00
1.152e-01,4.980e+00
1.193e-01,5.026e+00
1.233e-01,5.051e+00
1.274e-01,5.057e+00
1.314e-01,5.045e+00
1.354e-01,5.018e+00
1.395e-01,4.977e+00
1.435e-01,4.923e+00
1.476e-01,4.858e+00
1.516e-01,4.783e+00
1.557e-01,4.700e+00
1.597e-01,4.610e+00
1.637e-01,4.514e+00
1.678e-01,4.413e+00
1.718e-01,4.309e+00
1.759e-01,4.201e+00
1.799e-01,4.091e+00
1.840e-01,3.979e+00
1.880e-01,3.866e+00
1.920e-01,3.753e+00
1.961e-01,3.640e+00
2.001e-01,3.527e+00
2.042e-01,3.415e+00
2.082e-01,3.305e+00
2.123e-01,3.196e+00
2.163e-01,3.089e+00
2.203e-01,2.983e+00
2.244e-01,2.880e+00
2.284e-01,2.779e+00
2.325e-01,2.680e+00
2.365e-01,2.584e+00
2.406e-01,2.490e+00
2.446e-01,2.399e+00
2.486e-01,2.311e+00
2.527e-01,2.225e+00
2.567e-01,2.141e+00
2.608e-01,2.061e+00
2.648e-01,1.982e+00
2.689e-01,1.907e+00
2.729e-01,1.834e+00
2.769e-01,1.763e+00
2.810e-01,1.695e+00
2.850e-01,1.629e+00
2.891e-01,1.566e+00
2.931e-01,1.505e+00
2.972e-01,1.446e+00
3.012e-01,1.389e+00
3.053e-01,1.335e+00
3.093e-01,1.282e+00
3.133e-01,1.232e+00
3.174e-01,1.183e+00
3.214e-01,1.136e+00
3.255e-01,1.091e+00
3.295e-01,1.048e+00
3.336e-01,1.007e+00
3.376e-01,9.668e-01
3.416e-01,9.285e-01
3.457e-01,8.917e-01
3.497e-01,8.564e-01
3.538e-01,8.225e-01
3.578e-01,7.899e-01
3.619e-01,7.586e-01
3.659e-01,7.286e-01
3.699e-01,6.998e-01
3.740e-01,6.721e-01
3.780e-01,6.456e-01
3.821e-01,6.201e-01
3.861e-01,5.957e-01
3.902e-01,5.722e-01
3.942e-01,5.497e-01
3.982e-01,5.282e-01
4.023e-01,5.074e-01
4.063e-01,4.876e-01
4.104e-01,4.685e-01
4.144e-01,4.502e-01
4.185e-01,4.326e-01
4.225e-01,4.158e-01
4.265e-01,3.996e-01
4.306e-01,3.841e-01
4.346e-01,3.692e-01
4.387e-01,3.549e-01
4.427e-01,3.412e-01
4.468e-01,3.281e-01
4.508e-01,3.154e-01
4.548e-01,3.033e-01
4.589e-01,2.917e-01
4.629e-01,2.805e-01
4.670e-01,2.698e-01
4.710e-01,2.595e-01
4.751e-01,2.497e-01
4.791e-01,2.402e-01
4.831e-01,2.311e-01
4.872e-01,2.224e-01
4.912e-01,2.140e-01
4.953e-01,2.059e-01
4.993e-01,1.982e-01
5.034e-01,1.908e-01
5.074e-01,1.836e-01
5.114e-01,1.768e-01
5.155e-01,1.702e-01
5.195e-01,1.639e-01
5.236e-01,1.578e-01
5.276e-01,1.520e-01
5.317e-01,1.463e-01
5.357e-01,1.410e-01
5.397e-01,1.358e-01
5.438e-01,1.308e-01
5.478e-01,1.260e-01
5.519e-01,1.214e-01
5.559e-01,1.170e-01
5.600e-01,1.128e-01
5.640e-01,1.087e-01
5.680e-01,1.047e-01
5.721e-01,1.010e-01
5.761e-01,9.733e-02
5.802e-01,9.383e-02
5.842e-01,9.047e-02
5.883e-01,8.724e-02
5.923e-01,8.413e-02
5.963e-01,8.114e-02
6.004e-01,7.826e-02
6.044e-01,7.549e-02
6.085e-01,7.283e-02
6.125e-01,7.026e-02
6.166e-01,6.779e-02
6.206e-01,6.541e-02
6.247e-01,6.313e-02
6.287e-01,6.092e-02
6.327e-01,5.880e-02
6.368e-01,5.676e-02
6.408e-01,5.479e-02
6.449e-01,5.290e-02
6.489e-01,5.108e-02
6.530e-01,4.932e-02
6.570e-01,4.763e-02
6.610e-01,4.600e-02
6.651e-01,4.442e-02
6.691e-01,4.291e-02
6.732e-01,4.145e-02
6.772e-01,4.005e-02
6.813e-01,3.869e-02
6.853e-01,3.739e-02
6.893e-01,3.613e-02
6.934e-01,3.491e-02
6.974e-01,3.374e-02
7.015e-01,3.261e-02
7.055e-01,3.153e-02
7.096e-01,3.048e-02
7.136e-01,2.947e-02
7.176e-01,2.849e-02
7.217e-01,2.755e-02
7.257e-01,2.664e-02
7.298e-01,2.576e-02
7.338e-01,2.492e-02
7.379e-01,2.410e-02
7.419e-01,2.332e-02
7.459e-01,2.256e-02
7.500e-01,2.182e-02
7.540e-01,2.111e-02
7.581e-01,2.043e-02
7.621e-01,1.977e-02
7.662e-01,1.913e-02
7.702e-01,1.852e-02
7.742e-01,1.793e-02
7.783e-01,1.735e-02
7.823e-01,1.680e-02
7.864e-01,1.626e-02
7.904e-01,1.575e-02
7.945e-01,1.525e-02
7.985e-01,1.477e-02
8.025e-01,1.430e-02
8.066e-01,1.385e-02


==> anc/03_results/moderate_inf/lognormal/0_015.csv <==
transmittance,probability_density
2.116e-03,1.331e-14
6.349e-03,4.731e-08
1.058e-02,1.142e-05
1.481e-02,2.494e-04
1.905e-02,1.897e-03
2.328e-02,8.099e-03
2.751e-02,2.419e-02
3.175e-02,5.687e-02
3.598e-02,1.129e-01
4.021e-02,1.976e-01
4.444e-02,3.146e-01
4.868e-02,4.647e-01
5.291e-02,6.467e-01
5.714e-02,8.576e-01
6.138e-02,1.093e+00
6.561e-02,1.347e+00
6.984e-02,1.614e+00
7.407e-02,1.888e+00
7.831e-02,2.165e+00
8.254e-02,2.438e+00
8.677e-02,2.703e+00
9.101e-02,2.956e+00
9.524e-02,3.195e+00
9.947e-02,3.418e+00
1.037e-01,3.621e+00
1.079e-01,3.804e+00
1.122e-01,3.967e+00
1.164e-01,4.109e+00
1.206e-01,4.230e+00
1.249e-01,4.331e+00
1.291e-01,4.412e+00
1.333e-01,4.475e+00
1.376e-01,4.519e+00
1.418e-01,4.547e+00
1.460e-01,4.560e+00
1.503e-01,4.558e+00
1.545e-01,4.542e+00
1.587e-01,4.515e+00
1.630e-01,4.477e+00
1.672e-01,4.429e+00
1.714e-01,4.373e+00
1.757e-01,4.309e+00
1.799e-01,4.239e+00
1.841e-01,4.162e+00
1.884e-01,4.081e+00
1.926e-01,3.996e+00
1.968e-01,3.907e+00
2.011e-01,3.816e+00
2.053e-01,3.723e+00
2.095e-01,3.628e+00
2.138e-01,3.532e+00
2.180e-01,3.435e+00
2.222e-01,3.338e+00
2.265e-01,3.242e+00
2.307e-01,3.145e+00
2.349e-01,3.050e+00
2.392e-01,2.955e+00
2.434e-01,2.862e+00
2.476e-01,2.770e+00
2.519e-01,2.680e+00
2.561e-01,2.591e+00
2.603e-01,2.504e+00
2.646e-01,2.419e+00
2.688e-01,2.336e+00
2.730e-01,2.255e+00
2.772e-01,2.176e+00
2.815e-01,2.100e+00
2.857e-01,2.025e+00
2.899e-01,1.952e+00
2.942e-01,1.882e+00
2.984e-01,1.813e+00
3.026e-01,1.747e+00
3.069e-01,1.683e+00
3.111e-01,1.621e+00
3.153e-01,1.560e+00
3.196e-01,1.502e+00
3.238e-01,1.446e+00
3.280e-01,1.392e+00
3.323e-01,1.339e+00
3.365e-01,1.289e+00
3.407e-01,1.240e+00
3.450e-01,1.193e+00
3.492e-01,1.148e+00
3.534e-01,1.104e+00
3.577e-01,1.062e+00
3.619e-01,1.021e+00
3.661e-01,9.821e-01
3.704e-01,9.444e-01
3.746e-01,9.082e-01
3.788e-01,8.734e-01
3.831e-01,8.398e-01
3.873e-01,8.075e-01
3.915e-01,7.765e-01
3.958e-01,7.466e-01
4.000e-01,7.179e-01
4.042e-01,6.903e-01
4.085e-01,6.637e-01
4.127e-01,6.382e-01
4.169e-01,6.137e-01
4.212e-01,5.901e-01
4.254e-01,5.674e-01
4.296e-01,5.456e-01
4.339e-01,5.247e-01
4.381e-01,5.046e-01
4.423e-01,4.853e-01
4.466e-01,4.667e-01
4.508e-01,4.488e-01
4.550e-01,4.317e-01
4.593e-01,4.152e-01
4.635e-01,3.994e-01
4.677e-01,3.842e-01
4.720e-01,3.695e-01
4.762e-01,3.555e-01
4.804e-01,3.420e-01
4.847e-01,3.291e-01
4.889e-01,3.166e-01
4.931e-01,3.046e-01
4.974e-01,2.931e-01
5.016e-01,2.821e-01
5.058e-01,2.715e-01
5.101e-01,2.613e-01
5.143e-01,2.515e-01
5.185e-01,2.421e-01
5.228e-01,2.330e-01
5.270e-01,2.243e-01
5.312e-01,2.160e-01
5.354e-01,2.079e-01
5.397e-01,2.002e-01
5.439e-01,1.928e-01
5.481e-01,1.857e-01
5.524e-01,1.788e-01
5.566e-01,1.722e-01
5.608e-01,1.659e-01
5.651e-01,1.598e-01
5.693e-01,1.539e-01
5.735e-01,1.483e-01
5.778e-01,1.429e-01
5.820e-01,1.377e-01
5.862e-01,1.327e-01
5.905e-01,1.278e-01
5.947e-01,1.232e-01
5.989e-01,1.188e-01
6.032e-01,1.145e-01
6.074e-01,1.103e-01
6.116e-01,1.064e-01
6.159e-01,1.026e-01
6.201e-01,9.889e-02
6.243e-01,9.536e-02
6.286e-01,9.196e-02
6.328e-01,8.869e-02
6.370e-01,8.554e-02
6.413e-01,8.251e-02
6.455e-01,7.959e-02
6.497e-01,7.678e-02
6.540e-01,7.408e-02
6.582e-01,7.147e-02
6.624e-01,6.897e-02
6.667e-01,6.655e-02
6.709e-01,6.423e-02
6.751e-01,6.199e-02
6.794e-01,5.983e-02
6.836e-01,5.776e-02
6.878e-01,5.576e-02
6.921e-01,5.383e-02
6.963e-01,5.197e-02
7.005e-01,5.018e-02
7.048e-01,4.846e-02
7.090e-01,4.680e-02
7.132e-01,4.520e-02
7.175e-01,4.366e-02
7.217e-01,4.217e-02
7.259e-01,4.074e-02
7.302e-01,3.936e-02
7.344e-01,3.803e-02
7.386e-01,3.674e-02
7.429e-01,3.551e-02
7.471e-01,3.431e-02
7.513e-01,3.316e-02
7.556e-01,3.205e-02
7.598e-01,3.098e-02
7.640e-01,2.995e-02
7.683e-01,2.895e-02
7.725e-01,2.799e-02
7.767e-01,2.706e-02
7.810e-01,2.617e-02
7.852e-01,2.531e-02
7.894e-01,2.447e-02
7.936e-01,2.367e-02
7.979e-01,2.290e-02
8.021e-01,2.215e-02
8.063e-01,2.142e-02
8.106e-01,2.073e-02
8.148e-01,2.005e-02
8.190e-01,1.940e-02
8.233e-01,1.878e-02
8.275e-01,1.817e-02
8.317e-01,1.758e-02
8.360e-01,1.702e-02
8.402e-01,1.647e-02
8.444e-01,1.595e-02


==> anc/03_results/moderate_inf/lognormal/0_016.csv <==
transmittance,probability_density
2.201e-03,1.392e-16
6.603e-03,2.640e-09
1.101e-02,1.225e-06
1.541e-02,3.944e-05
1.981e-02,3.919e-04
2.421e-02,2.043e-03
2.861e-02,7.140e-03
3.302e-02,1.908e-02
3.742e-02,4.211e-02
4.182e-02,8.075e-02
4.622e-02,1.390e-01
5.063e-02,2.200e-01
5.503e-02,3.254e-01
5.943e-02,4.555e-01
6.383e-02,6.094e-01
6.823e-02,7.850e-01
7.264e-02,9.792e-01
7.704e-02,1.189e+00
8.144e-02,1.409e+00
8.584e-02,1.637e+00
9.025e-02,1.868e+00
9.465e-02,2.098e+00
9.905e-02,2.325e+00
1.035e-01,2.545e+00
1.079e-01,2.755e+00
1.123e-01,2.954e+00
1.167e-01,3.139e+00
1.211e-01,3.310e+00
1.255e-01,3.466e+00
1.299e-01,3.606e+00
1.343e-01,3.729e+00
1.387e-01,3.836e+00
1.431e-01,3.927e+00
1.475e-01,4.002e+00
1.519e-01,4.062e+00
1.563e-01,4.108e+00
1.607e-01,4.140e+00
1.651e-01,4.158e+00
1.695e-01,4.165e+00
1.739e-01,4.160e+00
1.783e-01,4.145e+00
1.827e-01,4.120e+00
1.871e-01,4.086e+00
1.915e-01,4.045e+00
1.959e-01,3.996e+00
2.003e-01,3.942e+00
2.047e-01,3.881e+00
2.091e-01,3.816e+00
2.135e-01,3.747e+00
2.179e-01,3.674e+00
2.223e-01,3.598e+00
2.267e-01,3.520e+00
2.311e-01,3.439e+00
2.355e-01,3.357e+00
2.399e-01,3.274e+00
2.443e-01,3.190e+00
2.487e-01,3.106e+00
2.531e-01,3.022e+00
2.575e-01,2.937e+00
2.619e-01,2.854e+00
2.663e-01,2.770e+00
2.707e-01,2.688e+00
2.751e-01,2.606e+00
2.795e-01,2.526e+00
2.839e-01,2.447e+00
2.883e-01,2.369e+00
2.927e-01,2.293e+00
2.971e-01,2.218e+00
3.016e-01,2.145e+00
3.060e-01,2.074e+00
3.104e-01,2.004e+00
3.148e-01,1.936e+00
3.192e-01,1.870e+00
3.236e-01,1.805e+00
3.280e-01,1.742e+00
3.324e-01,1.681e+00
3.368e-01,1.622e+00
3.412e-01,1.564e+00
3.456e-01,1.509e+00
3.500e-01,1.455e+00
3.544e-01,1.402e+00
3.588e-01,1.352e+00
3.632e-01,1.303e+00
3.676e-01,1.255e+00
3.720e-01,1.209e+00
3.764e-01,1.165e+00
3.808e-01,1.122e+00
3.852e-01,1.081e+00
3.896e-01,1.041e+00
3.940e-01,1.002e+00
3.984e-01,9.649e-01
4.028e-01,9.290e-01
4.072e-01,8.943e-01
4.116e-01,8.610e-01
4.160e-01,8.288e-01
4.204e-01,7.978e-01
4.248e-01,7.679e-01
4.292e-01,7.391e-01
4.336e-01,7.114e-01
4.380e-01,6.847e-01
4.424e-01,6.589e-01
4.468e-01,6.342e-01
4.512e-01,6.103e-01
4.556e-01,5.874e-01
4.600e-01,5.653e-01
4.644e-01,5.440e-01
4.688e-01,5.236e-01
4.732e-01,5.039e-01
4.776e-01,4.849e-01
4.820e-01,4.667e-01
4.864e-01,4.492e-01
4.908e-01,4.323e-01
4.952e-01,4.161e-01
4.996e-01,4.005e-01
5.041e-01,3.855e-01
5.085e-01,3.710e-01
5.129e-01,3.571e-01
5.173e-01,3.438e-01
5.217e-01,3.309e-01
5.261e-01,3.186e-01
5.305e-01,3.067e-01
5.349e-01,2.953e-01
5.393e-01,2.843e-01
5.437e-01,2.737e-01
5.481e-01,2.635e-01
5.525e-01,2.537e-01
5.569e-01,2.443e-01
5.613e-01,2.353e-01
5.657e-01,2.266e-01
5.701e-01,2.182e-01
5.745e-01,2.102e-01
5.789e-01,2.024e-01
5.833e-01,1.950e-01
5.877e-01,1.878e-01
5.921e-01,1.810e-01
5.965e-01,1.743e-01
6.009e-01,1.680e-01
6.053e-01,1.618e-01
6.097e-01,1.559e-01
6.141e-01,1.503e-01
6.185e-01,1.448e-01
6.229e-01,1.395e-01
6.273e-01,1.345e-01
6.317e-01,1.296e-01
6.361e-01,1.249e-01
6.405e-01,1.204e-01
6.449e-01,1.161e-01
6.493e-01,1.119e-01
6.537e-01,1.079e-01
6.581e-01,1.041e-01
6.625e-01,1.003e-01
6.669e-01,9.676e-02
6.713e-01,9.332e-02
6.757e-01,9.000e-02
6.801e-01,8.681e-02
6.845e-01,8.373e-02
6.889e-01,8.077e-02
6.933e-01,7.792e-02
6.977e-01,7.517e-02
7.022e-01,7.253e-02
7.066e-01,6.998e-02
7.110e-01,6.753e-02
7.154e-01,6.517e-02
7.198e-01,6.289e-02
7.242e-01,6.070e-02
7.286e-01,5.859e-02
7.330e-01,5.656e-02
7.374e-01,5.460e-02
7.418e-01,5.271e-02
7.462e-01,5.089e-02
7.506e-01,4.914e-02
7.550e-01,4.745e-02
7.594e-01,4.582e-02
7.638e-01,4.425e-02
7.682e-01,4.273e-02
7.726e-01,4.127e-02
7.770e-01,3.987e-02
7.814e-01,3.851e-02
7.858e-01,3.721e-02
7.902e-01,3.594e-02
7.946e-01,3.473e-02
7.990e-01,3.356e-02
8.034e-01,3.243e-02
8.078e-01,3.134e-02
8.122e-01,3.029e-02
8.166e-01,2.927e-02
8.210e-01,2.829e-02
8.254e-01,2.735e-02
8.298e-01,2.644e-02
8.342e-01,2.556e-02
8.386e-01,2.471e-02
8.430e-01,2.389e-02
8.474e-01,2.310e-02
8.518e-01,2.234e-02
8.562e-01,2.161e-02
8.606e-01,2.090e-02
8.650e-01,2.021e-02
8.694e-01,1.955e-02
8.738e-01,1.891e-02
8.782e-01,1.830e-02


==> anc/03_results/moderate_inf/lognormal/0_017.csv <==
transmittance,probability_density
2.500e-03,4.495e-18
7.500e-03,3.675e-10
1.250e-02,2.921e-07
1.750e-02,1.276e-05
2.250e-02,1.552e-04
2.750e-02,9.368e-04
3.250e-02,3.658e-03
3.750e-02,1.067e-02
4.250e-02,2.528e-02
4.750e-02,5.138e-02
5.250e-02,9.289e-02
5.750e-02,1.532e-01
6.250e-02,2.348e-01
6.750e-02,3.389e-01
7.250e-02,4.657e-01
7.750e-02,6.140e-01
8.250e-02,7.817e-01
8.750e-02,9.660e-01
9.250e-02,1.164e+00
9.750e-02,1.371e+00
1.025e-01,1.584e+00
1.075e-01,1.799e+00
1.125e-01,2.013e+00
1.175e-01,2.223e+00
1.225e-01,2.425e+00
1.275e-01,2.618e+00
1.325e-01,2.800e+00
1.375e-01,2.969e+00
1.425e-01,3.123e+00
1.475e-01,3.263e+00
1.525e-01,3.387e+00
1.575e-01,3.495e+00
1.625e-01,3.588e+00
1.675e-01,3.665e+00
1.725e-01,3.727e+00
1.775e-01,3.775e+00
1.825e-01,3.809e+00
1.875e-01,3.830e+00
1.925e-01,3.839e+00
1.975e-01,3.836e+00
2.025e-01,3.823e+00
2.075e-01,3.801e+00
2.125e-01,3.769e+00
2.175e-01,3.730e+00
2.225e-01,3.683e+00
2.275e-01,3.631e+00
2.325e-01,3.572e+00
2.375e-01,3.509e+00
2.425e-01,3.441e+00
2.475e-01,3.370e+00
2.525e-01,3.296e+00
2.575e-01,3.220e+00
2.625e-01,3.142e+00
2.675e-01,3.062e+00
2.725e-01,2.981e+00
2.775e-01,2.899e+00
2.825e-01,2.817e+00
2.875e-01,2.736e+00
2.925e-01,2.654e+00
2.975e-01,2.573e+00
3.025e-01,2.492e+00
3.075e-01,2.413e+00
3.125e-01,2.334e+00
3.175e-01,2.257e+00
3.225e-01,2.181e+00
3.275e-01,2.107e+00
3.325e-01,2.034e+00
3.375e-01,1.963e+00
3.425e-01,1.894e+00
3.475e-01,1.826e+00
3.525e-01,1.760e+00
3.575e-01,1.696e+00
3.625e-01,1.633e+00
3.675e-01,1.573e+00
3.725e-01,1.514e+00
3.775e-01,1.457e+00
3.825e-01,1.402e+00
3.875e-01,1.348e+00
3.925e-01,1.296e+00
3.975e-01,1.246e+00
4.025e-01,1.198e+00
4.075e-01,1.151e+00
4.125e-01,1.107e+00
4.175e-01,1.063e+00
4.225e-01,1.021e+00
4.275e-01,9.809e-01
4.325e-01,9.421e-01
4.375e-01,9.046e-01
4.425e-01,8.686e-01
4.475e-01,8.339e-01
4.525e-01,8.006e-01
4.575e-01,7.685e-01
4.625e-01,7.376e-01
4.675e-01,7.080e-01
4.725e-01,6.795e-01
4.775e-01,6.521e-01
4.825e-01,6.257e-01
4.875e-01,6.005e-01
4.925e-01,5.762e-01
4.975e-01,5.529e-01
5.025e-01,5.305e-01
5.075e-01,5.090e-01
5.125e-01,4.883e-01
5.175e-01,4.685e-01
5.225e-01,4.495e-01
5.275e-01,4.313e-01
5.325e-01,4.138e-01
5.375e-01,3.970e-01
5.425e-01,3.810e-01
5.475e-01,3.655e-01
5.525e-01,3.507e-01
5.575e-01,3.365e-01
5.625e-01,3.229e-01
5.675e-01,3.098e-01
5.725e-01,2.973e-01
5.775e-01,2.853e-01
5.825e-01,2.738e-01
5.875e-01,2.627e-01
5.925e-01,2.521e-01
5.975e-01,2.420e-01
6.025e-01,2.322e-01
6.075e-01,2.229e-01
6.125e-01,2.139e-01
6.175e-01,2.053e-01
6.225e-01,1.971e-01
6.275e-01,1.892e-01
6.325e-01,1.817e-01
6.375e-01,1.744e-01
6.425e-01,1.674e-01
6.475e-01,1.608e-01
6.525e-01,1.544e-01
6.575e-01,1.482e-01
6.625e-01,1.424e-01
6.675e-01,1.367e-01
6.725e-01,1.313e-01
6.775e-01,1.261e-01
6.825e-01,1.211e-01
6.875e-01,1.164e-01
6.925e-01,1.118e-01
6.975e-01,1.074e-01
7.025e-01,1.032e-01
7.075e-01,9.914e-02
7.125e-01,9.527e-02
7.175e-01,9.155e-02
7.225e-01,8.798e-02
7.275e-01,8.456e-02
7.325e-01,8.127e-02
7.375e-01,7.812e-02
7.425e-01,7.510e-02
7.475e-01,7.219e-02
7.525e-01,6.941e-02
7.575e-01,6.673e-02
7.625e-01,6.417e-02
7.675e-01,6.170e-02
7.725e-01,5.934e-02
7.775e-01,5.707e-02
7.825e-01,5.489e-02
7.875e-01,5.280e-02
7.925e-01,5.079e-02
7.975e-01,4.886e-02
8.025e-01,4.701e-02
8.075e-01,4.523e-02
8.125e-01,4.352e-02
8.175e-01,4.188e-02
8.225e-01,4.030e-02
8.275e-01,3.879e-02
8.325e-01,3.733e-02
8.375e-01,3.594e-02
8.425e-01,3.459e-02
8.475e-01,3.330e-02
8.525e-01,3.206e-02
8.575e-01,3.087e-02
8.625e-01,2.973e-02
8.675e-01,2.863e-02
8.725e-01,2.757e-02
8.775e-01,2.655e-02
8.825e-01,2.558e-02
8.875e-01,2.464e-02
8.925e-01,2.373e-02
8.975e-01,2.286e-02
9.025e-01,2.203e-02
9.075e-01,2.123e-02
9.125e-01,2.045e-02
9.175e-01,1.971e-02
9.225e-01,1.900e-02
9.275e-01,1.831e-02
9.325e-01,1.765e-02
9.375e-01,1.701e-02
9.425e-01,1.640e-02
9.475e-01,1.581e-02
9.525e-01,1.524e-02
9.575e-01,1.470e-02
9.625e-01,1.417e-02
9.675e-01,1.367e-02
9.725e-01,1.318e-02
9.775e-01,1.271e-02
9.825e-01,1.226e-02
9.875e-01,1.183e-02
9.925e-01,1.141e-02
9.975e-01,1.101e-02


==> anc/03_results/moderate_inf/lognormal/0_018.csv <==
transmittance,probability_density
2.500e-03,9.718e-21
7.500e-03,7.128e-12
1.250e-02,1.347e-08
1.750e-02,9.863e-07
2.250e-02,1.717e-05
2.750e-02,1.356e-04
3.250e-02,6.550e-04
3.750e-02,2.272e-03
4.250e-02,6.228e-03
4.750e-02,1.434e-02
5.250e-02,2.888e-02
5.750e-02,5.237e-02
6.250e-02,8.730e-02
6.750e-02,1.359e-01
7.250e-02,1.999e-01
7.750e-02,2.803e-01
8.250e-02,3.776e-01
8.750e-02,4.915e-01
9.250e-02,6.209e-01
9.750e-02,7.644e-01
1.025e-01,9.201e-01
1.075e-01,1.086e+00
1.125e-01,1.259e+00
1.175e-01,1.437e+00
1.225e-01,1.618e+00
1.275e-01,1.799e+00
1.325e-01,1.978e+00
1.375e-01,2.152e+00
1.425e-01,2.321e+00
1.475e-01,2.482e+00
1.525e-01,2.634e+00
1.575e-01,2.777e+00
1.625e-01,2.908e+00
1.675e-01,3.028e+00
1.725e-01,3.136e+00
1.775e-01,3.232e+00
1.825e-01,3.316e+00
1.875e-01,3.388e+00
1.925e-01,3.447e+00
1.975e-01,3.496e+00
2.025e-01,3.533e+00
2.075e-01,3.559e+00
2.125e-01,3.575e+00
2.175e-01,3.582e+00
2.225e-01,3.579e+00
2.275e-01,3.569e+00
2.325e-01,3.550e+00
2.375e-01,3.524e+00
2.425e-01,3.492e+00
2.475e-01,3.454e+00
2.525e-01,3.410e+00
2.575e-01,3.362e+00
2.625e-01,3.309e+00
2.675e-01,3.253e+00
2.725e-01,3.193e+00
2.775e-01,3.131e+00
2.825e-01,3.066e+00
2.875e-01,2.999e+00
2.925e-01,2.930e+00
2.975e-01,2.861e+00
3.025e-01,2.790e+00
3.075e-01,2.719e+00
3.125e-01,2.647e+00
3.175e-01,2.576e+00
3.225e-01,2.504e+00
3.275e-01,2.433e+00
3.325e-01,2.362e+00
3.375e-01,2.292e+00
3.425e-01,2.222e+00
3.475e-01,2.154e+00
3.525e-01,2.086e+00
3.575e-01,2.020e+00
3.625e-01,1.954e+00
3.675e-01,1.891e+00
3.725e-01,1.828e+00
3.775e-01,1.767e+00
3.825e-01,1.707e+00
3.875e-01,1.648e+00
3.925e-01,1.591e+00
3.975e-01,1.536e+00
4.025e-01,1.482e+00
4.075e-01,1.429e+00
4.125e-01,1.378e+00
4.175e-01,1.329e+00
4.225e-01,1.281e+00
4.275e-01,1.234e+00
4.325e-01,1.189e+00
4.375e-01,1.145e+00
4.425e-01,1.103e+00
4.475e-01,1.062e+00
4.525e-01,1.023e+00
4.575e-01,9.842e-01
4.625e-01,9.472e-01
4.675e-01,9.115e-01
4.725e-01,8.770e-01
4.775e-01,8.437e-01
4.825e-01,8.116e-01
4.875e-01,7.806e-01
4.925e-01,7.508e-01
4.975e-01,7.220e-01
5.025e-01,6.942e-01
5.075e-01,6.675e-01
5.125e-01,6.417e-01
5.175e-01,6.169e-01
5.225e-01,5.930e-01
5.275e-01,5.700e-01
5.325e-01,5.479e-01
5.375e-01,5.266e-01
5.425e-01,5.062e-01
5.475e-01,4.865e-01
5.525e-01,4.675e-01
5.575e-01,4.493e-01
5.625e-01,4.317e-01
5.675e-01,4.149e-01
5.725e-01,3.987e-01
5.775e-01,3.831e-01
5.825e-01,3.682e-01
5.875e-01,3.538e-01
5.925e-01,3.399e-01
5.975e-01,3.267e-01
6.025e-01,3.139e-01
6.075e-01,3.016e-01
6.125e-01,2.898e-01
6.175e-01,2.785e-01
6.225e-01,2.676e-01
6.275e-01,2.572e-01
6.325e-01,2.472e-01
6.375e-01,2.375e-01
6.425e-01,2.283e-01
6.475e-01,2.194e-01
6.525e-01,2.108e-01
6.575e-01,2.026e-01
6.625e-01,1.948e-01
6.675e-01,1.872e-01
6.725e-01,1.799e-01
6.775e-01,1.729e-01
6.825e-01,1.662e-01
6.875e-01,1.598e-01
6.925e-01,1.536e-01
6.975e-01,1.477e-01
7.025e-01,1.420e-01
7.075e-01,1.365e-01
7.125e-01,1.312e-01
7.175e-01,1.262e-01
7.225e-01,1.213e-01
7.275e-01,1.167e-01
7.325e-01,1.122e-01
7.375e-01,1.079e-01
7.425e-01,1.038e-01
7.475e-01,9.979e-02
7.525e-01,9.598e-02
7.575e-01,9.232e-02
7.625e-01,8.880e-02
7.675e-01,8.543e-02
7.725e-01,8.218e-02
7.775e-01,7.906e-02
7.825e-01,7.607e-02
7.875e-01,7.319e-02
7.925e-01,7.042e-02
7.975e-01,6.776e-02
8.025e-01,6.521e-02
8.075e-01,6.276e-02
8.125e-01,6.040e-02
8.175e-01,5.813e-02
8.225e-01,5.595e-02
8.275e-01,5.386e-02
8.325e-01,5.185e-02
8.375e-01,4.991e-02
8.425e-01,4.805e-02
8.475e-01,4.627e-02
8.525e-01,4.455e-02
8.575e-01,4.290e-02
8.625e-01,4.131e-02
8.675e-01,3.978e-02
8.725e-01,3.831e-02
8.775e-01,3.690e-02
8.825e-01,3.554e-02
8.875e-01,3.424e-02
8.925e-01,3.298e-02
8.975e-01,3.177e-02
9.025e-01,3.061e-02
9.075e-01,2.949e-02
9.125e-01,2.842e-02
9.175e-01,2.738e-02
9.225e-01,2.639e-02
9.275e-01,2.543e-02
9.325e-01,2.451e-02
9.375e-01,2.363e-02
9.425e-01,2.277e-02
9.475e-01,2.195e-02
9.525e-01,2.116e-02
9.575e-01,2.040e-02
9.625e-01,1.967e-02
9.675e-01,1.897e-02
9.725e-01,1.829e-02
9.775e-01,1.764e-02
9.825e-01,1.701e-02
9.875e-01,1.640e-02
9.925e-01,1.582e-02
9.975e-01,1.526e-02


==> anc/03_results/moderate_inf/lognormal/0_019.csv <==
transmittance,probability_density
2.500e-03,9.311e-24
7.500e-03,8.085e-14
1.250e-02,4.048e-10
1.750e-02,5.303e-08
2.250e-02,1.381e-06
2.750e-02,1.476e-05
3.250e-02,9.051e-05
3.750e-02,3.816e-04
4.250e-02,1.232e-03
4.750e-02,3.261e-03
5.250e-02,7.414e-03
5.750e-02,1.496e-02
6.250e-02,2.741e-02
6.750e-02,4.643e-02
7.250e-02,7.371e-02
7.750e-02,1.108e-01
8.250e-02,1.590e-01
8.750e-02,2.193e-01
9.250e-02,2.922e-01
9.750e-02,3.780e-01
1.025e-01,4.763e-01
1.075e-01,5.866e-01
1.125e-01,7.078e-01
1.175e-01,8.387e-01
1.225e-01,9.778e-01
1.275e-01,1.123e+00
1.325e-01,1.274e+00
1.375e-01,1.428e+00
1.425e-01,1.583e+00
1.475e-01,1.737e+00
1.525e-01,1.890e+00
1.575e-01,2.040e+00
1.625e-01,2.185e+00
1.675e-01,2.324e+00
1.725e-01,2.456e+00
1.775e-01,2.581e+00
1.825e-01,2.697e+00
1.875e-01,2.805e+00
1.925e-01,2.903e+00
1.975e-01,2.992e+00
2.025e-01,3.071e+00
2.075e-01,3.141e+00
2.125e-01,3.201e+00
2.175e-01,3.251e+00
2.225e-01,3.292e+00
2.275e-01,3.324e+00
2.325e-01,3.347e+00
2.375e-01,3.363e+00
2.425e-01,3.370e+00
2.475e-01,3.370e+00
2.525e-01,3.362e+00
2.575e-01,3.348e+00
2.625e-01,3.329e+00
2.675e-01,3.303e+00
2.725e-01,3.272e+00
2.775e-01,3.237e+00
2.825e-01,3.197e+00
2.875e-01,3.153e+00
2.925e-01,3.106e+00
2.975e-01,3.056e+00
3.025e-01,3.003e+00
3.075e-01,2.947e+00
3.125e-01,2.890e+00
3.175e-01,2.831e+00
3.225e-01,2.771e+00
3.275e-01,2.709e+00
3.325e-01,2.646e+00
3.375e-01,2.583e+00
3.425e-01,2.520e+00
3.475e-01,2.456e+00
3.525e-01,2.392e+00
3.575e-01,2.328e+00
3.625e-01,2.265e+00
3.675e-01,2.202e+00
3.725e-01,2.139e+00
3.775e-01,2.077e+00
3.825e-01,2.016e+00
3.875e-01,1.956e+00
3.925e-01,1.896e+00
3.975e-01,1.838e+00
4.025e-01,1.781e+00
4.075e-01,1.725e+00
4.125e-01,1.669e+00
4.175e-01,1.616e+00
4.225e-01,1.563e+00
4.275e-01,1.511e+00
4.325e-01,1.461e+00
4.375e-01,1.412e+00
4.425e-01,1.364e+00
4.475e-01,1.318e+00
4.525e-01,1.273e+00
4.575e-01,1.229e+00
4.625e-01,1.186e+00
4.675e-01,1.144e+00
4.725e-01,1.104e+00
4.775e-01,1.065e+00
4.825e-01,1.027e+00
4.875e-01,9.905e-01
4.925e-01,9.550e-01
4.975e-01,9.206e-01
5.025e-01,8.872e-01
5.075e-01,8.550e-01
5.125e-01,8.238e-01
5.175e-01,7.937e-01
5.225e-01,7.646e-01
5.275e-01,7.364e-01
5.325e-01,7.092e-01
5.375e-01,6.830e-01
5.425e-01,6.576e-01
5.475e-01,6.332e-01
5.525e-01,6.096e-01
5.575e-01,5.868e-01
5.625e-01,5.648e-01
5.675e-01,5.437e-01
5.725e-01,5.233e-01
5.775e-01,5.036e-01
5.825e-01,4.846e-01
5.875e-01,4.663e-01
5.925e-01,4.487e-01
5.975e-01,4.318e-01
6.025e-01,4.154e-01
6.075e-01,3.997e-01
6.125e-01,3.846e-01
6.175e-01,3.700e-01
6.225e-01,3.559e-01
6.275e-01,3.424e-01
6.325e-01,3.294e-01
6.375e-01,3.169e-01
6.425e-01,3.049e-01
6.475e-01,2.933e-01
6.525e-01,2.821e-01
6.575e-01,2.714e-01
6.625e-01,2.611e-01
6.675e-01,2.511e-01
6.725e-01,2.416e-01
6.775e-01,2.324e-01
6.825e-01,2.235e-01
6.875e-01,2.150e-01
6.925e-01,2.069e-01
6.975e-01,1.990e-01
7.025e-01,1.914e-01
7.075e-01,1.842e-01
7.125e-01,1.772e-01
7.175e-01,1.704e-01
7.225e-01,1.640e-01
7.275e-01,1.578e-01
7.325e-01,1.518e-01
7.375e-01,1.460e-01
7.425e-01,1.405e-01
7.475e-01,1.352e-01
7.525e-01,1.301e-01
7.575e-01,1.252e-01
7.625e-01,1.204e-01
7.675e-01,1.159e-01
7.725e-01,1.115e-01
7.775e-01,1.073e-01
7.825e-01,1.033e-01
7.875e-01,9.942e-02
7.925e-01,9.568e-02
7.975e-01,9.209e-02
8.025e-01,8.864e-02
8.075e-01,8.532e-02
8.125e-01,8.213e-02
8.175e-01,7.906e-02
8.225e-01,7.611e-02
8.275e-01,7.327e-02
8.325e-01,7.054e-02
8.375e-01,6.791e-02
8.425e-01,6.539e-02
8.475e-01,6.296e-02
8.525e-01,6.062e-02
8.575e-01,5.838e-02
8.625e-01,5.622e-02
8.675e-01,5.414e-02
8.725e-01,5.214e-02
8.775e-01,5.022e-02
8.825e-01,4.837e-02
8.875e-01,4.659e-02
8.925e-01,4.488e-02
8.975e-01,4.323e-02
9.025e-01,4.165e-02
9.075e-01,4.012e-02
9.125e-01,3.865e-02
9.175e-01,3.724e-02
9.225e-01,3.589e-02
9.275e-01,3.458e-02
9.325e-01,3.332e-02
9.375e-01,3.211e-02
9.425e-01,3.095e-02
9.475e-01,2.983e-02
9.525e-01,2.875e-02
9.575e-01,2.771e-02
9.625e-01,2.671e-02
9.675e-01,2.575e-02
9.725e-01,2.482e-02
9.775e-01,2.393e-02
9.825e-01,2.307e-02
9.875e-01,2.224e-02
9.925e-01,2.145e-02
9.975e-01,2.068e-02


==> anc/03_results/moderate_inf/lognormal/0_02.csv <==
transmittance,probability_density
2.500e-03,4.355e-27
7.500e-03,5.699e-16
1.250e-02,8.313e-12
1.750e-02,2.061e-09
2.250e-02,8.349e-08
2.750e-02,1.243e-06
3.250e-02,9.901e-06
3.750e-02,5.169e-05
4.250e-02,1.996e-04
4.750e-02,6.158e-04
5.250e-02,1.599e-03
5.750e-02,3.624e-03
6.250e-02,7.366e-03
6.750e-02,1.369e-02
7.250e-02,2.363e-02
7.750e-02,3.831e-02
8.250e-02,5.891e-02
8.750e-02,8.657e-02
9.250e-02,1.223e-01
9.750e-02,1.670e-01
1.025e-01,2.212e-01
1.075e-01,2.855e-01
1.125e-01,3.598e-01
1.175e-01,4.440e-01
1.225e-01,5.378e-01
1.275e-01,6.406e-01
1.325e-01,7.514e-01
1.375e-01,8.693e-01
1.425e-01,9.932e-01
1.475e-01,1.122e+00
1.525e-01,1.254e+00
1.575e-01,1.389e+00
1.625e-01,1.524e+00
1.675e-01,1.659e+00
1.725e-01,1.793e+00
1.775e-01,1.925e+00
1.825e-01,2.053e+00
1.875e-01,2.176e+00
1.925e-01,2.294e+00
1.975e-01,2.407e+00
2.025e-01,2.513e+00
2.075e-01,2.611e+00
2.125e-01,2.703e+00
2.175e-01,2.787e+00
2.225e-01,2.863e+00
2.275e-01,2.931e+00
2.325e-01,2.992e+00
2.375e-01,3.044e+00
2.425e-01,3.088e+00
2.475e-01,3.125e+00
2.525e-01,3.154e+00
2.575e-01,3.176e+00
2.625e-01,3.191e+00
2.675e-01,3.200e+00
2.725e-01,3.202e+00
2.775e-01,3.197e+00
2.825e-01,3.188e+00
2.875e-01,3.172e+00
2.925e-01,3.152e+00
2.975e-01,3.127e+00
3.025e-01,3.098e+00
3.075e-01,3.065e+00
3.125e-01,3.029e+00
3.175e-01,2.989e+00
3.225e-01,2.946e+00
3.275e-01,2.901e+00
3.325e-01,2.853e+00
3.375e-01,2.803e+00
3.425e-01,2.751e+00
3.475e-01,2.698e+00
3.525e-01,2.643e+00
3.575e-01,2.588e+00
3.625e-01,2.531e+00
3.675e-01,2.474e+00
3.725e-01,2.417e+00
3.775e-01,2.359e+00
3.825e-01,2.301e+00
3.875e-01,2.243e+00
3.925e-01,2.185e+00
3.975e-01,2.128e+00
4.025e-01,2.070e+00
4.075e-01,2.014e+00
4.125e-01,1.957e+00
4.175e-01,1.902e+00
4.225e-01,1.847e+00
4.275e-01,1.793e+00
4.325e-01,1.740e+00
4.375e-01,1.688e+00
4.425e-01,1.636e+00
4.475e-01,1.586e+00
4.525e-01,1.537e+00
4.575e-01,1.489e+00
4.625e-01,1.441e+00
4.675e-01,1.395e+00
4.725e-01,1.350e+00
4.775e-01,1.306e+00
4.825e-01,1.263e+00
4.875e-01,1.221e+00
4.925e-01,1.181e+00
4.975e-01,1.141e+00
5.025e-01,1.102e+00
5.075e-01,1.065e+00
5.125e-01,1.029e+00
5.175e-01,9.932e-01
5.225e-01,9.588e-01
5.275e-01,9.255e-01
5.325e-01,8.932e-01
5.375e-01,8.619e-01
5.425e-01,8.316e-01
5.475e-01,8.022e-01
5.525e-01,7.738e-01
5.575e-01,7.462e-01
5.625e-01,7.195e-01
5.675e-01,6.938e-01
5.725e-01,6.688e-01
5.775e-01,6.447e-01
5.825e-01,6.214e-01
5.875e-01,5.988e-01
5.925e-01,5.771e-01
5.975e-01,5.561e-01
6.025e-01,5.358e-01
6.075e-01,5.162e-01
6.125e-01,4.972e-01
6.175e-01,4.790e-01
6.225e-01,4.614e-01
6.275e-01,4.444e-01
6.325e-01,4.280e-01
6.375e-01,4.121e-01
6.425e-01,3.969e-01
6.475e-01,3.822e-01
6.525e-01,3.680e-01
6.575e-01,3.543e-01
6.625e-01,3.412e-01
6.675e-01,3.285e-01
6.725e-01,3.163e-01
6.775e-01,3.045e-01
6.825e-01,2.931e-01
6.875e-01,2.822e-01
6.925e-01,2.716e-01
6.975e-01,2.615e-01
7.025e-01,2.517e-01
7.075e-01,2.423e-01
7.125e-01,2.333e-01
7.175e-01,2.245e-01
7.225e-01,2.161e-01
7.275e-01,2.081e-01
7.325e-01,2.003e-01
7.375e-01,1.928e-01
7.425e-01,1.856e-01
7.475e-01,1.786e-01
7.525e-01,1.719e-01
7.575e-01,1.655e-01
7.625e-01,1.593e-01
7.675e-01,1.534e-01
7.725e-01,1.476e-01
7.775e-01,1.421e-01
7.825e-01,1.368e-01
7.875e-01,1.317e-01
7.925e-01,1.268e-01
7.975e-01,1.220e-01
8.025e-01,1.175e-01
8.075e-01,1.131e-01
8.125e-01,1.089e-01
8.175e-01,1.048e-01
8.225e-01,1.009e-01
8.275e-01,9.718e-02
8.325e-01,9.356e-02
8.375e-01,9.009e-02
8.425e-01,8.674e-02
8.475e-01,8.352e-02
8.525e-01,8.043e-02
8.575e-01,7.745e-02
8.625e-01,7.458e-02
8.675e-01,7.182e-02
8.725e-01,6.916e-02
8.775e-01,6.661e-02
8.825e-01,6.415e-02
8.875e-01,6.178e-02
8.925e-01,5.951e-02
8.975e-01,5.732e-02
9.025e-01,5.521e-02
9.075e-01,5.318e-02
9.125e-01,5.123e-02
9.175e-01,4.935e-02
9.225e-01,4.754e-02
9.275e-01,4.580e-02
9.325e-01,4.412e-02
9.375e-01,4.251e-02
9.425e-01,4.096e-02
9.475e-01,3.947e-02
9.525e-01,3.803e-02
9.575e-01,3.664e-02
9.625e-01,3.531e-02
9.675e-01,3.403e-02
9.725e-01,3.280e-02
9.775e-01,3.161e-02
9.825e-01,3.046e-02
9.875e-01,2.936e-02
9.925e-01,2.830e-02
9.975e-01,2.728e-02


==> anc/03_results/moderate_inf/lognormal/0_021.csv <==
transmittance,probability_density
2.500e-03,4.840e-31
7.500e-03,1.564e-18
1.250e-02,8.074e-14
1.750e-02,4.251e-11
2.250e-02,2.902e-09
2.750e-02,6.391e-08
3.250e-02,6.935e-07
3.750e-02,4.660e-06
4.250e-02,2.223e-05
4.750e-02,8.216e-05
5.250e-02,2.495e-04
5.750e-02,6.490e-04
6.250e-02,1.490e-03
6.750e-02,3.090e-03
7.250e-02,5.885e-03
7.750e-02,1.043e-02
8.250e-02,1.741e-02
8.750e-02,2.757e-02
9.250e-02,4.173e-02
9.750e-02,6.072e-02
1.025e-01,8.535e-02
1.075e-01,1.164e-01
1.125e-01,1.544e-01
1.175e-01,1.999e-01
1.225e-01,2.533e-01
1.275e-01,3.147e-01
1.325e-01,3.841e-01
1.375e-01,4.614e-01
1.425e-01,5.463e-01
1.475e-01,6.382e-01
1.525e-01,7.365e-01
1.575e-01,8.406e-01
1.625e-01,9.495e-01
1.675e-01,1.063e+00
1.725e-01,1.179e+00
1.775e-01,1.297e+00
1.825e-01,1.416e+00
1.875e-01,1.536e+00
1.925e-01,1.655e+00
1.975e-01,1.773e+00
2.025e-01,1.888e+00
2.075e-01,2.000e+00
2.125e-01,2.109e+00
2.175e-01,2.213e+00
2.225e-01,2.312e+00
2.275e-01,2.406e+00
2.325e-01,2.494e+00
2.375e-01,2.576e+00
2.425e-01,2.652e+00
2.475e-01,2.721e+00
2.525e-01,2.784e+00
2.575e-01,2.840e+00
2.625e-01,2.890e+00
2.675e-01,2.933e+00
2.725e-01,2.969e+00
2.775e-01,2.999e+00
2.825e-01,3.022e+00
2.875e-01,3.040e+00
2.925e-01,3.052e+00
2.975e-01,3.058e+00
3.025e-01,3.058e+00
3.075e-01,3.054e+00
3.125e-01,3.044e+00
3.175e-01,3.030e+00
3.225e-01,3.012e+00
3.275e-01,2.990e+00
3.325e-01,2.964e+00
3.375e-01,2.934e+00
3.425e-01,2.902e+00
3.475e-01,2.866e+00
3.525e-01,2.828e+00
3.575e-01,2.787e+00
3.625e-01,2.744e+00
3.675e-01,2.700e+00
3.725e-01,2.653e+00
3.775e-01,2.605e+00
3.825e-01,2.556e+00
3.875e-01,2.506e+00
3.925e-01,2.455e+00
3.975e-01,2.403e+00
4.025e-01,2.350e+00
4.075e-01,2.297e+00
4.125e-01,2.244e+00
4.175e-01,2.191e+00
4.225e-01,2.138e+00
4.275e-01,2.084e+00
4.325e-01,2.031e+00
4.375e-01,1.979e+00
4.425e-01,1.927e+00
4.475e-01,1.875e+00
4.525e-01,1.824e+00
4.575e-01,1.773e+00
4.625e-01,1.723e+00
4.675e-01,1.674e+00
4.725e-01,1.625e+00
4.775e-01,1.577e+00
4.825e-01,1.531e+00
4.875e-01,1.485e+00
4.925e-01,1.440e+00
4.975e-01,1.395e+00
5.025e-01,1.352e+00
5.075e-01,1.310e+00
5.125e-01,1.269e+00
5.175e-01,1.228e+00
5.225e-01,1.189e+00
5.275e-01,1.150e+00
5.325e-01,1.113e+00
5.375e-01,1.077e+00
5.425e-01,1.041e+00
5.475e-01,1.007e+00
5.525e-01,9.729e-01
5.575e-01,9.402e-01
5.625e-01,9.085e-01
5.675e-01,8.777e-01
5.725e-01,8.477e-01
5.775e-01,8.187e-01
5.825e-01,7.905e-01
5.875e-01,7.632e-01
5.925e-01,7.367e-01
5.975e-01,7.110e-01
6.025e-01,6.861e-01
6.075e-01,6.620e-01
6.125e-01,6.387e-01
6.175e-01,6.161e-01
6.225e-01,5.943e-01
6.275e-01,5.731e-01
6.325e-01,5.527e-01
6.375e-01,5.329e-01
6.425e-01,5.138e-01
6.475e-01,4.954e-01
6.525e-01,4.775e-01
6.575e-01,4.603e-01
6.625e-01,4.436e-01
6.675e-01,4.276e-01
6.725e-01,4.120e-01
6.775e-01,3.970e-01
6.825e-01,3.826e-01
6.875e-01,3.686e-01
6.925e-01,3.552e-01
6.975e-01,3.422e-01
7.025e-01,3.296e-01
7.075e-01,3.175e-01
7.125e-01,3.059e-01
7.175e-01,2.946e-01
7.225e-01,2.838e-01
7.275e-01,2.733e-01
7.325e-01,2.632e-01
7.375e-01,2.535e-01
7.425e-01,2.441e-01
7.475e-01,2.351e-01
7.525e-01,2.264e-01
7.575e-01,2.180e-01
7.625e-01,2.100e-01
7.675e-01,2.022e-01
7.725e-01,1.947e-01
7.775e-01,1.875e-01
7.825e-01,1.805e-01
7.875e-01,1.738e-01
7.925e-01,1.674e-01
7.975e-01,1.612e-01
8.025e-01,1.552e-01
8.075e-01,1.494e-01
8.125e-01,1.439e-01
8.175e-01,1.385e-01
8.225e-01,1.334e-01
8.275e-01,1.284e-01
8.325e-01,1.237e-01
8.375e-01,1.191e-01
8.425e-01,1.147e-01
8.475e-01,1.104e-01
8.525e-01,1.063e-01
8.575e-01,1.024e-01
8.625e-01,9.857e-02
8.675e-01,9.491e-02
8.725e-01,9.140e-02
8.775e-01,8.801e-02
8.825e-01,8.475e-02
8.875e-01,8.161e-02
8.925e-01,7.859e-02
8.975e-01,7.569e-02
9.025e-01,7.289e-02
9.075e-01,7.019e-02
9.125e-01,6.760e-02
9.175e-01,6.511e-02
9.225e-01,6.270e-02
9.275e-01,6.039e-02
9.325e-01,5.817e-02
9.375e-01,5.602e-02
9.425e-01,5.396e-02
9.475e-01,5.198e-02
9.525e-01,5.007e-02
9.575e-01,4.823e-02
9.625e-01,4.646e-02
9.675e-01,4.475e-02
9.725e-01,4.311e-02
9.775e-01,4.153e-02
9.825e-01,4.001e-02
9.875e-01,3.855e-02
9.925e-01,3.714e-02
9.975e-01,3.579e-02


==> anc/03_results/moderate_inf/lognormal/0_022.csv <==
transmittance,probability_density
2.500e-03,5.421e-35
7.500e-03,4.262e-21
1.250e-02,7.733e-16
1.750e-02,8.614e-13
2.250e-02,9.884e-11
2.750e-02,3.213e-09
3.250e-02,4.741e-08
3.750e-02,4.095e-07
4.250e-02,2.411e-06
4.750e-02,1.066e-05
5.250e-02,3.784e-05
5.750e-02,1.129e-04
6.250e-02,2.926e-04
6.750e-02,6.762e-04
7.250e-02,1.420e-03
7.750e-02,2.753e-03
8.250e-02,4.981e-03
8.750e-02,8.496e-03
9.250e-02,1.377e-02
9.750e-02,2.135e-02
1.025e-01,3.182e-02
1.075e-01,4.582e-02
1.125e-01,6.396e-02
1.175e-01,8.687e-02
1.225e-01,1.151e-01
1.275e-01,1.491e-01
1.325e-01,1.894e-01
1.375e-01,2.362e-01
1.425e-01,2.897e-01
1.475e-01,3.499e-01
1.525e-01,4.168e-01
1.575e-01,4.903e-01
1.625e-01,5.699e-01
1.675e-01,6.553e-01
1.725e-01,7.459e-01
1.775e-01,8.413e-01
1.825e-01,9.407e-01
1.875e-01,1.044e+00
1.925e-01,1.149e+00
1.975e-01,1.256e+00
2.025e-01,1.365e+00
2.075e-01,1.474e+00
2.125e-01,1.582e+00
2.175e-01,1.689e+00
2.225e-01,1.795e+00
2.275e-01,1.898e+00
2.325e-01,1.999e+00
2.375e-01,2.096e+00
2.425e-01,2.189e+00
2.475e-01,2.277e+00
2.525e-01,2.361e+00
2.575e-01,2.440e+00
2.625e-01,2.514e+00
2.675e-01,2.582e+00
2.725e-01,2.644e+00
2.775e-01,2.701e+00
2.825e-01,2.752e+00
2.875e-01,2.797e+00
2.925e-01,2.836e+00
2.975e-01,2.870e+00
3.025e-01,2.897e+00
3.075e-01,2.920e+00
3.125e-01,2.937e+00
3.175e-01,2.949e+00
3.225e-01,2.955e+00
3.275e-01,2.957e+00
3.325e-01,2.954e+00
3.375e-01,2.947e+00
3.425e-01,2.936e+00
3.475e-01,2.921e+00
3.525e-01,2.902e+00
3.575e-01,2.879e+00
3.625e-01,2.853e+00
3.675e-01,2.824e+00
3.725e-01,2.793e+00
3.775e-01,2.759e+00
3.825e-01,2.722e+00
3.875e-01,2.684e+00
3.925e-01,2.643e+00
3.975e-01,2.601e+00
4.025e-01,2.557e+00
4.075e-01,2.512e+00
4.125e-01,2.466e+00
4.175e-01,2.419e+00
4.225e-01,2.371e+00
4.275e-01,2.322e+00
4.325e-01,2.273e+00
4.375e-01,2.223e+00
4.425e-01,2.173e+00
4.475e-01,2.123e+00
4.525e-01,2.073e+00
4.575e-01,2.023e+00
4.625e-01,1.973e+00
4.675e-01,1.923e+00
4.725e-01,1.874e+00
4.775e-01,1.825e+00
4.825e-01,1.776e+00
4.875e-01,1.728e+00
4.925e-01,1.681e+00
4.975e-01,1.634e+00
5.025e-01,1.588e+00
5.075e-01,1.543e+00
5.125e-01,1.498e+00
5.175e-01,1.454e+00
5.225e-01,1.411e+00
5.275e-01,1.369e+00
5.325e-01,1.328e+00
5.375e-01,1.287e+00
5.425e-01,1.248e+00
5.475e-01,1.209e+00
5.525e-01,1.171e+00
5.575e-01,1.134e+00
5.625e-01,1.098e+00
5.675e-01,1.063e+00
5.725e-01,1.028e+00
5.775e-01,9.949e-01
5.825e-01,9.624e-01
5.875e-01,9.307e-01
5.925e-01,8.999e-01
5.975e-01,8.699e-01
6.025e-01,8.407e-01
6.075e-01,8.124e-01
6.125e-01,7.850e-01
6.175e-01,7.583e-01
6.225e-01,7.324e-01
6.275e-01,7.072e-01
6.325e-01,6.829e-01
6.375e-01,6.593e-01
6.425e-01,6.364e-01
6.475e-01,6.142e-01
6.525e-01,5.927e-01
6.575e-01,5.719e-01
6.625e-01,5.518e-01
6.675e-01,5.323e-01
6.725e-01,5.135e-01
6.775e-01,4.952e-01
6.825e-01,4.776e-01
6.875e-01,4.606e-01
6.925e-01,4.441e-01
6.975e-01,4.281e-01
7.025e-01,4.128e-01
7.075e-01,3.979e-01
7.125e-01,3.835e-01
7.175e-01,3.696e-01
7.225e-01,3.562e-01
7.275e-01,3.433e-01
7.325e-01,3.308e-01
7.375e-01,3.188e-01
7.425e-01,3.071e-01
7.475e-01,2.959e-01
7.525e-01,2.851e-01
7.575e-01,2.747e-01
7.625e-01,2.646e-01
7.675e-01,2.549e-01
7.725e-01,2.455e-01
7.775e-01,2.365e-01
7.825e-01,2.278e-01
7.875e-01,2.194e-01
7.925e-01,2.113e-01
7.975e-01,2.035e-01
8.025e-01,1.959e-01
8.075e-01,1.887e-01
8.125e-01,1.817e-01
8.175e-01,1.750e-01
8.225e-01,1.685e-01
8.275e-01,1.623e-01
8.325e-01,1.562e-01
8.375e-01,1.504e-01
8.425e-01,1.449e-01
8.475e-01,1.395e-01
8.525e-01,1.343e-01
8.575e-01,1.293e-01
8.625e-01,1.245e-01
8.675e-01,1.199e-01
8.725e-01,1.154e-01
8.775e-01,1.111e-01
8.825e-01,1.070e-01
8.875e-01,1.030e-01
8.925e-01,9.919e-02
8.975e-01,9.550e-02
9.025e-01,9.195e-02
9.075e-01,8.854e-02
9.125e-01,8.525e-02
9.175e-01,8.208e-02
9.225e-01,7.903e-02
9.275e-01,7.609e-02
9.325e-01,7.327e-02
9.375e-01,7.055e-02
9.425e-01,6.793e-02
9.475e-01,6.541e-02
9.525e-01,6.298e-02
9.575e-01,6.064e-02
9.625e-01,5.840e-02
9.675e-01,5.623e-02
9.725e-01,5.415e-02
9.775e-01,5.214e-02
9.825e-01,5.021e-02
9.875e-01,4.836e-02
9.925e-01,4.657e-02
9.975e-01,4.485e-02


==> anc/03_results/moderate_inf/lognormal/0_023.csv <==
transmittance,probability_density
2.500e-03,4.596e-40
7.500e-03,2.141e-24
1.250e-02,1.939e-18
1.750e-02,5.634e-15
2.250e-02,1.256e-12
2.750e-02,6.717e-11
3.250e-02,1.468e-09
3.750e-02,1.748e-08
4.250e-02,1.346e-07
4.750e-02,7.492e-07
5.250e-02,3.245e-06
5.750e-02,1.153e-05
6.250e-02,3.491e-05
6.750e-02,9.270e-05
7.250e-02,2.207e-04
7.750e-02,4.791e-04
8.250e-02,9.617e-04
8.750e-02,1.804e-03
9.250e-02,3.192e-03
9.750e-02,5.365e-03
1.025e-01,8.619e-03
1.075e-01,1.331e-02
1.125e-01,1.983e-02
1.175e-01,2.862e-02
1.225e-01,4.016e-02
1.275e-01,5.491e-02
1.325e-01,7.335e-02
1.375e-01,9.594e-02
1.425e-01,1.231e-01
1.475e-01,1.552e-01
1.525e-01,1.925e-01
1.575e-01,2.353e-01
1.625e-01,2.836e-01
1.675e-01,3.377e-01
1.725e-01,3.973e-01
1.775e-01,4.625e-01
1.825e-01,5.330e-01
1.875e-01,6.086e-01
1.925e-01,6.888e-01
1.975e-01,7.732e-01
2.025e-01,8.615e-01
2.075e-01,9.530e-01
2.125e-01,1.047e+00
2.175e-01,1.144e+00
2.225e-01,1.241e+00
2.275e-01,1.340e+00
2.325e-01,1.439e+00
2.375e-01,1.538e+00
2.425e-01,1.636e+00
2.475e-01,1.733e+00
2.525e-01,1.828e+00
2.575e-01,1.920e+00
2.625e-01,2.010e+00
2.675e-01,2.096e+00
2.725e-01,2.179e+00
2.775e-01,2.258e+00
2.825e-01,2.332e+00
2.875e-01,2.402e+00
2.925e-01,2.468e+00
2.975e-01,2.528e+00
3.025e-01,2.584e+00
3.075e-01,2.634e+00
3.125e-01,2.680e+00
3.175e-01,2.720e+00
3.225e-01,2.756e+00
3.275e-01,2.786e+00
3.325e-01,2.811e+00
3.375e-01,2.832e+00
3.425e-01,2.847e+00
3.475e-01,2.858e+00
3.525e-01,2.865e+00
3.575e-01,2.867e+00
3.625e-01,2.865e+00
3.675e-01,2.859e+00
3.725e-01,2.849e+00
3.775e-01,2.836e+00
3.825e-01,2.819e+00
3.875e-01,2.799e+00
3.925e-01,2.776e+00
3.975e-01,2.750e+00
4.025e-01,2.721e+00
4.075e-01,2.690e+00
4.125e-01,2.657e+00
4.175e-01,2.622e+00
4.225e-01,2.585e+00
4.275e-01,2.546e+00
4.325e-01,2.505e+00
4.375e-01,2.464e+00
4.425e-01,2.421e+00
4.475e-01,2.377e+00
4.525e-01,2.332e+00
4.575e-01,2.287e+00
4.625e-01,2.241e+00
4.675e-01,2.194e+00
4.725e-01,2.147e+00
4.775e-01,2.100e+00
4.825e-01,2.052e+00
4.875e-01,2.005e+00
4.925e-01,1.958e+00
4.975e-01,1.910e+00
5.025e-01,1.863e+00
5.075e-01,1.816e+00
5.125e-01,1.770e+00
5.175e-01,1.724e+00
5.225e-01,1.678e+00
5.275e-01,1.633e+00
5.325e-01,1.589e+00
5.375e-01,1.545e+00
5.425e-01,1.502e+00
5.475e-01,1.459e+00
5.525e-01,1.417e+00
5.575e-01,1.376e+00
5.625e-01,1.335e+00
5.675e-01,1.296e+00
5.725e-01,1.257e+00
5.775e-01,1.219e+00
5.825e-01,1.182e+00
5.875e-01,1.145e+00
5.925e-01,1.110e+00
5.975e-01,1.075e+00
6.025e-01,1.041e+00
6.075e-01,1.008e+00
6.125e-01,9.755e-01
6.175e-01,9.440e-01
6.225e-01,9.133e-01
6.275e-01,8.835e-01
6.325e-01,8.544e-01
6.375e-01,8.261e-01
6.425e-01,7.986e-01
6.475e-01,7.719e-01
6.525e-01,7.460e-01
6.575e-01,7.208e-01
6.625e-01,6.963e-01
6.675e-01,6.725e-01
6.725e-01,6.495e-01
6.775e-01,6.271e-01
6.825e-01,6.054e-01
6.875e-01,5.844e-01
6.925e-01,5.641e-01
6.975e-01,5.444e-01
7.025e-01,5.253e-01
7.075e-01,5.068e-01
7.125e-01,4.889e-01
7.175e-01,4.716e-01
7.225e-01,4.548e-01
7.275e-01,4.386e-01
7.325e-01,4.230e-01
7.375e-01,4.078e-01
7.425e-01,3.932e-01
7.475e-01,3.790e-01
7.525e-01,3.653e-01
7.575e-01,3.521e-01
7.625e-01,3.394e-01
7.675e-01,3.270e-01
7.725e-01,3.151e-01
7.775e-01,3.037e-01
7.825e-01,2.926e-01
7.875e-01,2.819e-01
7.925e-01,2.715e-01
7.975e-01,2.616e-01
8.025e-01,2.519e-01
8.075e-01,2.427e-01
8.125e-01,2.337e-01
8.175e-01,2.251e-01
8.225e-01,2.168e-01
8.275e-01,2.088e-01
8.325e-01,2.010e-01
8.375e-01,1.936e-01
8.425e-01,1.864e-01
8.475e-01,1.795e-01
8.525e-01,1.728e-01
8.575e-01,1.664e-01
8.625e-01,1.602e-01
8.675e-01,1.542e-01
8.725e-01,1.484e-01
8.775e-01,1.429e-01
8.825e-01,1.376e-01
8.875e-01,1.324e-01
8.925e-01,1.275e-01
8.975e-01,1.227e-01
9.025e-01,1.181e-01
9.075e-01,1.137e-01
9.125e-01,1.094e-01
9.175e-01,1.053e-01
9.225e-01,1.014e-01
9.275e-01,9.756e-02
9.325e-01,9.390e-02
9.375e-01,9.038e-02
9.425e-01,8.698e-02
9.475e-01,8.372e-02
9.525e-01,8.057e-02
9.575e-01,7.755e-02
9.625e-01,7.464e-02
9.675e-01,7.183e-02
9.725e-01,6.914e-02
9.775e-01,6.654e-02
9.825e-01,6.404e-02
9.875e-01,6.164e-02
9.925e-01,5.932e-02
9.975e-01,5.709e-02


==> anc/03_results/moderate_inf/lognormal/0_024.csv <==
transmittance,probability_density
2.500e-03,3.259e-45
7.500e-03,9.445e-28
1.250e-02,4.354e-21
1.750e-02,3.336e-17
2.250e-02,1.456e-14
2.750e-02,1.289e-12
3.250e-02,4.192e-11
3.750e-02,6.906e-10
4.250e-02,6.983e-09
4.750e-02,4.903e-08
5.250e-02,2.598e-07
5.750e-02,1.102e-06
6.250e-02,3.903e-06
6.750e-02,1.193e-05
7.250e-02,3.223e-05
7.750e-02,7.850e-05
8.250e-02,1.750e-04
8.750e-02,3.614e-04
9.250e-02,6.986e-04
9.750e-02,1.274e-03
1.025e-01,2.209e-03
1.075e-01,3.660e-03
1.125e-01,5.826e-03
1.175e-01,8.944e-03
1.225e-01,1.330e-02
1.275e-01,1.920e-02
1.325e-01,2.699e-02
1.375e-01,3.705e-02
1.425e-01,4.975e-02
1.475e-01,6.549e-02
1.525e-01,8.463e-02
1.575e-01,1.075e-01
1.625e-01,1.345e-01
1.675e-01,1.659e-01
1.725e-01,2.019e-01
1.775e-01,2.426e-01
1.825e-01,2.883e-01
1.875e-01,3.389e-01
1.925e-01,3.944e-01
1.975e-01,4.547e-01
2.025e-01,5.197e-01
2.075e-01,5.892e-01
2.125e-01,6.629e-01
2.175e-01,7.404e-01
2.225e-01,8.214e-01
2.275e-01,9.055e-01
2.325e-01,9.922e-01
2.375e-01,1.081e+00
2.425e-01,1.172e+00
2.475e-01,1.263e+00
2.525e-01,1.356e+00
2.575e-01,1.448e+00
2.625e-01,1.540e+00
2.675e-01,1.631e+00
2.725e-01,1.721e+00
2.775e-01,1.810e+00
2.825e-01,1.896e+00
2.875e-01,1.979e+00
2.925e-01,2.060e+00
2.975e-01,2.137e+00
3.025e-01,2.211e+00
3.075e-01,2.281e+00
3.125e-01,2.347e+00
3.175e-01,2.409e+00
3.225e-01,2.467e+00
3.275e-01,2.520e+00
3.325e-01,2.569e+00
3.375e-01,2.613e+00
3.425e-01,2.652e+00
3.475e-01,2.687e+00
3.525e-01,2.717e+00
3.575e-01,2.743e+00
3.625e-01,2.764e+00
3.675e-01,2.781e+00
3.725e-01,2.793e+00
3.775e-01,2.801e+00
3.825e-01,2.805e+00
3.875e-01,2.806e+00
3.925e-01,2.802e+00
3.975e-01,2.795e+00
4.025e-01,2.784e+00
4.075e-01,2.770e+00
4.125e-01,2.753e+00
4.175e-01,2.733e+00
4.225e-01,2.710e+00
4.275e-01,2.685e+00
4.325e-01,2.657e+00
4.375e-01,2.627e+00
4.425e-01,2.595e+00
4.475e-01,2.561e+00
4.525e-01,2.525e+00
4.575e-01,2.487e+00
4.625e-01,2.449e+00
4.675e-01,2.409e+00
4.725e-01,2.367e+00
4.775e-01,2.325e+00
4.825e-01,2.282e+00
4.875e-01,2.238e+00
4.925e-01,2.194e+00
4.975e-01,2.149e+00
5.025e-01,2.104e+00
5.075e-01,2.058e+00
5.125e-01,2.013e+00
5.175e-01,1.967e+00
5.225e-01,1.921e+00
5.275e-01,1.876e+00
5.325e-01,1.830e+00
5.375e-01,1.785e+00
5.425e-01,1.740e+00
5.475e-01,1.695e+00
5.525e-01,1.651e+00
5.575e-01,1.608e+00
5.625e-01,1.564e+00
5.675e-01,1.522e+00
5.725e-01,1.480e+00
5.775e-01,1.438e+00
5.825e-01,1.398e+00
5.875e-01,1.357e+00
5.925e-01,1.318e+00
5.975e-01,1.279e+00
6.025e-01,1.241e+00
6.075e-01,1.204e+00
6.125e-01,1.168e+00
6.175e-01,1.132e+00
6.225e-01,1.097e+00
6.275e-01,1.063e+00
6.325e-01,1.030e+00
6.375e-01,9.973e-01
6.425e-01,9.655e-01
6.475e-01,9.346e-01
6.525e-01,9.044e-01
6.575e-01,8.750e-01
6.625e-01,8.464e-01
6.675e-01,8.185e-01
6.725e-01,7.914e-01
6.775e-01,7.651e-01
6.825e-01,7.394e-01
6.875e-01,7.145e-01
6.925e-01,6.904e-01
6.975e-01,6.669e-01
7.025e-01,6.441e-01
7.075e-01,6.219e-01
7.125e-01,6.005e-01
7.175e-01,5.797e-01
7.225e-01,5.595e-01
7.275e-01,5.400e-01
7.325e-01,5.210e-01
7.375e-01,5.027e-01
7.425e-01,4.849e-01
7.475e-01,4.677e-01
7.525e-01,4.511e-01
7.575e-01,4.350e-01
7.625e-01,4.194e-01
7.675e-01,4.044e-01
7.725e-01,3.898e-01
7.775e-01,3.757e-01
7.825e-01,3.621e-01
7.875e-01,3.490e-01
7.925e-01,3.363e-01
7.975e-01,3.240e-01
8.025e-01,3.122e-01
8.075e-01,3.007e-01
8.125e-01,2.897e-01
8.175e-01,2.790e-01
8.225e-01,2.687e-01
8.275e-01,2.588e-01
8.325e-01,2.492e-01
8.375e-01,2.400e-01
8.425e-01,2.311e-01
8.475e-01,2.225e-01
8.525e-01,2.142e-01
8.575e-01,2.062e-01
8.625e-01,1.985e-01
8.675e-01,1.911e-01
8.725e-01,1.839e-01
8.775e-01,1.770e-01
8.825e-01,1.704e-01
8.875e-01,1.640e-01
8.925e-01,1.578e-01
8.975e-01,1.519e-01
9.025e-01,1.461e-01
9.075e-01,1.406e-01
9.125e-01,1.353e-01
9.175e-01,1.302e-01
9.225e-01,1.253e-01
9.275e-01,1.205e-01
9.325e-01,1.160e-01
9.375e-01,1.116e-01
9.425e-01,1.073e-01
9.475e-01,1.032e-01
9.525e-01,9.932e-02
9.575e-01,9.555e-02
9.625e-01,9.191e-02
9.675e-01,8.841e-02
9.725e-01,8.505e-02
9.775e-01,8.181e-02
9.825e-01,7.869e-02
9.875e-01,7.569e-02
9.925e-01,7.281e-02
9.975e-01,7.003e-02


==> anc/03_results/moderate_inf/lognormal/0_025.csv <==
transmittance,probability_density
2.500e-03,1.580e-51
7.500e-03,7.142e-32
1.250e-02,2.407e-24
1.750e-02,6.038e-20
2.250e-02,5.989e-17
2.750e-02,9.822e-15
3.250e-02,5.195e-13
3.750e-02,1.273e-11
4.250e-02,1.795e-10
4.750e-02,1.675e-09
5.250e-02,1.135e-08
5.750e-02,5.978e-08
6.250e-02,2.566e-07
6.750e-02,9.314e-07
7.250e-02,2.939e-06
7.750e-02,8.238e-06
8.250e-02,2.088e-05
8.750e-02,4.850e-05
9.250e-02,1.045e-04
9.750e-02,2.106e-04
1.025e-01,4.007e-04
1.075e-01,7.238e-04
1.125e-01,1.249e-03
1.175e-01,2.068e-03
1.225e-01,3.299e-03
1.275e-01,5.090e-03
1.325e-01,7.619e-03
1.375e-01,1.110e-02
1.425e-01,1.576e-02
1.475e-01,2.186e-02
1.525e-01,2.971e-02
1.575e-01,3.959e-02
1.625e-01,5.181e-02
1.675e-01,6.670e-02
1.725e-01,8.456e-02
1.775e-01,1.057e-01
1.825e-01,1.303e-01
1.875e-01,1.588e-01
1.925e-01,1.912e-01
1.975e-01,2.278e-01
2.025e-01,2.686e-01
2.075e-01,3.138e-01
2.125e-01,3.634e-01
2.175e-01,4.173e-01
2.225e-01,4.754e-01
2.275e-01,5.376e-01
2.325e-01,6.037e-01
2.375e-01,6.735e-01
2.425e-01,7.467e-01
2.475e-01,8.230e-01
2.525e-01,9.020e-01
2.575e-01,9.834e-01
2.625e-01,1.067e+00
2.675e-01,1.152e+00
2.725e-01,1.238e+00
2.775e-01,1.324e+00
2.825e-01,1.411e+00
2.875e-01,1.498e+00
2.925e-01,1.584e+00
2.975e-01,1.669e+00
3.025e-01,1.753e+00
3.075e-01,1.835e+00
3.125e-01,1.915e+00
3.175e-01,1.992e+00
3.225e-01,2.067e+00
3.275e-01,2.138e+00
3.325e-01,2.207e+00
3.375e-01,2.272e+00
3.425e-01,2.333e+00
3.475e-01,2.390e+00
3.525e-01,2.444e+00
3.575e-01,2.493e+00
3.625e-01,2.538e+00
3.675e-01,2.579e+00
3.725e-01,2.616e+00
3.775e-01,2.648e+00
3.825e-01,2.676e+00
3.875e-01,2.700e+00
3.925e-01,2.720e+00
3.975e-01,2.735e+00
4.025e-01,2.747e+00
4.075e-01,2.755e+00
4.125e-01,2.759e+00
4.175e-01,2.759e+00
4.225e-01,2.756e+00
4.275e-01,2.749e+00
4.325e-01,2.739e+00
4.375e-01,2.726e+00
4.425e-01,2.710e+00
4.475e-01,2.691e+00
4.525e-01,2.669e+00
4.575e-01,2.645e+00
4.625e-01,2.619e+00
4.675e-01,2.591e+00
4.725e-01,2.560e+00
4.775e-01,2.528e+00
4.825e-01,2.493e+00
4.875e-01,2.458e+00
4.925e-01,2.421e+00
4.975e-01,2.382e+00
5.025e-01,2.343e+00
5.075e-01,2.302e+00
5.125e-01,2.261e+00
5.175e-01,2.218e+00
5.225e-01,2.176e+00
5.275e-01,2.132e+00
5.325e-01,2.088e+00
5.375e-01,2.044e+00
5.425e-01,2.000e+00
5.475e-01,1.955e+00
5.525e-01,1.911e+00
5.575e-01,1.866e+00
5.625e-01,1.822e+00
5.675e-01,1.778e+00
5.725e-01,1.734e+00
5.775e-01,1.690e+00
5.825e-01,1.647e+00
5.875e-01,1.604e+00
5.925e-01,1.561e+00
5.975e-01,1.519e+00
6.025e-01,1.478e+00
6.075e-01,1.437e+00
6.125e-01,1.397e+00
6.175e-01,1.357e+00
6.225e-01,1.318e+00
6.275e-01,1.280e+00
6.325e-01,1.242e+00
6.375e-01,1.205e+00
6.425e-01,1.169e+00
6.475e-01,1.133e+00
6.525e-01,1.099e+00
6.575e-01,1.065e+00
6.625e-01,1.032e+00
6.675e-01,9.992e-01
6.725e-01,9.675e-01
6.775e-01,9.366e-01
6.825e-01,9.064e-01
6.875e-01,8.770e-01
6.925e-01,8.484e-01
6.975e-01,8.205e-01
7.025e-01,7.934e-01
7.075e-01,7.669e-01
7.125e-01,7.412e-01
7.175e-01,7.162e-01
7.225e-01,6.920e-01
7.275e-01,6.684e-01
7.325e-01,6.455e-01
7.375e-01,6.232e-01
7.425e-01,6.017e-01
7.475e-01,5.808e-01
7.525e-01,5.605e-01
7.575e-01,5.408e-01
7.625e-01,5.217e-01
7.675e-01,5.033e-01
7.725e-01,4.854e-01
7.775e-01,4.681e-01
7.825e-01,4.513e-01
7.875e-01,4.351e-01
7.925e-01,4.194e-01
7.975e-01,4.042e-01
8.025e-01,3.895e-01
8.075e-01,3.754e-01
8.125e-01,3.616e-01
8.175e-01,3.484e-01
8.225e-01,3.356e-01
8.275e-01,3.232e-01
8.325e-01,3.113e-01
8.375e-01,2.998e-01
8.425e-01,2.886e-01
8.475e-01,2.779e-01
8.525e-01,2.675e-01
8.575e-01,2.575e-01
8.625e-01,2.479e-01
8.675e-01,2.385e-01
8.725e-01,2.296e-01
8.775e-01,2.209e-01
8.825e-01,2.126e-01
8.875e-01,2.045e-01
8.925e-01,1.968e-01
8.975e-01,1.893e-01
9.025e-01,1.821e-01
9.075e-01,1.752e-01
9.125e-01,1.685e-01
9.175e-01,1.620e-01
9.225e-01,1.558e-01
9.275e-01,1.499e-01
9.325e-01,1.441e-01
9.375e-01,1.386e-01
9.425e-01,1.333e-01
9.475e-01,1.281e-01
9.525e-01,1.232e-01
9.575e-01,1.184e-01
9.625e-01,1.139e-01
9.675e-01,1.095e-01
9.725e-01,1.052e-01
9.775e-01,1.011e-01
9.825e-01,9.722e-02
9.875e-01,9.345e-02
9.925e-01,8.982e-02
9.975e-01,8.633e-02


==> anc/03_results/moderate_inf/lognormal/0_026.csv <==
transmittance,probability_density
2.500e-03,2.577e-58
7.500e-03,2.614e-36
1.250e-02,7.431e-28
1.750e-02,6.648e-23
2.250e-02,1.591e-19
2.750e-02,5.051e-17
3.250e-02,4.499e-15
3.750e-02,1.688e-13
4.250e-02,3.401e-12
4.750e-02,4.302e-11
5.250e-02,3.799e-10
5.750e-02,2.523e-09
6.250e-02,1.331e-08
6.750e-02,5.808e-08
7.250e-02,2.164e-07
7.750e-02,7.053e-07
8.250e-02,2.051e-06
8.750e-02,5.405e-06
9.250e-02,1.308e-05
9.750e-02,2.936e-05
1.025e-01,6.169e-05
1.075e-01,1.223e-04
1.125e-01,2.300e-04
1.175e-01,4.129e-04
1.225e-01,7.107e-04
1.275e-01,1.178e-03
1.325e-01,1.885e-03
1.375e-01,2.925e-03
1.425e-01,4.411e-03
1.475e-01,6.478e-03
1.525e-01,9.288e-03
1.575e-01,1.302e-02
1.625e-01,1.789e-02
1.675e-01,2.413e-02
1.725e-01,3.196e-02
1.775e-01,4.165e-02
1.825e-01,5.347e-02
1.875e-01,6.768e-02
1.925e-01,8.454e-02
1.975e-01,1.043e-01
2.025e-01,1.272e-01
2.075e-01,1.535e-01
2.125e-01,1.833e-01
2.175e-01,2.168e-01
2.225e-01,2.542e-01
2.275e-01,2.954e-01
2.325e-01,3.406e-01
2.375e-01,3.898e-01
2.425e-01,4.428e-01
2.475e-01,4.997e-01
2.525e-01,5.602e-01
2.575e-01,6.243e-01
2.625e-01,6.916e-01
2.675e-01,7.620e-01
2.725e-01,8.352e-01
2.775e-01,9.109e-01
2.825e-01,9.887e-01
2.875e-01,1.068e+00
2.925e-01,1.149e+00
2.975e-01,1.231e+00
3.025e-01,1.314e+00
3.075e-01,1.397e+00
3.125e-01,1.480e+00
3.175e-01,1.562e+00
3.225e-01,1.644e+00
3.275e-01,1.724e+00
3.325e-01,1.803e+00
3.375e-01,1.880e+00
3.425e-01,1.955e+00
3.475e-01,2.028e+00
3.525e-01,2.097e+00
3.575e-01,2.164e+00
3.625e-01,2.228e+00
3.675e-01,2.288e+00
3.725e-01,2.345e+00
3.775e-01,2.398e+00
3.825e-01,2.447e+00
3.875e-01,2.493e+00
3.925e-01,2.534e+00
3.975e-01,2.572e+00
4.025e-01,2.605e+00
4.075e-01,2.635e+00
4.125e-01,2.660e+00
4.175e-01,2.682e+00
4.225e-01,2.699e+00
4.275e-01,2.713e+00
4.325e-01,2.723e+00
4.375e-01,2.729e+00
4.425e-01,2.732e+00
4.475e-01,2.731e+00
4.525e-01,2.727e+00
4.575e-01,2.719e+00
4.625e-01,2.709e+00
4.675e-01,2.695e+00
4.725e-01,2.679e+00
4.775e-01,2.660e+00
4.825e-01,2.639e+00
4.875e-01,2.615e+00
4.925e-01,2.588e+00
4.975e-01,2.560e+00
5.025e-01,2.530e+00
5.075e-01,2.498e+00
5.125e-01,2.464e+00
5.175e-01,2.429e+00
5.225e-01,2.392e+00
5.275e-01,2.355e+00
5.325e-01,2.316e+00
5.375e-01,2.276e+00
5.425e-01,2.235e+00
5.475e-01,2.193e+00
5.525e-01,2.151e+00
5.575e-01,2.108e+00
5.625e-01,2.065e+00
5.675e-01,2.022e+00
5.725e-01,1.978e+00
5.775e-01,1.934e+00
5.825e-01,1.890e+00
5.875e-01,1.846e+00
5.925e-01,1.802e+00
5.975e-01,1.759e+00
6.025e-01,1.715e+00
6.075e-01,1.672e+00
6.125e-01,1.629e+00
6.175e-01,1.587e+00
6.225e-01,1.545e+00
6.275e-01,1.503e+00
6.325e-01,1.462e+00
6.375e-01,1.422e+00
6.425e-01,1.382e+00
6.475e-01,1.342e+00
6.525e-01,1.304e+00
6.575e-01,1.266e+00
6.625e-01,1.228e+00
6.675e-01,1.192e+00
6.725e-01,1.156e+00
6.775e-01,1.120e+00
6.825e-01,1.086e+00
6.875e-01,1.052e+00
6.925e-01,1.019e+00
6.975e-01,9.870e-01
7.025e-01,9.555e-01
7.075e-01,9.248e-01
7.125e-01,8.948e-01
7.175e-01,8.655e-01
7.225e-01,8.371e-01
7.275e-01,8.093e-01
7.325e-01,7.823e-01
7.375e-01,7.560e-01
7.425e-01,7.304e-01
7.475e-01,7.056e-01
7.525e-01,6.814e-01
7.575e-01,6.579e-01
7.625e-01,6.351e-01
7.675e-01,6.130e-01
7.725e-01,5.915e-01
7.775e-01,5.707e-01
7.825e-01,5.505e-01
7.875e-01,5.310e-01
7.925e-01,5.120e-01
7.975e-01,4.937e-01
8.025e-01,4.759e-01
8.075e-01,4.587e-01
8.125e-01,4.420e-01
8.175e-01,4.259e-01
8.225e-01,4.103e-01
8.275e-01,3.952e-01
8.325e-01,3.806e-01
8.375e-01,3.666e-01
8.425e-01,3.530e-01
8.475e-01,3.398e-01
8.525e-01,3.271e-01
8.575e-01,3.148e-01
8.625e-01,3.030e-01
8.675e-01,2.916e-01
8.725e-01,2.806e-01
8.775e-01,2.699e-01
8.825e-01,2.597e-01
8.875e-01,2.498e-01
8.925e-01,2.402e-01
8.975e-01,2.310e-01
9.025e-01,2.222e-01
9.075e-01,2.136e-01
9.125e-01,2.054e-01
9.175e-01,1.975e-01
9.225e-01,1.898e-01
9.275e-01,1.825e-01
9.325e-01,1.754e-01
9.375e-01,1.685e-01
9.425e-01,1.620e-01
9.475e-01,1.557e-01
9.525e-01,1.496e-01
9.575e-01,1.437e-01
9.625e-01,1.381e-01
9.675e-01,1.326e-01
9.725e-01,1.274e-01
9.775e-01,1.224e-01
9.825e-01,1.176e-01
9.875e-01,1.129e-01
9.925e-01,1.085e-01
9.975e-01,1.042e-01


==> anc/03_results/moderate_inf/lognormal/0_027.csv <==
transmittance,probability_density
2.500e-03,2.509e-66
7.500e-03,1.491e-41
1.250e-02,5.223e-32
1.750e-02,2.088e-26
2.250e-02,1.409e-22
2.750e-02,9.744e-20
3.250e-02,1.604e-17
3.750e-02,9.936e-16
4.250e-02,3.048e-14
4.750e-02,5.520e-13
5.250e-02,6.655e-12
5.750e-02,5.810e-11
6.250e-02,3.906e-10
6.750e-02,2.118e-09
7.250e-02,9.599e-09
7.750e-02,3.737e-08
8.250e-02,1.278e-07
8.750e-02,3.908e-07
9.250e-02,1.084e-06
9.750e-02,2.762e-06
1.025e-01,6.528e-06
1.075e-01,1.443e-05
1.125e-01,3.006e-05
1.175e-01,5.937e-05
1.225e-01,1.118e-04
1.275e-01,2.014e-04
1.325e-01,3.491e-04
1.375e-01,5.836e-04
1.425e-01,9.443e-04
1.475e-01,1.483e-03
1.525e-01,2.265e-03
1.575e-01,3.373e-03
1.625e-01,4.908e-03
1.675e-01,6.987e-03
1.725e-01,9.748e-03
1.775e-01,1.335e-02
1.825e-01,1.797e-02
1.875e-01,2.379e-02
1.925e-01,3.103e-02
1.975e-01,3.990e-02
2.025e-01,5.063e-02
2.075e-01,6.345e-02
2.125e-01,7.859e-02
2.175e-01,9.628e-02
2.225e-01,1.167e-01
2.275e-01,1.401e-01
2.325e-01,1.667e-01
2.375e-01,1.965e-01
2.425e-01,2.298e-01
2.475e-01,2.666e-01
2.525e-01,3.070e-01
2.575e-01,3.511e-01
2.625e-01,3.988e-01
2.675e-01,4.501e-01
2.725e-01,5.049e-01
2.775e-01,5.631e-01
2.825e-01,6.246e-01
2.875e-01,6.892e-01
2.925e-01,7.566e-01
2.975e-01,8.267e-01
3.025e-01,8.992e-01
3.075e-01,9.737e-01
3.125e-01,1.050e+00
3.175e-01,1.128e+00
3.225e-01,1.207e+00
3.275e-01,1.286e+00
3.325e-01,1.366e+00
3.375e-01,1.447e+00
3.425e-01,1.526e+00
3.475e-01,1.606e+00
3.525e-01,1.684e+00
3.575e-01,1.761e+00
3.625e-01,1.837e+00
3.675e-01,1.910e+00
3.725e-01,1.982e+00
3.775e-01,2.051e+00
3.825e-01,2.118e+00
3.875e-01,2.181e+00
3.925e-01,2.242e+00
3.975e-01,2.299e+00
4.025e-01,2.353e+00
4.075e-01,2.404e+00
4.125e-01,2.451e+00
4.175e-01,2.494e+00
4.225e-01,2.533e+00
4.275e-01,2.569e+00
4.325e-01,2.601e+00
4.375e-01,2.629e+00
4.425e-01,2.653e+00
4.475e-01,2.673e+00
4.525e-01,2.690e+00
4.575e-01,2.702e+00
4.625e-01,2.712e+00
4.675e-01,2.717e+00
4.725e-01,2.719e+00
4.775e-01,2.718e+00
4.825e-01,2.714e+00
4.875e-01,2.706e+00
4.925e-01,2.695e+00
4.975e-01,2.682e+00
5.025e-01,2.665e+00
5.075e-01,2.646e+00
5.125e-01,2.625e+00
5.175e-01,2.601e+00
5.225e-01,2.575e+00
5.275e-01,2.547e+00
5.325e-01,2.517e+00
5.375e-01,2.485e+00
5.425e-01,2.452e+00
5.475e-01,2.417e+00
5.525e-01,2.381e+00
5.575e-01,2.343e+00
5.625e-01,2.305e+00
5.675e-01,2.265e+00
5.725e-01,2.224e+00
5.775e-01,2.183e+00
5.825e-01,2.141e+00
5.875e-01,2.098e+00
5.925e-01,2.055e+00
5.975e-01,2.012e+00
6.025e-01,1.969e+00
6.075e-01,1.925e+00
6.125e-01,1.881e+00
6.175e-01,1.837e+00
6.225e-01,1.793e+00
6.275e-01,1.750e+00
6.325e-01,1.706e+00
6.375e-01,1.663e+00
6.425e-01,1.620e+00
6.475e-01,1.578e+00
6.525e-01,1.536e+00
6.575e-01,1.494e+00
6.625e-01,1.453e+00
6.675e-01,1.412e+00
6.725e-01,1.372e+00
6.775e-01,1.333e+00
6.825e-01,1.294e+00
6.875e-01,1.256e+00
6.925e-01,1.219e+00
6.975e-01,1.182e+00
7.025e-01,1.146e+00
7.075e-01,1.111e+00
7.125e-01,1.076e+00
7.175e-01,1.042e+00
7.225e-01,1.009e+00
7.275e-01,9.769e-01
7.325e-01,9.454e-01
7.375e-01,9.145e-01
7.425e-01,8.845e-01
7.475e-01,8.551e-01
7.525e-01,8.266e-01
7.575e-01,7.988e-01
7.625e-01,7.717e-01
7.675e-01,7.453e-01
7.725e-01,7.197e-01
7.775e-01,6.948e-01
7.825e-01,6.706e-01
7.875e-01,6.471e-01
7.925e-01,6.243e-01
7.975e-01,6.022e-01
8.025e-01,5.807e-01
8.075e-01,5.599e-01
8.125e-01,5.397e-01
8.175e-01,5.201e-01
8.225e-01,5.012e-01
8.275e-01,4.828e-01
8.325e-01,4.651e-01
8.375e-01,4.479e-01
8.425e-01,4.313e-01
8.475e-01,4.152e-01
8.525e-01,3.997e-01
8.575e-01,3.847e-01
8.625e-01,3.702e-01
8.675e-01,3.562e-01
8.725e-01,3.427e-01
8.775e-01,3.296e-01
8.825e-01,3.170e-01
8.875e-01,3.048e-01
8.925e-01,2.931e-01
8.975e-01,2.818e-01
9.025e-01,2.708e-01
9.075e-01,2.603e-01
9.125e-01,2.502e-01
9.175e-01,2.404e-01
9.225e-01,2.310e-01
9.275e-01,2.219e-01
9.325e-01,2.132e-01
9.375e-01,2.047e-01
9.425e-01,1.966e-01
9.475e-01,1.888e-01
9.525e-01,1.813e-01
9.575e-01,1.741e-01
9.625e-01,1.671e-01
9.675e-01,1.604e-01
9.725e-01,1.540e-01
9.775e-01,1.478e-01
9.825e-01,1.419e-01
9.875e-01,1.361e-01
9.925e-01,1.306e-01
9.975e-01,1.254e-01


==> anc/03_results/moderate_inf/lognormal/0_028.csv <==
transmittance,probability_density
2.500e-03,6.335e-75
7.500e-03,3.461e-47
1.250e-02,1.784e-36
1.750e-02,3.545e-30
2.250e-02,7.266e-26
2.750e-02,1.156e-22
3.250e-02,3.674e-20
3.750e-02,3.895e-18
4.250e-02,1.874e-16
4.750e-02,4.986e-15
5.250e-02,8.392e-14
5.750e-02,9.820e-13
6.250e-02,8.563e-12
6.750e-02,5.860e-11
7.250e-02,3.276e-10
7.750e-02,1.543e-09
8.250e-02,6.278e-09
8.750e-02,2.251e-08
9.250e-02,7.233e-08
9.750e-02,2.110e-07
1.025e-01,5.656e-07
1.075e-01,1.406e-06
1.125e-01,3.267e-06
1.175e-01,7.146e-06
1.225e-01,1.481e-05
1.275e-01,2.921e-05
1.325e-01,5.510e-05
1.375e-01,9.980e-05
1.425e-01,1.742e-04
1.475e-01,2.938e-04
1.525e-01,4.804e-04
1.575e-01,7.632e-04
1.625e-01,1.181e-03
1.675e-01,1.782e-03
1.725e-01,2.628e-03
1.775e-01,3.796e-03
1.825e-01,5.374e-03
1.875e-01,7.469e-03
1.925e-01,1.020e-02
1.975e-01,1.372e-02
2.025e-01,1.816e-02
2.075e-01,2.371e-02
2.125e-01,3.053e-02
2.175e-01,3.884e-02
2.225e-01,4.881e-02
2.275e-01,6.067e-02
2.325e-01,7.462e-02
2.375e-01,9.085e-02
2.425e-01,1.096e-01
2.475e-01,1.310e-01
2.525e-01,1.552e-01
2.575e-01,1.825e-01
2.625e-01,2.129e-01
2.675e-01,2.466e-01
2.725e-01,2.836e-01
2.775e-01,3.241e-01
2.825e-01,3.679e-01
2.875e-01,4.152e-01
2.925e-01,4.659e-01
2.975e-01,5.199e-01
3.025e-01,5.771e-01
3.075e-01,6.374e-01
3.125e-01,7.006e-01
3.175e-01,7.665e-01
3.225e-01,8.349e-01
3.275e-01,9.057e-01
3.325e-01,9.784e-01
3.375e-01,1.053e+00
3.425e-01,1.129e+00
3.475e-01,1.206e+00
3.525e-01,1.283e+00
3.575e-01,1.362e+00
3.625e-01,1.440e+00
3.675e-01,1.518e+00
3.725e-01,1.596e+00
3.775e-01,1.673e+00
3.825e-01,1.749e+00
3.875e-01,1.824e+00
3.925e-01,1.896e+00
3.975e-01,1.967e+00
4.025e-01,2.036e+00
4.075e-01,2.102e+00
4.125e-01,2.165e+00
4.175e-01,2.226e+00
4.225e-01,2.284e+00
4.275e-01,2.338e+00
4.325e-01,2.389e+00
4.375e-01,2.437e+00
4.425e-01,2.481e+00
4.475e-01,2.521e+00
4.525e-01,2.558e+00
4.575e-01,2.591e+00
4.625e-01,2.620e+00
4.675e-01,2.645e+00
4.725e-01,2.667e+00
4.775e-01,2.685e+00
4.825e-01,2.700e+00
4.875e-01,2.710e+00
4.925e-01,2.717e+00
4.975e-01,2.721e+00
5.025e-01,2.721e+00
5.075e-01,2.718e+00
5.125e-01,2.712e+00
5.175e-01,2.703e+00
5.225e-01,2.691e+00
5.275e-01,2.676e+00
5.325e-01,2.658e+00
5.375e-01,2.638e+00
5.425e-01,2.615e+00
5.475e-01,2.590e+00
5.525e-01,2.563e+00
5.575e-01,2.534e+00
5.625e-01,2.503e+00
5.675e-01,2.471e+00
5.725e-01,2.436e+00
5.775e-01,2.401e+00
5.825e-01,2.364e+00
5.875e-01,2.325e+00
5.925e-01,2.286e+00
5.975e-01,2.246e+00
6.025e-01,2.205e+00
6.075e-01,2.163e+00
6.125e-01,2.120e+00
6.175e-01,2.077e+00
6.225e-01,2.034e+00
6.275e-01,1.990e+00
6.325e-01,1.946e+00
6.375e-01,1.902e+00
6.425e-01,1.858e+00
6.475e-01,1.813e+00
6.525e-01,1.769e+00
6.575e-01,1.725e+00
6.625e-01,1.682e+00
6.675e-01,1.638e+00
6.725e-01,1.595e+00
6.775e-01,1.552e+00
6.825e-01,1.510e+00
6.875e-01,1.468e+00
6.925e-01,1.427e+00
6.975e-01,1.387e+00
7.025e-01,1.346e+00
7.075e-01,1.307e+00
7.125e-01,1.268e+00
7.175e-01,1.230e+00
7.225e-01,1.193e+00
7.275e-01,1.156e+00
7.325e-01,1.120e+00
7.375e-01,1.085e+00
7.425e-01,1.050e+00
7.475e-01,1.016e+00
7.525e-01,9.833e-01
7.575e-01,9.511e-01
7.625e-01,9.196e-01
7.675e-01,8.889e-01
7.725e-01,8.590e-01
7.775e-01,8.298e-01
7.825e-01,8.014e-01
7.875e-01,7.738e-01
7.925e-01,7.469e-01
7.975e-01,7.208e-01
8.025e-01,6.954e-01
8.075e-01,6.707e-01
8.125e-01,6.467e-01
8.175e-01,6.235e-01
8.225e-01,6.009e-01
8.275e-01,5.791e-01
8.325e-01,5.579e-01
8.375e-01,5.373e-01
8.425e-01,5.174e-01
8.475e-01,4.982e-01
8.525e-01,4.795e-01
8.575e-01,4.615e-01
8.625e-01,4.440e-01
8.675e-01,4.272e-01
8.725e-01,4.109e-01
8.775e-01,3.951e-01
8.825e-01,3.799e-01
8.875e-01,3.652e-01
8.925e-01,3.511e-01
8.975e-01,3.374e-01
9.025e-01,3.242e-01
9.075e-01,3.115e-01
9.125e-01,2.992e-01
9.175e-01,2.874e-01
9.225e-01,2.759e-01
9.275e-01,2.650e-01
9.325e-01,2.544e-01
9.375e-01,2.442e-01
9.425e-01,2.344e-01
9.475e-01,2.249e-01
9.525e-01,2.158e-01
9.575e-01,2.071e-01
9.625e-01,1.986e-01
9.675e-01,1.905e-01
9.725e-01,1.827e-01
9.775e-01,1.753e-01
9.825e-01,1.681e-01
9.875e-01,1.611e-01
9.925e-01,1.545e-01
9.975e-01,1.481e-01


==> anc/03_results/moderate_inf/lognormal/0_029.csv <==
transmittance,probability_density
2.500e-03,2.030e-85
7.500e-03,4.511e-54
1.250e-02,6.152e-42
1.750e-02,8.623e-35
2.250e-02,6.839e-30
2.750e-02,3.005e-26
3.250e-02,2.128e-23
3.750e-02,4.343e-21
4.250e-02,3.617e-19
4.750e-02,1.538e-17
5.250e-02,3.887e-16
5.750e-02,6.502e-15
6.250e-02,7.784e-14
6.750e-02,7.075e-13
7.250e-02,5.108e-12
7.750e-02,3.035e-11
8.250e-02,1.526e-10
8.750e-02,6.646e-10
9.250e-02,2.554e-09
9.750e-02,8.792e-09
1.025e-01,2.747e-08
1.075e-01,7.877e-08
1.125e-01,2.091e-07
1.175e-01,5.183e-07
1.225e-01,1.207e-06
1.275e-01,2.658e-06
1.325e-01,5.562e-06
1.375e-01,1.111e-05
1.425e-01,2.127e-05
1.475e-01,3.916e-05
1.525e-01,6.956e-05
1.575e-01,1.196e-04
1.625e-01,1.993e-04
1.675e-01,3.230e-04
1.725e-01,5.100e-04
1.775e-01,7.858e-04
1.825e-01,1.184e-03
1.875e-01,1.745e-03
1.925e-01,2.523e-03
1.975e-01,3.580e-03
2.025e-01,4.993e-03
2.075e-01,6.850e-03
2.125e-01,9.255e-03
2.175e-01,1.232e-02
2.225e-01,1.619e-02
2.275e-01,2.099e-02
2.325e-01,2.689e-02
2.375e-01,3.405e-02
2.425e-01,4.265e-02
2.475e-01,5.288e-02
2.525e-01,6.491e-02
2.575e-01,7.895e-02
2.625e-01,9.517e-02
2.675e-01,1.138e-01
2.725e-01,1.349e-01
2.775e-01,1.587e-01
2.825e-01,1.854e-01
2.875e-01,2.151e-01
2.925e-01,2.478e-01
2.975e-01,2.838e-01
3.025e-01,3.229e-01
3.075e-01,3.654e-01
3.125e-01,4.111e-01
3.175e-01,4.601e-01
3.225e-01,5.123e-01
3.275e-01,5.676e-01
3.325e-01,6.259e-01
3.375e-01,6.871e-01
3.425e-01,7.511e-01
3.475e-01,8.175e-01
3.525e-01,8.862e-01
3.575e-01,9.571e-01
3.625e-01,1.030e+00
3.675e-01,1.104e+00
3.725e-01,1.179e+00
3.775e-01,1.256e+00
3.825e-01,1.333e+00
3.875e-01,1.410e+00
3.925e-01,1.488e+00
3.975e-01,1.565e+00
4.025e-01,1.642e+00
4.075e-01,1.717e+00
4.125e-01,1.792e+00
4.175e-01,1.865e+00
4.225e-01,1.937e+00
4.275e-01,2.006e+00
4.325e-01,2.074e+00
4.375e-01,2.138e+00
4.425e-01,2.201e+00
4.475e-01,2.260e+00
4.525e-01,2.316e+00
4.575e-01,2.369e+00
4.625e-01,2.419e+00
4.675e-01,2.466e+00
4.725e-01,2.509e+00
4.775e-01,2.548e+00
4.825e-01,2.583e+00
4.875e-01,2.615e+00
4.925e-01,2.644e+00
4.975e-01,2.668e+00
5.025e-01,2.689e+00
5.075e-01,2.706e+00
5.125e-01,2.719e+00
5.175e-01,2.729e+00
5.225e-01,2.735e+00
5.275e-01,2.738e+00
5.325e-01,2.738e+00
5.375e-01,2.734e+00
5.425e-01,2.727e+00
5.475e-01,2.717e+00
5.525e-01,2.704e+00
5.575e-01,2.688e+00
5.625e-01,2.669e+00
5.675e-01,2.648e+00
5.725e-01,2.625e+00
5.775e-01,2.599e+00
5.825e-01,2.571e+00
5.875e-01,2.541e+00
5.925e-01,2.509e+00
5.975e-01,2.476e+00
6.025e-01,2.441e+00
6.075e-01,2.404e+00
6.125e-01,2.366e+00
6.175e-01,2.327e+00
6.225e-01,2.287e+00
6.275e-01,2.245e+00
6.325e-01,2.203e+00
6.375e-01,2.160e+00
6.425e-01,2.117e+00
6.475e-01,2.073e+00
6.525e-01,2.029e+00
6.575e-01,1.984e+00
6.625e-01,1.939e+00
6.675e-01,1.894e+00
6.725e-01,1.849e+00
6.775e-01,1.804e+00
6.825e-01,1.759e+00
6.875e-01,1.714e+00
6.925e-01,1.670e+00
6.975e-01,1.626e+00
7.025e-01,1.582e+00
7.075e-01,1.538e+00
7.125e-01,1.496e+00
7.175e-01,1.453e+00
7.225e-01,1.411e+00
7.275e-01,1.370e+00
7.325e-01,1.329e+00
7.375e-01,1.289e+00
7.425e-01,1.250e+00
7.475e-01,1.211e+00
7.525e-01,1.173e+00
7.575e-01,1.136e+00
7.625e-01,1.100e+00
7.675e-01,1.064e+00
7.725e-01,1.029e+00
7.775e-01,9.954e-01
7.825e-01,9.621e-01
7.875e-01,9.296e-01
7.925e-01,8.979e-01
7.975e-01,8.670e-01
8.025e-01,8.370e-01
8.075e-01,8.077e-01
8.125e-01,7.792e-01
8.175e-01,7.514e-01
8.225e-01,7.245e-01
8.275e-01,6.983e-01
8.325e-01,6.729e-01
8.375e-01,6.483e-01
8.425e-01,6.243e-01
8.475e-01,6.011e-01
8.525e-01,5.787e-01
8.575e-01,5.569e-01
8.625e-01,5.358e-01
8.675e-01,5.154e-01
8.725e-01,4.956e-01
8.775e-01,4.765e-01
8.825e-01,4.581e-01
8.875e-01,4.402e-01
8.925e-01,4.230e-01
8.975e-01,4.064e-01
9.025e-01,3.903e-01
9.075e-01,3.748e-01
9.125e-01,3.598e-01
9.175e-01,3.454e-01
9.225e-01,3.315e-01
9.275e-01,3.181e-01
9.325e-01,3.052e-01
9.375e-01,2.928e-01
9.425e-01,2.808e-01
9.475e-01,2.692e-01
9.525e-01,2.581e-01
9.575e-01,2.475e-01
9.625e-01,2.372e-01
9.675e-01,2.273e-01
9.725e-01,2.178e-01
9.775e-01,2.087e-01
9.825e-01,1.999e-01
9.875e-01,1.914e-01
9.925e-01,1.833e-01
9.975e-01,1.756e-01


==> anc/03_results/moderate_inf/lognormal/0_03.csv <==
transmittance,probability_density
2.500e-03,1.272e-96
7.500e-03,1.980e-61
1.250e-02,8.861e-48
1.750e-02,9.960e-40
2.250e-02,3.342e-34
2.750e-02,4.335e-30
3.250e-02,7.216e-27
3.750e-02,2.959e-24
4.250e-02,4.424e-22
4.750e-02,3.101e-20
5.250e-02,1.209e-18
5.750e-02,2.960e-17
6.250e-02,4.970e-16
6.750e-02,6.113e-15
7.250e-02,5.798e-14
7.750e-02,4.413e-13
8.250e-02,2.782e-12
8.750e-02,1.491e-11
9.250e-02,6.932e-11
9.750e-02,2.847e-10
1.025e-01,1.048e-09
1.075e-01,3.500e-09
1.125e-01,1.071e-08
1.175e-01,3.033e-08
1.225e-01,8.003e-08
1.275e-01,1.982e-07
1.325e-01,4.631e-07
1.375e-01,1.027e-06
1.425e-01,2.169e-06
1.475e-01,4.385e-06
1.525e-01,8.512e-06
1.575e-01,1.591e-05
1.625e-01,2.874e-05
1.675e-01,5.026e-05
1.725e-01,8.531e-05
1.775e-01,1.409e-04
1.825e-01,2.267e-04
1.875e-01,3.560e-04
1.925e-01,5.467e-04
1.975e-01,8.220e-04
2.025e-01,1.212e-03
2.075e-01,1.753e-03
2.125e-01,2.493e-03
2.175e-01,3.486e-03
2.225e-01,4.800e-03
2.275e-01,6.513e-03
2.325e-01,8.715e-03
2.375e-01,1.151e-02
2.425e-01,1.501e-02
2.475e-01,1.935e-02
2.525e-01,2.466e-02
2.575e-01,3.110e-02
2.625e-01,3.882e-02
2.675e-01,4.799e-02
2.725e-01,5.879e-02
2.775e-01,7.139e-02
2.825e-01,8.598e-02
2.875e-01,1.027e-01
2.925e-01,1.218e-01
2.975e-01,1.433e-01
3.025e-01,1.675e-01
3.075e-01,1.945e-01
3.125e-01,2.244e-01
3.175e-01,2.573e-01
3.225e-01,2.933e-01
3.275e-01,3.324e-01
3.325e-01,3.747e-01
3.375e-01,4.202e-01
3.425e-01,4.689e-01
3.475e-01,5.208e-01
3.525e-01,5.757e-01
3.575e-01,6.336e-01
3.625e-01,6.943e-01
3.675e-01,7.577e-01
3.725e-01,8.236e-01
3.775e-01,8.918e-01
3.825e-01,9.621e-01
3.875e-01,1.034e+00
3.925e-01,1.108e+00
3.975e-01,1.183e+00
4.025e-01,1.259e+00
4.075e-01,1.336e+00
4.125e-01,1.413e+00
4.175e-01,1.491e+00
4.225e-01,1.568e+00
4.275e-01,1.645e+00
4.325e-01,1.721e+00
4.375e-01,1.796e+00
4.425e-01,1.870e+00
4.475e-01,1.942e+00
4.525e-01,2.012e+00
4.575e-01,2.080e+00
4.625e-01,2.146e+00
4.675e-01,2.209e+00
4.725e-01,2.269e+00
4.775e-01,2.327e+00
4.825e-01,2.381e+00
4.875e-01,2.432e+00
4.925e-01,2.480e+00
4.975e-01,2.524e+00
5.025e-01,2.565e+00
5.075e-01,2.602e+00
5.125e-01,2.635e+00
5.175e-01,2.664e+00
5.225e-01,2.690e+00
5.275e-01,2.712e+00
5.325e-01,2.730e+00
5.375e-01,2.745e+00
5.425e-01,2.756e+00
5.475e-01,2.763e+00
5.525e-01,2.767e+00
5.575e-01,2.767e+00
5.625e-01,2.764e+00
5.675e-01,2.758e+00
5.725e-01,2.748e+00
5.775e-01,2.735e+00
5.825e-01,2.720e+00
5.875e-01,2.702e+00
5.925e-01,2.681e+00
5.975e-01,2.657e+00
6.025e-01,2.631e+00
6.075e-01,2.603e+00
6.125e-01,2.573e+00
6.175e-01,2.541e+00
6.225e-01,2.507e+00
6.275e-01,2.471e+00
6.325e-01,2.434e+00
6.375e-01,2.395e+00
6.425e-01,2.355e+00
6.475e-01,2.314e+00
6.525e-01,2.272e+00
6.575e-01,2.229e+00
6.625e-01,2.185e+00
6.675e-01,2.140e+00
6.725e-01,2.095e+00
6.775e-01,2.050e+00
6.825e-01,2.004e+00
6.875e-01,1.958e+00
6.925e-01,1.911e+00
6.975e-01,1.865e+00
7.025e-01,1.819e+00
7.075e-01,1.773e+00
7.125e-01,1.727e+00
7.175e-01,1.681e+00
7.225e-01,1.636e+00
7.275e-01,1.591e+00
7.325e-01,1.546e+00
7.375e-01,1.502e+00
7.425e-01,1.458e+00
7.475e-01,1.415e+00
7.525e-01,1.373e+00
7.575e-01,1.331e+00
7.625e-01,1.290e+00
7.675e-01,1.249e+00
7.725e-01,1.210e+00
7.775e-01,1.171e+00
7.825e-01,1.133e+00
7.875e-01,1.096e+00
7.925e-01,1.059e+00
7.975e-01,1.023e+00
8.025e-01,9.885e-01
8.075e-01,9.544e-01
8.125e-01,9.213e-01
8.175e-01,8.889e-01
8.225e-01,8.574e-01
8.275e-01,8.267e-01
8.325e-01,7.968e-01
8.375e-01,7.678e-01
8.425e-01,7.396e-01
8.475e-01,7.122e-01
8.525e-01,6.856e-01
8.575e-01,6.598e-01
8.625e-01,6.348e-01
8.675e-01,6.106e-01
8.725e-01,5.871e-01
8.775e-01,5.644e-01
8.825e-01,5.424e-01
8.875e-01,5.211e-01
8.925e-01,5.006e-01
8.975e-01,4.807e-01
9.025e-01,4.615e-01
9.075e-01,4.430e-01
9.125e-01,4.251e-01
9.175e-01,4.078e-01
9.225e-01,3.912e-01
9.275e-01,3.751e-01
9.325e-01,3.596e-01
9.375e-01,3.447e-01
9.425e-01,3.304e-01
9.475e-01,3.166e-01
9.525e-01,3.033e-01
9.575e-01,2.905e-01
9.625e-01,2.781e-01
9.675e-01,2.663e-01
9.725e-01,2.549e-01
9.775e-01,2.440e-01
9.825e-01,2.335e-01
9.875e-01,2.234e-01
9.925e-01,2.137e-01
9.975e-01,2.044e-01


==> anc/03_results/moderate_inf/lognormal/0_031.csv <==
transmittance,probability_density
2.500e-03,3.073e-110
7.500e-03,2.215e-70
1.250e-02,6.849e-55
1.750e-02,9.632e-46
2.250e-02,1.861e-39
2.750e-02,8.984e-35
3.250e-02,4.219e-31
3.750e-02,4.039e-28
4.250e-02,1.228e-25
4.750e-02,1.580e-23
5.250e-02,1.043e-21
5.750e-02,4.055e-20
6.250e-02,1.026e-18
6.750e-02,1.823e-17
7.250e-02,2.408e-16
7.750e-02,2.476e-15
8.250e-02,2.054e-14
8.750e-02,1.416e-13
9.250e-02,8.304e-13
9.750e-02,4.227e-12
1.025e-01,1.898e-11
1.075e-01,7.628e-11
1.125e-01,2.776e-10
1.175e-01,9.239e-10
1.225e-01,2.837e-09
1.275e-01,8.103e-09
1.325e-01,2.166e-08
1.375e-01,5.452e-08
1.425e-01,1.299e-07
1.475e-01,2.941e-07
1.525e-01,6.357e-07
1.575e-01,1.316e-06
1.625e-01,2.620e-06
1.675e-01,5.026e-06
1.725e-01,9.318e-06
1.775e-01,1.674e-05
1.825e-01,2.918e-05
1.875e-01,4.950e-05
1.925e-01,8.181e-05
1.975e-01,1.320e-04
2.025e-01,2.081e-04
2.075e-01,3.212e-04
2.125e-01,4.860e-04
2.175e-01,7.214e-04
2.225e-01,1.052e-03
2.275e-01,1.508e-03
2.325e-01,2.128e-03
2.375e-01,2.957e-03
2.425e-01,4.052e-03
2.475e-01,5.476e-03
2.525e-01,7.306e-03
2.575e-01,9.628e-03
2.625e-01,1.254e-02
2.675e-01,1.616e-02
2.725e-01,2.059e-02
2.775e-01,2.599e-02
2.825e-01,3.247e-02
2.875e-01,4.021e-02
2.925e-01,4.936e-02
2.975e-01,6.008e-02
3.025e-01,7.254e-02
3.075e-01,8.691e-02
3.125e-01,1.034e-01
3.175e-01,1.221e-01
3.225e-01,1.432e-01
3.275e-01,1.668e-01
3.325e-01,1.932e-01
3.375e-01,2.224e-01
3.425e-01,2.545e-01
3.475e-01,2.896e-01
3.525e-01,3.279e-01
3.575e-01,3.693e-01
3.625e-01,4.138e-01
3.675e-01,4.615e-01
3.725e-01,5.123e-01
3.775e-01,5.663e-01
3.825e-01,6.232e-01
3.875e-01,6.830e-01
3.925e-01,7.455e-01
3.975e-01,8.107e-01
4.025e-01,8.783e-01
4.075e-01,9.480e-01
4.125e-01,1.020e+00
4.175e-01,1.093e+00
4.225e-01,1.168e+00
4.275e-01,1.244e+00
4.325e-01,1.322e+00
4.375e-01,1.399e+00
4.425e-01,1.478e+00
4.475e-01,1.556e+00
4.525e-01,1.634e+00
4.575e-01,1.711e+00
4.625e-01,1.787e+00
4.675e-01,1.863e+00
4.725e-01,1.937e+00
4.775e-01,2.009e+00
4.825e-01,2.079e+00
4.875e-01,2.147e+00
4.925e-01,2.212e+00
4.975e-01,2.275e+00
5.025e-01,2.335e+00
5.075e-01,2.392e+00
5.125e-01,2.446e+00
5.175e-01,2.496e+00
5.225e-01,2.543e+00
5.275e-01,2.586e+00
5.325e-01,2.626e+00
5.375e-01,2.661e+00
5.425e-01,2.693e+00
5.475e-01,2.721e+00
5.525e-01,2.746e+00
5.575e-01,2.766e+00
5.625e-01,2.783e+00
5.675e-01,2.795e+00
5.725e-01,2.804e+00
5.775e-01,2.810e+00
5.825e-01,2.812e+00
5.875e-01,2.810e+00
5.925e-01,2.805e+00
5.975e-01,2.796e+00
6.025e-01,2.784e+00
6.075e-01,2.769e+00
6.125e-01,2.752e+00
6.175e-01,2.731e+00
6.225e-01,2.708e+00
6.275e-01,2.682e+00
6.325e-01,2.653e+00
6.375e-01,2.623e+00
6.425e-01,2.590e+00
6.475e-01,2.555e+00
6.525e-01,2.519e+00
6.575e-01,2.481e+00
6.625e-01,2.441e+00
6.675e-01,2.400e+00
6.725e-01,2.357e+00
6.775e-01,2.314e+00
6.825e-01,2.269e+00
6.875e-01,2.224e+00
6.925e-01,2.178e+00
6.975e-01,2.131e+00
7.025e-01,2.084e+00
7.075e-01,2.037e+00
7.125e-01,1.989e+00
7.175e-01,1.941e+00
7.225e-01,1.893e+00
7.275e-01,1.845e+00
7.325e-01,1.797e+00
7.375e-01,1.749e+00
7.425e-01,1.701e+00
7.475e-01,1.654e+00
7.525e-01,1.607e+00
7.575e-01,1.561e+00
7.625e-01,1.515e+00
7.675e-01,1.470e+00
7.725e-01,1.425e+00
7.775e-01,1.381e+00
7.825e-01,1.337e+00
7.875e-01,1.295e+00
7.925e-01,1.253e+00
7.975e-01,1.212e+00
8.025e-01,1.172e+00
8.075e-01,1.132e+00
8.125e-01,1.093e+00
8.175e-01,1.056e+00
8.225e-01,1.019e+00
8.275e-01,9.829e-01
8.325e-01,9.478e-01
8.375e-01,9.136e-01
8.425e-01,8.803e-01
8.475e-01,8.478e-01
8.525e-01,8.163e-01
8.575e-01,7.857e-01
8.625e-01,7.559e-01
8.675e-01,7.270e-01
8.725e-01,6.990e-01
8.775e-01,6.718e-01
8.825e-01,6.455e-01
8.875e-01,6.200e-01
8.925e-01,5.954e-01
8.975e-01,5.715e-01
9.025e-01,5.484e-01
9.075e-01,5.261e-01
9.125e-01,5.046e-01
9.175e-01,4.838e-01
9.225e-01,4.638e-01
9.275e-01,4.444e-01
9.325e-01,4.258e-01
9.375e-01,4.078e-01
9.425e-01,3.905e-01
9.475e-01,3.738e-01
9.525e-01,3.577e-01
9.575e-01,3.423e-01
9.625e-01,3.274e-01
9.675e-01,3.132e-01
9.725e-01,2.994e-01
9.775e-01,2.863e-01
9.825e-01,2.736e-01
9.875e-01,2.614e-01
9.925e-01,2.498e-01
9.975e-01,2.386e-01


==> anc/03_results/moderate_inf/lognormal/0_032.csv <==
transmittance,probability_density
2.500e-03,9.820e-125
7.500e-03,6.429e-80
1.250e-02,1.793e-62
1.750e-02,3.700e-52
2.250e-02,4.599e-45
2.750e-02,8.978e-40
3.250e-02,1.270e-35
3.750e-02,2.995e-32
4.250e-02,1.938e-29
4.750e-02,4.754e-27
5.250e-02,5.495e-25
5.750e-02,3.494e-23
6.250e-02,1.369e-21
6.750e-02,3.595e-20
7.250e-02,6.758e-19
7.750e-02,9.569e-18
8.250e-02,1.063e-16
8.750e-02,9.580e-16
9.250e-02,7.191e-15
9.750e-02,4.599e-14
1.025e-01,2.552e-13
1.075e-01,1.249e-12
1.125e-01,5.464e-12
1.175e-01,2.160e-11
1.225e-01,7.799e-11
1.275e-01,2.593e-10
1.325e-01,7.997e-10
1.375e-01,2.304e-09
1.425e-01,6.234e-09
1.475e-01,1.593e-08
1.525e-01,3.862e-08
1.575e-01,8.917e-08
1.625e-01,1.968e-07
1.675e-01,4.167e-07
1.725e-01,8.487e-07
1.775e-01,1.667e-06
1.825e-01,3.167e-06
1.875e-01,5.830e-06
1.925e-01,1.042e-05
1.975e-01,1.812e-05
2.025e-01,3.070e-05
2.075e-01,5.077e-05
2.125e-01,8.207e-05
2.175e-01,1.298e-04
2.225e-01,2.012e-04
2.275e-01,3.059e-04
2.325e-01,4.568e-04
2.375e-01,6.704e-04
2.425e-01,9.679e-04
2.475e-01,1.376e-03
2.525e-01,1.927e-03
2.575e-01,2.662e-03
2.625e-01,3.629e-03
2.675e-01,4.884e-03
2.725e-01,6.495e-03
2.775e-01,8.538e-03
2.825e-01,1.110e-02
2.875e-01,1.428e-02
2.925e-01,1.819e-02
2.975e-01,2.295e-02
3.025e-01,2.868e-02
3.075e-01,3.554e-02
3.125e-01,4.366e-02
3.175e-01,5.321e-02
3.225e-01,6.435e-02
3.275e-01,7.724e-02
3.325e-01,9.204e-02
3.375e-01,1.089e-01
3.425e-01,1.281e-01
3.475e-01,1.496e-01
3.525e-01,1.737e-01
3.575e-01,2.005e-01
3.625e-01,2.302e-01
3.675e-01,2.627e-01
3.725e-01,2.983e-01
3.775e-01,3.370e-01
3.825e-01,3.789e-01
3.875e-01,4.239e-01
3.925e-01,4.721e-01
3.975e-01,5.235e-01
4.025e-01,5.779e-01
4.075e-01,6.354e-01
4.125e-01,6.959e-01
4.175e-01,7.591e-01
4.225e-01,8.250e-01
4.275e-01,8.934e-01
4.325e-01,9.640e-01
4.375e-01,1.037e+00
4.425e-01,1.111e+00
4.475e-01,1.187e+00
4.525e-01,1.265e+00
4.575e-01,1.343e+00
4.625e-01,1.422e+00
4.675e-01,1.502e+00
4.725e-01,1.581e+00
4.775e-01,1.661e+00
4.825e-01,1.739e+00
4.875e-01,1.818e+00
4.925e-01,1.894e+00
4.975e-01,1.970e+00
5.025e-01,2.044e+00
5.075e-01,2.116e+00
5.125e-01,2.185e+00
5.175e-01,2.252e+00
5.225e-01,2.317e+00
5.275e-01,2.378e+00
5.325e-01,2.437e+00
5.375e-01,2.492e+00
5.425e-01,2.543e+00
5.475e-01,2.592e+00
5.525e-01,2.636e+00
5.575e-01,2.677e+00
5.625e-01,2.713e+00
5.675e-01,2.746e+00
5.725e-01,2.775e+00
5.775e-01,2.800e+00
5.825e-01,2.820e+00
5.875e-01,2.837e+00
5.925e-01,2.850e+00
5.975e-01,2.859e+00
6.025e-01,2.864e+00
6.075e-01,2.865e+00
6.125e-01,2.863e+00
6.175e-01,2.857e+00
6.225e-01,2.848e+00
6.275e-01,2.835e+00
6.325e-01,2.819e+00
6.375e-01,2.800e+00
6.425e-01,2.778e+00
6.475e-01,2.753e+00
6.525e-01,2.725e+00
6.575e-01,2.695e+00
6.625e-01,2.663e+00
6.675e-01,2.628e+00
6.725e-01,2.591e+00
6.775e-01,2.553e+00
6.825e-01,2.513e+00
6.875e-01,2.471e+00
6.925e-01,2.427e+00
6.975e-01,2.383e+00
7.025e-01,2.337e+00
7.075e-01,2.290e+00
7.125e-01,2.242e+00
7.175e-01,2.194e+00
7.225e-01,2.145e+00
7.275e-01,2.096e+00
7.325e-01,2.046e+00
7.375e-01,1.996e+00
7.425e-01,1.945e+00
7.475e-01,1.895e+00
7.525e-01,1.845e+00
7.575e-01,1.795e+00
7.625e-01,1.745e+00
7.675e-01,1.696e+00
7.725e-01,1.647e+00
7.775e-01,1.598e+00
7.825e-01,1.550e+00
7.875e-01,1.502e+00
7.925e-01,1.455e+00
7.975e-01,1.409e+00
8.025e-01,1.363e+00
8.075e-01,1.319e+00
8.125e-01,1.275e+00
8.175e-01,1.232e+00
8.225e-01,1.189e+00
8.275e-01,1.148e+00
8.325e-01,1.108e+00
8.375e-01,1.068e+00
8.425e-01,1.030e+00
8.475e-01,9.919e-01
8.525e-01,9.552e-01
8.575e-01,9.195e-01
8.625e-01,8.847e-01
8.675e-01,8.509e-01
8.725e-01,8.181e-01
8.775e-01,7.862e-01
8.825e-01,7.553e-01
8.875e-01,7.253e-01
8.925e-01,6.962e-01
8.975e-01,6.681e-01
9.025e-01,6.408e-01
9.075e-01,6.145e-01
9.125e-01,5.890e-01
9.175e-01,5.644e-01
9.225e-01,5.407e-01
9.275e-01,5.178e-01
9.325e-01,4.957e-01
9.375e-01,4.744e-01
9.425e-01,4.538e-01
9.475e-01,4.341e-01
9.525e-01,4.150e-01
9.575e-01,3.967e-01
9.625e-01,3.791e-01
9.675e-01,3.622e-01
9.725e-01,3.459e-01
9.775e-01,3.303e-01
9.825e-01,3.153e-01
9.875e-01,3.009e-01
9.925e-01,2.871e-01
9.975e-01,2.738e-01


==> anc/03_results/moderate_inf/lognormal/0_033.csv <==
transmittance,probability_density
2.500e-03,1.225e-142
7.500e-03,1.044e-91
1.250e-02,7.512e-72
1.750e-02,4.259e-60
2.250e-02,5.261e-52
2.750e-02,5.758e-46
3.250e-02,3.178e-41
3.750e-02,2.278e-37
4.250e-02,3.746e-34
4.750e-02,2.038e-31
5.250e-02,4.702e-29
5.750e-02,5.489e-27
6.250e-02,3.686e-25
6.750e-02,1.569e-23
7.250e-02,4.558e-22
7.750e-02,9.583e-21
8.250e-02,1.527e-19
8.750e-02,1.916e-18
9.250e-02,1.951e-17
9.750e-02,1.653e-16
1.025e-01,1.192e-15
1.075e-01,7.443e-15
1.125e-01,4.086e-14
1.175e-01,1.999e-13
1.225e-01,8.809e-13
1.275e-01,3.533e-12
1.325e-01,1.300e-11
1.375e-01,4.427e-11
1.425e-01,1.403e-10
1.475e-01,4.162e-10
1.525e-01,1.163e-09
1.575e-01,3.071e-09
1.625e-01,7.704e-09
1.675e-01,1.842e-08
1.725e-01,4.214e-08
1.775e-01,9.249e-08
1.825e-01,1.953e-07
1.875e-01,3.978e-07
1.925e-01,7.833e-07
1.975e-01,1.494e-06
2.025e-01,2.767e-06
2.075e-01,4.984e-06
2.125e-01,8.743e-06
2.175e-01,1.496e-05
2.225e-01,2.501e-05
2.275e-01,4.089e-05
2.325e-01,6.548e-05
2.375e-01,1.028e-04
2.425e-01,1.583e-04
2.475e-01,2.396e-04
2.525e-01,3.565e-04
2.575e-01,5.220e-04
2.625e-01,7.527e-04
2.675e-01,1.070e-03
2.725e-01,1.499e-03
2.775e-01,2.073e-03
2.825e-01,2.830e-03
2.875e-01,3.817e-03
2.925e-01,5.090e-03
2.975e-01,6.712e-03
3.025e-01,8.758e-03
3.075e-01,1.131e-02
3.125e-01,1.447e-02
3.175e-01,1.833e-02
3.225e-01,2.302e-02
3.275e-01,2.867e-02
3.325e-01,3.540e-02
3.375e-01,4.336e-02
3.425e-01,5.272e-02
3.475e-01,6.362e-02
3.525e-01,7.623e-02
3.575e-01,9.072e-02
3.625e-01,1.073e-01
3.675e-01,1.260e-01
3.725e-01,1.471e-01
3.775e-01,1.708e-01
3.825e-01,1.971e-01
3.875e-01,2.263e-01
3.925e-01,2.584e-01
3.975e-01,2.935e-01
4.025e-01,3.317e-01
4.075e-01,3.732e-01
4.125e-01,4.178e-01
4.175e-01,4.657e-01
4.225e-01,5.169e-01
4.275e-01,5.713e-01
4.325e-01,6.288e-01
4.375e-01,6.894e-01
4.425e-01,7.529e-01
4.475e-01,8.193e-01
4.525e-01,8.883e-01
4.575e-01,9.597e-01
4.625e-01,1.033e+00
4.675e-01,1.109e+00
4.725e-01,1.187e+00
4.775e-01,1.265e+00
4.825e-01,1.346e+00
4.875e-01,1.427e+00
4.925e-01,1.508e+00
4.975e-01,1.590e+00
5.025e-01,1.672e+00
5.075e-01,1.754e+00
5.125e-01,1.834e+00
5.175e-01,1.914e+00
5.225e-01,1.993e+00
5.275e-01,2.069e+00
5.325e-01,2.144e+00
5.375e-01,2.217e+00
5.425e-01,2.288e+00
5.475e-01,2.355e+00
5.525e-01,2.420e+00
5.575e-01,2.481e+00
5.625e-01,2.539e+00
5.675e-01,2.594e+00
5.725e-01,2.645e+00
5.775e-01,2.692e+00
5.825e-01,2.735e+00
5.875e-01,2.774e+00
5.925e-01,2.809e+00
5.975e-01,2.839e+00
6.025e-01,2.866e+00
6.075e-01,2.888e+00
6.125e-01,2.906e+00
6.175e-01,2.920e+00
6.225e-01,2.930e+00
6.275e-01,2.935e+00
6.325e-01,2.937e+00
6.375e-01,2.935e+00
6.425e-01,2.928e+00
6.475e-01,2.919e+00
6.525e-01,2.905e+00
6.575e-01,2.888e+00
6.625e-01,2.868e+00
6.675e-01,2.845e+00
6.725e-01,2.818e+00
6.775e-01,2.789e+00
6.825e-01,2.757e+00
6.875e-01,2.722e+00
6.925e-01,2.686e+00
6.975e-01,2.647e+00
7.025e-01,2.606e+00
7.075e-01,2.563e+00
7.125e-01,2.518e+00
7.175e-01,2.472e+00
7.225e-01,2.425e+00
7.275e-01,2.376e+00
7.325e-01,2.326e+00
7.375e-01,2.276e+00
7.425e-01,2.224e+00
7.475e-01,2.172e+00
7.525e-01,2.120e+00
7.575e-01,2.067e+00
7.625e-01,2.014e+00
7.675e-01,1.961e+00
7.725e-01,1.908e+00
7.775e-01,1.855e+00
7.825e-01,1.802e+00
7.875e-01,1.749e+00
7.925e-01,1.697e+00
7.975e-01,1.646e+00
8.025e-01,1.595e+00
8.075e-01,1.544e+00
8.125e-01,1.494e+00
8.175e-01,1.445e+00
8.225e-01,1.397e+00
8.275e-01,1.349e+00
8.325e-01,1.303e+00
8.375e-01,1.257e+00
8.425e-01,1.212e+00
8.475e-01,1.168e+00
8.525e-01,1.126e+00
8.575e-01,1.084e+00
8.625e-01,1.043e+00
8.675e-01,1.003e+00
8.725e-01,9.646e-01
8.775e-01,9.269e-01
8.825e-01,8.903e-01
8.875e-01,8.548e-01
8.925e-01,8.203e-01
8.975e-01,7.868e-01
9.025e-01,7.544e-01
9.075e-01,7.230e-01
9.125e-01,6.927e-01
9.175e-01,6.633e-01
9.225e-01,6.350e-01
9.275e-01,6.076e-01
9.325e-01,5.811e-01
9.375e-01,5.556e-01
9.425e-01,5.311e-01
9.475e-01,5.074e-01
9.525e-01,4.846e-01
9.575e-01,4.627e-01
9.625e-01,4.416e-01
9.675e-01,4.213e-01
9.725e-01,4.019e-01
9.775e-01,3.832e-01
9.825e-01,3.653e-01
9.875e-01,3.481e-01
9.925e-01,3.316e-01
9.975e-01,3.158e-01


==> anc/03_results/moderate_inf/lognormal/0_034.csv <==
transmittance,probability_density
2.500e-03,2.629e-162
7.500e-03,1.141e-104
1.250e-02,3.634e-82
1.750e-02,7.814e-69
2.250e-02,1.200e-59
2.750e-02,8.709e-53
3.250e-02,2.141e-47
3.750e-02,5.202e-43
4.250e-02,2.380e-39
4.750e-02,3.105e-36
5.250e-02,1.531e-33
5.750e-02,3.481e-31
6.250e-02,4.225e-29
6.750e-02,3.055e-27
7.250e-02,1.432e-25
7.750e-02,4.647e-24
8.250e-02,1.101e-22
8.750e-02,1.986e-21
9.250e-02,2.826e-20
9.750e-02,3.265e-19
1.025e-01,3.138e-18
1.075e-01,2.560e-17
1.125e-01,1.804e-16
1.175e-01,1.115e-15
1.225e-01,6.119e-15
1.275e-01,3.016e-14
1.325e-01,1.348e-13
1.375e-01,5.513e-13
1.425e-01,2.078e-12
1.475e-01,7.266e-12
1.525e-01,2.372e-11
1.575e-01,7.263e-11
1.625e-01,2.097e-10
1.675e-01,5.734e-10
1.725e-01,1.490e-09
1.775e-01,3.695e-09
1.825e-01,8.764e-09
1.875e-01,1.995e-08
1.925e-01,4.370e-08
1.975e-01,9.233e-08
2.025e-01,1.885e-07
2.075e-01,3.729e-07
2.125e-01,7.159e-07
2.175e-01,1.336e-06
2.225e-01,2.426e-06
2.275e-01,4.297e-06
2.325e-01,7.432e-06
2.375e-01,1.256e-05
2.425e-01,2.079e-05
2.475e-01,3.370e-05
2.525e-01,5.359e-05
2.575e-01,8.365e-05
2.625e-01,1.283e-04
2.675e-01,1.935e-04
2.725e-01,2.873e-04
2.775e-01,4.201e-04
2.825e-01,6.054e-04
2.875e-01,8.603e-04
2.925e-01,1.207e-03
2.975e-01,1.671e-03
3.025e-01,2.285e-03
3.075e-01,3.090e-03
3.125e-01,4.132e-03
3.175e-01,5.466e-03
3.225e-01,7.156e-03
3.275e-01,9.277e-03
3.325e-01,1.191e-02
3.375e-01,1.516e-02
3.425e-01,1.912e-02
3.475e-01,2.391e-02
3.525e-01,2.966e-02
3.575e-01,3.651e-02
3.625e-01,4.460e-02
3.675e-01,5.409e-02
3.725e-01,6.514e-02
3.775e-01,7.791e-02
3.825e-01,9.258e-02
3.875e-01,1.093e-01
3.925e-01,1.283e-01
3.975e-01,1.497e-01
4.025e-01,1.736e-01
4.075e-01,2.003e-01
4.125e-01,2.298e-01
4.175e-01,2.624e-01
4.225e-01,2.980e-01
4.275e-01,3.369e-01
4.325e-01,3.790e-01
4.375e-01,4.245e-01
4.425e-01,4.733e-01
4.475e-01,5.255e-01
4.525e-01,5.810e-01
4.575e-01,6.398e-01
4.625e-01,7.018e-01
4.675e-01,7.669e-01
4.725e-01,8.350e-01
4.775e-01,9.058e-01
4.825e-01,9.793e-01
4.875e-01,1.055e+00
4.925e-01,1.133e+00
4.975e-01,1.213e+00
5.025e-01,1.295e+00
5.075e-01,1.377e+00
5.125e-01,1.461e+00
5.175e-01,1.546e+00
5.225e-01,1.631e+00
5.275e-01,1.716e+00
5.325e-01,1.800e+00
5.375e-01,1.884e+00
5.425e-01,1.967e+00
5.475e-01,2.049e+00
5.525e-01,2.129e+00
5.575e-01,2.207e+00
5.625e-01,2.282e+00
5.675e-01,2.355e+00
5.725e-01,2.426e+00
5.775e-01,2.493e+00
5.825e-01,2.557e+00
5.875e-01,2.617e+00
5.925e-01,2.673e+00
5.975e-01,2.726e+00
6.025e-01,2.774e+00
6.075e-01,2.819e+00
6.125e-01,2.859e+00
6.175e-01,2.894e+00
6.225e-01,2.925e+00
6.275e-01,2.952e+00
6.325e-01,2.974e+00
6.375e-01,2.992e+00
6.425e-01,3.005e+00
6.475e-01,3.014e+00
6.525e-01,3.018e+00
6.575e-01,3.018e+00
6.625e-01,3.014e+00
6.675e-01,3.006e+00
6.725e-01,2.994e+00
6.775e-01,2.978e+00
6.825e-01,2.958e+00
6.875e-01,2.935e+00
6.925e-01,2.909e+00
6.975e-01,2.879e+00
7.025e-01,2.847e+00
7.075e-01,2.811e+00
7.125e-01,2.773e+00
7.175e-01,2.733e+00
7.225e-01,2.690e+00
7.275e-01,2.645e+00
7.325e-01,2.598e+00
7.375e-01,2.550e+00
7.425e-01,2.500e+00
7.475e-01,2.448e+00
7.525e-01,2.396e+00
7.575e-01,2.342e+00
7.625e-01,2.288e+00
7.675e-01,2.233e+00
7.725e-01,2.177e+00
7.775e-01,2.121e+00
7.825e-01,2.065e+00
7.875e-01,2.008e+00
7.925e-01,1.952e+00
7.975e-01,1.895e+00
8.025e-01,1.839e+00
8.075e-01,1.784e+00
8.125e-01,1.728e+00
8.175e-01,1.673e+00
8.225e-01,1.619e+00
8.275e-01,1.566e+00
8.325e-01,1.513e+00
8.375e-01,1.461e+00
8.425e-01,1.410e+00
8.475e-01,1.360e+00
8.525e-01,1.310e+00
8.575e-01,1.262e+00
8.625e-01,1.215e+00
8.675e-01,1.169e+00
8.725e-01,1.124e+00
8.775e-01,1.080e+00
8.825e-01,1.037e+00
8.875e-01,9.958e-01
8.925e-01,9.554e-01
8.975e-01,9.161e-01
9.025e-01,8.780e-01
9.075e-01,8.411e-01
9.125e-01,8.053e-01
9.175e-01,7.707e-01
9.225e-01,7.372e-01
9.275e-01,7.049e-01
9.325e-01,6.736e-01
9.375e-01,6.435e-01
9.425e-01,6.144e-01
9.475e-01,5.864e-01
9.525e-01,5.595e-01
9.575e-01,5.335e-01
9.625e-01,5.086e-01
9.675e-01,4.846e-01
9.725e-01,4.616e-01
9.775e-01,4.394e-01
9.825e-01,4.182e-01
9.875e-01,3.979e-01
9.925e-01,3.784e-01
9.975e-01,3.598e-01


==> anc/03_results/moderate_inf/lognormal/0_035.csv <==
transmittance,probability_density
2.500e-03,2.287e-185
7.500e-03,7.074e-120
1.250e-02,2.828e-94
1.750e-02,4.298e-79
2.250e-02,1.263e-68
2.750e-02,8.412e-61
3.250e-02,1.190e-54
3.750e-02,1.209e-49
4.250e-02,1.835e-45
4.750e-02,6.671e-42
5.250e-02,8.004e-39
5.750e-02,3.977e-36
6.250e-02,9.662e-34
6.750e-02,1.301e-31
7.250e-02,1.068e-29
7.750e-02,5.763e-28
8.250e-02,2.172e-26
8.750e-02,6.001e-25
9.250e-02,1.265e-23
9.750e-02,2.101e-22
1.025e-01,2.828e-21
1.075e-01,3.157e-20
1.125e-01,2.982e-19
1.175e-01,2.424e-18
1.225e-01,1.721e-17
1.275e-01,1.080e-16
1.325e-01,6.066e-16
1.375e-01,3.076e-15
1.425e-01,1.421e-14
1.475e-01,6.024e-14
1.525e-01,2.360e-13
1.575e-01,8.599e-13
1.625e-01,2.929e-12
1.675e-01,9.371e-12
1.725e-01,2.829e-11
1.775e-01,8.092e-11
1.825e-01,2.200e-10
1.875e-01,5.708e-10
1.925e-01,1.417e-09
1.975e-01,3.374e-09
2.025e-01,7.728e-09
2.075e-01,1.707e-08
2.125e-01,3.641e-08
2.175e-01,7.520e-08
2.225e-01,1.506e-07
2.275e-01,2.930e-07
2.325e-01,5.547e-07
2.375e-01,1.023e-06
2.425e-01,1.841e-06
2.475e-01,3.236e-06
2.525e-01,5.563e-06
2.575e-01,9.362e-06
2.625e-01,1.544e-05
2.675e-01,2.499e-05
2.725e-01,3.970e-05
2.775e-01,6.197e-05
2.825e-01,9.515e-05
2.875e-01,1.438e-04
2.925e-01,2.139e-04
2.975e-01,3.138e-04
3.025e-01,4.538e-04
3.075e-01,6.475e-04
3.125e-01,9.121e-04
3.175e-01,1.269e-03
3.225e-01,1.745e-03
3.275e-01,2.372e-03
3.325e-01,3.190e-03
3.375e-01,4.244e-03
3.425e-01,5.591e-03
3.475e-01,7.293e-03
3.525e-01,9.424e-03
3.575e-01,1.207e-02
3.625e-01,1.532e-02
3.675e-01,1.929e-02
3.725e-01,2.409e-02
3.775e-01,2.984e-02
3.825e-01,3.670e-02
3.875e-01,4.480e-02
3.925e-01,5.430e-02
3.975e-01,6.537e-02
4.025e-01,7.819e-02
4.075e-01,9.292e-02
4.125e-01,1.097e-01
4.175e-01,1.288e-01
4.225e-01,1.504e-01
4.275e-01,1.746e-01
4.325e-01,2.016e-01
4.375e-01,2.315e-01
4.425e-01,2.645e-01
4.475e-01,3.007e-01
4.525e-01,3.402e-01
4.575e-01,3.832e-01
4.625e-01,4.296e-01
4.675e-01,4.796e-01
4.725e-01,5.331e-01
4.775e-01,5.901e-01
4.825e-01,6.506e-01
4.875e-01,7.144e-01
4.925e-01,7.816e-01
4.975e-01,8.519e-01
5.025e-01,9.253e-01
5.075e-01,1.001e+00
5.125e-01,1.080e+00
5.175e-01,1.161e+00
5.225e-01,1.244e+00
5.275e-01,1.329e+00
5.325e-01,1.416e+00
5.375e-01,1.503e+00
5.425e-01,1.592e+00
5.475e-01,1.680e+00
5.525e-01,1.769e+00
5.575e-01,1.858e+00
5.625e-01,1.946e+00
5.675e-01,2.033e+00
5.725e-01,2.118e+00
5.775e-01,2.202e+00
5.825e-01,2.284e+00
5.875e-01,2.363e+00
5.925e-01,2.439e+00
5.975e-01,2.513e+00
6.025e-01,2.583e+00
6.075e-01,2.650e+00
6.125e-01,2.712e+00
6.175e-01,2.771e+00
6.225e-01,2.826e+00
6.275e-01,2.876e+00
6.325e-01,2.921e+00
6.375e-01,2.962e+00
6.425e-01,2.998e+00
6.475e-01,3.030e+00
6.525e-01,3.056e+00
6.575e-01,3.078e+00
6.625e-01,3.094e+00
6.675e-01,3.106e+00
6.725e-01,3.113e+00
6.775e-01,3.116e+00
6.825e-01,3.114e+00
6.875e-01,3.107e+00
6.925e-01,3.096e+00
6.975e-01,3.081e+00
7.025e-01,3.061e+00
7.075e-01,3.038e+00
7.125e-01,3.011e+00
7.175e-01,2.980e+00
7.225e-01,2.946e+00
7.275e-01,2.909e+00
7.325e-01,2.869e+00
7.375e-01,2.827e+00
7.425e-01,2.781e+00
7.475e-01,2.734e+00
7.525e-01,2.684e+00
7.575e-01,2.632e+00
7.625e-01,2.579e+00
7.675e-01,2.524e+00
7.725e-01,2.468e+00
7.775e-01,2.410e+00
7.825e-01,2.352e+00
7.875e-01,2.293e+00
7.925e-01,2.233e+00
7.975e-01,2.173e+00
8.025e-01,2.112e+00
8.075e-01,2.052e+00
8.125e-01,1.991e+00
8.175e-01,1.931e+00
8.225e-01,1.871e+00
8.275e-01,1.811e+00
8.325e-01,1.752e+00
8.375e-01,1.694e+00
8.425e-01,1.636e+00
8.475e-01,1.579e+00
8.525e-01,1.523e+00
8.575e-01,1.468e+00
8.625e-01,1.413e+00
8.675e-01,1.360e+00
8.725e-01,1.308e+00
8.775e-01,1.257e+00
8.825e-01,1.208e+00
8.875e-01,1.159e+00
8.925e-01,1.112e+00
8.975e-01,1.066e+00
9.025e-01,1.021e+00
9.075e-01,9.778e-01
9.125e-01,9.357e-01
9.175e-01,8.949e-01
9.225e-01,8.554e-01
9.275e-01,8.172e-01
9.325e-01,7.802e-01
9.375e-01,7.446e-01
9.425e-01,7.102e-01
9.475e-01,6.770e-01
9.525e-01,6.451e-01
9.575e-01,6.144e-01
9.625e-01,5.848e-01
9.675e-01,5.565e-01
9.725e-01,5.292e-01
9.775e-01,5.030e-01
9.825e-01,4.780e-01
9.875e-01,4.539e-01
9.925e-01,4.309e-01
9.975e-01,4.089e-01


==> anc/03_results/moderate_inf/lognormal/0_036.csv <==
transmittance,probability_density
2.500e-03,1.710e-211
7.500e-03,4.066e-137
1.250e-02,5.219e-108
1.750e-02,9.830e-91
2.250e-02,8.161e-79
2.750e-02,6.684e-70
3.250e-02,6.858e-63
3.750e-02,3.519e-57
4.250e-02,2.077e-52
4.750e-02,2.410e-48
5.250e-02,7.917e-45
5.750e-02,9.533e-42
6.250e-02,5.083e-39
6.750e-02,1.383e-36
7.250e-02,2.142e-34
7.750e-02,2.058e-32
8.250e-02,1.313e-30
8.750e-02,5.878e-29
9.250e-02,1.932e-27
9.750e-02,4.844e-26
1.025e-01,9.552e-25
1.075e-01,1.522e-23
1.125e-01,2.004e-22
1.175e-01,2.222e-21
1.225e-01,2.111e-20
1.275e-01,1.744e-19
1.325e-01,1.268e-18
1.375e-01,8.204e-18
1.425e-01,4.773e-17
1.475e-01,2.518e-16
1.525e-01,1.214e-15
1.575e-01,5.383e-15
1.625e-01,2.211e-14
1.675e-01,8.454e-14
1.725e-01,3.025e-13
1.775e-01,1.018e-12
1.825e-01,3.231e-12
1.875e-01,9.720e-12
1.925e-01,2.780e-11
1.975e-01,7.584e-11
2.025e-01,1.979e-10
2.075e-01,4.951e-10
2.125e-01,1.191e-09
2.175e-01,2.760e-09
2.225e-01,6.176e-09
2.275e-01,1.337e-08
2.325e-01,2.804e-08
2.375e-01,5.708e-08
2.425e-01,1.130e-07
2.475e-01,2.177e-07
2.525e-01,4.088e-07
2.575e-01,7.495e-07
2.625e-01,1.343e-06
2.675e-01,2.353e-06
2.725e-01,4.037e-06
2.775e-01,6.789e-06
2.825e-01,1.120e-05
2.875e-01,1.815e-05
2.925e-01,2.889e-05
2.975e-01,4.522e-05
3.025e-01,6.965e-05
3.075e-01,1.057e-04
3.125e-01,1.579e-04
3.175e-01,2.327e-04
3.225e-01,3.383e-04
3.275e-01,4.855e-04
3.325e-01,6.879e-04
3.375e-01,9.630e-04
3.425e-01,1.333e-03
3.475e-01,1.823e-03
3.525e-01,2.468e-03
3.575e-01,3.307e-03
3.625e-01,4.386e-03
3.675e-01,5.761e-03
3.725e-01,7.497e-03
3.775e-01,9.669e-03
3.825e-01,1.236e-02
3.875e-01,1.567e-02
3.925e-01,1.971e-02
3.975e-01,2.459e-02
4.025e-01,3.046e-02
4.075e-01,3.744e-02
4.125e-01,4.570e-02
4.175e-01,5.539e-02
4.225e-01,6.670e-02
4.275e-01,7.981e-02
4.325e-01,9.489e-02
4.375e-01,1.121e-01
4.425e-01,1.317e-01
4.475e-01,1.539e-01
4.525e-01,1.788e-01
4.575e-01,2.066e-01
4.625e-01,2.374e-01
4.675e-01,2.716e-01
4.725e-01,3.090e-01
4.775e-01,3.500e-01
4.825e-01,3.946e-01
4.875e-01,4.429e-01
4.925e-01,4.949e-01
4.975e-01,5.506e-01
5.025e-01,6.101e-01
5.075e-01,6.733e-01
5.125e-01,7.402e-01
5.175e-01,8.105e-01
5.225e-01,8.842e-01
5.275e-01,9.612e-01
5.325e-01,1.041e+00
5.375e-01,1.124e+00
5.425e-01,1.209e+00
5.475e-01,1.297e+00
5.525e-01,1.386e+00
5.575e-01,1.477e+00
5.625e-01,1.569e+00
5.675e-01,1.663e+00
5.725e-01,1.756e+00
5.775e-01,1.850e+00
5.825e-01,1.943e+00
5.875e-01,2.036e+00
5.925e-01,2.127e+00
5.975e-01,2.217e+00
6.025e-01,2.305e+00
6.075e-01,2.390e+00
6.125e-01,2.473e+00
6.175e-01,2.553e+00
6.225e-01,2.630e+00
6.275e-01,2.703e+00
6.325e-01,2.772e+00
6.375e-01,2.836e+00
6.425e-01,2.896e+00
6.475e-01,2.952e+00
6.525e-01,3.003e+00
6.575e-01,3.048e+00
6.625e-01,3.089e+00
6.675e-01,3.124e+00
6.725e-01,3.154e+00
6.775e-01,3.179e+00
6.825e-01,3.199e+00
6.875e-01,3.213e+00
6.925e-01,3.222e+00
6.975e-01,3.225e+00
7.025e-01,3.224e+00
7.075e-01,3.218e+00
7.125e-01,3.206e+00
7.175e-01,3.191e+00
7.225e-01,3.170e+00
7.275e-01,3.146e+00
7.325e-01,3.117e+00
7.375e-01,3.084e+00
7.425e-01,3.047e+00
7.475e-01,3.007e+00
7.525e-01,2.964e+00
7.575e-01,2.918e+00
7.625e-01,2.869e+00
7.675e-01,2.817e+00
7.725e-01,2.763e+00
7.775e-01,2.707e+00
7.825e-01,2.649e+00
7.875e-01,2.589e+00
7.925e-01,2.528e+00
7.975e-01,2.466e+00
8.025e-01,2.403e+00
8.075e-01,2.339e+00
8.125e-01,2.274e+00
8.175e-01,2.209e+00
8.225e-01,2.144e+00
8.275e-01,2.079e+00
8.325e-01,2.014e+00
8.375e-01,1.949e+00
8.425e-01,1.884e+00
8.475e-01,1.821e+00
8.525e-01,1.757e+00
8.575e-01,1.695e+00
8.625e-01,1.633e+00
8.675e-01,1.572e+00
8.725e-01,1.513e+00
8.775e-01,1.454e+00
8.825e-01,1.397e+00
8.875e-01,1.341e+00
8.925e-01,1.286e+00
8.975e-01,1.233e+00
9.025e-01,1.181e+00
9.075e-01,1.130e+00
9.125e-01,1.081e+00
9.175e-01,1.033e+00
9.225e-01,9.867e-01
9.275e-01,9.419e-01
9.325e-01,8.985e-01
9.375e-01,8.566e-01
9.425e-01,8.161e-01
9.475e-01,7.771e-01
9.525e-01,7.395e-01
9.575e-01,7.033e-01
9.625e-01,6.685e-01
9.675e-01,6.350e-01
9.725e-01,6.030e-01
9.775e-01,5.722e-01
9.825e-01,5.427e-01
9.875e-01,5.144e-01
9.925e-01,4.874e-01
9.975e-01,4.615e-01


==> anc/03_results/moderate_inf/lognormal/0_037.csv <==
transmittance,probability_density
2.500e-03,4.110e-242
7.500e-03,2.461e-157
1.250e-02,4.030e-124
1.750e-02,2.143e-104
2.250e-02,8.905e-91
2.750e-02,1.378e-80
3.250e-02,1.439e-72
3.750e-02,4.925e-66
4.250e-02,1.426e-60
4.750e-02,6.444e-56
5.250e-02,6.891e-52
5.750e-02,2.341e-48
6.250e-02,3.135e-45
6.750e-02,1.946e-42
7.250e-02,6.343e-40
7.750e-02,1.197e-37
8.250e-02,1.415e-35
8.750e-02,1.116e-33
9.250e-02,6.180e-32
9.750e-02,2.509e-30
1.025e-01,7.742e-29
1.075e-01,1.871e-27
1.125e-01,3.636e-26
1.175e-01,5.805e-25
1.225e-01,7.764e-24
1.275e-01,8.843e-23
1.325e-01,8.705e-22
1.375e-01,7.498e-21
1.425e-01,5.717e-20
1.475e-01,3.897e-19
1.525e-01,2.395e-18
1.575e-01,1.338e-17
1.625e-01,6.846e-17
1.675e-01,3.227e-16
1.725e-01,1.409e-15
1.775e-01,5.735e-15
1.825e-01,2.184e-14
1.875e-01,7.818e-14
1.925e-01,2.641e-13
1.975e-01,8.449e-13
2.025e-01,2.568e-12
2.075e-01,7.442e-12
2.125e-01,2.061e-11
2.175e-01,5.468e-11
2.225e-01,1.393e-10
2.275e-01,3.418e-10
2.325e-01,8.087e-10
2.375e-01,1.849e-09
2.425e-01,4.092e-09
2.475e-01,8.782e-09
2.525e-01,1.830e-08
2.575e-01,3.709e-08
2.625e-01,7.321e-08
2.675e-01,1.409e-07
2.725e-01,2.646e-07
2.775e-01,4.857e-07
2.825e-01,8.721e-07
2.875e-01,1.533e-06
2.925e-01,2.642e-06
2.975e-01,4.465e-06
3.025e-01,7.407e-06
3.075e-01,1.207e-05
3.125e-01,1.935e-05
3.175e-01,3.051e-05
3.225e-01,4.735e-05
3.275e-01,7.239e-05
3.325e-01,1.091e-04
3.375e-01,1.621e-04
3.425e-01,2.377e-04
3.475e-01,3.441e-04
3.525e-01,4.919e-04
3.575e-01,6.949e-04
3.625e-01,9.703e-04
3.675e-01,1.340e-03
3.725e-01,1.831e-03
3.775e-01,2.475e-03
3.825e-01,3.313e-03
3.875e-01,4.392e-03
3.925e-01,5.768e-03
3.975e-01,7.506e-03
4.025e-01,9.684e-03
4.075e-01,1.239e-02
4.125e-01,1.572e-02
4.175e-01,1.978e-02
4.225e-01,2.471e-02
4.275e-01,3.064e-02
4.325e-01,3.771e-02
4.375e-01,4.609e-02
4.425e-01,5.596e-02
4.475e-01,6.749e-02
4.525e-01,8.087e-02
4.575e-01,9.631e-02
4.625e-01,1.140e-01
4.675e-01,1.342e-01
4.725e-01,1.570e-01
4.775e-01,1.827e-01
4.825e-01,2.115e-01
4.875e-01,2.435e-01
4.925e-01,2.790e-01
4.975e-01,3.180e-01
5.025e-01,3.608e-01
5.075e-01,4.074e-01
5.125e-01,4.580e-01
5.175e-01,5.126e-01
5.225e-01,5.712e-01
5.275e-01,6.338e-01
5.325e-01,7.004e-01
5.375e-01,7.710e-01
5.425e-01,8.454e-01
5.475e-01,9.234e-01
5.525e-01,1.005e+00
5.575e-01,1.090e+00
5.625e-01,1.178e+00
5.675e-01,1.268e+00
5.725e-01,1.361e+00
5.775e-01,1.456e+00
5.825e-01,1.553e+00
5.875e-01,1.651e+00
5.925e-01,1.750e+00
5.975e-01,1.850e+00
6.025e-01,1.949e+00
6.075e-01,2.048e+00
6.125e-01,2.146e+00
6.175e-01,2.243e+00
6.225e-01,2.338e+00
6.275e-01,2.431e+00
6.325e-01,2.521e+00
6.375e-01,2.608e+00
6.425e-01,2.692e+00
6.475e-01,2.771e+00
6.525e-01,2.847e+00
6.575e-01,2.918e+00
6.625e-01,2.985e+00
6.675e-01,3.046e+00
6.725e-01,3.102e+00
6.775e-01,3.153e+00
6.825e-01,3.198e+00
6.875e-01,3.238e+00
6.925e-01,3.271e+00
6.975e-01,3.299e+00
7.025e-01,3.321e+00
7.075e-01,3.337e+00
7.125e-01,3.347e+00
7.175e-01,3.352e+00
7.225e-01,3.350e+00
7.275e-01,3.344e+00
7.325e-01,3.331e+00
7.375e-01,3.314e+00
7.425e-01,3.292e+00
7.475e-01,3.264e+00
7.525e-01,3.232e+00
7.575e-01,3.196e+00
7.625e-01,3.156e+00
7.675e-01,3.112e+00
7.725e-01,3.064e+00
7.775e-01,3.013e+00
7.825e-01,2.958e+00
7.875e-01,2.901e+00
7.925e-01,2.842e+00
7.975e-01,2.780e+00
8.025e-01,2.716e+00
8.075e-01,2.651e+00
8.125e-01,2.584e+00
8.175e-01,2.515e+00
8.225e-01,2.446e+00
8.275e-01,2.376e+00
8.325e-01,2.306e+00
8.375e-01,2.235e+00
8.425e-01,2.164e+00
8.475e-01,2.093e+00
8.525e-01,2.023e+00
8.575e-01,1.953e+00
8.625e-01,1.883e+00
8.675e-01,1.815e+00
8.725e-01,1.747e+00
8.775e-01,1.680e+00
8.825e-01,1.614e+00
8.875e-01,1.550e+00
8.925e-01,1.486e+00
8.975e-01,1.425e+00
9.025e-01,1.364e+00
9.075e-01,1.305e+00
9.125e-01,1.248e+00
9.175e-01,1.192e+00
9.225e-01,1.138e+00
9.275e-01,1.085e+00
9.325e-01,1.034e+00
9.375e-01,9.846e-01
9.425e-01,9.370e-01
9.475e-01,8.911e-01
9.525e-01,8.468e-01
9.575e-01,8.041e-01
9.625e-01,7.631e-01
9.675e-01,7.237e-01
9.725e-01,6.859e-01
9.775e-01,6.496e-01
9.825e-01,6.149e-01
9.875e-01,5.817e-01
9.925e-01,5.499e-01
9.975e-01,5.195e-01


==> anc/03_results/moderate_inf/lognormal/0_038.csv <==
transmittance,probability_density
2.500e-03,4.702e-277
7.500e-03,2.023e-180
1.250e-02,1.588e-142
1.750e-02,5.264e-120
2.250e-02,1.895e-104
2.750e-02,8.371e-93
3.250e-02,1.234e-83
3.750e-02,3.674e-76
4.250e-02,6.529e-70
4.750e-02,1.392e-64
5.250e-02,5.721e-60
5.750e-02,6.346e-56
6.250e-02,2.430e-52
6.750e-02,3.865e-49
7.250e-02,2.945e-46
7.750e-02,1.202e-43
8.250e-02,2.872e-41
8.750e-02,4.319e-39
9.250e-02,4.337e-37
9.750e-02,3.054e-35
1.025e-01,1.571e-33
1.075e-01,6.109e-32
1.125e-01,1.851e-30
1.175e-01,4.480e-29
1.225e-01,8.853e-28
1.275e-01,1.456e-26
1.325e-01,2.025e-25
1.375e-01,2.418e-24
1.425e-01,2.511e-23
1.475e-01,2.293e-22
1.525e-01,1.861e-21
1.575e-01,1.353e-20
1.625e-01,8.898e-20
1.675e-01,5.326e-19
1.725e-01,2.921e-18
1.775e-01,1.477e-17
1.825e-01,6.924e-17
1.875e-01,3.023e-16
1.925e-01,1.235e-15
1.975e-01,4.741e-15
2.025e-01,1.716e-14
2.075e-01,5.880e-14
2.125e-01,1.912e-13
2.175e-01,5.923e-13
2.225e-01,1.751e-12
2.275e-01,4.957e-12
2.325e-01,1.346e-11
2.375e-01,3.514e-11
2.425e-01,8.837e-11
2.475e-01,2.145e-10
2.525e-01,5.036e-10
2.575e-01,1.145e-09
2.625e-01,2.524e-09
2.675e-01,5.406e-09
2.725e-01,1.126e-08
2.775e-01,2.284e-08
2.825e-01,4.518e-08
2.875e-01,8.722e-08
2.925e-01,1.645e-07
2.975e-01,3.036e-07
3.025e-01,5.483e-07
3.075e-01,9.704e-07
3.125e-01,1.684e-06
3.175e-01,2.869e-06
3.225e-01,4.799e-06
3.275e-01,7.890e-06
3.325e-01,1.276e-05
3.375e-01,2.030e-05
3.425e-01,3.181e-05
3.475e-01,4.911e-05
3.525e-01,7.473e-05
3.575e-01,1.122e-04
3.625e-01,1.662e-04
3.675e-01,2.430e-04
3.725e-01,3.509e-04
3.775e-01,5.009e-04
3.825e-01,7.066e-04
3.875e-01,9.858e-04
3.925e-01,1.361e-03
3.975e-01,1.858e-03
4.025e-01,2.513e-03
4.075e-01,3.364e-03
4.125e-01,4.462e-03
4.175e-01,5.864e-03
4.225e-01,7.639e-03
4.275e-01,9.866e-03
4.325e-01,1.264e-02
4.375e-01,1.605e-02
4.425e-01,2.024e-02
4.475e-01,2.531e-02
4.525e-01,3.144e-02
4.575e-01,3.876e-02
4.625e-01,4.745e-02
4.675e-01,5.771e-02
4.725e-01,6.972e-02
4.775e-01,8.370e-02
4.825e-01,9.986e-02
4.875e-01,1.184e-01
4.925e-01,1.396e-01
4.975e-01,1.637e-01
5.025e-01,1.908e-01
5.075e-01,2.212e-01
5.125e-01,2.551e-01
5.175e-01,2.928e-01
5.225e-01,3.343e-01
5.275e-01,3.798e-01
5.325e-01,4.295e-01
5.375e-01,4.835e-01
5.425e-01,5.419e-01
5.475e-01,6.046e-01
5.525e-01,6.717e-01
5.575e-01,7.432e-01
5.625e-01,8.189e-01
5.675e-01,8.988e-01
5.725e-01,9.827e-01
5.775e-01,1.070e+00
5.825e-01,1.162e+00
5.875e-01,1.256e+00
5.925e-01,1.353e+00
5.975e-01,1.453e+00
6.025e-01,1.555e+00
6.075e-01,1.659e+00
6.125e-01,1.764e+00
6.175e-01,1.870e+00
6.225e-01,1.977e+00
6.275e-01,2.083e+00
6.325e-01,2.189e+00
6.375e-01,2.293e+00
6.425e-01,2.395e+00
6.475e-01,2.496e+00
6.525e-01,2.594e+00
6.575e-01,2.688e+00
6.625e-01,2.779e+00
6.675e-01,2.866e+00
6.725e-01,2.948e+00
6.775e-01,3.026e+00
6.825e-01,3.098e+00
6.875e-01,3.165e+00
6.925e-01,3.227e+00
6.975e-01,3.282e+00
7.025e-01,3.331e+00
7.075e-01,3.373e+00
7.125e-01,3.409e+00
7.175e-01,3.439e+00
7.225e-01,3.462e+00
7.275e-01,3.478e+00
7.325e-01,3.488e+00
7.375e-01,3.492e+00
7.425e-01,3.489e+00
7.475e-01,3.480e+00
7.525e-01,3.465e+00
7.575e-01,3.444e+00
7.625e-01,3.418e+00
7.675e-01,3.386e+00
7.725e-01,3.350e+00
7.775e-01,3.308e+00
7.825e-01,3.262e+00
7.875e-01,3.211e+00
7.925e-01,3.157e+00
7.975e-01,3.099e+00
8.025e-01,3.038e+00
8.075e-01,2.974e+00
8.125e-01,2.907e+00
8.175e-01,2.838e+00
8.225e-01,2.767e+00
8.275e-01,2.694e+00
8.325e-01,2.619e+00
8.375e-01,2.544e+00
8.425e-01,2.468e+00
8.475e-01,2.391e+00
8.525e-01,2.314e+00
8.575e-01,2.236e+00
8.625e-01,2.159e+00
8.675e-01,2.082e+00
8.725e-01,2.006e+00
8.775e-01,1.930e+00
8.825e-01,1.856e+00
8.875e-01,1.782e+00
8.925e-01,1.709e+00
8.975e-01,1.638e+00
9.025e-01,1.568e+00
9.075e-01,1.500e+00
9.125e-01,1.434e+00
9.175e-01,1.369e+00
9.225e-01,1.305e+00
9.275e-01,1.244e+00
9.325e-01,1.184e+00
9.375e-01,1.127e+00
9.425e-01,1.071e+00
9.475e-01,1.017e+00
9.525e-01,9.651e-01
9.575e-01,9.150e-01
9.625e-01,8.669e-01
9.675e-01,8.206e-01
9.725e-01,7.763e-01
9.775e-01,7.337e-01
9.825e-01,6.930e-01
9.875e-01,6.541e-01
9.925e-01,6.169e-01
9.975e-01,5.814e-01


==> anc/03_results/moderate_inf/lognormal/0_039.csv <==
transmittance,probability_density
2.500e-03,5.189e-318
7.500e-03,1.706e-207
1.250e-02,4.062e-164
1.750e-02,2.526e-138
2.250e-02,1.693e-120
2.750e-02,3.792e-107
3.250e-02,1.242e-96
3.750e-02,4.668e-88
4.250e-02,6.953e-81
4.750e-02,9.124e-75
5.250e-02,1.817e-69
5.750e-02,8.066e-65
6.250e-02,1.058e-60
6.750e-02,5.072e-57
7.250e-02,1.045e-53
7.750e-02,1.053e-50
8.250e-02,5.744e-48
8.750e-02,1.842e-45
9.250e-02,3.716e-43
9.750e-02,4.989e-41
1.025e-01,4.672e-39
1.075e-01,3.175e-37
1.125e-01,1.619e-35
1.175e-01,6.384e-34
1.225e-01,1.994e-32
1.275e-01,5.044e-31
1.325e-01,1.053e-29
1.375e-01,1.844e-28
1.425e-01,2.752e-27
1.475e-01,3.542e-26
1.525e-01,3.980e-25
1.575e-01,3.945e-24
1.625e-01,3.481e-23
1.675e-01,2.757e-22
1.725e-01,1.976e-21
1.775e-01,1.289e-20
1.825e-01,7.712e-20
1.875e-01,4.251e-19
1.925e-01,2.171e-18
1.975e-01,1.032e-17
2.025e-01,4.586e-17
2.075e-01,1.913e-16
2.125e-01,7.515e-16
2.175e-01,2.791e-15
2.225e-01,9.826e-15
2.275e-01,3.289e-14
2.325e-01,1.050e-13
2.375e-01,3.203e-13
2.425e-01,9.361e-13
2.475e-01,2.626e-12
2.525e-01,7.089e-12
2.575e-01,1.844e-11
2.625e-01,4.631e-11
2.675e-01,1.125e-10
2.725e-01,2.646e-10
2.775e-01,6.037e-10
2.825e-01,1.338e-09
2.875e-01,2.883e-09
2.925e-01,6.049e-09
2.975e-01,1.237e-08
3.025e-01,2.469e-08
3.075e-01,4.813e-08
3.125e-01,9.174e-08
3.175e-01,1.711e-07
3.225e-01,3.126e-07
3.275e-01,5.598e-07
3.325e-01,9.834e-07
3.375e-01,1.696e-06
3.425e-01,2.873e-06
3.475e-01,4.784e-06
3.525e-01,7.837e-06
3.575e-01,1.263e-05
3.625e-01,2.006e-05
3.675e-01,3.138e-05
3.725e-01,4.839e-05
3.775e-01,7.359e-05
3.825e-01,1.104e-04
3.875e-01,1.636e-04
3.925e-01,2.394e-04
3.975e-01,3.461e-04
4.025e-01,4.946e-04
4.075e-01,6.988e-04
4.125e-01,9.766e-04
4.175e-01,1.350e-03
4.225e-01,1.848e-03
4.275e-01,2.505e-03
4.325e-01,3.362e-03
4.375e-01,4.470e-03
4.425e-01,5.890e-03
4.475e-01,7.693e-03
4.525e-01,9.962e-03
4.575e-01,1.279e-02
4.625e-01,1.630e-02
4.675e-01,2.061e-02
4.725e-01,2.585e-02
4.775e-01,3.219e-02
4.825e-01,3.980e-02
4.875e-01,4.887e-02
4.925e-01,5.960e-02
4.975e-01,7.220e-02
5.025e-01,8.691e-02
5.075e-01,1.040e-01
5.125e-01,1.236e-01
5.175e-01,1.461e-01
5.225e-01,1.717e-01
5.275e-01,2.006e-01
5.325e-01,2.331e-01
5.375e-01,2.694e-01
5.425e-01,3.098e-01
5.475e-01,3.545e-01
5.525e-01,4.035e-01
5.575e-01,4.572e-01
5.625e-01,5.155e-01
5.675e-01,5.787e-01
5.725e-01,6.467e-01
5.775e-01,7.195e-01
5.825e-01,7.970e-01
5.875e-01,8.793e-01
5.925e-01,9.661e-01
5.975e-01,1.057e+00
6.025e-01,1.153e+00
6.075e-01,1.252e+00
6.125e-01,1.354e+00
6.175e-01,1.460e+00
6.225e-01,1.569e+00
6.275e-01,1.680e+00
6.325e-01,1.792e+00
6.375e-01,1.906e+00
6.425e-01,2.020e+00
6.475e-01,2.135e+00
6.525e-01,2.249e+00
6.575e-01,2.362e+00
6.625e-01,2.473e+00
6.675e-01,2.582e+00
6.725e-01,2.689e+00
6.775e-01,2.791e+00
6.825e-01,2.891e+00
6.875e-01,2.985e+00
6.925e-01,3.075e+00
6.975e-01,3.159e+00
7.025e-01,3.238e+00
7.075e-01,3.310e+00
7.125e-01,3.376e+00
7.175e-01,3.436e+00
7.225e-01,3.488e+00
7.275e-01,3.533e+00
7.325e-01,3.571e+00
7.375e-01,3.602e+00
7.425e-01,3.625e+00
7.475e-01,3.641e+00
7.525e-01,3.649e+00
7.575e-01,3.650e+00
7.625e-01,3.644e+00
7.675e-01,3.631e+00
7.725e-01,3.612e+00
7.775e-01,3.585e+00
7.825e-01,3.553e+00
7.875e-01,3.515e+00
7.925e-01,3.471e+00
7.975e-01,3.422e+00
8.025e-01,3.368e+00
8.075e-01,3.309e+00
8.125e-01,3.246e+00
8.175e-01,3.179e+00
8.225e-01,3.109e+00
8.275e-01,3.036e+00
8.325e-01,2.960e+00
8.375e-01,2.882e+00
8.425e-01,2.802e+00
8.475e-01,2.720e+00
8.525e-01,2.637e+00
8.575e-01,2.553e+00
8.625e-01,2.468e+00
8.675e-01,2.383e+00
8.725e-01,2.298e+00
8.775e-01,2.214e+00
8.825e-01,2.130e+00
8.875e-01,2.046e+00
8.925e-01,1.963e+00
8.975e-01,1.882e+00
9.025e-01,1.802e+00
9.075e-01,1.723e+00
9.125e-01,1.646e+00
9.175e-01,1.571e+00
9.225e-01,1.497e+00
9.275e-01,1.425e+00
9.325e-01,1.356e+00
9.375e-01,1.288e+00
9.425e-01,1.223e+00
9.475e-01,1.160e+00
9.525e-01,1.099e+00
9.575e-01,1.040e+00
9.625e-01,9.836e-01
9.675e-01,9.293e-01
9.725e-01,8.772e-01
9.775e-01,8.272e-01
9.825e-01,7.795e-01
9.875e-01,7.338e-01
9.925e-01,6.903e-01
9.975e-01,6.488e-01


==> anc/03_results/moderate_inf/lognormal/0_04.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,5.702e-239
1.250e-02,3.145e-189
1.750e-02,1.237e-159
2.250e-02,3.585e-139
2.750e-02,7.675e-124
3.250e-02,9.215e-112
3.750e-02,6.584e-102
4.250e-02,1.159e-93
4.750e-02,1.256e-86
5.250e-02,1.564e-80
5.750e-02,3.478e-75
6.250e-02,1.909e-70
6.750e-02,3.296e-66
7.250e-02,2.159e-62
7.750e-02,6.218e-59
8.250e-02,8.848e-56
8.750e-02,6.839e-53
9.250e-02,3.105e-50
9.750e-02,8.826e-48
1.025e-01,1.658e-45
1.075e-01,2.156e-43
1.125e-01,2.015e-41
1.175e-01,1.401e-39
1.225e-01,7.450e-38
1.275e-01,3.109e-36
1.325e-01,1.040e-34
1.375e-01,2.845e-33
1.425e-01,6.469e-32
1.475e-01,1.241e-30
1.525e-01,2.037e-29
1.575e-01,2.893e-28
1.625e-01,3.595e-27
1.675e-01,3.945e-26
1.725e-01,3.858e-25
1.775e-01,3.387e-24
1.825e-01,2.690e-23
1.875e-01,1.945e-22
1.925e-01,1.288e-21
1.975e-01,7.851e-21
2.025e-01,4.429e-20
2.075e-01,2.322e-19
2.125e-01,1.137e-18
2.175e-01,5.214e-18
2.225e-01,2.249e-17
2.275e-01,9.156e-17
2.325e-01,3.528e-16
2.375e-01,1.290e-15
2.425e-01,4.490e-15
2.475e-01,1.491e-14
2.525e-01,4.735e-14
2.575e-01,1.441e-13
2.625e-01,4.212e-13
2.675e-01,1.184e-12
2.725e-01,3.209e-12
2.775e-01,8.396e-12
2.825e-01,2.124e-11
2.875e-01,5.203e-11
2.925e-01,1.236e-10
2.975e-01,2.850e-10
3.025e-01,6.389e-10
3.075e-01,1.394e-09
3.125e-01,2.964e-09
3.175e-01,6.145e-09
3.225e-01,1.244e-08
3.275e-01,2.461e-08
3.325e-01,4.761e-08
3.375e-01,9.017e-08
3.425e-01,1.673e-07
3.475e-01,3.043e-07
3.525e-01,5.432e-07
3.575e-01,9.517e-07
3.625e-01,1.638e-06
3.675e-01,2.772e-06
3.725e-01,4.614e-06
3.775e-01,7.558e-06
3.825e-01,1.219e-05
3.875e-01,1.937e-05
3.925e-01,3.035e-05
3.975e-01,4.688e-05
4.025e-01,7.145e-05
4.075e-01,1.075e-04
4.125e-01,1.597e-04
4.175e-01,2.343e-04
4.225e-01,3.397e-04
4.275e-01,4.869e-04
4.325e-01,6.902e-04
4.375e-01,9.679e-04
4.425e-01,1.343e-03
4.475e-01,1.845e-03
4.525e-01,2.509e-03
4.575e-01,3.380e-03
4.625e-01,4.511e-03
4.675e-01,5.967e-03
4.725e-01,7.822e-03
4.775e-01,1.017e-02
4.825e-01,1.311e-02
4.875e-01,1.676e-02
4.925e-01,2.126e-02
4.975e-01,2.677e-02
5.025e-01,3.345e-02
5.075e-01,4.150e-02
5.125e-01,5.112e-02
5.175e-01,6.255e-02
5.225e-01,7.601e-02
5.275e-01,9.177e-02
5.325e-01,1.101e-01
5.375e-01,1.313e-01
5.425e-01,1.556e-01
5.475e-01,1.833e-01
5.525e-01,2.147e-01
5.575e-01,2.501e-01
5.625e-01,2.898e-01
5.675e-01,3.340e-01
5.725e-01,3.829e-01
5.775e-01,4.367e-01
5.825e-01,4.957e-01
5.875e-01,5.599e-01
5.925e-01,6.294e-01
5.975e-01,7.043e-01
6.025e-01,7.845e-01
6.075e-01,8.701e-01
6.125e-01,9.609e-01
6.175e-01,1.057e+00
6.225e-01,1.157e+00
6.275e-01,1.262e+00
6.325e-01,1.371e+00
6.375e-01,1.484e+00
6.425e-01,1.601e+00
6.475e-01,1.720e+00
6.525e-01,1.841e+00
6.575e-01,1.964e+00
6.625e-01,2.087e+00
6.675e-01,2.212e+00
6.725e-01,2.335e+00
6.775e-01,2.458e+00
6.825e-01,2.579e+00
6.875e-01,2.698e+00
6.925e-01,2.814e+00
6.975e-01,2.926e+00
7.025e-01,3.034e+00
7.075e-01,3.136e+00
7.125e-01,3.234e+00
7.175e-01,3.325e+00
7.225e-01,3.409e+00
7.275e-01,3.487e+00
7.325e-01,3.557e+00
7.375e-01,3.620e+00
7.425e-01,3.674e+00
7.475e-01,3.721e+00
7.525e-01,3.759e+00
7.575e-01,3.788e+00
7.625e-01,3.810e+00
7.675e-01,3.822e+00
7.725e-01,3.827e+00
7.775e-01,3.823e+00
7.825e-01,3.811e+00
7.875e-01,3.792e+00
7.925e-01,3.765e+00
7.975e-01,3.730e+00
8.025e-01,3.689e+00
8.075e-01,3.642e+00
8.125e-01,3.588e+00
8.175e-01,3.528e+00
8.225e-01,3.463e+00
8.275e-01,3.394e+00
8.325e-01,3.320e+00
8.375e-01,3.242e+00
8.425e-01,3.160e+00
8.475e-01,3.076e+00
8.525e-01,2.989e+00
8.575e-01,2.900e+00
8.625e-01,2.809e+00
8.675e-01,2.716e+00
8.725e-01,2.623e+00
8.775e-01,2.530e+00
8.825e-01,2.436e+00
8.875e-01,2.342e+00
8.925e-01,2.249e+00
8.975e-01,2.156e+00
9.025e-01,2.065e+00
9.075e-01,1.974e+00
9.125e-01,1.886e+00
9.175e-01,1.799e+00
9.225e-01,1.713e+00
9.275e-01,1.630e+00
9.325e-01,1.549e+00
9.375e-01,1.470e+00
9.425e-01,1.394e+00
9.475e-01,1.320e+00
9.525e-01,1.248e+00
9.575e-01,1.180e+00
9.625e-01,1.113e+00
9.675e-01,1.050e+00
9.725e-01,9.884e-01
9.775e-01,9.298e-01
9.825e-01,8.739e-01
9.875e-01,8.205e-01
9.925e-01,7.695e-01
9.975e-01,7.211e-01


==> anc/03_results/moderate_inf/lognormal/0_041.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,9.924e-276
1.250e-02,1.453e-218
1.750e-02,1.552e-184
2.250e-02,5.352e-161
2.750e-02,2.342e-143
3.250e-02,1.880e-129
3.750e-02,4.174e-118
4.250e-02,1.311e-108
4.750e-02,1.671e-100
5.250e-02,1.767e-93
5.750e-02,2.577e-87
6.250e-02,7.513e-82
6.750e-02,5.791e-77
7.250e-02,1.464e-72
7.750e-02,1.436e-68
8.250e-02,6.261e-65
8.750e-02,1.352e-61
9.250e-02,1.582e-58
9.750e-02,1.080e-55
1.025e-01,4.577e-53
1.075e-01,1.269e-50
1.125e-01,2.406e-48
1.175e-01,3.243e-46
1.225e-01,3.212e-44
1.275e-01,2.405e-42
1.325e-01,1.397e-40
1.375e-01,6.427e-39
1.425e-01,2.391e-37
1.475e-01,7.313e-36
1.525e-01,1.868e-34
1.575e-01,4.040e-33
1.625e-01,7.488e-32
1.675e-01,1.203e-30
1.725e-01,1.691e-29
1.775e-01,2.101e-28
1.825e-01,2.324e-27
1.875e-01,2.307e-26
1.925e-01,2.069e-25
1.975e-01,1.687e-24
2.025e-01,1.258e-23
2.075e-01,8.618e-23
2.125e-01,5.454e-22
2.175e-01,3.203e-21
2.225e-01,1.752e-20
2.275e-01,8.964e-20
2.325e-01,4.304e-19
2.375e-01,1.946e-18
2.425e-01,8.307e-18
2.475e-01,3.360e-17
2.525e-01,1.290e-16
2.575e-01,4.718e-16
2.625e-01,1.646e-15
2.675e-01,5.494e-15
2.725e-01,1.757e-14
2.775e-01,5.395e-14
2.825e-01,1.593e-13
2.875e-01,4.534e-13
2.925e-01,1.245e-12
2.975e-01,3.304e-12
3.025e-01,8.488e-12
3.075e-01,2.113e-11
3.125e-01,5.105e-11
3.175e-01,1.198e-10
3.225e-01,2.735e-10
3.275e-01,6.079e-10
3.325e-01,1.317e-09
3.375e-01,2.783e-09
3.425e-01,5.745e-09
3.475e-01,1.159e-08
3.525e-01,2.287e-08
3.575e-01,4.417e-08
3.625e-01,8.359e-08
3.675e-01,1.551e-07
3.725e-01,2.823e-07
3.775e-01,5.044e-07
3.825e-01,8.853e-07
3.875e-01,1.527e-06
3.925e-01,2.592e-06
3.975e-01,4.327e-06
4.025e-01,7.112e-06
4.075e-01,1.151e-05
4.125e-01,1.837e-05
4.175e-01,2.890e-05
4.225e-01,4.483e-05
4.275e-01,6.864e-05
4.325e-01,1.037e-04
4.375e-01,1.548e-04
4.425e-01,2.283e-04
4.475e-01,3.327e-04
4.525e-01,4.793e-04
4.575e-01,6.829e-04
4.625e-01,9.624e-04
4.675e-01,1.342e-03
4.725e-01,1.853e-03
4.775e-01,2.533e-03
4.825e-01,3.429e-03
4.875e-01,4.598e-03
4.925e-01,6.111e-03
4.975e-01,8.049e-03
5.025e-01,1.051e-02
5.075e-01,1.361e-02
5.125e-01,1.748e-02
5.175e-01,2.227e-02
5.225e-01,2.816e-02
5.275e-01,3.534e-02
5.325e-01,4.401e-02
5.375e-01,5.442e-02
5.425e-01,6.683e-02
5.475e-01,8.151e-02
5.525e-01,9.875e-02
5.575e-01,1.189e-01
5.625e-01,1.422e-01
5.675e-01,1.690e-01
5.725e-01,1.996e-01
5.775e-01,2.345e-01
5.825e-01,2.738e-01
5.875e-01,3.180e-01
5.925e-01,3.672e-01
5.975e-01,4.218e-01
6.025e-01,4.820e-01
6.075e-01,5.480e-01
6.125e-01,6.199e-01
6.175e-01,6.978e-01
6.225e-01,7.818e-01
6.275e-01,8.718e-01
6.325e-01,9.677e-01
6.375e-01,1.069e+00
6.425e-01,1.177e+00
6.475e-01,1.289e+00
6.525e-01,1.406e+00
6.575e-01,1.528e+00
6.625e-01,1.654e+00
6.675e-01,1.782e+00
6.725e-01,1.914e+00
6.775e-01,2.048e+00
6.825e-01,2.183e+00
6.875e-01,2.318e+00
6.925e-01,2.453e+00
6.975e-01,2.587e+00
7.025e-01,2.720e+00
7.075e-01,2.849e+00
7.125e-01,2.975e+00
7.175e-01,3.097e+00
7.225e-01,3.214e+00
7.275e-01,3.325e+00
7.325e-01,3.430e+00
7.375e-01,3.527e+00
7.425e-01,3.617e+00
7.475e-01,3.699e+00
7.525e-01,3.772e+00
7.575e-01,3.836e+00
7.625e-01,3.892e+00
7.675e-01,3.937e+00
7.725e-01,3.973e+00
7.775e-01,3.999e+00
7.825e-01,4.016e+00
7.875e-01,4.023e+00
7.925e-01,4.020e+00
7.975e-01,4.008e+00
8.025e-01,3.987e+00
8.075e-01,3.957e+00
8.125e-01,3.919e+00
8.175e-01,3.873e+00
8.225e-01,3.820e+00
8.275e-01,3.759e+00
8.325e-01,3.692e+00
8.375e-01,3.618e+00
8.425e-01,3.540e+00
8.475e-01,3.456e+00
8.525e-01,3.368e+00
8.575e-01,3.276e+00
8.625e-01,3.181e+00
8.675e-01,3.083e+00
8.725e-01,2.982e+00
8.775e-01,2.880e+00
8.825e-01,2.777e+00
8.875e-01,2.673e+00
8.925e-01,2.569e+00
8.975e-01,2.465e+00
9.025e-01,2.361e+00
9.075e-01,2.258e+00
9.125e-01,2.156e+00
9.175e-01,2.056e+00
9.225e-01,1.958e+00
9.275e-01,1.861e+00
9.325e-01,1.767e+00
9.375e-01,1.675e+00
9.425e-01,1.586e+00
9.475e-01,1.500e+00
9.525e-01,1.416e+00
9.575e-01,1.335e+00
9.625e-01,1.258e+00
9.675e-01,1.183e+00
9.725e-01,1.111e+00
9.775e-01,1.043e+00
9.825e-01,9.771e-01
9.875e-01,9.146e-01
9.925e-01,8.551e-01
9.975e-01,7.986e-01


==> anc/03_results/moderate_inf/lognormal/0_042.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,1.252e-317
1.250e-02,5.197e-252
1.750e-02,6.208e-213
2.250e-02,6.803e-186
2.750e-02,1.274e-165
3.250e-02,1.225e-149
3.750e-02,1.363e-136
4.250e-02,1.141e-125
4.750e-02,2.409e-116
5.250e-02,2.914e-108
5.750e-02,3.621e-101
6.250e-02,7.077e-95
6.750e-02,3.000e-89
7.250e-02,3.530e-84
7.750e-02,1.401e-79
8.250e-02,2.187e-75
8.750e-02,1.523e-71
9.250e-02,5.241e-68
9.750e-02,9.709e-65
1.025e-01,1.040e-61
1.075e-01,6.833e-59
1.125e-01,2.902e-56
1.175e-01,8.323e-54
1.225e-01,1.674e-51
1.275e-01,2.442e-49
1.325e-01,2.658e-47
1.375e-01,2.214e-45
1.425e-01,1.443e-43
1.475e-01,7.514e-42
1.525e-01,3.179e-40
1.575e-01,1.110e-38
1.625e-01,3.247e-37
1.675e-01,8.054e-36
1.725e-01,1.714e-34
1.775e-01,3.162e-33
1.825e-01,5.104e-32
1.875e-01,7.273e-31
1.925e-01,9.221e-30
1.975e-01,1.047e-28
2.025e-01,1.073e-27
2.075e-01,9.981e-27
2.125e-01,8.469e-26
2.175e-01,6.592e-25
2.225e-01,4.729e-24
2.275e-01,3.140e-23
2.325e-01,1.938e-22
2.375e-01,1.116e-21
2.425e-01,6.016e-21
2.475e-01,3.047e-20
2.525e-01,1.454e-19
2.575e-01,6.555e-19
2.625e-01,2.801e-18
2.675e-01,1.136e-17
2.725e-01,4.390e-17
2.775e-01,1.618e-16
2.825e-01,5.705e-16
2.875e-01,1.926e-15
2.925e-01,6.243e-15
2.975e-01,1.945e-14
3.025e-01,5.837e-14
3.075e-01,1.689e-13
3.125e-01,4.722e-13
3.175e-01,1.277e-12
3.225e-01,3.343e-12
3.275e-01,8.488e-12
3.325e-01,2.092e-11
3.375e-01,5.013e-11
3.425e-01,1.169e-10
3.475e-01,2.653e-10
3.525e-01,5.871e-10
3.575e-01,1.268e-09
3.625e-01,2.674e-09
3.675e-01,5.511e-09
3.725e-01,1.111e-08
3.775e-01,2.193e-08
3.825e-01,4.239e-08
3.875e-01,8.034e-08
3.925e-01,1.494e-07
3.975e-01,2.725e-07
4.025e-01,4.884e-07
4.075e-01,8.600e-07
4.125e-01,1.489e-06
4.175e-01,2.536e-06
4.225e-01,4.252e-06
4.275e-01,7.019e-06
4.325e-01,1.142e-05
4.375e-01,1.830e-05
4.425e-01,2.892e-05
4.475e-01,4.510e-05
4.525e-01,6.939e-05
4.575e-01,1.054e-04
4.625e-01,1.581e-04
4.675e-01,2.343e-04
4.725e-01,3.432e-04
4.775e-01,4.970e-04
4.825e-01,7.116e-04
4.875e-01,1.008e-03
4.925e-01,1.413e-03
4.975e-01,1.960e-03
5.025e-01,2.691e-03
5.075e-01,3.660e-03
5.125e-01,4.931e-03
5.175e-01,6.583e-03
5.225e-01,8.708e-03
5.275e-01,1.142e-02
5.325e-01,1.485e-02
5.375e-01,1.915e-02
5.425e-01,2.449e-02
5.475e-01,3.107e-02
5.525e-01,3.912e-02
5.575e-01,4.889e-02
5.625e-01,6.065e-02
5.675e-01,7.471e-02
5.725e-01,9.137e-02
5.775e-01,1.110e-01
5.825e-01,1.339e-01
5.875e-01,1.606e-01
5.925e-01,1.913e-01
5.975e-01,2.264e-01
6.025e-01,2.664e-01
6.075e-01,3.117e-01
6.125e-01,3.624e-01
6.175e-01,4.191e-01
6.225e-01,4.820e-01
6.275e-01,5.512e-01
6.325e-01,6.272e-01
6.375e-01,7.098e-01
6.425e-01,7.994e-01
6.475e-01,8.957e-01
6.525e-01,9.988e-01
6.575e-01,1.109e+00
6.625e-01,1.225e+00
6.675e-01,1.347e+00
6.725e-01,1.474e+00
6.775e-01,1.607e+00
6.825e-01,1.744e+00
6.875e-01,1.885e+00
6.925e-01,2.029e+00
6.975e-01,2.176e+00
7.025e-01,2.324e+00
7.075e-01,2.472e+00
7.125e-01,2.620e+00
7.175e-01,2.766e+00
7.225e-01,2.911e+00
7.275e-01,3.052e+00
7.325e-01,3.188e+00
7.375e-01,3.319e+00
7.425e-01,3.445e+00
7.475e-01,3.563e+00
7.525e-01,3.674e+00
7.575e-01,3.776e+00
7.625e-01,3.869e+00
7.675e-01,3.952e+00
7.725e-01,4.025e+00
7.775e-01,4.088e+00
7.825e-01,4.139e+00
7.875e-01,4.180e+00
7.925e-01,4.209e+00
7.975e-01,4.227e+00
8.025e-01,4.234e+00
8.075e-01,4.230e+00
8.125e-01,4.215e+00
8.175e-01,4.190e+00
8.225e-01,4.155e+00
8.275e-01,4.110e+00
8.325e-01,4.056e+00
8.375e-01,3.993e+00
8.425e-01,3.922e+00
8.475e-01,3.844e+00
8.525e-01,3.759e+00
8.575e-01,3.668e+00
8.625e-01,3.572e+00
8.675e-01,3.471e+00
8.725e-01,3.366e+00
8.775e-01,3.257e+00
8.825e-01,3.146e+00
8.875e-01,3.033e+00
8.925e-01,2.918e+00
8.975e-01,2.802e+00
9.025e-01,2.686e+00
9.075e-01,2.570e+00
9.125e-01,2.454e+00
9.175e-01,2.340e+00
9.225e-01,2.227e+00
9.275e-01,2.116e+00
9.325e-01,2.007e+00
9.375e-01,1.901e+00
9.425e-01,1.797e+00
9.475e-01,1.697e+00
9.525e-01,1.599e+00
9.575e-01,1.505e+00
9.625e-01,1.414e+00
9.675e-01,1.327e+00
9.725e-01,1.243e+00
9.775e-01,1.163e+00
9.825e-01,1.087e+00
9.875e-01,1.014e+00
9.925e-01,9.449e-01
9.975e-01,8.792e-01


==> anc/03_results/moderate_inf/lognormal/0_043.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,3.757e-292
1.750e-02,5.055e-247
2.250e-02,8.743e-216
2.750e-02,2.336e-192
3.250e-02,6.982e-174
3.750e-02,8.480e-159
4.250e-02,3.637e-146
4.750e-02,2.223e-135
5.250e-02,5.000e-126
5.750e-02,8.111e-118
6.250e-02,1.553e-110
6.750e-02,5.085e-104
7.250e-02,3.787e-98
7.750e-02,8.027e-93
8.250e-02,5.790e-88
8.750e-02,1.642e-83
9.250e-02,2.063e-79
9.750e-02,1.266e-75
1.025e-01,4.121e-72
1.075e-01,7.631e-69
1.125e-01,8.527e-66
1.175e-01,6.051e-63
1.225e-01,2.849e-60
1.275e-01,9.247e-58
1.325e-01,2.139e-55
1.375e-01,3.632e-53
1.425e-01,4.644e-51
1.475e-01,4.577e-49
1.525e-01,3.548e-47
1.575e-01,2.203e-45
1.625e-01,1.114e-43
1.675e-01,4.654e-42
1.725e-01,1.629e-40
1.775e-01,4.830e-39
1.825e-01,1.228e-37
1.875e-01,2.700e-36
1.925e-01,5.187e-35
1.975e-01,8.776e-34
2.025e-01,1.318e-32
2.075e-01,1.768e-31
2.125e-01,2.133e-30
2.175e-01,2.329e-29
2.225e-01,2.313e-28
2.275e-01,2.101e-27
2.325e-01,1.753e-26
2.375e-01,1.350e-25
2.425e-01,9.633e-25
2.475e-01,6.392e-24
2.525e-01,3.959e-23
2.575e-01,2.296e-22
2.625e-01,1.251e-21
2.675e-01,6.421e-21
2.725e-01,3.113e-20
2.775e-01,1.430e-19
2.825e-01,6.232e-19
2.875e-01,2.585e-18
2.925e-01,1.022e-17
2.975e-01,3.863e-17
3.025e-01,1.397e-16
3.075e-01,4.846e-16
3.125e-01,1.614e-15
3.175e-01,5.175e-15
3.225e-01,1.598e-14
3.275e-01,4.762e-14
3.325e-01,1.371e-13
3.375e-01,3.820e-13
3.425e-01,1.031e-12
3.475e-01,2.697e-12
3.525e-01,6.853e-12
3.575e-01,1.692e-11
3.625e-01,4.065e-11
3.675e-01,9.509e-11
3.725e-01,2.168e-10
3.775e-01,4.823e-10
3.825e-01,1.047e-09
3.875e-01,2.222e-09
3.925e-01,4.611e-09
3.975e-01,9.364e-09
4.025e-01,1.862e-08
4.075e-01,3.628e-08
4.125e-01,6.932e-08
4.175e-01,1.299e-07
4.225e-01,2.391e-07
4.275e-01,4.323e-07
4.325e-01,7.679e-07
4.375e-01,1.341e-06
4.425e-01,2.305e-06
4.475e-01,3.900e-06
4.525e-01,6.496e-06
4.575e-01,1.066e-05
4.625e-01,1.724e-05
4.675e-01,2.749e-05
4.725e-01,4.324e-05
4.775e-01,6.711e-05
4.825e-01,1.028e-04
4.875e-01,1.555e-04
4.925e-01,2.324e-04
4.975e-01,3.432e-04
5.025e-01,5.009e-04
5.075e-01,7.228e-04
5.125e-01,1.032e-03
5.175e-01,1.457e-03
5.225e-01,2.035e-03
5.275e-01,2.815e-03
5.325e-01,3.855e-03
5.375e-01,5.228e-03
5.425e-01,7.024e-03
5.475e-01,9.350e-03
5.525e-01,1.233e-02
5.575e-01,1.613e-02
5.625e-01,2.091e-02
5.675e-01,2.689e-02
5.725e-01,3.429e-02
5.775e-01,4.338e-02
5.825e-01,5.446e-02
5.875e-01,6.786e-02
5.925e-01,8.392e-02
5.975e-01,1.030e-01
6.025e-01,1.256e-01
6.075e-01,1.521e-01
6.125e-01,1.829e-01
6.175e-01,2.185e-01
6.225e-01,2.593e-01
6.275e-01,3.058e-01
6.325e-01,3.585e-01
6.375e-01,4.177e-01
6.425e-01,4.838e-01
6.475e-01,5.571e-01
6.525e-01,6.380e-01
6.575e-01,7.265e-01
6.625e-01,8.229e-01
6.675e-01,9.270e-01
6.725e-01,1.039e+00
6.775e-01,1.159e+00
6.825e-01,1.286e+00
6.875e-01,1.419e+00
6.925e-01,1.560e+00
6.975e-01,1.706e+00
7.025e-01,1.858e+00
7.075e-01,2.013e+00
7.125e-01,2.173e+00
7.175e-01,2.335e+00
7.225e-01,2.498e+00
7.275e-01,2.662e+00
7.325e-01,2.825e+00
7.375e-01,2.986e+00
7.425e-01,3.144e+00
7.475e-01,3.297e+00
7.525e-01,3.446e+00
7.575e-01,3.587e+00
7.625e-01,3.721e+00
7.675e-01,3.847e+00
7.725e-01,3.963e+00
7.775e-01,4.068e+00
7.825e-01,4.163e+00
7.875e-01,4.245e+00
7.925e-01,4.316e+00
7.975e-01,4.373e+00
8.025e-01,4.418e+00
8.075e-01,4.450e+00
8.125e-01,4.468e+00
8.175e-01,4.474e+00
8.225e-01,4.466e+00
8.275e-01,4.446e+00
8.325e-01,4.414e+00
8.375e-01,4.370e+00
8.425e-01,4.315e+00
8.475e-01,4.250e+00
8.525e-01,4.174e+00
8.575e-01,4.090e+00
8.625e-01,3.997e+00
8.675e-01,3.897e+00
8.725e-01,3.791e+00
8.775e-01,3.678e+00
8.825e-01,3.561e+00
8.875e-01,3.439e+00
8.925e-01,3.314e+00
8.975e-01,3.187e+00
9.025e-01,3.058e+00
9.075e-01,2.928e+00
9.125e-01,2.798e+00
9.175e-01,2.668e+00
9.225e-01,2.538e+00
9.275e-01,2.411e+00
9.325e-01,2.285e+00
9.375e-01,2.162e+00
9.425e-01,2.041e+00
9.475e-01,1.924e+00
9.525e-01,1.810e+00
9.575e-01,1.700e+00
9.625e-01,1.593e+00
9.675e-01,1.491e+00
9.725e-01,1.393e+00
9.775e-01,1.299e+00
9.825e-01,1.209e+00
9.875e-01,1.124e+00
9.925e-01,1.043e+00
9.975e-01,9.669e-01


==> anc/03_results/moderate_inf/lognormal/0_044.csv <==
transmittance,probability_density
1.121e-01,8.341e-77
1.166e-01,7.545e-74
1.210e-01,4.661e-71
1.255e-01,2.031e-68
1.299e-01,6.417e-66
1.344e-01,1.509e-63
1.388e-01,2.700e-61
1.433e-01,3.751e-59
1.477e-01,4.121e-57
1.522e-01,3.639e-55
1.566e-01,2.622e-53
1.611e-01,1.562e-51
1.655e-01,7.787e-50
1.700e-01,3.287e-48
1.744e-01,1.186e-46
1.789e-01,3.696e-45
1.833e-01,1.003e-43
1.878e-01,2.387e-42
1.922e-01,5.024e-41
1.967e-01,9.412e-40
2.011e-01,1.579e-38
2.056e-01,2.386e-37
2.100e-01,3.266e-36
2.145e-01,4.069e-35
2.189e-01,4.636e-34
2.234e-01,4.851e-33
2.278e-01,4.681e-32
2.323e-01,4.182e-31
2.367e-01,3.470e-30
2.412e-01,2.684e-29
2.456e-01,1.941e-28
2.501e-01,1.317e-27
2.545e-01,8.398e-27
2.590e-01,5.050e-26
2.634e-01,2.870e-25
2.679e-01,1.546e-24
2.724e-01,7.901e-24
2.768e-01,3.843e-23
2.813e-01,1.782e-22
2.857e-01,7.889e-22
2.902e-01,3.342e-21
2.946e-01,1.357e-20
2.991e-01,5.286e-20
3.035e-01,1.980e-19
3.080e-01,7.139e-19
3.124e-01,2.481e-18
3.169e-01,8.325e-18
3.213e-01,2.699e-17
3.258e-01,8.467e-17
3.302e-01,2.573e-16
3.347e-01,7.580e-16
3.391e-01,2.168e-15
3.436e-01,6.024e-15
3.480e-01,1.628e-14
3.525e-01,4.282e-14
3.569e-01,1.097e-13
3.614e-01,2.741e-13
3.658e-01,6.684e-13
3.703e-01,1.591e-12
3.747e-01,3.702e-12
3.792e-01,8.423e-12
3.836e-01,1.875e-11
3.881e-01,4.088e-11
3.925e-01,8.732e-11
3.970e-01,1.828e-10
4.014e-01,3.755e-10
4.059e-01,7.571e-10
4.103e-01,1.499e-09
4.148e-01,2.915e-09
4.192e-01,5.572e-09
4.237e-01,1.047e-08
4.281e-01,1.937e-08
4.326e-01,3.527e-08
4.370e-01,6.322e-08
4.415e-01,1.116e-07
4.459e-01,1.943e-07
4.504e-01,3.333e-07
4.548e-01,5.639e-07
4.593e-01,9.413e-07
4.637e-01,1.551e-06
4.682e-01,2.522e-06
4.726e-01,4.050e-06
4.771e-01,6.425e-06
4.815e-01,1.007e-05
4.860e-01,1.561e-05
4.904e-01,2.391e-05
4.949e-01,3.623e-05
4.993e-01,5.431e-05
5.038e-01,8.054e-05
5.082e-01,1.182e-04
5.127e-01,1.718e-04
5.171e-01,2.472e-04
5.216e-01,3.522e-04
5.260e-01,4.973e-04
5.305e-01,6.956e-04
5.349e-01,9.643e-04
5.394e-01,1.325e-03
5.438e-01,1.805e-03
5.483e-01,2.439e-03
5.527e-01,3.268e-03
5.572e-01,4.344e-03
5.616e-01,5.729e-03
5.661e-01,7.497e-03
5.705e-01,9.737e-03
5.750e-01,1.255e-02
5.794e-01,1.607e-02
5.839e-01,2.042e-02
5.883e-01,2.578e-02
5.928e-01,3.231e-02
5.972e-01,4.024e-02
6.017e-01,4.979e-02
6.061e-01,6.121e-02
6.106e-01,7.479e-02
6.150e-01,9.081e-02
6.195e-01,1.096e-01
6.239e-01,1.315e-01
6.284e-01,1.569e-01
6.328e-01,1.861e-01
6.373e-01,2.196e-01
6.417e-01,2.576e-01
6.462e-01,3.007e-01
6.506e-01,3.491e-01
6.551e-01,4.032e-01
6.595e-01,4.634e-01
6.640e-01,5.299e-01
6.684e-01,6.031e-01
6.729e-01,6.831e-01
6.773e-01,7.701e-01
6.818e-01,8.642e-01
6.862e-01,9.655e-01
6.907e-01,1.074e+00
6.951e-01,1.189e+00
6.996e-01,1.311e+00
7.040e-01,1.440e+00
7.085e-01,1.575e+00
7.129e-01,1.716e+00
7.174e-01,1.861e+00
7.218e-01,2.012e+00
7.263e-01,2.166e+00
7.307e-01,2.323e+00
7.352e-01,2.482e+00
7.396e-01,2.643e+00
7.441e-01,2.804e+00
7.485e-01,2.965e+00
7.530e-01,3.124e+00
7.575e-01,3.280e+00
7.619e-01,3.433e+00
7.664e-01,3.581e+00
7.708e-01,3.724e+00
7.753e-01,3.860e+00
7.797e-01,3.988e+00
7.842e-01,4.109e+00
7.886e-01,4.220e+00
7.931e-01,4.322e+00
7.975e-01,4.413e+00
8.020e-01,4.493e+00
8.064e-01,4.562e+00
8.109e-01,4.619e+00
8.153e-01,4.664e+00
8.198e-01,4.697e+00
8.242e-01,4.718e+00
8.287e-01,4.726e+00
8.331e-01,4.723e+00
8.376e-01,4.708e+00
8.420e-01,4.681e+00
8.465e-01,4.643e+00
8.509e-01,4.594e+00
8.554e-01,4.536e+00
8.598e-01,4.467e+00
8.643e-01,4.390e+00
8.687e-01,4.304e+00
8.732e-01,4.211e+00
8.776e-01,4.111e+00
8.821e-01,4.004e+00
8.865e-01,3.892e+00
8.910e-01,3.776e+00
8.954e-01,3.655e+00
8.999e-01,3.531e+00
9.043e-01,3.405e+00
9.088e-01,3.276e+00
9.132e-01,3.147e+00
9.177e-01,3.017e+00
9.221e-01,2.886e+00
9.266e-01,2.757e+00
9.310e-01,2.628e+00
9.355e-01,2.501e+00
9.399e-01,2.376e+00
9.444e-01,2.253e+00
9.488e-01,2.133e+00
9.533e-01,2.016e+00
9.577e-01,1.903e+00
9.622e-01,1.792e+00
9.666e-01,1.686e+00
9.711e-01,1.583e+00
9.755e-01,1.484e+00
9.800e-01,1.389e+00
9.844e-01,1.299e+00
9.889e-01,1.212e+00
9.933e-01,1.130e+00
9.978e-01,1.051e+00


==> anc/03_results/moderate_inf/lognormal/0_045.csv <==
transmittance,probability_density
1.199e-01,3.041e-84
1.243e-01,3.769e-81
1.288e-01,3.212e-78
1.332e-01,1.938e-75
1.376e-01,8.501e-73
1.420e-01,2.775e-70
1.464e-01,6.885e-68
1.508e-01,1.324e-65
1.552e-01,2.006e-63
1.596e-01,2.436e-61
1.640e-01,2.402e-59
1.685e-01,1.949e-57
1.729e-01,1.318e-55
1.773e-01,7.502e-54
1.817e-01,3.633e-52
1.861e-01,1.510e-50
1.905e-01,5.436e-49
1.949e-01,1.707e-47
1.993e-01,4.715e-46
2.037e-01,1.152e-44
2.082e-01,2.508e-43
2.126e-01,4.890e-42
2.170e-01,8.587e-41
2.214e-01,1.365e-39
2.258e-01,1.975e-38
2.302e-01,2.609e-37
2.346e-01,3.163e-36
2.390e-01,3.532e-35
2.435e-01,3.646e-34
2.479e-01,3.490e-33
2.523e-01,3.110e-32
2.567e-01,2.587e-31
2.611e-01,2.014e-30
2.655e-01,1.472e-29
2.699e-01,1.012e-28
2.743e-01,6.567e-28
2.787e-01,4.028e-27
2.832e-01,2.342e-26
2.876e-01,1.292e-25
2.920e-01,6.785e-25
2.964e-01,3.396e-24
3.008e-01,1.623e-23
3.052e-01,7.415e-23
3.096e-01,3.246e-22
3.140e-01,1.363e-21
3.184e-01,5.501e-21
3.229e-01,2.136e-20
3.273e-01,7.986e-20
3.317e-01,2.881e-19
3.361e-01,1.003e-18
3.405e-01,3.380e-18
3.449e-01,1.102e-17
3.493e-01,3.479e-17
3.537e-01,1.066e-16
3.581e-01,3.168e-16
3.626e-01,9.153e-16
3.670e-01,2.572e-15
3.714e-01,7.034e-15
3.758e-01,1.874e-14
3.802e-01,4.867e-14
3.846e-01,1.233e-13
3.890e-01,3.051e-13
3.934e-01,7.373e-13
3.978e-01,1.742e-12
4.023e-01,4.028e-12
4.067e-01,9.113e-12
4.111e-01,2.020e-11
4.155e-01,4.387e-11
4.199e-01,9.342e-11
4.243e-01,1.952e-10
4.287e-01,4.003e-10
4.331e-01,8.063e-10
4.376e-01,1.596e-09
4.420e-01,3.103e-09
4.464e-01,5.937e-09
4.508e-01,1.117e-08
4.552e-01,2.069e-08
4.596e-01,3.774e-08
4.640e-01,6.780e-08
4.684e-01,1.200e-07
4.728e-01,2.094e-07
4.773e-01,3.603e-07
4.817e-01,6.116e-07
4.861e-01,1.024e-06
4.905e-01,1.693e-06
4.949e-01,2.764e-06
4.993e-01,4.455e-06
5.037e-01,7.095e-06
5.081e-01,1.117e-05
5.125e-01,1.737e-05
5.170e-01,2.672e-05
5.214e-01,4.064e-05
5.258e-01,6.116e-05
5.302e-01,9.107e-05
5.346e-01,1.342e-04
5.390e-01,1.958e-04
5.434e-01,2.828e-04
5.478e-01,4.046e-04
5.522e-01,5.734e-04
5.567e-01,8.051e-04
5.611e-01,1.120e-03
5.655e-01,1.545e-03
5.699e-01,2.112e-03
5.743e-01,2.863e-03
5.787e-01,3.849e-03
5.831e-01,5.132e-03
5.875e-01,6.789e-03
5.919e-01,8.910e-03
5.964e-01,1.160e-02
6.008e-01,1.500e-02
6.052e-01,1.925e-02
6.096e-01,2.452e-02
6.140e-01,3.102e-02
6.184e-01,3.897e-02
6.228e-01,4.863e-02
6.272e-01,6.027e-02
6.317e-01,7.422e-02
6.361e-01,9.080e-02
6.405e-01,1.104e-01
6.449e-01,1.334e-01
6.493e-01,1.602e-01
6.537e-01,1.913e-01
6.581e-01,2.271e-01
6.625e-01,2.680e-01
6.669e-01,3.145e-01
6.714e-01,3.671e-01
6.758e-01,4.262e-01
6.802e-01,4.921e-01
6.846e-01,5.653e-01
6.890e-01,6.461e-01
6.934e-01,7.347e-01
6.978e-01,8.314e-01
7.022e-01,9.362e-01
7.066e-01,1.049e+00
7.111e-01,1.170e+00
7.155e-01,1.300e+00
7.199e-01,1.437e+00
7.243e-01,1.581e+00
7.287e-01,1.732e+00
7.331e-01,1.890e+00
7.375e-01,2.053e+00
7.419e-01,2.221e+00
7.463e-01,2.394e+00
7.508e-01,2.569e+00
7.552e-01,2.746e+00
7.596e-01,2.925e+00
7.640e-01,3.103e+00
7.684e-01,3.280e+00
7.728e-01,3.454e+00
7.772e-01,3.624e+00
7.816e-01,3.789e+00
7.860e-01,3.947e+00
7.905e-01,4.099e+00
7.949e-01,4.241e+00
7.993e-01,4.374e+00
8.037e-01,4.497e+00
8.081e-01,4.608e+00
8.125e-01,4.707e+00
8.169e-01,4.793e+00
8.213e-01,4.865e+00
8.258e-01,4.924e+00
8.302e-01,4.969e+00
8.346e-01,5.000e+00
8.390e-01,5.016e+00
8.434e-01,5.018e+00
8.478e-01,5.006e+00
8.522e-01,4.981e+00
8.566e-01,4.942e+00
8.610e-01,4.890e+00
8.655e-01,4.827e+00
8.699e-01,4.751e+00
8.743e-01,4.666e+00
8.787e-01,4.570e+00
8.831e-01,4.465e+00
8.875e-01,4.352e+00
8.919e-01,4.232e+00
8.963e-01,4.105e+00
9.007e-01,3.973e+00
9.052e-01,3.837e+00
9.096e-01,3.697e+00
9.140e-01,3.554e+00
9.184e-01,3.409e+00
9.228e-01,3.263e+00
9.272e-01,3.117e+00
9.316e-01,2.971e+00
9.360e-01,2.826e+00
9.404e-01,2.682e+00
9.449e-01,2.541e+00
9.493e-01,2.403e+00
9.537e-01,2.267e+00
9.581e-01,2.136e+00
9.625e-01,2.008e+00
9.669e-01,1.884e+00
9.713e-01,1.765e+00
9.757e-01,1.650e+00
9.801e-01,1.540e+00
9.846e-01,1.435e+00
9.890e-01,1.334e+00
9.934e-01,1.239e+00
9.978e-01,1.148e+00


==> anc/03_results/moderate_inf/lognormal/0_046.csv <==
transmittance,probability_density
1.286e-01,1.203e-91
1.330e-01,1.937e-88
1.374e-01,2.168e-85
1.417e-01,1.732e-82
1.461e-01,1.011e-79
1.505e-01,4.413e-77
1.548e-01,1.467e-74
1.592e-01,3.783e-72
1.636e-01,7.690e-70
1.679e-01,1.251e-67
1.723e-01,1.649e-65
1.767e-01,1.786e-63
1.811e-01,1.607e-61
1.854e-01,1.213e-59
1.898e-01,7.764e-58
1.942e-01,4.249e-56
1.985e-01,2.005e-54
2.029e-01,8.225e-53
2.073e-01,2.953e-51
2.116e-01,9.340e-50
2.160e-01,2.620e-48
2.204e-01,6.553e-47
2.247e-01,1.470e-45
2.291e-01,2.970e-44
2.335e-01,5.437e-43
2.378e-01,9.051e-42
2.422e-01,1.376e-40
2.466e-01,1.919e-39
2.509e-01,2.462e-38
2.553e-01,2.919e-37
2.597e-01,3.206e-36
2.640e-01,3.273e-35
2.684e-01,3.115e-34
2.728e-01,2.772e-33
2.771e-01,2.312e-32
2.815e-01,1.812e-31
2.859e-01,1.337e-30
2.902e-01,9.318e-30
2.946e-01,6.142e-29
2.990e-01,3.838e-28
3.033e-01,2.277e-27
3.077e-01,1.286e-26
3.121e-01,6.921e-26
3.165e-01,3.556e-25
3.208e-01,1.747e-24
3.252e-01,8.221e-24
3.296e-01,3.710e-23
3.339e-01,1.608e-22
3.383e-01,6.701e-22
3.427e-01,2.689e-21
3.470e-01,1.040e-20
3.514e-01,3.884e-20
3.558e-01,1.401e-19
3.601e-01,4.888e-19
3.645e-01,1.651e-18
3.689e-01,5.406e-18
3.732e-01,1.717e-17
3.776e-01,5.295e-17
3.820e-01,1.587e-16
3.863e-01,4.624e-16
3.907e-01,1.312e-15
3.951e-01,3.624e-15
3.994e-01,9.762e-15
4.038e-01,2.565e-14
4.082e-01,6.579e-14
4.125e-01,1.648e-13
4.169e-01,4.037e-13
4.213e-01,9.669e-13
4.256e-01,2.266e-12
4.300e-01,5.201e-12
4.344e-01,1.169e-11
4.387e-01,2.578e-11
4.431e-01,5.572e-11
4.475e-01,1.182e-10
4.519e-01,2.460e-10
4.562e-01,5.031e-10
4.606e-01,1.011e-09
4.650e-01,1.997e-09
4.693e-01,3.878e-09
4.737e-01,7.411e-09
4.781e-01,1.394e-08
4.824e-01,2.581e-08
4.868e-01,4.707e-08
4.912e-01,8.459e-08
4.955e-01,1.498e-07
4.999e-01,2.616e-07
5.043e-01,4.506e-07
5.086e-01,7.657e-07
5.130e-01,1.284e-06
5.174e-01,2.126e-06
5.217e-01,3.475e-06
5.261e-01,5.611e-06
5.305e-01,8.951e-06
5.348e-01,1.411e-05
5.392e-01,2.200e-05
5.436e-01,3.390e-05
5.479e-01,5.166e-05
5.523e-01,7.789e-05
5.567e-01,1.162e-04
5.610e-01,1.716e-04
5.654e-01,2.508e-04
5.698e-01,3.629e-04
5.741e-01,5.201e-04
5.785e-01,7.383e-04
5.829e-01,1.038e-03
5.872e-01,1.447e-03
5.916e-01,1.999e-03
5.960e-01,2.736e-03
6.004e-01,3.714e-03
6.047e-01,4.998e-03
6.091e-01,6.672e-03
6.135e-01,8.834e-03
6.178e-01,1.160e-02
6.222e-01,1.513e-02
6.266e-01,1.956e-02
6.309e-01,2.512e-02
6.353e-01,3.201e-02
6.397e-01,4.049e-02
6.440e-01,5.087e-02
6.484e-01,6.347e-02
6.528e-01,7.864e-02
6.571e-01,9.680e-02
6.615e-01,1.184e-01
6.659e-01,1.438e-01
6.702e-01,1.736e-01
6.746e-01,2.083e-01
6.790e-01,2.484e-01
6.833e-01,2.944e-01
6.877e-01,3.469e-01
6.921e-01,4.065e-01
6.964e-01,4.735e-01
7.008e-01,5.485e-01
7.052e-01,6.320e-01
7.095e-01,7.242e-01
7.139e-01,8.255e-01
7.183e-01,9.362e-01
7.226e-01,1.056e+00
7.270e-01,1.186e+00
7.314e-01,1.324e+00
7.358e-01,1.472e+00
7.401e-01,1.629e+00
7.445e-01,1.794e+00
7.489e-01,1.966e+00
7.532e-01,2.145e+00
7.576e-01,2.330e+00
7.620e-01,2.520e+00
7.663e-01,2.714e+00
7.707e-01,2.910e+00
7.751e-01,3.107e+00
7.794e-01,3.305e+00
7.838e-01,3.500e+00
7.882e-01,3.693e+00
7.925e-01,3.880e+00
7.969e-01,4.062e+00
8.013e-01,4.236e+00
8.056e-01,4.402e+00
8.100e-01,4.557e+00
8.144e-01,4.700e+00
8.187e-01,4.831e+00
8.231e-01,4.948e+00
8.275e-01,5.051e+00
8.318e-01,5.138e+00
8.362e-01,5.209e+00
8.406e-01,5.264e+00
8.449e-01,5.303e+00
8.493e-01,5.324e+00
8.537e-01,5.330e+00
8.580e-01,5.318e+00
8.624e-01,5.291e+00
8.668e-01,5.248e+00
8.712e-01,5.190e+00
8.755e-01,5.118e+00
8.799e-01,5.032e+00
8.843e-01,4.934e+00
8.886e-01,4.825e+00
8.930e-01,4.705e+00
8.974e-01,4.576e+00
9.017e-01,4.438e+00
9.061e-01,4.293e+00
9.105e-01,4.143e+00
9.148e-01,3.987e+00
9.192e-01,3.828e+00
9.236e-01,3.666e+00
9.279e-01,3.503e+00
9.323e-01,3.338e+00
9.367e-01,3.174e+00
9.410e-01,3.011e+00
9.454e-01,2.850e+00
9.498e-01,2.692e+00
9.541e-01,2.536e+00
9.585e-01,2.384e+00
9.629e-01,2.237e+00
9.672e-01,2.094e+00
9.716e-01,1.956e+00
9.760e-01,1.824e+00
9.803e-01,1.697e+00
9.847e-01,1.575e+00
9.891e-01,1.460e+00
9.934e-01,1.350e+00
9.978e-01,1.246e+00


==> anc/03_results/moderate_inf/lognormal/0_047.csv <==
transmittance,probability_density
1.386e-01,2.795e-99
1.429e-01,5.618e-96
1.472e-01,7.962e-93
1.516e-01,8.148e-90
1.559e-01,6.152e-87
1.602e-01,3.495e-84
1.645e-01,1.520e-81
1.688e-01,5.150e-79
1.732e-01,1.378e-76
1.775e-01,2.956e-74
1.818e-01,5.143e-72
1.861e-01,7.345e-70
1.904e-01,8.706e-68
1.947e-01,8.648e-66
1.991e-01,7.267e-64
2.034e-01,5.211e-62
2.077e-01,3.213e-60
2.120e-01,1.717e-58
2.163e-01,8.004e-57
2.207e-01,3.277e-55
2.250e-01,1.186e-53
2.293e-01,3.811e-52
2.336e-01,1.094e-50
2.379e-01,2.822e-49
2.422e-01,6.563e-48
2.466e-01,1.383e-46
2.509e-01,2.652e-45
2.552e-01,4.644e-44
2.595e-01,7.457e-43
2.638e-01,1.102e-41
2.681e-01,1.502e-40
2.725e-01,1.897e-39
2.768e-01,2.224e-38
2.811e-01,2.429e-37
2.854e-01,2.477e-36
2.897e-01,2.366e-35
2.941e-01,2.120e-34
2.984e-01,1.787e-33
3.027e-01,1.419e-32
3.070e-01,1.065e-31
3.113e-01,7.567e-31
3.156e-01,5.097e-30
3.200e-01,3.262e-29
3.243e-01,1.986e-28
3.286e-01,1.153e-27
3.329e-01,6.387e-27
3.372e-01,3.383e-26
3.415e-01,1.716e-25
3.459e-01,8.344e-25
3.502e-01,3.895e-24
3.545e-01,1.748e-23
3.588e-01,7.549e-23
3.631e-01,3.141e-22
3.675e-01,1.261e-21
3.718e-01,4.886e-21
3.761e-01,1.830e-20
3.804e-01,6.634e-20
3.847e-01,2.329e-19
3.890e-01,7.923e-19
3.934e-01,2.615e-18
3.977e-01,8.383e-18
4.020e-01,2.611e-17
4.063e-01,7.911e-17
4.106e-01,2.333e-16
4.149e-01,6.699e-16
4.193e-01,1.875e-15
4.236e-01,5.120e-15
4.279e-01,1.364e-14
4.322e-01,3.550e-14
4.365e-01,9.026e-14
4.409e-01,2.244e-13
4.452e-01,5.458e-13
4.495e-01,1.300e-12
4.538e-01,3.030e-12
4.581e-01,6.923e-12
4.624e-01,1.551e-11
4.668e-01,3.407e-11
4.711e-01,7.345e-11
4.754e-01,1.554e-10
4.797e-01,3.231e-10
4.840e-01,6.600e-10
4.883e-01,1.325e-09
4.927e-01,2.616e-09
4.970e-01,5.081e-09
5.013e-01,9.710e-09
5.056e-01,1.827e-08
5.099e-01,3.386e-08
5.143e-01,6.181e-08
5.186e-01,1.112e-07
5.229e-01,1.972e-07
5.272e-01,3.449e-07
5.315e-01,5.949e-07
5.358e-01,1.013e-06
5.402e-01,1.701e-06
5.445e-01,2.821e-06
5.488e-01,4.620e-06
5.531e-01,7.475e-06
5.574e-01,1.195e-05
5.618e-01,1.887e-05
5.661e-01,2.947e-05
5.704e-01,4.550e-05
5.747e-01,6.948e-05
5.790e-01,1.049e-04
5.833e-01,1.568e-04
5.877e-01,2.320e-04
5.920e-01,3.396e-04
5.963e-01,4.922e-04
6.006e-01,7.064e-04
6.049e-01,1.004e-03
6.092e-01,1.414e-03
6.136e-01,1.972e-03
6.179e-01,2.727e-03
6.222e-01,3.737e-03
6.265e-01,5.075e-03
6.308e-01,6.835e-03
6.352e-01,9.128e-03
6.395e-01,1.209e-02
6.438e-01,1.588e-02
6.481e-01,2.070e-02
6.524e-01,2.677e-02
6.567e-01,3.436e-02
6.611e-01,4.376e-02
6.654e-01,5.533e-02
6.697e-01,6.945e-02
6.740e-01,8.655e-02
6.783e-01,1.071e-01
6.826e-01,1.317e-01
6.870e-01,1.607e-01
6.913e-01,1.949e-01
6.956e-01,2.349e-01
6.999e-01,2.812e-01
7.042e-01,3.345e-01
7.086e-01,3.955e-01
7.129e-01,4.648e-01
7.172e-01,5.430e-01
7.215e-01,6.306e-01
7.258e-01,7.281e-01
7.301e-01,8.360e-01
7.345e-01,9.545e-01
7.388e-01,1.084e+00
7.431e-01,1.224e+00
7.474e-01,1.375e+00
7.517e-01,1.537e+00
7.560e-01,1.709e+00
7.604e-01,1.890e+00
7.647e-01,2.080e+00
7.690e-01,2.279e+00
7.733e-01,2.484e+00
7.776e-01,2.695e+00
7.820e-01,2.911e+00
7.863e-01,3.129e+00
7.906e-01,3.349e+00
7.949e-01,3.568e+00
7.992e-01,3.785e+00
8.035e-01,3.997e+00
8.079e-01,4.204e+00
8.122e-01,4.404e+00
8.165e-01,4.594e+00
8.208e-01,4.772e+00
8.251e-01,4.938e+00
8.294e-01,5.090e+00
8.338e-01,5.227e+00
8.381e-01,5.346e+00
8.424e-01,5.449e+00
8.467e-01,5.532e+00
8.510e-01,5.597e+00
8.554e-01,5.642e+00
8.597e-01,5.668e+00
8.640e-01,5.674e+00
8.683e-01,5.660e+00
8.726e-01,5.628e+00
8.769e-01,5.578e+00
8.813e-01,5.510e+00
8.856e-01,5.425e+00
8.899e-01,5.325e+00
8.942e-01,5.210e+00
8.985e-01,5.082e+00
9.029e-01,4.942e+00
9.072e-01,4.792e+00
9.115e-01,4.633e+00
9.158e-01,4.466e+00
9.201e-01,4.292e+00
9.244e-01,4.114e+00
9.288e-01,3.932e+00
9.331e-01,3.748e+00
9.374e-01,3.563e+00
9.417e-01,3.379e+00
9.460e-01,3.195e+00
9.503e-01,3.013e+00
9.547e-01,2.835e+00
9.590e-01,2.660e+00
9.633e-01,2.490e+00
9.676e-01,2.326e+00
9.719e-01,2.166e+00
9.763e-01,2.013e+00
9.806e-01,1.867e+00
9.849e-01,1.727e+00
9.892e-01,1.594e+00
9.935e-01,1.468e+00
9.978e-01,1.348e+00


==> anc/03_results/moderate_inf/lognormal/0_048.csv <==
transmittance,probability_density
1.499e-01,1.621e-106
1.542e-01,3.749e-103
1.585e-01,6.234e-100
1.627e-01,7.604e-97
1.670e-01,6.935e-94
1.713e-01,4.811e-91
1.755e-01,2.580e-88
1.798e-01,1.085e-85
1.840e-01,3.628e-83
1.883e-01,9.766e-81
1.926e-01,2.141e-78
1.968e-01,3.862e-76
2.011e-01,5.794e-74
2.053e-01,7.293e-72
2.096e-01,7.770e-70
2.139e-01,7.063e-68
2.181e-01,5.520e-66
2.224e-01,3.735e-64
2.266e-01,2.202e-62
2.309e-01,1.139e-60
2.352e-01,5.194e-59
2.394e-01,2.101e-57
2.437e-01,7.573e-56
2.479e-01,2.446e-54
2.522e-01,7.107e-53
2.565e-01,1.867e-51
2.607e-01,4.448e-50
2.650e-01,9.655e-49
2.693e-01,1.916e-47
2.735e-01,3.488e-46
2.778e-01,5.844e-45
2.820e-01,9.041e-44
2.863e-01,1.295e-42
2.906e-01,1.722e-41
2.948e-01,2.133e-40
2.991e-01,2.465e-39
3.033e-01,2.666e-38
3.076e-01,2.704e-37
3.119e-01,2.578e-36
3.161e-01,2.314e-35
3.204e-01,1.960e-34
3.246e-01,1.570e-33
3.289e-01,1.192e-32
3.332e-01,8.579e-32
3.374e-01,5.870e-31
3.417e-01,3.824e-30
3.460e-01,2.375e-29
3.502e-01,1.409e-28
3.545e-01,7.988e-28
3.587e-01,4.337e-27
3.630e-01,2.258e-26
3.673e-01,1.128e-25
3.715e-01,5.417e-25
3.758e-01,2.503e-24
3.800e-01,1.114e-23
3.843e-01,4.779e-23
3.886e-01,1.979e-22
3.928e-01,7.920e-22
3.971e-01,3.065e-21
4.013e-01,1.148e-20
4.056e-01,4.166e-20
4.099e-01,1.466e-19
4.141e-01,5.005e-19
4.184e-01,1.660e-18
4.226e-01,5.350e-18
4.269e-01,1.677e-17
4.312e-01,5.118e-17
4.354e-01,1.521e-16
4.397e-01,4.405e-16
4.440e-01,1.245e-15
4.482e-01,3.431e-15
4.525e-01,9.235e-15
4.567e-01,2.429e-14
4.610e-01,6.244e-14
4.653e-01,1.570e-13
4.695e-01,3.864e-13
4.738e-01,9.311e-13
4.780e-01,2.198e-12
4.823e-01,5.084e-12
4.866e-01,1.153e-11
4.908e-01,2.566e-11
4.951e-01,5.602e-11
4.993e-01,1.201e-10
5.036e-01,2.529e-10
5.079e-01,5.233e-10
5.121e-01,1.064e-09
5.164e-01,2.129e-09
5.206e-01,4.188e-09
5.249e-01,8.108e-09
5.292e-01,1.545e-08
5.334e-01,2.900e-08
5.377e-01,5.361e-08
5.420e-01,9.765e-08
5.462e-01,1.753e-07
5.505e-01,3.104e-07
5.547e-01,5.419e-07
5.590e-01,9.334e-07
5.633e-01,1.586e-06
5.675e-01,2.662e-06
5.718e-01,4.409e-06
5.760e-01,7.212e-06
5.803e-01,1.165e-05
5.846e-01,1.861e-05
5.888e-01,2.936e-05
5.931e-01,4.579e-05
5.973e-01,7.062e-05
6.016e-01,1.077e-04
6.059e-01,1.625e-04
6.101e-01,2.426e-04
6.144e-01,3.583e-04
6.186e-01,5.239e-04
6.229e-01,7.582e-04
6.272e-01,1.087e-03
6.314e-01,1.542e-03
6.357e-01,2.168e-03
6.400e-01,3.019e-03
6.442e-01,4.166e-03
6.485e-01,5.697e-03
6.527e-01,7.721e-03
6.570e-01,1.038e-02
6.613e-01,1.382e-02
6.655e-01,1.826e-02
6.698e-01,2.393e-02
6.740e-01,3.110e-02
6.783e-01,4.010e-02
6.826e-01,5.130e-02
6.868e-01,6.514e-02
6.911e-01,8.207e-02
6.953e-01,1.027e-01
6.996e-01,1.275e-01
7.039e-01,1.571e-01
7.081e-01,1.923e-01
7.124e-01,2.338e-01
7.166e-01,2.823e-01
7.209e-01,3.386e-01
7.252e-01,4.035e-01
7.294e-01,4.776e-01
7.337e-01,5.618e-01
7.380e-01,6.568e-01
7.422e-01,7.630e-01
7.465e-01,8.811e-01
7.507e-01,1.011e+00
7.550e-01,1.154e+00
7.593e-01,1.310e+00
7.635e-01,1.478e+00
7.678e-01,1.658e+00
7.720e-01,1.850e+00
7.763e-01,2.053e+00
7.806e-01,2.266e+00
7.848e-01,2.488e+00
7.891e-01,2.718e+00
7.933e-01,2.954e+00
7.976e-01,3.195e+00
8.019e-01,3.438e+00
8.061e-01,3.682e+00
8.104e-01,3.925e+00
8.147e-01,4.164e+00
8.189e-01,4.397e+00
8.232e-01,4.622e+00
8.274e-01,4.836e+00
8.317e-01,5.039e+00
8.360e-01,5.227e+00
8.402e-01,5.399e+00
8.445e-01,5.553e+00
8.487e-01,5.688e+00
8.530e-01,5.802e+00
8.573e-01,5.895e+00
8.615e-01,5.965e+00
8.658e-01,6.013e+00
8.700e-01,6.037e+00
8.743e-01,6.039e+00
8.786e-01,6.018e+00
8.828e-01,5.975e+00
8.871e-01,5.911e+00
8.913e-01,5.826e+00
8.956e-01,5.723e+00
8.999e-01,5.602e+00
9.041e-01,5.464e+00
9.084e-01,5.312e+00
9.127e-01,5.147e+00
9.169e-01,4.970e+00
9.212e-01,4.784e+00
9.254e-01,4.590e+00
9.297e-01,4.391e+00
9.340e-01,4.186e+00
9.382e-01,3.980e+00
9.425e-01,3.771e+00
9.467e-01,3.564e+00
9.510e-01,3.357e+00
9.553e-01,3.154e+00
9.595e-01,2.954e+00
9.638e-01,2.759e+00
9.680e-01,2.570e+00
9.723e-01,2.387e+00
9.766e-01,2.212e+00
9.808e-01,2.043e+00
9.851e-01,1.883e+00
9.893e-01,1.731e+00
9.936e-01,1.586e+00
9.979e-01,1.451e+00


==> anc/03_results/moderate_inf/lognormal/0_049.csv <==
transmittance,probability_density
1.626e-01,2.643e-114
1.668e-01,7.004e-111
1.710e-01,1.360e-107
1.752e-01,1.969e-104
1.794e-01,2.161e-101
1.836e-01,1.826e-98
1.878e-01,1.204e-95
1.920e-01,6.283e-93
1.962e-01,2.624e-90
2.004e-01,8.872e-88
2.046e-01,2.454e-85
2.088e-01,5.608e-83
2.130e-01,1.068e-80
2.172e-01,1.711e-78
2.214e-01,2.323e-76
2.256e-01,2.693e-74
2.298e-01,2.685e-72
2.340e-01,2.317e-70
2.382e-01,1.742e-68
2.424e-01,1.147e-66
2.466e-01,6.656e-65
2.508e-01,3.420e-63
2.550e-01,1.564e-61
2.592e-01,6.392e-60
2.634e-01,2.347e-58
2.676e-01,7.768e-57
2.718e-01,2.328e-55
2.760e-01,6.338e-54
2.802e-01,1.574e-52
2.844e-01,3.576e-51
2.886e-01,7.457e-50
2.928e-01,1.432e-48
2.970e-01,2.538e-47
3.012e-01,4.167e-46
3.054e-01,6.351e-45
3.095e-01,9.009e-44
3.137e-01,1.192e-42
3.179e-01,1.475e-41
3.221e-01,1.711e-40
3.263e-01,1.863e-39
3.305e-01,1.909e-38
3.347e-01,1.844e-37
3.389e-01,1.683e-36
3.431e-01,1.453e-35
3.473e-01,1.189e-34
3.515e-01,9.237e-34
3.557e-01,6.822e-33
3.599e-01,4.798e-32
3.641e-01,3.217e-31
3.683e-01,2.060e-30
3.725e-01,1.261e-29
3.767e-01,7.393e-29
3.809e-01,4.154e-28
3.851e-01,2.239e-27
3.893e-01,1.160e-26
3.935e-01,5.779e-26
3.977e-01,2.772e-25
4.019e-01,1.281e-24
4.061e-01,5.714e-24
4.103e-01,2.461e-23
4.145e-01,1.024e-22
4.187e-01,4.123e-22
4.229e-01,1.607e-21
4.271e-01,6.071e-21
4.313e-01,2.224e-20
4.355e-01,7.904e-20
4.397e-01,2.729e-19
4.439e-01,9.156e-19
4.481e-01,2.988e-18
4.523e-01,9.489e-18
4.565e-01,2.935e-17
4.607e-01,8.845e-17
4.648e-01,2.599e-16
4.690e-01,7.453e-16
4.732e-01,2.086e-15
4.774e-01,5.703e-15
4.816e-01,1.524e-14
4.858e-01,3.980e-14
4.900e-01,1.017e-13
4.942e-01,2.544e-13
4.984e-01,6.231e-13
5.026e-01,1.495e-12
5.068e-01,3.516e-12
5.110e-01,8.109e-12
5.152e-01,1.834e-11
5.194e-01,4.072e-11
5.236e-01,8.874e-11
5.278e-01,1.899e-10
5.320e-01,3.995e-10
5.362e-01,8.257e-10
5.404e-01,1.678e-09
5.446e-01,3.354e-09
5.488e-01,6.597e-09
5.530e-01,1.277e-08
5.572e-01,2.434e-08
5.614e-01,4.568e-08
5.656e-01,8.446e-08
5.698e-01,1.539e-07
5.740e-01,2.764e-07
5.782e-01,4.895e-07
5.824e-01,8.551e-07
5.866e-01,1.473e-06
5.908e-01,2.505e-06
5.950e-01,4.205e-06
5.992e-01,6.968e-06
6.034e-01,1.140e-05
6.076e-01,1.843e-05
6.118e-01,2.943e-05
6.159e-01,4.645e-05
6.201e-01,7.245e-05
6.243e-01,1.117e-04
6.285e-01,1.704e-04
6.327e-01,2.570e-04
6.369e-01,3.835e-04
6.411e-01,5.661e-04
6.453e-01,8.271e-04
6.495e-01,1.196e-03
6.537e-01,1.713e-03
6.579e-01,2.428e-03
6.621e-01,3.408e-03
6.663e-01,4.740e-03
6.705e-01,6.529e-03
6.747e-01,8.913e-03
6.789e-01,1.206e-02
6.831e-01,1.616e-02
6.873e-01,2.148e-02
6.915e-01,2.831e-02
6.957e-01,3.699e-02
6.999e-01,4.793e-02
7.041e-01,6.161e-02
7.083e-01,7.855e-02
7.125e-01,9.937e-02
7.167e-01,1.247e-01
7.209e-01,1.554e-01
7.251e-01,1.921e-01
7.293e-01,2.357e-01
7.335e-01,2.872e-01
7.377e-01,3.474e-01
7.419e-01,4.173e-01
7.461e-01,4.979e-01
7.503e-01,5.899e-01
7.545e-01,6.942e-01
7.587e-01,8.116e-01
7.629e-01,9.428e-01
7.671e-01,1.088e+00
7.712e-01,1.248e+00
7.754e-01,1.423e+00
7.796e-01,1.612e+00
7.838e-01,1.815e+00
7.880e-01,2.032e+00
7.922e-01,2.262e+00
7.964e-01,2.503e+00
8.006e-01,2.755e+00
8.048e-01,3.014e+00
8.090e-01,3.281e+00
8.132e-01,3.552e+00
8.174e-01,3.824e+00
8.216e-01,4.097e+00
8.258e-01,4.366e+00
8.300e-01,4.629e+00
8.342e-01,4.883e+00
8.384e-01,5.127e+00
8.426e-01,5.356e+00
8.468e-01,5.569e+00
8.510e-01,5.763e+00
8.552e-01,5.936e+00
8.594e-01,6.087e+00
8.636e-01,6.213e+00
8.678e-01,6.314e+00
8.720e-01,6.388e+00
8.762e-01,6.435e+00
8.804e-01,6.455e+00
8.846e-01,6.448e+00
8.888e-01,6.415e+00
8.930e-01,6.355e+00
8.972e-01,6.271e+00
9.014e-01,6.164e+00
9.056e-01,6.035e+00
9.098e-01,5.885e+00
9.140e-01,5.718e+00
9.182e-01,5.534e+00
9.224e-01,5.337e+00
9.265e-01,5.128e+00
9.307e-01,4.910e+00
9.349e-01,4.684e+00
9.391e-01,4.453e+00
9.433e-01,4.219e+00
9.475e-01,3.983e+00
9.517e-01,3.748e+00
9.559e-01,3.515e+00
9.601e-01,3.286e+00
9.643e-01,3.062e+00
9.685e-01,2.845e+00
9.727e-01,2.634e+00
9.769e-01,2.431e+00
9.811e-01,2.238e+00
9.853e-01,2.053e+00
9.895e-01,1.878e+00
9.937e-01,1.713e+00
9.979e-01,1.558e+00


==> anc/03_results/moderate_inf/lognormal/0_05.csv <==
transmittance,probability_density
1.761e-01,6.615e-122
1.802e-01,1.946e-118
1.843e-01,4.275e-115
1.885e-01,7.119e-112
1.926e-01,9.117e-109
1.967e-01,9.099e-106
2.008e-01,7.165e-103
2.050e-01,4.504e-100
2.091e-01,2.284e-97
2.132e-01,9.440e-95
2.174e-01,3.210e-92
2.215e-01,9.059e-90
2.256e-01,2.140e-87
2.298e-01,4.262e-85
2.339e-01,7.215e-83
2.380e-01,1.045e-80
2.421e-01,1.303e-78
2.463e-01,1.407e-76
2.504e-01,1.325e-74
2.545e-01,1.093e-72
2.587e-01,7.939e-71
2.628e-01,5.105e-69
2.669e-01,2.919e-67
2.711e-01,1.491e-65
2.752e-01,6.828e-64
2.793e-01,2.816e-62
2.834e-01,1.050e-60
2.876e-01,3.549e-59
2.917e-01,1.092e-57
2.958e-01,3.070e-56
3.000e-01,7.904e-55
3.041e-01,1.869e-53
3.082e-01,4.074e-52
3.124e-01,8.202e-51
3.165e-01,1.529e-49
3.206e-01,2.648e-48
3.247e-01,4.267e-47
3.289e-01,6.414e-46
3.330e-01,9.013e-45
3.371e-01,1.186e-43
3.413e-01,1.466e-42
3.454e-01,1.703e-41
3.495e-01,1.864e-40
3.537e-01,1.926e-39
3.578e-01,1.881e-38
3.619e-01,1.740e-37
3.660e-01,1.526e-36
3.702e-01,1.272e-35
3.743e-01,1.008e-34
3.784e-01,7.606e-34
3.826e-01,5.476e-33
3.867e-01,3.765e-32
3.908e-01,2.475e-31
3.950e-01,1.558e-30
3.991e-01,9.399e-30
4.032e-01,5.441e-29
4.073e-01,3.025e-28
4.115e-01,1.617e-27
4.156e-01,8.321e-27
4.197e-01,4.125e-26
4.239e-01,1.972e-25
4.280e-01,9.100e-25
4.321e-01,4.057e-24
4.363e-01,1.748e-23
4.404e-01,7.292e-23
4.445e-01,2.945e-22
4.486e-01,1.153e-21
4.528e-01,4.377e-21
4.569e-01,1.613e-20
4.610e-01,5.773e-20
4.652e-01,2.008e-19
4.693e-01,6.793e-19
4.734e-01,2.236e-18
4.776e-01,7.169e-18
4.817e-01,2.239e-17
4.858e-01,6.820e-17
4.899e-01,2.026e-16
4.941e-01,5.873e-16
4.982e-01,1.663e-15
5.023e-01,4.599e-15
5.065e-01,1.244e-14
5.106e-01,3.289e-14
5.147e-01,8.508e-14
5.189e-01,2.155e-13
5.230e-01,5.345e-13
5.271e-01,1.299e-12
5.312e-01,3.094e-12
5.354e-01,7.226e-12
5.395e-01,1.656e-11
5.436e-01,3.723e-11
5.478e-01,8.217e-11
5.519e-01,1.781e-10
5.560e-01,3.794e-10
5.602e-01,7.941e-10
5.643e-01,1.634e-09
5.684e-01,3.307e-09
5.725e-01,6.583e-09
5.767e-01,1.290e-08
5.808e-01,2.487e-08
5.849e-01,4.723e-08
5.891e-01,8.833e-08
5.932e-01,1.628e-07
5.973e-01,2.956e-07
6.015e-01,5.292e-07
6.056e-01,9.341e-07
6.097e-01,1.626e-06
6.138e-01,2.794e-06
6.180e-01,4.735e-06
6.221e-01,7.922e-06
6.262e-01,1.308e-05
6.304e-01,2.134e-05
6.345e-01,3.438e-05
6.386e-01,5.472e-05
6.428e-01,8.606e-05
6.469e-01,1.338e-04
6.510e-01,2.056e-04
6.551e-01,3.123e-04
6.593e-01,4.692e-04
6.634e-01,6.974e-04
6.675e-01,1.025e-03
6.717e-01,1.492e-03
6.758e-01,2.148e-03
6.799e-01,3.062e-03
6.841e-01,4.320e-03
6.882e-01,6.036e-03
6.923e-01,8.352e-03
6.964e-01,1.145e-02
7.006e-01,1.554e-02
7.047e-01,2.091e-02
7.088e-01,2.788e-02
7.130e-01,3.684e-02
7.171e-01,4.825e-02
7.212e-01,6.266e-02
7.254e-01,8.067e-02
7.295e-01,1.030e-01
7.336e-01,1.304e-01
7.377e-01,1.639e-01
7.419e-01,2.042e-01
7.460e-01,2.525e-01
7.501e-01,3.098e-01
7.543e-01,3.772e-01
7.584e-01,4.559e-01
7.625e-01,5.470e-01
7.667e-01,6.515e-01
7.708e-01,7.705e-01
7.749e-01,9.048e-01
7.790e-01,1.055e+00
7.832e-01,1.222e+00
7.873e-01,1.406e+00
7.914e-01,1.607e+00
7.956e-01,1.825e+00
7.997e-01,2.059e+00
8.038e-01,2.308e+00
8.080e-01,2.572e+00
8.121e-01,2.848e+00
8.162e-01,3.135e+00
8.203e-01,3.430e+00
8.245e-01,3.731e+00
8.286e-01,4.035e+00
8.327e-01,4.340e+00
8.369e-01,4.640e+00
8.410e-01,4.935e+00
8.451e-01,5.219e+00
8.493e-01,5.490e+00
8.534e-01,5.745e+00
8.575e-01,5.981e+00
8.616e-01,6.194e+00
8.658e-01,6.382e+00
8.699e-01,6.543e+00
8.740e-01,6.675e+00
8.782e-01,6.776e+00
8.823e-01,6.846e+00
8.864e-01,6.885e+00
8.906e-01,6.891e+00
8.947e-01,6.866e+00
8.988e-01,6.809e+00
9.029e-01,6.723e+00
9.071e-01,6.609e+00
9.112e-01,6.469e+00
9.153e-01,6.304e+00
9.195e-01,6.118e+00
9.236e-01,5.913e+00
9.277e-01,5.690e+00
9.319e-01,5.454e+00
9.360e-01,5.207e+00
9.401e-01,4.952e+00
9.442e-01,4.690e+00
9.484e-01,4.426e+00
9.525e-01,4.160e+00
9.566e-01,3.896e+00
9.608e-01,3.635e+00
9.649e-01,3.379e+00
9.690e-01,3.130e+00
9.732e-01,2.889e+00
9.773e-01,2.657e+00
9.814e-01,2.435e+00
9.855e-01,2.224e+00
9.897e-01,2.025e+00
9.938e-01,1.837e+00
9.979e-01,1.661e+00


==> anc/03_results/moderate_inf/lognormal/0_051.csv <==
transmittance,probability_density
1.908e-01,2.514e-130
1.949e-01,8.362e-127
1.990e-01,2.113e-123
2.030e-01,4.112e-120
2.071e-01,6.238e-117
2.111e-01,7.464e-114
2.152e-01,7.119e-111
2.192e-01,5.469e-108
2.233e-01,3.416e-105
2.273e-01,1.751e-102
2.314e-01,7.423e-100
2.355e-01,2.625e-97
2.395e-01,7.800e-95
2.436e-01,1.961e-92
2.476e-01,4.201e-90
2.517e-01,7.715e-88
2.557e-01,1.222e-85
2.598e-01,1.679e-83
2.639e-01,2.011e-81
2.679e-01,2.111e-79
2.720e-01,1.952e-77
2.760e-01,1.597e-75
2.801e-01,1.161e-73
2.841e-01,7.534e-72
2.882e-01,4.380e-70
2.922e-01,2.289e-68
2.963e-01,1.080e-66
3.004e-01,4.616e-65
3.044e-01,1.792e-63
3.085e-01,6.342e-62
3.125e-01,2.052e-60
3.166e-01,6.087e-59
3.206e-01,1.660e-57
3.247e-01,4.173e-56
3.287e-01,9.693e-55
3.328e-01,2.086e-53
3.369e-01,4.167e-52
3.409e-01,7.748e-51
3.450e-01,1.343e-49
3.490e-01,2.176e-48
3.531e-01,3.300e-47
3.571e-01,4.695e-46
3.612e-01,6.278e-45
3.653e-01,7.901e-44
3.693e-01,9.377e-43
3.734e-01,1.051e-41
3.774e-01,1.114e-40
3.815e-01,1.119e-39
3.855e-01,1.067e-38
3.896e-01,9.661e-38
3.936e-01,8.322e-37
3.977e-01,6.828e-36
4.018e-01,5.344e-35
4.058e-01,3.994e-34
4.099e-01,2.854e-33
4.139e-01,1.952e-32
4.180e-01,1.279e-31
4.220e-01,8.039e-31
4.261e-01,4.852e-30
4.301e-01,2.814e-29
4.342e-01,1.570e-28
4.383e-01,8.438e-28
4.423e-01,4.370e-27
4.464e-01,2.183e-26
4.504e-01,1.053e-25
4.545e-01,4.907e-25
4.585e-01,2.211e-24
4.626e-01,9.642e-24
4.666e-01,4.072e-23
4.707e-01,1.667e-22
4.748e-01,6.616e-22
4.788e-01,2.549e-21
4.829e-01,9.535e-21
4.869e-01,3.466e-20
4.910e-01,1.225e-19
4.950e-01,4.214e-19
4.991e-01,1.411e-18
5.032e-01,4.601e-18
5.072e-01,1.462e-17
5.113e-01,4.532e-17
5.153e-01,1.370e-16
5.194e-01,4.045e-16
5.234e-01,1.166e-15
5.275e-01,3.284e-15
5.315e-01,9.042e-15
5.356e-01,2.435e-14
5.397e-01,6.415e-14
5.437e-01,1.654e-13
5.478e-01,4.178e-13
5.518e-01,1.034e-12
5.559e-01,2.506e-12
5.599e-01,5.958e-12
5.640e-01,1.389e-11
5.680e-01,3.179e-11
5.721e-01,7.138e-11
5.762e-01,1.574e-10
5.802e-01,3.409e-10
5.843e-01,7.254e-10
5.883e-01,1.517e-09
5.924e-01,3.120e-09
5.964e-01,6.309e-09
6.005e-01,1.255e-08
6.045e-01,2.458e-08
6.086e-01,4.738e-08
6.127e-01,8.991e-08
6.167e-01,1.681e-07
6.208e-01,3.095e-07
6.248e-01,5.617e-07
6.289e-01,1.005e-06
6.329e-01,1.772e-06
6.370e-01,3.082e-06
6.411e-01,5.289e-06
6.451e-01,8.954e-06
6.492e-01,1.496e-05
6.532e-01,2.467e-05
6.573e-01,4.017e-05
6.613e-01,6.460e-05
6.654e-01,1.026e-04
6.694e-01,1.610e-04
6.735e-01,2.497e-04
6.776e-01,3.828e-04
6.816e-01,5.799e-04
6.857e-01,8.688e-04
6.897e-01,1.287e-03
6.938e-01,1.886e-03
6.978e-01,2.734e-03
7.019e-01,3.922e-03
7.059e-01,5.567e-03
7.100e-01,7.821e-03
7.141e-01,1.088e-02
7.181e-01,1.498e-02
7.222e-01,2.043e-02
7.262e-01,2.759e-02
7.303e-01,3.691e-02
7.343e-01,4.893e-02
7.384e-01,6.426e-02
7.424e-01,8.363e-02
7.465e-01,1.079e-01
7.506e-01,1.379e-01
7.546e-01,1.749e-01
7.587e-01,2.198e-01
7.627e-01,2.740e-01
7.668e-01,3.388e-01
7.708e-01,4.154e-01
7.749e-01,5.054e-01
7.790e-01,6.100e-01
7.830e-01,7.305e-01
7.871e-01,8.682e-01
7.911e-01,1.024e+00
7.952e-01,1.199e+00
7.992e-01,1.394e+00
8.033e-01,1.608e+00
8.073e-01,1.843e+00
8.114e-01,2.097e+00
8.155e-01,2.370e+00
8.195e-01,2.660e+00
8.236e-01,2.965e+00
8.276e-01,3.284e+00
8.317e-01,3.614e+00
8.357e-01,3.951e+00
8.398e-01,4.292e+00
8.438e-01,4.634e+00
8.479e-01,4.972e+00
8.520e-01,5.303e+00
8.560e-01,5.622e+00
8.601e-01,5.926e+00
8.641e-01,6.209e+00
8.682e-01,6.469e+00
8.722e-01,6.702e+00
8.763e-01,6.905e+00
8.804e-01,7.074e+00
8.844e-01,7.209e+00
8.885e-01,7.307e+00
8.925e-01,7.367e+00
8.966e-01,7.389e+00
9.006e-01,7.374e+00
9.047e-01,7.321e+00
9.087e-01,7.232e+00
9.128e-01,7.109e+00
9.169e-01,6.955e+00
9.209e-01,6.771e+00
9.250e-01,6.561e+00
9.290e-01,6.327e+00
9.331e-01,6.074e+00
9.371e-01,5.805e+00
9.412e-01,5.522e+00
9.452e-01,5.230e+00
9.493e-01,4.932e+00
9.534e-01,4.631e+00
9.574e-01,4.330e+00
9.615e-01,4.031e+00
9.655e-01,3.738e+00
9.696e-01,3.451e+00
9.736e-01,3.174e+00
9.777e-01,2.907e+00
9.817e-01,2.652e+00
9.858e-01,2.411e+00
9.899e-01,2.182e+00
9.939e-01,1.968e+00
9.980e-01,1.768e+00


==> anc/03_results/moderate_inf/lognormal/0_052.csv <==
transmittance,probability_density
2.058e-01,1.231e-138
2.098e-01,4.594e-135
2.138e-01,1.323e-131
2.178e-01,2.975e-128
2.217e-01,5.281e-125
2.257e-01,7.475e-122
2.297e-01,8.517e-119
2.337e-01,7.882e-116
2.377e-01,5.976e-113
2.416e-01,3.741e-110
2.456e-01,1.949e-107
2.496e-01,8.507e-105
2.536e-01,3.133e-102
2.576e-01,9.800e-100
2.615e-01,2.619e-97
2.655e-01,6.015e-95
2.695e-01,1.194e-92
2.735e-01,2.057e-90
2.775e-01,3.096e-88
2.814e-01,4.085e-86
2.854e-01,4.751e-84
2.894e-01,4.888e-82
2.934e-01,4.469e-80
2.974e-01,3.645e-78
3.014e-01,2.662e-76
3.053e-01,1.746e-74
3.093e-01,1.033e-72
3.133e-01,5.529e-71
3.173e-01,2.685e-69
3.213e-01,1.187e-67
3.252e-01,4.789e-66
3.292e-01,1.769e-64
3.332e-01,5.995e-63
3.372e-01,1.870e-61
3.412e-01,5.378e-60
3.451e-01,1.430e-58
3.491e-01,3.523e-57
3.531e-01,8.061e-56
3.571e-01,1.716e-54
3.611e-01,3.407e-53
3.650e-01,6.317e-52
3.690e-01,1.096e-50
3.730e-01,1.784e-49
3.770e-01,2.727e-48
3.810e-01,3.921e-47
3.849e-01,5.313e-46
3.889e-01,6.793e-45
3.929e-01,8.210e-44
3.969e-01,9.392e-43
4.009e-01,1.018e-41
4.049e-01,1.048e-40
4.088e-01,1.025e-39
4.128e-01,9.539e-39
4.168e-01,8.458e-38
4.208e-01,7.153e-37
4.248e-01,5.777e-36
4.287e-01,4.460e-35
4.327e-01,3.295e-34
4.367e-01,2.332e-33
4.407e-01,1.583e-32
4.447e-01,1.031e-31
4.486e-01,6.456e-31
4.526e-01,3.886e-30
4.566e-01,2.252e-29
4.606e-01,1.257e-28
4.646e-01,6.763e-28
4.685e-01,3.512e-27
4.725e-01,1.761e-26
4.765e-01,8.533e-26
4.805e-01,3.999e-25
4.845e-01,1.814e-24
4.885e-01,7.968e-24
4.924e-01,3.392e-23
4.964e-01,1.401e-22
5.004e-01,5.611e-22
5.044e-01,2.183e-21
5.084e-01,8.252e-21
5.123e-01,3.032e-20
5.163e-01,1.084e-19
5.203e-01,3.771e-19
5.243e-01,1.278e-18
5.283e-01,4.218e-18
5.322e-01,1.357e-17
5.362e-01,4.260e-17
5.402e-01,1.305e-16
5.442e-01,3.900e-16
5.482e-01,1.139e-15
5.521e-01,3.250e-15
5.561e-01,9.067e-15
5.601e-01,2.474e-14
5.641e-01,6.604e-14
5.681e-01,1.726e-13
5.721e-01,4.415e-13
5.760e-01,1.107e-12
5.800e-01,2.718e-12
5.840e-01,6.545e-12
5.880e-01,1.546e-11
5.920e-01,3.581e-11
5.959e-01,8.141e-11
5.999e-01,1.817e-10
6.039e-01,3.983e-10
6.079e-01,8.575e-10
6.119e-01,1.814e-09
6.158e-01,3.774e-09
6.198e-01,7.717e-09
6.238e-01,1.552e-08
6.278e-01,3.071e-08
6.318e-01,5.981e-08
6.357e-01,1.147e-07
6.397e-01,2.164e-07
6.437e-01,4.023e-07
6.477e-01,7.368e-07
6.517e-01,1.330e-06
6.557e-01,2.365e-06
6.596e-01,4.148e-06
6.636e-01,7.172e-06
6.676e-01,1.223e-05
6.716e-01,2.059e-05
6.756e-01,3.418e-05
6.795e-01,5.602e-05
6.835e-01,9.064e-05
6.875e-01,1.448e-04
6.915e-01,2.285e-04
6.955e-01,3.560e-04
6.994e-01,5.482e-04
7.034e-01,8.342e-04
7.074e-01,1.255e-03
7.114e-01,1.865e-03
7.154e-01,2.742e-03
7.193e-01,3.985e-03
7.233e-01,5.730e-03
7.273e-01,8.150e-03
7.313e-01,1.147e-02
7.353e-01,1.597e-02
7.393e-01,2.201e-02
7.432e-01,3.003e-02
7.472e-01,4.056e-02
7.512e-01,5.425e-02
7.552e-01,7.185e-02
7.592e-01,9.426e-02
7.631e-01,1.225e-01
7.671e-01,1.577e-01
7.711e-01,2.012e-01
7.751e-01,2.544e-01
7.791e-01,3.188e-01
7.830e-01,3.961e-01
7.870e-01,4.878e-01
7.910e-01,5.957e-01
7.950e-01,7.213e-01
7.990e-01,8.663e-01
8.029e-01,1.032e+00
8.069e-01,1.220e+00
8.109e-01,1.430e+00
8.149e-01,1.663e+00
8.189e-01,1.920e+00
8.228e-01,2.200e+00
8.268e-01,2.502e+00
8.308e-01,2.824e+00
8.348e-01,3.164e+00
8.388e-01,3.521e+00
8.428e-01,3.890e+00
8.467e-01,4.267e+00
8.507e-01,4.649e+00
8.547e-01,5.032e+00
8.587e-01,5.409e+00
8.627e-01,5.777e+00
8.666e-01,6.129e+00
8.706e-01,6.461e+00
8.746e-01,6.769e+00
8.786e-01,7.046e+00
8.826e-01,7.290e+00
8.865e-01,7.497e+00
8.905e-01,7.664e+00
8.945e-01,7.788e+00
8.985e-01,7.868e+00
9.025e-01,7.903e+00
9.064e-01,7.893e+00
9.104e-01,7.839e+00
9.144e-01,7.742e+00
9.184e-01,7.605e+00
9.224e-01,7.430e+00
9.264e-01,7.220e+00
9.303e-01,6.980e+00
9.343e-01,6.713e+00
9.383e-01,6.422e+00
9.423e-01,6.114e+00
9.463e-01,5.791e+00
9.502e-01,5.458e+00
9.542e-01,5.120e+00
9.582e-01,4.779e+00
9.622e-01,4.440e+00
9.662e-01,4.106e+00
9.701e-01,3.779e+00
9.741e-01,3.463e+00
9.781e-01,3.158e+00
9.821e-01,2.868e+00
9.861e-01,2.593e+00
9.900e-01,2.334e+00
9.940e-01,2.092e+00
9.980e-01,1.867e+00


==> anc/03_results/moderate_inf/lognormal/0_053.csv <==
transmittance,probability_density
2.229e-01,3.479e-147
2.268e-01,1.412e-143
2.306e-01,4.499e-140
2.345e-01,1.137e-136
2.384e-01,2.298e-133
2.423e-01,3.750e-130
2.462e-01,4.981e-127
2.501e-01,5.428e-124
2.540e-01,4.888e-121
2.579e-01,3.663e-118
2.618e-01,2.300e-115
2.657e-01,1.218e-112
2.696e-01,5.473e-110
2.735e-01,2.098e-107
2.774e-01,6.898e-105
2.813e-01,1.957e-102
2.852e-01,4.810e-100
2.891e-01,1.030e-97
2.930e-01,1.929e-95
2.969e-01,3.174e-93
3.008e-01,4.610e-91
3.047e-01,5.930e-89
3.086e-01,6.783e-87
3.125e-01,6.924e-85
3.163e-01,6.330e-83
3.202e-01,5.200e-81
3.241e-01,3.851e-79
3.280e-01,2.579e-77
3.319e-01,1.566e-75
3.358e-01,8.650e-74
3.397e-01,4.357e-72
3.436e-01,2.007e-70
3.475e-01,8.473e-69
3.514e-01,3.287e-67
3.553e-01,1.175e-65
3.592e-01,3.875e-64
3.631e-01,1.183e-62
3.670e-01,3.345e-61
3.709e-01,8.792e-60
3.748e-01,2.151e-58
3.787e-01,4.905e-57
3.826e-01,1.045e-55
3.865e-01,2.084e-54
3.904e-01,3.894e-53
3.943e-01,6.834e-52
3.982e-01,1.128e-50
4.020e-01,1.752e-49
4.059e-01,2.569e-48
4.098e-01,3.556e-47
4.137e-01,4.657e-46
4.176e-01,5.775e-45
4.215e-01,6.792e-44
4.254e-01,7.585e-43
4.293e-01,8.052e-42
4.332e-01,8.136e-41
4.371e-01,7.832e-40
4.410e-01,7.192e-39
4.449e-01,6.307e-38
4.488e-01,5.287e-37
4.527e-01,4.241e-36
4.566e-01,3.258e-35
4.605e-01,2.399e-34
4.644e-01,1.696e-33
4.683e-01,1.151e-32
4.722e-01,7.510e-32
4.761e-01,4.714e-31
4.800e-01,2.849e-30
4.839e-01,1.660e-29
4.877e-01,9.322e-29
4.916e-01,5.054e-28
4.955e-01,2.646e-27
4.994e-01,1.339e-26
5.033e-01,6.553e-26
5.072e-01,3.104e-25
5.111e-01,1.424e-24
5.150e-01,6.331e-24
5.189e-01,2.729e-23
5.228e-01,1.141e-22
5.267e-01,4.635e-22
5.306e-01,1.828e-21
5.345e-01,7.009e-21
5.384e-01,2.613e-20
5.423e-01,9.480e-20
5.462e-01,3.348e-19
5.501e-01,1.152e-18
5.540e-01,3.860e-18
5.579e-01,1.262e-17
5.618e-01,4.021e-17
5.657e-01,1.251e-16
5.696e-01,3.799e-16
5.734e-01,1.127e-15
5.773e-01,3.266e-15
5.812e-01,9.252e-15
5.851e-01,2.564e-14
5.890e-01,6.949e-14
5.929e-01,1.844e-13
5.968e-01,4.789e-13
6.007e-01,1.218e-12
6.046e-01,3.037e-12
6.085e-01,7.419e-12
6.124e-01,1.777e-11
6.163e-01,4.176e-11
6.202e-01,9.626e-11
6.241e-01,2.178e-10
6.280e-01,4.838e-10
6.319e-01,1.055e-09
6.358e-01,2.262e-09
6.397e-01,4.762e-09
6.436e-01,9.858e-09
6.475e-01,2.006e-08
6.514e-01,4.016e-08
6.553e-01,7.907e-08
6.591e-01,1.532e-07
6.630e-01,2.922e-07
6.669e-01,5.487e-07
6.708e-01,1.015e-06
6.747e-01,1.848e-06
6.786e-01,3.317e-06
6.825e-01,5.866e-06
6.864e-01,1.023e-05
6.903e-01,1.758e-05
6.942e-01,2.979e-05
6.981e-01,4.981e-05
7.020e-01,8.216e-05
7.059e-01,1.337e-04
7.098e-01,2.149e-04
7.137e-01,3.407e-04
7.176e-01,5.336e-04
7.215e-01,8.252e-04
7.254e-01,1.260e-03
7.293e-01,1.902e-03
7.332e-01,2.837e-03
7.371e-01,4.180e-03
7.410e-01,6.090e-03
7.448e-01,8.770e-03
7.487e-01,1.249e-02
7.526e-01,1.759e-02
7.565e-01,2.450e-02
7.604e-01,3.377e-02
7.643e-01,4.605e-02
7.682e-01,6.214e-02
7.721e-01,8.299e-02
7.760e-01,1.097e-01
7.799e-01,1.436e-01
7.838e-01,1.861e-01
7.877e-01,2.389e-01
7.916e-01,3.036e-01
7.955e-01,3.823e-01
7.994e-01,4.770e-01
8.033e-01,5.896e-01
8.072e-01,7.222e-01
8.111e-01,8.768e-01
8.150e-01,1.055e+00
8.189e-01,1.259e+00
8.228e-01,1.489e+00
8.267e-01,1.746e+00
8.305e-01,2.031e+00
8.344e-01,2.342e+00
8.383e-01,2.680e+00
8.422e-01,3.042e+00
8.461e-01,3.426e+00
8.500e-01,3.828e+00
8.539e-01,4.245e+00
8.578e-01,4.671e+00
8.617e-01,5.102e+00
8.656e-01,5.531e+00
8.695e-01,5.953e+00
8.734e-01,6.361e+00
8.773e-01,6.749e+00
8.812e-01,7.111e+00
8.851e-01,7.441e+00
8.890e-01,7.733e+00
8.929e-01,7.982e+00
8.968e-01,8.185e+00
9.007e-01,8.338e+00
9.046e-01,8.439e+00
9.085e-01,8.487e+00
9.124e-01,8.481e+00
9.162e-01,8.423e+00
9.201e-01,8.313e+00
9.240e-01,8.156e+00
9.279e-01,7.953e+00
9.318e-01,7.710e+00
9.357e-01,7.430e+00
9.396e-01,7.120e+00
9.435e-01,6.784e+00
9.474e-01,6.427e+00
9.513e-01,6.055e+00
9.552e-01,5.673e+00
9.591e-01,5.287e+00
9.630e-01,4.901e+00
9.669e-01,4.519e+00
9.708e-01,4.145e+00
9.747e-01,3.782e+00
9.786e-01,3.434e+00
9.825e-01,3.102e+00
9.864e-01,2.788e+00
9.903e-01,2.493e+00
9.942e-01,2.219e+00
9.981e-01,1.966e+00


==> anc/03_results/moderate_inf/lognormal/0_054.csv <==
transmittance,probability_density
2.408e-01,6.524e-155
2.446e-01,2.727e-151
2.484e-01,9.104e-148
2.522e-01,2.447e-144
2.560e-01,5.339e-141
2.598e-01,9.524e-138
2.636e-01,1.399e-134
2.674e-01,1.704e-131
2.713e-01,1.733e-128
2.751e-01,1.479e-125
2.789e-01,1.066e-122
2.827e-01,6.528e-120
2.865e-01,3.413e-117
2.903e-01,1.532e-114
2.941e-01,5.929e-112
2.979e-01,1.988e-109
3.017e-01,5.805e-107
3.055e-01,1.482e-104
3.093e-01,3.319e-102
3.131e-01,6.552e-100
3.169e-01,1.144e-97
3.207e-01,1.774e-95
3.245e-01,2.450e-93
3.283e-01,3.024e-91
3.321e-01,3.348e-89
3.359e-01,3.334e-87
3.398e-01,2.995e-85
3.436e-01,2.434e-83
3.474e-01,1.795e-81
3.512e-01,1.204e-79
3.550e-01,7.368e-78
3.588e-01,4.122e-76
3.626e-01,2.113e-74
3.664e-01,9.947e-73
3.702e-01,4.311e-71
3.740e-01,1.724e-69
3.778e-01,6.372e-68
3.816e-01,2.181e-66
3.854e-01,6.931e-65
3.892e-01,2.047e-63
3.930e-01,5.633e-62
3.968e-01,1.446e-60
4.006e-01,3.469e-59
4.044e-01,7.793e-58
4.083e-01,1.641e-56
4.121e-01,3.245e-55
4.159e-01,6.035e-54
4.197e-01,1.057e-52
4.235e-01,1.745e-51
4.273e-01,2.722e-50
4.311e-01,4.014e-49
4.349e-01,5.605e-48
4.387e-01,7.418e-47
4.425e-01,9.316e-46
4.463e-01,1.112e-44
4.501e-01,1.262e-43
4.539e-01,1.364e-42
4.577e-01,1.405e-41
4.615e-01,1.381e-40
4.653e-01,1.297e-39
4.691e-01,1.165e-38
4.729e-01,1.001e-37
4.768e-01,8.233e-37
4.806e-01,6.496e-36
4.844e-01,4.917e-35
4.882e-01,3.575e-34
4.920e-01,2.498e-33
4.958e-01,1.679e-32
4.996e-01,1.086e-31
5.034e-01,6.770e-31
5.072e-01,4.068e-30
5.110e-01,2.358e-29
5.148e-01,1.320e-28
5.186e-01,7.137e-28
5.224e-01,3.731e-27
5.262e-01,1.886e-26
5.300e-01,9.234e-26
5.338e-01,4.378e-25
5.376e-01,2.011e-24
5.414e-01,8.962e-24
5.452e-01,3.874e-23
5.491e-01,1.626e-22
5.529e-01,6.628e-22
5.567e-01,2.626e-21
5.605e-01,1.012e-20
5.643e-01,3.791e-20
5.681e-01,1.383e-19
5.719e-01,4.913e-19
5.757e-01,1.700e-18
5.795e-01,5.735e-18
5.833e-01,1.886e-17
5.871e-01,6.053e-17
5.909e-01,1.896e-16
5.947e-01,5.797e-16
5.985e-01,1.732e-15
6.023e-01,5.055e-15
6.061e-01,1.442e-14
6.099e-01,4.025e-14
6.137e-01,1.099e-13
6.176e-01,2.935e-13
6.214e-01,7.678e-13
6.252e-01,1.967e-12
6.290e-01,4.937e-12
6.328e-01,1.214e-11
6.366e-01,2.928e-11
6.404e-01,6.924e-11
6.442e-01,1.606e-10
6.480e-01,3.656e-10
6.518e-01,8.169e-10
6.556e-01,1.792e-09
6.594e-01,3.862e-09
6.632e-01,8.175e-09
6.670e-01,1.701e-08
6.708e-01,3.478e-08
6.746e-01,6.992e-08
6.784e-01,1.383e-07
6.822e-01,2.690e-07
6.861e-01,5.149e-07
6.899e-01,9.701e-07
6.937e-01,1.799e-06
6.975e-01,3.286e-06
7.013e-01,5.912e-06
7.051e-01,1.048e-05
7.089e-01,1.830e-05
7.127e-01,3.150e-05
7.165e-01,5.345e-05
7.203e-01,8.943e-05
7.241e-01,1.476e-04
7.279e-01,2.402e-04
7.317e-01,3.858e-04
7.355e-01,6.114e-04
7.393e-01,9.563e-04
7.431e-01,1.477e-03
7.469e-01,2.252e-03
7.507e-01,3.391e-03
7.545e-01,5.043e-03
7.584e-01,7.410e-03
7.622e-01,1.076e-02
7.660e-01,1.543e-02
7.698e-01,2.189e-02
7.736e-01,3.069e-02
7.774e-01,4.254e-02
7.812e-01,5.831e-02
7.850e-01,7.906e-02
7.888e-01,1.060e-01
7.926e-01,1.407e-01
7.964e-01,1.847e-01
8.002e-01,2.400e-01
8.040e-01,3.086e-01
8.078e-01,3.928e-01
8.116e-01,4.951e-01
8.154e-01,6.179e-01
8.192e-01,7.636e-01
8.230e-01,9.348e-01
8.269e-01,1.133e+00
8.307e-01,1.362e+00
8.345e-01,1.620e+00
8.383e-01,1.911e+00
8.421e-01,2.234e+00
8.459e-01,2.588e+00
8.497e-01,2.973e+00
8.535e-01,3.385e+00
8.573e-01,3.821e+00
8.611e-01,4.277e+00
8.649e-01,4.749e+00
8.687e-01,5.229e+00
8.725e-01,5.712e+00
8.763e-01,6.190e+00
8.801e-01,6.654e+00
8.839e-01,7.099e+00
8.877e-01,7.514e+00
8.915e-01,7.895e+00
8.954e-01,8.232e+00
8.992e-01,8.521e+00
9.030e-01,8.755e+00
9.068e-01,8.932e+00
9.106e-01,9.047e+00
9.144e-01,9.099e+00
9.182e-01,9.089e+00
9.220e-01,9.016e+00
9.258e-01,8.884e+00
9.296e-01,8.695e+00
9.334e-01,8.454e+00
9.372e-01,8.166e+00
9.410e-01,7.837e+00
9.448e-01,7.474e+00
9.486e-01,7.083e+00
9.524e-01,6.671e+00
9.562e-01,6.244e+00
9.600e-01,5.809e+00
9.638e-01,5.372e+00
9.677e-01,4.939e+00
9.715e-01,4.514e+00
9.753e-01,4.102e+00
9.791e-01,3.706e+00
9.829e-01,3.330e+00
9.867e-01,2.975e+00
9.905e-01,2.644e+00
9.943e-01,2.336e+00
9.981e-01,2.053e+00


==> anc/03_results/moderate_inf/lognormal/0_055.csv <==
transmittance,probability_density
2.611e-01,7.832e-163
2.648e-01,3.295e-159
2.685e-01,1.126e-155
2.722e-01,3.149e-152
2.759e-01,7.252e-149
2.796e-01,1.384e-145
2.833e-01,2.202e-142
2.870e-01,2.939e-139
2.908e-01,3.308e-136
2.945e-01,3.156e-133
2.982e-01,2.566e-130
3.019e-01,1.786e-127
3.056e-01,1.070e-124
3.093e-01,5.534e-122
3.130e-01,2.485e-119
3.167e-01,9.724e-117
3.204e-01,3.329e-114
3.241e-01,1.001e-111
3.278e-01,2.652e-109
3.315e-01,6.216e-107
3.352e-01,1.293e-104
3.389e-01,2.396e-102
3.426e-01,3.964e-100
3.463e-01,5.876e-98
3.500e-01,7.828e-96
3.537e-01,9.396e-94
3.574e-01,1.019e-91
3.611e-01,1.001e-89
3.648e-01,8.936e-88
3.685e-01,7.260e-86
3.722e-01,5.383e-84
3.759e-01,3.650e-82
3.796e-01,2.269e-80
3.833e-01,1.296e-78
3.870e-01,6.813e-77
3.908e-01,3.304e-75
3.945e-01,1.480e-73
3.982e-01,6.142e-72
4.019e-01,2.364e-70
4.056e-01,8.453e-69
4.093e-01,2.813e-67
4.130e-01,8.730e-66
4.167e-01,2.529e-64
4.204e-01,6.854e-63
4.241e-01,1.740e-61
4.278e-01,4.142e-60
4.315e-01,9.262e-59
4.352e-01,1.948e-57
4.389e-01,3.860e-56
4.426e-01,7.211e-55
4.463e-01,1.272e-53
4.500e-01,2.122e-52
4.537e-01,3.350e-51
4.574e-01,5.011e-50
4.611e-01,7.112e-49
4.648e-01,9.587e-48
4.685e-01,1.229e-46
4.722e-01,1.498e-45
4.759e-01,1.741e-44
4.796e-01,1.929e-43
4.833e-01,2.040e-42
4.870e-01,2.061e-41
4.907e-01,1.991e-40
4.945e-01,1.841e-39
4.982e-01,1.630e-38
5.019e-01,1.384e-37
5.056e-01,1.128e-36
5.093e-01,8.824e-36
5.130e-01,6.633e-35
5.167e-01,4.796e-34
5.204e-01,3.337e-33
5.241e-01,2.236e-32
5.278e-01,1.444e-31
5.315e-01,8.994e-31
5.352e-01,5.406e-30
5.389e-01,3.138e-29
5.426e-01,1.760e-28
5.463e-01,9.543e-28
5.500e-01,5.007e-27
5.537e-01,2.543e-26
5.574e-01,1.251e-25
5.611e-01,5.964e-25
5.648e-01,2.757e-24
5.685e-01,1.236e-23
5.722e-01,5.383e-23
5.759e-01,2.276e-22
5.796e-01,9.352e-22
5.833e-01,3.735e-21
5.870e-01,1.451e-20
5.907e-01,5.485e-20
5.945e-01,2.019e-19
5.982e-01,7.236e-19
6.019e-01,2.527e-18
6.056e-01,8.604e-18
6.093e-01,2.857e-17
6.130e-01,9.253e-17
6.167e-01,2.925e-16
6.204e-01,9.030e-16
6.241e-01,2.723e-15
6.278e-01,8.022e-15
6.315e-01,2.310e-14
6.352e-01,6.506e-14
6.389e-01,1.792e-13
6.426e-01,4.831e-13
6.463e-01,1.275e-12
6.500e-01,3.294e-12
6.537e-01,8.336e-12
6.574e-01,2.067e-11
6.611e-01,5.025e-11
6.648e-01,1.197e-10
6.685e-01,2.798e-10
6.722e-01,6.416e-10
6.759e-01,1.444e-09
6.796e-01,3.188e-09
6.833e-01,6.914e-09
6.870e-01,1.472e-08
6.907e-01,3.081e-08
6.945e-01,6.333e-08
6.982e-01,1.280e-07
7.019e-01,2.543e-07
7.056e-01,4.968e-07
7.093e-01,9.547e-07
7.130e-01,1.805e-06
7.167e-01,3.359e-06
7.204e-01,6.152e-06
7.241e-01,1.109e-05
7.278e-01,1.970e-05
7.315e-01,3.446e-05
7.352e-01,5.939e-05
7.389e-01,1.009e-04
7.426e-01,1.688e-04
7.463e-01,2.785e-04
7.500e-01,4.531e-04
7.537e-01,7.270e-04
7.574e-01,1.151e-03
7.611e-01,1.796e-03
7.648e-01,2.768e-03
7.685e-01,4.209e-03
7.722e-01,6.317e-03
7.759e-01,9.362e-03
7.796e-01,1.370e-02
7.833e-01,1.980e-02
7.870e-01,2.827e-02
7.907e-01,3.987e-02
7.944e-01,5.556e-02
7.982e-01,7.652e-02
8.019e-01,1.042e-01
8.056e-01,1.402e-01
8.093e-01,1.866e-01
8.130e-01,2.455e-01
8.167e-01,3.195e-01
8.204e-01,4.113e-01
8.241e-01,5.239e-01
8.278e-01,6.601e-01
8.315e-01,8.232e-01
8.352e-01,1.016e+00
8.389e-01,1.241e+00
8.426e-01,1.501e+00
8.463e-01,1.798e+00
8.500e-01,2.131e+00
8.537e-01,2.503e+00
8.574e-01,2.911e+00
8.611e-01,3.354e+00
8.648e-01,3.829e+00
8.685e-01,4.330e+00
8.722e-01,4.853e+00
8.759e-01,5.391e+00
8.796e-01,5.935e+00
8.833e-01,6.477e+00
8.870e-01,7.007e+00
8.907e-01,7.517e+00
8.944e-01,7.995e+00
8.981e-01,8.434e+00
9.019e-01,8.823e+00
9.056e-01,9.156e+00
9.093e-01,9.425e+00
9.130e-01,9.625e+00
9.167e-01,9.753e+00
9.204e-01,9.806e+00
9.241e-01,9.784e+00
9.278e-01,9.688e+00
9.315e-01,9.522e+00
9.352e-01,9.290e+00
9.389e-01,8.998e+00
9.426e-01,8.652e+00
9.463e-01,8.260e+00
9.500e-01,7.831e+00
9.537e-01,7.373e+00
9.574e-01,6.893e+00
9.611e-01,6.402e+00
9.648e-01,5.905e+00
9.685e-01,5.411e+00
9.722e-01,4.926e+00
9.759e-01,4.455e+00
9.796e-01,4.004e+00
9.833e-01,3.575e+00
9.870e-01,3.173e+00
9.907e-01,2.798e+00
9.944e-01,2.453e+00
9.981e-01,2.137e+00


==> anc/03_results/moderate_inf/lognormal/0_056.csv <==
transmittance,probability_density
2.755e-01,2.593e-176
2.792e-01,1.617e-172
2.828e-01,8.208e-169
2.864e-01,3.412e-165
2.901e-01,1.169e-161
2.937e-01,3.321e-158
2.973e-01,7.864e-155
3.010e-01,1.561e-151
3.046e-01,2.612e-148
3.082e-01,3.700e-145
3.119e-01,4.460e-142
3.155e-01,4.597e-139
3.191e-01,4.068e-136
3.228e-01,3.105e-133
3.264e-01,2.052e-130
3.300e-01,1.179e-127
3.336e-01,5.911e-125
3.373e-01,2.596e-122
3.409e-01,1.002e-119
3.445e-01,3.411e-117
3.482e-01,1.027e-114
3.518e-01,2.748e-112
3.554e-01,6.542e-110
3.591e-01,1.391e-107
3.627e-01,2.649e-105
3.663e-01,4.530e-103
3.700e-01,6.976e-101
3.736e-01,9.698e-99
3.772e-01,1.220e-96
3.809e-01,1.393e-94
3.845e-01,1.446e-92
3.881e-01,1.367e-90
3.917e-01,1.181e-88
3.954e-01,9.343e-87
3.990e-01,6.777e-85
4.026e-01,4.517e-83
4.063e-01,2.773e-81
4.099e-01,1.570e-79
4.135e-01,8.215e-78
4.172e-01,3.980e-76
4.208e-01,1.788e-74
4.244e-01,7.461e-73
4.281e-01,2.897e-71
4.317e-01,1.048e-69
4.353e-01,3.539e-68
4.390e-01,1.117e-66
4.426e-01,3.299e-65
4.462e-01,9.133e-64
4.498e-01,2.373e-62
4.535e-01,5.795e-61
4.571e-01,1.331e-59
4.607e-01,2.882e-58
4.644e-01,5.885e-57
4.680e-01,1.135e-55
4.716e-01,2.069e-54
4.753e-01,3.571e-53
4.789e-01,5.839e-52
4.825e-01,9.056e-51
4.862e-01,1.334e-49
4.898e-01,1.867e-48
4.934e-01,2.487e-47
4.971e-01,3.154e-46
5.007e-01,3.813e-45
5.043e-01,4.397e-44
5.080e-01,4.843e-43
5.116e-01,5.098e-42
5.152e-01,5.133e-41
5.188e-01,4.948e-40
5.225e-01,4.569e-39
5.261e-01,4.046e-38
5.297e-01,3.437e-37
5.334e-01,2.804e-36
5.370e-01,2.199e-35
5.406e-01,1.658e-34
5.443e-01,1.203e-33
5.479e-01,8.402e-33
5.515e-01,5.657e-32
5.552e-01,3.672e-31
5.588e-01,2.300e-30
5.624e-01,1.391e-29
5.661e-01,8.122e-29
5.697e-01,4.585e-28
5.733e-01,2.504e-27
5.769e-01,1.323e-26
5.806e-01,6.767e-26
5.842e-01,3.354e-25
5.878e-01,1.611e-24
5.915e-01,7.503e-24
5.951e-01,3.391e-23
5.987e-01,1.487e-22
6.024e-01,6.337e-22
6.060e-01,2.623e-21
6.096e-01,1.056e-20
6.133e-01,4.131e-20
6.169e-01,1.573e-19
6.205e-01,5.830e-19
6.242e-01,2.104e-18
6.278e-01,7.399e-18
6.314e-01,2.535e-17
6.350e-01,8.471e-17
6.387e-01,2.761e-16
6.423e-01,8.779e-16
6.459e-01,2.725e-15
6.496e-01,8.259e-15
6.532e-01,2.445e-14
6.568e-01,7.075e-14
6.605e-01,2.001e-13
6.641e-01,5.533e-13
6.677e-01,1.497e-12
6.714e-01,3.962e-12
6.750e-01,1.027e-11
6.786e-01,2.604e-11
6.823e-01,6.472e-11
6.859e-01,1.575e-10
6.895e-01,3.759e-10
6.931e-01,8.791e-10
6.968e-01,2.016e-09
7.004e-01,4.535e-09
7.040e-01,1.001e-08
7.077e-01,2.168e-08
7.113e-01,4.611e-08
7.149e-01,9.627e-08
7.186e-01,1.974e-07
7.222e-01,3.978e-07
7.258e-01,7.876e-07
7.295e-01,1.533e-06
7.331e-01,2.932e-06
7.367e-01,5.517e-06
7.404e-01,1.021e-05
7.440e-01,1.859e-05
7.476e-01,3.331e-05
7.513e-01,5.873e-05
7.549e-01,1.020e-04
7.585e-01,1.743e-04
7.621e-01,2.935e-04
7.658e-01,4.868e-04
7.694e-01,7.956e-04
7.730e-01,1.281e-03
7.767e-01,2.034e-03
7.803e-01,3.183e-03
7.839e-01,4.912e-03
7.876e-01,7.477e-03
7.912e-01,1.122e-02
7.948e-01,1.663e-02
7.985e-01,2.430e-02
8.021e-01,3.505e-02
8.057e-01,4.991e-02
8.094e-01,7.016e-02
8.130e-01,9.739e-02
8.166e-01,1.335e-01
8.202e-01,1.808e-01
8.239e-01,2.418e-01
8.275e-01,3.196e-01
8.311e-01,4.175e-01
8.348e-01,5.390e-01
8.384e-01,6.878e-01
8.420e-01,8.678e-01
8.457e-01,1.083e+00
8.493e-01,1.335e+00
8.529e-01,1.629e+00
8.566e-01,1.967e+00
8.602e-01,2.349e+00
8.638e-01,2.775e+00
8.675e-01,3.245e+00
8.711e-01,3.755e+00
8.747e-01,4.301e+00
8.783e-01,4.877e+00
8.820e-01,5.476e+00
8.856e-01,6.087e+00
8.892e-01,6.702e+00
8.929e-01,7.308e+00
8.965e-01,7.894e+00
9.001e-01,8.447e+00
9.038e-01,8.956e+00
9.074e-01,9.409e+00
9.110e-01,9.795e+00
9.147e-01,1.011e+01
9.183e-01,1.034e+01
9.219e-01,1.048e+01
9.256e-01,1.053e+01
9.292e-01,1.050e+01
9.328e-01,1.037e+01
9.365e-01,1.017e+01
9.401e-01,9.883e+00
9.437e-01,9.529e+00
9.473e-01,9.114e+00
9.510e-01,8.648e+00
9.546e-01,8.141e+00
9.582e-01,7.605e+00
9.619e-01,7.050e+00
9.655e-01,6.486e+00
9.691e-01,5.922e+00
9.728e-01,5.367e+00
9.764e-01,4.829e+00
9.800e-01,4.314e+00
9.837e-01,3.826e+00
9.873e-01,3.369e+00
9.909e-01,2.946e+00
9.946e-01,2.558e+00
9.982e-01,2.206e+00


==> anc/03_results/moderate_inf/lognormal/0_057.csv <==
transmittance,probability_density
2.879e-01,2.137e-195
2.914e-01,2.629e-191
2.950e-01,2.616e-187
2.986e-01,2.119e-183
3.022e-01,1.405e-179
3.057e-01,7.669e-176
3.093e-01,3.468e-172
3.129e-01,1.305e-168
3.164e-01,4.111e-165
3.200e-01,1.089e-161
3.236e-01,2.437e-158
3.271e-01,4.630e-155
3.307e-01,7.500e-152
3.343e-01,1.040e-148
3.378e-01,1.240e-145
3.414e-01,1.277e-142
3.450e-01,1.138e-139
3.486e-01,8.828e-137
3.521e-01,5.975e-134
3.557e-01,3.541e-131
3.593e-01,1.844e-128
3.628e-01,8.467e-126
3.664e-01,3.437e-123
3.700e-01,1.237e-120
3.735e-01,3.961e-118
3.771e-01,1.131e-115
3.807e-01,2.889e-113
3.843e-01,6.616e-111
3.878e-01,1.362e-108
3.914e-01,2.527e-106
3.950e-01,4.236e-104
3.985e-01,6.428e-102
4.021e-01,8.853e-100
4.057e-01,1.109e-97
4.092e-01,1.266e-95
4.128e-01,1.320e-93
4.164e-01,1.259e-91
4.199e-01,1.101e-89
4.235e-01,8.844e-88
4.271e-01,6.539e-86
4.307e-01,4.456e-84
4.342e-01,2.804e-82
4.378e-01,1.633e-80
4.414e-01,8.805e-79
4.449e-01,4.407e-77
4.485e-01,2.050e-75
4.521e-01,8.873e-74
4.556e-01,3.581e-72
4.592e-01,1.349e-70
4.628e-01,4.749e-69
4.664e-01,1.565e-67
4.699e-01,4.833e-66
4.735e-01,1.401e-64
4.771e-01,3.814e-63
4.806e-01,9.769e-62
4.842e-01,2.356e-60
4.878e-01,5.360e-59
4.913e-01,1.151e-57
4.949e-01,2.334e-56
4.985e-01,4.479e-55
5.020e-01,8.140e-54
5.056e-01,1.402e-52
5.092e-01,2.291e-51
5.128e-01,3.556e-50
5.163e-01,5.247e-49
5.199e-01,7.366e-48
5.235e-01,9.848e-47
5.270e-01,1.255e-45
5.306e-01,1.526e-44
5.342e-01,1.771e-43
5.377e-01,1.964e-42
5.413e-01,2.083e-41
5.449e-01,2.114e-40
5.485e-01,2.056e-39
5.520e-01,1.916e-38
5.556e-01,1.712e-37
5.592e-01,1.469e-36
5.627e-01,1.211e-35
5.663e-01,9.588e-35
5.699e-01,7.305e-34
5.734e-01,5.356e-33
5.770e-01,3.782e-32
5.806e-01,2.573e-31
5.841e-01,1.688e-30
5.877e-01,1.069e-29
5.913e-01,6.531e-29
5.949e-01,3.855e-28
5.984e-01,2.199e-27
6.020e-01,1.213e-26
6.056e-01,6.472e-26
6.091e-01,3.344e-25
6.127e-01,1.673e-24
6.163e-01,8.109e-24
6.198e-01,3.811e-23
6.234e-01,1.737e-22
6.270e-01,7.685e-22
6.306e-01,3.300e-21
6.341e-01,1.377e-20
6.377e-01,5.579e-20
6.413e-01,2.198e-19
6.448e-01,8.423e-19
6.484e-01,3.140e-18
6.520e-01,1.139e-17
6.555e-01,4.026e-17
6.591e-01,1.386e-16
6.627e-01,4.648e-16
6.662e-01,1.520e-15
6.698e-01,4.847e-15
6.734e-01,1.508e-14
6.770e-01,4.579e-14
6.805e-01,1.357e-13
6.841e-01,3.929e-13
6.877e-01,1.111e-12
6.912e-01,3.072e-12
6.948e-01,8.301e-12
6.984e-01,2.193e-11
7.019e-01,5.670e-11
7.055e-01,1.434e-10
7.091e-01,3.551e-10
7.127e-01,8.607e-10
7.162e-01,2.044e-09
7.198e-01,4.753e-09
7.234e-01,1.083e-08
7.269e-01,2.421e-08
7.305e-01,5.303e-08
7.341e-01,1.140e-07
7.376e-01,2.402e-07
7.412e-01,4.968e-07
7.448e-01,1.009e-06
7.483e-01,2.010e-06
7.519e-01,3.935e-06
7.555e-01,7.566e-06
7.591e-01,1.429e-05
7.626e-01,2.653e-05
7.662e-01,4.841e-05
7.698e-01,8.685e-05
7.733e-01,1.532e-04
7.769e-01,2.659e-04
7.805e-01,4.539e-04
7.840e-01,7.624e-04
7.876e-01,1.261e-03
7.912e-01,2.052e-03
7.948e-01,3.288e-03
7.983e-01,5.190e-03
8.019e-01,8.068e-03
8.055e-01,1.236e-02
8.090e-01,1.865e-02
8.126e-01,2.774e-02
8.162e-01,4.068e-02
8.197e-01,5.881e-02
8.233e-01,8.384e-02
8.269e-01,1.179e-01
8.304e-01,1.635e-01
8.340e-01,2.237e-01
8.376e-01,3.021e-01
8.412e-01,4.026e-01
8.447e-01,5.297e-01
8.483e-01,6.879e-01
8.519e-01,8.821e-01
8.554e-01,1.117e+00
8.590e-01,1.397e+00
8.626e-01,1.727e+00
8.661e-01,2.108e+00
8.697e-01,2.543e+00
8.733e-01,3.033e+00
8.769e-01,3.574e+00
8.804e-01,4.164e+00
8.840e-01,4.796e+00
8.876e-01,5.463e+00
8.911e-01,6.153e+00
8.947e-01,6.856e+00
8.983e-01,7.556e+00
9.018e-01,8.240e+00
9.054e-01,8.890e+00
9.090e-01,9.492e+00
9.125e-01,1.003e+01
9.161e-01,1.049e+01
9.197e-01,1.087e+01
9.233e-01,1.114e+01
9.268e-01,1.131e+01
9.304e-01,1.137e+01
9.340e-01,1.132e+01
9.375e-01,1.116e+01
9.411e-01,1.091e+01
9.447e-01,1.056e+01
9.482e-01,1.012e+01
9.518e-01,9.621e+00
9.554e-01,9.061e+00
9.590e-01,8.458e+00
9.625e-01,7.826e+00
9.661e-01,7.179e+00
9.697e-01,6.529e+00
9.732e-01,5.887e+00
9.768e-01,5.264e+00
9.804e-01,4.668e+00
9.839e-01,4.106e+00
9.875e-01,3.582e+00
9.911e-01,3.099e+00
9.946e-01,2.661e+00
9.982e-01,2.267e+00


==> anc/03_results/moderate_inf/lognormal/0_058.csv <==
transmittance,probability_density
3.009e-01,7.771e-215
3.044e-01,1.838e-210
3.079e-01,3.501e-206
3.114e-01,5.399e-202
3.150e-01,6.783e-198
3.185e-01,6.982e-194
3.220e-01,5.919e-190
3.255e-01,4.154e-186
3.290e-01,2.426e-182
3.325e-01,1.185e-178
3.360e-01,4.860e-175
3.395e-01,1.682e-171
3.430e-01,4.934e-168
3.465e-01,1.232e-164
3.500e-01,2.628e-161
3.535e-01,4.810e-158
3.570e-01,7.580e-155
3.605e-01,1.032e-151
3.640e-01,1.219e-148
3.675e-01,1.254e-145
3.710e-01,1.125e-142
3.745e-01,8.849e-140
3.780e-01,6.114e-137
3.815e-01,3.723e-134
3.850e-01,2.004e-131
3.885e-01,9.560e-129
3.920e-01,4.054e-126
3.955e-01,1.532e-123
3.990e-01,5.173e-121
4.026e-01,1.565e-118
4.061e-01,4.249e-116
4.096e-01,1.039e-113
4.131e-01,2.290e-111
4.166e-01,4.563e-109
4.201e-01,8.240e-107
4.236e-01,1.351e-104
4.271e-01,2.015e-102
4.306e-01,2.739e-100
4.341e-01,3.401e-98
4.376e-01,3.864e-96
4.411e-01,4.024e-94
4.446e-01,3.848e-92
4.481e-01,3.385e-90
4.516e-01,2.743e-88
4.551e-01,2.052e-86
4.586e-01,1.419e-84
4.621e-01,9.082e-83
4.656e-01,5.390e-81
4.691e-01,2.970e-79
4.726e-01,1.522e-77
4.761e-01,7.263e-76
4.796e-01,3.231e-74
4.831e-01,1.342e-72
4.867e-01,5.212e-71
4.902e-01,1.894e-69
4.937e-01,6.453e-68
4.972e-01,2.062e-66
5.007e-01,6.192e-65
5.042e-01,1.748e-63
5.077e-01,4.648e-62
5.112e-01,1.165e-60
5.147e-01,2.754e-59
5.182e-01,6.148e-58
5.217e-01,1.298e-56
5.252e-01,2.593e-55
5.287e-01,4.908e-54
5.322e-01,8.808e-53
5.357e-01,1.500e-51
5.392e-01,2.427e-50
5.427e-01,3.733e-49
5.462e-01,5.464e-48
5.497e-01,7.616e-47
5.532e-01,1.012e-45
5.567e-01,1.282e-44
5.602e-01,1.552e-43
5.637e-01,1.794e-42
5.672e-01,1.982e-41
5.707e-01,2.096e-40
5.743e-01,2.122e-39
5.778e-01,2.059e-38
5.813e-01,1.915e-37
5.848e-01,1.710e-36
5.883e-01,1.465e-35
5.918e-01,1.206e-34
5.953e-01,9.546e-34
5.988e-01,7.268e-33
6.023e-01,5.326e-32
6.058e-01,3.759e-31
6.093e-01,2.557e-30
6.128e-01,1.677e-29
6.163e-01,1.061e-28
6.198e-01,6.479e-28
6.233e-01,3.822e-27
6.268e-01,2.178e-26
6.303e-01,1.200e-25
6.338e-01,6.398e-25
6.373e-01,3.301e-24
6.408e-01,1.649e-23
6.443e-01,7.978e-23
6.478e-01,3.741e-22
6.513e-01,1.701e-21
6.548e-01,7.504e-21
6.584e-01,3.212e-20
6.619e-01,1.335e-19
6.654e-01,5.390e-19
6.689e-01,2.115e-18
6.724e-01,8.065e-18
6.759e-01,2.991e-17
6.794e-01,1.079e-16
6.829e-01,3.791e-16
6.864e-01,1.296e-15
6.899e-01,4.318e-15
6.934e-01,1.401e-14
6.969e-01,4.433e-14
7.004e-01,1.367e-13
7.039e-01,4.114e-13
7.074e-01,1.208e-12
7.109e-01,3.461e-12
7.144e-01,9.685e-12
7.179e-01,2.647e-11
7.214e-01,7.067e-11
7.249e-01,1.844e-10
7.284e-01,4.705e-10
7.319e-01,1.174e-09
7.354e-01,2.865e-09
7.389e-01,6.843e-09
7.424e-01,1.600e-08
7.460e-01,3.661e-08
7.495e-01,8.207e-08
7.530e-01,1.802e-07
7.565e-01,3.878e-07
7.600e-01,8.177e-07
7.635e-01,1.691e-06
7.670e-01,3.428e-06
7.705e-01,6.818e-06
7.740e-01,1.330e-05
7.775e-01,2.548e-05
7.810e-01,4.789e-05
7.845e-01,8.838e-05
7.880e-01,1.602e-04
7.915e-01,2.852e-04
7.950e-01,4.989e-04
7.985e-01,8.577e-04
8.020e-01,1.449e-03
8.055e-01,2.408e-03
8.090e-01,3.934e-03
8.125e-01,6.321e-03
8.160e-01,9.993e-03
8.195e-01,1.554e-02
8.230e-01,2.380e-02
8.265e-01,3.586e-02
8.301e-01,5.320e-02
8.336e-01,7.772e-02
8.371e-01,1.118e-01
8.406e-01,1.585e-01
8.441e-01,2.214e-01
8.476e-01,3.047e-01
8.511e-01,4.134e-01
8.546e-01,5.528e-01
8.581e-01,7.288e-01
8.616e-01,9.476e-01
8.651e-01,1.215e+00
8.686e-01,1.537e+00
8.721e-01,1.919e+00
8.756e-01,2.363e+00
8.791e-01,2.872e+00
8.826e-01,3.445e+00
8.861e-01,4.081e+00
8.896e-01,4.772e+00
8.931e-01,5.511e+00
8.966e-01,6.286e+00
9.001e-01,7.083e+00
9.036e-01,7.884e+00
9.071e-01,8.671e+00
9.106e-01,9.424e+00
9.141e-01,1.012e+01
9.177e-01,1.075e+01
9.212e-01,1.128e+01
9.247e-01,1.171e+01
9.282e-01,1.202e+01
9.317e-01,1.220e+01
9.352e-01,1.225e+01
9.387e-01,1.217e+01
9.422e-01,1.195e+01
9.457e-01,1.162e+01
9.492e-01,1.118e+01
9.527e-01,1.065e+01
9.562e-01,1.004e+01
9.597e-01,9.364e+00
9.632e-01,8.650e+00
9.667e-01,7.911e+00
9.702e-01,7.165e+00
9.737e-01,6.427e+00
9.772e-01,5.710e+00
9.807e-01,5.025e+00
9.842e-01,4.381e+00
9.877e-01,3.784e+00
9.912e-01,3.239e+00
9.947e-01,2.747e+00
9.982e-01,2.309e+00


==> anc/03_results/moderate_inf/lognormal/0_059.csv <==
transmittance,probability_density
3.152e-01,2.157e-235
3.186e-01,9.815e-231
3.220e-01,3.584e-226
3.255e-01,1.056e-221
3.289e-01,2.525e-217
3.323e-01,4.925e-213
3.358e-01,7.879e-209
3.392e-01,1.039e-204
3.426e-01,1.135e-200
3.461e-01,1.031e-196
3.495e-01,7.835e-193
3.529e-01,4.997e-189
3.564e-01,2.687e-185
3.598e-01,1.223e-181
3.632e-01,4.734e-178
3.667e-01,1.563e-174
3.701e-01,4.418e-171
3.735e-01,1.073e-167
3.770e-01,2.249e-164
3.804e-01,4.079e-161
3.838e-01,6.422e-158
3.873e-01,8.807e-155
3.907e-01,1.055e-151
3.941e-01,1.108e-148
3.976e-01,1.022e-145
4.010e-01,8.306e-143
4.044e-01,5.967e-140
4.079e-01,3.798e-137
4.113e-01,2.148e-134
4.147e-01,1.082e-131
4.182e-01,4.862e-129
4.216e-01,1.955e-126
4.250e-01,7.054e-124
4.285e-01,2.287e-121
4.319e-01,6.682e-119
4.353e-01,1.762e-116
4.387e-01,4.203e-114
4.422e-01,9.088e-112
4.456e-01,1.784e-109
4.490e-01,3.188e-107
4.525e-01,5.193e-105
4.559e-01,7.724e-103
4.593e-01,1.051e-100
4.628e-01,1.310e-98
4.662e-01,1.500e-96
4.696e-01,1.578e-94
4.731e-01,1.529e-92
4.765e-01,1.367e-90
4.799e-01,1.128e-88
4.834e-01,8.617e-87
4.868e-01,6.095e-85
4.902e-01,3.999e-83
4.937e-01,2.438e-81
4.971e-01,1.382e-79
5.005e-01,7.298e-78
5.040e-01,3.594e-76
5.074e-01,1.652e-74
5.108e-01,7.101e-73
5.143e-01,2.856e-71
5.177e-01,1.077e-69
5.211e-01,3.806e-68
5.246e-01,1.264e-66
5.280e-01,3.944e-65
5.314e-01,1.159e-63
5.349e-01,3.206e-62
5.383e-01,8.367e-61
5.417e-01,2.061e-59
5.452e-01,4.797e-58
5.486e-01,1.056e-56
5.520e-01,2.200e-55
5.555e-01,4.343e-54
5.589e-01,8.129e-53
5.623e-01,1.444e-51
5.658e-01,2.438e-50
5.692e-01,3.911e-49
5.726e-01,5.971e-48
5.761e-01,8.680e-47
5.795e-01,1.202e-45
5.829e-01,1.589e-44
5.864e-01,2.003e-43
5.898e-01,2.412e-42
5.932e-01,2.776e-41
5.967e-01,3.056e-40
6.001e-01,3.220e-39
6.035e-01,3.249e-38
6.070e-01,3.142e-37
6.104e-01,2.914e-36
6.138e-01,2.593e-35
6.173e-01,2.216e-34
6.207e-01,1.819e-33
6.241e-01,1.436e-32
6.275e-01,1.090e-31
6.310e-01,7.963e-31
6.344e-01,5.603e-30
6.378e-01,3.798e-29
6.413e-01,2.482e-28
6.447e-01,1.565e-27
6.481e-01,9.521e-27
6.516e-01,5.593e-26
6.550e-01,3.174e-25
6.584e-01,1.741e-24
6.619e-01,9.234e-24
6.653e-01,4.738e-23
6.687e-01,2.353e-22
6.722e-01,1.132e-21
6.756e-01,5.273e-21
6.790e-01,2.381e-20
6.825e-01,1.042e-19
6.859e-01,4.428e-19
6.893e-01,1.825e-18
6.928e-01,7.302e-18
6.962e-01,2.838e-17
6.996e-01,1.072e-16
7.031e-01,3.933e-16
7.065e-01,1.404e-15
7.099e-01,4.874e-15
7.134e-01,1.646e-14
7.168e-01,5.415e-14
7.202e-01,1.734e-13
7.237e-01,5.409e-13
7.271e-01,1.644e-12
7.305e-01,4.873e-12
7.340e-01,1.408e-11
7.374e-01,3.970e-11
7.408e-01,1.092e-10
7.443e-01,2.931e-10
7.477e-01,7.684e-10
7.511e-01,1.967e-09
7.546e-01,4.920e-09
7.580e-01,1.203e-08
7.614e-01,2.874e-08
7.649e-01,6.716e-08
7.683e-01,1.535e-07
7.717e-01,3.432e-07
7.752e-01,7.511e-07
7.786e-01,1.609e-06
7.820e-01,3.375e-06
7.855e-01,6.934e-06
7.889e-01,1.396e-05
7.923e-01,2.753e-05
7.958e-01,5.322e-05
7.992e-01,1.009e-04
8.026e-01,1.875e-04
8.061e-01,3.419e-04
8.095e-01,6.116e-04
8.129e-01,1.074e-03
8.163e-01,1.850e-03
8.198e-01,3.130e-03
8.232e-01,5.200e-03
8.266e-01,8.486e-03
8.301e-01,1.360e-02
8.335e-01,2.143e-02
8.369e-01,3.318e-02
8.404e-01,5.051e-02
8.438e-01,7.559e-02
8.472e-01,1.113e-01
8.507e-01,1.611e-01
8.541e-01,2.294e-01
8.575e-01,3.215e-01
8.610e-01,4.435e-01
8.644e-01,6.022e-01
8.678e-01,8.051e-01
8.713e-01,1.060e+00
8.747e-01,1.374e+00
8.781e-01,1.755e+00
8.816e-01,2.209e+00
8.850e-01,2.739e+00
8.884e-01,3.347e+00
8.919e-01,4.032e+00
8.953e-01,4.790e+00
8.987e-01,5.609e+00
9.022e-01,6.479e+00
9.056e-01,7.382e+00
9.090e-01,8.297e+00
9.125e-01,9.201e+00
9.159e-01,1.007e+01
9.193e-01,1.088e+01
9.228e-01,1.159e+01
9.262e-01,1.220e+01
9.296e-01,1.268e+01
9.331e-01,1.302e+01
9.365e-01,1.319e+01
9.399e-01,1.321e+01
9.434e-01,1.307e+01
9.468e-01,1.277e+01
9.502e-01,1.234e+01
9.537e-01,1.178e+01
9.571e-01,1.111e+01
9.605e-01,1.036e+01
9.640e-01,9.558e+00
9.674e-01,8.715e+00
9.708e-01,7.859e+00
9.743e-01,7.010e+00
9.777e-01,6.184e+00
9.811e-01,5.397e+00
9.846e-01,4.660e+00
9.880e-01,3.982e+00
9.914e-01,3.367e+00
9.949e-01,2.818e+00
9.983e-01,2.334e+00


==> anc/03_results/moderate_inf/lognormal/0_06.csv <==
transmittance,probability_density
3.304e-01,5.219e-256
3.338e-01,4.375e-251
3.371e-01,2.939e-246
3.405e-01,1.590e-241
3.438e-01,6.968e-237
3.472e-01,2.485e-232
3.505e-01,7.251e-228
3.539e-01,1.739e-223
3.573e-01,3.443e-219
3.606e-01,5.654e-215
3.640e-01,7.735e-211
3.673e-01,8.853e-207
3.707e-01,8.510e-203
3.740e-01,6.899e-199
3.774e-01,4.734e-195
3.808e-01,2.760e-191
3.841e-01,1.372e-187
3.875e-01,5.838e-184
3.908e-01,2.133e-180
3.942e-01,6.711e-177
3.975e-01,1.825e-173
4.009e-01,4.302e-170
4.042e-01,8.818e-167
4.076e-01,1.576e-163
4.110e-01,2.464e-160
4.143e-01,3.378e-157
4.177e-01,4.072e-154
4.210e-01,4.327e-151
4.244e-01,4.065e-148
4.277e-01,3.384e-145
4.311e-01,2.502e-142
4.345e-01,1.647e-139
4.378e-01,9.673e-137
4.412e-01,5.081e-134
4.445e-01,2.392e-131
4.479e-01,1.012e-128
4.512e-01,3.851e-126
4.546e-01,1.322e-123
4.579e-01,4.100e-121
4.613e-01,1.151e-118
4.647e-01,2.932e-116
4.680e-01,6.784e-114
4.714e-01,1.429e-111
4.747e-01,2.745e-109
4.781e-01,4.815e-107
4.814e-01,7.728e-105
4.848e-01,1.136e-102
4.882e-01,1.534e-100
4.915e-01,1.903e-98
4.949e-01,2.173e-96
4.982e-01,2.288e-94
5.016e-01,2.224e-92
5.049e-01,1.998e-90
5.083e-01,1.662e-88
5.116e-01,1.281e-86
5.150e-01,9.171e-85
5.184e-01,6.099e-83
5.217e-01,3.775e-81
5.251e-01,2.176e-79
5.284e-01,1.170e-77
5.318e-01,5.876e-76
5.351e-01,2.759e-74
5.385e-01,1.212e-72
5.419e-01,4.989e-71
5.452e-01,1.926e-69
5.486e-01,6.981e-68
5.519e-01,2.378e-66
5.553e-01,7.622e-65
5.586e-01,2.300e-63
5.620e-01,6.544e-62
5.654e-01,1.756e-60
5.687e-01,4.452e-59
5.721e-01,1.066e-57
5.754e-01,2.417e-56
5.788e-01,5.186e-55
5.821e-01,1.055e-53
5.855e-01,2.034e-52
5.888e-01,3.723e-51
5.922e-01,6.473e-50
5.956e-01,1.070e-48
5.989e-01,1.683e-47
6.023e-01,2.519e-46
6.056e-01,3.594e-45
6.090e-01,4.889e-44
6.123e-01,6.345e-43
6.157e-01,7.864e-42
6.191e-01,9.311e-41
6.224e-01,1.054e-39
6.258e-01,1.142e-38
6.291e-01,1.184e-37
6.325e-01,1.176e-36
6.358e-01,1.119e-35
6.392e-01,1.022e-34
6.425e-01,8.955e-34
6.459e-01,7.535e-33
6.493e-01,6.091e-32
6.526e-01,4.734e-31
6.560e-01,3.538e-30
6.593e-01,2.545e-29
6.627e-01,1.763e-28
6.660e-01,1.177e-27
6.694e-01,7.568e-27
6.728e-01,4.694e-26
6.761e-01,2.809e-25
6.795e-01,1.623e-24
6.828e-01,9.055e-24
6.862e-01,4.882e-23
6.895e-01,2.544e-22
6.929e-01,1.282e-21
6.962e-01,6.252e-21
6.996e-01,2.951e-20
7.030e-01,1.349e-19
7.063e-01,5.973e-19
7.097e-01,2.564e-18
7.130e-01,1.067e-17
7.164e-01,4.306e-17
7.197e-01,1.687e-16
7.231e-01,6.413e-16
7.265e-01,2.368e-15
7.298e-01,8.494e-15
7.332e-01,2.961e-14
7.365e-01,1.004e-13
7.399e-01,3.308e-13
7.432e-01,1.061e-12
7.466e-01,3.311e-12
7.500e-01,1.006e-11
7.533e-01,2.977e-11
7.567e-01,8.581e-11
7.600e-01,2.411e-10
7.634e-01,6.602e-10
7.667e-01,1.763e-09
7.701e-01,4.593e-09
7.734e-01,1.167e-08
7.768e-01,2.896e-08
7.802e-01,7.016e-08
7.835e-01,1.660e-07
7.869e-01,3.835e-07
7.902e-01,8.660e-07
7.936e-01,1.911e-06
7.969e-01,4.125e-06
8.003e-01,8.706e-06
8.037e-01,1.797e-05
8.070e-01,3.631e-05
8.104e-01,7.179e-05
8.137e-01,1.389e-04
8.171e-01,2.634e-04
8.204e-01,4.890e-04
8.238e-01,8.894e-04
8.271e-01,1.585e-03
8.305e-01,2.769e-03
8.339e-01,4.744e-03
8.372e-01,7.968e-03
8.406e-01,1.313e-02
8.439e-01,2.122e-02
8.473e-01,3.366e-02
8.506e-01,5.240e-02
8.540e-01,8.008e-02
8.574e-01,1.202e-01
8.607e-01,1.771e-01
8.641e-01,2.564e-01
8.674e-01,3.648e-01
8.708e-01,5.099e-01
8.741e-01,7.006e-01
8.775e-01,9.464e-01
8.808e-01,1.257e+00
8.842e-01,1.642e+00
8.876e-01,2.110e+00
8.909e-01,2.667e+00
8.943e-01,3.317e+00
8.976e-01,4.061e+00
9.010e-01,4.894e+00
9.043e-01,5.807e+00
9.077e-01,6.784e+00
9.111e-01,7.806e+00
9.144e-01,8.847e+00
9.178e-01,9.878e+00
9.211e-01,1.087e+01
9.245e-01,1.178e+01
9.278e-01,1.259e+01
9.312e-01,1.327e+01
9.346e-01,1.378e+01
9.379e-01,1.412e+01
9.413e-01,1.426e+01
9.446e-01,1.421e+01
9.480e-01,1.397e+01
9.513e-01,1.355e+01
9.547e-01,1.297e+01
9.580e-01,1.226e+01
9.614e-01,1.143e+01
9.648e-01,1.053e+01
9.681e-01,9.568e+00
9.715e-01,8.589e+00
9.748e-01,7.615e+00
9.782e-01,6.669e+00
9.815e-01,5.769e+00
9.849e-01,4.931e+00
9.883e-01,4.165e+00
9.916e-01,3.477e+00
9.950e-01,2.868e+00
9.983e-01,2.339e+00


==> anc/03_results/moderate_inf/lognormal/0_061.csv <==
transmittance,probability_density
3.462e-01,2.807e-278
3.495e-01,4.492e-273
3.527e-01,5.750e-268
3.560e-01,5.919e-263
3.593e-01,4.924e-258
3.626e-01,3.326e-253
3.658e-01,1.833e-248
3.691e-01,8.279e-244
3.724e-01,3.078e-239
3.757e-01,9.462e-235
3.790e-01,2.415e-230
3.822e-01,5.136e-226
3.855e-01,9.141e-222
3.888e-01,1.367e-217
3.921e-01,1.722e-213
3.953e-01,1.837e-209
3.986e-01,1.663e-205
4.019e-01,1.283e-201
4.052e-01,8.461e-198
4.085e-01,4.784e-194
4.117e-01,2.327e-190
4.150e-01,9.764e-187
4.183e-01,3.546e-183
4.216e-01,1.117e-179
4.248e-01,3.065e-176
4.281e-01,7.334e-173
4.314e-01,1.536e-169
4.347e-01,2.821e-166
4.379e-01,4.557e-163
4.412e-01,6.490e-160
4.445e-01,8.167e-157
4.478e-01,9.104e-154
4.511e-01,9.009e-151
4.543e-01,7.932e-148
4.576e-01,6.227e-145
4.609e-01,4.368e-142
4.642e-01,2.743e-139
4.674e-01,1.546e-136
4.707e-01,7.830e-134
4.740e-01,3.572e-131
4.773e-01,1.470e-128
4.806e-01,5.472e-126
4.838e-01,1.844e-123
4.871e-01,5.636e-121
4.904e-01,1.566e-118
4.937e-01,3.958e-116
4.969e-01,9.123e-114
5.002e-01,1.920e-111
5.035e-01,3.695e-109
5.068e-01,6.515e-107
5.100e-01,1.053e-104
5.133e-01,1.565e-102
5.166e-01,2.138e-100
5.199e-01,2.691e-98
5.232e-01,3.124e-96
5.264e-01,3.350e-94
5.297e-01,3.322e-92
5.330e-01,3.051e-90
5.363e-01,2.597e-88
5.395e-01,2.053e-86
5.428e-01,1.508e-84
5.461e-01,1.030e-82
5.494e-01,6.559e-81
5.527e-01,3.894e-79
5.559e-01,2.158e-77
5.592e-01,1.118e-75
5.625e-01,5.416e-74
5.658e-01,2.458e-72
5.690e-01,1.046e-70
5.723e-01,4.174e-69
5.756e-01,1.565e-67
5.789e-01,5.517e-66
5.821e-01,1.830e-64
5.854e-01,5.719e-63
5.887e-01,1.685e-61
5.920e-01,4.683e-60
5.953e-01,1.229e-58
5.985e-01,3.050e-57
6.018e-01,7.157e-56
6.051e-01,1.590e-54
6.084e-01,3.348e-53
6.116e-01,6.682e-52
6.149e-01,1.266e-50
6.182e-01,2.277e-49
6.215e-01,3.892e-48
6.248e-01,6.327e-47
6.280e-01,9.789e-46
6.313e-01,1.442e-44
6.346e-01,2.026e-43
6.379e-01,2.713e-42
6.411e-01,3.467e-41
6.444e-01,4.231e-40
6.477e-01,4.934e-39
6.510e-01,5.501e-38
6.542e-01,5.868e-37
6.575e-01,5.991e-36
6.608e-01,5.860e-35
6.641e-01,5.492e-34
6.674e-01,4.937e-33
6.706e-01,4.258e-32
6.739e-01,3.525e-31
6.772e-01,2.804e-30
6.805e-01,2.143e-29
6.837e-01,1.575e-28
6.870e-01,1.113e-27
6.903e-01,7.578e-27
6.936e-01,4.966e-26
6.969e-01,3.136e-25
7.001e-01,1.909e-24
7.034e-01,1.120e-23
7.067e-01,6.346e-23
7.100e-01,3.470e-22
7.132e-01,1.832e-21
7.165e-01,9.346e-21
7.198e-01,4.609e-20
7.231e-01,2.197e-19
7.263e-01,1.014e-18
7.296e-01,4.525e-18
7.329e-01,1.956e-17
7.362e-01,8.189e-17
7.395e-01,3.322e-16
7.427e-01,1.306e-15
7.460e-01,4.982e-15
7.493e-01,1.843e-14
7.526e-01,6.617e-14
7.558e-01,2.306e-13
7.591e-01,7.806e-13
7.624e-01,2.567e-12
7.657e-01,8.203e-12
7.690e-01,2.549e-11
7.722e-01,7.701e-11
7.755e-01,2.263e-10
7.788e-01,6.475e-10
7.821e-01,1.803e-09
7.853e-01,4.889e-09
7.886e-01,1.291e-08
7.919e-01,3.323e-08
7.952e-01,8.336e-08
7.984e-01,2.039e-07
8.017e-01,4.863e-07
8.050e-01,1.131e-06
8.083e-01,2.569e-06
8.116e-01,5.694e-06
8.148e-01,1.232e-05
8.181e-01,2.604e-05
8.214e-01,5.377e-05
8.247e-01,1.085e-04
8.279e-01,2.139e-04
8.312e-01,4.124e-04
8.345e-01,7.776e-04
8.378e-01,1.434e-03
8.411e-01,2.588e-03
8.443e-01,4.570e-03
8.476e-01,7.900e-03
8.509e-01,1.337e-02
8.542e-01,2.216e-02
8.574e-01,3.599e-02
8.607e-01,5.726e-02
8.640e-01,8.929e-02
8.673e-01,1.365e-01
8.705e-01,2.045e-01
8.738e-01,3.006e-01
8.771e-01,4.333e-01
8.804e-01,6.129e-01
8.837e-01,8.506e-01
8.869e-01,1.159e+00
8.902e-01,1.549e+00
8.935e-01,2.034e+00
8.968e-01,2.623e+00
9.000e-01,3.323e+00
9.033e-01,4.135e+00
9.066e-01,5.057e+00
9.099e-01,6.077e+00
9.132e-01,7.180e+00
9.164e-01,8.340e+00
9.197e-01,9.527e+00
9.230e-01,1.070e+01
9.263e-01,1.183e+01
9.295e-01,1.286e+01
9.328e-01,1.376e+01
9.361e-01,1.449e+01
9.394e-01,1.502e+01
9.426e-01,1.533e+01
9.459e-01,1.541e+01
9.492e-01,1.525e+01
9.525e-01,1.487e+01
9.558e-01,1.429e+01
9.590e-01,1.352e+01
9.623e-01,1.261e+01
9.656e-01,1.159e+01
9.689e-01,1.050e+01
9.721e-01,9.383e+00
9.754e-01,8.266e+00
9.787e-01,7.181e+00
9.820e-01,6.153e+00
9.853e-01,5.201e+00
9.885e-01,4.337e+00
9.918e-01,3.569e+00
9.951e-01,2.898e+00
9.984e-01,2.323e+00


==> anc/03_results/moderate_inf/lognormal/0_062.csv <==
transmittance,probability_density
3.626e-01,2.513e-301
3.658e-01,7.638e-296
3.690e-01,1.856e-290
3.722e-01,3.622e-285
3.754e-01,5.703e-280
3.786e-01,7.281e-275
3.818e-01,7.568e-270
3.850e-01,6.434e-265
3.882e-01,4.492e-260
3.914e-01,2.586e-255
3.945e-01,1.232e-250
3.977e-01,4.880e-246
4.009e-01,1.612e-241
4.041e-01,4.458e-237
4.073e-01,1.036e-232
4.105e-01,2.029e-228
4.137e-01,3.363e-224
4.169e-01,4.730e-220
4.201e-01,5.663e-216
4.233e-01,5.791e-212
4.265e-01,5.073e-208
4.297e-01,3.818e-204
4.329e-01,2.476e-200
4.361e-01,1.387e-196
4.393e-01,6.732e-193
4.425e-01,2.839e-189
4.457e-01,1.043e-185
4.489e-01,3.343e-182
4.521e-01,9.383e-179
4.553e-01,2.311e-175
4.584e-01,5.005e-172
4.616e-01,9.557e-169
4.648e-01,1.612e-165
4.680e-01,2.408e-162
4.712e-01,3.191e-159
4.744e-01,3.760e-156
4.776e-01,3.948e-153
4.808e-01,3.701e-150
4.840e-01,3.103e-147
4.872e-01,2.332e-144
4.904e-01,1.573e-141
4.936e-01,9.546e-139
4.968e-01,5.220e-136
5.000e-01,2.577e-133
5.032e-01,1.150e-130
5.064e-01,4.648e-128
5.096e-01,1.705e-125
5.128e-01,5.680e-123
5.160e-01,1.722e-120
5.192e-01,4.759e-118
5.223e-01,1.200e-115
5.255e-01,2.768e-113
5.287e-01,5.843e-111
5.319e-01,1.131e-108
5.351e-01,2.008e-106
5.383e-01,3.278e-104
5.415e-01,4.926e-102
5.447e-01,6.821e-100
5.479e-01,8.716e-98
5.511e-01,1.029e-95
5.543e-01,1.124e-93
5.575e-01,1.136e-91
5.607e-01,1.065e-89
5.639e-01,9.271e-88
5.671e-01,7.498e-86
5.703e-01,5.641e-84
5.735e-01,3.952e-82
5.767e-01,2.581e-80
5.799e-01,1.573e-78
5.831e-01,8.959e-77
5.862e-01,4.770e-75
5.894e-01,2.377e-73
5.926e-01,1.110e-71
5.958e-01,4.860e-70
5.990e-01,1.997e-68
6.022e-01,7.713e-67
6.054e-01,2.800e-65
6.086e-01,9.568e-64
6.118e-01,3.080e-62
6.150e-01,9.344e-61
6.182e-01,2.675e-59
6.214e-01,7.231e-58
6.246e-01,1.847e-56
6.278e-01,4.463e-55
6.310e-01,1.020e-53
6.342e-01,2.210e-52
6.374e-01,4.537e-51
6.406e-01,8.836e-50
6.438e-01,1.633e-48
6.470e-01,2.868e-47
6.501e-01,4.788e-46
6.533e-01,7.601e-45
6.565e-01,1.149e-43
6.597e-01,1.654e-42
6.629e-01,2.268e-41
6.661e-01,2.968e-40
6.693e-01,3.705e-39
6.725e-01,4.417e-38
6.757e-01,5.031e-37
6.789e-01,5.478e-36
6.821e-01,5.705e-35
6.853e-01,5.687e-34
6.885e-01,5.429e-33
6.917e-01,4.965e-32
6.949e-01,4.353e-31
6.981e-01,3.661e-30
7.013e-01,2.955e-29
7.045e-01,2.290e-28
7.077e-01,1.705e-27
7.109e-01,1.220e-26
7.140e-01,8.396e-26
7.172e-01,5.558e-25
7.204e-01,3.542e-24
7.236e-01,2.173e-23
7.268e-01,1.285e-22
7.300e-01,7.323e-22
7.332e-01,4.024e-21
7.364e-01,2.133e-20
7.396e-01,1.092e-19
7.428e-01,5.394e-19
7.460e-01,2.574e-18
7.492e-01,1.187e-17
7.524e-01,5.294e-17
7.556e-01,2.283e-16
7.588e-01,9.525e-16
7.620e-01,3.847e-15
7.652e-01,1.504e-14
7.684e-01,5.698e-14
7.716e-01,2.092e-13
7.748e-01,7.443e-13
7.779e-01,2.568e-12
7.811e-01,8.596e-12
7.843e-01,2.792e-11
7.875e-01,8.804e-11
7.907e-01,2.696e-10
7.939e-01,8.018e-10
7.971e-01,2.318e-09
8.003e-01,6.511e-09
8.035e-01,1.779e-08
8.067e-01,4.727e-08
8.099e-01,1.222e-07
8.131e-01,3.075e-07
8.163e-01,7.533e-07
8.195e-01,1.797e-06
8.227e-01,4.176e-06
8.259e-01,9.458e-06
8.291e-01,2.088e-05
8.323e-01,4.493e-05
8.355e-01,9.430e-05
8.387e-01,1.931e-04
8.418e-01,3.857e-04
8.450e-01,7.522e-04
8.482e-01,1.432e-03
8.514e-01,2.663e-03
8.546e-01,4.836e-03
8.578e-01,8.581e-03
8.610e-01,1.488e-02
8.642e-01,2.523e-02
8.674e-01,4.182e-02
8.706e-01,6.780e-02
8.738e-01,1.075e-01
8.770e-01,1.669e-01
8.802e-01,2.534e-01
8.834e-01,3.768e-01
8.866e-01,5.486e-01
8.898e-01,7.822e-01
8.930e-01,1.092e+00
8.962e-01,1.495e+00
8.994e-01,2.005e+00
9.026e-01,2.636e+00
9.057e-01,3.397e+00
9.089e-01,4.293e+00
9.121e-01,5.322e+00
9.153e-01,6.472e+00
9.185e-01,7.723e+00
9.217e-01,9.044e+00
9.249e-01,1.040e+01
9.281e-01,1.173e+01
9.313e-01,1.300e+01
9.345e-01,1.415e+01
9.377e-01,1.513e+01
9.409e-01,1.589e+01
9.441e-01,1.640e+01
9.473e-01,1.664e+01
9.505e-01,1.660e+01
9.537e-01,1.628e+01
9.569e-01,1.569e+01
9.601e-01,1.488e+01
9.633e-01,1.388e+01
9.665e-01,1.274e+01
9.696e-01,1.151e+01
9.728e-01,1.023e+01
9.760e-01,8.949e+00
9.792e-01,7.707e+00
9.824e-01,6.536e+00
9.856e-01,5.459e+00
9.888e-01,4.490e+00
9.920e-01,3.638e+00
9.952e-01,2.904e+00
9.984e-01,2.285e+00


==> anc/03_results/moderate_inf/lognormal/0_063.csv <==
transmittance,probability_density
3.797e-01,0.000e+00
3.828e-01,5.021e-320
3.860e-01,2.361e-314
3.891e-01,8.911e-309
3.922e-01,2.711e-303
3.953e-01,6.676e-298
3.984e-01,1.337e-292
4.015e-01,2.185e-287
4.046e-01,2.926e-282
4.077e-01,3.223e-277
4.108e-01,2.933e-272
4.139e-01,2.211e-267
4.170e-01,1.387e-262
4.202e-01,7.261e-258
4.233e-01,3.183e-253
4.264e-01,1.173e-248
4.295e-01,3.641e-244
4.326e-01,9.562e-240
4.357e-01,2.130e-235
4.388e-01,4.036e-231
4.419e-01,6.526e-227
4.450e-01,9.030e-223
4.481e-01,1.072e-218
4.512e-01,1.095e-214
4.544e-01,9.650e-211
4.575e-01,7.355e-207
4.606e-01,4.861e-203
4.637e-01,2.792e-199
4.668e-01,1.398e-195
4.699e-01,6.111e-192
4.730e-01,2.339e-188
4.761e-01,7.855e-185
4.792e-01,2.319e-181
4.823e-01,6.035e-178
4.854e-01,1.387e-174
4.886e-01,2.820e-171
4.917e-01,5.084e-168
4.948e-01,8.144e-165
4.979e-01,1.161e-161
5.010e-01,1.476e-158
5.041e-01,1.677e-155
5.072e-01,1.706e-152
5.103e-01,1.555e-149
5.134e-01,1.274e-146
5.165e-01,9.386e-144
5.196e-01,6.233e-141
5.228e-01,3.736e-138
5.259e-01,2.025e-135
5.290e-01,9.939e-133
5.321e-01,4.424e-130
5.352e-01,1.788e-127
5.383e-01,6.577e-125
5.414e-01,2.203e-122
5.445e-01,6.732e-120
5.476e-01,1.879e-117
5.507e-01,4.797e-115
5.538e-01,1.122e-112
5.570e-01,2.406e-110
5.601e-01,4.737e-108
5.632e-01,8.577e-106
5.663e-01,1.430e-103
5.694e-01,2.196e-101
5.725e-01,3.112e-99
5.756e-01,4.076e-97
5.787e-01,4.936e-95
5.818e-01,5.534e-93
5.849e-01,5.752e-91
5.880e-01,5.547e-89
5.912e-01,4.968e-87
5.943e-01,4.138e-85
5.974e-01,3.208e-83
6.005e-01,2.317e-81
6.036e-01,1.561e-79
6.067e-01,9.817e-78
6.098e-01,5.769e-76
6.129e-01,3.170e-74
6.160e-01,1.631e-72
6.191e-01,7.861e-71
6.222e-01,3.554e-69
6.254e-01,1.508e-67
6.285e-01,6.009e-66
6.316e-01,2.251e-64
6.347e-01,7.938e-63
6.378e-01,2.636e-61
6.409e-01,8.247e-60
6.440e-01,2.434e-58
6.471e-01,6.780e-57
6.502e-01,1.784e-55
6.533e-01,4.437e-54
6.564e-01,1.044e-52
6.596e-01,2.326e-51
6.627e-01,4.908e-50
6.658e-01,9.818e-49
6.689e-01,1.863e-47
6.720e-01,3.357e-46
6.751e-01,5.744e-45
6.782e-01,9.342e-44
6.813e-01,1.445e-42
6.844e-01,2.128e-41
6.875e-01,2.983e-40
6.906e-01,3.985e-39
6.938e-01,5.075e-38
6.969e-01,6.167e-37
7.000e-01,7.153e-36
7.031e-01,7.925e-35
7.062e-01,8.389e-34
7.093e-01,8.492e-33
7.124e-01,8.223e-32
7.155e-01,7.622e-31
7.186e-01,6.766e-30
7.217e-01,5.755e-29
7.248e-01,4.693e-28
7.280e-01,3.671e-27
7.311e-01,2.755e-26
7.342e-01,1.985e-25
7.373e-01,1.374e-24
7.404e-01,9.140e-24
7.435e-01,5.846e-23
7.466e-01,3.596e-22
7.497e-01,2.129e-21
7.528e-01,1.213e-20
7.559e-01,6.662e-20
7.590e-01,3.524e-19
7.622e-01,1.797e-18
7.653e-01,8.839e-18
7.684e-01,4.194e-17
7.715e-01,1.921e-16
7.746e-01,8.495e-16
7.777e-01,3.629e-15
7.808e-01,1.498e-14
7.839e-01,5.980e-14
7.870e-01,2.308e-13
7.901e-01,8.618e-13
7.932e-01,3.114e-12
7.964e-01,1.090e-11
7.995e-01,3.693e-11
8.026e-01,1.212e-10
8.057e-01,3.858e-10
8.088e-01,1.190e-09
8.119e-01,3.561e-09
8.150e-01,1.034e-08
8.181e-01,2.912e-08
8.212e-01,7.964e-08
8.243e-01,2.115e-07
8.274e-01,5.457e-07
8.306e-01,1.368e-06
8.337e-01,3.334e-06
8.368e-01,7.901e-06
8.399e-01,1.821e-05
8.430e-01,4.083e-05
8.461e-01,8.911e-05
8.492e-01,1.893e-04
8.523e-01,3.916e-04
8.554e-01,7.890e-04
8.585e-01,1.549e-03
8.616e-01,2.963e-03
8.648e-01,5.526e-03
8.679e-01,1.005e-02
8.710e-01,1.782e-02
8.741e-01,3.084e-02
8.772e-01,5.207e-02
8.803e-01,8.582e-02
8.834e-01,1.381e-01
8.865e-01,2.170e-01
8.896e-01,3.331e-01
8.927e-01,4.995e-01
8.958e-01,7.322e-01
8.990e-01,1.049e+00
9.021e-01,1.469e+00
9.052e-01,2.013e+00
9.083e-01,2.697e+00
9.114e-01,3.536e+00
9.145e-01,4.537e+00
9.176e-01,5.697e+00
9.207e-01,7.005e+00
9.238e-01,8.433e+00
9.269e-01,9.944e+00
9.300e-01,1.149e+01
9.332e-01,1.300e+01
9.363e-01,1.442e+01
9.394e-01,1.568e+01
9.425e-01,1.672e+01
9.456e-01,1.748e+01
9.487e-01,1.792e+01
9.518e-01,1.803e+01
9.549e-01,1.779e+01
9.580e-01,1.723e+01
9.611e-01,1.638e+01
9.642e-01,1.529e+01
9.674e-01,1.401e+01
9.705e-01,1.261e+01
9.736e-01,1.114e+01
9.767e-01,9.676e+00
9.798e-01,8.256e+00
9.829e-01,6.922e+00
9.860e-01,5.705e+00
9.891e-01,4.622e+00
9.922e-01,3.682e+00
9.953e-01,2.884e+00
9.984e-01,2.222e+00


==> anc/03_results/moderate_inf/lognormal/0_064.csv <==
transmittance,probability_density
3.971e-01,0.000e+00
4.002e-01,0.000e+00
4.032e-01,0.000e+00
4.062e-01,0.000e+00
4.092e-01,0.000e+00
4.123e-01,4.883e-320
4.153e-01,1.769e-314
4.183e-01,5.226e-309
4.213e-01,1.265e-303
4.243e-01,2.515e-298
4.274e-01,4.126e-293
4.304e-01,5.601e-288
4.334e-01,6.314e-283
4.364e-01,5.931e-278
4.395e-01,4.657e-273
4.425e-01,3.066e-268
4.455e-01,1.698e-263
4.485e-01,7.930e-259
4.515e-01,3.134e-254
4.546e-01,1.051e-249
4.576e-01,2.999e-245
4.606e-01,7.302e-241
4.636e-01,1.521e-236
4.666e-01,2.717e-232
4.697e-01,4.173e-228
4.727e-01,5.526e-224
4.757e-01,6.324e-220
4.787e-01,6.269e-216
4.818e-01,5.396e-212
4.848e-01,4.042e-208
4.878e-01,2.641e-204
4.908e-01,1.508e-200
4.938e-01,7.544e-197
4.969e-01,3.313e-193
4.999e-01,1.280e-189
5.029e-01,4.357e-186
5.059e-01,1.310e-182
5.090e-01,3.486e-179
5.120e-01,8.222e-176
5.150e-01,1.722e-172
5.180e-01,3.210e-169
5.210e-01,5.334e-166
5.241e-01,7.913e-163
5.271e-01,1.050e-159
5.301e-01,1.248e-156
5.331e-01,1.332e-153
5.362e-01,1.277e-150
5.392e-01,1.102e-147
5.422e-01,8.581e-145
5.452e-01,6.031e-142
5.482e-01,3.834e-139
5.513e-01,2.207e-136
5.543e-01,1.153e-133
5.573e-01,5.466e-131
5.603e-01,2.358e-128
5.633e-01,9.261e-126
5.664e-01,3.318e-123
5.694e-01,1.085e-120
5.724e-01,3.246e-118
5.754e-01,8.887e-116
5.785e-01,2.230e-113
5.815e-01,5.135e-111
5.845e-01,1.087e-108
5.875e-01,2.115e-106
5.905e-01,3.790e-104
5.936e-01,6.261e-102
5.966e-01,9.548e-100
5.996e-01,1.345e-97
6.026e-01,1.753e-95
6.057e-01,2.115e-93
6.087e-01,2.365e-91
6.117e-01,2.454e-89
6.147e-01,2.365e-87
6.177e-01,2.118e-85
6.208e-01,1.765e-83
6.238e-01,1.370e-81
6.268e-01,9.918e-80
6.298e-01,6.697e-78
6.328e-01,4.223e-76
6.359e-01,2.490e-74
6.389e-01,1.373e-72
6.419e-01,7.090e-71
6.449e-01,3.431e-69
6.480e-01,1.557e-67
6.510e-01,6.635e-66
6.540e-01,2.656e-64
6.570e-01,9.993e-63
6.600e-01,3.538e-61
6.631e-01,1.179e-59
6.661e-01,3.705e-58
6.691e-01,1.097e-56
6.721e-01,3.068e-55
6.752e-01,8.097e-54
6.782e-01,2.020e-52
6.812e-01,4.765e-51
6.842e-01,1.064e-49
6.872e-01,2.248e-48
6.903e-01,4.503e-47
6.933e-01,8.552e-46
6.963e-01,1.541e-44
6.993e-01,2.636e-43
7.024e-01,4.283e-42
7.054e-01,6.616e-41
7.084e-01,9.719e-40
7.114e-01,1.359e-38
7.144e-01,1.809e-37
7.175e-01,2.294e-36
7.205e-01,2.774e-35
7.235e-01,3.199e-34
7.265e-01,3.521e-33
7.295e-01,3.700e-32
7.326e-01,3.715e-31
7.356e-01,3.566e-30
7.386e-01,3.273e-29
7.416e-01,2.874e-28
7.447e-01,2.417e-27
7.477e-01,1.946e-26
7.507e-01,1.502e-25
7.537e-01,1.111e-24
7.567e-01,7.884e-24
7.598e-01,5.369e-23
7.628e-01,3.510e-22
7.658e-01,2.204e-21
7.688e-01,1.330e-20
7.719e-01,7.716e-20
7.749e-01,4.305e-19
7.779e-01,2.311e-18
7.809e-01,1.194e-17
7.839e-01,5.944e-17
7.870e-01,2.850e-16
7.900e-01,1.317e-15
7.930e-01,5.866e-15
7.960e-01,2.521e-14
7.990e-01,1.045e-13
8.021e-01,4.183e-13
8.051e-01,1.617e-12
8.081e-01,6.036e-12
8.111e-01,2.178e-11
8.142e-01,7.595e-11
8.172e-01,2.562e-10
8.202e-01,8.360e-10
8.232e-01,2.640e-09
8.262e-01,8.070e-09
8.293e-01,2.389e-08
8.323e-01,6.852e-08
8.353e-01,1.904e-07
8.383e-01,5.130e-07
8.414e-01,1.340e-06
8.444e-01,3.396e-06
8.474e-01,8.350e-06
8.504e-01,1.993e-05
8.534e-01,4.617e-05
8.565e-01,1.039e-04
8.595e-01,2.271e-04
8.625e-01,4.824e-04
8.655e-01,9.961e-04
8.686e-01,2.000e-03
8.716e-01,3.905e-03
8.746e-01,7.419e-03
8.776e-01,1.372e-02
8.806e-01,2.468e-02
8.837e-01,4.325e-02
8.867e-01,7.381e-02
8.897e-01,1.227e-01
8.927e-01,1.988e-01
8.957e-01,3.139e-01
8.988e-01,4.832e-01
9.018e-01,7.253e-01
9.048e-01,1.062e+00
9.078e-01,1.517e+00
9.109e-01,2.116e+00
9.139e-01,2.879e+00
9.169e-01,3.826e+00
9.199e-01,4.964e+00
9.229e-01,6.293e+00
9.260e-01,7.793e+00
9.290e-01,9.431e+00
9.320e-01,1.116e+01
9.350e-01,1.290e+01
9.381e-01,1.459e+01
9.411e-01,1.615e+01
9.441e-01,1.747e+01
9.471e-01,1.850e+01
9.501e-01,1.918e+01
9.532e-01,1.946e+01
9.562e-01,1.933e+01
9.592e-01,1.881e+01
9.622e-01,1.792e+01
9.652e-01,1.673e+01
9.683e-01,1.531e+01
9.713e-01,1.372e+01
9.743e-01,1.206e+01
9.773e-01,1.039e+01
9.804e-01,8.781e+00
9.834e-01,7.277e+00
9.864e-01,5.916e+00
9.894e-01,4.719e+00
9.924e-01,3.693e+00
9.955e-01,2.837e+00
9.985e-01,2.140e+00


==> anc/03_results/moderate_inf/lognormal/0_065.csv <==
transmittance,probability_density
4.167e-01,0.000e+00
4.197e-01,0.000e+00
4.226e-01,0.000e+00
4.255e-01,0.000e+00
4.284e-01,0.000e+00
4.314e-01,0.000e+00
4.343e-01,0.000e+00
4.372e-01,0.000e+00
4.401e-01,0.000e+00
4.430e-01,2.149e-319
4.460e-01,6.037e-314
4.489e-01,1.404e-308
4.518e-01,2.713e-303
4.547e-01,4.368e-298
4.577e-01,5.877e-293
4.606e-01,6.628e-288
4.635e-01,6.284e-283
4.664e-01,5.022e-278
4.694e-01,3.393e-273
4.723e-01,1.942e-268
4.752e-01,9.452e-264
4.781e-01,3.918e-259
4.811e-01,1.387e-254
4.840e-01,4.207e-250
4.869e-01,1.095e-245
4.898e-01,2.451e-241
4.927e-01,4.734e-237
4.957e-01,7.901e-233
4.986e-01,1.142e-228
5.015e-01,1.434e-224
5.044e-01,1.566e-220
5.074e-01,1.491e-216
5.103e-01,1.240e-212
5.132e-01,9.030e-209
5.161e-01,5.767e-205
5.191e-01,3.237e-201
5.220e-01,1.600e-197
5.249e-01,6.974e-194
5.278e-01,2.687e-190
5.308e-01,9.165e-187
5.337e-01,2.773e-183
5.366e-01,7.452e-180
5.395e-01,1.782e-176
5.425e-01,3.800e-173
5.454e-01,7.232e-170
5.483e-01,1.231e-166
5.512e-01,1.877e-163
5.541e-01,2.567e-160
5.571e-01,3.154e-157
5.600e-01,3.487e-154
5.629e-01,3.474e-151
5.658e-01,3.123e-148
5.688e-01,2.536e-145
5.717e-01,1.864e-142
5.746e-01,1.241e-139
5.775e-01,7.499e-137
5.805e-01,4.116e-134
5.834e-01,2.055e-131
5.863e-01,9.345e-129
5.892e-01,3.875e-126
5.922e-01,1.467e-123
5.951e-01,5.078e-121
5.980e-01,1.608e-118
6.009e-01,4.668e-116
6.038e-01,1.243e-113
6.068e-01,3.038e-111
6.097e-01,6.828e-109
6.126e-01,1.412e-106
6.155e-01,2.692e-104
6.185e-01,4.731e-102
6.214e-01,7.676e-100
6.243e-01,1.151e-97
6.272e-01,1.597e-95
6.302e-01,2.051e-93
6.331e-01,2.441e-91
6.360e-01,2.696e-89
6.389e-01,2.765e-87
6.419e-01,2.636e-85
6.448e-01,2.338e-83
6.477e-01,1.930e-81
6.506e-01,1.485e-79
6.535e-01,1.066e-77
6.565e-01,7.142e-76
6.594e-01,4.471e-74
6.623e-01,2.617e-72
6.652e-01,1.433e-70
6.682e-01,7.354e-69
6.711e-01,3.536e-67
6.740e-01,1.595e-65
6.769e-01,6.752e-64
6.799e-01,2.686e-62
6.828e-01,1.004e-60
6.857e-01,3.532e-59
6.886e-01,1.170e-57
6.916e-01,3.650e-56
6.945e-01,1.074e-54
6.974e-01,2.980e-53
7.003e-01,7.807e-52
7.033e-01,1.932e-50
7.062e-01,4.520e-49
7.091e-01,1.000e-47
7.120e-01,2.095e-46
7.149e-01,4.156e-45
7.179e-01,7.814e-44
7.208e-01,1.393e-42
7.237e-01,2.356e-41
7.266e-01,3.783e-40
7.296e-01,5.770e-39
7.325e-01,8.365e-38
7.354e-01,1.153e-36
7.383e-01,1.513e-35
7.413e-01,1.890e-34
7.442e-01,2.248e-33
7.471e-01,2.549e-32
7.500e-01,2.756e-31
7.530e-01,2.843e-30
7.559e-01,2.800e-29
7.588e-01,2.633e-28
7.617e-01,2.366e-27
7.646e-01,2.032e-26
7.676e-01,1.669e-25
7.705e-01,1.312e-24
7.734e-01,9.878e-24
7.763e-01,7.120e-23
7.793e-01,4.918e-22
7.822e-01,3.257e-21
7.851e-01,2.068e-20
7.880e-01,1.260e-19
7.910e-01,7.371e-19
7.939e-01,4.141e-18
7.968e-01,2.235e-17
7.997e-01,1.159e-16
8.027e-01,5.781e-16
8.056e-01,2.773e-15
8.085e-01,1.280e-14
8.114e-01,5.690e-14
8.143e-01,2.436e-13
8.173e-01,1.004e-12
8.202e-01,3.992e-12
8.231e-01,1.530e-11
8.260e-01,5.654e-11
8.290e-01,2.016e-10
8.319e-01,6.941e-10
8.348e-01,2.307e-09
8.377e-01,7.406e-09
8.407e-01,2.297e-08
8.436e-01,6.888e-08
8.465e-01,1.997e-07
8.494e-01,5.600e-07
8.524e-01,1.519e-06
8.553e-01,3.989e-06
8.582e-01,1.014e-05
8.611e-01,2.497e-05
8.641e-01,5.956e-05
8.670e-01,1.377e-04
8.699e-01,3.085e-04
8.728e-01,6.704e-04
8.757e-01,1.413e-03
8.787e-01,2.889e-03
8.816e-01,5.735e-03
8.845e-01,1.105e-02
8.874e-01,2.067e-02
8.904e-01,3.758e-02
8.933e-01,6.636e-02
8.962e-01,1.139e-01
8.991e-01,1.901e-01
9.021e-01,3.084e-01
9.050e-01,4.868e-01
9.079e-01,7.475e-01
9.108e-01,1.117e+00
9.138e-01,1.625e+00
9.167e-01,2.302e+00
9.196e-01,3.177e+00
9.225e-01,4.269e+00
9.254e-01,5.592e+00
9.284e-01,7.138e+00
9.313e-01,8.883e+00
9.342e-01,1.078e+01
9.371e-01,1.276e+01
9.401e-01,1.473e+01
9.430e-01,1.660e+01
9.459e-01,1.825e+01
9.488e-01,1.960e+01
9.518e-01,2.054e+01
9.547e-01,2.103e+01
9.576e-01,2.104e+01
9.605e-01,2.056e+01
9.635e-01,1.964e+01
9.664e-01,1.833e+01
9.693e-01,1.673e+01
9.722e-01,1.494e+01
9.751e-01,1.304e+01
9.781e-01,1.114e+01
9.810e-01,9.309e+00
9.839e-01,7.614e+00
9.868e-01,6.096e+00
9.898e-01,4.778e+00
9.927e-01,3.668e+00
9.956e-01,2.757e+00
9.985e-01,2.031e+00


==> anc/03_results/moderate_inf/num_beta_total_probability/0_001.csv <==
transmittance,probability_density
3.234e-05,3.599e+02
9.702e-05,4.324e+02
1.617e-04,4.807e+02
2.264e-04,5.140e+02
2.911e-04,5.364e+02
3.557e-04,5.498e+02
4.204e-04,5.561e+02
4.851e-04,5.565e+02
5.498e-04,5.521e+02
6.145e-04,5.437e+02
6.791e-04,5.322e+02
7.438e-04,5.182e+02
8.085e-04,5.024e+02
8.732e-04,4.850e+02
9.379e-04,4.667e+02
1.003e-03,4.478e+02
1.067e-03,4.284e+02
1.132e-03,4.089e+02
1.197e-03,3.895e+02
1.261e-03,3.703e+02
1.326e-03,3.515e+02
1.391e-03,3.331e+02
1.455e-03,3.153e+02
1.520e-03,2.980e+02
1.585e-03,2.814e+02
1.649e-03,2.654e+02
1.714e-03,2.501e+02
1.779e-03,2.355e+02
1.843e-03,2.216e+02
1.908e-03,2.084e+02
1.973e-03,1.958e+02
2.037e-03,1.839e+02
2.102e-03,1.726e+02
2.167e-03,1.620e+02
2.231e-03,1.519e+02
2.296e-03,1.424e+02
2.361e-03,1.335e+02
2.426e-03,1.251e+02
2.490e-03,1.171e+02
2.555e-03,1.097e+02
2.620e-03,1.027e+02
2.684e-03,9.611e+01
2.749e-03,8.993e+01
2.814e-03,8.414e+01
2.878e-03,7.871e+01
2.943e-03,7.361e+01
3.008e-03,6.884e+01
3.072e-03,6.437e+01
3.137e-03,6.018e+01
3.202e-03,5.626e+01
3.266e-03,5.259e+01
3.331e-03,4.915e+01
3.396e-03,4.594e+01
3.460e-03,4.293e+01
3.525e-03,4.012e+01
3.590e-03,3.749e+01
3.654e-03,3.503e+01
3.719e-03,3.273e+01
3.784e-03,3.058e+01
3.848e-03,2.857e+01
3.913e-03,2.669e+01
3.978e-03,2.493e+01
4.043e-03,2.329e+01
4.107e-03,2.176e+01
4.172e-03,2.033e+01
4.237e-03,1.899e+01
4.301e-03,1.774e+01
4.366e-03,1.657e+01
4.431e-03,1.548e+01
4.495e-03,1.446e+01
4.560e-03,1.350e+01
4.625e-03,1.261e+01
4.689e-03,1.178e+01
4.754e-03,1.100e+01
4.819e-03,1.028e+01
4.883e-03,9.601e+00
4.948e-03,8.968e+00
5.013e-03,8.376e+00
5.077e-03,7.824e+00
5.142e-03,7.308e+00
5.207e-03,6.827e+00
5.271e-03,6.377e+00
5.336e-03,5.956e+00
5.401e-03,5.564e+00
5.465e-03,5.197e+00
5.530e-03,4.854e+00
5.595e-03,4.535e+00
5.660e-03,4.236e+00
5.724e-03,3.957e+00
5.789e-03,3.696e+00
5.854e-03,3.453e+00
5.918e-03,3.225e+00
5.983e-03,3.013e+00
6.048e-03,2.814e+00
6.112e-03,2.629e+00
6.177e-03,2.456e+00
6.242e-03,2.294e+00
6.306e-03,2.143e+00
6.371e-03,2.002e+00
6.436e-03,1.871e+00
6.500e-03,1.747e+00
6.565e-03,1.632e+00
6.630e-03,1.525e+00
6.694e-03,1.425e+00
6.759e-03,1.331e+00
6.824e-03,1.244e+00
6.888e-03,1.162e+00
6.953e-03,1.085e+00
7.018e-03,1.014e+00
7.082e-03,9.474e-01
7.147e-03,8.851e-01
7.212e-03,8.270e-01
7.277e-03,7.726e-01
7.341e-03,7.219e-01
7.406e-03,6.745e-01
7.471e-03,6.302e-01
7.535e-03,5.888e-01
7.600e-03,5.501e-01
7.665e-03,5.140e-01
7.729e-03,4.802e-01
7.794e-03,4.487e-01
7.859e-03,4.193e-01
7.923e-03,3.917e-01
7.988e-03,3.660e-01
8.053e-03,3.420e-01
8.117e-03,3.196e-01
8.182e-03,2.986e-01
8.247e-03,2.790e-01
8.311e-03,2.607e-01
8.376e-03,2.436e-01
8.441e-03,2.276e-01
8.505e-03,2.127e-01
8.570e-03,1.987e-01
8.635e-03,1.857e-01
8.699e-03,1.735e-01
8.764e-03,1.622e-01
8.829e-03,1.515e-01
8.894e-03,1.416e-01
8.958e-03,1.323e-01
9.023e-03,1.236e-01
9.088e-03,1.155e-01
9.152e-03,1.080e-01
9.217e-03,1.009e-01
9.282e-03,9.428e-02
9.346e-03,8.810e-02
9.411e-03,8.233e-02
9.476e-03,7.694e-02
9.540e-03,7.190e-02
9.605e-03,6.719e-02
9.670e-03,6.279e-02
9.734e-03,5.867e-02
9.799e-03,5.483e-02
9.864e-03,5.124e-02
9.928e-03,4.788e-02
9.993e-03,4.475e-02
1.006e-02,4.182e-02
1.012e-02,3.908e-02
1.019e-02,3.652e-02
1.025e-02,3.413e-02
1.032e-02,3.189e-02
1.038e-02,2.981e-02
1.045e-02,2.786e-02
1.051e-02,2.603e-02
1.058e-02,2.433e-02
1.064e-02,2.273e-02
1.070e-02,2.125e-02
1.077e-02,1.986e-02
1.083e-02,1.856e-02
1.090e-02,1.734e-02
1.096e-02,1.621e-02
1.103e-02,1.515e-02
1.109e-02,1.415e-02
1.116e-02,1.323e-02
1.122e-02,1.236e-02
1.129e-02,1.155e-02
1.135e-02,1.080e-02
1.142e-02,1.009e-02
1.148e-02,9.430e-03
1.155e-02,8.813e-03
1.161e-02,8.236e-03
1.167e-02,7.697e-03
1.174e-02,7.194e-03
1.180e-02,6.723e-03
1.187e-02,6.283e-03
1.193e-02,5.872e-03
1.200e-02,5.488e-03
1.206e-02,5.129e-03
1.213e-02,4.793e-03
1.219e-02,4.479e-03
1.226e-02,4.186e-03
1.232e-02,3.912e-03
1.239e-02,3.656e-03
1.245e-02,3.417e-03
1.252e-02,3.193e-03
1.258e-02,2.984e-03
1.264e-02,2.789e-03
1.271e-02,2.607e-03
1.277e-02,2.436e-03
1.284e-02,2.277e-03
1.290e-02,2.128e-03


==> anc/03_results/moderate_inf/num_beta_total_probability/0_002.csv <==
transmittance,probability_density
1.193e-04,8.396e+01
3.580e-04,1.023e+02
5.966e-04,1.148e+02
8.353e-04,1.239e+02
1.074e-03,1.304e+02
1.313e-03,1.348e+02
1.551e-03,1.376e+02
1.790e-03,1.389e+02
2.028e-03,1.390e+02
2.267e-03,1.380e+02
2.506e-03,1.362e+02
2.744e-03,1.338e+02
2.983e-03,1.307e+02
3.222e-03,1.272e+02
3.460e-03,1.234e+02
3.699e-03,1.192e+02
3.938e-03,1.149e+02
4.176e-03,1.105e+02
4.415e-03,1.060e+02
4.654e-03,1.015e+02
4.892e-03,9.696e+01
5.131e-03,9.250e+01
5.370e-03,8.811e+01
5.608e-03,8.381e+01
5.847e-03,7.963e+01
6.085e-03,7.557e+01
6.324e-03,7.164e+01
6.563e-03,6.786e+01
6.801e-03,6.422e+01
7.040e-03,6.072e+01
7.279e-03,5.738e+01
7.517e-03,5.418e+01
7.756e-03,5.114e+01
7.995e-03,4.823e+01
8.233e-03,4.547e+01
8.472e-03,4.285e+01
8.711e-03,4.036e+01
8.949e-03,3.800e+01
9.188e-03,3.577e+01
9.426e-03,3.365e+01
9.665e-03,3.165e+01
9.904e-03,2.976e+01
1.014e-02,2.798e+01
1.038e-02,2.630e+01
1.062e-02,2.471e+01
1.086e-02,2.322e+01
1.110e-02,2.181e+01
1.134e-02,2.048e+01
1.157e-02,1.923e+01
1.181e-02,1.805e+01
1.205e-02,1.695e+01
1.229e-02,1.591e+01
1.253e-02,1.493e+01
1.277e-02,1.401e+01
1.301e-02,1.314e+01
1.324e-02,1.233e+01
1.348e-02,1.157e+01
1.372e-02,1.085e+01
1.396e-02,1.018e+01
1.420e-02,9.548e+00
1.444e-02,8.954e+00
1.468e-02,8.398e+00
1.492e-02,7.875e+00
1.515e-02,7.384e+00
1.539e-02,6.924e+00
1.563e-02,6.492e+00
1.587e-02,6.087e+00
1.611e-02,5.707e+00
1.635e-02,5.350e+00
1.659e-02,5.016e+00
1.682e-02,4.702e+00
1.706e-02,4.408e+00
1.730e-02,4.132e+00
1.754e-02,3.873e+00
1.778e-02,3.630e+00
1.802e-02,3.403e+00
1.826e-02,3.189e+00
1.849e-02,2.989e+00
1.873e-02,2.802e+00
1.897e-02,2.626e+00
1.921e-02,2.461e+00
1.945e-02,2.307e+00
1.969e-02,2.162e+00
1.993e-02,2.026e+00
2.017e-02,1.899e+00
2.040e-02,1.780e+00
2.064e-02,1.668e+00
2.088e-02,1.563e+00
2.112e-02,1.465e+00
2.136e-02,1.373e+00
2.160e-02,1.286e+00
2.184e-02,1.205e+00
2.207e-02,1.130e+00
2.231e-02,1.059e+00
2.255e-02,9.919e-01
2.279e-02,9.295e-01
2.303e-02,8.710e-01
2.327e-02,8.162e-01
2.351e-02,7.648e-01
2.375e-02,7.167e-01
2.398e-02,6.715e-01
2.422e-02,6.292e-01
2.446e-02,5.896e-01
2.470e-02,5.525e-01
2.494e-02,5.177e-01
2.518e-02,4.851e-01
2.542e-02,4.545e-01
2.565e-02,4.258e-01
2.589e-02,3.990e-01
2.613e-02,3.739e-01
2.637e-02,3.503e-01
2.661e-02,3.282e-01
2.685e-02,3.075e-01
2.709e-02,2.881e-01
2.732e-02,2.699e-01
2.756e-02,2.529e-01
2.780e-02,2.370e-01
2.804e-02,2.220e-01
2.828e-02,2.080e-01
2.852e-02,1.949e-01
2.876e-02,1.826e-01
2.900e-02,1.711e-01
2.923e-02,1.603e-01
2.947e-02,1.501e-01
2.971e-02,1.407e-01
2.995e-02,1.318e-01
3.019e-02,1.235e-01
3.043e-02,1.157e-01
3.067e-02,1.083e-01
3.090e-02,1.015e-01
3.114e-02,9.509e-02
3.138e-02,8.908e-02
3.162e-02,8.345e-02
3.186e-02,7.817e-02
3.210e-02,7.323e-02
3.234e-02,6.860e-02
3.258e-02,6.426e-02
3.281e-02,6.020e-02
3.305e-02,5.639e-02
3.329e-02,5.282e-02
3.353e-02,4.948e-02
3.377e-02,4.635e-02
3.401e-02,4.342e-02
3.425e-02,4.067e-02
3.448e-02,3.809e-02
3.472e-02,3.568e-02
3.496e-02,3.342e-02
3.520e-02,3.130e-02
3.544e-02,2.932e-02
3.568e-02,2.746e-02
3.592e-02,2.572e-02
3.615e-02,2.409e-02
3.639e-02,2.257e-02
3.663e-02,2.114e-02
3.687e-02,1.980e-02
3.711e-02,1.854e-02
3.735e-02,1.736e-02
3.759e-02,1.626e-02
3.783e-02,1.523e-02
3.806e-02,1.427e-02
3.830e-02,1.336e-02
3.854e-02,1.251e-02
3.878e-02,1.172e-02
3.902e-02,1.097e-02
3.926e-02,1.028e-02
3.950e-02,9.624e-03
3.973e-02,9.013e-03
3.997e-02,8.440e-03
4.021e-02,7.904e-03
4.045e-02,7.401e-03
4.069e-02,6.931e-03
4.093e-02,6.490e-03
4.117e-02,6.078e-03
4.140e-02,5.691e-03
4.164e-02,5.329e-03
4.188e-02,4.990e-03
4.212e-02,4.672e-03
4.236e-02,4.375e-03
4.260e-02,4.096e-03
4.284e-02,3.836e-03
4.308e-02,3.591e-03
4.331e-02,3.363e-03
4.355e-02,3.148e-03
4.379e-02,2.948e-03
4.403e-02,2.760e-03
4.427e-02,2.584e-03
4.451e-02,2.419e-03
4.475e-02,2.265e-03
4.498e-02,2.121e-03
4.522e-02,1.985e-03
4.546e-02,1.859e-03
4.570e-02,1.740e-03
4.594e-02,1.629e-03
4.618e-02,1.525e-03
4.642e-02,1.428e-03
4.666e-02,1.336e-03
4.689e-02,1.251e-03
4.713e-02,1.171e-03
4.737e-02,1.096e-03
4.761e-02,1.026e-03


==> anc/03_results/moderate_inf/num_beta_total_probability/0_003.csv <==
transmittance,probability_density
2.464e-04,3.417e+01
7.393e-04,4.245e+01
1.232e-03,4.818e+01
1.725e-03,5.250e+01
2.218e-03,5.579e+01
2.711e-03,5.824e+01
3.204e-03,5.998e+01
3.696e-03,6.111e+01
4.189e-03,6.171e+01
4.682e-03,6.185e+01
5.175e-03,6.159e+01
5.668e-03,6.099e+01
6.161e-03,6.010e+01
6.654e-03,5.897e+01
7.146e-03,5.765e+01
7.639e-03,5.616e+01
8.132e-03,5.455e+01
8.625e-03,5.284e+01
9.118e-03,5.107e+01
9.611e-03,4.924e+01
1.010e-02,4.738e+01
1.060e-02,4.551e+01
1.109e-02,4.364e+01
1.158e-02,4.179e+01
1.207e-02,3.996e+01
1.257e-02,3.816e+01
1.306e-02,3.640e+01
1.355e-02,3.468e+01
1.405e-02,3.302e+01
1.454e-02,3.140e+01
1.503e-02,2.984e+01
1.552e-02,2.834e+01
1.602e-02,2.689e+01
1.651e-02,2.550e+01
1.700e-02,2.417e+01
1.750e-02,2.289e+01
1.799e-02,2.167e+01
1.848e-02,2.051e+01
1.897e-02,1.940e+01
1.947e-02,1.834e+01
1.996e-02,1.734e+01
2.045e-02,1.638e+01
2.095e-02,1.547e+01
2.144e-02,1.461e+01
2.193e-02,1.379e+01
2.242e-02,1.301e+01
2.292e-02,1.228e+01
2.341e-02,1.158e+01
2.390e-02,1.092e+01
2.440e-02,1.030e+01
2.489e-02,9.706e+00
2.538e-02,9.148e+00
2.587e-02,8.621e+00
2.637e-02,8.123e+00
2.686e-02,7.652e+00
2.735e-02,7.208e+00
2.785e-02,6.789e+00
2.834e-02,6.393e+00
2.883e-02,6.020e+00
2.932e-02,5.668e+00
2.982e-02,5.336e+00
3.031e-02,5.023e+00
3.080e-02,4.728e+00
3.130e-02,4.449e+00
3.179e-02,4.187e+00
3.228e-02,3.940e+00
3.277e-02,3.708e+00
3.327e-02,3.488e+00
3.376e-02,3.282e+00
3.425e-02,3.087e+00
3.475e-02,2.904e+00
3.524e-02,2.732e+00
3.573e-02,2.570e+00
3.622e-02,2.417e+00
3.672e-02,2.273e+00
3.721e-02,2.138e+00
3.770e-02,2.010e+00
3.820e-02,1.890e+00
3.869e-02,1.777e+00
3.918e-02,1.671e+00
3.967e-02,1.571e+00
4.017e-02,1.477e+00
4.066e-02,1.389e+00
4.115e-02,1.306e+00
4.165e-02,1.227e+00
4.214e-02,1.154e+00
4.263e-02,1.085e+00
4.312e-02,1.019e+00
4.362e-02,9.582e-01
4.411e-02,9.007e-01
4.460e-02,8.465e-01
4.510e-02,7.956e-01
4.559e-02,7.477e-01
4.608e-02,7.026e-01
4.657e-02,6.603e-01
4.707e-02,6.205e-01
4.756e-02,5.830e-01
4.805e-02,5.479e-01
4.855e-02,5.148e-01
4.904e-02,4.837e-01
4.953e-02,4.544e-01
5.002e-02,4.270e-01
5.052e-02,4.011e-01
5.101e-02,3.769e-01
5.150e-02,3.540e-01
5.200e-02,3.326e-01
5.249e-02,3.124e-01
5.298e-02,2.935e-01
5.347e-02,2.757e-01
5.397e-02,2.589e-01
5.446e-02,2.432e-01
5.495e-02,2.284e-01
5.545e-02,2.146e-01
5.594e-02,2.015e-01
5.643e-02,1.893e-01
5.692e-02,1.777e-01
5.742e-02,1.669e-01
5.791e-02,1.567e-01
5.840e-02,1.472e-01
5.890e-02,1.382e-01
5.939e-02,1.298e-01
5.988e-02,1.219e-01
6.037e-02,1.144e-01
6.087e-02,1.074e-01
6.136e-02,1.009e-01
6.185e-02,9.471e-02
6.235e-02,8.891e-02
6.284e-02,8.347e-02
6.333e-02,7.836e-02
6.382e-02,7.356e-02
6.432e-02,6.906e-02
6.481e-02,6.482e-02
6.530e-02,6.085e-02
6.580e-02,5.712e-02
6.629e-02,5.361e-02
6.678e-02,5.032e-02
6.727e-02,4.723e-02
6.777e-02,4.432e-02
6.826e-02,4.160e-02
6.875e-02,3.904e-02
6.925e-02,3.664e-02
6.974e-02,3.438e-02
7.023e-02,3.226e-02
7.072e-02,3.027e-02
7.122e-02,2.841e-02
7.171e-02,2.666e-02
7.220e-02,2.501e-02
7.270e-02,2.347e-02
7.319e-02,2.202e-02
7.368e-02,2.066e-02
7.417e-02,1.938e-02
7.467e-02,1.818e-02
7.516e-02,1.705e-02
7.565e-02,1.600e-02
7.615e-02,1.501e-02
7.664e-02,1.408e-02
7.713e-02,1.320e-02
7.762e-02,1.239e-02
7.812e-02,1.162e-02
7.861e-02,1.090e-02
7.910e-02,1.022e-02
7.960e-02,9.584e-03
8.009e-02,8.988e-03
8.058e-02,8.429e-03
8.107e-02,7.904e-03
8.157e-02,7.412e-03
8.206e-02,6.950e-03
8.255e-02,6.517e-03
8.305e-02,6.111e-03
8.354e-02,5.729e-03
8.403e-02,5.372e-03
8.452e-02,5.036e-03
8.502e-02,4.722e-03
8.551e-02,4.427e-03
8.600e-02,4.150e-03
8.650e-02,3.890e-03
8.699e-02,3.647e-03
8.748e-02,3.418e-03
8.797e-02,3.204e-03
8.847e-02,3.003e-03
8.896e-02,2.815e-03
8.945e-02,2.638e-03
8.995e-02,2.473e-03
9.044e-02,2.317e-03
9.093e-02,2.172e-03
9.142e-02,2.035e-03
9.192e-02,1.907e-03
9.241e-02,1.787e-03
9.290e-02,1.675e-03
9.340e-02,1.569e-03
9.389e-02,1.470e-03
9.438e-02,1.377e-03
9.487e-02,1.290e-03
9.537e-02,1.209e-03
9.586e-02,1.133e-03
9.635e-02,1.061e-03
9.685e-02,9.940e-04
9.734e-02,9.311e-04
9.783e-02,8.722e-04
9.832e-02,8.170e-04


==> anc/03_results/moderate_inf/num_beta_total_probability/0_004.csv <==
transmittance,probability_density
4.103e-04,1.727e+01
1.231e-03,2.203e+01
2.052e-03,2.537e+01
2.872e-03,2.796e+01
3.693e-03,3.002e+01
4.513e-03,3.164e+01
5.334e-03,3.288e+01
6.155e-03,3.380e+01
6.975e-03,3.442e+01
7.796e-03,3.478e+01
8.616e-03,3.490e+01
9.437e-03,3.483e+01
1.026e-02,3.458e+01
1.108e-02,3.417e+01
1.190e-02,3.363e+01
1.272e-02,3.298e+01
1.354e-02,3.224e+01
1.436e-02,3.142e+01
1.518e-02,3.055e+01
1.600e-02,2.962e+01
1.682e-02,2.867e+01
1.764e-02,2.768e+01
1.846e-02,2.668e+01
1.928e-02,2.568e+01
2.010e-02,2.467e+01
2.093e-02,2.368e+01
2.175e-02,2.269e+01
2.257e-02,2.171e+01
2.339e-02,2.076e+01
2.421e-02,1.983e+01
2.503e-02,1.892e+01
2.585e-02,1.804e+01
2.667e-02,1.718e+01
2.749e-02,1.635e+01
2.831e-02,1.556e+01
2.913e-02,1.479e+01
2.995e-02,1.405e+01
3.077e-02,1.334e+01
3.159e-02,1.266e+01
3.241e-02,1.201e+01
3.323e-02,1.138e+01
3.405e-02,1.079e+01
3.488e-02,1.022e+01
3.570e-02,9.679e+00
3.652e-02,9.162e+00
3.734e-02,8.671e+00
3.816e-02,8.203e+00
3.898e-02,7.758e+00
3.980e-02,7.335e+00
4.062e-02,6.934e+00
4.144e-02,6.553e+00
4.226e-02,6.191e+00
4.308e-02,5.848e+00
4.390e-02,5.523e+00
4.472e-02,5.215e+00
4.554e-02,4.924e+00
4.636e-02,4.648e+00
4.718e-02,4.386e+00
4.801e-02,4.139e+00
4.883e-02,3.905e+00
4.965e-02,3.684e+00
5.047e-02,3.475e+00
5.129e-02,3.277e+00
5.211e-02,3.090e+00
5.293e-02,2.914e+00
5.375e-02,2.747e+00
5.457e-02,2.589e+00
5.539e-02,2.441e+00
5.621e-02,2.300e+00
5.703e-02,2.168e+00
5.785e-02,2.042e+00
5.867e-02,1.924e+00
5.949e-02,1.813e+00
6.031e-02,1.708e+00
6.113e-02,1.609e+00
6.196e-02,1.515e+00
6.278e-02,1.427e+00
6.360e-02,1.344e+00
6.442e-02,1.265e+00
6.524e-02,1.191e+00
6.606e-02,1.122e+00
6.688e-02,1.056e+00
6.770e-02,9.940e-01
6.852e-02,9.356e-01
6.934e-02,8.806e-01
7.016e-02,8.288e-01
7.098e-02,7.800e-01
7.180e-02,7.340e-01
7.262e-02,6.907e-01
7.344e-02,6.499e-01
7.426e-02,6.114e-01
7.508e-02,5.752e-01
7.591e-02,5.411e-01
7.673e-02,5.090e-01
7.755e-02,4.788e-01
7.837e-02,4.503e-01
7.919e-02,4.235e-01
8.001e-02,3.983e-01
8.083e-02,3.745e-01
8.165e-02,3.522e-01
8.247e-02,3.311e-01
8.329e-02,3.113e-01
8.411e-02,2.927e-01
8.493e-02,2.752e-01
8.575e-02,2.587e-01
8.657e-02,2.431e-01
8.739e-02,2.285e-01
8.821e-02,2.148e-01
8.904e-02,2.019e-01
8.986e-02,1.897e-01
9.068e-02,1.783e-01
9.150e-02,1.675e-01
9.232e-02,1.574e-01
9.314e-02,1.479e-01
9.396e-02,1.389e-01
9.478e-02,1.305e-01
9.560e-02,1.226e-01
9.642e-02,1.152e-01
9.724e-02,1.082e-01
9.806e-02,1.016e-01
9.888e-02,9.541e-02
9.970e-02,8.960e-02
1.005e-01,8.414e-02
1.013e-01,7.900e-02
1.022e-01,7.418e-02
1.030e-01,6.964e-02
1.038e-01,6.538e-02
1.046e-01,6.138e-02
1.054e-01,5.762e-02
1.063e-01,5.409e-02
1.071e-01,5.076e-02
1.079e-01,4.765e-02
1.087e-01,4.472e-02
1.096e-01,4.196e-02
1.104e-01,3.938e-02
1.112e-01,3.695e-02
1.120e-01,3.467e-02
1.128e-01,3.253e-02
1.137e-01,3.052e-02
1.145e-01,2.863e-02
1.153e-01,2.685e-02
1.161e-01,2.519e-02
1.169e-01,2.363e-02
1.178e-01,2.216e-02
1.186e-01,2.078e-02
1.194e-01,1.949e-02
1.202e-01,1.827e-02
1.210e-01,1.713e-02
1.219e-01,1.607e-02
1.227e-01,1.506e-02
1.235e-01,1.412e-02
1.243e-01,1.324e-02
1.251e-01,1.241e-02
1.260e-01,1.163e-02
1.268e-01,1.090e-02
1.276e-01,1.022e-02
1.284e-01,9.574e-03
1.292e-01,8.972e-03
1.301e-01,8.407e-03
1.309e-01,7.877e-03
1.317e-01,7.380e-03
1.325e-01,6.914e-03
1.333e-01,6.478e-03
1.342e-01,6.068e-03
1.350e-01,5.684e-03
1.358e-01,5.323e-03
1.366e-01,4.986e-03
1.375e-01,4.669e-03
1.383e-01,4.373e-03
1.391e-01,4.094e-03
1.399e-01,3.834e-03
1.407e-01,3.589e-03
1.416e-01,3.361e-03
1.424e-01,3.146e-03
1.432e-01,2.945e-03
1.440e-01,2.757e-03
1.448e-01,2.580e-03
1.457e-01,2.415e-03
1.465e-01,2.260e-03
1.473e-01,2.115e-03
1.481e-01,1.979e-03
1.489e-01,1.852e-03
1.498e-01,1.732e-03
1.506e-01,1.621e-03
1.514e-01,1.516e-03
1.522e-01,1.418e-03
1.530e-01,1.327e-03
1.539e-01,1.241e-03
1.547e-01,1.161e-03
1.555e-01,1.085e-03
1.563e-01,1.015e-03
1.571e-01,9.490e-04
1.580e-01,8.873e-04
1.588e-01,8.296e-04
1.596e-01,7.756e-04
1.604e-01,7.250e-04
1.612e-01,6.777e-04
1.621e-01,6.334e-04
1.629e-01,5.920e-04
1.637e-01,5.533e-04


==> anc/03_results/moderate_inf/num_beta_total_probability/0_005.csv <==
transmittance,probability_density
5.882e-04,9.707e+00
1.765e-03,1.273e+01
2.941e-03,1.490e+01
4.118e-03,1.663e+01
5.294e-03,1.806e+01
6.470e-03,1.923e+01
7.647e-03,2.020e+01
8.823e-03,2.097e+01
1.000e-02,2.156e+01
1.118e-02,2.200e+01
1.235e-02,2.229e+01
1.353e-02,2.244e+01
1.471e-02,2.248e+01
1.588e-02,2.241e+01
1.706e-02,2.225e+01
1.823e-02,2.200e+01
1.941e-02,2.168e+01
2.059e-02,2.130e+01
2.176e-02,2.087e+01
2.294e-02,2.039e+01
2.412e-02,1.987e+01
2.529e-02,1.933e+01
2.647e-02,1.876e+01
2.765e-02,1.817e+01
2.882e-02,1.758e+01
3.000e-02,1.697e+01
3.118e-02,1.636e+01
3.235e-02,1.576e+01
3.353e-02,1.515e+01
3.471e-02,1.456e+01
3.588e-02,1.397e+01
3.706e-02,1.339e+01
3.823e-02,1.282e+01
3.941e-02,1.227e+01
4.059e-02,1.173e+01
4.176e-02,1.121e+01
4.294e-02,1.070e+01
4.412e-02,1.021e+01
4.529e-02,9.731e+00
4.647e-02,9.273e+00
4.765e-02,8.831e+00
4.882e-02,8.406e+00
5.000e-02,7.997e+00
5.118e-02,7.605e+00
5.235e-02,7.229e+00
5.353e-02,6.869e+00
5.470e-02,6.524e+00
5.588e-02,6.195e+00
5.706e-02,5.880e+00
5.823e-02,5.579e+00
5.941e-02,5.292e+00
6.059e-02,5.018e+00
6.176e-02,4.757e+00
6.294e-02,4.509e+00
6.412e-02,4.272e+00
6.529e-02,4.047e+00
6.647e-02,3.833e+00
6.765e-02,3.630e+00
6.882e-02,3.436e+00
7.000e-02,3.253e+00
7.118e-02,3.078e+00
7.235e-02,2.912e+00
7.353e-02,2.755e+00
7.470e-02,2.606e+00
7.588e-02,2.464e+00
7.706e-02,2.330e+00
7.823e-02,2.203e+00
7.941e-02,2.082e+00
8.059e-02,1.968e+00
8.176e-02,1.860e+00
8.294e-02,1.757e+00
8.412e-02,1.660e+00
8.529e-02,1.568e+00
8.647e-02,1.481e+00
8.765e-02,1.398e+00
8.882e-02,1.321e+00
9.000e-02,1.247e+00
9.117e-02,1.177e+00
9.235e-02,1.111e+00
9.353e-02,1.049e+00
9.470e-02,9.895e-01
9.588e-02,9.337e-01
9.706e-02,8.810e-01
9.823e-02,8.311e-01
9.941e-02,7.840e-01
1.006e-01,7.395e-01
1.018e-01,6.974e-01
1.029e-01,6.577e-01
1.041e-01,6.201e-01
1.053e-01,5.847e-01
1.065e-01,5.512e-01
1.076e-01,5.196e-01
1.088e-01,4.897e-01
1.100e-01,4.616e-01
1.112e-01,4.350e-01
1.124e-01,4.099e-01
1.135e-01,3.862e-01
1.147e-01,3.638e-01
1.159e-01,3.427e-01
1.171e-01,3.228e-01
1.182e-01,3.040e-01
1.194e-01,2.863e-01
1.206e-01,2.696e-01
1.218e-01,2.539e-01
1.229e-01,2.390e-01
1.241e-01,2.250e-01
1.253e-01,2.118e-01
1.265e-01,1.993e-01
1.276e-01,1.876e-01
1.288e-01,1.765e-01
1.300e-01,1.661e-01
1.312e-01,1.563e-01
1.324e-01,1.470e-01
1.335e-01,1.383e-01
1.347e-01,1.301e-01
1.359e-01,1.224e-01
1.371e-01,1.151e-01
1.382e-01,1.082e-01
1.394e-01,1.018e-01
1.406e-01,9.568e-02
1.418e-01,8.994e-02
1.429e-01,8.455e-02
1.441e-01,7.947e-02
1.453e-01,7.469e-02
1.465e-01,7.019e-02
1.476e-01,6.595e-02
1.488e-01,6.197e-02
1.500e-01,5.822e-02
1.512e-01,5.469e-02
1.524e-01,5.137e-02
1.535e-01,4.825e-02
1.547e-01,4.532e-02
1.559e-01,4.255e-02
1.571e-01,3.996e-02
1.582e-01,3.751e-02
1.594e-01,3.522e-02
1.606e-01,3.306e-02
1.618e-01,3.103e-02
1.629e-01,2.912e-02
1.641e-01,2.733e-02
1.653e-01,2.565e-02
1.665e-01,2.406e-02
1.676e-01,2.257e-02
1.688e-01,2.118e-02
1.700e-01,1.986e-02
1.712e-01,1.863e-02
1.723e-01,1.747e-02
1.735e-01,1.638e-02
1.747e-01,1.536e-02
1.759e-01,1.440e-02
1.771e-01,1.350e-02
1.782e-01,1.266e-02
1.794e-01,1.186e-02
1.806e-01,1.112e-02
1.818e-01,1.042e-02
1.829e-01,9.761e-03
1.841e-01,9.145e-03
1.853e-01,8.568e-03
1.865e-01,8.025e-03
1.876e-01,7.517e-03
1.888e-01,7.040e-03
1.900e-01,6.592e-03
1.912e-01,6.173e-03
1.923e-01,5.779e-03
1.935e-01,5.410e-03
1.947e-01,5.064e-03
1.959e-01,4.740e-03
1.971e-01,4.436e-03
1.982e-01,4.151e-03
1.994e-01,3.884e-03
2.006e-01,3.634e-03
2.018e-01,3.400e-03
2.029e-01,3.180e-03
2.041e-01,2.974e-03
2.053e-01,2.782e-03
2.065e-01,2.601e-03
2.076e-01,2.432e-03
2.088e-01,2.274e-03
2.100e-01,2.126e-03
2.112e-01,1.987e-03
2.123e-01,1.857e-03
2.135e-01,1.736e-03
2.147e-01,1.622e-03
2.159e-01,1.515e-03
2.171e-01,1.416e-03
2.182e-01,1.322e-03
2.194e-01,1.235e-03
2.206e-01,1.154e-03
2.218e-01,1.077e-03
2.229e-01,1.006e-03
2.241e-01,9.391e-04
2.253e-01,8.766e-04
2.265e-01,8.183e-04
2.276e-01,7.637e-04
2.288e-01,7.127e-04
2.300e-01,6.651e-04
2.312e-01,6.205e-04
2.323e-01,5.789e-04
2.335e-01,5.400e-04
2.347e-01,5.037e-04


==> anc/03_results/moderate_inf/num_beta_total_probability/0_006.csv <==
transmittance,probability_density
8.005e-04,5.852e+00
2.402e-03,7.937e+00
4.003e-03,9.461e+00
5.604e-03,1.071e+01
7.205e-03,1.176e+01
8.806e-03,1.266e+01
1.041e-02,1.342e+01
1.201e-02,1.406e+01
1.361e-02,1.459e+01
1.521e-02,1.501e+01
1.681e-02,1.533e+01
1.841e-02,1.556e+01
2.001e-02,1.570e+01
2.161e-02,1.577e+01
2.322e-02,1.576e+01
2.482e-02,1.569e+01
2.642e-02,1.556e+01
2.802e-02,1.538e+01
2.962e-02,1.516e+01
3.122e-02,1.489e+01
3.282e-02,1.459e+01
3.442e-02,1.427e+01
3.602e-02,1.392e+01
3.762e-02,1.355e+01
3.923e-02,1.316e+01
4.083e-02,1.276e+01
4.243e-02,1.236e+01
4.403e-02,1.195e+01
4.563e-02,1.153e+01
4.723e-02,1.112e+01
4.883e-02,1.071e+01
5.043e-02,1.030e+01
5.203e-02,9.897e+00
5.364e-02,9.499e+00
5.524e-02,9.110e+00
5.684e-02,8.728e+00
5.844e-02,8.356e+00
6.004e-02,7.993e+00
6.164e-02,7.640e+00
6.324e-02,7.299e+00
6.484e-02,6.967e+00
6.644e-02,6.647e+00
6.804e-02,6.338e+00
6.965e-02,6.040e+00
7.125e-02,5.754e+00
7.285e-02,5.478e+00
7.445e-02,5.213e+00
7.605e-02,4.959e+00
7.765e-02,4.715e+00
7.925e-02,4.481e+00
8.085e-02,4.257e+00
8.245e-02,4.044e+00
8.406e-02,3.839e+00
8.566e-02,3.644e+00
8.726e-02,3.458e+00
8.886e-02,3.280e+00
9.046e-02,3.110e+00
9.206e-02,2.949e+00
9.366e-02,2.795e+00
9.526e-02,2.648e+00
9.686e-02,2.509e+00
9.846e-02,2.376e+00
1.001e-01,2.250e+00
1.017e-01,2.130e+00
1.033e-01,2.016e+00
1.049e-01,1.908e+00
1.065e-01,1.805e+00
1.081e-01,1.707e+00
1.097e-01,1.615e+00
1.113e-01,1.527e+00
1.129e-01,1.443e+00
1.145e-01,1.364e+00
1.161e-01,1.289e+00
1.177e-01,1.218e+00
1.193e-01,1.151e+00
1.209e-01,1.087e+00
1.225e-01,1.027e+00
1.241e-01,9.694e-01
1.257e-01,9.153e-01
1.273e-01,8.640e-01
1.289e-01,8.154e-01
1.305e-01,7.695e-01
1.321e-01,7.261e-01
1.337e-01,6.850e-01
1.353e-01,6.461e-01
1.369e-01,6.093e-01
1.385e-01,5.746e-01
1.401e-01,5.418e-01
1.417e-01,5.107e-01
1.433e-01,4.814e-01
1.449e-01,4.537e-01
1.465e-01,4.275e-01
1.481e-01,4.028e-01
1.497e-01,3.794e-01
1.513e-01,3.574e-01
1.529e-01,3.366e-01
1.545e-01,3.169e-01
1.561e-01,2.984e-01
1.577e-01,2.809e-01
1.593e-01,2.644e-01
1.609e-01,2.488e-01
1.625e-01,2.341e-01
1.641e-01,2.203e-01
1.657e-01,2.072e-01
1.673e-01,1.949e-01
1.689e-01,1.833e-01
1.705e-01,1.724e-01
1.721e-01,1.621e-01
1.737e-01,1.524e-01
1.753e-01,1.432e-01
1.769e-01,1.346e-01
1.785e-01,1.265e-01
1.801e-01,1.188e-01
1.817e-01,1.116e-01
1.833e-01,1.049e-01
1.849e-01,9.847e-02
1.865e-01,9.247e-02
1.881e-01,8.682e-02
1.897e-01,8.150e-02
1.913e-01,7.650e-02
1.929e-01,7.180e-02
1.945e-01,6.737e-02
1.961e-01,6.321e-02
1.977e-01,5.930e-02
1.993e-01,5.562e-02
2.009e-01,5.216e-02
2.025e-01,4.891e-02
2.041e-01,4.586e-02
2.057e-01,4.299e-02
2.073e-01,4.030e-02
2.089e-01,3.776e-02
2.105e-01,3.539e-02
2.121e-01,3.315e-02
2.137e-01,3.106e-02
2.153e-01,2.909e-02
2.169e-01,2.724e-02
2.185e-01,2.551e-02
2.201e-01,2.388e-02
2.217e-01,2.235e-02
2.233e-01,2.092e-02
2.249e-01,1.958e-02
2.265e-01,1.832e-02
2.281e-01,1.714e-02
2.298e-01,1.603e-02
2.314e-01,1.499e-02
2.330e-01,1.402e-02
2.346e-01,1.311e-02
2.362e-01,1.225e-02
2.378e-01,1.145e-02
2.394e-01,1.070e-02
2.410e-01,1.000e-02
2.426e-01,9.343e-03
2.442e-01,8.728e-03
2.458e-01,8.151e-03
2.474e-01,7.612e-03
2.490e-01,7.107e-03
2.506e-01,6.634e-03
2.522e-01,6.192e-03
2.538e-01,5.779e-03
2.554e-01,5.392e-03
2.570e-01,5.031e-03
2.586e-01,4.692e-03
2.602e-01,4.376e-03
2.618e-01,4.081e-03
2.634e-01,3.805e-03
2.650e-01,3.547e-03
2.666e-01,3.306e-03
2.682e-01,3.080e-03
2.698e-01,2.870e-03
2.714e-01,2.674e-03
2.730e-01,2.490e-03
2.746e-01,2.319e-03
2.762e-01,2.159e-03
2.778e-01,2.010e-03
2.794e-01,1.871e-03
2.810e-01,1.741e-03
2.826e-01,1.620e-03
2.842e-01,1.508e-03
2.858e-01,1.402e-03
2.874e-01,1.304e-03
2.890e-01,1.213e-03
2.906e-01,1.127e-03
2.922e-01,1.048e-03
2.938e-01,9.739e-04
2.954e-01,9.049e-04
2.970e-01,8.407e-04
2.986e-01,7.809e-04
3.002e-01,7.252e-04
3.018e-01,6.734e-04
3.034e-01,6.252e-04
3.050e-01,5.803e-04
3.066e-01,5.385e-04
3.082e-01,4.997e-04
3.098e-01,4.636e-04
3.114e-01,4.300e-04
3.130e-01,3.988e-04
3.146e-01,3.697e-04
3.162e-01,3.427e-04
3.178e-01,3.177e-04
3.194e-01,2.944e-04


==> anc/03_results/moderate_inf/num_beta_total_probability/0_007.csv <==
transmittance,probability_density
1.027e-03,3.678e+00
3.080e-03,5.161e+00
5.133e-03,6.272e+00
7.186e-03,7.201e+00
9.239e-03,8.006e+00
1.129e-02,8.712e+00
1.335e-02,9.331e+00
1.540e-02,9.871e+00
1.745e-02,1.034e+01
1.950e-02,1.073e+01
2.156e-02,1.105e+01
2.361e-02,1.131e+01
2.566e-02,1.151e+01
2.772e-02,1.164e+01
2.977e-02,1.173e+01
3.182e-02,1.176e+01
3.388e-02,1.174e+01
3.593e-02,1.168e+01
3.798e-02,1.159e+01
4.004e-02,1.145e+01
4.209e-02,1.129e+01
4.414e-02,1.110e+01
4.620e-02,1.089e+01
4.825e-02,1.065e+01
5.030e-02,1.040e+01
5.236e-02,1.014e+01
5.441e-02,9.860e+00
5.646e-02,9.575e+00
5.851e-02,9.284e+00
6.057e-02,8.988e+00
6.262e-02,8.689e+00
6.467e-02,8.389e+00
6.673e-02,8.090e+00
6.878e-02,7.793e+00
7.083e-02,7.498e+00
7.289e-02,7.208e+00
7.494e-02,6.922e+00
7.699e-02,6.641e+00
7.905e-02,6.367e+00
8.110e-02,6.099e+00
8.315e-02,5.837e+00
8.521e-02,5.584e+00
8.726e-02,5.337e+00
8.931e-02,5.099e+00
9.137e-02,4.868e+00
9.342e-02,4.644e+00
9.547e-02,4.429e+00
9.752e-02,4.222e+00
9.958e-02,4.022e+00
1.016e-01,3.830e+00
1.037e-01,3.645e+00
1.057e-01,3.468e+00
1.078e-01,3.298e+00
1.098e-01,3.136e+00
1.119e-01,2.980e+00
1.139e-01,2.831e+00
1.160e-01,2.688e+00
1.181e-01,2.552e+00
1.201e-01,2.422e+00
1.222e-01,2.298e+00
1.242e-01,2.179e+00
1.263e-01,2.066e+00
1.283e-01,1.958e+00
1.304e-01,1.856e+00
1.324e-01,1.758e+00
1.345e-01,1.665e+00
1.365e-01,1.577e+00
1.386e-01,1.493e+00
1.406e-01,1.413e+00
1.427e-01,1.337e+00
1.447e-01,1.264e+00
1.468e-01,1.196e+00
1.489e-01,1.131e+00
1.509e-01,1.069e+00
1.530e-01,1.010e+00
1.550e-01,9.545e-01
1.571e-01,9.017e-01
1.591e-01,8.517e-01
1.612e-01,8.042e-01
1.632e-01,7.593e-01
1.653e-01,7.167e-01
1.673e-01,6.763e-01
1.694e-01,6.382e-01
1.714e-01,6.020e-01
1.735e-01,5.678e-01
1.755e-01,5.354e-01
1.776e-01,5.047e-01
1.797e-01,4.758e-01
1.817e-01,4.484e-01
1.838e-01,4.225e-01
1.858e-01,3.980e-01
1.879e-01,3.748e-01
1.899e-01,3.530e-01
1.920e-01,3.323e-01
1.940e-01,3.128e-01
1.961e-01,2.944e-01
1.981e-01,2.770e-01
2.002e-01,2.606e-01
2.022e-01,2.451e-01
2.043e-01,2.305e-01
2.063e-01,2.167e-01
2.084e-01,2.037e-01
2.104e-01,1.914e-01
2.125e-01,1.799e-01
2.146e-01,1.690e-01
2.166e-01,1.587e-01
2.187e-01,1.491e-01
2.207e-01,1.400e-01
2.228e-01,1.314e-01
2.248e-01,1.233e-01
2.269e-01,1.157e-01
2.289e-01,1.086e-01
2.310e-01,1.018e-01
2.330e-01,9.551e-02
2.351e-01,8.955e-02
2.371e-01,8.395e-02
2.392e-01,7.868e-02
2.412e-01,7.373e-02
2.433e-01,6.907e-02
2.454e-01,6.470e-02
2.474e-01,6.059e-02
2.495e-01,5.673e-02
2.515e-01,5.311e-02
2.536e-01,4.971e-02
2.556e-01,4.651e-02
2.577e-01,4.351e-02
2.597e-01,4.070e-02
2.618e-01,3.806e-02
2.638e-01,3.558e-02
2.659e-01,3.326e-02
2.679e-01,3.109e-02
2.700e-01,2.904e-02
2.720e-01,2.713e-02
2.741e-01,2.534e-02
2.761e-01,2.366e-02
2.782e-01,2.209e-02
2.803e-01,2.062e-02
2.823e-01,1.924e-02
2.844e-01,1.795e-02
2.864e-01,1.674e-02
2.885e-01,1.561e-02
2.905e-01,1.456e-02
2.926e-01,1.357e-02
2.946e-01,1.265e-02
2.967e-01,1.178e-02
2.987e-01,1.097e-02
3.008e-01,1.022e-02
3.028e-01,9.516e-03
3.049e-01,8.859e-03
3.069e-01,8.244e-03
3.090e-01,7.671e-03
3.111e-01,7.135e-03
3.131e-01,6.636e-03
3.152e-01,6.170e-03
3.172e-01,5.735e-03
3.193e-01,5.330e-03
3.213e-01,4.952e-03
3.234e-01,4.600e-03
3.254e-01,4.272e-03
3.275e-01,3.967e-03
3.295e-01,3.682e-03
3.316e-01,3.417e-03
3.336e-01,3.170e-03
3.357e-01,2.940e-03
3.377e-01,2.727e-03
3.398e-01,2.528e-03
3.418e-01,2.343e-03
3.439e-01,2.171e-03
3.460e-01,2.011e-03
3.480e-01,1.862e-03
3.501e-01,1.724e-03
3.521e-01,1.596e-03
3.542e-01,1.477e-03
3.562e-01,1.367e-03
3.583e-01,1.264e-03
3.603e-01,1.169e-03
3.624e-01,1.080e-03
3.644e-01,9.985e-04
3.665e-01,9.226e-04
3.685e-01,8.522e-04
3.706e-01,7.869e-04
3.726e-01,7.264e-04
3.747e-01,6.704e-04
3.768e-01,6.186e-04
3.788e-01,5.706e-04
3.809e-01,5.262e-04
3.829e-01,4.850e-04
3.850e-01,4.470e-04
3.870e-01,4.119e-04
3.891e-01,3.794e-04
3.911e-01,3.493e-04
3.932e-01,3.216e-04
3.952e-01,2.959e-04
3.973e-01,2.722e-04
3.993e-01,2.504e-04
4.014e-01,2.302e-04
4.034e-01,2.116e-04
4.055e-01,1.944e-04
4.076e-01,1.786e-04
4.096e-01,1.640e-04


==> anc/03_results/moderate_inf/num_beta_total_probability/0_008.csv <==
transmittance,probability_density
1.224e-03,2.359e+00
3.672e-03,3.410e+00
6.120e-03,4.220e+00
8.568e-03,4.915e+00
1.102e-02,5.533e+00
1.346e-02,6.089e+00
1.591e-02,6.591e+00
1.836e-02,7.044e+00
2.081e-02,7.450e+00
2.326e-02,7.810e+00
2.570e-02,8.125e+00
2.815e-02,8.396e+00
3.060e-02,8.624e+00
3.305e-02,8.810e+00
3.550e-02,8.955e+00
3.794e-02,9.062e+00
4.039e-02,9.131e+00
4.284e-02,9.167e+00
4.529e-02,9.170e+00
4.774e-02,9.142e+00
5.019e-02,9.087e+00
5.263e-02,9.007e+00
5.508e-02,8.904e+00
5.753e-02,8.781e+00
5.998e-02,8.639e+00
6.243e-02,8.482e+00
6.487e-02,8.310e+00
6.732e-02,8.127e+00
6.977e-02,7.933e+00
7.222e-02,7.732e+00
7.467e-02,7.524e+00
7.711e-02,7.311e+00
7.956e-02,7.094e+00
8.201e-02,6.874e+00
8.446e-02,6.654e+00
8.691e-02,6.432e+00
8.935e-02,6.212e+00
9.180e-02,5.993e+00
9.425e-02,5.776e+00
9.670e-02,5.562e+00
9.915e-02,5.351e+00
1.016e-01,5.144e+00
1.040e-01,4.941e+00
1.065e-01,4.743e+00
1.089e-01,4.549e+00
1.114e-01,4.360e+00
1.138e-01,4.177e+00
1.163e-01,3.999e+00
1.187e-01,3.826e+00
1.212e-01,3.658e+00
1.236e-01,3.497e+00
1.261e-01,3.340e+00
1.285e-01,3.189e+00
1.310e-01,3.044e+00
1.334e-01,2.903e+00
1.359e-01,2.768e+00
1.383e-01,2.639e+00
1.408e-01,2.514e+00
1.432e-01,2.394e+00
1.457e-01,2.279e+00
1.481e-01,2.169e+00
1.506e-01,2.063e+00
1.530e-01,1.962e+00
1.555e-01,1.865e+00
1.579e-01,1.773e+00
1.603e-01,1.684e+00
1.628e-01,1.600e+00
1.652e-01,1.519e+00
1.677e-01,1.442e+00
1.701e-01,1.368e+00
1.726e-01,1.298e+00
1.750e-01,1.231e+00
1.775e-01,1.167e+00
1.799e-01,1.106e+00
1.824e-01,1.048e+00
1.848e-01,9.929e-01
1.873e-01,9.403e-01
1.897e-01,8.903e-01
1.922e-01,8.428e-01
1.946e-01,7.976e-01
1.971e-01,7.546e-01
1.995e-01,7.138e-01
2.020e-01,6.750e-01
2.044e-01,6.381e-01
2.069e-01,6.031e-01
2.093e-01,5.699e-01
2.118e-01,5.384e-01
2.142e-01,5.085e-01
2.167e-01,4.801e-01
2.191e-01,4.532e-01
2.215e-01,4.278e-01
2.240e-01,4.036e-01
2.264e-01,3.807e-01
2.289e-01,3.591e-01
2.313e-01,3.385e-01
2.338e-01,3.191e-01
2.362e-01,3.007e-01
2.387e-01,2.833e-01
2.411e-01,2.669e-01
2.436e-01,2.513e-01
2.460e-01,2.366e-01
2.485e-01,2.227e-01
2.509e-01,2.096e-01
2.534e-01,1.972e-01
2.558e-01,1.854e-01
2.583e-01,1.744e-01
2.607e-01,1.639e-01
2.632e-01,1.541e-01
2.656e-01,1.448e-01
2.681e-01,1.360e-01
2.705e-01,1.277e-01
2.730e-01,1.199e-01
2.754e-01,1.126e-01
2.779e-01,1.056e-01
2.803e-01,9.910e-02
2.827e-01,9.295e-02
2.852e-01,8.716e-02
2.876e-01,8.171e-02
2.901e-01,7.658e-02
2.925e-01,7.176e-02
2.950e-01,6.722e-02
2.974e-01,6.295e-02
2.999e-01,5.894e-02
3.023e-01,5.516e-02
3.048e-01,5.162e-02
3.072e-01,4.829e-02
3.097e-01,4.516e-02
3.121e-01,4.223e-02
3.146e-01,3.947e-02
3.170e-01,3.689e-02
3.195e-01,3.446e-02
3.219e-01,3.218e-02
3.244e-01,3.005e-02
3.268e-01,2.805e-02
3.293e-01,2.618e-02
3.317e-01,2.442e-02
3.342e-01,2.277e-02
3.366e-01,2.123e-02
3.391e-01,1.979e-02
3.415e-01,1.844e-02
3.440e-01,1.718e-02
3.464e-01,1.600e-02
3.488e-01,1.490e-02
3.513e-01,1.387e-02
3.537e-01,1.290e-02
3.562e-01,1.200e-02
3.586e-01,1.116e-02
3.611e-01,1.037e-02
3.635e-01,9.641e-03
3.660e-01,8.957e-03
3.684e-01,8.318e-03
3.709e-01,7.723e-03
3.733e-01,7.168e-03
3.758e-01,6.651e-03
3.782e-01,6.170e-03
3.807e-01,5.721e-03
3.831e-01,5.303e-03
3.856e-01,4.914e-03
3.880e-01,4.552e-03
3.905e-01,4.216e-03
3.929e-01,3.903e-03
3.954e-01,3.612e-03
3.978e-01,3.341e-03
4.003e-01,3.090e-03
4.027e-01,2.857e-03
4.052e-01,2.640e-03
4.076e-01,2.439e-03
4.100e-01,2.252e-03
4.125e-01,2.079e-03
4.149e-01,1.919e-03
4.174e-01,1.770e-03
4.198e-01,1.632e-03
4.223e-01,1.505e-03
4.247e-01,1.387e-03
4.272e-01,1.277e-03
4.296e-01,1.176e-03
4.321e-01,1.083e-03
4.345e-01,9.962e-04
4.370e-01,9.163e-04
4.394e-01,8.424e-04
4.419e-01,7.742e-04
4.443e-01,7.113e-04
4.468e-01,6.532e-04
4.492e-01,5.996e-04
4.517e-01,5.502e-04
4.541e-01,5.046e-04
4.566e-01,4.626e-04
4.590e-01,4.240e-04
4.615e-01,3.884e-04
4.639e-01,3.556e-04
4.664e-01,3.255e-04
4.688e-01,2.978e-04
4.712e-01,2.723e-04
4.737e-01,2.489e-04
4.761e-01,2.274e-04
4.786e-01,2.077e-04
4.810e-01,1.896e-04
4.835e-01,1.730e-04
4.859e-01,1.578e-04
4.884e-01,1.439e-04


==> anc/03_results/moderate_inf/num_beta_total_probability/0_009.csv <==
transmittance,probability_density
1.415e-03,1.544e+00
4.244e-03,2.294e+00
7.073e-03,2.889e+00
9.902e-03,3.412e+00
1.273e-02,3.888e+00
1.556e-02,4.326e+00
1.839e-02,4.732e+00
2.122e-02,5.108e+00
2.405e-02,5.455e+00
2.688e-02,5.774e+00
2.971e-02,6.064e+00
3.254e-02,6.325e+00
3.537e-02,6.557e+00
3.819e-02,6.760e+00
4.102e-02,6.935e+00
4.385e-02,7.081e+00
4.668e-02,7.200e+00
4.951e-02,7.292e+00
5.234e-02,7.357e+00
5.517e-02,7.398e+00
5.800e-02,7.416e+00
6.083e-02,7.411e+00
6.366e-02,7.386e+00
6.649e-02,7.341e+00
6.932e-02,7.279e+00
7.214e-02,7.200e+00
7.497e-02,7.107e+00
7.780e-02,7.001e+00
8.063e-02,6.883e+00
8.346e-02,6.754e+00
8.629e-02,6.617e+00
8.912e-02,6.472e+00
9.195e-02,6.320e+00
9.478e-02,6.163e+00
9.761e-02,6.002e+00
1.004e-01,5.837e+00
1.033e-01,5.670e+00
1.061e-01,5.501e+00
1.089e-01,5.332e+00
1.118e-01,5.162e+00
1.146e-01,4.993e+00
1.174e-01,4.824e+00
1.202e-01,4.658e+00
1.231e-01,4.493e+00
1.259e-01,4.330e+00
1.287e-01,4.170e+00
1.316e-01,4.013e+00
1.344e-01,3.859e+00
1.372e-01,3.709e+00
1.400e-01,3.562e+00
1.429e-01,3.419e+00
1.457e-01,3.280e+00
1.485e-01,3.144e+00
1.514e-01,3.013e+00
1.542e-01,2.885e+00
1.570e-01,2.762e+00
1.598e-01,2.642e+00
1.627e-01,2.526e+00
1.655e-01,2.415e+00
1.683e-01,2.307e+00
1.712e-01,2.203e+00
1.740e-01,2.103e+00
1.768e-01,2.007e+00
1.797e-01,1.914e+00
1.825e-01,1.825e+00
1.853e-01,1.739e+00
1.881e-01,1.657e+00
1.910e-01,1.578e+00
1.938e-01,1.502e+00
1.966e-01,1.430e+00
1.995e-01,1.360e+00
2.023e-01,1.294e+00
2.051e-01,1.230e+00
2.079e-01,1.169e+00
2.108e-01,1.111e+00
2.136e-01,1.055e+00
2.164e-01,1.002e+00
2.193e-01,9.508e-01
2.221e-01,9.022e-01
2.249e-01,8.559e-01
2.278e-01,8.117e-01
2.306e-01,7.695e-01
2.334e-01,7.293e-01
2.362e-01,6.910e-01
2.391e-01,6.545e-01
2.419e-01,6.198e-01
2.447e-01,5.867e-01
2.476e-01,5.552e-01
2.504e-01,5.253e-01
2.532e-01,4.968e-01
2.560e-01,4.697e-01
2.589e-01,4.440e-01
2.617e-01,4.196e-01
2.645e-01,3.964e-01
2.674e-01,3.743e-01
2.702e-01,3.534e-01
2.730e-01,3.336e-01
2.758e-01,3.147e-01
2.787e-01,2.969e-01
2.815e-01,2.800e-01
2.843e-01,2.639e-01
2.872e-01,2.487e-01
2.900e-01,2.343e-01
2.928e-01,2.207e-01
2.957e-01,2.078e-01
2.985e-01,1.956e-01
3.013e-01,1.841e-01
3.041e-01,1.732e-01
3.070e-01,1.629e-01
3.098e-01,1.531e-01
3.126e-01,1.439e-01
3.155e-01,1.352e-01
3.183e-01,1.270e-01
3.211e-01,1.192e-01
3.239e-01,1.119e-01
3.268e-01,1.050e-01
3.296e-01,9.853e-02
3.324e-01,9.240e-02
3.353e-01,8.662e-02
3.381e-01,8.117e-02
3.409e-01,7.605e-02
3.437e-01,7.122e-02
3.466e-01,6.668e-02
3.494e-01,6.241e-02
3.522e-01,5.839e-02
3.551e-01,5.461e-02
3.579e-01,5.106e-02
3.607e-01,4.772e-02
3.636e-01,4.459e-02
3.664e-01,4.164e-02
3.692e-01,3.888e-02
3.720e-01,3.629e-02
3.749e-01,3.386e-02
3.777e-01,3.158e-02
3.805e-01,2.944e-02
3.834e-01,2.744e-02
3.862e-01,2.556e-02
3.890e-01,2.381e-02
3.918e-01,2.216e-02
3.947e-01,2.063e-02
3.975e-01,1.919e-02
4.003e-01,1.784e-02
4.032e-01,1.659e-02
4.060e-01,1.541e-02
4.088e-01,1.431e-02
4.116e-01,1.329e-02
4.145e-01,1.233e-02
4.173e-01,1.144e-02
4.201e-01,1.061e-02
4.230e-01,9.836e-03
4.258e-01,9.114e-03
4.286e-01,8.442e-03
4.315e-01,7.815e-03
4.343e-01,7.232e-03
4.371e-01,6.690e-03
4.399e-01,6.186e-03
4.428e-01,5.717e-03
4.456e-01,5.282e-03
4.484e-01,4.877e-03
4.513e-01,4.502e-03
4.541e-01,4.153e-03
4.569e-01,3.830e-03
4.597e-01,3.530e-03
4.626e-01,3.252e-03
4.654e-01,2.995e-03
4.682e-01,2.757e-03
4.711e-01,2.536e-03
4.739e-01,2.332e-03
4.767e-01,2.144e-03
4.795e-01,1.969e-03
4.824e-01,1.808e-03
4.852e-01,1.659e-03
4.880e-01,1.522e-03
4.909e-01,1.396e-03
4.937e-01,1.279e-03
4.965e-01,1.171e-03
4.994e-01,1.072e-03
5.022e-01,9.808e-04
5.050e-01,8.968e-04
5.078e-01,8.196e-04
5.107e-01,7.486e-04
5.135e-01,6.833e-04
5.163e-01,6.234e-04
5.192e-01,5.685e-04
5.220e-01,5.180e-04
5.248e-01,4.718e-04
5.276e-01,4.295e-04
5.305e-01,3.907e-04
5.333e-01,3.552e-04
5.361e-01,3.227e-04
5.390e-01,2.930e-04
5.418e-01,2.659e-04
5.446e-01,2.411e-04
5.475e-01,2.185e-04
5.503e-01,1.979e-04
5.531e-01,1.791e-04
5.559e-01,1.620e-04
5.588e-01,1.465e-04
5.616e-01,1.323e-04
5.644e-01,1.194e-04


==> anc/03_results/moderate_inf/num_beta_total_probability/0_01.csv <==
transmittance,probability_density
1.571e-03,1.020e+00
4.714e-03,1.554e+00
7.857e-03,1.984e+00
1.100e-02,2.373e+00
1.414e-02,2.735e+00
1.728e-02,3.076e+00
2.043e-02,3.398e+00
2.357e-02,3.704e+00
2.671e-02,3.994e+00
2.986e-02,4.266e+00
3.300e-02,4.522e+00
3.614e-02,4.761e+00
3.928e-02,4.982e+00
4.243e-02,5.184e+00
4.557e-02,5.368e+00
4.871e-02,5.533e+00
5.185e-02,5.679e+00
5.500e-02,5.805e+00
5.814e-02,5.912e+00
6.128e-02,6.000e+00
6.443e-02,6.070e+00
6.757e-02,6.121e+00
7.071e-02,6.155e+00
7.385e-02,6.173e+00
7.700e-02,6.174e+00
8.014e-02,6.161e+00
8.328e-02,6.133e+00
8.642e-02,6.092e+00
8.957e-02,6.039e+00
9.271e-02,5.974e+00
9.585e-02,5.900e+00
9.900e-02,5.816e+00
1.021e-01,5.723e+00
1.053e-01,5.623e+00
1.084e-01,5.517e+00
1.116e-01,5.405e+00
1.147e-01,5.287e+00
1.179e-01,5.166e+00
1.210e-01,5.041e+00
1.241e-01,4.914e+00
1.273e-01,4.784e+00
1.304e-01,4.653e+00
1.336e-01,4.521e+00
1.367e-01,4.388e+00
1.399e-01,4.256e+00
1.430e-01,4.123e+00
1.461e-01,3.992e+00
1.493e-01,3.861e+00
1.524e-01,3.732e+00
1.556e-01,3.604e+00
1.587e-01,3.479e+00
1.618e-01,3.355e+00
1.650e-01,3.234e+00
1.681e-01,3.115e+00
1.713e-01,2.998e+00
1.744e-01,2.884e+00
1.776e-01,2.773e+00
1.807e-01,2.665e+00
1.838e-01,2.560e+00
1.870e-01,2.457e+00
1.901e-01,2.358e+00
1.933e-01,2.261e+00
1.964e-01,2.167e+00
1.996e-01,2.077e+00
2.027e-01,1.989e+00
2.058e-01,1.904e+00
2.090e-01,1.821e+00
2.121e-01,1.742e+00
2.153e-01,1.666e+00
2.184e-01,1.592e+00
2.216e-01,1.521e+00
2.247e-01,1.452e+00
2.278e-01,1.386e+00
2.310e-01,1.323e+00
2.341e-01,1.261e+00
2.373e-01,1.203e+00
2.404e-01,1.146e+00
2.436e-01,1.092e+00
2.467e-01,1.040e+00
2.498e-01,9.905e-01
2.530e-01,9.427e-01
2.561e-01,8.969e-01
2.593e-01,8.531e-01
2.624e-01,8.111e-01
2.656e-01,7.709e-01
2.687e-01,7.325e-01
2.718e-01,6.957e-01
2.750e-01,6.606e-01
2.781e-01,6.270e-01
2.813e-01,5.949e-01
2.844e-01,5.643e-01
2.876e-01,5.351e-01
2.907e-01,5.072e-01
2.938e-01,4.806e-01
2.970e-01,4.552e-01
3.001e-01,4.311e-01
3.033e-01,4.080e-01
3.064e-01,3.861e-01
3.096e-01,3.652e-01
3.127e-01,3.454e-01
3.158e-01,3.265e-01
3.190e-01,3.085e-01
3.221e-01,2.915e-01
3.253e-01,2.752e-01
3.284e-01,2.598e-01
3.316e-01,2.452e-01
3.347e-01,2.313e-01
3.378e-01,2.181e-01
3.410e-01,2.056e-01
3.441e-01,1.937e-01
3.473e-01,1.825e-01
3.504e-01,1.718e-01
3.536e-01,1.617e-01
3.567e-01,1.522e-01
3.598e-01,1.432e-01
3.630e-01,1.346e-01
3.661e-01,1.265e-01
3.693e-01,1.189e-01
3.724e-01,1.116e-01
3.756e-01,1.048e-01
3.787e-01,9.835e-02
3.818e-01,9.227e-02
3.850e-01,8.652e-02
3.881e-01,8.110e-02
3.913e-01,7.599e-02
3.944e-01,7.118e-02
3.976e-01,6.664e-02
4.007e-01,6.236e-02
4.038e-01,5.834e-02
4.070e-01,5.455e-02
4.101e-01,5.099e-02
4.133e-01,4.764e-02
4.164e-01,4.449e-02
4.196e-01,4.153e-02
4.227e-01,3.876e-02
4.258e-01,3.615e-02
4.290e-01,3.370e-02
4.321e-01,3.140e-02
4.353e-01,2.925e-02
4.384e-01,2.723e-02
4.415e-01,2.534e-02
4.447e-01,2.358e-02
4.478e-01,2.192e-02
4.510e-01,2.037e-02
4.541e-01,1.892e-02
4.573e-01,1.757e-02
4.604e-01,1.630e-02
4.635e-01,1.512e-02
4.667e-01,1.402e-02
4.698e-01,1.299e-02
4.730e-01,1.203e-02
4.761e-01,1.113e-02
4.793e-01,1.030e-02
4.824e-01,9.526e-03
4.855e-01,8.804e-03
4.887e-01,8.132e-03
4.918e-01,7.508e-03
4.950e-01,6.928e-03
4.981e-01,6.389e-03
5.013e-01,5.889e-03
5.044e-01,5.424e-03
5.075e-01,4.994e-03
5.107e-01,4.595e-03
5.138e-01,4.225e-03
5.170e-01,3.883e-03
5.201e-01,3.567e-03
5.233e-01,3.274e-03
5.264e-01,3.003e-03
5.295e-01,2.753e-03
5.327e-01,2.523e-03
5.358e-01,2.310e-03
5.390e-01,2.114e-03
5.421e-01,1.933e-03
5.453e-01,1.766e-03
5.484e-01,1.613e-03
5.515e-01,1.472e-03
5.547e-01,1.342e-03
5.578e-01,1.223e-03
5.610e-01,1.114e-03
5.641e-01,1.014e-03
5.673e-01,9.219e-04
5.704e-01,8.378e-04
5.735e-01,7.607e-04
5.767e-01,6.902e-04
5.798e-01,6.257e-04
5.830e-01,5.669e-04
5.861e-01,5.131e-04
5.893e-01,4.641e-04
5.924e-01,4.194e-04
5.955e-01,3.787e-04
5.987e-01,3.417e-04
6.018e-01,3.080e-04
6.050e-01,2.774e-04
6.081e-01,2.496e-04
6.113e-01,2.244e-04
6.144e-01,2.016e-04
6.175e-01,1.809e-04
6.207e-01,1.622e-04
6.238e-01,1.453e-04
6.270e-01,1.300e-04


==> anc/03_results/moderate_inf/num_beta_total_probability/0_011.csv <==
transmittance,probability_density
1.710e-03,6.805e-01
5.130e-03,1.062e+00
8.550e-03,1.373e+00
1.197e-02,1.658e+00
1.539e-02,1.931e+00
1.881e-02,2.192e+00
2.223e-02,2.446e+00
2.565e-02,2.690e+00
2.907e-02,2.926e+00
3.249e-02,3.154e+00
3.591e-02,3.372e+00
3.933e-02,3.581e+00
4.275e-02,3.780e+00
4.617e-02,3.968e+00
4.959e-02,4.145e+00
5.301e-02,4.310e+00
5.643e-02,4.462e+00
5.985e-02,4.602e+00
6.327e-02,4.728e+00
6.669e-02,4.841e+00
7.011e-02,4.941e+00
7.353e-02,5.027e+00
7.695e-02,5.100e+00
8.037e-02,5.159e+00
8.379e-02,5.205e+00
8.721e-02,5.238e+00
9.063e-02,5.259e+00
9.405e-02,5.268e+00
9.747e-02,5.266e+00
1.009e-01,5.253e+00
1.043e-01,5.229e+00
1.077e-01,5.196e+00
1.111e-01,5.154e+00
1.146e-01,5.103e+00
1.180e-01,5.045e+00
1.214e-01,4.979e+00
1.248e-01,4.908e+00
1.282e-01,4.830e+00
1.317e-01,4.747e+00
1.351e-01,4.660e+00
1.385e-01,4.568e+00
1.419e-01,4.473e+00
1.453e-01,4.375e+00
1.488e-01,4.275e+00
1.522e-01,4.172e+00
1.556e-01,4.068e+00
1.590e-01,3.963e+00
1.624e-01,3.857e+00
1.659e-01,3.750e+00
1.693e-01,3.643e+00
1.727e-01,3.537e+00
1.761e-01,3.431e+00
1.795e-01,3.325e+00
1.830e-01,3.221e+00
1.864e-01,3.117e+00
1.898e-01,3.015e+00
1.932e-01,2.914e+00
1.966e-01,2.815e+00
2.001e-01,2.718e+00
2.035e-01,2.622e+00
2.069e-01,2.528e+00
2.103e-01,2.437e+00
2.137e-01,2.347e+00
2.172e-01,2.259e+00
2.206e-01,2.174e+00
2.240e-01,2.091e+00
2.274e-01,2.009e+00
2.308e-01,1.931e+00
2.343e-01,1.854e+00
2.377e-01,1.780e+00
2.411e-01,1.707e+00
2.445e-01,1.637e+00
2.479e-01,1.570e+00
2.514e-01,1.504e+00
2.548e-01,1.440e+00
2.582e-01,1.379e+00
2.616e-01,1.320e+00
2.650e-01,1.262e+00
2.685e-01,1.207e+00
2.719e-01,1.154e+00
2.753e-01,1.102e+00
2.787e-01,1.053e+00
2.821e-01,1.005e+00
2.856e-01,9.592e-01
2.890e-01,9.151e-01
2.924e-01,8.726e-01
2.958e-01,8.318e-01
2.992e-01,7.926e-01
3.027e-01,7.549e-01
3.061e-01,7.188e-01
3.095e-01,6.841e-01
3.129e-01,6.509e-01
3.163e-01,6.190e-01
3.198e-01,5.885e-01
3.232e-01,5.592e-01
3.266e-01,5.312e-01
3.300e-01,5.045e-01
3.334e-01,4.789e-01
3.369e-01,4.544e-01
3.403e-01,4.310e-01
3.437e-01,4.086e-01
3.471e-01,3.873e-01
3.505e-01,3.669e-01
3.540e-01,3.475e-01
3.574e-01,3.289e-01
3.608e-01,3.113e-01
3.642e-01,2.944e-01
3.676e-01,2.784e-01
3.711e-01,2.631e-01
3.745e-01,2.486e-01
3.779e-01,2.348e-01
3.813e-01,2.216e-01
3.847e-01,2.091e-01
3.882e-01,1.972e-01
3.916e-01,1.860e-01
3.950e-01,1.753e-01
3.984e-01,1.651e-01
4.018e-01,1.555e-01
4.053e-01,1.463e-01
4.087e-01,1.376e-01
4.121e-01,1.294e-01
4.155e-01,1.217e-01
4.189e-01,1.143e-01
4.224e-01,1.074e-01
4.258e-01,1.008e-01
4.292e-01,9.455e-02
4.326e-01,8.867e-02
4.360e-01,8.312e-02
4.395e-01,7.788e-02
4.429e-01,7.293e-02
4.463e-01,6.827e-02
4.497e-01,6.387e-02
4.531e-01,5.972e-02
4.566e-01,5.582e-02
4.600e-01,5.215e-02
4.634e-01,4.869e-02
4.668e-01,4.544e-02
4.702e-01,4.238e-02
4.737e-01,3.951e-02
4.771e-01,3.682e-02
4.805e-01,3.429e-02
4.839e-01,3.191e-02
4.873e-01,2.969e-02
4.908e-01,2.760e-02
4.942e-01,2.565e-02
4.976e-01,2.382e-02
5.010e-01,2.211e-02
5.044e-01,2.051e-02
5.079e-01,1.901e-02
5.113e-01,1.761e-02
5.147e-01,1.631e-02
5.181e-01,1.509e-02
5.215e-01,1.396e-02
5.250e-01,1.290e-02
5.284e-01,1.191e-02
5.318e-01,1.100e-02
5.352e-01,1.014e-02
5.386e-01,9.352e-03
5.421e-01,8.615e-03
5.455e-01,7.931e-03
5.489e-01,7.296e-03
5.523e-01,6.707e-03
5.557e-01,6.161e-03
5.592e-01,5.656e-03
5.626e-01,5.188e-03
5.660e-01,4.756e-03
5.694e-01,4.356e-03
5.728e-01,3.987e-03
5.763e-01,3.646e-03
5.797e-01,3.332e-03
5.831e-01,3.042e-03
5.865e-01,2.776e-03
5.899e-01,2.530e-03
5.934e-01,2.305e-03
5.968e-01,2.097e-03
6.002e-01,1.907e-03
6.036e-01,1.733e-03
6.070e-01,1.573e-03
6.105e-01,1.426e-03
6.139e-01,1.292e-03
6.173e-01,1.169e-03
6.207e-01,1.058e-03
6.241e-01,9.554e-04
6.276e-01,8.622e-04
6.310e-01,7.774e-04
6.344e-01,7.002e-04
6.378e-01,6.299e-04
6.412e-01,5.662e-04
6.447e-01,5.083e-04
6.481e-01,4.559e-04
6.515e-01,4.084e-04
6.549e-01,3.654e-04
6.583e-01,3.266e-04
6.618e-01,2.915e-04
6.652e-01,2.599e-04
6.686e-01,2.314e-04
6.720e-01,2.058e-04
6.754e-01,1.828e-04
6.789e-01,1.622e-04
6.823e-01,1.436e-04


==> anc/03_results/moderate_inf/num_beta_total_probability/0_012.csv <==
transmittance,probability_density
1.824e-03,4.559e-01
5.471e-03,7.315e-01
9.118e-03,9.537e-01
1.276e-02,1.161e+00
1.641e-02,1.362e+00
2.006e-02,1.559e+00
2.371e-02,1.753e+00
2.735e-02,1.945e+00
3.100e-02,2.133e+00
3.465e-02,2.318e+00
3.829e-02,2.499e+00
4.194e-02,2.676e+00
4.559e-02,2.848e+00
4.924e-02,3.014e+00
5.288e-02,3.174e+00
5.653e-02,3.327e+00
6.018e-02,3.473e+00
6.382e-02,3.612e+00
6.747e-02,3.742e+00
7.112e-02,3.864e+00
7.476e-02,3.977e+00
7.841e-02,4.081e+00
8.206e-02,4.175e+00
8.571e-02,4.260e+00
8.935e-02,4.335e+00
9.300e-02,4.400e+00
9.665e-02,4.455e+00
1.003e-01,4.501e+00
1.039e-01,4.536e+00
1.076e-01,4.563e+00
1.112e-01,4.580e+00
1.149e-01,4.589e+00
1.185e-01,4.588e+00
1.222e-01,4.580e+00
1.258e-01,4.564e+00
1.295e-01,4.540e+00
1.331e-01,4.509e+00
1.368e-01,4.472e+00
1.404e-01,4.429e+00
1.441e-01,4.380e+00
1.477e-01,4.326e+00
1.514e-01,4.266e+00
1.550e-01,4.203e+00
1.586e-01,4.135e+00
1.623e-01,4.064e+00
1.659e-01,3.990e+00
1.696e-01,3.913e+00
1.732e-01,3.834e+00
1.769e-01,3.752e+00
1.805e-01,3.669e+00
1.842e-01,3.584e+00
1.878e-01,3.498e+00
1.915e-01,3.412e+00
1.951e-01,3.325e+00
1.988e-01,3.237e+00
2.024e-01,3.150e+00
2.061e-01,3.062e+00
2.097e-01,2.975e+00
2.134e-01,2.888e+00
2.170e-01,2.802e+00
2.206e-01,2.717e+00
2.243e-01,2.632e+00
2.279e-01,2.549e+00
2.316e-01,2.467e+00
2.352e-01,2.386e+00
2.389e-01,2.307e+00
2.425e-01,2.229e+00
2.462e-01,2.152e+00
2.498e-01,2.077e+00
2.535e-01,2.003e+00
2.571e-01,1.931e+00
2.608e-01,1.861e+00
2.644e-01,1.792e+00
2.681e-01,1.726e+00
2.717e-01,1.660e+00
2.754e-01,1.597e+00
2.790e-01,1.535e+00
2.826e-01,1.475e+00
2.863e-01,1.417e+00
2.899e-01,1.360e+00
2.936e-01,1.305e+00
2.972e-01,1.252e+00
3.009e-01,1.200e+00
3.045e-01,1.150e+00
3.082e-01,1.102e+00
3.118e-01,1.055e+00
3.155e-01,1.010e+00
3.191e-01,9.664e-01
3.228e-01,9.242e-01
3.264e-01,8.835e-01
3.301e-01,8.442e-01
3.337e-01,8.063e-01
3.374e-01,7.699e-01
3.410e-01,7.347e-01
3.446e-01,7.009e-01
3.483e-01,6.683e-01
3.519e-01,6.370e-01
3.556e-01,6.069e-01
3.592e-01,5.780e-01
3.629e-01,5.503e-01
3.665e-01,5.236e-01
3.702e-01,4.980e-01
3.738e-01,4.735e-01
3.775e-01,4.500e-01
3.811e-01,4.275e-01
3.848e-01,4.059e-01
3.884e-01,3.852e-01
3.921e-01,3.655e-01
3.957e-01,3.466e-01
3.994e-01,3.285e-01
4.030e-01,3.112e-01
4.066e-01,2.947e-01
4.103e-01,2.790e-01
4.139e-01,2.640e-01
4.176e-01,2.496e-01
4.212e-01,2.360e-01
4.249e-01,2.230e-01
4.285e-01,2.106e-01
4.322e-01,1.988e-01
4.358e-01,1.875e-01
4.395e-01,1.768e-01
4.431e-01,1.667e-01
4.468e-01,1.570e-01
4.504e-01,1.479e-01
4.541e-01,1.392e-01
4.577e-01,1.309e-01
4.614e-01,1.231e-01
4.650e-01,1.157e-01
4.686e-01,1.086e-01
4.723e-01,1.020e-01
4.759e-01,9.566e-02
4.796e-01,8.970e-02
4.832e-01,8.406e-02
4.869e-01,7.874e-02
4.905e-01,7.371e-02
4.942e-01,6.896e-02
4.978e-01,6.448e-02
5.015e-01,6.026e-02
5.051e-01,5.628e-02
5.088e-01,5.253e-02
5.124e-01,4.900e-02
5.161e-01,4.568e-02
5.197e-01,4.256e-02
5.234e-01,3.963e-02
5.270e-01,3.687e-02
5.306e-01,3.429e-02
5.343e-01,3.186e-02
5.379e-01,2.959e-02
5.416e-01,2.746e-02
5.452e-01,2.547e-02
5.489e-01,2.360e-02
5.525e-01,2.186e-02
5.562e-01,2.023e-02
5.598e-01,1.870e-02
5.635e-01,1.728e-02
5.671e-01,1.596e-02
5.708e-01,1.473e-02
5.744e-01,1.358e-02
5.781e-01,1.251e-02
5.817e-01,1.151e-02
5.854e-01,1.059e-02
5.890e-01,9.732e-03
5.926e-01,8.937e-03
5.963e-01,8.199e-03
5.999e-01,7.516e-03
6.036e-01,6.884e-03
6.072e-01,6.299e-03
6.109e-01,5.759e-03
6.145e-01,5.260e-03
6.182e-01,4.799e-03
6.218e-01,4.375e-03
6.255e-01,3.985e-03
6.291e-01,3.625e-03
6.328e-01,3.295e-03
6.364e-01,2.992e-03
6.401e-01,2.714e-03
6.437e-01,2.459e-03
6.474e-01,2.225e-03
6.510e-01,2.012e-03
6.546e-01,1.817e-03
6.583e-01,1.638e-03
6.619e-01,1.476e-03
6.656e-01,1.328e-03
6.692e-01,1.194e-03
6.729e-01,1.071e-03
6.765e-01,9.602e-04
6.802e-01,8.596e-04
6.838e-01,7.684e-04
6.875e-01,6.860e-04
6.911e-01,6.116e-04
6.948e-01,5.444e-04
6.984e-01,4.839e-04
7.021e-01,4.295e-04
7.057e-01,3.806e-04
7.094e-01,3.367e-04
7.130e-01,2.974e-04
7.166e-01,2.623e-04
7.203e-01,2.309e-04
7.239e-01,2.029e-04
7.276e-01,1.780e-04


==> anc/03_results/moderate_inf/num_beta_total_probability/0_013.csv <==
transmittance,probability_density
1.928e-03,3.062e-01
5.785e-03,5.086e-01
9.642e-03,6.689e-01
1.350e-02,8.186e-01
1.735e-02,9.653e-01
2.121e-02,1.112e+00
2.507e-02,1.259e+00
2.892e-02,1.406e+00
3.278e-02,1.554e+00
3.664e-02,1.701e+00
4.049e-02,1.848e+00
4.435e-02,1.994e+00
4.821e-02,2.138e+00
5.206e-02,2.280e+00
5.592e-02,2.419e+00
5.978e-02,2.555e+00
6.363e-02,2.688e+00
6.749e-02,2.816e+00
7.135e-02,2.940e+00
7.520e-02,3.059e+00
7.906e-02,3.173e+00
8.292e-02,3.281e+00
8.677e-02,3.383e+00
9.063e-02,3.479e+00
9.449e-02,3.567e+00
9.834e-02,3.649e+00
1.022e-01,3.724e+00
1.061e-01,3.792e+00
1.099e-01,3.852e+00
1.138e-01,3.905e+00
1.176e-01,3.950e+00
1.215e-01,3.988e+00
1.253e-01,4.018e+00
1.292e-01,4.042e+00
1.331e-01,4.058e+00
1.369e-01,4.067e+00
1.408e-01,4.070e+00
1.446e-01,4.066e+00
1.485e-01,4.056e+00
1.523e-01,4.040e+00
1.562e-01,4.019e+00
1.600e-01,3.992e+00
1.639e-01,3.960e+00
1.678e-01,3.923e+00
1.716e-01,3.882e+00
1.755e-01,3.837e+00
1.793e-01,3.788e+00
1.832e-01,3.735e+00
1.870e-01,3.679e+00
1.909e-01,3.620e+00
1.948e-01,3.559e+00
1.986e-01,3.495e+00
2.025e-01,3.429e+00
2.063e-01,3.362e+00
2.102e-01,3.293e+00
2.140e-01,3.222e+00
2.179e-01,3.151e+00
2.218e-01,3.078e+00
2.256e-01,3.005e+00
2.295e-01,2.932e+00
2.333e-01,2.858e+00
2.372e-01,2.784e+00
2.410e-01,2.711e+00
2.449e-01,2.637e+00
2.488e-01,2.564e+00
2.526e-01,2.491e+00
2.565e-01,2.418e+00
2.603e-01,2.347e+00
2.642e-01,2.276e+00
2.680e-01,2.206e+00
2.719e-01,2.137e+00
2.757e-01,2.069e+00
2.796e-01,2.002e+00
2.835e-01,1.936e+00
2.873e-01,1.871e+00
2.912e-01,1.808e+00
2.950e-01,1.746e+00
2.989e-01,1.685e+00
3.027e-01,1.625e+00
3.066e-01,1.567e+00
3.105e-01,1.510e+00
3.143e-01,1.454e+00
3.182e-01,1.400e+00
3.220e-01,1.347e+00
3.259e-01,1.296e+00
3.297e-01,1.246e+00
3.336e-01,1.197e+00
3.375e-01,1.150e+00
3.413e-01,1.104e+00
3.452e-01,1.059e+00
3.490e-01,1.016e+00
3.529e-01,9.743e-01
3.567e-01,9.336e-01
3.606e-01,8.943e-01
3.644e-01,8.563e-01
3.683e-01,8.194e-01
3.722e-01,7.838e-01
3.760e-01,7.495e-01
3.799e-01,7.162e-01
3.837e-01,6.842e-01
3.876e-01,6.533e-01
3.914e-01,6.235e-01
3.953e-01,5.948e-01
3.992e-01,5.671e-01
4.030e-01,5.405e-01
4.069e-01,5.148e-01
4.107e-01,4.902e-01
4.146e-01,4.665e-01
4.184e-01,4.438e-01
4.223e-01,4.219e-01
4.262e-01,4.009e-01
4.300e-01,3.808e-01
4.339e-01,3.616e-01
4.377e-01,3.431e-01
4.416e-01,3.254e-01
4.454e-01,3.084e-01
4.493e-01,2.922e-01
4.532e-01,2.767e-01
4.570e-01,2.619e-01
4.609e-01,2.478e-01
4.647e-01,2.343e-01
4.686e-01,2.214e-01
4.724e-01,2.091e-01
4.763e-01,1.973e-01
4.801e-01,1.862e-01
4.840e-01,1.755e-01
4.879e-01,1.654e-01
4.917e-01,1.558e-01
4.956e-01,1.466e-01
4.994e-01,1.379e-01
5.033e-01,1.297e-01
5.071e-01,1.218e-01
5.110e-01,1.144e-01
5.149e-01,1.073e-01
5.187e-01,1.007e-01
5.226e-01,9.435e-02
5.264e-01,8.836e-02
5.303e-01,8.271e-02
5.341e-01,7.736e-02
5.380e-01,7.231e-02
5.419e-01,6.755e-02
5.457e-01,6.305e-02
5.496e-01,5.882e-02
5.534e-01,5.482e-02
5.573e-01,5.107e-02
5.611e-01,4.753e-02
5.650e-01,4.421e-02
5.688e-01,4.108e-02
5.727e-01,3.815e-02
5.766e-01,3.540e-02
5.804e-01,3.283e-02
5.843e-01,3.041e-02
5.881e-01,2.815e-02
5.920e-01,2.604e-02
5.958e-01,2.406e-02
5.997e-01,2.222e-02
6.036e-01,2.049e-02
6.074e-01,1.889e-02
6.113e-01,1.739e-02
6.151e-01,1.600e-02
6.190e-01,1.471e-02
6.228e-01,1.350e-02
6.267e-01,1.239e-02
6.306e-01,1.135e-02
6.344e-01,1.039e-02
6.383e-01,9.503e-03
6.421e-01,8.681e-03
6.460e-01,7.922e-03
6.498e-01,7.221e-03
6.537e-01,6.575e-03
6.576e-01,5.979e-03
6.614e-01,5.431e-03
6.653e-01,4.928e-03
6.691e-01,4.465e-03
6.730e-01,4.041e-03
6.768e-01,3.652e-03
6.807e-01,3.297e-03
6.845e-01,2.972e-03
6.884e-01,2.675e-03
6.923e-01,2.405e-03
6.961e-01,2.158e-03
7.000e-01,1.935e-03
7.038e-01,1.731e-03
7.077e-01,1.547e-03
7.115e-01,1.380e-03
7.154e-01,1.229e-03
7.193e-01,1.093e-03
7.231e-01,9.698e-04
7.270e-01,8.593e-04
7.308e-01,7.599e-04
7.347e-01,6.708e-04
7.385e-01,5.910e-04
7.424e-01,5.196e-04
7.463e-01,4.559e-04
7.501e-01,3.992e-04
7.540e-01,3.488e-04
7.578e-01,3.040e-04
7.617e-01,2.644e-04
7.655e-01,2.294e-04
7.694e-01,1.986e-04


==> anc/03_results/moderate_inf/num_beta_total_probability/0_014.csv <==
transmittance,probability_density
2.022e-03,2.049e-01
6.065e-03,3.559e-01
1.011e-02,4.730e-01
1.415e-02,5.812e-01
1.819e-02,6.876e-01
2.224e-02,7.949e-01
2.628e-02,9.040e-01
3.032e-02,1.015e+00
3.437e-02,1.128e+00
3.841e-02,1.243e+00
4.245e-02,1.360e+00
4.650e-02,1.477e+00
5.054e-02,1.595e+00
5.458e-02,1.713e+00
5.862e-02,1.830e+00
6.267e-02,1.947e+00
6.671e-02,2.063e+00
7.075e-02,2.177e+00
7.480e-02,2.289e+00
7.884e-02,2.399e+00
8.288e-02,2.506e+00
8.693e-02,2.610e+00
9.097e-02,2.710e+00
9.501e-02,2.807e+00
9.905e-02,2.899e+00
1.031e-01,2.987e+00
1.071e-01,3.071e+00
1.112e-01,3.149e+00
1.152e-01,3.223e+00
1.193e-01,3.291e+00
1.233e-01,3.353e+00
1.274e-01,3.410e+00
1.314e-01,3.462e+00
1.354e-01,3.507e+00
1.395e-01,3.547e+00
1.435e-01,3.581e+00
1.476e-01,3.609e+00
1.516e-01,3.631e+00
1.557e-01,3.648e+00
1.597e-01,3.660e+00
1.637e-01,3.665e+00
1.678e-01,3.666e+00
1.718e-01,3.662e+00
1.759e-01,3.652e+00
1.799e-01,3.639e+00
1.840e-01,3.620e+00
1.880e-01,3.597e+00
1.920e-01,3.570e+00
1.961e-01,3.540e+00
2.001e-01,3.505e+00
2.042e-01,3.468e+00
2.082e-01,3.427e+00
2.123e-01,3.383e+00
2.163e-01,3.336e+00
2.203e-01,3.287e+00
2.244e-01,3.236e+00
2.284e-01,3.183e+00
2.325e-01,3.128e+00
2.365e-01,3.071e+00
2.406e-01,3.012e+00
2.446e-01,2.953e+00
2.486e-01,2.892e+00
2.527e-01,2.831e+00
2.567e-01,2.768e+00
2.608e-01,2.706e+00
2.648e-01,2.642e+00
2.689e-01,2.579e+00
2.729e-01,2.515e+00
2.769e-01,2.451e+00
2.810e-01,2.388e+00
2.850e-01,2.324e+00
2.891e-01,2.261e+00
2.931e-01,2.198e+00
2.972e-01,2.136e+00
3.012e-01,2.074e+00
3.053e-01,2.013e+00
3.093e-01,1.952e+00
3.133e-01,1.892e+00
3.174e-01,1.833e+00
3.214e-01,1.775e+00
3.255e-01,1.718e+00
3.295e-01,1.662e+00
3.336e-01,1.607e+00
3.376e-01,1.553e+00
3.416e-01,1.500e+00
3.457e-01,1.448e+00
3.497e-01,1.397e+00
3.538e-01,1.347e+00
3.578e-01,1.298e+00
3.619e-01,1.251e+00
3.659e-01,1.204e+00
3.699e-01,1.159e+00
3.740e-01,1.115e+00
3.780e-01,1.072e+00
3.821e-01,1.030e+00
3.861e-01,9.893e-01
3.902e-01,9.498e-01
3.942e-01,9.114e-01
3.982e-01,8.741e-01
4.023e-01,8.379e-01
4.063e-01,8.028e-01
4.104e-01,7.688e-01
4.144e-01,7.359e-01
4.185e-01,7.040e-01
4.225e-01,6.732e-01
4.265e-01,6.433e-01
4.306e-01,6.145e-01
4.346e-01,5.867e-01
4.387e-01,5.599e-01
4.427e-01,5.339e-01
4.468e-01,5.090e-01
4.508e-01,4.849e-01
4.548e-01,4.617e-01
4.589e-01,4.394e-01
4.629e-01,4.180e-01
4.670e-01,3.974e-01
4.710e-01,3.775e-01
4.751e-01,3.585e-01
4.791e-01,3.402e-01
4.831e-01,3.227e-01
4.872e-01,3.059e-01
4.912e-01,2.898e-01
4.953e-01,2.744e-01
4.993e-01,2.597e-01
5.034e-01,2.456e-01
5.074e-01,2.321e-01
5.114e-01,2.192e-01
5.155e-01,2.069e-01
5.195e-01,1.952e-01
5.236e-01,1.840e-01
5.276e-01,1.734e-01
5.317e-01,1.632e-01
5.357e-01,1.536e-01
5.397e-01,1.444e-01
5.438e-01,1.357e-01
5.478e-01,1.274e-01
5.519e-01,1.195e-01
5.559e-01,1.120e-01
5.600e-01,1.050e-01
5.640e-01,9.825e-02
5.680e-01,9.191e-02
5.721e-01,8.591e-02
5.761e-01,8.024e-02
5.802e-01,7.488e-02
5.842e-01,6.982e-02
5.883e-01,6.505e-02
5.923e-01,6.056e-02
5.963e-01,5.633e-02
6.004e-01,5.234e-02
6.044e-01,4.860e-02
6.085e-01,4.508e-02
6.125e-01,4.178e-02
6.166e-01,3.869e-02
6.206e-01,3.579e-02
6.247e-01,3.307e-02
6.287e-01,3.053e-02
6.327e-01,2.816e-02
6.368e-01,2.595e-02
6.408e-01,2.388e-02
6.449e-01,2.195e-02
6.489e-01,2.016e-02
6.530e-01,1.849e-02
6.570e-01,1.695e-02
6.610e-01,1.551e-02
6.651e-01,1.418e-02
6.691e-01,1.294e-02
6.732e-01,1.180e-02
6.772e-01,1.075e-02
6.813e-01,9.775e-03
6.853e-01,8.878e-03
6.893e-01,8.052e-03
6.934e-01,7.293e-03
6.974e-01,6.595e-03
7.015e-01,5.956e-03
7.055e-01,5.370e-03
7.096e-01,4.835e-03
7.136e-01,4.345e-03
7.176e-01,3.899e-03
7.217e-01,3.493e-03
7.257e-01,3.123e-03
7.298e-01,2.788e-03
7.338e-01,2.484e-03
7.379e-01,2.209e-03
7.419e-01,1.960e-03
7.459e-01,1.736e-03
7.500e-01,1.535e-03
7.540e-01,1.354e-03
7.581e-01,1.191e-03
7.621e-01,1.046e-03
7.662e-01,9.162e-04
7.702e-01,8.005e-04
7.742e-01,6.977e-04
7.783e-01,6.065e-04
7.823e-01,5.258e-04
7.864e-01,4.545e-04
7.904e-01,3.918e-04
7.945e-01,3.366e-04
7.985e-01,2.884e-04
8.025e-01,2.462e-04
8.066e-01,2.095e-04


==> anc/03_results/moderate_inf/num_beta_total_probability/0_015.csv <==
transmittance,probability_density
2.116e-03,1.364e-01
6.349e-03,2.507e-01
1.058e-02,3.380e-01
1.481e-02,4.174e-01
1.905e-02,4.949e-01
2.328e-02,5.732e-01
2.751e-02,6.536e-01
3.175e-02,7.365e-01
3.598e-02,8.221e-01
4.021e-02,9.103e-01
4.444e-02,1.001e+00
4.868e-02,1.094e+00
5.291e-02,1.188e+00
5.714e-02,1.284e+00
6.138e-02,1.381e+00
6.561e-02,1.479e+00
6.984e-02,1.578e+00
7.407e-02,1.676e+00
7.831e-02,1.774e+00
8.254e-02,1.872e+00
8.677e-02,1.969e+00
9.101e-02,2.064e+00
9.524e-02,2.158e+00
9.947e-02,2.250e+00
1.037e-01,2.339e+00
1.079e-01,2.427e+00
1.122e-01,2.511e+00
1.164e-01,2.592e+00
1.206e-01,2.670e+00
1.249e-01,2.745e+00
1.291e-01,2.816e+00
1.333e-01,2.883e+00
1.376e-01,2.945e+00
1.418e-01,3.004e+00
1.460e-01,3.058e+00
1.503e-01,3.108e+00
1.545e-01,3.153e+00
1.587e-01,3.193e+00
1.630e-01,3.229e+00
1.672e-01,3.260e+00
1.714e-01,3.286e+00
1.757e-01,3.308e+00
1.799e-01,3.325e+00
1.841e-01,3.337e+00
1.884e-01,3.345e+00
1.926e-01,3.349e+00
1.968e-01,3.348e+00
2.011e-01,3.344e+00
2.053e-01,3.335e+00
2.095e-01,3.322e+00
2.138e-01,3.306e+00
2.180e-01,3.286e+00
2.222e-01,3.263e+00
2.265e-01,3.237e+00
2.307e-01,3.207e+00
2.349e-01,3.175e+00
2.392e-01,3.140e+00
2.434e-01,3.102e+00
2.476e-01,3.062e+00
2.519e-01,3.020e+00
2.561e-01,2.976e+00
2.603e-01,2.930e+00
2.646e-01,2.882e+00
2.688e-01,2.833e+00
2.730e-01,2.782e+00
2.772e-01,2.730e+00
2.815e-01,2.678e+00
2.857e-01,2.624e+00
2.899e-01,2.569e+00
2.942e-01,2.514e+00
2.984e-01,2.458e+00
3.026e-01,2.402e+00
3.069e-01,2.346e+00
3.111e-01,2.289e+00
3.153e-01,2.233e+00
3.196e-01,2.176e+00
3.238e-01,2.120e+00
3.280e-01,2.063e+00
3.323e-01,2.007e+00
3.365e-01,1.952e+00
3.407e-01,1.896e+00
3.450e-01,1.842e+00
3.492e-01,1.787e+00
3.534e-01,1.734e+00
3.577e-01,1.681e+00
3.619e-01,1.628e+00
3.661e-01,1.577e+00
3.704e-01,1.526e+00
3.746e-01,1.476e+00
3.788e-01,1.427e+00
3.831e-01,1.379e+00
3.873e-01,1.332e+00
3.915e-01,1.285e+00
3.958e-01,1.240e+00
4.000e-01,1.195e+00
4.042e-01,1.152e+00
4.085e-01,1.109e+00
4.127e-01,1.068e+00
4.169e-01,1.027e+00
4.212e-01,9.878e-01
4.254e-01,9.492e-01
4.296e-01,9.117e-01
4.339e-01,8.752e-01
4.381e-01,8.397e-01
4.423e-01,8.052e-01
4.466e-01,7.716e-01
4.508e-01,7.391e-01
4.550e-01,7.075e-01
4.593e-01,6.769e-01
4.635e-01,6.472e-01
4.677e-01,6.185e-01
4.720e-01,5.907e-01
4.762e-01,5.639e-01
4.804e-01,5.379e-01
4.847e-01,5.128e-01
4.889e-01,4.886e-01
4.931e-01,4.653e-01
4.974e-01,4.428e-01
5.016e-01,4.211e-01
5.058e-01,4.003e-01
5.101e-01,3.802e-01
5.143e-01,3.609e-01
5.185e-01,3.423e-01
5.228e-01,3.245e-01
5.270e-01,3.074e-01
5.312e-01,2.910e-01
5.354e-01,2.753e-01
5.397e-01,2.603e-01
5.439e-01,2.459e-01
5.481e-01,2.322e-01
5.524e-01,2.190e-01
5.566e-01,2.064e-01
5.608e-01,1.945e-01
5.651e-01,1.830e-01
5.693e-01,1.721e-01
5.735e-01,1.618e-01
5.778e-01,1.519e-01
5.820e-01,1.425e-01
5.862e-01,1.336e-01
5.905e-01,1.251e-01
5.947e-01,1.171e-01
5.989e-01,1.095e-01
6.032e-01,1.023e-01
6.074e-01,9.546e-02
6.116e-01,8.901e-02
6.159e-01,8.292e-02
6.201e-01,7.717e-02
6.243e-01,7.175e-02
6.286e-01,6.665e-02
6.328e-01,6.184e-02
6.370e-01,5.732e-02
6.413e-01,5.308e-02
6.455e-01,4.909e-02
6.497e-01,4.536e-02
6.540e-01,4.186e-02
6.582e-01,3.858e-02
6.624e-01,3.552e-02
6.667e-01,3.266e-02
6.709e-01,3.000e-02
6.751e-01,2.751e-02
6.794e-01,2.520e-02
6.836e-01,2.306e-02
6.878e-01,2.106e-02
6.921e-01,1.922e-02
6.963e-01,1.750e-02
7.005e-01,1.592e-02
7.048e-01,1.446e-02
7.090e-01,1.311e-02
7.132e-01,1.187e-02
7.175e-01,1.073e-02
7.217e-01,9.680e-03
7.259e-01,8.719e-03
7.302e-01,7.839e-03
7.344e-01,7.035e-03
7.386e-01,6.301e-03
7.429e-01,5.632e-03
7.471e-01,5.025e-03
7.513e-01,4.473e-03
7.556e-01,3.973e-03
7.598e-01,3.521e-03
7.640e-01,3.114e-03
7.683e-01,2.746e-03
7.725e-01,2.417e-03
7.767e-01,2.121e-03
7.810e-01,1.856e-03
7.852e-01,1.620e-03
7.894e-01,1.410e-03
7.936e-01,1.223e-03
7.979e-01,1.058e-03
8.021e-01,9.124e-04
8.063e-01,7.839e-04
8.106e-01,6.712e-04
8.148e-01,5.725e-04
8.190e-01,4.865e-04
8.233e-01,4.117e-04
8.275e-01,3.469e-04
8.317e-01,2.910e-04
8.360e-01,2.430e-04
8.402e-01,2.019e-04
8.444e-01,1.669e-04


==> anc/03_results/moderate_inf/num_beta_total_probability/0_016.csv <==
transmittance,probability_density
2.201e-03,8.942e-02
6.603e-03,1.764e-01
1.101e-02,2.427e-01
1.541e-02,3.018e-01
1.981e-02,3.587e-01
2.421e-02,4.158e-01
2.861e-02,4.744e-01
3.302e-02,5.353e-01
3.742e-02,5.988e-01
4.182e-02,6.650e-01
4.622e-02,7.339e-01
5.063e-02,8.054e-01
5.503e-02,8.794e-01
5.943e-02,9.556e-01
6.383e-02,1.034e+00
6.823e-02,1.114e+00
7.264e-02,1.195e+00
7.704e-02,1.278e+00
8.144e-02,1.361e+00
8.584e-02,1.445e+00
9.025e-02,1.530e+00
9.465e-02,1.615e+00
9.905e-02,1.699e+00
1.035e-01,1.783e+00
1.079e-01,1.866e+00
1.123e-01,1.948e+00
1.167e-01,2.028e+00
1.211e-01,2.107e+00
1.255e-01,2.185e+00
1.299e-01,2.260e+00
1.343e-01,2.333e+00
1.387e-01,2.403e+00
1.431e-01,2.471e+00
1.475e-01,2.536e+00
1.519e-01,2.598e+00
1.563e-01,2.657e+00
1.607e-01,2.712e+00
1.651e-01,2.764e+00
1.695e-01,2.812e+00
1.739e-01,2.857e+00
1.783e-01,2.898e+00
1.827e-01,2.935e+00
1.871e-01,2.969e+00
1.915e-01,2.998e+00
1.959e-01,3.024e+00
2.003e-01,3.046e+00
2.047e-01,3.064e+00
2.091e-01,3.078e+00
2.135e-01,3.088e+00
2.179e-01,3.095e+00
2.223e-01,3.098e+00
2.267e-01,3.097e+00
2.311e-01,3.093e+00
2.355e-01,3.086e+00
2.399e-01,3.075e+00
2.443e-01,3.061e+00
2.487e-01,3.045e+00
2.531e-01,3.025e+00
2.575e-01,3.002e+00
2.619e-01,2.977e+00
2.663e-01,2.949e+00
2.707e-01,2.919e+00
2.751e-01,2.886e+00
2.795e-01,2.852e+00
2.839e-01,2.815e+00
2.883e-01,2.777e+00
2.927e-01,2.737e+00
2.971e-01,2.695e+00
3.016e-01,2.652e+00
3.060e-01,2.608e+00
3.104e-01,2.562e+00
3.148e-01,2.515e+00
3.192e-01,2.468e+00
3.236e-01,2.419e+00
3.280e-01,2.370e+00
3.324e-01,2.320e+00
3.368e-01,2.270e+00
3.412e-01,2.219e+00
3.456e-01,2.168e+00
3.500e-01,2.117e+00
3.544e-01,2.066e+00
3.588e-01,2.014e+00
3.632e-01,1.963e+00
3.676e-01,1.912e+00
3.720e-01,1.861e+00
3.764e-01,1.810e+00
3.808e-01,1.759e+00
3.852e-01,1.709e+00
3.896e-01,1.660e+00
3.940e-01,1.610e+00
3.984e-01,1.562e+00
4.028e-01,1.514e+00
4.072e-01,1.466e+00
4.116e-01,1.419e+00
4.160e-01,1.373e+00
4.204e-01,1.328e+00
4.248e-01,1.283e+00
4.292e-01,1.239e+00
4.336e-01,1.196e+00
4.380e-01,1.153e+00
4.424e-01,1.112e+00
4.468e-01,1.071e+00
4.512e-01,1.032e+00
4.556e-01,9.928e-01
4.600e-01,9.548e-01
4.644e-01,9.177e-01
4.688e-01,8.815e-01
4.732e-01,8.463e-01
4.776e-01,8.119e-01
4.820e-01,7.785e-01
4.864e-01,7.459e-01
4.908e-01,7.143e-01
4.952e-01,6.836e-01
4.996e-01,6.538e-01
5.041e-01,6.248e-01
5.085e-01,5.968e-01
5.129e-01,5.696e-01
5.173e-01,5.433e-01
5.217e-01,5.179e-01
5.261e-01,4.933e-01
5.305e-01,4.696e-01
5.349e-01,4.467e-01
5.393e-01,4.246e-01
5.437e-01,4.033e-01
5.481e-01,3.828e-01
5.525e-01,3.630e-01
5.569e-01,3.440e-01
5.613e-01,3.258e-01
5.657e-01,3.083e-01
5.701e-01,2.915e-01
5.745e-01,2.754e-01
5.789e-01,2.599e-01
5.833e-01,2.452e-01
5.877e-01,2.310e-01
5.921e-01,2.175e-01
5.965e-01,2.046e-01
6.009e-01,1.923e-01
6.053e-01,1.806e-01
6.097e-01,1.694e-01
6.141e-01,1.588e-01
6.185e-01,1.487e-01
6.229e-01,1.391e-01
6.273e-01,1.300e-01
6.317e-01,1.213e-01
6.361e-01,1.132e-01
6.405e-01,1.054e-01
6.449e-01,9.809e-02
6.493e-01,9.118e-02
6.537e-01,8.465e-02
6.581e-01,7.850e-02
6.625e-01,7.271e-02
6.669e-01,6.726e-02
6.713e-01,6.215e-02
6.757e-01,5.734e-02
6.801e-01,5.284e-02
6.845e-01,4.863e-02
6.889e-01,4.469e-02
6.933e-01,4.101e-02
6.977e-01,3.758e-02
7.022e-01,3.439e-02
7.066e-01,3.141e-02
7.110e-01,2.865e-02
7.154e-01,2.609e-02
7.198e-01,2.372e-02
7.242e-01,2.153e-02
7.286e-01,1.950e-02
7.330e-01,1.763e-02
7.374e-01,1.591e-02
7.418e-01,1.433e-02
7.462e-01,1.288e-02
7.506e-01,1.156e-02
7.550e-01,1.035e-02
7.594e-01,9.239e-03
7.638e-01,8.232e-03
7.682e-01,7.318e-03
7.726e-01,6.488e-03
7.770e-01,5.738e-03
7.814e-01,5.061e-03
7.858e-01,4.451e-03
7.902e-01,3.904e-03
7.946e-01,3.413e-03
7.990e-01,2.975e-03
8.034e-01,2.584e-03
8.078e-01,2.238e-03
8.122e-01,1.930e-03
8.166e-01,1.659e-03
8.210e-01,1.420e-03
8.254e-01,1.211e-03
8.298e-01,1.028e-03
8.342e-01,8.683e-04
8.386e-01,7.302e-04
8.430e-01,6.110e-04
8.474e-01,5.085e-04
8.518e-01,4.208e-04
8.562e-01,3.461e-04
8.606e-01,2.829e-04
8.650e-01,2.297e-04
8.694e-01,1.852e-04
8.738e-01,1.481e-04
8.782e-01,1.175e-04


==> anc/03_results/moderate_inf/num_beta_total_probability/0_017.csv <==
transmittance,probability_density
2.500e-03,6.134e-02
7.500e-03,1.316e-01
1.250e-02,1.860e-01
1.750e-02,2.342e-01
2.250e-02,2.803e-01
2.750e-02,3.266e-01
3.250e-02,3.745e-01
3.750e-02,4.247e-01
4.250e-02,4.777e-01
4.750e-02,5.337e-01
5.250e-02,5.928e-01
5.750e-02,6.550e-01
6.250e-02,7.201e-01
6.750e-02,7.880e-01
7.250e-02,8.586e-01
7.750e-02,9.315e-01
8.250e-02,1.006e+00
8.750e-02,1.083e+00
9.250e-02,1.162e+00
9.750e-02,1.241e+00
1.025e-01,1.322e+00
1.075e-01,1.403e+00
1.125e-01,1.485e+00
1.175e-01,1.566e+00
1.225e-01,1.647e+00
1.275e-01,1.728e+00
1.325e-01,1.807e+00
1.375e-01,1.885e+00
1.425e-01,1.962e+00
1.475e-01,2.037e+00
1.525e-01,2.110e+00
1.575e-01,2.181e+00
1.625e-01,2.250e+00
1.675e-01,2.315e+00
1.725e-01,2.378e+00
1.775e-01,2.438e+00
1.825e-01,2.495e+00
1.875e-01,2.548e+00
1.925e-01,2.598e+00
1.975e-01,2.644e+00
2.025e-01,2.686e+00
2.075e-01,2.725e+00
2.125e-01,2.760e+00
2.175e-01,2.791e+00
2.225e-01,2.818e+00
2.275e-01,2.841e+00
2.325e-01,2.860e+00
2.375e-01,2.876e+00
2.425e-01,2.887e+00
2.475e-01,2.895e+00
2.525e-01,2.898e+00
2.575e-01,2.899e+00
2.625e-01,2.895e+00
2.675e-01,2.888e+00
2.725e-01,2.878e+00
2.775e-01,2.864e+00
2.825e-01,2.847e+00
2.875e-01,2.827e+00
2.925e-01,2.805e+00
2.975e-01,2.779e+00
3.025e-01,2.751e+00
3.075e-01,2.720e+00
3.125e-01,2.687e+00
3.175e-01,2.652e+00
3.225e-01,2.614e+00
3.275e-01,2.575e+00
3.325e-01,2.534e+00
3.375e-01,2.491e+00
3.425e-01,2.447e+00
3.475e-01,2.401e+00
3.525e-01,2.354e+00
3.575e-01,2.306e+00
3.625e-01,2.257e+00
3.675e-01,2.207e+00
3.725e-01,2.157e+00
3.775e-01,2.106e+00
3.825e-01,2.054e+00
3.875e-01,2.003e+00
3.925e-01,1.951e+00
3.975e-01,1.898e+00
4.025e-01,1.846e+00
4.075e-01,1.794e+00
4.125e-01,1.741e+00
4.175e-01,1.689e+00
4.225e-01,1.638e+00
4.275e-01,1.586e+00
4.325e-01,1.536e+00
4.375e-01,1.485e+00
4.425e-01,1.435e+00
4.475e-01,1.386e+00
4.525e-01,1.337e+00
4.575e-01,1.289e+00
4.625e-01,1.242e+00
4.675e-01,1.196e+00
4.725e-01,1.150e+00
4.775e-01,1.106e+00
4.825e-01,1.062e+00
4.875e-01,1.019e+00
4.925e-01,9.773e-01
4.975e-01,9.364e-01
5.025e-01,8.965e-01
5.075e-01,8.575e-01
5.125e-01,8.196e-01
5.175e-01,7.827e-01
5.225e-01,7.468e-01
5.275e-01,7.119e-01
5.325e-01,6.781e-01
5.375e-01,6.453e-01
5.425e-01,6.136e-01
5.475e-01,5.828e-01
5.525e-01,5.532e-01
5.575e-01,5.245e-01
5.625e-01,4.968e-01
5.675e-01,4.702e-01
5.725e-01,4.445e-01
5.775e-01,4.198e-01
5.825e-01,3.961e-01
5.875e-01,3.734e-01
5.925e-01,3.515e-01
5.975e-01,3.306e-01
6.025e-01,3.106e-01
6.075e-01,2.915e-01
6.125e-01,2.732e-01
6.175e-01,2.558e-01
6.225e-01,2.392e-01
6.275e-01,2.234e-01
6.325e-01,2.084e-01
6.375e-01,1.942e-01
6.425e-01,1.807e-01
6.475e-01,1.679e-01
6.525e-01,1.558e-01
6.575e-01,1.443e-01
6.625e-01,1.335e-01
6.675e-01,1.234e-01
6.725e-01,1.138e-01
6.775e-01,1.048e-01
6.825e-01,9.637e-02
6.875e-01,8.847e-02
6.925e-01,8.107e-02
6.975e-01,7.416e-02
7.025e-01,6.772e-02
7.075e-01,6.172e-02
7.125e-01,5.615e-02
7.175e-01,5.097e-02
7.225e-01,4.618e-02
7.275e-01,4.175e-02
7.325e-01,3.766e-02
7.375e-01,3.389e-02
7.425e-01,3.043e-02
7.475e-01,2.726e-02
7.525e-01,2.435e-02
7.575e-01,2.170e-02
7.625e-01,1.928e-02
7.675e-01,1.708e-02
7.725e-01,1.509e-02
7.775e-01,1.329e-02
7.825e-01,1.166e-02
7.875e-01,1.020e-02
7.925e-01,8.895e-03
7.975e-01,7.725e-03
8.025e-01,6.683e-03
8.075e-01,5.758e-03
8.125e-01,4.940e-03
8.175e-01,4.219e-03
8.225e-01,3.586e-03
8.275e-01,3.032e-03
8.325e-01,2.551e-03
8.375e-01,2.134e-03
8.425e-01,1.774e-03
8.475e-01,1.466e-03
8.525e-01,1.203e-03
8.575e-01,9.798e-04
8.625e-01,7.921e-04
8.675e-01,6.350e-04
8.725e-01,5.046e-04
8.775e-01,3.971e-04
8.825e-01,3.092e-04
8.875e-01,2.381e-04
8.925e-01,1.811e-04
8.975e-01,1.359e-04
9.025e-01,1.004e-04
9.075e-01,7.304e-05
9.125e-01,5.215e-05
9.175e-01,3.649e-05
9.225e-01,2.495e-05
9.275e-01,1.663e-05
9.325e-01,1.076e-05
9.375e-01,6.726e-06
9.425e-01,4.042e-06
9.475e-01,2.317e-06
9.525e-01,1.256e-06
9.575e-01,6.353e-07
9.625e-01,2.950e-07
9.675e-01,1.226e-07
9.725e-01,4.399e-08
9.775e-01,1.284e-08
9.825e-01,2.747e-09
9.875e-01,3.491e-10
9.925e-01,1.530e-11
9.975e-01,1.877e-14


==> anc/03_results/moderate_inf/num_beta_total_probability/0_018.csv <==
transmittance,probability_density
2.500e-03,3.778e-02
7.500e-03,8.968e-02
1.250e-02,1.313e-01
1.750e-02,1.677e-01
2.250e-02,2.017e-01
2.750e-02,2.350e-01
3.250e-02,2.687e-01
3.750e-02,3.038e-01
4.250e-02,3.407e-01
4.750e-02,3.799e-01
5.250e-02,4.215e-01
5.750e-02,4.657e-01
6.250e-02,5.125e-01
6.750e-02,5.619e-01
7.250e-02,6.140e-01
7.750e-02,6.685e-01
8.250e-02,7.255e-01
8.750e-02,7.848e-01
9.250e-02,8.461e-01
9.750e-02,9.095e-01
1.025e-01,9.745e-01
1.075e-01,1.041e+00
1.125e-01,1.109e+00
1.175e-01,1.178e+00
1.225e-01,1.248e+00
1.275e-01,1.318e+00
1.325e-01,1.389e+00
1.375e-01,1.459e+00
1.425e-01,1.530e+00
1.475e-01,1.600e+00
1.525e-01,1.670e+00
1.575e-01,1.738e+00
1.625e-01,1.806e+00
1.675e-01,1.872e+00
1.725e-01,1.937e+00
1.775e-01,2.001e+00
1.825e-01,2.062e+00
1.875e-01,2.122e+00
1.925e-01,2.179e+00
1.975e-01,2.235e+00
2.025e-01,2.287e+00
2.075e-01,2.338e+00
2.125e-01,2.385e+00
2.175e-01,2.430e+00
2.225e-01,2.473e+00
2.275e-01,2.512e+00
2.325e-01,2.548e+00
2.375e-01,2.581e+00
2.425e-01,2.612e+00
2.475e-01,2.639e+00
2.525e-01,2.663e+00
2.575e-01,2.683e+00
2.625e-01,2.701e+00
2.675e-01,2.715e+00
2.725e-01,2.727e+00
2.775e-01,2.735e+00
2.825e-01,2.740e+00
2.875e-01,2.742e+00
2.925e-01,2.741e+00
2.975e-01,2.737e+00
3.025e-01,2.730e+00
3.075e-01,2.720e+00
3.125e-01,2.708e+00
3.175e-01,2.693e+00
3.225e-01,2.675e+00
3.275e-01,2.655e+00
3.325e-01,2.632e+00
3.375e-01,2.607e+00
3.425e-01,2.580e+00
3.475e-01,2.551e+00
3.525e-01,2.520e+00
3.575e-01,2.487e+00
3.625e-01,2.453e+00
3.675e-01,2.416e+00
3.725e-01,2.379e+00
3.775e-01,2.339e+00
3.825e-01,2.299e+00
3.875e-01,2.257e+00
3.925e-01,2.214e+00
3.975e-01,2.171e+00
4.025e-01,2.126e+00
4.075e-01,2.080e+00
4.125e-01,2.034e+00
4.175e-01,1.988e+00
4.225e-01,1.941e+00
4.275e-01,1.893e+00
4.325e-01,1.845e+00
4.375e-01,1.797e+00
4.425e-01,1.749e+00
4.475e-01,1.701e+00
4.525e-01,1.653e+00
4.575e-01,1.605e+00
4.625e-01,1.557e+00
4.675e-01,1.509e+00
4.725e-01,1.462e+00
4.775e-01,1.415e+00
4.825e-01,1.368e+00
4.875e-01,1.322e+00
4.925e-01,1.277e+00
4.975e-01,1.232e+00
5.025e-01,1.188e+00
5.075e-01,1.144e+00
5.125e-01,1.101e+00
5.175e-01,1.059e+00
5.225e-01,1.017e+00
5.275e-01,9.767e-01
5.325e-01,9.369e-01
5.375e-01,8.979e-01
5.425e-01,8.598e-01
5.475e-01,8.226e-01
5.525e-01,7.863e-01
5.575e-01,7.509e-01
5.625e-01,7.164e-01
5.675e-01,6.829e-01
5.725e-01,6.503e-01
5.775e-01,6.187e-01
5.825e-01,5.880e-01
5.875e-01,5.584e-01
5.925e-01,5.296e-01
5.975e-01,5.018e-01
6.025e-01,4.750e-01
6.075e-01,4.491e-01
6.125e-01,4.242e-01
6.175e-01,4.002e-01
6.225e-01,3.772e-01
6.275e-01,3.550e-01
6.325e-01,3.338e-01
6.375e-01,3.134e-01
6.425e-01,2.939e-01
6.475e-01,2.753e-01
6.525e-01,2.575e-01
6.575e-01,2.405e-01
6.625e-01,2.244e-01
6.675e-01,2.090e-01
6.725e-01,1.944e-01
6.775e-01,1.806e-01
6.825e-01,1.674e-01
6.875e-01,1.550e-01
6.925e-01,1.433e-01
6.975e-01,1.323e-01
7.025e-01,1.218e-01
7.075e-01,1.121e-01
7.125e-01,1.029e-01
7.175e-01,9.425e-02
7.225e-01,8.618e-02
7.275e-01,7.865e-02
7.325e-01,7.163e-02
7.375e-01,6.509e-02
7.425e-01,5.902e-02
7.475e-01,5.339e-02
7.525e-01,4.818e-02
7.575e-01,4.337e-02
7.625e-01,3.894e-02
7.675e-01,3.487e-02
7.725e-01,3.113e-02
7.775e-01,2.772e-02
7.825e-01,2.460e-02
7.875e-01,2.177e-02
7.925e-01,1.919e-02
7.975e-01,1.687e-02
8.025e-01,1.477e-02
8.075e-01,1.288e-02
8.125e-01,1.119e-02
8.175e-01,9.677e-03
8.225e-01,8.332e-03
8.275e-01,7.141e-03
8.325e-01,6.090e-03
8.375e-01,5.166e-03
8.425e-01,4.357e-03
8.475e-01,3.654e-03
8.525e-01,3.044e-03
8.575e-01,2.519e-03
8.625e-01,2.069e-03
8.675e-01,1.687e-03
8.725e-01,1.364e-03
8.775e-01,1.092e-03
8.825e-01,8.666e-04
8.875e-01,6.802e-04
8.925e-01,5.278e-04
8.975e-01,4.043e-04
9.025e-01,3.055e-04
9.075e-01,2.273e-04
9.125e-01,1.662e-04
9.175e-01,1.193e-04
9.225e-01,8.379e-05
9.275e-01,5.745e-05
9.325e-01,3.831e-05
9.375e-01,2.475e-05
9.425e-01,1.540e-05
9.475e-01,9.173e-06
9.525e-01,5.184e-06
9.575e-01,2.747e-06
9.625e-01,1.343e-06
9.675e-01,5.923e-07
9.725e-01,2.276e-07
9.775e-01,7.213e-08
9.825e-01,1.710e-08
9.875e-01,2.492e-09
9.925e-01,1.343e-10
9.975e-01,2.571e-13


==> anc/03_results/moderate_inf/num_beta_total_probability/0_019.csv <==
transmittance,probability_density
2.500e-03,2.240e-02
7.500e-03,6.003e-02
1.250e-02,9.195e-02
1.750e-02,1.201e-01
2.250e-02,1.460e-01
2.750e-02,1.707e-01
3.250e-02,1.952e-01
3.750e-02,2.201e-01
4.250e-02,2.460e-01
4.750e-02,2.732e-01
5.250e-02,3.022e-01
5.750e-02,3.331e-01
6.250e-02,3.660e-01
6.750e-02,4.011e-01
7.250e-02,4.384e-01
7.750e-02,4.780e-01
8.250e-02,5.198e-01
8.750e-02,5.638e-01
9.250e-02,6.101e-01
9.750e-02,6.584e-01
1.025e-01,7.088e-01
1.075e-01,7.610e-01
1.125e-01,8.151e-01
1.175e-01,8.708e-01
1.225e-01,9.280e-01
1.275e-01,9.866e-01
1.325e-01,1.046e+00
1.375e-01,1.107e+00
1.425e-01,1.168e+00
1.475e-01,1.230e+00
1.525e-01,1.293e+00
1.575e-01,1.355e+00
1.625e-01,1.418e+00
1.675e-01,1.480e+00
1.725e-01,1.542e+00
1.775e-01,1.603e+00
1.825e-01,1.664e+00
1.875e-01,1.724e+00
1.925e-01,1.783e+00
1.975e-01,1.840e+00
2.025e-01,1.897e+00
2.075e-01,1.952e+00
2.125e-01,2.005e+00
2.175e-01,2.057e+00
2.225e-01,2.106e+00
2.275e-01,2.154e+00
2.325e-01,2.200e+00
2.375e-01,2.244e+00
2.425e-01,2.286e+00
2.475e-01,2.326e+00
2.525e-01,2.363e+00
2.575e-01,2.398e+00
2.625e-01,2.430e+00
2.675e-01,2.461e+00
2.725e-01,2.488e+00
2.775e-01,2.513e+00
2.825e-01,2.535e+00
2.875e-01,2.555e+00
2.925e-01,2.572e+00
2.975e-01,2.587e+00
3.025e-01,2.599e+00
3.075e-01,2.608e+00
3.125e-01,2.615e+00
3.175e-01,2.619e+00
3.225e-01,2.620e+00
3.275e-01,2.619e+00
3.325e-01,2.615e+00
3.375e-01,2.609e+00
3.425e-01,2.601e+00
3.475e-01,2.590e+00
3.525e-01,2.576e+00
3.575e-01,2.561e+00
3.625e-01,2.543e+00
3.675e-01,2.523e+00
3.725e-01,2.501e+00
3.775e-01,2.477e+00
3.825e-01,2.451e+00
3.875e-01,2.424e+00
3.925e-01,2.394e+00
3.975e-01,2.363e+00
4.025e-01,2.331e+00
4.075e-01,2.297e+00
4.125e-01,2.261e+00
4.175e-01,2.225e+00
4.225e-01,2.187e+00
4.275e-01,2.148e+00
4.325e-01,2.108e+00
4.375e-01,2.067e+00
4.425e-01,2.025e+00
4.475e-01,1.983e+00
4.525e-01,1.940e+00
4.575e-01,1.896e+00
4.625e-01,1.852e+00
4.675e-01,1.807e+00
4.725e-01,1.762e+00
4.775e-01,1.717e+00
4.825e-01,1.672e+00
4.875e-01,1.626e+00
4.925e-01,1.581e+00
4.975e-01,1.535e+00
5.025e-01,1.490e+00
5.075e-01,1.444e+00
5.125e-01,1.399e+00
5.175e-01,1.355e+00
5.225e-01,1.310e+00
5.275e-01,1.266e+00
5.325e-01,1.223e+00
5.375e-01,1.180e+00
5.425e-01,1.137e+00
5.475e-01,1.095e+00
5.525e-01,1.054e+00
5.575e-01,1.013e+00
5.625e-01,9.731e-01
5.675e-01,9.338e-01
5.725e-01,8.953e-01
5.775e-01,8.576e-01
5.825e-01,8.206e-01
5.875e-01,7.845e-01
5.925e-01,7.492e-01
5.975e-01,7.148e-01
6.025e-01,6.813e-01
6.075e-01,6.487e-01
6.125e-01,6.170e-01
6.175e-01,5.862e-01
6.225e-01,5.563e-01
6.275e-01,5.273e-01
6.325e-01,4.993e-01
6.375e-01,4.722e-01
6.425e-01,4.461e-01
6.475e-01,4.208e-01
6.525e-01,3.965e-01
6.575e-01,3.732e-01
6.625e-01,3.507e-01
6.675e-01,3.291e-01
6.725e-01,3.085e-01
6.775e-01,2.887e-01
6.825e-01,2.698e-01
6.875e-01,2.517e-01
6.925e-01,2.345e-01
6.975e-01,2.182e-01
7.025e-01,2.026e-01
7.075e-01,1.878e-01
7.125e-01,1.738e-01
7.175e-01,1.606e-01
7.225e-01,1.481e-01
7.275e-01,1.363e-01
7.325e-01,1.251e-01
7.375e-01,1.147e-01
7.425e-01,1.049e-01
7.475e-01,9.575e-02
7.525e-01,8.718e-02
7.575e-01,7.920e-02
7.625e-01,7.176e-02
7.675e-01,6.486e-02
7.725e-01,5.847e-02
7.775e-01,5.256e-02
7.825e-01,4.711e-02
7.875e-01,4.209e-02
7.925e-01,3.750e-02
7.975e-01,3.329e-02
8.025e-01,2.945e-02
8.075e-01,2.596e-02
8.125e-01,2.280e-02
8.175e-01,1.994e-02
8.225e-01,1.737e-02
8.275e-01,1.506e-02
8.325e-01,1.299e-02
8.375e-01,1.116e-02
8.425e-01,9.528e-03
8.475e-01,8.092e-03
8.525e-01,6.831e-03
8.575e-01,5.729e-03
8.625e-01,4.773e-03
8.675e-01,3.946e-03
8.725e-01,3.238e-03
8.775e-01,2.633e-03
8.825e-01,2.122e-03
8.875e-01,1.693e-03
8.925e-01,1.336e-03
8.975e-01,1.042e-03
9.025e-01,8.021e-04
9.075e-01,6.084e-04
9.125e-01,4.542e-04
9.175e-01,3.330e-04
9.225e-01,2.392e-04
9.275e-01,1.680e-04
9.325e-01,1.149e-04
9.375e-01,7.631e-05
9.425e-01,4.892e-05
9.475e-01,3.009e-05
9.525e-01,1.761e-05
9.575e-01,9.699e-06
9.625e-01,4.953e-06
9.675e-01,2.295e-06
9.725e-01,9.339e-07
9.775e-01,3.169e-07
9.825e-01,8.182e-08
9.875e-01,1.336e-08
9.925e-01,8.550e-10
9.975e-01,2.363e-12


==> anc/03_results/moderate_inf/num_beta_total_probability/0_02.csv <==
transmittance,probability_density
2.500e-03,1.266e-02
7.500e-03,3.916e-02
1.250e-02,6.345e-02
1.750e-02,8.546e-02
2.250e-02,1.057e-01
2.750e-02,1.247e-01
3.250e-02,1.431e-01
3.750e-02,1.614e-01
4.250e-02,1.799e-01
4.750e-02,1.992e-01
5.250e-02,2.194e-01
5.750e-02,2.408e-01
6.250e-02,2.637e-01
6.750e-02,2.882e-01
7.250e-02,3.144e-01
7.750e-02,3.424e-01
8.250e-02,3.722e-01
8.750e-02,4.039e-01
9.250e-02,4.376e-01
9.750e-02,4.732e-01
1.025e-01,5.108e-01
1.075e-01,5.503e-01
1.125e-01,5.916e-01
1.175e-01,6.348e-01
1.225e-01,6.797e-01
1.275e-01,7.263e-01
1.325e-01,7.744e-01
1.375e-01,8.240e-01
1.425e-01,8.750e-01
1.475e-01,9.271e-01
1.525e-01,9.803e-01
1.575e-01,1.034e+00
1.625e-01,1.089e+00
1.675e-01,1.145e+00
1.725e-01,1.201e+00
1.775e-01,1.257e+00
1.825e-01,1.313e+00
1.875e-01,1.369e+00
1.925e-01,1.425e+00
1.975e-01,1.481e+00
2.025e-01,1.536e+00
2.075e-01,1.591e+00
2.125e-01,1.645e+00
2.175e-01,1.698e+00
2.225e-01,1.750e+00
2.275e-01,1.801e+00
2.325e-01,1.851e+00
2.375e-01,1.900e+00
2.425e-01,1.947e+00
2.475e-01,1.993e+00
2.525e-01,2.038e+00
2.575e-01,2.081e+00
2.625e-01,2.122e+00
2.675e-01,2.162e+00
2.725e-01,2.200e+00
2.775e-01,2.236e+00
2.825e-01,2.270e+00
2.875e-01,2.302e+00
2.925e-01,2.332e+00
2.975e-01,2.361e+00
3.025e-01,2.387e+00
3.075e-01,2.411e+00
3.125e-01,2.433e+00
3.175e-01,2.452e+00
3.225e-01,2.470e+00
3.275e-01,2.485e+00
3.325e-01,2.498e+00
3.375e-01,2.509e+00
3.425e-01,2.517e+00
3.475e-01,2.523e+00
3.525e-01,2.527e+00
3.575e-01,2.529e+00
3.625e-01,2.528e+00
3.675e-01,2.525e+00
3.725e-01,2.520e+00
3.775e-01,2.512e+00
3.825e-01,2.503e+00
3.875e-01,2.491e+00
3.925e-01,2.478e+00
3.975e-01,2.462e+00
4.025e-01,2.444e+00
4.075e-01,2.425e+00
4.125e-01,2.403e+00
4.175e-01,2.380e+00
4.225e-01,2.355e+00
4.275e-01,2.328e+00
4.325e-01,2.300e+00
4.375e-01,2.270e+00
4.425e-01,2.239e+00
4.475e-01,2.207e+00
4.525e-01,2.173e+00
4.575e-01,2.138e+00
4.625e-01,2.102e+00
4.675e-01,2.064e+00
4.725e-01,2.026e+00
4.775e-01,1.987e+00
4.825e-01,1.947e+00
4.875e-01,1.906e+00
4.925e-01,1.865e+00
4.975e-01,1.823e+00
5.025e-01,1.780e+00
5.075e-01,1.737e+00
5.125e-01,1.694e+00
5.175e-01,1.650e+00
5.225e-01,1.606e+00
5.275e-01,1.562e+00
5.325e-01,1.518e+00
5.375e-01,1.474e+00
5.425e-01,1.430e+00
5.475e-01,1.386e+00
5.525e-01,1.342e+00
5.575e-01,1.299e+00
5.625e-01,1.255e+00
5.675e-01,1.212e+00
5.725e-01,1.170e+00
5.775e-01,1.128e+00
5.825e-01,1.086e+00
5.875e-01,1.045e+00
5.925e-01,1.005e+00
5.975e-01,9.646e-01
6.025e-01,9.254e-01
6.075e-01,8.869e-01
6.125e-01,8.490e-01
6.175e-01,8.120e-01
6.225e-01,7.757e-01
6.275e-01,7.402e-01
6.325e-01,7.055e-01
6.375e-01,6.717e-01
6.425e-01,6.388e-01
6.475e-01,6.067e-01
6.525e-01,5.756e-01
6.575e-01,5.454e-01
6.625e-01,5.161e-01
6.675e-01,4.877e-01
6.725e-01,4.603e-01
6.775e-01,4.338e-01
6.825e-01,4.083e-01
6.875e-01,3.837e-01
6.925e-01,3.600e-01
6.975e-01,3.373e-01
7.025e-01,3.155e-01
7.075e-01,2.947e-01
7.125e-01,2.748e-01
7.175e-01,2.557e-01
7.225e-01,2.376e-01
7.275e-01,2.203e-01
7.325e-01,2.039e-01
7.375e-01,1.884e-01
7.425e-01,1.737e-01
7.475e-01,1.598e-01
7.525e-01,1.467e-01
7.575e-01,1.343e-01
7.625e-01,1.227e-01
7.675e-01,1.119e-01
7.725e-01,1.017e-01
7.775e-01,9.220e-02
7.825e-01,8.336e-02
7.875e-01,7.516e-02
7.925e-01,6.755e-02
7.975e-01,6.053e-02
8.025e-01,5.405e-02
8.075e-01,4.810e-02
8.125e-01,4.265e-02
8.175e-01,3.767e-02
8.225e-01,3.314e-02
8.275e-01,2.903e-02
8.325e-01,2.531e-02
8.375e-01,2.197e-02
8.425e-01,1.897e-02
8.475e-01,1.629e-02
8.525e-01,1.391e-02
8.575e-01,1.181e-02
8.625e-01,9.954e-03
8.675e-01,8.334e-03
8.725e-01,6.925e-03
8.775e-01,5.708e-03
8.825e-01,4.664e-03
8.875e-01,3.774e-03
8.925e-01,3.023e-03
8.975e-01,2.394e-03
9.025e-01,1.872e-03
9.075e-01,1.444e-03
9.125e-01,1.097e-03
9.175e-01,8.188e-04
9.225e-01,5.998e-04
9.275e-01,4.299e-04
9.325e-01,3.006e-04
9.375e-01,2.043e-04
9.425e-01,1.343e-04
9.475e-01,8.486e-05
9.525e-01,5.116e-05
9.575e-01,2.912e-05
9.625e-01,1.542e-05
9.675e-01,7.448e-06
9.725e-01,3.180e-06
9.775e-01,1.143e-06
9.825e-01,3.169e-07
9.875e-01,5.688e-08
9.925e-01,4.201e-09
9.975e-01,1.577e-11


==> anc/03_results/moderate_inf/num_beta_total_probability/0_021.csv <==
transmittance,probability_density
2.500e-03,6.730e-03
7.500e-03,2.467e-02
1.250e-02,4.282e-02
1.750e-02,5.995e-02
2.250e-02,7.594e-02
2.750e-02,9.098e-02
3.250e-02,1.053e-01
3.750e-02,1.193e-01
4.250e-02,1.331e-01
4.750e-02,1.471e-01
5.250e-02,1.616e-01
5.750e-02,1.767e-01
6.250e-02,1.926e-01
6.750e-02,2.096e-01
7.250e-02,2.277e-01
7.750e-02,2.471e-01
8.250e-02,2.680e-01
8.750e-02,2.903e-01
9.250e-02,3.142e-01
9.750e-02,3.397e-01
1.025e-01,3.668e-01
1.075e-01,3.956e-01
1.125e-01,4.261e-01
1.175e-01,4.583e-01
1.225e-01,4.922e-01
1.275e-01,5.278e-01
1.325e-01,5.650e-01
1.375e-01,6.038e-01
1.425e-01,6.442e-01
1.475e-01,6.860e-01
1.525e-01,7.293e-01
1.575e-01,7.739e-01
1.625e-01,8.197e-01
1.675e-01,8.666e-01
1.725e-01,9.145e-01
1.775e-01,9.633e-01
1.825e-01,1.013e+00
1.875e-01,1.063e+00
1.925e-01,1.114e+00
1.975e-01,1.165e+00
2.025e-01,1.216e+00
2.075e-01,1.267e+00
2.125e-01,1.318e+00
2.175e-01,1.369e+00
2.225e-01,1.420e+00
2.275e-01,1.471e+00
2.325e-01,1.521e+00
2.375e-01,1.570e+00
2.425e-01,1.619e+00
2.475e-01,1.667e+00
2.525e-01,1.714e+00
2.575e-01,1.761e+00
2.625e-01,1.806e+00
2.675e-01,1.850e+00
2.725e-01,1.894e+00
2.775e-01,1.936e+00
2.825e-01,1.977e+00
2.875e-01,2.016e+00
2.925e-01,2.054e+00
2.975e-01,2.091e+00
3.025e-01,2.127e+00
3.075e-01,2.161e+00
3.125e-01,2.193e+00
3.175e-01,2.224e+00
3.225e-01,2.253e+00
3.275e-01,2.280e+00
3.325e-01,2.306e+00
3.375e-01,2.330e+00
3.425e-01,2.352e+00
3.475e-01,2.372e+00
3.525e-01,2.390e+00
3.575e-01,2.406e+00
3.625e-01,2.421e+00
3.675e-01,2.433e+00
3.725e-01,2.443e+00
3.775e-01,2.451e+00
3.825e-01,2.458e+00
3.875e-01,2.462e+00
3.925e-01,2.464e+00
3.975e-01,2.464e+00
4.025e-01,2.462e+00
4.075e-01,2.458e+00
4.125e-01,2.451e+00
4.175e-01,2.443e+00
4.225e-01,2.433e+00
4.275e-01,2.421e+00
4.325e-01,2.407e+00
4.375e-01,2.391e+00
4.425e-01,2.373e+00
4.475e-01,2.354e+00
4.525e-01,2.332e+00
4.575e-01,2.309e+00
4.625e-01,2.285e+00
4.675e-01,2.258e+00
4.725e-01,2.231e+00
4.775e-01,2.201e+00
4.825e-01,2.171e+00
4.875e-01,2.139e+00
4.925e-01,2.105e+00
4.975e-01,2.071e+00
5.025e-01,2.035e+00
5.075e-01,1.999e+00
5.125e-01,1.961e+00
5.175e-01,1.923e+00
5.225e-01,1.883e+00
5.275e-01,1.843e+00
5.325e-01,1.802e+00
5.375e-01,1.761e+00
5.425e-01,1.719e+00
5.475e-01,1.676e+00
5.525e-01,1.633e+00
5.575e-01,1.590e+00
5.625e-01,1.547e+00
5.675e-01,1.503e+00
5.725e-01,1.460e+00
5.775e-01,1.416e+00
5.825e-01,1.372e+00
5.875e-01,1.328e+00
5.925e-01,1.285e+00
5.975e-01,1.242e+00
6.025e-01,1.198e+00
6.075e-01,1.156e+00
6.125e-01,1.113e+00
6.175e-01,1.072e+00
6.225e-01,1.030e+00
6.275e-01,9.892e-01
6.325e-01,9.489e-01
6.375e-01,9.092e-01
6.425e-01,8.701e-01
6.475e-01,8.318e-01
6.525e-01,7.942e-01
6.575e-01,7.574e-01
6.625e-01,7.214e-01
6.675e-01,6.862e-01
6.725e-01,6.519e-01
6.775e-01,6.184e-01
6.825e-01,5.859e-01
6.875e-01,5.543e-01
6.925e-01,5.236e-01
6.975e-01,4.939e-01
7.025e-01,4.652e-01
7.075e-01,4.374e-01
7.125e-01,4.107e-01
7.175e-01,3.849e-01
7.225e-01,3.601e-01
7.275e-01,3.363e-01
7.325e-01,3.135e-01
7.375e-01,2.917e-01
7.425e-01,2.709e-01
7.475e-01,2.510e-01
7.525e-01,2.322e-01
7.575e-01,2.142e-01
7.625e-01,1.972e-01
7.675e-01,1.811e-01
7.725e-01,1.660e-01
7.775e-01,1.517e-01
7.825e-01,1.382e-01
7.875e-01,1.256e-01
7.925e-01,1.138e-01
7.975e-01,1.029e-01
8.025e-01,9.263e-02
8.075e-01,8.314e-02
8.125e-01,7.436e-02
8.175e-01,6.626e-02
8.225e-01,5.882e-02
8.275e-01,5.200e-02
8.325e-01,4.577e-02
8.375e-01,4.010e-02
8.425e-01,3.496e-02
8.475e-01,3.033e-02
8.525e-01,2.616e-02
8.575e-01,2.244e-02
8.625e-01,1.912e-02
8.675e-01,1.619e-02
8.725e-01,1.360e-02
8.775e-01,1.134e-02
8.825e-01,9.381e-03
8.875e-01,7.687e-03
8.925e-01,6.236e-03
8.975e-01,5.004e-03
9.025e-01,3.968e-03
9.075e-01,3.105e-03
9.125e-01,2.394e-03
9.175e-01,1.816e-03
9.225e-01,1.353e-03
9.275e-01,9.869e-04
9.325e-01,7.031e-04
9.375e-01,4.874e-04
9.425e-01,3.273e-04
9.475e-01,2.117e-04
9.525e-01,1.309e-04
9.575e-01,7.657e-05
9.625e-01,4.183e-05
9.675e-01,2.092e-05
9.725e-01,9.304e-06
9.775e-01,3.509e-06
9.825e-01,1.033e-06
9.875e-01,2.007e-07
9.925e-01,1.671e-08
9.975e-01,8.089e-11


==> anc/03_results/moderate_inf/num_beta_total_probability/0_022.csv <==
transmittance,probability_density
2.500e-03,3.317e-03
7.500e-03,1.484e-02
1.250e-02,2.800e-02
1.750e-02,4.114e-02
2.250e-02,5.377e-02
2.750e-02,6.579e-02
3.250e-02,7.725e-02
3.750e-02,8.828e-02
4.250e-02,9.906e-02
4.750e-02,1.097e-01
5.250e-02,1.205e-01
5.750e-02,1.315e-01
6.250e-02,1.428e-01
6.750e-02,1.548e-01
7.250e-02,1.674e-01
7.750e-02,1.808e-01
8.250e-02,1.952e-01
8.750e-02,2.107e-01
9.250e-02,2.272e-01
9.750e-02,2.450e-01
1.025e-01,2.641e-01
1.075e-01,2.845e-01
1.125e-01,3.064e-01
1.175e-01,3.296e-01
1.225e-01,3.544e-01
1.275e-01,3.806e-01
1.325e-01,4.083e-01
1.375e-01,4.375e-01
1.425e-01,4.683e-01
1.475e-01,5.005e-01
1.525e-01,5.342e-01
1.575e-01,5.693e-01
1.625e-01,6.058e-01
1.675e-01,6.437e-01
1.725e-01,6.829e-01
1.775e-01,7.233e-01
1.825e-01,7.648e-01
1.875e-01,8.073e-01
1.925e-01,8.508e-01
1.975e-01,8.952e-01
2.025e-01,9.403e-01
2.075e-01,9.861e-01
2.125e-01,1.032e+00
2.175e-01,1.079e+00
2.225e-01,1.126e+00
2.275e-01,1.173e+00
2.325e-01,1.221e+00
2.375e-01,1.268e+00
2.425e-01,1.315e+00
2.475e-01,1.363e+00
2.525e-01,1.409e+00
2.575e-01,1.456e+00
2.625e-01,1.502e+00
2.675e-01,1.547e+00
2.725e-01,1.592e+00
2.775e-01,1.637e+00
2.825e-01,1.680e+00
2.875e-01,1.723e+00
2.925e-01,1.765e+00
2.975e-01,1.807e+00
3.025e-01,1.847e+00
3.075e-01,1.886e+00
3.125e-01,1.925e+00
3.175e-01,1.962e+00
3.225e-01,1.998e+00
3.275e-01,2.034e+00
3.325e-01,2.068e+00
3.375e-01,2.100e+00
3.425e-01,2.132e+00
3.475e-01,2.162e+00
3.525e-01,2.190e+00
3.575e-01,2.218e+00
3.625e-01,2.243e+00
3.675e-01,2.268e+00
3.725e-01,2.290e+00
3.775e-01,2.311e+00
3.825e-01,2.331e+00
3.875e-01,2.348e+00
3.925e-01,2.364e+00
3.975e-01,2.378e+00
4.025e-01,2.390e+00
4.075e-01,2.401e+00
4.125e-01,2.409e+00
4.175e-01,2.416e+00
4.225e-01,2.420e+00
4.275e-01,2.423e+00
4.325e-01,2.424e+00
4.375e-01,2.423e+00
4.425e-01,2.419e+00
4.475e-01,2.414e+00
4.525e-01,2.407e+00
4.575e-01,2.398e+00
4.625e-01,2.387e+00
4.675e-01,2.375e+00
4.725e-01,2.360e+00
4.775e-01,2.343e+00
4.825e-01,2.325e+00
4.875e-01,2.305e+00
4.925e-01,2.283e+00
4.975e-01,2.260e+00
5.025e-01,2.235e+00
5.075e-01,2.208e+00
5.125e-01,2.180e+00
5.175e-01,2.150e+00
5.225e-01,2.119e+00
5.275e-01,2.087e+00
5.325e-01,2.053e+00
5.375e-01,2.018e+00
5.425e-01,1.982e+00
5.475e-01,1.945e+00
5.525e-01,1.907e+00
5.575e-01,1.868e+00
5.625e-01,1.828e+00
5.675e-01,1.787e+00
5.725e-01,1.746e+00
5.775e-01,1.704e+00
5.825e-01,1.662e+00
5.875e-01,1.619e+00
5.925e-01,1.575e+00
5.975e-01,1.531e+00
6.025e-01,1.487e+00
6.075e-01,1.443e+00
6.125e-01,1.399e+00
6.175e-01,1.354e+00
6.225e-01,1.310e+00
6.275e-01,1.266e+00
6.325e-01,1.222e+00
6.375e-01,1.178e+00
6.425e-01,1.134e+00
6.475e-01,1.091e+00
6.525e-01,1.048e+00
6.575e-01,1.006e+00
6.625e-01,9.639e-01
6.675e-01,9.227e-01
6.725e-01,8.820e-01
6.775e-01,8.421e-01
6.825e-01,8.028e-01
6.875e-01,7.644e-01
6.925e-01,7.267e-01
6.975e-01,6.899e-01
7.025e-01,6.540e-01
7.075e-01,6.190e-01
7.125e-01,5.849e-01
7.175e-01,5.518e-01
7.225e-01,5.197e-01
7.275e-01,4.886e-01
7.325e-01,4.586e-01
7.375e-01,4.296e-01
7.425e-01,4.017e-01
7.475e-01,3.748e-01
7.525e-01,3.490e-01
7.575e-01,3.243e-01
7.625e-01,3.007e-01
7.675e-01,2.781e-01
7.725e-01,2.567e-01
7.775e-01,2.363e-01
7.825e-01,2.169e-01
7.875e-01,1.986e-01
7.925e-01,1.814e-01
7.975e-01,1.651e-01
8.025e-01,1.499e-01
8.075e-01,1.356e-01
8.125e-01,1.222e-01
8.175e-01,1.098e-01
8.225e-01,9.828e-02
8.275e-01,8.761e-02
8.325e-01,7.777e-02
8.375e-01,6.873e-02
8.425e-01,6.046e-02
8.475e-01,5.292e-02
8.525e-01,4.607e-02
8.575e-01,3.988e-02
8.625e-01,3.432e-02
8.675e-01,2.934e-02
8.725e-01,2.491e-02
8.775e-01,2.099e-02
8.825e-01,1.754e-02
8.875e-01,1.453e-02
8.925e-01,1.192e-02
8.975e-01,9.681e-03
9.025e-01,7.770e-03
9.075e-01,6.158e-03
9.125e-01,4.811e-03
9.175e-01,3.701e-03
9.225e-01,2.797e-03
9.275e-01,2.072e-03
9.325e-01,1.500e-03
9.375e-01,1.058e-03
9.425e-01,7.234e-04
9.475e-01,4.772e-04
9.525e-01,3.014e-04
9.575e-01,1.806e-04
9.625e-01,1.013e-04
9.675e-01,5.218e-05
9.725e-01,2.401e-05
9.775e-01,9.428e-06
9.825e-01,2.918e-06
9.875e-01,6.059e-07
9.925e-01,5.571e-08
9.975e-01,3.332e-10


==> anc/03_results/moderate_inf/num_beta_total_probability/0_023.csv <==
transmittance,probability_density
2.500e-03,1.488e-03
7.500e-03,8.405e-03
1.250e-02,1.753e-02
1.750e-02,2.736e-02
2.250e-02,3.721e-02
2.750e-02,4.680e-02
3.250e-02,5.605e-02
3.750e-02,6.495e-02
4.250e-02,7.359e-02
4.750e-02,8.204e-02
5.250e-02,9.041e-02
5.750e-02,9.879e-02
6.250e-02,1.073e-01
6.750e-02,1.160e-01
7.250e-02,1.251e-01
7.750e-02,1.346e-01
8.250e-02,1.446e-01
8.750e-02,1.553e-01
9.250e-02,1.667e-01
9.750e-02,1.790e-01
1.025e-01,1.921e-01
1.075e-01,2.062e-01
1.125e-01,2.214e-01
1.175e-01,2.378e-01
1.225e-01,2.553e-01
1.275e-01,2.740e-01
1.325e-01,2.940e-01
1.375e-01,3.153e-01
1.425e-01,3.378e-01
1.475e-01,3.618e-01
1.525e-01,3.871e-01
1.575e-01,4.137e-01
1.625e-01,4.417e-01
1.675e-01,4.710e-01
1.725e-01,5.017e-01
1.775e-01,5.336e-01
1.825e-01,5.669e-01
1.875e-01,6.014e-01
1.925e-01,6.370e-01
1.975e-01,6.738e-01
2.025e-01,7.117e-01
2.075e-01,7.505e-01
2.125e-01,7.903e-01
2.175e-01,8.309e-01
2.225e-01,8.723e-01
2.275e-01,9.144e-01
2.325e-01,9.571e-01
2.375e-01,1.000e+00
2.425e-01,1.044e+00
2.475e-01,1.088e+00
2.525e-01,1.132e+00
2.575e-01,1.176e+00
2.625e-01,1.220e+00
2.675e-01,1.264e+00
2.725e-01,1.309e+00
2.775e-01,1.353e+00
2.825e-01,1.396e+00
2.875e-01,1.440e+00
2.925e-01,1.483e+00
2.975e-01,1.525e+00
3.025e-01,1.568e+00
3.075e-01,1.609e+00
3.125e-01,1.650e+00
3.175e-01,1.691e+00
3.225e-01,1.731e+00
3.275e-01,1.770e+00
3.325e-01,1.809e+00
3.375e-01,1.846e+00
3.425e-01,1.883e+00
3.475e-01,1.919e+00
3.525e-01,1.955e+00
3.575e-01,1.989e+00
3.625e-01,2.022e+00
3.675e-01,2.054e+00
3.725e-01,2.086e+00
3.775e-01,2.116e+00
3.825e-01,2.145e+00
3.875e-01,2.172e+00
3.925e-01,2.199e+00
3.975e-01,2.224e+00
4.025e-01,2.247e+00
4.075e-01,2.270e+00
4.125e-01,2.290e+00
4.175e-01,2.309e+00
4.225e-01,2.327e+00
4.275e-01,2.343e+00
4.325e-01,2.357e+00
4.375e-01,2.370e+00
4.425e-01,2.380e+00
4.475e-01,2.389e+00
4.525e-01,2.396e+00
4.575e-01,2.401e+00
4.625e-01,2.405e+00
4.675e-01,2.406e+00
4.725e-01,2.406e+00
4.775e-01,2.403e+00
4.825e-01,2.399e+00
4.875e-01,2.393e+00
4.925e-01,2.384e+00
4.975e-01,2.374e+00
5.025e-01,2.362e+00
5.075e-01,2.348e+00
5.125e-01,2.332e+00
5.175e-01,2.314e+00
5.225e-01,2.295e+00
5.275e-01,2.274e+00
5.325e-01,2.251e+00
5.375e-01,2.226e+00
5.425e-01,2.199e+00
5.475e-01,2.171e+00
5.525e-01,2.142e+00
5.575e-01,2.111e+00
5.625e-01,2.078e+00
5.675e-01,2.044e+00
5.725e-01,2.009e+00
5.775e-01,1.973e+00
5.825e-01,1.935e+00
5.875e-01,1.897e+00
5.925e-01,1.857e+00
5.975e-01,1.816e+00
6.025e-01,1.775e+00
6.075e-01,1.732e+00
6.125e-01,1.689e+00
6.175e-01,1.646e+00
6.225e-01,1.602e+00
6.275e-01,1.557e+00
6.325e-01,1.512e+00
6.375e-01,1.466e+00
6.425e-01,1.421e+00
6.475e-01,1.375e+00
6.525e-01,1.329e+00
6.575e-01,1.283e+00
6.625e-01,1.237e+00
6.675e-01,1.191e+00
6.725e-01,1.146e+00
6.775e-01,1.101e+00
6.825e-01,1.056e+00
6.875e-01,1.012e+00
6.925e-01,9.679e-01
6.975e-01,9.246e-01
7.025e-01,8.819e-01
7.075e-01,8.400e-01
7.125e-01,7.988e-01
7.175e-01,7.584e-01
7.225e-01,7.188e-01
7.275e-01,6.801e-01
7.325e-01,6.424e-01
7.375e-01,6.057e-01
7.425e-01,5.700e-01
7.475e-01,5.354e-01
7.525e-01,5.019e-01
7.575e-01,4.695e-01
7.625e-01,4.382e-01
7.675e-01,4.081e-01
7.725e-01,3.792e-01
7.775e-01,3.514e-01
7.825e-01,3.249e-01
7.875e-01,2.996e-01
7.925e-01,2.755e-01
7.975e-01,2.526e-01
8.025e-01,2.309e-01
8.075e-01,2.105e-01
8.125e-01,1.912e-01
8.175e-01,1.730e-01
8.225e-01,1.560e-01
8.275e-01,1.402e-01
8.325e-01,1.254e-01
8.375e-01,1.117e-01
8.425e-01,9.907e-02
8.475e-01,8.743e-02
8.525e-01,7.676e-02
8.575e-01,6.702e-02
8.625e-01,5.817e-02
8.675e-01,5.018e-02
8.725e-01,4.299e-02
8.775e-01,3.656e-02
8.825e-01,3.085e-02
8.875e-01,2.581e-02
8.925e-01,2.140e-02
8.975e-01,1.755e-02
9.025e-01,1.424e-02
9.075e-01,1.141e-02
9.125e-01,9.024e-03
9.175e-01,7.026e-03
9.225e-01,5.377e-03
9.275e-01,4.036e-03
9.325e-01,2.964e-03
9.375e-01,2.121e-03
9.425e-01,1.474e-03
9.475e-01,9.890e-04
9.525e-01,6.363e-04
9.575e-01,3.890e-04
9.625e-01,2.230e-04
9.675e-01,1.178e-04
9.725e-01,5.579e-05
9.775e-01,2.266e-05
9.825e-01,7.314e-06
9.875e-01,1.605e-06
9.925e-01,1.601e-07
9.975e-01,1.139e-09


==> anc/03_results/moderate_inf/num_beta_total_probability/0_024.csv <==
transmittance,probability_density
2.500e-03,5.964e-04
7.500e-03,4.409e-03
1.250e-02,1.037e-02
1.750e-02,1.741e-02
2.250e-02,2.491e-02
2.750e-02,3.247e-02
3.250e-02,3.991e-02
3.750e-02,4.716e-02
4.250e-02,5.419e-02
4.750e-02,6.104e-02
5.250e-02,6.776e-02
5.750e-02,7.441e-02
6.250e-02,8.106e-02
6.750e-02,8.776e-02
7.250e-02,9.459e-02
7.750e-02,1.016e-01
8.250e-02,1.089e-01
8.750e-02,1.165e-01
9.250e-02,1.245e-01
9.750e-02,1.331e-01
1.025e-01,1.421e-01
1.075e-01,1.518e-01
1.125e-01,1.623e-01
1.175e-01,1.735e-01
1.225e-01,1.855e-01
1.275e-01,1.985e-01
1.325e-01,2.125e-01
1.375e-01,2.275e-01
1.425e-01,2.435e-01
1.475e-01,2.607e-01
1.525e-01,2.790e-01
1.575e-01,2.985e-01
1.625e-01,3.192e-01
1.675e-01,3.411e-01
1.725e-01,3.642e-01
1.775e-01,3.886e-01
1.825e-01,4.142e-01
1.875e-01,4.410e-01
1.925e-01,4.690e-01
1.975e-01,4.983e-01
2.025e-01,5.287e-01
2.075e-01,5.602e-01
2.125e-01,5.928e-01
2.175e-01,6.265e-01
2.225e-01,6.612e-01
2.275e-01,6.969e-01
2.325e-01,7.335e-01
2.375e-01,7.709e-01
2.425e-01,8.091e-01
2.475e-01,8.479e-01
2.525e-01,8.875e-01
2.575e-01,9.275e-01
2.625e-01,9.680e-01
2.675e-01,1.009e+00
2.725e-01,1.050e+00
2.775e-01,1.092e+00
2.825e-01,1.133e+00
2.875e-01,1.175e+00
2.925e-01,1.217e+00
2.975e-01,1.259e+00
3.025e-01,1.301e+00
3.075e-01,1.342e+00
3.125e-01,1.384e+00
3.175e-01,1.425e+00
3.225e-01,1.466e+00
3.275e-01,1.507e+00
3.325e-01,1.547e+00
3.375e-01,1.587e+00
3.425e-01,1.626e+00
3.475e-01,1.665e+00
3.525e-01,1.704e+00
3.575e-01,1.742e+00
3.625e-01,1.779e+00
3.675e-01,1.816e+00
3.725e-01,1.853e+00
3.775e-01,1.888e+00
3.825e-01,1.923e+00
3.875e-01,1.957e+00
3.925e-01,1.991e+00
3.975e-01,2.023e+00
4.025e-01,2.055e+00
4.075e-01,2.085e+00
4.125e-01,2.115e+00
4.175e-01,2.143e+00
4.225e-01,2.171e+00
4.275e-01,2.197e+00
4.325e-01,2.222e+00
4.375e-01,2.246e+00
4.425e-01,2.268e+00
4.475e-01,2.289e+00
4.525e-01,2.308e+00
4.575e-01,2.326e+00
4.625e-01,2.343e+00
4.675e-01,2.357e+00
4.725e-01,2.370e+00
4.775e-01,2.381e+00
4.825e-01,2.391e+00
4.875e-01,2.398e+00
4.925e-01,2.404e+00
4.975e-01,2.408e+00
5.025e-01,2.410e+00
5.075e-01,2.410e+00
5.125e-01,2.407e+00
5.175e-01,2.403e+00
5.225e-01,2.397e+00
5.275e-01,2.389e+00
5.325e-01,2.379e+00
5.375e-01,2.367e+00
5.425e-01,2.353e+00
5.475e-01,2.337e+00
5.525e-01,2.319e+00
5.575e-01,2.300e+00
5.625e-01,2.278e+00
5.675e-01,2.254e+00
5.725e-01,2.229e+00
5.775e-01,2.202e+00
5.825e-01,2.173e+00
5.875e-01,2.143e+00
5.925e-01,2.110e+00
5.975e-01,2.077e+00
6.025e-01,2.042e+00
6.075e-01,2.005e+00
6.125e-01,1.967e+00
6.175e-01,1.928e+00
6.225e-01,1.887e+00
6.275e-01,1.846e+00
6.325e-01,1.803e+00
6.375e-01,1.760e+00
6.425e-01,1.715e+00
6.475e-01,1.670e+00
6.525e-01,1.624e+00
6.575e-01,1.577e+00
6.625e-01,1.530e+00
6.675e-01,1.483e+00
6.725e-01,1.435e+00
6.775e-01,1.387e+00
6.825e-01,1.338e+00
6.875e-01,1.290e+00
6.925e-01,1.242e+00
6.975e-01,1.194e+00
7.025e-01,1.145e+00
7.075e-01,1.098e+00
7.125e-01,1.050e+00
7.175e-01,1.003e+00
7.225e-01,9.570e-01
7.275e-01,9.112e-01
7.325e-01,8.661e-01
7.375e-01,8.218e-01
7.425e-01,7.783e-01
7.475e-01,7.357e-01
7.525e-01,6.940e-01
7.575e-01,6.534e-01
7.625e-01,6.138e-01
7.675e-01,5.753e-01
7.725e-01,5.381e-01
7.775e-01,5.020e-01
7.825e-01,4.672e-01
7.875e-01,4.337e-01
7.925e-01,4.015e-01
7.975e-01,3.707e-01
8.025e-01,3.412e-01
8.075e-01,3.131e-01
8.125e-01,2.864e-01
8.175e-01,2.611e-01
8.225e-01,2.371e-01
8.275e-01,2.146e-01
8.325e-01,1.934e-01
8.375e-01,1.736e-01
8.425e-01,1.551e-01
8.475e-01,1.379e-01
8.525e-01,1.220e-01
8.575e-01,1.074e-01
8.625e-01,9.397e-02
8.675e-01,8.172e-02
8.725e-01,7.060e-02
8.775e-01,6.056e-02
8.825e-01,5.155e-02
8.875e-01,4.352e-02
8.925e-01,3.640e-02
8.975e-01,3.015e-02
9.025e-01,2.470e-02
9.075e-01,2.000e-02
9.125e-01,1.597e-02
9.175e-01,1.257e-02
9.225e-01,9.730e-03
9.275e-01,7.390e-03
9.325e-01,5.493e-03
9.375e-01,3.983e-03
9.425e-01,2.806e-03
9.475e-01,1.911e-03
9.525e-01,1.249e-03
9.575e-01,7.767e-04
9.625e-01,4.539e-04
9.675e-01,2.449e-04
9.725e-01,1.188e-04
9.775e-01,4.964e-05
9.825e-01,1.658e-05
9.875e-01,3.807e-06
9.925e-01,4.063e-07
9.975e-01,3.328e-09


==> anc/03_results/moderate_inf/num_beta_total_probability/0_025.csv <==
transmittance,probability_density
2.500e-03,2.083e-04
7.500e-03,2.101e-03
1.250e-02,5.685e-03
1.750e-02,1.044e-02
2.250e-02,1.589e-02
2.750e-02,2.170e-02
3.250e-02,2.761e-02
3.750e-02,3.349e-02
4.250e-02,3.926e-02
4.750e-02,4.490e-02
5.250e-02,5.040e-02
5.750e-02,5.581e-02
6.250e-02,6.116e-02
6.750e-02,6.649e-02
7.250e-02,7.185e-02
7.750e-02,7.728e-02
8.250e-02,8.283e-02
8.750e-02,8.854e-02
9.250e-02,9.445e-02
9.750e-02,1.006e-01
1.025e-01,1.071e-01
1.075e-01,1.139e-01
1.125e-01,1.212e-01
1.175e-01,1.289e-01
1.225e-01,1.372e-01
1.275e-01,1.461e-01
1.325e-01,1.557e-01
1.375e-01,1.659e-01
1.425e-01,1.770e-01
1.475e-01,1.889e-01
1.525e-01,2.017e-01
1.575e-01,2.155e-01
1.625e-01,2.302e-01
1.675e-01,2.459e-01
1.725e-01,2.628e-01
1.775e-01,2.806e-01
1.825e-01,2.996e-01
1.875e-01,3.197e-01
1.925e-01,3.410e-01
1.975e-01,3.633e-01
2.025e-01,3.868e-01
2.075e-01,4.114e-01
2.125e-01,4.372e-01
2.175e-01,4.640e-01
2.225e-01,4.919e-01
2.275e-01,5.209e-01
2.325e-01,5.509e-01
2.375e-01,5.819e-01
2.425e-01,6.139e-01
2.475e-01,6.468e-01
2.525e-01,6.806e-01
2.575e-01,7.152e-01
2.625e-01,7.505e-01
2.675e-01,7.866e-01
2.725e-01,8.234e-01
2.775e-01,8.607e-01
2.825e-01,8.986e-01
2.875e-01,9.369e-01
2.925e-01,9.757e-01
2.975e-01,1.015e+00
3.025e-01,1.054e+00
3.075e-01,1.094e+00
3.125e-01,1.134e+00
3.175e-01,1.174e+00
3.225e-01,1.214e+00
3.275e-01,1.254e+00
3.325e-01,1.294e+00
3.375e-01,1.334e+00
3.425e-01,1.374e+00
3.475e-01,1.414e+00
3.525e-01,1.453e+00
3.575e-01,1.493e+00
3.625e-01,1.532e+00
3.675e-01,1.571e+00
3.725e-01,1.610e+00
3.775e-01,1.648e+00
3.825e-01,1.686e+00
3.875e-01,1.723e+00
3.925e-01,1.761e+00
3.975e-01,1.797e+00
4.025e-01,1.834e+00
4.075e-01,1.869e+00
4.125e-01,1.905e+00
4.175e-01,1.939e+00
4.225e-01,1.973e+00
4.275e-01,2.006e+00
4.325e-01,2.039e+00
4.375e-01,2.071e+00
4.425e-01,2.101e+00
4.475e-01,2.131e+00
4.525e-01,2.160e+00
4.575e-01,2.188e+00
4.625e-01,2.215e+00
4.675e-01,2.240e+00
4.725e-01,2.264e+00
4.775e-01,2.287e+00
4.825e-01,2.308e+00
4.875e-01,2.328e+00
4.925e-01,2.347e+00
4.975e-01,2.364e+00
5.025e-01,2.379e+00
5.075e-01,2.392e+00
5.125e-01,2.404e+00
5.175e-01,2.414e+00
5.225e-01,2.421e+00
5.275e-01,2.427e+00
5.325e-01,2.431e+00
5.375e-01,2.433e+00
5.425e-01,2.433e+00
5.475e-01,2.431e+00
5.525e-01,2.427e+00
5.575e-01,2.420e+00
5.625e-01,2.412e+00
5.675e-01,2.401e+00
5.725e-01,2.389e+00
5.775e-01,2.374e+00
5.825e-01,2.357e+00
5.875e-01,2.338e+00
5.925e-01,2.317e+00
5.975e-01,2.293e+00
6.025e-01,2.268e+00
6.075e-01,2.241e+00
6.125e-01,2.212e+00
6.175e-01,2.181e+00
6.225e-01,2.148e+00
6.275e-01,2.114e+00
6.325e-01,2.077e+00
6.375e-01,2.040e+00
6.425e-01,2.000e+00
6.475e-01,1.959e+00
6.525e-01,1.917e+00
6.575e-01,1.873e+00
6.625e-01,1.829e+00
6.675e-01,1.783e+00
6.725e-01,1.736e+00
6.775e-01,1.688e+00
6.825e-01,1.639e+00
6.875e-01,1.589e+00
6.925e-01,1.539e+00
6.975e-01,1.488e+00
7.025e-01,1.437e+00
7.075e-01,1.386e+00
7.125e-01,1.334e+00
7.175e-01,1.283e+00
7.225e-01,1.231e+00
7.275e-01,1.179e+00
7.325e-01,1.128e+00
7.375e-01,1.077e+00
7.425e-01,1.026e+00
7.475e-01,9.760e-01
7.525e-01,9.266e-01
7.575e-01,8.778e-01
7.625e-01,8.299e-01
7.675e-01,7.829e-01
7.725e-01,7.369e-01
7.775e-01,6.919e-01
7.825e-01,6.482e-01
7.875e-01,6.056e-01
7.925e-01,5.643e-01
7.975e-01,5.244e-01
8.025e-01,4.859e-01
8.075e-01,4.489e-01
8.125e-01,4.134e-01
8.175e-01,3.794e-01
8.225e-01,3.470e-01
8.275e-01,3.161e-01
8.325e-01,2.869e-01
8.375e-01,2.593e-01
8.425e-01,2.334e-01
8.475e-01,2.090e-01
8.525e-01,1.863e-01
8.575e-01,1.652e-01
8.625e-01,1.456e-01
8.675e-01,1.276e-01
8.725e-01,1.111e-01
8.775e-01,9.609e-02
8.825e-01,8.246e-02
8.875e-01,7.018e-02
8.925e-01,5.921e-02
8.975e-01,4.947e-02
9.025e-01,4.089e-02
9.075e-01,3.340e-02
9.125e-01,2.693e-02
9.175e-01,2.140e-02
9.225e-01,1.673e-02
9.275e-01,1.284e-02
9.325e-01,9.651e-03
9.375e-01,7.078e-03
9.425e-01,5.047e-03
9.475e-01,3.481e-03
9.525e-01,2.306e-03
9.575e-01,1.456e-03
9.625e-01,8.644e-04
9.675e-01,4.748e-04
9.725e-01,2.350e-04
9.775e-01,1.005e-04
9.825e-01,3.456e-05
9.875e-01,8.230e-06
9.925e-01,9.273e-07
9.975e-01,8.498e-09


==> anc/03_results/moderate_inf/num_beta_total_probability/0_026.csv <==
transmittance,probability_density
2.500e-03,6.160e-05
7.500e-03,8.890e-04
1.250e-02,2.834e-03
1.750e-02,5.782e-03
2.250e-02,9.499e-03
2.750e-02,1.374e-02
3.250e-02,1.829e-02
3.750e-02,2.298e-02
4.250e-02,2.769e-02
4.750e-02,3.236e-02
5.250e-02,3.694e-02
5.750e-02,4.143e-02
6.250e-02,4.583e-02
6.750e-02,5.018e-02
7.250e-02,5.450e-02
7.750e-02,5.883e-02
8.250e-02,6.320e-02
8.750e-02,6.764e-02
9.250e-02,7.219e-02
9.750e-02,7.687e-02
1.025e-01,8.173e-02
1.075e-01,8.678e-02
1.125e-01,9.207e-02
1.175e-01,9.763e-02
1.225e-01,1.035e-01
1.275e-01,1.097e-01
1.325e-01,1.163e-01
1.375e-01,1.234e-01
1.425e-01,1.310e-01
1.475e-01,1.391e-01
1.525e-01,1.479e-01
1.575e-01,1.573e-01
1.625e-01,1.675e-01
1.675e-01,1.784e-01
1.725e-01,1.901e-01
1.775e-01,2.027e-01
1.825e-01,2.163e-01
1.875e-01,2.307e-01
1.925e-01,2.462e-01
1.975e-01,2.626e-01
2.025e-01,2.801e-01
2.075e-01,2.986e-01
2.125e-01,3.181e-01
2.175e-01,3.387e-01
2.225e-01,3.603e-01
2.275e-01,3.830e-01
2.325e-01,4.067e-01
2.375e-01,4.314e-01
2.425e-01,4.572e-01
2.475e-01,4.839e-01
2.525e-01,5.117e-01
2.575e-01,5.403e-01
2.625e-01,5.699e-01
2.675e-01,6.003e-01
2.725e-01,6.317e-01
2.775e-01,6.638e-01
2.825e-01,6.967e-01
2.875e-01,7.303e-01
2.925e-01,7.646e-01
2.975e-01,7.995e-01
3.025e-01,8.350e-01
3.075e-01,8.711e-01
3.125e-01,9.077e-01
3.175e-01,9.447e-01
3.225e-01,9.821e-01
3.275e-01,1.020e+00
3.325e-01,1.058e+00
3.375e-01,1.096e+00
3.425e-01,1.135e+00
3.475e-01,1.174e+00
3.525e-01,1.212e+00
3.575e-01,1.251e+00
3.625e-01,1.290e+00
3.675e-01,1.329e+00
3.725e-01,1.368e+00
3.775e-01,1.407e+00
3.825e-01,1.446e+00
3.875e-01,1.485e+00
3.925e-01,1.524e+00
3.975e-01,1.563e+00
4.025e-01,1.601e+00
4.075e-01,1.640e+00
4.125e-01,1.678e+00
4.175e-01,1.716e+00
4.225e-01,1.753e+00
4.275e-01,1.790e+00
4.325e-01,1.827e+00
4.375e-01,1.864e+00
4.425e-01,1.900e+00
4.475e-01,1.936e+00
4.525e-01,1.971e+00
4.575e-01,2.005e+00
4.625e-01,2.039e+00
4.675e-01,2.072e+00
4.725e-01,2.105e+00
4.775e-01,2.136e+00
4.825e-01,2.167e+00
4.875e-01,2.197e+00
4.925e-01,2.225e+00
4.975e-01,2.253e+00
5.025e-01,2.279e+00
5.075e-01,2.304e+00
5.125e-01,2.328e+00
5.175e-01,2.350e+00
5.225e-01,2.371e+00
5.275e-01,2.390e+00
5.325e-01,2.407e+00
5.375e-01,2.422e+00
5.425e-01,2.436e+00
5.475e-01,2.448e+00
5.525e-01,2.458e+00
5.575e-01,2.466e+00
5.625e-01,2.471e+00
5.675e-01,2.475e+00
5.725e-01,2.476e+00
5.775e-01,2.476e+00
5.825e-01,2.473e+00
5.875e-01,2.467e+00
5.925e-01,2.460e+00
5.975e-01,2.450e+00
6.025e-01,2.438e+00
6.075e-01,2.423e+00
6.125e-01,2.406e+00
6.175e-01,2.387e+00
6.225e-01,2.365e+00
6.275e-01,2.342e+00
6.325e-01,2.316e+00
6.375e-01,2.287e+00
6.425e-01,2.257e+00
6.475e-01,2.224e+00
6.525e-01,2.190e+00
6.575e-01,2.153e+00
6.625e-01,2.114e+00
6.675e-01,2.074e+00
6.725e-01,2.032e+00
6.775e-01,1.988e+00
6.825e-01,1.942e+00
6.875e-01,1.895e+00
6.925e-01,1.847e+00
6.975e-01,1.797e+00
7.025e-01,1.746e+00
7.075e-01,1.694e+00
7.125e-01,1.641e+00
7.175e-01,1.587e+00
7.225e-01,1.533e+00
7.275e-01,1.478e+00
7.325e-01,1.422e+00
7.375e-01,1.366e+00
7.425e-01,1.310e+00
7.475e-01,1.254e+00
7.525e-01,1.198e+00
7.575e-01,1.142e+00
7.625e-01,1.087e+00
7.675e-01,1.031e+00
7.725e-01,9.770e-01
7.775e-01,9.233e-01
7.825e-01,8.704e-01
7.875e-01,8.185e-01
7.925e-01,7.677e-01
7.975e-01,7.180e-01
8.025e-01,6.697e-01
8.075e-01,6.227e-01
8.125e-01,5.772e-01
8.175e-01,5.332e-01
8.225e-01,4.909e-01
8.275e-01,4.503e-01
8.325e-01,4.115e-01
8.375e-01,3.745e-01
8.425e-01,3.393e-01
8.475e-01,3.061e-01
8.525e-01,2.747e-01
8.575e-01,2.453e-01
8.625e-01,2.178e-01
8.675e-01,1.923e-01
8.725e-01,1.687e-01
8.775e-01,1.469e-01
8.825e-01,1.270e-01
8.875e-01,1.090e-01
8.925e-01,9.265e-02
8.975e-01,7.803e-02
9.025e-01,6.503e-02
9.075e-01,5.357e-02
9.125e-01,4.357e-02
9.175e-01,3.493e-02
9.225e-01,2.756e-02
9.275e-01,2.135e-02
9.325e-01,1.620e-02
9.375e-01,1.200e-02
9.425e-01,8.651e-03
9.475e-01,6.033e-03
9.525e-01,4.045e-03
9.575e-01,2.586e-03
9.625e-01,1.557e-03
9.675e-01,8.681e-04
9.725e-01,4.370e-04
9.775e-01,1.906e-04
9.825e-01,6.706e-05
9.875e-01,1.645e-05
9.925e-01,1.935e-06
9.975e-01,1.935e-08


==> anc/03_results/moderate_inf/num_beta_total_probability/0_027.csv <==
transmittance,probability_density
2.500e-03,1.483e-05
7.500e-03,3.241e-04
1.250e-02,1.251e-03
1.750e-02,2.891e-03
2.250e-02,5.201e-03
2.750e-02,8.071e-03
3.250e-02,1.137e-02
3.750e-02,1.495e-02
4.250e-02,1.870e-02
4.750e-02,2.252e-02
5.250e-02,2.635e-02
5.750e-02,3.013e-02
6.250e-02,3.385e-02
6.750e-02,3.750e-02
7.250e-02,4.109e-02
7.750e-02,4.464e-02
8.250e-02,4.817e-02
8.750e-02,5.171e-02
9.250e-02,5.530e-02
9.750e-02,5.895e-02
1.025e-01,6.270e-02
1.075e-01,6.657e-02
1.125e-01,7.058e-02
1.175e-01,7.475e-02
1.225e-01,7.911e-02
1.275e-01,8.369e-02
1.325e-01,8.850e-02
1.375e-01,9.357e-02
1.425e-01,9.895e-02
1.475e-01,1.047e-01
1.525e-01,1.107e-01
1.575e-01,1.172e-01
1.625e-01,1.242e-01
1.675e-01,1.317e-01
1.725e-01,1.397e-01
1.775e-01,1.483e-01
1.825e-01,1.576e-01
1.875e-01,1.676e-01
1.925e-01,1.784e-01
1.975e-01,1.900e-01
2.025e-01,2.024e-01
2.075e-01,2.157e-01
2.125e-01,2.298e-01
2.175e-01,2.450e-01
2.225e-01,2.610e-01
2.275e-01,2.780e-01
2.325e-01,2.960e-01
2.375e-01,3.150e-01
2.425e-01,3.350e-01
2.475e-01,3.559e-01
2.525e-01,3.779e-01
2.575e-01,4.008e-01
2.625e-01,4.246e-01
2.675e-01,4.494e-01
2.725e-01,4.751e-01
2.775e-01,5.017e-01
2.825e-01,5.291e-01
2.875e-01,5.574e-01
2.925e-01,5.866e-01
2.975e-01,6.165e-01
3.025e-01,6.472e-01
3.075e-01,6.787e-01
3.125e-01,7.108e-01
3.175e-01,7.436e-01
3.225e-01,7.770e-01
3.275e-01,8.111e-01
3.325e-01,8.457e-01
3.375e-01,8.808e-01
3.425e-01,9.164e-01
3.475e-01,9.524e-01
3.525e-01,9.889e-01
3.575e-01,1.026e+00
3.625e-01,1.063e+00
3.675e-01,1.100e+00
3.725e-01,1.138e+00
3.775e-01,1.176e+00
3.825e-01,1.214e+00
3.875e-01,1.253e+00
3.925e-01,1.291e+00
3.975e-01,1.330e+00
4.025e-01,1.369e+00
4.075e-01,1.408e+00
4.125e-01,1.447e+00
4.175e-01,1.486e+00
4.225e-01,1.525e+00
4.275e-01,1.564e+00
4.325e-01,1.603e+00
4.375e-01,1.642e+00
4.425e-01,1.681e+00
4.475e-01,1.720e+00
4.525e-01,1.758e+00
4.575e-01,1.797e+00
4.625e-01,1.835e+00
4.675e-01,1.873e+00
4.725e-01,1.910e+00
4.775e-01,1.948e+00
4.825e-01,1.985e+00
4.875e-01,2.021e+00
4.925e-01,2.057e+00
4.975e-01,2.092e+00
5.025e-01,2.126e+00
5.075e-01,2.160e+00
5.125e-01,2.193e+00
5.175e-01,2.225e+00
5.225e-01,2.256e+00
5.275e-01,2.286e+00
5.325e-01,2.314e+00
5.375e-01,2.342e+00
5.425e-01,2.368e+00
5.475e-01,2.392e+00
5.525e-01,2.415e+00
5.575e-01,2.436e+00
5.625e-01,2.456e+00
5.675e-01,2.473e+00
5.725e-01,2.489e+00
5.775e-01,2.502e+00
5.825e-01,2.514e+00
5.875e-01,2.523e+00
5.925e-01,2.531e+00
5.975e-01,2.535e+00
6.025e-01,2.538e+00
6.075e-01,2.538e+00
6.125e-01,2.535e+00
6.175e-01,2.530e+00
6.225e-01,2.523e+00
6.275e-01,2.513e+00
6.325e-01,2.500e+00
6.375e-01,2.485e+00
6.425e-01,2.467e+00
6.475e-01,2.446e+00
6.525e-01,2.423e+00
6.575e-01,2.397e+00
6.625e-01,2.369e+00
6.675e-01,2.338e+00
6.725e-01,2.305e+00
6.775e-01,2.269e+00
6.825e-01,2.231e+00
6.875e-01,2.191e+00
6.925e-01,2.148e+00
6.975e-01,2.103e+00
7.025e-01,2.057e+00
7.075e-01,2.008e+00
7.125e-01,1.957e+00
7.175e-01,1.905e+00
7.225e-01,1.851e+00
7.275e-01,1.796e+00
7.325e-01,1.739e+00
7.375e-01,1.682e+00
7.425e-01,1.623e+00
7.475e-01,1.563e+00
7.525e-01,1.503e+00
7.575e-01,1.442e+00
7.625e-01,1.380e+00
7.675e-01,1.319e+00
7.725e-01,1.257e+00
7.775e-01,1.196e+00
7.825e-01,1.135e+00
7.875e-01,1.074e+00
7.925e-01,1.014e+00
7.975e-01,9.542e-01
8.025e-01,8.957e-01
8.075e-01,8.383e-01
8.125e-01,7.821e-01
8.175e-01,7.273e-01
8.225e-01,6.740e-01
8.275e-01,6.224e-01
8.325e-01,5.725e-01
8.375e-01,5.245e-01
8.425e-01,4.785e-01
8.475e-01,4.345e-01
8.525e-01,3.927e-01
8.575e-01,3.531e-01
8.625e-01,3.157e-01
8.675e-01,2.807e-01
8.725e-01,2.479e-01
8.775e-01,2.175e-01
8.825e-01,1.895e-01
8.875e-01,1.637e-01
8.925e-01,1.402e-01
8.975e-01,1.190e-01
9.025e-01,9.992e-02
9.075e-01,8.296e-02
9.125e-01,6.801e-02
9.175e-01,5.497e-02
9.225e-01,4.373e-02
9.275e-01,3.417e-02
9.325e-01,2.616e-02
9.375e-01,1.956e-02
9.425e-01,1.423e-02
9.475e-01,1.002e-02
9.525e-01,6.791e-03
9.575e-01,4.389e-03
9.625e-01,2.674e-03
9.675e-01,1.510e-03
9.725e-01,7.708e-04
9.775e-01,3.416e-04
9.825e-01,1.225e-04
9.875e-01,3.075e-05
9.925e-01,3.737e-06
9.975e-01,3.988e-08


==> anc/03_results/moderate_inf/num_beta_total_probability/0_028.csv <==
transmittance,probability_density
2.500e-03,2.795e-06
7.500e-03,9.863e-05
1.250e-02,4.758e-04
1.750e-02,1.271e-03
2.250e-02,2.546e-03
2.750e-02,4.298e-03
3.250e-02,6.480e-03
3.750e-02,9.019e-03
4.250e-02,1.183e-02
4.750e-02,1.483e-02
5.250e-02,1.795e-02
5.750e-02,2.111e-02
6.250e-02,2.428e-02
6.750e-02,2.741e-02
7.250e-02,3.049e-02
7.750e-02,3.352e-02
8.250e-02,3.649e-02
8.750e-02,3.943e-02
9.250e-02,4.235e-02
9.750e-02,4.527e-02
1.025e-01,4.823e-02
1.075e-01,5.124e-02
1.125e-01,5.434e-02
1.175e-01,5.753e-02
1.225e-01,6.085e-02
1.275e-01,6.431e-02
1.325e-01,6.793e-02
1.375e-01,7.172e-02
1.425e-01,7.570e-02
1.475e-01,7.990e-02
1.525e-01,8.433e-02
1.575e-01,8.901e-02
1.625e-01,9.397e-02
1.675e-01,9.924e-02
1.725e-01,1.049e-01
1.775e-01,1.108e-01
1.825e-01,1.173e-01
1.875e-01,1.241e-01
1.925e-01,1.315e-01
1.975e-01,1.395e-01
2.025e-01,1.480e-01
2.075e-01,1.572e-01
2.125e-01,1.670e-01
2.175e-01,1.776e-01
2.225e-01,1.890e-01
2.275e-01,2.012e-01
2.325e-01,2.142e-01
2.375e-01,2.281e-01
2.425e-01,2.429e-01
2.475e-01,2.586e-01
2.525e-01,2.752e-01
2.575e-01,2.927e-01
2.625e-01,3.112e-01
2.675e-01,3.305e-01
2.725e-01,3.509e-01
2.775e-01,3.721e-01
2.825e-01,3.942e-01
2.875e-01,4.172e-01
2.925e-01,4.411e-01
2.975e-01,4.659e-01
3.025e-01,4.915e-01
3.075e-01,5.180e-01
3.125e-01,5.452e-01
3.175e-01,5.732e-01
3.225e-01,6.020e-01
3.275e-01,6.315e-01
3.325e-01,6.617e-01
3.375e-01,6.927e-01
3.425e-01,7.242e-01
3.475e-01,7.564e-01
3.525e-01,7.893e-01
3.575e-01,8.227e-01
3.625e-01,8.566e-01
3.675e-01,8.911e-01
3.725e-01,9.261e-01
3.775e-01,9.616e-01
3.825e-01,9.976e-01
3.875e-01,1.034e+00
3.925e-01,1.071e+00
3.975e-01,1.108e+00
4.025e-01,1.145e+00
4.075e-01,1.183e+00
4.125e-01,1.221e+00
4.175e-01,1.260e+00
4.225e-01,1.299e+00
4.275e-01,1.338e+00
4.325e-01,1.377e+00
4.375e-01,1.416e+00
4.425e-01,1.456e+00
4.475e-01,1.496e+00
4.525e-01,1.536e+00
4.575e-01,1.576e+00
4.625e-01,1.616e+00
4.675e-01,1.656e+00
4.725e-01,1.697e+00
4.775e-01,1.737e+00
4.825e-01,1.777e+00
4.875e-01,1.818e+00
4.925e-01,1.858e+00
4.975e-01,1.898e+00
5.025e-01,1.938e+00
5.075e-01,1.977e+00
5.125e-01,2.016e+00
5.175e-01,2.055e+00
5.225e-01,2.093e+00
5.275e-01,2.131e+00
5.325e-01,2.168e+00
5.375e-01,2.204e+00
5.425e-01,2.240e+00
5.475e-01,2.274e+00
5.525e-01,2.308e+00
5.575e-01,2.340e+00
5.625e-01,2.372e+00
5.675e-01,2.401e+00
5.725e-01,2.430e+00
5.775e-01,2.457e+00
5.825e-01,2.482e+00
5.875e-01,2.505e+00
5.925e-01,2.527e+00
5.975e-01,2.546e+00
6.025e-01,2.564e+00
6.075e-01,2.579e+00
6.125e-01,2.592e+00
6.175e-01,2.602e+00
6.225e-01,2.610e+00
6.275e-01,2.615e+00
6.325e-01,2.618e+00
6.375e-01,2.618e+00
6.425e-01,2.615e+00
6.475e-01,2.609e+00
6.525e-01,2.601e+00
6.575e-01,2.589e+00
6.625e-01,2.575e+00
6.675e-01,2.557e+00
6.725e-01,2.537e+00
6.775e-01,2.513e+00
6.825e-01,2.487e+00
6.875e-01,2.457e+00
6.925e-01,2.425e+00
6.975e-01,2.390e+00
7.025e-01,2.351e+00
7.075e-01,2.310e+00
7.125e-01,2.267e+00
7.175e-01,2.220e+00
7.225e-01,2.171e+00
7.275e-01,2.120e+00
7.325e-01,2.067e+00
7.375e-01,2.011e+00
7.425e-01,1.953e+00
7.475e-01,1.893e+00
7.525e-01,1.832e+00
7.575e-01,1.769e+00
7.625e-01,1.705e+00
7.675e-01,1.639e+00
7.725e-01,1.573e+00
7.775e-01,1.506e+00
7.825e-01,1.438e+00
7.875e-01,1.370e+00
7.925e-01,1.302e+00
7.975e-01,1.233e+00
8.025e-01,1.165e+00
8.075e-01,1.098e+00
8.125e-01,1.031e+00
8.175e-01,9.651e-01
8.225e-01,9.003e-01
8.275e-01,8.369e-01
8.325e-01,7.749e-01
8.375e-01,7.147e-01
8.425e-01,6.564e-01
8.475e-01,6.001e-01
8.525e-01,5.460e-01
8.575e-01,4.942e-01
8.625e-01,4.450e-01
8.675e-01,3.983e-01
8.725e-01,3.543e-01
8.775e-01,3.130e-01
8.825e-01,2.745e-01
8.875e-01,2.389e-01
8.925e-01,2.061e-01
8.975e-01,1.761e-01
9.025e-01,1.490e-01
9.075e-01,1.246e-01
9.125e-01,1.029e-01
9.175e-01,8.384e-02
9.225e-01,6.722e-02
9.275e-01,5.294e-02
9.325e-01,4.086e-02
9.375e-01,3.081e-02
9.425e-01,2.260e-02
9.475e-01,1.606e-02
9.525e-01,1.098e-02
9.575e-01,7.165e-03
9.625e-01,4.409e-03
9.675e-01,2.517e-03
9.725e-01,1.300e-03
9.775e-01,5.836e-04
9.825e-01,2.123e-04
9.875e-01,5.426e-05
9.925e-01,6.755e-06
9.975e-01,7.543e-08


==> anc/03_results/moderate_inf/num_beta_total_probability/0_029.csv <==
transmittance,probability_density
2.500e-03,3.899e-07
7.500e-03,2.397e-05
1.250e-02,1.499e-04
1.750e-02,4.749e-04
2.250e-02,1.079e-03
2.750e-02,2.013e-03
3.250e-02,3.294e-03
3.750e-02,4.912e-03
4.250e-02,6.833e-03
4.750e-02,9.012e-03
5.250e-02,1.139e-02
5.750e-02,1.392e-02
6.250e-02,1.654e-02
6.750e-02,1.920e-02
7.250e-02,2.187e-02
7.750e-02,2.452e-02
8.250e-02,2.713e-02
8.750e-02,2.969e-02
9.250e-02,3.220e-02
9.750e-02,3.468e-02
1.025e-01,3.713e-02
1.075e-01,3.957e-02
1.125e-01,4.202e-02
1.175e-01,4.451e-02
1.225e-01,4.706e-02
1.275e-01,4.970e-02
1.325e-01,5.243e-02
1.375e-01,5.529e-02
1.425e-01,5.828e-02
1.475e-01,6.142e-02
1.525e-01,6.473e-02
1.575e-01,6.823e-02
1.625e-01,7.191e-02
1.675e-01,7.580e-02
1.725e-01,7.991e-02
1.775e-01,8.427e-02
1.825e-01,8.889e-02
1.875e-01,9.379e-02
1.925e-01,9.901e-02
1.975e-01,1.046e-01
2.025e-01,1.105e-01
2.075e-01,1.169e-01
2.125e-01,1.237e-01
2.175e-01,1.310e-01
2.225e-01,1.388e-01
2.275e-01,1.473e-01
2.325e-01,1.563e-01
2.375e-01,1.661e-01
2.425e-01,1.765e-01
2.475e-01,1.877e-01
2.525e-01,1.996e-01
2.575e-01,2.124e-01
2.625e-01,2.260e-01
2.675e-01,2.404e-01
2.725e-01,2.557e-01
2.775e-01,2.719e-01
2.825e-01,2.890e-01
2.875e-01,3.069e-01
2.925e-01,3.258e-01
2.975e-01,3.455e-01
3.025e-01,3.661e-01
3.075e-01,3.875e-01
3.125e-01,4.098e-01
3.175e-01,4.330e-01
3.225e-01,4.569e-01
3.275e-01,4.817e-01
3.325e-01,5.073e-01
3.375e-01,5.336e-01
3.425e-01,5.607e-01
3.475e-01,5.885e-01
3.525e-01,6.171e-01
3.575e-01,6.463e-01
3.625e-01,6.762e-01
3.675e-01,7.069e-01
3.725e-01,7.381e-01
3.775e-01,7.700e-01
3.825e-01,8.025e-01
3.875e-01,8.357e-01
3.925e-01,8.694e-01
3.975e-01,9.037e-01
4.025e-01,9.385e-01
4.075e-01,9.739e-01
4.125e-01,1.010e+00
4.175e-01,1.046e+00
4.225e-01,1.083e+00
4.275e-01,1.121e+00
4.325e-01,1.158e+00
4.375e-01,1.197e+00
4.425e-01,1.235e+00
4.475e-01,1.275e+00
4.525e-01,1.314e+00
4.575e-01,1.354e+00
4.625e-01,1.394e+00
4.675e-01,1.435e+00
4.725e-01,1.476e+00
4.775e-01,1.517e+00
4.825e-01,1.559e+00
4.875e-01,1.601e+00
4.925e-01,1.643e+00
4.975e-01,1.685e+00
5.025e-01,1.728e+00
5.075e-01,1.770e+00
5.125e-01,1.813e+00
5.175e-01,1.856e+00
5.225e-01,1.898e+00
5.275e-01,1.941e+00
5.325e-01,1.984e+00
5.375e-01,2.026e+00
5.425e-01,2.068e+00
5.475e-01,2.110e+00
5.525e-01,2.151e+00
5.575e-01,2.192e+00
5.625e-01,2.232e+00
5.675e-01,2.272e+00
5.725e-01,2.310e+00
5.775e-01,2.348e+00
5.825e-01,2.384e+00
5.875e-01,2.420e+00
5.925e-01,2.454e+00
5.975e-01,2.486e+00
6.025e-01,2.517e+00
6.075e-01,2.546e+00
6.125e-01,2.574e+00
6.175e-01,2.599e+00
6.225e-01,2.622e+00
6.275e-01,2.643e+00
6.325e-01,2.662e+00
6.375e-01,2.678e+00
6.425e-01,2.692e+00
6.475e-01,2.702e+00
6.525e-01,2.710e+00
6.575e-01,2.715e+00
6.625e-01,2.717e+00
6.675e-01,2.715e+00
6.725e-01,2.711e+00
6.775e-01,2.703e+00
6.825e-01,2.691e+00
6.875e-01,2.677e+00
6.925e-01,2.658e+00
6.975e-01,2.637e+00
7.025e-01,2.611e+00
7.075e-01,2.583e+00
7.125e-01,2.550e+00
7.175e-01,2.515e+00
7.225e-01,2.475e+00
7.275e-01,2.433e+00
7.325e-01,2.387e+00
7.375e-01,2.338e+00
7.425e-01,2.286e+00
7.475e-01,2.231e+00
7.525e-01,2.173e+00
7.575e-01,2.112e+00
7.625e-01,2.049e+00
7.675e-01,1.983e+00
7.725e-01,1.916e+00
7.775e-01,1.846e+00
7.825e-01,1.775e+00
7.875e-01,1.702e+00
7.925e-01,1.628e+00
7.975e-01,1.553e+00
8.025e-01,1.477e+00
8.075e-01,1.401e+00
8.125e-01,1.324e+00
8.175e-01,1.248e+00
8.225e-01,1.172e+00
8.275e-01,1.097e+00
8.325e-01,1.022e+00
8.375e-01,9.494e-01
8.425e-01,8.778e-01
8.475e-01,8.079e-01
8.525e-01,7.401e-01
8.575e-01,6.745e-01
8.625e-01,6.114e-01
8.675e-01,5.510e-01
8.725e-01,4.935e-01
8.775e-01,4.390e-01
8.825e-01,3.877e-01
8.875e-01,3.397e-01
8.925e-01,2.951e-01
8.975e-01,2.540e-01
9.025e-01,2.164e-01
9.075e-01,1.823e-01
9.125e-01,1.517e-01
9.175e-01,1.244e-01
9.225e-01,1.005e-01
9.275e-01,7.973e-02
9.325e-01,6.200e-02
9.375e-01,4.710e-02
9.425e-01,3.483e-02
9.475e-01,2.494e-02
9.525e-01,1.720e-02
9.575e-01,1.131e-02
9.625e-01,7.022e-03
9.675e-01,4.045e-03
9.725e-01,2.109e-03
9.775e-01,9.565e-04
9.825e-01,3.519e-04
9.875e-01,9.111e-05
9.925e-01,1.153e-05
9.975e-01,1.324e-07


==> anc/03_results/moderate_inf/num_beta_total_probability/0_03.csv <==
transmittance,probability_density
2.500e-03,3.801e-08
7.500e-03,4.447e-06
1.250e-02,3.758e-05
1.750e-02,1.452e-04
2.250e-02,3.827e-04
2.750e-02,8.029e-04
3.250e-02,1.448e-03
3.750e-02,2.343e-03
4.250e-02,3.498e-03
4.750e-02,4.907e-03
5.250e-02,6.549e-03
5.750e-02,8.393e-03
6.250e-02,1.040e-02
6.750e-02,1.254e-02
7.250e-02,1.477e-02
7.750e-02,1.704e-02
8.250e-02,1.933e-02
8.750e-02,2.162e-02
9.250e-02,2.388e-02
9.750e-02,2.609e-02
1.025e-01,2.827e-02
1.075e-01,3.040e-02
1.125e-01,3.250e-02
1.175e-01,3.457e-02
1.225e-01,3.664e-02
1.275e-01,3.872e-02
1.325e-01,4.083e-02
1.375e-01,4.300e-02
1.425e-01,4.524e-02
1.475e-01,4.758e-02
1.525e-01,5.003e-02
1.575e-01,5.261e-02
1.625e-01,5.534e-02
1.675e-01,5.823e-02
1.725e-01,6.129e-02
1.775e-01,6.453e-02
1.825e-01,6.796e-02
1.875e-01,7.160e-02
1.925e-01,7.545e-02
1.975e-01,7.954e-02
2.025e-01,8.387e-02
2.075e-01,8.847e-02
2.125e-01,9.336e-02
2.175e-01,9.856e-02
2.225e-01,1.041e-01
2.275e-01,1.100e-01
2.325e-01,1.163e-01
2.375e-01,1.231e-01
2.425e-01,1.304e-01
2.475e-01,1.381e-01
2.525e-01,1.465e-01
2.575e-01,1.554e-01
2.625e-01,1.650e-01
2.675e-01,1.753e-01
2.725e-01,1.863e-01
2.775e-01,1.980e-01
2.825e-01,2.105e-01
2.875e-01,2.238e-01
2.925e-01,2.379e-01
2.975e-01,2.528e-01
3.025e-01,2.686e-01
3.075e-01,2.852e-01
3.125e-01,3.027e-01
3.175e-01,3.210e-01
3.225e-01,3.402e-01
3.275e-01,3.602e-01
3.325e-01,3.810e-01
3.375e-01,4.027e-01
3.425e-01,4.252e-01
3.475e-01,4.485e-01
3.525e-01,4.725e-01
3.575e-01,4.974e-01
3.625e-01,5.230e-01
3.675e-01,5.493e-01
3.725e-01,5.764e-01
3.775e-01,6.042e-01
3.825e-01,6.327e-01
3.875e-01,6.619e-01
3.925e-01,6.918e-01
3.975e-01,7.224e-01
4.025e-01,7.537e-01
4.075e-01,7.856e-01
4.125e-01,8.182e-01
4.175e-01,8.515e-01
4.225e-01,8.854e-01
4.275e-01,9.199e-01
4.325e-01,9.551e-01
4.375e-01,9.908e-01
4.425e-01,1.027e+00
4.475e-01,1.064e+00
4.525e-01,1.102e+00
4.575e-01,1.140e+00
4.625e-01,1.179e+00
4.675e-01,1.218e+00
4.725e-01,1.258e+00
4.775e-01,1.299e+00
4.825e-01,1.340e+00
4.875e-01,1.381e+00
4.925e-01,1.423e+00
4.975e-01,1.466e+00
5.025e-01,1.509e+00
5.075e-01,1.552e+00
5.125e-01,1.596e+00
5.175e-01,1.641e+00
5.225e-01,1.685e+00
5.275e-01,1.731e+00
5.325e-01,1.776e+00
5.375e-01,1.822e+00
5.425e-01,1.868e+00
5.475e-01,1.914e+00
5.525e-01,1.960e+00
5.575e-01,2.006e+00
5.625e-01,2.052e+00
5.675e-01,2.098e+00
5.725e-01,2.144e+00
5.775e-01,2.189e+00
5.825e-01,2.234e+00
5.875e-01,2.279e+00
5.925e-01,2.322e+00
5.975e-01,2.366e+00
6.025e-01,2.408e+00
6.075e-01,2.449e+00
6.125e-01,2.489e+00
6.175e-01,2.527e+00
6.225e-01,2.564e+00
6.275e-01,2.599e+00
6.325e-01,2.633e+00
6.375e-01,2.664e+00
6.425e-01,2.694e+00
6.475e-01,2.721e+00
6.525e-01,2.745e+00
6.575e-01,2.767e+00
6.625e-01,2.786e+00
6.675e-01,2.802e+00
6.725e-01,2.815e+00
6.775e-01,2.825e+00
6.825e-01,2.831e+00
6.875e-01,2.834e+00
6.925e-01,2.833e+00
6.975e-01,2.828e+00
7.025e-01,2.819e+00
7.075e-01,2.807e+00
7.125e-01,2.790e+00
7.175e-01,2.769e+00
7.225e-01,2.745e+00
7.275e-01,2.716e+00
7.325e-01,2.682e+00
7.375e-01,2.645e+00
7.425e-01,2.604e+00
7.475e-01,2.558e+00
7.525e-01,2.509e+00
7.575e-01,2.455e+00
7.625e-01,2.398e+00
7.675e-01,2.337e+00
7.725e-01,2.273e+00
7.775e-01,2.205e+00
7.825e-01,2.135e+00
7.875e-01,2.061e+00
7.925e-01,1.985e+00
7.975e-01,1.906e+00
8.025e-01,1.826e+00
8.075e-01,1.743e+00
8.125e-01,1.660e+00
8.175e-01,1.575e+00
8.225e-01,1.489e+00
8.275e-01,1.403e+00
8.325e-01,1.317e+00
8.375e-01,1.231e+00
8.425e-01,1.146e+00
8.475e-01,1.062e+00
8.525e-01,9.799e-01
8.575e-01,8.992e-01
8.625e-01,8.207e-01
8.675e-01,7.448e-01
8.725e-01,6.716e-01
8.775e-01,6.016e-01
8.825e-01,5.350e-01
8.875e-01,4.720e-01
8.925e-01,4.129e-01
8.975e-01,3.579e-01
9.025e-01,3.070e-01
9.075e-01,2.604e-01
9.125e-01,2.182e-01
9.175e-01,1.802e-01
9.225e-01,1.466e-01
9.275e-01,1.171e-01
9.325e-01,9.173e-02
9.375e-01,7.018e-02
9.425e-01,5.227e-02
9.475e-01,3.771e-02
9.525e-01,2.618e-02
9.575e-01,1.735e-02
9.625e-01,1.085e-02
9.675e-01,6.298e-03
9.725e-01,3.309e-03
9.775e-01,1.513e-03
9.825e-01,5.610e-04
9.875e-01,1.465e-04
9.925e-01,1.872e-05
9.975e-01,2.173e-07


==> anc/03_results/moderate_inf/num_beta_total_probability/0_031.csv <==
transmittance,probability_density
2.500e-03,2.401e-09
7.500e-03,5.926e-07
1.250e-02,7.108e-06
1.750e-02,3.463e-05
2.250e-02,1.085e-04
2.750e-02,2.613e-04
3.250e-02,5.281e-04
3.750e-02,9.421e-04
4.250e-02,1.531e-03
4.750e-02,2.312e-03
5.250e-02,3.295e-03
5.750e-02,4.479e-03
6.250e-02,5.853e-03
6.750e-02,7.398e-03
7.250e-02,9.091e-03
7.750e-02,1.090e-02
8.250e-02,1.281e-02
8.750e-02,1.477e-02
9.250e-02,1.677e-02
9.750e-02,1.877e-02
1.025e-01,2.076e-02
1.075e-01,2.273e-02
1.125e-01,2.466e-02
1.175e-01,2.655e-02
1.225e-01,2.840e-02
1.275e-01,3.021e-02
1.325e-01,3.200e-02
1.375e-01,3.378e-02
1.425e-01,3.556e-02
1.475e-01,3.737e-02
1.525e-01,3.921e-02
1.575e-01,4.112e-02
1.625e-01,4.312e-02
1.675e-01,4.521e-02
1.725e-01,4.742e-02
1.775e-01,4.977e-02
1.825e-01,5.227e-02
1.875e-01,5.493e-02
1.925e-01,5.777e-02
1.975e-01,6.079e-02
2.025e-01,6.401e-02
2.075e-01,6.743e-02
2.125e-01,7.106e-02
2.175e-01,7.492e-02
2.225e-01,7.901e-02
2.275e-01,8.336e-02
2.325e-01,8.798e-02
2.375e-01,9.289e-02
2.425e-01,9.810e-02
2.475e-01,1.037e-01
2.525e-01,1.096e-01
2.575e-01,1.159e-01
2.625e-01,1.226e-01
2.675e-01,1.299e-01
2.725e-01,1.376e-01
2.775e-01,1.458e-01
2.825e-01,1.547e-01
2.875e-01,1.641e-01
2.925e-01,1.742e-01
2.975e-01,1.850e-01
3.025e-01,1.965e-01
3.075e-01,2.087e-01
3.125e-01,2.217e-01
3.175e-01,2.355e-01
3.225e-01,2.501e-01
3.275e-01,2.655e-01
3.325e-01,2.817e-01
3.375e-01,2.987e-01
3.425e-01,3.165e-01
3.475e-01,3.352e-01
3.525e-01,3.547e-01
3.575e-01,3.751e-01
3.625e-01,3.962e-01
3.675e-01,4.181e-01
3.725e-01,4.408e-01
3.775e-01,4.643e-01
3.825e-01,4.886e-01
3.875e-01,5.137e-01
3.925e-01,5.395e-01
3.975e-01,5.660e-01
4.025e-01,5.933e-01
4.075e-01,6.213e-01
4.125e-01,6.501e-01
4.175e-01,6.796e-01
4.225e-01,7.098e-01
4.275e-01,7.407e-01
4.325e-01,7.723e-01
4.375e-01,8.047e-01
4.425e-01,8.378e-01
4.475e-01,8.717e-01
4.525e-01,9.062e-01
4.575e-01,9.415e-01
4.625e-01,9.775e-01
4.675e-01,1.014e+00
4.725e-01,1.052e+00
4.775e-01,1.090e+00
4.825e-01,1.129e+00
4.875e-01,1.169e+00
4.925e-01,1.209e+00
4.975e-01,1.250e+00
5.025e-01,1.292e+00
5.075e-01,1.334e+00
5.125e-01,1.378e+00
5.175e-01,1.422e+00
5.225e-01,1.466e+00
5.275e-01,1.512e+00
5.325e-01,1.558e+00
5.375e-01,1.604e+00
5.425e-01,1.651e+00
5.475e-01,1.699e+00
5.525e-01,1.748e+00
5.575e-01,1.796e+00
5.625e-01,1.846e+00
5.675e-01,1.895e+00
5.725e-01,1.945e+00
5.775e-01,1.995e+00
5.825e-01,2.046e+00
5.875e-01,2.096e+00
5.925e-01,2.147e+00
5.975e-01,2.197e+00
6.025e-01,2.248e+00
6.075e-01,2.297e+00
6.125e-01,2.347e+00
6.175e-01,2.396e+00
6.225e-01,2.444e+00
6.275e-01,2.491e+00
6.325e-01,2.537e+00
6.375e-01,2.582e+00
6.425e-01,2.625e+00
6.475e-01,2.667e+00
6.525e-01,2.707e+00
6.575e-01,2.745e+00
6.625e-01,2.780e+00
6.675e-01,2.814e+00
6.725e-01,2.844e+00
6.775e-01,2.872e+00
6.825e-01,2.897e+00
6.875e-01,2.918e+00
6.925e-01,2.936e+00
6.975e-01,2.950e+00
7.025e-01,2.961e+00
7.075e-01,2.967e+00
7.125e-01,2.970e+00
7.175e-01,2.967e+00
7.225e-01,2.961e+00
7.275e-01,2.950e+00
7.325e-01,2.934e+00
7.375e-01,2.913e+00
7.425e-01,2.887e+00
7.475e-01,2.856e+00
7.525e-01,2.821e+00
7.575e-01,2.780e+00
7.625e-01,2.734e+00
7.675e-01,2.684e+00
7.725e-01,2.628e+00
7.775e-01,2.568e+00
7.825e-01,2.504e+00
7.875e-01,2.434e+00
7.925e-01,2.361e+00
7.975e-01,2.284e+00
8.025e-01,2.203e+00
8.075e-01,2.118e+00
8.125e-01,2.031e+00
8.175e-01,1.941e+00
8.225e-01,1.848e+00
8.275e-01,1.754e+00
8.325e-01,1.658e+00
8.375e-01,1.561e+00
8.425e-01,1.464e+00
8.475e-01,1.366e+00
8.525e-01,1.269e+00
8.575e-01,1.173e+00
8.625e-01,1.078e+00
8.675e-01,9.851e-01
8.725e-01,8.946e-01
8.775e-01,8.069e-01
8.825e-01,7.226e-01
8.875e-01,6.420e-01
8.925e-01,5.656e-01
8.975e-01,4.936e-01
9.025e-01,4.264e-01
9.075e-01,3.642e-01
9.125e-01,3.072e-01
9.175e-01,2.555e-01
9.225e-01,2.093e-01
9.275e-01,1.684e-01
9.325e-01,1.327e-01
9.375e-01,1.022e-01
9.425e-01,7.666e-02
9.475e-01,5.567e-02
9.525e-01,3.891e-02
9.575e-01,2.596e-02
9.625e-01,1.634e-02
9.675e-01,9.541e-03
9.725e-01,5.044e-03
9.775e-01,2.319e-03
9.825e-01,8.649e-04
9.875e-01,2.269e-04
9.925e-01,2.908e-05
9.975e-01,3.366e-07


==> anc/03_results/moderate_inf/num_beta_total_probability/0_032.csv <==
transmittance,probability_density
2.500e-03,9.022e-11
7.500e-03,5.310e-08
1.250e-02,9.570e-07
1.750e-02,6.104e-06
2.250e-02,2.340e-05
2.750e-02,6.620e-05
3.250e-02,1.530e-04
3.750e-02,3.060e-04
4.250e-02,5.493e-04
4.750e-02,9.060e-04
5.250e-02,1.397e-03
5.750e-02,2.037e-03
6.250e-02,2.838e-03
6.750e-02,3.802e-03
7.250e-02,4.926e-03
7.750e-02,6.202e-03
8.250e-02,7.614e-03
8.750e-02,9.144e-03
9.250e-02,1.077e-02
9.750e-02,1.247e-02
1.025e-01,1.422e-02
1.075e-01,1.600e-02
1.125e-01,1.778e-02
1.175e-01,1.956e-02
1.225e-01,2.131e-02
1.275e-01,2.303e-02
1.325e-01,2.471e-02
1.375e-01,2.636e-02
1.425e-01,2.796e-02
1.475e-01,2.954e-02
1.525e-01,3.109e-02
1.575e-01,3.264e-02
1.625e-01,3.420e-02
1.675e-01,3.579e-02
1.725e-01,3.742e-02
1.775e-01,3.912e-02
1.825e-01,4.090e-02
1.875e-01,4.278e-02
1.925e-01,4.478e-02
1.975e-01,4.692e-02
2.025e-01,4.921e-02
2.075e-01,5.167e-02
2.125e-01,5.430e-02
2.175e-01,5.712e-02
2.225e-01,6.014e-02
2.275e-01,6.336e-02
2.325e-01,6.680e-02
2.375e-01,7.046e-02
2.425e-01,7.435e-02
2.475e-01,7.849e-02
2.525e-01,8.288e-02
2.575e-01,8.754e-02
2.625e-01,9.249e-02
2.675e-01,9.775e-02
2.725e-01,1.033e-01
2.775e-01,1.093e-01
2.825e-01,1.156e-01
2.875e-01,1.224e-01
2.925e-01,1.296e-01
2.975e-01,1.372e-01
3.025e-01,1.454e-01
3.075e-01,1.542e-01
3.125e-01,1.635e-01
3.175e-01,1.734e-01
3.225e-01,1.840e-01
3.275e-01,1.953e-01
3.325e-01,2.073e-01
3.375e-01,2.200e-01
3.425e-01,2.335e-01
3.475e-01,2.477e-01
3.525e-01,2.628e-01
3.575e-01,2.786e-01
3.625e-01,2.952e-01
3.675e-01,3.127e-01
3.725e-01,3.309e-01
3.775e-01,3.500e-01
3.825e-01,3.699e-01
3.875e-01,3.906e-01
3.925e-01,4.121e-01
3.975e-01,4.344e-01
4.025e-01,4.575e-01
4.075e-01,4.814e-01
4.125e-01,5.061e-01
4.175e-01,5.315e-01
4.225e-01,5.577e-01
4.275e-01,5.847e-01
4.325e-01,6.125e-01
4.375e-01,6.411e-01
4.425e-01,6.704e-01
4.475e-01,7.005e-01
4.525e-01,7.314e-01
4.575e-01,7.631e-01
4.625e-01,7.956e-01
4.675e-01,8.289e-01
4.725e-01,8.630e-01
4.775e-01,8.980e-01
4.825e-01,9.337e-01
4.875e-01,9.704e-01
4.925e-01,1.008e+00
4.975e-01,1.046e+00
5.025e-01,1.085e+00
5.075e-01,1.126e+00
5.125e-01,1.167e+00
5.175e-01,1.209e+00
5.225e-01,1.251e+00
5.275e-01,1.295e+00
5.325e-01,1.340e+00
5.375e-01,1.385e+00
5.425e-01,1.432e+00
5.475e-01,1.479e+00
5.525e-01,1.527e+00
5.575e-01,1.576e+00
5.625e-01,1.626e+00
5.675e-01,1.677e+00
5.725e-01,1.728e+00
5.775e-01,1.781e+00
5.825e-01,1.833e+00
5.875e-01,1.887e+00
5.925e-01,1.941e+00
5.975e-01,1.996e+00
6.025e-01,2.051e+00
6.075e-01,2.107e+00
6.125e-01,2.162e+00
6.175e-01,2.218e+00
6.225e-01,2.274e+00
6.275e-01,2.330e+00
6.325e-01,2.385e+00
6.375e-01,2.441e+00
6.425e-01,2.495e+00
6.475e-01,2.549e+00
6.525e-01,2.602e+00
6.575e-01,2.653e+00
6.625e-01,2.704e+00
6.675e-01,2.752e+00
6.725e-01,2.799e+00
6.775e-01,2.844e+00
6.825e-01,2.886e+00
6.875e-01,2.926e+00
6.925e-01,2.963e+00
6.975e-01,2.997e+00
7.025e-01,3.027e+00
7.075e-01,3.054e+00
7.125e-01,3.077e+00
7.175e-01,3.096e+00
7.225e-01,3.110e+00
7.275e-01,3.120e+00
7.325e-01,3.124e+00
7.375e-01,3.124e+00
7.425e-01,3.118e+00
7.475e-01,3.107e+00
7.525e-01,3.090e+00
7.575e-01,3.067e+00
7.625e-01,3.039e+00
7.675e-01,3.004e+00
7.725e-01,2.964e+00
7.775e-01,2.917e+00
7.825e-01,2.864e+00
7.875e-01,2.806e+00
7.925e-01,2.741e+00
7.975e-01,2.671e+00
8.025e-01,2.595e+00
8.075e-01,2.514e+00
8.125e-01,2.428e+00
8.175e-01,2.338e+00
8.225e-01,2.243e+00
8.275e-01,2.144e+00
8.325e-01,2.041e+00
8.375e-01,1.936e+00
8.425e-01,1.829e+00
8.475e-01,1.719e+00
8.525e-01,1.609e+00
8.575e-01,1.498e+00
8.625e-01,1.387e+00
8.675e-01,1.276e+00
8.725e-01,1.168e+00
8.775e-01,1.061e+00
8.825e-01,9.568e-01
8.875e-01,8.562e-01
8.925e-01,7.596e-01
8.975e-01,6.677e-01
9.025e-01,5.808e-01
9.075e-01,4.996e-01
9.125e-01,4.243e-01
9.175e-01,3.554e-01
9.225e-01,2.930e-01
9.275e-01,2.373e-01
9.325e-01,1.883e-01
9.375e-01,1.460e-01
9.425e-01,1.102e-01
9.475e-01,8.052e-02
9.525e-01,5.662e-02
9.575e-01,3.799e-02
9.625e-01,2.405e-02
9.675e-01,1.412e-02
9.725e-01,7.499e-03
9.775e-01,3.462e-03
9.825e-01,1.295e-03
9.875e-01,3.402e-04
9.925e-01,4.346e-05
9.975e-01,4.947e-07


==> anc/03_results/moderate_inf/num_beta_total_probability/0_033.csv <==
transmittance,probability_density
2.500e-03,1.828e-12
7.500e-03,2.962e-09
1.250e-02,8.568e-08
1.750e-02,7.471e-07
2.250e-02,3.620e-06
2.750e-02,1.235e-05
3.250e-02,3.337e-05
3.750e-02,7.631e-05
4.250e-02,1.539e-04
4.750e-02,2.816e-04
5.250e-02,4.763e-04
5.750e-02,7.555e-04
6.250e-02,1.136e-03
6.750e-02,1.632e-03
7.250e-02,2.254e-03
7.750e-02,3.011e-03
8.250e-02,3.904e-03
8.750e-02,4.931e-03
9.250e-02,6.086e-03
9.750e-02,7.358e-03
1.025e-01,8.733e-03
1.075e-01,1.019e-02
1.125e-01,1.172e-02
1.175e-01,1.330e-02
1.225e-01,1.491e-02
1.275e-01,1.653e-02
1.325e-01,1.814e-02
1.375e-01,1.974e-02
1.425e-01,2.131e-02
1.475e-01,2.285e-02
1.525e-01,2.434e-02
1.575e-01,2.580e-02
1.625e-01,2.723e-02
1.675e-01,2.863e-02
1.725e-01,3.000e-02
1.775e-01,3.138e-02
1.825e-01,3.276e-02
1.875e-01,3.417e-02
1.925e-01,3.563e-02
1.975e-01,3.714e-02
2.025e-01,3.874e-02
2.075e-01,4.043e-02
2.125e-01,4.225e-02
2.175e-01,4.419e-02
2.225e-01,4.629e-02
2.275e-01,4.855e-02
2.325e-01,5.099e-02
2.375e-01,5.361e-02
2.425e-01,5.644e-02
2.475e-01,5.947e-02
2.525e-01,6.272e-02
2.575e-01,6.619e-02
2.625e-01,6.990e-02
2.675e-01,7.384e-02
2.725e-01,7.804e-02
2.775e-01,8.249e-02
2.825e-01,8.722e-02
2.875e-01,9.224e-02
2.925e-01,9.757e-02
2.975e-01,1.032e-01
3.025e-01,1.092e-01
3.075e-01,1.156e-01
3.125e-01,1.223e-01
3.175e-01,1.295e-01
3.225e-01,1.372e-01
3.275e-01,1.453e-01
3.325e-01,1.540e-01
3.375e-01,1.632e-01
3.425e-01,1.731e-01
3.475e-01,1.835e-01
3.525e-01,1.946e-01
3.575e-01,2.064e-01
3.625e-01,2.188e-01
3.675e-01,2.321e-01
3.725e-01,2.460e-01
3.775e-01,2.607e-01
3.825e-01,2.763e-01
3.875e-01,2.926e-01
3.925e-01,3.097e-01
3.975e-01,3.276e-01
4.025e-01,3.463e-01
4.075e-01,3.659e-01
4.125e-01,3.863e-01
4.175e-01,4.075e-01
4.225e-01,4.295e-01
4.275e-01,4.524e-01
4.325e-01,4.760e-01
4.375e-01,5.005e-01
4.425e-01,5.258e-01
4.475e-01,5.520e-01
4.525e-01,5.789e-01
4.575e-01,6.067e-01
4.625e-01,6.353e-01
4.675e-01,6.648e-01
4.725e-01,6.951e-01
4.775e-01,7.263e-01
4.825e-01,7.584e-01
4.875e-01,7.914e-01
4.925e-01,8.252e-01
4.975e-01,8.601e-01
5.025e-01,8.958e-01
5.075e-01,9.325e-01
5.125e-01,9.702e-01
5.175e-01,1.009e+00
5.225e-01,1.049e+00
5.275e-01,1.089e+00
5.325e-01,1.131e+00
5.375e-01,1.174e+00
5.425e-01,1.218e+00
5.475e-01,1.263e+00
5.525e-01,1.309e+00
5.575e-01,1.357e+00
5.625e-01,1.405e+00
5.675e-01,1.455e+00
5.725e-01,1.505e+00
5.775e-01,1.557e+00
5.825e-01,1.610e+00
5.875e-01,1.664e+00
5.925e-01,1.719e+00
5.975e-01,1.775e+00
6.025e-01,1.832e+00
6.075e-01,1.890e+00
6.125e-01,1.949e+00
6.175e-01,2.009e+00
6.225e-01,2.069e+00
6.275e-01,2.131e+00
6.325e-01,2.192e+00
6.375e-01,2.254e+00
6.425e-01,2.316e+00
6.475e-01,2.379e+00
6.525e-01,2.441e+00
6.575e-01,2.503e+00
6.625e-01,2.565e+00
6.675e-01,2.626e+00
6.725e-01,2.686e+00
6.775e-01,2.746e+00
6.825e-01,2.803e+00
6.875e-01,2.860e+00
6.925e-01,2.914e+00
6.975e-01,2.966e+00
7.025e-01,3.016e+00
7.075e-01,3.062e+00
7.125e-01,3.106e+00
7.175e-01,3.146e+00
7.225e-01,3.182e+00
7.275e-01,3.214e+00
7.325e-01,3.242e+00
7.375e-01,3.264e+00
7.425e-01,3.281e+00
7.475e-01,3.293e+00
7.525e-01,3.299e+00
7.575e-01,3.299e+00
7.625e-01,3.292e+00
7.675e-01,3.279e+00
7.725e-01,3.259e+00
7.775e-01,3.232e+00
7.825e-01,3.197e+00
7.875e-01,3.156e+00
7.925e-01,3.106e+00
7.975e-01,3.050e+00
8.025e-01,2.986e+00
8.075e-01,2.915e+00
8.125e-01,2.837e+00
8.175e-01,2.752e+00
8.225e-01,2.661e+00
8.275e-01,2.563e+00
8.325e-01,2.459e+00
8.375e-01,2.351e+00
8.425e-01,2.237e+00
8.475e-01,2.119e+00
8.525e-01,1.998e+00
8.575e-01,1.874e+00
8.625e-01,1.749e+00
8.675e-01,1.622e+00
8.725e-01,1.495e+00
8.775e-01,1.368e+00
8.825e-01,1.243e+00
8.875e-01,1.121e+00
8.925e-01,1.002e+00
8.975e-01,8.868e-01
9.025e-01,7.770e-01
9.075e-01,6.731e-01
9.125e-01,5.757e-01
9.175e-01,4.855e-01
9.225e-01,4.031e-01
9.275e-01,3.287e-01
9.325e-01,2.626e-01
9.375e-01,2.049e-01
9.425e-01,1.556e-01
9.475e-01,1.144e-01
9.525e-01,8.088e-02
9.575e-01,5.457e-02
9.625e-01,3.471e-02
9.675e-01,2.047e-02
9.725e-01,1.091e-02
9.775e-01,5.050e-03
9.825e-01,1.890e-03
9.875e-01,4.956e-04
9.925e-01,6.281e-05
9.975e-01,6.941e-07


==> anc/03_results/moderate_inf/num_beta_total_probability/0_034.csv <==
transmittance,probability_density
2.500e-03,1.755e-14
7.500e-03,9.358e-11
1.250e-02,4.705e-09
1.750e-02,5.906e-08
2.250e-02,3.758e-07
2.750e-02,1.595e-06
3.250e-02,5.166e-06
3.750e-02,1.380e-05
4.250e-02,3.189e-05
4.750e-02,6.583e-05
5.250e-02,1.241e-04
5.750e-02,2.172e-04
6.250e-02,3.572e-04
6.750e-02,5.574e-04
7.250e-02,8.310e-04
7.750e-02,1.191e-03
8.250e-02,1.649e-03
8.750e-02,2.215e-03
9.250e-02,2.895e-03
9.750e-02,3.692e-03
1.025e-01,4.606e-03
1.075e-01,5.634e-03
1.125e-01,6.768e-03
1.175e-01,7.997e-03
1.225e-01,9.310e-03
1.275e-01,1.069e-02
1.325e-01,1.213e-02
1.375e-01,1.359e-02
1.425e-01,1.508e-02
1.475e-01,1.658e-02
1.525e-01,1.807e-02
1.575e-01,1.953e-02
1.625e-01,2.097e-02
1.675e-01,2.237e-02
1.725e-01,2.374e-02
1.775e-01,2.507e-02
1.825e-01,2.636e-02
1.875e-01,2.763e-02
1.925e-01,2.888e-02
1.975e-01,3.012e-02
2.025e-01,3.136e-02
2.075e-01,3.263e-02
2.125e-01,3.394e-02
2.175e-01,3.530e-02
2.225e-01,3.674e-02
2.275e-01,3.827e-02
2.325e-01,3.991e-02
2.375e-01,4.168e-02
2.425e-01,4.359e-02
2.475e-01,4.567e-02
2.525e-01,4.791e-02
2.575e-01,5.035e-02
2.625e-01,5.298e-02
2.675e-01,5.583e-02
2.725e-01,5.889e-02
2.775e-01,6.217e-02
2.825e-01,6.569e-02
2.875e-01,6.945e-02
2.925e-01,7.346e-02
2.975e-01,7.772e-02
3.025e-01,8.225e-02
3.075e-01,8.706e-02
3.125e-01,9.216e-02
3.175e-01,9.756e-02
3.225e-01,1.033e-01
3.275e-01,1.093e-01
3.325e-01,1.158e-01
3.375e-01,1.226e-01
3.425e-01,1.298e-01
3.475e-01,1.375e-01
3.525e-01,1.456e-01
3.575e-01,1.542e-01
3.625e-01,1.634e-01
3.675e-01,1.731e-01
3.725e-01,1.835e-01
3.775e-01,1.944e-01
3.825e-01,2.060e-01
3.875e-01,2.183e-01
3.925e-01,2.313e-01
3.975e-01,2.451e-01
4.025e-01,2.596e-01
4.075e-01,2.749e-01
4.125e-01,2.909e-01
4.175e-01,3.078e-01
4.225e-01,3.255e-01
4.275e-01,3.440e-01
4.325e-01,3.634e-01
4.375e-01,3.836e-01
4.425e-01,4.047e-01
4.475e-01,4.266e-01
4.525e-01,4.494e-01
4.575e-01,4.730e-01
4.625e-01,4.975e-01
4.675e-01,5.229e-01
4.725e-01,5.492e-01
4.775e-01,5.764e-01
4.825e-01,6.045e-01
4.875e-01,6.335e-01
4.925e-01,6.634e-01
4.975e-01,6.943e-01
5.025e-01,7.261e-01
5.075e-01,7.590e-01
5.125e-01,7.928e-01
5.175e-01,8.277e-01
5.225e-01,8.636e-01
5.275e-01,9.006e-01
5.325e-01,9.388e-01
5.375e-01,9.781e-01
5.425e-01,1.019e+00
5.475e-01,1.060e+00
5.525e-01,1.103e+00
5.575e-01,1.147e+00
5.625e-01,1.193e+00
5.675e-01,1.239e+00
5.725e-01,1.287e+00
5.775e-01,1.337e+00
5.825e-01,1.388e+00
5.875e-01,1.440e+00
5.925e-01,1.494e+00
5.975e-01,1.548e+00
6.025e-01,1.605e+00
6.075e-01,1.663e+00
6.125e-01,1.722e+00
6.175e-01,1.782e+00
6.225e-01,1.844e+00
6.275e-01,1.907e+00
6.325e-01,1.971e+00
6.375e-01,2.037e+00
6.425e-01,2.103e+00
6.475e-01,2.171e+00
6.525e-01,2.239e+00
6.575e-01,2.308e+00
6.625e-01,2.378e+00
6.675e-01,2.448e+00
6.725e-01,2.518e+00
6.775e-01,2.588e+00
6.825e-01,2.658e+00
6.875e-01,2.727e+00
6.925e-01,2.796e+00
6.975e-01,2.863e+00
7.025e-01,2.930e+00
7.075e-01,2.994e+00
7.125e-01,3.057e+00
7.175e-01,3.117e+00
7.225e-01,3.174e+00
7.275e-01,3.228e+00
7.325e-01,3.278e+00
7.375e-01,3.325e+00
7.425e-01,3.366e+00
7.475e-01,3.403e+00
7.525e-01,3.434e+00
7.575e-01,3.459e+00
7.625e-01,3.478e+00
7.675e-01,3.491e+00
7.725e-01,3.496e+00
7.775e-01,3.493e+00
7.825e-01,3.483e+00
7.875e-01,3.464e+00
7.925e-01,3.437e+00
7.975e-01,3.401e+00
8.025e-01,3.356e+00
8.075e-01,3.303e+00
8.125e-01,3.240e+00
8.175e-01,3.168e+00
8.225e-01,3.087e+00
8.275e-01,2.997e+00
8.325e-01,2.899e+00
8.375e-01,2.793e+00
8.425e-01,2.680e+00
8.475e-01,2.559e+00
8.525e-01,2.432e+00
8.575e-01,2.300e+00
8.625e-01,2.162e+00
8.675e-01,2.021e+00
8.725e-01,1.878e+00
8.775e-01,1.732e+00
8.825e-01,1.586e+00
8.875e-01,1.441e+00
8.925e-01,1.298e+00
8.975e-01,1.158e+00
9.025e-01,1.022e+00
9.075e-01,8.918e-01
9.125e-01,7.684e-01
9.175e-01,6.527e-01
9.225e-01,5.456e-01
9.275e-01,4.479e-01
9.325e-01,3.603e-01
9.375e-01,2.829e-01
9.425e-01,2.162e-01
9.475e-01,1.598e-01
9.525e-01,1.137e-01
9.575e-01,7.707e-02
9.625e-01,4.924e-02
9.675e-01,2.914e-02
9.725e-01,1.558e-02
9.775e-01,7.219e-03
9.825e-01,2.700e-03
9.875e-01,7.044e-04
9.925e-01,8.812e-05
9.975e-01,9.345e-07


==> anc/03_results/moderate_inf/num_beta_total_probability/0_035.csv <==
transmittance,probability_density
2.500e-03,7.002e-17
7.500e-03,1.514e-12
1.250e-02,1.453e-10
1.750e-02,2.788e-09
2.250e-02,2.434e-08
2.750e-02,1.330e-07
3.250e-02,5.315e-07
3.750e-02,1.700e-06
4.250e-02,4.599e-06
4.750e-02,1.092e-05
5.250e-02,2.335e-05
5.750e-02,4.581e-05
6.250e-02,8.366e-05
6.750e-02,1.437e-04
7.250e-02,2.343e-04
7.750e-02,3.649e-04
8.250e-02,5.460e-04
8.750e-02,7.885e-04
9.250e-02,1.103e-03
9.750e-02,1.500e-03
1.025e-01,1.988e-03
1.075e-01,2.574e-03
1.125e-01,3.262e-03
1.175e-01,4.055e-03
1.225e-01,4.952e-03
1.275e-01,5.948e-03
1.325e-01,7.038e-03
1.375e-01,8.212e-03
1.425e-01,9.459e-03
1.475e-01,1.077e-02
1.525e-01,1.212e-02
1.575e-01,1.350e-02
1.625e-01,1.490e-02
1.675e-01,1.631e-02
1.725e-01,1.770e-02
1.775e-01,1.908e-02
1.825e-01,2.043e-02
1.875e-01,2.174e-02
1.925e-01,2.302e-02
1.975e-01,2.426e-02
2.025e-01,2.547e-02
2.075e-01,2.664e-02
2.125e-01,2.779e-02
2.175e-01,2.894e-02
2.225e-01,3.008e-02
2.275e-01,3.123e-02
2.325e-01,3.242e-02
2.375e-01,3.366e-02
2.425e-01,3.496e-02
2.475e-01,3.635e-02
2.525e-01,3.784e-02
2.575e-01,3.944e-02
2.625e-01,4.119e-02
2.675e-01,4.308e-02
2.725e-01,4.515e-02
2.775e-01,4.740e-02
2.825e-01,4.984e-02
2.875e-01,5.249e-02
2.925e-01,5.536e-02
2.975e-01,5.845e-02
3.025e-01,6.178e-02
3.075e-01,6.535e-02
3.125e-01,6.916e-02
3.175e-01,7.324e-02
3.225e-01,7.757e-02
3.275e-01,8.218e-02
3.325e-01,8.707e-02
3.375e-01,9.225e-02
3.425e-01,9.773e-02
3.475e-01,1.035e-01
3.525e-01,1.097e-01
3.575e-01,1.162e-01
3.625e-01,1.230e-01
3.675e-01,1.303e-01
3.725e-01,1.380e-01
3.775e-01,1.462e-01
3.825e-01,1.548e-01
3.875e-01,1.640e-01
3.925e-01,1.737e-01
3.975e-01,1.840e-01
4.025e-01,1.949e-01
4.075e-01,2.064e-01
4.125e-01,2.186e-01
4.175e-01,2.315e-01
4.225e-01,2.451e-01
4.275e-01,2.595e-01
4.325e-01,2.747e-01
4.375e-01,2.906e-01
4.425e-01,3.074e-01
4.475e-01,3.250e-01
4.525e-01,3.435e-01
4.575e-01,3.628e-01
4.625e-01,3.830e-01
4.675e-01,4.041e-01
4.725e-01,4.261e-01
4.775e-01,4.490e-01
4.825e-01,4.729e-01
4.875e-01,4.976e-01
4.925e-01,5.234e-01
4.975e-01,5.501e-01
5.025e-01,5.778e-01
5.075e-01,6.064e-01
5.125e-01,6.361e-01
5.175e-01,6.669e-01
5.225e-01,6.987e-01
5.275e-01,7.316e-01
5.325e-01,7.656e-01
5.375e-01,8.008e-01
5.425e-01,8.372e-01
5.475e-01,8.748e-01
5.525e-01,9.136e-01
5.575e-01,9.537e-01
5.625e-01,9.952e-01
5.675e-01,1.038e+00
5.725e-01,1.082e+00
5.775e-01,1.128e+00
5.825e-01,1.175e+00
5.875e-01,1.224e+00
5.925e-01,1.275e+00
5.975e-01,1.326e+00
6.025e-01,1.380e+00
6.075e-01,1.435e+00
6.125e-01,1.492e+00
6.175e-01,1.551e+00
6.225e-01,1.612e+00
6.275e-01,1.674e+00
6.325e-01,1.738e+00
6.375e-01,1.803e+00
6.425e-01,1.871e+00
6.475e-01,1.940e+00
6.525e-01,2.010e+00
6.575e-01,2.082e+00
6.625e-01,2.156e+00
6.675e-01,2.231e+00
6.725e-01,2.307e+00
6.775e-01,2.384e+00
6.825e-01,2.462e+00
6.875e-01,2.541e+00
6.925e-01,2.620e+00
6.975e-01,2.699e+00
7.025e-01,2.778e+00
7.075e-01,2.857e+00
7.125e-01,2.936e+00
7.175e-01,3.013e+00
7.225e-01,3.089e+00
7.275e-01,3.162e+00
7.325e-01,3.234e+00
7.375e-01,3.302e+00
7.425e-01,3.368e+00
7.475e-01,3.429e+00
7.525e-01,3.486e+00
7.575e-01,3.538e+00
7.625e-01,3.584e+00
7.675e-01,3.625e+00
7.725e-01,3.658e+00
7.775e-01,3.684e+00
7.825e-01,3.702e+00
7.875e-01,3.712e+00
7.925e-01,3.713e+00
7.975e-01,3.704e+00
8.025e-01,3.685e+00
8.075e-01,3.656e+00
8.125e-01,3.616e+00
8.175e-01,3.565e+00
8.225e-01,3.503e+00
8.275e-01,3.430e+00
8.325e-01,3.345e+00
8.375e-01,3.250e+00
8.425e-01,3.144e+00
8.475e-01,3.028e+00
8.525e-01,2.902e+00
8.575e-01,2.766e+00
8.625e-01,2.623e+00
8.675e-01,2.472e+00
8.725e-01,2.315e+00
8.775e-01,2.154e+00
8.825e-01,1.988e+00
8.875e-01,1.821e+00
8.925e-01,1.653e+00
8.975e-01,1.486e+00
9.025e-01,1.322e+00
9.075e-01,1.163e+00
9.125e-01,1.010e+00
9.175e-01,8.640e-01
9.225e-01,7.275e-01
9.275e-01,6.015e-01
9.325e-01,4.871e-01
9.375e-01,3.851e-01
9.425e-01,2.960e-01
9.475e-01,2.202e-01
9.525e-01,1.574e-01
9.575e-01,1.073e-01
9.625e-01,6.881e-02
9.675e-01,4.086e-02
9.725e-01,2.188e-02
9.775e-01,1.014e-02
9.825e-01,3.782e-03
9.875e-01,9.795e-04
9.925e-01,1.204e-04
9.975e-01,1.212e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_036.csv <==
transmittance,probability_density
2.500e-03,9.849e-20
7.500e-03,1.109e-14
1.250e-02,2.274e-12
1.750e-02,7.169e-11
2.250e-02,9.054e-10
2.750e-02,6.634e-09
3.250e-02,3.384e-08
3.750e-02,1.333e-07
4.250e-02,4.328e-07
4.750e-02,1.208e-06
5.250e-02,2.987e-06
5.750e-02,6.687e-06
6.250e-02,1.378e-05
6.750e-02,2.647e-05
7.250e-02,4.784e-05
7.750e-02,8.204e-05
8.250e-02,1.343e-04
8.750e-02,2.111e-04
9.250e-02,3.198e-04
9.750e-02,4.687e-04
1.025e-01,6.669e-04
1.075e-01,9.235e-04
1.125e-01,1.248e-03
1.175e-01,1.648e-03
1.225e-01,2.132e-03
1.275e-01,2.705e-03
1.325e-01,3.372e-03
1.375e-01,4.135e-03
1.425e-01,4.992e-03
1.475e-01,5.942e-03
1.525e-01,6.977e-03
1.575e-01,8.092e-03
1.625e-01,9.276e-03
1.675e-01,1.052e-02
1.725e-01,1.180e-02
1.775e-01,1.312e-02
1.825e-01,1.446e-02
1.875e-01,1.580e-02
1.925e-01,1.714e-02
1.975e-01,1.846e-02
2.025e-01,1.975e-02
2.075e-01,2.102e-02
2.125e-01,2.224e-02
2.175e-01,2.343e-02
2.225e-01,2.458e-02
2.275e-01,2.570e-02
2.325e-01,2.679e-02
2.375e-01,2.787e-02
2.425e-01,2.894e-02
2.475e-01,3.001e-02
2.525e-01,3.111e-02
2.575e-01,3.225e-02
2.625e-01,3.344e-02
2.675e-01,3.471e-02
2.725e-01,3.606e-02
2.775e-01,3.752e-02
2.825e-01,3.912e-02
2.875e-01,4.085e-02
2.925e-01,4.274e-02
2.975e-01,4.481e-02
3.025e-01,4.707e-02
3.075e-01,4.952e-02
3.125e-01,5.220e-02
3.175e-01,5.509e-02
3.225e-01,5.822e-02
3.275e-01,6.158e-02
3.325e-01,6.520e-02
3.375e-01,6.907e-02
3.425e-01,7.321e-02
3.475e-01,7.761e-02
3.525e-01,8.229e-02
3.575e-01,8.726e-02
3.625e-01,9.253e-02
3.675e-01,9.810e-02
3.725e-01,1.040e-01
3.775e-01,1.102e-01
3.825e-01,1.168e-01
3.875e-01,1.238e-01
3.925e-01,1.311e-01
3.975e-01,1.389e-01
4.025e-01,1.471e-01
4.075e-01,1.558e-01
4.125e-01,1.651e-01
4.175e-01,1.748e-01
4.225e-01,1.851e-01
4.275e-01,1.960e-01
4.325e-01,2.076e-01
4.375e-01,2.198e-01
4.425e-01,2.327e-01
4.475e-01,2.463e-01
4.525e-01,2.607e-01
4.575e-01,2.759e-01
4.625e-01,2.919e-01
4.675e-01,3.087e-01
4.725e-01,3.264e-01
4.775e-01,3.449e-01
4.825e-01,3.644e-01
4.875e-01,3.848e-01
4.925e-01,4.062e-01
4.975e-01,4.285e-01
5.025e-01,4.518e-01
5.075e-01,4.761e-01
5.125e-01,5.014e-01
5.175e-01,5.278e-01
5.225e-01,5.553e-01
5.275e-01,5.838e-01
5.325e-01,6.135e-01
5.375e-01,6.443e-01
5.425e-01,6.762e-01
5.475e-01,7.094e-01
5.525e-01,7.439e-01
5.575e-01,7.796e-01
5.625e-01,8.166e-01
5.675e-01,8.551e-01
5.725e-01,8.949e-01
5.775e-01,9.363e-01
5.825e-01,9.791e-01
5.875e-01,1.024e+00
5.925e-01,1.070e+00
5.975e-01,1.117e+00
6.025e-01,1.167e+00
6.075e-01,1.218e+00
6.125e-01,1.271e+00
6.175e-01,1.327e+00
6.225e-01,1.384e+00
6.275e-01,1.443e+00
6.325e-01,1.504e+00
6.375e-01,1.567e+00
6.425e-01,1.632e+00
6.475e-01,1.700e+00
6.525e-01,1.769e+00
6.575e-01,1.841e+00
6.625e-01,1.915e+00
6.675e-01,1.991e+00
6.725e-01,2.069e+00
6.775e-01,2.149e+00
6.825e-01,2.231e+00
6.875e-01,2.315e+00
6.925e-01,2.400e+00
6.975e-01,2.487e+00
7.025e-01,2.575e+00
7.075e-01,2.664e+00
7.125e-01,2.753e+00
7.175e-01,2.844e+00
7.225e-01,2.934e+00
7.275e-01,3.024e+00
7.325e-01,3.113e+00
7.375e-01,3.201e+00
7.425e-01,3.287e+00
7.475e-01,3.372e+00
7.525e-01,3.453e+00
7.575e-01,3.530e+00
7.625e-01,3.604e+00
7.675e-01,3.672e+00
7.725e-01,3.735e+00
7.775e-01,3.792e+00
7.825e-01,3.841e+00
7.875e-01,3.883e+00
7.925e-01,3.916e+00
7.975e-01,3.939e+00
8.025e-01,3.952e+00
8.075e-01,3.954e+00
8.125e-01,3.944e+00
8.175e-01,3.922e+00
8.225e-01,3.887e+00
8.275e-01,3.839e+00
8.325e-01,3.778e+00
8.375e-01,3.702e+00
8.425e-01,3.613e+00
8.475e-01,3.510e+00
8.525e-01,3.393e+00
8.575e-01,3.263e+00
8.625e-01,3.121e+00
8.675e-01,2.968e+00
8.725e-01,2.804e+00
8.775e-01,2.630e+00
8.825e-01,2.449e+00
8.875e-01,2.262e+00
8.925e-01,2.071e+00
8.975e-01,1.878e+00
9.025e-01,1.685e+00
9.075e-01,1.494e+00
9.125e-01,1.307e+00
9.175e-01,1.127e+00
9.225e-01,9.564e-01
9.275e-01,7.966e-01
9.325e-01,6.496e-01
9.375e-01,5.171e-01
9.425e-01,4.000e-01
9.475e-01,2.993e-01
9.525e-01,2.152e-01
9.575e-01,1.473e-01
9.625e-01,9.488e-02
9.675e-01,5.649e-02
9.725e-01,3.029e-02
9.775e-01,1.403e-02
9.825e-01,5.211e-03
9.875e-01,1.337e-03
9.925e-01,1.609e-04
9.975e-01,1.522e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_037.csv <==
transmittance,probability_density
2.500e-03,4.183e-23
7.500e-03,3.243e-17
1.250e-02,1.615e-14
1.750e-02,9.095e-13
2.250e-02,1.766e-11
2.750e-02,1.821e-10
3.250e-02,1.233e-09
3.750e-02,6.184e-09
4.250e-02,2.477e-08
4.750e-02,8.331e-08
5.250e-02,2.436e-07
5.750e-02,6.348e-07
6.250e-02,1.503e-06
6.750e-02,3.281e-06
7.250e-02,6.680e-06
7.750e-02,1.280e-05
8.250e-02,2.323e-05
8.750e-02,4.024e-05
9.250e-02,6.682e-05
9.750e-02,1.068e-04
1.025e-01,1.650e-04
1.075e-01,2.471e-04
1.125e-01,3.596e-04
1.175e-01,5.099e-04
1.225e-01,7.057e-04
1.275e-01,9.552e-04
1.325e-01,1.267e-03
1.375e-01,1.647e-03
1.425e-01,2.105e-03
1.475e-01,2.644e-03
1.525e-01,3.270e-03
1.575e-01,3.985e-03
1.625e-01,4.789e-03
1.675e-01,5.681e-03
1.725e-01,6.657e-03
1.775e-01,7.711e-03
1.825e-01,8.834e-03
1.875e-01,1.002e-02
1.925e-01,1.125e-02
1.975e-01,1.252e-02
2.025e-01,1.381e-02
2.075e-01,1.511e-02
2.125e-01,1.641e-02
2.175e-01,1.771e-02
2.225e-01,1.898e-02
2.275e-01,2.022e-02
2.325e-01,2.142e-02
2.375e-01,2.260e-02
2.425e-01,2.373e-02
2.475e-01,2.482e-02
2.525e-01,2.589e-02
2.575e-01,2.693e-02
2.625e-01,2.796e-02
2.675e-01,2.898e-02
2.725e-01,3.002e-02
2.775e-01,3.108e-02
2.825e-01,3.219e-02
2.875e-01,3.336e-02
2.925e-01,3.460e-02
2.975e-01,3.594e-02
3.025e-01,3.739e-02
3.075e-01,3.898e-02
3.125e-01,4.071e-02
3.175e-01,4.261e-02
3.225e-01,4.468e-02
3.275e-01,4.695e-02
3.325e-01,4.943e-02
3.375e-01,5.212e-02
3.425e-01,5.504e-02
3.475e-01,5.820e-02
3.525e-01,6.161e-02
3.575e-01,6.527e-02
3.625e-01,6.919e-02
3.675e-01,7.338e-02
3.725e-01,7.785e-02
3.775e-01,8.261e-02
3.825e-01,8.766e-02
3.875e-01,9.301e-02
3.925e-01,9.868e-02
3.975e-01,1.047e-01
4.025e-01,1.110e-01
4.075e-01,1.177e-01
4.125e-01,1.248e-01
4.175e-01,1.323e-01
4.225e-01,1.402e-01
4.275e-01,1.485e-01
4.325e-01,1.573e-01
4.375e-01,1.667e-01
4.425e-01,1.765e-01
4.475e-01,1.870e-01
4.525e-01,1.980e-01
4.575e-01,2.097e-01
4.625e-01,2.220e-01
4.675e-01,2.351e-01
4.725e-01,2.489e-01
4.775e-01,2.634e-01
4.825e-01,2.788e-01
4.875e-01,2.950e-01
4.925e-01,3.121e-01
4.975e-01,3.301e-01
5.025e-01,3.490e-01
5.075e-01,3.688e-01
5.125e-01,3.897e-01
5.175e-01,4.115e-01
5.225e-01,4.345e-01
5.275e-01,4.584e-01
5.325e-01,4.835e-01
5.375e-01,5.097e-01
5.425e-01,5.371e-01
5.475e-01,5.657e-01
5.525e-01,5.955e-01
5.575e-01,6.265e-01
5.625e-01,6.589e-01
5.675e-01,6.926e-01
5.725e-01,7.278e-01
5.775e-01,7.643e-01
5.825e-01,8.024e-01
5.875e-01,8.420e-01
5.925e-01,8.832e-01
5.975e-01,9.261e-01
6.025e-01,9.708e-01
6.075e-01,1.017e+00
6.125e-01,1.066e+00
6.175e-01,1.116e+00
6.225e-01,1.168e+00
6.275e-01,1.223e+00
6.325e-01,1.280e+00
6.375e-01,1.338e+00
6.425e-01,1.400e+00
6.475e-01,1.464e+00
6.525e-01,1.530e+00
6.575e-01,1.598e+00
6.625e-01,1.670e+00
6.675e-01,1.744e+00
6.725e-01,1.820e+00
6.775e-01,1.899e+00
6.825e-01,1.981e+00
6.875e-01,2.066e+00
6.925e-01,2.153e+00
6.975e-01,2.243e+00
7.025e-01,2.335e+00
7.075e-01,2.429e+00
7.125e-01,2.525e+00
7.175e-01,2.624e+00
7.225e-01,2.724e+00
7.275e-01,2.825e+00
7.325e-01,2.927e+00
7.375e-01,3.030e+00
7.425e-01,3.133e+00
7.475e-01,3.236e+00
7.525e-01,3.338e+00
7.575e-01,3.438e+00
7.625e-01,3.536e+00
7.675e-01,3.631e+00
7.725e-01,3.723e+00
7.775e-01,3.809e+00
7.825e-01,3.890e+00
7.875e-01,3.965e+00
7.925e-01,4.032e+00
7.975e-01,4.090e+00
8.025e-01,4.139e+00
8.075e-01,4.177e+00
8.125e-01,4.204e+00
8.175e-01,4.218e+00
8.225e-01,4.218e+00
8.275e-01,4.203e+00
8.325e-01,4.173e+00
8.375e-01,4.128e+00
8.425e-01,4.065e+00
8.475e-01,3.985e+00
8.525e-01,3.889e+00
8.575e-01,3.775e+00
8.625e-01,3.644e+00
8.675e-01,3.496e+00
8.725e-01,3.333e+00
8.775e-01,3.156e+00
8.825e-01,2.966e+00
8.875e-01,2.764e+00
8.925e-01,2.553e+00
8.975e-01,2.335e+00
9.025e-01,2.113e+00
9.075e-01,1.890e+00
9.125e-01,1.668e+00
9.175e-01,1.450e+00
9.225e-01,1.240e+00
9.275e-01,1.041e+00
9.325e-01,8.553e-01
9.375e-01,6.856e-01
9.425e-01,5.340e-01
9.475e-01,4.021e-01
9.525e-01,2.907e-01
9.575e-01,1.999e-01
9.625e-01,1.293e-01
9.675e-01,7.716e-02
9.725e-01,4.141e-02
9.775e-01,1.915e-02
9.825e-01,7.076e-03
9.875e-01,1.794e-03
9.925e-01,2.107e-04
9.975e-01,1.857e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_038.csv <==
transmittance,probability_density
2.500e-03,4.748e-27
7.500e-03,3.402e-20
1.250e-02,4.727e-17
1.750e-02,5.206e-15
2.250e-02,1.663e-13
2.750e-02,2.544e-12
3.250e-02,2.387e-11
3.750e-02,1.582e-10
4.250e-02,8.073e-10
4.750e-02,3.364e-09
5.250e-02,1.192e-08
5.750e-02,3.696e-08
6.250e-02,1.026e-07
6.750e-02,2.593e-07
7.250e-02,6.044e-07
7.750e-02,1.313e-06
8.250e-02,2.684e-06
8.750e-02,5.194e-06
9.250e-02,9.576e-06
9.750e-02,1.690e-05
1.025e-01,2.867e-05
1.075e-01,4.694e-05
1.125e-01,7.437e-05
1.175e-01,1.143e-04
1.225e-01,1.710e-04
1.275e-01,2.493e-04
1.325e-01,3.549e-04
1.375e-01,4.943e-04
1.425e-01,6.743e-04
1.475e-01,9.023e-04
1.525e-01,1.186e-03
1.575e-01,1.532e-03
1.625e-01,1.948e-03
1.675e-01,2.439e-03
1.725e-01,3.010e-03
1.775e-01,3.665e-03
1.825e-01,4.406e-03
1.875e-01,5.232e-03
1.925e-01,6.142e-03
1.975e-01,7.130e-03
2.025e-01,8.191e-03
2.075e-01,9.317e-03
2.125e-01,1.050e-02
2.175e-01,1.172e-02
2.225e-01,1.298e-02
2.275e-01,1.426e-02
2.325e-01,1.554e-02
2.375e-01,1.683e-02
2.425e-01,1.810e-02
2.475e-01,1.934e-02
2.525e-01,2.056e-02
2.575e-01,2.174e-02
2.625e-01,2.288e-02
2.675e-01,2.399e-02
2.725e-01,2.506e-02
2.775e-01,2.610e-02
2.825e-01,2.712e-02
2.875e-01,2.812e-02
2.925e-01,2.913e-02
2.975e-01,3.014e-02
3.025e-01,3.119e-02
3.075e-01,3.228e-02
3.125e-01,3.344e-02
3.175e-01,3.467e-02
3.225e-01,3.601e-02
3.275e-01,3.746e-02
3.325e-01,3.904e-02
3.375e-01,4.078e-02
3.425e-01,4.269e-02
3.475e-01,4.478e-02
3.525e-01,4.707e-02
3.575e-01,4.956e-02
3.625e-01,5.228e-02
3.675e-01,5.523e-02
3.725e-01,5.843e-02
3.775e-01,6.187e-02
3.825e-01,6.558e-02
3.875e-01,6.956e-02
3.925e-01,7.381e-02
3.975e-01,7.835e-02
4.025e-01,8.318e-02
4.075e-01,8.832e-02
4.125e-01,9.377e-02
4.175e-01,9.955e-02
4.225e-01,1.057e-01
4.275e-01,1.121e-01
4.325e-01,1.190e-01
4.375e-01,1.262e-01
4.425e-01,1.338e-01
4.475e-01,1.419e-01
4.525e-01,1.505e-01
4.575e-01,1.595e-01
4.625e-01,1.690e-01
4.675e-01,1.791e-01
4.725e-01,1.898e-01
4.775e-01,2.011e-01
4.825e-01,2.130e-01
4.875e-01,2.256e-01
4.925e-01,2.390e-01
4.975e-01,2.531e-01
5.025e-01,2.680e-01
5.075e-01,2.838e-01
5.125e-01,3.004e-01
5.175e-01,3.180e-01
5.225e-01,3.365e-01
5.275e-01,3.560e-01
5.325e-01,3.765e-01
5.375e-01,3.981e-01
5.425e-01,4.208e-01
5.475e-01,4.447e-01
5.525e-01,4.697e-01
5.575e-01,4.959e-01
5.625e-01,5.235e-01
5.675e-01,5.523e-01
5.725e-01,5.825e-01
5.775e-01,6.140e-01
5.825e-01,6.471e-01
5.875e-01,6.816e-01
5.925e-01,7.177e-01
5.975e-01,7.555e-01
6.025e-01,7.949e-01
6.075e-01,8.361e-01
6.125e-01,8.791e-01
6.175e-01,9.241e-01
6.225e-01,9.711e-01
6.275e-01,1.020e+00
6.325e-01,1.072e+00
6.375e-01,1.125e+00
6.425e-01,1.181e+00
6.475e-01,1.240e+00
6.525e-01,1.301e+00
6.575e-01,1.364e+00
6.625e-01,1.431e+00
6.675e-01,1.500e+00
6.725e-01,1.573e+00
6.775e-01,1.648e+00
6.825e-01,1.727e+00
6.875e-01,1.809e+00
6.925e-01,1.894e+00
6.975e-01,1.983e+00
7.025e-01,2.074e+00
7.075e-01,2.169e+00
7.125e-01,2.268e+00
7.175e-01,2.369e+00
7.225e-01,2.474e+00
7.275e-01,2.581e+00
7.325e-01,2.691e+00
7.375e-01,2.804e+00
7.425e-01,2.918e+00
7.475e-01,3.034e+00
7.525e-01,3.152e+00
7.575e-01,3.270e+00
7.625e-01,3.388e+00
7.675e-01,3.505e+00
7.725e-01,3.621e+00
7.775e-01,3.735e+00
7.825e-01,3.846e+00
7.875e-01,3.952e+00
7.925e-01,4.053e+00
7.975e-01,4.147e+00
8.025e-01,4.234e+00
8.075e-01,4.311e+00
8.125e-01,4.377e+00
8.175e-01,4.432e+00
8.225e-01,4.473e+00
8.275e-01,4.500e+00
8.325e-01,4.510e+00
8.375e-01,4.503e+00
8.425e-01,4.477e+00
8.475e-01,4.432e+00
8.525e-01,4.366e+00
8.575e-01,4.279e+00
8.625e-01,4.171e+00
8.675e-01,4.042e+00
8.725e-01,3.891e+00
8.775e-01,3.719e+00
8.825e-01,3.529e+00
8.875e-01,3.320e+00
8.925e-01,3.096e+00
8.975e-01,2.859e+00
9.025e-01,2.611e+00
9.075e-01,2.356e+00
9.125e-01,2.098e+00
9.175e-01,1.840e+00
9.225e-01,1.587e+00
9.275e-01,1.343e+00
9.325e-01,1.112e+00
9.375e-01,8.983e-01
9.425e-01,7.046e-01
9.475e-01,5.340e-01
9.525e-01,3.883e-01
9.575e-01,2.684e-01
9.625e-01,1.742e-01
9.675e-01,1.042e-01
9.725e-01,5.598e-02
9.775e-01,2.583e-02
9.825e-01,9.487e-03
9.875e-01,2.374e-03
9.925e-01,2.712e-04
9.975e-01,2.211e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_039.csv <==
transmittance,probability_density
2.500e-03,1.336e-31
7.500e-03,1.188e-23
1.250e-02,5.294e-20
1.750e-02,1.251e-17
2.250e-02,7.045e-16
2.750e-02,1.691e-14
3.250e-02,2.304e-13
3.750e-02,2.097e-12
4.250e-02,1.411e-11
4.750e-02,7.505e-11
5.250e-02,3.309e-10
5.750e-02,1.251e-09
6.250e-02,4.161e-09
6.750e-02,1.242e-08
7.250e-02,3.376e-08
7.750e-02,8.464e-08
8.250e-02,1.977e-07
8.750e-02,4.338e-07
9.250e-02,9.000e-07
9.750e-02,1.776e-06
1.025e-01,3.350e-06
1.075e-01,6.065e-06
1.125e-01,1.058e-05
1.175e-01,1.782e-05
1.225e-01,2.909e-05
1.275e-01,4.612e-05
1.325e-01,7.116e-05
1.375e-01,1.071e-04
1.425e-01,1.573e-04
1.475e-01,2.262e-04
1.525e-01,3.185e-04
1.575e-01,4.398e-04
1.625e-01,5.963e-04
1.675e-01,7.946e-04
1.725e-01,1.042e-03
1.775e-01,1.344e-03
1.825e-01,1.709e-03
1.875e-01,2.143e-03
1.925e-01,2.651e-03
1.975e-01,3.238e-03
2.025e-01,3.907e-03
2.075e-01,4.659e-03
2.125e-01,5.494e-03
2.175e-01,6.410e-03
2.225e-01,7.404e-03
2.275e-01,8.468e-03
2.325e-01,9.595e-03
2.375e-01,1.078e-02
2.425e-01,1.200e-02
2.475e-01,1.326e-02
2.525e-01,1.454e-02
2.575e-01,1.582e-02
2.625e-01,1.710e-02
2.675e-01,1.837e-02
2.725e-01,1.962e-02
2.775e-01,2.083e-02
2.825e-01,2.202e-02
2.875e-01,2.316e-02
2.925e-01,2.426e-02
2.975e-01,2.533e-02
3.025e-01,2.637e-02
3.075e-01,2.739e-02
3.125e-01,2.840e-02
3.175e-01,2.940e-02
3.225e-01,3.042e-02
3.275e-01,3.146e-02
3.325e-01,3.255e-02
3.375e-01,3.371e-02
3.425e-01,3.495e-02
3.475e-01,3.629e-02
3.525e-01,3.775e-02
3.575e-01,3.934e-02
3.625e-01,4.109e-02
3.675e-01,4.301e-02
3.725e-01,4.512e-02
3.775e-01,4.742e-02
3.825e-01,4.994e-02
3.875e-01,5.269e-02
3.925e-01,5.568e-02
3.975e-01,5.891e-02
4.025e-01,6.240e-02
4.075e-01,6.616e-02
4.125e-01,7.020e-02
4.175e-01,7.452e-02
4.225e-01,7.914e-02
4.275e-01,8.406e-02
4.325e-01,8.930e-02
4.375e-01,9.487e-02
4.425e-01,1.008e-01
4.475e-01,1.070e-01
4.525e-01,1.137e-01
4.575e-01,1.207e-01
4.625e-01,1.281e-01
4.675e-01,1.360e-01
4.725e-01,1.443e-01
4.775e-01,1.531e-01
4.825e-01,1.624e-01
4.875e-01,1.722e-01
4.925e-01,1.827e-01
4.975e-01,1.937e-01
5.025e-01,2.054e-01
5.075e-01,2.177e-01
5.125e-01,2.308e-01
5.175e-01,2.447e-01
5.225e-01,2.593e-01
5.275e-01,2.748e-01
5.325e-01,2.912e-01
5.375e-01,3.085e-01
5.425e-01,3.269e-01
5.475e-01,3.462e-01
5.525e-01,3.666e-01
5.575e-01,3.882e-01
5.625e-01,4.109e-01
5.675e-01,4.349e-01
5.725e-01,4.601e-01
5.775e-01,4.866e-01
5.825e-01,5.145e-01
5.875e-01,5.439e-01
5.925e-01,5.747e-01
5.975e-01,6.071e-01
6.025e-01,6.411e-01
6.075e-01,6.769e-01
6.125e-01,7.143e-01
6.175e-01,7.537e-01
6.225e-01,7.949e-01
6.275e-01,8.382e-01
6.325e-01,8.837e-01
6.375e-01,9.313e-01
6.425e-01,9.813e-01
6.475e-01,1.034e+00
6.525e-01,1.089e+00
6.575e-01,1.146e+00
6.625e-01,1.207e+00
6.675e-01,1.271e+00
6.725e-01,1.337e+00
6.775e-01,1.407e+00
6.825e-01,1.480e+00
6.875e-01,1.557e+00
6.925e-01,1.637e+00
6.975e-01,1.722e+00
7.025e-01,1.810e+00
7.075e-01,1.901e+00
7.125e-01,1.997e+00
7.175e-01,2.098e+00
7.225e-01,2.202e+00
7.275e-01,2.310e+00
7.325e-01,2.422e+00
7.375e-01,2.539e+00
7.425e-01,2.659e+00
7.475e-01,2.782e+00
7.525e-01,2.909e+00
7.575e-01,3.039e+00
7.625e-01,3.171e+00
7.675e-01,3.305e+00
7.725e-01,3.441e+00
7.775e-01,3.577e+00
7.825e-01,3.712e+00
7.875e-01,3.846e+00
7.925e-01,3.978e+00
7.975e-01,4.106e+00
8.025e-01,4.228e+00
8.075e-01,4.345e+00
8.125e-01,4.452e+00
8.175e-01,4.550e+00
8.225e-01,4.636e+00
8.275e-01,4.709e+00
8.325e-01,4.766e+00
8.375e-01,4.805e+00
8.425e-01,4.826e+00
8.475e-01,4.825e+00
8.525e-01,4.802e+00
8.575e-01,4.754e+00
8.625e-01,4.682e+00
8.675e-01,4.583e+00
8.725e-01,4.457e+00
8.775e-01,4.304e+00
8.825e-01,4.125e+00
8.875e-01,3.921e+00
8.925e-01,3.693e+00
8.975e-01,3.444e+00
9.025e-01,3.177e+00
9.075e-01,2.894e+00
9.125e-01,2.602e+00
9.175e-01,2.304e+00
9.225e-01,2.005e+00
9.275e-01,1.712e+00
9.325e-01,1.429e+00
9.375e-01,1.164e+00
9.425e-01,9.196e-01
9.475e-01,7.017e-01
9.525e-01,5.133e-01
9.575e-01,3.567e-01
9.625e-01,2.324e-01
9.675e-01,1.394e-01
9.725e-01,7.492e-02
9.775e-01,3.449e-02
9.825e-01,1.258e-02
9.875e-01,3.103e-03
9.925e-01,3.439e-04
9.975e-01,2.578e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_04.csv <==
transmittance,probability_density
2.500e-03,1.115e-36
7.500e-03,1.548e-27
1.250e-02,2.465e-23
1.750e-02,1.344e-20
2.250e-02,1.410e-18
2.750e-02,5.549e-17
3.250e-02,1.140e-15
3.750e-02,1.472e-14
4.250e-02,1.343e-13
4.750e-02,9.357e-13
5.250e-02,5.254e-12
5.750e-02,2.472e-11
6.250e-02,1.004e-10
6.750e-02,3.600e-10
7.250e-02,1.160e-09
7.750e-02,3.406e-09
8.250e-02,9.220e-09
8.750e-02,2.323e-08
9.250e-02,5.492e-08
9.750e-02,1.226e-07
1.025e-01,2.599e-07
1.075e-01,5.256e-07
1.125e-01,1.019e-06
1.175e-01,1.898e-06
1.225e-01,3.412e-06
1.275e-01,5.933e-06
1.325e-01,1.000e-05
1.375e-01,1.639e-05
1.425e-01,2.615e-05
1.475e-01,4.068e-05
1.525e-01,6.182e-05
1.575e-01,9.191e-05
1.625e-01,1.338e-04
1.675e-01,1.911e-04
1.725e-01,2.677e-04
1.775e-01,3.686e-04
1.825e-01,4.991e-04
1.875e-01,6.651e-04
1.925e-01,8.730e-04
1.975e-01,1.129e-03
2.025e-01,1.441e-03
2.075e-01,1.813e-03
2.125e-01,2.254e-03
2.175e-01,2.767e-03
2.225e-01,3.358e-03
2.275e-01,4.030e-03
2.325e-01,4.784e-03
2.375e-01,5.620e-03
2.425e-01,6.536e-03
2.475e-01,7.529e-03
2.525e-01,8.594e-03
2.575e-01,9.722e-03
2.625e-01,1.091e-02
2.675e-01,1.213e-02
2.725e-01,1.340e-02
2.775e-01,1.468e-02
2.825e-01,1.598e-02
2.875e-01,1.728e-02
2.925e-01,1.856e-02
2.975e-01,1.982e-02
3.025e-01,2.106e-02
3.075e-01,2.226e-02
3.125e-01,2.343e-02
3.175e-01,2.456e-02
3.225e-01,2.565e-02
3.275e-01,2.671e-02
3.325e-01,2.775e-02
3.375e-01,2.877e-02
3.425e-01,2.980e-02
3.475e-01,3.083e-02
3.525e-01,3.189e-02
3.575e-01,3.300e-02
3.625e-01,3.417e-02
3.675e-01,3.543e-02
3.725e-01,3.678e-02
3.775e-01,3.825e-02
3.825e-01,3.986e-02
3.875e-01,4.163e-02
3.925e-01,4.357e-02
3.975e-01,4.570e-02
4.025e-01,4.803e-02
4.075e-01,5.058e-02
4.125e-01,5.337e-02
4.175e-01,5.640e-02
4.225e-01,5.968e-02
4.275e-01,6.323e-02
4.325e-01,6.706e-02
4.375e-01,7.117e-02
4.425e-01,7.558e-02
4.475e-01,8.030e-02
4.525e-01,8.534e-02
4.575e-01,9.072e-02
4.625e-01,9.643e-02
4.675e-01,1.025e-01
4.725e-01,1.090e-01
4.775e-01,1.158e-01
4.825e-01,1.231e-01
4.875e-01,1.308e-01
4.925e-01,1.389e-01
4.975e-01,1.476e-01
5.025e-01,1.567e-01
5.075e-01,1.664e-01
5.125e-01,1.767e-01
5.175e-01,1.876e-01
5.225e-01,1.991e-01
5.275e-01,2.113e-01
5.325e-01,2.243e-01
5.375e-01,2.380e-01
5.425e-01,2.526e-01
5.475e-01,2.680e-01
5.525e-01,2.844e-01
5.575e-01,3.017e-01
5.625e-01,3.201e-01
5.675e-01,3.395e-01
5.725e-01,3.600e-01
5.775e-01,3.818e-01
5.825e-01,4.048e-01
5.875e-01,4.291e-01
5.925e-01,4.548e-01
5.975e-01,4.819e-01
6.025e-01,5.105e-01
6.075e-01,5.408e-01
6.125e-01,5.726e-01
6.175e-01,6.063e-01
6.225e-01,6.417e-01
6.275e-01,6.790e-01
6.325e-01,7.184e-01
6.375e-01,7.599e-01
6.425e-01,8.036e-01
6.475e-01,8.496e-01
6.525e-01,8.981e-01
6.575e-01,9.493e-01
6.625e-01,1.003e+00
6.675e-01,1.060e+00
6.725e-01,1.120e+00
6.775e-01,1.183e+00
6.825e-01,1.249e+00
6.875e-01,1.319e+00
6.925e-01,1.393e+00
6.975e-01,1.470e+00
7.025e-01,1.552e+00
7.075e-01,1.638e+00
7.125e-01,1.729e+00
7.175e-01,1.824e+00
7.225e-01,1.924e+00
7.275e-01,2.029e+00
7.325e-01,2.138e+00
7.375e-01,2.253e+00
7.425e-01,2.374e+00
7.475e-01,2.499e+00
7.525e-01,2.629e+00
7.575e-01,2.764e+00
7.625e-01,2.904e+00
7.675e-01,3.048e+00
7.725e-01,3.196e+00
7.775e-01,3.347e+00
7.825e-01,3.501e+00
7.875e-01,3.657e+00
7.925e-01,3.813e+00
7.975e-01,3.970e+00
8.025e-01,4.124e+00
8.075e-01,4.276e+00
8.125e-01,4.423e+00
8.175e-01,4.563e+00
8.225e-01,4.695e+00
8.275e-01,4.815e+00
8.325e-01,4.922e+00
8.375e-01,5.014e+00
8.425e-01,5.088e+00
8.475e-01,5.140e+00
8.525e-01,5.170e+00
8.575e-01,5.173e+00
8.625e-01,5.149e+00
8.675e-01,5.095e+00
8.725e-01,5.009e+00
8.775e-01,4.890e+00
8.825e-01,4.737e+00
8.875e-01,4.552e+00
8.925e-01,4.333e+00
8.975e-01,4.084e+00
9.025e-01,3.807e+00
9.075e-01,3.504e+00
9.125e-01,3.182e+00
9.175e-01,2.846e+00
9.225e-01,2.501e+00
9.275e-01,2.155e+00
9.325e-01,1.816e+00
9.375e-01,1.491e+00
9.425e-01,1.188e+00
9.475e-01,9.129e-01
9.525e-01,6.722e-01
9.575e-01,4.696e-01
9.625e-01,3.073e-01
9.675e-01,1.849e-01
9.725e-01,9.936e-02
9.775e-01,4.561e-02
9.825e-01,1.651e-02
9.875e-01,4.011e-03
9.925e-01,4.307e-04
9.975e-01,2.957e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_041.csv <==
transmittance,probability_density
2.500e-03,3.817e-42
7.500e-03,9.430e-32
1.250e-02,5.715e-27
1.750e-02,7.504e-24
2.250e-02,1.516e-21
2.750e-02,1.005e-19
3.250e-02,3.185e-18
3.750e-02,5.958e-17
4.250e-02,7.511e-16
4.750e-02,6.968e-15
5.250e-02,5.058e-14
5.750e-02,3.004e-13
6.250e-02,1.509e-12
6.750e-02,6.582e-12
7.250e-02,2.542e-11
7.750e-02,8.839e-11
8.250e-02,2.802e-10
8.750e-02,8.188e-10
9.250e-02,2.225e-09
9.750e-02,5.667e-09
1.025e-01,1.361e-08
1.075e-01,3.100e-08
1.125e-01,6.727e-08
1.175e-01,1.397e-07
1.225e-01,2.784e-07
1.275e-01,5.344e-07
1.325e-01,9.909e-07
1.375e-01,1.779e-06
1.425e-01,3.099e-06
1.475e-01,5.248e-06
1.525e-01,8.656e-06
1.575e-01,1.393e-05
1.625e-01,2.189e-05
1.675e-01,3.366e-05
1.725e-01,5.069e-05
1.775e-01,7.485e-05
1.825e-01,1.085e-04
1.875e-01,1.544e-04
1.925e-01,2.160e-04
1.975e-01,2.974e-04
2.025e-01,4.031e-04
2.075e-01,5.383e-04
2.125e-01,7.087e-04
2.175e-01,9.203e-04
2.225e-01,1.180e-03
2.275e-01,1.493e-03
2.325e-01,1.867e-03
2.375e-01,2.307e-03
2.425e-01,2.818e-03
2.475e-01,3.406e-03
2.525e-01,4.073e-03
2.575e-01,4.822e-03
2.625e-01,5.653e-03
2.675e-01,6.564e-03
2.725e-01,7.553e-03
2.775e-01,8.615e-03
2.825e-01,9.743e-03
2.875e-01,1.093e-02
2.925e-01,1.216e-02
2.975e-01,1.344e-02
3.025e-01,1.474e-02
3.075e-01,1.605e-02
3.125e-01,1.737e-02
3.175e-01,1.868e-02
3.225e-01,1.998e-02
3.275e-01,2.125e-02
3.325e-01,2.249e-02
3.375e-01,2.370e-02
3.425e-01,2.487e-02
3.475e-01,2.600e-02
3.525e-01,2.711e-02
3.575e-01,2.818e-02
3.625e-01,2.925e-02
3.675e-01,3.031e-02
3.725e-01,3.138e-02
3.775e-01,3.248e-02
3.825e-01,3.362e-02
3.875e-01,3.482e-02
3.925e-01,3.610e-02
3.975e-01,3.748e-02
4.025e-01,3.898e-02
4.075e-01,4.062e-02
4.125e-01,4.241e-02
4.175e-01,4.438e-02
4.225e-01,4.655e-02
4.275e-01,4.892e-02
4.325e-01,5.151e-02
4.375e-01,5.435e-02
4.425e-01,5.743e-02
4.475e-01,6.078e-02
4.525e-01,6.441e-02
4.575e-01,6.832e-02
4.625e-01,7.254e-02
4.675e-01,7.707e-02
4.725e-01,8.193e-02
4.775e-01,8.712e-02
4.825e-01,9.267e-02
4.875e-01,9.859e-02
4.925e-01,1.049e-01
4.975e-01,1.116e-01
5.025e-01,1.187e-01
5.075e-01,1.263e-01
5.125e-01,1.343e-01
5.175e-01,1.429e-01
5.225e-01,1.520e-01
5.275e-01,1.616e-01
5.325e-01,1.718e-01
5.375e-01,1.827e-01
5.425e-01,1.942e-01
5.475e-01,2.064e-01
5.525e-01,2.194e-01
5.575e-01,2.332e-01
5.625e-01,2.478e-01
5.675e-01,2.634e-01
5.725e-01,2.799e-01
5.775e-01,2.974e-01
5.825e-01,3.161e-01
5.875e-01,3.358e-01
5.925e-01,3.568e-01
5.975e-01,3.790e-01
6.025e-01,4.026e-01
6.075e-01,4.276e-01
6.125e-01,4.541e-01
6.175e-01,4.822e-01
6.225e-01,5.119e-01
6.275e-01,5.435e-01
6.325e-01,5.768e-01
6.375e-01,6.122e-01
6.425e-01,6.495e-01
6.475e-01,6.891e-01
6.525e-01,7.310e-01
6.575e-01,7.753e-01
6.625e-01,8.223e-01
6.675e-01,8.719e-01
6.725e-01,9.244e-01
6.775e-01,9.801e-01
6.825e-01,1.039e+00
6.875e-01,1.101e+00
6.925e-01,1.167e+00
6.975e-01,1.237e+00
7.025e-01,1.311e+00
7.075e-01,1.389e+00
7.125e-01,1.472e+00
7.175e-01,1.560e+00
7.225e-01,1.653e+00
7.275e-01,1.751e+00
7.325e-01,1.855e+00
7.375e-01,1.964e+00
7.425e-01,2.080e+00
7.475e-01,2.201e+00
7.525e-01,2.329e+00
7.575e-01,2.464e+00
7.625e-01,2.604e+00
7.675e-01,2.751e+00
7.725e-01,2.905e+00
7.775e-01,3.064e+00
7.825e-01,3.228e+00
7.875e-01,3.398e+00
7.925e-01,3.572e+00
7.975e-01,3.750e+00
8.025e-01,3.930e+00
8.075e-01,4.111e+00
8.125e-01,4.291e+00
8.175e-01,4.469e+00
8.225e-01,4.643e+00
8.275e-01,4.810e+00
8.325e-01,4.968e+00
8.375e-01,5.114e+00
8.425e-01,5.244e+00
8.475e-01,5.356e+00
8.525e-01,5.446e+00
8.575e-01,5.511e+00
8.625e-01,5.547e+00
8.675e-01,5.551e+00
8.725e-01,5.519e+00
8.775e-01,5.450e+00
8.825e-01,5.341e+00
8.875e-01,5.191e+00
8.925e-01,4.998e+00
8.975e-01,4.764e+00
9.025e-01,4.491e+00
9.075e-01,4.180e+00
9.125e-01,3.838e+00
9.175e-01,3.468e+00
9.225e-01,3.080e+00
9.275e-01,2.681e+00
9.325e-01,2.281e+00
9.375e-01,1.890e+00
9.425e-01,1.518e+00
9.475e-01,1.176e+00
9.525e-01,8.722e-01
9.575e-01,6.130e-01
9.625e-01,4.030e-01
9.675e-01,2.430e-01
9.725e-01,1.307e-01
9.775e-01,5.983e-02
9.825e-01,2.149e-02
9.875e-01,5.137e-03
9.925e-01,5.338e-04
9.975e-01,3.351e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_042.csv <==
transmittance,probability_density
2.500e-03,9.983e-48
7.500e-03,4.246e-36
1.250e-02,9.664e-31
1.750e-02,3.033e-27
2.250e-02,1.174e-24
2.750e-02,1.309e-22
3.250e-02,6.390e-21
3.750e-02,1.730e-19
4.250e-02,3.013e-18
4.750e-02,3.725e-17
5.250e-02,3.500e-16
5.750e-02,2.627e-15
6.250e-02,1.636e-14
6.750e-02,8.693e-14
7.250e-02,4.033e-13
7.750e-02,1.664e-12
8.250e-02,6.189e-12
8.750e-02,2.102e-11
9.250e-02,6.583e-11
9.750e-02,1.917e-10
1.025e-01,5.231e-10
1.075e-01,1.345e-09
1.125e-01,3.276e-09
1.175e-01,7.594e-09
1.225e-01,1.682e-08
1.275e-01,3.574e-08
1.325e-01,7.305e-08
1.375e-01,1.440e-07
1.425e-01,2.746e-07
1.475e-01,5.073e-07
1.525e-01,9.103e-07
1.575e-01,1.589e-06
1.625e-01,2.703e-06
1.675e-01,4.486e-06
1.725e-01,7.276e-06
1.775e-01,1.155e-05
1.825e-01,1.794e-05
1.875e-01,2.734e-05
1.925e-01,4.088e-05
1.975e-01,6.004e-05
2.025e-01,8.669e-05
2.075e-01,1.231e-04
2.125e-01,1.721e-04
2.175e-01,2.370e-04
2.225e-01,3.217e-04
2.275e-01,4.306e-04
2.325e-01,5.687e-04
2.375e-01,7.414e-04
2.425e-01,9.545e-04
2.475e-01,1.214e-03
2.525e-01,1.527e-03
2.575e-01,1.898e-03
2.625e-01,2.334e-03
2.675e-01,2.841e-03
2.725e-01,3.422e-03
2.775e-01,4.081e-03
2.825e-01,4.822e-03
2.875e-01,5.643e-03
2.925e-01,6.546e-03
2.975e-01,7.527e-03
3.025e-01,8.583e-03
3.075e-01,9.707e-03
3.125e-01,1.089e-02
3.175e-01,1.213e-02
3.225e-01,1.341e-02
3.275e-01,1.473e-02
3.325e-01,1.606e-02
3.375e-01,1.740e-02
3.425e-01,1.875e-02
3.475e-01,2.008e-02
3.525e-01,2.139e-02
3.575e-01,2.268e-02
3.625e-01,2.394e-02
3.675e-01,2.516e-02
3.725e-01,2.635e-02
3.775e-01,2.752e-02
3.825e-01,2.866e-02
3.875e-01,2.978e-02
3.925e-01,3.090e-02
3.975e-01,3.203e-02
4.025e-01,3.318e-02
4.075e-01,3.437e-02
4.125e-01,3.562e-02
4.175e-01,3.695e-02
4.225e-01,3.837e-02
4.275e-01,3.992e-02
4.325e-01,4.160e-02
4.375e-01,4.345e-02
4.425e-01,4.546e-02
4.475e-01,4.768e-02
4.525e-01,5.011e-02
4.575e-01,5.277e-02
4.625e-01,5.567e-02
4.675e-01,5.884e-02
4.725e-01,6.229e-02
4.775e-01,6.602e-02
4.825e-01,7.006e-02
4.875e-01,7.442e-02
4.925e-01,7.911e-02
4.975e-01,8.415e-02
5.025e-01,8.956e-02
5.075e-01,9.534e-02
5.125e-01,1.015e-01
5.175e-01,1.081e-01
5.225e-01,1.152e-01
5.275e-01,1.227e-01
5.325e-01,1.307e-01
5.375e-01,1.392e-01
5.425e-01,1.482e-01
5.475e-01,1.579e-01
5.525e-01,1.682e-01
5.575e-01,1.791e-01
5.625e-01,1.907e-01
5.675e-01,2.031e-01
5.725e-01,2.162e-01
5.775e-01,2.302e-01
5.825e-01,2.451e-01
5.875e-01,2.610e-01
5.925e-01,2.779e-01
5.975e-01,2.959e-01
6.025e-01,3.150e-01
6.075e-01,3.354e-01
6.125e-01,3.570e-01
6.175e-01,3.801e-01
6.225e-01,4.046e-01
6.275e-01,4.307e-01
6.325e-01,4.584e-01
6.375e-01,4.879e-01
6.425e-01,5.193e-01
6.475e-01,5.526e-01
6.525e-01,5.881e-01
6.575e-01,6.258e-01
6.625e-01,6.658e-01
6.675e-01,7.084e-01
6.725e-01,7.537e-01
6.775e-01,8.018e-01
6.825e-01,8.529e-01
6.875e-01,9.073e-01
6.925e-01,9.652e-01
6.975e-01,1.027e+00
7.025e-01,1.092e+00
7.075e-01,1.162e+00
7.125e-01,1.236e+00
7.175e-01,1.315e+00
7.225e-01,1.399e+00
7.275e-01,1.488e+00
7.325e-01,1.583e+00
7.375e-01,1.684e+00
7.425e-01,1.792e+00
7.475e-01,1.906e+00
7.525e-01,2.027e+00
7.575e-01,2.156e+00
7.625e-01,2.292e+00
7.675e-01,2.436e+00
7.725e-01,2.587e+00
7.775e-01,2.747e+00
7.825e-01,2.915e+00
7.875e-01,3.091e+00
7.925e-01,3.274e+00
7.975e-01,3.464e+00
8.025e-01,3.660e+00
8.075e-01,3.862e+00
8.125e-01,4.068e+00
8.175e-01,4.277e+00
8.225e-01,4.486e+00
8.275e-01,4.694e+00
8.325e-01,4.898e+00
8.375e-01,5.096e+00
8.425e-01,5.283e+00
8.475e-01,5.456e+00
8.525e-01,5.610e+00
8.575e-01,5.743e+00
8.625e-01,5.848e+00
8.675e-01,5.922e+00
8.725e-01,5.960e+00
8.775e-01,5.957e+00
8.825e-01,5.909e+00
8.875e-01,5.812e+00
8.925e-01,5.665e+00
8.975e-01,5.466e+00
9.025e-01,5.214e+00
9.075e-01,4.912e+00
9.125e-01,4.562e+00
9.175e-01,4.171e+00
9.225e-01,3.745e+00
9.275e-01,3.295e+00
9.325e-01,2.833e+00
9.375e-01,2.371e+00
9.425e-01,1.922e+00
9.475e-01,1.502e+00
9.525e-01,1.122e+00
9.575e-01,7.935e-01
9.625e-01,5.242e-01
9.675e-01,3.171e-01
9.725e-01,1.706e-01
9.775e-01,7.787e-02
9.825e-01,2.775e-02
9.875e-01,6.523e-03
9.925e-01,6.553e-04
9.975e-01,3.764e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_043.csv <==
transmittance,probability_density
2.500e-03,5.807e-53
7.500e-03,2.471e-40
1.250e-02,1.905e-34
1.750e-02,1.341e-30
2.250e-02,9.512e-28
2.750e-02,1.721e-25
3.250e-02,1.258e-23
3.750e-02,4.814e-22
4.250e-02,1.136e-20
4.750e-02,1.838e-19
5.250e-02,2.203e-18
5.750e-02,2.063e-17
6.250e-02,1.573e-16
6.750e-02,1.009e-15
7.250e-02,5.571e-15
7.750e-02,2.704e-14
8.250e-02,1.172e-13
8.750e-02,4.596e-13
9.250e-02,1.649e-12
9.750e-02,5.464e-12
1.025e-01,1.685e-11
1.075e-01,4.868e-11
1.125e-01,1.326e-10
1.175e-01,3.419e-10
1.225e-01,8.391e-10
1.275e-01,1.967e-09
1.325e-01,4.419e-09
1.375e-01,9.543e-09
1.425e-01,1.987e-08
1.475e-01,3.996e-08
1.525e-01,7.786e-08
1.575e-01,1.472e-07
1.625e-01,2.704e-07
1.675e-01,4.838e-07
1.725e-01,8.440e-07
1.775e-01,1.438e-06
1.825e-01,2.394e-06
1.875e-01,3.901e-06
1.925e-01,6.228e-06
1.975e-01,9.752e-06
2.025e-01,1.499e-05
2.075e-01,2.262e-05
2.125e-01,3.357e-05
2.175e-01,4.901e-05
2.225e-01,7.043e-05
2.275e-01,9.969e-05
2.325e-01,1.391e-04
2.375e-01,1.913e-04
2.425e-01,2.597e-04
2.475e-01,3.478e-04
2.525e-01,4.601e-04
2.575e-01,6.012e-04
2.625e-01,7.765e-04
2.675e-01,9.913e-04
2.725e-01,1.252e-03
2.775e-01,1.564e-03
2.825e-01,1.933e-03
2.875e-01,2.365e-03
2.925e-01,2.866e-03
2.975e-01,3.440e-03
3.025e-01,4.091e-03
3.075e-01,4.821e-03
3.125e-01,5.632e-03
3.175e-01,6.523e-03
3.225e-01,7.494e-03
3.275e-01,8.540e-03
3.325e-01,9.656e-03
3.375e-01,1.084e-02
3.425e-01,1.207e-02
3.475e-01,1.336e-02
3.525e-01,1.468e-02
3.575e-01,1.603e-02
3.625e-01,1.740e-02
3.675e-01,1.877e-02
3.725e-01,2.014e-02
3.775e-01,2.150e-02
3.825e-01,2.283e-02
3.875e-01,2.415e-02
3.925e-01,2.543e-02
3.975e-01,2.669e-02
4.025e-01,2.793e-02
4.075e-01,2.914e-02
4.125e-01,3.034e-02
4.175e-01,3.153e-02
4.225e-01,3.274e-02
4.275e-01,3.396e-02
4.325e-01,3.523e-02
4.375e-01,3.655e-02
4.425e-01,3.795e-02
4.475e-01,3.945e-02
4.525e-01,4.107e-02
4.575e-01,4.282e-02
4.625e-01,4.474e-02
4.675e-01,4.684e-02
4.725e-01,4.913e-02
4.775e-01,5.165e-02
4.825e-01,5.440e-02
4.875e-01,5.741e-02
4.925e-01,6.070e-02
4.975e-01,6.428e-02
5.025e-01,6.816e-02
5.075e-01,7.238e-02
5.125e-01,7.693e-02
5.175e-01,8.184e-02
5.225e-01,8.713e-02
5.275e-01,9.282e-02
5.325e-01,9.892e-02
5.375e-01,1.055e-01
5.425e-01,1.125e-01
5.475e-01,1.200e-01
5.525e-01,1.280e-01
5.575e-01,1.365e-01
5.625e-01,1.456e-01
5.675e-01,1.554e-01
5.725e-01,1.658e-01
5.775e-01,1.769e-01
5.825e-01,1.887e-01
5.875e-01,2.014e-01
5.925e-01,2.149e-01
5.975e-01,2.293e-01
6.025e-01,2.446e-01
6.075e-01,2.610e-01
6.125e-01,2.785e-01
6.175e-01,2.972e-01
6.225e-01,3.172e-01
6.275e-01,3.385e-01
6.325e-01,3.612e-01
6.375e-01,3.854e-01
6.425e-01,4.113e-01
6.475e-01,4.390e-01
6.525e-01,4.685e-01
6.575e-01,4.999e-01
6.625e-01,5.335e-01
6.675e-01,5.694e-01
6.725e-01,6.077e-01
6.775e-01,6.486e-01
6.825e-01,6.922e-01
6.875e-01,7.388e-01
6.925e-01,7.886e-01
6.975e-01,8.417e-01
7.025e-01,8.985e-01
7.075e-01,9.593e-01
7.125e-01,1.024e+00
7.175e-01,1.094e+00
7.225e-01,1.168e+00
7.275e-01,1.247e+00
7.325e-01,1.332e+00
7.375e-01,1.423e+00
7.425e-01,1.520e+00
7.475e-01,1.625e+00
7.525e-01,1.736e+00
7.575e-01,1.855e+00
7.625e-01,1.982e+00
7.675e-01,2.118e+00
7.725e-01,2.263e+00
7.775e-01,2.417e+00
7.825e-01,2.581e+00
7.875e-01,2.755e+00
7.925e-01,2.938e+00
7.975e-01,3.132e+00
8.025e-01,3.336e+00
8.075e-01,3.549e+00
8.125e-01,3.771e+00
8.175e-01,4.000e+00
8.225e-01,4.236e+00
8.275e-01,4.476e+00
8.325e-01,4.719e+00
8.375e-01,4.961e+00
8.425e-01,5.199e+00
8.475e-01,5.431e+00
8.525e-01,5.650e+00
8.575e-01,5.852e+00
8.625e-01,6.033e+00
8.675e-01,6.185e+00
8.725e-01,6.302e+00
8.775e-01,6.379e+00
8.825e-01,6.409e+00
8.875e-01,6.387e+00
8.925e-01,6.306e+00
8.975e-01,6.163e+00
9.025e-01,5.955e+00
9.075e-01,5.681e+00
9.125e-01,5.343e+00
9.175e-01,4.945e+00
9.225e-01,4.495e+00
9.275e-01,4.001e+00
9.325e-01,3.479e+00
9.375e-01,2.942e+00
9.425e-01,2.409e+00
9.475e-01,1.900e+00
9.525e-01,1.431e+00
9.575e-01,1.019e+00
9.625e-01,6.767e-01
9.675e-01,4.107e-01
9.725e-01,2.211e-01
9.775e-01,1.006e-01
9.825e-01,3.556e-02
9.875e-01,8.219e-03
9.925e-01,7.981e-04
9.975e-01,4.204e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_044.csv <==
transmittance,probability_density
1.121e-01,4.895e-12
1.166e-01,1.247e-11
1.210e-01,3.042e-11
1.255e-01,7.131e-11
1.299e-01,1.611e-10
1.344e-01,3.513e-10
1.388e-01,7.416e-10
1.433e-01,1.518e-09
1.477e-01,3.020e-09
1.522e-01,5.847e-09
1.566e-01,1.103e-08
1.611e-01,2.031e-08
1.655e-01,3.655e-08
1.700e-01,6.434e-08
1.744e-01,1.109e-07
1.789e-01,1.875e-07
1.833e-01,3.109e-07
1.878e-01,5.064e-07
1.922e-01,8.107e-07
1.967e-01,1.276e-06
2.011e-01,1.978e-06
2.056e-01,3.018e-06
2.100e-01,4.538e-06
2.145e-01,6.729e-06
2.189e-01,9.842e-06
2.234e-01,1.421e-05
2.278e-01,2.025e-05
2.323e-01,2.851e-05
2.367e-01,3.968e-05
2.412e-01,5.458e-05
2.456e-01,7.425e-05
2.501e-01,9.994e-05
2.545e-01,1.331e-04
2.590e-01,1.755e-04
2.634e-01,2.291e-04
2.679e-01,2.963e-04
2.724e-01,3.797e-04
2.768e-01,4.820e-04
2.813e-01,6.067e-04
2.857e-01,7.570e-04
2.902e-01,9.367e-04
2.946e-01,1.150e-03
2.991e-01,1.400e-03
3.035e-01,1.691e-03
3.080e-01,2.028e-03
3.124e-01,2.413e-03
3.169e-01,2.851e-03
3.213e-01,3.345e-03
3.258e-01,3.898e-03
3.302e-01,4.512e-03
3.347e-01,5.187e-03
3.391e-01,5.926e-03
3.436e-01,6.727e-03
3.480e-01,7.590e-03
3.525e-01,8.513e-03
3.569e-01,9.493e-03
3.614e-01,1.053e-02
3.658e-01,1.161e-02
3.703e-01,1.273e-02
3.747e-01,1.389e-02
3.792e-01,1.509e-02
3.836e-01,1.630e-02
3.881e-01,1.753e-02
3.925e-01,1.878e-02
3.970e-01,2.002e-02
4.014e-01,2.127e-02
4.059e-01,2.250e-02
4.103e-01,2.373e-02
4.148e-01,2.494e-02
4.192e-01,2.613e-02
4.237e-01,2.731e-02
4.281e-01,2.848e-02
4.326e-01,2.963e-02
4.370e-01,3.078e-02
4.415e-01,3.192e-02
4.459e-01,3.307e-02
4.504e-01,3.424e-02
4.548e-01,3.544e-02
4.593e-01,3.668e-02
4.637e-01,3.796e-02
4.682e-01,3.932e-02
4.726e-01,4.075e-02
4.771e-01,4.228e-02
4.815e-01,4.392e-02
4.860e-01,4.568e-02
4.904e-01,4.759e-02
4.949e-01,4.965e-02
4.993e-01,5.189e-02
5.038e-01,5.431e-02
5.082e-01,5.693e-02
5.127e-01,5.978e-02
5.171e-01,6.285e-02
5.216e-01,6.616e-02
5.260e-01,6.974e-02
5.305e-01,7.359e-02
5.349e-01,7.772e-02
5.394e-01,8.216e-02
5.438e-01,8.692e-02
5.483e-01,9.201e-02
5.527e-01,9.745e-02
5.572e-01,1.033e-01
5.616e-01,1.094e-01
5.661e-01,1.160e-01
5.705e-01,1.231e-01
5.750e-01,1.306e-01
5.794e-01,1.385e-01
5.839e-01,1.470e-01
5.883e-01,1.560e-01
5.928e-01,1.655e-01
5.972e-01,1.757e-01
6.017e-01,1.865e-01
6.061e-01,1.979e-01
6.106e-01,2.101e-01
6.150e-01,2.231e-01
6.195e-01,2.368e-01
6.239e-01,2.515e-01
6.284e-01,2.670e-01
6.328e-01,2.835e-01
6.373e-01,3.011e-01
6.417e-01,3.197e-01
6.462e-01,3.396e-01
6.506e-01,3.606e-01
6.551e-01,3.831e-01
6.595e-01,4.069e-01
6.640e-01,4.322e-01
6.684e-01,4.592e-01
6.729e-01,4.878e-01
6.773e-01,5.183e-01
6.818e-01,5.507e-01
6.862e-01,5.852e-01
6.907e-01,6.219e-01
6.951e-01,6.609e-01
6.996e-01,7.025e-01
7.040e-01,7.468e-01
7.085e-01,7.939e-01
7.129e-01,8.441e-01
7.174e-01,8.976e-01
7.218e-01,9.546e-01
7.263e-01,1.015e+00
7.307e-01,1.080e+00
7.352e-01,1.149e+00
7.396e-01,1.223e+00
7.441e-01,1.302e+00
7.485e-01,1.386e+00
7.530e-01,1.476e+00
7.575e-01,1.572e+00
7.619e-01,1.674e+00
7.664e-01,1.783e+00
7.708e-01,1.900e+00
7.753e-01,2.024e+00
7.797e-01,2.157e+00
7.842e-01,2.298e+00
7.886e-01,2.449e+00
7.931e-01,2.608e+00
7.975e-01,2.777e+00
8.020e-01,2.956e+00
8.064e-01,3.146e+00
8.109e-01,3.345e+00
8.153e-01,3.554e+00
8.198e-01,3.772e+00
8.242e-01,3.999e+00
8.287e-01,4.234e+00
8.331e-01,4.476e+00
8.376e-01,4.723e+00
8.420e-01,4.973e+00
8.465e-01,5.224e+00
8.509e-01,5.472e+00
8.554e-01,5.715e+00
8.598e-01,5.949e+00
8.643e-01,6.169e+00
8.687e-01,6.370e+00
8.732e-01,6.546e+00
8.776e-01,6.693e+00
8.821e-01,6.803e+00
8.865e-01,6.872e+00
8.910e-01,6.892e+00
8.954e-01,6.859e+00
8.999e-01,6.768e+00
9.043e-01,6.615e+00
9.088e-01,6.397e+00
9.132e-01,6.114e+00
9.177e-01,5.767e+00
9.221e-01,5.361e+00
9.266e-01,4.901e+00
9.310e-01,4.398e+00
9.355e-01,3.863e+00
9.399e-01,3.312e+00
9.444e-01,2.760e+00
9.488e-01,2.226e+00
9.533e-01,1.726e+00
9.577e-01,1.278e+00
9.622e-01,8.929e-01
9.666e-01,5.810e-01
9.711e-01,3.448e-01
9.755e-01,1.810e-01
9.800e-01,8.004e-02
9.844e-01,2.734e-02
9.889e-01,6.057e-03
9.933e-01,5.551e-04
9.978e-01,2.637e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_045.csv <==
transmittance,probability_density
1.199e-01,1.318e-12
1.243e-01,3.306e-12
1.288e-01,7.972e-12
1.332e-01,1.853e-11
1.376e-01,4.164e-11
1.420e-01,9.058e-11
1.464e-01,1.912e-10
1.508e-01,3.921e-10
1.552e-01,7.827e-10
1.596e-01,1.523e-09
1.640e-01,2.893e-09
1.685e-01,5.371e-09
1.729e-01,9.755e-09
1.773e-01,1.735e-08
1.817e-01,3.026e-08
1.861e-01,5.178e-08
1.905e-01,8.700e-08
1.949e-01,1.437e-07
1.993e-01,2.334e-07
2.037e-01,3.730e-07
2.082e-01,5.871e-07
2.126e-01,9.107e-07
2.170e-01,1.393e-06
2.214e-01,2.100e-06
2.258e-01,3.127e-06
2.302e-01,4.595e-06
2.346e-01,6.671e-06
2.390e-01,9.569e-06
2.435e-01,1.357e-05
2.479e-01,1.903e-05
2.523e-01,2.639e-05
2.567e-01,3.623e-05
2.611e-01,4.923e-05
2.655e-01,6.622e-05
2.699e-01,8.824e-05
2.743e-01,1.165e-04
2.787e-01,1.523e-04
2.832e-01,1.975e-04
2.876e-01,2.538e-04
2.920e-01,3.234e-04
2.964e-01,4.088e-04
3.008e-01,5.125e-04
3.052e-01,6.375e-04
3.096e-01,7.870e-04
3.140e-01,9.642e-04
3.184e-01,1.173e-03
3.229e-01,1.416e-03
3.273e-01,1.698e-03
3.317e-01,2.022e-03
3.361e-01,2.392e-03
3.405e-01,2.811e-03
3.449e-01,3.282e-03
3.493e-01,3.808e-03
3.537e-01,4.392e-03
3.581e-01,5.034e-03
3.626e-01,5.736e-03
3.670e-01,6.498e-03
3.714e-01,7.320e-03
3.758e-01,8.201e-03
3.802e-01,9.139e-03
3.846e-01,1.013e-02
3.890e-01,1.117e-02
3.934e-01,1.226e-02
3.978e-01,1.339e-02
4.023e-01,1.456e-02
4.067e-01,1.575e-02
4.111e-01,1.697e-02
4.155e-01,1.821e-02
4.199e-01,1.946e-02
4.243e-01,2.072e-02
4.287e-01,2.198e-02
4.331e-01,2.324e-02
4.376e-01,2.450e-02
4.420e-01,2.575e-02
4.464e-01,2.699e-02
4.508e-01,2.822e-02
4.552e-01,2.945e-02
4.596e-01,3.067e-02
4.640e-01,3.190e-02
4.684e-01,3.313e-02
4.728e-01,3.438e-02
4.773e-01,3.566e-02
4.817e-01,3.697e-02
4.861e-01,3.833e-02
4.905e-01,3.975e-02
4.949e-01,4.124e-02
4.993e-01,4.282e-02
5.037e-01,4.451e-02
5.081e-01,4.631e-02
5.125e-01,4.825e-02
5.170e-01,5.033e-02
5.214e-01,5.259e-02
5.258e-01,5.502e-02
5.302e-01,5.766e-02
5.346e-01,6.051e-02
5.390e-01,6.360e-02
5.434e-01,6.693e-02
5.478e-01,7.053e-02
5.522e-01,7.441e-02
5.567e-01,7.858e-02
5.611e-01,8.307e-02
5.655e-01,8.790e-02
5.699e-01,9.308e-02
5.743e-01,9.862e-02
5.787e-01,1.046e-01
5.831e-01,1.109e-01
5.875e-01,1.177e-01
5.919e-01,1.250e-01
5.964e-01,1.327e-01
6.008e-01,1.410e-01
6.052e-01,1.498e-01
6.096e-01,1.591e-01
6.140e-01,1.692e-01
6.184e-01,1.798e-01
6.228e-01,1.912e-01
6.272e-01,2.033e-01
6.317e-01,2.162e-01
6.361e-01,2.299e-01
6.405e-01,2.445e-01
6.449e-01,2.601e-01
6.493e-01,2.768e-01
6.537e-01,2.945e-01
6.581e-01,3.133e-01
6.625e-01,3.334e-01
6.669e-01,3.549e-01
6.714e-01,3.777e-01
6.758e-01,4.021e-01
6.802e-01,4.281e-01
6.846e-01,4.559e-01
6.890e-01,4.854e-01
6.934e-01,5.170e-01
6.978e-01,5.507e-01
7.022e-01,5.867e-01
7.066e-01,6.251e-01
7.111e-01,6.661e-01
7.155e-01,7.099e-01
7.199e-01,7.567e-01
7.243e-01,8.068e-01
7.287e-01,8.604e-01
7.331e-01,9.177e-01
7.375e-01,9.791e-01
7.419e-01,1.045e+00
7.463e-01,1.115e+00
7.508e-01,1.191e+00
7.552e-01,1.272e+00
7.596e-01,1.358e+00
7.640e-01,1.451e+00
7.684e-01,1.551e+00
7.728e-01,1.659e+00
7.772e-01,1.774e+00
7.816e-01,1.897e+00
7.860e-01,2.029e+00
7.905e-01,2.171e+00
7.949e-01,2.323e+00
7.993e-01,2.486e+00
8.037e-01,2.660e+00
8.081e-01,2.845e+00
8.125e-01,3.043e+00
8.169e-01,3.253e+00
8.213e-01,3.475e+00
8.258e-01,3.709e+00
8.302e-01,3.955e+00
8.346e-01,4.213e+00
8.390e-01,4.480e+00
8.434e-01,4.757e+00
8.478e-01,5.040e+00
8.522e-01,5.328e+00
8.566e-01,5.617e+00
8.610e-01,5.903e+00
8.655e-01,6.182e+00
8.699e-01,6.449e+00
8.743e-01,6.698e+00
8.787e-01,6.921e+00
8.831e-01,7.112e+00
8.875e-01,7.264e+00
8.919e-01,7.367e+00
8.963e-01,7.414e+00
9.007e-01,7.397e+00
9.052e-01,7.311e+00
9.096e-01,7.149e+00
9.140e-01,6.908e+00
9.184e-01,6.587e+00
9.228e-01,6.188e+00
9.272e-01,5.715e+00
9.316e-01,5.179e+00
9.360e-01,4.593e+00
9.404e-01,3.972e+00
9.449e-01,3.337e+00
9.493e-01,2.711e+00
9.537e-01,2.116e+00
9.581e-01,1.574e+00
9.625e-01,1.104e+00
9.669e-01,7.195e-01
9.713e-01,4.268e-01
9.757e-01,2.233e-01
9.801e-01,9.804e-02
9.846e-01,3.306e-02
9.890e-01,7.172e-03
9.934e-01,6.337e-04
9.978e-01,2.787e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_046.csv <==
transmittance,probability_density
1.286e-01,6.233e-13
1.330e-01,1.505e-12
1.374e-01,3.509e-12
1.417e-01,7.921e-12
1.461e-01,1.734e-11
1.505e-01,3.688e-11
1.548e-01,7.632e-11
1.592e-01,1.539e-10
1.636e-01,3.028e-10
1.679e-01,5.822e-10
1.723e-01,1.095e-09
1.767e-01,2.015e-09
1.811e-01,3.636e-09
1.854e-01,6.436e-09
1.898e-01,1.118e-08
1.942e-01,1.910e-08
1.985e-01,3.206e-08
2.029e-01,5.296e-08
2.073e-01,8.613e-08
2.116e-01,1.380e-07
2.160e-01,2.179e-07
2.204e-01,3.395e-07
2.247e-01,5.217e-07
2.291e-01,7.915e-07
2.335e-01,1.186e-06
2.378e-01,1.756e-06
2.422e-01,2.569e-06
2.466e-01,3.717e-06
2.509e-01,5.319e-06
2.553e-01,7.530e-06
2.597e-01,1.055e-05
2.640e-01,1.464e-05
2.684e-01,2.012e-05
2.728e-01,2.738e-05
2.771e-01,3.692e-05
2.815e-01,4.934e-05
2.859e-01,6.537e-05
2.902e-01,8.587e-05
2.946e-01,1.119e-04
2.990e-01,1.446e-04
3.033e-01,1.853e-04
3.077e-01,2.358e-04
3.121e-01,2.977e-04
3.165e-01,3.731e-04
3.208e-01,4.642e-04
3.252e-01,5.735e-04
3.296e-01,7.036e-04
3.339e-01,8.575e-04
3.383e-01,1.038e-03
3.427e-01,1.248e-03
3.470e-01,1.492e-03
3.514e-01,1.772e-03
3.558e-01,2.092e-03
3.601e-01,2.454e-03
3.645e-01,2.863e-03
3.689e-01,3.320e-03
3.732e-01,3.828e-03
3.776e-01,4.390e-03
3.820e-01,5.007e-03
3.863e-01,5.680e-03
3.907e-01,6.411e-03
3.951e-01,7.198e-03
3.994e-01,8.042e-03
4.038e-01,8.941e-03
4.082e-01,9.893e-03
4.125e-01,1.090e-02
4.169e-01,1.195e-02
4.213e-01,1.304e-02
4.256e-01,1.417e-02
4.300e-01,1.534e-02
4.344e-01,1.654e-02
4.387e-01,1.776e-02
4.431e-01,1.901e-02
4.475e-01,2.027e-02
4.519e-01,2.154e-02
4.562e-01,2.282e-02
4.606e-01,2.411e-02
4.650e-01,2.540e-02
4.693e-01,2.669e-02
4.737e-01,2.798e-02
4.781e-01,2.927e-02
4.824e-01,3.057e-02
4.868e-01,3.188e-02
4.912e-01,3.320e-02
4.955e-01,3.454e-02
4.999e-01,3.591e-02
5.043e-01,3.732e-02
5.086e-01,3.877e-02
5.130e-01,4.028e-02
5.174e-01,4.187e-02
5.217e-01,4.354e-02
5.261e-01,4.531e-02
5.305e-01,4.720e-02
5.348e-01,4.921e-02
5.392e-01,5.138e-02
5.436e-01,5.370e-02
5.479e-01,5.621e-02
5.523e-01,5.892e-02
5.567e-01,6.185e-02
5.610e-01,6.501e-02
5.654e-01,6.842e-02
5.698e-01,7.211e-02
5.741e-01,7.609e-02
5.785e-01,8.038e-02
5.829e-01,8.500e-02
5.872e-01,8.998e-02
5.916e-01,9.532e-02
5.960e-01,1.011e-01
6.004e-01,1.072e-01
6.047e-01,1.139e-01
6.091e-01,1.209e-01
6.135e-01,1.285e-01
6.178e-01,1.367e-01
6.222e-01,1.454e-01
6.266e-01,1.547e-01
6.309e-01,1.646e-01
6.353e-01,1.753e-01
6.397e-01,1.866e-01
6.440e-01,1.988e-01
6.484e-01,2.117e-01
6.528e-01,2.256e-01
6.571e-01,2.404e-01
6.615e-01,2.563e-01
6.659e-01,2.732e-01
6.702e-01,2.913e-01
6.746e-01,3.106e-01
6.790e-01,3.312e-01
6.833e-01,3.533e-01
6.877e-01,3.770e-01
6.921e-01,4.022e-01
6.964e-01,4.293e-01
7.008e-01,4.582e-01
7.052e-01,4.891e-01
7.095e-01,5.223e-01
7.139e-01,5.578e-01
7.183e-01,5.958e-01
7.226e-01,6.366e-01
7.270e-01,6.803e-01
7.314e-01,7.272e-01
7.358e-01,7.775e-01
7.401e-01,8.316e-01
7.445e-01,8.896e-01
7.489e-01,9.520e-01
7.532e-01,1.019e+00
7.576e-01,1.091e+00
7.620e-01,1.169e+00
7.663e-01,1.253e+00
7.707e-01,1.343e+00
7.751e-01,1.440e+00
7.794e-01,1.545e+00
7.838e-01,1.658e+00
7.882e-01,1.780e+00
7.925e-01,1.912e+00
7.969e-01,2.054e+00
8.013e-01,2.207e+00
8.056e-01,2.372e+00
8.100e-01,2.549e+00
8.144e-01,2.740e+00
8.187e-01,2.945e+00
8.231e-01,3.165e+00
8.275e-01,3.399e+00
8.318e-01,3.649e+00
8.362e-01,3.914e+00
8.406e-01,4.193e+00
8.449e-01,4.487e+00
8.493e-01,4.794e+00
8.537e-01,5.111e+00
8.580e-01,5.438e+00
8.624e-01,5.769e+00
8.668e-01,6.102e+00
8.712e-01,6.430e+00
8.755e-01,6.748e+00
8.799e-01,7.049e+00
8.843e-01,7.324e+00
8.886e-01,7.563e+00
8.930e-01,7.759e+00
8.974e-01,7.898e+00
9.017e-01,7.973e+00
9.061e-01,7.971e+00
9.105e-01,7.885e+00
9.148e-01,7.706e+00
9.192e-01,7.431e+00
9.236e-01,7.058e+00
9.279e-01,6.589e+00
9.323e-01,6.033e+00
9.367e-01,5.402e+00
9.410e-01,4.714e+00
9.454e-01,3.994e+00
9.498e-01,3.269e+00
9.541e-01,2.568e+00
9.585e-01,1.920e+00
9.629e-01,1.351e+00
9.672e-01,8.822e-01
9.716e-01,5.229e-01
9.760e-01,2.726e-01
9.803e-01,1.187e-01
9.847e-01,3.950e-02
9.891e-01,8.383e-03
9.934e-01,7.146e-04
9.978e-01,2.934e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_047.csv <==
transmittance,probability_density
1.386e-01,5.558e-13
1.429e-01,1.264e-12
1.472e-01,2.792e-12
1.516e-01,5.996e-12
1.559e-01,1.254e-11
1.602e-01,2.558e-11
1.645e-01,5.093e-11
1.688e-01,9.916e-11
1.732e-01,1.889e-10
1.775e-01,3.526e-10
1.818e-01,6.453e-10
1.861e-01,1.159e-09
1.904e-01,2.045e-09
1.947e-01,3.546e-09
1.991e-01,6.049e-09
2.034e-01,1.016e-08
2.077e-01,1.679e-08
2.120e-01,2.737e-08
2.163e-01,4.397e-08
2.207e-01,6.969e-08
2.250e-01,1.090e-07
2.293e-01,1.684e-07
2.336e-01,2.570e-07
2.379e-01,3.876e-07
2.422e-01,5.779e-07
2.466e-01,8.521e-07
2.509e-01,1.243e-06
2.552e-01,1.794e-06
2.595e-01,2.564e-06
2.638e-01,3.629e-06
2.681e-01,5.087e-06
2.725e-01,7.065e-06
2.768e-01,9.723e-06
2.811e-01,1.326e-05
2.854e-01,1.794e-05
2.897e-01,2.407e-05
2.941e-01,3.202e-05
2.984e-01,4.227e-05
3.027e-01,5.537e-05
3.070e-01,7.197e-05
3.113e-01,9.287e-05
3.156e-01,1.190e-04
3.200e-01,1.513e-04
3.243e-01,1.912e-04
3.286e-01,2.398e-04
3.329e-01,2.989e-04
3.372e-01,3.702e-04
3.415e-01,4.555e-04
3.459e-01,5.570e-04
3.502e-01,6.769e-04
3.545e-01,8.177e-04
3.588e-01,9.819e-04
3.631e-01,1.172e-03
3.675e-01,1.392e-03
3.718e-01,1.643e-03
3.761e-01,1.929e-03
3.804e-01,2.253e-03
3.847e-01,2.617e-03
3.890e-01,3.025e-03
3.934e-01,3.478e-03
3.977e-01,3.979e-03
4.020e-01,4.530e-03
4.063e-01,5.132e-03
4.106e-01,5.787e-03
4.149e-01,6.495e-03
4.193e-01,7.257e-03
4.236e-01,8.072e-03
4.279e-01,8.940e-03
4.322e-01,9.859e-03
4.365e-01,1.083e-02
4.409e-01,1.184e-02
4.452e-01,1.290e-02
4.495e-01,1.401e-02
4.538e-01,1.514e-02
4.581e-01,1.632e-02
4.624e-01,1.752e-02
4.668e-01,1.875e-02
4.711e-01,2.001e-02
4.754e-01,2.128e-02
4.797e-01,2.257e-02
4.840e-01,2.388e-02
4.883e-01,2.520e-02
4.927e-01,2.653e-02
4.970e-01,2.787e-02
5.013e-01,2.922e-02
5.056e-01,3.059e-02
5.099e-01,3.198e-02
5.143e-01,3.339e-02
5.186e-01,3.483e-02
5.229e-01,3.630e-02
5.272e-01,3.782e-02
5.315e-01,3.939e-02
5.358e-01,4.102e-02
5.402e-01,4.273e-02
5.445e-01,4.452e-02
5.488e-01,4.642e-02
5.531e-01,4.844e-02
5.574e-01,5.058e-02
5.618e-01,5.288e-02
5.661e-01,5.534e-02
5.704e-01,5.799e-02
5.747e-01,6.084e-02
5.790e-01,6.392e-02
5.833e-01,6.724e-02
5.877e-01,7.082e-02
5.920e-01,7.469e-02
5.963e-01,7.886e-02
6.006e-01,8.336e-02
6.049e-01,8.822e-02
6.092e-01,9.345e-02
6.136e-01,9.909e-02
6.179e-01,1.052e-01
6.222e-01,1.117e-01
6.265e-01,1.187e-01
6.308e-01,1.263e-01
6.352e-01,1.344e-01
6.395e-01,1.431e-01
6.438e-01,1.524e-01
6.481e-01,1.624e-01
6.524e-01,1.732e-01
6.567e-01,1.847e-01
6.611e-01,1.970e-01
6.654e-01,2.103e-01
6.697e-01,2.245e-01
6.740e-01,2.397e-01
6.783e-01,2.560e-01
6.826e-01,2.735e-01
6.870e-01,2.922e-01
6.913e-01,3.123e-01
6.956e-01,3.338e-01
6.999e-01,3.569e-01
7.042e-01,3.817e-01
7.086e-01,4.083e-01
7.129e-01,4.369e-01
7.172e-01,4.675e-01
7.215e-01,5.005e-01
7.258e-01,5.359e-01
7.301e-01,5.739e-01
7.345e-01,6.148e-01
7.388e-01,6.589e-01
7.431e-01,7.063e-01
7.474e-01,7.573e-01
7.517e-01,8.124e-01
7.560e-01,8.717e-01
7.604e-01,9.358e-01
7.647e-01,1.005e+00
7.690e-01,1.080e+00
7.733e-01,1.161e+00
7.776e-01,1.248e+00
7.820e-01,1.343e+00
7.863e-01,1.445e+00
7.906e-01,1.556e+00
7.949e-01,1.677e+00
7.992e-01,1.808e+00
8.035e-01,1.950e+00
8.079e-01,2.104e+00
8.122e-01,2.271e+00
8.165e-01,2.452e+00
8.208e-01,2.648e+00
8.251e-01,2.860e+00
8.294e-01,3.088e+00
8.338e-01,3.335e+00
8.381e-01,3.600e+00
8.424e-01,3.883e+00
8.467e-01,4.185e+00
8.510e-01,4.506e+00
8.554e-01,4.844e+00
8.597e-01,5.198e+00
8.640e-01,5.565e+00
8.683e-01,5.942e+00
8.726e-01,6.324e+00
8.769e-01,6.706e+00
8.813e-01,7.079e+00
8.856e-01,7.436e+00
8.899e-01,7.767e+00
8.942e-01,8.059e+00
8.985e-01,8.301e+00
9.029e-01,8.478e+00
9.072e-01,8.577e+00
9.115e-01,8.585e+00
9.158e-01,8.490e+00
9.201e-01,8.282e+00
9.244e-01,7.956e+00
9.288e-01,7.510e+00
9.331e-01,6.948e+00
9.374e-01,6.284e+00
9.417e-01,5.536e+00
9.460e-01,4.731e+00
9.503e-01,3.901e+00
9.547e-01,3.084e+00
9.590e-01,2.317e+00
9.633e-01,1.637e+00
9.676e-01,1.070e+00
9.719e-01,6.333e-01
9.763e-01,3.286e-01
9.806e-01,1.418e-01
9.849e-01,4.652e-02
9.892e-01,9.654e-03
9.935e-01,7.945e-04
9.978e-01,3.073e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_048.csv <==
transmittance,probability_density
1.499e-01,8.264e-13
1.542e-01,1.750e-12
1.585e-01,3.615e-12
1.627e-01,7.296e-12
1.670e-01,1.440e-11
1.713e-01,2.783e-11
1.755e-01,5.269e-11
1.798e-01,9.785e-11
1.840e-01,1.784e-10
1.883e-01,3.195e-10
1.926e-01,5.628e-10
1.968e-01,9.751e-10
2.011e-01,1.663e-09
2.053e-01,2.795e-09
2.096e-01,4.630e-09
2.139e-01,7.564e-09
2.181e-01,1.219e-08
2.224e-01,1.940e-08
2.266e-01,3.049e-08
2.309e-01,4.734e-08
2.352e-01,7.266e-08
2.394e-01,1.103e-07
2.437e-01,1.655e-07
2.479e-01,2.459e-07
2.522e-01,3.615e-07
2.565e-01,5.262e-07
2.607e-01,7.587e-07
2.650e-01,1.084e-06
2.693e-01,1.534e-06
2.735e-01,2.152e-06
2.778e-01,2.993e-06
2.820e-01,4.128e-06
2.863e-01,5.647e-06
2.906e-01,7.664e-06
2.948e-01,1.032e-05
2.991e-01,1.379e-05
3.033e-01,1.830e-05
3.076e-01,2.410e-05
3.119e-01,3.152e-05
3.161e-01,4.093e-05
3.204e-01,5.280e-05
3.246e-01,6.767e-05
3.289e-01,8.616e-05
3.332e-01,1.090e-04
3.374e-01,1.370e-04
3.417e-01,1.713e-04
3.460e-01,2.127e-04
3.502e-01,2.627e-04
3.545e-01,3.226e-04
3.587e-01,3.939e-04
3.630e-01,4.782e-04
3.673e-01,5.775e-04
3.715e-01,6.936e-04
3.758e-01,8.288e-04
3.800e-01,9.851e-04
3.843e-01,1.165e-03
3.886e-01,1.371e-03
3.928e-01,1.605e-03
3.971e-01,1.871e-03
4.013e-01,2.170e-03
4.056e-01,2.505e-03
4.099e-01,2.878e-03
4.141e-01,3.293e-03
4.184e-01,3.750e-03
4.226e-01,4.252e-03
4.269e-01,4.801e-03
4.312e-01,5.398e-03
4.354e-01,6.044e-03
4.397e-01,6.740e-03
4.440e-01,7.486e-03
4.482e-01,8.282e-03
4.525e-01,9.128e-03
4.567e-01,1.002e-02
4.610e-01,1.097e-02
4.653e-01,1.196e-02
4.695e-01,1.299e-02
4.738e-01,1.406e-02
4.780e-01,1.518e-02
4.823e-01,1.633e-02
4.866e-01,1.752e-02
4.908e-01,1.874e-02
4.951e-01,1.998e-02
4.993e-01,2.126e-02
5.036e-01,2.256e-02
5.079e-01,2.388e-02
5.121e-01,2.523e-02
5.164e-01,2.659e-02
5.206e-01,2.798e-02
5.249e-01,2.940e-02
5.292e-01,3.084e-02
5.334e-01,3.230e-02
5.377e-01,3.380e-02
5.420e-01,3.535e-02
5.462e-01,3.693e-02
5.505e-01,3.857e-02
5.547e-01,4.027e-02
5.590e-01,4.204e-02
5.633e-01,4.390e-02
5.675e-01,4.585e-02
5.718e-01,4.792e-02
5.760e-01,5.011e-02
5.803e-01,5.244e-02
5.846e-01,5.492e-02
5.888e-01,5.759e-02
5.931e-01,6.044e-02
5.973e-01,6.352e-02
6.016e-01,6.683e-02
6.059e-01,7.039e-02
6.101e-01,7.424e-02
6.144e-01,7.839e-02
6.186e-01,8.288e-02
6.229e-01,8.772e-02
6.272e-01,9.294e-02
6.314e-01,9.858e-02
6.357e-01,1.047e-01
6.400e-01,1.112e-01
6.442e-01,1.183e-01
6.485e-01,1.259e-01
6.527e-01,1.341e-01
6.570e-01,1.430e-01
6.613e-01,1.525e-01
6.655e-01,1.627e-01
6.698e-01,1.737e-01
6.740e-01,1.856e-01
6.783e-01,1.983e-01
6.826e-01,2.120e-01
6.868e-01,2.268e-01
6.911e-01,2.426e-01
6.953e-01,2.597e-01
6.996e-01,2.780e-01
7.039e-01,2.977e-01
7.081e-01,3.190e-01
7.124e-01,3.418e-01
7.166e-01,3.664e-01
7.209e-01,3.928e-01
7.252e-01,4.213e-01
7.294e-01,4.520e-01
7.337e-01,4.851e-01
7.380e-01,5.207e-01
7.422e-01,5.592e-01
7.465e-01,6.007e-01
7.507e-01,6.456e-01
7.550e-01,6.940e-01
7.593e-01,7.464e-01
7.635e-01,8.031e-01
7.678e-01,8.645e-01
7.720e-01,9.311e-01
7.763e-01,1.003e+00
7.806e-01,1.082e+00
7.848e-01,1.167e+00
7.891e-01,1.259e+00
7.933e-01,1.360e+00
7.976e-01,1.469e+00
8.019e-01,1.589e+00
8.061e-01,1.719e+00
8.104e-01,1.861e+00
8.147e-01,2.016e+00
8.189e-01,2.185e+00
8.232e-01,2.370e+00
8.274e-01,2.571e+00
8.317e-01,2.790e+00
8.360e-01,3.028e+00
8.402e-01,3.287e+00
8.445e-01,3.568e+00
8.487e-01,3.871e+00
8.530e-01,4.196e+00
8.573e-01,4.545e+00
8.615e-01,4.917e+00
8.658e-01,5.309e+00
8.700e-01,5.720e+00
8.743e-01,6.146e+00
8.786e-01,6.583e+00
8.828e-01,7.022e+00
8.871e-01,7.457e+00
8.913e-01,7.875e+00
8.956e-01,8.266e+00
8.999e-01,8.614e+00
9.041e-01,8.903e+00
9.084e-01,9.116e+00
9.127e-01,9.235e+00
9.169e-01,9.243e+00
9.212e-01,9.124e+00
9.254e-01,8.867e+00
9.297e-01,8.465e+00
9.340e-01,7.918e+00
9.382e-01,7.235e+00
9.425e-01,6.435e+00
9.467e-01,5.547e+00
9.510e-01,4.609e+00
9.553e-01,3.667e+00
9.595e-01,2.768e+00
9.638e-01,1.961e+00
9.680e-01,1.283e+00
9.723e-01,7.577e-01
9.766e-01,3.910e-01
9.808e-01,1.671e-01
9.851e-01,5.397e-02
9.893e-01,1.094e-02
9.936e-01,8.703e-04
9.979e-01,3.202e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_049.csv <==
transmittance,probability_density
1.626e-01,1.803e-12
1.668e-01,3.538e-12
1.710e-01,6.805e-12
1.752e-01,1.284e-11
1.794e-01,2.377e-11
1.836e-01,4.325e-11
1.878e-01,7.739e-11
1.920e-01,1.362e-10
1.962e-01,2.361e-10
2.004e-01,4.032e-10
2.046e-01,6.786e-10
2.088e-01,1.127e-09
2.130e-01,1.846e-09
2.172e-01,2.985e-09
2.214e-01,4.769e-09
2.256e-01,7.529e-09
2.298e-01,1.175e-08
2.340e-01,1.813e-08
2.382e-01,2.768e-08
2.424e-01,4.182e-08
2.466e-01,6.254e-08
2.508e-01,9.263e-08
2.550e-01,1.359e-07
2.592e-01,1.975e-07
2.634e-01,2.845e-07
2.676e-01,4.063e-07
2.718e-01,5.753e-07
2.760e-01,8.079e-07
2.802e-01,1.125e-06
2.844e-01,1.556e-06
2.886e-01,2.134e-06
2.928e-01,2.905e-06
2.970e-01,3.927e-06
3.012e-01,5.271e-06
3.054e-01,7.026e-06
3.095e-01,9.301e-06
3.137e-01,1.223e-05
3.179e-01,1.598e-05
3.221e-01,2.075e-05
3.263e-01,2.678e-05
3.305e-01,3.435e-05
3.347e-01,4.380e-05
3.389e-01,5.552e-05
3.431e-01,6.998e-05
3.473e-01,8.771e-05
3.515e-01,1.093e-04
3.557e-01,1.355e-04
3.599e-01,1.672e-04
3.641e-01,2.051e-04
3.683e-01,2.503e-04
3.725e-01,3.040e-04
3.767e-01,3.674e-04
3.809e-01,4.418e-04
3.851e-01,5.289e-04
3.893e-01,6.300e-04
3.935e-01,7.471e-04
3.977e-01,8.819e-04
4.019e-01,1.036e-03
4.061e-01,1.213e-03
4.103e-01,1.412e-03
4.145e-01,1.638e-03
4.187e-01,1.893e-03
4.229e-01,2.177e-03
4.271e-01,2.494e-03
4.313e-01,2.846e-03
4.355e-01,3.234e-03
4.397e-01,3.662e-03
4.439e-01,4.130e-03
4.481e-01,4.640e-03
4.523e-01,5.194e-03
4.565e-01,5.793e-03
4.607e-01,6.438e-03
4.648e-01,7.130e-03
4.690e-01,7.869e-03
4.732e-01,8.655e-03
4.774e-01,9.489e-03
4.816e-01,1.037e-02
4.858e-01,1.130e-02
4.900e-01,1.227e-02
4.942e-01,1.328e-02
4.984e-01,1.434e-02
5.026e-01,1.544e-02
5.068e-01,1.658e-02
5.110e-01,1.776e-02
5.152e-01,1.897e-02
5.194e-01,2.022e-02
5.236e-01,2.150e-02
5.278e-01,2.281e-02
5.320e-01,2.415e-02
5.362e-01,2.553e-02
5.404e-01,2.694e-02
5.446e-01,2.838e-02
5.488e-01,2.986e-02
5.530e-01,3.137e-02
5.572e-01,3.293e-02
5.614e-01,3.453e-02
5.656e-01,3.618e-02
5.698e-01,3.789e-02
5.740e-01,3.967e-02
5.782e-01,4.153e-02
5.824e-01,4.346e-02
5.866e-01,4.550e-02
5.908e-01,4.765e-02
5.950e-01,4.992e-02
5.992e-01,5.233e-02
6.034e-01,5.489e-02
6.076e-01,5.763e-02
6.118e-01,6.056e-02
6.159e-01,6.371e-02
6.201e-01,6.709e-02
6.243e-01,7.072e-02
6.285e-01,7.464e-02
6.327e-01,7.887e-02
6.369e-01,8.343e-02
6.411e-01,8.836e-02
6.453e-01,9.368e-02
6.495e-01,9.944e-02
6.537e-01,1.056e-01
6.579e-01,1.124e-01
6.621e-01,1.196e-01
6.663e-01,1.275e-01
6.705e-01,1.359e-01
6.747e-01,1.450e-01
6.789e-01,1.549e-01
6.831e-01,1.656e-01
6.873e-01,1.770e-01
6.915e-01,1.894e-01
6.957e-01,2.028e-01
6.999e-01,2.173e-01
7.041e-01,2.328e-01
7.083e-01,2.496e-01
7.125e-01,2.678e-01
7.167e-01,2.873e-01
7.209e-01,3.085e-01
7.251e-01,3.313e-01
7.293e-01,3.559e-01
7.335e-01,3.825e-01
7.377e-01,4.113e-01
7.419e-01,4.423e-01
7.461e-01,4.760e-01
7.503e-01,5.123e-01
7.545e-01,5.517e-01
7.587e-01,5.944e-01
7.629e-01,6.406e-01
7.671e-01,6.907e-01
7.712e-01,7.452e-01
7.754e-01,8.043e-01
7.796e-01,8.686e-01
7.838e-01,9.386e-01
7.880e-01,1.015e+00
7.922e-01,1.098e+00
7.964e-01,1.189e+00
8.006e-01,1.288e+00
8.048e-01,1.396e+00
8.090e-01,1.515e+00
8.132e-01,1.645e+00
8.174e-01,1.788e+00
8.216e-01,1.944e+00
8.258e-01,2.116e+00
8.300e-01,2.305e+00
8.342e-01,2.512e+00
8.384e-01,2.739e+00
8.426e-01,2.987e+00
8.468e-01,3.260e+00
8.510e-01,3.557e+00
8.552e-01,3.881e+00
8.594e-01,4.233e+00
8.636e-01,4.612e+00
8.678e-01,5.020e+00
8.720e-01,5.455e+00
8.762e-01,5.914e+00
8.804e-01,6.395e+00
8.846e-01,6.891e+00
8.888e-01,7.395e+00
8.930e-01,7.896e+00
8.972e-01,8.382e+00
9.014e-01,8.838e+00
9.056e-01,9.244e+00
9.098e-01,9.580e+00
9.140e-01,9.824e+00
9.182e-01,9.953e+00
9.224e-01,9.944e+00
9.265e-01,9.779e+00
9.307e-01,9.443e+00
9.349e-01,8.931e+00
9.391e-01,8.246e+00
9.433e-01,7.406e+00
9.475e-01,6.440e+00
9.517e-01,5.392e+00
9.559e-01,4.316e+00
9.601e-01,3.273e+00
9.643e-01,2.325e+00
9.685e-01,1.521e+00
9.727e-01,8.958e-01
9.769e-01,4.592e-01
9.811e-01,1.941e-01
9.853e-01,6.165e-02
9.895e-01,1.220e-02
9.937e-01,9.394e-04
9.979e-01,3.320e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_05.csv <==
transmittance,probability_density
1.761e-01,4.451e-12
1.802e-01,8.136e-12
1.843e-01,1.463e-11
1.885e-01,2.589e-11
1.926e-01,4.512e-11
1.967e-01,7.750e-11
2.008e-01,1.313e-10
2.050e-01,2.194e-10
2.091e-01,3.618e-10
2.132e-01,5.894e-10
2.174e-01,9.487e-10
2.215e-01,1.509e-09
2.256e-01,2.374e-09
2.298e-01,3.694e-09
2.339e-01,5.687e-09
2.380e-01,8.669e-09
2.421e-01,1.308e-08
2.463e-01,1.956e-08
2.504e-01,2.897e-08
2.545e-01,4.252e-08
2.587e-01,6.187e-08
2.628e-01,8.926e-08
2.669e-01,1.277e-07
2.711e-01,1.813e-07
2.752e-01,2.554e-07
2.793e-01,3.570e-07
2.834e-01,4.954e-07
2.876e-01,6.825e-07
2.917e-01,9.336e-07
2.958e-01,1.268e-06
3.000e-01,1.712e-06
3.041e-01,2.295e-06
3.082e-01,3.057e-06
3.124e-01,4.048e-06
3.165e-01,5.326e-06
3.206e-01,6.967e-06
3.247e-01,9.059e-06
3.289e-01,1.171e-05
3.330e-01,1.506e-05
3.371e-01,1.926e-05
3.413e-01,2.449e-05
3.454e-01,3.098e-05
3.495e-01,3.899e-05
3.537e-01,4.883e-05
3.578e-01,6.083e-05
3.619e-01,7.542e-05
3.660e-01,9.306e-05
3.702e-01,1.143e-04
3.743e-01,1.397e-04
3.784e-01,1.700e-04
3.826e-01,2.059e-04
3.867e-01,2.483e-04
3.908e-01,2.981e-04
3.950e-01,3.564e-04
3.991e-01,4.243e-04
4.032e-01,5.030e-04
4.073e-01,5.939e-04
4.115e-01,6.984e-04
4.156e-01,8.180e-04
4.197e-01,9.544e-04
4.239e-01,1.109e-03
4.280e-01,1.284e-03
4.321e-01,1.481e-03
4.363e-01,1.702e-03
4.404e-01,1.949e-03
4.445e-01,2.224e-03
4.486e-01,2.528e-03
4.528e-01,2.864e-03
4.569e-01,3.233e-03
4.610e-01,3.638e-03
4.652e-01,4.080e-03
4.693e-01,4.560e-03
4.734e-01,5.080e-03
4.776e-01,5.642e-03
4.817e-01,6.247e-03
4.858e-01,6.894e-03
4.899e-01,7.587e-03
4.941e-01,8.324e-03
4.982e-01,9.106e-03
5.023e-01,9.934e-03
5.065e-01,1.081e-02
5.106e-01,1.173e-02
5.147e-01,1.269e-02
5.189e-01,1.369e-02
5.230e-01,1.475e-02
5.271e-01,1.584e-02
5.312e-01,1.697e-02
5.354e-01,1.815e-02
5.395e-01,1.936e-02
5.436e-01,2.062e-02
5.478e-01,2.192e-02
5.519e-01,2.325e-02
5.560e-01,2.463e-02
5.602e-01,2.604e-02
5.643e-01,2.750e-02
5.684e-01,2.901e-02
5.725e-01,3.056e-02
5.767e-01,3.216e-02
5.808e-01,3.381e-02
5.849e-01,3.553e-02
5.891e-01,3.731e-02
5.932e-01,3.917e-02
5.973e-01,4.110e-02
6.015e-01,4.313e-02
6.056e-01,4.526e-02
6.097e-01,4.751e-02
6.138e-01,4.989e-02
6.180e-01,5.240e-02
6.221e-01,5.508e-02
6.262e-01,5.794e-02
6.304e-01,6.099e-02
6.345e-01,6.425e-02
6.386e-01,6.776e-02
6.428e-01,7.153e-02
6.469e-01,7.560e-02
6.510e-01,7.997e-02
6.551e-01,8.470e-02
6.593e-01,8.981e-02
6.634e-01,9.532e-02
6.675e-01,1.013e-01
6.717e-01,1.077e-01
6.758e-01,1.147e-01
6.799e-01,1.223e-01
6.841e-01,1.305e-01
6.882e-01,1.393e-01
6.923e-01,1.489e-01
6.964e-01,1.593e-01
7.006e-01,1.705e-01
7.047e-01,1.827e-01
7.088e-01,1.959e-01
7.130e-01,2.101e-01
7.171e-01,2.256e-01
7.212e-01,2.423e-01
7.254e-01,2.604e-01
7.295e-01,2.799e-01
7.336e-01,3.012e-01
7.377e-01,3.241e-01
7.419e-01,3.491e-01
7.460e-01,3.761e-01
7.501e-01,4.053e-01
7.543e-01,4.371e-01
7.584e-01,4.716e-01
7.625e-01,5.091e-01
7.667e-01,5.498e-01
7.708e-01,5.940e-01
7.749e-01,6.422e-01
7.790e-01,6.946e-01
7.832e-01,7.518e-01
7.873e-01,8.142e-01
7.914e-01,8.823e-01
7.956e-01,9.568e-01
7.997e-01,1.038e+00
8.038e-01,1.128e+00
8.080e-01,1.226e+00
8.121e-01,1.333e+00
8.162e-01,1.452e+00
8.203e-01,1.582e+00
8.245e-01,1.726e+00
8.286e-01,1.884e+00
8.327e-01,2.059e+00
8.369e-01,2.252e+00
8.410e-01,2.466e+00
8.451e-01,2.701e+00
8.493e-01,2.962e+00
8.534e-01,3.248e+00
8.575e-01,3.564e+00
8.616e-01,3.911e+00
8.658e-01,4.291e+00
8.699e-01,4.704e+00
8.740e-01,5.152e+00
8.782e-01,5.634e+00
8.823e-01,6.148e+00
8.864e-01,6.689e+00
8.906e-01,7.253e+00
8.947e-01,7.829e+00
8.988e-01,8.405e+00
9.029e-01,8.966e+00
9.071e-01,9.492e+00
9.112e-01,9.958e+00
9.153e-01,1.034e+01
9.195e-01,1.061e+01
9.236e-01,1.073e+01
9.277e-01,1.068e+01
9.319e-01,1.044e+01
9.360e-01,9.986e+00
9.401e-01,9.321e+00
9.442e-01,8.455e+00
9.484e-01,7.419e+00
9.525e-01,6.260e+00
9.566e-01,5.042e+00
9.608e-01,3.841e+00
9.649e-01,2.734e+00
9.690e-01,1.787e+00
9.732e-01,1.049e+00
9.773e-01,5.338e-01
9.814e-01,2.230e-01
9.855e-01,6.955e-02
9.897e-01,1.343e-02
9.938e-01,1.002e-03
9.979e-01,3.436e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_051.csv <==
transmittance,probability_density
1.908e-01,1.262e-11
1.949e-01,2.156e-11
1.990e-01,3.636e-11
2.030e-01,6.053e-11
2.071e-01,9.952e-11
2.111e-01,1.617e-10
2.152e-01,2.597e-10
2.192e-01,4.124e-10
2.233e-01,6.479e-10
2.273e-01,1.007e-09
2.314e-01,1.551e-09
2.355e-01,2.364e-09
2.395e-01,3.570e-09
2.436e-01,5.343e-09
2.476e-01,7.924e-09
2.517e-01,1.165e-08
2.557e-01,1.700e-08
2.598e-01,2.459e-08
2.639e-01,3.529e-08
2.679e-01,5.026e-08
2.720e-01,7.106e-08
2.760e-01,9.973e-08
2.801e-01,1.390e-07
2.841e-01,1.924e-07
2.882e-01,2.645e-07
2.922e-01,3.613e-07
2.963e-01,4.904e-07
3.004e-01,6.614e-07
3.044e-01,8.867e-07
3.085e-01,1.182e-06
3.125e-01,1.566e-06
3.166e-01,2.063e-06
3.206e-01,2.702e-06
3.247e-01,3.521e-06
3.287e-01,4.564e-06
3.328e-01,5.884e-06
3.369e-01,7.548e-06
3.409e-01,9.634e-06
3.450e-01,1.224e-05
3.490e-01,1.547e-05
3.531e-01,1.945e-05
3.571e-01,2.436e-05
3.612e-01,3.036e-05
3.653e-01,3.768e-05
3.693e-01,4.654e-05
3.734e-01,5.725e-05
3.774e-01,7.012e-05
3.815e-01,8.553e-05
3.855e-01,1.039e-04
3.896e-01,1.257e-04
3.936e-01,1.514e-04
3.977e-01,1.817e-04
4.018e-01,2.173e-04
4.058e-01,2.588e-04
4.099e-01,3.070e-04
4.139e-01,3.629e-04
4.180e-01,4.275e-04
4.220e-01,5.017e-04
4.261e-01,5.867e-04
4.301e-01,6.836e-04
4.342e-01,7.939e-04
4.383e-01,9.188e-04
4.423e-01,1.060e-03
4.464e-01,1.218e-03
4.504e-01,1.396e-03
4.545e-01,1.595e-03
4.585e-01,1.815e-03
4.626e-01,2.060e-03
4.666e-01,2.331e-03
4.707e-01,2.630e-03
4.748e-01,2.957e-03
4.788e-01,3.316e-03
4.829e-01,3.707e-03
4.869e-01,4.132e-03
4.910e-01,4.593e-03
4.950e-01,5.091e-03
4.991e-01,5.627e-03
5.032e-01,6.204e-03
5.072e-01,6.820e-03
5.113e-01,7.479e-03
5.153e-01,8.180e-03
5.194e-01,8.925e-03
5.234e-01,9.713e-03
5.275e-01,1.055e-02
5.315e-01,1.142e-02
5.356e-01,1.234e-02
5.397e-01,1.331e-02
5.437e-01,1.432e-02
5.478e-01,1.538e-02
5.518e-01,1.648e-02
5.559e-01,1.763e-02
5.599e-01,1.882e-02
5.640e-01,2.005e-02
5.680e-01,2.133e-02
5.721e-01,2.266e-02
5.762e-01,2.404e-02
5.802e-01,2.546e-02
5.843e-01,2.694e-02
5.883e-01,2.847e-02
5.924e-01,3.005e-02
5.964e-01,3.170e-02
6.005e-01,3.340e-02
6.045e-01,3.518e-02
6.086e-01,3.704e-02
6.127e-01,3.898e-02
6.167e-01,4.101e-02
6.208e-01,4.314e-02
6.248e-01,4.538e-02
6.289e-01,4.775e-02
6.329e-01,5.026e-02
6.370e-01,5.292e-02
6.411e-01,5.575e-02
6.451e-01,5.876e-02
6.492e-01,6.199e-02
6.532e-01,6.544e-02
6.573e-01,6.915e-02
6.613e-01,7.313e-02
6.654e-01,7.742e-02
6.694e-01,8.205e-02
6.735e-01,8.704e-02
6.776e-01,9.244e-02
6.816e-01,9.828e-02
6.857e-01,1.046e-01
6.897e-01,1.115e-01
6.938e-01,1.189e-01
6.978e-01,1.269e-01
7.019e-01,1.356e-01
7.059e-01,1.451e-01
7.100e-01,1.554e-01
7.141e-01,1.665e-01
7.181e-01,1.786e-01
7.222e-01,1.918e-01
7.262e-01,2.061e-01
7.303e-01,2.215e-01
7.343e-01,2.384e-01
7.384e-01,2.567e-01
7.424e-01,2.765e-01
7.465e-01,2.981e-01
7.506e-01,3.216e-01
7.546e-01,3.471e-01
7.587e-01,3.749e-01
7.627e-01,4.051e-01
7.668e-01,4.380e-01
7.708e-01,4.739e-01
7.749e-01,5.130e-01
7.790e-01,5.557e-01
7.830e-01,6.023e-01
7.871e-01,6.532e-01
7.911e-01,7.088e-01
7.952e-01,7.698e-01
7.992e-01,8.366e-01
8.033e-01,9.099e-01
8.073e-01,9.904e-01
8.114e-01,1.079e+00
8.155e-01,1.177e+00
8.195e-01,1.284e+00
8.236e-01,1.403e+00
8.276e-01,1.535e+00
8.317e-01,1.680e+00
8.357e-01,1.842e+00
8.398e-01,2.021e+00
8.438e-01,2.220e+00
8.479e-01,2.441e+00
8.520e-01,2.687e+00
8.560e-01,2.961e+00
8.601e-01,3.265e+00
8.641e-01,3.602e+00
8.682e-01,3.975e+00
8.722e-01,4.387e+00
8.763e-01,4.840e+00
8.804e-01,5.334e+00
8.844e-01,5.870e+00
8.885e-01,6.445e+00
8.925e-01,7.057e+00
8.966e-01,7.697e+00
9.006e-01,8.355e+00
9.047e-01,9.015e+00
9.087e-01,9.657e+00
9.128e-01,1.026e+01
9.169e-01,1.078e+01
9.209e-01,1.120e+01
9.250e-01,1.147e+01
9.290e-01,1.156e+01
9.331e-01,1.144e+01
9.371e-01,1.107e+01
9.412e-01,1.044e+01
9.452e-01,9.569e+00
9.493e-01,8.471e+00
9.534e-01,7.202e+00
9.574e-01,5.835e+00
9.615e-01,4.463e+00
9.655e-01,3.181e+00
9.696e-01,2.077e+00
9.736e-01,1.214e+00
9.777e-01,6.121e-01
9.817e-01,2.522e-01
9.858e-01,7.716e-02
9.899e-01,1.453e-02
9.939e-01,1.053e-03
9.980e-01,3.538e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_052.csv <==
transmittance,probability_density
2.058e-01,3.258e-11
2.098e-01,5.258e-11
2.138e-01,8.392e-11
2.178e-01,1.325e-10
2.217e-01,2.072e-10
2.257e-01,3.208e-10
2.297e-01,4.918e-10
2.337e-01,7.471e-10
2.377e-01,1.125e-09
2.416e-01,1.679e-09
2.456e-01,2.485e-09
2.496e-01,3.648e-09
2.536e-01,5.313e-09
2.576e-01,7.678e-09
2.615e-01,1.101e-08
2.655e-01,1.569e-08
2.695e-01,2.218e-08
2.735e-01,3.115e-08
2.775e-01,4.346e-08
2.814e-01,6.023e-08
2.854e-01,8.294e-08
2.894e-01,1.135e-07
2.934e-01,1.544e-07
2.974e-01,2.088e-07
3.014e-01,2.807e-07
3.053e-01,3.753e-07
3.093e-01,4.990e-07
3.133e-01,6.600e-07
3.173e-01,8.682e-07
3.213e-01,1.136e-06
3.252e-01,1.479e-06
3.292e-01,1.917e-06
3.332e-01,2.472e-06
3.372e-01,3.172e-06
3.412e-01,4.052e-06
3.451e-01,5.152e-06
3.491e-01,6.522e-06
3.531e-01,8.219e-06
3.571e-01,1.031e-05
3.611e-01,1.289e-05
3.650e-01,1.604e-05
3.690e-01,1.987e-05
3.730e-01,2.453e-05
3.770e-01,3.016e-05
3.810e-01,3.693e-05
3.849e-01,4.506e-05
3.889e-01,5.476e-05
3.929e-01,6.631e-05
3.969e-01,7.999e-05
4.009e-01,9.616e-05
4.049e-01,1.152e-04
4.088e-01,1.375e-04
4.128e-01,1.636e-04
4.168e-01,1.939e-04
4.208e-01,2.291e-04
4.248e-01,2.699e-04
4.287e-01,3.168e-04
4.327e-01,3.707e-04
4.367e-01,4.323e-04
4.407e-01,5.027e-04
4.447e-01,5.827e-04
4.486e-01,6.734e-04
4.526e-01,7.759e-04
4.566e-01,8.913e-04
4.606e-01,1.021e-03
4.646e-01,1.166e-03
4.685e-01,1.328e-03
4.725e-01,1.508e-03
4.765e-01,1.707e-03
4.805e-01,1.928e-03
4.845e-01,2.171e-03
4.885e-01,2.439e-03
4.924e-01,2.732e-03
4.964e-01,3.053e-03
5.004e-01,3.402e-03
5.044e-01,3.782e-03
5.084e-01,4.193e-03
5.123e-01,4.638e-03
5.163e-01,5.117e-03
5.203e-01,5.633e-03
5.243e-01,6.186e-03
5.283e-01,6.777e-03
5.322e-01,7.408e-03
5.362e-01,8.080e-03
5.402e-01,8.794e-03
5.442e-01,9.550e-03
5.482e-01,1.035e-02
5.521e-01,1.119e-02
5.561e-01,1.208e-02
5.601e-01,1.301e-02
5.641e-01,1.399e-02
5.681e-01,1.502e-02
5.721e-01,1.609e-02
5.760e-01,1.721e-02
5.800e-01,1.838e-02
5.840e-01,1.960e-02
5.880e-01,2.088e-02
5.920e-01,2.220e-02
5.959e-01,2.358e-02
5.999e-01,2.501e-02
6.039e-01,2.650e-02
6.079e-01,2.805e-02
6.119e-01,2.967e-02
6.158e-01,3.136e-02
6.198e-01,3.312e-02
6.238e-01,3.496e-02
6.278e-01,3.689e-02
6.318e-01,3.891e-02
6.357e-01,4.104e-02
6.397e-01,4.328e-02
6.437e-01,4.564e-02
6.477e-01,4.814e-02
6.517e-01,5.080e-02
6.557e-01,5.361e-02
6.596e-01,5.661e-02
6.636e-01,5.982e-02
6.676e-01,6.325e-02
6.716e-01,6.692e-02
6.756e-01,7.087e-02
6.795e-01,7.512e-02
6.835e-01,7.970e-02
6.875e-01,8.464e-02
6.915e-01,8.998e-02
6.955e-01,9.575e-02
6.994e-01,1.020e-01
7.034e-01,1.088e-01
7.074e-01,1.162e-01
7.114e-01,1.241e-01
7.154e-01,1.328e-01
7.193e-01,1.423e-01
7.233e-01,1.525e-01
7.273e-01,1.637e-01
7.313e-01,1.758e-01
7.353e-01,1.891e-01
7.393e-01,2.035e-01
7.432e-01,2.192e-01
7.472e-01,2.362e-01
7.512e-01,2.549e-01
7.552e-01,2.752e-01
7.592e-01,2.973e-01
7.631e-01,3.215e-01
7.671e-01,3.479e-01
7.711e-01,3.767e-01
7.751e-01,4.082e-01
7.791e-01,4.426e-01
7.830e-01,4.803e-01
7.870e-01,5.215e-01
7.910e-01,5.666e-01
7.950e-01,6.161e-01
7.990e-01,6.705e-01
8.029e-01,7.302e-01
8.069e-01,7.959e-01
8.109e-01,8.682e-01
8.149e-01,9.480e-01
8.189e-01,1.036e+00
8.228e-01,1.133e+00
8.268e-01,1.241e+00
8.308e-01,1.361e+00
8.348e-01,1.494e+00
8.388e-01,1.642e+00
8.428e-01,1.807e+00
8.467e-01,1.991e+00
8.507e-01,2.197e+00
8.547e-01,2.428e+00
8.587e-01,2.685e+00
8.627e-01,2.974e+00
8.666e-01,3.297e+00
8.706e-01,3.658e+00
8.746e-01,4.062e+00
8.786e-01,4.510e+00
8.826e-01,5.007e+00
8.865e-01,5.554e+00
8.905e-01,6.152e+00
8.945e-01,6.799e+00
8.985e-01,7.491e+00
9.025e-01,8.219e+00
9.064e-01,8.970e+00
9.104e-01,9.725e+00
9.144e-01,1.046e+01
9.184e-01,1.113e+01
9.224e-01,1.172e+01
9.264e-01,1.216e+01
9.303e-01,1.241e+01
9.343e-01,1.243e+01
9.383e-01,1.218e+01
9.423e-01,1.162e+01
9.463e-01,1.076e+01
9.502e-01,9.616e+00
9.542e-01,8.239e+00
9.582e-01,6.717e+00
9.622e-01,5.157e+00
9.662e-01,3.681e+00
9.701e-01,2.400e+00
9.741e-01,1.394e+00
9.781e-01,6.962e-01
9.821e-01,2.826e-01
9.861e-01,8.473e-02
9.900e-01,1.556e-02
9.940e-01,1.098e-03
9.980e-01,3.648e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_053.csv <==
transmittance,probability_density
2.229e-01,9.304e-11
2.268e-01,1.422e-10
2.306e-01,2.155e-10
2.345e-01,3.238e-10
2.384e-01,4.824e-10
2.423e-01,7.130e-10
2.462e-01,1.046e-09
2.501e-01,1.522e-09
2.540e-01,2.199e-09
2.579e-01,3.154e-09
2.618e-01,4.492e-09
2.657e-01,6.356e-09
2.696e-01,8.934e-09
2.735e-01,1.248e-08
2.774e-01,1.732e-08
2.813e-01,2.389e-08
2.852e-01,3.276e-08
2.891e-01,4.467e-08
2.930e-01,6.056e-08
2.969e-01,8.165e-08
3.008e-01,1.095e-07
3.047e-01,1.461e-07
3.086e-01,1.939e-07
3.125e-01,2.560e-07
3.163e-01,3.364e-07
3.202e-01,4.399e-07
3.241e-01,5.726e-07
3.280e-01,7.418e-07
3.319e-01,9.568e-07
3.358e-01,1.228e-06
3.397e-01,1.571e-06
3.436e-01,1.999e-06
3.475e-01,2.535e-06
3.514e-01,3.200e-06
3.553e-01,4.024e-06
3.592e-01,5.040e-06
3.631e-01,6.287e-06
3.670e-01,7.814e-06
3.709e-01,9.676e-06
3.748e-01,1.194e-05
3.787e-01,1.467e-05
3.826e-01,1.797e-05
3.865e-01,2.193e-05
3.904e-01,2.668e-05
3.943e-01,3.233e-05
3.982e-01,3.906e-05
4.020e-01,4.704e-05
4.059e-01,5.645e-05
4.098e-01,6.754e-05
4.137e-01,8.054e-05
4.176e-01,9.576e-05
4.215e-01,1.135e-04
4.254e-01,1.341e-04
4.293e-01,1.580e-04
4.332e-01,1.856e-04
4.371e-01,2.173e-04
4.410e-01,2.538e-04
4.449e-01,2.956e-04
4.488e-01,3.432e-04
4.527e-01,3.975e-04
4.566e-01,4.591e-04
4.605e-01,5.287e-04
4.644e-01,6.073e-04
4.683e-01,6.958e-04
4.722e-01,7.951e-04
4.761e-01,9.062e-04
4.800e-01,1.030e-03
4.839e-01,1.168e-03
4.877e-01,1.321e-03
4.916e-01,1.491e-03
4.955e-01,1.678e-03
4.994e-01,1.885e-03
5.033e-01,2.111e-03
5.072e-01,2.360e-03
5.111e-01,2.631e-03
5.150e-01,2.928e-03
5.189e-01,3.250e-03
5.228e-01,3.599e-03
5.267e-01,3.977e-03
5.306e-01,4.386e-03
5.345e-01,4.826e-03
5.384e-01,5.300e-03
5.423e-01,5.808e-03
5.462e-01,6.351e-03
5.501e-01,6.932e-03
5.540e-01,7.551e-03
5.579e-01,8.209e-03
5.618e-01,8.908e-03
5.657e-01,9.648e-03
5.696e-01,1.043e-02
5.734e-01,1.126e-02
5.773e-01,1.213e-02
5.812e-01,1.305e-02
5.851e-01,1.402e-02
5.890e-01,1.503e-02
5.929e-01,1.609e-02
5.968e-01,1.721e-02
6.007e-01,1.837e-02
6.046e-01,1.960e-02
6.085e-01,2.087e-02
6.124e-01,2.221e-02
6.163e-01,2.360e-02
6.202e-01,2.506e-02
6.241e-01,2.658e-02
6.280e-01,2.818e-02
6.319e-01,2.985e-02
6.358e-01,3.159e-02
6.397e-01,3.343e-02
6.436e-01,3.535e-02
6.475e-01,3.738e-02
6.514e-01,3.951e-02
6.553e-01,4.176e-02
6.591e-01,4.414e-02
6.630e-01,4.666e-02
6.669e-01,4.933e-02
6.708e-01,5.218e-02
6.747e-01,5.521e-02
6.786e-01,5.844e-02
6.825e-01,6.191e-02
6.864e-01,6.562e-02
6.903e-01,6.960e-02
6.942e-01,7.389e-02
6.981e-01,7.852e-02
7.020e-01,8.351e-02
7.059e-01,8.890e-02
7.098e-01,9.474e-02
7.137e-01,1.011e-01
7.176e-01,1.079e-01
7.215e-01,1.154e-01
7.254e-01,1.235e-01
7.293e-01,1.323e-01
7.332e-01,1.420e-01
7.371e-01,1.524e-01
7.410e-01,1.638e-01
7.448e-01,1.763e-01
7.487e-01,1.899e-01
7.526e-01,2.047e-01
7.565e-01,2.209e-01
7.604e-01,2.387e-01
7.643e-01,2.580e-01
7.682e-01,2.792e-01
7.721e-01,3.024e-01
7.760e-01,3.278e-01
7.799e-01,3.556e-01
7.838e-01,3.861e-01
7.877e-01,4.195e-01
7.916e-01,4.562e-01
7.955e-01,4.966e-01
7.994e-01,5.409e-01
8.033e-01,5.896e-01
8.072e-01,6.433e-01
8.111e-01,7.025e-01
8.150e-01,7.679e-01
8.189e-01,8.402e-01
8.228e-01,9.202e-01
8.267e-01,1.009e+00
8.305e-01,1.107e+00
8.344e-01,1.217e+00
8.383e-01,1.339e+00
8.422e-01,1.475e+00
8.461e-01,1.628e+00
8.500e-01,1.798e+00
8.539e-01,1.990e+00
8.578e-01,2.206e+00
8.617e-01,2.448e+00
8.656e-01,2.722e+00
8.695e-01,3.030e+00
8.734e-01,3.377e+00
8.773e-01,3.769e+00
8.812e-01,4.209e+00
8.851e-01,4.702e+00
8.890e-01,5.253e+00
8.929e-01,5.865e+00
8.968e-01,6.537e+00
9.007e-01,7.270e+00
9.046e-01,8.057e+00
9.085e-01,8.888e+00
9.124e-01,9.745e+00
9.162e-01,1.060e+01
9.201e-01,1.143e+01
9.240e-01,1.218e+01
9.279e-01,1.280e+01
9.318e-01,1.323e+01
9.357e-01,1.341e+01
9.396e-01,1.329e+01
9.435e-01,1.283e+01
9.474e-01,1.200e+01
9.513e-01,1.081e+01
9.552e-01,9.332e+00
9.591e-01,7.647e+00
9.630e-01,5.888e+00
9.669e-01,4.203e+00
9.708e-01,2.731e+00
9.747e-01,1.575e+00
9.786e-01,7.773e-01
9.825e-01,3.102e-01
9.864e-01,9.097e-02
9.903e-01,1.628e-02
9.942e-01,1.122e-03
9.981e-01,3.724e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_054.csv <==
transmittance,probability_density
2.408e-01,2.465e-10
2.446e-01,3.597e-10
2.484e-01,5.210e-10
2.522e-01,7.494e-10
2.560e-01,1.071e-09
2.598e-01,1.520e-09
2.636e-01,2.144e-09
2.674e-01,3.005e-09
2.713e-01,4.186e-09
2.751e-01,5.797e-09
2.789e-01,7.983e-09
2.827e-01,1.093e-08
2.865e-01,1.489e-08
2.903e-01,2.016e-08
2.941e-01,2.717e-08
2.979e-01,3.642e-08
3.017e-01,4.859e-08
3.055e-01,6.450e-08
3.093e-01,8.522e-08
3.131e-01,1.121e-07
3.169e-01,1.467e-07
3.207e-01,1.912e-07
3.245e-01,2.481e-07
3.283e-01,3.206e-07
3.321e-01,4.125e-07
3.359e-01,5.285e-07
3.398e-01,6.745e-07
3.436e-01,8.574e-07
3.474e-01,1.086e-06
3.512e-01,1.370e-06
3.550e-01,1.721e-06
3.588e-01,2.155e-06
3.626e-01,2.689e-06
3.664e-01,3.343e-06
3.702e-01,4.141e-06
3.740e-01,5.113e-06
3.778e-01,6.292e-06
3.816e-01,7.717e-06
3.854e-01,9.434e-06
3.892e-01,1.150e-05
3.930e-01,1.396e-05
3.968e-01,1.691e-05
4.006e-01,2.041e-05
4.044e-01,2.457e-05
4.083e-01,2.948e-05
4.121e-01,3.527e-05
4.159e-01,4.208e-05
4.197e-01,5.006e-05
4.235e-01,5.939e-05
4.273e-01,7.026e-05
4.311e-01,8.289e-05
4.349e-01,9.753e-05
4.387e-01,1.144e-04
4.425e-01,1.339e-04
4.463e-01,1.564e-04
4.501e-01,1.820e-04
4.539e-01,2.114e-04
4.577e-01,2.449e-04
4.615e-01,2.830e-04
4.653e-01,3.263e-04
4.691e-01,3.752e-04
4.729e-01,4.304e-04
4.768e-01,4.926e-04
4.806e-01,5.625e-04
4.844e-01,6.408e-04
4.882e-01,7.283e-04
4.920e-01,8.259e-04
4.958e-01,9.345e-04
4.996e-01,1.055e-03
5.034e-01,1.188e-03
5.072e-01,1.336e-03
5.110e-01,1.498e-03
5.148e-01,1.677e-03
5.186e-01,1.873e-03
5.224e-01,2.088e-03
5.262e-01,2.323e-03
5.300e-01,2.578e-03
5.338e-01,2.857e-03
5.376e-01,3.159e-03
5.414e-01,3.486e-03
5.452e-01,3.839e-03
5.491e-01,4.221e-03
5.529e-01,4.632e-03
5.567e-01,5.073e-03
5.605e-01,5.546e-03
5.643e-01,6.053e-03
5.681e-01,6.595e-03
5.719e-01,7.173e-03
5.757e-01,7.788e-03
5.795e-01,8.442e-03
5.833e-01,9.136e-03
5.871e-01,9.872e-03
5.909e-01,1.065e-02
5.947e-01,1.147e-02
5.985e-01,1.234e-02
6.023e-01,1.326e-02
6.061e-01,1.422e-02
6.099e-01,1.524e-02
6.137e-01,1.631e-02
6.176e-01,1.743e-02
6.214e-01,1.860e-02
6.252e-01,1.984e-02
6.290e-01,2.114e-02
6.328e-01,2.250e-02
6.366e-01,2.392e-02
6.404e-01,2.542e-02
6.442e-01,2.700e-02
6.480e-01,2.865e-02
6.518e-01,3.038e-02
6.556e-01,3.221e-02
6.594e-01,3.414e-02
6.632e-01,3.617e-02
6.670e-01,3.831e-02
6.708e-01,4.058e-02
6.746e-01,4.298e-02
6.784e-01,4.553e-02
6.822e-01,4.824e-02
6.861e-01,5.112e-02
6.899e-01,5.420e-02
6.937e-01,5.749e-02
6.975e-01,6.102e-02
7.013e-01,6.480e-02
7.051e-01,6.887e-02
7.089e-01,7.325e-02
7.127e-01,7.797e-02
7.165e-01,8.307e-02
7.203e-01,8.859e-02
7.241e-01,9.458e-02
7.279e-01,1.011e-01
7.317e-01,1.081e-01
7.355e-01,1.158e-01
7.393e-01,1.241e-01
7.431e-01,1.333e-01
7.469e-01,1.432e-01
7.507e-01,1.540e-01
7.545e-01,1.659e-01
7.584e-01,1.788e-01
7.622e-01,1.930e-01
7.660e-01,2.085e-01
7.698e-01,2.255e-01
7.736e-01,2.442e-01
7.774e-01,2.646e-01
7.812e-01,2.870e-01
7.850e-01,3.117e-01
7.888e-01,3.388e-01
7.926e-01,3.685e-01
7.964e-01,4.013e-01
8.002e-01,4.373e-01
8.040e-01,4.771e-01
8.078e-01,5.209e-01
8.116e-01,5.693e-01
8.154e-01,6.228e-01
8.192e-01,6.820e-01
8.230e-01,7.476e-01
8.269e-01,8.204e-01
8.307e-01,9.013e-01
8.345e-01,9.913e-01
8.383e-01,1.092e+00
8.421e-01,1.204e+00
8.459e-01,1.329e+00
8.497e-01,1.470e+00
8.535e-01,1.629e+00
8.573e-01,1.807e+00
8.611e-01,2.008e+00
8.649e-01,2.236e+00
8.687e-01,2.494e+00
8.725e-01,2.786e+00
8.763e-01,3.119e+00
8.801e-01,3.496e+00
8.839e-01,3.924e+00
8.877e-01,4.409e+00
8.915e-01,4.957e+00
8.954e-01,5.574e+00
8.992e-01,6.262e+00
9.030e-01,7.025e+00
9.068e-01,7.860e+00
9.106e-01,8.760e+00
9.144e-01,9.711e+00
9.182e-01,1.069e+01
9.220e-01,1.166e+01
9.258e-01,1.258e+01
9.296e-01,1.338e+01
9.334e-01,1.401e+01
9.372e-01,1.438e+01
9.410e-01,1.442e+01
9.448e-01,1.407e+01
9.486e-01,1.329e+01
9.524e-01,1.208e+01
9.562e-01,1.050e+01
9.600e-01,8.643e+00
9.638e-01,6.669e+00
9.677e-01,4.756e+00
9.715e-01,3.076e+00
9.753e-01,1.759e+00
9.791e-01,8.563e-01
9.829e-01,3.354e-01
9.867e-01,9.607e-02
9.905e-01,1.676e-02
9.943e-01,1.131e-03
9.981e-01,3.787e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_055.csv <==
transmittance,probability_density
2.611e-01,6.828e-10
2.648e-01,9.543e-10
2.685e-01,1.326e-09
2.722e-01,1.832e-09
2.759e-01,2.518e-09
2.796e-01,3.443e-09
2.833e-01,4.682e-09
2.870e-01,6.335e-09
2.908e-01,8.530e-09
2.945e-01,1.143e-08
2.982e-01,1.524e-08
3.019e-01,2.023e-08
3.056e-01,2.674e-08
3.093e-01,3.518e-08
3.130e-01,4.609e-08
3.167e-01,6.012e-08
3.204e-01,7.811e-08
3.241e-01,1.011e-07
3.278e-01,1.302e-07
3.315e-01,1.672e-07
3.352e-01,2.138e-07
3.389e-01,2.724e-07
3.426e-01,3.457e-07
3.463e-01,4.373e-07
3.500e-01,5.511e-07
3.537e-01,6.922e-07
3.574e-01,8.664e-07
3.611e-01,1.081e-06
3.648e-01,1.344e-06
3.685e-01,1.666e-06
3.722e-01,2.058e-06
3.759e-01,2.534e-06
3.796e-01,3.111e-06
3.833e-01,3.808e-06
3.870e-01,4.647e-06
3.908e-01,5.655e-06
3.945e-01,6.861e-06
3.982e-01,8.301e-06
4.019e-01,1.001e-05
4.056e-01,1.205e-05
4.093e-01,1.446e-05
4.130e-01,1.730e-05
4.167e-01,2.064e-05
4.204e-01,2.457e-05
4.241e-01,2.917e-05
4.278e-01,3.455e-05
4.315e-01,4.081e-05
4.352e-01,4.809e-05
4.389e-01,5.653e-05
4.426e-01,6.628e-05
4.463e-01,7.754e-05
4.500e-01,9.049e-05
4.537e-01,1.054e-04
4.574e-01,1.224e-04
4.611e-01,1.419e-04
4.648e-01,1.640e-04
4.685e-01,1.893e-04
4.722e-01,2.179e-04
4.759e-01,2.503e-04
4.796e-01,2.869e-04
4.833e-01,3.282e-04
4.870e-01,3.746e-04
4.907e-01,4.267e-04
4.945e-01,4.851e-04
4.982e-01,5.503e-04
5.019e-01,6.230e-04
5.056e-01,7.039e-04
5.093e-01,7.937e-04
5.130e-01,8.933e-04
5.167e-01,1.003e-03
5.204e-01,1.125e-03
5.241e-01,1.259e-03
5.278e-01,1.406e-03
5.315e-01,1.567e-03
5.352e-01,1.744e-03
5.389e-01,1.937e-03
5.426e-01,2.147e-03
5.463e-01,2.377e-03
5.500e-01,2.626e-03
5.537e-01,2.896e-03
5.574e-01,3.189e-03
5.611e-01,3.505e-03
5.648e-01,3.846e-03
5.685e-01,4.213e-03
5.722e-01,4.608e-03
5.759e-01,5.032e-03
5.796e-01,5.486e-03
5.833e-01,5.972e-03
5.870e-01,6.491e-03
5.907e-01,7.045e-03
5.945e-01,7.635e-03
5.982e-01,8.263e-03
6.019e-01,8.929e-03
6.056e-01,9.636e-03
6.093e-01,1.039e-02
6.130e-01,1.118e-02
6.167e-01,1.202e-02
6.204e-01,1.290e-02
6.241e-01,1.384e-02
6.278e-01,1.483e-02
6.315e-01,1.587e-02
6.352e-01,1.696e-02
6.389e-01,1.811e-02
6.426e-01,1.933e-02
6.463e-01,2.061e-02
6.500e-01,2.195e-02
6.537e-01,2.337e-02
6.574e-01,2.486e-02
6.611e-01,2.643e-02
6.648e-01,2.808e-02
6.685e-01,2.983e-02
6.722e-01,3.167e-02
6.759e-01,3.362e-02
6.796e-01,3.568e-02
6.833e-01,3.786e-02
6.870e-01,4.018e-02
6.907e-01,4.263e-02
6.945e-01,4.525e-02
6.982e-01,4.803e-02
7.019e-01,5.100e-02
7.056e-01,5.418e-02
7.093e-01,5.759e-02
7.130e-01,6.124e-02
7.167e-01,6.516e-02
7.204e-01,6.939e-02
7.241e-01,7.395e-02
7.278e-01,7.887e-02
7.315e-01,8.420e-02
7.352e-01,8.997e-02
7.389e-01,9.624e-02
7.426e-01,1.030e-01
7.463e-01,1.105e-01
7.500e-01,1.185e-01
7.537e-01,1.273e-01
7.574e-01,1.370e-01
7.611e-01,1.475e-01
7.648e-01,1.590e-01
7.685e-01,1.716e-01
7.722e-01,1.854e-01
7.759e-01,2.005e-01
7.796e-01,2.172e-01
7.833e-01,2.355e-01
7.870e-01,2.555e-01
7.907e-01,2.777e-01
7.944e-01,3.020e-01
7.982e-01,3.288e-01
8.019e-01,3.584e-01
8.056e-01,3.910e-01
8.093e-01,4.271e-01
8.130e-01,4.670e-01
8.167e-01,5.111e-01
8.204e-01,5.599e-01
8.241e-01,6.142e-01
8.278e-01,6.744e-01
8.315e-01,7.413e-01
8.352e-01,8.159e-01
8.389e-01,8.991e-01
8.426e-01,9.921e-01
8.463e-01,1.096e+00
8.500e-01,1.213e+00
8.537e-01,1.344e+00
8.574e-01,1.493e+00
8.611e-01,1.660e+00
8.648e-01,1.849e+00
8.685e-01,2.065e+00
8.722e-01,2.309e+00
8.759e-01,2.588e+00
8.796e-01,2.907e+00
8.833e-01,3.271e+00
8.870e-01,3.688e+00
8.907e-01,4.164e+00
8.944e-01,4.708e+00
8.981e-01,5.326e+00
9.019e-01,6.026e+00
9.056e-01,6.813e+00
9.093e-01,7.688e+00
9.130e-01,8.648e+00
9.167e-01,9.683e+00
9.204e-01,1.077e+01
9.241e-01,1.188e+01
9.278e-01,1.297e+01
9.315e-01,1.396e+01
9.352e-01,1.478e+01
9.389e-01,1.535e+01
9.426e-01,1.556e+01
9.463e-01,1.533e+01
9.500e-01,1.461e+01
9.537e-01,1.338e+01
9.574e-01,1.169e+01
9.611e-01,9.655e+00
9.648e-01,7.453e+00
9.685e-01,5.299e+00
9.722e-01,3.404e+00
9.759e-01,1.924e+00
9.796e-01,9.219e-01
9.833e-01,3.535e-01
9.870e-01,9.873e-02
9.907e-01,1.678e-02
9.944e-01,1.114e-03
9.981e-01,3.800e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_056.csv <==
transmittance,probability_density
2.755e-01,9.552e-10
2.792e-01,1.303e-09
2.828e-01,1.768e-09
2.864e-01,2.389e-09
2.901e-01,3.212e-09
2.937e-01,4.298e-09
2.973e-01,5.726e-09
3.010e-01,7.595e-09
3.046e-01,1.003e-08
3.082e-01,1.319e-08
3.119e-01,1.728e-08
3.155e-01,2.254e-08
3.191e-01,2.929e-08
3.228e-01,3.791e-08
3.264e-01,4.888e-08
3.300e-01,6.280e-08
3.336e-01,8.039e-08
3.373e-01,1.025e-07
3.409e-01,1.303e-07
3.445e-01,1.651e-07
3.482e-01,2.084e-07
3.518e-01,2.622e-07
3.554e-01,3.288e-07
3.591e-01,4.110e-07
3.627e-01,5.122e-07
3.663e-01,6.364e-07
3.700e-01,7.882e-07
3.736e-01,9.733e-07
3.772e-01,1.198e-06
3.809e-01,1.471e-06
3.845e-01,1.801e-06
3.881e-01,2.199e-06
3.917e-01,2.677e-06
3.954e-01,3.251e-06
3.990e-01,3.936e-06
4.026e-01,4.754e-06
4.063e-01,5.727e-06
4.099e-01,6.881e-06
4.135e-01,8.246e-06
4.172e-01,9.859e-06
4.208e-01,1.176e-05
4.244e-01,1.399e-05
4.281e-01,1.660e-05
4.317e-01,1.966e-05
4.353e-01,2.322e-05
4.390e-01,2.737e-05
4.426e-01,3.218e-05
4.462e-01,3.776e-05
4.498e-01,4.420e-05
4.535e-01,5.164e-05
4.571e-01,6.019e-05
4.607e-01,7.001e-05
4.644e-01,8.125e-05
4.680e-01,9.411e-05
4.716e-01,1.088e-04
4.753e-01,1.255e-04
4.789e-01,1.444e-04
4.825e-01,1.659e-04
4.862e-01,1.903e-04
4.898e-01,2.177e-04
4.934e-01,2.487e-04
4.971e-01,2.835e-04
5.007e-01,3.225e-04
5.043e-01,3.663e-04
5.080e-01,4.152e-04
5.116e-01,4.698e-04
5.152e-01,5.306e-04
5.188e-01,5.981e-04
5.225e-01,6.731e-04
5.261e-01,7.561e-04
5.297e-01,8.479e-04
5.334e-01,9.492e-04
5.370e-01,1.061e-03
5.406e-01,1.183e-03
5.443e-01,1.318e-03
5.479e-01,1.465e-03
5.515e-01,1.627e-03
5.552e-01,1.803e-03
5.588e-01,1.995e-03
5.624e-01,2.203e-03
5.661e-01,2.430e-03
5.697e-01,2.676e-03
5.733e-01,2.943e-03
5.769e-01,3.230e-03
5.806e-01,3.541e-03
5.842e-01,3.876e-03
5.878e-01,4.237e-03
5.915e-01,4.624e-03
5.951e-01,5.039e-03
5.987e-01,5.485e-03
6.024e-01,5.961e-03
6.060e-01,6.470e-03
6.096e-01,7.013e-03
6.133e-01,7.592e-03
6.169e-01,8.209e-03
6.205e-01,8.865e-03
6.242e-01,9.561e-03
6.278e-01,1.030e-02
6.314e-01,1.108e-02
6.350e-01,1.191e-02
6.387e-01,1.279e-02
6.423e-01,1.372e-02
6.459e-01,1.471e-02
6.496e-01,1.575e-02
6.532e-01,1.684e-02
6.568e-01,1.800e-02
6.605e-01,1.923e-02
6.641e-01,2.052e-02
6.677e-01,2.189e-02
6.714e-01,2.333e-02
6.750e-01,2.485e-02
6.786e-01,2.646e-02
6.823e-01,2.817e-02
6.859e-01,2.997e-02
6.895e-01,3.188e-02
6.931e-01,3.391e-02
6.968e-01,3.606e-02
7.004e-01,3.835e-02
7.040e-01,4.079e-02
7.077e-01,4.338e-02
7.113e-01,4.616e-02
7.149e-01,4.912e-02
7.186e-01,5.230e-02
7.222e-01,5.570e-02
7.258e-01,5.936e-02
7.295e-01,6.330e-02
7.331e-01,6.755e-02
7.367e-01,7.214e-02
7.404e-01,7.711e-02
7.440e-01,8.249e-02
7.476e-01,8.833e-02
7.513e-01,9.469e-02
7.549e-01,1.016e-01
7.585e-01,1.091e-01
7.621e-01,1.174e-01
7.658e-01,1.264e-01
7.694e-01,1.362e-01
7.730e-01,1.470e-01
7.767e-01,1.589e-01
7.803e-01,1.719e-01
7.839e-01,1.862e-01
7.876e-01,2.020e-01
7.912e-01,2.193e-01
7.948e-01,2.385e-01
7.985e-01,2.596e-01
8.021e-01,2.829e-01
8.057e-01,3.087e-01
8.094e-01,3.372e-01
8.130e-01,3.688e-01
8.166e-01,4.038e-01
8.202e-01,4.427e-01
8.239e-01,4.858e-01
8.275e-01,5.338e-01
8.311e-01,5.873e-01
8.348e-01,6.468e-01
8.384e-01,7.134e-01
8.420e-01,7.878e-01
8.457e-01,8.712e-01
8.493e-01,9.648e-01
8.529e-01,1.070e+00
8.566e-01,1.189e+00
8.602e-01,1.323e+00
8.638e-01,1.475e+00
8.675e-01,1.648e+00
8.711e-01,1.845e+00
8.747e-01,2.070e+00
8.783e-01,2.327e+00
8.820e-01,2.623e+00
8.856e-01,2.963e+00
8.892e-01,3.355e+00
8.929e-01,3.807e+00
8.965e-01,4.329e+00
9.001e-01,4.930e+00
9.038e-01,5.619e+00
9.074e-01,6.406e+00
9.110e-01,7.298e+00
9.147e-01,8.297e+00
9.183e-01,9.399e+00
9.219e-01,1.059e+01
9.256e-01,1.184e+01
9.292e-01,1.311e+01
9.328e-01,1.432e+01
9.365e-01,1.539e+01
9.401e-01,1.622e+01
9.437e-01,1.669e+01
9.473e-01,1.668e+01
9.510e-01,1.610e+01
9.546e-01,1.492e+01
9.582e-01,1.316e+01
9.619e-01,1.094e+01
9.655e-01,8.482e+00
9.691e-01,6.033e+00
9.728e-01,3.860e+00
9.764e-01,2.163e+00
9.800e-01,1.021e+00
9.837e-01,3.837e-01
9.873e-01,1.046e-01
9.909e-01,1.737e-02
9.946e-01,1.138e-03
9.982e-01,3.973e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_057.csv <==
transmittance,probability_density
2.879e-01,1.023e-09
2.914e-01,1.372e-09
2.950e-01,1.832e-09
2.986e-01,2.436e-09
3.022e-01,3.225e-09
3.057e-01,4.253e-09
3.093e-01,5.587e-09
3.129e-01,7.309e-09
3.164e-01,9.526e-09
3.200e-01,1.237e-08
3.236e-01,1.600e-08
3.271e-01,2.063e-08
3.307e-01,2.649e-08
3.343e-01,3.391e-08
3.378e-01,4.326e-08
3.414e-01,5.500e-08
3.450e-01,6.970e-08
3.486e-01,8.804e-08
3.521e-01,1.109e-07
3.557e-01,1.392e-07
3.593e-01,1.742e-07
3.628e-01,2.173e-07
3.664e-01,2.703e-07
3.700e-01,3.353e-07
3.735e-01,4.148e-07
3.771e-01,5.116e-07
3.807e-01,6.293e-07
3.843e-01,7.720e-07
3.878e-01,9.445e-07
3.914e-01,1.153e-06
3.950e-01,1.403e-06
3.985e-01,1.703e-06
4.021e-01,2.062e-06
4.057e-01,2.491e-06
4.092e-01,3.002e-06
4.128e-01,3.608e-06
4.164e-01,4.328e-06
4.199e-01,5.178e-06
4.235e-01,6.181e-06
4.271e-01,7.361e-06
4.307e-01,8.747e-06
4.342e-01,1.037e-05
4.378e-01,1.227e-05
4.414e-01,1.449e-05
4.449e-01,1.706e-05
4.485e-01,2.006e-05
4.521e-01,2.353e-05
4.556e-01,2.754e-05
4.592e-01,3.218e-05
4.628e-01,3.752e-05
4.664e-01,4.366e-05
4.699e-01,5.070e-05
4.735e-01,5.876e-05
4.771e-01,6.798e-05
4.806e-01,7.849e-05
4.842e-01,9.045e-05
4.878e-01,1.040e-04
4.913e-01,1.195e-04
4.949e-01,1.369e-04
4.985e-01,1.566e-04
5.020e-01,1.789e-04
5.056e-01,2.039e-04
5.092e-01,2.320e-04
5.128e-01,2.636e-04
5.163e-01,2.989e-04
5.199e-01,3.384e-04
5.235e-01,3.824e-04
5.270e-01,4.315e-04
5.306e-01,4.860e-04
5.342e-01,5.466e-04
5.377e-01,6.136e-04
5.413e-01,6.878e-04
5.449e-01,7.698e-04
5.485e-01,8.601e-04
5.520e-01,9.596e-04
5.556e-01,1.069e-03
5.592e-01,1.189e-03
5.627e-01,1.320e-03
5.663e-01,1.464e-03
5.699e-01,1.621e-03
5.734e-01,1.792e-03
5.770e-01,1.978e-03
5.806e-01,2.180e-03
5.841e-01,2.400e-03
5.877e-01,2.638e-03
5.913e-01,2.896e-03
5.949e-01,3.175e-03
5.984e-01,3.475e-03
6.020e-01,3.799e-03
6.056e-01,4.148e-03
6.091e-01,4.523e-03
6.127e-01,4.925e-03
6.163e-01,5.357e-03
6.198e-01,5.819e-03
6.234e-01,6.313e-03
6.270e-01,6.841e-03
6.306e-01,7.405e-03
6.341e-01,8.006e-03
6.377e-01,8.646e-03
6.413e-01,9.328e-03
6.448e-01,1.005e-02
6.484e-01,1.082e-02
6.520e-01,1.164e-02
6.555e-01,1.251e-02
6.591e-01,1.343e-02
6.627e-01,1.440e-02
6.662e-01,1.544e-02
6.698e-01,1.653e-02
6.734e-01,1.770e-02
6.770e-01,1.892e-02
6.805e-01,2.023e-02
6.841e-01,2.161e-02
6.877e-01,2.307e-02
6.912e-01,2.462e-02
6.948e-01,2.627e-02
6.984e-01,2.801e-02
7.019e-01,2.987e-02
7.055e-01,3.184e-02
7.091e-01,3.394e-02
7.127e-01,3.618e-02
7.162e-01,3.857e-02
7.198e-01,4.112e-02
7.234e-01,4.384e-02
7.269e-01,4.677e-02
7.305e-01,4.991e-02
7.341e-01,5.328e-02
7.376e-01,5.691e-02
7.412e-01,6.083e-02
7.448e-01,6.506e-02
7.483e-01,6.963e-02
7.519e-01,7.460e-02
7.555e-01,7.999e-02
7.591e-01,8.585e-02
7.626e-01,9.224e-02
7.662e-01,9.921e-02
7.698e-01,1.068e-01
7.733e-01,1.152e-01
7.769e-01,1.243e-01
7.805e-01,1.344e-01
7.840e-01,1.454e-01
7.876e-01,1.575e-01
7.912e-01,1.709e-01
7.948e-01,1.857e-01
7.983e-01,2.020e-01
8.019e-01,2.200e-01
8.055e-01,2.400e-01
8.090e-01,2.621e-01
8.126e-01,2.866e-01
8.162e-01,3.138e-01
8.197e-01,3.441e-01
8.233e-01,3.778e-01
8.269e-01,4.153e-01
8.304e-01,4.571e-01
8.340e-01,5.038e-01
8.376e-01,5.561e-01
8.412e-01,6.146e-01
8.447e-01,6.802e-01
8.483e-01,7.539e-01
8.519e-01,8.369e-01
8.554e-01,9.304e-01
8.590e-01,1.036e+00
8.626e-01,1.156e+00
8.661e-01,1.292e+00
8.697e-01,1.448e+00
8.733e-01,1.625e+00
8.769e-01,1.828e+00
8.804e-01,2.062e+00
8.840e-01,2.332e+00
8.876e-01,2.644e+00
8.911e-01,3.005e+00
8.947e-01,3.426e+00
8.983e-01,3.916e+00
9.018e-01,4.486e+00
9.054e-01,5.149e+00
9.090e-01,5.918e+00
9.125e-01,6.804e+00
9.161e-01,7.817e+00
9.197e-01,8.960e+00
9.233e-01,1.023e+01
9.268e-01,1.160e+01
9.304e-01,1.304e+01
9.340e-01,1.448e+01
9.375e-01,1.583e+01
9.411e-01,1.697e+01
9.447e-01,1.775e+01
9.482e-01,1.803e+01
9.518e-01,1.768e+01
9.554e-01,1.660e+01
9.590e-01,1.482e+01
9.625e-01,1.244e+01
9.661e-01,9.697e+00
9.697e-01,6.909e+00
9.732e-01,4.408e+00
9.768e-01,2.448e+00
9.804e-01,1.139e+00
9.839e-01,4.195e-01
9.875e-01,1.116e-01
9.911e-01,1.811e-02
9.946e-01,1.175e-03
9.982e-01,4.213e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_058.csv <==
transmittance,probability_density
3.009e-01,1.074e-09
3.044e-01,1.419e-09
3.079e-01,1.868e-09
3.114e-01,2.449e-09
3.150e-01,3.199e-09
3.185e-01,4.163e-09
3.220e-01,5.399e-09
3.255e-01,6.977e-09
3.290e-01,8.985e-09
3.325e-01,1.153e-08
3.360e-01,1.475e-08
3.395e-01,1.881e-08
3.430e-01,2.391e-08
3.465e-01,3.030e-08
3.500e-01,3.828e-08
3.535e-01,4.822e-08
3.570e-01,6.055e-08
3.605e-01,7.581e-08
3.640e-01,9.466e-08
3.675e-01,1.179e-07
3.710e-01,1.463e-07
3.745e-01,1.812e-07
3.780e-01,2.238e-07
3.815e-01,2.756e-07
3.850e-01,3.386e-07
3.885e-01,4.149e-07
3.920e-01,5.072e-07
3.955e-01,6.185e-07
3.990e-01,7.523e-07
4.026e-01,9.128e-07
4.061e-01,1.105e-06
4.096e-01,1.335e-06
4.131e-01,1.608e-06
4.166e-01,1.934e-06
4.201e-01,2.319e-06
4.236e-01,2.776e-06
4.271e-01,3.316e-06
4.306e-01,3.952e-06
4.341e-01,4.700e-06
4.376e-01,5.578e-06
4.411e-01,6.606e-06
4.446e-01,7.807e-06
4.481e-01,9.209e-06
4.516e-01,1.084e-05
4.551e-01,1.274e-05
4.586e-01,1.493e-05
4.621e-01,1.748e-05
4.656e-01,2.042e-05
4.691e-01,2.381e-05
4.726e-01,2.770e-05
4.761e-01,3.218e-05
4.796e-01,3.732e-05
4.831e-01,4.319e-05
4.867e-01,4.990e-05
4.902e-01,5.755e-05
4.937e-01,6.626e-05
4.972e-01,7.616e-05
5.007e-01,8.739e-05
5.042e-01,1.001e-04
5.077e-01,1.145e-04
5.112e-01,1.307e-04
5.147e-01,1.489e-04
5.182e-01,1.695e-04
5.217e-01,1.926e-04
5.252e-01,2.184e-04
5.287e-01,2.473e-04
5.322e-01,2.797e-04
5.357e-01,3.157e-04
5.392e-01,3.559e-04
5.427e-01,4.005e-04
5.462e-01,4.501e-04
5.497e-01,5.051e-04
5.532e-01,5.659e-04
5.567e-01,6.331e-04
5.602e-01,7.073e-04
5.637e-01,7.890e-04
5.672e-01,8.789e-04
5.707e-01,9.777e-04
5.743e-01,1.086e-03
5.778e-01,1.205e-03
5.813e-01,1.334e-03
5.848e-01,1.476e-03
5.883e-01,1.631e-03
5.918e-01,1.799e-03
5.953e-01,1.982e-03
5.988e-01,2.181e-03
6.023e-01,2.397e-03
6.058e-01,2.631e-03
6.093e-01,2.884e-03
6.128e-01,3.157e-03
6.163e-01,3.452e-03
6.198e-01,3.770e-03
6.233e-01,4.112e-03
6.268e-01,4.480e-03
6.303e-01,4.875e-03
6.338e-01,5.299e-03
6.373e-01,5.754e-03
6.408e-01,6.241e-03
6.443e-01,6.762e-03
6.478e-01,7.318e-03
6.513e-01,7.913e-03
6.548e-01,8.547e-03
6.584e-01,9.223e-03
6.619e-01,9.943e-03
6.654e-01,1.071e-02
6.689e-01,1.153e-02
6.724e-01,1.239e-02
6.759e-01,1.332e-02
6.794e-01,1.430e-02
6.829e-01,1.534e-02
6.864e-01,1.645e-02
6.899e-01,1.762e-02
6.934e-01,1.887e-02
6.969e-01,2.020e-02
7.004e-01,2.161e-02
7.039e-01,2.312e-02
7.074e-01,2.471e-02
7.109e-01,2.641e-02
7.144e-01,2.822e-02
7.179e-01,3.015e-02
7.214e-01,3.221e-02
7.249e-01,3.441e-02
7.284e-01,3.677e-02
7.319e-01,3.929e-02
7.354e-01,4.199e-02
7.389e-01,4.490e-02
7.424e-01,4.802e-02
7.460e-01,5.138e-02
7.495e-01,5.501e-02
7.530e-01,5.894e-02
7.565e-01,6.319e-02
7.600e-01,6.780e-02
7.635e-01,7.280e-02
7.670e-01,7.826e-02
7.705e-01,8.420e-02
7.740e-01,9.069e-02
7.775e-01,9.780e-02
7.810e-01,1.056e-01
7.845e-01,1.141e-01
7.880e-01,1.235e-01
7.915e-01,1.339e-01
7.950e-01,1.453e-01
7.985e-01,1.579e-01
8.020e-01,1.718e-01
8.055e-01,1.873e-01
8.090e-01,2.044e-01
8.125e-01,2.234e-01
8.160e-01,2.445e-01
8.195e-01,2.680e-01
8.230e-01,2.942e-01
8.265e-01,3.234e-01
8.301e-01,3.560e-01
8.336e-01,3.925e-01
8.371e-01,4.334e-01
8.406e-01,4.792e-01
8.441e-01,5.306e-01
8.476e-01,5.885e-01
8.511e-01,6.536e-01
8.546e-01,7.272e-01
8.581e-01,8.104e-01
8.616e-01,9.047e-01
8.651e-01,1.012e+00
8.686e-01,1.134e+00
8.721e-01,1.273e+00
8.756e-01,1.433e+00
8.791e-01,1.617e+00
8.826e-01,1.829e+00
8.861e-01,2.074e+00
8.896e-01,2.359e+00
8.931e-01,2.692e+00
8.966e-01,3.081e+00
9.001e-01,3.537e+00
9.036e-01,4.073e+00
9.071e-01,4.703e+00
9.106e-01,5.444e+00
9.141e-01,6.311e+00
9.177e-01,7.320e+00
9.212e-01,8.483e+00
9.247e-01,9.804e+00
9.282e-01,1.127e+01
9.317e-01,1.286e+01
9.352e-01,1.451e+01
9.387e-01,1.614e+01
9.422e-01,1.760e+01
9.457e-01,1.873e+01
9.492e-01,1.935e+01
9.527e-01,1.927e+01
9.562e-01,1.836e+01
9.597e-01,1.659e+01
9.632e-01,1.405e+01
9.667e-01,1.102e+01
9.702e-01,7.861e+00
9.737e-01,4.996e+00
9.772e-01,2.748e+00
9.807e-01,1.258e+00
9.842e-01,4.531e-01
9.877e-01,1.175e-01
9.912e-01,1.865e-02
9.947e-01,1.201e-03
9.982e-01,4.430e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_059.csv <==
transmittance,probability_density
3.152e-01,1.148e-09
3.186e-01,1.496e-09
3.220e-01,1.942e-09
3.255e-01,2.512e-09
3.289e-01,3.239e-09
3.323e-01,4.163e-09
3.358e-01,5.334e-09
3.392e-01,6.813e-09
3.426e-01,8.676e-09
3.461e-01,1.101e-08
3.495e-01,1.394e-08
3.529e-01,1.760e-08
3.564e-01,2.215e-08
3.598e-01,2.780e-08
3.632e-01,3.479e-08
3.667e-01,4.343e-08
3.701e-01,5.406e-08
3.735e-01,6.712e-08
3.770e-01,8.313e-08
3.804e-01,1.027e-07
3.838e-01,1.265e-07
3.873e-01,1.555e-07
3.907e-01,1.907e-07
3.941e-01,2.333e-07
3.976e-01,2.848e-07
4.010e-01,3.467e-07
4.044e-01,4.212e-07
4.079e-01,5.106e-07
4.113e-01,6.175e-07
4.147e-01,7.452e-07
4.182e-01,8.974e-07
4.216e-01,1.078e-06
4.250e-01,1.293e-06
4.285e-01,1.547e-06
4.319e-01,1.848e-06
4.353e-01,2.202e-06
4.387e-01,2.620e-06
4.422e-01,3.110e-06
4.456e-01,3.684e-06
4.490e-01,4.357e-06
4.525e-01,5.143e-06
4.559e-01,6.058e-06
4.593e-01,7.124e-06
4.628e-01,8.362e-06
4.662e-01,9.797e-06
4.696e-01,1.146e-05
4.731e-01,1.338e-05
4.765e-01,1.559e-05
4.799e-01,1.814e-05
4.834e-01,2.106e-05
4.868e-01,2.442e-05
4.902e-01,2.827e-05
4.937e-01,3.267e-05
4.971e-01,3.769e-05
5.005e-01,4.341e-05
5.040e-01,4.992e-05
5.074e-01,5.731e-05
5.108e-01,6.570e-05
5.143e-01,7.519e-05
5.177e-01,8.593e-05
5.211e-01,9.804e-05
5.246e-01,1.117e-04
5.280e-01,1.271e-04
5.314e-01,1.443e-04
5.349e-01,1.637e-04
5.383e-01,1.853e-04
5.417e-01,2.096e-04
5.452e-01,2.367e-04
5.486e-01,2.669e-04
5.520e-01,3.005e-04
5.555e-01,3.379e-04
5.589e-01,3.794e-04
5.623e-01,4.254e-04
5.658e-01,4.763e-04
5.692e-01,5.326e-04
5.726e-01,5.948e-04
5.761e-01,6.633e-04
5.795e-01,7.387e-04
5.829e-01,8.217e-04
5.864e-01,9.127e-04
5.898e-01,1.013e-03
5.932e-01,1.122e-03
5.967e-01,1.241e-03
6.001e-01,1.372e-03
6.035e-01,1.515e-03
6.070e-01,1.670e-03
6.104e-01,1.839e-03
6.138e-01,2.022e-03
6.173e-01,2.221e-03
6.207e-01,2.437e-03
6.241e-01,2.671e-03
6.275e-01,2.924e-03
6.310e-01,3.197e-03
6.344e-01,3.492e-03
6.378e-01,3.809e-03
6.413e-01,4.152e-03
6.447e-01,4.520e-03
6.481e-01,4.915e-03
6.516e-01,5.340e-03
6.550e-01,5.796e-03
6.584e-01,6.284e-03
6.619e-01,6.807e-03
6.653e-01,7.367e-03
6.687e-01,7.965e-03
6.722e-01,8.605e-03
6.756e-01,9.287e-03
6.790e-01,1.002e-02
6.825e-01,1.079e-02
6.859e-01,1.162e-02
6.893e-01,1.251e-02
6.928e-01,1.345e-02
6.962e-01,1.445e-02
6.996e-01,1.552e-02
7.031e-01,1.666e-02
7.065e-01,1.787e-02
7.099e-01,1.916e-02
7.134e-01,2.054e-02
7.168e-01,2.200e-02
7.202e-01,2.357e-02
7.237e-01,2.524e-02
7.271e-01,2.703e-02
7.305e-01,2.893e-02
7.340e-01,3.097e-02
7.374e-01,3.316e-02
7.408e-01,3.551e-02
7.443e-01,3.803e-02
7.477e-01,4.073e-02
7.511e-01,4.365e-02
7.546e-01,4.679e-02
7.580e-01,5.019e-02
7.614e-01,5.386e-02
7.649e-01,5.784e-02
7.683e-01,6.216e-02
7.717e-01,6.686e-02
7.752e-01,7.198e-02
7.786e-01,7.757e-02
7.820e-01,8.368e-02
7.855e-01,9.038e-02
7.889e-01,9.772e-02
7.923e-01,1.058e-01
7.958e-01,1.147e-01
7.992e-01,1.245e-01
8.026e-01,1.354e-01
8.061e-01,1.474e-01
8.095e-01,1.607e-01
8.129e-01,1.754e-01
8.163e-01,1.919e-01
8.198e-01,2.101e-01
8.232e-01,2.305e-01
8.266e-01,2.533e-01
8.301e-01,2.788e-01
8.335e-01,3.073e-01
8.369e-01,3.392e-01
8.404e-01,3.751e-01
8.438e-01,4.154e-01
8.472e-01,4.608e-01
8.507e-01,5.120e-01
8.541e-01,5.699e-01
8.575e-01,6.354e-01
8.610e-01,7.097e-01
8.644e-01,7.941e-01
8.678e-01,8.903e-01
8.713e-01,1.000e+00
8.747e-01,1.126e+00
8.781e-01,1.270e+00
8.816e-01,1.437e+00
8.850e-01,1.630e+00
8.884e-01,1.854e+00
8.919e-01,2.115e+00
8.953e-01,2.421e+00
8.987e-01,2.780e+00
9.022e-01,3.204e+00
9.056e-01,3.707e+00
9.090e-01,4.303e+00
9.125e-01,5.011e+00
9.159e-01,5.850e+00
9.193e-01,6.843e+00
9.228e-01,8.009e+00
9.262e-01,9.361e+00
9.296e-01,1.090e+01
9.331e-01,1.262e+01
9.365e-01,1.446e+01
9.399e-01,1.634e+01
9.434e-01,1.813e+01
9.468e-01,1.963e+01
9.502e-01,2.062e+01
9.537e-01,2.087e+01
9.571e-01,2.017e+01
9.605e-01,1.844e+01
9.640e-01,1.576e+01
9.674e-01,1.242e+01
9.708e-01,8.865e+00
9.743e-01,5.605e+00
9.777e-01,3.048e+00
9.811e-01,1.370e+00
9.846e-01,4.816e-01
9.880e-01,1.216e-01
9.914e-01,1.889e-02
9.949e-01,1.210e-03
9.983e-01,4.593e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_06.csv <==
transmittance,probability_density
3.304e-01,1.228e-09
3.338e-01,1.579e-09
3.371e-01,2.024e-09
3.405e-01,2.587e-09
3.438e-01,3.297e-09
3.472e-01,4.190e-09
3.505e-01,5.309e-09
3.539e-01,6.708e-09
3.573e-01,8.453e-09
3.606e-01,1.062e-08
3.640e-01,1.332e-08
3.673e-01,1.665e-08
3.707e-01,2.076e-08
3.740e-01,2.582e-08
3.774e-01,3.204e-08
3.808e-01,3.966e-08
3.841e-01,4.898e-08
3.875e-01,6.033e-08
3.908e-01,7.415e-08
3.942e-01,9.093e-08
3.975e-01,1.113e-07
4.009e-01,1.358e-07
4.042e-01,1.654e-07
4.076e-01,2.011e-07
4.110e-01,2.439e-07
4.143e-01,2.952e-07
4.177e-01,3.565e-07
4.210e-01,4.298e-07
4.244e-01,5.170e-07
4.277e-01,6.207e-07
4.311e-01,7.437e-07
4.345e-01,8.893e-07
4.378e-01,1.061e-06
4.412e-01,1.265e-06
4.445e-01,1.504e-06
4.479e-01,1.785e-06
4.512e-01,2.114e-06
4.546e-01,2.501e-06
4.579e-01,2.952e-06
4.613e-01,3.479e-06
4.647e-01,4.092e-06
4.680e-01,4.806e-06
4.714e-01,5.634e-06
4.747e-01,6.594e-06
4.781e-01,7.705e-06
4.814e-01,8.987e-06
4.848e-01,1.047e-05
4.882e-01,1.217e-05
4.915e-01,1.413e-05
4.949e-01,1.638e-05
4.982e-01,1.895e-05
5.016e-01,2.190e-05
5.049e-01,2.526e-05
5.083e-01,2.910e-05
5.116e-01,3.347e-05
5.150e-01,3.844e-05
5.184e-01,4.408e-05
5.217e-01,5.047e-05
5.251e-01,5.771e-05
5.284e-01,6.589e-05
5.318e-01,7.513e-05
5.351e-01,8.554e-05
5.385e-01,9.725e-05
5.419e-01,1.104e-04
5.452e-01,1.252e-04
5.486e-01,1.417e-04
5.519e-01,1.603e-04
5.553e-01,1.810e-04
5.586e-01,2.041e-04
5.620e-01,2.299e-04
5.654e-01,2.585e-04
5.687e-01,2.904e-04
5.721e-01,3.258e-04
5.754e-01,3.650e-04
5.788e-01,4.084e-04
5.821e-01,4.564e-04
5.855e-01,5.094e-04
5.888e-01,5.679e-04
5.922e-01,6.323e-04
5.956e-01,7.032e-04
5.989e-01,7.810e-04
6.023e-01,8.664e-04
6.056e-01,9.601e-04
6.090e-01,1.063e-03
6.123e-01,1.175e-03
6.157e-01,1.297e-03
6.191e-01,1.431e-03
6.224e-01,1.576e-03
6.258e-01,1.734e-03
6.291e-01,1.906e-03
6.325e-01,2.093e-03
6.358e-01,2.296e-03
6.392e-01,2.516e-03
6.425e-01,2.754e-03
6.459e-01,3.011e-03
6.493e-01,3.288e-03
6.526e-01,3.588e-03
6.560e-01,3.911e-03
6.593e-01,4.259e-03
6.627e-01,4.634e-03
6.660e-01,5.037e-03
6.694e-01,5.470e-03
6.728e-01,5.934e-03
6.761e-01,6.433e-03
6.795e-01,6.967e-03
6.828e-01,7.539e-03
6.862e-01,8.152e-03
6.895e-01,8.807e-03
6.929e-01,9.509e-03
6.962e-01,1.026e-02
6.996e-01,1.106e-02
7.030e-01,1.191e-02
7.063e-01,1.283e-02
7.097e-01,1.381e-02
7.130e-01,1.485e-02
7.164e-01,1.596e-02
7.197e-01,1.715e-02
7.231e-01,1.842e-02
7.265e-01,1.978e-02
7.298e-01,2.123e-02
7.332e-01,2.278e-02
7.365e-01,2.444e-02
7.399e-01,2.622e-02
7.432e-01,2.812e-02
7.466e-01,3.017e-02
7.500e-01,3.236e-02
7.533e-01,3.473e-02
7.567e-01,3.727e-02
7.600e-01,4.001e-02
7.634e-01,4.297e-02
7.667e-01,4.617e-02
7.701e-01,4.964e-02
7.734e-01,5.340e-02
7.768e-01,5.749e-02
7.802e-01,6.194e-02
7.835e-01,6.679e-02
7.869e-01,7.210e-02
7.902e-01,7.790e-02
7.936e-01,8.428e-02
7.969e-01,9.128e-02
8.003e-01,9.899e-02
8.037e-01,1.075e-01
8.070e-01,1.169e-01
8.104e-01,1.273e-01
8.137e-01,1.389e-01
8.171e-01,1.517e-01
8.204e-01,1.660e-01
8.238e-01,1.819e-01
8.271e-01,1.997e-01
8.305e-01,2.196e-01
8.339e-01,2.419e-01
8.372e-01,2.669e-01
8.406e-01,2.950e-01
8.439e-01,3.266e-01
8.473e-01,3.623e-01
8.506e-01,4.025e-01
8.540e-01,4.481e-01
8.574e-01,4.996e-01
8.607e-01,5.582e-01
8.641e-01,6.247e-01
8.674e-01,7.006e-01
8.708e-01,7.873e-01
8.741e-01,8.865e-01
8.775e-01,1.000e+00
8.808e-01,1.132e+00
8.842e-01,1.284e+00
8.876e-01,1.460e+00
8.909e-01,1.665e+00
8.943e-01,1.905e+00
8.976e-01,2.186e+00
9.010e-01,2.519e+00
9.043e-01,2.914e+00
9.077e-01,3.384e+00
9.111e-01,3.946e+00
9.144e-01,4.619e+00
9.178e-01,5.427e+00
9.211e-01,6.396e+00
9.245e-01,7.551e+00
9.278e-01,8.917e+00
9.312e-01,1.051e+01
9.346e-01,1.233e+01
9.379e-01,1.434e+01
9.413e-01,1.647e+01
9.446e-01,1.858e+01
9.480e-01,2.046e+01
9.513e-01,2.185e+01
9.547e-01,2.246e+01
9.580e-01,2.202e+01
9.614e-01,2.037e+01
9.648e-01,1.756e+01
9.681e-01,1.390e+01
9.715e-01,9.917e+00
9.748e-01,6.228e+00
9.782e-01,3.341e+00
9.815e-01,1.471e+00
9.849e-01,5.039e-01
9.883e-01,1.238e-01
9.916e-01,1.883e-02
9.950e-01,1.203e-03
9.983e-01,4.683e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_061.csv <==
transmittance,probability_density
3.462e-01,1.279e-09
3.495e-01,1.626e-09
3.527e-01,2.062e-09
3.560e-01,2.607e-09
3.593e-01,3.287e-09
3.626e-01,4.135e-09
3.658e-01,5.188e-09
3.691e-01,6.493e-09
3.724e-01,8.107e-09
3.757e-01,1.010e-08
3.790e-01,1.255e-08
3.822e-01,1.555e-08
3.855e-01,1.924e-08
3.888e-01,2.374e-08
3.921e-01,2.923e-08
3.953e-01,3.591e-08
3.986e-01,4.403e-08
4.019e-01,5.386e-08
4.052e-01,6.575e-08
4.085e-01,8.009e-08
4.117e-01,9.737e-08
4.150e-01,1.181e-07
4.183e-01,1.431e-07
4.216e-01,1.729e-07
4.248e-01,2.085e-07
4.281e-01,2.510e-07
4.314e-01,3.016e-07
4.347e-01,3.618e-07
4.379e-01,4.331e-07
4.412e-01,5.175e-07
4.445e-01,6.173e-07
4.478e-01,7.350e-07
4.511e-01,8.737e-07
4.543e-01,1.037e-06
4.576e-01,1.228e-06
4.609e-01,1.452e-06
4.642e-01,1.714e-06
4.674e-01,2.021e-06
4.707e-01,2.377e-06
4.740e-01,2.793e-06
4.773e-01,3.276e-06
4.806e-01,3.836e-06
4.838e-01,4.485e-06
4.871e-01,5.236e-06
4.904e-01,6.103e-06
4.937e-01,7.102e-06
4.969e-01,8.253e-06
5.002e-01,9.577e-06
5.035e-01,1.110e-05
5.068e-01,1.284e-05
5.100e-01,1.483e-05
5.133e-01,1.711e-05
5.166e-01,1.971e-05
5.199e-01,2.267e-05
5.232e-01,2.604e-05
5.264e-01,2.987e-05
5.297e-01,3.422e-05
5.330e-01,3.915e-05
5.363e-01,4.472e-05
5.395e-01,5.102e-05
5.428e-01,5.814e-05
5.461e-01,6.615e-05
5.494e-01,7.518e-05
5.527e-01,8.532e-05
5.559e-01,9.671e-05
5.592e-01,1.095e-04
5.625e-01,1.238e-04
5.658e-01,1.398e-04
5.690e-01,1.576e-04
5.723e-01,1.776e-04
5.756e-01,1.998e-04
5.789e-01,2.245e-04
5.821e-01,2.519e-04
5.854e-01,2.824e-04
5.887e-01,3.162e-04
5.920e-01,3.536e-04
5.953e-01,3.950e-04
5.985e-01,4.407e-04
6.018e-01,4.911e-04
6.051e-01,5.467e-04
6.084e-01,6.078e-04
6.116e-01,6.751e-04
6.149e-01,7.490e-04
6.182e-01,8.300e-04
6.215e-01,9.188e-04
6.248e-01,1.016e-03
6.280e-01,1.122e-03
6.313e-01,1.238e-03
6.346e-01,1.365e-03
6.379e-01,1.503e-03
6.411e-01,1.653e-03
6.444e-01,1.816e-03
6.477e-01,1.994e-03
6.510e-01,2.186e-03
6.542e-01,2.395e-03
6.575e-01,2.621e-03
6.608e-01,2.866e-03
6.641e-01,3.131e-03
6.674e-01,3.417e-03
6.706e-01,3.726e-03
6.739e-01,4.058e-03
6.772e-01,4.417e-03
6.805e-01,4.803e-03
6.837e-01,5.219e-03
6.870e-01,5.666e-03
6.903e-01,6.146e-03
6.936e-01,6.661e-03
6.969e-01,7.214e-03
7.001e-01,7.808e-03
7.034e-01,8.444e-03
7.067e-01,9.126e-03
7.100e-01,9.856e-03
7.132e-01,1.064e-02
7.165e-01,1.148e-02
7.198e-01,1.237e-02
7.231e-01,1.333e-02
7.263e-01,1.436e-02
7.296e-01,1.546e-02
7.329e-01,1.663e-02
7.362e-01,1.789e-02
7.395e-01,1.924e-02
7.427e-01,2.069e-02
7.460e-01,2.224e-02
7.493e-01,2.391e-02
7.526e-01,2.569e-02
7.558e-01,2.762e-02
7.591e-01,2.968e-02
7.624e-01,3.191e-02
7.657e-01,3.431e-02
7.690e-01,3.690e-02
7.722e-01,3.970e-02
7.755e-01,4.274e-02
7.788e-01,4.603e-02
7.821e-01,4.960e-02
7.853e-01,5.349e-02
7.886e-01,5.773e-02
7.919e-01,6.237e-02
7.952e-01,6.744e-02
7.984e-01,7.300e-02
8.017e-01,7.910e-02
8.050e-01,8.583e-02
8.083e-01,9.324e-02
8.116e-01,1.014e-01
8.148e-01,1.105e-01
8.181e-01,1.206e-01
8.214e-01,1.318e-01
8.247e-01,1.443e-01
8.279e-01,1.582e-01
8.312e-01,1.738e-01
8.345e-01,1.912e-01
8.378e-01,2.108e-01
8.411e-01,2.328e-01
8.443e-01,2.576e-01
8.476e-01,2.855e-01
8.509e-01,3.171e-01
8.542e-01,3.528e-01
8.574e-01,3.934e-01
8.607e-01,4.394e-01
8.640e-01,4.918e-01
8.673e-01,5.516e-01
8.705e-01,6.199e-01
8.738e-01,6.982e-01
8.771e-01,7.880e-01
8.804e-01,8.915e-01
8.837e-01,1.011e+00
8.869e-01,1.150e+00
8.902e-01,1.311e+00
8.935e-01,1.499e+00
8.968e-01,1.720e+00
9.000e-01,1.980e+00
9.033e-01,2.288e+00
9.066e-01,2.655e+00
9.099e-01,3.095e+00
9.132e-01,3.623e+00
9.164e-01,4.261e+00
9.197e-01,5.035e+00
9.230e-01,5.972e+00
9.263e-01,7.107e+00
9.295e-01,8.471e+00
9.328e-01,1.010e+01
9.361e-01,1.199e+01
9.394e-01,1.415e+01
9.426e-01,1.650e+01
9.459e-01,1.893e+01
9.492e-01,2.121e+01
9.525e-01,2.304e+01
9.558e-01,2.407e+01
9.590e-01,2.393e+01
9.623e-01,2.240e+01
9.656e-01,1.948e+01
9.689e-01,1.548e+01
9.721e-01,1.103e+01
9.754e-01,6.870e+00
9.787e-01,3.630e+00
9.820e-01,1.563e+00
9.853e-01,5.204e-01
9.885e-01,1.243e-01
9.918e-01,1.854e-02
9.951e-01,1.182e-03
9.984e-01,4.703e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_062.csv <==
transmittance,probability_density
3.626e-01,1.306e-09
3.658e-01,1.644e-09
3.690e-01,2.063e-09
3.722e-01,2.584e-09
3.754e-01,3.228e-09
3.786e-01,4.024e-09
3.818e-01,5.005e-09
3.850e-01,6.211e-09
3.882e-01,7.691e-09
3.914e-01,9.503e-09
3.945e-01,1.172e-08
3.977e-01,1.442e-08
4.009e-01,1.770e-08
4.041e-01,2.169e-08
4.073e-01,2.652e-08
4.105e-01,3.237e-08
4.137e-01,3.942e-08
4.169e-01,4.792e-08
4.201e-01,5.815e-08
4.233e-01,7.042e-08
4.265e-01,8.513e-08
4.297e-01,1.027e-07
4.329e-01,1.237e-07
4.361e-01,1.487e-07
4.393e-01,1.785e-07
4.425e-01,2.139e-07
4.457e-01,2.558e-07
4.489e-01,3.054e-07
4.521e-01,3.641e-07
4.553e-01,4.332e-07
4.584e-01,5.147e-07
4.616e-01,6.105e-07
4.648e-01,7.229e-07
4.680e-01,8.547e-07
4.712e-01,1.009e-06
4.744e-01,1.189e-06
4.776e-01,1.399e-06
4.808e-01,1.644e-06
4.840e-01,1.929e-06
4.872e-01,2.260e-06
4.904e-01,2.643e-06
4.936e-01,3.088e-06
4.968e-01,3.601e-06
5.000e-01,4.194e-06
5.032e-01,4.878e-06
5.064e-01,5.665e-06
5.096e-01,6.570e-06
5.128e-01,7.609e-06
5.160e-01,8.801e-06
5.192e-01,1.017e-05
5.223e-01,1.172e-05
5.255e-01,1.351e-05
5.287e-01,1.554e-05
5.319e-01,1.785e-05
5.351e-01,2.048e-05
5.383e-01,2.347e-05
5.415e-01,2.686e-05
5.447e-01,3.070e-05
5.479e-01,3.505e-05
5.511e-01,3.996e-05
5.543e-01,4.550e-05
5.575e-01,5.175e-05
5.607e-01,5.879e-05
5.639e-01,6.670e-05
5.671e-01,7.559e-05
5.703e-01,8.555e-05
5.735e-01,9.672e-05
5.767e-01,1.092e-04
5.799e-01,1.232e-04
5.831e-01,1.388e-04
5.862e-01,1.562e-04
5.894e-01,1.755e-04
5.926e-01,1.971e-04
5.958e-01,2.210e-04
5.990e-01,2.476e-04
6.022e-01,2.771e-04
6.054e-01,3.097e-04
6.086e-01,3.458e-04
6.118e-01,3.857e-04
6.150e-01,4.297e-04
6.182e-01,4.782e-04
6.214e-01,5.317e-04
6.246e-01,5.905e-04
6.278e-01,6.551e-04
6.310e-01,7.260e-04
6.342e-01,8.039e-04
6.374e-01,8.891e-04
6.406e-01,9.824e-04
6.438e-01,1.084e-03
6.470e-01,1.196e-03
6.501e-01,1.317e-03
6.533e-01,1.450e-03
6.565e-01,1.594e-03
6.597e-01,1.751e-03
6.629e-01,1.922e-03
6.661e-01,2.107e-03
6.693e-01,2.308e-03
6.725e-01,2.526e-03
6.757e-01,2.763e-03
6.789e-01,3.018e-03
6.821e-01,3.294e-03
6.853e-01,3.593e-03
6.885e-01,3.916e-03
6.917e-01,4.263e-03
6.949e-01,4.638e-03
6.981e-01,5.042e-03
7.013e-01,5.477e-03
7.045e-01,5.946e-03
7.077e-01,6.449e-03
7.109e-01,6.990e-03
7.140e-01,7.572e-03
7.172e-01,8.196e-03
7.204e-01,8.867e-03
7.236e-01,9.587e-03
7.268e-01,1.036e-02
7.300e-01,1.119e-02
7.332e-01,1.208e-02
7.364e-01,1.303e-02
7.396e-01,1.405e-02
7.428e-01,1.515e-02
7.460e-01,1.633e-02
7.492e-01,1.759e-02
7.524e-01,1.895e-02
7.556e-01,2.041e-02
7.588e-01,2.198e-02
7.620e-01,2.366e-02
7.652e-01,2.548e-02
7.684e-01,2.744e-02
7.716e-01,2.955e-02
7.748e-01,3.183e-02
7.779e-01,3.430e-02
7.811e-01,3.697e-02
7.843e-01,3.986e-02
7.875e-01,4.301e-02
7.907e-01,4.643e-02
7.939e-01,5.016e-02
7.971e-01,5.424e-02
8.003e-01,5.869e-02
8.035e-01,6.358e-02
8.067e-01,6.894e-02
8.099e-01,7.484e-02
8.131e-01,8.135e-02
8.163e-01,8.854e-02
8.195e-01,9.651e-02
8.227e-01,1.054e-01
8.259e-01,1.152e-01
8.291e-01,1.261e-01
8.323e-01,1.384e-01
8.355e-01,1.521e-01
8.387e-01,1.675e-01
8.418e-01,1.847e-01
8.450e-01,2.042e-01
8.482e-01,2.261e-01
8.514e-01,2.509e-01
8.546e-01,2.790e-01
8.578e-01,3.108e-01
8.610e-01,3.470e-01
8.642e-01,3.883e-01
8.674e-01,4.353e-01
8.706e-01,4.892e-01
8.738e-01,5.509e-01
8.770e-01,6.218e-01
8.802e-01,7.034e-01
8.834e-01,7.977e-01
8.866e-01,9.069e-01
8.898e-01,1.034e+00
8.930e-01,1.182e+00
8.962e-01,1.355e+00
8.994e-01,1.559e+00
9.026e-01,1.800e+00
9.057e-01,2.087e+00
9.089e-01,2.429e+00
9.121e-01,2.840e+00
9.153e-01,3.338e+00
9.185e-01,3.942e+00
9.217e-01,4.680e+00
9.249e-01,5.584e+00
9.281e-01,6.692e+00
9.313e-01,8.044e+00
9.345e-01,9.683e+00
9.377e-01,1.164e+01
9.409e-01,1.392e+01
9.441e-01,1.648e+01
9.473e-01,1.921e+01
9.505e-01,2.189e+01
9.537e-01,2.419e+01
9.569e-01,2.567e+01
9.601e-01,2.590e+01
9.633e-01,2.453e+01
9.665e-01,2.150e+01
9.696e-01,1.714e+01
9.728e-01,1.218e+01
9.760e-01,7.515e+00
9.792e-01,3.903e+00
9.824e-01,1.640e+00
9.856e-01,5.299e-01
9.888e-01,1.229e-01
9.920e-01,1.801e-02
9.952e-01,1.147e-03
9.984e-01,4.635e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_063.csv <==
transmittance,probability_density
3.797e-01,1.326e-09
3.828e-01,1.654e-09
3.860e-01,2.057e-09
3.891e-01,2.554e-09
3.922e-01,3.164e-09
3.953e-01,3.912e-09
3.984e-01,4.827e-09
4.015e-01,5.943e-09
4.046e-01,7.304e-09
4.077e-01,8.959e-09
4.108e-01,1.097e-08
4.139e-01,1.340e-08
4.170e-01,1.635e-08
4.202e-01,1.990e-08
4.233e-01,2.418e-08
4.264e-01,2.933e-08
4.295e-01,3.551e-08
4.326e-01,4.292e-08
4.357e-01,5.179e-08
4.388e-01,6.239e-08
4.419e-01,7.502e-08
4.450e-01,9.007e-08
4.481e-01,1.080e-07
4.512e-01,1.292e-07
4.544e-01,1.543e-07
4.575e-01,1.841e-07
4.606e-01,2.192e-07
4.637e-01,2.606e-07
4.668e-01,3.094e-07
4.699e-01,3.668e-07
4.730e-01,4.341e-07
4.761e-01,5.131e-07
4.792e-01,6.055e-07
4.823e-01,7.135e-07
4.854e-01,8.395e-07
4.886e-01,9.864e-07
4.917e-01,1.157e-06
4.948e-01,1.356e-06
4.979e-01,1.587e-06
5.010e-01,1.854e-06
5.041e-01,2.163e-06
5.072e-01,2.520e-06
5.103e-01,2.933e-06
5.134e-01,3.409e-06
5.165e-01,3.956e-06
5.196e-01,4.585e-06
5.228e-01,5.308e-06
5.259e-01,6.137e-06
5.290e-01,7.086e-06
5.321e-01,8.171e-06
5.352e-01,9.411e-06
5.383e-01,1.083e-05
5.414e-01,1.244e-05
5.445e-01,1.427e-05
5.476e-01,1.636e-05
5.507e-01,1.873e-05
5.538e-01,2.141e-05
5.570e-01,2.445e-05
5.601e-01,2.789e-05
5.632e-01,3.178e-05
5.663e-01,3.617e-05
5.694e-01,4.111e-05
5.725e-01,4.668e-05
5.756e-01,5.294e-05
5.787e-01,5.998e-05
5.818e-01,6.788e-05
5.849e-01,7.673e-05
5.880e-01,8.663e-05
5.912e-01,9.772e-05
5.943e-01,1.101e-04
5.974e-01,1.239e-04
6.005e-01,1.393e-04
6.036e-01,1.564e-04
6.067e-01,1.755e-04
6.098e-01,1.967e-04
6.129e-01,2.202e-04
6.160e-01,2.463e-04
6.191e-01,2.752e-04
6.222e-01,3.071e-04
6.254e-01,3.424e-04
6.285e-01,3.814e-04
6.316e-01,4.244e-04
6.347e-01,4.718e-04
6.378e-01,5.240e-04
6.409e-01,5.813e-04
6.440e-01,6.444e-04
6.471e-01,7.135e-04
6.502e-01,7.893e-04
6.533e-01,8.724e-04
6.564e-01,9.633e-04
6.596e-01,1.063e-03
6.627e-01,1.171e-03
6.658e-01,1.290e-03
6.689e-01,1.419e-03
6.720e-01,1.560e-03
6.751e-01,1.713e-03
6.782e-01,1.879e-03
6.813e-01,2.060e-03
6.844e-01,2.257e-03
6.875e-01,2.470e-03
6.906e-01,2.701e-03
6.938e-01,2.952e-03
6.969e-01,3.222e-03
7.000e-01,3.516e-03
7.031e-01,3.832e-03
7.062e-01,4.174e-03
7.093e-01,4.544e-03
7.124e-01,4.942e-03
7.155e-01,5.371e-03
7.186e-01,5.834e-03
7.217e-01,6.333e-03
7.248e-01,6.869e-03
7.280e-01,7.447e-03
7.311e-01,8.068e-03
7.342e-01,8.737e-03
7.373e-01,9.455e-03
7.404e-01,1.023e-02
7.435e-01,1.106e-02
7.466e-01,1.195e-02
7.497e-01,1.291e-02
7.528e-01,1.394e-02
7.559e-01,1.505e-02
7.590e-01,1.625e-02
7.622e-01,1.753e-02
7.653e-01,1.891e-02
7.684e-01,2.040e-02
7.715e-01,2.201e-02
7.746e-01,2.374e-02
7.777e-01,2.561e-02
7.808e-01,2.762e-02
7.839e-01,2.981e-02
7.870e-01,3.218e-02
7.901e-01,3.474e-02
7.932e-01,3.753e-02
7.964e-01,4.057e-02
7.995e-01,4.387e-02
8.026e-01,4.748e-02
8.057e-01,5.143e-02
8.088e-01,5.575e-02
8.119e-01,6.050e-02
8.150e-01,6.572e-02
8.181e-01,7.148e-02
8.212e-01,7.784e-02
8.243e-01,8.489e-02
8.274e-01,9.271e-02
8.306e-01,1.014e-01
8.337e-01,1.111e-01
8.368e-01,1.219e-01
8.399e-01,1.341e-01
8.430e-01,1.477e-01
8.461e-01,1.630e-01
8.492e-01,1.803e-01
8.523e-01,1.998e-01
8.554e-01,2.220e-01
8.585e-01,2.470e-01
8.616e-01,2.756e-01
8.648e-01,3.081e-01
8.679e-01,3.452e-01
8.710e-01,3.877e-01
8.741e-01,4.364e-01
8.772e-01,4.924e-01
8.803e-01,5.569e-01
8.834e-01,6.314e-01
8.865e-01,7.177e-01
8.896e-01,8.180e-01
8.927e-01,9.348e-01
8.958e-01,1.071e+00
8.990e-01,1.232e+00
9.021e-01,1.421e+00
9.052e-01,1.646e+00
9.083e-01,1.913e+00
9.114e-01,2.234e+00
9.145e-01,2.621e+00
9.176e-01,3.090e+00
9.207e-01,3.664e+00
9.238e-01,4.369e+00
9.269e-01,5.240e+00
9.300e-01,6.319e+00
9.332e-01,7.654e+00
9.363e-01,9.298e+00
9.394e-01,1.130e+01
9.425e-01,1.368e+01
9.456e-01,1.644e+01
9.487e-01,1.946e+01
9.518e-01,2.254e+01
9.549e-01,2.531e+01
9.580e-01,2.729e+01
9.611e-01,2.792e+01
9.642e-01,2.674e+01
9.674e-01,2.361e+01
9.705e-01,1.886e+01
9.736e-01,1.335e+01
9.767e-01,8.142e+00
9.798e-01,4.146e+00
9.829e-01,1.695e+00
9.860e-01,5.308e-01
9.891e-01,1.196e-01
9.922e-01,1.723e-02
9.953e-01,1.096e-03
9.984e-01,4.475e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_064.csv <==
transmittance,probability_density
3.971e-01,1.298e-09
4.002e-01,1.605e-09
4.032e-01,1.982e-09
4.062e-01,2.442e-09
4.092e-01,3.004e-09
4.123e-01,3.688e-09
4.153e-01,4.519e-09
4.183e-01,5.528e-09
4.213e-01,6.750e-09
4.243e-01,8.227e-09
4.274e-01,1.001e-08
4.304e-01,1.216e-08
4.334e-01,1.475e-08
4.364e-01,1.785e-08
4.395e-01,2.158e-08
4.425e-01,2.604e-08
4.455e-01,3.137e-08
4.485e-01,3.773e-08
4.515e-01,4.531e-08
4.546e-01,5.433e-08
4.576e-01,6.504e-08
4.606e-01,7.774e-08
4.636e-01,9.279e-08
4.666e-01,1.106e-07
4.697e-01,1.316e-07
4.727e-01,1.564e-07
4.757e-01,1.855e-07
4.787e-01,2.199e-07
4.818e-01,2.601e-07
4.848e-01,3.073e-07
4.878e-01,3.626e-07
4.908e-01,4.273e-07
4.938e-01,5.028e-07
4.969e-01,5.908e-07
4.999e-01,6.933e-07
5.029e-01,8.125e-07
5.059e-01,9.509e-07
5.090e-01,1.112e-06
5.120e-01,1.298e-06
5.150e-01,1.513e-06
5.180e-01,1.762e-06
5.210e-01,2.049e-06
5.241e-01,2.380e-06
5.271e-01,2.761e-06
5.301e-01,3.199e-06
5.331e-01,3.702e-06
5.362e-01,4.279e-06
5.392e-01,4.940e-06
5.422e-01,5.696e-06
5.452e-01,6.560e-06
5.482e-01,7.547e-06
5.513e-01,8.673e-06
5.543e-01,9.954e-06
5.573e-01,1.141e-05
5.603e-01,1.307e-05
5.633e-01,1.495e-05
5.664e-01,1.708e-05
5.694e-01,1.950e-05
5.724e-01,2.223e-05
5.754e-01,2.531e-05
5.785e-01,2.880e-05
5.815e-01,3.273e-05
5.845e-01,3.715e-05
5.875e-01,4.213e-05
5.905e-01,4.772e-05
5.936e-01,5.400e-05
5.966e-01,6.105e-05
5.996e-01,6.894e-05
6.026e-01,7.777e-05
6.057e-01,8.764e-05
6.087e-01,9.866e-05
6.117e-01,1.110e-04
6.147e-01,1.247e-04
6.177e-01,1.399e-04
6.208e-01,1.569e-04
6.238e-01,1.758e-04
6.268e-01,1.967e-04
6.298e-01,2.199e-04
6.328e-01,2.457e-04
6.359e-01,2.741e-04
6.389e-01,3.056e-04
6.419e-01,3.404e-04
6.449e-01,3.788e-04
6.480e-01,4.211e-04
6.510e-01,4.677e-04
6.540e-01,5.189e-04
6.570e-01,5.753e-04
6.600e-01,6.373e-04
6.631e-01,7.052e-04
6.661e-01,7.797e-04
6.691e-01,8.614e-04
6.721e-01,9.507e-04
6.752e-01,1.048e-03
6.782e-01,1.155e-03
6.812e-01,1.272e-03
6.842e-01,1.399e-03
6.872e-01,1.537e-03
6.903e-01,1.688e-03
6.933e-01,1.852e-03
6.963e-01,2.031e-03
6.993e-01,2.225e-03
7.024e-01,2.435e-03
7.054e-01,2.664e-03
7.084e-01,2.911e-03
7.114e-01,3.180e-03
7.144e-01,3.470e-03
7.175e-01,3.784e-03
7.205e-01,4.124e-03
7.235e-01,4.491e-03
7.265e-01,4.888e-03
7.295e-01,5.316e-03
7.326e-01,5.779e-03
7.356e-01,6.277e-03
7.386e-01,6.815e-03
7.416e-01,7.395e-03
7.447e-01,8.019e-03
7.477e-01,8.692e-03
7.507e-01,9.417e-03
7.537e-01,1.020e-02
7.567e-01,1.104e-02
7.598e-01,1.194e-02
7.628e-01,1.292e-02
7.658e-01,1.397e-02
7.688e-01,1.510e-02
7.719e-01,1.633e-02
7.749e-01,1.764e-02
7.779e-01,1.907e-02
7.809e-01,2.060e-02
7.839e-01,2.226e-02
7.870e-01,2.405e-02
7.900e-01,2.600e-02
7.930e-01,2.810e-02
7.960e-01,3.039e-02
7.990e-01,3.287e-02
8.021e-01,3.557e-02
8.051e-01,3.852e-02
8.081e-01,4.173e-02
8.111e-01,4.524e-02
8.142e-01,4.909e-02
8.172e-01,5.331e-02
8.202e-01,5.796e-02
8.232e-01,6.308e-02
8.262e-01,6.874e-02
8.293e-01,7.500e-02
8.323e-01,8.195e-02
8.353e-01,8.969e-02
8.383e-01,9.831e-02
8.414e-01,1.079e-01
8.444e-01,1.187e-01
8.474e-01,1.309e-01
8.504e-01,1.445e-01
8.534e-01,1.599e-01
8.565e-01,1.774e-01
8.595e-01,1.972e-01
8.625e-01,2.196e-01
8.655e-01,2.453e-01
8.686e-01,2.745e-01
8.716e-01,3.080e-01
8.746e-01,3.464e-01
8.776e-01,3.906e-01
8.806e-01,4.415e-01
8.837e-01,5.003e-01
8.867e-01,5.685e-01
8.897e-01,6.477e-01
8.927e-01,7.400e-01
8.957e-01,8.479e-01
8.988e-01,9.744e-01
9.018e-01,1.123e+00
9.048e-01,1.300e+00
9.078e-01,1.509e+00
9.109e-01,1.760e+00
9.139e-01,2.061e+00
9.169e-01,2.425e+00
9.199e-01,2.870e+00
9.229e-01,3.415e+00
9.260e-01,4.089e+00
9.290e-01,4.928e+00
9.320e-01,5.976e+00
9.350e-01,7.288e+00
9.381e-01,8.927e+00
9.411e-01,1.096e+01
9.441e-01,1.343e+01
9.471e-01,1.635e+01
9.501e-01,1.966e+01
9.532e-01,2.314e+01
9.562e-01,2.642e+01
9.592e-01,2.893e+01
9.622e-01,3.001e+01
9.652e-01,2.905e+01
9.683e-01,2.583e+01
9.713e-01,2.067e+01
9.743e-01,1.454e+01
9.773e-01,8.757e+00
9.804e-01,4.365e+00
9.834e-01,1.733e+00
9.864e-01,5.249e-01
9.894e-01,1.149e-01
9.924e-01,1.629e-02
9.955e-01,1.033e-03
9.985e-01,4.244e-06


==> anc/03_results/moderate_inf/num_beta_total_probability/0_065.csv <==
transmittance,probability_density
4.167e-01,1.406e-09
4.197e-01,1.724e-09
4.226e-01,2.111e-09
4.255e-01,2.580e-09
4.284e-01,3.148e-09
4.314e-01,3.835e-09
4.343e-01,4.665e-09
4.372e-01,5.665e-09
4.401e-01,6.868e-09
4.430e-01,8.313e-09
4.460e-01,1.005e-08
4.489e-01,1.212e-08
4.518e-01,1.461e-08
4.547e-01,1.758e-08
4.577e-01,2.111e-08
4.606e-01,2.533e-08
4.635e-01,3.034e-08
4.664e-01,3.628e-08
4.694e-01,4.334e-08
4.723e-01,5.169e-08
4.752e-01,6.156e-08
4.781e-01,7.322e-08
4.811e-01,8.696e-08
4.840e-01,1.032e-07
4.869e-01,1.222e-07
4.898e-01,1.445e-07
4.927e-01,1.708e-07
4.957e-01,2.015e-07
4.986e-01,2.374e-07
5.015e-01,2.794e-07
5.044e-01,3.284e-07
5.074e-01,3.855e-07
5.103e-01,4.520e-07
5.132e-01,5.292e-07
5.161e-01,6.190e-07
5.191e-01,7.230e-07
5.220e-01,8.435e-07
5.249e-01,9.830e-07
5.278e-01,1.144e-06
5.308e-01,1.330e-06
5.337e-01,1.545e-06
5.366e-01,1.792e-06
5.395e-01,2.076e-06
5.425e-01,2.402e-06
5.454e-01,2.776e-06
5.483e-01,3.206e-06
5.512e-01,3.697e-06
5.541e-01,4.260e-06
5.571e-01,4.902e-06
5.600e-01,5.635e-06
5.629e-01,6.471e-06
5.658e-01,7.423e-06
5.688e-01,8.506e-06
5.717e-01,9.736e-06
5.746e-01,1.113e-05
5.775e-01,1.272e-05
5.805e-01,1.451e-05
5.834e-01,1.654e-05
5.863e-01,1.884e-05
5.892e-01,2.143e-05
5.922e-01,2.435e-05
5.951e-01,2.765e-05
5.980e-01,3.136e-05
6.009e-01,3.553e-05
6.038e-01,4.021e-05
6.068e-01,4.548e-05
6.097e-01,5.138e-05
6.126e-01,5.798e-05
6.155e-01,6.538e-05
6.185e-01,7.365e-05
6.214e-01,8.288e-05
6.243e-01,9.319e-05
6.272e-01,1.047e-04
6.302e-01,1.175e-04
6.331e-01,1.317e-04
6.360e-01,1.475e-04
6.389e-01,1.651e-04
6.419e-01,1.846e-04
6.448e-01,2.062e-04
6.477e-01,2.302e-04
6.506e-01,2.567e-04
6.535e-01,2.860e-04
6.565e-01,3.183e-04
6.594e-01,3.540e-04
6.623e-01,3.934e-04
6.652e-01,4.367e-04
6.682e-01,4.844e-04
6.711e-01,5.369e-04
6.740e-01,5.946e-04
6.769e-01,6.579e-04
6.799e-01,7.273e-04
6.828e-01,8.034e-04
6.857e-01,8.867e-04
6.886e-01,9.778e-04
6.916e-01,1.077e-03
6.945e-01,1.186e-03
6.974e-01,1.305e-03
7.003e-01,1.435e-03
7.033e-01,1.576e-03
7.062e-01,1.730e-03
7.091e-01,1.897e-03
7.120e-01,2.079e-03
7.149e-01,2.277e-03
7.179e-01,2.492e-03
7.208e-01,2.725e-03
7.237e-01,2.978e-03
7.266e-01,3.253e-03
7.296e-01,3.550e-03
7.325e-01,3.872e-03
7.354e-01,4.220e-03
7.383e-01,4.596e-03
7.413e-01,5.004e-03
7.442e-01,5.444e-03
7.471e-01,5.919e-03
7.500e-01,6.433e-03
7.530e-01,6.987e-03
7.559e-01,7.585e-03
7.588e-01,8.231e-03
7.617e-01,8.928e-03
7.646e-01,9.679e-03
7.676e-01,1.049e-02
7.705e-01,1.137e-02
7.734e-01,1.231e-02
7.763e-01,1.333e-02
7.793e-01,1.443e-02
7.822e-01,1.562e-02
7.851e-01,1.690e-02
7.880e-01,1.829e-02
7.910e-01,1.979e-02
7.939e-01,2.142e-02
7.968e-01,2.318e-02
7.997e-01,2.509e-02
8.027e-01,2.716e-02
8.056e-01,2.942e-02
8.085e-01,3.187e-02
8.114e-01,3.454e-02
8.143e-01,3.746e-02
8.173e-01,4.066e-02
8.202e-01,4.415e-02
8.231e-01,4.799e-02
8.260e-01,5.222e-02
8.290e-01,5.687e-02
8.319e-01,6.201e-02
8.348e-01,6.770e-02
8.377e-01,7.402e-02
8.407e-01,8.104e-02
8.436e-01,8.887e-02
8.465e-01,9.763e-02
8.494e-01,1.074e-01
8.524e-01,1.185e-01
8.553e-01,1.309e-01
8.582e-01,1.449e-01
8.611e-01,1.609e-01
8.641e-01,1.789e-01
8.670e-01,1.995e-01
8.699e-01,2.229e-01
8.728e-01,2.498e-01
8.757e-01,2.806e-01
8.787e-01,3.160e-01
8.816e-01,3.568e-01
8.845e-01,4.039e-01
8.874e-01,4.586e-01
8.904e-01,5.221e-01
8.933e-01,5.961e-01
8.962e-01,6.826e-01
8.991e-01,7.840e-01
9.021e-01,9.033e-01
9.050e-01,1.044e+00
9.079e-01,1.211e+00
9.108e-01,1.411e+00
9.138e-01,1.650e+00
9.167e-01,1.938e+00
9.196e-01,2.288e+00
9.225e-01,2.716e+00
9.254e-01,3.243e+00
9.284e-01,3.898e+00
9.313e-01,4.718e+00
9.342e-01,5.750e+00
9.371e-01,7.056e+00
9.401e-01,8.706e+00
9.430e-01,1.078e+01
9.459e-01,1.335e+01
9.488e-01,1.645e+01
9.518e-01,2.003e+01
9.547e-01,2.391e+01
9.576e-01,2.768e+01
9.605e-01,3.070e+01
9.635e-01,3.219e+01
9.664e-01,3.140e+01
9.693e-01,2.799e+01
9.722e-01,2.234e+01
9.751e-01,1.557e+01
9.781e-01,9.206e+00
9.810e-01,4.469e+00
9.839e-01,1.716e+00
9.868e-01,5.017e-01
9.898e-01,1.068e-01
9.927e-01,1.494e-02
9.956e-01,9.453e-04
9.985e-01,3.894e-06


==> anc/03_results/moderate_inf/num_elliptical_beam/0_001.csv <==
transmittance,probability_density
3.234e-05,4.607e+01
9.702e-05,3.936e+02
1.617e-04,1.198e+03
2.264e-04,2.485e+03
2.911e-04,3.616e+03
3.557e-04,3.428e+03
4.204e-04,2.340e+03
4.851e-04,1.218e+03
5.498e-04,4.998e+02
6.145e-04,1.722e+02
6.791e-04,5.164e+01
7.438e-04,1.098e+01
8.085e-04,1.237e+00
8.732e-04,3.092e-01
9.379e-04,0.000e+00
1.003e-03,0.000e+00
1.067e-03,0.000e+00
1.132e-03,0.000e+00
1.197e-03,0.000e+00
1.261e-03,0.000e+00
1.326e-03,0.000e+00
1.391e-03,0.000e+00
1.455e-03,0.000e+00
1.520e-03,0.000e+00
1.585e-03,0.000e+00
1.649e-03,0.000e+00
1.714e-03,0.000e+00
1.779e-03,0.000e+00
1.843e-03,0.000e+00
1.908e-03,0.000e+00
1.973e-03,0.000e+00
2.037e-03,0.000e+00
2.102e-03,0.000e+00
2.167e-03,0.000e+00
2.231e-03,0.000e+00
2.296e-03,0.000e+00
2.361e-03,0.000e+00
2.426e-03,0.000e+00
2.490e-03,0.000e+00
2.555e-03,0.000e+00
2.620e-03,0.000e+00
2.684e-03,0.000e+00
2.749e-03,0.000e+00
2.814e-03,0.000e+00
2.878e-03,0.000e+00
2.943e-03,0.000e+00
3.008e-03,0.000e+00
3.072e-03,0.000e+00
3.137e-03,0.000e+00
3.202e-03,0.000e+00
3.266e-03,0.000e+00
3.331e-03,0.000e+00
3.396e-03,0.000e+00
3.460e-03,0.000e+00
3.525e-03,0.000e+00
3.590e-03,0.000e+00
3.654e-03,0.000e+00
3.719e-03,0.000e+00
3.784e-03,0.000e+00
3.848e-03,0.000e+00
3.913e-03,0.000e+00
3.978e-03,0.000e+00
4.043e-03,0.000e+00
4.107e-03,0.000e+00
4.172e-03,0.000e+00
4.237e-03,0.000e+00
4.301e-03,0.000e+00
4.366e-03,0.000e+00
4.431e-03,0.000e+00
4.495e-03,0.000e+00
4.560e-03,0.000e+00
4.625e-03,0.000e+00
4.689e-03,0.000e+00
4.754e-03,0.000e+00
4.819e-03,0.000e+00
4.883e-03,0.000e+00
4.948e-03,0.000e+00
5.013e-03,0.000e+00
5.077e-03,0.000e+00
5.142e-03,0.000e+00
5.207e-03,0.000e+00
5.271e-03,0.000e+00
5.336e-03,0.000e+00
5.401e-03,0.000e+00
5.465e-03,0.000e+00
5.530e-03,0.000e+00
5.595e-03,0.000e+00
5.660e-03,0.000e+00
5.724e-03,0.000e+00
5.789e-03,0.000e+00
5.854e-03,0.000e+00
5.918e-03,0.000e+00
5.983e-03,0.000e+00
6.048e-03,0.000e+00
6.112e-03,0.000e+00
6.177e-03,0.000e+00
6.242e-03,0.000e+00
6.306e-03,0.000e+00
6.371e-03,0.000e+00
6.436e-03,0.000e+00
6.500e-03,0.000e+00
6.565e-03,0.000e+00
6.630e-03,0.000e+00
6.694e-03,0.000e+00
6.759e-03,0.000e+00
6.824e-03,0.000e+00
6.888e-03,0.000e+00
6.953e-03,0.000e+00
7.018e-03,0.000e+00
7.082e-03,0.000e+00
7.147e-03,0.000e+00
7.212e-03,0.000e+00
7.277e-03,0.000e+00
7.341e-03,0.000e+00
7.406e-03,0.000e+00
7.471e-03,0.000e+00
7.535e-03,0.000e+00
7.600e-03,0.000e+00
7.665e-03,0.000e+00
7.729e-03,0.000e+00
7.794e-03,0.000e+00
7.859e-03,0.000e+00
7.923e-03,0.000e+00
7.988e-03,0.000e+00
8.053e-03,0.000e+00
8.117e-03,0.000e+00
8.182e-03,0.000e+00
8.247e-03,0.000e+00
8.311e-03,0.000e+00
8.376e-03,0.000e+00
8.441e-03,0.000e+00
8.505e-03,0.000e+00
8.570e-03,0.000e+00
8.635e-03,0.000e+00
8.699e-03,0.000e+00
8.764e-03,0.000e+00
8.829e-03,0.000e+00
8.894e-03,0.000e+00
8.958e-03,0.000e+00
9.023e-03,0.000e+00
9.088e-03,0.000e+00
9.152e-03,0.000e+00
9.217e-03,0.000e+00
9.282e-03,0.000e+00
9.346e-03,0.000e+00
9.411e-03,0.000e+00
9.476e-03,0.000e+00
9.540e-03,0.000e+00
9.605e-03,0.000e+00
9.670e-03,0.000e+00
9.734e-03,0.000e+00
9.799e-03,0.000e+00
9.864e-03,0.000e+00
9.928e-03,0.000e+00
9.993e-03,0.000e+00
1.006e-02,0.000e+00
1.012e-02,0.000e+00
1.019e-02,0.000e+00
1.025e-02,0.000e+00
1.032e-02,0.000e+00
1.038e-02,0.000e+00
1.045e-02,0.000e+00
1.051e-02,0.000e+00
1.058e-02,0.000e+00
1.064e-02,0.000e+00
1.070e-02,0.000e+00
1.077e-02,0.000e+00
1.083e-02,0.000e+00
1.090e-02,0.000e+00
1.096e-02,0.000e+00
1.103e-02,0.000e+00
1.109e-02,0.000e+00
1.116e-02,0.000e+00
1.122e-02,0.000e+00
1.129e-02,0.000e+00
1.135e-02,0.000e+00
1.142e-02,0.000e+00
1.148e-02,0.000e+00
1.155e-02,0.000e+00
1.161e-02,0.000e+00
1.167e-02,0.000e+00
1.174e-02,0.000e+00
1.180e-02,0.000e+00
1.187e-02,0.000e+00
1.193e-02,0.000e+00
1.200e-02,0.000e+00
1.206e-02,0.000e+00
1.213e-02,0.000e+00
1.219e-02,0.000e+00
1.226e-02,0.000e+00
1.232e-02,0.000e+00
1.239e-02,0.000e+00
1.245e-02,0.000e+00
1.252e-02,0.000e+00
1.258e-02,0.000e+00
1.264e-02,0.000e+00
1.271e-02,0.000e+00
1.277e-02,0.000e+00
1.284e-02,0.000e+00
1.290e-02,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_002.csv <==
transmittance,probability_density
1.193e-04,6.285e-01
3.580e-04,5.950e+00
5.966e-04,1.844e+01
8.353e-04,3.796e+01
1.074e-03,6.503e+01
1.313e-03,1.062e+02
1.551e-03,1.493e+02
1.790e-03,2.106e+02
2.028e-03,2.723e+02
2.267e-03,3.435e+02
2.506e-03,3.955e+02
2.744e-03,4.164e+02
2.983e-03,4.161e+02
3.222e-03,3.766e+02
3.460e-03,3.326e+02
3.699e-03,2.808e+02
3.938e-03,2.243e+02
4.176e-03,1.709e+02
4.415e-03,1.232e+02
4.654e-03,8.674e+01
4.892e-03,5.850e+01
5.131e-03,3.838e+01
5.370e-03,2.497e+01
5.608e-03,1.504e+01
5.847e-03,9.135e+00
6.085e-03,5.531e+00
6.324e-03,3.101e+00
6.563e-03,1.257e+00
6.801e-03,1.006e+00
7.040e-03,1.257e-01
7.279e-03,2.095e-01
7.517e-03,8.381e-02
7.756e-03,4.190e-02
7.995e-03,0.000e+00
8.233e-03,0.000e+00
8.472e-03,0.000e+00
8.711e-03,0.000e+00
8.949e-03,0.000e+00
9.188e-03,0.000e+00
9.426e-03,0.000e+00
9.665e-03,0.000e+00
9.904e-03,0.000e+00
1.014e-02,0.000e+00
1.038e-02,0.000e+00
1.062e-02,0.000e+00
1.086e-02,0.000e+00
1.110e-02,0.000e+00
1.134e-02,0.000e+00
1.157e-02,0.000e+00
1.181e-02,0.000e+00
1.205e-02,0.000e+00
1.229e-02,0.000e+00
1.253e-02,0.000e+00
1.277e-02,0.000e+00
1.301e-02,0.000e+00
1.324e-02,0.000e+00
1.348e-02,0.000e+00
1.372e-02,0.000e+00
1.396e-02,0.000e+00
1.420e-02,0.000e+00
1.444e-02,0.000e+00
1.468e-02,0.000e+00
1.492e-02,0.000e+00
1.515e-02,0.000e+00
1.539e-02,0.000e+00
1.563e-02,0.000e+00
1.587e-02,0.000e+00
1.611e-02,0.000e+00
1.635e-02,0.000e+00
1.659e-02,0.000e+00
1.682e-02,0.000e+00
1.706e-02,0.000e+00
1.730e-02,0.000e+00
1.754e-02,0.000e+00
1.778e-02,0.000e+00
1.802e-02,0.000e+00
1.826e-02,0.000e+00
1.849e-02,0.000e+00
1.873e-02,0.000e+00
1.897e-02,0.000e+00
1.921e-02,0.000e+00
1.945e-02,0.000e+00
1.969e-02,0.000e+00
1.993e-02,0.000e+00
2.017e-02,0.000e+00
2.040e-02,0.000e+00
2.064e-02,0.000e+00
2.088e-02,0.000e+00
2.112e-02,0.000e+00
2.136e-02,0.000e+00
2.160e-02,0.000e+00
2.184e-02,0.000e+00
2.207e-02,0.000e+00
2.231e-02,0.000e+00
2.255e-02,0.000e+00
2.279e-02,0.000e+00
2.303e-02,0.000e+00
2.327e-02,0.000e+00
2.351e-02,0.000e+00
2.375e-02,0.000e+00
2.398e-02,0.000e+00
2.422e-02,0.000e+00
2.446e-02,0.000e+00
2.470e-02,0.000e+00
2.494e-02,0.000e+00
2.518e-02,0.000e+00
2.542e-02,0.000e+00
2.565e-02,0.000e+00
2.589e-02,0.000e+00
2.613e-02,0.000e+00
2.637e-02,0.000e+00
2.661e-02,0.000e+00
2.685e-02,0.000e+00
2.709e-02,0.000e+00
2.732e-02,0.000e+00
2.756e-02,0.000e+00
2.780e-02,0.000e+00
2.804e-02,0.000e+00
2.828e-02,0.000e+00
2.852e-02,0.000e+00
2.876e-02,0.000e+00
2.900e-02,0.000e+00
2.923e-02,0.000e+00
2.947e-02,0.000e+00
2.971e-02,0.000e+00
2.995e-02,0.000e+00
3.019e-02,0.000e+00
3.043e-02,0.000e+00
3.067e-02,0.000e+00
3.090e-02,0.000e+00
3.114e-02,0.000e+00
3.138e-02,0.000e+00
3.162e-02,0.000e+00
3.186e-02,0.000e+00
3.210e-02,0.000e+00
3.234e-02,0.000e+00
3.258e-02,0.000e+00
3.281e-02,0.000e+00
3.305e-02,0.000e+00
3.329e-02,0.000e+00
3.353e-02,0.000e+00
3.377e-02,0.000e+00
3.401e-02,0.000e+00
3.425e-02,0.000e+00
3.448e-02,0.000e+00
3.472e-02,0.000e+00
3.496e-02,0.000e+00
3.520e-02,0.000e+00
3.544e-02,0.000e+00
3.568e-02,0.000e+00
3.592e-02,0.000e+00
3.615e-02,0.000e+00
3.639e-02,0.000e+00
3.663e-02,0.000e+00
3.687e-02,0.000e+00
3.711e-02,0.000e+00
3.735e-02,0.000e+00
3.759e-02,0.000e+00
3.783e-02,0.000e+00
3.806e-02,0.000e+00
3.830e-02,0.000e+00
3.854e-02,0.000e+00
3.878e-02,0.000e+00
3.902e-02,0.000e+00
3.926e-02,0.000e+00
3.950e-02,0.000e+00
3.973e-02,0.000e+00
3.997e-02,0.000e+00
4.021e-02,0.000e+00
4.045e-02,0.000e+00
4.069e-02,0.000e+00
4.093e-02,0.000e+00
4.117e-02,0.000e+00
4.140e-02,0.000e+00
4.164e-02,0.000e+00
4.188e-02,0.000e+00
4.212e-02,0.000e+00
4.236e-02,0.000e+00
4.260e-02,0.000e+00
4.284e-02,0.000e+00
4.308e-02,0.000e+00
4.331e-02,0.000e+00
4.355e-02,0.000e+00
4.379e-02,0.000e+00
4.403e-02,0.000e+00
4.427e-02,0.000e+00
4.451e-02,0.000e+00
4.475e-02,0.000e+00
4.498e-02,0.000e+00
4.522e-02,0.000e+00
4.546e-02,0.000e+00
4.570e-02,0.000e+00
4.594e-02,0.000e+00
4.618e-02,0.000e+00
4.642e-02,0.000e+00
4.666e-02,0.000e+00
4.689e-02,0.000e+00
4.713e-02,0.000e+00
4.737e-02,0.000e+00
4.761e-02,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_003.csv <==
transmittance,probability_density
2.464e-04,2.029e-01
7.393e-04,1.867e+00
1.232e-03,5.783e+00
1.725e-03,1.315e+01
2.218e-03,2.116e+01
2.711e-03,3.380e+01
3.204e-03,4.975e+01
3.696e-03,6.702e+01
4.189e-03,9.130e+01
4.682e-03,1.156e+02
5.175e-03,1.416e+02
5.668e-03,1.654e+02
6.161e-03,1.767e+02
6.654e-03,1.797e+02
7.146e-03,1.749e+02
7.639e-03,1.582e+02
8.132e-03,1.394e+02
8.625e-03,1.208e+02
9.118e-03,9.887e+01
9.611e-03,7.716e+01
1.010e-02,5.929e+01
1.060e-02,4.340e+01
1.109e-02,3.131e+01
1.158e-02,2.169e+01
1.207e-02,1.465e+01
1.257e-02,1.002e+01
1.306e-02,6.371e+00
1.355e-02,3.936e+00
1.405e-02,2.597e+00
1.454e-02,1.704e+00
1.503e-02,7.913e-01
1.552e-02,4.870e-01
1.602e-02,2.435e-01
1.651e-02,1.014e-01
1.700e-02,4.058e-02
1.750e-02,4.058e-02
1.799e-02,2.029e-02
1.848e-02,0.000e+00
1.897e-02,0.000e+00
1.947e-02,0.000e+00
1.996e-02,0.000e+00
2.045e-02,0.000e+00
2.095e-02,0.000e+00
2.144e-02,0.000e+00
2.193e-02,0.000e+00
2.242e-02,0.000e+00
2.292e-02,0.000e+00
2.341e-02,0.000e+00
2.390e-02,0.000e+00
2.440e-02,0.000e+00
2.489e-02,0.000e+00
2.538e-02,0.000e+00
2.587e-02,0.000e+00
2.637e-02,0.000e+00
2.686e-02,0.000e+00
2.735e-02,0.000e+00
2.785e-02,0.000e+00
2.834e-02,0.000e+00
2.883e-02,0.000e+00
2.932e-02,0.000e+00
2.982e-02,0.000e+00
3.031e-02,0.000e+00
3.080e-02,0.000e+00
3.130e-02,0.000e+00
3.179e-02,0.000e+00
3.228e-02,0.000e+00
3.277e-02,0.000e+00
3.327e-02,0.000e+00
3.376e-02,0.000e+00
3.425e-02,0.000e+00
3.475e-02,0.000e+00
3.524e-02,0.000e+00
3.573e-02,0.000e+00
3.622e-02,0.000e+00
3.672e-02,0.000e+00
3.721e-02,0.000e+00
3.770e-02,0.000e+00
3.820e-02,0.000e+00
3.869e-02,0.000e+00
3.918e-02,0.000e+00
3.967e-02,0.000e+00
4.017e-02,0.000e+00
4.066e-02,0.000e+00
4.115e-02,0.000e+00
4.165e-02,0.000e+00
4.214e-02,0.000e+00
4.263e-02,0.000e+00
4.312e-02,0.000e+00
4.362e-02,0.000e+00
4.411e-02,0.000e+00
4.460e-02,0.000e+00
4.510e-02,0.000e+00
4.559e-02,0.000e+00
4.608e-02,0.000e+00
4.657e-02,0.000e+00
4.707e-02,0.000e+00
4.756e-02,0.000e+00
4.805e-02,0.000e+00
4.855e-02,0.000e+00
4.904e-02,0.000e+00
4.953e-02,0.000e+00
5.002e-02,0.000e+00
5.052e-02,0.000e+00
5.101e-02,0.000e+00
5.150e-02,0.000e+00
5.200e-02,0.000e+00
5.249e-02,0.000e+00
5.298e-02,0.000e+00
5.347e-02,0.000e+00
5.397e-02,0.000e+00
5.446e-02,0.000e+00
5.495e-02,0.000e+00
5.545e-02,0.000e+00
5.594e-02,0.000e+00
5.643e-02,0.000e+00
5.692e-02,0.000e+00
5.742e-02,0.000e+00
5.791e-02,0.000e+00
5.840e-02,0.000e+00
5.890e-02,0.000e+00
5.939e-02,0.000e+00
5.988e-02,0.000e+00
6.037e-02,0.000e+00
6.087e-02,0.000e+00
6.136e-02,0.000e+00
6.185e-02,0.000e+00
6.235e-02,0.000e+00
6.284e-02,0.000e+00
6.333e-02,0.000e+00
6.382e-02,0.000e+00
6.432e-02,0.000e+00
6.481e-02,0.000e+00
6.530e-02,0.000e+00
6.580e-02,0.000e+00
6.629e-02,0.000e+00
6.678e-02,0.000e+00
6.727e-02,0.000e+00
6.777e-02,0.000e+00
6.826e-02,0.000e+00
6.875e-02,0.000e+00
6.925e-02,0.000e+00
6.974e-02,0.000e+00
7.023e-02,0.000e+00
7.072e-02,0.000e+00
7.122e-02,0.000e+00
7.171e-02,0.000e+00
7.220e-02,0.000e+00
7.270e-02,0.000e+00
7.319e-02,0.000e+00
7.368e-02,0.000e+00
7.417e-02,0.000e+00
7.467e-02,0.000e+00
7.516e-02,0.000e+00
7.565e-02,0.000e+00
7.615e-02,0.000e+00
7.664e-02,0.000e+00
7.713e-02,0.000e+00
7.762e-02,0.000e+00
7.812e-02,0.000e+00
7.861e-02,0.000e+00
7.910e-02,0.000e+00
7.960e-02,0.000e+00
8.009e-02,0.000e+00
8.058e-02,0.000e+00
8.107e-02,0.000e+00
8.157e-02,0.000e+00
8.206e-02,0.000e+00
8.255e-02,0.000e+00
8.305e-02,0.000e+00
8.354e-02,0.000e+00
8.403e-02,0.000e+00
8.452e-02,0.000e+00
8.502e-02,0.000e+00
8.551e-02,0.000e+00
8.600e-02,0.000e+00
8.650e-02,0.000e+00
8.699e-02,0.000e+00
8.748e-02,0.000e+00
8.797e-02,0.000e+00
8.847e-02,0.000e+00
8.896e-02,0.000e+00
8.945e-02,0.000e+00
8.995e-02,0.000e+00
9.044e-02,0.000e+00
9.093e-02,0.000e+00
9.142e-02,0.000e+00
9.192e-02,0.000e+00
9.241e-02,0.000e+00
9.290e-02,0.000e+00
9.340e-02,0.000e+00
9.389e-02,0.000e+00
9.438e-02,0.000e+00
9.487e-02,0.000e+00
9.537e-02,0.000e+00
9.586e-02,0.000e+00
9.635e-02,0.000e+00
9.685e-02,0.000e+00
9.734e-02,0.000e+00
9.783e-02,0.000e+00
9.832e-02,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_004.csv <==
transmittance,probability_density
4.103e-04,4.874e-02
1.231e-03,4.265e-01
2.052e-03,1.560e+00
2.872e-03,3.205e+00
3.693e-03,6.239e+00
4.513e-03,8.603e+00
5.334e-03,1.306e+01
6.155e-03,1.780e+01
6.975e-03,2.441e+01
7.796e-03,3.005e+01
8.616e-03,3.947e+01
9.437e-03,4.867e+01
1.026e-02,5.572e+01
1.108e-02,6.705e+01
1.190e-02,7.620e+01
1.272e-02,8.156e+01
1.354e-02,8.424e+01
1.436e-02,8.477e+01
1.518e-02,8.198e+01
1.600e-02,7.783e+01
1.682e-02,7.047e+01
1.764e-02,6.267e+01
1.846e-02,5.637e+01
1.928e-02,4.777e+01
2.010e-02,4.019e+01
2.093e-02,3.300e+01
2.175e-02,2.565e+01
2.257e-02,2.086e+01
2.339e-02,1.560e+01
2.421e-02,1.204e+01
2.503e-02,9.042e+00
2.585e-02,6.544e+00
2.667e-02,4.826e+00
2.749e-02,3.376e+00
2.831e-02,2.328e+00
2.913e-02,1.779e+00
2.995e-02,1.133e+00
3.077e-02,8.896e-01
3.159e-02,4.996e-01
3.241e-02,2.072e-01
3.323e-02,2.437e-01
3.405e-02,9.749e-02
3.488e-02,2.437e-02
3.570e-02,6.093e-02
3.652e-02,0.000e+00
3.734e-02,2.437e-02
3.816e-02,1.219e-02
3.898e-02,0.000e+00
3.980e-02,0.000e+00
4.062e-02,0.000e+00
4.144e-02,0.000e+00
4.226e-02,0.000e+00
4.308e-02,0.000e+00
4.390e-02,0.000e+00
4.472e-02,0.000e+00
4.554e-02,0.000e+00
4.636e-02,0.000e+00
4.718e-02,0.000e+00
4.801e-02,0.000e+00
4.883e-02,0.000e+00
4.965e-02,0.000e+00
5.047e-02,0.000e+00
5.129e-02,0.000e+00
5.211e-02,0.000e+00
5.293e-02,0.000e+00
5.375e-02,0.000e+00
5.457e-02,0.000e+00
5.539e-02,0.000e+00
5.621e-02,0.000e+00
5.703e-02,0.000e+00
5.785e-02,0.000e+00
5.867e-02,0.000e+00
5.949e-02,0.000e+00
6.031e-02,0.000e+00
6.113e-02,0.000e+00
6.196e-02,0.000e+00
6.278e-02,0.000e+00
6.360e-02,0.000e+00
6.442e-02,0.000e+00
6.524e-02,0.000e+00
6.606e-02,0.000e+00
6.688e-02,0.000e+00
6.770e-02,0.000e+00
6.852e-02,0.000e+00
6.934e-02,0.000e+00
7.016e-02,0.000e+00
7.098e-02,0.000e+00
7.180e-02,0.000e+00
7.262e-02,0.000e+00
7.344e-02,0.000e+00
7.426e-02,0.000e+00
7.508e-02,0.000e+00
7.591e-02,0.000e+00
7.673e-02,0.000e+00
7.755e-02,0.000e+00
7.837e-02,0.000e+00
7.919e-02,0.000e+00
8.001e-02,0.000e+00
8.083e-02,0.000e+00
8.165e-02,0.000e+00
8.247e-02,0.000e+00
8.329e-02,0.000e+00
8.411e-02,0.000e+00
8.493e-02,0.000e+00
8.575e-02,0.000e+00
8.657e-02,0.000e+00
8.739e-02,0.000e+00
8.821e-02,0.000e+00
8.904e-02,0.000e+00
8.986e-02,0.000e+00
9.068e-02,0.000e+00
9.150e-02,0.000e+00
9.232e-02,0.000e+00
9.314e-02,0.000e+00
9.396e-02,0.000e+00
9.478e-02,0.000e+00
9.560e-02,0.000e+00
9.642e-02,0.000e+00
9.724e-02,0.000e+00
9.806e-02,0.000e+00
9.888e-02,0.000e+00
9.970e-02,0.000e+00
1.005e-01,0.000e+00
1.013e-01,0.000e+00
1.022e-01,0.000e+00
1.030e-01,0.000e+00
1.038e-01,0.000e+00
1.046e-01,0.000e+00
1.054e-01,0.000e+00
1.063e-01,0.000e+00
1.071e-01,0.000e+00
1.079e-01,0.000e+00
1.087e-01,0.000e+00
1.096e-01,0.000e+00
1.104e-01,0.000e+00
1.112e-01,0.000e+00
1.120e-01,0.000e+00
1.128e-01,0.000e+00
1.137e-01,0.000e+00
1.145e-01,0.000e+00
1.153e-01,0.000e+00
1.161e-01,0.000e+00
1.169e-01,0.000e+00
1.178e-01,0.000e+00
1.186e-01,0.000e+00
1.194e-01,0.000e+00
1.202e-01,0.000e+00
1.210e-01,0.000e+00
1.219e-01,0.000e+00
1.227e-01,0.000e+00
1.235e-01,0.000e+00
1.243e-01,0.000e+00
1.251e-01,0.000e+00
1.260e-01,0.000e+00
1.268e-01,0.000e+00
1.276e-01,0.000e+00
1.284e-01,0.000e+00
1.292e-01,0.000e+00
1.301e-01,0.000e+00
1.309e-01,0.000e+00
1.317e-01,0.000e+00
1.325e-01,0.000e+00
1.333e-01,0.000e+00
1.342e-01,0.000e+00
1.350e-01,0.000e+00
1.358e-01,0.000e+00
1.366e-01,0.000e+00
1.375e-01,0.000e+00
1.383e-01,0.000e+00
1.391e-01,0.000e+00
1.399e-01,0.000e+00
1.407e-01,0.000e+00
1.416e-01,0.000e+00
1.424e-01,0.000e+00
1.432e-01,0.000e+00
1.440e-01,0.000e+00
1.448e-01,0.000e+00
1.457e-01,0.000e+00
1.465e-01,0.000e+00
1.473e-01,0.000e+00
1.481e-01,0.000e+00
1.489e-01,0.000e+00
1.498e-01,0.000e+00
1.506e-01,0.000e+00
1.514e-01,0.000e+00
1.522e-01,0.000e+00
1.530e-01,0.000e+00
1.539e-01,0.000e+00
1.547e-01,0.000e+00
1.555e-01,0.000e+00
1.563e-01,0.000e+00
1.571e-01,0.000e+00
1.580e-01,0.000e+00
1.588e-01,0.000e+00
1.596e-01,0.000e+00
1.604e-01,0.000e+00
1.612e-01,0.000e+00
1.621e-01,0.000e+00
1.629e-01,0.000e+00
1.637e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_005.csv <==
transmittance,probability_density
5.882e-04,2.550e-02
1.765e-03,2.295e-01
2.941e-03,8.245e-01
4.118e-03,1.760e+00
5.294e-03,3.400e+00
6.470e-03,5.032e+00
7.647e-03,7.208e+00
8.823e-03,9.886e+00
1.000e-02,1.362e+01
1.118e-02,1.755e+01
1.235e-02,2.159e+01
1.353e-02,2.747e+01
1.471e-02,3.311e+01
1.588e-02,3.789e+01
1.706e-02,4.416e+01
1.823e-02,5.018e+01
1.941e-02,5.361e+01
2.059e-02,5.511e+01
2.176e-02,5.571e+01
2.294e-02,5.534e+01
2.412e-02,5.247e+01
2.529e-02,4.671e+01
2.647e-02,4.355e+01
2.765e-02,3.858e+01
2.882e-02,3.469e+01
3.000e-02,2.897e+01
3.118e-02,2.426e+01
3.235e-02,1.995e+01
3.353e-02,1.602e+01
3.471e-02,1.289e+01
3.588e-02,9.903e+00
3.706e-02,7.480e+00
3.823e-02,5.729e+00
3.941e-02,4.344e+00
4.059e-02,3.230e+00
4.176e-02,2.295e+00
4.294e-02,1.607e+00
4.412e-02,1.165e+00
4.529e-02,8.245e-01
4.647e-02,6.460e-01
4.765e-02,3.910e-01
4.882e-02,2.125e-01
5.000e-02,1.445e-01
5.118e-02,1.275e-01
5.235e-02,4.250e-02
5.353e-02,2.550e-02
5.470e-02,1.700e-02
5.588e-02,8.500e-03
5.706e-02,1.700e-02
5.823e-02,0.000e+00
5.941e-02,0.000e+00
6.059e-02,0.000e+00
6.176e-02,0.000e+00
6.294e-02,0.000e+00
6.412e-02,0.000e+00
6.529e-02,0.000e+00
6.647e-02,0.000e+00
6.765e-02,0.000e+00
6.882e-02,0.000e+00
7.000e-02,0.000e+00
7.118e-02,0.000e+00
7.235e-02,0.000e+00
7.353e-02,0.000e+00
7.470e-02,0.000e+00
7.588e-02,0.000e+00
7.706e-02,0.000e+00
7.823e-02,0.000e+00
7.941e-02,0.000e+00
8.059e-02,0.000e+00
8.176e-02,0.000e+00
8.294e-02,0.000e+00
8.412e-02,0.000e+00
8.529e-02,0.000e+00
8.647e-02,0.000e+00
8.765e-02,0.000e+00
8.882e-02,0.000e+00
9.000e-02,0.000e+00
9.117e-02,0.000e+00
9.235e-02,0.000e+00
9.353e-02,0.000e+00
9.470e-02,0.000e+00
9.588e-02,0.000e+00
9.706e-02,0.000e+00
9.823e-02,0.000e+00
9.941e-02,0.000e+00
1.006e-01,0.000e+00
1.018e-01,0.000e+00
1.029e-01,0.000e+00
1.041e-01,0.000e+00
1.053e-01,0.000e+00
1.065e-01,0.000e+00
1.076e-01,0.000e+00
1.088e-01,0.000e+00
1.100e-01,0.000e+00
1.112e-01,0.000e+00
1.124e-01,0.000e+00
1.135e-01,0.000e+00
1.147e-01,0.000e+00
1.159e-01,0.000e+00
1.171e-01,0.000e+00
1.182e-01,0.000e+00
1.194e-01,0.000e+00
1.206e-01,0.000e+00
1.218e-01,0.000e+00
1.229e-01,0.000e+00
1.241e-01,0.000e+00
1.253e-01,0.000e+00
1.265e-01,0.000e+00
1.276e-01,0.000e+00
1.288e-01,0.000e+00
1.300e-01,0.000e+00
1.312e-01,0.000e+00
1.324e-01,0.000e+00
1.335e-01,0.000e+00
1.347e-01,0.000e+00
1.359e-01,0.000e+00
1.371e-01,0.000e+00
1.382e-01,0.000e+00
1.394e-01,0.000e+00
1.406e-01,0.000e+00
1.418e-01,0.000e+00
1.429e-01,0.000e+00
1.441e-01,0.000e+00
1.453e-01,0.000e+00
1.465e-01,0.000e+00
1.476e-01,0.000e+00
1.488e-01,0.000e+00
1.500e-01,0.000e+00
1.512e-01,0.000e+00
1.524e-01,0.000e+00
1.535e-01,0.000e+00
1.547e-01,0.000e+00
1.559e-01,0.000e+00
1.571e-01,0.000e+00
1.582e-01,0.000e+00
1.594e-01,0.000e+00
1.606e-01,0.000e+00
1.618e-01,0.000e+00
1.629e-01,0.000e+00
1.641e-01,0.000e+00
1.653e-01,0.000e+00
1.665e-01,0.000e+00
1.676e-01,0.000e+00
1.688e-01,0.000e+00
1.700e-01,0.000e+00
1.712e-01,0.000e+00
1.723e-01,0.000e+00
1.735e-01,0.000e+00
1.747e-01,0.000e+00
1.759e-01,0.000e+00
1.771e-01,0.000e+00
1.782e-01,0.000e+00
1.794e-01,0.000e+00
1.806e-01,0.000e+00
1.818e-01,0.000e+00
1.829e-01,0.000e+00
1.841e-01,0.000e+00
1.853e-01,0.000e+00
1.865e-01,0.000e+00
1.876e-01,0.000e+00
1.888e-01,0.000e+00
1.900e-01,0.000e+00
1.912e-01,0.000e+00
1.923e-01,0.000e+00
1.935e-01,0.000e+00
1.947e-01,0.000e+00
1.959e-01,0.000e+00
1.971e-01,0.000e+00
1.982e-01,0.000e+00
1.994e-01,0.000e+00
2.006e-01,0.000e+00
2.018e-01,0.000e+00
2.029e-01,0.000e+00
2.041e-01,0.000e+00
2.053e-01,0.000e+00
2.065e-01,0.000e+00
2.076e-01,0.000e+00
2.088e-01,0.000e+00
2.100e-01,0.000e+00
2.112e-01,0.000e+00
2.123e-01,0.000e+00
2.135e-01,0.000e+00
2.147e-01,0.000e+00
2.159e-01,0.000e+00
2.171e-01,0.000e+00
2.182e-01,0.000e+00
2.194e-01,0.000e+00
2.206e-01,0.000e+00
2.218e-01,0.000e+00
2.229e-01,0.000e+00
2.241e-01,0.000e+00
2.253e-01,0.000e+00
2.265e-01,0.000e+00
2.276e-01,0.000e+00
2.288e-01,0.000e+00
2.300e-01,0.000e+00
2.312e-01,0.000e+00
2.323e-01,0.000e+00
2.335e-01,0.000e+00
2.347e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_006.csv <==
transmittance,probability_density
8.005e-04,1.249e-02
2.402e-03,1.499e-01
4.003e-03,5.371e-01
5.604e-03,1.137e+00
7.205e-03,2.192e+00
8.806e-03,3.385e+00
1.041e-02,4.778e+00
1.201e-02,6.502e+00
1.361e-02,8.907e+00
1.521e-02,1.178e+01
1.681e-02,1.424e+01
1.841e-02,1.834e+01
2.001e-02,2.246e+01
2.161e-02,2.544e+01
2.322e-02,3.043e+01
2.482e-02,3.389e+01
2.642e-02,3.753e+01
2.802e-02,3.883e+01
2.962e-02,4.005e+01
3.122e-02,3.987e+01
3.282e-02,3.874e+01
3.442e-02,3.593e+01
3.602e-02,3.348e+01
3.762e-02,2.959e+01
3.923e-02,2.713e+01
4.083e-02,2.330e+01
4.243e-02,2.006e+01
4.403e-02,1.650e+01
4.563e-02,1.351e+01
4.723e-02,1.097e+01
4.883e-02,8.788e+00
5.043e-02,6.677e+00
5.203e-02,5.122e+00
5.364e-02,3.829e+00
5.524e-02,3.036e+00
5.684e-02,2.236e+00
5.844e-02,1.543e+00
6.004e-02,1.124e+00
6.164e-02,8.869e-01
6.324e-02,5.247e-01
6.484e-02,4.872e-01
6.644e-02,2.623e-01
6.804e-02,1.249e-01
6.965e-02,1.062e-01
7.125e-02,1.062e-01
7.285e-02,1.874e-02
7.445e-02,1.874e-02
7.605e-02,1.249e-02
7.765e-02,6.246e-03
7.925e-02,1.249e-02
8.085e-02,0.000e+00
8.245e-02,0.000e+00
8.406e-02,0.000e+00
8.566e-02,0.000e+00
8.726e-02,0.000e+00
8.886e-02,0.000e+00
9.046e-02,0.000e+00
9.206e-02,0.000e+00
9.366e-02,0.000e+00
9.526e-02,0.000e+00
9.686e-02,0.000e+00
9.846e-02,0.000e+00
1.001e-01,0.000e+00
1.017e-01,0.000e+00
1.033e-01,0.000e+00
1.049e-01,0.000e+00
1.065e-01,0.000e+00
1.081e-01,0.000e+00
1.097e-01,0.000e+00
1.113e-01,0.000e+00
1.129e-01,0.000e+00
1.145e-01,0.000e+00
1.161e-01,0.000e+00
1.177e-01,0.000e+00
1.193e-01,0.000e+00
1.209e-01,0.000e+00
1.225e-01,0.000e+00
1.241e-01,0.000e+00
1.257e-01,0.000e+00
1.273e-01,0.000e+00
1.289e-01,0.000e+00
1.305e-01,0.000e+00
1.321e-01,0.000e+00
1.337e-01,0.000e+00
1.353e-01,0.000e+00
1.369e-01,0.000e+00
1.385e-01,0.000e+00
1.401e-01,0.000e+00
1.417e-01,0.000e+00
1.433e-01,0.000e+00
1.449e-01,0.000e+00
1.465e-01,0.000e+00
1.481e-01,0.000e+00
1.497e-01,0.000e+00
1.513e-01,0.000e+00
1.529e-01,0.000e+00
1.545e-01,0.000e+00
1.561e-01,0.000e+00
1.577e-01,0.000e+00
1.593e-01,0.000e+00
1.609e-01,0.000e+00
1.625e-01,0.000e+00
1.641e-01,0.000e+00
1.657e-01,0.000e+00
1.673e-01,0.000e+00
1.689e-01,0.000e+00
1.705e-01,0.000e+00
1.721e-01,0.000e+00
1.737e-01,0.000e+00
1.753e-01,0.000e+00
1.769e-01,0.000e+00
1.785e-01,0.000e+00
1.801e-01,0.000e+00
1.817e-01,0.000e+00
1.833e-01,0.000e+00
1.849e-01,0.000e+00
1.865e-01,0.000e+00
1.881e-01,0.000e+00
1.897e-01,0.000e+00
1.913e-01,0.000e+00
1.929e-01,0.000e+00
1.945e-01,0.000e+00
1.961e-01,0.000e+00
1.977e-01,0.000e+00
1.993e-01,0.000e+00
2.009e-01,0.000e+00
2.025e-01,0.000e+00
2.041e-01,0.000e+00
2.057e-01,0.000e+00
2.073e-01,0.000e+00
2.089e-01,0.000e+00
2.105e-01,0.000e+00
2.121e-01,0.000e+00
2.137e-01,0.000e+00
2.153e-01,0.000e+00
2.169e-01,0.000e+00
2.185e-01,0.000e+00
2.201e-01,0.000e+00
2.217e-01,0.000e+00
2.233e-01,0.000e+00
2.249e-01,0.000e+00
2.265e-01,0.000e+00
2.281e-01,0.000e+00
2.298e-01,0.000e+00
2.314e-01,0.000e+00
2.330e-01,0.000e+00
2.346e-01,0.000e+00
2.362e-01,0.000e+00
2.378e-01,0.000e+00
2.394e-01,0.000e+00
2.410e-01,0.000e+00
2.426e-01,0.000e+00
2.442e-01,0.000e+00
2.458e-01,0.000e+00
2.474e-01,0.000e+00
2.490e-01,0.000e+00
2.506e-01,0.000e+00
2.522e-01,0.000e+00
2.538e-01,0.000e+00
2.554e-01,0.000e+00
2.570e-01,0.000e+00
2.586e-01,0.000e+00
2.602e-01,0.000e+00
2.618e-01,0.000e+00
2.634e-01,0.000e+00
2.650e-01,0.000e+00
2.666e-01,0.000e+00
2.682e-01,0.000e+00
2.698e-01,0.000e+00
2.714e-01,0.000e+00
2.730e-01,0.000e+00
2.746e-01,0.000e+00
2.762e-01,0.000e+00
2.778e-01,0.000e+00
2.794e-01,0.000e+00
2.810e-01,0.000e+00
2.826e-01,0.000e+00
2.842e-01,0.000e+00
2.858e-01,0.000e+00
2.874e-01,0.000e+00
2.890e-01,0.000e+00
2.906e-01,0.000e+00
2.922e-01,0.000e+00
2.938e-01,0.000e+00
2.954e-01,0.000e+00
2.970e-01,0.000e+00
2.986e-01,0.000e+00
3.002e-01,0.000e+00
3.018e-01,0.000e+00
3.034e-01,0.000e+00
3.050e-01,0.000e+00
3.066e-01,0.000e+00
3.082e-01,0.000e+00
3.098e-01,0.000e+00
3.114e-01,0.000e+00
3.130e-01,0.000e+00
3.146e-01,0.000e+00
3.162e-01,0.000e+00
3.178e-01,0.000e+00
3.194e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_007.csv <==
transmittance,probability_density
1.027e-03,9.741e-03
3.080e-03,7.306e-02
5.133e-03,2.679e-01
7.186e-03,6.527e-01
9.239e-03,1.135e+00
1.129e-02,2.012e+00
1.335e-02,2.625e+00
1.540e-02,3.833e+00
1.745e-02,4.900e+00
1.950e-02,6.707e+00
2.156e-02,8.387e+00
2.361e-02,1.018e+01
2.566e-02,1.270e+01
2.772e-02,1.507e+01
2.977e-02,1.804e+01
3.182e-02,2.022e+01
3.388e-02,2.300e+01
3.593e-02,2.589e+01
3.798e-02,2.734e+01
4.004e-02,2.849e+01
4.209e-02,2.858e+01
4.414e-02,2.862e+01
4.620e-02,2.776e+01
4.825e-02,2.595e+01
5.030e-02,2.409e+01
5.236e-02,2.173e+01
5.441e-02,2.007e+01
5.646e-02,1.785e+01
5.851e-02,1.522e+01
6.057e-02,1.297e+01
6.262e-02,1.120e+01
6.467e-02,8.821e+00
6.673e-02,7.432e+00
6.878e-02,5.971e+00
7.083e-02,4.627e+00
7.289e-02,3.638e+00
7.494e-02,2.757e+00
7.699e-02,2.201e+00
7.905e-02,1.719e+00
8.110e-02,1.271e+00
8.315e-02,8.523e-01
8.521e-02,6.721e-01
8.726e-02,4.432e-01
8.931e-02,4.091e-01
9.137e-02,2.387e-01
9.342e-02,1.753e-01
9.547e-02,7.306e-02
9.752e-02,7.793e-02
9.958e-02,5.358e-02
1.016e-01,1.461e-02
1.037e-01,1.461e-02
1.057e-01,9.741e-03
1.078e-01,4.871e-03
1.098e-01,4.871e-03
1.119e-01,4.871e-03
1.139e-01,0.000e+00
1.160e-01,0.000e+00
1.181e-01,0.000e+00
1.201e-01,0.000e+00
1.222e-01,0.000e+00
1.242e-01,0.000e+00
1.263e-01,0.000e+00
1.283e-01,0.000e+00
1.304e-01,0.000e+00
1.324e-01,0.000e+00
1.345e-01,0.000e+00
1.365e-01,0.000e+00
1.386e-01,0.000e+00
1.406e-01,0.000e+00
1.427e-01,0.000e+00
1.447e-01,0.000e+00
1.468e-01,0.000e+00
1.489e-01,0.000e+00
1.509e-01,0.000e+00
1.530e-01,0.000e+00
1.550e-01,0.000e+00
1.571e-01,0.000e+00
1.591e-01,0.000e+00
1.612e-01,0.000e+00
1.632e-01,0.000e+00
1.653e-01,0.000e+00
1.673e-01,0.000e+00
1.694e-01,0.000e+00
1.714e-01,0.000e+00
1.735e-01,0.000e+00
1.755e-01,0.000e+00
1.776e-01,0.000e+00
1.797e-01,0.000e+00
1.817e-01,0.000e+00
1.838e-01,0.000e+00
1.858e-01,0.000e+00
1.879e-01,0.000e+00
1.899e-01,0.000e+00
1.920e-01,0.000e+00
1.940e-01,0.000e+00
1.961e-01,0.000e+00
1.981e-01,0.000e+00
2.002e-01,0.000e+00
2.022e-01,0.000e+00
2.043e-01,0.000e+00
2.063e-01,0.000e+00
2.084e-01,0.000e+00
2.104e-01,0.000e+00
2.125e-01,0.000e+00
2.146e-01,0.000e+00
2.166e-01,0.000e+00
2.187e-01,0.000e+00
2.207e-01,0.000e+00
2.228e-01,0.000e+00
2.248e-01,0.000e+00
2.269e-01,0.000e+00
2.289e-01,0.000e+00
2.310e-01,0.000e+00
2.330e-01,0.000e+00
2.351e-01,0.000e+00
2.371e-01,0.000e+00
2.392e-01,0.000e+00
2.412e-01,0.000e+00
2.433e-01,0.000e+00
2.454e-01,0.000e+00
2.474e-01,0.000e+00
2.495e-01,0.000e+00
2.515e-01,0.000e+00
2.536e-01,0.000e+00
2.556e-01,0.000e+00
2.577e-01,0.000e+00
2.597e-01,0.000e+00
2.618e-01,0.000e+00
2.638e-01,0.000e+00
2.659e-01,0.000e+00
2.679e-01,0.000e+00
2.700e-01,0.000e+00
2.720e-01,0.000e+00
2.741e-01,0.000e+00
2.761e-01,0.000e+00
2.782e-01,0.000e+00
2.803e-01,0.000e+00
2.823e-01,0.000e+00
2.844e-01,0.000e+00
2.864e-01,0.000e+00
2.885e-01,0.000e+00
2.905e-01,0.000e+00
2.926e-01,0.000e+00
2.946e-01,0.000e+00
2.967e-01,0.000e+00
2.987e-01,0.000e+00
3.008e-01,0.000e+00
3.028e-01,0.000e+00
3.049e-01,0.000e+00
3.069e-01,0.000e+00
3.090e-01,0.000e+00
3.111e-01,0.000e+00
3.131e-01,0.000e+00
3.152e-01,0.000e+00
3.172e-01,0.000e+00
3.193e-01,0.000e+00
3.213e-01,0.000e+00
3.234e-01,0.000e+00
3.254e-01,0.000e+00
3.275e-01,0.000e+00
3.295e-01,0.000e+00
3.316e-01,0.000e+00
3.336e-01,0.000e+00
3.357e-01,0.000e+00
3.377e-01,0.000e+00
3.398e-01,0.000e+00
3.418e-01,0.000e+00
3.439e-01,0.000e+00
3.460e-01,0.000e+00
3.480e-01,0.000e+00
3.501e-01,0.000e+00
3.521e-01,0.000e+00
3.542e-01,0.000e+00
3.562e-01,0.000e+00
3.583e-01,0.000e+00
3.603e-01,0.000e+00
3.624e-01,0.000e+00
3.644e-01,0.000e+00
3.665e-01,0.000e+00
3.685e-01,0.000e+00
3.706e-01,0.000e+00
3.726e-01,0.000e+00
3.747e-01,0.000e+00
3.768e-01,0.000e+00
3.788e-01,0.000e+00
3.809e-01,0.000e+00
3.829e-01,0.000e+00
3.850e-01,0.000e+00
3.870e-01,0.000e+00
3.891e-01,0.000e+00
3.911e-01,0.000e+00
3.932e-01,0.000e+00
3.952e-01,0.000e+00
3.973e-01,0.000e+00
3.993e-01,0.000e+00
4.014e-01,0.000e+00
4.034e-01,0.000e+00
4.055e-01,0.000e+00
4.076e-01,0.000e+00
4.096e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_008.csv <==
transmittance,probability_density
1.224e-03,4.085e-03
3.672e-03,4.902e-02
6.120e-03,1.511e-01
8.568e-03,4.126e-01
1.102e-02,7.108e-01
1.346e-02,1.258e+00
1.591e-02,1.842e+00
1.836e-02,2.316e+00
2.081e-02,3.264e+00
2.326e-02,4.203e+00
2.570e-02,5.412e+00
2.815e-02,6.716e+00
3.060e-02,7.994e+00
3.305e-02,9.967e+00
3.550e-02,1.162e+01
3.794e-02,1.397e+01
4.039e-02,1.509e+01
4.284e-02,1.761e+01
4.529e-02,1.969e+01
4.774e-02,2.098e+01
5.019e-02,2.199e+01
5.263e-02,2.236e+01
5.508e-02,2.239e+01
5.753e-02,2.245e+01
5.998e-02,2.168e+01
6.243e-02,1.968e+01
6.487e-02,1.894e+01
6.732e-02,1.692e+01
6.977e-02,1.575e+01
7.222e-02,1.420e+01
7.467e-02,1.224e+01
7.711e-02,1.062e+01
7.956e-02,8.991e+00
8.201e-02,7.422e+00
8.446e-02,6.307e+00
8.691e-02,5.131e+00
8.935e-02,4.048e+00
9.180e-02,3.350e+00
9.425e-02,2.606e+00
9.670e-02,1.969e+00
9.915e-02,1.601e+00
1.016e-01,1.225e+00
1.040e-01,9.232e-01
1.065e-01,6.781e-01
1.089e-01,5.229e-01
1.114e-01,3.472e-01
1.138e-01,3.309e-01
1.163e-01,1.920e-01
1.187e-01,1.389e-01
1.212e-01,6.127e-02
1.236e-01,6.536e-02
1.261e-01,5.719e-02
1.285e-01,2.042e-02
1.310e-01,8.170e-03
1.334e-01,1.225e-02
1.359e-01,0.000e+00
1.383e-01,8.170e-03
1.408e-01,4.085e-03
1.432e-01,0.000e+00
1.457e-01,0.000e+00
1.481e-01,0.000e+00
1.506e-01,0.000e+00
1.530e-01,0.000e+00
1.555e-01,0.000e+00
1.579e-01,0.000e+00
1.603e-01,0.000e+00
1.628e-01,0.000e+00
1.652e-01,0.000e+00
1.677e-01,0.000e+00
1.701e-01,0.000e+00
1.726e-01,0.000e+00
1.750e-01,0.000e+00
1.775e-01,0.000e+00
1.799e-01,0.000e+00
1.824e-01,0.000e+00
1.848e-01,0.000e+00
1.873e-01,0.000e+00
1.897e-01,0.000e+00
1.922e-01,0.000e+00
1.946e-01,0.000e+00
1.971e-01,0.000e+00
1.995e-01,0.000e+00
2.020e-01,0.000e+00
2.044e-01,0.000e+00
2.069e-01,0.000e+00
2.093e-01,0.000e+00
2.118e-01,0.000e+00
2.142e-01,0.000e+00
2.167e-01,0.000e+00
2.191e-01,0.000e+00
2.215e-01,0.000e+00
2.240e-01,0.000e+00
2.264e-01,0.000e+00
2.289e-01,0.000e+00
2.313e-01,0.000e+00
2.338e-01,0.000e+00
2.362e-01,0.000e+00
2.387e-01,0.000e+00
2.411e-01,0.000e+00
2.436e-01,0.000e+00
2.460e-01,0.000e+00
2.485e-01,0.000e+00
2.509e-01,0.000e+00
2.534e-01,0.000e+00
2.558e-01,0.000e+00
2.583e-01,0.000e+00
2.607e-01,0.000e+00
2.632e-01,0.000e+00
2.656e-01,0.000e+00
2.681e-01,0.000e+00
2.705e-01,0.000e+00
2.730e-01,0.000e+00
2.754e-01,0.000e+00
2.779e-01,0.000e+00
2.803e-01,0.000e+00
2.827e-01,0.000e+00
2.852e-01,0.000e+00
2.876e-01,0.000e+00
2.901e-01,0.000e+00
2.925e-01,0.000e+00
2.950e-01,0.000e+00
2.974e-01,0.000e+00
2.999e-01,0.000e+00
3.023e-01,0.000e+00
3.048e-01,0.000e+00
3.072e-01,0.000e+00
3.097e-01,0.000e+00
3.121e-01,0.000e+00
3.146e-01,0.000e+00
3.170e-01,0.000e+00
3.195e-01,0.000e+00
3.219e-01,0.000e+00
3.244e-01,0.000e+00
3.268e-01,0.000e+00
3.293e-01,0.000e+00
3.317e-01,0.000e+00
3.342e-01,0.000e+00
3.366e-01,0.000e+00
3.391e-01,0.000e+00
3.415e-01,0.000e+00
3.440e-01,0.000e+00
3.464e-01,0.000e+00
3.488e-01,0.000e+00
3.513e-01,0.000e+00
3.537e-01,0.000e+00
3.562e-01,0.000e+00
3.586e-01,0.000e+00
3.611e-01,0.000e+00
3.635e-01,0.000e+00
3.660e-01,0.000e+00
3.684e-01,0.000e+00
3.709e-01,0.000e+00
3.733e-01,0.000e+00
3.758e-01,0.000e+00
3.782e-01,0.000e+00
3.807e-01,0.000e+00
3.831e-01,0.000e+00
3.856e-01,0.000e+00
3.880e-01,0.000e+00
3.905e-01,0.000e+00
3.929e-01,0.000e+00
3.954e-01,0.000e+00
3.978e-01,0.000e+00
4.003e-01,0.000e+00
4.027e-01,0.000e+00
4.052e-01,0.000e+00
4.076e-01,0.000e+00
4.100e-01,0.000e+00
4.125e-01,0.000e+00
4.149e-01,0.000e+00
4.174e-01,0.000e+00
4.198e-01,0.000e+00
4.223e-01,0.000e+00
4.247e-01,0.000e+00
4.272e-01,0.000e+00
4.296e-01,0.000e+00
4.321e-01,0.000e+00
4.345e-01,0.000e+00
4.370e-01,0.000e+00
4.394e-01,0.000e+00
4.419e-01,0.000e+00
4.443e-01,0.000e+00
4.468e-01,0.000e+00
4.492e-01,0.000e+00
4.517e-01,0.000e+00
4.541e-01,0.000e+00
4.566e-01,0.000e+00
4.590e-01,0.000e+00
4.615e-01,0.000e+00
4.639e-01,0.000e+00
4.664e-01,0.000e+00
4.688e-01,0.000e+00
4.712e-01,0.000e+00
4.737e-01,0.000e+00
4.761e-01,0.000e+00
4.786e-01,0.000e+00
4.810e-01,0.000e+00
4.835e-01,0.000e+00
4.859e-01,0.000e+00
4.884e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_009.csv <==
transmittance,probability_density
1.415e-03,3.535e-03
4.244e-03,3.181e-02
7.073e-03,9.897e-02
9.902e-03,2.651e-01
1.273e-02,4.701e-01
1.556e-02,7.635e-01
1.839e-02,1.244e+00
2.122e-02,1.605e+00
2.405e-02,2.163e+00
2.688e-02,2.828e+00
2.971e-02,3.581e+00
3.254e-02,4.489e+00
3.537e-02,5.539e+00
3.819e-02,6.461e+00
4.102e-02,8.016e+00
4.385e-02,9.374e+00
4.668e-02,1.087e+01
4.951e-02,1.197e+01
5.234e-02,1.401e+01
5.517e-02,1.503e+01
5.800e-02,1.671e+01
6.083e-02,1.751e+01
6.366e-02,1.807e+01
6.649e-02,1.829e+01
6.932e-02,1.838e+01
7.214e-02,1.818e+01
7.497e-02,1.721e+01
7.780e-02,1.599e+01
8.063e-02,1.524e+01
8.346e-02,1.374e+01
8.629e-02,1.277e+01
8.912e-02,1.177e+01
9.195e-02,1.012e+01
9.478e-02,8.967e+00
9.761e-02,7.631e+00
1.004e-01,6.532e+00
1.033e-01,5.422e+00
1.061e-01,4.609e+00
1.089e-01,3.743e+00
1.118e-01,3.011e+00
1.146e-01,2.404e+00
1.174e-01,1.940e+00
1.202e-01,1.548e+00
1.231e-01,1.159e+00
1.259e-01,9.932e-01
1.287e-01,6.645e-01
1.316e-01,5.479e-01
1.344e-01,4.171e-01
1.372e-01,3.075e-01
1.400e-01,2.474e-01
1.429e-01,1.767e-01
1.457e-01,1.131e-01
1.485e-01,6.009e-02
1.514e-01,5.655e-02
1.542e-01,4.948e-02
1.570e-01,1.767e-02
1.598e-01,7.069e-03
1.627e-01,1.414e-02
1.655e-01,3.535e-03
1.683e-01,3.535e-03
1.712e-01,3.535e-03
1.740e-01,3.535e-03
1.768e-01,0.000e+00
1.797e-01,0.000e+00
1.825e-01,0.000e+00
1.853e-01,0.000e+00
1.881e-01,0.000e+00
1.910e-01,0.000e+00
1.938e-01,0.000e+00
1.966e-01,0.000e+00
1.995e-01,0.000e+00
2.023e-01,0.000e+00
2.051e-01,0.000e+00
2.079e-01,0.000e+00
2.108e-01,0.000e+00
2.136e-01,0.000e+00
2.164e-01,0.000e+00
2.193e-01,0.000e+00
2.221e-01,0.000e+00
2.249e-01,0.000e+00
2.278e-01,0.000e+00
2.306e-01,0.000e+00
2.334e-01,0.000e+00
2.362e-01,0.000e+00
2.391e-01,0.000e+00
2.419e-01,0.000e+00
2.447e-01,0.000e+00
2.476e-01,0.000e+00
2.504e-01,0.000e+00
2.532e-01,0.000e+00
2.560e-01,0.000e+00
2.589e-01,0.000e+00
2.617e-01,0.000e+00
2.645e-01,0.000e+00
2.674e-01,0.000e+00
2.702e-01,0.000e+00
2.730e-01,0.000e+00
2.758e-01,0.000e+00
2.787e-01,0.000e+00
2.815e-01,0.000e+00
2.843e-01,0.000e+00
2.872e-01,0.000e+00
2.900e-01,0.000e+00
2.928e-01,0.000e+00
2.957e-01,0.000e+00
2.985e-01,0.000e+00
3.013e-01,0.000e+00
3.041e-01,0.000e+00
3.070e-01,0.000e+00
3.098e-01,0.000e+00
3.126e-01,0.000e+00
3.155e-01,0.000e+00
3.183e-01,0.000e+00
3.211e-01,0.000e+00
3.239e-01,0.000e+00
3.268e-01,0.000e+00
3.296e-01,0.000e+00
3.324e-01,0.000e+00
3.353e-01,0.000e+00
3.381e-01,0.000e+00
3.409e-01,0.000e+00
3.437e-01,0.000e+00
3.466e-01,0.000e+00
3.494e-01,0.000e+00
3.522e-01,0.000e+00
3.551e-01,0.000e+00
3.579e-01,0.000e+00
3.607e-01,0.000e+00
3.636e-01,0.000e+00
3.664e-01,0.000e+00
3.692e-01,0.000e+00
3.720e-01,0.000e+00
3.749e-01,0.000e+00
3.777e-01,0.000e+00
3.805e-01,0.000e+00
3.834e-01,0.000e+00
3.862e-01,0.000e+00
3.890e-01,0.000e+00
3.918e-01,0.000e+00
3.947e-01,0.000e+00
3.975e-01,0.000e+00
4.003e-01,0.000e+00
4.032e-01,0.000e+00
4.060e-01,0.000e+00
4.088e-01,0.000e+00
4.116e-01,0.000e+00
4.145e-01,0.000e+00
4.173e-01,0.000e+00
4.201e-01,0.000e+00
4.230e-01,0.000e+00
4.258e-01,0.000e+00
4.286e-01,0.000e+00
4.315e-01,0.000e+00
4.343e-01,0.000e+00
4.371e-01,0.000e+00
4.399e-01,0.000e+00
4.428e-01,0.000e+00
4.456e-01,0.000e+00
4.484e-01,0.000e+00
4.513e-01,0.000e+00
4.541e-01,0.000e+00
4.569e-01,0.000e+00
4.597e-01,0.000e+00
4.626e-01,0.000e+00
4.654e-01,0.000e+00
4.682e-01,0.000e+00
4.711e-01,0.000e+00
4.739e-01,0.000e+00
4.767e-01,0.000e+00
4.795e-01,0.000e+00
4.824e-01,0.000e+00
4.852e-01,0.000e+00
4.880e-01,0.000e+00
4.909e-01,0.000e+00
4.937e-01,0.000e+00
4.965e-01,0.000e+00
4.994e-01,0.000e+00
5.022e-01,0.000e+00
5.050e-01,0.000e+00
5.078e-01,0.000e+00
5.107e-01,0.000e+00
5.135e-01,0.000e+00
5.163e-01,0.000e+00
5.192e-01,0.000e+00
5.220e-01,0.000e+00
5.248e-01,0.000e+00
5.276e-01,0.000e+00
5.305e-01,0.000e+00
5.333e-01,0.000e+00
5.361e-01,0.000e+00
5.390e-01,0.000e+00
5.418e-01,0.000e+00
5.446e-01,0.000e+00
5.475e-01,0.000e+00
5.503e-01,0.000e+00
5.531e-01,0.000e+00
5.559e-01,0.000e+00
5.588e-01,0.000e+00
5.616e-01,0.000e+00
5.644e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_01.csv <==
transmittance,probability_density
1.571e-03,3.182e-03
4.714e-03,1.273e-02
7.857e-03,4.773e-02
1.100e-02,1.464e-01
1.414e-02,2.577e-01
1.728e-02,4.391e-01
2.043e-02,7.128e-01
2.357e-02,9.991e-01
2.671e-02,1.327e+00
2.986e-02,1.639e+00
3.300e-02,2.110e+00
3.614e-02,2.657e+00
3.928e-02,3.347e+00
4.243e-02,4.098e+00
4.557e-02,4.757e+00
4.871e-02,5.483e+00
5.185e-02,6.641e+00
5.500e-02,7.659e+00
5.814e-02,8.849e+00
6.128e-02,9.549e+00
6.443e-02,1.084e+01
6.757e-02,1.188e+01
7.071e-02,1.332e+01
7.385e-02,1.388e+01
7.700e-02,1.444e+01
8.014e-02,1.474e+01
8.328e-02,1.482e+01
8.642e-02,1.501e+01
8.957e-02,1.479e+01
9.271e-02,1.421e+01
9.585e-02,1.309e+01
9.900e-02,1.267e+01
1.021e-01,1.178e+01
1.053e-01,1.077e+01
1.084e-01,1.015e+01
1.116e-01,9.155e+00
1.147e-01,8.019e+00
1.179e-01,7.077e+00
1.210e-01,6.265e+00
1.241e-01,5.387e+00
1.273e-01,4.512e+00
1.304e-01,3.990e+00
1.336e-01,3.249e+00
1.367e-01,2.657e+00
1.399e-01,2.218e+00
1.430e-01,1.776e+00
1.461e-01,1.426e+00
1.493e-01,1.241e+00
1.524e-01,9.260e-01
1.556e-01,7.955e-01
1.587e-01,5.346e-01
1.618e-01,4.709e-01
1.650e-01,3.659e-01
1.681e-01,2.546e-01
1.713e-01,2.227e-01
1.744e-01,1.750e-01
1.776e-01,1.050e-01
1.807e-01,7.955e-02
1.838e-01,3.818e-02
1.870e-01,4.455e-02
1.901e-01,3.818e-02
1.933e-01,1.591e-02
1.964e-01,0.000e+00
1.996e-01,1.273e-02
2.027e-01,3.182e-03
2.058e-01,3.182e-03
2.090e-01,3.182e-03
2.121e-01,3.182e-03
2.153e-01,0.000e+00
2.184e-01,0.000e+00
2.216e-01,0.000e+00
2.247e-01,0.000e+00
2.278e-01,0.000e+00
2.310e-01,0.000e+00
2.341e-01,0.000e+00
2.373e-01,0.000e+00
2.404e-01,0.000e+00
2.436e-01,0.000e+00
2.467e-01,0.000e+00
2.498e-01,0.000e+00
2.530e-01,0.000e+00
2.561e-01,0.000e+00
2.593e-01,0.000e+00
2.624e-01,0.000e+00
2.656e-01,0.000e+00
2.687e-01,0.000e+00
2.718e-01,0.000e+00
2.750e-01,0.000e+00
2.781e-01,0.000e+00
2.813e-01,0.000e+00
2.844e-01,0.000e+00
2.876e-01,0.000e+00
2.907e-01,0.000e+00
2.938e-01,0.000e+00
2.970e-01,0.000e+00
3.001e-01,0.000e+00
3.033e-01,0.000e+00
3.064e-01,0.000e+00
3.096e-01,0.000e+00
3.127e-01,0.000e+00
3.158e-01,0.000e+00
3.190e-01,0.000e+00
3.221e-01,0.000e+00
3.253e-01,0.000e+00
3.284e-01,0.000e+00
3.316e-01,0.000e+00
3.347e-01,0.000e+00
3.378e-01,0.000e+00
3.410e-01,0.000e+00
3.441e-01,0.000e+00
3.473e-01,0.000e+00
3.504e-01,0.000e+00
3.536e-01,0.000e+00
3.567e-01,0.000e+00
3.598e-01,0.000e+00
3.630e-01,0.000e+00
3.661e-01,0.000e+00
3.693e-01,0.000e+00
3.724e-01,0.000e+00
3.756e-01,0.000e+00
3.787e-01,0.000e+00
3.818e-01,0.000e+00
3.850e-01,0.000e+00
3.881e-01,0.000e+00
3.913e-01,0.000e+00
3.944e-01,0.000e+00
3.976e-01,0.000e+00
4.007e-01,0.000e+00
4.038e-01,0.000e+00
4.070e-01,0.000e+00
4.101e-01,0.000e+00
4.133e-01,0.000e+00
4.164e-01,0.000e+00
4.196e-01,0.000e+00
4.227e-01,0.000e+00
4.258e-01,0.000e+00
4.290e-01,0.000e+00
4.321e-01,0.000e+00
4.353e-01,0.000e+00
4.384e-01,0.000e+00
4.415e-01,0.000e+00
4.447e-01,0.000e+00
4.478e-01,0.000e+00
4.510e-01,0.000e+00
4.541e-01,0.000e+00
4.573e-01,0.000e+00
4.604e-01,0.000e+00
4.635e-01,0.000e+00
4.667e-01,0.000e+00
4.698e-01,0.000e+00
4.730e-01,0.000e+00
4.761e-01,0.000e+00
4.793e-01,0.000e+00
4.824e-01,0.000e+00
4.855e-01,0.000e+00
4.887e-01,0.000e+00
4.918e-01,0.000e+00
4.950e-01,0.000e+00
4.981e-01,0.000e+00
5.013e-01,0.000e+00
5.044e-01,0.000e+00
5.075e-01,0.000e+00
5.107e-01,0.000e+00
5.138e-01,0.000e+00
5.170e-01,0.000e+00
5.201e-01,0.000e+00
5.233e-01,0.000e+00
5.264e-01,0.000e+00
5.295e-01,0.000e+00
5.327e-01,0.000e+00
5.358e-01,0.000e+00
5.390e-01,0.000e+00
5.421e-01,0.000e+00
5.453e-01,0.000e+00
5.484e-01,0.000e+00
5.515e-01,0.000e+00
5.547e-01,0.000e+00
5.578e-01,0.000e+00
5.610e-01,0.000e+00
5.641e-01,0.000e+00
5.673e-01,0.000e+00
5.704e-01,0.000e+00
5.735e-01,0.000e+00
5.767e-01,0.000e+00
5.798e-01,0.000e+00
5.830e-01,0.000e+00
5.861e-01,0.000e+00
5.893e-01,0.000e+00
5.924e-01,0.000e+00
5.955e-01,0.000e+00
5.987e-01,0.000e+00
6.018e-01,0.000e+00
6.050e-01,0.000e+00
6.081e-01,0.000e+00
6.113e-01,0.000e+00
6.144e-01,0.000e+00
6.175e-01,0.000e+00
6.207e-01,0.000e+00
6.238e-01,0.000e+00
6.270e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_011.csv <==
transmittance,probability_density
1.710e-03,0.000e+00
5.130e-03,1.170e-02
8.550e-03,2.924e-02
1.197e-02,6.725e-02
1.539e-02,1.550e-01
1.881e-02,2.573e-01
2.223e-02,3.772e-01
2.565e-02,5.819e-01
2.907e-02,8.392e-01
3.249e-02,1.041e+00
3.591e-02,1.231e+00
3.933e-02,1.640e+00
4.275e-02,1.962e+00
4.617e-02,2.462e+00
4.959e-02,2.816e+00
5.301e-02,3.562e+00
5.643e-02,3.945e+00
5.985e-02,4.526e+00
6.327e-02,5.453e+00
6.669e-02,6.129e+00
7.011e-02,7.027e+00
7.353e-02,7.790e+00
7.695e-02,8.383e+00
8.037e-02,9.541e+00
8.379e-02,1.001e+01
8.721e-02,1.107e+01
9.063e-02,1.168e+01
9.405e-02,1.196e+01
9.747e-02,1.218e+01
1.009e-01,1.235e+01
1.043e-01,1.224e+01
1.077e-01,1.248e+01
1.111e-01,1.199e+01
1.146e-01,1.181e+01
1.180e-01,1.059e+01
1.214e-01,1.033e+01
1.248e-01,9.723e+00
1.282e-01,8.962e+00
1.317e-01,8.477e+00
1.351e-01,7.725e+00
1.385e-01,6.883e+00
1.419e-01,6.243e+00
1.453e-01,5.450e+00
1.488e-01,4.924e+00
1.522e-01,4.094e+00
1.556e-01,3.629e+00
1.590e-01,3.167e+00
1.624e-01,2.655e+00
1.659e-01,2.193e+00
1.693e-01,1.866e+00
1.727e-01,1.506e+00
1.761e-01,1.281e+00
1.795e-01,1.082e+00
1.830e-01,8.217e-01
1.864e-01,7.427e-01
1.898e-01,5.673e-01
1.932e-01,4.035e-01
1.966e-01,3.333e-01
2.001e-01,2.953e-01
2.035e-01,2.105e-01
2.069e-01,1.959e-01
2.103e-01,1.462e-01
2.137e-01,8.772e-02
2.172e-01,7.895e-02
2.206e-01,2.632e-02
2.240e-01,4.386e-02
2.274e-01,3.509e-02
2.308e-01,1.754e-02
2.343e-01,5.848e-03
2.377e-01,8.772e-03
2.411e-01,5.848e-03
2.445e-01,0.000e+00
2.479e-01,2.924e-03
2.514e-01,2.924e-03
2.548e-01,2.924e-03
2.582e-01,0.000e+00
2.616e-01,0.000e+00
2.650e-01,0.000e+00
2.685e-01,0.000e+00
2.719e-01,0.000e+00
2.753e-01,0.000e+00
2.787e-01,0.000e+00
2.821e-01,0.000e+00
2.856e-01,0.000e+00
2.890e-01,0.000e+00
2.924e-01,0.000e+00
2.958e-01,0.000e+00
2.992e-01,0.000e+00
3.027e-01,0.000e+00
3.061e-01,0.000e+00
3.095e-01,0.000e+00
3.129e-01,0.000e+00
3.163e-01,0.000e+00
3.198e-01,0.000e+00
3.232e-01,0.000e+00
3.266e-01,0.000e+00
3.300e-01,0.000e+00
3.334e-01,0.000e+00
3.369e-01,0.000e+00
3.403e-01,0.000e+00
3.437e-01,0.000e+00
3.471e-01,0.000e+00
3.505e-01,0.000e+00
3.540e-01,0.000e+00
3.574e-01,0.000e+00
3.608e-01,0.000e+00
3.642e-01,0.000e+00
3.676e-01,0.000e+00
3.711e-01,0.000e+00
3.745e-01,0.000e+00
3.779e-01,0.000e+00
3.813e-01,0.000e+00
3.847e-01,0.000e+00
3.882e-01,0.000e+00
3.916e-01,0.000e+00
3.950e-01,0.000e+00
3.984e-01,0.000e+00
4.018e-01,0.000e+00
4.053e-01,0.000e+00
4.087e-01,0.000e+00
4.121e-01,0.000e+00
4.155e-01,0.000e+00
4.189e-01,0.000e+00
4.224e-01,0.000e+00
4.258e-01,0.000e+00
4.292e-01,0.000e+00
4.326e-01,0.000e+00
4.360e-01,0.000e+00
4.395e-01,0.000e+00
4.429e-01,0.000e+00
4.463e-01,0.000e+00
4.497e-01,0.000e+00
4.531e-01,0.000e+00
4.566e-01,0.000e+00
4.600e-01,0.000e+00
4.634e-01,0.000e+00
4.668e-01,0.000e+00
4.702e-01,0.000e+00
4.737e-01,0.000e+00
4.771e-01,0.000e+00
4.805e-01,0.000e+00
4.839e-01,0.000e+00
4.873e-01,0.000e+00
4.908e-01,0.000e+00
4.942e-01,0.000e+00
4.976e-01,0.000e+00
5.010e-01,0.000e+00
5.044e-01,0.000e+00
5.079e-01,0.000e+00
5.113e-01,0.000e+00
5.147e-01,0.000e+00
5.181e-01,0.000e+00
5.215e-01,0.000e+00
5.250e-01,0.000e+00
5.284e-01,0.000e+00
5.318e-01,0.000e+00
5.352e-01,0.000e+00
5.386e-01,0.000e+00
5.421e-01,0.000e+00
5.455e-01,0.000e+00
5.489e-01,0.000e+00
5.523e-01,0.000e+00
5.557e-01,0.000e+00
5.592e-01,0.000e+00
5.626e-01,0.000e+00
5.660e-01,0.000e+00
5.694e-01,0.000e+00
5.728e-01,0.000e+00
5.763e-01,0.000e+00
5.797e-01,0.000e+00
5.831e-01,0.000e+00
5.865e-01,0.000e+00
5.899e-01,0.000e+00
5.934e-01,0.000e+00
5.968e-01,0.000e+00
6.002e-01,0.000e+00
6.036e-01,0.000e+00
6.070e-01,0.000e+00
6.105e-01,0.000e+00
6.139e-01,0.000e+00
6.173e-01,0.000e+00
6.207e-01,0.000e+00
6.241e-01,0.000e+00
6.276e-01,0.000e+00
6.310e-01,0.000e+00
6.344e-01,0.000e+00
6.378e-01,0.000e+00
6.412e-01,0.000e+00
6.447e-01,0.000e+00
6.481e-01,0.000e+00
6.515e-01,0.000e+00
6.549e-01,0.000e+00
6.583e-01,0.000e+00
6.618e-01,0.000e+00
6.652e-01,0.000e+00
6.686e-01,0.000e+00
6.720e-01,0.000e+00
6.754e-01,0.000e+00
6.789e-01,0.000e+00
6.823e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_012.csv <==
transmittance,probability_density
1.824e-03,0.000e+00
5.471e-03,5.484e-03
9.118e-03,2.194e-02
1.276e-02,3.565e-02
1.641e-02,9.323e-02
2.006e-02,1.673e-01
2.371e-02,2.166e-01
2.735e-02,3.756e-01
3.100e-02,5.429e-01
3.465e-02,7.102e-01
3.829e-02,8.829e-01
4.194e-02,1.025e+00
4.559e-02,1.341e+00
4.924e-02,1.607e+00
5.288e-02,1.895e+00
5.653e-02,2.300e+00
6.018e-02,2.830e+00
6.382e-02,3.112e+00
6.747e-02,3.570e+00
7.112e-02,4.127e+00
7.476e-02,4.738e+00
7.841e-02,5.380e+00
8.206e-02,6.134e+00
8.571e-02,6.638e+00
8.935e-02,7.093e+00
9.300e-02,8.034e+00
9.665e-02,8.459e+00
1.003e-01,9.471e+00
1.039e-01,9.857e+00
1.076e-01,1.021e+01
1.112e-01,1.043e+01
1.149e-01,1.064e+01
1.185e-01,1.077e+01
1.222e-01,1.070e+01
1.258e-01,1.079e+01
1.295e-01,1.044e+01
1.331e-01,1.029e+01
1.368e-01,9.196e+00
1.404e-01,9.254e+00
1.441e-01,8.648e+00
1.477e-01,7.932e+00
1.514e-01,7.502e+00
1.550e-01,7.181e+00
1.586e-01,6.380e+00
1.623e-01,5.785e+00
1.659e-01,5.204e+00
1.696e-01,4.667e+00
1.732e-01,4.181e+00
1.769e-01,3.554e+00
1.805e-01,3.172e+00
1.842e-01,2.808e+00
1.878e-01,2.344e+00
1.915e-01,1.911e+00
1.951e-01,1.807e+00
1.988e-01,1.360e+00
2.024e-01,1.217e+00
2.061e-01,9.377e-01
2.097e-01,8.527e-01
2.134e-01,6.992e-01
2.170e-01,5.758e-01
2.206e-01,4.497e-01
2.243e-01,3.674e-01
2.279e-01,2.715e-01
2.316e-01,2.440e-01
2.352e-01,1.782e-01
2.389e-01,1.618e-01
2.425e-01,1.261e-01
2.462e-01,8.226e-02
2.498e-01,7.129e-02
2.535e-01,3.016e-02
2.571e-01,3.290e-02
2.608e-01,3.565e-02
2.644e-01,1.919e-02
2.681e-01,8.226e-03
2.717e-01,0.000e+00
2.754e-01,1.097e-02
2.790e-01,2.742e-03
2.826e-01,0.000e+00
2.863e-01,5.484e-03
2.899e-01,2.742e-03
2.936e-01,0.000e+00
2.972e-01,0.000e+00
3.009e-01,0.000e+00
3.045e-01,0.000e+00
3.082e-01,0.000e+00
3.118e-01,0.000e+00
3.155e-01,0.000e+00
3.191e-01,0.000e+00
3.228e-01,0.000e+00
3.264e-01,0.000e+00
3.301e-01,0.000e+00
3.337e-01,0.000e+00
3.374e-01,0.000e+00
3.410e-01,0.000e+00
3.446e-01,0.000e+00
3.483e-01,0.000e+00
3.519e-01,0.000e+00
3.556e-01,0.000e+00
3.592e-01,0.000e+00
3.629e-01,0.000e+00
3.665e-01,0.000e+00
3.702e-01,0.000e+00
3.738e-01,0.000e+00
3.775e-01,0.000e+00
3.811e-01,0.000e+00
3.848e-01,0.000e+00
3.884e-01,0.000e+00
3.921e-01,0.000e+00
3.957e-01,0.000e+00
3.994e-01,0.000e+00
4.030e-01,0.000e+00
4.066e-01,0.000e+00
4.103e-01,0.000e+00
4.139e-01,0.000e+00
4.176e-01,0.000e+00
4.212e-01,0.000e+00
4.249e-01,0.000e+00
4.285e-01,0.000e+00
4.322e-01,0.000e+00
4.358e-01,0.000e+00
4.395e-01,0.000e+00
4.431e-01,0.000e+00
4.468e-01,0.000e+00
4.504e-01,0.000e+00
4.541e-01,0.000e+00
4.577e-01,0.000e+00
4.614e-01,0.000e+00
4.650e-01,0.000e+00
4.686e-01,0.000e+00
4.723e-01,0.000e+00
4.759e-01,0.000e+00
4.796e-01,0.000e+00
4.832e-01,0.000e+00
4.869e-01,0.000e+00
4.905e-01,0.000e+00
4.942e-01,0.000e+00
4.978e-01,0.000e+00
5.015e-01,0.000e+00
5.051e-01,0.000e+00
5.088e-01,0.000e+00
5.124e-01,0.000e+00
5.161e-01,0.000e+00
5.197e-01,0.000e+00
5.234e-01,0.000e+00
5.270e-01,0.000e+00
5.306e-01,0.000e+00
5.343e-01,0.000e+00
5.379e-01,0.000e+00
5.416e-01,0.000e+00
5.452e-01,0.000e+00
5.489e-01,0.000e+00
5.525e-01,0.000e+00
5.562e-01,0.000e+00
5.598e-01,0.000e+00
5.635e-01,0.000e+00
5.671e-01,0.000e+00
5.708e-01,0.000e+00
5.744e-01,0.000e+00
5.781e-01,0.000e+00
5.817e-01,0.000e+00
5.854e-01,0.000e+00
5.890e-01,0.000e+00
5.926e-01,0.000e+00
5.963e-01,0.000e+00
5.999e-01,0.000e+00
6.036e-01,0.000e+00
6.072e-01,0.000e+00
6.109e-01,0.000e+00
6.145e-01,0.000e+00
6.182e-01,0.000e+00
6.218e-01,0.000e+00
6.255e-01,0.000e+00
6.291e-01,0.000e+00
6.328e-01,0.000e+00
6.364e-01,0.000e+00
6.401e-01,0.000e+00
6.437e-01,0.000e+00
6.474e-01,0.000e+00
6.510e-01,0.000e+00
6.546e-01,0.000e+00
6.583e-01,0.000e+00
6.619e-01,0.000e+00
6.656e-01,0.000e+00
6.692e-01,0.000e+00
6.729e-01,0.000e+00
6.765e-01,0.000e+00
6.802e-01,0.000e+00
6.838e-01,0.000e+00
6.875e-01,0.000e+00
6.911e-01,0.000e+00
6.948e-01,0.000e+00
6.984e-01,0.000e+00
7.021e-01,0.000e+00
7.057e-01,0.000e+00
7.094e-01,0.000e+00
7.130e-01,0.000e+00
7.166e-01,0.000e+00
7.203e-01,0.000e+00
7.239e-01,0.000e+00
7.276e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_013.csv <==
transmittance,probability_density
1.928e-03,0.000e+00
5.785e-03,2.593e-03
9.642e-03,7.779e-03
1.350e-02,2.852e-02
1.735e-02,3.630e-02
2.121e-02,9.853e-02
2.507e-02,1.400e-01
2.892e-02,1.867e-01
3.278e-02,3.060e-01
3.664e-02,4.097e-01
4.049e-02,5.341e-01
4.435e-02,7.260e-01
4.821e-02,7.571e-01
5.206e-02,9.801e-01
5.592e-02,1.177e+00
5.978e-02,1.333e+00
6.363e-02,1.647e+00
6.749e-02,1.924e+00
7.135e-02,2.253e+00
7.520e-02,2.655e+00
7.906e-02,2.852e+00
8.292e-02,3.226e+00
8.677e-02,3.843e+00
9.063e-02,4.159e+00
9.449e-02,4.693e+00
9.834e-02,5.287e+00
1.022e-01,5.697e+00
1.061e-01,6.000e+00
1.099e-01,6.724e+00
1.138e-01,7.125e+00
1.176e-01,7.698e+00
1.215e-01,8.305e+00
1.253e-01,8.648e+00
1.292e-01,8.800e+00
1.331e-01,8.982e+00
1.369e-01,9.153e+00
1.408e-01,9.226e+00
1.446e-01,9.202e+00
1.485e-01,9.228e+00
1.523e-01,9.047e+00
1.562e-01,8.979e+00
1.600e-01,8.194e+00
1.639e-01,7.942e+00
1.678e-01,7.667e+00
1.716e-01,7.276e+00
1.755e-01,6.791e+00
1.793e-01,6.462e+00
1.832e-01,6.156e+00
1.870e-01,5.510e+00
1.909e-01,5.043e+00
1.948e-01,4.673e+00
1.986e-01,4.107e+00
2.025e-01,3.814e+00
2.063e-01,3.280e+00
2.102e-01,2.907e+00
2.140e-01,2.668e+00
2.179e-01,2.251e+00
2.218e-01,1.981e+00
2.256e-01,1.672e+00
2.295e-01,1.535e+00
2.333e-01,1.159e+00
2.372e-01,1.115e+00
2.410e-01,8.609e-01
2.449e-01,7.571e-01
2.488e-01,6.508e-01
2.526e-01,5.471e-01
2.565e-01,4.667e-01
2.603e-01,3.086e-01
2.642e-01,3.034e-01
2.680e-01,2.463e-01
2.719e-01,1.893e-01
2.757e-01,1.374e-01
2.796e-01,1.478e-01
2.835e-01,1.115e-01
2.873e-01,6.742e-02
2.912e-01,7.260e-02
2.950e-01,3.112e-02
2.989e-01,2.074e-02
3.027e-01,3.889e-02
3.066e-01,2.334e-02
3.105e-01,7.779e-03
3.143e-01,5.186e-03
3.182e-01,7.779e-03
3.220e-01,5.186e-03
3.259e-01,0.000e+00
3.297e-01,0.000e+00
3.336e-01,5.186e-03
3.375e-01,2.593e-03
3.413e-01,0.000e+00
3.452e-01,0.000e+00
3.490e-01,0.000e+00
3.529e-01,0.000e+00
3.567e-01,0.000e+00
3.606e-01,0.000e+00
3.644e-01,0.000e+00
3.683e-01,0.000e+00
3.722e-01,0.000e+00
3.760e-01,0.000e+00
3.799e-01,0.000e+00
3.837e-01,0.000e+00
3.876e-01,0.000e+00
3.914e-01,0.000e+00
3.953e-01,0.000e+00
3.992e-01,0.000e+00
4.030e-01,0.000e+00
4.069e-01,0.000e+00
4.107e-01,0.000e+00
4.146e-01,0.000e+00
4.184e-01,0.000e+00
4.223e-01,0.000e+00
4.262e-01,0.000e+00
4.300e-01,0.000e+00
4.339e-01,0.000e+00
4.377e-01,0.000e+00
4.416e-01,0.000e+00
4.454e-01,0.000e+00
4.493e-01,0.000e+00
4.532e-01,0.000e+00
4.570e-01,0.000e+00
4.609e-01,0.000e+00
4.647e-01,0.000e+00
4.686e-01,0.000e+00
4.724e-01,0.000e+00
4.763e-01,0.000e+00
4.801e-01,0.000e+00
4.840e-01,0.000e+00
4.879e-01,0.000e+00
4.917e-01,0.000e+00
4.956e-01,0.000e+00
4.994e-01,0.000e+00
5.033e-01,0.000e+00
5.071e-01,0.000e+00
5.110e-01,0.000e+00
5.149e-01,0.000e+00
5.187e-01,0.000e+00
5.226e-01,0.000e+00
5.264e-01,0.000e+00
5.303e-01,0.000e+00
5.341e-01,0.000e+00
5.380e-01,0.000e+00
5.419e-01,0.000e+00
5.457e-01,0.000e+00
5.496e-01,0.000e+00
5.534e-01,0.000e+00
5.573e-01,0.000e+00
5.611e-01,0.000e+00
5.650e-01,0.000e+00
5.688e-01,0.000e+00
5.727e-01,0.000e+00
5.766e-01,0.000e+00
5.804e-01,0.000e+00
5.843e-01,0.000e+00
5.881e-01,0.000e+00
5.920e-01,0.000e+00
5.958e-01,0.000e+00
5.997e-01,0.000e+00
6.036e-01,0.000e+00
6.074e-01,0.000e+00
6.113e-01,0.000e+00
6.151e-01,0.000e+00
6.190e-01,0.000e+00
6.228e-01,0.000e+00
6.267e-01,0.000e+00
6.306e-01,0.000e+00
6.344e-01,0.000e+00
6.383e-01,0.000e+00
6.421e-01,0.000e+00
6.460e-01,0.000e+00
6.498e-01,0.000e+00
6.537e-01,0.000e+00
6.576e-01,0.000e+00
6.614e-01,0.000e+00
6.653e-01,0.000e+00
6.691e-01,0.000e+00
6.730e-01,0.000e+00
6.768e-01,0.000e+00
6.807e-01,0.000e+00
6.845e-01,0.000e+00
6.884e-01,0.000e+00
6.923e-01,0.000e+00
6.961e-01,0.000e+00
7.000e-01,0.000e+00
7.038e-01,0.000e+00
7.077e-01,0.000e+00
7.115e-01,0.000e+00
7.154e-01,0.000e+00
7.193e-01,0.000e+00
7.231e-01,0.000e+00
7.270e-01,0.000e+00
7.308e-01,0.000e+00
7.347e-01,0.000e+00
7.385e-01,0.000e+00
7.424e-01,0.000e+00
7.463e-01,0.000e+00
7.501e-01,0.000e+00
7.540e-01,0.000e+00
7.578e-01,0.000e+00
7.617e-01,0.000e+00
7.655e-01,0.000e+00
7.694e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_014.csv <==
transmittance,probability_density
2.022e-03,0.000e+00
6.065e-03,2.473e-03
1.011e-02,7.420e-03
1.415e-02,1.484e-02
1.819e-02,1.979e-02
2.224e-02,5.194e-02
2.628e-02,1.039e-01
3.032e-02,1.336e-01
3.437e-02,1.583e-01
3.841e-02,2.894e-01
4.245e-02,3.487e-01
4.650e-02,4.576e-01
5.054e-02,6.085e-01
5.458e-02,6.678e-01
5.862e-02,7.494e-01
6.267e-02,9.696e-01
6.671e-02,1.130e+00
7.075e-02,1.326e+00
7.480e-02,1.526e+00
7.884e-02,1.736e+00
8.288e-02,2.088e+00
8.693e-02,2.332e+00
9.097e-02,2.612e+00
9.501e-02,2.797e+00
9.905e-02,3.393e+00
1.031e-01,3.626e+00
1.071e-01,4.123e+00
1.112e-01,4.395e+00
1.152e-01,5.093e+00
1.193e-01,5.130e+00
1.233e-01,5.810e+00
1.274e-01,6.062e+00
1.314e-01,6.446e+00
1.354e-01,7.104e+00
1.395e-01,7.388e+00
1.435e-01,7.818e+00
1.476e-01,7.843e+00
1.516e-01,7.942e+00
1.557e-01,8.123e+00
1.597e-01,8.318e+00
1.637e-01,8.098e+00
1.678e-01,8.209e+00
1.718e-01,8.320e+00
1.759e-01,7.799e+00
1.799e-01,7.858e+00
1.840e-01,7.017e+00
1.880e-01,7.128e+00
1.920e-01,6.908e+00
1.961e-01,6.181e+00
2.001e-01,6.055e+00
2.042e-01,5.669e+00
2.082e-01,5.486e+00
2.123e-01,4.905e+00
2.163e-01,4.519e+00
2.203e-01,4.153e+00
2.244e-01,3.698e+00
2.284e-01,3.500e+00
2.325e-01,3.097e+00
2.365e-01,2.661e+00
2.406e-01,2.498e+00
2.446e-01,2.179e+00
2.486e-01,1.907e+00
2.527e-01,1.585e+00
2.567e-01,1.449e+00
2.608e-01,1.202e+00
2.648e-01,1.041e+00
2.689e-01,9.547e-01
2.729e-01,7.395e-01
2.769e-01,6.752e-01
2.810e-01,5.689e-01
2.850e-01,4.724e-01
2.891e-01,4.304e-01
2.931e-01,2.795e-01
2.972e-01,2.795e-01
3.012e-01,2.177e-01
3.053e-01,1.855e-01
3.093e-01,1.336e-01
3.133e-01,1.311e-01
3.174e-01,1.113e-01
3.214e-01,7.173e-02
3.255e-01,5.689e-02
3.295e-01,3.957e-02
3.336e-01,2.473e-02
3.376e-01,2.968e-02
3.416e-01,2.721e-02
3.457e-01,1.484e-02
3.497e-01,7.420e-03
3.538e-01,0.000e+00
3.578e-01,7.420e-03
3.619e-01,4.947e-03
3.659e-01,0.000e+00
3.699e-01,2.473e-03
3.740e-01,2.473e-03
3.780e-01,2.473e-03
3.821e-01,0.000e+00
3.861e-01,0.000e+00
3.902e-01,0.000e+00
3.942e-01,0.000e+00
3.982e-01,0.000e+00
4.023e-01,0.000e+00
4.063e-01,0.000e+00
4.104e-01,0.000e+00
4.144e-01,0.000e+00
4.185e-01,0.000e+00
4.225e-01,0.000e+00
4.265e-01,0.000e+00
4.306e-01,0.000e+00
4.346e-01,0.000e+00
4.387e-01,0.000e+00
4.427e-01,0.000e+00
4.468e-01,0.000e+00
4.508e-01,0.000e+00
4.548e-01,0.000e+00
4.589e-01,0.000e+00
4.629e-01,0.000e+00
4.670e-01,0.000e+00
4.710e-01,0.000e+00
4.751e-01,0.000e+00
4.791e-01,0.000e+00
4.831e-01,0.000e+00
4.872e-01,0.000e+00
4.912e-01,0.000e+00
4.953e-01,0.000e+00
4.993e-01,0.000e+00
5.034e-01,0.000e+00
5.074e-01,0.000e+00
5.114e-01,0.000e+00
5.155e-01,0.000e+00
5.195e-01,0.000e+00
5.236e-01,0.000e+00
5.276e-01,0.000e+00
5.317e-01,0.000e+00
5.357e-01,0.000e+00
5.397e-01,0.000e+00
5.438e-01,0.000e+00
5.478e-01,0.000e+00
5.519e-01,0.000e+00
5.559e-01,0.000e+00
5.600e-01,0.000e+00
5.640e-01,0.000e+00
5.680e-01,0.000e+00
5.721e-01,0.000e+00
5.761e-01,0.000e+00
5.802e-01,0.000e+00
5.842e-01,0.000e+00
5.883e-01,0.000e+00
5.923e-01,0.000e+00
5.963e-01,0.000e+00
6.004e-01,0.000e+00
6.044e-01,0.000e+00
6.085e-01,0.000e+00
6.125e-01,0.000e+00
6.166e-01,0.000e+00
6.206e-01,0.000e+00
6.247e-01,0.000e+00
6.287e-01,0.000e+00
6.327e-01,0.000e+00
6.368e-01,0.000e+00
6.408e-01,0.000e+00
6.449e-01,0.000e+00
6.489e-01,0.000e+00
6.530e-01,0.000e+00
6.570e-01,0.000e+00
6.610e-01,0.000e+00
6.651e-01,0.000e+00
6.691e-01,0.000e+00
6.732e-01,0.000e+00
6.772e-01,0.000e+00
6.813e-01,0.000e+00
6.853e-01,0.000e+00
6.893e-01,0.000e+00
6.934e-01,0.000e+00
6.974e-01,0.000e+00
7.015e-01,0.000e+00
7.055e-01,0.000e+00
7.096e-01,0.000e+00
7.136e-01,0.000e+00
7.176e-01,0.000e+00
7.217e-01,0.000e+00
7.257e-01,0.000e+00
7.298e-01,0.000e+00
7.338e-01,0.000e+00
7.379e-01,0.000e+00
7.419e-01,0.000e+00
7.459e-01,0.000e+00
7.500e-01,0.000e+00
7.540e-01,0.000e+00
7.581e-01,0.000e+00
7.621e-01,0.000e+00
7.662e-01,0.000e+00
7.702e-01,0.000e+00
7.742e-01,0.000e+00
7.783e-01,0.000e+00
7.823e-01,0.000e+00
7.864e-01,0.000e+00
7.904e-01,0.000e+00
7.945e-01,0.000e+00
7.985e-01,0.000e+00
8.025e-01,0.000e+00
8.066e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_015.csv <==
transmittance,probability_density
2.116e-03,0.000e+00
6.349e-03,0.000e+00
1.058e-02,4.725e-03
1.481e-02,1.181e-02
1.905e-02,1.890e-02
2.328e-02,3.071e-02
2.751e-02,5.906e-02
3.175e-02,1.110e-01
3.598e-02,1.205e-01
4.021e-02,1.677e-01
4.444e-02,2.504e-01
4.868e-02,3.426e-01
5.291e-02,4.111e-01
5.714e-02,5.363e-01
6.138e-02,6.213e-01
6.561e-02,6.379e-01
6.984e-02,8.623e-01
7.407e-02,9.757e-01
7.831e-02,1.113e+00
8.254e-02,1.318e+00
8.677e-02,1.545e+00
9.101e-02,1.722e+00
9.524e-02,2.065e+00
9.947e-02,2.152e+00
1.037e-01,2.483e+00
1.079e-01,2.627e+00
1.122e-01,3.220e+00
1.164e-01,3.378e+00
1.206e-01,3.799e+00
1.249e-01,4.073e+00
1.291e-01,4.581e+00
1.333e-01,4.720e+00
1.376e-01,5.266e+00
1.418e-01,5.498e+00
1.460e-01,5.795e+00
1.503e-01,6.367e+00
1.545e-01,6.740e+00
1.587e-01,6.955e+00
1.630e-01,7.144e+00
1.672e-01,7.300e+00
1.714e-01,7.430e+00
1.757e-01,7.321e+00
1.799e-01,7.473e+00
1.841e-01,7.650e+00
1.884e-01,7.425e+00
1.926e-01,7.338e+00
1.968e-01,7.336e+00
2.011e-01,6.835e+00
2.053e-01,6.532e+00
2.095e-01,6.407e+00
2.138e-01,6.228e+00
2.180e-01,5.601e+00
2.222e-01,5.514e+00
2.265e-01,5.200e+00
2.307e-01,5.039e+00
2.349e-01,4.467e+00
2.392e-01,4.179e+00
2.434e-01,3.846e+00
2.476e-01,3.487e+00
2.519e-01,3.272e+00
2.561e-01,2.920e+00
2.603e-01,2.530e+00
2.646e-01,2.344e+00
2.688e-01,2.093e+00
2.730e-01,1.800e+00
2.772e-01,1.616e+00
2.815e-01,1.389e+00
2.857e-01,1.264e+00
2.899e-01,9.923e-01
2.942e-01,9.521e-01
2.984e-01,7.206e-01
3.026e-01,7.064e-01
3.069e-01,5.930e-01
3.111e-01,4.820e-01
3.153e-01,4.087e-01
3.196e-01,3.662e-01
3.238e-01,2.481e-01
3.280e-01,2.363e-01
3.323e-01,2.221e-01
3.365e-01,1.512e-01
3.407e-01,1.134e-01
3.450e-01,1.299e-01
3.492e-01,9.686e-02
3.534e-01,6.143e-02
3.577e-01,5.198e-02
3.619e-01,3.780e-02
3.661e-01,2.599e-02
3.704e-01,2.599e-02
3.746e-01,2.599e-02
3.788e-01,1.418e-02
3.831e-01,7.088e-03
3.873e-01,0.000e+00
3.915e-01,7.088e-03
3.958e-01,4.725e-03
4.000e-01,0.000e+00
4.042e-01,2.363e-03
4.085e-01,2.363e-03
4.127e-01,2.363e-03
4.169e-01,0.000e+00
4.212e-01,0.000e+00
4.254e-01,0.000e+00
4.296e-01,0.000e+00
4.339e-01,0.000e+00
4.381e-01,0.000e+00
4.423e-01,0.000e+00
4.466e-01,0.000e+00
4.508e-01,0.000e+00
4.550e-01,0.000e+00
4.593e-01,0.000e+00
4.635e-01,0.000e+00
4.677e-01,0.000e+00
4.720e-01,0.000e+00
4.762e-01,0.000e+00
4.804e-01,0.000e+00
4.847e-01,0.000e+00
4.889e-01,0.000e+00
4.931e-01,0.000e+00
4.974e-01,0.000e+00
5.016e-01,0.000e+00
5.058e-01,0.000e+00
5.101e-01,0.000e+00
5.143e-01,0.000e+00
5.185e-01,0.000e+00
5.228e-01,0.000e+00
5.270e-01,0.000e+00
5.312e-01,0.000e+00
5.354e-01,0.000e+00
5.397e-01,0.000e+00
5.439e-01,0.000e+00
5.481e-01,0.000e+00
5.524e-01,0.000e+00
5.566e-01,0.000e+00
5.608e-01,0.000e+00
5.651e-01,0.000e+00
5.693e-01,0.000e+00
5.735e-01,0.000e+00
5.778e-01,0.000e+00
5.820e-01,0.000e+00
5.862e-01,0.000e+00
5.905e-01,0.000e+00
5.947e-01,0.000e+00
5.989e-01,0.000e+00
6.032e-01,0.000e+00
6.074e-01,0.000e+00
6.116e-01,0.000e+00
6.159e-01,0.000e+00
6.201e-01,0.000e+00
6.243e-01,0.000e+00
6.286e-01,0.000e+00
6.328e-01,0.000e+00
6.370e-01,0.000e+00
6.413e-01,0.000e+00
6.455e-01,0.000e+00
6.497e-01,0.000e+00
6.540e-01,0.000e+00
6.582e-01,0.000e+00
6.624e-01,0.000e+00
6.667e-01,0.000e+00
6.709e-01,0.000e+00
6.751e-01,0.000e+00
6.794e-01,0.000e+00
6.836e-01,0.000e+00
6.878e-01,0.000e+00
6.921e-01,0.000e+00
6.963e-01,0.000e+00
7.005e-01,0.000e+00
7.048e-01,0.000e+00
7.090e-01,0.000e+00
7.132e-01,0.000e+00
7.175e-01,0.000e+00
7.217e-01,0.000e+00
7.259e-01,0.000e+00
7.302e-01,0.000e+00
7.344e-01,0.000e+00
7.386e-01,0.000e+00
7.429e-01,0.000e+00
7.471e-01,0.000e+00
7.513e-01,0.000e+00
7.556e-01,0.000e+00
7.598e-01,0.000e+00
7.640e-01,0.000e+00
7.683e-01,0.000e+00
7.725e-01,0.000e+00
7.767e-01,0.000e+00
7.810e-01,0.000e+00
7.852e-01,0.000e+00
7.894e-01,0.000e+00
7.936e-01,0.000e+00
7.979e-01,0.000e+00
8.021e-01,0.000e+00
8.063e-01,0.000e+00
8.106e-01,0.000e+00
8.148e-01,0.000e+00
8.190e-01,0.000e+00
8.233e-01,0.000e+00
8.275e-01,0.000e+00
8.317e-01,0.000e+00
8.360e-01,0.000e+00
8.402e-01,0.000e+00
8.444e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_016.csv <==
transmittance,probability_density
2.201e-03,0.000e+00
6.603e-03,0.000e+00
1.101e-02,2.272e-03
1.541e-02,6.815e-03
1.981e-02,1.363e-02
2.421e-02,1.817e-02
2.861e-02,2.726e-02
3.302e-02,5.906e-02
3.742e-02,8.859e-02
4.182e-02,1.090e-01
4.622e-02,1.249e-01
5.063e-02,2.090e-01
5.503e-02,2.839e-01
5.943e-02,2.999e-01
6.383e-02,4.316e-01
6.823e-02,4.838e-01
7.264e-02,5.429e-01
7.704e-02,5.952e-01
8.144e-02,7.814e-01
8.584e-02,8.450e-01
9.025e-02,9.745e-01
9.465e-02,1.120e+00
9.905e-02,1.313e+00
1.035e-01,1.483e+00
1.079e-01,1.656e+00
1.123e-01,1.870e+00
1.167e-01,2.040e+00
1.211e-01,2.231e+00
1.255e-01,2.587e+00
1.299e-01,2.783e+00
1.343e-01,3.119e+00
1.387e-01,3.351e+00
1.431e-01,3.675e+00
1.475e-01,4.034e+00
1.519e-01,4.189e+00
1.563e-01,4.591e+00
1.607e-01,4.882e+00
1.651e-01,5.059e+00
1.695e-01,5.470e+00
1.739e-01,5.840e+00
1.783e-01,6.111e+00
1.827e-01,6.349e+00
1.871e-01,6.376e+00
1.915e-01,6.433e+00
1.959e-01,6.658e+00
2.003e-01,6.583e+00
2.047e-01,6.735e+00
2.091e-01,6.824e+00
2.135e-01,6.690e+00
2.179e-01,6.719e+00
2.223e-01,6.383e+00
2.267e-01,6.522e+00
2.311e-01,5.768e+00
2.355e-01,5.902e+00
2.399e-01,5.602e+00
2.443e-01,5.427e+00
2.487e-01,5.141e+00
2.531e-01,4.886e+00
2.575e-01,4.643e+00
2.619e-01,4.448e+00
2.663e-01,4.032e+00
2.707e-01,3.778e+00
2.751e-01,3.446e+00
2.795e-01,3.257e+00
2.839e-01,2.944e+00
2.883e-01,2.755e+00
2.927e-01,2.385e+00
2.971e-01,2.110e+00
3.016e-01,2.044e+00
3.060e-01,1.742e+00
3.104e-01,1.558e+00
3.148e-01,1.322e+00
3.192e-01,1.233e+00
3.236e-01,1.070e+00
3.280e-01,8.882e-01
3.324e-01,8.428e-01
3.368e-01,6.383e-01
3.412e-01,6.270e-01
3.456e-01,5.270e-01
3.500e-01,4.430e-01
3.544e-01,3.748e-01
3.588e-01,3.317e-01
3.632e-01,2.317e-01
3.676e-01,2.340e-01
3.720e-01,1.908e-01
3.764e-01,1.431e-01
3.808e-01,1.249e-01
3.852e-01,1.181e-01
3.896e-01,9.314e-02
3.940e-01,7.269e-02
3.984e-01,5.452e-02
4.028e-01,4.089e-02
4.072e-01,1.817e-02
4.116e-01,1.590e-02
4.160e-01,2.953e-02
4.204e-01,2.044e-02
4.248e-01,9.086e-03
4.292e-01,4.543e-03
4.336e-01,2.272e-03
4.380e-01,6.815e-03
4.424e-01,2.272e-03
4.468e-01,0.000e+00
4.512e-01,2.272e-03
4.556e-01,2.272e-03
4.600e-01,2.272e-03
4.644e-01,0.000e+00
4.688e-01,0.000e+00
4.732e-01,0.000e+00
4.776e-01,0.000e+00
4.820e-01,0.000e+00
4.864e-01,0.000e+00
4.908e-01,0.000e+00
4.952e-01,0.000e+00
4.996e-01,0.000e+00
5.041e-01,0.000e+00
5.085e-01,0.000e+00
5.129e-01,0.000e+00
5.173e-01,0.000e+00
5.217e-01,0.000e+00
5.261e-01,0.000e+00
5.305e-01,0.000e+00
5.349e-01,0.000e+00
5.393e-01,0.000e+00
5.437e-01,0.000e+00
5.481e-01,0.000e+00
5.525e-01,0.000e+00
5.569e-01,0.000e+00
5.613e-01,0.000e+00
5.657e-01,0.000e+00
5.701e-01,0.000e+00
5.745e-01,0.000e+00
5.789e-01,0.000e+00
5.833e-01,0.000e+00
5.877e-01,0.000e+00
5.921e-01,0.000e+00
5.965e-01,0.000e+00
6.009e-01,0.000e+00
6.053e-01,0.000e+00
6.097e-01,0.000e+00
6.141e-01,0.000e+00
6.185e-01,0.000e+00
6.229e-01,0.000e+00
6.273e-01,0.000e+00
6.317e-01,0.000e+00
6.361e-01,0.000e+00
6.405e-01,0.000e+00
6.449e-01,0.000e+00
6.493e-01,0.000e+00
6.537e-01,0.000e+00
6.581e-01,0.000e+00
6.625e-01,0.000e+00
6.669e-01,0.000e+00
6.713e-01,0.000e+00
6.757e-01,0.000e+00
6.801e-01,0.000e+00
6.845e-01,0.000e+00
6.889e-01,0.000e+00
6.933e-01,0.000e+00
6.977e-01,0.000e+00
7.022e-01,0.000e+00
7.066e-01,0.000e+00
7.110e-01,0.000e+00
7.154e-01,0.000e+00
7.198e-01,0.000e+00
7.242e-01,0.000e+00
7.286e-01,0.000e+00
7.330e-01,0.000e+00
7.374e-01,0.000e+00
7.418e-01,0.000e+00
7.462e-01,0.000e+00
7.506e-01,0.000e+00
7.550e-01,0.000e+00
7.594e-01,0.000e+00
7.638e-01,0.000e+00
7.682e-01,0.000e+00
7.726e-01,0.000e+00
7.770e-01,0.000e+00
7.814e-01,0.000e+00
7.858e-01,0.000e+00
7.902e-01,0.000e+00
7.946e-01,0.000e+00
7.990e-01,0.000e+00
8.034e-01,0.000e+00
8.078e-01,0.000e+00
8.122e-01,0.000e+00
8.166e-01,0.000e+00
8.210e-01,0.000e+00
8.254e-01,0.000e+00
8.298e-01,0.000e+00
8.342e-01,0.000e+00
8.386e-01,0.000e+00
8.430e-01,0.000e+00
8.474e-01,0.000e+00
8.518e-01,0.000e+00
8.562e-01,0.000e+00
8.606e-01,0.000e+00
8.650e-01,0.000e+00
8.694e-01,0.000e+00
8.738e-01,0.000e+00
8.782e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_017.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,2.000e-03
1.750e-02,6.000e-03
2.250e-02,1.200e-02
2.750e-02,1.400e-02
3.250e-02,2.400e-02
3.750e-02,5.200e-02
4.250e-02,8.400e-02
4.750e-02,9.800e-02
5.250e-02,1.180e-01
5.750e-02,1.880e-01
6.250e-02,2.680e-01
6.750e-02,2.960e-01
7.250e-02,3.860e-01
7.750e-02,4.660e-01
8.250e-02,4.980e-01
8.750e-02,6.240e-01
9.250e-02,7.160e-01
9.750e-02,7.940e-01
1.025e-01,9.680e-01
1.075e-01,1.102e+00
1.125e-01,1.290e+00
1.175e-01,1.430e+00
1.225e-01,1.680e+00
1.275e-01,1.750e+00
1.325e-01,2.076e+00
1.375e-01,2.180e+00
1.425e-01,2.572e+00
1.475e-01,2.760e+00
1.525e-01,3.116e+00
1.575e-01,3.266e+00
1.625e-01,3.696e+00
1.675e-01,3.848e+00
1.725e-01,4.278e+00
1.775e-01,4.480e+00
1.825e-01,4.682e+00
1.875e-01,5.106e+00
1.925e-01,5.450e+00
1.975e-01,5.676e+00
2.025e-01,5.920e+00
2.075e-01,5.918e+00
2.125e-01,5.994e+00
2.175e-01,6.098e+00
2.225e-01,6.222e+00
2.275e-01,6.262e+00
2.325e-01,6.158e+00
2.375e-01,6.358e+00
2.425e-01,6.004e+00
2.475e-01,5.990e+00
2.525e-01,5.492e+00
2.575e-01,5.472e+00
2.625e-01,5.176e+00
2.675e-01,5.082e+00
2.725e-01,4.758e+00
2.775e-01,4.520e+00
2.825e-01,4.286e+00
2.875e-01,4.122e+00
2.925e-01,3.644e+00
2.975e-01,3.442e+00
3.025e-01,3.076e+00
3.075e-01,2.974e+00
3.125e-01,2.692e+00
3.175e-01,2.330e+00
3.225e-01,2.062e+00
3.275e-01,1.962e+00
3.325e-01,1.726e+00
3.375e-01,1.458e+00
3.425e-01,1.284e+00
3.475e-01,1.162e+00
3.525e-01,9.800e-01
3.575e-01,8.400e-01
3.625e-01,7.380e-01
3.675e-01,6.240e-01
3.725e-01,5.480e-01
3.775e-01,4.760e-01
3.825e-01,3.960e-01
3.875e-01,3.420e-01
3.925e-01,2.360e-01
3.975e-01,2.180e-01
4.025e-01,1.860e-01
4.075e-01,1.580e-01
4.125e-01,1.220e-01
4.175e-01,1.080e-01
4.225e-01,9.000e-02
4.275e-01,6.400e-02
4.325e-01,4.400e-02
4.375e-01,3.400e-02
4.425e-01,1.800e-02
4.475e-01,2.600e-02
4.525e-01,2.200e-02
4.575e-01,1.200e-02
4.625e-01,6.000e-03
4.675e-01,2.000e-03
4.725e-01,6.000e-03
4.775e-01,2.000e-03
4.825e-01,0.000e+00
4.875e-01,2.000e-03
4.925e-01,2.000e-03
4.975e-01,2.000e-03
5.025e-01,0.000e+00
5.075e-01,0.000e+00
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_018.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,4.000e-03
2.250e-02,1.000e-02
2.750e-02,8.000e-03
3.250e-02,1.400e-02
3.750e-02,2.400e-02
4.250e-02,5.200e-02
4.750e-02,7.600e-02
5.250e-02,7.600e-02
5.750e-02,1.020e-01
6.250e-02,1.260e-01
6.750e-02,2.320e-01
7.250e-02,2.520e-01
7.750e-02,2.840e-01
8.250e-02,3.840e-01
8.750e-02,4.280e-01
9.250e-02,4.560e-01
9.750e-02,5.680e-01
1.025e-01,6.460e-01
1.075e-01,7.140e-01
1.125e-01,8.580e-01
1.175e-01,9.420e-01
1.225e-01,1.100e+00
1.275e-01,1.290e+00
1.325e-01,1.370e+00
1.375e-01,1.556e+00
1.425e-01,1.712e+00
1.475e-01,1.868e+00
1.525e-01,2.098e+00
1.575e-01,2.356e+00
1.625e-01,2.584e+00
1.675e-01,2.764e+00
1.725e-01,2.972e+00
1.775e-01,3.362e+00
1.825e-01,3.506e+00
1.875e-01,3.690e+00
1.925e-01,4.112e+00
1.975e-01,4.222e+00
2.025e-01,4.456e+00
2.075e-01,4.770e+00
2.125e-01,5.132e+00
2.175e-01,5.200e+00
2.225e-01,5.528e+00
2.275e-01,5.514e+00
2.325e-01,5.558e+00
2.375e-01,5.626e+00
2.425e-01,5.736e+00
2.475e-01,5.756e+00
2.525e-01,5.866e+00
2.575e-01,5.730e+00
2.625e-01,5.746e+00
2.675e-01,5.592e+00
2.725e-01,5.530e+00
2.775e-01,5.036e+00
2.825e-01,5.106e+00
2.875e-01,4.892e+00
2.925e-01,4.672e+00
2.975e-01,4.424e+00
3.025e-01,4.254e+00
3.075e-01,4.064e+00
3.125e-01,3.898e+00
3.175e-01,3.494e+00
3.225e-01,3.318e+00
3.275e-01,2.996e+00
3.325e-01,2.882e+00
3.375e-01,2.590e+00
3.425e-01,2.462e+00
3.475e-01,2.110e+00
3.525e-01,1.872e+00
3.575e-01,1.812e+00
3.625e-01,1.564e+00
3.675e-01,1.356e+00
3.725e-01,1.204e+00
3.775e-01,1.104e+00
3.825e-01,9.400e-01
3.875e-01,7.980e-01
3.925e-01,7.420e-01
3.975e-01,5.720e-01
4.025e-01,5.600e-01
4.075e-01,4.840e-01
4.125e-01,3.740e-01
4.175e-01,3.320e-01
4.225e-01,3.100e-01
4.275e-01,1.920e-01
4.325e-01,2.080e-01
4.375e-01,1.740e-01
4.425e-01,1.320e-01
4.475e-01,1.020e-01
4.525e-01,9.400e-02
4.575e-01,8.600e-02
4.625e-01,5.400e-02
4.675e-01,4.600e-02
4.725e-01,3.200e-02
4.775e-01,2.000e-02
4.825e-01,2.200e-02
4.875e-01,2.400e-02
4.925e-01,1.200e-02
4.975e-01,6.000e-03
5.025e-01,2.000e-03
5.075e-01,4.000e-03
5.125e-01,4.000e-03
5.175e-01,0.000e+00
5.225e-01,2.000e-03
5.275e-01,2.000e-03
5.325e-01,2.000e-03
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_019.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,4.000e-03
2.750e-02,1.200e-02
3.250e-02,6.000e-03
3.750e-02,1.200e-02
4.250e-02,1.800e-02
4.750e-02,3.000e-02
5.250e-02,5.000e-02
5.750e-02,7.400e-02
6.250e-02,7.600e-02
6.750e-02,1.000e-01
7.250e-02,1.180e-01
7.750e-02,1.940e-01
8.250e-02,2.340e-01
8.750e-02,2.180e-01
9.250e-02,3.360e-01
9.750e-02,3.440e-01
1.025e-01,4.200e-01
1.075e-01,4.340e-01
1.125e-01,5.360e-01
1.175e-01,5.900e-01
1.225e-01,6.160e-01
1.275e-01,7.840e-01
1.325e-01,8.260e-01
1.375e-01,9.280e-01
1.425e-01,1.148e+00
1.475e-01,1.190e+00
1.525e-01,1.366e+00
1.575e-01,1.430e+00
1.625e-01,1.638e+00
1.675e-01,1.616e+00
1.725e-01,1.926e+00
1.775e-01,2.184e+00
1.825e-01,2.312e+00
1.875e-01,2.488e+00
1.925e-01,2.630e+00
1.975e-01,2.982e+00
2.025e-01,3.118e+00
2.075e-01,3.248e+00
2.125e-01,3.538e+00
2.175e-01,3.828e+00
2.225e-01,3.866e+00
2.275e-01,4.102e+00
2.325e-01,4.314e+00
2.375e-01,4.660e+00
2.425e-01,4.828e+00
2.475e-01,4.956e+00
2.525e-01,5.006e+00
2.575e-01,5.046e+00
2.625e-01,5.236e+00
2.675e-01,5.166e+00
2.725e-01,5.242e+00
2.775e-01,5.306e+00
2.825e-01,5.444e+00
2.875e-01,5.250e+00
2.925e-01,5.226e+00
2.975e-01,5.190e+00
3.025e-01,5.196e+00
3.075e-01,4.714e+00
3.125e-01,4.630e+00
3.175e-01,4.544e+00
3.225e-01,4.482e+00
3.275e-01,4.200e+00
3.325e-01,4.036e+00
3.375e-01,3.860e+00
3.425e-01,3.776e+00
3.475e-01,3.568e+00
3.525e-01,3.240e+00
3.575e-01,3.018e+00
3.625e-01,2.800e+00
3.675e-01,2.668e+00
3.725e-01,2.518e+00
3.775e-01,2.336e+00
3.825e-01,1.998e+00
3.875e-01,1.862e+00
3.925e-01,1.738e+00
3.975e-01,1.550e+00
4.025e-01,1.382e+00
4.075e-01,1.248e+00
4.125e-01,1.090e+00
4.175e-01,9.840e-01
4.225e-01,8.640e-01
4.275e-01,7.380e-01
4.325e-01,6.900e-01
4.375e-01,5.500e-01
4.425e-01,5.260e-01
4.475e-01,4.720e-01
4.525e-01,3.660e-01
4.575e-01,3.040e-01
4.625e-01,3.120e-01
4.675e-01,2.060e-01
4.725e-01,2.080e-01
4.775e-01,1.540e-01
4.825e-01,1.520e-01
4.875e-01,1.140e-01
4.925e-01,8.800e-02
4.975e-01,1.000e-01
5.025e-01,7.200e-02
5.075e-01,4.600e-02
5.125e-01,4.200e-02
5.175e-01,3.000e-02
5.225e-01,1.400e-02
5.275e-01,1.800e-02
5.325e-01,2.200e-02
5.375e-01,1.200e-02
5.425e-01,6.000e-03
5.475e-01,2.000e-03
5.525e-01,4.000e-03
5.575e-01,4.000e-03
5.625e-01,0.000e+00
5.675e-01,2.000e-03
5.725e-01,2.000e-03
5.775e-01,2.000e-03
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_02.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,2.000e-03
2.750e-02,4.000e-03
3.250e-02,1.000e-02
3.750e-02,8.000e-03
4.250e-02,1.000e-02
4.750e-02,1.800e-02
5.250e-02,2.000e-02
5.750e-02,4.200e-02
6.250e-02,7.000e-02
6.750e-02,6.000e-02
7.250e-02,6.800e-02
7.750e-02,1.020e-01
8.250e-02,1.240e-01
8.750e-02,1.880e-01
9.250e-02,2.080e-01
9.750e-02,2.120e-01
1.025e-01,2.900e-01
1.075e-01,3.180e-01
1.125e-01,3.820e-01
1.175e-01,3.720e-01
1.225e-01,4.560e-01
1.275e-01,5.300e-01
1.325e-01,5.720e-01
1.375e-01,6.260e-01
1.425e-01,7.460e-01
1.475e-01,7.660e-01
1.525e-01,8.700e-01
1.575e-01,1.074e+00
1.625e-01,1.162e+00
1.675e-01,1.236e+00
1.725e-01,1.250e+00
1.775e-01,1.496e+00
1.825e-01,1.572e+00
1.875e-01,1.702e+00
1.925e-01,1.990e+00
1.975e-01,1.992e+00
2.025e-01,2.274e+00
2.075e-01,2.356e+00
2.125e-01,2.542e+00
2.175e-01,2.874e+00
2.225e-01,2.910e+00
2.275e-01,3.064e+00
2.325e-01,3.298e+00
2.375e-01,3.632e+00
2.425e-01,3.516e+00
2.475e-01,3.884e+00
2.525e-01,4.040e+00
2.575e-01,4.278e+00
2.625e-01,4.462e+00
2.675e-01,4.536e+00
2.725e-01,4.694e+00
2.775e-01,4.768e+00
2.825e-01,4.714e+00
2.875e-01,4.888e+00
2.925e-01,4.954e+00
2.975e-01,4.932e+00
3.025e-01,5.008e+00
3.075e-01,5.042e+00
3.125e-01,4.986e+00
3.175e-01,4.924e+00
3.225e-01,4.910e+00
3.275e-01,4.898e+00
3.325e-01,4.486e+00
3.375e-01,4.404e+00
3.425e-01,4.398e+00
3.475e-01,4.216e+00
3.525e-01,4.002e+00
3.575e-01,3.946e+00
3.625e-01,3.742e+00
3.675e-01,3.580e+00
3.725e-01,3.522e+00
3.775e-01,3.262e+00
3.825e-01,3.032e+00
3.875e-01,2.792e+00
3.925e-01,2.656e+00
3.975e-01,2.500e+00
4.025e-01,2.386e+00
4.075e-01,2.240e+00
4.125e-01,1.870e+00
4.175e-01,1.798e+00
4.225e-01,1.666e+00
4.275e-01,1.518e+00
4.325e-01,1.352e+00
4.375e-01,1.218e+00
4.425e-01,1.076e+00
4.475e-01,9.760e-01
4.525e-01,8.980e-01
4.575e-01,7.180e-01
4.625e-01,6.740e-01
4.675e-01,6.060e-01
4.725e-01,5.080e-01
4.775e-01,4.680e-01
4.825e-01,4.260e-01
4.875e-01,3.400e-01
4.925e-01,2.780e-01
4.975e-01,2.980e-01
5.025e-01,1.800e-01
5.075e-01,1.860e-01
5.125e-01,1.680e-01
5.175e-01,1.240e-01
5.225e-01,1.140e-01
5.275e-01,8.400e-02
5.325e-01,9.000e-02
5.375e-01,7.000e-02
5.425e-01,4.200e-02
5.475e-01,4.200e-02
5.525e-01,2.600e-02
5.575e-01,1.400e-02
5.625e-01,2.000e-02
5.675e-01,2.200e-02
5.725e-01,1.200e-02
5.775e-01,6.000e-03
5.825e-01,2.000e-03
5.875e-01,4.000e-03
5.925e-01,4.000e-03
5.975e-01,0.000e+00
6.025e-01,2.000e-03
6.075e-01,2.000e-03
6.125e-01,0.000e+00
6.175e-01,2.000e-03
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_021.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,4.000e-03
3.250e-02,4.000e-03
3.750e-02,8.000e-03
4.250e-02,8.000e-03
4.750e-02,1.000e-02
5.250e-02,1.400e-02
5.750e-02,1.200e-02
6.250e-02,3.400e-02
6.750e-02,4.200e-02
7.250e-02,6.600e-02
7.750e-02,5.400e-02
8.250e-02,7.000e-02
8.750e-02,9.400e-02
9.250e-02,1.180e-01
9.750e-02,1.620e-01
1.025e-01,1.900e-01
1.075e-01,1.820e-01
1.125e-01,2.620e-01
1.175e-01,3.040e-01
1.225e-01,2.940e-01
1.275e-01,3.500e-01
1.325e-01,3.980e-01
1.375e-01,4.300e-01
1.425e-01,5.140e-01
1.475e-01,5.060e-01
1.525e-01,5.860e-01
1.575e-01,7.020e-01
1.625e-01,6.780e-01
1.675e-01,8.040e-01
1.725e-01,9.980e-01
1.775e-01,1.070e+00
1.825e-01,1.054e+00
1.875e-01,1.194e+00
1.925e-01,1.308e+00
1.975e-01,1.462e+00
2.025e-01,1.420e+00
2.075e-01,1.660e+00
2.125e-01,1.888e+00
2.175e-01,1.960e+00
2.225e-01,2.084e+00
2.275e-01,2.202e+00
2.325e-01,2.378e+00
2.375e-01,2.706e+00
2.425e-01,2.688e+00
2.475e-01,2.840e+00
2.525e-01,3.044e+00
2.575e-01,3.276e+00
2.625e-01,3.336e+00
2.675e-01,3.474e+00
2.725e-01,3.716e+00
2.775e-01,3.868e+00
2.825e-01,4.092e+00
2.875e-01,4.272e+00
2.925e-01,4.296e+00
2.975e-01,4.342e+00
3.025e-01,4.546e+00
3.075e-01,4.460e+00
3.125e-01,4.606e+00
3.175e-01,4.608e+00
3.225e-01,4.712e+00
3.275e-01,4.664e+00
3.325e-01,4.834e+00
3.375e-01,4.686e+00
3.425e-01,4.750e+00
3.475e-01,4.570e+00
3.525e-01,4.626e+00
3.575e-01,4.382e+00
3.625e-01,4.208e+00
3.675e-01,4.242e+00
3.725e-01,4.042e+00
3.775e-01,3.996e+00
3.825e-01,3.848e+00
3.875e-01,3.686e+00
3.925e-01,3.570e+00
3.975e-01,3.314e+00
4.025e-01,3.408e+00
4.075e-01,3.104e+00
4.125e-01,2.846e+00
4.175e-01,2.738e+00
4.225e-01,2.548e+00
4.275e-01,2.400e+00
4.325e-01,2.316e+00
4.375e-01,2.132e+00
4.425e-01,1.976e+00
4.475e-01,1.752e+00
4.525e-01,1.570e+00
4.575e-01,1.632e+00
4.625e-01,1.342e+00
4.675e-01,1.200e+00
4.725e-01,1.124e+00
4.775e-01,1.014e+00
4.825e-01,8.940e-01
4.875e-01,8.080e-01
4.925e-01,6.820e-01
4.975e-01,6.580e-01
5.025e-01,5.520e-01
5.075e-01,5.100e-01
5.125e-01,4.300e-01
5.175e-01,4.000e-01
5.225e-01,3.160e-01
5.275e-01,2.840e-01
5.325e-01,2.720e-01
5.375e-01,1.780e-01
5.425e-01,1.780e-01
5.475e-01,1.720e-01
5.525e-01,1.200e-01
5.575e-01,1.060e-01
5.625e-01,8.200e-02
5.675e-01,8.800e-02
5.725e-01,7.800e-02
5.775e-01,4.400e-02
5.825e-01,4.000e-02
5.875e-01,3.400e-02
5.925e-01,1.200e-02
5.975e-01,2.400e-02
6.025e-01,2.200e-02
6.075e-01,1.400e-02
6.125e-01,4.000e-03
6.175e-01,4.000e-03
6.225e-01,4.000e-03
6.275e-01,4.000e-03
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,4.000e-03
6.475e-01,0.000e+00
6.525e-01,2.000e-03
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_022.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,2.000e-03
3.750e-02,6.000e-03
4.250e-02,8.000e-03
4.750e-02,4.000e-03
5.250e-02,1.200e-02
5.750e-02,8.000e-03
6.250e-02,1.200e-02
6.750e-02,2.200e-02
7.250e-02,2.400e-02
7.750e-02,5.200e-02
8.250e-02,5.600e-02
8.750e-02,4.600e-02
9.250e-02,6.800e-02
9.750e-02,8.800e-02
1.025e-01,1.080e-01
1.075e-01,1.160e-01
1.125e-01,1.820e-01
1.175e-01,1.740e-01
1.225e-01,2.100e-01
1.275e-01,2.180e-01
1.325e-01,2.940e-01
1.375e-01,3.080e-01
1.425e-01,2.960e-01
1.475e-01,3.900e-01
1.525e-01,4.060e-01
1.575e-01,4.560e-01
1.625e-01,4.680e-01
1.675e-01,5.380e-01
1.725e-01,6.420e-01
1.775e-01,6.280e-01
1.825e-01,7.160e-01
1.875e-01,8.340e-01
1.925e-01,9.280e-01
1.975e-01,1.002e+00
2.025e-01,1.082e+00
2.075e-01,1.086e+00
2.125e-01,1.226e+00
2.175e-01,1.380e+00
2.225e-01,1.396e+00
2.275e-01,1.530e+00
2.325e-01,1.716e+00
2.375e-01,1.858e+00
2.425e-01,1.912e+00
2.475e-01,2.074e+00
2.525e-01,2.154e+00
2.575e-01,2.472e+00
2.625e-01,2.492e+00
2.675e-01,2.576e+00
2.725e-01,2.754e+00
2.775e-01,2.986e+00
2.825e-01,3.140e+00
2.875e-01,3.076e+00
2.925e-01,3.352e+00
2.975e-01,3.538e+00
3.025e-01,3.656e+00
3.075e-01,3.828e+00
3.125e-01,4.046e+00
3.175e-01,3.990e+00
3.225e-01,4.110e+00
3.275e-01,4.312e+00
3.325e-01,4.160e+00
3.375e-01,4.434e+00
3.425e-01,4.286e+00
3.475e-01,4.364e+00
3.525e-01,4.454e+00
3.575e-01,4.582e+00
3.625e-01,4.330e+00
3.675e-01,4.630e+00
3.725e-01,4.330e+00
3.775e-01,4.452e+00
3.825e-01,4.420e+00
3.875e-01,4.098e+00
3.925e-01,4.000e+00
3.975e-01,4.024e+00
4.025e-01,3.892e+00
4.075e-01,3.738e+00
4.125e-01,3.632e+00
4.175e-01,3.560e+00
4.225e-01,3.476e+00
4.275e-01,3.178e+00
4.325e-01,3.244e+00
4.375e-01,3.130e+00
4.425e-01,2.758e+00
4.475e-01,2.656e+00
4.525e-01,2.524e+00
4.575e-01,2.400e+00
4.625e-01,2.230e+00
4.675e-01,2.192e+00
4.725e-01,2.024e+00
4.775e-01,1.752e+00
4.825e-01,1.642e+00
4.875e-01,1.522e+00
4.925e-01,1.462e+00
4.975e-01,1.326e+00
5.025e-01,1.138e+00
5.075e-01,1.052e+00
5.125e-01,9.260e-01
5.175e-01,8.960e-01
5.225e-01,7.600e-01
5.275e-01,6.660e-01
5.325e-01,6.240e-01
5.375e-01,5.480e-01
5.425e-01,4.940e-01
5.475e-01,4.320e-01
5.525e-01,3.880e-01
5.575e-01,3.100e-01
5.625e-01,2.780e-01
5.675e-01,2.760e-01
5.725e-01,1.880e-01
5.775e-01,1.720e-01
5.825e-01,1.580e-01
5.875e-01,1.460e-01
5.925e-01,1.000e-01
5.975e-01,8.800e-02
6.025e-01,8.800e-02
6.075e-01,7.600e-02
6.125e-01,5.200e-02
6.175e-01,4.600e-02
6.225e-01,3.000e-02
6.275e-01,2.000e-02
6.325e-01,1.200e-02
6.375e-01,2.400e-02
6.425e-01,2.200e-02
6.475e-01,4.000e-03
6.525e-01,4.000e-03
6.575e-01,2.000e-03
6.625e-01,6.000e-03
6.675e-01,2.000e-03
6.725e-01,0.000e+00
6.775e-01,2.000e-03
6.825e-01,2.000e-03
6.875e-01,2.000e-03
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_023.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,2.000e-03
4.250e-02,6.000e-03
4.750e-02,8.000e-03
5.250e-02,4.000e-03
5.750e-02,1.200e-02
6.250e-02,2.000e-03
6.750e-02,1.200e-02
7.250e-02,1.200e-02
7.750e-02,2.400e-02
8.250e-02,2.400e-02
8.750e-02,5.600e-02
9.250e-02,4.200e-02
9.750e-02,5.200e-02
1.025e-01,5.600e-02
1.075e-01,7.600e-02
1.125e-01,9.200e-02
1.175e-01,1.140e-01
1.225e-01,1.540e-01
1.275e-01,1.480e-01
1.325e-01,1.840e-01
1.375e-01,2.020e-01
1.425e-01,2.280e-01
1.475e-01,2.600e-01
1.525e-01,3.040e-01
1.575e-01,2.840e-01
1.625e-01,3.740e-01
1.675e-01,3.920e-01
1.725e-01,4.240e-01
1.775e-01,4.320e-01
1.825e-01,4.400e-01
1.875e-01,6.460e-01
1.925e-01,5.960e-01
1.975e-01,5.920e-01
2.025e-01,7.220e-01
2.075e-01,8.580e-01
2.125e-01,9.240e-01
2.175e-01,9.280e-01
2.225e-01,1.064e+00
2.275e-01,1.098e+00
2.325e-01,1.160e+00
2.375e-01,1.284e+00
2.425e-01,1.356e+00
2.475e-01,1.458e+00
2.525e-01,1.580e+00
2.575e-01,1.802e+00
2.625e-01,1.764e+00
2.675e-01,1.942e+00
2.725e-01,2.034e+00
2.775e-01,2.216e+00
2.825e-01,2.384e+00
2.875e-01,2.416e+00
2.925e-01,2.580e+00
2.975e-01,2.688e+00
3.025e-01,2.892e+00
3.075e-01,2.978e+00
3.125e-01,2.956e+00
3.175e-01,3.346e+00
3.225e-01,3.358e+00
3.275e-01,3.548e+00
3.325e-01,3.646e+00
3.375e-01,3.852e+00
3.425e-01,3.822e+00
3.475e-01,3.868e+00
3.525e-01,4.138e+00
3.575e-01,3.980e+00
3.625e-01,4.146e+00
3.675e-01,4.088e+00
3.725e-01,4.278e+00
3.775e-01,4.198e+00
3.825e-01,4.312e+00
3.875e-01,4.300e+00
3.925e-01,4.212e+00
3.975e-01,4.404e+00
4.025e-01,4.150e+00
4.075e-01,4.154e+00
4.125e-01,4.194e+00
4.175e-01,3.914e+00
4.225e-01,3.838e+00
4.275e-01,3.786e+00
4.325e-01,3.676e+00
4.375e-01,3.578e+00
4.425e-01,3.564e+00
4.475e-01,3.402e+00
4.525e-01,3.304e+00
4.575e-01,3.014e+00
4.625e-01,3.184e+00
4.675e-01,2.962e+00
4.725e-01,2.662e+00
4.775e-01,2.558e+00
4.825e-01,2.450e+00
4.875e-01,2.332e+00
4.925e-01,2.194e+00
4.975e-01,2.106e+00
5.025e-01,2.008e+00
5.075e-01,1.764e+00
5.125e-01,1.660e+00
5.175e-01,1.482e+00
5.225e-01,1.484e+00
5.275e-01,1.280e+00
5.325e-01,1.160e+00
5.375e-01,1.098e+00
5.425e-01,9.360e-01
5.475e-01,8.740e-01
5.525e-01,8.460e-01
5.575e-01,6.840e-01
5.625e-01,6.020e-01
5.675e-01,5.660e-01
5.725e-01,5.060e-01
5.775e-01,4.660e-01
5.825e-01,4.380e-01
5.875e-01,3.260e-01
5.925e-01,2.940e-01
5.975e-01,2.900e-01
6.025e-01,2.180e-01
6.075e-01,1.880e-01
6.125e-01,1.520e-01
6.175e-01,1.700e-01
6.225e-01,1.100e-01
6.275e-01,1.140e-01
6.325e-01,6.800e-02
6.375e-01,8.600e-02
6.425e-01,7.200e-02
6.475e-01,4.200e-02
6.525e-01,3.800e-02
6.575e-01,2.800e-02
6.625e-01,1.400e-02
6.675e-01,2.200e-02
6.725e-01,2.200e-02
6.775e-01,1.400e-02
6.825e-01,4.000e-03
6.875e-01,4.000e-03
6.925e-01,4.000e-03
6.975e-01,4.000e-03
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,4.000e-03
7.175e-01,0.000e+00
7.225e-01,2.000e-03
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_024.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,2.000e-03
4.750e-02,6.000e-03
5.250e-02,6.000e-03
5.750e-02,4.000e-03
6.250e-02,1.000e-02
6.750e-02,4.000e-03
7.250e-02,1.000e-02
7.750e-02,6.000e-03
8.250e-02,1.800e-02
8.750e-02,2.400e-02
9.250e-02,2.400e-02
9.750e-02,5.400e-02
1.025e-01,3.800e-02
1.075e-01,4.400e-02
1.125e-01,6.000e-02
1.175e-01,6.600e-02
1.225e-01,9.000e-02
1.275e-01,1.080e-01
1.325e-01,1.120e-01
1.375e-01,1.280e-01
1.425e-01,1.880e-01
1.475e-01,1.800e-01
1.525e-01,2.040e-01
1.575e-01,2.120e-01
1.625e-01,2.660e-01
1.675e-01,2.600e-01
1.725e-01,3.160e-01
1.775e-01,3.380e-01
1.825e-01,3.860e-01
1.875e-01,3.840e-01
1.925e-01,4.300e-01
1.975e-01,4.300e-01
2.025e-01,5.600e-01
2.075e-01,5.720e-01
2.125e-01,5.580e-01
2.175e-01,6.640e-01
2.225e-01,7.980e-01
2.275e-01,8.540e-01
2.325e-01,8.640e-01
2.375e-01,9.560e-01
2.425e-01,9.980e-01
2.475e-01,1.050e+00
2.525e-01,1.198e+00
2.575e-01,1.216e+00
2.625e-01,1.356e+00
2.675e-01,1.446e+00
2.725e-01,1.466e+00
2.775e-01,1.740e+00
2.825e-01,1.758e+00
2.875e-01,1.786e+00
2.925e-01,1.968e+00
2.975e-01,2.098e+00
3.025e-01,2.310e+00
3.075e-01,2.302e+00
3.125e-01,2.414e+00
3.175e-01,2.590e+00
3.225e-01,2.654e+00
3.275e-01,2.878e+00
3.325e-01,2.884e+00
3.375e-01,2.974e+00
3.425e-01,3.236e+00
3.475e-01,3.386e+00
3.525e-01,3.444e+00
3.575e-01,3.578e+00
3.625e-01,3.588e+00
3.675e-01,3.798e+00
3.725e-01,3.800e+00
3.775e-01,3.888e+00
3.825e-01,3.856e+00
3.875e-01,3.972e+00
3.925e-01,4.014e+00
3.975e-01,4.078e+00
4.025e-01,4.058e+00
4.075e-01,4.202e+00
4.125e-01,4.116e+00
4.175e-01,4.094e+00
4.225e-01,4.188e+00
4.275e-01,4.034e+00
4.325e-01,4.002e+00
4.375e-01,4.060e+00
4.425e-01,3.830e+00
4.475e-01,3.714e+00
4.525e-01,3.702e+00
4.575e-01,3.646e+00
4.625e-01,3.434e+00
4.675e-01,3.452e+00
4.725e-01,3.410e+00
4.775e-01,3.158e+00
4.825e-01,3.132e+00
4.875e-01,3.002e+00
4.925e-01,2.976e+00
4.975e-01,2.752e+00
5.025e-01,2.578e+00
5.075e-01,2.436e+00
5.125e-01,2.310e+00
5.175e-01,2.226e+00
5.225e-01,2.050e+00
5.275e-01,2.138e+00
5.325e-01,1.904e+00
5.375e-01,1.594e+00
5.425e-01,1.602e+00
5.475e-01,1.452e+00
5.525e-01,1.408e+00
5.575e-01,1.238e+00
5.625e-01,1.114e+00
5.675e-01,1.046e+00
5.725e-01,9.200e-01
5.775e-01,8.720e-01
5.825e-01,7.740e-01
5.875e-01,6.440e-01
5.925e-01,5.980e-01
5.975e-01,5.540e-01
6.025e-01,5.260e-01
6.075e-01,4.340e-01
6.125e-01,4.180e-01
6.175e-01,3.180e-01
6.225e-01,2.840e-01
6.275e-01,2.840e-01
6.325e-01,2.100e-01
6.375e-01,1.880e-01
6.425e-01,1.520e-01
6.475e-01,1.700e-01
6.525e-01,1.080e-01
6.575e-01,1.100e-01
6.625e-01,7.600e-02
6.675e-01,7.400e-02
6.725e-01,7.200e-02
6.775e-01,4.800e-02
6.825e-01,3.400e-02
6.875e-01,2.200e-02
6.925e-01,1.600e-02
6.975e-01,2.200e-02
7.025e-01,2.200e-02
7.075e-01,1.200e-02
7.125e-01,6.000e-03
7.175e-01,2.000e-03
7.225e-01,4.000e-03
7.275e-01,4.000e-03
7.325e-01,0.000e+00
7.375e-01,2.000e-03
7.425e-01,2.000e-03
7.475e-01,2.000e-03
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_025.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,6.000e-03
5.750e-02,6.000e-03
6.250e-02,6.000e-03
6.750e-02,2.000e-03
7.250e-02,1.200e-02
7.750e-02,4.000e-03
8.250e-02,6.000e-03
8.750e-02,1.000e-02
9.250e-02,1.600e-02
9.750e-02,2.200e-02
1.025e-01,2.000e-02
1.075e-01,4.800e-02
1.125e-01,4.000e-02
1.175e-01,3.800e-02
1.225e-01,5.600e-02
1.275e-01,5.800e-02
1.325e-01,7.400e-02
1.375e-01,8.400e-02
1.425e-01,9.800e-02
1.475e-01,1.120e-01
1.525e-01,1.340e-01
1.575e-01,1.680e-01
1.625e-01,1.700e-01
1.675e-01,1.960e-01
1.725e-01,2.080e-01
1.775e-01,2.300e-01
1.825e-01,2.380e-01
1.875e-01,2.960e-01
1.925e-01,3.180e-01
1.975e-01,3.680e-01
2.025e-01,3.580e-01
2.075e-01,3.920e-01
2.125e-01,3.560e-01
2.175e-01,5.180e-01
2.225e-01,4.940e-01
2.275e-01,5.680e-01
2.325e-01,5.300e-01
2.375e-01,6.720e-01
2.425e-01,7.340e-01
2.475e-01,8.340e-01
2.525e-01,8.220e-01
2.575e-01,9.060e-01
2.625e-01,9.540e-01
2.675e-01,1.026e+00
2.725e-01,1.110e+00
2.775e-01,1.130e+00
2.825e-01,1.298e+00
2.875e-01,1.336e+00
2.925e-01,1.344e+00
2.975e-01,1.578e+00
3.025e-01,1.672e+00
3.075e-01,1.756e+00
3.125e-01,1.788e+00
3.175e-01,1.918e+00
3.225e-01,2.076e+00
3.275e-01,2.240e+00
3.325e-01,2.230e+00
3.375e-01,2.364e+00
3.425e-01,2.492e+00
3.475e-01,2.598e+00
3.525e-01,2.708e+00
3.575e-01,2.704e+00
3.625e-01,2.954e+00
3.675e-01,3.096e+00
3.725e-01,3.272e+00
3.775e-01,3.304e+00
3.825e-01,3.424e+00
3.875e-01,3.522e+00
3.925e-01,3.552e+00
3.975e-01,3.626e+00
4.025e-01,3.686e+00
4.075e-01,3.800e+00
4.125e-01,3.790e+00
4.175e-01,3.792e+00
4.225e-01,3.898e+00
4.275e-01,3.976e+00
4.325e-01,3.936e+00
4.375e-01,4.052e+00
4.425e-01,3.920e+00
4.475e-01,3.998e+00
4.525e-01,3.982e+00
4.575e-01,3.880e+00
4.625e-01,3.980e+00
4.675e-01,3.856e+00
4.725e-01,3.646e+00
4.775e-01,3.658e+00
4.825e-01,3.606e+00
4.875e-01,3.428e+00
4.925e-01,3.376e+00
4.975e-01,3.388e+00
5.025e-01,3.268e+00
5.075e-01,3.078e+00
5.125e-01,3.020e+00
5.175e-01,2.922e+00
5.225e-01,2.912e+00
5.275e-01,2.714e+00
5.325e-01,2.550e+00
5.375e-01,2.358e+00
5.425e-01,2.276e+00
5.475e-01,2.232e+00
5.525e-01,2.028e+00
5.575e-01,2.062e+00
5.625e-01,1.886e+00
5.675e-01,1.656e+00
5.725e-01,1.572e+00
5.775e-01,1.426e+00
5.825e-01,1.416e+00
5.875e-01,1.268e+00
5.925e-01,1.104e+00
5.975e-01,1.072e+00
6.025e-01,9.300e-01
6.075e-01,8.560e-01
6.125e-01,8.180e-01
6.175e-01,6.940e-01
6.225e-01,6.180e-01
6.275e-01,5.460e-01
6.325e-01,5.020e-01
6.375e-01,4.880e-01
6.425e-01,4.180e-01
6.475e-01,3.620e-01
6.525e-01,2.860e-01
6.575e-01,2.860e-01
6.625e-01,2.320e-01
6.675e-01,1.880e-01
6.725e-01,1.520e-01
6.775e-01,1.720e-01
6.825e-01,1.280e-01
6.875e-01,1.040e-01
6.925e-01,8.400e-02
6.975e-01,7.600e-02
7.025e-01,8.600e-02
7.075e-01,4.200e-02
7.125e-01,4.200e-02
7.175e-01,2.600e-02
7.225e-01,1.600e-02
7.275e-01,2.200e-02
7.325e-01,2.200e-02
7.375e-01,1.400e-02
7.425e-01,6.000e-03
7.475e-01,2.000e-03
7.525e-01,4.000e-03
7.575e-01,4.000e-03
7.625e-01,0.000e+00
7.675e-01,2.000e-03
7.725e-01,2.000e-03
7.775e-01,2.000e-03
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_026.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,4.000e-03
6.250e-02,6.000e-03
6.750e-02,6.000e-03
7.250e-02,4.000e-03
7.750e-02,6.000e-03
8.250e-02,8.000e-03
8.750e-02,4.000e-03
9.250e-02,8.000e-03
9.750e-02,8.000e-03
1.025e-01,1.600e-02
1.075e-01,2.200e-02
1.125e-01,1.600e-02
1.175e-01,4.000e-02
1.225e-01,3.400e-02
1.275e-01,4.200e-02
1.325e-01,5.400e-02
1.375e-01,4.600e-02
1.425e-01,6.800e-02
1.475e-01,7.600e-02
1.525e-01,8.800e-02
1.575e-01,9.800e-02
1.625e-01,1.140e-01
1.675e-01,1.420e-01
1.725e-01,1.660e-01
1.775e-01,1.600e-01
1.825e-01,1.680e-01
1.875e-01,2.060e-01
1.925e-01,2.340e-01
1.975e-01,2.300e-01
2.025e-01,2.820e-01
2.075e-01,2.900e-01
2.125e-01,3.400e-01
2.175e-01,3.540e-01
2.225e-01,3.460e-01
2.275e-01,3.600e-01
2.325e-01,4.440e-01
2.375e-01,4.900e-01
2.425e-01,5.160e-01
2.475e-01,5.020e-01
2.525e-01,5.780e-01
2.575e-01,6.860e-01
2.625e-01,7.420e-01
2.675e-01,7.820e-01
2.725e-01,8.280e-01
2.775e-01,8.580e-01
2.825e-01,9.740e-01
2.875e-01,9.520e-01
2.925e-01,1.066e+00
2.975e-01,1.130e+00
3.025e-01,1.264e+00
3.075e-01,1.312e+00
3.125e-01,1.282e+00
3.175e-01,1.512e+00
3.225e-01,1.596e+00
3.275e-01,1.666e+00
3.325e-01,1.706e+00
3.375e-01,1.842e+00
3.425e-01,2.004e+00
3.475e-01,2.094e+00
3.525e-01,2.146e+00
3.575e-01,2.212e+00
3.625e-01,2.428e+00
3.675e-01,2.436e+00
3.725e-01,2.630e+00
3.775e-01,2.606e+00
3.825e-01,2.718e+00
3.875e-01,2.986e+00
3.925e-01,2.966e+00
3.975e-01,3.200e+00
4.025e-01,3.262e+00
4.075e-01,3.386e+00
4.125e-01,3.312e+00
4.175e-01,3.530e+00
4.225e-01,3.598e+00
4.275e-01,3.516e+00
4.325e-01,3.696e+00
4.375e-01,3.654e+00
4.425e-01,3.770e+00
4.475e-01,3.766e+00
4.525e-01,3.858e+00
4.575e-01,3.884e+00
4.625e-01,3.948e+00
4.675e-01,3.808e+00
4.725e-01,3.894e+00
4.775e-01,3.888e+00
4.825e-01,3.804e+00
4.875e-01,3.892e+00
4.925e-01,3.734e+00
4.975e-01,3.642e+00
5.025e-01,3.516e+00
5.075e-01,3.504e+00
5.125e-01,3.464e+00
5.175e-01,3.232e+00
5.225e-01,3.370e+00
5.275e-01,3.254e+00
5.325e-01,3.076e+00
5.375e-01,3.038e+00
5.425e-01,2.792e+00
5.475e-01,2.958e+00
5.525e-01,2.728e+00
5.575e-01,2.586e+00
5.625e-01,2.280e+00
5.675e-01,2.300e+00
5.725e-01,2.222e+00
5.775e-01,2.106e+00
5.825e-01,2.030e+00
5.875e-01,1.908e+00
5.925e-01,1.768e+00
5.975e-01,1.624e+00
6.025e-01,1.462e+00
6.075e-01,1.412e+00
6.125e-01,1.346e+00
6.175e-01,1.198e+00
6.225e-01,1.074e+00
6.275e-01,9.780e-01
6.325e-01,8.600e-01
6.375e-01,8.560e-01
6.425e-01,7.460e-01
6.475e-01,6.260e-01
6.525e-01,6.120e-01
6.575e-01,5.240e-01
6.625e-01,5.080e-01
6.675e-01,4.380e-01
6.725e-01,4.080e-01
6.775e-01,2.920e-01
6.825e-01,2.780e-01
6.875e-01,2.960e-01
6.925e-01,1.960e-01
6.975e-01,1.820e-01
7.025e-01,1.580e-01
7.075e-01,1.560e-01
7.125e-01,1.080e-01
7.175e-01,8.800e-02
7.225e-01,8.400e-02
7.275e-01,7.800e-02
7.325e-01,5.800e-02
7.375e-01,5.200e-02
7.425e-01,3.000e-02
7.475e-01,1.600e-02
7.525e-01,1.800e-02
7.575e-01,2.600e-02
7.625e-01,1.600e-02
7.675e-01,4.000e-03
7.725e-01,4.000e-03
7.775e-01,4.000e-03
7.825e-01,4.000e-03
7.875e-01,0.000e+00
7.925e-01,2.000e-03
7.975e-01,2.000e-03
8.025e-01,2.000e-03
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_027.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,2.000e-03
6.750e-02,6.000e-03
7.250e-02,6.000e-03
7.750e-02,4.000e-03
8.250e-02,4.000e-03
8.750e-02,6.000e-03
9.250e-02,8.000e-03
9.750e-02,2.000e-03
1.025e-01,1.000e-02
1.075e-01,1.200e-02
1.125e-01,1.200e-02
1.175e-01,1.600e-02
1.225e-01,2.200e-02
1.275e-01,2.400e-02
1.325e-01,4.000e-02
1.375e-01,4.400e-02
1.425e-01,3.800e-02
1.475e-01,5.400e-02
1.525e-01,5.800e-02
1.575e-01,6.600e-02
1.625e-01,7.600e-02
1.675e-01,9.200e-02
1.725e-01,8.600e-02
1.775e-01,1.180e-01
1.825e-01,1.400e-01
1.875e-01,1.520e-01
1.925e-01,1.640e-01
1.975e-01,1.600e-01
2.025e-01,2.000e-01
2.075e-01,2.080e-01
2.125e-01,2.120e-01
2.175e-01,2.880e-01
2.225e-01,2.660e-01
2.275e-01,3.200e-01
2.325e-01,3.380e-01
2.375e-01,3.480e-01
2.425e-01,3.080e-01
2.475e-01,4.240e-01
2.525e-01,4.540e-01
2.575e-01,4.660e-01
2.625e-01,5.020e-01
2.675e-01,5.120e-01
2.725e-01,6.040e-01
2.775e-01,6.720e-01
2.825e-01,7.220e-01
2.875e-01,7.620e-01
2.925e-01,7.800e-01
2.975e-01,9.160e-01
3.025e-01,9.080e-01
3.075e-01,9.480e-01
3.125e-01,1.008e+00
3.175e-01,1.112e+00
3.225e-01,1.230e+00
3.275e-01,1.240e+00
3.325e-01,1.254e+00
3.375e-01,1.496e+00
3.425e-01,1.496e+00
3.475e-01,1.614e+00
3.525e-01,1.652e+00
3.575e-01,1.858e+00
3.625e-01,1.806e+00
3.675e-01,1.966e+00
3.725e-01,2.142e+00
3.775e-01,2.094e+00
3.825e-01,2.296e+00
3.875e-01,2.302e+00
3.925e-01,2.540e+00
3.975e-01,2.500e+00
4.025e-01,2.562e+00
4.075e-01,2.782e+00
4.125e-01,2.938e+00
4.175e-01,2.992e+00
4.225e-01,3.104e+00
4.275e-01,3.270e+00
4.325e-01,3.300e+00
4.375e-01,3.216e+00
4.425e-01,3.404e+00
4.475e-01,3.608e+00
4.525e-01,3.482e+00
4.575e-01,3.534e+00
4.625e-01,3.622e+00
4.675e-01,3.624e+00
4.725e-01,3.714e+00
4.775e-01,3.810e+00
4.825e-01,3.794e+00
4.875e-01,3.826e+00
4.925e-01,3.798e+00
4.975e-01,3.762e+00
5.025e-01,3.804e+00
5.075e-01,3.704e+00
5.125e-01,3.856e+00
5.175e-01,3.652e+00
5.225e-01,3.596e+00
5.275e-01,3.474e+00
5.325e-01,3.360e+00
5.375e-01,3.506e+00
5.425e-01,3.128e+00
5.475e-01,3.354e+00
5.525e-01,3.222e+00
5.575e-01,3.090e+00
5.625e-01,2.948e+00
5.675e-01,2.832e+00
5.725e-01,2.864e+00
5.775e-01,2.782e+00
5.825e-01,2.538e+00
5.875e-01,2.332e+00
5.925e-01,2.350e+00
5.975e-01,2.168e+00
6.025e-01,2.126e+00
6.075e-01,2.018e+00
6.125e-01,1.948e+00
6.175e-01,1.832e+00
6.225e-01,1.572e+00
6.275e-01,1.570e+00
6.325e-01,1.380e+00
6.375e-01,1.352e+00
6.425e-01,1.252e+00
6.475e-01,1.100e+00
6.525e-01,1.010e+00
6.575e-01,8.780e-01
6.625e-01,8.560e-01
6.675e-01,7.980e-01
6.725e-01,6.440e-01
6.775e-01,6.100e-01
6.825e-01,5.320e-01
6.875e-01,5.580e-01
6.925e-01,4.420e-01
6.975e-01,4.180e-01
7.025e-01,3.160e-01
7.075e-01,2.820e-01
7.125e-01,3.000e-01
7.175e-01,2.020e-01
7.225e-01,1.920e-01
7.275e-01,1.660e-01
7.325e-01,1.500e-01
7.375e-01,1.140e-01
7.425e-01,9.400e-02
7.475e-01,8.200e-02
7.525e-01,7.800e-02
7.575e-01,6.200e-02
7.625e-01,5.200e-02
7.675e-01,3.000e-02
7.725e-01,1.400e-02
7.775e-01,2.200e-02
7.825e-01,2.400e-02
7.875e-01,1.400e-02
7.925e-01,8.000e-03
7.975e-01,0.000e+00
8.025e-01,6.000e-03
8.075e-01,2.000e-03
8.125e-01,0.000e+00
8.175e-01,4.000e-03
8.225e-01,0.000e+00
8.275e-01,2.000e-03
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_028.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,4.000e-03
7.750e-02,4.000e-03
8.250e-02,4.000e-03
8.750e-02,8.000e-03
9.250e-02,6.000e-03
9.750e-02,4.000e-03
1.025e-01,6.000e-03
1.075e-01,2.000e-03
1.125e-01,1.400e-02
1.175e-01,4.000e-03
1.225e-01,1.000e-02
1.275e-01,1.800e-02
1.325e-01,1.800e-02
1.375e-01,1.800e-02
1.425e-01,3.600e-02
1.475e-01,3.200e-02
1.525e-01,3.800e-02
1.575e-01,3.200e-02
1.625e-01,6.600e-02
1.675e-01,6.000e-02
1.725e-01,6.200e-02
1.775e-01,7.000e-02
1.825e-01,8.800e-02
1.875e-01,7.600e-02
1.925e-01,1.200e-01
1.975e-01,1.160e-01
2.025e-01,1.420e-01
2.075e-01,1.460e-01
2.125e-01,1.620e-01
2.175e-01,1.860e-01
2.225e-01,1.940e-01
2.275e-01,1.860e-01
2.325e-01,2.560e-01
2.375e-01,2.520e-01
2.425e-01,2.940e-01
2.475e-01,2.940e-01
2.525e-01,3.460e-01
2.575e-01,3.120e-01
2.625e-01,3.040e-01
2.675e-01,4.520e-01
2.725e-01,3.960e-01
2.775e-01,4.580e-01
2.825e-01,4.860e-01
2.875e-01,5.000e-01
2.925e-01,5.880e-01
2.975e-01,6.420e-01
3.025e-01,6.840e-01
3.075e-01,7.320e-01
3.125e-01,7.240e-01
3.175e-01,8.600e-01
3.225e-01,8.860e-01
3.275e-01,9.020e-01
3.325e-01,9.420e-01
3.375e-01,1.052e+00
3.425e-01,1.152e+00
3.475e-01,1.224e+00
3.525e-01,1.202e+00
3.575e-01,1.278e+00
3.625e-01,1.484e+00
3.675e-01,1.524e+00
3.725e-01,1.564e+00
3.775e-01,1.636e+00
3.825e-01,1.786e+00
3.875e-01,1.832e+00
3.925e-01,1.930e+00
3.975e-01,2.118e+00
4.025e-01,2.030e+00
4.075e-01,2.226e+00
4.125e-01,2.290e+00
4.175e-01,2.488e+00
4.225e-01,2.386e+00
4.275e-01,2.536e+00
4.325e-01,2.758e+00
4.375e-01,2.796e+00
4.425e-01,2.928e+00
4.475e-01,3.056e+00
4.525e-01,3.206e+00
4.575e-01,3.202e+00
4.625e-01,3.136e+00
4.675e-01,3.264e+00
4.725e-01,3.536e+00
4.775e-01,3.338e+00
4.825e-01,3.500e+00
4.875e-01,3.432e+00
4.925e-01,3.686e+00
4.975e-01,3.600e+00
5.025e-01,3.620e+00
5.075e-01,3.764e+00
5.125e-01,3.776e+00
5.175e-01,3.656e+00
5.225e-01,3.704e+00
5.275e-01,3.822e+00
5.325e-01,3.680e+00
5.375e-01,3.652e+00
5.425e-01,3.760e+00
5.475e-01,3.480e+00
5.525e-01,3.492e+00
5.575e-01,3.404e+00
5.625e-01,3.398e+00
5.675e-01,3.316e+00
5.725e-01,3.172e+00
5.775e-01,3.300e+00
5.825e-01,3.066e+00
5.875e-01,2.982e+00
5.925e-01,2.936e+00
5.975e-01,2.762e+00
6.025e-01,2.848e+00
6.075e-01,2.614e+00
6.125e-01,2.504e+00
6.175e-01,2.218e+00
6.225e-01,2.292e+00
6.275e-01,2.190e+00
6.325e-01,2.070e+00
6.375e-01,2.016e+00
6.425e-01,1.890e+00
6.475e-01,1.678e+00
6.525e-01,1.616e+00
6.575e-01,1.434e+00
6.625e-01,1.406e+00
6.675e-01,1.294e+00
6.725e-01,1.194e+00
6.775e-01,1.058e+00
6.825e-01,1.004e+00
6.875e-01,8.340e-01
6.925e-01,8.340e-01
6.975e-01,7.420e-01
7.025e-01,6.340e-01
7.075e-01,6.100e-01
7.125e-01,5.460e-01
7.175e-01,4.700e-01
7.225e-01,4.540e-01
7.275e-01,3.700e-01
7.325e-01,3.000e-01
7.375e-01,2.860e-01
7.425e-01,2.520e-01
7.475e-01,2.060e-01
7.525e-01,1.560e-01
7.575e-01,1.760e-01
7.625e-01,1.260e-01
7.675e-01,1.100e-01
7.725e-01,7.800e-02
7.775e-01,8.400e-02
7.825e-01,6.200e-02
7.875e-01,5.600e-02
7.925e-01,3.200e-02
7.975e-01,1.400e-02
8.025e-01,2.400e-02
8.075e-01,2.400e-02
8.125e-01,1.200e-02
8.175e-01,8.000e-03
8.225e-01,2.000e-03
8.275e-01,6.000e-03
8.325e-01,0.000e+00
8.375e-01,2.000e-03
8.425e-01,2.000e-03
8.475e-01,2.000e-03
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_029.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,4.000e-03
8.250e-02,4.000e-03
8.750e-02,2.000e-03
9.250e-02,4.000e-03
9.750e-02,6.000e-03
1.025e-01,6.000e-03
1.075e-01,4.000e-03
1.125e-01,6.000e-03
1.175e-01,2.000e-03
1.225e-01,1.000e-02
1.275e-01,6.000e-03
1.325e-01,1.000e-02
1.375e-01,8.000e-03
1.425e-01,2.000e-02
1.475e-01,1.600e-02
1.525e-01,1.800e-02
1.575e-01,3.600e-02
1.625e-01,2.800e-02
1.675e-01,4.200e-02
1.725e-01,2.800e-02
1.775e-01,7.200e-02
1.825e-01,5.800e-02
1.875e-01,5.400e-02
1.925e-01,6.600e-02
1.975e-01,6.800e-02
2.025e-01,9.200e-02
2.075e-01,9.800e-02
2.125e-01,1.180e-01
2.175e-01,1.200e-01
2.225e-01,1.280e-01
2.275e-01,1.520e-01
2.325e-01,1.720e-01
2.375e-01,1.780e-01
2.425e-01,1.840e-01
2.475e-01,1.960e-01
2.525e-01,2.500e-01
2.575e-01,2.580e-01
2.625e-01,2.800e-01
2.675e-01,2.900e-01
2.725e-01,3.220e-01
2.775e-01,2.960e-01
2.825e-01,3.160e-01
2.875e-01,4.240e-01
2.925e-01,3.960e-01
2.975e-01,4.240e-01
3.025e-01,4.800e-01
3.075e-01,4.700e-01
3.125e-01,5.740e-01
3.175e-01,6.200e-01
3.225e-01,6.380e-01
3.275e-01,6.980e-01
3.325e-01,6.820e-01
3.375e-01,8.020e-01
3.425e-01,8.660e-01
3.475e-01,8.220e-01
3.525e-01,9.000e-01
3.575e-01,1.006e+00
3.625e-01,1.086e+00
3.675e-01,1.140e+00
3.725e-01,1.152e+00
3.775e-01,1.208e+00
3.825e-01,1.366e+00
3.875e-01,1.412e+00
3.925e-01,1.466e+00
3.975e-01,1.566e+00
4.025e-01,1.674e+00
4.075e-01,1.724e+00
4.125e-01,1.798e+00
4.175e-01,1.928e+00
4.225e-01,2.040e+00
4.275e-01,1.994e+00
4.325e-01,2.206e+00
4.375e-01,2.268e+00
4.425e-01,2.442e+00
4.475e-01,2.338e+00
4.525e-01,2.404e+00
4.575e-01,2.732e+00
4.625e-01,2.718e+00
4.675e-01,2.934e+00
4.725e-01,2.948e+00
4.775e-01,3.126e+00
4.825e-01,3.118e+00
4.875e-01,3.110e+00
4.925e-01,3.204e+00
4.975e-01,3.422e+00
5.025e-01,3.244e+00
5.075e-01,3.472e+00
5.125e-01,3.382e+00
5.175e-01,3.558e+00
5.225e-01,3.484e+00
5.275e-01,3.612e+00
5.325e-01,3.670e+00
5.375e-01,3.716e+00
5.425e-01,3.678e+00
5.475e-01,3.590e+00
5.525e-01,3.772e+00
5.575e-01,3.622e+00
5.625e-01,3.638e+00
5.675e-01,3.696e+00
5.725e-01,3.520e+00
5.775e-01,3.462e+00
5.825e-01,3.452e+00
5.875e-01,3.298e+00
5.925e-01,3.370e+00
5.975e-01,3.096e+00
6.025e-01,3.386e+00
6.075e-01,3.112e+00
6.125e-01,3.030e+00
6.175e-01,2.894e+00
6.225e-01,2.840e+00
6.275e-01,2.758e+00
6.325e-01,2.866e+00
6.375e-01,2.480e+00
6.425e-01,2.340e+00
6.475e-01,2.300e+00
6.525e-01,2.162e+00
6.575e-01,2.142e+00
6.625e-01,2.046e+00
6.675e-01,1.986e+00
6.725e-01,1.772e+00
6.775e-01,1.658e+00
6.825e-01,1.542e+00
6.875e-01,1.422e+00
6.925e-01,1.298e+00
6.975e-01,1.290e+00
7.025e-01,1.130e+00
7.075e-01,1.026e+00
7.125e-01,8.540e-01
7.175e-01,9.020e-01
7.225e-01,7.840e-01
7.275e-01,6.480e-01
7.325e-01,6.440e-01
7.375e-01,5.520e-01
7.425e-01,5.080e-01
7.475e-01,4.660e-01
7.525e-01,4.200e-01
7.575e-01,2.920e-01
7.625e-01,3.020e-01
7.675e-01,2.660e-01
7.725e-01,2.120e-01
7.775e-01,1.660e-01
7.825e-01,1.820e-01
7.875e-01,1.240e-01
7.925e-01,1.080e-01
7.975e-01,8.000e-02
8.025e-01,9.200e-02
8.075e-01,6.800e-02
8.125e-01,4.400e-02
8.175e-01,3.000e-02
8.225e-01,1.800e-02
8.275e-01,2.600e-02
8.325e-01,2.200e-02
8.375e-01,6.000e-03
8.425e-01,4.000e-03
8.475e-01,6.000e-03
8.525e-01,2.000e-03
8.575e-01,0.000e+00
8.625e-01,4.000e-03
8.675e-01,2.000e-03
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_03.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,4.000e-03
9.250e-02,4.000e-03
9.750e-02,2.000e-03
1.025e-01,4.000e-03
1.075e-01,6.000e-03
1.125e-01,6.000e-03
1.175e-01,4.000e-03
1.225e-01,4.000e-03
1.275e-01,4.000e-03
1.325e-01,8.000e-03
1.375e-01,8.000e-03
1.425e-01,6.000e-03
1.475e-01,8.000e-03
1.525e-01,1.800e-02
1.575e-01,1.800e-02
1.625e-01,1.400e-02
1.675e-01,2.200e-02
1.725e-01,2.800e-02
1.775e-01,3.800e-02
1.825e-01,3.600e-02
1.875e-01,3.200e-02
1.925e-01,7.000e-02
1.975e-01,6.800e-02
2.025e-01,4.200e-02
2.075e-01,6.400e-02
2.125e-01,6.400e-02
2.175e-01,9.400e-02
2.225e-01,9.400e-02
2.275e-01,1.120e-01
2.325e-01,1.120e-01
2.375e-01,1.160e-01
2.425e-01,1.440e-01
2.475e-01,1.520e-01
2.525e-01,1.880e-01
2.575e-01,1.800e-01
2.625e-01,1.900e-01
2.675e-01,2.100e-01
2.725e-01,2.300e-01
2.775e-01,2.580e-01
2.825e-01,2.940e-01
2.875e-01,2.860e-01
2.925e-01,3.000e-01
2.975e-01,3.100e-01
3.025e-01,3.720e-01
3.075e-01,3.680e-01
3.125e-01,3.860e-01
3.175e-01,4.420e-01
3.225e-01,4.700e-01
3.275e-01,4.600e-01
3.325e-01,6.020e-01
3.375e-01,5.580e-01
3.425e-01,6.660e-01
3.475e-01,6.640e-01
3.525e-01,6.700e-01
3.575e-01,8.020e-01
3.625e-01,8.140e-01
3.675e-01,8.320e-01
3.725e-01,8.820e-01
3.775e-01,9.980e-01
3.825e-01,1.028e+00
3.875e-01,1.122e+00
3.925e-01,1.114e+00
3.975e-01,1.176e+00
4.025e-01,1.258e+00
4.075e-01,1.436e+00
4.125e-01,1.508e+00
4.175e-01,1.392e+00
4.225e-01,1.628e+00
4.275e-01,1.730e+00
4.325e-01,1.712e+00
4.375e-01,1.838e+00
4.425e-01,2.016e+00
4.475e-01,1.934e+00
4.525e-01,2.128e+00
4.575e-01,2.184e+00
4.625e-01,2.342e+00
4.675e-01,2.306e+00
4.725e-01,2.340e+00
4.775e-01,2.580e+00
4.825e-01,2.622e+00
4.875e-01,2.820e+00
4.925e-01,2.932e+00
4.975e-01,2.932e+00
5.025e-01,3.078e+00
5.075e-01,3.122e+00
5.125e-01,3.086e+00
5.175e-01,3.240e+00
5.225e-01,3.310e+00
5.275e-01,3.282e+00
5.325e-01,3.378e+00
5.375e-01,3.436e+00
5.425e-01,3.568e+00
5.475e-01,3.484e+00
5.525e-01,3.484e+00
5.575e-01,3.722e+00
5.625e-01,3.624e+00
5.675e-01,3.660e+00
5.725e-01,3.604e+00
5.775e-01,3.680e+00
5.825e-01,3.618e+00
5.875e-01,3.608e+00
5.925e-01,3.676e+00
5.975e-01,3.478e+00
6.025e-01,3.456e+00
6.075e-01,3.386e+00
6.125e-01,3.300e+00
6.175e-01,3.328e+00
6.225e-01,3.180e+00
6.275e-01,3.252e+00
6.325e-01,3.104e+00
6.375e-01,3.000e+00
6.425e-01,2.890e+00
6.475e-01,2.840e+00
6.525e-01,2.758e+00
6.575e-01,2.730e+00
6.625e-01,2.488e+00
6.675e-01,2.280e+00
6.725e-01,2.344e+00
6.775e-01,2.106e+00
6.825e-01,2.178e+00
6.875e-01,2.060e+00
6.925e-01,1.922e+00
6.975e-01,1.730e+00
7.025e-01,1.674e+00
7.075e-01,1.464e+00
7.125e-01,1.436e+00
7.175e-01,1.318e+00
7.225e-01,1.212e+00
7.275e-01,1.088e+00
7.325e-01,9.900e-01
7.375e-01,9.120e-01
7.425e-01,8.520e-01
7.475e-01,7.440e-01
7.525e-01,6.320e-01
7.575e-01,6.020e-01
7.625e-01,5.720e-01
7.675e-01,4.780e-01
7.725e-01,4.700e-01
7.775e-01,3.160e-01
7.825e-01,3.080e-01
7.875e-01,2.940e-01
7.925e-01,2.300e-01
7.975e-01,1.680e-01
8.025e-01,1.880e-01
8.075e-01,1.440e-01
8.125e-01,1.140e-01
8.175e-01,8.200e-02
8.225e-01,9.600e-02
8.275e-01,6.800e-02
8.325e-01,4.600e-02
8.375e-01,2.600e-02
8.425e-01,2.000e-02
8.475e-01,3.200e-02
8.525e-01,1.600e-02
8.575e-01,8.000e-03
8.625e-01,2.000e-03
8.675e-01,6.000e-03
8.725e-01,0.000e+00
8.775e-01,4.000e-03
8.825e-01,0.000e+00
8.875e-01,2.000e-03
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_031.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,4.000e-03
1.025e-01,4.000e-03
1.075e-01,2.000e-03
1.125e-01,0.000e+00
1.175e-01,1.000e-02
1.225e-01,4.000e-03
1.275e-01,6.000e-03
1.325e-01,2.000e-03
1.375e-01,6.000e-03
1.425e-01,6.000e-03
1.475e-01,6.000e-03
1.525e-01,6.000e-03
1.575e-01,6.000e-03
1.625e-01,6.000e-03
1.675e-01,2.200e-02
1.725e-01,1.400e-02
1.775e-01,1.400e-02
1.825e-01,2.200e-02
1.875e-01,3.000e-02
1.925e-01,3.000e-02
1.975e-01,3.400e-02
2.025e-01,2.800e-02
2.075e-01,7.200e-02
2.125e-01,6.200e-02
2.175e-01,4.400e-02
2.225e-01,5.800e-02
2.275e-01,6.800e-02
2.325e-01,7.600e-02
2.375e-01,8.200e-02
2.425e-01,9.600e-02
2.475e-01,1.100e-01
2.525e-01,9.800e-02
2.575e-01,1.100e-01
2.625e-01,1.480e-01
2.675e-01,1.540e-01
2.725e-01,1.620e-01
2.775e-01,1.920e-01
2.825e-01,1.880e-01
2.875e-01,2.220e-01
2.925e-01,2.260e-01
2.975e-01,2.180e-01
3.025e-01,2.980e-01
3.075e-01,2.680e-01
3.125e-01,2.920e-01
3.175e-01,2.960e-01
3.225e-01,3.640e-01
3.275e-01,3.440e-01
3.325e-01,3.680e-01
3.375e-01,4.160e-01
3.425e-01,4.820e-01
3.475e-01,4.200e-01
3.525e-01,5.260e-01
3.575e-01,5.660e-01
3.625e-01,6.260e-01
3.675e-01,6.720e-01
3.725e-01,6.320e-01
3.775e-01,6.920e-01
3.825e-01,7.960e-01
3.875e-01,8.020e-01
3.925e-01,8.100e-01
3.975e-01,9.000e-01
4.025e-01,1.010e+00
4.075e-01,1.050e+00
4.125e-01,1.088e+00
4.175e-01,1.076e+00
4.225e-01,1.190e+00
4.275e-01,1.280e+00
4.325e-01,1.404e+00
4.375e-01,1.496e+00
4.425e-01,1.396e+00
4.475e-01,1.594e+00
4.525e-01,1.668e+00
4.575e-01,1.788e+00
4.625e-01,1.826e+00
4.675e-01,1.900e+00
4.725e-01,1.904e+00
4.775e-01,2.094e+00
4.825e-01,2.186e+00
4.875e-01,2.324e+00
4.925e-01,2.258e+00
4.975e-01,2.294e+00
5.025e-01,2.538e+00
5.075e-01,2.598e+00
5.125e-01,2.764e+00
5.175e-01,2.894e+00
5.225e-01,2.914e+00
5.275e-01,2.984e+00
5.325e-01,3.084e+00
5.375e-01,3.044e+00
5.425e-01,3.222e+00
5.475e-01,3.260e+00
5.525e-01,3.236e+00
5.575e-01,3.346e+00
5.625e-01,3.354e+00
5.675e-01,3.488e+00
5.725e-01,3.478e+00
5.775e-01,3.530e+00
5.825e-01,3.662e+00
5.875e-01,3.574e+00
5.925e-01,3.606e+00
5.975e-01,3.612e+00
6.025e-01,3.686e+00
6.075e-01,3.592e+00
6.125e-01,3.600e+00
6.175e-01,3.682e+00
6.225e-01,3.470e+00
6.275e-01,3.452e+00
6.325e-01,3.466e+00
6.375e-01,3.290e+00
6.425e-01,3.332e+00
6.475e-01,3.148e+00
6.525e-01,3.360e+00
6.575e-01,3.114e+00
6.625e-01,3.048e+00
6.675e-01,2.938e+00
6.725e-01,2.856e+00
6.775e-01,2.776e+00
6.825e-01,2.796e+00
6.875e-01,2.556e+00
6.925e-01,2.354e+00
6.975e-01,2.310e+00
7.025e-01,2.194e+00
7.075e-01,2.168e+00
7.125e-01,2.114e+00
7.175e-01,1.976e+00
7.225e-01,1.800e+00
7.275e-01,1.690e+00
7.325e-01,1.514e+00
7.375e-01,1.464e+00
7.425e-01,1.340e+00
7.475e-01,1.230e+00
7.525e-01,1.102e+00
7.575e-01,1.018e+00
7.625e-01,9.300e-01
7.675e-01,8.940e-01
7.725e-01,6.820e-01
7.775e-01,7.000e-01
7.825e-01,5.980e-01
7.875e-01,5.520e-01
7.925e-01,4.860e-01
7.975e-01,4.520e-01
8.025e-01,3.040e-01
8.075e-01,3.220e-01
8.125e-01,2.840e-01
8.175e-01,2.040e-01
8.225e-01,1.760e-01
8.275e-01,1.800e-01
8.325e-01,1.320e-01
8.375e-01,9.800e-02
8.425e-01,9.600e-02
8.475e-01,7.200e-02
8.525e-01,5.000e-02
8.575e-01,3.000e-02
8.625e-01,2.200e-02
8.675e-01,3.000e-02
8.725e-01,1.600e-02
8.775e-01,8.000e-03
8.825e-01,4.000e-03
8.875e-01,4.000e-03
8.925e-01,2.000e-03
8.975e-01,2.000e-03
9.025e-01,2.000e-03
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_032.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,2.000e-03
1.075e-01,4.000e-03
1.125e-01,4.000e-03
1.175e-01,0.000e+00
1.225e-01,2.000e-03
1.275e-01,8.000e-03
1.325e-01,6.000e-03
1.375e-01,2.000e-03
1.425e-01,4.000e-03
1.475e-01,4.000e-03
1.525e-01,8.000e-03
1.575e-01,4.000e-03
1.625e-01,8.000e-03
1.675e-01,0.000e+00
1.725e-01,1.000e-02
1.775e-01,1.000e-02
1.825e-01,1.800e-02
1.875e-01,1.600e-02
1.925e-01,1.400e-02
1.975e-01,1.800e-02
2.025e-01,3.200e-02
2.075e-01,3.400e-02
2.125e-01,2.600e-02
2.175e-01,3.800e-02
2.225e-01,6.400e-02
2.275e-01,5.800e-02
2.325e-01,4.400e-02
2.375e-01,5.600e-02
2.425e-01,6.200e-02
2.475e-01,6.800e-02
2.525e-01,8.800e-02
2.575e-01,8.400e-02
2.625e-01,1.040e-01
2.675e-01,1.080e-01
2.725e-01,8.200e-02
2.775e-01,1.100e-01
2.825e-01,1.700e-01
2.875e-01,1.620e-01
2.925e-01,1.760e-01
2.975e-01,1.760e-01
3.025e-01,2.100e-01
3.075e-01,2.060e-01
3.125e-01,2.140e-01
3.175e-01,2.480e-01
3.225e-01,2.640e-01
3.275e-01,2.760e-01
3.325e-01,3.000e-01
3.375e-01,2.860e-01
3.425e-01,3.620e-01
3.475e-01,3.480e-01
3.525e-01,3.540e-01
3.575e-01,4.380e-01
3.625e-01,4.600e-01
3.675e-01,4.240e-01
3.725e-01,5.080e-01
3.775e-01,5.720e-01
3.825e-01,5.960e-01
3.875e-01,6.300e-01
3.925e-01,6.300e-01
3.975e-01,7.180e-01
4.025e-01,7.700e-01
4.075e-01,7.480e-01
4.125e-01,8.280e-01
4.175e-01,9.120e-01
4.225e-01,9.120e-01
4.275e-01,1.050e+00
4.325e-01,1.092e+00
4.375e-01,1.052e+00
4.425e-01,1.114e+00
4.475e-01,1.266e+00
4.525e-01,1.398e+00
4.575e-01,1.448e+00
4.625e-01,1.422e+00
4.675e-01,1.508e+00
4.725e-01,1.642e+00
4.775e-01,1.650e+00
4.825e-01,1.846e+00
4.875e-01,1.862e+00
4.925e-01,1.866e+00
4.975e-01,2.030e+00
5.025e-01,2.026e+00
5.075e-01,2.408e+00
5.125e-01,2.208e+00
5.175e-01,2.236e+00
5.225e-01,2.412e+00
5.275e-01,2.550e+00
5.325e-01,2.692e+00
5.375e-01,2.752e+00
5.425e-01,2.944e+00
5.475e-01,2.994e+00
5.525e-01,2.952e+00
5.575e-01,3.034e+00
5.625e-01,3.052e+00
5.675e-01,3.308e+00
5.725e-01,3.154e+00
5.775e-01,3.350e+00
5.825e-01,3.266e+00
5.875e-01,3.474e+00
5.925e-01,3.466e+00
5.975e-01,3.514e+00
6.025e-01,3.590e+00
6.075e-01,3.612e+00
6.125e-01,3.556e+00
6.175e-01,3.650e+00
6.225e-01,3.718e+00
6.275e-01,3.526e+00
6.325e-01,3.578e+00
6.375e-01,3.616e+00
6.425e-01,3.636e+00
6.475e-01,3.544e+00
6.525e-01,3.412e+00
6.575e-01,3.382e+00
6.625e-01,3.354e+00
6.675e-01,3.220e+00
6.725e-01,3.336e+00
6.775e-01,3.228e+00
6.825e-01,3.182e+00
6.875e-01,2.972e+00
6.925e-01,2.880e+00
6.975e-01,2.858e+00
7.025e-01,2.792e+00
7.075e-01,2.694e+00
7.125e-01,2.426e+00
7.175e-01,2.344e+00
7.225e-01,2.300e+00
7.275e-01,2.262e+00
7.325e-01,2.180e+00
7.375e-01,1.988e+00
7.425e-01,1.904e+00
7.475e-01,1.714e+00
7.525e-01,1.616e+00
7.575e-01,1.526e+00
7.625e-01,1.368e+00
7.675e-01,1.320e+00
7.725e-01,1.136e+00
7.775e-01,1.028e+00
7.825e-01,9.760e-01
7.875e-01,9.040e-01
7.925e-01,7.340e-01
7.975e-01,7.080e-01
8.025e-01,6.040e-01
8.075e-01,5.760e-01
8.125e-01,5.220e-01
8.175e-01,4.160e-01
8.225e-01,3.120e-01
8.275e-01,3.380e-01
8.325e-01,2.760e-01
8.375e-01,1.940e-01
8.425e-01,2.000e-01
8.475e-01,1.500e-01
8.525e-01,1.280e-01
8.575e-01,8.000e-02
8.625e-01,1.000e-01
8.675e-01,6.800e-02
8.725e-01,4.000e-02
8.775e-01,1.800e-02
8.825e-01,3.200e-02
8.875e-01,1.800e-02
8.925e-01,8.000e-03
8.975e-01,6.000e-03
9.025e-01,2.000e-03
9.075e-01,4.000e-03
9.125e-01,0.000e+00
9.175e-01,2.000e-03
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_033.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,2.000e-03
1.175e-01,2.000e-03
1.225e-01,6.000e-03
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,8.000e-03
1.425e-01,4.000e-03
1.475e-01,6.000e-03
1.525e-01,2.000e-03
1.575e-01,2.000e-03
1.625e-01,8.000e-03
1.675e-01,4.000e-03
1.725e-01,4.000e-03
1.775e-01,8.000e-03
1.825e-01,0.000e+00
1.875e-01,1.200e-02
1.925e-01,1.200e-02
1.975e-01,1.600e-02
2.025e-01,1.200e-02
2.075e-01,1.400e-02
2.125e-01,2.000e-02
2.175e-01,3.000e-02
2.225e-01,3.200e-02
2.275e-01,2.800e-02
2.325e-01,3.800e-02
2.375e-01,5.000e-02
2.425e-01,6.200e-02
2.475e-01,4.200e-02
2.525e-01,5.600e-02
2.575e-01,5.200e-02
2.625e-01,7.000e-02
2.675e-01,7.800e-02
2.725e-01,9.000e-02
2.775e-01,7.600e-02
2.825e-01,1.100e-01
2.875e-01,8.200e-02
2.925e-01,1.040e-01
2.975e-01,1.360e-01
3.025e-01,1.460e-01
3.075e-01,1.700e-01
3.125e-01,1.620e-01
3.175e-01,1.920e-01
3.225e-01,1.960e-01
3.275e-01,2.040e-01
3.325e-01,2.260e-01
3.375e-01,2.240e-01
3.425e-01,2.660e-01
3.475e-01,2.720e-01
3.525e-01,2.960e-01
3.575e-01,2.800e-01
3.625e-01,3.400e-01
3.675e-01,3.420e-01
3.725e-01,3.880e-01
3.775e-01,4.260e-01
3.825e-01,4.060e-01
3.875e-01,4.360e-01
3.925e-01,5.200e-01
3.975e-01,5.120e-01
4.025e-01,6.140e-01
4.075e-01,6.060e-01
4.125e-01,6.120e-01
4.175e-01,7.080e-01
4.225e-01,7.500e-01
4.275e-01,7.320e-01
4.325e-01,7.940e-01
4.375e-01,9.000e-01
4.425e-01,8.440e-01
4.475e-01,1.050e+00
4.525e-01,1.034e+00
4.575e-01,1.056e+00
4.625e-01,1.104e+00
4.675e-01,1.148e+00
4.725e-01,1.356e+00
4.775e-01,1.428e+00
4.825e-01,1.392e+00
4.875e-01,1.476e+00
4.925e-01,1.560e+00
4.975e-01,1.612e+00
5.025e-01,1.816e+00
5.075e-01,1.860e+00
5.125e-01,1.726e+00
5.175e-01,1.948e+00
5.225e-01,2.008e+00
5.275e-01,2.316e+00
5.325e-01,2.222e+00
5.375e-01,2.166e+00
5.425e-01,2.376e+00
5.475e-01,2.436e+00
5.525e-01,2.526e+00
5.575e-01,2.850e+00
5.625e-01,2.802e+00
5.675e-01,2.936e+00
5.725e-01,2.892e+00
5.775e-01,3.118e+00
5.825e-01,2.972e+00
5.875e-01,3.226e+00
5.925e-01,3.064e+00
5.975e-01,3.314e+00
6.025e-01,3.334e+00
6.075e-01,3.344e+00
6.125e-01,3.436e+00
6.175e-01,3.488e+00
6.225e-01,3.598e+00
6.275e-01,3.574e+00
6.325e-01,3.590e+00
6.375e-01,3.568e+00
6.425e-01,3.742e+00
6.475e-01,3.640e+00
6.525e-01,3.672e+00
6.575e-01,3.510e+00
6.625e-01,3.742e+00
6.675e-01,3.564e+00
6.725e-01,3.504e+00
6.775e-01,3.380e+00
6.825e-01,3.416e+00
6.875e-01,3.358e+00
6.925e-01,3.330e+00
6.975e-01,3.318e+00
7.025e-01,3.190e+00
7.075e-01,3.060e+00
7.125e-01,3.006e+00
7.175e-01,2.952e+00
7.225e-01,2.832e+00
7.275e-01,2.770e+00
7.325e-01,2.626e+00
7.375e-01,2.406e+00
7.425e-01,2.370e+00
7.475e-01,2.204e+00
7.525e-01,2.304e+00
7.575e-01,2.094e+00
7.625e-01,2.016e+00
7.675e-01,1.752e+00
7.725e-01,1.704e+00
7.775e-01,1.546e+00
7.825e-01,1.436e+00
7.875e-01,1.348e+00
7.925e-01,1.194e+00
7.975e-01,1.084e+00
8.025e-01,9.740e-01
8.075e-01,9.320e-01
8.125e-01,7.460e-01
8.175e-01,7.500e-01
8.225e-01,6.160e-01
8.275e-01,5.700e-01
8.325e-01,5.320e-01
8.375e-01,4.040e-01
8.425e-01,3.320e-01
8.475e-01,3.320e-01
8.525e-01,2.340e-01
8.575e-01,1.940e-01
8.625e-01,2.020e-01
8.675e-01,1.420e-01
8.725e-01,8.400e-02
8.775e-01,1.140e-01
8.825e-01,7.000e-02
8.875e-01,4.600e-02
8.925e-01,2.000e-02
8.975e-01,3.600e-02
9.025e-01,1.600e-02
9.075e-01,6.000e-03
9.125e-01,8.000e-03
9.175e-01,0.000e+00
9.225e-01,4.000e-03
9.275e-01,2.000e-03
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_034.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,2.000e-03
1.275e-01,2.000e-03
1.325e-01,6.000e-03
1.375e-01,0.000e+00
1.425e-01,2.000e-03
1.475e-01,4.000e-03
1.525e-01,6.000e-03
1.575e-01,4.000e-03
1.625e-01,4.000e-03
1.675e-01,0.000e+00
1.725e-01,1.000e-02
1.775e-01,2.000e-03
1.825e-01,6.000e-03
1.875e-01,6.000e-03
1.925e-01,2.000e-03
1.975e-01,6.000e-03
2.025e-01,1.200e-02
2.075e-01,1.600e-02
2.125e-01,1.000e-02
2.175e-01,1.200e-02
2.225e-01,1.600e-02
2.275e-01,2.000e-02
2.325e-01,2.200e-02
2.375e-01,3.600e-02
2.425e-01,3.200e-02
2.475e-01,3.600e-02
2.525e-01,4.200e-02
2.575e-01,6.000e-02
2.625e-01,5.200e-02
2.675e-01,5.200e-02
2.725e-01,5.200e-02
2.775e-01,6.200e-02
2.825e-01,8.400e-02
2.875e-01,7.200e-02
2.925e-01,8.000e-02
2.975e-01,9.800e-02
3.025e-01,8.600e-02
3.075e-01,1.060e-01
3.125e-01,1.120e-01
3.175e-01,1.480e-01
3.225e-01,1.340e-01
3.275e-01,1.800e-01
3.325e-01,1.540e-01
3.375e-01,2.140e-01
3.425e-01,2.020e-01
3.475e-01,2.060e-01
3.525e-01,2.420e-01
3.575e-01,1.980e-01
3.625e-01,2.740e-01
3.675e-01,2.820e-01
3.725e-01,3.000e-01
3.775e-01,3.040e-01
3.825e-01,3.180e-01
3.875e-01,3.520e-01
3.925e-01,3.680e-01
3.975e-01,4.480e-01
4.025e-01,3.880e-01
4.075e-01,4.640e-01
4.125e-01,4.920e-01
4.175e-01,5.680e-01
4.225e-01,6.040e-01
4.275e-01,5.780e-01
4.325e-01,6.260e-01
4.375e-01,7.020e-01
4.425e-01,7.240e-01
4.475e-01,7.220e-01
4.525e-01,8.240e-01
4.575e-01,8.900e-01
4.625e-01,8.840e-01
4.675e-01,1.036e+00
4.725e-01,9.720e-01
4.775e-01,1.064e+00
4.825e-01,1.098e+00
4.875e-01,1.178e+00
4.925e-01,1.322e+00
4.975e-01,1.434e+00
5.025e-01,1.420e+00
5.075e-01,1.450e+00
5.125e-01,1.548e+00
5.175e-01,1.606e+00
5.225e-01,1.822e+00
5.275e-01,1.822e+00
5.325e-01,1.762e+00
5.375e-01,1.900e+00
5.425e-01,1.990e+00
5.475e-01,2.332e+00
5.525e-01,2.208e+00
5.575e-01,2.170e+00
5.625e-01,2.324e+00
5.675e-01,2.464e+00
5.725e-01,2.510e+00
5.775e-01,2.824e+00
5.825e-01,2.834e+00
5.875e-01,2.914e+00
5.925e-01,2.870e+00
5.975e-01,3.164e+00
6.025e-01,2.930e+00
6.075e-01,3.204e+00
6.125e-01,3.010e+00
6.175e-01,3.354e+00
6.225e-01,3.370e+00
6.275e-01,3.366e+00
6.325e-01,3.394e+00
6.375e-01,3.540e+00
6.425e-01,3.634e+00
6.475e-01,3.552e+00
6.525e-01,3.646e+00
6.575e-01,3.532e+00
6.625e-01,3.790e+00
6.675e-01,3.644e+00
6.725e-01,3.692e+00
6.775e-01,3.574e+00
6.825e-01,3.786e+00
6.875e-01,3.606e+00
6.925e-01,3.546e+00
6.975e-01,3.354e+00
7.025e-01,3.472e+00
7.075e-01,3.386e+00
7.125e-01,3.428e+00
7.175e-01,3.348e+00
7.225e-01,3.250e+00
7.275e-01,3.082e+00
7.325e-01,2.998e+00
7.375e-01,2.956e+00
7.425e-01,2.904e+00
7.475e-01,2.798e+00
7.525e-01,2.576e+00
7.575e-01,2.428e+00
7.625e-01,2.432e+00
7.675e-01,2.346e+00
7.725e-01,2.286e+00
7.775e-01,2.100e+00
7.825e-01,1.934e+00
7.875e-01,1.830e+00
7.925e-01,1.630e+00
7.975e-01,1.508e+00
8.025e-01,1.442e+00
8.075e-01,1.330e+00
8.125e-01,1.188e+00
8.175e-01,1.018e+00
8.225e-01,9.880e-01
8.275e-01,8.620e-01
8.325e-01,7.420e-01
8.375e-01,6.600e-01
8.425e-01,6.500e-01
8.475e-01,5.340e-01
8.525e-01,4.440e-01
8.575e-01,3.480e-01
8.625e-01,3.520e-01
8.675e-01,2.440e-01
8.725e-01,1.900e-01
8.775e-01,2.120e-01
8.825e-01,1.380e-01
8.875e-01,9.600e-02
8.925e-01,1.080e-01
8.975e-01,6.000e-02
9.025e-01,3.000e-02
9.075e-01,3.600e-02
9.125e-01,3.000e-02
9.175e-01,8.000e-03
9.225e-01,6.000e-03
9.275e-01,2.000e-03
9.325e-01,4.000e-03
9.375e-01,2.000e-03
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_035.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,2.000e-03
1.375e-01,2.000e-03
1.425e-01,6.000e-03
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,4.000e-03
1.625e-01,8.000e-03
1.675e-01,4.000e-03
1.725e-01,4.000e-03
1.775e-01,0.000e+00
1.825e-01,2.000e-03
1.875e-01,8.000e-03
1.925e-01,4.000e-03
1.975e-01,4.000e-03
2.025e-01,6.000e-03
2.075e-01,0.000e+00
2.125e-01,1.000e-02
2.175e-01,1.200e-02
2.225e-01,1.400e-02
2.275e-01,1.000e-02
2.325e-01,1.000e-02
2.375e-01,1.600e-02
2.425e-01,1.400e-02
2.475e-01,3.000e-02
2.525e-01,3.000e-02
2.575e-01,2.600e-02
2.625e-01,4.200e-02
2.675e-01,4.200e-02
2.725e-01,5.000e-02
2.775e-01,4.400e-02
2.825e-01,5.400e-02
2.875e-01,5.200e-02
2.925e-01,6.400e-02
2.975e-01,6.600e-02
3.025e-01,7.600e-02
3.075e-01,8.200e-02
3.125e-01,7.400e-02
3.175e-01,9.400e-02
3.225e-01,8.200e-02
3.275e-01,1.020e-01
3.325e-01,1.200e-01
3.375e-01,1.260e-01
3.425e-01,1.460e-01
3.475e-01,1.980e-01
3.525e-01,1.780e-01
3.575e-01,1.960e-01
3.625e-01,1.720e-01
3.675e-01,2.280e-01
3.725e-01,2.220e-01
3.775e-01,2.100e-01
3.825e-01,2.680e-01
3.875e-01,2.680e-01
3.925e-01,2.820e-01
3.975e-01,3.280e-01
4.025e-01,3.100e-01
4.075e-01,3.400e-01
4.125e-01,4.120e-01
4.175e-01,3.960e-01
4.225e-01,3.880e-01
4.275e-01,4.600e-01
4.325e-01,4.720e-01
4.375e-01,5.760e-01
4.425e-01,5.680e-01
4.475e-01,6.140e-01
4.525e-01,5.760e-01
4.575e-01,6.980e-01
4.625e-01,7.360e-01
4.675e-01,6.660e-01
4.725e-01,7.980e-01
4.775e-01,8.540e-01
4.825e-01,9.440e-01
4.875e-01,9.820e-01
4.925e-01,9.620e-01
4.975e-01,1.058e+00
5.025e-01,1.060e+00
5.075e-01,1.172e+00
5.125e-01,1.258e+00
5.175e-01,1.404e+00
5.225e-01,1.390e+00
5.275e-01,1.474e+00
5.325e-01,1.514e+00
5.375e-01,1.536e+00
5.425e-01,1.786e+00
5.475e-01,1.852e+00
5.525e-01,1.710e+00
5.575e-01,1.844e+00
5.625e-01,2.010e+00
5.675e-01,2.214e+00
5.725e-01,2.250e+00
5.775e-01,2.170e+00
5.825e-01,2.314e+00
5.875e-01,2.398e+00
5.925e-01,2.482e+00
5.975e-01,2.736e+00
6.025e-01,2.786e+00
6.075e-01,2.912e+00
6.125e-01,2.954e+00
6.175e-01,3.058e+00
6.225e-01,2.994e+00
6.275e-01,3.158e+00
6.325e-01,3.090e+00
6.375e-01,3.266e+00
6.425e-01,3.368e+00
6.475e-01,3.324e+00
6.525e-01,3.482e+00
6.575e-01,3.520e+00
6.625e-01,3.654e+00
6.675e-01,3.560e+00
6.725e-01,3.746e+00
6.775e-01,3.538e+00
6.825e-01,3.812e+00
6.875e-01,3.642e+00
6.925e-01,3.732e+00
6.975e-01,3.650e+00
7.025e-01,3.754e+00
7.075e-01,3.684e+00
7.125e-01,3.652e+00
7.175e-01,3.434e+00
7.225e-01,3.510e+00
7.275e-01,3.496e+00
7.325e-01,3.448e+00
7.375e-01,3.408e+00
7.425e-01,3.298e+00
7.475e-01,3.200e+00
7.525e-01,3.060e+00
7.575e-01,3.014e+00
7.625e-01,2.994e+00
7.675e-01,2.806e+00
7.725e-01,2.648e+00
7.775e-01,2.488e+00
7.825e-01,2.434e+00
7.875e-01,2.406e+00
7.925e-01,2.370e+00
7.975e-01,2.132e+00
8.025e-01,1.934e+00
8.075e-01,1.830e+00
8.125e-01,1.662e+00
8.175e-01,1.552e+00
8.225e-01,1.416e+00
8.275e-01,1.306e+00
8.325e-01,1.128e+00
8.375e-01,1.038e+00
8.425e-01,9.820e-01
8.475e-01,8.080e-01
8.525e-01,7.280e-01
8.575e-01,6.760e-01
8.625e-01,6.160e-01
8.675e-01,4.640e-01
8.725e-01,3.700e-01
8.775e-01,3.780e-01
8.825e-01,2.520e-01
8.875e-01,2.120e-01
8.925e-01,2.020e-01
8.975e-01,1.380e-01
9.025e-01,1.200e-01
9.075e-01,8.400e-02
9.125e-01,5.400e-02
9.175e-01,2.400e-02
9.225e-01,4.200e-02
9.275e-01,1.200e-02
9.325e-01,6.000e-03
9.375e-01,2.000e-03
9.425e-01,4.000e-03
9.475e-01,2.000e-03
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_036.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,2.000e-03
1.475e-01,2.000e-03
1.525e-01,0.000e+00
1.575e-01,6.000e-03
1.625e-01,0.000e+00
1.675e-01,4.000e-03
1.725e-01,4.000e-03
1.775e-01,4.000e-03
1.825e-01,6.000e-03
1.875e-01,2.000e-03
1.925e-01,0.000e+00
1.975e-01,8.000e-03
2.025e-01,4.000e-03
2.075e-01,0.000e+00
2.125e-01,6.000e-03
2.175e-01,6.000e-03
2.225e-01,0.000e+00
2.275e-01,1.200e-02
2.325e-01,1.000e-02
2.375e-01,1.400e-02
2.425e-01,8.000e-03
2.475e-01,1.000e-02
2.525e-01,1.200e-02
2.575e-01,1.400e-02
2.625e-01,2.800e-02
2.675e-01,3.400e-02
2.725e-01,2.200e-02
2.775e-01,3.800e-02
2.825e-01,3.600e-02
2.875e-01,4.400e-02
2.925e-01,5.000e-02
2.975e-01,4.000e-02
3.025e-01,5.400e-02
3.075e-01,5.600e-02
3.125e-01,7.400e-02
3.175e-01,8.000e-02
3.225e-01,5.800e-02
3.275e-01,7.800e-02
3.325e-01,8.000e-02
3.375e-01,7.600e-02
3.425e-01,9.600e-02
3.475e-01,1.000e-01
3.525e-01,1.280e-01
3.575e-01,1.260e-01
3.625e-01,1.360e-01
3.675e-01,2.020e-01
3.725e-01,1.860e-01
3.775e-01,1.780e-01
3.825e-01,1.720e-01
3.875e-01,2.200e-01
3.925e-01,2.200e-01
3.975e-01,2.200e-01
4.025e-01,2.560e-01
4.075e-01,2.540e-01
4.125e-01,2.860e-01
4.175e-01,3.140e-01
4.225e-01,3.080e-01
4.275e-01,3.360e-01
4.325e-01,4.040e-01
4.375e-01,4.080e-01
4.425e-01,3.720e-01
4.475e-01,4.340e-01
4.525e-01,4.840e-01
4.575e-01,5.340e-01
4.625e-01,6.080e-01
4.675e-01,5.840e-01
4.725e-01,5.860e-01
4.775e-01,6.480e-01
4.825e-01,7.400e-01
4.875e-01,6.500e-01
4.925e-01,8.180e-01
4.975e-01,8.480e-01
5.025e-01,8.740e-01
5.075e-01,9.700e-01
5.125e-01,9.580e-01
5.175e-01,1.014e+00
5.225e-01,1.066e+00
5.275e-01,1.142e+00
5.325e-01,1.242e+00
5.375e-01,1.398e+00
5.425e-01,1.342e+00
5.475e-01,1.454e+00
5.525e-01,1.516e+00
5.575e-01,1.498e+00
5.625e-01,1.760e+00
5.675e-01,1.820e+00
5.725e-01,1.762e+00
5.775e-01,1.778e+00
5.825e-01,1.990e+00
5.875e-01,2.156e+00
5.925e-01,2.242e+00
5.975e-01,2.172e+00
6.025e-01,2.280e+00
6.075e-01,2.370e+00
6.125e-01,2.488e+00
6.175e-01,2.742e+00
6.225e-01,2.766e+00
6.275e-01,2.816e+00
6.325e-01,3.004e+00
6.375e-01,3.058e+00
6.425e-01,3.052e+00
6.475e-01,3.122e+00
6.525e-01,3.118e+00
6.575e-01,3.198e+00
6.625e-01,3.394e+00
6.675e-01,3.332e+00
6.725e-01,3.536e+00
6.775e-01,3.616e+00
6.825e-01,3.624e+00
6.875e-01,3.642e+00
6.925e-01,3.758e+00
6.975e-01,3.608e+00
7.025e-01,3.774e+00
7.075e-01,3.720e+00
7.125e-01,3.762e+00
7.175e-01,3.802e+00
7.225e-01,3.744e+00
7.275e-01,3.838e+00
7.325e-01,3.736e+00
7.375e-01,3.464e+00
7.425e-01,3.546e+00
7.475e-01,3.606e+00
7.525e-01,3.490e+00
7.575e-01,3.510e+00
7.625e-01,3.324e+00
7.675e-01,3.266e+00
7.725e-01,3.088e+00
7.775e-01,3.128e+00
7.825e-01,3.086e+00
7.875e-01,2.804e+00
7.925e-01,2.736e+00
7.975e-01,2.524e+00
8.025e-01,2.516e+00
8.075e-01,2.442e+00
8.125e-01,2.394e+00
8.175e-01,2.090e+00
8.225e-01,1.970e+00
8.275e-01,1.828e+00
8.325e-01,1.606e+00
8.375e-01,1.558e+00
8.425e-01,1.408e+00
8.475e-01,1.264e+00
8.525e-01,1.092e+00
8.575e-01,1.044e+00
8.625e-01,8.580e-01
8.675e-01,7.920e-01
8.725e-01,7.060e-01
8.775e-01,6.260e-01
8.825e-01,5.060e-01
8.875e-01,3.920e-01
8.925e-01,3.740e-01
8.975e-01,2.340e-01
9.025e-01,2.420e-01
9.075e-01,1.840e-01
9.125e-01,1.120e-01
9.175e-01,1.200e-01
9.225e-01,7.800e-02
9.275e-01,2.400e-02
9.325e-01,4.800e-02
9.375e-01,1.400e-02
9.425e-01,6.000e-03
9.475e-01,2.000e-03
9.525e-01,4.000e-03
9.575e-01,2.000e-03
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_037.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,2.000e-03
1.575e-01,2.000e-03
1.625e-01,0.000e+00
1.675e-01,2.000e-03
1.725e-01,4.000e-03
1.775e-01,0.000e+00
1.825e-01,6.000e-03
1.875e-01,0.000e+00
1.925e-01,4.000e-03
1.975e-01,1.000e-02
2.025e-01,0.000e+00
2.075e-01,2.000e-03
2.125e-01,6.000e-03
2.175e-01,4.000e-03
2.225e-01,0.000e+00
2.275e-01,2.000e-03
2.325e-01,6.000e-03
2.375e-01,4.000e-03
2.425e-01,6.000e-03
2.475e-01,1.400e-02
2.525e-01,1.000e-02
2.575e-01,1.000e-02
2.625e-01,1.200e-02
2.675e-01,1.000e-02
2.725e-01,1.200e-02
2.775e-01,2.000e-02
2.825e-01,2.400e-02
2.875e-01,3.200e-02
2.925e-01,2.800e-02
2.975e-01,3.800e-02
3.025e-01,4.000e-02
3.075e-01,4.200e-02
3.125e-01,3.800e-02
3.175e-01,5.000e-02
3.225e-01,5.600e-02
3.275e-01,5.400e-02
3.325e-01,6.000e-02
3.375e-01,7.800e-02
3.425e-01,8.200e-02
3.475e-01,6.400e-02
3.525e-01,7.000e-02
3.575e-01,8.400e-02
3.625e-01,9.000e-02
3.675e-01,1.000e-01
3.725e-01,8.600e-02
3.775e-01,1.440e-01
3.825e-01,1.440e-01
3.875e-01,1.700e-01
3.925e-01,2.140e-01
3.975e-01,1.600e-01
4.025e-01,1.840e-01
4.075e-01,2.000e-01
4.125e-01,2.120e-01
4.175e-01,2.120e-01
4.225e-01,2.460e-01
4.275e-01,2.600e-01
4.325e-01,2.480e-01
4.375e-01,3.320e-01
4.425e-01,3.040e-01
4.475e-01,3.100e-01
4.525e-01,3.900e-01
4.575e-01,4.120e-01
4.625e-01,3.820e-01
4.675e-01,3.820e-01
4.725e-01,4.840e-01
4.775e-01,4.900e-01
4.825e-01,5.860e-01
4.875e-01,5.960e-01
4.925e-01,5.800e-01
4.975e-01,5.820e-01
5.025e-01,7.440e-01
5.075e-01,6.400e-01
5.125e-01,7.400e-01
5.175e-01,8.360e-01
5.225e-01,8.580e-01
5.275e-01,9.540e-01
5.325e-01,9.260e-01
5.375e-01,9.600e-01
5.425e-01,1.062e+00
5.475e-01,1.096e+00
5.525e-01,1.180e+00
5.575e-01,1.402e+00
5.625e-01,1.300e+00
5.675e-01,1.442e+00
5.725e-01,1.482e+00
5.775e-01,1.488e+00
5.825e-01,1.658e+00
5.875e-01,1.834e+00
5.925e-01,1.734e+00
5.975e-01,1.802e+00
6.025e-01,1.918e+00
6.075e-01,2.022e+00
6.125e-01,2.244e+00
6.175e-01,2.212e+00
6.225e-01,2.240e+00
6.275e-01,2.342e+00
6.325e-01,2.468e+00
6.375e-01,2.680e+00
6.425e-01,2.668e+00
6.475e-01,2.890e+00
6.525e-01,2.970e+00
6.575e-01,3.082e+00
6.625e-01,3.018e+00
6.675e-01,3.128e+00
6.725e-01,3.210e+00
6.775e-01,3.132e+00
6.825e-01,3.304e+00
6.875e-01,3.496e+00
6.925e-01,3.522e+00
6.975e-01,3.642e+00
7.025e-01,3.660e+00
7.075e-01,3.706e+00
7.125e-01,3.800e+00
7.175e-01,3.684e+00
7.225e-01,3.890e+00
7.275e-01,3.730e+00
7.325e-01,3.842e+00
7.375e-01,3.862e+00
7.425e-01,3.802e+00
7.475e-01,3.928e+00
7.525e-01,3.886e+00
7.575e-01,3.518e+00
7.625e-01,3.678e+00
7.675e-01,3.726e+00
7.725e-01,3.508e+00
7.775e-01,3.688e+00
7.825e-01,3.380e+00
7.875e-01,3.430e+00
7.925e-01,3.166e+00
7.975e-01,3.204e+00
8.025e-01,3.130e+00
8.075e-01,2.910e+00
8.125e-01,2.698e+00
8.175e-01,2.690e+00
8.225e-01,2.560e+00
8.275e-01,2.582e+00
8.325e-01,2.342e+00
8.375e-01,2.150e+00
8.425e-01,1.978e+00
8.475e-01,1.776e+00
8.525e-01,1.626e+00
8.575e-01,1.510e+00
8.625e-01,1.416e+00
8.675e-01,1.174e+00
8.725e-01,1.132e+00
8.775e-01,9.280e-01
8.825e-01,8.340e-01
8.875e-01,7.480e-01
8.925e-01,6.640e-01
8.975e-01,4.760e-01
9.025e-01,4.380e-01
9.075e-01,3.500e-01
9.125e-01,2.540e-01
9.175e-01,2.460e-01
9.225e-01,1.540e-01
9.275e-01,1.320e-01
9.325e-01,8.400e-02
9.375e-01,3.800e-02
9.425e-01,5.200e-02
9.475e-01,1.200e-02
9.525e-01,8.000e-03
9.575e-01,4.000e-03
9.625e-01,2.000e-03
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_038.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,2.000e-03
1.675e-01,0.000e+00
1.725e-01,2.000e-03
1.775e-01,0.000e+00
1.825e-01,4.000e-03
1.875e-01,2.000e-03
1.925e-01,6.000e-03
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,8.000e-03
2.125e-01,6.000e-03
2.175e-01,2.000e-03
2.225e-01,2.000e-03
2.275e-01,4.000e-03
2.325e-01,2.000e-03
2.375e-01,2.000e-03
2.425e-01,2.000e-03
2.475e-01,2.000e-03
2.525e-01,6.000e-03
2.575e-01,8.000e-03
2.625e-01,1.000e-02
2.675e-01,1.200e-02
2.725e-01,1.000e-02
2.775e-01,1.200e-02
2.825e-01,6.000e-03
2.875e-01,1.200e-02
2.925e-01,1.600e-02
2.975e-01,2.800e-02
3.025e-01,2.000e-02
3.075e-01,3.000e-02
3.125e-01,4.000e-02
3.175e-01,2.600e-02
3.225e-01,4.200e-02
3.275e-01,4.200e-02
3.325e-01,4.000e-02
3.375e-01,5.200e-02
3.425e-01,6.600e-02
3.475e-01,4.400e-02
3.525e-01,7.000e-02
3.575e-01,7.600e-02
3.625e-01,6.800e-02
3.675e-01,7.200e-02
3.725e-01,6.400e-02
3.775e-01,9.000e-02
3.825e-01,8.800e-02
3.875e-01,9.800e-02
3.925e-01,1.020e-01
3.975e-01,1.220e-01
4.025e-01,1.580e-01
4.075e-01,1.740e-01
4.125e-01,1.940e-01
4.175e-01,1.580e-01
4.225e-01,1.960e-01
4.275e-01,1.840e-01
4.325e-01,2.040e-01
4.375e-01,2.360e-01
4.425e-01,2.200e-01
4.475e-01,2.520e-01
4.525e-01,2.620e-01
4.575e-01,3.300e-01
4.625e-01,2.980e-01
4.675e-01,3.260e-01
4.725e-01,3.740e-01
4.775e-01,4.060e-01
4.825e-01,3.720e-01
4.875e-01,3.900e-01
4.925e-01,4.540e-01
4.975e-01,4.860e-01
5.025e-01,5.840e-01
5.075e-01,5.900e-01
5.125e-01,5.860e-01
5.175e-01,5.720e-01
5.225e-01,7.000e-01
5.275e-01,6.800e-01
5.325e-01,7.160e-01
5.375e-01,8.220e-01
5.425e-01,8.380e-01
5.475e-01,9.880e-01
5.525e-01,9.040e-01
5.575e-01,9.840e-01
5.625e-01,9.900e-01
5.675e-01,1.166e+00
5.725e-01,1.106e+00
5.775e-01,1.404e+00
5.825e-01,1.338e+00
5.875e-01,1.408e+00
5.925e-01,1.486e+00
5.975e-01,1.522e+00
6.025e-01,1.614e+00
6.075e-01,1.842e+00
6.125e-01,1.716e+00
6.175e-01,1.810e+00
6.225e-01,1.908e+00
6.275e-01,2.064e+00
6.325e-01,2.206e+00
6.375e-01,2.256e+00
6.425e-01,2.194e+00
6.475e-01,2.432e+00
6.525e-01,2.484e+00
6.575e-01,2.732e+00
6.625e-01,2.600e+00
6.675e-01,2.966e+00
6.725e-01,2.946e+00
6.775e-01,3.190e+00
6.825e-01,3.074e+00
6.875e-01,3.122e+00
6.925e-01,3.242e+00
6.975e-01,3.176e+00
7.025e-01,3.430e+00
7.075e-01,3.494e+00
7.125e-01,3.558e+00
7.175e-01,3.728e+00
7.225e-01,3.820e+00
7.275e-01,3.690e+00
7.325e-01,3.882e+00
7.375e-01,3.836e+00
7.425e-01,3.956e+00
7.475e-01,3.780e+00
7.525e-01,3.932e+00
7.575e-01,3.974e+00
7.625e-01,3.916e+00
7.675e-01,3.948e+00
7.725e-01,3.910e+00
7.775e-01,3.582e+00
7.825e-01,3.966e+00
7.875e-01,3.650e+00
7.925e-01,3.806e+00
7.975e-01,3.560e+00
8.025e-01,3.490e+00
8.075e-01,3.472e+00
8.125e-01,3.326e+00
8.175e-01,3.228e+00
8.225e-01,3.050e+00
8.275e-01,2.958e+00
8.325e-01,2.762e+00
8.375e-01,2.682e+00
8.425e-01,2.702e+00
8.475e-01,2.478e+00
8.525e-01,2.274e+00
8.575e-01,2.060e+00
8.625e-01,1.876e+00
8.675e-01,1.702e+00
8.725e-01,1.592e+00
8.775e-01,1.428e+00
8.825e-01,1.206e+00
8.875e-01,1.140e+00
8.925e-01,9.720e-01
8.975e-01,8.520e-01
9.025e-01,7.480e-01
9.075e-01,6.120e-01
9.125e-01,4.720e-01
9.175e-01,4.140e-01
9.225e-01,2.680e-01
9.275e-01,2.780e-01
9.325e-01,1.620e-01
9.375e-01,1.440e-01
9.425e-01,8.600e-02
9.475e-01,4.000e-02
9.525e-01,4.000e-02
9.575e-01,1.000e-02
9.625e-01,6.000e-03
9.675e-01,2.000e-03
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_039.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,2.000e-03
1.775e-01,0.000e+00
1.825e-01,2.000e-03
1.875e-01,0.000e+00
1.925e-01,2.000e-03
1.975e-01,2.000e-03
2.025e-01,2.000e-03
2.075e-01,6.000e-03
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,1.000e-02
2.275e-01,4.000e-03
2.325e-01,2.000e-03
2.375e-01,4.000e-03
2.425e-01,4.000e-03
2.475e-01,0.000e+00
2.525e-01,2.000e-03
2.575e-01,0.000e+00
2.625e-01,4.000e-03
2.675e-01,6.000e-03
2.725e-01,4.000e-03
2.775e-01,6.000e-03
2.825e-01,1.200e-02
2.875e-01,1.000e-02
2.925e-01,1.600e-02
2.975e-01,8.000e-03
3.025e-01,6.000e-03
3.075e-01,1.200e-02
3.125e-01,3.000e-02
3.175e-01,2.000e-02
3.225e-01,1.800e-02
3.275e-01,4.000e-02
3.325e-01,3.200e-02
3.375e-01,3.600e-02
3.425e-01,3.400e-02
3.475e-01,4.400e-02
3.525e-01,3.800e-02
3.575e-01,5.400e-02
3.625e-01,6.800e-02
3.675e-01,4.400e-02
3.725e-01,7.200e-02
3.775e-01,6.400e-02
3.825e-01,5.800e-02
3.875e-01,7.400e-02
3.925e-01,7.600e-02
3.975e-01,8.200e-02
4.025e-01,8.600e-02
4.075e-01,1.060e-01
4.125e-01,1.000e-01
4.175e-01,1.160e-01
4.225e-01,1.480e-01
4.275e-01,1.620e-01
4.325e-01,2.100e-01
4.375e-01,1.460e-01
4.425e-01,1.800e-01
4.475e-01,2.000e-01
4.525e-01,1.880e-01
4.575e-01,2.420e-01
4.625e-01,2.120e-01
4.675e-01,2.520e-01
4.725e-01,2.600e-01
4.775e-01,3.200e-01
4.825e-01,3.180e-01
4.875e-01,3.040e-01
4.925e-01,3.420e-01
4.975e-01,4.180e-01
5.025e-01,3.680e-01
5.075e-01,4.080e-01
5.125e-01,4.240e-01
5.175e-01,4.880e-01
5.225e-01,5.640e-01
5.275e-01,6.060e-01
5.325e-01,5.540e-01
5.375e-01,6.100e-01
5.425e-01,6.480e-01
5.475e-01,6.900e-01
5.525e-01,7.100e-01
5.575e-01,8.260e-01
5.625e-01,8.260e-01
5.675e-01,9.360e-01
5.725e-01,9.240e-01
5.775e-01,9.860e-01
5.825e-01,1.014e+00
5.875e-01,1.124e+00
5.925e-01,1.106e+00
5.975e-01,1.346e+00
6.025e-01,1.368e+00
6.075e-01,1.424e+00
6.125e-01,1.452e+00
6.175e-01,1.522e+00
6.225e-01,1.628e+00
6.275e-01,1.828e+00
6.325e-01,1.748e+00
6.375e-01,1.818e+00
6.425e-01,1.924e+00
6.475e-01,2.080e+00
6.525e-01,2.144e+00
6.575e-01,2.260e+00
6.625e-01,2.256e+00
6.675e-01,2.520e+00
6.725e-01,2.514e+00
6.775e-01,2.738e+00
6.825e-01,2.682e+00
6.875e-01,2.942e+00
6.925e-01,2.966e+00
6.975e-01,3.254e+00
7.025e-01,3.166e+00
7.075e-01,3.148e+00
7.125e-01,3.256e+00
7.175e-01,3.266e+00
7.225e-01,3.494e+00
7.275e-01,3.542e+00
7.325e-01,3.740e+00
7.375e-01,3.810e+00
7.425e-01,3.866e+00
7.475e-01,3.828e+00
7.525e-01,3.990e+00
7.575e-01,3.968e+00
7.625e-01,3.910e+00
7.675e-01,3.928e+00
7.725e-01,4.070e+00
7.775e-01,4.046e+00
7.825e-01,4.156e+00
7.875e-01,4.018e+00
7.925e-01,3.892e+00
7.975e-01,3.882e+00
8.025e-01,3.914e+00
8.075e-01,3.884e+00
8.125e-01,3.778e+00
8.175e-01,3.656e+00
8.225e-01,3.660e+00
8.275e-01,3.484e+00
8.325e-01,3.362e+00
8.375e-01,3.200e+00
8.425e-01,3.148e+00
8.475e-01,2.866e+00
8.525e-01,2.848e+00
8.575e-01,2.812e+00
8.625e-01,2.618e+00
8.675e-01,2.372e+00
8.725e-01,2.160e+00
8.775e-01,1.912e+00
8.825e-01,1.800e+00
8.875e-01,1.616e+00
8.925e-01,1.462e+00
8.975e-01,1.256e+00
9.025e-01,1.124e+00
9.075e-01,9.480e-01
9.125e-01,8.400e-01
9.175e-01,7.160e-01
9.225e-01,5.280e-01
9.275e-01,4.580e-01
9.325e-01,3.020e-01
9.375e-01,2.920e-01
9.425e-01,1.640e-01
9.475e-01,1.440e-01
9.525e-01,6.800e-02
9.575e-01,5.600e-02
9.625e-01,1.800e-02
9.675e-01,6.000e-03
9.725e-01,6.000e-03
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_04.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,2.000e-03
1.925e-01,0.000e+00
1.975e-01,2.000e-03
2.025e-01,0.000e+00
2.075e-01,2.000e-03
2.125e-01,0.000e+00
2.175e-01,6.000e-03
2.225e-01,4.000e-03
2.275e-01,0.000e+00
2.325e-01,0.000e+00
2.375e-01,8.000e-03
2.425e-01,4.000e-03
2.475e-01,4.000e-03
2.525e-01,4.000e-03
2.575e-01,4.000e-03
2.625e-01,0.000e+00
2.675e-01,0.000e+00
2.725e-01,2.000e-03
2.775e-01,4.000e-03
2.825e-01,2.000e-03
2.875e-01,4.000e-03
2.925e-01,6.000e-03
2.975e-01,8.000e-03
3.025e-01,1.000e-02
3.075e-01,1.600e-02
3.125e-01,1.000e-02
3.175e-01,1.000e-02
3.225e-01,6.000e-03
3.275e-01,1.800e-02
3.325e-01,2.400e-02
3.375e-01,2.000e-02
3.425e-01,2.400e-02
3.475e-01,4.000e-02
3.525e-01,2.400e-02
3.575e-01,3.600e-02
3.625e-01,3.200e-02
3.675e-01,4.600e-02
3.725e-01,4.800e-02
3.775e-01,5.400e-02
3.825e-01,6.200e-02
3.875e-01,4.000e-02
3.925e-01,8.000e-02
3.975e-01,5.200e-02
4.025e-01,6.200e-02
4.075e-01,6.200e-02
4.125e-01,9.000e-02
4.175e-01,7.400e-02
4.225e-01,7.800e-02
4.275e-01,1.080e-01
4.325e-01,1.080e-01
4.375e-01,1.000e-01
4.425e-01,1.320e-01
4.475e-01,1.820e-01
4.525e-01,1.900e-01
4.575e-01,1.580e-01
4.625e-01,1.640e-01
4.675e-01,2.000e-01
4.725e-01,1.960e-01
4.775e-01,2.220e-01
4.825e-01,2.400e-01
4.875e-01,2.060e-01
4.925e-01,2.640e-01
4.975e-01,3.060e-01
5.025e-01,3.200e-01
5.075e-01,3.280e-01
5.125e-01,3.140e-01
5.175e-01,3.860e-01
5.225e-01,3.880e-01
5.275e-01,4.120e-01
5.325e-01,4.080e-01
5.375e-01,5.020e-01
5.425e-01,5.260e-01
5.475e-01,5.840e-01
5.525e-01,5.580e-01
5.575e-01,6.100e-01
5.625e-01,6.260e-01
5.675e-01,6.920e-01
5.725e-01,7.280e-01
5.775e-01,7.780e-01
5.825e-01,8.160e-01
5.875e-01,9.120e-01
5.925e-01,9.200e-01
5.975e-01,1.036e+00
6.025e-01,1.016e+00
6.075e-01,1.066e+00
6.125e-01,1.134e+00
6.175e-01,1.302e+00
6.225e-01,1.390e+00
6.275e-01,1.428e+00
6.325e-01,1.430e+00
6.375e-01,1.552e+00
6.425e-01,1.612e+00
6.475e-01,1.780e+00
6.525e-01,1.826e+00
6.575e-01,1.866e+00
6.625e-01,1.898e+00
6.675e-01,2.128e+00
6.725e-01,2.170e+00
6.775e-01,2.246e+00
6.825e-01,2.274e+00
6.875e-01,2.566e+00
6.925e-01,2.572e+00
6.975e-01,2.760e+00
7.025e-01,2.748e+00
7.075e-01,2.982e+00
7.125e-01,3.062e+00
7.175e-01,3.306e+00
7.225e-01,3.240e+00
7.275e-01,3.194e+00
7.325e-01,3.330e+00
7.375e-01,3.324e+00
7.425e-01,3.600e+00
7.475e-01,3.728e+00
7.525e-01,3.844e+00
7.575e-01,3.874e+00
7.625e-01,3.978e+00
7.675e-01,3.962e+00
7.725e-01,4.076e+00
7.775e-01,4.124e+00
7.825e-01,3.996e+00
7.875e-01,4.156e+00
7.925e-01,4.166e+00
7.975e-01,4.182e+00
8.025e-01,4.232e+00
8.075e-01,4.156e+00
8.125e-01,3.910e+00
8.175e-01,4.158e+00
8.225e-01,4.030e+00
8.275e-01,4.046e+00
8.325e-01,3.798e+00
8.375e-01,3.820e+00
8.425e-01,3.624e+00
8.475e-01,3.582e+00
8.525e-01,3.346e+00
8.575e-01,3.312e+00
8.625e-01,3.028e+00
8.675e-01,2.960e+00
8.725e-01,2.994e+00
8.775e-01,2.718e+00
8.825e-01,2.464e+00
8.875e-01,2.214e+00
8.925e-01,1.976e+00
8.975e-01,1.832e+00
9.025e-01,1.650e+00
9.075e-01,1.396e+00
9.125e-01,1.302e+00
9.175e-01,1.078e+00
9.225e-01,9.040e-01
9.275e-01,8.020e-01
9.325e-01,5.780e-01
9.375e-01,4.960e-01
9.425e-01,3.240e-01
9.475e-01,2.800e-01
9.525e-01,1.840e-01
9.575e-01,1.120e-01
9.625e-01,5.200e-02
9.675e-01,3.600e-02
9.725e-01,8.000e-03
9.775e-01,6.000e-03
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_041.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,2.000e-03
2.075e-01,0.000e+00
2.125e-01,2.000e-03
2.175e-01,0.000e+00
2.225e-01,2.000e-03
2.275e-01,0.000e+00
2.325e-01,6.000e-03
2.375e-01,4.000e-03
2.425e-01,0.000e+00
2.475e-01,0.000e+00
2.525e-01,2.000e-03
2.575e-01,1.200e-02
2.625e-01,2.000e-03
2.675e-01,4.000e-03
2.725e-01,4.000e-03
2.775e-01,0.000e+00
2.825e-01,0.000e+00
2.875e-01,0.000e+00
2.925e-01,4.000e-03
2.975e-01,4.000e-03
3.025e-01,2.000e-03
3.075e-01,4.000e-03
3.125e-01,1.000e-02
3.175e-01,8.000e-03
3.225e-01,1.000e-02
3.275e-01,2.000e-02
3.325e-01,4.000e-03
3.375e-01,1.000e-02
3.425e-01,8.000e-03
3.475e-01,2.200e-02
3.525e-01,2.000e-02
3.575e-01,1.600e-02
3.625e-01,4.000e-02
3.675e-01,2.600e-02
3.725e-01,4.200e-02
3.775e-01,3.000e-02
3.825e-01,3.600e-02
3.875e-01,3.800e-02
3.925e-01,5.800e-02
3.975e-01,4.800e-02
4.025e-01,5.800e-02
4.075e-01,4.400e-02
4.125e-01,6.800e-02
4.175e-01,5.800e-02
4.225e-01,5.800e-02
4.275e-01,6.800e-02
4.325e-01,9.200e-02
4.375e-01,7.000e-02
4.425e-01,8.600e-02
4.475e-01,1.040e-01
4.525e-01,1.120e-01
4.575e-01,1.040e-01
4.625e-01,1.160e-01
4.675e-01,2.040e-01
4.725e-01,1.900e-01
4.775e-01,1.380e-01
4.825e-01,1.620e-01
4.875e-01,1.920e-01
4.925e-01,2.100e-01
4.975e-01,2.140e-01
5.025e-01,2.260e-01
5.075e-01,2.240e-01
5.125e-01,2.700e-01
5.175e-01,3.120e-01
5.225e-01,3.100e-01
5.275e-01,3.300e-01
5.325e-01,3.180e-01
5.375e-01,4.080e-01
5.425e-01,3.620e-01
5.475e-01,4.240e-01
5.525e-01,4.000e-01
5.575e-01,5.300e-01
5.625e-01,5.360e-01
5.675e-01,5.380e-01
5.725e-01,6.000e-01
5.775e-01,5.960e-01
5.825e-01,6.720e-01
5.875e-01,6.860e-01
5.925e-01,7.020e-01
5.975e-01,7.760e-01
6.025e-01,8.760e-01
6.075e-01,8.740e-01
6.125e-01,9.940e-01
6.175e-01,1.018e+00
6.225e-01,1.054e+00
6.275e-01,1.070e+00
6.325e-01,1.154e+00
6.375e-01,1.374e+00
6.425e-01,1.400e+00
6.475e-01,1.394e+00
6.525e-01,1.498e+00
6.575e-01,1.546e+00
6.625e-01,1.670e+00
6.675e-01,1.814e+00
6.725e-01,1.828e+00
6.775e-01,2.000e+00
6.825e-01,1.930e+00
6.875e-01,2.214e+00
6.925e-01,2.188e+00
6.975e-01,2.272e+00
7.025e-01,2.402e+00
7.075e-01,2.602e+00
7.125e-01,2.738e+00
7.175e-01,2.784e+00
7.225e-01,2.936e+00
7.275e-01,3.082e+00
7.325e-01,3.134e+00
7.375e-01,3.466e+00
7.425e-01,3.202e+00
7.475e-01,3.330e+00
7.525e-01,3.438e+00
7.575e-01,3.552e+00
7.625e-01,3.668e+00
7.675e-01,3.976e+00
7.725e-01,3.966e+00
7.775e-01,4.014e+00
7.825e-01,4.140e+00
7.875e-01,4.166e+00
7.925e-01,4.200e+00
7.975e-01,4.168e+00
8.025e-01,4.248e+00
8.075e-01,4.308e+00
8.125e-01,4.324e+00
8.175e-01,4.432e+00
8.225e-01,4.226e+00
8.275e-01,4.110e+00
8.325e-01,4.314e+00
8.375e-01,4.224e+00
8.425e-01,4.152e+00
8.475e-01,3.966e+00
8.525e-01,3.916e+00
8.575e-01,3.854e+00
8.625e-01,3.718e+00
8.675e-01,3.468e+00
8.725e-01,3.248e+00
8.775e-01,3.306e+00
8.825e-01,3.190e+00
8.875e-01,2.986e+00
8.925e-01,2.696e+00
8.975e-01,2.432e+00
9.025e-01,2.180e+00
9.075e-01,1.976e+00
9.125e-01,1.774e+00
9.175e-01,1.552e+00
9.225e-01,1.392e+00
9.275e-01,1.126e+00
9.325e-01,9.740e-01
9.375e-01,8.160e-01
9.425e-01,5.940e-01
9.475e-01,4.480e-01
9.525e-01,3.560e-01
9.575e-01,2.060e-01
9.625e-01,1.660e-01
9.675e-01,6.400e-02
9.725e-01,4.400e-02
9.775e-01,1.000e-02
9.825e-01,4.000e-03
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_042.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,2.000e-03
2.175e-01,0.000e+00
2.225e-01,2.000e-03
2.275e-01,0.000e+00
2.325e-01,2.000e-03
2.375e-01,0.000e+00
2.425e-01,2.000e-03
2.475e-01,6.000e-03
2.525e-01,2.000e-03
2.575e-01,0.000e+00
2.625e-01,0.000e+00
2.675e-01,4.000e-03
2.725e-01,1.000e-02
2.775e-01,2.000e-03
2.825e-01,4.000e-03
2.875e-01,4.000e-03
2.925e-01,0.000e+00
2.975e-01,0.000e+00
3.025e-01,0.000e+00
3.075e-01,4.000e-03
3.125e-01,4.000e-03
3.175e-01,0.000e+00
3.225e-01,6.000e-03
3.275e-01,8.000e-03
3.325e-01,1.000e-02
3.375e-01,1.000e-02
3.425e-01,1.000e-02
3.475e-01,1.200e-02
3.525e-01,6.000e-03
3.575e-01,1.400e-02
3.625e-01,1.400e-02
3.675e-01,2.800e-02
3.725e-01,1.000e-02
3.775e-01,3.400e-02
3.825e-01,2.200e-02
3.875e-01,3.800e-02
3.925e-01,3.800e-02
3.975e-01,3.400e-02
4.025e-01,4.200e-02
4.075e-01,4.600e-02
4.125e-01,4.200e-02
4.175e-01,6.600e-02
4.225e-01,4.600e-02
4.275e-01,5.600e-02
4.325e-01,6.200e-02
4.375e-01,4.800e-02
4.425e-01,5.800e-02
4.475e-01,8.000e-02
4.525e-01,8.200e-02
4.575e-01,8.200e-02
4.625e-01,9.200e-02
4.675e-01,1.020e-01
4.725e-01,1.140e-01
4.775e-01,1.040e-01
4.825e-01,1.700e-01
4.875e-01,1.780e-01
4.925e-01,1.740e-01
4.975e-01,1.440e-01
5.025e-01,1.980e-01
5.075e-01,1.660e-01
5.125e-01,2.080e-01
5.175e-01,2.440e-01
5.225e-01,1.960e-01
5.275e-01,2.780e-01
5.325e-01,2.780e-01
5.375e-01,3.000e-01
5.425e-01,3.120e-01
5.475e-01,3.420e-01
5.525e-01,3.460e-01
5.575e-01,3.760e-01
5.625e-01,3.960e-01
5.675e-01,4.440e-01
5.725e-01,4.260e-01
5.775e-01,5.480e-01
5.825e-01,5.740e-01
5.875e-01,5.100e-01
5.925e-01,6.000e-01
5.975e-01,6.200e-01
6.025e-01,7.320e-01
6.075e-01,6.600e-01
6.125e-01,7.580e-01
6.175e-01,8.240e-01
6.225e-01,8.600e-01
6.275e-01,9.360e-01
6.325e-01,1.032e+00
6.375e-01,1.050e+00
6.425e-01,1.108e+00
6.475e-01,1.146e+00
6.525e-01,1.224e+00
6.575e-01,1.400e+00
6.625e-01,1.424e+00
6.675e-01,1.370e+00
6.725e-01,1.636e+00
6.775e-01,1.682e+00
6.825e-01,1.758e+00
6.875e-01,1.882e+00
6.925e-01,1.912e+00
6.975e-01,1.962e+00
7.025e-01,2.208e+00
7.075e-01,2.194e+00
7.125e-01,2.220e+00
7.175e-01,2.458e+00
7.225e-01,2.580e+00
7.275e-01,2.798e+00
7.325e-01,2.786e+00
7.375e-01,2.976e+00
7.425e-01,3.082e+00
7.475e-01,3.282e+00
7.525e-01,3.452e+00
7.575e-01,3.320e+00
7.625e-01,3.324e+00
7.675e-01,3.578e+00
7.725e-01,3.606e+00
7.775e-01,3.710e+00
7.825e-01,4.148e+00
7.875e-01,4.036e+00
7.925e-01,4.130e+00
7.975e-01,4.256e+00
8.025e-01,4.320e+00
8.075e-01,4.324e+00
8.125e-01,4.314e+00
8.175e-01,4.340e+00
8.225e-01,4.580e+00
8.275e-01,4.534e+00
8.325e-01,4.390e+00
8.375e-01,4.384e+00
8.425e-01,4.404e+00
8.475e-01,4.390e+00
8.525e-01,4.510e+00
8.575e-01,4.138e+00
8.625e-01,4.118e+00
8.675e-01,4.022e+00
8.725e-01,3.960e+00
8.775e-01,3.720e+00
8.825e-01,3.548e+00
8.875e-01,3.404e+00
8.925e-01,3.330e+00
8.975e-01,3.216e+00
9.025e-01,2.906e+00
9.075e-01,2.566e+00
9.125e-01,2.290e+00
9.175e-01,2.090e+00
9.225e-01,1.864e+00
9.275e-01,1.566e+00
9.325e-01,1.442e+00
9.375e-01,1.124e+00
9.425e-01,1.014e+00
9.475e-01,6.960e-01
9.525e-01,5.380e-01
9.575e-01,4.120e-01
9.625e-01,2.500e-01
9.675e-01,1.840e-01
9.725e-01,7.200e-02
9.775e-01,3.600e-02
9.825e-01,1.000e-02
9.875e-01,2.000e-03
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_043.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,2.000e-03
2.325e-01,0.000e+00
2.375e-01,2.000e-03
2.425e-01,0.000e+00
2.475e-01,2.000e-03
2.525e-01,2.000e-03
2.575e-01,0.000e+00
2.625e-01,6.000e-03
2.675e-01,0.000e+00
2.725e-01,2.000e-03
2.775e-01,0.000e+00
2.825e-01,2.000e-03
2.875e-01,1.000e-02
2.925e-01,4.000e-03
2.975e-01,2.000e-03
3.025e-01,4.000e-03
3.075e-01,2.000e-03
3.125e-01,0.000e+00
3.175e-01,0.000e+00
3.225e-01,0.000e+00
3.275e-01,6.000e-03
3.325e-01,2.000e-03
3.375e-01,2.000e-03
3.425e-01,4.000e-03
3.475e-01,1.000e-02
3.525e-01,1.000e-02
3.575e-01,1.000e-02
3.625e-01,8.000e-03
3.675e-01,1.400e-02
3.725e-01,1.000e-02
3.775e-01,1.000e-02
3.825e-01,1.400e-02
3.875e-01,2.800e-02
3.925e-01,2.000e-02
3.975e-01,2.200e-02
4.025e-01,2.800e-02
4.075e-01,3.600e-02
4.125e-01,3.800e-02
4.175e-01,3.200e-02
4.225e-01,4.200e-02
4.275e-01,4.600e-02
4.325e-01,4.400e-02
4.375e-01,5.400e-02
4.425e-01,6.200e-02
4.475e-01,5.400e-02
4.525e-01,5.000e-02
4.575e-01,5.200e-02
4.625e-01,5.400e-02
4.675e-01,8.200e-02
4.725e-01,8.200e-02
4.775e-01,7.800e-02
4.825e-01,1.120e-01
4.875e-01,9.200e-02
4.925e-01,9.600e-02
4.975e-01,1.100e-01
5.025e-01,1.760e-01
5.075e-01,1.580e-01
5.125e-01,1.580e-01
5.175e-01,1.640e-01
5.225e-01,1.880e-01
5.275e-01,1.840e-01
5.325e-01,1.840e-01
5.375e-01,2.580e-01
5.425e-01,1.740e-01
5.475e-01,3.040e-01
5.525e-01,2.660e-01
5.575e-01,3.160e-01
5.625e-01,3.140e-01
5.675e-01,3.420e-01
5.725e-01,3.300e-01
5.775e-01,3.700e-01
5.825e-01,3.900e-01
5.875e-01,4.280e-01
5.925e-01,4.720e-01
5.975e-01,5.480e-01
6.025e-01,5.640e-01
6.075e-01,5.360e-01
6.125e-01,5.520e-01
6.175e-01,6.580e-01
6.225e-01,7.200e-01
6.275e-01,7.000e-01
6.325e-01,7.420e-01
6.375e-01,8.360e-01
6.425e-01,9.000e-01
6.475e-01,9.280e-01
6.525e-01,1.056e+00
6.575e-01,1.098e+00
6.625e-01,1.080e+00
6.675e-01,1.158e+00
6.725e-01,1.320e+00
6.775e-01,1.406e+00
6.825e-01,1.444e+00
6.875e-01,1.514e+00
6.925e-01,1.590e+00
6.975e-01,1.760e+00
7.025e-01,1.744e+00
7.075e-01,1.918e+00
7.125e-01,2.062e+00
7.175e-01,2.076e+00
7.225e-01,2.236e+00
7.275e-01,2.264e+00
7.325e-01,2.280e+00
7.375e-01,2.610e+00
7.425e-01,2.720e+00
7.475e-01,2.894e+00
7.525e-01,2.954e+00
7.575e-01,3.074e+00
7.625e-01,3.288e+00
7.675e-01,3.414e+00
7.725e-01,3.524e+00
7.775e-01,3.388e+00
7.825e-01,3.556e+00
7.875e-01,3.664e+00
7.925e-01,3.776e+00
7.975e-01,4.242e+00
8.025e-01,4.172e+00
8.075e-01,4.276e+00
8.125e-01,4.460e+00
8.175e-01,4.426e+00
8.225e-01,4.418e+00
8.275e-01,4.524e+00
8.325e-01,4.606e+00
8.375e-01,4.680e+00
8.425e-01,4.740e+00
8.475e-01,4.598e+00
8.525e-01,4.572e+00
8.575e-01,4.672e+00
8.625e-01,4.608e+00
8.675e-01,4.642e+00
8.725e-01,4.312e+00
8.775e-01,4.300e+00
8.825e-01,4.320e+00
8.875e-01,3.994e+00
8.925e-01,3.932e+00
8.975e-01,3.556e+00
9.025e-01,3.550e+00
9.075e-01,3.502e+00
9.125e-01,3.174e+00
9.175e-01,2.826e+00
9.225e-01,2.454e+00
9.275e-01,2.236e+00
9.325e-01,1.984e+00
9.375e-01,1.690e+00
9.425e-01,1.450e+00
9.475e-01,1.158e+00
9.525e-01,9.220e-01
9.575e-01,7.320e-01
9.625e-01,4.360e-01
9.675e-01,3.340e-01
9.725e-01,2.020e-01
9.775e-01,9.000e-02
9.825e-01,2.200e-02
9.875e-01,6.000e-03
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_044.csv <==
transmittance,probability_density
1.121e-01,0.000e+00
1.166e-01,0.000e+00
1.210e-01,0.000e+00
1.255e-01,0.000e+00
1.299e-01,0.000e+00
1.344e-01,0.000e+00
1.388e-01,0.000e+00
1.433e-01,0.000e+00
1.477e-01,0.000e+00
1.522e-01,0.000e+00
1.566e-01,0.000e+00
1.611e-01,0.000e+00
1.655e-01,0.000e+00
1.700e-01,0.000e+00
1.744e-01,0.000e+00
1.789e-01,0.000e+00
1.833e-01,0.000e+00
1.878e-01,0.000e+00
1.922e-01,0.000e+00
1.967e-01,0.000e+00
2.011e-01,0.000e+00
2.056e-01,0.000e+00
2.100e-01,0.000e+00
2.145e-01,0.000e+00
2.189e-01,0.000e+00
2.234e-01,0.000e+00
2.278e-01,0.000e+00
2.323e-01,0.000e+00
2.367e-01,0.000e+00
2.412e-01,2.247e-03
2.456e-01,0.000e+00
2.501e-01,0.000e+00
2.545e-01,2.247e-03
2.590e-01,0.000e+00
2.634e-01,2.247e-03
2.679e-01,2.247e-03
2.724e-01,0.000e+00
2.768e-01,2.247e-03
2.813e-01,4.494e-03
2.857e-01,0.000e+00
2.902e-01,2.247e-03
2.946e-01,2.247e-03
2.991e-01,2.247e-03
3.035e-01,4.494e-03
3.080e-01,8.988e-03
3.124e-01,2.247e-03
3.169e-01,2.247e-03
3.213e-01,2.247e-03
3.258e-01,2.247e-03
3.302e-01,0.000e+00
3.347e-01,0.000e+00
3.391e-01,0.000e+00
3.436e-01,4.494e-03
3.480e-01,4.494e-03
3.525e-01,2.247e-03
3.569e-01,0.000e+00
3.614e-01,1.123e-02
3.658e-01,6.741e-03
3.703e-01,8.988e-03
3.747e-01,6.741e-03
3.792e-01,6.741e-03
3.836e-01,1.348e-02
3.881e-01,1.798e-02
3.925e-01,6.741e-03
3.970e-01,1.798e-02
4.014e-01,8.988e-03
4.059e-01,2.247e-02
4.103e-01,2.247e-02
4.148e-01,2.247e-02
4.192e-01,2.472e-02
4.237e-01,2.696e-02
4.281e-01,4.045e-02
4.326e-01,4.719e-02
4.370e-01,2.247e-02
4.415e-01,5.168e-02
4.459e-01,4.269e-02
4.504e-01,3.820e-02
4.548e-01,4.943e-02
4.593e-01,5.393e-02
4.637e-01,6.741e-02
4.682e-01,5.168e-02
4.726e-01,4.494e-02
4.771e-01,5.842e-02
4.815e-01,5.393e-02
4.860e-01,8.538e-02
4.904e-01,6.741e-02
4.949e-01,7.415e-02
4.993e-01,9.662e-02
5.038e-01,1.168e-01
5.082e-01,8.763e-02
5.127e-01,8.988e-02
5.171e-01,1.258e-01
5.216e-01,1.753e-01
5.260e-01,1.618e-01
5.305e-01,1.371e-01
5.349e-01,1.730e-01
5.394e-01,2.000e-01
5.438e-01,1.505e-01
5.483e-01,1.955e-01
5.527e-01,1.955e-01
5.572e-01,2.427e-01
5.616e-01,2.090e-01
5.661e-01,2.786e-01
5.705e-01,2.899e-01
5.750e-01,3.101e-01
5.794e-01,2.921e-01
5.839e-01,3.438e-01
5.883e-01,3.281e-01
5.928e-01,3.393e-01
5.972e-01,3.955e-01
6.017e-01,3.775e-01
6.061e-01,4.292e-01
6.106e-01,4.876e-01
6.150e-01,5.415e-01
6.195e-01,5.438e-01
6.239e-01,5.730e-01
6.284e-01,5.415e-01
6.328e-01,6.112e-01
6.373e-01,6.539e-01
6.417e-01,7.168e-01
6.462e-01,7.595e-01
6.506e-01,7.033e-01
6.551e-01,8.561e-01
6.595e-01,8.606e-01
6.640e-01,9.639e-01
6.684e-01,9.819e-01
6.729e-01,1.083e+00
6.773e-01,1.155e+00
6.818e-01,1.126e+00
6.862e-01,1.213e+00
6.907e-01,1.371e+00
6.951e-01,1.382e+00
6.996e-01,1.447e+00
7.040e-01,1.555e+00
7.085e-01,1.647e+00
7.129e-01,1.669e+00
7.174e-01,1.789e+00
7.218e-01,1.809e+00
7.263e-01,2.060e+00
7.307e-01,2.099e+00
7.352e-01,2.150e+00
7.396e-01,2.290e+00
7.441e-01,2.301e+00
7.485e-01,2.362e+00
7.530e-01,2.588e+00
7.575e-01,2.784e+00
7.619e-01,2.851e+00
7.664e-01,3.042e+00
7.708e-01,3.081e+00
7.753e-01,3.215e+00
7.797e-01,3.447e+00
7.842e-01,3.537e+00
7.886e-01,3.627e+00
7.931e-01,3.516e+00
7.975e-01,3.705e+00
8.020e-01,3.734e+00
8.064e-01,3.952e+00
8.109e-01,4.170e+00
8.153e-01,4.400e+00
8.198e-01,4.296e+00
8.242e-01,4.528e+00
8.287e-01,4.676e+00
8.331e-01,4.584e+00
8.376e-01,4.653e+00
8.420e-01,4.635e+00
8.465e-01,4.806e+00
8.509e-01,4.894e+00
8.554e-01,4.824e+00
8.598e-01,4.946e+00
8.643e-01,4.725e+00
8.687e-01,4.910e+00
8.732e-01,4.916e+00
8.776e-01,4.849e+00
8.821e-01,4.696e+00
8.865e-01,4.546e+00
8.910e-01,4.528e+00
8.954e-01,4.422e+00
8.999e-01,4.298e+00
9.043e-01,3.961e+00
9.088e-01,3.856e+00
9.132e-01,3.802e+00
9.177e-01,3.692e+00
9.221e-01,3.379e+00
9.266e-01,3.015e+00
9.310e-01,2.656e+00
9.355e-01,2.458e+00
9.399e-01,2.146e+00
9.444e-01,1.831e+00
9.488e-01,1.687e+00
9.533e-01,1.292e+00
9.577e-01,1.121e+00
9.622e-01,8.359e-01
9.666e-01,5.640e-01
9.711e-01,4.112e-01
9.755e-01,2.517e-01
9.800e-01,1.146e-01
9.844e-01,5.617e-02
9.889e-01,8.988e-03
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_045.csv <==
transmittance,probability_density
1.199e-01,0.000e+00
1.243e-01,0.000e+00
1.288e-01,0.000e+00
1.332e-01,0.000e+00
1.376e-01,0.000e+00
1.420e-01,0.000e+00
1.464e-01,0.000e+00
1.508e-01,0.000e+00
1.552e-01,0.000e+00
1.596e-01,0.000e+00
1.640e-01,0.000e+00
1.685e-01,0.000e+00
1.729e-01,0.000e+00
1.773e-01,0.000e+00
1.817e-01,0.000e+00
1.861e-01,0.000e+00
1.905e-01,0.000e+00
1.949e-01,0.000e+00
1.993e-01,0.000e+00
2.037e-01,0.000e+00
2.082e-01,0.000e+00
2.126e-01,0.000e+00
2.170e-01,0.000e+00
2.214e-01,0.000e+00
2.258e-01,0.000e+00
2.302e-01,0.000e+00
2.346e-01,0.000e+00
2.390e-01,0.000e+00
2.435e-01,0.000e+00
2.479e-01,0.000e+00
2.523e-01,2.267e-03
2.567e-01,0.000e+00
2.611e-01,0.000e+00
2.655e-01,0.000e+00
2.699e-01,2.267e-03
2.743e-01,0.000e+00
2.787e-01,4.534e-03
2.832e-01,0.000e+00
2.876e-01,0.000e+00
2.920e-01,2.267e-03
2.964e-01,4.534e-03
3.008e-01,0.000e+00
3.052e-01,0.000e+00
3.096e-01,4.534e-03
3.140e-01,2.267e-03
3.184e-01,6.801e-03
3.229e-01,6.801e-03
3.273e-01,4.534e-03
3.317e-01,0.000e+00
3.361e-01,0.000e+00
3.405e-01,2.267e-03
3.449e-01,2.267e-03
3.493e-01,0.000e+00
3.537e-01,0.000e+00
3.581e-01,4.534e-03
3.626e-01,0.000e+00
3.670e-01,6.801e-03
3.714e-01,0.000e+00
3.758e-01,2.267e-03
3.802e-01,1.133e-02
3.846e-01,1.133e-02
3.890e-01,4.534e-03
3.934e-01,4.534e-03
3.978e-01,1.133e-02
4.023e-01,1.587e-02
4.067e-01,1.133e-02
4.111e-01,9.067e-03
4.155e-01,1.813e-02
4.199e-01,1.360e-02
4.243e-01,2.494e-02
4.287e-01,2.040e-02
4.331e-01,2.494e-02
4.376e-01,1.360e-02
4.420e-01,4.307e-02
4.464e-01,3.627e-02
4.508e-01,3.854e-02
4.552e-01,3.174e-02
4.596e-01,4.080e-02
4.640e-01,4.760e-02
4.684e-01,3.400e-02
4.728e-01,4.987e-02
4.773e-01,5.894e-02
4.817e-01,5.667e-02
4.861e-01,5.894e-02
4.905e-01,5.214e-02
4.949e-01,4.534e-02
4.993e-01,7.254e-02
5.037e-01,5.667e-02
5.081e-01,7.934e-02
5.125e-01,7.027e-02
5.170e-01,9.294e-02
5.214e-01,1.065e-01
5.258e-01,8.614e-02
5.302e-01,9.521e-02
5.346e-01,1.496e-01
5.390e-01,1.496e-01
5.434e-01,1.632e-01
5.478e-01,1.292e-01
5.522e-01,1.791e-01
5.567e-01,1.836e-01
5.611e-01,1.813e-01
5.655e-01,1.632e-01
5.699e-01,2.018e-01
5.743e-01,2.244e-01
5.787e-01,2.426e-01
5.831e-01,2.380e-01
5.875e-01,3.196e-01
5.919e-01,2.834e-01
5.964e-01,3.106e-01
6.008e-01,3.468e-01
6.052e-01,3.264e-01
6.096e-01,3.332e-01
6.140e-01,3.650e-01
6.184e-01,3.854e-01
6.228e-01,4.216e-01
6.272e-01,4.964e-01
6.317e-01,5.440e-01
6.361e-01,5.599e-01
6.405e-01,5.622e-01
6.449e-01,5.531e-01
6.493e-01,6.189e-01
6.537e-01,6.370e-01
6.581e-01,7.254e-01
6.625e-01,7.435e-01
6.669e-01,7.209e-01
6.714e-01,8.523e-01
6.758e-01,8.183e-01
6.802e-01,9.498e-01
6.846e-01,1.009e+00
6.890e-01,1.111e+00
6.934e-01,1.192e+00
6.978e-01,1.122e+00
7.022e-01,1.283e+00
7.066e-01,1.288e+00
7.111e-01,1.408e+00
7.155e-01,1.526e+00
7.199e-01,1.517e+00
7.243e-01,1.730e+00
7.287e-01,1.707e+00
7.331e-01,1.791e+00
7.375e-01,1.827e+00
7.419e-01,2.099e+00
7.463e-01,2.158e+00
7.508e-01,2.244e+00
7.552e-01,2.235e+00
7.596e-01,2.428e+00
7.640e-01,2.416e+00
7.684e-01,2.679e+00
7.728e-01,2.861e+00
7.772e-01,2.931e+00
7.816e-01,3.167e+00
7.860e-01,3.153e+00
7.905e-01,3.375e+00
7.949e-01,3.564e+00
7.993e-01,3.616e+00
8.037e-01,3.772e+00
8.081e-01,3.550e+00
8.125e-01,3.885e+00
8.169e-01,3.933e+00
8.213e-01,4.067e+00
8.258e-01,4.527e+00
8.302e-01,4.411e+00
8.346e-01,4.604e+00
8.390e-01,4.781e+00
8.434e-01,4.799e+00
8.478e-01,4.842e+00
8.522e-01,4.901e+00
8.566e-01,4.772e+00
8.610e-01,5.232e+00
8.655e-01,5.080e+00
8.699e-01,5.107e+00
8.743e-01,4.915e+00
8.787e-01,5.121e+00
8.831e-01,5.207e+00
8.875e-01,4.996e+00
8.919e-01,5.107e+00
8.963e-01,4.808e+00
9.007e-01,4.774e+00
9.052e-01,4.715e+00
9.096e-01,4.529e+00
9.140e-01,4.173e+00
9.184e-01,4.157e+00
9.228e-01,4.044e+00
9.272e-01,3.849e+00
9.316e-01,3.491e+00
9.360e-01,3.053e+00
9.404e-01,2.757e+00
9.449e-01,2.478e+00
9.493e-01,2.160e+00
9.537e-01,1.911e+00
9.581e-01,1.523e+00
9.625e-01,1.272e+00
9.669e-01,9.272e-01
9.713e-01,6.053e-01
9.757e-01,4.511e-01
9.801e-01,2.471e-01
9.846e-01,1.065e-01
9.890e-01,2.040e-02
9.934e-01,2.267e-03
9.978e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_046.csv <==
transmittance,probability_density
1.286e-01,0.000e+00
1.330e-01,0.000e+00
1.374e-01,0.000e+00
1.417e-01,0.000e+00
1.461e-01,0.000e+00
1.505e-01,0.000e+00
1.548e-01,0.000e+00
1.592e-01,0.000e+00
1.636e-01,0.000e+00
1.679e-01,0.000e+00
1.723e-01,0.000e+00
1.767e-01,0.000e+00
1.811e-01,0.000e+00
1.854e-01,0.000e+00
1.898e-01,0.000e+00
1.942e-01,0.000e+00
1.985e-01,0.000e+00
2.029e-01,0.000e+00
2.073e-01,0.000e+00
2.116e-01,0.000e+00
2.160e-01,0.000e+00
2.204e-01,0.000e+00
2.247e-01,0.000e+00
2.291e-01,0.000e+00
2.335e-01,0.000e+00
2.378e-01,0.000e+00
2.422e-01,0.000e+00
2.466e-01,0.000e+00
2.509e-01,0.000e+00
2.553e-01,0.000e+00
2.597e-01,0.000e+00
2.640e-01,0.000e+00
2.684e-01,2.290e-03
2.728e-01,0.000e+00
2.771e-01,0.000e+00
2.815e-01,0.000e+00
2.859e-01,2.290e-03
2.902e-01,0.000e+00
2.946e-01,4.579e-03
2.990e-01,0.000e+00
3.033e-01,0.000e+00
3.077e-01,2.290e-03
3.121e-01,2.290e-03
3.165e-01,2.290e-03
3.208e-01,0.000e+00
3.252e-01,0.000e+00
3.296e-01,6.869e-03
3.339e-01,0.000e+00
3.383e-01,6.869e-03
3.427e-01,6.869e-03
3.470e-01,4.579e-03
3.514e-01,0.000e+00
3.558e-01,2.290e-03
3.601e-01,0.000e+00
3.645e-01,2.290e-03
3.689e-01,0.000e+00
3.732e-01,2.290e-03
3.776e-01,2.290e-03
3.820e-01,0.000e+00
3.863e-01,6.869e-03
3.907e-01,0.000e+00
3.951e-01,2.290e-03
3.994e-01,1.374e-02
4.038e-01,6.869e-03
4.082e-01,6.869e-03
4.125e-01,6.869e-03
4.169e-01,9.158e-03
4.213e-01,1.374e-02
4.256e-01,1.374e-02
4.300e-01,6.869e-03
4.344e-01,1.832e-02
4.387e-01,1.145e-02
4.431e-01,2.747e-02
4.475e-01,1.374e-02
4.519e-01,2.061e-02
4.562e-01,2.747e-02
4.606e-01,2.747e-02
4.650e-01,3.434e-02
4.693e-01,4.121e-02
4.737e-01,4.350e-02
4.781e-01,2.976e-02
4.824e-01,3.663e-02
4.868e-01,4.808e-02
4.912e-01,3.663e-02
4.955e-01,5.724e-02
4.999e-01,6.411e-02
5.043e-01,5.724e-02
5.086e-01,4.808e-02
5.130e-01,4.579e-02
5.174e-01,6.869e-02
5.217e-01,6.640e-02
5.261e-01,5.266e-02
5.305e-01,7.555e-02
5.348e-01,9.158e-02
5.392e-01,1.076e-01
5.436e-01,8.242e-02
5.479e-01,8.700e-02
5.523e-01,1.259e-01
5.567e-01,1.626e-01
5.610e-01,1.351e-01
5.654e-01,1.442e-01
5.698e-01,1.763e-01
5.741e-01,1.374e-01
5.785e-01,1.946e-01
5.829e-01,1.877e-01
5.872e-01,1.855e-01
5.916e-01,2.038e-01
5.960e-01,2.450e-01
6.004e-01,2.496e-01
6.047e-01,2.335e-01
6.091e-01,3.228e-01
6.135e-01,3.205e-01
6.178e-01,3.251e-01
6.222e-01,3.182e-01
6.266e-01,3.434e-01
6.309e-01,3.480e-01
6.353e-01,3.709e-01
6.397e-01,4.510e-01
6.440e-01,4.373e-01
6.484e-01,5.083e-01
6.528e-01,5.564e-01
6.571e-01,5.655e-01
6.615e-01,5.724e-01
6.659e-01,5.770e-01
6.702e-01,6.250e-01
6.746e-01,7.006e-01
6.790e-01,7.555e-01
6.833e-01,7.120e-01
6.877e-01,8.265e-01
6.921e-01,8.586e-01
6.964e-01,8.746e-01
7.008e-01,1.021e+00
7.052e-01,1.067e+00
7.095e-01,1.136e+00
7.139e-01,1.202e+00
7.183e-01,1.236e+00
7.226e-01,1.346e+00
7.270e-01,1.374e+00
7.314e-01,1.433e+00
7.358e-01,1.635e+00
7.401e-01,1.660e+00
7.445e-01,1.818e+00
7.489e-01,1.756e+00
7.532e-01,1.834e+00
7.576e-01,2.106e+00
7.620e-01,2.209e+00
7.663e-01,2.235e+00
7.707e-01,2.278e+00
7.751e-01,2.500e+00
7.794e-01,2.452e+00
7.838e-01,2.793e+00
7.882e-01,2.805e+00
7.925e-01,3.038e+00
7.969e-01,3.297e+00
8.013e-01,3.219e+00
8.056e-01,3.466e+00
8.100e-01,3.732e+00
8.144e-01,3.736e+00
8.187e-01,3.874e+00
8.231e-01,3.686e+00
8.275e-01,4.082e+00
8.318e-01,4.142e+00
8.362e-01,4.199e+00
8.406e-01,4.764e+00
8.449e-01,4.648e+00
8.493e-01,4.817e+00
8.537e-01,5.062e+00
8.580e-01,4.952e+00
8.624e-01,5.135e+00
8.668e-01,5.106e+00
8.712e-01,5.163e+00
8.755e-01,5.433e+00
8.799e-01,5.412e+00
8.843e-01,5.337e+00
8.886e-01,5.266e+00
8.930e-01,5.502e+00
8.974e-01,5.486e+00
9.017e-01,5.394e+00
9.061e-01,5.115e+00
9.105e-01,5.110e+00
9.148e-01,5.055e+00
9.192e-01,4.835e+00
9.236e-01,4.588e+00
9.279e-01,4.371e+00
9.323e-01,4.391e+00
9.367e-01,4.082e+00
9.410e-01,3.778e+00
9.454e-01,3.107e+00
9.498e-01,2.956e+00
9.541e-01,2.509e+00
9.585e-01,2.212e+00
9.629e-01,1.779e+00
9.672e-01,1.509e+00
9.716e-01,1.049e+00
9.760e-01,6.708e-01
9.803e-01,4.671e-01
9.847e-01,2.198e-01
9.891e-01,8.471e-02
9.934e-01,9.158e-03
9.978e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_047.csv <==
transmittance,probability_density
1.386e-01,0.000e+00
1.429e-01,0.000e+00
1.472e-01,0.000e+00
1.516e-01,0.000e+00
1.559e-01,0.000e+00
1.602e-01,0.000e+00
1.645e-01,0.000e+00
1.688e-01,0.000e+00
1.732e-01,0.000e+00
1.775e-01,0.000e+00
1.818e-01,0.000e+00
1.861e-01,0.000e+00
1.904e-01,0.000e+00
1.947e-01,0.000e+00
1.991e-01,0.000e+00
2.034e-01,0.000e+00
2.077e-01,0.000e+00
2.120e-01,0.000e+00
2.163e-01,0.000e+00
2.207e-01,0.000e+00
2.250e-01,0.000e+00
2.293e-01,0.000e+00
2.336e-01,0.000e+00
2.379e-01,0.000e+00
2.422e-01,0.000e+00
2.466e-01,0.000e+00
2.509e-01,0.000e+00
2.552e-01,0.000e+00
2.595e-01,0.000e+00
2.638e-01,0.000e+00
2.681e-01,0.000e+00
2.725e-01,0.000e+00
2.768e-01,0.000e+00
2.811e-01,0.000e+00
2.854e-01,2.316e-03
2.897e-01,0.000e+00
2.941e-01,0.000e+00
2.984e-01,2.316e-03
3.027e-01,0.000e+00
3.070e-01,2.316e-03
3.113e-01,2.316e-03
3.156e-01,0.000e+00
3.200e-01,2.316e-03
3.243e-01,0.000e+00
3.286e-01,2.316e-03
3.329e-01,0.000e+00
3.372e-01,2.316e-03
3.415e-01,4.632e-03
3.459e-01,0.000e+00
3.502e-01,4.632e-03
3.545e-01,6.948e-03
3.588e-01,4.632e-03
3.631e-01,2.316e-03
3.675e-01,2.316e-03
3.718e-01,2.316e-03
3.761e-01,0.000e+00
3.804e-01,0.000e+00
3.847e-01,2.316e-03
3.890e-01,2.316e-03
3.934e-01,2.316e-03
3.977e-01,0.000e+00
4.020e-01,2.316e-03
4.063e-01,4.632e-03
4.106e-01,2.316e-03
4.149e-01,9.264e-03
4.193e-01,6.948e-03
4.236e-01,9.264e-03
4.279e-01,6.948e-03
4.322e-01,6.948e-03
4.365e-01,9.264e-03
4.409e-01,1.390e-02
4.452e-01,1.390e-02
4.495e-01,9.264e-03
4.538e-01,1.621e-02
4.581e-01,2.779e-02
4.624e-01,1.158e-02
4.668e-01,2.548e-02
4.711e-01,1.158e-02
4.754e-01,2.548e-02
4.797e-01,3.937e-02
4.840e-01,3.937e-02
4.883e-01,3.937e-02
4.927e-01,3.011e-02
4.970e-01,4.169e-02
5.013e-01,3.242e-02
5.056e-01,3.706e-02
5.099e-01,5.327e-02
5.143e-01,5.095e-02
5.186e-01,5.558e-02
5.229e-01,5.327e-02
5.272e-01,5.327e-02
5.315e-01,4.169e-02
5.358e-01,7.875e-02
5.402e-01,6.716e-02
5.445e-01,6.716e-02
5.488e-01,7.411e-02
5.531e-01,8.338e-02
5.574e-01,9.496e-02
5.618e-01,9.264e-02
5.661e-01,8.338e-02
5.704e-01,1.413e-01
5.747e-01,1.482e-01
5.790e-01,1.320e-01
5.833e-01,1.529e-01
5.877e-01,1.807e-01
5.920e-01,1.505e-01
5.963e-01,1.783e-01
6.006e-01,1.807e-01
6.049e-01,2.108e-01
6.092e-01,1.945e-01
6.136e-01,2.455e-01
6.179e-01,2.501e-01
6.222e-01,2.501e-01
6.265e-01,3.011e-01
6.308e-01,3.544e-01
6.352e-01,3.150e-01
6.395e-01,3.173e-01
6.438e-01,3.474e-01
6.481e-01,3.520e-01
6.524e-01,3.706e-01
6.567e-01,4.539e-01
6.611e-01,4.748e-01
6.654e-01,5.142e-01
6.697e-01,5.651e-01
6.740e-01,5.535e-01
6.783e-01,5.860e-01
6.826e-01,5.975e-01
6.870e-01,6.462e-01
6.913e-01,7.133e-01
6.956e-01,7.434e-01
6.999e-01,7.203e-01
7.042e-01,8.662e-01
7.086e-01,8.430e-01
7.129e-01,9.403e-01
7.172e-01,1.038e+00
7.215e-01,1.137e+00
7.258e-01,1.133e+00
7.301e-01,1.253e+00
7.345e-01,1.292e+00
7.388e-01,1.336e+00
7.431e-01,1.394e+00
7.474e-01,1.610e+00
7.517e-01,1.547e+00
7.560e-01,1.760e+00
7.604e-01,1.945e+00
7.647e-01,1.712e+00
7.690e-01,1.934e+00
7.733e-01,2.263e+00
7.776e-01,2.205e+00
7.820e-01,2.339e+00
7.863e-01,2.358e+00
7.906e-01,2.624e+00
7.949e-01,2.733e+00
7.992e-01,2.816e+00
8.035e-01,2.988e+00
8.079e-01,3.171e+00
8.122e-01,3.449e+00
8.165e-01,3.449e+00
8.208e-01,3.657e+00
8.251e-01,3.884e+00
8.294e-01,3.967e+00
8.338e-01,3.877e+00
8.381e-01,4.048e+00
8.424e-01,4.213e+00
8.467e-01,4.400e+00
8.510e-01,4.683e+00
8.554e-01,4.854e+00
8.597e-01,5.026e+00
8.640e-01,5.176e+00
8.683e-01,5.220e+00
8.726e-01,5.406e+00
8.769e-01,5.336e+00
8.813e-01,5.362e+00
8.856e-01,5.718e+00
8.899e-01,5.688e+00
8.942e-01,5.644e+00
8.985e-01,5.596e+00
9.029e-01,5.776e+00
9.072e-01,5.781e+00
9.115e-01,5.693e+00
9.158e-01,5.450e+00
9.201e-01,5.447e+00
9.244e-01,5.290e+00
9.288e-01,5.054e+00
9.331e-01,4.783e+00
9.374e-01,4.729e+00
9.417e-01,4.597e+00
9.460e-01,4.171e+00
9.503e-01,3.648e+00
9.547e-01,3.208e+00
9.590e-01,2.872e+00
9.633e-01,2.439e+00
9.676e-01,1.976e+00
9.719e-01,1.596e+00
9.763e-01,1.137e+00
9.806e-01,6.879e-01
9.849e-01,3.914e-01
9.892e-01,1.529e-01
9.935e-01,2.084e-02
9.978e-01,0.000e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_048.csv <==
transmittance,probability_density
1.499e-01,0.000e+00
1.542e-01,0.000e+00
1.585e-01,0.000e+00
1.627e-01,0.000e+00
1.670e-01,0.000e+00
1.713e-01,0.000e+00
1.755e-01,0.000e+00
1.798e-01,0.000e+00
1.840e-01,0.000e+00
1.883e-01,0.000e+00
1.926e-01,0.000e+00
1.968e-01,0.000e+00
2.011e-01,0.000e+00
2.053e-01,0.000e+00
2.096e-01,0.000e+00
2.139e-01,0.000e+00
2.181e-01,0.000e+00
2.224e-01,0.000e+00
2.266e-01,0.000e+00
2.309e-01,0.000e+00
2.352e-01,0.000e+00
2.394e-01,0.000e+00
2.437e-01,0.000e+00
2.479e-01,0.000e+00
2.522e-01,0.000e+00
2.565e-01,0.000e+00
2.607e-01,0.000e+00
2.650e-01,0.000e+00
2.693e-01,0.000e+00
2.735e-01,0.000e+00
2.778e-01,0.000e+00
2.820e-01,0.000e+00
2.863e-01,0.000e+00
2.906e-01,0.000e+00
2.948e-01,0.000e+00
2.991e-01,2.347e-03
3.033e-01,0.000e+00
3.076e-01,0.000e+00
3.119e-01,0.000e+00
3.161e-01,2.347e-03
3.204e-01,2.347e-03
3.246e-01,0.000e+00
3.289e-01,2.347e-03
3.332e-01,0.000e+00
3.374e-01,2.347e-03
3.417e-01,0.000e+00
3.460e-01,2.347e-03
3.502e-01,0.000e+00
3.545e-01,4.694e-03
3.587e-01,2.347e-03
3.630e-01,0.000e+00
3.673e-01,2.347e-03
3.715e-01,7.041e-03
3.758e-01,4.694e-03
3.800e-01,2.347e-03
3.843e-01,4.694e-03
3.886e-01,0.000e+00
3.928e-01,2.347e-03
3.971e-01,0.000e+00
4.013e-01,0.000e+00
4.056e-01,2.347e-03
4.099e-01,2.347e-03
4.141e-01,2.347e-03
4.184e-01,2.347e-03
4.226e-01,2.347e-03
4.269e-01,4.694e-03
4.312e-01,7.041e-03
4.354e-01,7.041e-03
4.397e-01,4.694e-03
4.440e-01,1.408e-02
4.482e-01,7.041e-03
4.525e-01,2.347e-03
4.567e-01,7.041e-03
4.610e-01,1.643e-02
4.653e-01,1.173e-02
4.695e-01,1.878e-02
4.738e-01,1.878e-02
4.780e-01,2.112e-02
4.823e-01,9.388e-03
4.866e-01,2.347e-02
4.908e-01,1.878e-02
4.951e-01,2.347e-02
4.993e-01,4.459e-02
5.036e-01,3.990e-02
5.079e-01,3.520e-02
5.121e-01,3.286e-02
5.164e-01,3.990e-02
5.206e-01,3.051e-02
5.249e-01,3.990e-02
5.292e-01,5.398e-02
5.334e-01,4.459e-02
5.377e-01,5.867e-02
5.420e-01,5.867e-02
5.462e-01,5.398e-02
5.505e-01,4.929e-02
5.547e-01,6.337e-02
5.590e-01,7.980e-02
5.633e-01,6.806e-02
5.675e-01,7.510e-02
5.718e-01,7.275e-02
5.760e-01,9.857e-02
5.803e-01,8.214e-02
5.846e-01,9.857e-02
5.888e-01,1.267e-01
5.931e-01,1.479e-01
5.973e-01,1.549e-01
6.016e-01,1.479e-01
6.059e-01,1.713e-01
6.101e-01,1.479e-01
6.144e-01,1.760e-01
6.186e-01,1.831e-01
6.229e-01,2.089e-01
6.272e-01,2.417e-01
6.314e-01,2.089e-01
6.357e-01,2.629e-01
6.400e-01,2.394e-01
6.442e-01,3.051e-01
6.485e-01,3.497e-01
6.527e-01,3.239e-01
6.570e-01,3.380e-01
6.613e-01,3.638e-01
6.655e-01,3.098e-01
6.698e-01,4.131e-01
6.740e-01,4.811e-01
6.783e-01,4.647e-01
6.826e-01,4.929e-01
6.868e-01,5.680e-01
6.911e-01,5.703e-01
6.953e-01,6.102e-01
6.996e-01,6.008e-01
7.039e-01,6.548e-01
7.081e-01,7.815e-01
7.124e-01,7.088e-01
7.166e-01,7.557e-01
7.209e-01,8.519e-01
7.252e-01,8.519e-01
7.294e-01,9.482e-01
7.337e-01,1.094e+00
7.380e-01,1.157e+00
7.422e-01,1.199e+00
7.465e-01,1.279e+00
7.507e-01,1.328e+00
7.550e-01,1.354e+00
7.593e-01,1.479e+00
7.635e-01,1.652e+00
7.678e-01,1.587e+00
7.720e-01,1.878e+00
7.763e-01,1.967e+00
7.806e-01,1.814e+00
7.848e-01,2.039e+00
7.891e-01,2.298e+00
7.933e-01,2.323e+00
7.976e-01,2.392e+00
8.019e-01,2.488e+00
8.061e-01,2.727e+00
8.104e-01,2.877e+00
8.147e-01,2.922e+00
8.189e-01,3.197e+00
8.232e-01,3.488e+00
8.274e-01,3.497e+00
8.317e-01,3.631e+00
8.360e-01,4.018e+00
8.402e-01,4.063e+00
8.445e-01,4.156e+00
8.487e-01,4.020e+00
8.530e-01,4.377e+00
8.573e-01,4.492e+00
8.615e-01,4.797e+00
8.658e-01,5.013e+00
8.700e-01,5.248e+00
8.743e-01,5.302e+00
8.786e-01,5.623e+00
8.828e-01,5.548e+00
8.871e-01,5.682e+00
8.913e-01,5.630e+00
8.956e-01,5.980e+00
8.999e-01,6.015e+00
9.041e-01,5.945e+00
9.084e-01,6.036e+00
9.127e-01,6.208e+00
9.169e-01,6.027e+00
9.212e-01,5.975e+00
9.254e-01,5.893e+00
9.297e-01,5.837e+00
9.340e-01,5.567e+00
9.382e-01,5.353e+00
9.425e-01,5.053e+00
9.467e-01,5.076e+00
9.510e-01,4.727e+00
9.553e-01,4.133e+00
9.595e-01,3.621e+00
9.638e-01,3.246e+00
9.680e-01,2.690e+00
9.723e-01,2.192e+00
9.766e-01,1.680e+00
9.808e-01,1.094e+00
9.851e-01,6.876e-01
9.893e-01,2.981e-01
9.936e-01,6.806e-02
9.979e-01,2.347e-03


==> anc/03_results/moderate_inf/num_elliptical_beam/0_049.csv <==
transmittance,probability_density
1.626e-01,0.000e+00
1.668e-01,0.000e+00
1.710e-01,0.000e+00
1.752e-01,0.000e+00
1.794e-01,0.000e+00
1.836e-01,0.000e+00
1.878e-01,0.000e+00
1.920e-01,0.000e+00
1.962e-01,0.000e+00
2.004e-01,0.000e+00
2.046e-01,0.000e+00
2.088e-01,0.000e+00
2.130e-01,0.000e+00
2.172e-01,0.000e+00
2.214e-01,0.000e+00
2.256e-01,0.000e+00
2.298e-01,0.000e+00
2.340e-01,0.000e+00
2.382e-01,0.000e+00
2.424e-01,0.000e+00
2.466e-01,0.000e+00
2.508e-01,0.000e+00
2.550e-01,0.000e+00
2.592e-01,0.000e+00
2.634e-01,0.000e+00
2.676e-01,0.000e+00
2.718e-01,0.000e+00
2.760e-01,0.000e+00
2.802e-01,0.000e+00
2.844e-01,0.000e+00
2.886e-01,0.000e+00
2.928e-01,0.000e+00
2.970e-01,0.000e+00
3.012e-01,0.000e+00
3.054e-01,0.000e+00
3.095e-01,0.000e+00
3.137e-01,0.000e+00
3.179e-01,2.382e-03
3.221e-01,0.000e+00
3.263e-01,0.000e+00
3.305e-01,0.000e+00
3.347e-01,4.765e-03
3.389e-01,0.000e+00
3.431e-01,0.000e+00
3.473e-01,2.382e-03
3.515e-01,2.382e-03
3.557e-01,0.000e+00
3.599e-01,0.000e+00
3.641e-01,2.382e-03
3.683e-01,0.000e+00
3.725e-01,2.382e-03
3.767e-01,4.765e-03
3.809e-01,2.382e-03
3.851e-01,0.000e+00
3.893e-01,4.765e-03
3.935e-01,7.147e-03
3.977e-01,2.382e-03
4.019e-01,2.382e-03
4.061e-01,2.382e-03
4.103e-01,2.382e-03
4.145e-01,0.000e+00
4.187e-01,2.382e-03
4.229e-01,0.000e+00
4.271e-01,0.000e+00
4.313e-01,4.765e-03
4.355e-01,2.382e-03
4.397e-01,2.382e-03
4.439e-01,2.382e-03
4.481e-01,4.765e-03
4.523e-01,9.530e-03
4.565e-01,2.382e-03
4.607e-01,1.191e-02
4.648e-01,1.191e-02
4.690e-01,4.765e-03
4.732e-01,4.765e-03
4.774e-01,7.147e-03
4.816e-01,1.429e-02
4.858e-01,1.668e-02
4.900e-01,2.144e-02
4.942e-01,1.668e-02
4.984e-01,1.429e-02
5.026e-01,1.906e-02
5.068e-01,2.382e-02
5.110e-01,1.906e-02
5.152e-01,3.812e-02
5.194e-01,3.335e-02
5.236e-01,3.335e-02
5.278e-01,3.574e-02
5.320e-01,2.859e-02
5.362e-01,4.527e-02
5.404e-01,2.859e-02
5.446e-01,4.527e-02
5.488e-01,4.765e-02
5.530e-01,4.765e-02
5.572e-01,5.956e-02
5.614e-01,5.480e-02
5.656e-01,6.433e-02
5.698e-01,5.003e-02
5.740e-01,6.194e-02
5.782e-01,7.624e-02
5.824e-01,8.339e-02
5.866e-01,8.100e-02
5.908e-01,5.241e-02
5.950e-01,9.530e-02
5.992e-01,8.577e-02
6.034e-01,1.048e-01
6.076e-01,1.215e-01
6.118e-01,1.453e-01
6.159e-01,1.715e-01
6.201e-01,1.287e-01
6.243e-01,1.763e-01
6.285e-01,1.549e-01
6.327e-01,1.787e-01
6.369e-01,1.572e-01
6.411e-01,2.549e-01
6.453e-01,2.359e-01
6.495e-01,2.311e-01
6.537e-01,2.406e-01
6.579e-01,2.525e-01
6.621e-01,3.002e-01
6.663e-01,3.288e-01
6.705e-01,3.502e-01
6.747e-01,3.288e-01
6.789e-01,3.812e-01
6.831e-01,3.169e-01
6.873e-01,4.336e-01
6.915e-01,4.884e-01
6.957e-01,4.884e-01
6.999e-01,4.765e-01
7.041e-01,5.861e-01
7.083e-01,5.885e-01
7.125e-01,6.314e-01
7.167e-01,5.980e-01
7.209e-01,6.742e-01
7.251e-01,7.672e-01
7.293e-01,7.719e-01
7.335e-01,7.672e-01
7.377e-01,8.577e-01
7.419e-01,9.030e-01
7.461e-01,9.625e-01
7.503e-01,1.179e+00
7.545e-01,1.148e+00
7.587e-01,1.260e+00
7.629e-01,1.287e+00
7.671e-01,1.372e+00
7.712e-01,1.418e+00
7.754e-01,1.584e+00
7.796e-01,1.625e+00
7.838e-01,1.777e+00
7.880e-01,1.966e+00
7.922e-01,1.975e+00
7.964e-01,1.968e+00
8.006e-01,2.097e+00
8.048e-01,2.499e+00
8.090e-01,2.394e+00
8.132e-01,2.437e+00
8.174e-01,2.745e+00
8.216e-01,2.909e+00
8.258e-01,3.004e+00
8.300e-01,3.159e+00
8.342e-01,3.378e+00
8.384e-01,3.702e+00
8.426e-01,3.755e+00
8.468e-01,3.979e+00
8.510e-01,4.148e+00
8.552e-01,4.305e+00
8.594e-01,4.243e+00
8.636e-01,4.417e+00
8.678e-01,4.794e+00
8.720e-01,4.953e+00
8.762e-01,5.182e+00
8.804e-01,5.451e+00
8.846e-01,5.608e+00
8.888e-01,5.770e+00
8.930e-01,5.887e+00
8.972e-01,6.018e+00
9.014e-01,5.959e+00
9.056e-01,6.376e+00
9.098e-01,6.411e+00
9.140e-01,6.223e+00
9.182e-01,6.573e+00
9.224e-01,6.576e+00
9.265e-01,6.454e+00
9.307e-01,6.371e+00
9.349e-01,6.364e+00
9.391e-01,6.144e+00
9.433e-01,5.844e+00
9.475e-01,5.677e+00
9.517e-01,5.475e+00
9.559e-01,5.344e+00
9.601e-01,4.689e+00
9.643e-01,3.993e+00
9.685e-01,3.598e+00
9.727e-01,2.952e+00
9.769e-01,2.371e+00
9.811e-01,1.756e+00
9.853e-01,1.053e+00
9.895e-01,5.361e-01
9.937e-01,1.429e-01
9.979e-01,7.147e-03


==> anc/03_results/moderate_inf/num_elliptical_beam/0_05.csv <==
transmittance,probability_density
1.761e-01,0.000e+00
1.802e-01,0.000e+00
1.843e-01,0.000e+00
1.885e-01,0.000e+00
1.926e-01,0.000e+00
1.967e-01,0.000e+00
2.008e-01,0.000e+00
2.050e-01,0.000e+00
2.091e-01,0.000e+00
2.132e-01,0.000e+00
2.174e-01,0.000e+00
2.215e-01,0.000e+00
2.256e-01,0.000e+00
2.298e-01,0.000e+00
2.339e-01,0.000e+00
2.380e-01,0.000e+00
2.421e-01,0.000e+00
2.463e-01,0.000e+00
2.504e-01,0.000e+00
2.545e-01,0.000e+00
2.587e-01,0.000e+00
2.628e-01,0.000e+00
2.669e-01,0.000e+00
2.711e-01,0.000e+00
2.752e-01,0.000e+00
2.793e-01,0.000e+00
2.834e-01,0.000e+00
2.876e-01,0.000e+00
2.917e-01,0.000e+00
2.958e-01,0.000e+00
3.000e-01,0.000e+00
3.041e-01,0.000e+00
3.082e-01,0.000e+00
3.124e-01,0.000e+00
3.165e-01,0.000e+00
3.206e-01,0.000e+00
3.247e-01,0.000e+00
3.289e-01,0.000e+00
3.330e-01,2.421e-03
3.371e-01,0.000e+00
3.413e-01,0.000e+00
3.454e-01,0.000e+00
3.495e-01,4.843e-03
3.537e-01,0.000e+00
3.578e-01,0.000e+00
3.619e-01,2.421e-03
3.660e-01,0.000e+00
3.702e-01,2.421e-03
3.743e-01,0.000e+00
3.784e-01,2.421e-03
3.826e-01,0.000e+00
3.867e-01,2.421e-03
3.908e-01,2.421e-03
3.950e-01,2.421e-03
3.991e-01,2.421e-03
4.032e-01,2.421e-03
4.073e-01,2.421e-03
4.115e-01,7.264e-03
4.156e-01,2.421e-03
4.197e-01,0.000e+00
4.239e-01,2.421e-03
4.280e-01,4.843e-03
4.321e-01,0.000e+00
4.363e-01,2.421e-03
4.404e-01,0.000e+00
4.445e-01,0.000e+00
4.486e-01,2.421e-03
4.528e-01,4.843e-03
4.569e-01,4.843e-03
4.610e-01,2.421e-03
4.652e-01,2.421e-03
4.693e-01,7.264e-03
4.734e-01,2.421e-03
4.776e-01,1.453e-02
4.817e-01,7.264e-03
4.858e-01,1.211e-02
4.899e-01,2.421e-03
4.941e-01,2.421e-03
4.982e-01,1.453e-02
5.023e-01,1.453e-02
5.065e-01,2.179e-02
5.106e-01,1.695e-02
5.147e-01,1.453e-02
5.189e-01,1.453e-02
5.230e-01,2.906e-02
5.271e-01,2.421e-02
5.312e-01,2.179e-02
5.354e-01,3.632e-02
5.395e-01,3.390e-02
5.436e-01,3.874e-02
5.478e-01,2.663e-02
5.519e-01,3.390e-02
5.560e-01,3.390e-02
5.602e-01,4.600e-02
5.643e-01,4.843e-02
5.684e-01,4.116e-02
5.725e-01,4.358e-02
5.767e-01,6.295e-02
5.808e-01,6.295e-02
5.849e-01,6.295e-02
5.891e-01,4.358e-02
5.932e-01,7.506e-02
5.973e-01,7.506e-02
6.015e-01,7.990e-02
6.056e-01,9.443e-02
6.097e-01,6.780e-02
6.138e-01,8.717e-02
6.180e-01,7.748e-02
6.221e-01,1.090e-01
6.262e-01,1.308e-01
6.304e-01,1.550e-01
6.345e-01,1.719e-01
6.386e-01,1.429e-01
6.428e-01,1.719e-01
6.469e-01,1.598e-01
6.510e-01,1.525e-01
6.551e-01,2.107e-01
6.593e-01,2.470e-01
6.634e-01,2.349e-01
6.675e-01,2.567e-01
6.717e-01,2.203e-01
6.758e-01,2.954e-01
6.799e-01,2.930e-01
6.841e-01,3.390e-01
6.882e-01,3.511e-01
6.923e-01,3.487e-01
6.964e-01,3.777e-01
7.006e-01,3.632e-01
7.047e-01,4.673e-01
7.088e-01,4.939e-01
7.130e-01,4.770e-01
7.171e-01,5.133e-01
7.212e-01,6.223e-01
7.254e-01,5.884e-01
7.295e-01,6.610e-01
7.336e-01,6.344e-01
7.377e-01,7.579e-01
7.419e-01,7.361e-01
7.460e-01,7.603e-01
7.501e-01,8.862e-01
7.543e-01,9.007e-01
7.584e-01,9.080e-01
7.625e-01,1.102e+00
7.667e-01,1.201e+00
7.708e-01,1.235e+00
7.749e-01,1.262e+00
7.790e-01,1.346e+00
7.832e-01,1.499e+00
7.873e-01,1.535e+00
7.914e-01,1.615e+00
7.956e-01,1.758e+00
7.997e-01,1.903e+00
8.038e-01,2.121e+00
8.080e-01,1.981e+00
8.121e-01,2.165e+00
8.162e-01,2.354e+00
8.203e-01,2.499e+00
8.245e-01,2.559e+00
8.286e-01,2.673e+00
8.327e-01,3.022e+00
8.369e-01,3.080e+00
8.410e-01,3.201e+00
8.451e-01,3.446e+00
8.493e-01,3.770e+00
8.534e-01,3.898e+00
8.575e-01,4.080e+00
8.616e-01,4.356e+00
8.658e-01,4.448e+00
8.699e-01,4.482e+00
8.740e-01,4.576e+00
8.782e-01,4.993e+00
8.823e-01,5.174e+00
8.864e-01,5.448e+00
8.906e-01,5.789e+00
8.947e-01,5.857e+00
8.988e-01,6.070e+00
9.029e-01,6.378e+00
9.071e-01,6.286e+00
9.112e-01,6.462e+00
9.153e-01,6.678e+00
9.195e-01,6.869e+00
9.236e-01,6.593e+00
9.277e-01,7.019e+00
9.319e-01,7.138e+00
9.360e-01,6.835e+00
9.401e-01,6.801e+00
9.442e-01,6.719e+00
9.484e-01,6.450e+00
9.525e-01,6.213e+00
9.566e-01,5.998e+00
9.608e-01,5.826e+00
9.649e-01,5.177e+00
9.690e-01,4.339e+00
9.732e-01,3.879e+00
9.773e-01,3.186e+00
9.814e-01,2.443e+00
9.855e-01,1.569e+00
9.897e-01,8.741e-01
9.938e-01,2.906e-01
9.979e-01,1.453e-02


==> anc/03_results/moderate_inf/num_elliptical_beam/0_051.csv <==
transmittance,probability_density
1.908e-01,0.000e+00
1.949e-01,0.000e+00
1.990e-01,0.000e+00
2.030e-01,0.000e+00
2.071e-01,0.000e+00
2.111e-01,0.000e+00
2.152e-01,0.000e+00
2.192e-01,0.000e+00
2.233e-01,0.000e+00
2.273e-01,0.000e+00
2.314e-01,0.000e+00
2.355e-01,0.000e+00
2.395e-01,0.000e+00
2.436e-01,0.000e+00
2.476e-01,0.000e+00
2.517e-01,0.000e+00
2.557e-01,0.000e+00
2.598e-01,0.000e+00
2.639e-01,0.000e+00
2.679e-01,0.000e+00
2.720e-01,0.000e+00
2.760e-01,0.000e+00
2.801e-01,0.000e+00
2.841e-01,0.000e+00
2.882e-01,0.000e+00
2.922e-01,0.000e+00
2.963e-01,0.000e+00
3.004e-01,0.000e+00
3.044e-01,0.000e+00
3.085e-01,0.000e+00
3.125e-01,0.000e+00
3.166e-01,0.000e+00
3.206e-01,0.000e+00
3.247e-01,0.000e+00
3.287e-01,0.000e+00
3.328e-01,0.000e+00
3.369e-01,0.000e+00
3.409e-01,0.000e+00
3.450e-01,0.000e+00
3.490e-01,2.466e-03
3.531e-01,0.000e+00
3.571e-01,0.000e+00
3.612e-01,2.466e-03
3.653e-01,2.466e-03
3.693e-01,0.000e+00
3.734e-01,0.000e+00
3.774e-01,2.466e-03
3.815e-01,0.000e+00
3.855e-01,2.466e-03
3.896e-01,0.000e+00
3.936e-01,0.000e+00
3.977e-01,2.466e-03
4.018e-01,2.466e-03
4.058e-01,2.466e-03
4.099e-01,0.000e+00
4.139e-01,4.931e-03
4.180e-01,2.466e-03
4.220e-01,2.466e-03
4.261e-01,2.466e-03
4.301e-01,4.931e-03
4.342e-01,2.466e-03
4.383e-01,0.000e+00
4.423e-01,4.931e-03
4.464e-01,2.466e-03
4.504e-01,2.466e-03
4.545e-01,0.000e+00
4.585e-01,0.000e+00
4.626e-01,0.000e+00
4.666e-01,2.466e-03
4.707e-01,7.397e-03
4.748e-01,4.931e-03
4.788e-01,0.000e+00
4.829e-01,2.466e-03
4.869e-01,7.397e-03
4.910e-01,9.862e-03
4.950e-01,9.862e-03
4.991e-01,9.862e-03
5.032e-01,9.862e-03
5.072e-01,2.466e-03
5.113e-01,0.000e+00
5.153e-01,9.862e-03
5.194e-01,2.712e-02
5.234e-01,1.479e-02
5.275e-01,1.972e-02
5.315e-01,1.233e-02
5.356e-01,2.712e-02
5.397e-01,2.219e-02
5.437e-01,2.712e-02
5.478e-01,1.479e-02
5.518e-01,3.205e-02
5.559e-01,3.452e-02
5.599e-01,4.191e-02
5.640e-01,2.219e-02
5.680e-01,4.191e-02
5.721e-01,3.452e-02
5.762e-01,3.698e-02
5.802e-01,5.178e-02
5.843e-01,3.945e-02
5.883e-01,4.191e-02
5.924e-01,5.671e-02
5.964e-01,7.150e-02
6.005e-01,5.917e-02
6.045e-01,4.685e-02
6.086e-01,5.671e-02
6.127e-01,9.862e-02
6.167e-01,7.397e-02
6.208e-01,7.890e-02
6.248e-01,9.369e-02
6.289e-01,7.643e-02
6.329e-01,7.890e-02
6.370e-01,1.011e-01
6.411e-01,1.282e-01
6.451e-01,1.257e-01
6.492e-01,1.923e-01
6.532e-01,1.381e-01
6.573e-01,1.701e-01
6.613e-01,1.652e-01
6.654e-01,1.603e-01
6.694e-01,1.849e-01
6.735e-01,2.342e-01
6.776e-01,2.712e-01
6.816e-01,2.687e-01
6.857e-01,2.219e-01
6.897e-01,2.638e-01
6.938e-01,3.008e-01
6.978e-01,3.230e-01
7.019e-01,3.550e-01
7.059e-01,3.452e-01
7.100e-01,3.772e-01
7.141e-01,3.772e-01
7.181e-01,4.512e-01
7.222e-01,5.005e-01
7.262e-01,4.857e-01
7.303e-01,5.030e-01
7.343e-01,5.868e-01
7.384e-01,6.509e-01
7.424e-01,6.534e-01
7.465e-01,6.410e-01
7.506e-01,7.347e-01
7.546e-01,7.594e-01
7.587e-01,7.865e-01
7.627e-01,8.629e-01
7.668e-01,8.901e-01
7.708e-01,9.714e-01
7.749e-01,1.033e+00
7.790e-01,1.228e+00
7.830e-01,1.235e+00
7.871e-01,1.366e+00
7.911e-01,1.368e+00
7.952e-01,1.432e+00
7.992e-01,1.590e+00
8.033e-01,1.684e+00
8.073e-01,1.778e+00
8.114e-01,1.940e+00
8.155e-01,2.140e+00
8.195e-01,2.088e+00
8.236e-01,2.207e+00
8.276e-01,2.424e+00
8.317e-01,2.527e+00
8.357e-01,2.599e+00
8.398e-01,2.870e+00
8.438e-01,3.099e+00
8.479e-01,3.262e+00
8.520e-01,3.264e+00
8.560e-01,3.612e+00
8.601e-01,3.925e+00
8.641e-01,4.120e+00
8.682e-01,4.223e+00
8.722e-01,4.588e+00
8.763e-01,4.640e+00
8.804e-01,4.675e+00
8.844e-01,4.951e+00
8.885e-01,5.284e+00
8.925e-01,5.486e+00
8.966e-01,5.890e+00
9.006e-01,6.011e+00
9.047e-01,6.245e+00
9.087e-01,6.489e+00
9.128e-01,6.839e+00
9.169e-01,6.691e+00
9.209e-01,6.911e+00
9.250e-01,7.204e+00
9.290e-01,7.125e+00
9.331e-01,7.406e+00
9.371e-01,7.552e+00
9.412e-01,7.384e+00
9.452e-01,7.226e+00
9.493e-01,7.320e+00
9.534e-01,6.977e+00
9.574e-01,6.672e+00
9.615e-01,6.524e+00
9.655e-01,6.280e+00
9.696e-01,5.471e+00
9.736e-01,4.773e+00
9.777e-01,3.962e+00
9.817e-01,3.210e+00
9.858e-01,2.295e+00
9.899e-01,1.285e+00
9.939e-01,4.956e-01
9.980e-01,3.205e-02


==> anc/03_results/moderate_inf/num_elliptical_beam/0_052.csv <==
transmittance,probability_density
2.058e-01,0.000e+00
2.098e-01,0.000e+00
2.138e-01,0.000e+00
2.178e-01,0.000e+00
2.217e-01,0.000e+00
2.257e-01,0.000e+00
2.297e-01,0.000e+00
2.337e-01,0.000e+00
2.377e-01,0.000e+00
2.416e-01,0.000e+00
2.456e-01,0.000e+00
2.496e-01,0.000e+00
2.536e-01,0.000e+00
2.576e-01,0.000e+00
2.615e-01,0.000e+00
2.655e-01,0.000e+00
2.695e-01,0.000e+00
2.735e-01,0.000e+00
2.775e-01,0.000e+00
2.814e-01,0.000e+00
2.854e-01,0.000e+00
2.894e-01,0.000e+00
2.934e-01,0.000e+00
2.974e-01,0.000e+00
3.014e-01,0.000e+00
3.053e-01,0.000e+00
3.093e-01,0.000e+00
3.133e-01,0.000e+00
3.173e-01,0.000e+00
3.213e-01,0.000e+00
3.252e-01,0.000e+00
3.292e-01,0.000e+00
3.332e-01,0.000e+00
3.372e-01,0.000e+00
3.412e-01,0.000e+00
3.451e-01,0.000e+00
3.491e-01,0.000e+00
3.531e-01,0.000e+00
3.571e-01,0.000e+00
3.611e-01,0.000e+00
3.650e-01,2.512e-03
3.690e-01,0.000e+00
3.730e-01,0.000e+00
3.770e-01,2.512e-03
3.810e-01,0.000e+00
3.849e-01,2.512e-03
3.889e-01,0.000e+00
3.929e-01,0.000e+00
3.969e-01,2.512e-03
4.009e-01,2.512e-03
4.049e-01,0.000e+00
4.088e-01,0.000e+00
4.128e-01,2.512e-03
4.168e-01,2.512e-03
4.208e-01,0.000e+00
4.248e-01,2.512e-03
4.287e-01,2.512e-03
4.327e-01,2.512e-03
4.367e-01,5.024e-03
4.407e-01,0.000e+00
4.447e-01,0.000e+00
4.486e-01,5.024e-03
4.526e-01,5.024e-03
4.566e-01,0.000e+00
4.606e-01,5.024e-03
4.646e-01,0.000e+00
4.685e-01,5.024e-03
4.725e-01,0.000e+00
4.765e-01,0.000e+00
4.805e-01,0.000e+00
4.845e-01,7.536e-03
4.885e-01,2.512e-03
4.924e-01,2.512e-03
4.964e-01,2.512e-03
5.004e-01,0.000e+00
5.044e-01,1.507e-02
5.084e-01,2.512e-03
5.123e-01,1.005e-02
5.163e-01,1.005e-02
5.203e-01,7.536e-03
5.243e-01,7.536e-03
5.283e-01,0.000e+00
5.322e-01,7.536e-03
5.362e-01,2.010e-02
5.402e-01,2.261e-02
5.442e-01,1.758e-02
5.482e-01,1.005e-02
5.521e-01,2.261e-02
5.561e-01,3.014e-02
5.601e-01,2.763e-02
5.641e-01,1.005e-02
5.681e-01,3.014e-02
5.721e-01,3.266e-02
5.760e-01,3.517e-02
5.800e-01,3.768e-02
5.840e-01,1.758e-02
5.880e-01,4.773e-02
5.920e-01,2.763e-02
5.959e-01,5.024e-02
5.999e-01,4.522e-02
6.039e-01,4.270e-02
6.079e-01,4.019e-02
6.119e-01,5.778e-02
6.158e-01,8.290e-02
6.198e-01,5.778e-02
6.238e-01,4.773e-02
6.278e-01,8.038e-02
6.318e-01,8.792e-02
6.357e-01,6.531e-02
6.397e-01,1.080e-01
6.437e-01,7.034e-02
6.477e-01,8.541e-02
6.517e-01,7.536e-02
6.557e-01,1.181e-01
6.596e-01,1.156e-01
6.636e-01,1.557e-01
6.676e-01,1.683e-01
6.716e-01,1.809e-01
6.756e-01,1.432e-01
6.795e-01,1.784e-01
6.835e-01,1.809e-01
6.875e-01,1.934e-01
6.915e-01,2.437e-01
6.955e-01,2.813e-01
6.994e-01,2.663e-01
7.034e-01,2.311e-01
7.074e-01,2.889e-01
7.114e-01,3.316e-01
7.154e-01,3.215e-01
7.193e-01,3.316e-01
7.233e-01,3.743e-01
7.273e-01,3.969e-01
7.313e-01,4.120e-01
7.353e-01,4.723e-01
7.393e-01,5.426e-01
7.432e-01,5.124e-01
7.472e-01,5.351e-01
7.512e-01,5.979e-01
7.552e-01,6.607e-01
7.592e-01,6.807e-01
7.631e-01,7.084e-01
7.671e-01,7.486e-01
7.711e-01,7.662e-01
7.751e-01,9.093e-01
7.791e-01,8.792e-01
7.830e-01,9.370e-01
7.870e-01,1.058e+00
7.910e-01,1.125e+00
7.950e-01,1.271e+00
7.990e-01,1.389e+00
8.029e-01,1.399e+00
8.069e-01,1.384e+00
8.109e-01,1.691e+00
8.149e-01,1.573e+00
8.189e-01,1.894e+00
8.228e-01,1.922e+00
8.268e-01,2.183e+00
8.308e-01,2.183e+00
8.348e-01,2.236e+00
8.388e-01,2.467e+00
8.428e-01,2.612e+00
8.467e-01,2.731e+00
8.507e-01,2.834e+00
8.547e-01,3.215e+00
8.587e-01,3.396e+00
8.627e-01,3.409e+00
8.666e-01,3.617e+00
8.706e-01,4.155e+00
8.746e-01,4.298e+00
8.786e-01,4.411e+00
8.826e-01,4.823e+00
8.865e-01,4.841e+00
8.905e-01,4.994e+00
8.945e-01,5.109e+00
8.985e-01,5.720e+00
9.025e-01,5.818e+00
9.064e-01,6.288e+00
9.104e-01,6.476e+00
9.144e-01,6.664e+00
9.184e-01,7.003e+00
9.224e-01,7.109e+00
9.264e-01,7.348e+00
9.303e-01,7.473e+00
9.343e-01,7.762e+00
9.383e-01,7.787e+00
9.423e-01,8.043e+00
9.463e-01,7.943e+00
9.502e-01,7.885e+00
9.542e-01,8.008e+00
9.582e-01,7.629e+00
9.622e-01,7.368e+00
9.662e-01,7.139e+00
9.701e-01,6.855e+00
9.741e-01,5.941e+00
9.781e-01,5.072e+00
9.821e-01,4.235e+00
9.861e-01,3.188e+00
9.900e-01,1.927e+00
9.940e-01,8.264e-01
9.980e-01,9.797e-02


==> anc/03_results/moderate_inf/num_elliptical_beam/0_053.csv <==
transmittance,probability_density
2.229e-01,0.000e+00
2.268e-01,0.000e+00
2.306e-01,0.000e+00
2.345e-01,0.000e+00
2.384e-01,0.000e+00
2.423e-01,0.000e+00
2.462e-01,0.000e+00
2.501e-01,0.000e+00
2.540e-01,0.000e+00
2.579e-01,0.000e+00
2.618e-01,0.000e+00
2.657e-01,0.000e+00
2.696e-01,0.000e+00
2.735e-01,0.000e+00
2.774e-01,0.000e+00
2.813e-01,0.000e+00
2.852e-01,0.000e+00
2.891e-01,0.000e+00
2.930e-01,0.000e+00
2.969e-01,0.000e+00
3.008e-01,0.000e+00
3.047e-01,0.000e+00
3.086e-01,0.000e+00
3.125e-01,0.000e+00
3.163e-01,0.000e+00
3.202e-01,0.000e+00
3.241e-01,0.000e+00
3.280e-01,0.000e+00
3.319e-01,0.000e+00
3.358e-01,0.000e+00
3.397e-01,0.000e+00
3.436e-01,0.000e+00
3.475e-01,0.000e+00
3.514e-01,0.000e+00
3.553e-01,0.000e+00
3.592e-01,0.000e+00
3.631e-01,0.000e+00
3.670e-01,0.000e+00
3.709e-01,0.000e+00
3.748e-01,0.000e+00
3.787e-01,0.000e+00
3.826e-01,2.567e-03
3.865e-01,0.000e+00
3.904e-01,2.567e-03
3.943e-01,0.000e+00
3.982e-01,0.000e+00
4.020e-01,2.567e-03
4.059e-01,0.000e+00
4.098e-01,0.000e+00
4.137e-01,2.567e-03
4.176e-01,2.567e-03
4.215e-01,0.000e+00
4.254e-01,0.000e+00
4.293e-01,2.567e-03
4.332e-01,2.567e-03
4.371e-01,0.000e+00
4.410e-01,2.567e-03
4.449e-01,2.567e-03
4.488e-01,0.000e+00
4.527e-01,7.701e-03
4.566e-01,0.000e+00
4.605e-01,0.000e+00
4.644e-01,2.567e-03
4.683e-01,2.567e-03
4.722e-01,2.567e-03
4.761e-01,2.567e-03
4.800e-01,5.134e-03
4.839e-01,2.567e-03
4.877e-01,2.567e-03
4.916e-01,0.000e+00
4.955e-01,0.000e+00
4.994e-01,7.701e-03
5.033e-01,2.567e-03
5.072e-01,2.567e-03
5.111e-01,0.000e+00
5.150e-01,0.000e+00
5.189e-01,1.027e-02
5.228e-01,5.134e-03
5.267e-01,7.701e-03
5.306e-01,1.027e-02
5.345e-01,7.701e-03
5.384e-01,7.701e-03
5.423e-01,7.701e-03
5.462e-01,0.000e+00
5.501e-01,7.701e-03
5.540e-01,2.054e-02
5.579e-01,2.054e-02
5.618e-01,1.540e-02
5.657e-01,2.054e-02
5.696e-01,2.310e-02
5.734e-01,3.081e-02
5.773e-01,1.284e-02
5.812e-01,2.567e-02
5.851e-01,2.824e-02
5.890e-01,3.594e-02
5.929e-01,2.310e-02
5.968e-01,3.594e-02
6.007e-01,2.310e-02
6.046e-01,4.364e-02
6.085e-01,4.107e-02
6.124e-01,3.851e-02
6.163e-01,4.107e-02
6.202e-01,4.621e-02
6.241e-01,4.621e-02
6.280e-01,5.904e-02
6.319e-01,6.161e-02
6.358e-01,7.188e-02
6.397e-01,4.107e-02
6.436e-01,9.498e-02
6.475e-01,6.674e-02
6.514e-01,8.215e-02
6.553e-01,1.001e-01
6.591e-01,7.445e-02
6.630e-01,9.242e-02
6.669e-01,7.188e-02
6.708e-01,1.181e-01
6.747e-01,1.155e-01
6.786e-01,1.207e-01
6.825e-01,1.669e-01
6.864e-01,1.977e-01
6.903e-01,1.515e-01
6.942e-01,1.643e-01
6.981e-01,1.951e-01
7.020e-01,1.874e-01
7.059e-01,2.413e-01
7.098e-01,2.772e-01
7.137e-01,2.670e-01
7.176e-01,2.618e-01
7.215e-01,2.747e-01
7.254e-01,3.106e-01
7.293e-01,3.158e-01
7.332e-01,3.466e-01
7.371e-01,3.645e-01
7.410e-01,3.876e-01
7.448e-01,4.390e-01
7.487e-01,4.954e-01
7.526e-01,4.980e-01
7.565e-01,5.391e-01
7.604e-01,5.494e-01
7.643e-01,6.033e-01
7.682e-01,6.264e-01
7.721e-01,7.393e-01
7.760e-01,7.470e-01
7.799e-01,7.188e-01
7.838e-01,7.599e-01
7.877e-01,8.805e-01
7.916e-01,9.447e-01
7.955e-01,9.396e-01
7.994e-01,1.106e+00
8.033e-01,1.065e+00
8.072e-01,1.368e+00
8.111e-01,1.379e+00
8.150e-01,1.453e+00
8.189e-01,1.466e+00
8.228e-01,1.597e+00
8.267e-01,1.720e+00
8.305e-01,1.923e+00
8.344e-01,1.961e+00
8.383e-01,2.233e+00
8.422e-01,2.313e+00
8.461e-01,2.387e+00
8.500e-01,2.485e+00
8.539e-01,2.677e+00
8.578e-01,2.867e+00
8.617e-01,3.029e+00
8.656e-01,3.309e+00
8.695e-01,3.558e+00
8.734e-01,3.586e+00
8.773e-01,3.892e+00
8.812e-01,4.269e+00
8.851e-01,4.567e+00
8.890e-01,4.772e+00
8.929e-01,5.060e+00
8.968e-01,5.103e+00
9.007e-01,5.314e+00
9.046e-01,5.619e+00
9.085e-01,5.951e+00
9.124e-01,6.433e+00
9.162e-01,6.787e+00
9.201e-01,6.877e+00
9.240e-01,7.260e+00
9.279e-01,7.701e+00
9.318e-01,7.740e+00
9.357e-01,7.789e+00
9.396e-01,8.269e+00
9.435e-01,8.299e+00
9.474e-01,8.538e+00
9.513e-01,8.759e+00
9.552e-01,8.459e+00
9.591e-01,8.679e+00
9.630e-01,8.320e+00
9.669e-01,8.038e+00
9.708e-01,7.789e+00
9.747e-01,7.452e+00
9.786e-01,6.253e+00
9.825e-01,5.268e+00
9.864e-01,4.220e+00
9.903e-01,2.837e+00
9.942e-01,1.276e+00
9.981e-01,1.746e-01


==> anc/03_results/moderate_inf/num_elliptical_beam/0_054.csv <==
transmittance,probability_density
2.408e-01,0.000e+00
2.446e-01,0.000e+00
2.484e-01,0.000e+00
2.522e-01,0.000e+00
2.560e-01,0.000e+00
2.598e-01,0.000e+00
2.636e-01,0.000e+00
2.674e-01,0.000e+00
2.713e-01,0.000e+00
2.751e-01,0.000e+00
2.789e-01,0.000e+00
2.827e-01,0.000e+00
2.865e-01,0.000e+00
2.903e-01,0.000e+00
2.941e-01,0.000e+00
2.979e-01,0.000e+00
3.017e-01,0.000e+00
3.055e-01,0.000e+00
3.093e-01,0.000e+00
3.131e-01,0.000e+00
3.169e-01,0.000e+00
3.207e-01,0.000e+00
3.245e-01,0.000e+00
3.283e-01,0.000e+00
3.321e-01,0.000e+00
3.359e-01,0.000e+00
3.398e-01,0.000e+00
3.436e-01,0.000e+00
3.474e-01,0.000e+00
3.512e-01,0.000e+00
3.550e-01,0.000e+00
3.588e-01,0.000e+00
3.626e-01,0.000e+00
3.664e-01,0.000e+00
3.702e-01,0.000e+00
3.740e-01,0.000e+00
3.778e-01,0.000e+00
3.816e-01,0.000e+00
3.854e-01,0.000e+00
3.892e-01,0.000e+00
3.930e-01,0.000e+00
3.968e-01,0.000e+00
4.006e-01,2.628e-03
4.044e-01,0.000e+00
4.083e-01,2.628e-03
4.121e-01,0.000e+00
4.159e-01,0.000e+00
4.197e-01,2.628e-03
4.235e-01,0.000e+00
4.273e-01,0.000e+00
4.311e-01,2.628e-03
4.349e-01,2.628e-03
4.387e-01,0.000e+00
4.425e-01,0.000e+00
4.463e-01,2.628e-03
4.501e-01,2.628e-03
4.539e-01,0.000e+00
4.577e-01,2.628e-03
4.615e-01,2.628e-03
4.653e-01,0.000e+00
4.691e-01,5.256e-03
4.729e-01,2.628e-03
4.768e-01,0.000e+00
4.806e-01,0.000e+00
4.844e-01,2.628e-03
4.882e-01,2.628e-03
4.920e-01,2.628e-03
4.958e-01,5.256e-03
4.996e-01,5.256e-03
5.034e-01,0.000e+00
5.072e-01,0.000e+00
5.110e-01,2.628e-03
5.148e-01,5.256e-03
5.186e-01,5.256e-03
5.224e-01,2.628e-03
5.262e-01,0.000e+00
5.300e-01,0.000e+00
5.338e-01,5.256e-03
5.376e-01,1.051e-02
5.414e-01,5.256e-03
5.452e-01,2.628e-03
5.491e-01,1.577e-02
5.529e-01,0.000e+00
5.567e-01,7.883e-03
5.605e-01,7.883e-03
5.643e-01,1.051e-02
5.681e-01,7.883e-03
5.719e-01,1.314e-02
5.757e-01,2.365e-02
5.795e-01,1.839e-02
5.833e-01,2.365e-02
5.871e-01,2.365e-02
5.909e-01,2.628e-02
5.947e-01,7.883e-03
5.985e-01,2.102e-02
6.023e-01,2.891e-02
6.061e-01,3.942e-02
6.099e-01,2.891e-02
6.137e-01,3.153e-02
6.176e-01,3.416e-02
6.214e-01,3.153e-02
6.252e-01,4.467e-02
6.290e-01,3.679e-02
6.328e-01,3.942e-02
6.366e-01,4.204e-02
6.404e-01,4.467e-02
6.442e-01,7.358e-02
6.480e-01,6.044e-02
6.518e-01,6.570e-02
6.556e-01,4.730e-02
6.594e-01,8.935e-02
6.632e-01,7.883e-02
6.670e-01,6.832e-02
6.708e-01,9.723e-02
6.746e-01,7.883e-02
6.784e-01,8.146e-02
6.822e-01,9.723e-02
6.861e-01,1.025e-01
6.899e-01,1.156e-01
6.937e-01,1.235e-01
6.975e-01,1.445e-01
7.013e-01,1.734e-01
7.051e-01,1.945e-01
7.089e-01,1.393e-01
7.127e-01,2.181e-01
7.165e-01,1.761e-01
7.203e-01,2.549e-01
7.241e-01,2.602e-01
7.279e-01,2.785e-01
7.317e-01,2.339e-01
7.355e-01,3.048e-01
7.393e-01,3.232e-01
7.431e-01,3.101e-01
7.469e-01,3.364e-01
7.507e-01,3.521e-01
7.545e-01,4.021e-01
7.584e-01,4.677e-01
7.622e-01,4.888e-01
7.660e-01,4.940e-01
7.698e-01,5.256e-01
7.736e-01,5.650e-01
7.774e-01,6.333e-01
7.812e-01,6.333e-01
7.850e-01,7.226e-01
7.888e-01,7.726e-01
7.926e-01,7.516e-01
7.964e-01,7.489e-01
8.002e-01,9.591e-01
8.040e-01,8.935e-01
8.078e-01,9.933e-01
8.116e-01,1.091e+00
8.154e-01,1.161e+00
8.192e-01,1.345e+00
8.230e-01,1.385e+00
8.269e-01,1.498e+00
8.307e-01,1.543e+00
8.345e-01,1.611e+00
8.383e-01,1.832e+00
8.421e-01,1.947e+00
8.459e-01,2.018e+00
8.497e-01,2.381e+00
8.535e-01,2.404e+00
8.573e-01,2.468e+00
8.611e-01,2.567e+00
8.649e-01,2.825e+00
8.687e-01,2.993e+00
8.725e-01,3.206e+00
8.763e-01,3.503e+00
8.801e-01,3.705e+00
8.839e-01,3.860e+00
8.877e-01,4.170e+00
8.915e-01,4.567e+00
8.954e-01,4.812e+00
8.992e-01,5.069e+00
9.030e-01,5.413e+00
9.068e-01,5.403e+00
9.106e-01,5.723e+00
9.144e-01,6.246e+00
9.182e-01,6.509e+00
9.220e-01,7.043e+00
9.258e-01,7.237e+00
9.296e-01,7.473e+00
9.334e-01,8.057e+00
9.372e-01,8.172e+00
9.410e-01,8.443e+00
9.448e-01,8.737e+00
9.486e-01,8.879e+00
9.524e-01,9.250e+00
9.562e-01,9.486e+00
9.600e-01,9.210e+00
9.638e-01,9.423e+00
9.677e-01,9.097e+00
9.715e-01,8.780e+00
9.753e-01,8.624e+00
9.791e-01,7.815e+00
9.829e-01,6.567e+00
9.867e-01,5.400e+00
9.905e-01,3.934e+00
9.943e-01,1.939e+00
9.981e-01,3.258e-01


==> anc/03_results/moderate_inf/num_elliptical_beam/0_055.csv <==
transmittance,probability_density
2.611e-01,0.000e+00
2.648e-01,0.000e+00
2.685e-01,0.000e+00
2.722e-01,0.000e+00
2.759e-01,0.000e+00
2.796e-01,0.000e+00
2.833e-01,0.000e+00
2.870e-01,0.000e+00
2.908e-01,0.000e+00
2.945e-01,0.000e+00
2.982e-01,0.000e+00
3.019e-01,0.000e+00
3.056e-01,0.000e+00
3.093e-01,0.000e+00
3.130e-01,0.000e+00
3.167e-01,0.000e+00
3.204e-01,0.000e+00
3.241e-01,0.000e+00
3.278e-01,0.000e+00
3.315e-01,0.000e+00
3.352e-01,0.000e+00
3.389e-01,0.000e+00
3.426e-01,0.000e+00
3.463e-01,0.000e+00
3.500e-01,0.000e+00
3.537e-01,0.000e+00
3.574e-01,0.000e+00
3.611e-01,0.000e+00
3.648e-01,0.000e+00
3.685e-01,0.000e+00
3.722e-01,0.000e+00
3.759e-01,0.000e+00
3.796e-01,0.000e+00
3.833e-01,0.000e+00
3.870e-01,0.000e+00
3.908e-01,0.000e+00
3.945e-01,0.000e+00
3.982e-01,0.000e+00
4.019e-01,0.000e+00
4.056e-01,0.000e+00
4.093e-01,0.000e+00
4.130e-01,0.000e+00
4.167e-01,2.700e-03
4.204e-01,2.700e-03
4.241e-01,0.000e+00
4.278e-01,0.000e+00
4.315e-01,0.000e+00
4.352e-01,0.000e+00
4.389e-01,2.700e-03
4.426e-01,0.000e+00
4.463e-01,0.000e+00
4.500e-01,2.700e-03
4.537e-01,2.700e-03
4.574e-01,0.000e+00
4.611e-01,2.700e-03
4.648e-01,0.000e+00
4.685e-01,2.700e-03
4.722e-01,0.000e+00
4.759e-01,5.400e-03
4.796e-01,0.000e+00
4.833e-01,0.000e+00
4.870e-01,5.400e-03
4.907e-01,0.000e+00
4.945e-01,2.700e-03
4.982e-01,0.000e+00
5.019e-01,2.700e-03
5.056e-01,2.700e-03
5.093e-01,2.700e-03
5.130e-01,2.700e-03
5.167e-01,5.400e-03
5.204e-01,2.700e-03
5.241e-01,0.000e+00
5.278e-01,2.700e-03
5.315e-01,5.400e-03
5.352e-01,2.700e-03
5.389e-01,5.400e-03
5.426e-01,0.000e+00
5.463e-01,0.000e+00
5.500e-01,1.080e-02
5.537e-01,2.700e-03
5.574e-01,2.700e-03
5.611e-01,5.400e-03
5.648e-01,1.350e-02
5.685e-01,5.400e-03
5.722e-01,2.700e-03
5.759e-01,5.400e-03
5.796e-01,1.620e-02
5.833e-01,8.100e-03
5.870e-01,1.080e-02
5.907e-01,1.620e-02
5.945e-01,2.430e-02
5.982e-01,2.160e-02
6.019e-01,2.430e-02
6.056e-01,2.430e-02
6.093e-01,1.890e-02
6.130e-01,1.620e-02
6.167e-01,1.080e-02
6.204e-01,3.780e-02
6.241e-01,4.050e-02
6.278e-01,2.970e-02
6.315e-01,2.160e-02
6.352e-01,3.240e-02
6.389e-01,4.050e-02
6.426e-01,4.320e-02
6.463e-01,4.590e-02
6.500e-01,4.050e-02
6.537e-01,3.510e-02
6.574e-01,4.860e-02
6.611e-01,7.290e-02
6.648e-01,6.480e-02
6.685e-01,5.130e-02
6.722e-01,5.940e-02
6.759e-01,9.450e-02
6.796e-01,7.830e-02
6.833e-01,8.100e-02
6.870e-01,7.830e-02
6.907e-01,7.830e-02
6.945e-01,8.910e-02
6.982e-01,1.134e-01
7.019e-01,1.080e-01
7.056e-01,1.134e-01
7.093e-01,1.161e-01
7.130e-01,1.539e-01
7.167e-01,1.755e-01
7.204e-01,1.809e-01
7.241e-01,1.647e-01
7.278e-01,2.106e-01
7.315e-01,2.160e-01
7.352e-01,2.322e-01
7.389e-01,2.727e-01
7.426e-01,2.403e-01
7.463e-01,2.943e-01
7.500e-01,3.024e-01
7.537e-01,2.916e-01
7.574e-01,3.726e-01
7.611e-01,2.997e-01
7.648e-01,3.915e-01
7.685e-01,3.915e-01
7.722e-01,4.968e-01
7.759e-01,5.049e-01
7.796e-01,5.238e-01
7.833e-01,4.914e-01
7.870e-01,6.291e-01
7.907e-01,6.372e-01
7.944e-01,6.615e-01
7.982e-01,7.182e-01
8.019e-01,8.046e-01
8.056e-01,7.722e-01
8.093e-01,8.046e-01
8.130e-01,9.288e-01
8.167e-01,9.342e-01
8.204e-01,1.088e+00
8.241e-01,1.110e+00
8.278e-01,1.242e+00
8.315e-01,1.355e+00
8.352e-01,1.453e+00
8.389e-01,1.539e+00
8.426e-01,1.607e+00
8.463e-01,1.728e+00
8.500e-01,1.890e+00
8.537e-01,2.052e+00
8.574e-01,2.241e+00
8.611e-01,2.414e+00
8.648e-01,2.487e+00
8.685e-01,2.651e+00
8.722e-01,2.687e+00
8.759e-01,3.065e+00
8.796e-01,3.270e+00
8.833e-01,3.326e+00
8.870e-01,3.729e+00
8.907e-01,3.991e+00
8.944e-01,4.161e+00
8.981e-01,4.544e+00
9.019e-01,4.976e+00
9.056e-01,5.184e+00
9.093e-01,5.400e+00
9.130e-01,5.875e+00
9.167e-01,5.881e+00
9.204e-01,6.275e+00
9.241e-01,6.718e+00
9.278e-01,7.371e+00
9.315e-01,7.617e+00
9.352e-01,7.892e+00
9.389e-01,8.394e+00
9.426e-01,8.772e+00
9.463e-01,9.029e+00
9.500e-01,9.342e+00
9.537e-01,9.599e+00
9.574e-01,1.000e+01
9.611e-01,1.029e+01
9.648e-01,1.005e+01
9.685e-01,1.029e+01
9.722e-01,1.000e+01
9.759e-01,9.545e+00
9.796e-01,9.375e+00
9.833e-01,8.114e+00
9.870e-01,6.815e+00
9.907e-01,5.171e+00
9.944e-01,2.805e+00
9.981e-01,5.778e-01


==> anc/03_results/moderate_inf/num_elliptical_beam/0_056.csv <==
transmittance,probability_density
2.755e-01,0.000e+00
2.792e-01,0.000e+00
2.828e-01,0.000e+00
2.864e-01,0.000e+00
2.901e-01,0.000e+00
2.937e-01,0.000e+00
2.973e-01,0.000e+00
3.010e-01,0.000e+00
3.046e-01,0.000e+00
3.082e-01,0.000e+00
3.119e-01,0.000e+00
3.155e-01,0.000e+00
3.191e-01,0.000e+00
3.228e-01,0.000e+00
3.264e-01,0.000e+00
3.300e-01,0.000e+00
3.336e-01,0.000e+00
3.373e-01,0.000e+00
3.409e-01,0.000e+00
3.445e-01,0.000e+00
3.482e-01,0.000e+00
3.518e-01,0.000e+00
3.554e-01,0.000e+00
3.591e-01,0.000e+00
3.627e-01,0.000e+00
3.663e-01,0.000e+00
3.700e-01,0.000e+00
3.736e-01,0.000e+00
3.772e-01,0.000e+00
3.809e-01,0.000e+00
3.845e-01,0.000e+00
3.881e-01,0.000e+00
3.917e-01,0.000e+00
3.954e-01,0.000e+00
3.990e-01,0.000e+00
4.026e-01,0.000e+00
4.063e-01,0.000e+00
4.099e-01,0.000e+00
4.135e-01,0.000e+00
4.172e-01,0.000e+00
4.208e-01,0.000e+00
4.244e-01,0.000e+00
4.281e-01,0.000e+00
4.317e-01,0.000e+00
4.353e-01,5.508e-03
4.390e-01,0.000e+00
4.426e-01,0.000e+00
4.462e-01,0.000e+00
4.498e-01,0.000e+00
4.535e-01,0.000e+00
4.571e-01,2.754e-03
4.607e-01,0.000e+00
4.644e-01,0.000e+00
4.680e-01,5.508e-03
4.716e-01,0.000e+00
4.753e-01,2.754e-03
4.789e-01,0.000e+00
4.825e-01,0.000e+00
4.862e-01,2.754e-03
4.898e-01,0.000e+00
4.934e-01,5.508e-03
4.971e-01,0.000e+00
5.007e-01,2.754e-03
5.043e-01,2.754e-03
5.080e-01,0.000e+00
5.116e-01,0.000e+00
5.152e-01,2.754e-03
5.188e-01,0.000e+00
5.225e-01,2.754e-03
5.261e-01,2.754e-03
5.297e-01,5.508e-03
5.334e-01,2.754e-03
5.370e-01,0.000e+00
5.406e-01,8.261e-03
5.443e-01,2.754e-03
5.479e-01,0.000e+00
5.515e-01,5.508e-03
5.552e-01,5.508e-03
5.588e-01,0.000e+00
5.624e-01,2.754e-03
5.661e-01,8.261e-03
5.697e-01,0.000e+00
5.733e-01,5.508e-03
5.769e-01,2.754e-03
5.806e-01,8.261e-03
5.842e-01,1.102e-02
5.878e-01,5.508e-03
5.915e-01,2.754e-03
5.951e-01,8.261e-03
5.987e-01,1.652e-02
6.024e-01,1.377e-02
6.060e-01,5.508e-03
6.096e-01,3.029e-02
6.133e-01,1.928e-02
6.169e-01,1.928e-02
6.205e-01,2.754e-02
6.242e-01,2.478e-02
6.278e-01,1.377e-02
6.314e-01,1.652e-02
6.350e-01,1.377e-02
6.387e-01,4.957e-02
6.423e-01,2.478e-02
6.459e-01,3.305e-02
6.496e-01,3.305e-02
6.532e-01,2.203e-02
6.568e-01,4.681e-02
6.605e-01,4.681e-02
6.641e-01,3.580e-02
6.677e-01,4.406e-02
6.714e-01,4.681e-02
6.750e-01,4.957e-02
6.786e-01,7.711e-02
6.823e-01,6.058e-02
6.859e-01,5.232e-02
6.895e-01,8.261e-02
6.931e-01,8.537e-02
6.968e-01,7.160e-02
7.004e-01,9.914e-02
7.040e-01,6.884e-02
7.077e-01,6.884e-02
7.113e-01,9.087e-02
7.149e-01,1.515e-01
7.186e-01,1.019e-01
7.222e-01,1.102e-01
7.258e-01,1.294e-01
7.295e-01,1.817e-01
7.331e-01,1.515e-01
7.367e-01,1.900e-01
7.404e-01,1.790e-01
7.440e-01,2.286e-01
7.476e-01,2.396e-01
7.513e-01,2.616e-01
7.549e-01,2.451e-01
7.585e-01,2.616e-01
7.621e-01,3.084e-01
7.658e-01,3.057e-01
7.694e-01,3.249e-01
7.730e-01,3.828e-01
7.767e-01,3.305e-01
7.803e-01,3.635e-01
7.839e-01,5.205e-01
7.876e-01,4.819e-01
7.912e-01,5.342e-01
7.948e-01,5.177e-01
7.985e-01,5.893e-01
8.021e-01,6.829e-01
8.057e-01,6.664e-01
8.094e-01,7.187e-01
8.130e-01,8.014e-01
8.166e-01,7.600e-01
8.202e-01,8.344e-01
8.239e-01,9.473e-01
8.275e-01,9.638e-01
8.311e-01,1.082e+00
8.348e-01,1.162e+00
8.384e-01,1.209e+00
8.420e-01,1.363e+00
8.457e-01,1.454e+00
8.493e-01,1.611e+00
8.529e-01,1.680e+00
8.566e-01,1.784e+00
8.602e-01,1.908e+00
8.638e-01,2.107e+00
8.675e-01,2.385e+00
8.711e-01,2.531e+00
8.747e-01,2.597e+00
8.783e-01,2.748e+00
8.820e-01,2.746e+00
8.856e-01,3.241e+00
8.892e-01,3.486e+00
8.929e-01,3.514e+00
8.965e-01,3.921e+00
9.001e-01,4.318e+00
9.038e-01,4.390e+00
9.074e-01,4.965e+00
9.110e-01,5.257e+00
9.147e-01,5.513e+00
9.183e-01,5.959e+00
9.219e-01,6.221e+00
9.256e-01,6.328e+00
9.292e-01,6.871e+00
9.328e-01,7.645e+00
9.365e-01,7.928e+00
9.401e-01,8.344e+00
9.437e-01,8.785e+00
9.473e-01,9.421e+00
9.510e-01,9.611e+00
9.546e-01,1.000e+01
9.582e-01,1.040e+01
9.619e-01,1.082e+01
9.655e-01,1.113e+01
9.691e-01,1.105e+01
9.728e-01,1.136e+01
9.764e-01,1.085e+01
9.800e-01,1.062e+01
9.837e-01,9.960e+00
9.873e-01,8.429e+00
9.909e-01,6.703e+00
9.946e-01,4.032e+00
9.982e-01,9.638e-01


==> anc/03_results/moderate_inf/num_elliptical_beam/0_057.csv <==
transmittance,probability_density
2.879e-01,0.000e+00
2.914e-01,0.000e+00
2.950e-01,0.000e+00
2.986e-01,0.000e+00
3.022e-01,0.000e+00
3.057e-01,0.000e+00
3.093e-01,0.000e+00
3.129e-01,0.000e+00
3.164e-01,0.000e+00
3.200e-01,0.000e+00
3.236e-01,0.000e+00
3.271e-01,0.000e+00
3.307e-01,0.000e+00
3.343e-01,0.000e+00
3.378e-01,0.000e+00
3.414e-01,0.000e+00
3.450e-01,0.000e+00
3.486e-01,0.000e+00
3.521e-01,0.000e+00
3.557e-01,0.000e+00
3.593e-01,0.000e+00
3.628e-01,0.000e+00
3.664e-01,0.000e+00
3.700e-01,0.000e+00
3.735e-01,0.000e+00
3.771e-01,0.000e+00
3.807e-01,0.000e+00
3.843e-01,0.000e+00
3.878e-01,0.000e+00
3.914e-01,0.000e+00
3.950e-01,0.000e+00
3.985e-01,0.000e+00
4.021e-01,0.000e+00
4.057e-01,0.000e+00
4.092e-01,0.000e+00
4.128e-01,0.000e+00
4.164e-01,0.000e+00
4.199e-01,0.000e+00
4.235e-01,0.000e+00
4.271e-01,0.000e+00
4.307e-01,0.000e+00
4.342e-01,0.000e+00
4.378e-01,0.000e+00
4.414e-01,0.000e+00
4.449e-01,0.000e+00
4.485e-01,0.000e+00
4.521e-01,5.603e-03
4.556e-01,0.000e+00
4.592e-01,0.000e+00
4.628e-01,0.000e+00
4.664e-01,0.000e+00
4.699e-01,0.000e+00
4.735e-01,2.801e-03
4.771e-01,0.000e+00
4.806e-01,0.000e+00
4.842e-01,0.000e+00
4.878e-01,5.603e-03
4.913e-01,2.801e-03
4.949e-01,0.000e+00
4.985e-01,0.000e+00
5.020e-01,0.000e+00
5.056e-01,2.801e-03
5.092e-01,5.603e-03
5.128e-01,0.000e+00
5.163e-01,2.801e-03
5.199e-01,2.801e-03
5.235e-01,0.000e+00
5.270e-01,0.000e+00
5.306e-01,0.000e+00
5.342e-01,0.000e+00
5.377e-01,2.801e-03
5.413e-01,2.801e-03
5.449e-01,5.603e-03
5.485e-01,5.603e-03
5.520e-01,0.000e+00
5.556e-01,2.801e-03
5.592e-01,2.801e-03
5.627e-01,5.603e-03
5.663e-01,0.000e+00
5.699e-01,8.404e-03
5.734e-01,2.801e-03
5.770e-01,5.603e-03
5.806e-01,2.801e-03
5.841e-01,2.801e-03
5.877e-01,0.000e+00
5.913e-01,8.404e-03
5.949e-01,2.801e-03
5.984e-01,5.603e-03
6.020e-01,1.121e-02
6.056e-01,5.603e-03
6.091e-01,1.121e-02
6.127e-01,5.603e-03
6.163e-01,1.401e-02
6.198e-01,1.121e-02
6.234e-01,1.121e-02
6.270e-01,2.801e-02
6.306e-01,1.961e-02
6.341e-01,2.241e-02
6.377e-01,2.241e-02
6.413e-01,2.801e-02
6.448e-01,1.681e-02
6.484e-01,1.401e-02
6.520e-01,2.801e-02
6.555e-01,2.801e-02
6.591e-01,3.642e-02
6.627e-01,3.922e-02
6.662e-01,1.961e-02
6.698e-01,3.082e-02
6.734e-01,3.922e-02
6.770e-01,4.482e-02
6.805e-01,4.763e-02
6.841e-01,4.763e-02
6.877e-01,3.922e-02
6.912e-01,5.323e-02
6.948e-01,8.685e-02
6.984e-01,5.323e-02
7.019e-01,6.724e-02
7.055e-01,8.685e-02
7.091e-01,7.004e-02
7.127e-01,8.965e-02
7.162e-01,8.965e-02
7.198e-01,6.724e-02
7.234e-01,7.564e-02
7.269e-01,9.245e-02
7.305e-01,1.541e-01
7.341e-01,1.093e-01
7.376e-01,1.149e-01
7.412e-01,1.457e-01
7.448e-01,1.681e-01
7.483e-01,1.849e-01
7.519e-01,1.709e-01
7.555e-01,2.045e-01
7.591e-01,2.605e-01
7.626e-01,2.353e-01
7.662e-01,2.521e-01
7.698e-01,2.605e-01
7.733e-01,2.521e-01
7.769e-01,3.362e-01
7.805e-01,3.138e-01
7.840e-01,3.698e-01
7.876e-01,3.670e-01
7.912e-01,3.782e-01
7.948e-01,4.370e-01
7.983e-01,5.071e-01
8.019e-01,4.791e-01
8.055e-01,6.303e-01
8.090e-01,4.931e-01
8.126e-01,6.892e-01
8.162e-01,7.228e-01
8.197e-01,6.864e-01
8.233e-01,8.236e-01
8.269e-01,7.956e-01
8.304e-01,7.984e-01
8.340e-01,9.441e-01
8.376e-01,9.973e-01
8.412e-01,1.045e+00
8.447e-01,1.230e+00
8.483e-01,1.199e+00
8.519e-01,1.420e+00
8.554e-01,1.485e+00
8.590e-01,1.572e+00
8.626e-01,1.765e+00
8.661e-01,1.835e+00
8.697e-01,1.983e+00
8.733e-01,2.146e+00
8.769e-01,2.491e+00
8.804e-01,2.591e+00
8.840e-01,2.726e+00
8.876e-01,2.914e+00
8.911e-01,2.933e+00
8.947e-01,3.384e+00
8.983e-01,3.695e+00
9.018e-01,3.740e+00
9.054e-01,4.177e+00
9.090e-01,4.547e+00
9.125e-01,4.805e+00
9.161e-01,5.351e+00
9.197e-01,5.539e+00
9.233e-01,6.012e+00
9.268e-01,6.401e+00
9.304e-01,6.690e+00
9.340e-01,7.119e+00
9.375e-01,7.780e+00
9.411e-01,8.376e+00
9.447e-01,8.704e+00
9.482e-01,9.329e+00
9.518e-01,9.912e+00
9.554e-01,1.033e+01
9.590e-01,1.074e+01
9.625e-01,1.128e+01
9.661e-01,1.178e+01
9.697e-01,1.207e+01
9.732e-01,1.234e+01
9.768e-01,1.225e+01
9.804e-01,1.200e+01
9.839e-01,1.176e+01
9.875e-01,1.027e+01
9.911e-01,8.446e+00
9.946e-01,5.634e+00
9.982e-01,1.541e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_058.csv <==
transmittance,probability_density
3.009e-01,0.000e+00
3.044e-01,0.000e+00
3.079e-01,0.000e+00
3.114e-01,0.000e+00
3.150e-01,0.000e+00
3.185e-01,0.000e+00
3.220e-01,0.000e+00
3.255e-01,0.000e+00
3.290e-01,0.000e+00
3.325e-01,0.000e+00
3.360e-01,0.000e+00
3.395e-01,0.000e+00
3.430e-01,0.000e+00
3.465e-01,0.000e+00
3.500e-01,0.000e+00
3.535e-01,0.000e+00
3.570e-01,0.000e+00
3.605e-01,0.000e+00
3.640e-01,0.000e+00
3.675e-01,0.000e+00
3.710e-01,0.000e+00
3.745e-01,0.000e+00
3.780e-01,0.000e+00
3.815e-01,0.000e+00
3.850e-01,0.000e+00
3.885e-01,0.000e+00
3.920e-01,0.000e+00
3.955e-01,0.000e+00
3.990e-01,0.000e+00
4.026e-01,0.000e+00
4.061e-01,0.000e+00
4.096e-01,0.000e+00
4.131e-01,0.000e+00
4.166e-01,0.000e+00
4.201e-01,0.000e+00
4.236e-01,0.000e+00
4.271e-01,0.000e+00
4.306e-01,0.000e+00
4.341e-01,0.000e+00
4.376e-01,0.000e+00
4.411e-01,0.000e+00
4.446e-01,0.000e+00
4.481e-01,0.000e+00
4.516e-01,0.000e+00
4.551e-01,0.000e+00
4.586e-01,0.000e+00
4.621e-01,0.000e+00
4.656e-01,2.854e-03
4.691e-01,2.854e-03
4.726e-01,0.000e+00
4.761e-01,0.000e+00
4.796e-01,0.000e+00
4.831e-01,0.000e+00
4.867e-01,0.000e+00
4.902e-01,0.000e+00
4.937e-01,2.854e-03
4.972e-01,0.000e+00
5.007e-01,0.000e+00
5.042e-01,5.708e-03
5.077e-01,2.854e-03
5.112e-01,0.000e+00
5.147e-01,0.000e+00
5.182e-01,0.000e+00
5.217e-01,0.000e+00
5.252e-01,5.708e-03
5.287e-01,2.854e-03
5.322e-01,0.000e+00
5.357e-01,5.708e-03
5.392e-01,0.000e+00
5.427e-01,0.000e+00
5.462e-01,0.000e+00
5.497e-01,0.000e+00
5.532e-01,0.000e+00
5.567e-01,2.854e-03
5.602e-01,2.854e-03
5.637e-01,5.708e-03
5.672e-01,5.708e-03
5.707e-01,2.854e-03
5.743e-01,2.854e-03
5.778e-01,0.000e+00
5.813e-01,2.854e-03
5.848e-01,8.561e-03
5.883e-01,0.000e+00
5.918e-01,1.142e-02
5.953e-01,2.854e-03
5.988e-01,2.854e-03
6.023e-01,0.000e+00
6.058e-01,8.561e-03
6.093e-01,0.000e+00
6.128e-01,2.854e-03
6.163e-01,5.708e-03
6.198e-01,8.561e-03
6.233e-01,8.561e-03
6.268e-01,1.142e-02
6.303e-01,8.561e-03
6.338e-01,1.142e-02
6.373e-01,1.712e-02
6.408e-01,1.427e-02
6.443e-01,2.568e-02
6.478e-01,2.283e-02
6.513e-01,1.998e-02
6.548e-01,1.427e-02
6.584e-01,2.854e-02
6.619e-01,2.568e-02
6.654e-01,1.142e-02
6.689e-01,2.854e-02
6.724e-01,2.568e-02
6.759e-01,3.995e-02
6.794e-01,2.854e-02
6.829e-01,2.854e-02
6.864e-01,3.139e-02
6.899e-01,3.995e-02
6.934e-01,3.710e-02
6.969e-01,5.137e-02
7.004e-01,5.708e-02
7.039e-01,5.137e-02
7.074e-01,4.851e-02
7.109e-01,4.851e-02
7.144e-01,8.561e-02
7.179e-01,8.276e-02
7.214e-01,8.276e-02
7.249e-01,7.135e-02
7.284e-01,8.561e-02
7.319e-01,1.027e-01
7.354e-01,5.708e-02
7.389e-01,7.991e-02
7.424e-01,1.027e-01
7.460e-01,1.455e-01
7.495e-01,1.027e-01
7.530e-01,1.370e-01
7.565e-01,1.484e-01
7.600e-01,1.769e-01
7.635e-01,1.798e-01
7.670e-01,1.855e-01
7.705e-01,2.340e-01
7.740e-01,2.454e-01
7.775e-01,2.711e-01
7.810e-01,2.426e-01
7.845e-01,2.711e-01
7.880e-01,2.597e-01
7.915e-01,3.624e-01
7.950e-01,3.253e-01
7.985e-01,4.195e-01
8.020e-01,3.510e-01
8.055e-01,4.338e-01
8.090e-01,4.366e-01
8.125e-01,5.622e-01
8.160e-01,5.422e-01
8.195e-01,5.565e-01
8.230e-01,6.364e-01
8.265e-01,7.277e-01
8.301e-01,6.735e-01
8.336e-01,8.875e-01
8.371e-01,8.019e-01
8.406e-01,7.877e-01
8.441e-01,9.817e-01
8.476e-01,9.532e-01
8.511e-01,1.073e+00
8.546e-01,1.239e+00
8.581e-01,1.290e+00
8.616e-01,1.347e+00
8.651e-01,1.598e+00
8.686e-01,1.558e+00
8.721e-01,1.781e+00
8.756e-01,1.955e+00
8.791e-01,2.015e+00
8.826e-01,2.206e+00
8.861e-01,2.634e+00
8.896e-01,2.651e+00
8.931e-01,2.879e+00
8.966e-01,3.079e+00
9.001e-01,3.131e+00
9.036e-01,3.539e+00
9.071e-01,3.987e+00
9.106e-01,4.115e+00
9.141e-01,4.361e+00
9.177e-01,4.866e+00
9.212e-01,5.282e+00
9.247e-01,5.685e+00
9.282e-01,6.147e+00
9.317e-01,6.558e+00
9.352e-01,6.972e+00
9.387e-01,7.454e+00
9.422e-01,7.865e+00
9.457e-01,8.775e+00
9.492e-01,9.326e+00
9.527e-01,9.823e+00
9.562e-01,1.053e+01
9.597e-01,1.108e+01
9.632e-01,1.169e+01
9.667e-01,1.231e+01
9.702e-01,1.288e+01
9.737e-01,1.330e+01
9.772e-01,1.352e+01
9.807e-01,1.375e+01
9.842e-01,1.316e+01
9.877e-01,1.278e+01
9.912e-01,1.058e+01
9.947e-01,7.600e+00
9.982e-01,2.372e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_059.csv <==
transmittance,probability_density
3.152e-01,0.000e+00
3.186e-01,0.000e+00
3.220e-01,0.000e+00
3.255e-01,0.000e+00
3.289e-01,0.000e+00
3.323e-01,0.000e+00
3.358e-01,0.000e+00
3.392e-01,0.000e+00
3.426e-01,0.000e+00
3.461e-01,0.000e+00
3.495e-01,0.000e+00
3.529e-01,0.000e+00
3.564e-01,0.000e+00
3.598e-01,0.000e+00
3.632e-01,0.000e+00
3.667e-01,0.000e+00
3.701e-01,0.000e+00
3.735e-01,0.000e+00
3.770e-01,0.000e+00
3.804e-01,0.000e+00
3.838e-01,0.000e+00
3.873e-01,0.000e+00
3.907e-01,0.000e+00
3.941e-01,0.000e+00
3.976e-01,0.000e+00
4.010e-01,0.000e+00
4.044e-01,0.000e+00
4.079e-01,0.000e+00
4.113e-01,0.000e+00
4.147e-01,0.000e+00
4.182e-01,0.000e+00
4.216e-01,0.000e+00
4.250e-01,0.000e+00
4.285e-01,0.000e+00
4.319e-01,0.000e+00
4.353e-01,0.000e+00
4.387e-01,0.000e+00
4.422e-01,0.000e+00
4.456e-01,0.000e+00
4.490e-01,0.000e+00
4.525e-01,0.000e+00
4.559e-01,0.000e+00
4.593e-01,0.000e+00
4.628e-01,0.000e+00
4.662e-01,0.000e+00
4.696e-01,0.000e+00
4.731e-01,0.000e+00
4.765e-01,0.000e+00
4.799e-01,0.000e+00
4.834e-01,2.913e-03
4.868e-01,2.913e-03
4.902e-01,0.000e+00
4.937e-01,0.000e+00
4.971e-01,0.000e+00
5.005e-01,0.000e+00
5.040e-01,0.000e+00
5.074e-01,0.000e+00
5.108e-01,2.913e-03
5.143e-01,0.000e+00
5.177e-01,0.000e+00
5.211e-01,2.913e-03
5.246e-01,5.826e-03
5.280e-01,0.000e+00
5.314e-01,0.000e+00
5.349e-01,0.000e+00
5.383e-01,0.000e+00
5.417e-01,5.826e-03
5.452e-01,2.913e-03
5.486e-01,0.000e+00
5.520e-01,5.826e-03
5.555e-01,0.000e+00
5.589e-01,0.000e+00
5.623e-01,0.000e+00
5.658e-01,0.000e+00
5.692e-01,0.000e+00
5.726e-01,0.000e+00
5.761e-01,0.000e+00
5.795e-01,8.739e-03
5.829e-01,5.826e-03
5.864e-01,5.826e-03
5.898e-01,2.913e-03
5.932e-01,0.000e+00
5.967e-01,0.000e+00
6.001e-01,5.826e-03
6.035e-01,8.739e-03
6.070e-01,5.826e-03
6.104e-01,2.913e-03
6.138e-01,5.826e-03
6.173e-01,0.000e+00
6.207e-01,2.913e-03
6.241e-01,5.826e-03
6.275e-01,2.913e-03
6.310e-01,2.913e-03
6.344e-01,5.826e-03
6.378e-01,1.165e-02
6.413e-01,1.165e-02
6.447e-01,8.739e-03
6.481e-01,1.165e-02
6.516e-01,8.739e-03
6.550e-01,1.165e-02
6.584e-01,2.913e-02
6.619e-01,2.331e-02
6.653e-01,2.331e-02
6.687e-01,1.457e-02
6.722e-01,2.039e-02
6.756e-01,2.039e-02
6.790e-01,2.913e-02
6.825e-01,2.039e-02
6.859e-01,2.913e-02
6.893e-01,3.204e-02
6.928e-01,3.204e-02
6.962e-01,2.331e-02
6.996e-01,3.496e-02
7.031e-01,2.913e-02
7.065e-01,4.952e-02
7.099e-01,2.622e-02
7.134e-01,6.700e-02
7.168e-01,4.661e-02
7.202e-01,5.244e-02
7.237e-01,6.409e-02
7.271e-01,6.409e-02
7.305e-01,7.574e-02
7.340e-01,9.031e-02
7.374e-01,8.739e-02
7.408e-01,6.992e-02
7.443e-01,1.078e-01
7.477e-01,6.700e-02
7.511e-01,6.992e-02
7.546e-01,9.613e-02
7.580e-01,1.165e-01
7.614e-01,1.253e-01
7.649e-01,1.398e-01
7.683e-01,1.398e-01
7.717e-01,1.719e-01
7.752e-01,1.923e-01
7.786e-01,1.806e-01
7.820e-01,1.894e-01
7.855e-01,2.680e-01
7.889e-01,2.942e-01
7.923e-01,2.447e-01
7.958e-01,2.505e-01
7.992e-01,2.942e-01
8.026e-01,3.001e-01
8.061e-01,3.554e-01
8.095e-01,3.962e-01
8.129e-01,3.991e-01
8.163e-01,4.399e-01
8.198e-01,4.282e-01
8.232e-01,5.185e-01
8.266e-01,5.593e-01
8.301e-01,5.885e-01
8.335e-01,6.613e-01
8.369e-01,7.137e-01
8.404e-01,7.166e-01
8.438e-01,8.477e-01
8.472e-01,8.914e-01
8.507e-01,8.011e-01
8.541e-01,9.817e-01
8.575e-01,9.934e-01
8.610e-01,1.133e+00
8.644e-01,1.270e+00
8.678e-01,1.381e+00
8.713e-01,1.381e+00
8.747e-01,1.614e+00
8.781e-01,1.669e+00
8.816e-01,1.829e+00
8.850e-01,2.051e+00
8.884e-01,2.132e+00
8.919e-01,2.313e+00
8.953e-01,2.823e+00
8.987e-01,2.826e+00
9.022e-01,3.105e+00
9.056e-01,3.242e+00
9.090e-01,3.370e+00
9.125e-01,3.944e+00
9.159e-01,4.166e+00
9.193e-01,4.376e+00
9.228e-01,4.932e+00
9.262e-01,5.346e+00
9.296e-01,5.867e+00
9.331e-01,6.281e+00
9.365e-01,6.744e+00
9.399e-01,7.399e+00
9.434e-01,7.659e+00
9.468e-01,8.308e+00
9.502e-01,9.229e+00
9.537e-01,9.878e+00
9.571e-01,1.053e+01
9.605e-01,1.136e+01
9.640e-01,1.193e+01
9.674e-01,1.284e+01
9.708e-01,1.336e+01
9.743e-01,1.445e+01
9.777e-01,1.462e+01
9.811e-01,1.514e+01
9.846e-01,1.495e+01
9.880e-01,1.481e+01
9.914e-01,1.290e+01
9.949e-01,9.913e+00
9.983e-01,3.487e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_06.csv <==
transmittance,probability_density
3.304e-01,0.000e+00
3.338e-01,0.000e+00
3.371e-01,0.000e+00
3.405e-01,0.000e+00
3.438e-01,0.000e+00
3.472e-01,0.000e+00
3.505e-01,0.000e+00
3.539e-01,0.000e+00
3.573e-01,0.000e+00
3.606e-01,0.000e+00
3.640e-01,0.000e+00
3.673e-01,0.000e+00
3.707e-01,0.000e+00
3.740e-01,0.000e+00
3.774e-01,0.000e+00
3.808e-01,0.000e+00
3.841e-01,0.000e+00
3.875e-01,0.000e+00
3.908e-01,0.000e+00
3.942e-01,0.000e+00
3.975e-01,0.000e+00
4.009e-01,0.000e+00
4.042e-01,0.000e+00
4.076e-01,0.000e+00
4.110e-01,0.000e+00
4.143e-01,0.000e+00
4.177e-01,0.000e+00
4.210e-01,0.000e+00
4.244e-01,0.000e+00
4.277e-01,0.000e+00
4.311e-01,0.000e+00
4.345e-01,0.000e+00
4.378e-01,0.000e+00
4.412e-01,0.000e+00
4.445e-01,0.000e+00
4.479e-01,0.000e+00
4.512e-01,0.000e+00
4.546e-01,0.000e+00
4.579e-01,0.000e+00
4.613e-01,0.000e+00
4.647e-01,0.000e+00
4.680e-01,0.000e+00
4.714e-01,0.000e+00
4.747e-01,0.000e+00
4.781e-01,0.000e+00
4.814e-01,0.000e+00
4.848e-01,0.000e+00
4.882e-01,0.000e+00
4.915e-01,0.000e+00
4.949e-01,0.000e+00
4.982e-01,2.979e-03
5.016e-01,0.000e+00
5.049e-01,2.979e-03
5.083e-01,0.000e+00
5.116e-01,0.000e+00
5.150e-01,0.000e+00
5.184e-01,0.000e+00
5.217e-01,0.000e+00
5.251e-01,0.000e+00
5.284e-01,0.000e+00
5.318e-01,2.979e-03
5.351e-01,0.000e+00
5.385e-01,5.959e-03
5.419e-01,2.979e-03
5.452e-01,0.000e+00
5.486e-01,0.000e+00
5.519e-01,0.000e+00
5.553e-01,0.000e+00
5.586e-01,5.959e-03
5.620e-01,2.979e-03
5.654e-01,2.979e-03
5.687e-01,2.979e-03
5.721e-01,0.000e+00
5.754e-01,0.000e+00
5.788e-01,0.000e+00
5.821e-01,0.000e+00
5.855e-01,0.000e+00
5.888e-01,0.000e+00
5.922e-01,2.979e-03
5.956e-01,5.959e-03
5.989e-01,5.959e-03
6.023e-01,8.938e-03
6.056e-01,0.000e+00
6.090e-01,0.000e+00
6.123e-01,0.000e+00
6.157e-01,8.938e-03
6.191e-01,2.979e-03
6.224e-01,5.959e-03
6.258e-01,8.938e-03
6.291e-01,0.000e+00
6.325e-01,2.979e-03
6.358e-01,2.979e-03
6.392e-01,5.959e-03
6.425e-01,2.979e-03
6.459e-01,2.979e-03
6.493e-01,1.192e-02
6.526e-01,5.959e-03
6.560e-01,5.959e-03
6.593e-01,1.490e-02
6.627e-01,8.938e-03
6.660e-01,5.959e-03
6.694e-01,1.788e-02
6.728e-01,2.384e-02
6.761e-01,2.681e-02
6.795e-01,2.384e-02
6.828e-01,8.938e-03
6.862e-01,2.384e-02
6.895e-01,1.788e-02
6.929e-01,2.086e-02
6.962e-01,3.575e-02
6.996e-01,2.086e-02
7.030e-01,4.469e-02
7.063e-01,2.086e-02
7.097e-01,2.979e-02
7.130e-01,1.788e-02
7.164e-01,5.065e-02
7.197e-01,4.469e-02
7.231e-01,2.086e-02
7.265e-01,5.363e-02
7.298e-01,5.661e-02
7.332e-01,6.853e-02
7.365e-01,5.661e-02
7.399e-01,6.555e-02
7.432e-01,6.853e-02
7.466e-01,7.151e-02
7.500e-01,9.832e-02
7.533e-01,8.640e-02
7.567e-01,8.938e-02
7.600e-01,8.938e-02
7.634e-01,6.257e-02
7.667e-01,8.640e-02
7.701e-01,1.400e-01
7.734e-01,1.013e-01
7.768e-01,1.400e-01
7.802e-01,1.549e-01
7.835e-01,1.520e-01
7.869e-01,2.115e-01
7.902e-01,1.817e-01
7.936e-01,1.907e-01
7.969e-01,2.681e-01
8.003e-01,2.830e-01
8.037e-01,2.681e-01
8.070e-01,2.354e-01
8.104e-01,3.188e-01
8.137e-01,2.979e-01
8.171e-01,3.486e-01
8.204e-01,3.754e-01
8.238e-01,4.231e-01
8.271e-01,4.767e-01
8.305e-01,4.618e-01
8.339e-01,4.767e-01
8.372e-01,6.346e-01
8.406e-01,6.018e-01
8.439e-01,6.436e-01
8.473e-01,7.031e-01
8.506e-01,8.283e-01
8.540e-01,8.879e-01
8.574e-01,8.849e-01
8.607e-01,8.581e-01
8.641e-01,1.025e+00
8.674e-01,1.013e+00
8.708e-01,1.222e+00
8.741e-01,1.362e+00
8.775e-01,1.394e+00
8.808e-01,1.502e+00
8.842e-01,1.645e+00
8.876e-01,1.844e+00
8.909e-01,1.946e+00
8.943e-01,2.151e+00
8.976e-01,2.327e+00
9.010e-01,2.518e+00
9.043e-01,3.099e+00
9.077e-01,3.081e+00
9.111e-01,3.209e+00
9.144e-01,3.551e+00
9.178e-01,3.757e+00
9.211e-01,4.386e+00
9.245e-01,4.564e+00
9.278e-01,4.845e+00
9.312e-01,5.476e+00
9.346e-01,6.084e+00
9.379e-01,6.528e+00
9.413e-01,6.996e+00
9.446e-01,7.738e+00
9.480e-01,8.068e+00
9.513e-01,8.905e+00
9.547e-01,9.764e+00
9.580e-01,1.051e+01
9.614e-01,1.137e+01
9.648e-01,1.239e+01
9.681e-01,1.314e+01
9.715e-01,1.396e+01
9.748e-01,1.497e+01
9.782e-01,1.584e+01
9.815e-01,1.644e+01
9.849e-01,1.674e+01
9.883e-01,1.652e+01
9.916e-01,1.557e+01
9.950e-01,1.231e+01
9.983e-01,5.065e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_061.csv <==
transmittance,probability_density
3.462e-01,0.000e+00
3.495e-01,0.000e+00
3.527e-01,0.000e+00
3.560e-01,0.000e+00
3.593e-01,0.000e+00
3.626e-01,0.000e+00
3.658e-01,0.000e+00
3.691e-01,0.000e+00
3.724e-01,0.000e+00
3.757e-01,0.000e+00
3.790e-01,0.000e+00
3.822e-01,0.000e+00
3.855e-01,0.000e+00
3.888e-01,0.000e+00
3.921e-01,0.000e+00
3.953e-01,0.000e+00
3.986e-01,0.000e+00
4.019e-01,0.000e+00
4.052e-01,0.000e+00
4.085e-01,0.000e+00
4.117e-01,0.000e+00
4.150e-01,0.000e+00
4.183e-01,0.000e+00
4.216e-01,0.000e+00
4.248e-01,0.000e+00
4.281e-01,0.000e+00
4.314e-01,0.000e+00
4.347e-01,0.000e+00
4.379e-01,0.000e+00
4.412e-01,0.000e+00
4.445e-01,0.000e+00
4.478e-01,0.000e+00
4.511e-01,0.000e+00
4.543e-01,0.000e+00
4.576e-01,0.000e+00
4.609e-01,0.000e+00
4.642e-01,0.000e+00
4.674e-01,0.000e+00
4.707e-01,0.000e+00
4.740e-01,0.000e+00
4.773e-01,0.000e+00
4.806e-01,0.000e+00
4.838e-01,0.000e+00
4.871e-01,0.000e+00
4.904e-01,0.000e+00
4.937e-01,0.000e+00
4.969e-01,0.000e+00
5.002e-01,0.000e+00
5.035e-01,0.000e+00
5.068e-01,0.000e+00
5.100e-01,0.000e+00
5.133e-01,3.051e-03
5.166e-01,0.000e+00
5.199e-01,0.000e+00
5.232e-01,3.051e-03
5.264e-01,0.000e+00
5.297e-01,0.000e+00
5.330e-01,0.000e+00
5.363e-01,0.000e+00
5.395e-01,0.000e+00
5.428e-01,0.000e+00
5.461e-01,0.000e+00
5.494e-01,3.051e-03
5.527e-01,3.051e-03
5.559e-01,3.051e-03
5.592e-01,3.051e-03
5.625e-01,0.000e+00
5.658e-01,0.000e+00
5.690e-01,0.000e+00
5.723e-01,0.000e+00
5.756e-01,3.051e-03
5.789e-01,6.103e-03
5.821e-01,6.103e-03
5.854e-01,0.000e+00
5.887e-01,0.000e+00
5.920e-01,0.000e+00
5.953e-01,0.000e+00
5.985e-01,0.000e+00
6.018e-01,0.000e+00
6.051e-01,0.000e+00
6.084e-01,3.051e-03
6.116e-01,3.051e-03
6.149e-01,3.051e-03
6.182e-01,1.221e-02
6.215e-01,3.051e-03
6.248e-01,0.000e+00
6.280e-01,3.051e-03
6.313e-01,6.103e-03
6.346e-01,6.103e-03
6.379e-01,0.000e+00
6.411e-01,6.103e-03
6.444e-01,6.103e-03
6.477e-01,3.051e-03
6.510e-01,3.051e-03
6.542e-01,3.051e-03
6.575e-01,6.103e-03
6.608e-01,0.000e+00
6.641e-01,1.221e-02
6.674e-01,6.103e-03
6.706e-01,1.221e-02
6.739e-01,6.103e-03
6.772e-01,1.526e-02
6.805e-01,3.051e-03
6.837e-01,1.526e-02
6.870e-01,2.136e-02
6.903e-01,2.136e-02
6.936e-01,3.051e-02
6.969e-01,1.526e-02
7.001e-01,1.221e-02
7.034e-01,2.441e-02
7.067e-01,2.136e-02
7.100e-01,2.441e-02
7.132e-01,3.662e-02
7.165e-01,2.746e-02
7.198e-01,3.051e-02
7.231e-01,2.441e-02
7.263e-01,2.746e-02
7.296e-01,4.272e-02
7.329e-01,4.882e-02
7.362e-01,2.746e-02
7.395e-01,2.746e-02
7.427e-01,5.798e-02
7.460e-01,6.103e-02
7.493e-01,6.713e-02
7.526e-01,7.933e-02
7.558e-01,6.103e-02
7.591e-01,6.408e-02
7.624e-01,9.459e-02
7.657e-01,9.764e-02
7.690e-01,8.849e-02
7.722e-01,9.459e-02
7.755e-01,7.933e-02
7.788e-01,6.103e-02
7.821e-01,1.404e-01
7.853e-01,1.068e-01
7.886e-01,1.068e-01
7.919e-01,1.678e-01
7.952e-01,1.556e-01
7.984e-01,2.044e-01
8.017e-01,1.983e-01
8.050e-01,1.861e-01
8.083e-01,2.350e-01
8.116e-01,3.021e-01
8.148e-01,2.624e-01
8.181e-01,2.868e-01
8.214e-01,2.685e-01
8.247e-01,3.326e-01
8.279e-01,3.143e-01
8.312e-01,4.211e-01
8.345e-01,4.302e-01
8.378e-01,4.791e-01
8.411e-01,4.974e-01
8.443e-01,4.546e-01
8.476e-01,6.438e-01
8.509e-01,6.408e-01
8.542e-01,6.591e-01
8.574e-01,7.323e-01
8.607e-01,7.964e-01
8.640e-01,9.398e-01
8.673e-01,9.368e-01
8.705e-01,9.184e-01
8.738e-01,1.077e+00
8.771e-01,1.016e+00
8.804e-01,1.300e+00
8.837e-01,1.422e+00
8.869e-01,1.544e+00
8.902e-01,1.550e+00
8.935e-01,1.693e+00
8.968e-01,1.935e+00
9.000e-01,2.078e+00
9.033e-01,2.298e+00
9.066e-01,2.530e+00
9.099e-01,2.841e+00
9.132e-01,3.228e+00
9.164e-01,3.289e+00
9.197e-01,3.576e+00
9.230e-01,3.878e+00
9.263e-01,4.247e+00
9.295e-01,4.736e+00
9.328e-01,5.035e+00
9.361e-01,5.569e+00
9.394e-01,6.338e+00
9.426e-01,6.634e+00
9.459e-01,7.348e+00
9.492e-01,8.028e+00
9.525e-01,8.650e+00
9.558e-01,9.471e+00
9.590e-01,1.047e+01
9.623e-01,1.127e+01
9.656e-01,1.241e+01
9.689e-01,1.358e+01
9.721e-01,1.449e+01
9.754e-01,1.552e+01
9.787e-01,1.667e+01
9.820e-01,1.774e+01
9.853e-01,1.865e+01
9.885e-01,1.869e+01
9.918e-01,1.856e+01
9.951e-01,1.531e+01
9.984e-01,7.116e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_062.csv <==
transmittance,probability_density
3.626e-01,0.000e+00
3.658e-01,0.000e+00
3.690e-01,0.000e+00
3.722e-01,0.000e+00
3.754e-01,0.000e+00
3.786e-01,0.000e+00
3.818e-01,0.000e+00
3.850e-01,0.000e+00
3.882e-01,0.000e+00
3.914e-01,0.000e+00
3.945e-01,0.000e+00
3.977e-01,0.000e+00
4.009e-01,0.000e+00
4.041e-01,0.000e+00
4.073e-01,0.000e+00
4.105e-01,0.000e+00
4.137e-01,0.000e+00
4.169e-01,0.000e+00
4.201e-01,0.000e+00
4.233e-01,0.000e+00
4.265e-01,0.000e+00
4.297e-01,0.000e+00
4.329e-01,0.000e+00
4.361e-01,0.000e+00
4.393e-01,0.000e+00
4.425e-01,0.000e+00
4.457e-01,0.000e+00
4.489e-01,0.000e+00
4.521e-01,0.000e+00
4.553e-01,0.000e+00
4.584e-01,0.000e+00
4.616e-01,0.000e+00
4.648e-01,0.000e+00
4.680e-01,0.000e+00
4.712e-01,0.000e+00
4.744e-01,0.000e+00
4.776e-01,0.000e+00
4.808e-01,0.000e+00
4.840e-01,0.000e+00
4.872e-01,0.000e+00
4.904e-01,0.000e+00
4.936e-01,0.000e+00
4.968e-01,0.000e+00
5.000e-01,0.000e+00
5.032e-01,0.000e+00
5.064e-01,0.000e+00
5.096e-01,0.000e+00
5.128e-01,0.000e+00
5.160e-01,0.000e+00
5.192e-01,0.000e+00
5.223e-01,0.000e+00
5.255e-01,3.130e-03
5.287e-01,0.000e+00
5.319e-01,0.000e+00
5.351e-01,0.000e+00
5.383e-01,0.000e+00
5.415e-01,3.130e-03
5.447e-01,0.000e+00
5.479e-01,0.000e+00
5.511e-01,0.000e+00
5.543e-01,0.000e+00
5.575e-01,0.000e+00
5.607e-01,0.000e+00
5.639e-01,0.000e+00
5.671e-01,6.260e-03
5.703e-01,0.000e+00
5.735e-01,3.130e-03
5.767e-01,3.130e-03
5.799e-01,0.000e+00
5.831e-01,0.000e+00
5.862e-01,0.000e+00
5.894e-01,3.130e-03
5.926e-01,0.000e+00
5.958e-01,6.260e-03
5.990e-01,6.260e-03
6.022e-01,0.000e+00
6.054e-01,0.000e+00
6.086e-01,0.000e+00
6.118e-01,0.000e+00
6.150e-01,0.000e+00
6.182e-01,0.000e+00
6.214e-01,0.000e+00
6.246e-01,6.260e-03
6.278e-01,0.000e+00
6.310e-01,3.130e-03
6.342e-01,6.260e-03
6.374e-01,6.260e-03
6.406e-01,6.260e-03
6.438e-01,3.130e-03
6.470e-01,6.260e-03
6.501e-01,3.130e-03
6.533e-01,0.000e+00
6.565e-01,3.130e-03
6.597e-01,6.260e-03
6.629e-01,6.260e-03
6.661e-01,0.000e+00
6.693e-01,6.260e-03
6.725e-01,9.390e-03
6.757e-01,3.130e-03
6.789e-01,6.260e-03
6.821e-01,1.252e-02
6.853e-01,6.260e-03
6.885e-01,9.390e-03
6.917e-01,3.130e-03
6.949e-01,1.878e-02
6.981e-01,1.565e-02
7.013e-01,2.191e-02
7.045e-01,1.252e-02
7.077e-01,3.130e-02
7.109e-01,9.390e-03
7.140e-01,2.191e-02
7.172e-01,1.565e-02
7.204e-01,2.817e-02
7.236e-01,2.191e-02
7.268e-01,3.443e-02
7.300e-01,3.130e-02
7.332e-01,4.069e-02
7.364e-01,1.565e-02
7.396e-01,2.817e-02
7.428e-01,4.695e-02
7.460e-01,4.069e-02
7.492e-01,3.130e-02
7.524e-01,2.504e-02
7.556e-01,6.573e-02
7.588e-01,5.634e-02
7.620e-01,6.886e-02
7.652e-01,7.512e-02
7.684e-01,7.512e-02
7.716e-01,6.260e-02
7.748e-01,1.002e-01
7.779e-01,8.451e-02
7.811e-01,1.002e-01
7.843e-01,8.138e-02
7.875e-01,9.703e-02
7.907e-01,5.947e-02
7.939e-01,1.283e-01
7.971e-01,1.252e-01
8.003e-01,1.315e-01
8.035e-01,1.315e-01
8.067e-01,1.847e-01
8.099e-01,2.034e-01
8.131e-01,2.034e-01
8.163e-01,2.003e-01
8.195e-01,2.504e-01
8.227e-01,2.754e-01
8.259e-01,2.723e-01
8.291e-01,2.879e-01
8.323e-01,3.067e-01
8.355e-01,3.286e-01
8.387e-01,3.631e-01
8.418e-01,4.225e-01
8.450e-01,4.288e-01
8.482e-01,5.352e-01
8.514e-01,4.476e-01
8.546e-01,5.540e-01
8.578e-01,6.354e-01
8.610e-01,6.479e-01
8.642e-01,7.512e-01
8.674e-01,7.480e-01
8.706e-01,8.451e-01
8.738e-01,9.797e-01
8.770e-01,9.828e-01
8.802e-01,1.005e+00
8.834e-01,1.055e+00
8.866e-01,1.236e+00
8.898e-01,1.349e+00
8.930e-01,1.496e+00
8.962e-01,1.665e+00
8.994e-01,1.649e+00
9.026e-01,1.887e+00
9.057e-01,2.160e+00
9.089e-01,2.153e+00
9.121e-01,2.635e+00
9.153e-01,2.704e+00
9.185e-01,3.227e+00
9.217e-01,3.462e+00
9.249e-01,3.612e+00
9.281e-01,4.088e+00
9.313e-01,4.313e+00
9.345e-01,4.845e+00
9.377e-01,5.299e+00
9.409e-01,5.552e+00
9.441e-01,6.779e+00
9.473e-01,6.920e+00
9.505e-01,7.772e+00
9.537e-01,8.504e+00
9.569e-01,9.380e+00
9.601e-01,1.014e+01
9.633e-01,1.137e+01
9.665e-01,1.224e+01
9.696e-01,1.365e+01
9.728e-01,1.493e+01
9.760e-01,1.610e+01
9.792e-01,1.742e+01
9.824e-01,1.915e+01
9.856e-01,1.999e+01
9.888e-01,2.116e+01
9.920e-01,2.098e+01
9.952e-01,1.867e+01
9.984e-01,9.509e+00


==> anc/03_results/moderate_inf/num_elliptical_beam/0_063.csv <==
transmittance,probability_density
3.797e-01,0.000e+00
3.828e-01,0.000e+00
3.860e-01,0.000e+00
3.891e-01,0.000e+00
3.922e-01,0.000e+00
3.953e-01,0.000e+00
3.984e-01,0.000e+00
4.015e-01,0.000e+00
4.046e-01,0.000e+00
4.077e-01,0.000e+00
4.108e-01,0.000e+00
4.139e-01,0.000e+00
4.170e-01,0.000e+00
4.202e-01,0.000e+00
4.233e-01,0.000e+00
4.264e-01,0.000e+00
4.295e-01,0.000e+00
4.326e-01,0.000e+00
4.357e-01,0.000e+00
4.388e-01,0.000e+00
4.419e-01,0.000e+00
4.450e-01,0.000e+00
4.481e-01,0.000e+00
4.512e-01,0.000e+00
4.544e-01,0.000e+00
4.575e-01,0.000e+00
4.606e-01,0.000e+00
4.637e-01,0.000e+00
4.668e-01,0.000e+00
4.699e-01,0.000e+00
4.730e-01,0.000e+00
4.761e-01,0.000e+00
4.792e-01,0.000e+00
4.823e-01,0.000e+00
4.854e-01,0.000e+00
4.886e-01,0.000e+00
4.917e-01,0.000e+00
4.948e-01,0.000e+00
4.979e-01,0.000e+00
5.010e-01,0.000e+00
5.041e-01,0.000e+00
5.072e-01,0.000e+00
5.103e-01,0.000e+00
5.134e-01,0.000e+00
5.165e-01,0.000e+00
5.196e-01,0.000e+00
5.228e-01,0.000e+00
5.259e-01,0.000e+00
5.290e-01,0.000e+00
5.321e-01,0.000e+00
5.352e-01,0.000e+00
5.383e-01,0.000e+00
5.414e-01,3.216e-03
5.445e-01,0.000e+00
5.476e-01,0.000e+00
5.507e-01,0.000e+00
5.538e-01,0.000e+00
5.570e-01,3.216e-03
5.601e-01,0.000e+00
5.632e-01,0.000e+00
5.663e-01,0.000e+00
5.694e-01,0.000e+00
5.725e-01,0.000e+00
5.756e-01,0.000e+00
5.787e-01,0.000e+00
5.818e-01,3.216e-03
5.849e-01,3.216e-03
5.880e-01,3.216e-03
5.912e-01,0.000e+00
5.943e-01,3.216e-03
5.974e-01,0.000e+00
6.005e-01,0.000e+00
6.036e-01,3.216e-03
6.067e-01,0.000e+00
6.098e-01,0.000e+00
6.129e-01,1.287e-02
6.160e-01,0.000e+00
6.191e-01,0.000e+00
6.222e-01,0.000e+00
6.254e-01,0.000e+00
6.285e-01,0.000e+00
6.316e-01,0.000e+00
6.347e-01,0.000e+00
6.378e-01,6.433e-03
6.409e-01,0.000e+00
6.440e-01,0.000e+00
6.471e-01,6.433e-03
6.502e-01,3.216e-03
6.533e-01,6.433e-03
6.564e-01,6.433e-03
6.596e-01,9.649e-03
6.627e-01,3.216e-03
6.658e-01,0.000e+00
6.689e-01,3.216e-03
6.720e-01,0.000e+00
6.751e-01,9.649e-03
6.782e-01,0.000e+00
6.813e-01,0.000e+00
6.844e-01,9.649e-03
6.875e-01,9.649e-03
6.906e-01,3.216e-03
6.938e-01,9.649e-03
6.969e-01,9.649e-03
7.000e-01,9.649e-03
7.031e-01,9.649e-03
7.062e-01,3.216e-03
7.093e-01,1.930e-02
7.124e-01,2.251e-02
7.155e-01,1.930e-02
7.186e-01,1.608e-02
7.217e-01,1.930e-02
7.248e-01,1.287e-02
7.280e-01,1.608e-02
7.311e-01,1.930e-02
7.342e-01,2.895e-02
7.373e-01,3.216e-02
7.404e-01,2.895e-02
7.435e-01,2.573e-02
7.466e-01,3.860e-02
7.497e-01,2.895e-02
7.528e-01,2.573e-02
7.559e-01,4.181e-02
7.590e-01,3.860e-02
7.622e-01,4.503e-02
7.653e-01,1.930e-02
7.684e-01,6.754e-02
7.715e-01,6.754e-02
7.746e-01,6.433e-02
7.777e-01,6.111e-02
7.808e-01,7.719e-02
7.839e-01,7.719e-02
7.870e-01,1.029e-01
7.901e-01,9.006e-02
7.932e-01,8.363e-02
7.964e-01,9.649e-02
7.995e-01,1.029e-01
8.026e-01,6.754e-02
8.057e-01,1.190e-01
8.088e-01,1.287e-01
8.119e-01,1.383e-01
8.150e-01,1.447e-01
8.181e-01,1.673e-01
8.212e-01,2.412e-01
8.243e-01,1.962e-01
8.274e-01,2.284e-01
8.306e-01,2.670e-01
8.337e-01,2.798e-01
8.368e-01,2.670e-01
8.399e-01,2.895e-01
8.430e-01,3.184e-01
8.461e-01,3.538e-01
8.492e-01,4.053e-01
8.523e-01,4.342e-01
8.554e-01,4.406e-01
8.585e-01,5.275e-01
8.616e-01,4.953e-01
8.648e-01,6.208e-01
8.679e-01,6.722e-01
8.710e-01,6.690e-01
8.741e-01,7.977e-01
8.772e-01,8.363e-01
8.803e-01,8.749e-01
8.834e-01,1.013e+00
8.865e-01,1.058e+00
8.896e-01,1.068e+00
8.927e-01,1.151e+00
8.958e-01,1.435e+00
8.990e-01,1.428e+00
9.021e-01,1.634e+00
9.052e-01,1.772e+00
9.083e-01,1.788e+00
9.114e-01,2.129e+00
9.145e-01,2.319e+00
9.176e-01,2.467e+00
9.207e-01,2.859e+00
9.238e-01,3.226e+00
9.269e-01,3.567e+00
9.300e-01,3.734e+00
9.332e-01,4.037e+00
9.363e-01,4.628e+00
9.394e-01,4.969e+00
9.425e-01,5.571e+00
9.456e-01,5.886e+00
9.487e-01,7.066e+00
9.518e-01,7.365e+00
9.549e-01,8.240e+00
9.580e-01,9.167e+00
9.611e-01,1.015e+01
9.642e-01,1.089e+01
9.674e-01,1.259e+01
9.705e-01,1.337e+01
9.736e-01,1.522e+01
9.767e-01,1.657e+01
9.798e-01,1.842e+01
9.829e-01,1.987e+01
9.860e-01,2.162e+01
9.891e-01,2.303e+01
9.922e-01,2.389e+01
9.953e-01,2.240e+01
9.984e-01,1.251e+01


==> anc/03_results/moderate_inf/num_elliptical_beam/0_064.csv <==
transmittance,probability_density
3.971e-01,0.000e+00
4.002e-01,0.000e+00
4.032e-01,0.000e+00
4.062e-01,0.000e+00
4.092e-01,0.000e+00
4.123e-01,0.000e+00
4.153e-01,0.000e+00
4.183e-01,0.000e+00
4.213e-01,0.000e+00
4.243e-01,0.000e+00
4.274e-01,0.000e+00
4.304e-01,0.000e+00
4.334e-01,0.000e+00
4.364e-01,0.000e+00
4.395e-01,0.000e+00
4.425e-01,0.000e+00
4.455e-01,0.000e+00
4.485e-01,0.000e+00
4.515e-01,0.000e+00
4.546e-01,0.000e+00
4.576e-01,0.000e+00
4.606e-01,0.000e+00
4.636e-01,0.000e+00
4.666e-01,0.000e+00
4.697e-01,0.000e+00
4.727e-01,0.000e+00
4.757e-01,0.000e+00
4.787e-01,0.000e+00
4.818e-01,0.000e+00
4.848e-01,0.000e+00
4.878e-01,0.000e+00
4.908e-01,0.000e+00
4.938e-01,0.000e+00
4.969e-01,0.000e+00
4.999e-01,0.000e+00
5.029e-01,0.000e+00
5.059e-01,0.000e+00
5.090e-01,0.000e+00
5.120e-01,0.000e+00
5.150e-01,0.000e+00
5.180e-01,0.000e+00
5.210e-01,0.000e+00
5.241e-01,0.000e+00
5.271e-01,0.000e+00
5.301e-01,0.000e+00
5.331e-01,0.000e+00
5.362e-01,0.000e+00
5.392e-01,0.000e+00
5.422e-01,0.000e+00
5.452e-01,0.000e+00
5.482e-01,0.000e+00
5.513e-01,0.000e+00
5.543e-01,0.000e+00
5.573e-01,3.309e-03
5.603e-01,0.000e+00
5.633e-01,0.000e+00
5.664e-01,0.000e+00
5.694e-01,0.000e+00
5.724e-01,0.000e+00
5.754e-01,3.309e-03
5.785e-01,0.000e+00
5.815e-01,0.000e+00
5.845e-01,0.000e+00
5.875e-01,0.000e+00
5.905e-01,0.000e+00
5.936e-01,0.000e+00
5.966e-01,3.309e-03
5.996e-01,0.000e+00
6.026e-01,3.309e-03
6.057e-01,3.309e-03
6.087e-01,0.000e+00
6.117e-01,3.309e-03
6.147e-01,0.000e+00
6.177e-01,0.000e+00
6.208e-01,3.309e-03
6.238e-01,0.000e+00
6.268e-01,0.000e+00
6.298e-01,1.324e-02
6.328e-01,0.000e+00
6.359e-01,0.000e+00
6.389e-01,0.000e+00
6.419e-01,0.000e+00
6.449e-01,0.000e+00
6.480e-01,0.000e+00
6.510e-01,3.309e-03
6.540e-01,3.309e-03
6.570e-01,0.000e+00
6.600e-01,3.309e-03
6.631e-01,0.000e+00
6.661e-01,9.928e-03
6.691e-01,0.000e+00
6.721e-01,9.928e-03
6.752e-01,1.324e-02
6.782e-01,0.000e+00
6.812e-01,0.000e+00
6.842e-01,3.309e-03
6.872e-01,3.309e-03
6.903e-01,0.000e+00
6.933e-01,6.619e-03
6.963e-01,3.309e-03
6.993e-01,6.619e-03
7.024e-01,9.928e-03
7.054e-01,3.309e-03
7.084e-01,1.655e-02
7.114e-01,0.000e+00
7.144e-01,1.655e-02
7.175e-01,6.619e-03
7.205e-01,9.928e-03
7.235e-01,9.928e-03
7.265e-01,2.316e-02
7.295e-01,1.655e-02
7.326e-01,2.316e-02
7.356e-01,1.655e-02
7.386e-01,1.655e-02
7.416e-01,9.928e-03
7.447e-01,2.316e-02
7.477e-01,2.647e-02
7.507e-01,3.640e-02
7.537e-01,2.316e-02
7.567e-01,2.316e-02
7.598e-01,4.633e-02
7.628e-01,3.309e-02
7.658e-01,2.316e-02
7.688e-01,3.971e-02
7.719e-01,4.302e-02
7.749e-01,4.964e-02
7.779e-01,1.986e-02
7.809e-01,4.633e-02
7.839e-01,6.288e-02
7.870e-01,9.266e-02
7.900e-01,5.957e-02
7.930e-01,7.611e-02
7.960e-01,7.611e-02
7.990e-01,1.125e-01
8.021e-01,8.273e-02
8.051e-01,9.597e-02
8.081e-01,8.935e-02
8.111e-01,1.026e-01
8.142e-01,8.935e-02
8.172e-01,1.125e-01
8.202e-01,1.125e-01
8.232e-01,1.489e-01
8.262e-01,1.555e-01
8.293e-01,1.787e-01
8.323e-01,2.184e-01
8.353e-01,2.383e-01
8.383e-01,2.416e-01
8.414e-01,2.250e-01
8.444e-01,2.846e-01
8.474e-01,2.978e-01
8.504e-01,3.011e-01
8.534e-01,3.177e-01
8.565e-01,4.269e-01
8.595e-01,4.037e-01
8.625e-01,4.335e-01
8.655e-01,4.434e-01
8.686e-01,5.659e-01
8.716e-01,5.295e-01
8.746e-01,6.122e-01
8.776e-01,7.413e-01
8.806e-01,7.413e-01
8.837e-01,8.372e-01
8.867e-01,8.406e-01
8.897e-01,1.023e+00
8.927e-01,9.829e-01
8.957e-01,1.155e+00
8.988e-01,1.138e+00
9.018e-01,1.320e+00
9.048e-01,1.479e+00
9.078e-01,1.608e+00
9.109e-01,1.744e+00
9.139e-01,1.929e+00
9.169e-01,1.949e+00
9.199e-01,2.426e+00
9.229e-01,2.383e+00
9.260e-01,2.906e+00
9.290e-01,3.184e+00
9.320e-01,3.713e+00
9.350e-01,3.855e+00
9.381e-01,4.213e+00
9.411e-01,4.745e+00
9.441e-01,5.268e+00
9.471e-01,5.765e+00
9.501e-01,6.172e+00
9.532e-01,7.277e+00
9.562e-01,8.005e+00
9.592e-01,8.743e+00
9.622e-01,9.835e+00
9.652e-01,1.112e+01
9.683e-01,1.188e+01
9.713e-01,1.389e+01
9.743e-01,1.514e+01
9.773e-01,1.687e+01
9.804e-01,1.887e+01
9.834e-01,2.099e+01
9.864e-01,2.323e+01
9.894e-01,2.505e+01
9.924e-01,2.689e+01
9.955e-01,2.665e+01
9.985e-01,1.647e+01


==> anc/03_results/moderate_inf/num_elliptical_beam/0_065.csv <==
transmittance,probability_density
4.167e-01,0.000e+00
4.197e-01,0.000e+00
4.226e-01,0.000e+00
4.255e-01,0.000e+00
4.284e-01,0.000e+00
4.314e-01,0.000e+00
4.343e-01,0.000e+00
4.372e-01,0.000e+00
4.401e-01,0.000e+00
4.430e-01,0.000e+00
4.460e-01,0.000e+00
4.489e-01,0.000e+00
4.518e-01,0.000e+00
4.547e-01,0.000e+00
4.577e-01,0.000e+00
4.606e-01,0.000e+00
4.635e-01,0.000e+00
4.664e-01,0.000e+00
4.694e-01,0.000e+00
4.723e-01,0.000e+00
4.752e-01,0.000e+00
4.781e-01,0.000e+00
4.811e-01,0.000e+00
4.840e-01,0.000e+00
4.869e-01,0.000e+00
4.898e-01,0.000e+00
4.927e-01,0.000e+00
4.957e-01,0.000e+00
4.986e-01,0.000e+00
5.015e-01,0.000e+00
5.044e-01,0.000e+00
5.074e-01,0.000e+00
5.103e-01,0.000e+00
5.132e-01,0.000e+00
5.161e-01,0.000e+00
5.191e-01,0.000e+00
5.220e-01,0.000e+00
5.249e-01,0.000e+00
5.278e-01,0.000e+00
5.308e-01,0.000e+00
5.337e-01,0.000e+00
5.366e-01,0.000e+00
5.395e-01,0.000e+00
5.425e-01,0.000e+00
5.454e-01,0.000e+00
5.483e-01,0.000e+00
5.512e-01,0.000e+00
5.541e-01,0.000e+00
5.571e-01,0.000e+00
5.600e-01,0.000e+00
5.629e-01,0.000e+00
5.658e-01,0.000e+00
5.688e-01,0.000e+00
5.717e-01,3.420e-03
5.746e-01,0.000e+00
5.775e-01,0.000e+00
5.805e-01,0.000e+00
5.834e-01,0.000e+00
5.863e-01,0.000e+00
5.892e-01,0.000e+00
5.922e-01,3.420e-03
5.951e-01,0.000e+00
5.980e-01,0.000e+00
6.009e-01,0.000e+00
6.038e-01,0.000e+00
6.068e-01,0.000e+00
6.097e-01,0.000e+00
6.126e-01,3.420e-03
6.155e-01,0.000e+00
6.185e-01,3.420e-03
6.214e-01,3.420e-03
6.243e-01,0.000e+00
6.272e-01,3.420e-03
6.302e-01,0.000e+00
6.331e-01,0.000e+00
6.360e-01,3.420e-03
6.389e-01,0.000e+00
6.419e-01,0.000e+00
6.448e-01,1.368e-02
6.477e-01,0.000e+00
6.506e-01,0.000e+00
6.535e-01,0.000e+00
6.565e-01,0.000e+00
6.594e-01,0.000e+00
6.623e-01,3.420e-03
6.652e-01,0.000e+00
6.682e-01,3.420e-03
6.711e-01,0.000e+00
6.740e-01,3.420e-03
6.769e-01,3.420e-03
6.799e-01,3.420e-03
6.828e-01,3.420e-03
6.857e-01,6.841e-03
6.886e-01,1.026e-02
6.916e-01,6.841e-03
6.945e-01,0.000e+00
6.974e-01,3.420e-03
7.003e-01,3.420e-03
7.033e-01,0.000e+00
7.062e-01,6.841e-03
7.091e-01,0.000e+00
7.120e-01,1.026e-02
7.149e-01,6.841e-03
7.179e-01,3.420e-03
7.208e-01,1.710e-02
7.237e-01,3.420e-03
7.266e-01,1.026e-02
7.296e-01,1.026e-02
7.325e-01,1.026e-02
7.354e-01,1.368e-02
7.383e-01,1.710e-02
7.413e-01,1.710e-02
7.442e-01,2.052e-02
7.471e-01,2.052e-02
7.500e-01,1.710e-02
7.530e-01,1.026e-02
7.559e-01,1.026e-02
7.588e-01,3.420e-02
7.617e-01,2.394e-02
7.646e-01,3.420e-02
7.676e-01,3.420e-02
7.705e-01,3.078e-02
7.734e-01,3.420e-02
7.763e-01,2.736e-02
7.793e-01,4.447e-02
7.822e-01,3.078e-02
7.851e-01,4.447e-02
7.880e-01,4.447e-02
7.910e-01,3.762e-02
7.939e-01,5.815e-02
7.968e-01,6.841e-02
7.997e-01,8.209e-02
8.027e-01,7.183e-02
8.056e-01,6.499e-02
8.085e-01,1.060e-01
8.114e-01,9.919e-02
8.143e-01,8.551e-02
8.173e-01,8.893e-02
8.202e-01,8.551e-02
8.231e-01,1.334e-01
8.260e-01,8.209e-02
8.290e-01,1.505e-01
8.319e-01,1.163e-01
8.348e-01,1.608e-01
8.377e-01,1.676e-01
8.407e-01,1.984e-01
8.436e-01,2.326e-01
8.465e-01,2.497e-01
8.494e-01,2.805e-01
8.524e-01,2.257e-01
8.553e-01,2.839e-01
8.582e-01,3.147e-01
8.611e-01,3.591e-01
8.641e-01,3.318e-01
8.670e-01,4.652e-01
8.699e-01,4.378e-01
8.728e-01,4.344e-01
8.757e-01,5.678e-01
8.787e-01,5.473e-01
8.816e-01,5.917e-01
8.845e-01,7.114e-01
8.874e-01,7.935e-01
8.904e-01,8.072e-01
8.933e-01,8.517e-01
8.962e-01,1.026e+00
8.991e-01,1.067e+00
9.021e-01,1.088e+00
9.050e-01,1.201e+00
9.079e-01,1.337e+00
9.108e-01,1.567e+00
9.138e-01,1.611e+00
9.167e-01,1.758e+00
9.196e-01,2.028e+00
9.225e-01,1.994e+00
9.254e-01,2.504e+00
9.284e-01,2.517e+00
9.313e-01,2.962e+00
9.342e-01,3.304e+00
9.371e-01,3.848e+00
9.401e-01,4.036e+00
9.430e-01,4.491e+00
9.459e-01,5.079e+00
9.488e-01,5.524e+00
9.518e-01,6.044e+00
9.547e-01,6.759e+00
9.576e-01,7.867e+00
9.605e-01,8.650e+00
9.635e-01,9.543e+00
9.664e-01,1.096e+01
9.693e-01,1.210e+01
9.722e-01,1.343e+01
9.751e-01,1.534e+01
9.781e-01,1.742e+01
9.810e-01,1.925e+01
9.839e-01,2.202e+01
9.868e-01,2.431e+01
9.898e-01,2.724e+01
9.927e-01,2.984e+01
9.956e-01,3.038e+01
9.985e-01,2.092e+01


==> anc/03_results/moderate_inf/num_total_probability/0_001.csv <==
transmittance,probability_density
3.234e-05,1.632e+02
9.702e-05,3.344e+02
1.617e-04,4.251e+02
2.264e-04,4.783e+02
2.911e-04,5.153e+02
3.557e-04,5.436e+02
4.204e-04,5.651e+02
4.851e-04,5.799e+02
5.498e-04,5.879e+02
6.145e-04,5.892e+02
6.791e-04,5.845e+02
7.438e-04,5.744e+02
8.085e-04,5.599e+02
8.732e-04,5.418e+02
9.379e-04,5.211e+02
1.003e-03,4.985e+02
1.067e-03,4.747e+02
1.132e-03,4.503e+02
1.197e-03,4.257e+02
1.261e-03,4.013e+02
1.326e-03,3.774e+02
1.391e-03,3.541e+02
1.455e-03,3.317e+02
1.520e-03,3.103e+02
1.585e-03,2.898e+02
1.649e-03,2.705e+02
1.714e-03,2.522e+02
1.779e-03,2.350e+02
1.843e-03,2.188e+02
1.908e-03,2.037e+02
1.973e-03,1.895e+02
2.037e-03,1.763e+02
2.102e-03,1.640e+02
2.167e-03,1.525e+02
2.231e-03,1.418e+02
2.296e-03,1.319e+02
2.361e-03,1.226e+02
2.426e-03,1.141e+02
2.490e-03,1.061e+02
2.555e-03,9.872e+01
2.620e-03,9.186e+01
2.684e-03,8.550e+01
2.749e-03,7.960e+01
2.814e-03,7.413e+01
2.878e-03,6.905e+01
2.943e-03,6.434e+01
3.008e-03,5.997e+01
3.072e-03,5.591e+01
3.137e-03,5.215e+01
3.202e-03,4.865e+01
3.266e-03,4.540e+01
3.331e-03,4.239e+01
3.396e-03,3.959e+01
3.460e-03,3.699e+01
3.525e-03,3.457e+01
3.590e-03,3.232e+01
3.654e-03,3.022e+01
3.719e-03,2.828e+01
3.784e-03,2.647e+01
3.848e-03,2.478e+01
3.913e-03,2.321e+01
3.978e-03,2.175e+01
4.043e-03,2.038e+01
4.107e-03,1.911e+01
4.172e-03,1.793e+01
4.237e-03,1.682e+01
4.301e-03,1.579e+01
4.366e-03,1.482e+01
4.431e-03,1.392e+01
4.495e-03,1.308e+01
4.560e-03,1.230e+01
4.625e-03,1.156e+01
4.689e-03,1.088e+01
4.754e-03,1.023e+01
4.819e-03,9.632e+00
4.883e-03,9.069e+00
4.948e-03,8.541e+00
5.013e-03,8.047e+00
5.077e-03,7.584e+00
5.142e-03,7.150e+00
5.207e-03,6.743e+00
5.271e-03,6.362e+00
5.336e-03,6.003e+00
5.401e-03,5.667e+00
5.465e-03,5.351e+00
5.530e-03,5.054e+00
5.595e-03,4.775e+00
5.660e-03,4.513e+00
5.724e-03,4.267e+00
5.789e-03,4.035e+00
5.854e-03,3.817e+00
5.918e-03,3.612e+00
5.983e-03,3.418e+00
6.048e-03,3.236e+00
6.112e-03,3.065e+00
6.177e-03,2.903e+00
6.242e-03,2.751e+00
6.306e-03,2.607e+00
6.371e-03,2.472e+00
6.436e-03,2.344e+00
6.500e-03,2.223e+00
6.565e-03,2.110e+00
6.630e-03,2.002e+00
6.694e-03,1.901e+00
6.759e-03,1.805e+00
6.824e-03,1.714e+00
6.888e-03,1.628e+00
6.953e-03,1.547e+00
7.018e-03,1.471e+00
7.082e-03,1.398e+00
7.147e-03,1.329e+00
7.212e-03,1.265e+00
7.277e-03,1.203e+00
7.341e-03,1.145e+00
7.406e-03,1.090e+00
7.471e-03,1.037e+00
7.535e-03,9.878e-01
7.600e-03,9.408e-01
7.665e-03,8.962e-01
7.729e-03,8.540e-01
7.794e-03,8.139e-01
7.859e-03,7.759e-01
7.923e-03,7.398e-01
7.988e-03,7.055e-01
8.053e-03,6.730e-01
8.117e-03,6.421e-01
8.182e-03,6.127e-01
8.247e-03,5.848e-01
8.311e-03,5.583e-01
8.376e-03,5.331e-01
8.441e-03,5.091e-01
8.505e-03,4.863e-01
8.570e-03,4.646e-01
8.635e-03,4.440e-01
8.699e-03,4.243e-01
8.764e-03,4.056e-01
8.829e-03,3.878e-01
8.894e-03,3.709e-01
8.958e-03,3.547e-01
9.023e-03,3.394e-01
9.088e-03,3.247e-01
9.152e-03,3.107e-01
9.217e-03,2.974e-01
9.282e-03,2.847e-01
9.346e-03,2.726e-01
9.411e-03,2.611e-01
9.476e-03,2.501e-01
9.540e-03,2.396e-01
9.605e-03,2.295e-01
9.670e-03,2.200e-01
9.734e-03,2.108e-01
9.799e-03,2.021e-01
9.864e-03,1.938e-01
9.928e-03,1.858e-01
9.993e-03,1.782e-01
1.006e-02,1.709e-01
1.012e-02,1.640e-01
1.019e-02,1.574e-01
1.025e-02,1.510e-01
1.032e-02,1.450e-01
1.038e-02,1.391e-01
1.045e-02,1.336e-01
1.051e-02,1.283e-01
1.058e-02,1.232e-01
1.064e-02,1.183e-01
1.070e-02,1.137e-01
1.077e-02,1.092e-01
1.083e-02,1.050e-01
1.090e-02,1.009e-01
1.096e-02,9.698e-02
1.103e-02,9.323e-02
1.109e-02,8.964e-02
1.116e-02,8.620e-02
1.122e-02,8.290e-02
1.129e-02,7.974e-02
1.135e-02,7.672e-02
1.142e-02,7.381e-02
1.148e-02,7.103e-02
1.155e-02,6.836e-02
1.161e-02,6.579e-02
1.167e-02,6.334e-02
1.174e-02,6.098e-02
1.180e-02,5.872e-02
1.187e-02,5.654e-02
1.193e-02,5.446e-02
1.200e-02,5.246e-02
1.206e-02,5.054e-02
1.213e-02,4.869e-02
1.219e-02,4.692e-02
1.226e-02,4.522e-02
1.232e-02,4.358e-02
1.239e-02,4.201e-02
1.245e-02,4.050e-02
1.252e-02,3.905e-02
1.258e-02,3.766e-02
1.264e-02,3.632e-02
1.271e-02,3.503e-02
1.277e-02,3.379e-02
1.284e-02,3.260e-02
1.290e-02,3.145e-02


==> anc/03_results/moderate_inf/num_total_probability/0_002.csv <==
transmittance,probability_density
1.193e-04,3.666e+01
3.580e-04,7.727e+01
5.966e-04,1.003e+02
8.353e-04,1.142e+02
1.074e-03,1.238e+02
1.313e-03,1.312e+02
1.551e-03,1.371e+02
1.790e-03,1.418e+02
2.028e-03,1.450e+02
2.267e-03,1.468e+02
2.506e-03,1.472e+02
2.744e-03,1.463e+02
2.983e-03,1.442e+02
3.222e-03,1.412e+02
3.460e-03,1.373e+02
3.699e-03,1.327e+02
3.938e-03,1.277e+02
4.176e-03,1.224e+02
4.415e-03,1.168e+02
4.654e-03,1.111e+02
4.892e-03,1.054e+02
5.131e-03,9.978e+01
5.370e-03,9.423e+01
5.608e-03,8.882e+01
5.847e-03,8.359e+01
6.085e-03,7.857e+01
6.324e-03,7.376e+01
6.563e-03,6.918e+01
6.801e-03,6.482e+01
7.040e-03,6.070e+01
7.279e-03,5.681e+01
7.517e-03,5.314e+01
7.756e-03,4.969e+01
7.995e-03,4.645e+01
8.233e-03,4.341e+01
8.472e-03,4.056e+01
8.711e-03,3.790e+01
8.949e-03,3.541e+01
9.188e-03,3.308e+01
9.426e-03,3.090e+01
9.665e-03,2.887e+01
9.904e-03,2.698e+01
1.014e-02,2.521e+01
1.038e-02,2.357e+01
1.062e-02,2.203e+01
1.086e-02,2.060e+01
1.110e-02,1.926e+01
1.134e-02,1.802e+01
1.157e-02,1.685e+01
1.181e-02,1.577e+01
1.205e-02,1.476e+01
1.229e-02,1.382e+01
1.253e-02,1.295e+01
1.277e-02,1.213e+01
1.301e-02,1.136e+01
1.324e-02,1.065e+01
1.348e-02,9.988e+00
1.372e-02,9.367e+00
1.396e-02,8.788e+00
1.420e-02,8.247e+00
1.444e-02,7.742e+00
1.468e-02,7.270e+00
1.492e-02,6.829e+00
1.515e-02,6.416e+00
1.539e-02,6.030e+00
1.563e-02,5.670e+00
1.587e-02,5.332e+00
1.611e-02,5.016e+00
1.635e-02,4.721e+00
1.659e-02,4.444e+00
1.682e-02,4.184e+00
1.706e-02,3.941e+00
1.730e-02,3.713e+00
1.754e-02,3.500e+00
1.778e-02,3.299e+00
1.802e-02,3.112e+00
1.826e-02,2.935e+00
1.849e-02,2.770e+00
1.873e-02,2.614e+00
1.897e-02,2.468e+00
1.921e-02,2.331e+00
1.945e-02,2.202e+00
1.969e-02,2.081e+00
1.993e-02,1.967e+00
2.017e-02,1.860e+00
2.040e-02,1.759e+00
2.064e-02,1.664e+00
2.088e-02,1.575e+00
2.112e-02,1.491e+00
2.136e-02,1.411e+00
2.160e-02,1.337e+00
2.184e-02,1.266e+00
2.207e-02,1.200e+00
2.231e-02,1.137e+00
2.255e-02,1.078e+00
2.279e-02,1.022e+00
2.303e-02,9.697e-01
2.327e-02,9.201e-01
2.351e-02,8.732e-01
2.375e-02,8.289e-01
2.398e-02,7.870e-01
2.422e-02,7.474e-01
2.446e-02,7.100e-01
2.470e-02,6.746e-01
2.494e-02,6.412e-01
2.518e-02,6.095e-01
2.542e-02,5.795e-01
2.565e-02,5.512e-01
2.589e-02,5.243e-01
2.613e-02,4.989e-01
2.637e-02,4.748e-01
2.661e-02,4.520e-01
2.685e-02,4.303e-01
2.709e-02,4.098e-01
2.732e-02,3.904e-01
2.756e-02,3.719e-01
2.780e-02,3.544e-01
2.804e-02,3.378e-01
2.828e-02,3.221e-01
2.852e-02,3.071e-01
2.876e-02,2.929e-01
2.900e-02,2.794e-01
2.923e-02,2.666e-01
2.947e-02,2.544e-01
2.971e-02,2.428e-01
2.995e-02,2.318e-01
3.019e-02,2.214e-01
3.043e-02,2.114e-01
3.067e-02,2.020e-01
3.090e-02,1.930e-01
3.114e-02,1.844e-01
3.138e-02,1.762e-01
3.162e-02,1.685e-01
3.186e-02,1.611e-01
3.210e-02,1.541e-01
3.234e-02,1.473e-01
3.258e-02,1.410e-01
3.281e-02,1.349e-01
3.305e-02,1.291e-01
3.329e-02,1.235e-01
3.353e-02,1.183e-01
3.377e-02,1.132e-01
3.401e-02,1.084e-01
3.425e-02,1.039e-01
3.448e-02,9.950e-02
3.472e-02,9.533e-02
3.496e-02,9.135e-02
3.520e-02,8.756e-02
3.544e-02,8.393e-02
3.568e-02,8.047e-02
3.592e-02,7.716e-02
3.615e-02,7.400e-02
3.639e-02,7.098e-02
3.663e-02,6.809e-02
3.687e-02,6.533e-02
3.711e-02,6.270e-02
3.735e-02,6.017e-02
3.759e-02,5.776e-02
3.783e-02,5.546e-02
3.806e-02,5.325e-02
3.830e-02,5.114e-02
3.854e-02,4.912e-02
3.878e-02,4.718e-02
3.902e-02,4.533e-02
3.926e-02,4.356e-02
3.950e-02,4.186e-02
3.973e-02,4.023e-02
3.997e-02,3.868e-02
4.021e-02,3.718e-02
4.045e-02,3.576e-02
4.069e-02,3.439e-02
4.093e-02,3.307e-02
4.117e-02,3.181e-02
4.140e-02,3.061e-02
4.164e-02,2.945e-02
4.188e-02,2.834e-02
4.212e-02,2.728e-02
4.236e-02,2.625e-02
4.260e-02,2.528e-02
4.284e-02,2.434e-02
4.308e-02,2.343e-02
4.331e-02,2.257e-02
4.355e-02,2.174e-02
4.379e-02,2.094e-02
4.403e-02,2.017e-02
4.427e-02,1.944e-02
4.451e-02,1.873e-02
4.475e-02,1.805e-02
4.498e-02,1.740e-02
4.522e-02,1.677e-02
4.546e-02,1.617e-02
4.570e-02,1.559e-02
4.594e-02,1.503e-02
4.618e-02,1.450e-02
4.642e-02,1.399e-02
4.666e-02,1.349e-02
4.689e-02,1.302e-02
4.713e-02,1.256e-02
4.737e-02,1.212e-02
4.761e-02,1.169e-02


==> anc/03_results/moderate_inf/num_total_probability/0_003.csv <==
transmittance,probability_density
2.464e-04,1.437e+01
7.393e-04,3.117e+01
1.232e-03,4.147e+01
1.725e-03,4.794e+01
2.218e-03,5.240e+01
2.711e-03,5.584e+01
3.204e-03,5.869e+01
3.696e-03,6.106e+01
4.189e-03,6.296e+01
4.682e-03,6.435e+01
5.175e-03,6.520e+01
5.668e-03,6.552e+01
6.161e-03,6.534e+01
6.654e-03,6.469e+01
7.146e-03,6.364e+01
7.639e-03,6.224e+01
8.132e-03,6.055e+01
8.625e-03,5.863e+01
9.118e-03,5.654e+01
9.611e-03,5.432e+01
1.010e-02,5.202e+01
1.060e-02,4.968e+01
1.109e-02,4.733e+01
1.158e-02,4.499e+01
1.207e-02,4.268e+01
1.257e-02,4.042e+01
1.306e-02,3.823e+01
1.355e-02,3.610e+01
1.405e-02,3.406e+01
1.454e-02,3.210e+01
1.503e-02,3.023e+01
1.552e-02,2.845e+01
1.602e-02,2.676e+01
1.651e-02,2.515e+01
1.700e-02,2.363e+01
1.750e-02,2.219e+01
1.799e-02,2.084e+01
1.848e-02,1.956e+01
1.897e-02,1.836e+01
1.947e-02,1.723e+01
1.996e-02,1.616e+01
2.045e-02,1.517e+01
2.095e-02,1.423e+01
2.144e-02,1.335e+01
2.193e-02,1.253e+01
2.242e-02,1.175e+01
2.292e-02,1.103e+01
2.341e-02,1.035e+01
2.390e-02,9.717e+00
2.440e-02,9.122e+00
2.489e-02,8.565e+00
2.538e-02,8.043e+00
2.587e-02,7.555e+00
2.637e-02,7.097e+00
2.686e-02,6.669e+00
2.735e-02,6.268e+00
2.785e-02,5.892e+00
2.834e-02,5.540e+00
2.883e-02,5.210e+00
2.932e-02,4.901e+00
2.982e-02,4.611e+00
3.031e-02,4.340e+00
3.080e-02,4.085e+00
3.130e-02,3.847e+00
3.179e-02,3.623e+00
3.228e-02,3.413e+00
3.277e-02,3.216e+00
3.327e-02,3.032e+00
3.376e-02,2.858e+00
3.425e-02,2.695e+00
3.475e-02,2.543e+00
3.524e-02,2.399e+00
3.573e-02,2.264e+00
3.622e-02,2.138e+00
3.672e-02,2.019e+00
3.721e-02,1.907e+00
3.770e-02,1.801e+00
3.820e-02,1.702e+00
3.869e-02,1.609e+00
3.918e-02,1.521e+00
3.967e-02,1.439e+00
4.017e-02,1.361e+00
4.066e-02,1.288e+00
4.115e-02,1.219e+00
4.165e-02,1.154e+00
4.214e-02,1.093e+00
4.263e-02,1.035e+00
4.312e-02,9.808e-01
4.362e-02,9.295e-01
4.411e-02,8.811e-01
4.460e-02,8.354e-01
4.510e-02,7.922e-01
4.559e-02,7.515e-01
4.608e-02,7.130e-01
4.657e-02,6.767e-01
4.707e-02,6.424e-01
4.756e-02,6.099e-01
4.805e-02,5.792e-01
4.855e-02,5.502e-01
4.904e-02,5.228e-01
4.953e-02,4.968e-01
5.002e-02,4.723e-01
5.052e-02,4.490e-01
5.101e-02,4.270e-01
5.150e-02,4.062e-01
5.200e-02,3.864e-01
5.249e-02,3.677e-01
5.298e-02,3.500e-01
5.347e-02,3.332e-01
5.397e-02,3.173e-01
5.446e-02,3.022e-01
5.495e-02,2.879e-01
5.545e-02,2.743e-01
5.594e-02,2.614e-01
5.643e-02,2.492e-01
5.692e-02,2.375e-01
5.742e-02,2.265e-01
5.791e-02,2.160e-01
5.840e-02,2.061e-01
5.890e-02,1.966e-01
5.939e-02,1.877e-01
5.988e-02,1.791e-01
6.037e-02,1.710e-01
6.087e-02,1.633e-01
6.136e-02,1.559e-01
6.185e-02,1.490e-01
6.235e-02,1.423e-01
6.284e-02,1.360e-01
6.333e-02,1.300e-01
6.382e-02,1.242e-01
6.432e-02,1.188e-01
6.481e-02,1.136e-01
6.530e-02,1.086e-01
6.580e-02,1.039e-01
6.629e-02,9.943e-02
6.678e-02,9.515e-02
6.727e-02,9.106e-02
6.777e-02,8.717e-02
6.826e-02,8.345e-02
6.875e-02,7.991e-02
6.925e-02,7.653e-02
6.974e-02,7.331e-02
7.023e-02,7.023e-02
7.072e-02,6.729e-02
7.122e-02,6.449e-02
7.171e-02,6.181e-02
7.220e-02,5.925e-02
7.270e-02,5.681e-02
7.319e-02,5.448e-02
7.368e-02,5.225e-02
7.417e-02,5.012e-02
7.467e-02,4.808e-02
7.516e-02,4.613e-02
7.565e-02,4.427e-02
7.615e-02,4.249e-02
7.664e-02,4.079e-02
7.713e-02,3.916e-02
7.762e-02,3.760e-02
7.812e-02,3.611e-02
7.861e-02,3.468e-02
7.910e-02,3.331e-02
7.960e-02,3.201e-02
8.009e-02,3.075e-02
8.058e-02,2.955e-02
8.107e-02,2.841e-02
8.157e-02,2.731e-02
8.206e-02,2.625e-02
8.255e-02,2.524e-02
8.305e-02,2.427e-02
8.354e-02,2.335e-02
8.403e-02,2.246e-02
8.452e-02,2.160e-02
8.502e-02,2.079e-02
8.551e-02,2.000e-02
8.600e-02,1.925e-02
8.650e-02,1.853e-02
8.699e-02,1.784e-02
8.748e-02,1.717e-02
8.797e-02,1.653e-02
8.847e-02,1.592e-02
8.896e-02,1.533e-02
8.945e-02,1.477e-02
8.995e-02,1.423e-02
9.044e-02,1.371e-02
9.093e-02,1.321e-02
9.142e-02,1.273e-02
9.192e-02,1.227e-02
9.241e-02,1.182e-02
9.290e-02,1.140e-02
9.340e-02,1.099e-02
9.389e-02,1.060e-02
9.438e-02,1.022e-02
9.487e-02,9.856e-03
9.537e-02,9.506e-03
9.586e-02,9.170e-03
9.635e-02,8.847e-03
9.685e-02,8.536e-03
9.734e-02,8.237e-03
9.783e-02,7.949e-03
9.832e-02,7.673e-03


==> anc/03_results/moderate_inf/num_total_probability/0_004.csv <==
transmittance,probability_density
4.103e-04,7.120e+00
1.231e-03,1.584e+01
2.052e-03,2.158e+01
2.872e-03,2.537e+01
3.693e-03,2.801e+01
4.513e-03,3.003e+01
5.334e-03,3.172e+01
6.155e-03,3.318e+01
6.975e-03,3.443e+01
7.796e-03,3.545e+01
8.616e-03,3.623e+01
9.437e-03,3.674e+01
1.026e-02,3.698e+01
1.108e-02,3.696e+01
1.190e-02,3.671e+01
1.272e-02,3.624e+01
1.354e-02,3.557e+01
1.436e-02,3.475e+01
1.518e-02,3.380e+01
1.600e-02,3.273e+01
1.682e-02,3.159e+01
1.764e-02,3.039e+01
1.846e-02,2.916e+01
1.928e-02,2.790e+01
2.010e-02,2.663e+01
2.093e-02,2.538e+01
2.175e-02,2.414e+01
2.257e-02,2.292e+01
2.339e-02,2.174e+01
2.421e-02,2.059e+01
2.503e-02,1.948e+01
2.585e-02,1.841e+01
2.667e-02,1.739e+01
2.749e-02,1.641e+01
2.831e-02,1.547e+01
2.913e-02,1.459e+01
2.995e-02,1.374e+01
3.077e-02,1.294e+01
3.159e-02,1.219e+01
3.241e-02,1.147e+01
3.323e-02,1.079e+01
3.405e-02,1.015e+01
3.488e-02,9.551e+00
3.570e-02,8.983e+00
3.652e-02,8.449e+00
3.734e-02,7.946e+00
3.816e-02,7.473e+00
3.898e-02,7.028e+00
3.980e-02,6.609e+00
4.062e-02,6.217e+00
4.144e-02,5.847e+00
4.226e-02,5.501e+00
4.308e-02,5.175e+00
4.390e-02,4.869e+00
4.472e-02,4.582e+00
4.554e-02,4.313e+00
4.636e-02,4.060e+00
4.718e-02,3.822e+00
4.801e-02,3.599e+00
4.883e-02,3.389e+00
4.965e-02,3.193e+00
5.047e-02,3.008e+00
5.129e-02,2.835e+00
5.211e-02,2.672e+00
5.293e-02,2.519e+00
5.375e-02,2.375e+00
5.457e-02,2.240e+00
5.539e-02,2.113e+00
5.621e-02,1.994e+00
5.703e-02,1.882e+00
5.785e-02,1.776e+00
5.867e-02,1.677e+00
5.949e-02,1.584e+00
6.031e-02,1.496e+00
6.113e-02,1.414e+00
6.196e-02,1.336e+00
6.278e-02,1.263e+00
6.360e-02,1.194e+00
6.442e-02,1.129e+00
6.524e-02,1.068e+00
6.606e-02,1.011e+00
6.688e-02,9.566e-01
6.770e-02,9.055e-01
6.852e-02,8.573e-01
6.934e-02,8.119e-01
7.016e-02,7.691e-01
7.098e-02,7.287e-01
7.180e-02,6.906e-01
7.262e-02,6.546e-01
7.344e-02,6.206e-01
7.426e-02,5.885e-01
7.508e-02,5.582e-01
7.591e-02,5.296e-01
7.673e-02,5.026e-01
7.755e-02,4.771e-01
7.837e-02,4.529e-01
7.919e-02,4.301e-01
8.001e-02,4.085e-01
8.083e-02,3.880e-01
8.165e-02,3.687e-01
8.247e-02,3.504e-01
8.329e-02,3.331e-01
8.411e-02,3.167e-01
8.493e-02,3.012e-01
8.575e-02,2.865e-01
8.657e-02,2.726e-01
8.739e-02,2.594e-01
8.821e-02,2.469e-01
8.904e-02,2.350e-01
8.986e-02,2.238e-01
9.068e-02,2.131e-01
9.150e-02,2.030e-01
9.232e-02,1.934e-01
9.314e-02,1.843e-01
9.396e-02,1.756e-01
9.478e-02,1.674e-01
9.560e-02,1.596e-01
9.642e-02,1.522e-01
9.724e-02,1.452e-01
9.806e-02,1.385e-01
9.888e-02,1.322e-01
9.970e-02,1.262e-01
1.005e-01,1.204e-01
1.013e-01,1.150e-01
1.022e-01,1.098e-01
1.030e-01,1.048e-01
1.038e-01,1.001e-01
1.046e-01,9.567e-02
1.054e-01,9.142e-02
1.063e-01,8.737e-02
1.071e-01,8.351e-02
1.079e-01,7.984e-02
1.087e-01,7.634e-02
1.096e-01,7.301e-02
1.104e-01,6.984e-02
1.112e-01,6.681e-02
1.120e-01,6.392e-02
1.128e-01,6.117e-02
1.137e-01,5.855e-02
1.145e-01,5.605e-02
1.153e-01,5.367e-02
1.161e-01,5.139e-02
1.169e-01,4.922e-02
1.178e-01,4.715e-02
1.186e-01,4.517e-02
1.194e-01,4.328e-02
1.202e-01,4.148e-02
1.210e-01,3.975e-02
1.219e-01,3.811e-02
1.227e-01,3.654e-02
1.235e-01,3.504e-02
1.243e-01,3.360e-02
1.251e-01,3.223e-02
1.260e-01,3.092e-02
1.268e-01,2.966e-02
1.276e-01,2.847e-02
1.284e-01,2.732e-02
1.292e-01,2.622e-02
1.301e-01,2.517e-02
1.309e-01,2.417e-02
1.317e-01,2.321e-02
1.325e-01,2.229e-02
1.333e-01,2.141e-02
1.342e-01,2.057e-02
1.350e-01,1.976e-02
1.358e-01,1.899e-02
1.366e-01,1.825e-02
1.375e-01,1.754e-02
1.383e-01,1.686e-02
1.391e-01,1.621e-02
1.399e-01,1.559e-02
1.407e-01,1.499e-02
1.416e-01,1.442e-02
1.424e-01,1.387e-02
1.432e-01,1.334e-02
1.440e-01,1.284e-02
1.448e-01,1.235e-02
1.457e-01,1.189e-02
1.465e-01,1.144e-02
1.473e-01,1.101e-02
1.481e-01,1.060e-02
1.489e-01,1.021e-02
1.498e-01,9.829e-03
1.506e-01,9.466e-03
1.514e-01,9.117e-03
1.522e-01,8.782e-03
1.530e-01,8.461e-03
1.539e-01,8.152e-03
1.547e-01,7.855e-03
1.555e-01,7.570e-03
1.563e-01,7.296e-03
1.571e-01,7.033e-03
1.580e-01,6.780e-03
1.588e-01,6.537e-03
1.596e-01,6.303e-03
1.604e-01,6.078e-03
1.612e-01,5.862e-03
1.621e-01,5.654e-03
1.629e-01,5.454e-03
1.637e-01,5.262e-03


==> anc/03_results/moderate_inf/num_total_probability/0_005.csv <==
transmittance,probability_density
5.882e-04,3.888e+00
1.765e-03,8.908e+00
2.941e-03,1.244e+01
4.118e-03,1.494e+01
5.294e-03,1.673e+01
6.470e-03,1.810e+01
7.647e-03,1.923e+01
8.823e-03,2.022e+01
1.000e-02,2.111e+01
1.118e-02,2.189e+01
1.235e-02,2.256e+01
1.353e-02,2.310e+01
1.471e-02,2.350e+01
1.588e-02,2.375e+01
1.706e-02,2.385e+01
1.823e-02,2.381e+01
1.941e-02,2.365e+01
2.059e-02,2.336e+01
2.176e-02,2.296e+01
2.294e-02,2.248e+01
2.412e-02,2.192e+01
2.529e-02,2.129e+01
2.647e-02,2.062e+01
2.765e-02,1.991e+01
2.882e-02,1.917e+01
3.000e-02,1.842e+01
3.118e-02,1.766e+01
3.235e-02,1.690e+01
3.353e-02,1.614e+01
3.471e-02,1.540e+01
3.588e-02,1.466e+01
3.706e-02,1.395e+01
3.823e-02,1.325e+01
3.941e-02,1.258e+01
4.059e-02,1.193e+01
4.176e-02,1.131e+01
4.294e-02,1.071e+01
4.412e-02,1.013e+01
4.529e-02,9.585e+00
4.647e-02,9.063e+00
4.765e-02,8.565e+00
4.882e-02,8.091e+00
5.000e-02,7.642e+00
5.118e-02,7.215e+00
5.235e-02,6.811e+00
5.353e-02,6.428e+00
5.470e-02,6.066e+00
5.588e-02,5.723e+00
5.706e-02,5.400e+00
5.823e-02,5.094e+00
5.941e-02,4.806e+00
6.059e-02,4.533e+00
6.176e-02,4.276e+00
6.294e-02,4.034e+00
6.412e-02,3.806e+00
6.529e-02,3.591e+00
6.647e-02,3.388e+00
6.765e-02,3.197e+00
6.882e-02,3.017e+00
7.000e-02,2.847e+00
7.118e-02,2.687e+00
7.235e-02,2.537e+00
7.353e-02,2.395e+00
7.470e-02,2.261e+00
7.588e-02,2.136e+00
7.706e-02,2.017e+00
7.823e-02,1.905e+00
7.941e-02,1.800e+00
8.059e-02,1.701e+00
8.176e-02,1.608e+00
8.294e-02,1.520e+00
8.412e-02,1.437e+00
8.529e-02,1.359e+00
8.647e-02,1.285e+00
8.765e-02,1.216e+00
8.882e-02,1.150e+00
9.000e-02,1.089e+00
9.117e-02,1.030e+00
9.235e-02,9.756e-01
9.353e-02,9.238e-01
9.470e-02,8.749e-01
9.588e-02,8.287e-01
9.706e-02,7.852e-01
9.823e-02,7.441e-01
9.941e-02,7.052e-01
1.006e-01,6.686e-01
1.018e-01,6.339e-01
1.029e-01,6.012e-01
1.041e-01,5.703e-01
1.053e-01,5.411e-01
1.065e-01,5.135e-01
1.076e-01,4.873e-01
1.088e-01,4.626e-01
1.100e-01,4.393e-01
1.112e-01,4.172e-01
1.124e-01,3.963e-01
1.135e-01,3.765e-01
1.147e-01,3.578e-01
1.159e-01,3.400e-01
1.171e-01,3.232e-01
1.182e-01,3.073e-01
1.194e-01,2.923e-01
1.206e-01,2.780e-01
1.218e-01,2.645e-01
1.229e-01,2.517e-01
1.241e-01,2.395e-01
1.253e-01,2.280e-01
1.265e-01,2.171e-01
1.276e-01,2.067e-01
1.288e-01,1.969e-01
1.300e-01,1.875e-01
1.312e-01,1.787e-01
1.324e-01,1.703e-01
1.335e-01,1.623e-01
1.347e-01,1.547e-01
1.359e-01,1.475e-01
1.371e-01,1.407e-01
1.382e-01,1.342e-01
1.394e-01,1.280e-01
1.406e-01,1.221e-01
1.418e-01,1.165e-01
1.429e-01,1.112e-01
1.441e-01,1.062e-01
1.453e-01,1.014e-01
1.465e-01,9.680e-02
1.476e-01,9.245e-02
1.488e-01,8.831e-02
1.500e-01,8.437e-02
1.512e-01,8.062e-02
1.524e-01,7.705e-02
1.535e-01,7.365e-02
1.547e-01,7.041e-02
1.559e-01,6.733e-02
1.571e-01,6.439e-02
1.582e-01,6.159e-02
1.594e-01,5.892e-02
1.606e-01,5.637e-02
1.618e-01,5.394e-02
1.629e-01,5.163e-02
1.641e-01,4.942e-02
1.653e-01,4.731e-02
1.665e-01,4.530e-02
1.676e-01,4.338e-02
1.688e-01,4.155e-02
1.700e-01,3.980e-02
1.712e-01,3.813e-02
1.723e-01,3.654e-02
1.735e-01,3.502e-02
1.747e-01,3.356e-02
1.759e-01,3.218e-02
1.771e-01,3.085e-02
1.782e-01,2.958e-02
1.794e-01,2.837e-02
1.806e-01,2.721e-02
1.818e-01,2.610e-02
1.829e-01,2.504e-02
1.841e-01,2.403e-02
1.853e-01,2.306e-02
1.865e-01,2.213e-02
1.876e-01,2.125e-02
1.888e-01,2.040e-02
1.900e-01,1.959e-02
1.912e-01,1.881e-02
1.923e-01,1.807e-02
1.935e-01,1.735e-02
1.947e-01,1.667e-02
1.959e-01,1.602e-02
1.971e-01,1.539e-02
1.982e-01,1.479e-02
1.994e-01,1.422e-02
2.006e-01,1.367e-02
2.018e-01,1.314e-02
2.029e-01,1.263e-02
2.041e-01,1.215e-02
2.053e-01,1.168e-02
2.065e-01,1.124e-02
2.076e-01,1.081e-02
2.088e-01,1.040e-02
2.100e-01,1.001e-02
2.112e-01,9.631e-03
2.123e-01,9.269e-03
2.135e-01,8.922e-03
2.147e-01,8.589e-03
2.159e-01,8.269e-03
2.171e-01,7.962e-03
2.182e-01,7.667e-03
2.194e-01,7.384e-03
2.206e-01,7.112e-03
2.218e-01,6.851e-03
2.229e-01,6.600e-03
2.241e-01,6.359e-03
2.253e-01,6.128e-03
2.265e-01,5.906e-03
2.276e-01,5.692e-03
2.288e-01,5.486e-03
2.300e-01,5.289e-03
2.312e-01,5.099e-03
2.323e-01,4.917e-03
2.335e-01,4.741e-03
2.347e-01,4.573e-03


==> anc/03_results/moderate_inf/num_total_probability/0_006.csv <==
transmittance,probability_density
8.005e-04,2.327e+00
2.402e-03,5.479e+00
4.003e-03,7.805e+00
5.604e-03,9.561e+00
7.205e-03,1.086e+01
8.806e-03,1.187e+01
1.041e-02,1.269e+01
1.201e-02,1.342e+01
1.361e-02,1.407e+01
1.521e-02,1.467e+01
1.681e-02,1.522e+01
1.841e-02,1.569e+01
2.001e-02,1.609e+01
2.161e-02,1.639e+01
2.322e-02,1.661e+01
2.482e-02,1.673e+01
2.642e-02,1.675e+01
2.802e-02,1.669e+01
2.962e-02,1.654e+01
3.122e-02,1.632e+01
3.282e-02,1.604e+01
3.442e-02,1.569e+01
3.602e-02,1.530e+01
3.762e-02,1.487e+01
3.923e-02,1.441e+01
4.083e-02,1.393e+01
4.243e-02,1.343e+01
4.403e-02,1.292e+01
4.563e-02,1.240e+01
4.723e-02,1.188e+01
4.883e-02,1.136e+01
5.043e-02,1.085e+01
5.203e-02,1.035e+01
5.364e-02,9.864e+00
5.524e-02,9.387e+00
5.684e-02,8.924e+00
5.844e-02,8.477e+00
6.004e-02,8.046e+00
6.164e-02,7.631e+00
6.324e-02,7.232e+00
6.484e-02,6.851e+00
6.644e-02,6.486e+00
6.804e-02,6.139e+00
6.965e-02,5.807e+00
7.125e-02,5.491e+00
7.285e-02,5.191e+00
7.445e-02,4.906e+00
7.605e-02,4.636e+00
7.765e-02,4.380e+00
7.925e-02,4.137e+00
8.085e-02,3.907e+00
8.245e-02,3.690e+00
8.406e-02,3.484e+00
8.566e-02,3.290e+00
8.726e-02,3.106e+00
8.886e-02,2.933e+00
9.046e-02,2.769e+00
9.206e-02,2.614e+00
9.366e-02,2.468e+00
9.526e-02,2.331e+00
9.686e-02,2.201e+00
9.846e-02,2.078e+00
1.001e-01,1.963e+00
1.017e-01,1.854e+00
1.033e-01,1.751e+00
1.049e-01,1.654e+00
1.065e-01,1.563e+00
1.081e-01,1.477e+00
1.097e-01,1.396e+00
1.113e-01,1.319e+00
1.129e-01,1.247e+00
1.145e-01,1.179e+00
1.161e-01,1.115e+00
1.177e-01,1.054e+00
1.193e-01,9.969e-01
1.209e-01,9.430e-01
1.225e-01,8.922e-01
1.241e-01,8.443e-01
1.257e-01,7.991e-01
1.273e-01,7.564e-01
1.289e-01,7.161e-01
1.305e-01,6.781e-01
1.321e-01,6.422e-01
1.337e-01,6.084e-01
1.353e-01,5.764e-01
1.369e-01,5.462e-01
1.385e-01,5.176e-01
1.401e-01,4.907e-01
1.417e-01,4.652e-01
1.433e-01,4.411e-01
1.449e-01,4.184e-01
1.465e-01,3.969e-01
1.481e-01,3.765e-01
1.497e-01,3.573e-01
1.513e-01,3.391e-01
1.529e-01,3.219e-01
1.545e-01,3.057e-01
1.561e-01,2.903e-01
1.577e-01,2.757e-01
1.593e-01,2.619e-01
1.609e-01,2.489e-01
1.625e-01,2.365e-01
1.641e-01,2.248e-01
1.657e-01,2.137e-01
1.673e-01,2.032e-01
1.689e-01,1.932e-01
1.705e-01,1.838e-01
1.721e-01,1.748e-01
1.737e-01,1.664e-01
1.753e-01,1.583e-01
1.769e-01,1.507e-01
1.785e-01,1.435e-01
1.801e-01,1.366e-01
1.817e-01,1.301e-01
1.833e-01,1.239e-01
1.849e-01,1.180e-01
1.865e-01,1.125e-01
1.881e-01,1.072e-01
1.897e-01,1.022e-01
1.913e-01,9.739e-02
1.929e-01,9.285e-02
1.945e-01,8.855e-02
1.961e-01,8.445e-02
1.977e-01,8.056e-02
1.993e-01,7.686e-02
2.009e-01,7.334e-02
2.025e-01,7.000e-02
2.041e-01,6.682e-02
2.057e-01,6.379e-02
2.073e-01,6.091e-02
2.089e-01,5.817e-02
2.105e-01,5.556e-02
2.121e-01,5.307e-02
2.137e-01,5.071e-02
2.153e-01,4.845e-02
2.169e-01,4.631e-02
2.185e-01,4.426e-02
2.201e-01,4.232e-02
2.217e-01,4.046e-02
2.233e-01,3.869e-02
2.249e-01,3.701e-02
2.265e-01,3.540e-02
2.281e-01,3.387e-02
2.298e-01,3.241e-02
2.314e-01,3.101e-02
2.330e-01,2.968e-02
2.346e-01,2.842e-02
2.362e-01,2.721e-02
2.378e-01,2.605e-02
2.394e-01,2.495e-02
2.410e-01,2.390e-02
2.426e-01,2.289e-02
2.442e-01,2.193e-02
2.458e-01,2.101e-02
2.474e-01,2.014e-02
2.490e-01,1.930e-02
2.506e-01,1.850e-02
2.522e-01,1.774e-02
2.538e-01,1.701e-02
2.554e-01,1.631e-02
2.570e-01,1.564e-02
2.586e-01,1.500e-02
2.602e-01,1.439e-02
2.618e-01,1.381e-02
2.634e-01,1.325e-02
2.650e-01,1.272e-02
2.666e-01,1.221e-02
2.682e-01,1.172e-02
2.698e-01,1.125e-02
2.714e-01,1.080e-02
2.730e-01,1.037e-02
2.746e-01,9.963e-03
2.762e-01,9.570e-03
2.778e-01,9.193e-03
2.794e-01,8.833e-03
2.810e-01,8.487e-03
2.826e-01,8.156e-03
2.842e-01,7.839e-03
2.858e-01,7.535e-03
2.874e-01,7.243e-03
2.890e-01,6.964e-03
2.906e-01,6.696e-03
2.922e-01,6.439e-03
2.938e-01,6.193e-03
2.954e-01,5.957e-03
2.970e-01,5.730e-03
2.986e-01,5.513e-03
3.002e-01,5.304e-03
3.018e-01,5.104e-03
3.034e-01,4.913e-03
3.050e-01,4.728e-03
3.066e-01,4.551e-03
3.082e-01,4.382e-03
3.098e-01,4.219e-03
3.114e-01,4.062e-03
3.130e-01,3.912e-03
3.146e-01,3.768e-03
3.162e-01,3.629e-03
3.178e-01,3.496e-03
3.194e-01,3.368e-03


==> anc/03_results/moderate_inf/num_total_probability/0_007.csv <==
transmittance,probability_density
1.027e-03,1.449e+00
3.080e-03,3.526e+00
5.133e-03,5.105e+00
7.186e-03,6.380e+00
9.239e-03,7.374e+00
1.129e-02,8.154e+00
1.335e-02,8.793e+00
1.540e-02,9.348e+00
1.745e-02,9.853e+00
1.950e-02,1.032e+01
2.156e-02,1.077e+01
2.361e-02,1.117e+01
2.566e-02,1.154e+01
2.772e-02,1.185e+01
2.977e-02,1.211e+01
3.182e-02,1.230e+01
3.388e-02,1.243e+01
3.593e-02,1.249e+01
3.798e-02,1.249e+01
4.004e-02,1.243e+01
4.209e-02,1.232e+01
4.414e-02,1.215e+01
4.620e-02,1.194e+01
4.825e-02,1.169e+01
5.030e-02,1.141e+01
5.236e-02,1.110e+01
5.441e-02,1.077e+01
5.646e-02,1.042e+01
5.851e-02,1.006e+01
6.057e-02,9.689e+00
6.262e-02,9.315e+00
6.467e-02,8.939e+00
6.673e-02,8.565e+00
6.878e-02,8.194e+00
7.083e-02,7.828e+00
7.289e-02,7.470e+00
7.494e-02,7.120e+00
7.699e-02,6.780e+00
7.905e-02,6.450e+00
8.110e-02,6.131e+00
8.315e-02,5.824e+00
8.521e-02,5.528e+00
8.726e-02,5.244e+00
8.931e-02,4.971e+00
9.137e-02,4.711e+00
9.342e-02,4.462e+00
9.547e-02,4.225e+00
9.752e-02,3.999e+00
9.958e-02,3.783e+00
1.016e-01,3.579e+00
1.037e-01,3.385e+00
1.057e-01,3.200e+00
1.078e-01,3.025e+00
1.098e-01,2.859e+00
1.119e-01,2.702e+00
1.139e-01,2.554e+00
1.160e-01,2.413e+00
1.181e-01,2.280e+00
1.201e-01,2.154e+00
1.222e-01,2.035e+00
1.242e-01,1.922e+00
1.263e-01,1.816e+00
1.283e-01,1.716e+00
1.304e-01,1.621e+00
1.324e-01,1.532e+00
1.345e-01,1.447e+00
1.365e-01,1.368e+00
1.386e-01,1.292e+00
1.406e-01,1.221e+00
1.427e-01,1.154e+00
1.447e-01,1.091e+00
1.468e-01,1.032e+00
1.489e-01,9.752e-01
1.509e-01,9.221e-01
1.530e-01,8.720e-01
1.550e-01,8.247e-01
1.571e-01,7.800e-01
1.591e-01,7.379e-01
1.612e-01,6.982e-01
1.632e-01,6.606e-01
1.653e-01,6.252e-01
1.673e-01,5.918e-01
1.694e-01,5.602e-01
1.714e-01,5.304e-01
1.735e-01,5.023e-01
1.755e-01,4.757e-01
1.776e-01,4.506e-01
1.797e-01,4.269e-01
1.817e-01,4.045e-01
1.838e-01,3.833e-01
1.858e-01,3.633e-01
1.879e-01,3.444e-01
1.899e-01,3.265e-01
1.920e-01,3.097e-01
1.940e-01,2.937e-01
1.961e-01,2.786e-01
1.981e-01,2.643e-01
2.002e-01,2.508e-01
2.022e-01,2.380e-01
2.043e-01,2.259e-01
2.063e-01,2.145e-01
2.084e-01,2.037e-01
2.104e-01,1.934e-01
2.125e-01,1.837e-01
2.146e-01,1.745e-01
2.166e-01,1.658e-01
2.187e-01,1.576e-01
2.207e-01,1.498e-01
2.228e-01,1.424e-01
2.248e-01,1.354e-01
2.269e-01,1.288e-01
2.289e-01,1.225e-01
2.310e-01,1.165e-01
2.330e-01,1.108e-01
2.351e-01,1.055e-01
2.371e-01,1.004e-01
2.392e-01,9.553e-02
2.412e-01,9.095e-02
2.433e-01,8.660e-02
2.454e-01,8.247e-02
2.474e-01,7.855e-02
2.495e-01,7.483e-02
2.515e-01,7.129e-02
2.536e-01,6.794e-02
2.556e-01,6.475e-02
2.577e-01,6.172e-02
2.597e-01,5.884e-02
2.618e-01,5.611e-02
2.638e-01,5.351e-02
2.659e-01,5.103e-02
2.679e-01,4.868e-02
2.700e-01,4.645e-02
2.720e-01,4.432e-02
2.741e-01,4.230e-02
2.761e-01,4.038e-02
2.782e-01,3.855e-02
2.803e-01,3.680e-02
2.823e-01,3.514e-02
2.844e-01,3.357e-02
2.864e-01,3.206e-02
2.885e-01,3.063e-02
2.905e-01,2.927e-02
2.926e-01,2.797e-02
2.946e-01,2.673e-02
2.967e-01,2.555e-02
2.987e-01,2.443e-02
3.008e-01,2.336e-02
3.028e-01,2.234e-02
3.049e-01,2.136e-02
3.069e-01,2.044e-02
3.090e-01,1.955e-02
3.111e-01,1.871e-02
3.131e-01,1.790e-02
3.152e-01,1.713e-02
3.172e-01,1.640e-02
3.193e-01,1.570e-02
3.213e-01,1.503e-02
3.234e-01,1.439e-02
3.254e-01,1.378e-02
3.275e-01,1.320e-02
3.295e-01,1.265e-02
3.316e-01,1.212e-02
3.336e-01,1.161e-02
3.357e-01,1.113e-02
3.377e-01,1.066e-02
3.398e-01,1.022e-02
3.418e-01,9.799e-03
3.439e-01,9.395e-03
3.460e-01,9.009e-03
3.480e-01,8.640e-03
3.501e-01,8.287e-03
3.521e-01,7.949e-03
3.542e-01,7.626e-03
3.562e-01,7.317e-03
3.583e-01,7.022e-03
3.603e-01,6.739e-03
3.624e-01,6.468e-03
3.644e-01,6.209e-03
3.665e-01,5.961e-03
3.685e-01,5.723e-03
3.706e-01,5.496e-03
3.726e-01,5.278e-03
3.747e-01,5.069e-03
3.768e-01,4.869e-03
3.788e-01,4.678e-03
3.809e-01,4.495e-03
3.829e-01,4.319e-03
3.850e-01,4.150e-03
3.870e-01,3.989e-03
3.891e-01,3.834e-03
3.911e-01,3.686e-03
3.932e-01,3.544e-03
3.952e-01,3.408e-03
3.973e-01,3.277e-03
3.993e-01,3.151e-03
4.014e-01,3.031e-03
4.034e-01,2.916e-03
4.055e-01,2.805e-03
4.076e-01,2.699e-03
4.096e-01,2.597e-03


==> anc/03_results/moderate_inf/num_total_probability/0_008.csv <==
transmittance,probability_density
1.224e-03,8.943e-01
3.672e-03,2.293e+00
6.120e-03,3.360e+00
8.568e-03,4.285e+00
1.102e-02,5.054e+00
1.346e-02,5.681e+00
1.591e-02,6.200e+00
1.836e-02,6.644e+00
2.081e-02,7.042e+00
2.326e-02,7.413e+00
2.570e-02,7.766e+00
2.815e-02,8.104e+00
3.060e-02,8.424e+00
3.305e-02,8.721e+00
3.550e-02,8.990e+00
3.794e-02,9.224e+00
4.039e-02,9.420e+00
4.284e-02,9.574e+00
4.529e-02,9.683e+00
4.774e-02,9.748e+00
5.019e-02,9.769e+00
5.263e-02,9.747e+00
5.508e-02,9.686e+00
5.753e-02,9.587e+00
5.998e-02,9.455e+00
6.243e-02,9.293e+00
6.487e-02,9.106e+00
6.732e-02,8.896e+00
6.977e-02,8.667e+00
7.222e-02,8.423e+00
7.467e-02,8.168e+00
7.711e-02,7.903e+00
7.956e-02,7.631e+00
8.201e-02,7.356e+00
8.446e-02,7.079e+00
8.691e-02,6.802e+00
8.935e-02,6.527e+00
9.180e-02,6.254e+00
9.425e-02,5.986e+00
9.670e-02,5.723e+00
9.915e-02,5.467e+00
1.016e-01,5.217e+00
1.040e-01,4.974e+00
1.065e-01,4.739e+00
1.089e-01,4.512e+00
1.114e-01,4.293e+00
1.138e-01,4.082e+00
1.163e-01,3.880e+00
1.187e-01,3.685e+00
1.212e-01,3.499e+00
1.236e-01,3.321e+00
1.261e-01,3.151e+00
1.285e-01,2.989e+00
1.310e-01,2.834e+00
1.334e-01,2.687e+00
1.359e-01,2.546e+00
1.383e-01,2.413e+00
1.408e-01,2.286e+00
1.432e-01,2.165e+00
1.457e-01,2.051e+00
1.481e-01,1.942e+00
1.506e-01,1.839e+00
1.530e-01,1.741e+00
1.555e-01,1.648e+00
1.579e-01,1.561e+00
1.603e-01,1.477e+00
1.628e-01,1.399e+00
1.652e-01,1.324e+00
1.677e-01,1.253e+00
1.701e-01,1.186e+00
1.726e-01,1.123e+00
1.750e-01,1.063e+00
1.775e-01,1.007e+00
1.799e-01,9.531e-01
1.824e-01,9.025e-01
1.848e-01,8.545e-01
1.873e-01,8.092e-01
1.897e-01,7.663e-01
1.922e-01,7.258e-01
1.946e-01,6.874e-01
1.971e-01,6.512e-01
1.995e-01,6.169e-01
2.020e-01,5.845e-01
2.044e-01,5.538e-01
2.069e-01,5.248e-01
2.093e-01,4.974e-01
2.118e-01,4.714e-01
2.142e-01,4.469e-01
2.167e-01,4.237e-01
2.191e-01,4.017e-01
2.215e-01,3.810e-01
2.240e-01,3.613e-01
2.264e-01,3.427e-01
2.289e-01,3.251e-01
2.313e-01,3.085e-01
2.338e-01,2.927e-01
2.362e-01,2.778e-01
2.387e-01,2.636e-01
2.411e-01,2.503e-01
2.436e-01,2.376e-01
2.460e-01,2.256e-01
2.485e-01,2.143e-01
2.509e-01,2.035e-01
2.534e-01,1.933e-01
2.558e-01,1.837e-01
2.583e-01,1.745e-01
2.607e-01,1.659e-01
2.632e-01,1.576e-01
2.656e-01,1.498e-01
2.681e-01,1.425e-01
2.705e-01,1.355e-01
2.730e-01,1.288e-01
2.754e-01,1.225e-01
2.779e-01,1.166e-01
2.803e-01,1.109e-01
2.827e-01,1.055e-01
2.852e-01,1.004e-01
2.876e-01,9.559e-02
2.901e-01,9.100e-02
2.925e-01,8.664e-02
2.950e-01,8.250e-02
2.974e-01,7.857e-02
2.999e-01,7.484e-02
3.023e-01,7.129e-02
3.048e-01,6.793e-02
3.072e-01,6.473e-02
3.097e-01,6.169e-02
3.121e-01,5.880e-02
3.146e-01,5.605e-02
3.170e-01,5.344e-02
3.195e-01,5.096e-02
3.219e-01,4.860e-02
3.244e-01,4.635e-02
3.268e-01,4.422e-02
3.293e-01,4.219e-02
3.317e-01,4.026e-02
3.342e-01,3.842e-02
3.366e-01,3.667e-02
3.391e-01,3.501e-02
3.415e-01,3.342e-02
3.440e-01,3.191e-02
3.464e-01,3.048e-02
3.488e-01,2.911e-02
3.513e-01,2.780e-02
3.537e-01,2.656e-02
3.562e-01,2.538e-02
3.586e-01,2.425e-02
3.611e-01,2.318e-02
3.635e-01,2.216e-02
3.660e-01,2.118e-02
3.684e-01,2.025e-02
3.709e-01,1.936e-02
3.733e-01,1.852e-02
3.758e-01,1.771e-02
3.782e-01,1.694e-02
3.807e-01,1.621e-02
3.831e-01,1.551e-02
3.856e-01,1.484e-02
3.880e-01,1.421e-02
3.905e-01,1.360e-02
3.929e-01,1.302e-02
3.954e-01,1.246e-02
3.978e-01,1.193e-02
4.003e-01,1.143e-02
4.027e-01,1.094e-02
4.052e-01,1.048e-02
4.076e-01,1.004e-02
4.100e-01,9.621e-03
4.125e-01,9.219e-03
4.149e-01,8.835e-03
4.174e-01,8.467e-03
4.198e-01,8.116e-03
4.223e-01,7.781e-03
4.247e-01,7.460e-03
4.272e-01,7.153e-03
4.296e-01,6.859e-03
4.321e-01,6.578e-03
4.345e-01,6.310e-03
4.370e-01,6.053e-03
4.394e-01,5.807e-03
4.419e-01,5.572e-03
4.443e-01,5.347e-03
4.468e-01,5.132e-03
4.492e-01,4.925e-03
4.517e-01,4.728e-03
4.541e-01,4.539e-03
4.566e-01,4.358e-03
4.590e-01,4.184e-03
4.615e-01,4.018e-03
4.639e-01,3.859e-03
4.664e-01,3.707e-03
4.688e-01,3.561e-03
4.712e-01,3.421e-03
4.737e-01,3.287e-03
4.761e-01,3.159e-03
4.786e-01,3.036e-03
4.810e-01,2.917e-03
4.835e-01,2.804e-03
4.859e-01,2.696e-03
4.884e-01,2.592e-03


==> anc/03_results/moderate_inf/num_total_probability/0_009.csv <==
transmittance,probability_density
1.415e-03,5.547e-01
4.244e-03,1.531e+00
7.073e-03,2.257e+00
9.902e-03,2.920e+00
1.273e-02,3.510e+00
1.556e-02,4.017e+00
1.839e-02,4.448e+00
2.122e-02,4.818e+00
2.405e-02,5.146e+00
2.688e-02,5.446e+00
2.971e-02,5.729e+00
3.254e-02,6.003e+00
3.537e-02,6.269e+00
3.819e-02,6.527e+00
4.102e-02,6.774e+00
4.385e-02,7.005e+00
4.668e-02,7.217e+00
4.951e-02,7.405e+00
5.234e-02,7.567e+00
5.517e-02,7.700e+00
5.800e-02,7.801e+00
6.083e-02,7.870e+00
6.366e-02,7.908e+00
6.649e-02,7.914e+00
6.932e-02,7.890e+00
7.214e-02,7.838e+00
7.497e-02,7.760e+00
7.780e-02,7.658e+00
8.063e-02,7.535e+00
8.346e-02,7.392e+00
8.629e-02,7.234e+00
8.912e-02,7.061e+00
9.195e-02,6.877e+00
9.478e-02,6.683e+00
9.761e-02,6.482e+00
1.004e-01,6.275e+00
1.033e-01,6.065e+00
1.061e-01,5.853e+00
1.089e-01,5.639e+00
1.118e-01,5.426e+00
1.146e-01,5.215e+00
1.174e-01,5.006e+00
1.202e-01,4.800e+00
1.231e-01,4.598e+00
1.259e-01,4.400e+00
1.287e-01,4.207e+00
1.316e-01,4.020e+00
1.344e-01,3.838e+00
1.372e-01,3.662e+00
1.400e-01,3.492e+00
1.429e-01,3.327e+00
1.457e-01,3.169e+00
1.485e-01,3.017e+00
1.514e-01,2.871e+00
1.542e-01,2.731e+00
1.570e-01,2.597e+00
1.598e-01,2.468e+00
1.627e-01,2.345e+00
1.655e-01,2.228e+00
1.683e-01,2.116e+00
1.712e-01,2.009e+00
1.740e-01,1.907e+00
1.768e-01,1.810e+00
1.797e-01,1.717e+00
1.825e-01,1.630e+00
1.853e-01,1.546e+00
1.881e-01,1.466e+00
1.910e-01,1.391e+00
1.938e-01,1.319e+00
1.966e-01,1.251e+00
1.995e-01,1.186e+00
2.023e-01,1.125e+00
2.051e-01,1.066e+00
2.079e-01,1.011e+00
2.108e-01,9.585e-01
2.136e-01,9.088e-01
2.164e-01,8.616e-01
2.193e-01,8.169e-01
2.221e-01,7.746e-01
2.249e-01,7.344e-01
2.278e-01,6.964e-01
2.306e-01,6.603e-01
2.334e-01,6.261e-01
2.362e-01,5.938e-01
2.391e-01,5.631e-01
2.419e-01,5.341e-01
2.447e-01,5.065e-01
2.476e-01,4.805e-01
2.504e-01,4.558e-01
2.532e-01,4.324e-01
2.560e-01,4.102e-01
2.589e-01,3.893e-01
2.617e-01,3.694e-01
2.645e-01,3.505e-01
2.674e-01,3.327e-01
2.702e-01,3.158e-01
2.730e-01,2.998e-01
2.758e-01,2.846e-01
2.787e-01,2.702e-01
2.815e-01,2.566e-01
2.843e-01,2.437e-01
2.872e-01,2.314e-01
2.900e-01,2.198e-01
2.928e-01,2.088e-01
2.957e-01,1.984e-01
2.985e-01,1.885e-01
3.013e-01,1.791e-01
3.041e-01,1.703e-01
3.070e-01,1.618e-01
3.098e-01,1.538e-01
3.126e-01,1.463e-01
3.155e-01,1.391e-01
3.183e-01,1.323e-01
3.211e-01,1.258e-01
3.239e-01,1.196e-01
3.268e-01,1.138e-01
3.296e-01,1.083e-01
3.324e-01,1.030e-01
3.353e-01,9.806e-02
3.381e-01,9.333e-02
3.409e-01,8.884e-02
3.437e-01,8.457e-02
3.466e-01,8.052e-02
3.494e-01,7.668e-02
3.522e-01,7.302e-02
3.551e-01,6.955e-02
3.579e-01,6.626e-02
3.607e-01,6.312e-02
3.636e-01,6.015e-02
3.664e-01,5.732e-02
3.692e-01,5.462e-02
3.720e-01,5.207e-02
3.749e-01,4.964e-02
3.777e-01,4.732e-02
3.805e-01,4.512e-02
3.834e-01,4.303e-02
3.862e-01,4.104e-02
3.890e-01,3.915e-02
3.918e-01,3.735e-02
3.947e-01,3.564e-02
3.975e-01,3.400e-02
4.003e-01,3.245e-02
4.032e-01,3.097e-02
4.060e-01,2.957e-02
4.088e-01,2.823e-02
4.116e-01,2.695e-02
4.145e-01,2.574e-02
4.173e-01,2.458e-02
4.201e-01,2.348e-02
4.230e-01,2.243e-02
4.258e-01,2.143e-02
4.286e-01,2.047e-02
4.315e-01,1.956e-02
4.343e-01,1.870e-02
4.371e-01,1.787e-02
4.399e-01,1.708e-02
4.428e-01,1.633e-02
4.456e-01,1.562e-02
4.484e-01,1.493e-02
4.513e-01,1.428e-02
4.541e-01,1.366e-02
4.569e-01,1.307e-02
4.597e-01,1.250e-02
4.626e-01,1.196e-02
4.654e-01,1.145e-02
4.682e-01,1.095e-02
4.711e-01,1.048e-02
4.739e-01,1.004e-02
4.767e-01,9.608e-03
4.795e-01,9.200e-03
4.824e-01,8.809e-03
4.852e-01,8.436e-03
4.880e-01,8.080e-03
4.909e-01,7.739e-03
4.937e-01,7.414e-03
4.965e-01,7.103e-03
4.994e-01,6.806e-03
5.022e-01,6.522e-03
5.050e-01,6.251e-03
5.078e-01,5.991e-03
5.107e-01,5.743e-03
5.135e-01,5.506e-03
5.163e-01,5.279e-03
5.192e-01,5.062e-03
5.220e-01,4.854e-03
5.248e-01,4.655e-03
5.276e-01,4.465e-03
5.305e-01,4.283e-03
5.333e-01,4.109e-03
5.361e-01,3.943e-03
5.390e-01,3.783e-03
5.418e-01,3.631e-03
5.446e-01,3.484e-03
5.475e-01,3.344e-03
5.503e-01,3.211e-03
5.531e-01,3.082e-03
5.559e-01,2.959e-03
5.588e-01,2.842e-03
5.616e-01,2.729e-03
5.644e-01,2.621e-03


==> anc/03_results/moderate_inf/num_total_probability/0_01.csv <==
transmittance,probability_density
1.571e-03,3.343e-01
4.714e-03,1.031e+00
7.857e-03,1.525e+00
1.100e-02,1.988e+00
1.414e-02,2.426e+00
1.728e-02,2.826e+00
2.043e-02,3.182e+00
2.357e-02,3.496e+00
2.671e-02,3.775e+00
2.986e-02,4.026e+00
3.300e-02,4.259e+00
3.614e-02,4.481e+00
3.928e-02,4.696e+00
4.243e-02,4.908e+00
4.557e-02,5.116e+00
4.871e-02,5.320e+00
5.185e-02,5.518e+00
5.500e-02,5.707e+00
5.814e-02,5.884e+00
6.128e-02,6.046e+00
6.443e-02,6.190e+00
6.757e-02,6.315e+00
7.071e-02,6.419e+00
7.385e-02,6.500e+00
7.700e-02,6.558e+00
8.014e-02,6.594e+00
8.328e-02,6.606e+00
8.642e-02,6.596e+00
8.957e-02,6.566e+00
9.271e-02,6.516e+00
9.585e-02,6.447e+00
9.900e-02,6.362e+00
1.021e-01,6.262e+00
1.053e-01,6.149e+00
1.084e-01,6.023e+00
1.116e-01,5.888e+00
1.147e-01,5.744e+00
1.179e-01,5.593e+00
1.210e-01,5.437e+00
1.241e-01,5.276e+00
1.273e-01,5.112e+00
1.304e-01,4.945e+00
1.336e-01,4.778e+00
1.367e-01,4.611e+00
1.399e-01,4.444e+00
1.430e-01,4.279e+00
1.461e-01,4.115e+00
1.493e-01,3.954e+00
1.524e-01,3.796e+00
1.556e-01,3.641e+00
1.587e-01,3.489e+00
1.618e-01,3.342e+00
1.650e-01,3.198e+00
1.681e-01,3.059e+00
1.713e-01,2.924e+00
1.744e-01,2.794e+00
1.776e-01,2.668e+00
1.807e-01,2.546e+00
1.838e-01,2.429e+00
1.870e-01,2.317e+00
1.901e-01,2.208e+00
1.933e-01,2.104e+00
1.964e-01,2.005e+00
1.996e-01,1.909e+00
2.027e-01,1.818e+00
2.058e-01,1.730e+00
2.090e-01,1.646e+00
2.121e-01,1.566e+00
2.153e-01,1.490e+00
2.184e-01,1.417e+00
2.216e-01,1.347e+00
2.247e-01,1.281e+00
2.278e-01,1.218e+00
2.310e-01,1.158e+00
2.341e-01,1.100e+00
2.373e-01,1.045e+00
2.404e-01,9.934e-01
2.436e-01,9.439e-01
2.467e-01,8.968e-01
2.498e-01,8.520e-01
2.530e-01,8.094e-01
2.561e-01,7.689e-01
2.593e-01,7.305e-01
2.624e-01,6.939e-01
2.656e-01,6.591e-01
2.687e-01,6.261e-01
2.718e-01,5.947e-01
2.750e-01,5.650e-01
2.781e-01,5.367e-01
2.813e-01,5.098e-01
2.844e-01,4.843e-01
2.876e-01,4.601e-01
2.907e-01,4.371e-01
2.938e-01,4.153e-01
2.970e-01,3.945e-01
3.001e-01,3.749e-01
3.033e-01,3.562e-01
3.064e-01,3.385e-01
3.096e-01,3.217e-01
3.127e-01,3.057e-01
3.158e-01,2.905e-01
3.190e-01,2.761e-01
3.221e-01,2.625e-01
3.253e-01,2.495e-01
3.284e-01,2.372e-01
3.316e-01,2.255e-01
3.347e-01,2.144e-01
3.378e-01,2.039e-01
3.410e-01,1.939e-01
3.441e-01,1.844e-01
3.473e-01,1.754e-01
3.504e-01,1.668e-01
3.536e-01,1.587e-01
3.567e-01,1.510e-01
3.598e-01,1.437e-01
3.630e-01,1.367e-01
3.661e-01,1.301e-01
3.693e-01,1.238e-01
3.724e-01,1.179e-01
3.756e-01,1.122e-01
3.787e-01,1.068e-01
3.818e-01,1.017e-01
3.850e-01,9.683e-02
3.881e-01,9.221e-02
3.913e-01,8.782e-02
3.944e-01,8.364e-02
3.976e-01,7.968e-02
4.007e-01,7.591e-02
4.038e-01,7.232e-02
4.070e-01,6.891e-02
4.101e-01,6.567e-02
4.133e-01,6.259e-02
4.164e-01,5.966e-02
4.196e-01,5.687e-02
4.227e-01,5.421e-02
4.258e-01,5.169e-02
4.290e-01,4.929e-02
4.321e-01,4.701e-02
4.353e-01,4.483e-02
4.384e-01,4.276e-02
4.415e-01,4.079e-02
4.447e-01,3.892e-02
4.478e-01,3.714e-02
4.510e-01,3.544e-02
4.541e-01,3.382e-02
4.573e-01,3.228e-02
4.604e-01,3.081e-02
4.635e-01,2.941e-02
4.667e-01,2.808e-02
4.698e-01,2.682e-02
4.730e-01,2.561e-02
4.761e-01,2.446e-02
4.793e-01,2.336e-02
4.824e-01,2.231e-02
4.855e-01,2.132e-02
4.887e-01,2.037e-02
4.918e-01,1.946e-02
4.950e-01,1.860e-02
4.981e-01,1.778e-02
5.013e-01,1.699e-02
5.044e-01,1.624e-02
5.075e-01,1.553e-02
5.107e-01,1.485e-02
5.138e-01,1.420e-02
5.170e-01,1.358e-02
5.201e-01,1.299e-02
5.233e-01,1.242e-02
5.264e-01,1.188e-02
5.295e-01,1.137e-02
5.327e-01,1.088e-02
5.358e-01,1.041e-02
5.390e-01,9.962e-03
5.421e-01,9.535e-03
5.453e-01,9.127e-03
5.484e-01,8.737e-03
5.515e-01,8.365e-03
5.547e-01,8.009e-03
5.578e-01,7.669e-03
5.610e-01,7.345e-03
5.641e-01,7.034e-03
5.673e-01,6.738e-03
5.704e-01,6.455e-03
5.735e-01,6.184e-03
5.767e-01,5.925e-03
5.798e-01,5.677e-03
5.830e-01,5.441e-03
5.861e-01,5.215e-03
5.893e-01,4.998e-03
5.924e-01,4.791e-03
5.955e-01,4.593e-03
5.987e-01,4.404e-03
6.018e-01,4.223e-03
6.050e-01,4.049e-03
6.081e-01,3.884e-03
6.113e-01,3.725e-03
6.144e-01,3.573e-03
6.175e-01,3.428e-03
6.207e-01,3.288e-03
6.238e-01,3.155e-03
6.270e-01,3.028e-03


==> anc/03_results/moderate_inf/num_total_probability/0_011.csv <==
transmittance,probability_density
1.710e-03,1.959e-01
5.130e-03,7.040e-01
8.550e-03,1.047e+00
1.197e-02,1.366e+00
1.539e-02,1.681e+00
1.881e-02,1.985e+00
2.223e-02,2.270e+00
2.565e-02,2.533e+00
2.907e-02,2.771e+00
3.249e-02,2.988e+00
3.591e-02,3.187e+00
3.933e-02,3.373e+00
4.275e-02,3.551e+00
4.617e-02,3.723e+00
4.959e-02,3.894e+00
5.301e-02,4.063e+00
5.643e-02,4.231e+00
5.985e-02,4.397e+00
6.327e-02,4.560e+00
6.669e-02,4.719e+00
7.011e-02,4.871e+00
7.353e-02,5.014e+00
7.695e-02,5.145e+00
8.037e-02,5.265e+00
8.379e-02,5.369e+00
8.721e-02,5.458e+00
9.063e-02,5.531e+00
9.405e-02,5.587e+00
9.747e-02,5.625e+00
1.009e-01,5.647e+00
1.043e-01,5.652e+00
1.077e-01,5.640e+00
1.111e-01,5.613e+00
1.146e-01,5.571e+00
1.180e-01,5.516e+00
1.214e-01,5.449e+00
1.248e-01,5.369e+00
1.282e-01,5.280e+00
1.317e-01,5.182e+00
1.351e-01,5.075e+00
1.385e-01,4.962e+00
1.419e-01,4.843e+00
1.453e-01,4.719e+00
1.488e-01,4.591e+00
1.522e-01,4.460e+00
1.556e-01,4.327e+00
1.590e-01,4.193e+00
1.624e-01,4.058e+00
1.659e-01,3.923e+00
1.693e-01,3.788e+00
1.727e-01,3.654e+00
1.761e-01,3.522e+00
1.795e-01,3.391e+00
1.830e-01,3.263e+00
1.864e-01,3.137e+00
1.898e-01,3.013e+00
1.932e-01,2.893e+00
1.966e-01,2.775e+00
2.001e-01,2.661e+00
2.035e-01,2.550e+00
2.069e-01,2.442e+00
2.103e-01,2.337e+00
2.137e-01,2.236e+00
2.172e-01,2.138e+00
2.206e-01,2.044e+00
2.240e-01,1.953e+00
2.274e-01,1.866e+00
2.308e-01,1.782e+00
2.343e-01,1.701e+00
2.377e-01,1.623e+00
2.411e-01,1.548e+00
2.445e-01,1.477e+00
2.479e-01,1.408e+00
2.514e-01,1.342e+00
2.548e-01,1.279e+00
2.582e-01,1.219e+00
2.616e-01,1.161e+00
2.650e-01,1.106e+00
2.685e-01,1.054e+00
2.719e-01,1.003e+00
2.753e-01,9.554e-01
2.787e-01,9.096e-01
2.821e-01,8.659e-01
2.856e-01,8.242e-01
2.890e-01,7.845e-01
2.924e-01,7.466e-01
2.958e-01,7.104e-01
2.992e-01,6.760e-01
3.027e-01,6.433e-01
3.061e-01,6.120e-01
3.095e-01,5.823e-01
3.129e-01,5.540e-01
3.163e-01,5.271e-01
3.198e-01,5.014e-01
3.232e-01,4.770e-01
3.266e-01,4.538e-01
3.300e-01,4.317e-01
3.334e-01,4.107e-01
3.369e-01,3.907e-01
3.403e-01,3.717e-01
3.437e-01,3.536e-01
3.471e-01,3.364e-01
3.505e-01,3.201e-01
3.540e-01,3.045e-01
3.574e-01,2.897e-01
3.608e-01,2.756e-01
3.642e-01,2.623e-01
3.676e-01,2.496e-01
3.711e-01,2.375e-01
3.745e-01,2.260e-01
3.779e-01,2.151e-01
3.813e-01,2.047e-01
3.847e-01,1.948e-01
3.882e-01,1.854e-01
3.916e-01,1.765e-01
3.950e-01,1.680e-01
3.984e-01,1.599e-01
4.018e-01,1.522e-01
4.053e-01,1.449e-01
4.087e-01,1.380e-01
4.121e-01,1.314e-01
4.155e-01,1.251e-01
4.189e-01,1.192e-01
4.224e-01,1.135e-01
4.258e-01,1.081e-01
4.292e-01,1.030e-01
4.326e-01,9.809e-02
4.360e-01,9.345e-02
4.395e-01,8.903e-02
4.429e-01,8.483e-02
4.463e-01,8.084e-02
4.497e-01,7.704e-02
4.531e-01,7.342e-02
4.566e-01,6.998e-02
4.600e-01,6.670e-02
4.634e-01,6.359e-02
4.668e-01,6.062e-02
4.702e-01,5.780e-02
4.737e-01,5.511e-02
4.771e-01,5.255e-02
4.805e-01,5.012e-02
4.839e-01,4.780e-02
4.873e-01,4.560e-02
4.908e-01,4.350e-02
4.942e-01,4.150e-02
4.976e-01,3.959e-02
5.010e-01,3.778e-02
5.044e-01,3.605e-02
5.079e-01,3.440e-02
5.113e-01,3.283e-02
5.147e-01,3.134e-02
5.181e-01,2.992e-02
5.215e-01,2.856e-02
5.250e-01,2.727e-02
5.284e-01,2.604e-02
5.318e-01,2.487e-02
5.352e-01,2.375e-02
5.386e-01,2.268e-02
5.421e-01,2.166e-02
5.455e-01,2.070e-02
5.489e-01,1.977e-02
5.523e-01,1.889e-02
5.557e-01,1.805e-02
5.592e-01,1.725e-02
5.626e-01,1.649e-02
5.660e-01,1.576e-02
5.694e-01,1.506e-02
5.728e-01,1.440e-02
5.763e-01,1.377e-02
5.797e-01,1.316e-02
5.831e-01,1.259e-02
5.865e-01,1.204e-02
5.899e-01,1.151e-02
5.934e-01,1.101e-02
5.968e-01,1.053e-02
6.002e-01,1.007e-02
6.036e-01,9.639e-03
6.070e-01,9.223e-03
6.105e-01,8.825e-03
6.139e-01,8.446e-03
6.173e-01,8.083e-03
6.207e-01,7.737e-03
6.241e-01,7.406e-03
6.276e-01,7.090e-03
6.310e-01,6.788e-03
6.344e-01,6.499e-03
6.378e-01,6.223e-03
6.412e-01,5.960e-03
6.447e-01,5.708e-03
6.481e-01,5.467e-03
6.515e-01,5.237e-03
6.549e-01,5.017e-03
6.583e-01,4.807e-03
6.618e-01,4.606e-03
6.652e-01,4.413e-03
6.686e-01,4.229e-03
6.720e-01,4.053e-03
6.754e-01,3.885e-03
6.789e-01,3.724e-03
6.823e-01,3.570e-03


==> anc/03_results/moderate_inf/num_total_probability/0_012.csv <==
transmittance,probability_density
1.824e-03,1.095e-01
5.471e-03,4.814e-01
9.118e-03,7.277e-01
1.276e-02,9.470e-01
1.641e-02,1.167e+00
2.006e-02,1.388e+00
2.371e-02,1.606e+00
2.735e-02,1.816e+00
3.100e-02,2.015e+00
3.465e-02,2.201e+00
3.829e-02,2.374e+00
4.194e-02,2.535e+00
4.559e-02,2.687e+00
4.924e-02,2.833e+00
5.288e-02,2.974e+00
5.653e-02,3.112e+00
6.018e-02,3.250e+00
6.382e-02,3.387e+00
6.747e-02,3.525e+00
7.112e-02,3.663e+00
7.476e-02,3.800e+00
7.841e-02,3.935e+00
8.206e-02,4.067e+00
8.571e-02,4.194e+00
8.935e-02,4.314e+00
9.300e-02,4.427e+00
9.665e-02,4.531e+00
1.003e-01,4.625e+00
1.039e-01,4.708e+00
1.076e-01,4.778e+00
1.112e-01,4.836e+00
1.149e-01,4.882e+00
1.185e-01,4.914e+00
1.222e-01,4.933e+00
1.258e-01,4.939e+00
1.295e-01,4.933e+00
1.331e-01,4.915e+00
1.368e-01,4.885e+00
1.404e-01,4.845e+00
1.441e-01,4.795e+00
1.477e-01,4.735e+00
1.514e-01,4.667e+00
1.550e-01,4.592e+00
1.586e-01,4.510e+00
1.623e-01,4.421e+00
1.659e-01,4.328e+00
1.696e-01,4.230e+00
1.732e-01,4.128e+00
1.769e-01,4.023e+00
1.805e-01,3.916e+00
1.842e-01,3.807e+00
1.878e-01,3.696e+00
1.915e-01,3.585e+00
1.951e-01,3.474e+00
1.988e-01,3.362e+00
2.024e-01,3.251e+00
2.061e-01,3.141e+00
2.097e-01,3.032e+00
2.134e-01,2.924e+00
2.170e-01,2.819e+00
2.206e-01,2.715e+00
2.243e-01,2.613e+00
2.279e-01,2.513e+00
2.316e-01,2.415e+00
2.352e-01,2.320e+00
2.389e-01,2.228e+00
2.425e-01,2.138e+00
2.462e-01,2.051e+00
2.498e-01,1.966e+00
2.535e-01,1.884e+00
2.571e-01,1.805e+00
2.608e-01,1.728e+00
2.644e-01,1.654e+00
2.681e-01,1.583e+00
2.717e-01,1.514e+00
2.754e-01,1.448e+00
2.790e-01,1.384e+00
2.826e-01,1.323e+00
2.863e-01,1.264e+00
2.899e-01,1.207e+00
2.936e-01,1.153e+00
2.972e-01,1.101e+00
3.009e-01,1.051e+00
3.045e-01,1.003e+00
3.082e-01,9.568e-01
3.118e-01,9.129e-01
3.155e-01,8.708e-01
3.191e-01,8.305e-01
3.228e-01,7.920e-01
3.264e-01,7.552e-01
3.301e-01,7.201e-01
3.337e-01,6.864e-01
3.374e-01,6.543e-01
3.410e-01,6.236e-01
3.446e-01,5.944e-01
3.483e-01,5.664e-01
3.519e-01,5.397e-01
3.556e-01,5.143e-01
3.592e-01,4.900e-01
3.629e-01,4.668e-01
3.665e-01,4.447e-01
3.702e-01,4.237e-01
3.738e-01,4.036e-01
3.775e-01,3.845e-01
3.811e-01,3.662e-01
3.848e-01,3.489e-01
3.884e-01,3.323e-01
3.921e-01,3.165e-01
3.957e-01,3.015e-01
3.994e-01,2.872e-01
4.030e-01,2.735e-01
4.066e-01,2.605e-01
4.103e-01,2.482e-01
4.139e-01,2.364e-01
4.176e-01,2.252e-01
4.212e-01,2.145e-01
4.249e-01,2.043e-01
4.285e-01,1.946e-01
4.322e-01,1.854e-01
4.358e-01,1.766e-01
4.395e-01,1.682e-01
4.431e-01,1.603e-01
4.468e-01,1.527e-01
4.504e-01,1.455e-01
4.541e-01,1.386e-01
4.577e-01,1.321e-01
4.614e-01,1.259e-01
4.650e-01,1.199e-01
4.686e-01,1.143e-01
4.723e-01,1.089e-01
4.759e-01,1.038e-01
4.796e-01,9.894e-02
4.832e-01,9.430e-02
4.869e-01,8.989e-02
4.905e-01,8.568e-02
4.942e-01,8.168e-02
4.978e-01,7.787e-02
5.015e-01,7.424e-02
5.051e-01,7.079e-02
5.088e-01,6.750e-02
5.124e-01,6.436e-02
5.161e-01,6.138e-02
5.197e-01,5.854e-02
5.234e-01,5.583e-02
5.270e-01,5.325e-02
5.306e-01,5.079e-02
5.343e-01,4.846e-02
5.379e-01,4.623e-02
5.416e-01,4.410e-02
5.452e-01,4.208e-02
5.489e-01,4.015e-02
5.525e-01,3.832e-02
5.562e-01,3.657e-02
5.598e-01,3.490e-02
5.635e-01,3.331e-02
5.671e-01,3.179e-02
5.708e-01,3.035e-02
5.744e-01,2.898e-02
5.781e-01,2.766e-02
5.817e-01,2.641e-02
5.854e-01,2.522e-02
5.890e-01,2.409e-02
5.926e-01,2.300e-02
5.963e-01,2.197e-02
5.999e-01,2.098e-02
6.036e-01,2.004e-02
6.072e-01,1.915e-02
6.109e-01,1.829e-02
6.145e-01,1.748e-02
6.182e-01,1.670e-02
6.218e-01,1.596e-02
6.255e-01,1.525e-02
6.291e-01,1.458e-02
6.328e-01,1.393e-02
6.364e-01,1.332e-02
6.401e-01,1.273e-02
6.437e-01,1.217e-02
6.474e-01,1.164e-02
6.510e-01,1.113e-02
6.546e-01,1.064e-02
6.583e-01,1.018e-02
6.619e-01,9.732e-03
6.656e-01,9.308e-03
6.692e-01,8.903e-03
6.729e-01,8.517e-03
6.765e-01,8.148e-03
6.802e-01,7.796e-03
6.838e-01,7.459e-03
6.875e-01,7.138e-03
6.911e-01,6.831e-03
6.948e-01,6.537e-03
6.984e-01,6.257e-03
7.021e-01,5.989e-03
7.057e-01,5.733e-03
7.094e-01,5.489e-03
7.130e-01,5.255e-03
7.166e-01,5.032e-03
7.203e-01,4.818e-03
7.239e-01,4.614e-03
7.276e-01,4.419e-03


==> anc/03_results/moderate_inf/num_total_probability/0_013.csv <==
transmittance,probability_density
1.928e-03,5.836e-02
5.785e-03,3.291e-01
9.642e-03,5.141e-01
1.350e-02,6.680e-01
1.735e-02,8.203e-01
2.121e-02,9.770e-01
2.507e-02,1.137e+00
2.892e-02,1.298e+00
3.278e-02,1.456e+00
3.664e-02,1.610e+00
4.049e-02,1.757e+00
4.435e-02,1.898e+00
4.821e-02,2.031e+00
5.206e-02,2.158e+00
5.592e-02,2.280e+00
5.978e-02,2.397e+00
6.363e-02,2.513e+00
6.749e-02,2.627e+00
7.135e-02,2.741e+00
7.520e-02,2.855e+00
7.906e-02,2.970e+00
8.292e-02,3.086e+00
8.677e-02,3.202e+00
9.063e-02,3.318e+00
9.449e-02,3.433e+00
9.834e-02,3.546e+00
1.022e-01,3.655e+00
1.061e-01,3.761e+00
1.099e-01,3.861e+00
1.138e-01,3.954e+00
1.176e-01,4.041e+00
1.215e-01,4.119e+00
1.253e-01,4.188e+00
1.292e-01,4.247e+00
1.331e-01,4.297e+00
1.369e-01,4.337e+00
1.408e-01,4.367e+00
1.446e-01,4.386e+00
1.485e-01,4.395e+00
1.523e-01,4.394e+00
1.562e-01,4.384e+00
1.600e-01,4.364e+00
1.639e-01,4.335e+00
1.678e-01,4.299e+00
1.716e-01,4.254e+00
1.755e-01,4.202e+00
1.793e-01,4.144e+00
1.832e-01,4.080e+00
1.870e-01,4.010e+00
1.909e-01,3.936e+00
1.948e-01,3.857e+00
1.986e-01,3.775e+00
2.025e-01,3.689e+00
2.063e-01,3.601e+00
2.102e-01,3.511e+00
2.140e-01,3.419e+00
2.179e-01,3.325e+00
2.218e-01,3.231e+00
2.256e-01,3.137e+00
2.295e-01,3.042e+00
2.333e-01,2.947e+00
2.372e-01,2.853e+00
2.410e-01,2.760e+00
2.449e-01,2.668e+00
2.488e-01,2.576e+00
2.526e-01,2.487e+00
2.565e-01,2.398e+00
2.603e-01,2.311e+00
2.642e-01,2.226e+00
2.680e-01,2.143e+00
2.719e-01,2.062e+00
2.757e-01,1.983e+00
2.796e-01,1.906e+00
2.835e-01,1.831e+00
2.873e-01,1.758e+00
2.912e-01,1.688e+00
2.950e-01,1.619e+00
2.989e-01,1.553e+00
3.027e-01,1.489e+00
3.066e-01,1.427e+00
3.105e-01,1.367e+00
3.143e-01,1.309e+00
3.182e-01,1.253e+00
3.220e-01,1.199e+00
3.259e-01,1.148e+00
3.297e-01,1.098e+00
3.336e-01,1.050e+00
3.375e-01,1.004e+00
3.413e-01,9.596e-01
3.452e-01,9.171e-01
3.490e-01,8.763e-01
3.529e-01,8.371e-01
3.567e-01,7.996e-01
3.606e-01,7.636e-01
3.644e-01,7.291e-01
3.683e-01,6.961e-01
3.722e-01,6.645e-01
3.760e-01,6.342e-01
3.799e-01,6.052e-01
3.837e-01,5.775e-01
3.876e-01,5.510e-01
3.914e-01,5.256e-01
3.953e-01,5.014e-01
3.992e-01,4.782e-01
4.030e-01,4.561e-01
4.069e-01,4.350e-01
4.107e-01,4.148e-01
4.146e-01,3.955e-01
4.184e-01,3.771e-01
4.223e-01,3.595e-01
4.262e-01,3.427e-01
4.300e-01,3.267e-01
4.339e-01,3.115e-01
4.377e-01,2.969e-01
4.416e-01,2.830e-01
4.454e-01,2.697e-01
4.493e-01,2.571e-01
4.532e-01,2.450e-01
4.570e-01,2.336e-01
4.609e-01,2.226e-01
4.647e-01,2.121e-01
4.686e-01,2.022e-01
4.724e-01,1.927e-01
4.763e-01,1.837e-01
4.801e-01,1.750e-01
4.840e-01,1.668e-01
4.879e-01,1.590e-01
4.917e-01,1.515e-01
4.956e-01,1.444e-01
4.994e-01,1.376e-01
5.033e-01,1.312e-01
5.071e-01,1.250e-01
5.110e-01,1.192e-01
5.149e-01,1.136e-01
5.187e-01,1.083e-01
5.226e-01,1.032e-01
5.264e-01,9.838e-02
5.303e-01,9.378e-02
5.341e-01,8.940e-02
5.380e-01,8.522e-02
5.419e-01,8.125e-02
5.457e-01,7.746e-02
5.496e-01,7.385e-02
5.534e-01,7.041e-02
5.573e-01,6.714e-02
5.611e-01,6.402e-02
5.650e-01,6.105e-02
5.688e-01,5.821e-02
5.727e-01,5.551e-02
5.766e-01,5.294e-02
5.804e-01,5.049e-02
5.843e-01,4.816e-02
5.881e-01,4.594e-02
5.920e-01,4.382e-02
5.958e-01,4.180e-02
5.997e-01,3.987e-02
6.036e-01,3.804e-02
6.074e-01,3.629e-02
6.113e-01,3.463e-02
6.151e-01,3.304e-02
6.190e-01,3.153e-02
6.228e-01,3.009e-02
6.267e-01,2.871e-02
6.306e-01,2.740e-02
6.344e-01,2.615e-02
6.383e-01,2.496e-02
6.421e-01,2.383e-02
6.460e-01,2.275e-02
6.498e-01,2.172e-02
6.537e-01,2.073e-02
6.576e-01,1.980e-02
6.614e-01,1.890e-02
6.653e-01,1.805e-02
6.691e-01,1.724e-02
6.730e-01,1.646e-02
6.768e-01,1.572e-02
6.807e-01,1.502e-02
6.845e-01,1.434e-02
6.884e-01,1.370e-02
6.923e-01,1.309e-02
6.961e-01,1.250e-02
7.000e-01,1.195e-02
7.038e-01,1.142e-02
7.077e-01,1.091e-02
7.115e-01,1.042e-02
7.154e-01,9.962e-03
7.193e-01,9.521e-03
7.231e-01,9.100e-03
7.270e-01,8.699e-03
7.308e-01,8.315e-03
7.347e-01,7.949e-03
7.385e-01,7.600e-03
7.424e-01,7.267e-03
7.463e-01,6.948e-03
7.501e-01,6.644e-03
7.540e-01,6.354e-03
7.578e-01,6.077e-03
7.617e-01,5.812e-03
7.655e-01,5.559e-03
7.694e-01,5.318e-03


==> anc/03_results/moderate_inf/num_total_probability/0_014.csv <==
transmittance,probability_density
2.022e-03,2.917e-02
6.065e-03,2.224e-01
1.011e-02,3.663e-01
1.415e-02,4.785e-01
1.819e-02,5.846e-01
2.224e-02,6.940e-01
2.628e-02,8.081e-01
3.032e-02,9.262e-01
3.437e-02,1.046e+00
3.841e-02,1.167e+00
4.245e-02,1.288e+00
4.650e-02,1.405e+00
5.054e-02,1.520e+00
5.458e-02,1.631e+00
5.862e-02,1.738e+00
6.267e-02,1.842e+00
6.671e-02,1.942e+00
7.075e-02,2.040e+00
7.480e-02,2.137e+00
7.884e-02,2.232e+00
8.288e-02,2.328e+00
8.693e-02,2.425e+00
9.097e-02,2.522e+00
9.501e-02,2.621e+00
9.905e-02,2.720e+00
1.031e-01,2.820e+00
1.071e-01,2.920e+00
1.112e-01,3.020e+00
1.152e-01,3.119e+00
1.193e-01,3.216e+00
1.233e-01,3.310e+00
1.274e-01,3.400e+00
1.314e-01,3.486e+00
1.354e-01,3.567e+00
1.395e-01,3.641e+00
1.435e-01,3.710e+00
1.476e-01,3.771e+00
1.516e-01,3.824e+00
1.557e-01,3.870e+00
1.597e-01,3.908e+00
1.637e-01,3.937e+00
1.678e-01,3.958e+00
1.718e-01,3.971e+00
1.759e-01,3.975e+00
1.799e-01,3.972e+00
1.840e-01,3.961e+00
1.880e-01,3.942e+00
1.920e-01,3.917e+00
1.961e-01,3.884e+00
2.001e-01,3.846e+00
2.042e-01,3.801e+00
2.082e-01,3.751e+00
2.123e-01,3.696e+00
2.163e-01,3.637e+00
2.203e-01,3.574e+00
2.244e-01,3.506e+00
2.284e-01,3.436e+00
2.325e-01,3.363e+00
2.365e-01,3.288e+00
2.406e-01,3.210e+00
2.446e-01,3.131e+00
2.486e-01,3.051e+00
2.527e-01,2.969e+00
2.567e-01,2.888e+00
2.608e-01,2.805e+00
2.648e-01,2.723e+00
2.689e-01,2.641e+00
2.729e-01,2.559e+00
2.769e-01,2.478e+00
2.810e-01,2.398e+00
2.850e-01,2.318e+00
2.891e-01,2.240e+00
2.931e-01,2.163e+00
2.972e-01,2.087e+00
3.012e-01,2.013e+00
3.053e-01,1.940e+00
3.093e-01,1.869e+00
3.133e-01,1.800e+00
3.174e-01,1.732e+00
3.214e-01,1.666e+00
3.255e-01,1.602e+00
3.295e-01,1.539e+00
3.336e-01,1.478e+00
3.376e-01,1.420e+00
3.416e-01,1.363e+00
3.457e-01,1.307e+00
3.497e-01,1.254e+00
3.538e-01,1.202e+00
3.578e-01,1.152e+00
3.619e-01,1.104e+00
3.659e-01,1.058e+00
3.699e-01,1.013e+00
3.740e-01,9.698e-01
3.780e-01,9.282e-01
3.821e-01,8.882e-01
3.861e-01,8.497e-01
3.902e-01,8.127e-01
3.942e-01,7.772e-01
3.982e-01,7.430e-01
4.023e-01,7.102e-01
4.063e-01,6.788e-01
4.104e-01,6.486e-01
4.144e-01,6.196e-01
4.185e-01,5.919e-01
4.225e-01,5.653e-01
4.265e-01,5.398e-01
4.306e-01,5.154e-01
4.346e-01,4.920e-01
4.387e-01,4.696e-01
4.427e-01,4.482e-01
4.468e-01,4.278e-01
4.508e-01,4.082e-01
4.548e-01,3.895e-01
4.589e-01,3.716e-01
4.629e-01,3.545e-01
4.670e-01,3.381e-01
4.710e-01,3.225e-01
4.751e-01,3.076e-01
4.791e-01,2.933e-01
4.831e-01,2.797e-01
4.872e-01,2.667e-01
4.912e-01,2.543e-01
4.953e-01,2.425e-01
4.993e-01,2.312e-01
5.034e-01,2.204e-01
5.074e-01,2.101e-01
5.114e-01,2.003e-01
5.155e-01,1.909e-01
5.195e-01,1.820e-01
5.236e-01,1.735e-01
5.276e-01,1.653e-01
5.317e-01,1.576e-01
5.357e-01,1.502e-01
5.397e-01,1.432e-01
5.438e-01,1.365e-01
5.478e-01,1.301e-01
5.519e-01,1.240e-01
5.559e-01,1.181e-01
5.600e-01,1.126e-01
5.640e-01,1.073e-01
5.680e-01,1.023e-01
5.721e-01,9.748e-02
5.761e-01,9.291e-02
5.802e-01,8.855e-02
5.842e-01,8.440e-02
5.883e-01,8.044e-02
5.923e-01,7.667e-02
5.963e-01,7.308e-02
6.004e-01,6.966e-02
6.044e-01,6.640e-02
6.085e-01,6.329e-02
6.125e-01,6.033e-02
6.166e-01,5.751e-02
6.206e-01,5.482e-02
6.247e-01,5.226e-02
6.287e-01,4.982e-02
6.327e-01,4.750e-02
6.368e-01,4.528e-02
6.408e-01,4.317e-02
6.449e-01,4.116e-02
6.489e-01,3.925e-02
6.530e-01,3.742e-02
6.570e-01,3.568e-02
6.610e-01,3.403e-02
6.651e-01,3.245e-02
6.691e-01,3.095e-02
6.732e-01,2.951e-02
6.772e-01,2.815e-02
6.813e-01,2.684e-02
6.853e-01,2.560e-02
6.893e-01,2.442e-02
6.934e-01,2.330e-02
6.974e-01,2.222e-02
7.015e-01,2.120e-02
7.055e-01,2.022e-02
7.096e-01,1.930e-02
7.136e-01,1.841e-02
7.176e-01,1.757e-02
7.217e-01,1.676e-02
7.257e-01,1.599e-02
7.298e-01,1.526e-02
7.338e-01,1.457e-02
7.379e-01,1.390e-02
7.419e-01,1.327e-02
7.459e-01,1.266e-02
7.500e-01,1.209e-02
7.540e-01,1.154e-02
7.581e-01,1.102e-02
7.621e-01,1.052e-02
7.662e-01,1.004e-02
7.702e-01,9.586e-03
7.742e-01,9.153e-03
7.783e-01,8.740e-03
7.823e-01,8.346e-03
7.864e-01,7.970e-03
7.904e-01,7.612e-03
7.945e-01,7.270e-03
7.985e-01,6.944e-03
8.025e-01,6.633e-03
8.066e-01,6.336e-03


==> anc/03_results/moderate_inf/num_total_probability/0_015.csv <==
transmittance,probability_density
2.116e-03,1.367e-02
6.349e-03,1.482e-01
1.058e-02,2.625e-01
1.481e-02,3.485e-01
1.905e-02,4.249e-01
2.328e-02,5.016e-01
2.751e-02,5.822e-01
3.175e-02,6.672e-01
3.598e-02,7.560e-01
4.021e-02,8.477e-01
4.444e-02,9.414e-01
4.868e-02,1.036e+00
5.291e-02,1.131e+00
5.714e-02,1.225e+00
6.138e-02,1.318e+00
6.561e-02,1.409e+00
6.984e-02,1.497e+00
7.407e-02,1.584e+00
7.831e-02,1.669e+00
8.254e-02,1.753e+00
8.677e-02,1.836e+00
9.101e-02,1.918e+00
9.524e-02,2.001e+00
9.947e-02,2.084e+00
1.037e-01,2.168e+00
1.079e-01,2.253e+00
1.122e-01,2.339e+00
1.164e-01,2.427e+00
1.206e-01,2.515e+00
1.249e-01,2.604e+00
1.291e-01,2.692e+00
1.333e-01,2.780e+00
1.376e-01,2.867e+00
1.418e-01,2.952e+00
1.460e-01,3.035e+00
1.503e-01,3.115e+00
1.545e-01,3.190e+00
1.587e-01,3.262e+00
1.630e-01,3.328e+00
1.672e-01,3.389e+00
1.714e-01,3.444e+00
1.757e-01,3.493e+00
1.799e-01,3.536e+00
1.841e-01,3.572e+00
1.884e-01,3.600e+00
1.926e-01,3.622e+00
1.968e-01,3.637e+00
2.011e-01,3.645e+00
2.053e-01,3.646e+00
2.095e-01,3.641e+00
2.138e-01,3.629e+00
2.180e-01,3.611e+00
2.222e-01,3.587e+00
2.265e-01,3.557e+00
2.307e-01,3.522e+00
2.349e-01,3.482e+00
2.392e-01,3.438e+00
2.434e-01,3.389e+00
2.476e-01,3.336e+00
2.519e-01,3.280e+00
2.561e-01,3.221e+00
2.603e-01,3.159e+00
2.646e-01,3.094e+00
2.688e-01,3.027e+00
2.730e-01,2.959e+00
2.772e-01,2.889e+00
2.815e-01,2.817e+00
2.857e-01,2.745e+00
2.899e-01,2.672e+00
2.942e-01,2.599e+00
2.984e-01,2.526e+00
3.026e-01,2.452e+00
3.069e-01,2.379e+00
3.111e-01,2.306e+00
3.153e-01,2.234e+00
3.196e-01,2.162e+00
3.238e-01,2.092e+00
3.280e-01,2.022e+00
3.323e-01,1.953e+00
3.365e-01,1.886e+00
3.407e-01,1.819e+00
3.450e-01,1.754e+00
3.492e-01,1.691e+00
3.534e-01,1.629e+00
3.577e-01,1.568e+00
3.619e-01,1.509e+00
3.661e-01,1.452e+00
3.704e-01,1.396e+00
3.746e-01,1.341e+00
3.788e-01,1.289e+00
3.831e-01,1.237e+00
3.873e-01,1.188e+00
3.915e-01,1.140e+00
3.958e-01,1.093e+00
4.000e-01,1.048e+00
4.042e-01,1.005e+00
4.085e-01,9.628e-01
4.127e-01,9.224e-01
4.169e-01,8.833e-01
4.212e-01,8.457e-01
4.254e-01,8.095e-01
4.296e-01,7.746e-01
4.339e-01,7.411e-01
4.381e-01,7.088e-01
4.423e-01,6.778e-01
4.466e-01,6.480e-01
4.508e-01,6.194e-01
4.550e-01,5.919e-01
4.593e-01,5.655e-01
4.635e-01,5.402e-01
4.677e-01,5.160e-01
4.720e-01,4.927e-01
4.762e-01,4.705e-01
4.804e-01,4.491e-01
4.847e-01,4.287e-01
4.889e-01,4.091e-01
4.931e-01,3.904e-01
4.974e-01,3.725e-01
5.016e-01,3.554e-01
5.058e-01,3.390e-01
5.101e-01,3.233e-01
5.143e-01,3.083e-01
5.185e-01,2.940e-01
5.228e-01,2.803e-01
5.270e-01,2.673e-01
5.312e-01,2.548e-01
5.354e-01,2.429e-01
5.397e-01,2.315e-01
5.439e-01,2.207e-01
5.481e-01,2.103e-01
5.524e-01,2.004e-01
5.566e-01,1.910e-01
5.608e-01,1.820e-01
5.651e-01,1.734e-01
5.693e-01,1.652e-01
5.735e-01,1.574e-01
5.778e-01,1.499e-01
5.820e-01,1.428e-01
5.862e-01,1.360e-01
5.905e-01,1.296e-01
5.947e-01,1.234e-01
5.989e-01,1.176e-01
6.032e-01,1.120e-01
6.074e-01,1.067e-01
6.116e-01,1.016e-01
6.159e-01,9.675e-02
6.201e-01,9.215e-02
6.243e-01,8.776e-02
6.286e-01,8.358e-02
6.328e-01,7.960e-02
6.370e-01,7.580e-02
6.413e-01,7.219e-02
6.455e-01,6.875e-02
6.497e-01,6.547e-02
6.540e-01,6.235e-02
6.582e-01,5.938e-02
6.624e-01,5.655e-02
6.667e-01,5.386e-02
6.709e-01,5.129e-02
6.751e-01,4.885e-02
6.794e-01,4.652e-02
6.836e-01,4.430e-02
6.878e-01,4.220e-02
6.921e-01,4.019e-02
6.963e-01,3.828e-02
7.005e-01,3.646e-02
7.048e-01,3.472e-02
7.090e-01,3.307e-02
7.132e-01,3.150e-02
7.175e-01,3.001e-02
7.217e-01,2.858e-02
7.259e-01,2.723e-02
7.302e-01,2.593e-02
7.344e-01,2.471e-02
7.386e-01,2.354e-02
7.429e-01,2.242e-02
7.471e-01,2.136e-02
7.513e-01,2.035e-02
7.556e-01,1.939e-02
7.598e-01,1.847e-02
7.640e-01,1.760e-02
7.683e-01,1.677e-02
7.725e-01,1.598e-02
7.767e-01,1.523e-02
7.810e-01,1.451e-02
7.852e-01,1.383e-02
7.894e-01,1.318e-02
7.936e-01,1.256e-02
7.979e-01,1.197e-02
8.021e-01,1.141e-02
8.063e-01,1.088e-02
8.106e-01,1.037e-02
8.148e-01,9.884e-03
8.190e-01,9.422e-03
8.233e-01,8.982e-03
8.275e-01,8.563e-03
8.317e-01,8.165e-03
8.360e-01,7.784e-03
8.402e-01,7.422e-03
8.444e-01,7.078e-03


==> anc/03_results/moderate_inf/num_total_probability/0_016.csv <==
transmittance,probability_density
2.201e-03,5.817e-03
6.603e-03,9.569e-02
1.101e-02,1.867e-01
1.541e-02,2.552e-01
1.981e-02,3.128e-01
2.421e-02,3.676e-01
2.861e-02,4.240e-01
3.302e-02,4.841e-01
3.742e-02,5.480e-01
4.182e-02,6.154e-01
4.622e-02,6.857e-01
5.063e-02,7.585e-01
5.503e-02,8.332e-01
5.943e-02,9.092e-01
6.383e-02,9.860e-01
6.823e-02,1.063e+00
7.264e-02,1.140e+00
7.704e-02,1.216e+00
8.144e-02,1.291e+00
8.584e-02,1.366e+00
9.025e-02,1.439e+00
9.465e-02,1.512e+00
9.905e-02,1.584e+00
1.035e-01,1.656e+00
1.079e-01,1.728e+00
1.123e-01,1.800e+00
1.167e-01,1.874e+00
1.211e-01,1.948e+00
1.255e-01,2.024e+00
1.299e-01,2.100e+00
1.343e-01,2.178e+00
1.387e-01,2.256e+00
1.431e-01,2.336e+00
1.475e-01,2.415e+00
1.519e-01,2.495e+00
1.563e-01,2.574e+00
1.607e-01,2.652e+00
1.651e-01,2.729e+00
1.695e-01,2.803e+00
1.739e-01,2.875e+00
1.783e-01,2.943e+00
1.827e-01,3.008e+00
1.871e-01,3.069e+00
1.915e-01,3.126e+00
1.959e-01,3.177e+00
2.003e-01,3.224e+00
2.047e-01,3.265e+00
2.091e-01,3.300e+00
2.135e-01,3.329e+00
2.179e-01,3.353e+00
2.223e-01,3.370e+00
2.267e-01,3.382e+00
2.311e-01,3.388e+00
2.355e-01,3.387e+00
2.399e-01,3.381e+00
2.443e-01,3.370e+00
2.487e-01,3.353e+00
2.531e-01,3.331e+00
2.575e-01,3.304e+00
2.619e-01,3.273e+00
2.663e-01,3.237e+00
2.707e-01,3.197e+00
2.751e-01,3.154e+00
2.795e-01,3.106e+00
2.839e-01,3.056e+00
2.883e-01,3.003e+00
2.927e-01,2.947e+00
2.971e-01,2.889e+00
3.016e-01,2.829e+00
3.060e-01,2.768e+00
3.104e-01,2.705e+00
3.148e-01,2.640e+00
3.192e-01,2.575e+00
3.236e-01,2.509e+00
3.280e-01,2.443e+00
3.324e-01,2.376e+00
3.368e-01,2.309e+00
3.412e-01,2.242e+00
3.456e-01,2.175e+00
3.500e-01,2.109e+00
3.544e-01,2.043e+00
3.588e-01,1.978e+00
3.632e-01,1.914e+00
3.676e-01,1.851e+00
3.720e-01,1.788e+00
3.764e-01,1.727e+00
3.808e-01,1.666e+00
3.852e-01,1.607e+00
3.896e-01,1.549e+00
3.940e-01,1.493e+00
3.984e-01,1.438e+00
4.028e-01,1.384e+00
4.072e-01,1.331e+00
4.116e-01,1.280e+00
4.160e-01,1.231e+00
4.204e-01,1.182e+00
4.248e-01,1.135e+00
4.292e-01,1.090e+00
4.336e-01,1.046e+00
4.380e-01,1.003e+00
4.424e-01,9.622e-01
4.468e-01,9.224e-01
4.512e-01,8.839e-01
4.556e-01,8.468e-01
4.600e-01,8.109e-01
4.644e-01,7.763e-01
4.688e-01,7.430e-01
4.732e-01,7.110e-01
4.776e-01,6.801e-01
4.820e-01,6.504e-01
4.864e-01,6.218e-01
4.908e-01,5.944e-01
4.952e-01,5.680e-01
4.996e-01,5.427e-01
5.041e-01,5.184e-01
5.085e-01,4.951e-01
5.129e-01,4.727e-01
5.173e-01,4.513e-01
5.217e-01,4.307e-01
5.261e-01,4.110e-01
5.305e-01,3.922e-01
5.349e-01,3.741e-01
5.393e-01,3.568e-01
5.437e-01,3.403e-01
5.481e-01,3.245e-01
5.525e-01,3.094e-01
5.569e-01,2.949e-01
5.613e-01,2.811e-01
5.657e-01,2.679e-01
5.701e-01,2.553e-01
5.745e-01,2.432e-01
5.789e-01,2.317e-01
5.833e-01,2.207e-01
5.877e-01,2.103e-01
5.921e-01,2.002e-01
5.965e-01,1.907e-01
6.009e-01,1.816e-01
6.053e-01,1.729e-01
6.097e-01,1.646e-01
6.141e-01,1.567e-01
6.185e-01,1.492e-01
6.229e-01,1.420e-01
6.273e-01,1.352e-01
6.317e-01,1.286e-01
6.361e-01,1.224e-01
6.405e-01,1.165e-01
6.449e-01,1.109e-01
6.493e-01,1.055e-01
6.537e-01,1.004e-01
6.581e-01,9.551e-02
6.625e-01,9.087e-02
6.669e-01,8.645e-02
6.713e-01,8.225e-02
6.757e-01,7.824e-02
6.801e-01,7.443e-02
6.845e-01,7.080e-02
6.889e-01,6.735e-02
6.933e-01,6.407e-02
6.977e-01,6.094e-02
7.022e-01,5.796e-02
7.066e-01,5.513e-02
7.110e-01,5.244e-02
7.154e-01,4.988e-02
7.198e-01,4.744e-02
7.242e-01,4.512e-02
7.286e-01,4.291e-02
7.330e-01,4.082e-02
7.374e-01,3.882e-02
7.418e-01,3.692e-02
7.462e-01,3.512e-02
7.506e-01,3.340e-02
7.550e-01,3.176e-02
7.594e-01,3.021e-02
7.638e-01,2.873e-02
7.682e-01,2.733e-02
7.726e-01,2.599e-02
7.770e-01,2.472e-02
7.814e-01,2.352e-02
7.858e-01,2.237e-02
7.902e-01,2.127e-02
7.946e-01,2.024e-02
7.990e-01,1.925e-02
8.034e-01,1.831e-02
8.078e-01,1.742e-02
8.122e-01,1.657e-02
8.166e-01,1.576e-02
8.210e-01,1.499e-02
8.254e-01,1.426e-02
8.298e-01,1.357e-02
8.342e-01,1.291e-02
8.386e-01,1.228e-02
8.430e-01,1.168e-02
8.474e-01,1.111e-02
8.518e-01,1.057e-02
8.562e-01,1.006e-02
8.606e-01,9.574e-03
8.650e-01,9.109e-03
8.694e-01,8.668e-03
8.738e-01,8.248e-03
8.782e-01,7.849e-03


==> anc/03_results/moderate_inf/num_total_probability/0_017.csv <==
transmittance,probability_density
2.500e-03,3.203e-03
7.500e-03,7.036e-02
1.250e-02,1.458e-01
1.750e-02,2.030e-01
2.250e-02,2.504e-01
2.750e-02,2.946e-01
3.250e-02,3.397e-01
3.750e-02,3.880e-01
4.250e-02,4.402e-01
4.750e-02,4.962e-01
5.250e-02,5.557e-01
5.750e-02,6.181e-01
6.250e-02,6.830e-01
6.750e-02,7.500e-01
7.250e-02,8.188e-01
7.750e-02,8.888e-01
8.250e-02,9.596e-01
8.750e-02,1.031e+00
9.250e-02,1.102e+00
9.750e-02,1.173e+00
1.025e-01,1.243e+00
1.075e-01,1.314e+00
1.125e-01,1.384e+00
1.175e-01,1.453e+00
1.225e-01,1.524e+00
1.275e-01,1.594e+00
1.325e-01,1.666e+00
1.375e-01,1.739e+00
1.425e-01,1.813e+00
1.475e-01,1.888e+00
1.525e-01,1.964e+00
1.575e-01,2.042e+00
1.625e-01,2.121e+00
1.675e-01,2.200e+00
1.725e-01,2.280e+00
1.775e-01,2.360e+00
1.825e-01,2.438e+00
1.875e-01,2.516e+00
1.925e-01,2.591e+00
1.975e-01,2.665e+00
2.025e-01,2.735e+00
2.075e-01,2.801e+00
2.125e-01,2.864e+00
2.175e-01,2.921e+00
2.225e-01,2.974e+00
2.275e-01,3.022e+00
2.325e-01,3.063e+00
2.375e-01,3.099e+00
2.425e-01,3.129e+00
2.475e-01,3.152e+00
2.525e-01,3.169e+00
2.575e-01,3.180e+00
2.625e-01,3.185e+00
2.675e-01,3.183e+00
2.725e-01,3.175e+00
2.775e-01,3.161e+00
2.825e-01,3.142e+00
2.875e-01,3.118e+00
2.925e-01,3.088e+00
2.975e-01,3.053e+00
3.025e-01,3.014e+00
3.075e-01,2.971e+00
3.125e-01,2.924e+00
3.175e-01,2.874e+00
3.225e-01,2.820e+00
3.275e-01,2.763e+00
3.325e-01,2.704e+00
3.375e-01,2.643e+00
3.425e-01,2.580e+00
3.475e-01,2.516e+00
3.525e-01,2.450e+00
3.575e-01,2.383e+00
3.625e-01,2.316e+00
3.675e-01,2.248e+00
3.725e-01,2.180e+00
3.775e-01,2.112e+00
3.825e-01,2.044e+00
3.875e-01,1.976e+00
3.925e-01,1.909e+00
3.975e-01,1.843e+00
4.025e-01,1.777e+00
4.075e-01,1.713e+00
4.125e-01,1.649e+00
4.175e-01,1.587e+00
4.225e-01,1.526e+00
4.275e-01,1.466e+00
4.325e-01,1.408e+00
4.375e-01,1.351e+00
4.425e-01,1.295e+00
4.475e-01,1.242e+00
4.525e-01,1.189e+00
4.575e-01,1.139e+00
4.625e-01,1.089e+00
4.675e-01,1.042e+00
4.725e-01,9.957e-01
4.775e-01,9.513e-01
4.825e-01,9.084e-01
4.875e-01,8.671e-01
4.925e-01,8.272e-01
4.975e-01,7.889e-01
5.025e-01,7.521e-01
5.075e-01,7.166e-01
5.125e-01,6.826e-01
5.175e-01,6.500e-01
5.225e-01,6.187e-01
5.275e-01,5.887e-01
5.325e-01,5.600e-01
5.375e-01,5.325e-01
5.425e-01,5.062e-01
5.475e-01,4.811e-01
5.525e-01,4.571e-01
5.575e-01,4.341e-01
5.625e-01,4.122e-01
5.675e-01,3.914e-01
5.725e-01,3.714e-01
5.775e-01,3.524e-01
5.825e-01,3.343e-01
5.875e-01,3.171e-01
5.925e-01,3.007e-01
5.975e-01,2.851e-01
6.025e-01,2.702e-01
6.075e-01,2.561e-01
6.125e-01,2.426e-01
6.175e-01,2.299e-01
6.225e-01,2.177e-01
6.275e-01,2.062e-01
6.325e-01,1.953e-01
6.375e-01,1.849e-01
6.425e-01,1.750e-01
6.475e-01,1.656e-01
6.525e-01,1.568e-01
6.575e-01,1.483e-01
6.625e-01,1.404e-01
6.675e-01,1.328e-01
6.725e-01,1.256e-01
6.775e-01,1.188e-01
6.825e-01,1.124e-01
6.875e-01,1.063e-01
6.925e-01,1.005e-01
6.975e-01,9.499e-02
7.025e-01,8.981e-02
7.075e-01,8.490e-02
7.125e-01,8.025e-02
7.175e-01,7.586e-02
7.225e-01,7.170e-02
7.275e-01,6.776e-02
7.325e-01,6.404e-02
7.375e-01,6.051e-02
7.425e-01,5.718e-02
7.475e-01,5.403e-02
7.525e-01,5.105e-02
7.575e-01,4.823e-02
7.625e-01,4.557e-02
7.675e-01,4.305e-02
7.725e-01,4.067e-02
7.775e-01,3.842e-02
7.825e-01,3.629e-02
7.875e-01,3.428e-02
7.925e-01,3.238e-02
7.975e-01,3.059e-02
8.025e-01,2.889e-02
8.075e-01,2.729e-02
8.125e-01,2.578e-02
8.175e-01,2.435e-02
8.225e-01,2.300e-02
8.275e-01,2.172e-02
8.325e-01,2.052e-02
8.375e-01,1.938e-02
8.425e-01,1.830e-02
8.475e-01,1.729e-02
8.525e-01,1.633e-02
8.575e-01,1.542e-02
8.625e-01,1.456e-02
8.675e-01,1.376e-02
8.725e-01,1.299e-02
8.775e-01,1.227e-02
8.825e-01,1.159e-02
8.875e-01,1.095e-02
8.925e-01,1.034e-02
8.975e-01,9.769e-03
9.025e-01,9.228e-03
9.075e-01,8.717e-03
9.125e-01,8.234e-03
9.175e-01,7.778e-03
9.225e-01,7.348e-03
9.275e-01,6.942e-03
9.325e-01,6.558e-03
9.375e-01,6.196e-03
9.425e-01,5.853e-03
9.475e-01,5.530e-03
9.525e-01,5.225e-03
9.575e-01,4.937e-03
9.625e-01,4.665e-03
9.675e-01,4.408e-03
9.725e-01,4.165e-03
9.775e-01,3.936e-03
9.825e-01,3.720e-03
9.875e-01,3.515e-03
9.925e-01,3.322e-03
9.975e-01,3.140e-03


==> anc/03_results/moderate_inf/num_total_probability/0_018.csv <==
transmittance,probability_density
2.500e-03,9.761e-04
7.500e-03,3.970e-02
1.250e-02,9.759e-02
1.750e-02,1.445e-01
2.250e-02,1.823e-01
2.750e-02,2.156e-01
3.250e-02,2.474e-01
3.750e-02,2.799e-01
4.250e-02,3.147e-01
4.750e-02,3.524e-01
5.250e-02,3.932e-01
5.750e-02,4.370e-01
6.250e-02,4.836e-01
6.750e-02,5.325e-01
7.250e-02,5.837e-01
7.750e-02,6.369e-01
8.250e-02,6.919e-01
8.750e-02,7.485e-01
9.250e-02,8.063e-01
9.750e-02,8.652e-01
1.025e-01,9.248e-01
1.075e-01,9.849e-01
1.125e-01,1.045e+00
1.175e-01,1.106e+00
1.225e-01,1.166e+00
1.275e-01,1.227e+00
1.325e-01,1.288e+00
1.375e-01,1.349e+00
1.425e-01,1.411e+00
1.475e-01,1.473e+00
1.525e-01,1.536e+00
1.575e-01,1.601e+00
1.625e-01,1.666e+00
1.675e-01,1.733e+00
1.725e-01,1.800e+00
1.775e-01,1.869e+00
1.825e-01,1.939e+00
1.875e-01,2.010e+00
1.925e-01,2.081e+00
1.975e-01,2.153e+00
2.025e-01,2.224e+00
2.075e-01,2.295e+00
2.125e-01,2.364e+00
2.175e-01,2.433e+00
2.225e-01,2.499e+00
2.275e-01,2.563e+00
2.325e-01,2.624e+00
2.375e-01,2.682e+00
2.425e-01,2.737e+00
2.475e-01,2.788e+00
2.525e-01,2.834e+00
2.575e-01,2.876e+00
2.625e-01,2.912e+00
2.675e-01,2.944e+00
2.725e-01,2.971e+00
2.775e-01,2.992e+00
2.825e-01,3.009e+00
2.875e-01,3.019e+00
2.925e-01,3.025e+00
2.975e-01,3.025e+00
3.025e-01,3.020e+00
3.075e-01,3.010e+00
3.125e-01,2.995e+00
3.175e-01,2.975e+00
3.225e-01,2.950e+00
3.275e-01,2.922e+00
3.325e-01,2.889e+00
3.375e-01,2.853e+00
3.425e-01,2.812e+00
3.475e-01,2.769e+00
3.525e-01,2.723e+00
3.575e-01,2.674e+00
3.625e-01,2.622e+00
3.675e-01,2.568e+00
3.725e-01,2.513e+00
3.775e-01,2.455e+00
3.825e-01,2.396e+00
3.875e-01,2.336e+00
3.925e-01,2.276e+00
3.975e-01,2.214e+00
4.025e-01,2.152e+00
4.075e-01,2.089e+00
4.125e-01,2.027e+00
4.175e-01,1.964e+00
4.225e-01,1.902e+00
4.275e-01,1.840e+00
4.325e-01,1.779e+00
4.375e-01,1.718e+00
4.425e-01,1.658e+00
4.475e-01,1.599e+00
4.525e-01,1.541e+00
4.575e-01,1.484e+00
4.625e-01,1.428e+00
4.675e-01,1.373e+00
4.725e-01,1.320e+00
4.775e-01,1.268e+00
4.825e-01,1.217e+00
4.875e-01,1.167e+00
4.925e-01,1.119e+00
4.975e-01,1.072e+00
5.025e-01,1.027e+00
5.075e-01,9.827e-01
5.125e-01,9.401e-01
5.175e-01,8.989e-01
5.225e-01,8.591e-01
5.275e-01,8.207e-01
5.325e-01,7.836e-01
5.375e-01,7.479e-01
5.425e-01,7.136e-01
5.475e-01,6.805e-01
5.525e-01,6.487e-01
5.575e-01,6.181e-01
5.625e-01,5.888e-01
5.675e-01,5.607e-01
5.725e-01,5.337e-01
5.775e-01,5.078e-01
5.825e-01,4.831e-01
5.875e-01,4.594e-01
5.925e-01,4.367e-01
5.975e-01,4.150e-01
6.025e-01,3.943e-01
6.075e-01,3.745e-01
6.125e-01,3.556e-01
6.175e-01,3.376e-01
6.225e-01,3.204e-01
6.275e-01,3.040e-01
6.325e-01,2.884e-01
6.375e-01,2.735e-01
6.425e-01,2.594e-01
6.475e-01,2.459e-01
6.525e-01,2.331e-01
6.575e-01,2.208e-01
6.625e-01,2.092e-01
6.675e-01,1.982e-01
6.725e-01,1.877e-01
6.775e-01,1.778e-01
6.825e-01,1.683e-01
6.875e-01,1.593e-01
6.925e-01,1.508e-01
6.975e-01,1.427e-01
7.025e-01,1.350e-01
7.075e-01,1.277e-01
7.125e-01,1.208e-01
7.175e-01,1.143e-01
7.225e-01,1.081e-01
7.275e-01,1.022e-01
7.325e-01,9.660e-02
7.375e-01,9.132e-02
7.425e-01,8.632e-02
7.475e-01,8.159e-02
7.525e-01,7.711e-02
7.575e-01,7.286e-02
7.625e-01,6.885e-02
7.675e-01,6.505e-02
7.725e-01,6.145e-02
7.775e-01,5.805e-02
7.825e-01,5.483e-02
7.875e-01,5.179e-02
7.925e-01,4.891e-02
7.975e-01,4.619e-02
8.025e-01,4.362e-02
8.075e-01,4.119e-02
8.125e-01,3.889e-02
8.175e-01,3.672e-02
8.225e-01,3.466e-02
8.275e-01,3.273e-02
8.325e-01,3.089e-02
8.375e-01,2.916e-02
8.425e-01,2.753e-02
8.475e-01,2.598e-02
8.525e-01,2.452e-02
8.575e-01,2.315e-02
8.625e-01,2.185e-02
8.675e-01,2.062e-02
8.725e-01,1.946e-02
8.775e-01,1.836e-02
8.825e-01,1.733e-02
8.875e-01,1.635e-02
8.925e-01,1.543e-02
8.975e-01,1.456e-02
9.025e-01,1.374e-02
9.075e-01,1.297e-02
9.125e-01,1.224e-02
9.175e-01,1.155e-02
9.225e-01,1.089e-02
9.275e-01,1.028e-02
9.325e-01,9.699e-03
9.375e-01,9.152e-03
9.425e-01,8.636e-03
9.475e-01,8.149e-03
9.525e-01,7.689e-03
9.575e-01,7.255e-03
9.625e-01,6.846e-03
9.675e-01,6.460e-03
9.725e-01,6.095e-03
9.775e-01,5.751e-03
9.825e-01,5.427e-03
9.875e-01,5.121e-03
9.925e-01,4.833e-03
9.975e-01,4.560e-03


==> anc/03_results/moderate_inf/num_total_probability/0_019.csv <==
transmittance,probability_density
2.500e-03,2.480e-04
7.500e-03,2.044e-02
1.250e-02,6.253e-02
1.750e-02,1.010e-01
2.250e-02,1.321e-01
2.750e-02,1.587e-01
3.250e-02,1.829e-01
3.750e-02,2.064e-01
4.250e-02,2.302e-01
4.750e-02,2.553e-01
5.250e-02,2.825e-01
5.750e-02,3.120e-01
6.250e-02,3.441e-01
6.750e-02,3.786e-01
7.250e-02,4.153e-01
7.750e-02,4.542e-01
8.250e-02,4.949e-01
8.750e-02,5.375e-01
9.250e-02,5.817e-01
9.750e-02,6.276e-01
1.025e-01,6.750e-01
1.075e-01,7.237e-01
1.125e-01,7.735e-01
1.175e-01,8.243e-01
1.225e-01,8.760e-01
1.275e-01,9.282e-01
1.325e-01,9.809e-01
1.375e-01,1.034e+00
1.425e-01,1.087e+00
1.475e-01,1.141e+00
1.525e-01,1.195e+00
1.575e-01,1.250e+00
1.625e-01,1.305e+00
1.675e-01,1.361e+00
1.725e-01,1.417e+00
1.775e-01,1.475e+00
1.825e-01,1.533e+00
1.875e-01,1.593e+00
1.925e-01,1.654e+00
1.975e-01,1.715e+00
2.025e-01,1.778e+00
2.075e-01,1.842e+00
2.125e-01,1.906e+00
2.175e-01,1.971e+00
2.225e-01,2.036e+00
2.275e-01,2.101e+00
2.325e-01,2.166e+00
2.375e-01,2.230e+00
2.425e-01,2.293e+00
2.475e-01,2.354e+00
2.525e-01,2.414e+00
2.575e-01,2.472e+00
2.625e-01,2.527e+00
2.675e-01,2.580e+00
2.725e-01,2.629e+00
2.775e-01,2.675e+00
2.825e-01,2.717e+00
2.875e-01,2.755e+00
2.925e-01,2.790e+00
2.975e-01,2.820e+00
3.025e-01,2.845e+00
3.075e-01,2.866e+00
3.125e-01,2.882e+00
3.175e-01,2.894e+00
3.225e-01,2.900e+00
3.275e-01,2.903e+00
3.325e-01,2.900e+00
3.375e-01,2.893e+00
3.425e-01,2.882e+00
3.475e-01,2.866e+00
3.525e-01,2.847e+00
3.575e-01,2.823e+00
3.625e-01,2.795e+00
3.675e-01,2.764e+00
3.725e-01,2.730e+00
3.775e-01,2.692e+00
3.825e-01,2.652e+00
3.875e-01,2.609e+00
3.925e-01,2.563e+00
3.975e-01,2.515e+00
4.025e-01,2.465e+00
4.075e-01,2.413e+00
4.125e-01,2.360e+00
4.175e-01,2.305e+00
4.225e-01,2.249e+00
4.275e-01,2.193e+00
4.325e-01,2.135e+00
4.375e-01,2.077e+00
4.425e-01,2.019e+00
4.475e-01,1.960e+00
4.525e-01,1.902e+00
4.575e-01,1.843e+00
4.625e-01,1.785e+00
4.675e-01,1.727e+00
4.725e-01,1.670e+00
4.775e-01,1.614e+00
4.825e-01,1.558e+00
4.875e-01,1.503e+00
4.925e-01,1.448e+00
4.975e-01,1.395e+00
5.025e-01,1.343e+00
5.075e-01,1.292e+00
5.125e-01,1.242e+00
5.175e-01,1.193e+00
5.225e-01,1.145e+00
5.275e-01,1.099e+00
5.325e-01,1.054e+00
5.375e-01,1.010e+00
5.425e-01,9.676e-01
5.475e-01,9.264e-01
5.525e-01,8.865e-01
5.575e-01,8.478e-01
5.625e-01,8.105e-01
5.675e-01,7.744e-01
5.725e-01,7.396e-01
5.775e-01,7.060e-01
5.825e-01,6.737e-01
5.875e-01,6.426e-01
5.925e-01,6.126e-01
5.975e-01,5.838e-01
6.025e-01,5.562e-01
6.075e-01,5.296e-01
6.125e-01,5.042e-01
6.175e-01,4.798e-01
6.225e-01,4.564e-01
6.275e-01,4.340e-01
6.325e-01,4.126e-01
6.375e-01,3.921e-01
6.425e-01,3.725e-01
6.475e-01,3.537e-01
6.525e-01,3.359e-01
6.575e-01,3.188e-01
6.625e-01,3.025e-01
6.675e-01,2.870e-01
6.725e-01,2.722e-01
6.775e-01,2.581e-01
6.825e-01,2.446e-01
6.875e-01,2.318e-01
6.925e-01,2.197e-01
6.975e-01,2.081e-01
7.025e-01,1.971e-01
7.075e-01,1.866e-01
7.125e-01,1.766e-01
7.175e-01,1.672e-01
7.225e-01,1.582e-01
7.275e-01,1.497e-01
7.325e-01,1.416e-01
7.375e-01,1.339e-01
7.425e-01,1.266e-01
7.475e-01,1.197e-01
7.525e-01,1.132e-01
7.575e-01,1.070e-01
7.625e-01,1.011e-01
7.675e-01,9.553e-02
7.725e-01,9.025e-02
7.775e-01,8.525e-02
7.825e-01,8.052e-02
7.875e-01,7.604e-02
7.925e-01,7.180e-02
7.975e-01,6.779e-02
8.025e-01,6.400e-02
8.075e-01,6.041e-02
8.125e-01,5.702e-02
8.175e-01,5.381e-02
8.225e-01,5.078e-02
8.275e-01,4.791e-02
8.325e-01,4.520e-02
8.375e-01,4.264e-02
8.425e-01,4.022e-02
8.475e-01,3.794e-02
8.525e-01,3.578e-02
8.575e-01,3.375e-02
8.625e-01,3.182e-02
8.675e-01,3.001e-02
8.725e-01,2.829e-02
8.775e-01,2.667e-02
8.825e-01,2.515e-02
8.875e-01,2.371e-02
8.925e-01,2.235e-02
8.975e-01,2.106e-02
9.025e-01,1.985e-02
9.075e-01,1.871e-02
9.125e-01,1.763e-02
9.175e-01,1.662e-02
9.225e-01,1.566e-02
9.275e-01,1.476e-02
9.325e-01,1.390e-02
9.375e-01,1.310e-02
9.425e-01,1.234e-02
9.475e-01,1.163e-02
9.525e-01,1.096e-02
9.575e-01,1.032e-02
9.625e-01,9.726e-03
9.675e-01,9.163e-03
9.725e-01,8.632e-03
9.775e-01,8.132e-03
9.825e-01,7.660e-03
9.875e-01,7.216e-03
9.925e-01,6.797e-03
9.975e-01,6.403e-03


==> anc/03_results/moderate_inf/num_total_probability/0_02.csv <==
transmittance,probability_density
2.500e-03,5.092e-05
7.500e-03,9.382e-03
1.250e-02,3.752e-02
1.750e-02,6.838e-02
2.250e-02,9.453e-02
2.750e-02,1.164e-01
3.250e-02,1.358e-01
3.750e-02,1.540e-01
4.250e-02,1.716e-01
4.750e-02,1.893e-01
5.250e-02,2.077e-01
5.750e-02,2.273e-01
6.250e-02,2.486e-01
6.750e-02,2.718e-01
7.250e-02,2.970e-01
7.750e-02,3.243e-01
8.250e-02,3.534e-01
8.750e-02,3.844e-01
9.250e-02,4.170e-01
9.750e-02,4.512e-01
1.025e-01,4.870e-01
1.075e-01,5.243e-01
1.125e-01,5.631e-01
1.175e-01,6.033e-01
1.225e-01,6.448e-01
1.275e-01,6.875e-01
1.325e-01,7.313e-01
1.375e-01,7.761e-01
1.425e-01,8.217e-01
1.475e-01,8.681e-01
1.525e-01,9.150e-01
1.575e-01,9.625e-01
1.625e-01,1.010e+00
1.675e-01,1.059e+00
1.725e-01,1.108e+00
1.775e-01,1.157e+00
1.825e-01,1.207e+00
1.875e-01,1.258e+00
1.925e-01,1.309e+00
1.975e-01,1.361e+00
2.025e-01,1.414e+00
2.075e-01,1.468e+00
2.125e-01,1.523e+00
2.175e-01,1.579e+00
2.225e-01,1.636e+00
2.275e-01,1.693e+00
2.325e-01,1.752e+00
2.375e-01,1.811e+00
2.425e-01,1.871e+00
2.475e-01,1.931e+00
2.525e-01,1.991e+00
2.575e-01,2.051e+00
2.625e-01,2.111e+00
2.675e-01,2.170e+00
2.725e-01,2.228e+00
2.775e-01,2.285e+00
2.825e-01,2.340e+00
2.875e-01,2.394e+00
2.925e-01,2.445e+00
2.975e-01,2.494e+00
3.025e-01,2.540e+00
3.075e-01,2.583e+00
3.125e-01,2.623e+00
3.175e-01,2.659e+00
3.225e-01,2.692e+00
3.275e-01,2.721e+00
3.325e-01,2.746e+00
3.375e-01,2.768e+00
3.425e-01,2.784e+00
3.475e-01,2.797e+00
3.525e-01,2.806e+00
3.575e-01,2.810e+00
3.625e-01,2.810e+00
3.675e-01,2.806e+00
3.725e-01,2.798e+00
3.775e-01,2.786e+00
3.825e-01,2.770e+00
3.875e-01,2.751e+00
3.925e-01,2.728e+00
3.975e-01,2.701e+00
4.025e-01,2.671e+00
4.075e-01,2.638e+00
4.125e-01,2.602e+00
4.175e-01,2.563e+00
4.225e-01,2.522e+00
4.275e-01,2.479e+00
4.325e-01,2.433e+00
4.375e-01,2.386e+00
4.425e-01,2.337e+00
4.475e-01,2.286e+00
4.525e-01,2.234e+00
4.575e-01,2.181e+00
4.625e-01,2.128e+00
4.675e-01,2.073e+00
4.725e-01,2.018e+00
4.775e-01,1.962e+00
4.825e-01,1.906e+00
4.875e-01,1.850e+00
4.925e-01,1.795e+00
4.975e-01,1.739e+00
5.025e-01,1.684e+00
5.075e-01,1.629e+00
5.125e-01,1.574e+00
5.175e-01,1.520e+00
5.225e-01,1.467e+00
5.275e-01,1.415e+00
5.325e-01,1.364e+00
5.375e-01,1.313e+00
5.425e-01,1.264e+00
5.475e-01,1.215e+00
5.525e-01,1.168e+00
5.575e-01,1.122e+00
5.625e-01,1.077e+00
5.675e-01,1.033e+00
5.725e-01,9.903e-01
5.775e-01,9.489e-01
5.825e-01,9.087e-01
5.875e-01,8.697e-01
5.925e-01,8.319e-01
5.975e-01,7.954e-01
6.025e-01,7.601e-01
6.075e-01,7.259e-01
6.125e-01,6.930e-01
6.175e-01,6.613e-01
6.225e-01,6.307e-01
6.275e-01,6.013e-01
6.325e-01,5.730e-01
6.375e-01,5.458e-01
6.425e-01,5.197e-01
6.475e-01,4.946e-01
6.525e-01,4.705e-01
6.575e-01,4.475e-01
6.625e-01,4.254e-01
6.675e-01,4.043e-01
6.725e-01,3.841e-01
6.775e-01,3.647e-01
6.825e-01,3.462e-01
6.875e-01,3.286e-01
6.925e-01,3.117e-01
6.975e-01,2.957e-01
7.025e-01,2.803e-01
7.075e-01,2.657e-01
7.125e-01,2.518e-01
7.175e-01,2.385e-01
7.225e-01,2.259e-01
7.275e-01,2.139e-01
7.325e-01,2.025e-01
7.375e-01,1.916e-01
7.425e-01,1.813e-01
7.475e-01,1.715e-01
7.525e-01,1.621e-01
7.575e-01,1.533e-01
7.625e-01,1.449e-01
7.675e-01,1.369e-01
7.725e-01,1.294e-01
7.775e-01,1.222e-01
7.825e-01,1.154e-01
7.875e-01,1.090e-01
7.925e-01,1.029e-01
7.975e-01,9.714e-02
8.025e-01,9.168e-02
8.075e-01,8.651e-02
8.125e-01,8.161e-02
8.175e-01,7.699e-02
8.225e-01,7.261e-02
8.275e-01,6.847e-02
8.325e-01,6.456e-02
8.375e-01,6.086e-02
8.425e-01,5.737e-02
8.475e-01,5.407e-02
8.525e-01,5.095e-02
8.575e-01,4.801e-02
8.625e-01,4.523e-02
8.675e-01,4.261e-02
8.725e-01,4.013e-02
8.775e-01,3.780e-02
8.825e-01,3.559e-02
8.875e-01,3.351e-02
8.925e-01,3.155e-02
8.975e-01,2.970e-02
9.025e-01,2.796e-02
9.075e-01,2.632e-02
9.125e-01,2.477e-02
9.175e-01,2.331e-02
9.225e-01,2.193e-02
9.275e-01,2.064e-02
9.325e-01,1.942e-02
9.375e-01,1.827e-02
9.425e-01,1.718e-02
9.475e-01,1.616e-02
9.525e-01,1.520e-02
9.575e-01,1.430e-02
9.625e-01,1.344e-02
9.675e-01,1.264e-02
9.725e-01,1.189e-02
9.775e-01,1.118e-02
9.825e-01,1.051e-02
9.875e-01,9.882e-03
9.925e-01,9.290e-03
9.975e-01,8.733e-03


==> anc/03_results/moderate_inf/num_total_probability/0_021.csv <==
transmittance,probability_density
2.500e-03,8.112e-06
7.500e-03,3.731e-03
1.250e-02,2.055e-02
1.750e-02,4.390e-02
2.250e-02,6.589e-02
2.750e-02,8.450e-02
3.250e-02,1.005e-01
3.750e-02,1.151e-01
4.250e-02,1.289e-01
4.750e-02,1.424e-01
5.250e-02,1.559e-01
5.750e-02,1.696e-01
6.250e-02,1.840e-01
6.750e-02,1.994e-01
7.250e-02,2.161e-01
7.750e-02,2.342e-01
8.250e-02,2.540e-01
8.750e-02,2.755e-01
9.250e-02,2.986e-01
9.750e-02,3.233e-01
1.025e-01,3.495e-01
1.075e-01,3.772e-01
1.125e-01,4.062e-01
1.175e-01,4.366e-01
1.225e-01,4.684e-01
1.275e-01,5.014e-01
1.325e-01,5.358e-01
1.375e-01,5.715e-01
1.425e-01,6.083e-01
1.475e-01,6.464e-01
1.525e-01,6.855e-01
1.575e-01,7.256e-01
1.625e-01,7.665e-01
1.675e-01,8.083e-01
1.725e-01,8.507e-01
1.775e-01,8.938e-01
1.825e-01,9.374e-01
1.875e-01,9.816e-01
1.925e-01,1.026e+00
1.975e-01,1.071e+00
2.025e-01,1.117e+00
2.075e-01,1.163e+00
2.125e-01,1.210e+00
2.175e-01,1.258e+00
2.225e-01,1.307e+00
2.275e-01,1.356e+00
2.325e-01,1.406e+00
2.375e-01,1.457e+00
2.425e-01,1.509e+00
2.475e-01,1.562e+00
2.525e-01,1.616e+00
2.575e-01,1.670e+00
2.625e-01,1.725e+00
2.675e-01,1.781e+00
2.725e-01,1.838e+00
2.775e-01,1.894e+00
2.825e-01,1.951e+00
2.875e-01,2.007e+00
2.925e-01,2.064e+00
2.975e-01,2.119e+00
3.025e-01,2.174e+00
3.075e-01,2.227e+00
3.125e-01,2.280e+00
3.175e-01,2.330e+00
3.225e-01,2.379e+00
3.275e-01,2.426e+00
3.325e-01,2.470e+00
3.375e-01,2.511e+00
3.425e-01,2.550e+00
3.475e-01,2.586e+00
3.525e-01,2.618e+00
3.575e-01,2.647e+00
3.625e-01,2.672e+00
3.675e-01,2.694e+00
3.725e-01,2.712e+00
3.775e-01,2.726e+00
3.825e-01,2.737e+00
3.875e-01,2.743e+00
3.925e-01,2.746e+00
3.975e-01,2.744e+00
4.025e-01,2.739e+00
4.075e-01,2.730e+00
4.125e-01,2.717e+00
4.175e-01,2.701e+00
4.225e-01,2.681e+00
4.275e-01,2.658e+00
4.325e-01,2.632e+00
4.375e-01,2.603e+00
4.425e-01,2.570e+00
4.475e-01,2.535e+00
4.525e-01,2.498e+00
4.575e-01,2.458e+00
4.625e-01,2.416e+00
4.675e-01,2.371e+00
4.725e-01,2.326e+00
4.775e-01,2.278e+00
4.825e-01,2.229e+00
4.875e-01,2.179e+00
4.925e-01,2.127e+00
4.975e-01,2.075e+00
5.025e-01,2.022e+00
5.075e-01,1.968e+00
5.125e-01,1.914e+00
5.175e-01,1.860e+00
5.225e-01,1.806e+00
5.275e-01,1.752e+00
5.325e-01,1.697e+00
5.375e-01,1.643e+00
5.425e-01,1.590e+00
5.475e-01,1.537e+00
5.525e-01,1.484e+00
5.575e-01,1.433e+00
5.625e-01,1.381e+00
5.675e-01,1.331e+00
5.725e-01,1.282e+00
5.775e-01,1.233e+00
5.825e-01,1.186e+00
5.875e-01,1.140e+00
5.925e-01,1.094e+00
5.975e-01,1.050e+00
6.025e-01,1.007e+00
6.075e-01,9.654e-01
6.125e-01,9.247e-01
6.175e-01,8.852e-01
6.225e-01,8.469e-01
6.275e-01,8.098e-01
6.325e-01,7.739e-01
6.375e-01,7.392e-01
6.425e-01,7.057e-01
6.475e-01,6.733e-01
6.525e-01,6.421e-01
6.575e-01,6.121e-01
6.625e-01,5.832e-01
6.675e-01,5.553e-01
6.725e-01,5.286e-01
6.775e-01,5.029e-01
6.825e-01,4.783e-01
6.875e-01,4.547e-01
6.925e-01,4.320e-01
6.975e-01,4.103e-01
7.025e-01,3.896e-01
7.075e-01,3.698e-01
7.125e-01,3.508e-01
7.175e-01,3.327e-01
7.225e-01,3.154e-01
7.275e-01,2.989e-01
7.325e-01,2.832e-01
7.375e-01,2.682e-01
7.425e-01,2.539e-01
7.475e-01,2.403e-01
7.525e-01,2.273e-01
7.575e-01,2.150e-01
7.625e-01,2.033e-01
7.675e-01,1.922e-01
7.725e-01,1.816e-01
7.775e-01,1.716e-01
7.825e-01,1.621e-01
7.875e-01,1.530e-01
7.925e-01,1.445e-01
7.975e-01,1.364e-01
8.025e-01,1.287e-01
8.075e-01,1.214e-01
8.125e-01,1.145e-01
8.175e-01,1.079e-01
8.225e-01,1.017e-01
8.275e-01,9.588e-02
8.325e-01,9.035e-02
8.375e-01,8.512e-02
8.425e-01,8.017e-02
8.475e-01,7.550e-02
8.525e-01,7.108e-02
8.575e-01,6.691e-02
8.625e-01,6.298e-02
8.675e-01,5.926e-02
8.725e-01,5.576e-02
8.775e-01,5.245e-02
8.825e-01,4.933e-02
8.875e-01,4.639e-02
8.925e-01,4.362e-02
8.975e-01,4.101e-02
9.025e-01,3.855e-02
9.075e-01,3.623e-02
9.125e-01,3.404e-02
9.175e-01,3.199e-02
9.225e-01,3.005e-02
9.275e-01,2.823e-02
9.325e-01,2.651e-02
9.375e-01,2.490e-02
9.425e-01,2.338e-02
9.475e-01,2.195e-02
9.525e-01,2.061e-02
9.575e-01,1.934e-02
9.625e-01,1.816e-02
9.675e-01,1.704e-02
9.725e-01,1.599e-02
9.775e-01,1.500e-02
9.825e-01,1.408e-02
9.875e-01,1.321e-02
9.925e-01,1.239e-02
9.975e-01,1.162e-02


==> anc/03_results/moderate_inf/num_total_probability/0_022.csv <==
transmittance,probability_density
2.500e-03,9.590e-07
7.500e-03,1.247e-03
1.250e-02,9.992e-03
1.750e-02,2.603e-02
2.250e-02,4.377e-02
2.750e-02,5.986e-02
3.250e-02,7.365e-02
3.750e-02,8.571e-02
4.250e-02,9.680e-02
4.750e-02,1.074e-01
5.250e-02,1.179e-01
5.750e-02,1.284e-01
6.250e-02,1.390e-01
6.750e-02,1.499e-01
7.250e-02,1.613e-01
7.750e-02,1.734e-01
8.250e-02,1.864e-01
8.750e-02,2.006e-01
9.250e-02,2.160e-01
9.750e-02,2.329e-01
1.025e-01,2.511e-01
1.075e-01,2.707e-01
1.125e-01,2.917e-01
1.175e-01,3.140e-01
1.225e-01,3.376e-01
1.275e-01,3.624e-01
1.325e-01,3.885e-01
1.375e-01,4.157e-01
1.425e-01,4.441e-01
1.475e-01,4.737e-01
1.525e-01,5.045e-01
1.575e-01,5.365e-01
1.625e-01,5.696e-01
1.675e-01,6.038e-01
1.725e-01,6.391e-01
1.775e-01,6.754e-01
1.825e-01,7.126e-01
1.875e-01,7.506e-01
1.925e-01,7.894e-01
1.975e-01,8.289e-01
2.025e-01,8.689e-01
2.075e-01,9.096e-01
2.125e-01,9.508e-01
2.175e-01,9.925e-01
2.225e-01,1.035e+00
2.275e-01,1.078e+00
2.325e-01,1.121e+00
2.375e-01,1.165e+00
2.425e-01,1.210e+00
2.475e-01,1.255e+00
2.525e-01,1.302e+00
2.575e-01,1.349e+00
2.625e-01,1.397e+00
2.675e-01,1.446e+00
2.725e-01,1.495e+00
2.775e-01,1.546e+00
2.825e-01,1.597e+00
2.875e-01,1.649e+00
2.925e-01,1.702e+00
2.975e-01,1.755e+00
3.025e-01,1.809e+00
3.075e-01,1.863e+00
3.125e-01,1.917e+00
3.175e-01,1.971e+00
3.225e-01,2.025e+00
3.275e-01,2.078e+00
3.325e-01,2.131e+00
3.375e-01,2.182e+00
3.425e-01,2.233e+00
3.475e-01,2.282e+00
3.525e-01,2.329e+00
3.575e-01,2.374e+00
3.625e-01,2.418e+00
3.675e-01,2.458e+00
3.725e-01,2.497e+00
3.775e-01,2.532e+00
3.825e-01,2.565e+00
3.875e-01,2.594e+00
3.925e-01,2.620e+00
3.975e-01,2.643e+00
4.025e-01,2.663e+00
4.075e-01,2.678e+00
4.125e-01,2.690e+00
4.175e-01,2.699e+00
4.225e-01,2.703e+00
4.275e-01,2.704e+00
4.325e-01,2.701e+00
4.375e-01,2.695e+00
4.425e-01,2.685e+00
4.475e-01,2.671e+00
4.525e-01,2.654e+00
4.575e-01,2.634e+00
4.625e-01,2.611e+00
4.675e-01,2.584e+00
4.725e-01,2.554e+00
4.775e-01,2.522e+00
4.825e-01,2.487e+00
4.875e-01,2.449e+00
4.925e-01,2.410e+00
4.975e-01,2.368e+00
5.025e-01,2.324e+00
5.075e-01,2.278e+00
5.125e-01,2.231e+00
5.175e-01,2.183e+00
5.225e-01,2.133e+00
5.275e-01,2.082e+00
5.325e-01,2.030e+00
5.375e-01,1.978e+00
5.425e-01,1.925e+00
5.475e-01,1.872e+00
5.525e-01,1.818e+00
5.575e-01,1.764e+00
5.625e-01,1.710e+00
5.675e-01,1.657e+00
5.725e-01,1.603e+00
5.775e-01,1.551e+00
5.825e-01,1.498e+00
5.875e-01,1.446e+00
5.925e-01,1.395e+00
5.975e-01,1.344e+00
6.025e-01,1.295e+00
6.075e-01,1.246e+00
6.125e-01,1.198e+00
6.175e-01,1.151e+00
6.225e-01,1.106e+00
6.275e-01,1.061e+00
6.325e-01,1.017e+00
6.375e-01,9.747e-01
6.425e-01,9.334e-01
6.475e-01,8.933e-01
6.525e-01,8.543e-01
6.575e-01,8.166e-01
6.625e-01,7.800e-01
6.675e-01,7.447e-01
6.725e-01,7.105e-01
6.775e-01,6.775e-01
6.825e-01,6.457e-01
6.875e-01,6.151e-01
6.925e-01,5.856e-01
6.975e-01,5.572e-01
7.025e-01,5.299e-01
7.075e-01,5.038e-01
7.125e-01,4.786e-01
7.175e-01,4.546e-01
7.225e-01,4.315e-01
7.275e-01,4.094e-01
7.325e-01,3.883e-01
7.375e-01,3.681e-01
7.425e-01,3.488e-01
7.475e-01,3.303e-01
7.525e-01,3.128e-01
7.575e-01,2.960e-01
7.625e-01,2.800e-01
7.675e-01,2.648e-01
7.725e-01,2.504e-01
7.775e-01,2.366e-01
7.825e-01,2.235e-01
7.875e-01,2.111e-01
7.925e-01,1.992e-01
7.975e-01,1.880e-01
8.025e-01,1.774e-01
8.075e-01,1.673e-01
8.125e-01,1.577e-01
8.175e-01,1.486e-01
8.225e-01,1.401e-01
8.275e-01,1.319e-01
8.325e-01,1.242e-01
8.375e-01,1.170e-01
8.425e-01,1.101e-01
8.475e-01,1.036e-01
8.525e-01,9.743e-02
8.575e-01,9.163e-02
8.625e-01,8.615e-02
8.675e-01,8.098e-02
8.725e-01,7.610e-02
8.775e-01,7.150e-02
8.825e-01,6.717e-02
8.875e-01,6.308e-02
8.925e-01,5.923e-02
8.975e-01,5.560e-02
9.025e-01,5.218e-02
9.075e-01,4.896e-02
9.125e-01,4.593e-02
9.175e-01,4.309e-02
9.225e-01,4.041e-02
9.275e-01,3.789e-02
9.325e-01,3.552e-02
9.375e-01,3.329e-02
9.425e-01,3.120e-02
9.475e-01,2.923e-02
9.525e-01,2.739e-02
9.575e-01,2.565e-02
9.625e-01,2.403e-02
9.675e-01,2.250e-02
9.725e-01,2.106e-02
9.775e-01,1.972e-02
9.825e-01,1.846e-02
9.875e-01,1.727e-02
9.925e-01,1.616e-02
9.975e-01,1.512e-02


==> anc/03_results/moderate_inf/num_total_probability/0_023.csv <==
transmittance,probability_density
2.500e-03,7.939e-08
7.500e-03,3.373e-04
1.250e-02,4.180e-03
1.750e-02,1.383e-02
2.250e-02,2.695e-02
2.750e-02,4.044e-02
3.250e-02,5.263e-02
3.750e-02,6.320e-02
4.250e-02,7.251e-02
4.750e-02,8.108e-02
5.250e-02,8.933e-02
5.750e-02,9.752e-02
6.250e-02,1.058e-01
6.750e-02,1.141e-01
7.250e-02,1.227e-01
7.750e-02,1.314e-01
8.250e-02,1.405e-01
8.750e-02,1.501e-01
9.250e-02,1.603e-01
9.750e-02,1.713e-01
1.025e-01,1.833e-01
1.075e-01,1.963e-01
1.125e-01,2.106e-01
1.175e-01,2.260e-01
1.225e-01,2.427e-01
1.275e-01,2.606e-01
1.325e-01,2.796e-01
1.375e-01,2.998e-01
1.425e-01,3.212e-01
1.475e-01,3.436e-01
1.525e-01,3.670e-01
1.575e-01,3.916e-01
1.625e-01,4.173e-01
1.675e-01,4.440e-01
1.725e-01,4.718e-01
1.775e-01,5.008e-01
1.825e-01,5.308e-01
1.875e-01,5.619e-01
1.925e-01,5.940e-01
1.975e-01,6.271e-01
2.025e-01,6.611e-01
2.075e-01,6.960e-01
2.125e-01,7.317e-01
2.175e-01,7.681e-01
2.225e-01,8.051e-01
2.275e-01,8.428e-01
2.325e-01,8.811e-01
2.375e-01,9.200e-01
2.425e-01,9.593e-01
2.475e-01,9.993e-01
2.525e-01,1.040e+00
2.575e-01,1.081e+00
2.625e-01,1.123e+00
2.675e-01,1.165e+00
2.725e-01,1.208e+00
2.775e-01,1.252e+00
2.825e-01,1.296e+00
2.875e-01,1.342e+00
2.925e-01,1.388e+00
2.975e-01,1.435e+00
3.025e-01,1.483e+00
3.075e-01,1.532e+00
3.125e-01,1.582e+00
3.175e-01,1.632e+00
3.225e-01,1.683e+00
3.275e-01,1.735e+00
3.325e-01,1.787e+00
3.375e-01,1.839e+00
3.425e-01,1.892e+00
3.475e-01,1.944e+00
3.525e-01,1.997e+00
3.575e-01,2.049e+00
3.625e-01,2.100e+00
3.675e-01,2.151e+00
3.725e-01,2.200e+00
3.775e-01,2.248e+00
3.825e-01,2.295e+00
3.875e-01,2.340e+00
3.925e-01,2.383e+00
3.975e-01,2.424e+00
4.025e-01,2.463e+00
4.075e-01,2.499e+00
4.125e-01,2.532e+00
4.175e-01,2.562e+00
4.225e-01,2.589e+00
4.275e-01,2.613e+00
4.325e-01,2.634e+00
4.375e-01,2.651e+00
4.425e-01,2.665e+00
4.475e-01,2.675e+00
4.525e-01,2.682e+00
4.575e-01,2.684e+00
4.625e-01,2.684e+00
4.675e-01,2.679e+00
4.725e-01,2.671e+00
4.775e-01,2.660e+00
4.825e-01,2.645e+00
4.875e-01,2.626e+00
4.925e-01,2.605e+00
4.975e-01,2.580e+00
5.025e-01,2.552e+00
5.075e-01,2.522e+00
5.125e-01,2.488e+00
5.175e-01,2.452e+00
5.225e-01,2.414e+00
5.275e-01,2.373e+00
5.325e-01,2.331e+00
5.375e-01,2.286e+00
5.425e-01,2.240e+00
5.475e-01,2.192e+00
5.525e-01,2.143e+00
5.575e-01,2.092e+00
5.625e-01,2.041e+00
5.675e-01,1.989e+00
5.725e-01,1.936e+00
5.775e-01,1.883e+00
5.825e-01,1.829e+00
5.875e-01,1.775e+00
5.925e-01,1.721e+00
5.975e-01,1.667e+00
6.025e-01,1.613e+00
6.075e-01,1.560e+00
6.125e-01,1.507e+00
6.175e-01,1.454e+00
6.225e-01,1.402e+00
6.275e-01,1.351e+00
6.325e-01,1.301e+00
6.375e-01,1.251e+00
6.425e-01,1.203e+00
6.475e-01,1.155e+00
6.525e-01,1.108e+00
6.575e-01,1.063e+00
6.625e-01,1.019e+00
6.675e-01,9.753e-01
6.725e-01,9.332e-01
6.775e-01,8.923e-01
6.825e-01,8.527e-01
6.875e-01,8.142e-01
6.925e-01,7.770e-01
6.975e-01,7.410e-01
7.025e-01,7.062e-01
7.075e-01,6.726e-01
7.125e-01,6.403e-01
7.175e-01,6.091e-01
7.225e-01,5.791e-01
7.275e-01,5.503e-01
7.325e-01,5.226e-01
7.375e-01,4.961e-01
7.425e-01,4.706e-01
7.475e-01,4.462e-01
7.525e-01,4.229e-01
7.575e-01,4.006e-01
7.625e-01,3.792e-01
7.675e-01,3.589e-01
7.725e-01,3.394e-01
7.775e-01,3.209e-01
7.825e-01,3.032e-01
7.875e-01,2.864e-01
7.925e-01,2.704e-01
7.975e-01,2.552e-01
8.025e-01,2.408e-01
8.075e-01,2.270e-01
8.125e-01,2.140e-01
8.175e-01,2.016e-01
8.225e-01,1.899e-01
8.275e-01,1.788e-01
8.325e-01,1.683e-01
8.375e-01,1.583e-01
8.425e-01,1.489e-01
8.475e-01,1.400e-01
8.525e-01,1.316e-01
8.575e-01,1.236e-01
8.625e-01,1.161e-01
8.675e-01,1.090e-01
8.725e-01,1.023e-01
8.775e-01,9.601e-02
8.825e-01,9.006e-02
8.875e-01,8.446e-02
8.925e-01,7.918e-02
8.975e-01,7.421e-02
9.025e-01,6.954e-02
9.075e-01,6.514e-02
9.125e-01,6.100e-02
9.175e-01,5.712e-02
9.225e-01,5.346e-02
9.275e-01,5.003e-02
9.325e-01,4.681e-02
9.375e-01,4.378e-02
9.425e-01,4.094e-02
9.475e-01,3.828e-02
9.525e-01,3.578e-02
9.575e-01,3.344e-02
9.625e-01,3.124e-02
9.675e-01,2.918e-02
9.725e-01,2.726e-02
9.775e-01,2.545e-02
9.825e-01,2.376e-02
9.875e-01,2.218e-02
9.925e-01,2.070e-02
9.975e-01,1.931e-02


==> anc/03_results/moderate_inf/num_total_probability/0_024.csv <==
transmittance,probability_density
2.500e-03,4.311e-09
7.500e-03,7.072e-05
1.250e-02,1.452e-03
1.750e-02,6.379e-03
2.250e-02,1.490e-02
2.750e-02,2.527e-02
3.250e-02,3.571e-02
3.750e-02,4.526e-02
4.250e-02,5.363e-02
4.750e-02,6.102e-02
5.250e-02,6.775e-02
5.750e-02,7.418e-02
6.250e-02,8.056e-02
6.750e-02,8.703e-02
7.250e-02,9.366e-02
7.750e-02,1.005e-01
8.250e-02,1.074e-01
8.750e-02,1.146e-01
9.250e-02,1.219e-01
9.750e-02,1.296e-01
1.025e-01,1.377e-01
1.075e-01,1.463e-01
1.125e-01,1.556e-01
1.175e-01,1.657e-01
1.225e-01,1.767e-01
1.275e-01,1.887e-01
1.325e-01,2.017e-01
1.375e-01,2.158e-01
1.425e-01,2.310e-01
1.475e-01,2.473e-01
1.525e-01,2.646e-01
1.575e-01,2.830e-01
1.625e-01,3.023e-01
1.675e-01,3.227e-01
1.725e-01,3.440e-01
1.775e-01,3.664e-01
1.825e-01,3.897e-01
1.875e-01,4.141e-01
1.925e-01,4.394e-01
1.975e-01,4.658e-01
2.025e-01,4.932e-01
2.075e-01,5.217e-01
2.125e-01,5.511e-01
2.175e-01,5.814e-01
2.225e-01,6.127e-01
2.275e-01,6.449e-01
2.325e-01,6.779e-01
2.375e-01,7.116e-01
2.425e-01,7.461e-01
2.475e-01,7.812e-01
2.525e-01,8.170e-01
2.575e-01,8.533e-01
2.625e-01,8.902e-01
2.675e-01,9.277e-01
2.725e-01,9.657e-01
2.775e-01,1.004e+00
2.825e-01,1.043e+00
2.875e-01,1.083e+00
2.925e-01,1.124e+00
2.975e-01,1.165e+00
3.025e-01,1.207e+00
3.075e-01,1.249e+00
3.125e-01,1.293e+00
3.175e-01,1.337e+00
3.225e-01,1.382e+00
3.275e-01,1.429e+00
3.325e-01,1.475e+00
3.375e-01,1.523e+00
3.425e-01,1.572e+00
3.475e-01,1.621e+00
3.525e-01,1.671e+00
3.575e-01,1.722e+00
3.625e-01,1.773e+00
3.675e-01,1.825e+00
3.725e-01,1.877e+00
3.775e-01,1.929e+00
3.825e-01,1.981e+00
3.875e-01,2.032e+00
3.925e-01,2.083e+00
3.975e-01,2.133e+00
4.025e-01,2.183e+00
4.075e-01,2.231e+00
4.125e-01,2.278e+00
4.175e-01,2.323e+00
4.225e-01,2.367e+00
4.275e-01,2.408e+00
4.325e-01,2.448e+00
4.375e-01,2.485e+00
4.425e-01,2.519e+00
4.475e-01,2.550e+00
4.525e-01,2.579e+00
4.575e-01,2.604e+00
4.625e-01,2.626e+00
4.675e-01,2.645e+00
4.725e-01,2.660e+00
4.775e-01,2.671e+00
4.825e-01,2.679e+00
4.875e-01,2.684e+00
4.925e-01,2.685e+00
4.975e-01,2.682e+00
5.025e-01,2.675e+00
5.075e-01,2.665e+00
5.125e-01,2.651e+00
5.175e-01,2.634e+00
5.225e-01,2.614e+00
5.275e-01,2.590e+00
5.325e-01,2.563e+00
5.375e-01,2.533e+00
5.425e-01,2.500e+00
5.475e-01,2.465e+00
5.525e-01,2.427e+00
5.575e-01,2.386e+00
5.625e-01,2.344e+00
5.675e-01,2.299e+00
5.725e-01,2.253e+00
5.775e-01,2.205e+00
5.825e-01,2.155e+00
5.875e-01,2.105e+00
5.925e-01,2.053e+00
5.975e-01,2.000e+00
6.025e-01,1.946e+00
6.075e-01,1.892e+00
6.125e-01,1.837e+00
6.175e-01,1.782e+00
6.225e-01,1.727e+00
6.275e-01,1.672e+00
6.325e-01,1.617e+00
6.375e-01,1.563e+00
6.425e-01,1.509e+00
6.475e-01,1.455e+00
6.525e-01,1.402e+00
6.575e-01,1.350e+00
6.625e-01,1.298e+00
6.675e-01,1.247e+00
6.725e-01,1.198e+00
6.775e-01,1.149e+00
6.825e-01,1.101e+00
6.875e-01,1.055e+00
6.925e-01,1.009e+00
6.975e-01,9.652e-01
7.025e-01,9.222e-01
7.075e-01,8.805e-01
7.125e-01,8.401e-01
7.175e-01,8.009e-01
7.225e-01,7.631e-01
7.275e-01,7.265e-01
7.325e-01,6.911e-01
7.375e-01,6.571e-01
7.425e-01,6.243e-01
7.475e-01,5.928e-01
7.525e-01,5.625e-01
7.575e-01,5.334e-01
7.625e-01,5.055e-01
7.675e-01,4.788e-01
7.725e-01,4.532e-01
7.775e-01,4.288e-01
7.825e-01,4.054e-01
7.875e-01,3.831e-01
7.925e-01,3.619e-01
7.975e-01,3.416e-01
8.025e-01,3.223e-01
8.075e-01,3.039e-01
8.125e-01,2.864e-01
8.175e-01,2.698e-01
8.225e-01,2.541e-01
8.275e-01,2.391e-01
8.325e-01,2.249e-01
8.375e-01,2.115e-01
8.425e-01,1.988e-01
8.475e-01,1.867e-01
8.525e-01,1.753e-01
8.575e-01,1.646e-01
8.625e-01,1.544e-01
8.675e-01,1.448e-01
8.725e-01,1.358e-01
8.775e-01,1.272e-01
8.825e-01,1.192e-01
8.875e-01,1.116e-01
8.925e-01,1.045e-01
8.975e-01,9.776e-02
9.025e-01,9.144e-02
9.075e-01,8.550e-02
9.125e-01,7.993e-02
9.175e-01,7.469e-02
9.225e-01,6.977e-02
9.275e-01,6.515e-02
9.325e-01,6.082e-02
9.375e-01,5.676e-02
9.425e-01,5.296e-02
9.475e-01,4.939e-02
9.525e-01,4.606e-02
9.575e-01,4.293e-02
9.625e-01,4.001e-02
9.675e-01,3.727e-02
9.725e-01,3.472e-02
9.775e-01,3.233e-02
9.825e-01,3.009e-02
9.875e-01,2.801e-02
9.925e-01,2.606e-02
9.975e-01,2.424e-02


==> anc/03_results/moderate_inf/num_total_probability/0_025.csv <==
transmittance,probability_density
2.500e-03,1.406e-10
7.500e-03,1.088e-05
1.250e-02,4.012e-04
1.750e-02,2.460e-03
2.250e-02,7.149e-03
2.750e-02,1.412e-02
3.250e-02,2.226e-02
3.750e-02,3.052e-02
4.250e-02,3.822e-02
4.750e-02,4.507e-02
5.250e-02,5.112e-02
5.750e-02,5.657e-02
6.250e-02,6.166e-02
6.750e-02,6.662e-02
7.250e-02,7.164e-02
7.750e-02,7.681e-02
8.250e-02,8.218e-02
8.750e-02,8.775e-02
9.250e-02,9.350e-02
9.750e-02,9.943e-02
1.025e-01,1.055e-01
1.075e-01,1.118e-01
1.125e-01,1.184e-01
1.175e-01,1.252e-01
1.225e-01,1.325e-01
1.275e-01,1.404e-01
1.325e-01,1.488e-01
1.375e-01,1.580e-01
1.425e-01,1.681e-01
1.475e-01,1.790e-01
1.525e-01,1.909e-01
1.575e-01,2.038e-01
1.625e-01,2.176e-01
1.675e-01,2.324e-01
1.725e-01,2.482e-01
1.775e-01,2.649e-01
1.825e-01,2.826e-01
1.875e-01,3.012e-01
1.925e-01,3.207e-01
1.975e-01,3.412e-01
2.025e-01,3.625e-01
2.075e-01,3.849e-01
2.125e-01,4.081e-01
2.175e-01,4.323e-01
2.225e-01,4.575e-01
2.275e-01,4.837e-01
2.325e-01,5.107e-01
2.375e-01,5.387e-01
2.425e-01,5.677e-01
2.475e-01,5.974e-01
2.525e-01,6.281e-01
2.575e-01,6.595e-01
2.625e-01,6.916e-01
2.675e-01,7.245e-01
2.725e-01,7.580e-01
2.775e-01,7.921e-01
2.825e-01,8.269e-01
2.875e-01,8.622e-01
2.925e-01,8.981e-01
2.975e-01,9.345e-01
3.025e-01,9.716e-01
3.075e-01,1.009e+00
3.125e-01,1.047e+00
3.175e-01,1.086e+00
3.225e-01,1.126e+00
3.275e-01,1.166e+00
3.325e-01,1.208e+00
3.375e-01,1.250e+00
3.425e-01,1.292e+00
3.475e-01,1.336e+00
3.525e-01,1.381e+00
3.575e-01,1.427e+00
3.625e-01,1.473e+00
3.675e-01,1.521e+00
3.725e-01,1.569e+00
3.775e-01,1.618e+00
3.825e-01,1.668e+00
3.875e-01,1.718e+00
3.925e-01,1.770e+00
3.975e-01,1.821e+00
4.025e-01,1.873e+00
4.075e-01,1.925e+00
4.125e-01,1.977e+00
4.175e-01,2.029e+00
4.225e-01,2.081e+00
4.275e-01,2.132e+00
4.325e-01,2.182e+00
4.375e-01,2.231e+00
4.425e-01,2.278e+00
4.475e-01,2.325e+00
4.525e-01,2.369e+00
4.575e-01,2.412e+00
4.625e-01,2.452e+00
4.675e-01,2.490e+00
4.725e-01,2.526e+00
4.775e-01,2.558e+00
4.825e-01,2.588e+00
4.875e-01,2.615e+00
4.925e-01,2.638e+00
4.975e-01,2.658e+00
5.025e-01,2.674e+00
5.075e-01,2.687e+00
5.125e-01,2.696e+00
5.175e-01,2.702e+00
5.225e-01,2.703e+00
5.275e-01,2.701e+00
5.325e-01,2.696e+00
5.375e-01,2.686e+00
5.425e-01,2.673e+00
5.475e-01,2.656e+00
5.525e-01,2.635e+00
5.575e-01,2.612e+00
5.625e-01,2.585e+00
5.675e-01,2.555e+00
5.725e-01,2.521e+00
5.775e-01,2.485e+00
5.825e-01,2.447e+00
5.875e-01,2.405e+00
5.925e-01,2.362e+00
5.975e-01,2.316e+00
6.025e-01,2.268e+00
6.075e-01,2.219e+00
6.125e-01,2.168e+00
6.175e-01,2.116e+00
6.225e-01,2.062e+00
6.275e-01,2.008e+00
6.325e-01,1.952e+00
6.375e-01,1.896e+00
6.425e-01,1.840e+00
6.475e-01,1.783e+00
6.525e-01,1.726e+00
6.575e-01,1.669e+00
6.625e-01,1.613e+00
6.675e-01,1.556e+00
6.725e-01,1.500e+00
6.775e-01,1.445e+00
6.825e-01,1.390e+00
6.875e-01,1.336e+00
6.925e-01,1.283e+00
6.975e-01,1.231e+00
7.025e-01,1.180e+00
7.075e-01,1.130e+00
7.125e-01,1.081e+00
7.175e-01,1.034e+00
7.225e-01,9.872e-01
7.275e-01,9.421e-01
7.325e-01,8.983e-01
7.375e-01,8.558e-01
7.425e-01,8.147e-01
7.475e-01,7.750e-01
7.525e-01,7.366e-01
7.575e-01,6.996e-01
7.625e-01,6.639e-01
7.675e-01,6.296e-01
7.725e-01,5.967e-01
7.775e-01,5.650e-01
7.825e-01,5.347e-01
7.875e-01,5.056e-01
7.925e-01,4.779e-01
7.975e-01,4.513e-01
8.025e-01,4.259e-01
8.075e-01,4.017e-01
8.125e-01,3.787e-01
8.175e-01,3.567e-01
8.225e-01,3.358e-01
8.275e-01,3.160e-01
8.325e-01,2.972e-01
8.375e-01,2.793e-01
8.425e-01,2.623e-01
8.475e-01,2.463e-01
8.525e-01,2.311e-01
8.575e-01,2.167e-01
8.625e-01,2.031e-01
8.675e-01,1.903e-01
8.725e-01,1.782e-01
8.775e-01,1.667e-01
8.825e-01,1.560e-01
8.875e-01,1.458e-01
8.925e-01,1.363e-01
8.975e-01,1.273e-01
9.025e-01,1.189e-01
9.075e-01,1.109e-01
9.125e-01,1.035e-01
9.175e-01,9.652e-02
9.225e-01,8.997e-02
9.275e-01,8.383e-02
9.325e-01,7.808e-02
9.375e-01,7.269e-02
9.425e-01,6.765e-02
9.475e-01,6.293e-02
9.525e-01,5.853e-02
9.575e-01,5.441e-02
9.625e-01,5.056e-02
9.675e-01,4.697e-02
9.725e-01,4.362e-02
9.775e-01,4.049e-02
9.825e-01,3.758e-02
9.875e-01,3.486e-02
9.925e-01,3.233e-02
9.975e-01,2.998e-02


==> anc/03_results/moderate_inf/num_total_probability/0_026.csv <==
transmittance,probability_density
2.500e-03,2.472e-12
7.500e-03,1.152e-06
1.250e-02,8.364e-05
1.750e-02,7.581e-04
2.250e-02,2.858e-03
2.750e-02,6.797e-03
3.250e-02,1.230e-02
3.750e-02,1.871e-02
4.250e-02,2.533e-02
4.750e-02,3.167e-02
5.250e-02,3.744e-02
5.750e-02,4.259e-02
6.250e-02,4.717e-02
6.750e-02,5.135e-02
7.250e-02,5.529e-02
7.750e-02,5.918e-02
8.250e-02,6.315e-02
8.750e-02,6.728e-02
9.250e-02,7.162e-02
9.750e-02,7.619e-02
1.025e-01,8.096e-02
1.075e-01,8.593e-02
1.125e-01,9.105e-02
1.175e-01,9.633e-02
1.225e-01,1.018e-01
1.275e-01,1.074e-01
1.325e-01,1.133e-01
1.375e-01,1.195e-01
1.425e-01,1.261e-01
1.475e-01,1.332e-01
1.525e-01,1.409e-01
1.575e-01,1.493e-01
1.625e-01,1.584e-01
1.675e-01,1.684e-01
1.725e-01,1.792e-01
1.775e-01,1.908e-01
1.825e-01,2.034e-01
1.875e-01,2.169e-01
1.925e-01,2.313e-01
1.975e-01,2.466e-01
2.025e-01,2.628e-01
2.075e-01,2.799e-01
2.125e-01,2.978e-01
2.175e-01,3.166e-01
2.225e-01,3.363e-01
2.275e-01,3.569e-01
2.325e-01,3.784e-01
2.375e-01,4.008e-01
2.425e-01,4.240e-01
2.475e-01,4.482e-01
2.525e-01,4.733e-01
2.575e-01,4.992e-01
2.625e-01,5.260e-01
2.675e-01,5.537e-01
2.725e-01,5.822e-01
2.775e-01,6.116e-01
2.825e-01,6.416e-01
2.875e-01,6.724e-01
2.925e-01,7.039e-01
2.975e-01,7.361e-01
3.025e-01,7.689e-01
3.075e-01,8.023e-01
3.125e-01,8.363e-01
3.175e-01,8.709e-01
3.225e-01,9.061e-01
3.275e-01,9.419e-01
3.325e-01,9.784e-01
3.375e-01,1.015e+00
3.425e-01,1.053e+00
3.475e-01,1.092e+00
3.525e-01,1.131e+00
3.575e-01,1.171e+00
3.625e-01,1.212e+00
3.675e-01,1.254e+00
3.725e-01,1.297e+00
3.775e-01,1.340e+00
3.825e-01,1.385e+00
3.875e-01,1.431e+00
3.925e-01,1.478e+00
3.975e-01,1.526e+00
4.025e-01,1.574e+00
4.075e-01,1.624e+00
4.125e-01,1.674e+00
4.175e-01,1.726e+00
4.225e-01,1.777e+00
4.275e-01,1.830e+00
4.325e-01,1.883e+00
4.375e-01,1.936e+00
4.425e-01,1.989e+00
4.475e-01,2.042e+00
4.525e-01,2.094e+00
4.575e-01,2.147e+00
4.625e-01,2.198e+00
4.675e-01,2.248e+00
4.725e-01,2.298e+00
4.775e-01,2.345e+00
4.825e-01,2.391e+00
4.875e-01,2.435e+00
4.925e-01,2.477e+00
4.975e-01,2.517e+00
5.025e-01,2.554e+00
5.075e-01,2.588e+00
5.125e-01,2.619e+00
5.175e-01,2.647e+00
5.225e-01,2.671e+00
5.275e-01,2.692e+00
5.325e-01,2.709e+00
5.375e-01,2.723e+00
5.425e-01,2.732e+00
5.475e-01,2.738e+00
5.525e-01,2.740e+00
5.575e-01,2.738e+00
5.625e-01,2.732e+00
5.675e-01,2.722e+00
5.725e-01,2.708e+00
5.775e-01,2.691e+00
5.825e-01,2.669e+00
5.875e-01,2.644e+00
5.925e-01,2.616e+00
5.975e-01,2.584e+00
6.025e-01,2.549e+00
6.075e-01,2.511e+00
6.125e-01,2.471e+00
6.175e-01,2.427e+00
6.225e-01,2.381e+00
6.275e-01,2.333e+00
6.325e-01,2.283e+00
6.375e-01,2.231e+00
6.425e-01,2.177e+00
6.475e-01,2.122e+00
6.525e-01,2.066e+00
6.575e-01,2.009e+00
6.625e-01,1.951e+00
6.675e-01,1.892e+00
6.725e-01,1.833e+00
6.775e-01,1.773e+00
6.825e-01,1.714e+00
6.875e-01,1.655e+00
6.925e-01,1.595e+00
6.975e-01,1.537e+00
7.025e-01,1.479e+00
7.075e-01,1.421e+00
7.125e-01,1.364e+00
7.175e-01,1.308e+00
7.225e-01,1.254e+00
7.275e-01,1.200e+00
7.325e-01,1.147e+00
7.375e-01,1.096e+00
7.425e-01,1.046e+00
7.475e-01,9.970e-01
7.525e-01,9.497e-01
7.575e-01,9.037e-01
7.625e-01,8.592e-01
7.675e-01,8.162e-01
7.725e-01,7.746e-01
7.775e-01,7.346e-01
7.825e-01,6.960e-01
7.875e-01,6.589e-01
7.925e-01,6.232e-01
7.975e-01,5.890e-01
8.025e-01,5.563e-01
8.075e-01,5.249e-01
8.125e-01,4.950e-01
8.175e-01,4.664e-01
8.225e-01,4.391e-01
8.275e-01,4.132e-01
8.325e-01,3.885e-01
8.375e-01,3.650e-01
8.425e-01,3.427e-01
8.475e-01,3.215e-01
8.525e-01,3.015e-01
8.575e-01,2.825e-01
8.625e-01,2.645e-01
8.675e-01,2.475e-01
8.725e-01,2.315e-01
8.775e-01,2.164e-01
8.825e-01,2.021e-01
8.875e-01,1.887e-01
8.925e-01,1.761e-01
8.975e-01,1.642e-01
9.025e-01,1.530e-01
9.075e-01,1.425e-01
9.125e-01,1.327e-01
9.175e-01,1.235e-01
9.225e-01,1.148e-01
9.275e-01,1.067e-01
9.325e-01,9.918e-02
9.375e-01,9.210e-02
9.425e-01,8.549e-02
9.475e-01,7.931e-02
9.525e-01,7.354e-02
9.575e-01,6.817e-02
9.625e-01,6.316e-02
9.675e-01,5.849e-02
9.725e-01,5.414e-02
9.775e-01,5.009e-02
9.825e-01,4.633e-02
9.875e-01,4.283e-02
9.925e-01,3.958e-02
9.975e-01,3.657e-02


==> anc/03_results/moderate_inf/num_total_probability/0_027.csv <==
transmittance,probability_density
2.500e-03,2.026e-14
7.500e-03,7.669e-08
1.250e-02,1.230e-05
1.750e-02,1.764e-04
2.250e-02,9.056e-04
2.750e-02,2.694e-03
3.250e-02,5.774e-03
3.750e-02,1.001e-02
4.250e-02,1.502e-02
4.750e-02,2.036e-02
5.250e-02,2.564e-02
5.750e-02,3.060e-02
6.250e-02,3.511e-02
6.750e-02,3.915e-02
7.250e-02,4.277e-02
7.750e-02,4.608e-02
8.250e-02,4.920e-02
8.750e-02,5.227e-02
9.250e-02,5.540e-02
9.750e-02,5.867e-02
1.025e-01,6.215e-02
1.075e-01,6.585e-02
1.125e-01,6.978e-02
1.175e-01,7.392e-02
1.225e-01,7.825e-02
1.275e-01,8.274e-02
1.325e-01,8.739e-02
1.375e-01,9.217e-02
1.425e-01,9.711e-02
1.475e-01,1.022e-01
1.525e-01,1.076e-01
1.575e-01,1.132e-01
1.625e-01,1.192e-01
1.675e-01,1.257e-01
1.725e-01,1.327e-01
1.775e-01,1.402e-01
1.825e-01,1.485e-01
1.875e-01,1.575e-01
1.925e-01,1.672e-01
1.975e-01,1.778e-01
2.025e-01,1.892e-01
2.075e-01,2.015e-01
2.125e-01,2.147e-01
2.175e-01,2.287e-01
2.225e-01,2.435e-01
2.275e-01,2.592e-01
2.325e-01,2.758e-01
2.375e-01,2.932e-01
2.425e-01,3.114e-01
2.475e-01,3.305e-01
2.525e-01,3.504e-01
2.575e-01,3.712e-01
2.625e-01,3.928e-01
2.675e-01,4.152e-01
2.725e-01,4.386e-01
2.775e-01,4.627e-01
2.825e-01,4.878e-01
2.875e-01,5.136e-01
2.925e-01,5.403e-01
2.975e-01,5.677e-01
3.025e-01,5.959e-01
3.075e-01,6.249e-01
3.125e-01,6.546e-01
3.175e-01,6.850e-01
3.225e-01,7.160e-01
3.275e-01,7.477e-01
3.325e-01,7.801e-01
3.375e-01,8.130e-01
3.425e-01,8.466e-01
3.475e-01,8.808e-01
3.525e-01,9.157e-01
3.575e-01,9.512e-01
3.625e-01,9.874e-01
3.675e-01,1.024e+00
3.725e-01,1.062e+00
3.775e-01,1.101e+00
3.825e-01,1.140e+00
3.875e-01,1.180e+00
3.925e-01,1.222e+00
3.975e-01,1.264e+00
4.025e-01,1.307e+00
4.075e-01,1.352e+00
4.125e-01,1.397e+00
4.175e-01,1.444e+00
4.225e-01,1.491e+00
4.275e-01,1.540e+00
4.325e-01,1.590e+00
4.375e-01,1.641e+00
4.425e-01,1.693e+00
4.475e-01,1.745e+00
4.525e-01,1.799e+00
4.575e-01,1.853e+00
4.625e-01,1.907e+00
4.675e-01,1.962e+00
4.725e-01,2.017e+00
4.775e-01,2.072e+00
4.825e-01,2.126e+00
4.875e-01,2.180e+00
4.925e-01,2.234e+00
4.975e-01,2.286e+00
5.025e-01,2.337e+00
5.075e-01,2.387e+00
5.125e-01,2.435e+00
5.175e-01,2.481e+00
5.225e-01,2.524e+00
5.275e-01,2.565e+00
5.325e-01,2.604e+00
5.375e-01,2.639e+00
5.425e-01,2.671e+00
5.475e-01,2.700e+00
5.525e-01,2.725e+00
5.575e-01,2.747e+00
5.625e-01,2.764e+00
5.675e-01,2.778e+00
5.725e-01,2.787e+00
5.775e-01,2.793e+00
5.825e-01,2.794e+00
5.875e-01,2.791e+00
5.925e-01,2.783e+00
5.975e-01,2.772e+00
6.025e-01,2.756e+00
6.075e-01,2.736e+00
6.125e-01,2.713e+00
6.175e-01,2.685e+00
6.225e-01,2.654e+00
6.275e-01,2.619e+00
6.325e-01,2.581e+00
6.375e-01,2.540e+00
6.425e-01,2.495e+00
6.475e-01,2.448e+00
6.525e-01,2.398e+00
6.575e-01,2.346e+00
6.625e-01,2.292e+00
6.675e-01,2.236e+00
6.725e-01,2.179e+00
6.775e-01,2.120e+00
6.825e-01,2.060e+00
6.875e-01,1.998e+00
6.925e-01,1.936e+00
6.975e-01,1.874e+00
7.025e-01,1.811e+00
7.075e-01,1.748e+00
7.125e-01,1.686e+00
7.175e-01,1.623e+00
7.225e-01,1.561e+00
7.275e-01,1.499e+00
7.325e-01,1.439e+00
7.375e-01,1.379e+00
7.425e-01,1.320e+00
7.475e-01,1.262e+00
7.525e-01,1.205e+00
7.575e-01,1.150e+00
7.625e-01,1.096e+00
7.675e-01,1.043e+00
7.725e-01,9.919e-01
7.775e-01,9.423e-01
7.825e-01,8.942e-01
7.875e-01,8.478e-01
7.925e-01,8.030e-01
7.975e-01,7.598e-01
8.025e-01,7.183e-01
8.075e-01,6.784e-01
8.125e-01,6.401e-01
8.175e-01,6.034e-01
8.225e-01,5.684e-01
8.275e-01,5.349e-01
8.325e-01,5.029e-01
8.375e-01,4.724e-01
8.425e-01,4.435e-01
8.475e-01,4.159e-01
8.525e-01,3.898e-01
8.575e-01,3.650e-01
8.625e-01,3.415e-01
8.675e-01,3.193e-01
8.725e-01,2.983e-01
8.775e-01,2.784e-01
8.825e-01,2.597e-01
8.875e-01,2.421e-01
8.925e-01,2.255e-01
8.975e-01,2.100e-01
9.025e-01,1.953e-01
9.075e-01,1.816e-01
9.125e-01,1.687e-01
9.175e-01,1.566e-01
9.225e-01,1.453e-01
9.275e-01,1.347e-01
9.325e-01,1.248e-01
9.375e-01,1.156e-01
9.425e-01,1.070e-01
9.475e-01,9.899e-02
9.525e-01,9.151e-02
9.575e-01,8.456e-02
9.625e-01,7.808e-02
9.675e-01,7.207e-02
9.725e-01,6.648e-02
9.775e-01,6.129e-02
9.825e-01,5.648e-02
9.875e-01,5.202e-02
9.925e-01,4.789e-02
9.975e-01,4.407e-02


==> anc/03_results/moderate_inf/num_total_probability/0_028.csv <==
transmittance,probability_density
2.500e-03,6.513e-17
7.500e-03,2.899e-09
1.250e-02,1.178e-06
1.750e-02,2.898e-05
2.250e-02,2.144e-04
2.750e-02,8.331e-04
3.250e-02,2.192e-03
3.750e-02,4.467e-03
4.250e-02,7.629e-03
4.750e-02,1.148e-02
5.250e-02,1.575e-02
5.750e-02,2.014e-02
6.250e-02,2.442e-02
6.750e-02,2.844e-02
7.250e-02,3.211e-02
7.750e-02,3.541e-02
8.250e-02,3.839e-02
8.750e-02,4.110e-02
9.250e-02,4.363e-02
9.750e-02,4.609e-02
1.025e-01,4.856e-02
1.075e-01,5.113e-02
1.125e-01,5.385e-02
1.175e-01,5.679e-02
1.225e-01,5.994e-02
1.275e-01,6.333e-02
1.325e-01,6.694e-02
1.375e-01,7.074e-02
1.425e-01,7.472e-02
1.475e-01,7.884e-02
1.525e-01,8.310e-02
1.575e-01,8.749e-02
1.625e-01,9.202e-02
1.675e-01,9.672e-02
1.725e-01,1.016e-01
1.775e-01,1.068e-01
1.825e-01,1.123e-01
1.875e-01,1.181e-01
1.925e-01,1.245e-01
1.975e-01,1.313e-01
2.025e-01,1.388e-01
2.075e-01,1.469e-01
2.125e-01,1.557e-01
2.175e-01,1.653e-01
2.225e-01,1.756e-01
2.275e-01,1.868e-01
2.325e-01,1.988e-01
2.375e-01,2.116e-01
2.425e-01,2.252e-01
2.475e-01,2.397e-01
2.525e-01,2.550e-01
2.575e-01,2.711e-01
2.625e-01,2.880e-01
2.675e-01,3.057e-01
2.725e-01,3.242e-01
2.775e-01,3.436e-01
2.825e-01,3.638e-01
2.875e-01,3.848e-01
2.925e-01,4.066e-01
2.975e-01,4.292e-01
3.025e-01,4.526e-01
3.075e-01,4.768e-01
3.125e-01,5.019e-01
3.175e-01,5.277e-01
3.225e-01,5.543e-01
3.275e-01,5.816e-01
3.325e-01,6.097e-01
3.375e-01,6.385e-01
3.425e-01,6.679e-01
3.475e-01,6.981e-01
3.525e-01,7.289e-01
3.575e-01,7.604e-01
3.625e-01,7.926e-01
3.675e-01,8.254e-01
3.725e-01,8.589e-01
3.775e-01,8.930e-01
3.825e-01,9.279e-01
3.875e-01,9.636e-01
3.925e-01,1.000e+00
3.975e-01,1.037e+00
4.025e-01,1.075e+00
4.075e-01,1.115e+00
4.125e-01,1.155e+00
4.175e-01,1.196e+00
4.225e-01,1.238e+00
4.275e-01,1.281e+00
4.325e-01,1.326e+00
4.375e-01,1.371e+00
4.425e-01,1.418e+00
4.475e-01,1.466e+00
4.525e-01,1.516e+00
4.575e-01,1.566e+00
4.625e-01,1.618e+00
4.675e-01,1.671e+00
4.725e-01,1.725e+00
4.775e-01,1.780e+00
4.825e-01,1.836e+00
4.875e-01,1.892e+00
4.925e-01,1.949e+00
4.975e-01,2.007e+00
5.025e-01,2.064e+00
5.075e-01,2.122e+00
5.125e-01,2.179e+00
5.175e-01,2.236e+00
5.225e-01,2.292e+00
5.275e-01,2.346e+00
5.325e-01,2.400e+00
5.375e-01,2.452e+00
5.425e-01,2.502e+00
5.475e-01,2.550e+00
5.525e-01,2.595e+00
5.575e-01,2.638e+00
5.625e-01,2.678e+00
5.675e-01,2.714e+00
5.725e-01,2.747e+00
5.775e-01,2.776e+00
5.825e-01,2.802e+00
5.875e-01,2.823e+00
5.925e-01,2.840e+00
5.975e-01,2.852e+00
6.025e-01,2.861e+00
6.075e-01,2.864e+00
6.125e-01,2.863e+00
6.175e-01,2.858e+00
6.225e-01,2.847e+00
6.275e-01,2.833e+00
6.325e-01,2.814e+00
6.375e-01,2.790e+00
6.425e-01,2.762e+00
6.475e-01,2.730e+00
6.525e-01,2.694e+00
6.575e-01,2.655e+00
6.625e-01,2.611e+00
6.675e-01,2.565e+00
6.725e-01,2.515e+00
6.775e-01,2.463e+00
6.825e-01,2.408e+00
6.875e-01,2.350e+00
6.925e-01,2.290e+00
6.975e-01,2.229e+00
7.025e-01,2.166e+00
7.075e-01,2.102e+00
7.125e-01,2.036e+00
7.175e-01,1.970e+00
7.225e-01,1.903e+00
7.275e-01,1.836e+00
7.325e-01,1.769e+00
7.375e-01,1.702e+00
7.425e-01,1.636e+00
7.475e-01,1.569e+00
7.525e-01,1.504e+00
7.575e-01,1.439e+00
7.625e-01,1.376e+00
7.675e-01,1.313e+00
7.725e-01,1.252e+00
7.775e-01,1.192e+00
7.825e-01,1.134e+00
7.875e-01,1.077e+00
7.925e-01,1.022e+00
7.975e-01,9.687e-01
8.025e-01,9.171e-01
8.075e-01,8.672e-01
8.125e-01,8.191e-01
8.175e-01,7.729e-01
8.225e-01,7.285e-01
8.275e-01,6.859e-01
8.325e-01,6.451e-01
8.375e-01,6.061e-01
8.425e-01,5.689e-01
8.475e-01,5.335e-01
8.525e-01,4.998e-01
8.575e-01,4.678e-01
8.625e-01,4.374e-01
8.675e-01,4.086e-01
8.725e-01,3.813e-01
8.775e-01,3.556e-01
8.825e-01,3.313e-01
8.875e-01,3.084e-01
8.925e-01,2.868e-01
8.975e-01,2.665e-01
9.025e-01,2.474e-01
9.075e-01,2.296e-01
9.125e-01,2.128e-01
9.175e-01,1.971e-01
9.225e-01,1.824e-01
9.275e-01,1.687e-01
9.325e-01,1.559e-01
9.375e-01,1.440e-01
9.425e-01,1.329e-01
9.475e-01,1.225e-01
9.525e-01,1.129e-01
9.575e-01,1.040e-01
9.625e-01,9.567e-02
9.675e-01,8.798e-02
9.725e-01,8.086e-02
9.775e-01,7.426e-02
9.825e-01,6.816e-02
9.875e-01,6.252e-02
9.925e-01,5.731e-02
9.975e-01,5.251e-02


==> anc/03_results/moderate_inf/num_total_probability/0_029.csv <==
transmittance,probability_density
2.500e-03,6.488e-20
7.500e-03,5.407e-11
1.250e-02,6.609e-08
1.750e-02,3.080e-06
2.250e-02,3.513e-05
2.750e-02,1.878e-04
3.250e-02,6.320e-04
3.750e-02,1.568e-03
4.250e-02,3.143e-03
4.750e-02,5.398e-03
5.250e-02,8.261e-03
5.750e-02,1.158e-02
6.250e-02,1.516e-02
6.750e-02,1.881e-02
7.250e-02,2.237e-02
7.750e-02,2.575e-02
8.250e-02,2.885e-02
8.750e-02,3.168e-02
9.250e-02,3.422e-02
9.750e-02,3.653e-02
1.025e-01,3.867e-02
1.075e-01,4.069e-02
1.125e-01,4.267e-02
1.175e-01,4.469e-02
1.225e-01,4.680e-02
1.275e-01,4.907e-02
1.325e-01,5.153e-02
1.375e-01,5.420e-02
1.425e-01,5.710e-02
1.475e-01,6.023e-02
1.525e-01,6.356e-02
1.575e-01,6.707e-02
1.625e-01,7.076e-02
1.675e-01,7.459e-02
1.725e-01,7.855e-02
1.775e-01,8.263e-02
1.825e-01,8.684e-02
1.875e-01,9.120e-02
1.925e-01,9.574e-02
1.975e-01,1.005e-01
2.025e-01,1.055e-01
2.075e-01,1.109e-01
2.125e-01,1.166e-01
2.175e-01,1.229e-01
2.225e-01,1.296e-01
2.275e-01,1.369e-01
2.325e-01,1.449e-01
2.375e-01,1.535e-01
2.425e-01,1.629e-01
2.475e-01,1.730e-01
2.525e-01,1.839e-01
2.575e-01,1.956e-01
2.625e-01,2.081e-01
2.675e-01,2.214e-01
2.725e-01,2.355e-01
2.775e-01,2.504e-01
2.825e-01,2.661e-01
2.875e-01,2.826e-01
2.925e-01,2.999e-01
2.975e-01,3.180e-01
3.025e-01,3.369e-01
3.075e-01,3.566e-01
3.125e-01,3.771e-01
3.175e-01,3.983e-01
3.225e-01,4.204e-01
3.275e-01,4.432e-01
3.325e-01,4.668e-01
3.375e-01,4.912e-01
3.425e-01,5.163e-01
3.475e-01,5.422e-01
3.525e-01,5.688e-01
3.575e-01,5.962e-01
3.625e-01,6.243e-01
3.675e-01,6.531e-01
3.725e-01,6.826e-01
3.775e-01,7.128e-01
3.825e-01,7.437e-01
3.875e-01,7.753e-01
3.925e-01,8.076e-01
3.975e-01,8.406e-01
4.025e-01,8.744e-01
4.075e-01,9.089e-01
4.125e-01,9.443e-01
4.175e-01,9.805e-01
4.225e-01,1.018e+00
4.275e-01,1.056e+00
4.325e-01,1.095e+00
4.375e-01,1.135e+00
4.425e-01,1.176e+00
4.475e-01,1.219e+00
4.525e-01,1.263e+00
4.575e-01,1.308e+00
4.625e-01,1.354e+00
4.675e-01,1.402e+00
4.725e-01,1.451e+00
4.775e-01,1.502e+00
4.825e-01,1.554e+00
4.875e-01,1.607e+00
4.925e-01,1.662e+00
4.975e-01,1.718e+00
5.025e-01,1.775e+00
5.075e-01,1.833e+00
5.125e-01,1.892e+00
5.175e-01,1.952e+00
5.225e-01,2.012e+00
5.275e-01,2.073e+00
5.325e-01,2.134e+00
5.375e-01,2.195e+00
5.425e-01,2.255e+00
5.475e-01,2.315e+00
5.525e-01,2.375e+00
5.575e-01,2.432e+00
5.625e-01,2.489e+00
5.675e-01,2.543e+00
5.725e-01,2.596e+00
5.775e-01,2.646e+00
5.825e-01,2.693e+00
5.875e-01,2.737e+00
5.925e-01,2.777e+00
5.975e-01,2.814e+00
6.025e-01,2.847e+00
6.075e-01,2.876e+00
6.125e-01,2.901e+00
6.175e-01,2.921e+00
6.225e-01,2.936e+00
6.275e-01,2.946e+00
6.325e-01,2.951e+00
6.375e-01,2.951e+00
6.425e-01,2.946e+00
6.475e-01,2.936e+00
6.525e-01,2.921e+00
6.575e-01,2.901e+00
6.625e-01,2.876e+00
6.675e-01,2.847e+00
6.725e-01,2.812e+00
6.775e-01,2.774e+00
6.825e-01,2.731e+00
6.875e-01,2.684e+00
6.925e-01,2.634e+00
6.975e-01,2.580e+00
7.025e-01,2.523e+00
7.075e-01,2.463e+00
7.125e-01,2.400e+00
7.175e-01,2.335e+00
7.225e-01,2.269e+00
7.275e-01,2.200e+00
7.325e-01,2.130e+00
7.375e-01,2.060e+00
7.425e-01,1.988e+00
7.475e-01,1.916e+00
7.525e-01,1.844e+00
7.575e-01,1.771e+00
7.625e-01,1.699e+00
7.675e-01,1.628e+00
7.725e-01,1.557e+00
7.775e-01,1.487e+00
7.825e-01,1.418e+00
7.875e-01,1.351e+00
7.925e-01,1.285e+00
7.975e-01,1.220e+00
8.025e-01,1.157e+00
8.075e-01,1.096e+00
8.125e-01,1.037e+00
8.175e-01,9.800e-01
8.225e-01,9.247e-01
8.275e-01,8.714e-01
8.325e-01,8.202e-01
8.375e-01,7.710e-01
8.425e-01,7.240e-01
8.475e-01,6.790e-01
8.525e-01,6.360e-01
8.575e-01,5.951e-01
8.625e-01,5.562e-01
8.675e-01,5.192e-01
8.725e-01,4.842e-01
8.775e-01,4.510e-01
8.825e-01,4.197e-01
8.875e-01,3.901e-01
8.925e-01,3.623e-01
8.975e-01,3.361e-01
9.025e-01,3.115e-01
9.075e-01,2.884e-01
9.125e-01,2.667e-01
9.175e-01,2.465e-01
9.225e-01,2.275e-01
9.275e-01,2.099e-01
9.325e-01,1.934e-01
9.375e-01,1.781e-01
9.425e-01,1.638e-01
9.475e-01,1.505e-01
9.525e-01,1.382e-01
9.575e-01,1.268e-01
9.625e-01,1.163e-01
9.675e-01,1.065e-01
9.725e-01,9.750e-02
9.775e-01,8.918e-02
9.825e-01,8.150e-02
9.875e-01,7.443e-02
9.925e-01,6.792e-02
9.975e-01,6.193e-02


==> anc/03_results/moderate_inf/num_total_probability/0_03.csv <==
transmittance,probability_density
2.500e-03,1.491e-23
7.500e-03,4.182e-13
1.250e-02,1.909e-09
1.750e-02,1.906e-07
2.250e-02,3.643e-06
2.750e-02,2.848e-05
3.250e-02,1.287e-04
3.750e-02,4.047e-04
4.250e-02,9.856e-04
4.750e-02,1.992e-03
5.250e-02,3.498e-03
5.750e-02,5.510e-03
6.250e-02,7.970e-03
6.750e-02,1.077e-02
7.250e-02,1.378e-02
7.750e-02,1.686e-02
8.250e-02,1.991e-02
8.750e-02,2.282e-02
9.250e-02,2.555e-02
9.750e-02,2.805e-02
1.025e-01,3.032e-02
1.075e-01,3.238e-02
1.125e-01,3.426e-02
1.175e-01,3.600e-02
1.225e-01,3.766e-02
1.275e-01,3.929e-02
1.325e-01,4.094e-02
1.375e-01,4.268e-02
1.425e-01,4.455e-02
1.475e-01,4.658e-02
1.525e-01,4.881e-02
1.575e-01,5.126e-02
1.625e-01,5.392e-02
1.675e-01,5.681e-02
1.725e-01,5.989e-02
1.775e-01,6.316e-02
1.825e-01,6.660e-02
1.875e-01,7.019e-02
1.925e-01,7.391e-02
1.975e-01,7.775e-02
2.025e-01,8.171e-02
2.075e-01,8.581e-02
2.125e-01,9.006e-02
2.175e-01,9.451e-02
2.225e-01,9.917e-02
2.275e-01,1.041e-01
2.325e-01,1.094e-01
2.375e-01,1.151e-01
2.425e-01,1.212e-01
2.475e-01,1.278e-01
2.525e-01,1.350e-01
2.575e-01,1.428e-01
2.625e-01,1.513e-01
2.675e-01,1.605e-01
2.725e-01,1.704e-01
2.775e-01,1.810e-01
2.825e-01,1.924e-01
2.875e-01,2.046e-01
2.925e-01,2.176e-01
2.975e-01,2.314e-01
3.025e-01,2.460e-01
3.075e-01,2.614e-01
3.125e-01,2.775e-01
3.175e-01,2.944e-01
3.225e-01,3.122e-01
3.275e-01,3.307e-01
3.325e-01,3.499e-01
3.375e-01,3.700e-01
3.425e-01,3.908e-01
3.475e-01,4.124e-01
3.525e-01,4.348e-01
3.575e-01,4.579e-01
3.625e-01,4.818e-01
3.675e-01,5.064e-01
3.725e-01,5.318e-01
3.775e-01,5.579e-01
3.825e-01,5.848e-01
3.875e-01,6.124e-01
3.925e-01,6.408e-01
3.975e-01,6.698e-01
4.025e-01,6.996e-01
4.075e-01,7.302e-01
4.125e-01,7.614e-01
4.175e-01,7.935e-01
4.225e-01,8.264e-01
4.275e-01,8.600e-01
4.325e-01,8.946e-01
4.375e-01,9.300e-01
4.425e-01,9.664e-01
4.475e-01,1.004e+00
4.525e-01,1.042e+00
4.575e-01,1.082e+00
4.625e-01,1.123e+00
4.675e-01,1.165e+00
4.725e-01,1.208e+00
4.775e-01,1.253e+00
4.825e-01,1.299e+00
4.875e-01,1.346e+00
4.925e-01,1.396e+00
4.975e-01,1.446e+00
5.025e-01,1.499e+00
5.075e-01,1.553e+00
5.125e-01,1.608e+00
5.175e-01,1.665e+00
5.225e-01,1.724e+00
5.275e-01,1.784e+00
5.325e-01,1.845e+00
5.375e-01,1.907e+00
5.425e-01,1.971e+00
5.475e-01,2.035e+00
5.525e-01,2.100e+00
5.575e-01,2.165e+00
5.625e-01,2.230e+00
5.675e-01,2.295e+00
5.725e-01,2.360e+00
5.775e-01,2.424e+00
5.825e-01,2.487e+00
5.875e-01,2.548e+00
5.925e-01,2.607e+00
5.975e-01,2.665e+00
6.025e-01,2.719e+00
6.075e-01,2.771e+00
6.125e-01,2.819e+00
6.175e-01,2.864e+00
6.225e-01,2.905e+00
6.275e-01,2.941e+00
6.325e-01,2.973e+00
6.375e-01,3.000e+00
6.425e-01,3.022e+00
6.475e-01,3.038e+00
6.525e-01,3.050e+00
6.575e-01,3.055e+00
6.625e-01,3.055e+00
6.675e-01,3.049e+00
6.725e-01,3.038e+00
6.775e-01,3.021e+00
6.825e-01,2.998e+00
6.875e-01,2.970e+00
6.925e-01,2.937e+00
6.975e-01,2.898e+00
7.025e-01,2.855e+00
7.075e-01,2.806e+00
7.125e-01,2.754e+00
7.175e-01,2.698e+00
7.225e-01,2.637e+00
7.275e-01,2.574e+00
7.325e-01,2.507e+00
7.375e-01,2.437e+00
7.425e-01,2.366e+00
7.475e-01,2.292e+00
7.525e-01,2.216e+00
7.575e-01,2.140e+00
7.625e-01,2.062e+00
7.675e-01,1.984e+00
7.725e-01,1.905e+00
7.775e-01,1.826e+00
7.825e-01,1.748e+00
7.875e-01,1.670e+00
7.925e-01,1.594e+00
7.975e-01,1.518e+00
8.025e-01,1.443e+00
8.075e-01,1.371e+00
8.125e-01,1.299e+00
8.175e-01,1.230e+00
8.225e-01,1.162e+00
8.275e-01,1.097e+00
8.325e-01,1.034e+00
8.375e-01,9.725e-01
8.425e-01,9.138e-01
8.475e-01,8.574e-01
8.525e-01,8.034e-01
8.575e-01,7.517e-01
8.625e-01,7.024e-01
8.675e-01,6.555e-01
8.725e-01,6.109e-01
8.775e-01,5.686e-01
8.825e-01,5.286e-01
8.875e-01,4.907e-01
8.925e-01,4.550e-01
8.975e-01,4.214e-01
9.025e-01,3.898e-01
9.075e-01,3.602e-01
9.125e-01,3.324e-01
9.175e-01,3.064e-01
9.225e-01,2.822e-01
9.275e-01,2.595e-01
9.325e-01,2.385e-01
9.375e-01,2.189e-01
9.425e-01,2.006e-01
9.475e-01,1.838e-01
9.525e-01,1.681e-01
9.575e-01,1.537e-01
9.625e-01,1.403e-01
9.675e-01,1.280e-01
9.725e-01,1.167e-01
9.775e-01,1.062e-01
9.825e-01,9.664e-02
9.875e-01,8.783e-02
9.925e-01,7.976e-02
9.975e-01,7.236e-02


==> anc/03_results/moderate_inf/num_total_probability/0_031.csv <==
transmittance,probability_density
2.500e-03,5.366e-28
7.500e-03,1.063e-15
1.250e-02,2.386e-11
1.750e-02,5.969e-09
2.250e-02,2.121e-07
2.750e-02,2.618e-06
3.250e-02,1.687e-05
3.750e-02,7.050e-05
4.250e-02,2.173e-04
4.750e-02,5.355e-04
5.250e-02,1.113e-03
5.750e-02,2.029e-03
6.250e-02,3.329e-03
6.750e-02,5.020e-03
7.250e-02,7.068e-03
7.750e-02,9.404e-03
8.250e-02,1.194e-02
8.750e-02,1.457e-02
9.250e-02,1.722e-02
9.750e-02,1.980e-02
1.025e-01,2.225e-02
1.075e-01,2.454e-02
1.125e-01,2.664e-02
1.175e-01,2.856e-02
1.225e-01,3.031e-02
1.275e-01,3.190e-02
1.325e-01,3.338e-02
1.375e-01,3.477e-02
1.425e-01,3.613e-02
1.475e-01,3.750e-02
1.525e-01,3.893e-02
1.575e-01,4.045e-02
1.625e-01,4.211e-02
1.675e-01,4.394e-02
1.725e-01,4.595e-02
1.775e-01,4.818e-02
1.825e-01,5.062e-02
1.875e-01,5.327e-02
1.925e-01,5.612e-02
1.975e-01,5.917e-02
2.025e-01,6.239e-02
2.075e-01,6.577e-02
2.125e-01,6.929e-02
2.175e-01,7.293e-02
2.225e-01,7.670e-02
2.275e-01,8.060e-02
2.325e-01,8.464e-02
2.375e-01,8.884e-02
2.425e-01,9.323e-02
2.475e-01,9.785e-02
2.525e-01,1.027e-01
2.575e-01,1.080e-01
2.625e-01,1.136e-01
2.675e-01,1.196e-01
2.725e-01,1.262e-01
2.775e-01,1.332e-01
2.825e-01,1.409e-01
2.875e-01,1.492e-01
2.925e-01,1.582e-01
2.975e-01,1.679e-01
3.025e-01,1.784e-01
3.075e-01,1.895e-01
3.125e-01,2.015e-01
3.175e-01,2.142e-01
3.225e-01,2.277e-01
3.275e-01,2.420e-01
3.325e-01,2.570e-01
3.375e-01,2.729e-01
3.425e-01,2.895e-01
3.475e-01,3.069e-01
3.525e-01,3.251e-01
3.575e-01,3.440e-01
3.625e-01,3.638e-01
3.675e-01,3.843e-01
3.725e-01,4.055e-01
3.775e-01,4.276e-01
3.825e-01,4.504e-01
3.875e-01,4.739e-01
3.925e-01,4.982e-01
3.975e-01,5.233e-01
4.025e-01,5.491e-01
4.075e-01,5.757e-01
4.125e-01,6.031e-01
4.175e-01,6.312e-01
4.225e-01,6.601e-01
4.275e-01,6.898e-01
4.325e-01,7.202e-01
4.375e-01,7.515e-01
4.425e-01,7.836e-01
4.475e-01,8.166e-01
4.525e-01,8.504e-01
4.575e-01,8.853e-01
4.625e-01,9.211e-01
4.675e-01,9.580e-01
4.725e-01,9.960e-01
4.775e-01,1.035e+00
4.825e-01,1.076e+00
4.875e-01,1.117e+00
4.925e-01,1.161e+00
4.975e-01,1.205e+00
5.025e-01,1.251e+00
5.075e-01,1.299e+00
5.125e-01,1.349e+00
5.175e-01,1.400e+00
5.225e-01,1.453e+00
5.275e-01,1.508e+00
5.325e-01,1.565e+00
5.375e-01,1.623e+00
5.425e-01,1.683e+00
5.475e-01,1.745e+00
5.525e-01,1.809e+00
5.575e-01,1.874e+00
5.625e-01,1.941e+00
5.675e-01,2.008e+00
5.725e-01,2.077e+00
5.775e-01,2.147e+00
5.825e-01,2.217e+00
5.875e-01,2.288e+00
5.925e-01,2.359e+00
5.975e-01,2.429e+00
6.025e-01,2.498e+00
6.075e-01,2.566e+00
6.125e-01,2.633e+00
6.175e-01,2.698e+00
6.225e-01,2.760e+00
6.275e-01,2.820e+00
6.325e-01,2.876e+00
6.375e-01,2.929e+00
6.425e-01,2.977e+00
6.475e-01,3.021e+00
6.525e-01,3.060e+00
6.575e-01,3.094e+00
6.625e-01,3.123e+00
6.675e-01,3.146e+00
6.725e-01,3.162e+00
6.775e-01,3.173e+00
6.825e-01,3.177e+00
6.875e-01,3.175e+00
6.925e-01,3.166e+00
6.975e-01,3.151e+00
7.025e-01,3.129e+00
7.075e-01,3.102e+00
7.125e-01,3.068e+00
7.175e-01,3.028e+00
7.225e-01,2.982e+00
7.275e-01,2.931e+00
7.325e-01,2.875e+00
7.375e-01,2.815e+00
7.425e-01,2.749e+00
7.475e-01,2.680e+00
7.525e-01,2.608e+00
7.575e-01,2.532e+00
7.625e-01,2.453e+00
7.675e-01,2.372e+00
7.725e-01,2.290e+00
7.775e-01,2.205e+00
7.825e-01,2.120e+00
7.875e-01,2.034e+00
7.925e-01,1.948e+00
7.975e-01,1.862e+00
8.025e-01,1.777e+00
8.075e-01,1.692e+00
8.125e-01,1.609e+00
8.175e-01,1.527e+00
8.225e-01,1.446e+00
8.275e-01,1.367e+00
8.325e-01,1.291e+00
8.375e-01,1.216e+00
8.425e-01,1.144e+00
8.475e-01,1.074e+00
8.525e-01,1.007e+00
8.575e-01,9.430e-01
8.625e-01,8.813e-01
8.675e-01,8.224e-01
8.725e-01,7.662e-01
8.775e-01,7.127e-01
8.825e-01,6.620e-01
8.875e-01,6.139e-01
8.925e-01,5.686e-01
8.975e-01,5.258e-01
9.025e-01,4.855e-01
9.075e-01,4.477e-01
9.125e-01,4.123e-01
9.175e-01,3.791e-01
9.225e-01,3.482e-01
9.275e-01,3.193e-01
9.325e-01,2.925e-01
9.375e-01,2.676e-01
9.425e-01,2.445e-01
9.475e-01,2.231e-01
9.525e-01,2.033e-01
9.575e-01,1.851e-01
9.625e-01,1.683e-01
9.675e-01,1.529e-01
9.725e-01,1.387e-01
9.775e-01,1.256e-01
9.825e-01,1.137e-01
9.875e-01,1.028e-01
9.925e-01,9.287e-02
9.975e-01,8.380e-02


==> anc/03_results/moderate_inf/num_total_probability/0_032.csv <==
transmittance,probability_density
2.500e-03,1.834e-33
7.500e-03,6.541e-19
1.250e-02,1.030e-13
1.750e-02,7.898e-11
2.250e-02,5.971e-09
2.750e-02,1.282e-07
3.250e-02,1.268e-06
3.750e-02,7.481e-06
4.250e-02,3.066e-05
4.750e-02,9.604e-05
5.250e-02,2.453e-04
5.750e-02,5.341e-04
6.250e-02,1.024e-03
6.750e-02,1.772e-03
7.250e-02,2.816e-03
7.750e-02,4.172e-03
8.250e-02,5.826e-03
8.750e-02,7.740e-03
9.250e-02,9.856e-03
9.750e-02,1.211e-02
1.025e-01,1.442e-02
1.075e-01,1.673e-02
1.125e-01,1.897e-02
1.175e-01,2.111e-02
1.225e-01,2.311e-02
1.275e-01,2.496e-02
1.325e-01,2.665e-02
1.375e-01,2.819e-02
1.425e-01,2.960e-02
1.475e-01,3.090e-02
1.525e-01,3.211e-02
1.575e-01,3.328e-02
1.625e-01,3.444e-02
1.675e-01,3.562e-02
1.725e-01,3.686e-02
1.775e-01,3.820e-02
1.825e-01,3.967e-02
1.875e-01,4.130e-02
1.925e-01,4.311e-02
1.975e-01,4.512e-02
2.025e-01,4.733e-02
2.075e-01,4.976e-02
2.125e-01,5.239e-02
2.175e-01,5.522e-02
2.225e-01,5.823e-02
2.275e-01,6.141e-02
2.325e-01,6.475e-02
2.375e-01,6.822e-02
2.425e-01,7.183e-02
2.475e-01,7.557e-02
2.525e-01,7.945e-02
2.575e-01,8.347e-02
2.625e-01,8.765e-02
2.675e-01,9.204e-02
2.725e-01,9.665e-02
2.775e-01,1.015e-01
2.825e-01,1.067e-01
2.875e-01,1.123e-01
2.925e-01,1.183e-01
2.975e-01,1.248e-01
3.025e-01,1.318e-01
3.075e-01,1.394e-01
3.125e-01,1.475e-01
3.175e-01,1.564e-01
3.225e-01,1.659e-01
3.275e-01,1.761e-01
3.325e-01,1.871e-01
3.375e-01,1.988e-01
3.425e-01,2.113e-01
3.475e-01,2.245e-01
3.525e-01,2.386e-01
3.575e-01,2.534e-01
3.625e-01,2.690e-01
3.675e-01,2.853e-01
3.725e-01,3.025e-01
3.775e-01,3.204e-01
3.825e-01,3.392e-01
3.875e-01,3.587e-01
3.925e-01,3.790e-01
3.975e-01,4.000e-01
4.025e-01,4.219e-01
4.075e-01,4.445e-01
4.125e-01,4.679e-01
4.175e-01,4.921e-01
4.225e-01,5.170e-01
4.275e-01,5.428e-01
4.325e-01,5.693e-01
4.375e-01,5.967e-01
4.425e-01,6.248e-01
4.475e-01,6.538e-01
4.525e-01,6.836e-01
4.575e-01,7.143e-01
4.625e-01,7.458e-01
4.675e-01,7.783e-01
4.725e-01,8.117e-01
4.775e-01,8.462e-01
4.825e-01,8.817e-01
4.875e-01,9.183e-01
4.925e-01,9.561e-01
4.975e-01,9.952e-01
5.025e-01,1.036e+00
5.075e-01,1.077e+00
5.125e-01,1.121e+00
5.175e-01,1.166e+00
5.225e-01,1.212e+00
5.275e-01,1.261e+00
5.325e-01,1.311e+00
5.375e-01,1.363e+00
5.425e-01,1.417e+00
5.475e-01,1.473e+00
5.525e-01,1.531e+00
5.575e-01,1.591e+00
5.625e-01,1.654e+00
5.675e-01,1.718e+00
5.725e-01,1.785e+00
5.775e-01,1.853e+00
5.825e-01,1.923e+00
5.875e-01,1.995e+00
5.925e-01,2.068e+00
5.975e-01,2.143e+00
6.025e-01,2.219e+00
6.075e-01,2.295e+00
6.125e-01,2.372e+00
6.175e-01,2.449e+00
6.225e-01,2.526e+00
6.275e-01,2.601e+00
6.325e-01,2.676e+00
6.375e-01,2.748e+00
6.425e-01,2.819e+00
6.475e-01,2.887e+00
6.525e-01,2.951e+00
6.575e-01,3.012e+00
6.625e-01,3.069e+00
6.675e-01,3.120e+00
6.725e-01,3.167e+00
6.775e-01,3.208e+00
6.825e-01,3.242e+00
6.875e-01,3.271e+00
6.925e-01,3.293e+00
6.975e-01,3.307e+00
7.025e-01,3.315e+00
7.075e-01,3.315e+00
7.125e-01,3.308e+00
7.175e-01,3.293e+00
7.225e-01,3.271e+00
7.275e-01,3.242e+00
7.325e-01,3.206e+00
7.375e-01,3.163e+00
7.425e-01,3.113e+00
7.475e-01,3.057e+00
7.525e-01,2.995e+00
7.575e-01,2.928e+00
7.625e-01,2.856e+00
7.675e-01,2.779e+00
7.725e-01,2.698e+00
7.775e-01,2.614e+00
7.825e-01,2.526e+00
7.875e-01,2.436e+00
7.925e-01,2.344e+00
7.975e-01,2.251e+00
8.025e-01,2.157e+00
8.075e-01,2.062e+00
8.125e-01,1.967e+00
8.175e-01,1.873e+00
8.225e-01,1.779e+00
8.275e-01,1.687e+00
8.325e-01,1.596e+00
8.375e-01,1.507e+00
8.425e-01,1.420e+00
8.475e-01,1.336e+00
8.525e-01,1.254e+00
8.575e-01,1.175e+00
8.625e-01,1.099e+00
8.675e-01,1.025e+00
8.725e-01,9.554e-01
8.775e-01,8.885e-01
8.825e-01,8.248e-01
8.875e-01,7.643e-01
8.925e-01,7.071e-01
8.975e-01,6.530e-01
9.025e-01,6.020e-01
9.075e-01,5.541e-01
9.125e-01,5.091e-01
9.175e-01,4.671e-01
9.225e-01,4.278e-01
9.275e-01,3.913e-01
9.325e-01,3.573e-01
9.375e-01,3.257e-01
9.425e-01,2.965e-01
9.475e-01,2.695e-01
9.525e-01,2.447e-01
9.575e-01,2.218e-01
9.625e-01,2.007e-01
9.675e-01,1.814e-01
9.725e-01,1.638e-01
9.775e-01,1.476e-01
9.825e-01,1.329e-01
9.875e-01,1.195e-01
9.925e-01,1.073e-01
9.975e-01,9.625e-02


==> anc/03_results/moderate_inf/num_total_probability/0_033.csv <==
transmittance,probability_density
2.500e-03,3.350e-40
7.500e-03,6.753e-23
1.250e-02,1.157e-16
1.750e-02,3.513e-13
2.250e-02,6.699e-11
2.750e-02,2.831e-09
3.250e-02,4.725e-08
3.750e-02,4.242e-07
4.250e-02,2.457e-06
4.750e-02,1.030e-05
5.250e-02,3.379e-05
5.750e-02,9.139e-05
6.250e-02,2.120e-04
6.750e-02,4.340e-04
7.250e-02,8.016e-04
7.750e-02,1.358e-03
8.250e-02,2.140e-03
8.750e-02,3.169e-03
9.250e-02,4.450e-03
9.750e-02,5.969e-03
1.025e-01,7.696e-03
1.075e-01,9.585e-03
1.125e-01,1.158e-02
1.175e-01,1.364e-02
1.225e-01,1.569e-02
1.275e-01,1.771e-02
1.325e-01,1.963e-02
1.375e-01,2.145e-02
1.425e-01,2.314e-02
1.475e-01,2.469e-02
1.525e-01,2.612e-02
1.575e-01,2.741e-02
1.625e-01,2.860e-02
1.675e-01,2.971e-02
1.725e-01,3.075e-02
1.775e-01,3.176e-02
1.825e-01,3.276e-02
1.875e-01,3.379e-02
1.925e-01,3.488e-02
1.975e-01,3.606e-02
2.025e-01,3.736e-02
2.075e-01,3.880e-02
2.125e-01,4.041e-02
2.175e-01,4.220e-02
2.225e-01,4.420e-02
2.275e-01,4.639e-02
2.325e-01,4.880e-02
2.375e-01,5.141e-02
2.425e-01,5.421e-02
2.475e-01,5.719e-02
2.525e-01,6.034e-02
2.575e-01,6.365e-02
2.625e-01,6.711e-02
2.675e-01,7.071e-02
2.725e-01,7.445e-02
2.775e-01,7.834e-02
2.825e-01,8.237e-02
2.875e-01,8.658e-02
2.925e-01,9.099e-02
2.975e-01,9.564e-02
3.025e-01,1.005e-01
3.075e-01,1.058e-01
3.125e-01,1.114e-01
3.175e-01,1.173e-01
3.225e-01,1.238e-01
3.275e-01,1.307e-01
3.325e-01,1.382e-01
3.375e-01,1.463e-01
3.425e-01,1.550e-01
3.475e-01,1.644e-01
3.525e-01,1.745e-01
3.575e-01,1.853e-01
3.625e-01,1.968e-01
3.675e-01,2.091e-01
3.725e-01,2.221e-01
3.775e-01,2.360e-01
3.825e-01,2.506e-01
3.875e-01,2.660e-01
3.925e-01,2.822e-01
3.975e-01,2.992e-01
4.025e-01,3.170e-01
4.075e-01,3.356e-01
4.125e-01,3.550e-01
4.175e-01,3.752e-01
4.225e-01,3.962e-01
4.275e-01,4.180e-01
4.325e-01,4.406e-01
4.375e-01,4.640e-01
4.425e-01,4.883e-01
4.475e-01,5.133e-01
4.525e-01,5.392e-01
4.575e-01,5.660e-01
4.625e-01,5.936e-01
4.675e-01,6.220e-01
4.725e-01,6.514e-01
4.775e-01,6.816e-01
4.825e-01,7.128e-01
4.875e-01,7.450e-01
4.925e-01,7.782e-01
4.975e-01,8.125e-01
5.025e-01,8.479e-01
5.075e-01,8.846e-01
5.125e-01,9.224e-01
5.175e-01,9.617e-01
5.225e-01,1.002e+00
5.275e-01,1.044e+00
5.325e-01,1.088e+00
5.375e-01,1.134e+00
5.425e-01,1.181e+00
5.475e-01,1.230e+00
5.525e-01,1.281e+00
5.575e-01,1.335e+00
5.625e-01,1.390e+00
5.675e-01,1.448e+00
5.725e-01,1.508e+00
5.775e-01,1.571e+00
5.825e-01,1.636e+00
5.875e-01,1.703e+00
5.925e-01,1.773e+00
5.975e-01,1.845e+00
6.025e-01,1.920e+00
6.075e-01,1.996e+00
6.125e-01,2.075e+00
6.175e-01,2.155e+00
6.225e-01,2.237e+00
6.275e-01,2.320e+00
6.325e-01,2.404e+00
6.375e-01,2.488e+00
6.425e-01,2.572e+00
6.475e-01,2.656e+00
6.525e-01,2.739e+00
6.575e-01,2.820e+00
6.625e-01,2.900e+00
6.675e-01,2.976e+00
6.725e-01,3.049e+00
6.775e-01,3.119e+00
6.825e-01,3.183e+00
6.875e-01,3.243e+00
6.925e-01,3.297e+00
6.975e-01,3.344e+00
7.025e-01,3.385e+00
7.075e-01,3.418e+00
7.125e-01,3.444e+00
7.175e-01,3.462e+00
7.225e-01,3.471e+00
7.275e-01,3.472e+00
7.325e-01,3.465e+00
7.375e-01,3.449e+00
7.425e-01,3.424e+00
7.475e-01,3.391e+00
7.525e-01,3.350e+00
7.575e-01,3.301e+00
7.625e-01,3.244e+00
7.675e-01,3.180e+00
7.725e-01,3.109e+00
7.775e-01,3.033e+00
7.825e-01,2.950e+00
7.875e-01,2.863e+00
7.925e-01,2.771e+00
7.975e-01,2.675e+00
8.025e-01,2.577e+00
8.075e-01,2.475e+00
8.125e-01,2.372e+00
8.175e-01,2.268e+00
8.225e-01,2.163e+00
8.275e-01,2.058e+00
8.325e-01,1.953e+00
8.375e-01,1.849e+00
8.425e-01,1.747e+00
8.475e-01,1.647e+00
8.525e-01,1.549e+00
8.575e-01,1.453e+00
8.625e-01,1.360e+00
8.675e-01,1.271e+00
8.725e-01,1.184e+00
8.775e-01,1.102e+00
8.825e-01,1.023e+00
8.875e-01,9.471e-01
8.925e-01,8.754e-01
8.975e-01,8.075e-01
9.025e-01,7.434e-01
9.075e-01,6.831e-01
9.125e-01,6.264e-01
9.175e-01,5.733e-01
9.225e-01,5.238e-01
9.275e-01,4.776e-01
9.325e-01,4.347e-01
9.375e-01,3.949e-01
9.425e-01,3.582e-01
9.475e-01,3.243e-01
9.525e-01,2.931e-01
9.575e-01,2.645e-01
9.625e-01,2.382e-01
9.675e-01,2.143e-01
9.725e-01,1.924e-01
9.775e-01,1.725e-01
9.825e-01,1.544e-01
9.875e-01,1.380e-01
9.925e-01,1.231e-01
9.975e-01,1.097e-01


==> anc/03_results/moderate_inf/num_total_probability/0_034.csv <==
transmittance,probability_density
2.500e-03,1.488e-48
7.500e-03,7.098e-28
1.250e-02,2.309e-20
1.750e-02,3.843e-16
2.250e-02,2.307e-13
2.750e-02,2.256e-11
3.250e-02,7.192e-10
3.750e-02,1.084e-08
4.250e-02,9.608e-08
4.750e-02,5.763e-07
5.250e-02,2.566e-06
5.750e-02,9.048e-06
6.250e-02,2.649e-05
6.750e-02,6.662e-05
7.250e-02,1.479e-04
7.750e-02,2.955e-04
8.250e-02,5.404e-04
8.750e-02,9.161e-04
9.250e-02,1.455e-03
9.750e-02,2.183e-03
1.025e-01,3.117e-03
1.075e-01,4.262e-03
1.125e-01,5.608e-03
1.175e-01,7.135e-03
1.225e-01,8.809e-03
1.275e-01,1.059e-02
1.325e-01,1.244e-02
1.375e-01,1.430e-02
1.425e-01,1.615e-02
1.475e-01,1.794e-02
1.525e-01,1.964e-02
1.575e-01,2.124e-02
1.625e-01,2.273e-02
1.675e-01,2.409e-02
1.725e-01,2.534e-02
1.775e-01,2.648e-02
1.825e-01,2.753e-02
1.875e-01,2.850e-02
1.925e-01,2.942e-02
1.975e-01,3.031e-02
2.025e-01,3.120e-02
2.075e-01,3.211e-02
2.125e-01,3.307e-02
2.175e-01,3.411e-02
2.225e-01,3.525e-02
2.275e-01,3.652e-02
2.325e-01,3.795e-02
2.375e-01,3.954e-02
2.425e-01,4.132e-02
2.475e-01,4.329e-02
2.525e-01,4.546e-02
2.575e-01,4.784e-02
2.625e-01,5.042e-02
2.675e-01,5.320e-02
2.725e-01,5.616e-02
2.775e-01,5.929e-02
2.825e-01,6.259e-02
2.875e-01,6.605e-02
2.925e-01,6.966e-02
2.975e-01,7.342e-02
3.025e-01,7.733e-02
3.075e-01,8.141e-02
3.125e-01,8.567e-02
3.175e-01,9.013e-02
3.225e-01,9.483e-02
3.275e-01,9.979e-02
3.325e-01,1.051e-01
3.375e-01,1.107e-01
3.425e-01,1.167e-01
3.475e-01,1.232e-01
3.525e-01,1.301e-01
3.575e-01,1.376e-01
3.625e-01,1.456e-01
3.675e-01,1.542e-01
3.725e-01,1.635e-01
3.775e-01,1.735e-01
3.825e-01,1.842e-01
3.875e-01,1.956e-01
3.925e-01,2.078e-01
3.975e-01,2.207e-01
4.025e-01,2.344e-01
4.075e-01,2.489e-01
4.125e-01,2.642e-01
4.175e-01,2.803e-01
4.225e-01,2.973e-01
4.275e-01,3.150e-01
4.325e-01,3.336e-01
4.375e-01,3.530e-01
4.425e-01,3.733e-01
4.475e-01,3.944e-01
4.525e-01,4.163e-01
4.575e-01,4.391e-01
4.625e-01,4.628e-01
4.675e-01,4.873e-01
4.725e-01,5.127e-01
4.775e-01,5.390e-01
4.825e-01,5.662e-01
4.875e-01,5.943e-01
4.925e-01,6.234e-01
4.975e-01,6.535e-01
5.025e-01,6.845e-01
5.075e-01,7.166e-01
5.125e-01,7.499e-01
5.175e-01,7.842e-01
5.225e-01,8.198e-01
5.275e-01,8.567e-01
5.325e-01,8.949e-01
5.375e-01,9.346e-01
5.425e-01,9.758e-01
5.475e-01,1.019e+00
5.525e-01,1.063e+00
5.575e-01,1.110e+00
5.625e-01,1.158e+00
5.675e-01,1.209e+00
5.725e-01,1.261e+00
5.775e-01,1.316e+00
5.825e-01,1.374e+00
5.875e-01,1.434e+00
5.925e-01,1.497e+00
5.975e-01,1.562e+00
6.025e-01,1.630e+00
6.075e-01,1.701e+00
6.125e-01,1.775e+00
6.175e-01,1.852e+00
6.225e-01,1.931e+00
6.275e-01,2.014e+00
6.325e-01,2.098e+00
6.375e-01,2.185e+00
6.425e-01,2.274e+00
6.475e-01,2.364e+00
6.525e-01,2.456e+00
6.575e-01,2.549e+00
6.625e-01,2.642e+00
6.675e-01,2.735e+00
6.725e-01,2.828e+00
6.775e-01,2.918e+00
6.825e-01,3.007e+00
6.875e-01,3.093e+00
6.925e-01,3.175e+00
6.975e-01,3.254e+00
7.025e-01,3.327e+00
7.075e-01,3.394e+00
7.125e-01,3.454e+00
7.175e-01,3.508e+00
7.225e-01,3.553e+00
7.275e-01,3.591e+00
7.325e-01,3.619e+00
7.375e-01,3.638e+00
7.425e-01,3.647e+00
7.475e-01,3.647e+00
7.525e-01,3.636e+00
7.575e-01,3.616e+00
7.625e-01,3.585e+00
7.675e-01,3.545e+00
7.725e-01,3.495e+00
7.775e-01,3.436e+00
7.825e-01,3.369e+00
7.875e-01,3.293e+00
7.925e-01,3.210e+00
7.975e-01,3.120e+00
8.025e-01,3.024e+00
8.075e-01,2.922e+00
8.125e-01,2.816e+00
8.175e-01,2.706e+00
8.225e-01,2.594e+00
8.275e-01,2.479e+00
8.325e-01,2.362e+00
8.375e-01,2.245e+00
8.425e-01,2.128e+00
8.475e-01,2.012e+00
8.525e-01,1.896e+00
8.575e-01,1.783e+00
8.625e-01,1.672e+00
8.675e-01,1.564e+00
8.725e-01,1.460e+00
8.775e-01,1.359e+00
8.825e-01,1.261e+00
8.875e-01,1.168e+00
8.925e-01,1.079e+00
8.975e-01,9.948e-01
9.025e-01,9.147e-01
9.075e-01,8.392e-01
9.125e-01,7.681e-01
9.175e-01,7.015e-01
9.225e-01,6.392e-01
9.275e-01,5.812e-01
9.325e-01,5.273e-01
9.375e-01,4.773e-01
9.425e-01,4.313e-01
9.475e-01,3.888e-01
9.525e-01,3.498e-01
9.575e-01,3.142e-01
9.625e-01,2.816e-01
9.675e-01,2.519e-01
9.725e-01,2.249e-01
9.775e-01,2.004e-01
9.825e-01,1.783e-01
9.875e-01,1.583e-01
9.925e-01,1.403e-01
9.975e-01,1.241e-01


==> anc/03_results/moderate_inf/num_total_probability/0_035.csv <==
transmittance,probability_density
2.500e-03,6.811e-59
7.500e-03,4.350e-34
1.250e-02,5.260e-25
1.750e-02,7.147e-20
2.250e-02,1.775e-16
2.750e-02,4.918e-14
3.250e-02,3.502e-12
3.750e-02,1.004e-10
4.250e-02,1.509e-09
4.750e-02,1.410e-08
5.250e-02,9.156e-08
5.750e-02,4.477e-07
6.250e-02,1.744e-06
6.750e-02,5.649e-06
7.250e-02,1.571e-05
7.750e-02,3.843e-05
8.250e-02,8.438e-05
8.750e-02,1.689e-04
9.250e-02,3.121e-04
9.750e-02,5.381e-04
1.025e-01,8.729e-04
1.075e-01,1.342e-03
1.125e-01,1.968e-03
1.175e-01,2.767e-03
1.225e-01,3.745e-03
1.275e-01,4.902e-03
1.325e-01,6.225e-03
1.375e-01,7.692e-03
1.425e-01,9.275e-03
1.475e-01,1.094e-02
1.525e-01,1.265e-02
1.575e-01,1.437e-02
1.625e-01,1.606e-02
1.675e-01,1.770e-02
1.725e-01,1.926e-02
1.775e-01,2.072e-02
1.825e-01,2.208e-02
1.875e-01,2.333e-02
1.925e-01,2.447e-02
1.975e-01,2.551e-02
2.025e-01,2.647e-02
2.075e-01,2.736e-02
2.125e-01,2.820e-02
2.175e-01,2.901e-02
2.225e-01,2.980e-02
2.275e-01,3.062e-02
2.325e-01,3.147e-02
2.375e-01,3.239e-02
2.425e-01,3.340e-02
2.475e-01,3.452e-02
2.525e-01,3.577e-02
2.575e-01,3.718e-02
2.625e-01,3.875e-02
2.675e-01,4.051e-02
2.725e-01,4.247e-02
2.775e-01,4.462e-02
2.825e-01,4.697e-02
2.875e-01,4.953e-02
2.925e-01,5.227e-02
2.975e-01,5.521e-02
3.025e-01,5.833e-02
3.075e-01,6.163e-02
3.125e-01,6.509e-02
3.175e-01,6.872e-02
3.225e-01,7.251e-02
3.275e-01,7.646e-02
3.325e-01,8.060e-02
3.375e-01,8.492e-02
3.425e-01,8.946e-02
3.475e-01,9.424e-02
3.525e-01,9.928e-02
3.575e-01,1.046e-01
3.625e-01,1.103e-01
3.675e-01,1.164e-01
3.725e-01,1.229e-01
3.775e-01,1.299e-01
3.825e-01,1.374e-01
3.875e-01,1.454e-01
3.925e-01,1.541e-01
3.975e-01,1.634e-01
4.025e-01,1.733e-01
4.075e-01,1.839e-01
4.125e-01,1.953e-01
4.175e-01,2.074e-01
4.225e-01,2.203e-01
4.275e-01,2.340e-01
4.325e-01,2.485e-01
4.375e-01,2.638e-01
4.425e-01,2.800e-01
4.475e-01,2.970e-01
4.525e-01,3.149e-01
4.575e-01,3.336e-01
4.625e-01,3.532e-01
4.675e-01,3.737e-01
4.725e-01,3.951e-01
4.775e-01,4.173e-01
4.825e-01,4.405e-01
4.875e-01,4.647e-01
4.925e-01,4.897e-01
4.975e-01,5.157e-01
5.025e-01,5.427e-01
5.075e-01,5.707e-01
5.125e-01,5.996e-01
5.175e-01,6.297e-01
5.225e-01,6.608e-01
5.275e-01,6.931e-01
5.325e-01,7.266e-01
5.375e-01,7.613e-01
5.425e-01,7.973e-01
5.475e-01,8.347e-01
5.525e-01,8.736e-01
5.575e-01,9.141e-01
5.625e-01,9.562e-01
5.675e-01,1.000e+00
5.725e-01,1.046e+00
5.775e-01,1.094e+00
5.825e-01,1.144e+00
5.875e-01,1.196e+00
5.925e-01,1.251e+00
5.975e-01,1.308e+00
6.025e-01,1.368e+00
6.075e-01,1.432e+00
6.125e-01,1.498e+00
6.175e-01,1.567e+00
6.225e-01,1.639e+00
6.275e-01,1.715e+00
6.325e-01,1.794e+00
6.375e-01,1.876e+00
6.425e-01,1.961e+00
6.475e-01,2.050e+00
6.525e-01,2.142e+00
6.575e-01,2.237e+00
6.625e-01,2.334e+00
6.675e-01,2.433e+00
6.725e-01,2.535e+00
6.775e-01,2.637e+00
6.825e-01,2.741e+00
6.875e-01,2.844e+00
6.925e-01,2.947e+00
6.975e-01,3.048e+00
7.025e-01,3.148e+00
7.075e-01,3.244e+00
7.125e-01,3.336e+00
7.175e-01,3.423e+00
7.225e-01,3.504e+00
7.275e-01,3.579e+00
7.325e-01,3.646e+00
7.375e-01,3.704e+00
7.425e-01,3.753e+00
7.475e-01,3.792e+00
7.525e-01,3.820e+00
7.575e-01,3.838e+00
7.625e-01,3.844e+00
7.675e-01,3.838e+00
7.725e-01,3.820e+00
7.775e-01,3.791e+00
7.825e-01,3.750e+00
7.875e-01,3.697e+00
7.925e-01,3.634e+00
7.975e-01,3.560e+00
8.025e-01,3.477e+00
8.075e-01,3.385e+00
8.125e-01,3.284e+00
8.175e-01,3.176e+00
8.225e-01,3.062e+00
8.275e-01,2.943e+00
8.325e-01,2.819e+00
8.375e-01,2.692e+00
8.425e-01,2.563e+00
8.475e-01,2.432e+00
8.525e-01,2.301e+00
8.575e-01,2.170e+00
8.625e-01,2.040e+00
8.675e-01,1.913e+00
8.725e-01,1.788e+00
8.775e-01,1.666e+00
8.825e-01,1.548e+00
8.875e-01,1.434e+00
8.925e-01,1.325e+00
8.975e-01,1.221e+00
9.025e-01,1.122e+00
9.075e-01,1.028e+00
9.125e-01,9.390e-01
9.175e-01,8.558e-01
9.225e-01,7.779e-01
9.275e-01,7.053e-01
9.325e-01,6.378e-01
9.375e-01,5.754e-01
9.425e-01,5.177e-01
9.475e-01,4.648e-01
9.525e-01,4.162e-01
9.575e-01,3.719e-01
9.625e-01,3.315e-01
9.675e-01,2.949e-01
9.725e-01,2.617e-01
9.775e-01,2.317e-01
9.825e-01,2.047e-01
9.875e-01,1.805e-01
9.925e-01,1.589e-01
9.975e-01,1.395e-01


==> anc/03_results/moderate_inf/num_total_probability/0_036.csv <==
transmittance,probability_density
2.500e-03,1.065e-71
7.500e-03,7.650e-42
1.250e-02,7.835e-31
1.750e-02,1.415e-24
2.250e-02,2.034e-20
2.750e-02,2.052e-17
3.250e-02,3.974e-15
3.750e-02,2.540e-13
4.250e-02,7.385e-12
4.750e-02,1.199e-10
5.250e-02,1.248e-09
5.750e-02,9.171e-09
6.250e-02,5.099e-08
6.750e-02,2.259e-07
7.250e-02,8.301e-07
7.750e-02,2.607e-06
8.250e-02,7.170e-06
8.750e-02,1.761e-05
9.250e-02,3.920e-05
9.750e-02,8.015e-05
1.025e-01,1.521e-04
1.075e-01,2.704e-04
1.125e-01,4.533e-04
1.175e-01,7.216e-04
1.225e-01,1.096e-03
1.275e-01,1.598e-03
1.325e-01,2.243e-03
1.375e-01,3.042e-03
1.425e-01,4.000e-03
1.475e-01,5.113e-03
1.525e-01,6.371e-03
1.575e-01,7.756e-03
1.625e-01,9.241e-03
1.675e-01,1.080e-02
1.725e-01,1.240e-02
1.775e-01,1.401e-02
1.825e-01,1.560e-02
1.875e-01,1.714e-02
1.925e-01,1.861e-02
1.975e-01,2.000e-02
2.025e-01,2.129e-02
2.075e-01,2.249e-02
2.125e-01,2.358e-02
2.175e-01,2.457e-02
2.225e-01,2.549e-02
2.275e-01,2.633e-02
2.325e-01,2.711e-02
2.375e-01,2.786e-02
2.425e-01,2.860e-02
2.475e-01,2.934e-02
2.525e-01,3.011e-02
2.575e-01,3.093e-02
2.625e-01,3.182e-02
2.675e-01,3.281e-02
2.725e-01,3.391e-02
2.775e-01,3.515e-02
2.825e-01,3.655e-02
2.875e-01,3.811e-02
2.925e-01,3.985e-02
2.975e-01,4.179e-02
3.025e-01,4.392e-02
3.075e-01,4.625e-02
3.125e-01,4.878e-02
3.175e-01,5.151e-02
3.225e-01,5.443e-02
3.275e-01,5.754e-02
3.325e-01,6.083e-02
3.375e-01,6.430e-02
3.425e-01,6.794e-02
3.475e-01,7.177e-02
3.525e-01,7.578e-02
3.575e-01,7.997e-02
3.625e-01,8.437e-02
3.675e-01,8.900e-02
3.725e-01,9.387e-02
3.775e-01,9.902e-02
3.825e-01,1.045e-01
3.875e-01,1.103e-01
3.925e-01,1.165e-01
3.975e-01,1.231e-01
4.025e-01,1.301e-01
4.075e-01,1.377e-01
4.125e-01,1.458e-01
4.175e-01,1.546e-01
4.225e-01,1.639e-01
4.275e-01,1.739e-01
4.325e-01,1.846e-01
4.375e-01,1.961e-01
4.425e-01,2.083e-01
4.475e-01,2.213e-01
4.525e-01,2.350e-01
4.575e-01,2.497e-01
4.625e-01,2.652e-01
4.675e-01,2.815e-01
4.725e-01,2.987e-01
4.775e-01,3.169e-01
4.825e-01,3.359e-01
4.875e-01,3.559e-01
4.925e-01,3.768e-01
4.975e-01,3.987e-01
5.025e-01,4.216e-01
5.075e-01,4.454e-01
5.125e-01,4.703e-01
5.175e-01,4.961e-01
5.225e-01,5.231e-01
5.275e-01,5.511e-01
5.325e-01,5.802e-01
5.375e-01,6.104e-01
5.425e-01,6.419e-01
5.475e-01,6.745e-01
5.525e-01,7.085e-01
5.575e-01,7.438e-01
5.625e-01,7.806e-01
5.675e-01,8.189e-01
5.725e-01,8.588e-01
5.775e-01,9.004e-01
5.825e-01,9.439e-01
5.875e-01,9.893e-01
5.925e-01,1.037e+00
5.975e-01,1.087e+00
6.025e-01,1.139e+00
6.075e-01,1.194e+00
6.125e-01,1.251e+00
6.175e-01,1.312e+00
6.225e-01,1.375e+00
6.275e-01,1.442e+00
6.325e-01,1.512e+00
6.375e-01,1.586e+00
6.425e-01,1.664e+00
6.475e-01,1.745e+00
6.525e-01,1.830e+00
6.575e-01,1.920e+00
6.625e-01,2.013e+00
6.675e-01,2.110e+00
6.725e-01,2.210e+00
6.775e-01,2.315e+00
6.825e-01,2.422e+00
6.875e-01,2.532e+00
6.925e-01,2.645e+00
6.975e-01,2.759e+00
7.025e-01,2.874e+00
7.075e-01,2.989e+00
7.125e-01,3.104e+00
7.175e-01,3.218e+00
7.225e-01,3.328e+00
7.275e-01,3.435e+00
7.325e-01,3.538e+00
7.375e-01,3.634e+00
7.425e-01,3.723e+00
7.475e-01,3.804e+00
7.525e-01,3.875e+00
7.575e-01,3.936e+00
7.625e-01,3.986e+00
7.675e-01,4.023e+00
7.725e-01,4.048e+00
7.775e-01,4.059e+00
7.825e-01,4.056e+00
7.875e-01,4.040e+00
7.925e-01,4.009e+00
7.975e-01,3.965e+00
8.025e-01,3.907e+00
8.075e-01,3.836e+00
8.125e-01,3.752e+00
8.175e-01,3.657e+00
8.225e-01,3.552e+00
8.275e-01,3.437e+00
8.325e-01,3.314e+00
8.375e-01,3.183e+00
8.425e-01,3.047e+00
8.475e-01,2.906e+00
8.525e-01,2.761e+00
8.575e-01,2.615e+00
8.625e-01,2.467e+00
8.675e-01,2.320e+00
8.725e-01,2.174e+00
8.775e-01,2.030e+00
8.825e-01,1.889e+00
8.875e-01,1.752e+00
8.925e-01,1.620e+00
8.975e-01,1.492e+00
9.025e-01,1.370e+00
9.075e-01,1.254e+00
9.125e-01,1.145e+00
9.175e-01,1.041e+00
9.225e-01,9.444e-01
9.275e-01,8.539e-01
9.325e-01,7.698e-01
9.375e-01,6.919e-01
9.425e-01,6.201e-01
9.475e-01,5.542e-01
9.525e-01,4.939e-01
9.575e-01,4.390e-01
9.625e-01,3.891e-01
9.675e-01,3.440e-01
9.725e-01,3.033e-01
9.775e-01,2.667e-01
9.825e-01,2.340e-01
9.875e-01,2.048e-01
9.925e-01,1.788e-01
9.975e-01,1.557e-01


==> anc/03_results/moderate_inf/num_total_probability/0_037.csv <==
transmittance,probability_density
2.500e-03,1.676e-87
7.500e-03,1.738e-51
1.250e-02,4.057e-38
1.750e-02,1.746e-30
2.250e-02,2.173e-25
2.750e-02,1.079e-21
3.250e-02,7.201e-19
3.750e-02,1.245e-16
4.250e-02,8.227e-15
4.750e-02,2.664e-13
5.250e-02,4.997e-12
5.750e-02,6.108e-11
6.250e-02,5.297e-10
6.750e-02,3.473e-09
7.250e-02,1.807e-08
7.750e-02,7.747e-08
8.250e-02,2.819e-07
8.750e-02,8.920e-07
9.250e-02,2.501e-06
9.750e-02,6.315e-06
1.025e-01,1.455e-05
1.075e-01,3.090e-05
1.125e-01,6.111e-05
1.175e-01,1.134e-04
1.225e-01,1.986e-04
1.275e-01,3.306e-04
1.325e-01,5.253e-04
1.375e-01,8.003e-04
1.425e-01,1.173e-03
1.475e-01,1.661e-03
1.525e-01,2.278e-03
1.575e-01,3.034e-03
1.625e-01,3.933e-03
1.675e-01,4.973e-03
1.725e-01,6.146e-03
1.775e-01,7.438e-03
1.825e-01,8.829e-03
1.875e-01,1.029e-02
1.925e-01,1.181e-02
1.975e-01,1.334e-02
2.025e-01,1.486e-02
2.075e-01,1.635e-02
2.125e-01,1.778e-02
2.175e-01,1.914e-02
2.225e-01,2.042e-02
2.275e-01,2.160e-02
2.325e-01,2.268e-02
2.375e-01,2.367e-02
2.425e-01,2.457e-02
2.475e-01,2.540e-02
2.525e-01,2.617e-02
2.575e-01,2.689e-02
2.625e-01,2.759e-02
2.675e-01,2.828e-02
2.725e-01,2.898e-02
2.775e-01,2.972e-02
2.825e-01,3.052e-02
2.875e-01,3.140e-02
2.925e-01,3.238e-02
2.975e-01,3.347e-02
3.025e-01,3.471e-02
3.075e-01,3.609e-02
3.125e-01,3.764e-02
3.175e-01,3.937e-02
3.225e-01,4.129e-02
3.275e-01,4.340e-02
3.325e-01,4.571e-02
3.375e-01,4.822e-02
3.425e-01,5.093e-02
3.475e-01,5.384e-02
3.525e-01,5.693e-02
3.575e-01,6.023e-02
3.625e-01,6.371e-02
3.675e-01,6.737e-02
3.725e-01,7.124e-02
3.775e-01,7.529e-02
3.825e-01,7.956e-02
3.875e-01,8.405e-02
3.925e-01,8.877e-02
3.975e-01,9.376e-02
4.025e-01,9.903e-02
4.075e-01,1.046e-01
4.125e-01,1.106e-01
4.175e-01,1.169e-01
4.225e-01,1.237e-01
4.275e-01,1.309e-01
4.325e-01,1.386e-01
4.375e-01,1.469e-01
4.425e-01,1.558e-01
4.475e-01,1.653e-01
4.525e-01,1.755e-01
4.575e-01,1.864e-01
4.625e-01,1.980e-01
4.675e-01,2.104e-01
4.725e-01,2.237e-01
4.775e-01,2.377e-01
4.825e-01,2.526e-01
4.875e-01,2.685e-01
4.925e-01,2.852e-01
4.975e-01,3.029e-01
5.025e-01,3.215e-01
5.075e-01,3.411e-01
5.125e-01,3.617e-01
5.175e-01,3.833e-01
5.225e-01,4.060e-01
5.275e-01,4.297e-01
5.325e-01,4.545e-01
5.375e-01,4.804e-01
5.425e-01,5.075e-01
5.475e-01,5.357e-01
5.525e-01,5.651e-01
5.575e-01,5.958e-01
5.625e-01,6.278e-01
5.675e-01,6.612e-01
5.725e-01,6.959e-01
5.775e-01,7.322e-01
5.825e-01,7.701e-01
5.875e-01,8.096e-01
5.925e-01,8.509e-01
5.975e-01,8.942e-01
6.025e-01,9.395e-01
6.075e-01,9.870e-01
6.125e-01,1.037e+00
6.175e-01,1.089e+00
6.225e-01,1.144e+00
6.275e-01,1.202e+00
6.325e-01,1.263e+00
6.375e-01,1.328e+00
6.425e-01,1.396e+00
6.475e-01,1.468e+00
6.525e-01,1.543e+00
6.575e-01,1.623e+00
6.625e-01,1.707e+00
6.675e-01,1.796e+00
6.725e-01,1.889e+00
6.775e-01,1.987e+00
6.825e-01,2.090e+00
6.875e-01,2.197e+00
6.925e-01,2.309e+00
6.975e-01,2.425e+00
7.025e-01,2.545e+00
7.075e-01,2.668e+00
7.125e-01,2.794e+00
7.175e-01,2.922e+00
7.225e-01,3.051e+00
7.275e-01,3.180e+00
7.325e-01,3.309e+00
7.375e-01,3.435e+00
7.425e-01,3.559e+00
7.475e-01,3.677e+00
7.525e-01,3.789e+00
7.575e-01,3.894e+00
7.625e-01,3.989e+00
7.675e-01,4.074e+00
7.725e-01,4.146e+00
7.775e-01,4.206e+00
7.825e-01,4.252e+00
7.875e-01,4.282e+00
7.925e-01,4.296e+00
7.975e-01,4.294e+00
8.025e-01,4.276e+00
8.075e-01,4.240e+00
8.125e-01,4.188e+00
8.175e-01,4.120e+00
8.225e-01,4.037e+00
8.275e-01,3.939e+00
8.325e-01,3.827e+00
8.375e-01,3.704e+00
8.425e-01,3.569e+00
8.475e-01,3.425e+00
8.525e-01,3.274e+00
8.575e-01,3.116e+00
8.625e-01,2.954e+00
8.675e-01,2.789e+00
8.725e-01,2.622e+00
8.775e-01,2.456e+00
8.825e-01,2.291e+00
8.875e-01,2.129e+00
8.925e-01,1.970e+00
8.975e-01,1.816e+00
9.025e-01,1.668e+00
9.075e-01,1.527e+00
9.125e-01,1.392e+00
9.175e-01,1.264e+00
9.225e-01,1.144e+00
9.275e-01,1.032e+00
9.325e-01,9.273e-01
9.375e-01,8.305e-01
9.425e-01,7.413e-01
9.475e-01,6.595e-01
9.525e-01,5.848e-01
9.575e-01,5.168e-01
9.625e-01,4.554e-01
9.675e-01,4.000e-01
9.725e-01,3.503e-01
9.775e-01,3.059e-01
9.825e-01,2.663e-01
9.875e-01,2.312e-01
9.925e-01,2.001e-01
9.975e-01,1.728e-01


==> anc/03_results/moderate_inf/num_total_probability/0_038.csv <==
transmittance,probability_density
2.500e-03,7.365e-107
7.500e-03,2.186e-63
1.250e-02,3.712e-47
1.750e-02,7.562e-38
2.250e-02,1.306e-31
2.750e-02,4.538e-27
3.250e-02,1.379e-23
3.750e-02,8.091e-21
4.250e-02,1.469e-18
4.750e-02,1.115e-16
5.250e-02,4.339e-15
5.750e-02,9.979e-14
6.250e-02,1.505e-12
6.750e-02,1.608e-11
7.250e-02,1.291e-10
7.750e-02,8.162e-10
8.250e-02,4.213e-09
8.750e-02,1.828e-08
9.250e-02,6.832e-08
9.750e-02,2.242e-07
1.025e-01,6.564e-07
1.075e-01,1.739e-06
1.125e-01,4.217e-06
1.175e-01,9.449e-06
1.225e-01,1.973e-05
1.275e-01,3.867e-05
1.325e-01,7.157e-05
1.375e-01,1.258e-04
1.425e-01,2.108e-04
1.475e-01,3.386e-04
1.525e-01,5.227e-04
1.575e-01,7.782e-04
1.625e-01,1.121e-03
1.675e-01,1.565e-03
1.725e-01,2.125e-03
1.775e-01,2.810e-03
1.825e-01,3.626e-03
1.875e-01,4.573e-03
1.925e-01,5.649e-03
1.975e-01,6.841e-03
2.025e-01,8.136e-03
2.075e-01,9.513e-03
2.125e-01,1.095e-02
2.175e-01,1.242e-02
2.225e-01,1.390e-02
2.275e-01,1.536e-02
2.325e-01,1.678e-02
2.375e-01,1.815e-02
2.425e-01,1.944e-02
2.475e-01,2.064e-02
2.525e-01,2.176e-02
2.575e-01,2.278e-02
2.625e-01,2.371e-02
2.675e-01,2.456e-02
2.725e-01,2.534e-02
2.775e-01,2.607e-02
2.825e-01,2.675e-02
2.875e-01,2.742e-02
2.925e-01,2.808e-02
2.975e-01,2.877e-02
3.025e-01,2.949e-02
3.075e-01,3.028e-02
3.125e-01,3.115e-02
3.175e-01,3.212e-02
3.225e-01,3.321e-02
3.275e-01,3.444e-02
3.325e-01,3.582e-02
3.375e-01,3.736e-02
3.425e-01,3.908e-02
3.475e-01,4.099e-02
3.525e-01,4.309e-02
3.575e-01,4.539e-02
3.625e-01,4.788e-02
3.675e-01,5.058e-02
3.725e-01,5.348e-02
3.775e-01,5.657e-02
3.825e-01,5.987e-02
3.875e-01,6.336e-02
3.925e-01,6.706e-02
3.975e-01,7.097e-02
4.025e-01,7.509e-02
4.075e-01,7.943e-02
4.125e-01,8.401e-02
4.175e-01,8.885e-02
4.225e-01,9.397e-02
4.275e-01,9.939e-02
4.325e-01,1.051e-01
4.375e-01,1.113e-01
4.425e-01,1.178e-01
4.475e-01,1.248e-01
4.525e-01,1.322e-01
4.575e-01,1.402e-01
4.625e-01,1.487e-01
4.675e-01,1.579e-01
4.725e-01,1.677e-01
4.775e-01,1.782e-01
4.825e-01,1.894e-01
4.875e-01,2.014e-01
4.925e-01,2.142e-01
4.975e-01,2.278e-01
5.025e-01,2.423e-01
5.075e-01,2.577e-01
5.125e-01,2.741e-01
5.175e-01,2.915e-01
5.225e-01,3.098e-01
5.275e-01,3.292e-01
5.325e-01,3.496e-01
5.375e-01,3.711e-01
5.425e-01,3.938e-01
5.475e-01,4.175e-01
5.525e-01,4.425e-01
5.575e-01,4.687e-01
5.625e-01,4.961e-01
5.675e-01,5.247e-01
5.725e-01,5.548e-01
5.775e-01,5.862e-01
5.825e-01,6.190e-01
5.875e-01,6.533e-01
5.925e-01,6.893e-01
5.975e-01,7.269e-01
6.025e-01,7.662e-01
6.075e-01,8.075e-01
6.125e-01,8.507e-01
6.175e-01,8.961e-01
6.225e-01,9.438e-01
6.275e-01,9.940e-01
6.325e-01,1.047e+00
6.375e-01,1.103e+00
6.425e-01,1.161e+00
6.475e-01,1.224e+00
6.525e-01,1.289e+00
6.575e-01,1.359e+00
6.625e-01,1.433e+00
6.675e-01,1.511e+00
6.725e-01,1.594e+00
6.775e-01,1.681e+00
6.825e-01,1.774e+00
6.875e-01,1.872e+00
6.925e-01,1.976e+00
6.975e-01,2.085e+00
7.025e-01,2.199e+00
7.075e-01,2.320e+00
7.125e-01,2.445e+00
7.175e-01,2.576e+00
7.225e-01,2.711e+00
7.275e-01,2.850e+00
7.325e-01,2.992e+00
7.375e-01,3.137e+00
7.425e-01,3.282e+00
7.475e-01,3.428e+00
7.525e-01,3.572e+00
7.575e-01,3.712e+00
7.625e-01,3.848e+00
7.675e-01,3.978e+00
7.725e-01,4.098e+00
7.775e-01,4.208e+00
7.825e-01,4.307e+00
7.875e-01,4.391e+00
7.925e-01,4.459e+00
7.975e-01,4.511e+00
8.025e-01,4.544e+00
8.075e-01,4.558e+00
8.125e-01,4.553e+00
8.175e-01,4.527e+00
8.225e-01,4.481e+00
8.275e-01,4.416e+00
8.325e-01,4.331e+00
8.375e-01,4.229e+00
8.425e-01,4.109e+00
8.475e-01,3.974e+00
8.525e-01,3.826e+00
8.575e-01,3.666e+00
8.625e-01,3.496e+00
8.675e-01,3.318e+00
8.725e-01,3.134e+00
8.775e-01,2.947e+00
8.825e-01,2.759e+00
8.875e-01,2.570e+00
8.925e-01,2.384e+00
8.975e-01,2.201e+00
9.025e-01,2.023e+00
9.075e-01,1.852e+00
9.125e-01,1.687e+00
9.175e-01,1.531e+00
9.225e-01,1.383e+00
9.275e-01,1.245e+00
9.325e-01,1.115e+00
9.375e-01,9.953e-01
9.425e-01,8.848e-01
9.475e-01,7.834e-01
9.525e-01,6.911e-01
9.575e-01,6.073e-01
9.625e-01,5.318e-01
9.675e-01,4.639e-01
9.725e-01,4.033e-01
9.775e-01,3.494e-01
9.825e-01,3.017e-01
9.875e-01,2.597e-01
9.925e-01,2.228e-01
9.975e-01,1.905e-01


==> anc/03_results/moderate_inf/num_total_probability/0_039.csv <==
transmittance,probability_density
2.500e-03,2.416e-130
7.500e-03,6.250e-78
1.250e-02,2.928e-58
1.750e-02,6.219e-47
2.250e-02,2.568e-39
2.750e-02,9.382e-34
3.250e-02,1.786e-29
3.750e-02,4.616e-26
4.250e-02,2.864e-23
4.750e-02,6.145e-21
5.250e-02,5.831e-19
5.750e-02,2.910e-17
6.250e-02,8.660e-16
6.750e-02,1.689e-14
7.250e-02,2.318e-13
7.750e-02,2.371e-12
8.250e-02,1.888e-11
8.750e-02,1.213e-10
9.250e-02,6.477e-10
9.750e-02,2.944e-09
1.025e-01,1.162e-08
1.075e-01,4.052e-08
1.125e-01,1.266e-07
1.175e-01,3.584e-07
1.225e-01,9.297e-07
1.275e-01,2.230e-06
1.325e-01,4.981e-06
1.375e-01,1.043e-05
1.425e-01,2.062e-05
1.475e-01,3.865e-05
1.525e-01,6.900e-05
1.575e-01,1.178e-04
1.625e-01,1.931e-04
1.675e-01,3.047e-04
1.725e-01,4.643e-04
1.775e-01,6.849e-04
1.825e-01,9.803e-04
1.875e-01,1.364e-03
1.925e-01,1.850e-03
1.975e-01,2.448e-03
2.025e-01,3.166e-03
2.075e-01,4.008e-03
2.125e-01,4.974e-03
2.175e-01,6.058e-03
2.225e-01,7.249e-03
2.275e-01,8.534e-03
2.325e-01,9.892e-03
2.375e-01,1.130e-02
2.425e-01,1.274e-02
2.475e-01,1.419e-02
2.525e-01,1.561e-02
2.575e-01,1.700e-02
2.625e-01,1.833e-02
2.675e-01,1.959e-02
2.725e-01,2.076e-02
2.775e-01,2.185e-02
2.825e-01,2.284e-02
2.875e-01,2.375e-02
2.925e-01,2.458e-02
2.975e-01,2.534e-02
3.025e-01,2.605e-02
3.075e-01,2.673e-02
3.125e-01,2.738e-02
3.175e-01,2.803e-02
3.225e-01,2.871e-02
3.275e-01,2.943e-02
3.325e-01,3.021e-02
3.375e-01,3.108e-02
3.425e-01,3.205e-02
3.475e-01,3.314e-02
3.525e-01,3.437e-02
3.575e-01,3.574e-02
3.625e-01,3.729e-02
3.675e-01,3.901e-02
3.725e-01,4.091e-02
3.775e-01,4.300e-02
3.825e-01,4.529e-02
3.875e-01,4.778e-02
3.925e-01,5.047e-02
3.975e-01,5.337e-02
4.025e-01,5.647e-02
4.075e-01,5.979e-02
4.125e-01,6.331e-02
4.175e-01,6.705e-02
4.225e-01,7.101e-02
4.275e-01,7.520e-02
4.325e-01,7.964e-02
4.375e-01,8.434e-02
4.425e-01,8.932e-02
4.475e-01,9.460e-02
4.525e-01,1.002e-01
4.575e-01,1.062e-01
4.625e-01,1.125e-01
4.675e-01,1.193e-01
4.725e-01,1.266e-01
4.775e-01,1.343e-01
4.825e-01,1.426e-01
4.875e-01,1.515e-01
4.925e-01,1.611e-01
4.975e-01,1.713e-01
5.025e-01,1.822e-01
5.075e-01,1.939e-01
5.125e-01,2.064e-01
5.175e-01,2.198e-01
5.225e-01,2.341e-01
5.275e-01,2.493e-01
5.325e-01,2.654e-01
5.375e-01,2.826e-01
5.425e-01,3.009e-01
5.475e-01,3.202e-01
5.525e-01,3.407e-01
5.575e-01,3.623e-01
5.625e-01,3.851e-01
5.675e-01,4.091e-01
5.725e-01,4.345e-01
5.775e-01,4.611e-01
5.825e-01,4.891e-01
5.875e-01,5.185e-01
5.925e-01,5.494e-01
5.975e-01,5.819e-01
6.025e-01,6.159e-01
6.075e-01,6.516e-01
6.125e-01,6.891e-01
6.175e-01,7.285e-01
6.225e-01,7.698e-01
6.275e-01,8.133e-01
6.325e-01,8.591e-01
6.375e-01,9.074e-01
6.425e-01,9.582e-01
6.475e-01,1.012e+00
6.525e-01,1.069e+00
6.575e-01,1.129e+00
6.625e-01,1.193e+00
6.675e-01,1.260e+00
6.725e-01,1.332e+00
6.775e-01,1.408e+00
6.825e-01,1.489e+00
6.875e-01,1.576e+00
6.925e-01,1.668e+00
6.975e-01,1.765e+00
7.025e-01,1.869e+00
7.075e-01,1.979e+00
7.125e-01,2.096e+00
7.175e-01,2.220e+00
7.225e-01,2.350e+00
7.275e-01,2.486e+00
7.325e-01,2.629e+00
7.375e-01,2.778e+00
7.425e-01,2.933e+00
7.475e-01,3.091e+00
7.525e-01,3.253e+00
7.575e-01,3.417e+00
7.625e-01,3.582e+00
7.675e-01,3.746e+00
7.725e-01,3.906e+00
7.775e-01,4.061e+00
7.825e-01,4.208e+00
7.875e-01,4.346e+00
7.925e-01,4.471e+00
7.975e-01,4.582e+00
8.025e-01,4.675e+00
8.075e-01,4.750e+00
8.125e-01,4.804e+00
8.175e-01,4.836e+00
8.225e-01,4.844e+00
8.275e-01,4.828e+00
8.325e-01,4.789e+00
8.375e-01,4.725e+00
8.425e-01,4.637e+00
8.475e-01,4.527e+00
8.525e-01,4.397e+00
8.575e-01,4.247e+00
8.625e-01,4.080e+00
8.675e-01,3.899e+00
8.725e-01,3.706e+00
8.775e-01,3.503e+00
8.825e-01,3.294e+00
8.875e-01,3.081e+00
8.925e-01,2.867e+00
8.975e-01,2.654e+00
9.025e-01,2.443e+00
9.075e-01,2.238e+00
9.125e-01,2.040e+00
9.175e-01,1.850e+00
9.225e-01,1.669e+00
9.275e-01,1.499e+00
9.325e-01,1.339e+00
9.375e-01,1.191e+00
9.425e-01,1.055e+00
9.475e-01,9.296e-01
9.525e-01,8.156e-01
9.575e-01,7.125e-01
9.625e-01,6.197e-01
9.675e-01,5.368e-01
9.725e-01,4.631e-01
9.775e-01,3.979e-01
9.825e-01,3.406e-01
9.875e-01,2.904e-01
9.925e-01,2.467e-01
9.975e-01,2.088e-01


==> anc/03_results/moderate_inf/num_total_probability/0_04.csv <==
transmittance,probability_density
2.500e-03,3.911e-158
7.500e-03,2.843e-95
1.250e-02,1.438e-71
1.750e-02,7.172e-58
2.250e-02,1.242e-48
2.750e-02,7.264e-42
3.250e-02,1.208e-36
3.750e-02,1.802e-32
4.250e-02,4.796e-29
4.750e-02,3.531e-26
5.250e-02,9.676e-24
5.750e-02,1.216e-21
6.250e-02,8.150e-20
6.750e-02,3.267e-18
7.250e-02,8.539e-17
7.750e-02,1.558e-15
8.250e-02,2.093e-14
8.750e-02,2.163e-13
9.250e-02,1.781e-12
9.750e-02,1.203e-11
1.025e-01,6.832e-11
1.075e-01,3.329e-10
1.125e-01,1.416e-09
1.175e-01,5.338e-09
1.225e-01,1.806e-08
1.275e-01,5.541e-08
1.325e-01,1.558e-07
1.375e-01,4.045e-07
1.425e-01,9.771e-07
1.475e-01,2.210e-06
1.525e-01,4.709e-06
1.575e-01,9.494e-06
1.625e-01,1.820e-05
1.675e-01,3.330e-05
1.725e-01,5.836e-05
1.775e-01,9.828e-05
1.825e-01,1.595e-04
1.875e-01,2.501e-04
1.925e-01,3.798e-04
1.975e-01,5.598e-04
2.025e-01,8.022e-04
2.075e-01,1.120e-03
2.125e-01,1.525e-03
2.175e-01,2.030e-03
2.225e-01,2.643e-03
2.275e-01,3.372e-03
2.325e-01,4.219e-03
2.375e-01,5.184e-03
2.425e-01,6.262e-03
2.475e-01,7.442e-03
2.525e-01,8.710e-03
2.575e-01,1.005e-02
2.625e-01,1.144e-02
2.675e-01,1.286e-02
2.725e-01,1.428e-02
2.775e-01,1.569e-02
2.825e-01,1.706e-02
2.875e-01,1.838e-02
2.925e-01,1.963e-02
2.975e-01,2.080e-02
3.025e-01,2.189e-02
3.075e-01,2.288e-02
3.125e-01,2.380e-02
3.175e-01,2.463e-02
3.225e-01,2.540e-02
3.275e-01,2.612e-02
3.325e-01,2.680e-02
3.375e-01,2.746e-02
3.425e-01,2.812e-02
3.475e-01,2.881e-02
3.525e-01,2.953e-02
3.575e-01,3.032e-02
3.625e-01,3.120e-02
3.675e-01,3.217e-02
3.725e-01,3.327e-02
3.775e-01,3.450e-02
3.825e-01,3.588e-02
3.875e-01,3.743e-02
3.925e-01,3.915e-02
3.975e-01,4.105e-02
4.025e-01,4.315e-02
4.075e-01,4.544e-02
4.125e-01,4.794e-02
4.175e-01,5.064e-02
4.225e-01,5.355e-02
4.275e-01,5.668e-02
4.325e-01,6.003e-02
4.375e-01,6.360e-02
4.425e-01,6.740e-02
4.475e-01,7.144e-02
4.525e-01,7.574e-02
4.575e-01,8.030e-02
4.625e-01,8.514e-02
4.675e-01,9.030e-02
4.725e-01,9.578e-02
4.775e-01,1.016e-01
4.825e-01,1.079e-01
4.875e-01,1.145e-01
4.925e-01,1.216e-01
4.975e-01,1.292e-01
5.025e-01,1.374e-01
5.075e-01,1.462e-01
5.125e-01,1.555e-01
5.175e-01,1.656e-01
5.225e-01,1.764e-01
5.275e-01,1.880e-01
5.325e-01,2.003e-01
5.375e-01,2.136e-01
5.425e-01,2.278e-01
5.475e-01,2.429e-01
5.525e-01,2.591e-01
5.575e-01,2.763e-01
5.625e-01,2.947e-01
5.675e-01,3.142e-01
5.725e-01,3.349e-01
5.775e-01,3.568e-01
5.825e-01,3.800e-01
5.875e-01,4.046e-01
5.925e-01,4.306e-01
5.975e-01,4.580e-01
6.025e-01,4.870e-01
6.075e-01,5.175e-01
6.125e-01,5.496e-01
6.175e-01,5.835e-01
6.225e-01,6.191e-01
6.275e-01,6.567e-01
6.325e-01,6.963e-01
6.375e-01,7.380e-01
6.425e-01,7.820e-01
6.475e-01,8.285e-01
6.525e-01,8.776e-01
6.575e-01,9.295e-01
6.625e-01,9.845e-01
6.675e-01,1.043e+00
6.725e-01,1.105e+00
6.775e-01,1.171e+00
6.825e-01,1.241e+00
6.875e-01,1.315e+00
6.925e-01,1.395e+00
6.975e-01,1.480e+00
7.025e-01,1.571e+00
7.075e-01,1.668e+00
7.125e-01,1.772e+00
7.175e-01,1.883e+00
7.225e-01,2.001e+00
7.275e-01,2.127e+00
7.325e-01,2.261e+00
7.375e-01,2.404e+00
7.425e-01,2.554e+00
7.475e-01,2.712e+00
7.525e-01,2.877e+00
7.575e-01,3.049e+00
7.625e-01,3.227e+00
7.675e-01,3.410e+00
7.725e-01,3.595e+00
7.775e-01,3.782e+00
7.825e-01,3.968e+00
7.875e-01,4.150e+00
7.925e-01,4.326e+00
7.975e-01,4.492e+00
8.025e-01,4.647e+00
8.075e-01,4.786e+00
8.125e-01,4.907e+00
8.175e-01,5.006e+00
8.225e-01,5.082e+00
8.275e-01,5.132e+00
8.325e-01,5.155e+00
8.375e-01,5.149e+00
8.425e-01,5.113e+00
8.475e-01,5.048e+00
8.525e-01,4.955e+00
8.575e-01,4.833e+00
8.625e-01,4.687e+00
8.675e-01,4.516e+00
8.725e-01,4.326e+00
8.775e-01,4.118e+00
8.825e-01,3.896e+00
8.875e-01,3.663e+00
8.925e-01,3.423e+00
8.975e-01,3.179e+00
9.025e-01,2.935e+00
9.075e-01,2.694e+00
9.125e-01,2.458e+00
9.175e-01,2.229e+00
9.225e-01,2.010e+00
9.275e-01,1.802e+00
9.325e-01,1.607e+00
9.375e-01,1.424e+00
9.425e-01,1.256e+00
9.475e-01,1.102e+00
9.525e-01,9.616e-01
9.575e-01,8.348e-01
9.625e-01,7.212e-01
9.675e-01,6.200e-01
9.725e-01,5.305e-01
9.775e-01,4.518e-01
9.825e-01,3.831e-01
9.875e-01,3.234e-01
9.925e-01,2.718e-01
9.975e-01,2.276e-01


==> anc/03_results/moderate_inf/num_total_probability/0_041.csv <==
transmittance,probability_density
2.500e-03,3.653e-190
7.500e-03,2.042e-115
1.250e-02,4.142e-87
1.750e-02,1.063e-70
2.250e-02,1.332e-59
2.750e-02,1.881e-51
3.250e-02,3.777e-45
3.750e-02,4.248e-40
4.250e-02,6.063e-36
4.750e-02,1.855e-32
5.250e-02,1.734e-29
5.750e-02,6.351e-27
6.250e-02,1.093e-24
6.750e-02,1.014e-22
7.250e-02,5.612e-21
7.750e-02,2.014e-19
8.250e-02,4.993e-18
8.750e-02,9.012e-17
9.250e-02,1.235e-15
9.750e-02,1.332e-14
1.025e-01,1.163e-13
1.075e-01,8.430e-13
1.125e-01,5.178e-12
1.175e-01,2.744e-11
1.225e-01,1.274e-10
1.275e-01,5.249e-10
1.325e-01,1.943e-09
1.375e-01,6.524e-09
1.425e-01,2.005e-08
1.475e-01,5.685e-08
1.525e-01,1.497e-07
1.575e-01,3.685e-07
1.625e-01,8.524e-07
1.675e-01,1.862e-06
1.725e-01,3.859e-06
1.775e-01,7.615e-06
1.825e-01,1.436e-05
1.875e-01,2.597e-05
1.925e-01,4.515e-05
1.975e-01,7.568e-05
2.025e-01,1.226e-04
2.075e-01,1.923e-04
2.125e-01,2.928e-04
2.175e-01,4.333e-04
2.225e-01,6.245e-04
2.275e-01,8.779e-04
2.325e-01,1.205e-03
2.375e-01,1.618e-03
2.425e-01,2.127e-03
2.475e-01,2.741e-03
2.525e-01,3.467e-03
2.575e-01,4.306e-03
2.625e-01,5.259e-03
2.675e-01,6.321e-03
2.725e-01,7.483e-03
2.775e-01,8.732e-03
2.825e-01,1.005e-02
2.875e-01,1.142e-02
2.925e-01,1.283e-02
2.975e-01,1.424e-02
3.025e-01,1.564e-02
3.075e-01,1.701e-02
3.125e-01,1.834e-02
3.175e-01,1.960e-02
3.225e-01,2.078e-02
3.275e-01,2.189e-02
3.325e-01,2.291e-02
3.375e-01,2.385e-02
3.425e-01,2.471e-02
3.475e-01,2.551e-02
3.525e-01,2.625e-02
3.575e-01,2.696e-02
3.625e-01,2.765e-02
3.675e-01,2.833e-02
3.725e-01,2.904e-02
3.775e-01,2.979e-02
3.825e-01,3.060e-02
3.875e-01,3.149e-02
3.925e-01,3.248e-02
3.975e-01,3.359e-02
4.025e-01,3.484e-02
4.075e-01,3.623e-02
4.125e-01,3.779e-02
4.175e-01,3.953e-02
4.225e-01,4.144e-02
4.275e-01,4.355e-02
4.325e-01,4.587e-02
4.375e-01,4.838e-02
4.425e-01,5.111e-02
4.475e-01,5.406e-02
4.525e-01,5.724e-02
4.575e-01,6.064e-02
4.625e-01,6.429e-02
4.675e-01,6.818e-02
4.725e-01,7.234e-02
4.775e-01,7.677e-02
4.825e-01,8.150e-02
4.875e-01,8.654e-02
4.925e-01,9.192e-02
4.975e-01,9.767e-02
5.025e-01,1.038e-01
5.075e-01,1.104e-01
5.125e-01,1.174e-01
5.175e-01,1.250e-01
5.225e-01,1.331e-01
5.275e-01,1.418e-01
5.325e-01,1.511e-01
5.375e-01,1.611e-01
5.425e-01,1.719e-01
5.475e-01,1.835e-01
5.525e-01,1.959e-01
5.575e-01,2.092e-01
5.625e-01,2.235e-01
5.675e-01,2.388e-01
5.725e-01,2.551e-01
5.775e-01,2.726e-01
5.825e-01,2.913e-01
5.875e-01,3.112e-01
5.925e-01,3.324e-01
5.975e-01,3.549e-01
6.025e-01,3.789e-01
6.075e-01,4.043e-01
6.125e-01,4.313e-01
6.175e-01,4.598e-01
6.225e-01,4.901e-01
6.275e-01,5.221e-01
6.325e-01,5.560e-01
6.375e-01,5.918e-01
6.425e-01,6.296e-01
6.475e-01,6.697e-01
6.525e-01,7.120e-01
6.575e-01,7.568e-01
6.625e-01,8.043e-01
6.675e-01,8.546e-01
6.725e-01,9.080e-01
6.775e-01,9.648e-01
6.825e-01,1.025e+00
6.875e-01,1.090e+00
6.925e-01,1.158e+00
6.975e-01,1.232e+00
7.025e-01,1.310e+00
7.075e-01,1.394e+00
7.125e-01,1.484e+00
7.175e-01,1.581e+00
7.225e-01,1.685e+00
7.275e-01,1.796e+00
7.325e-01,1.916e+00
7.375e-01,2.045e+00
7.425e-01,2.182e+00
7.475e-01,2.329e+00
7.525e-01,2.486e+00
7.575e-01,2.653e+00
7.625e-01,2.829e+00
7.675e-01,3.015e+00
7.725e-01,3.208e+00
7.775e-01,3.410e+00
7.825e-01,3.617e+00
7.875e-01,3.828e+00
7.925e-01,4.040e+00
7.975e-01,4.251e+00
8.025e-01,4.457e+00
8.075e-01,4.655e+00
8.125e-01,4.841e+00
8.175e-01,5.011e+00
8.225e-01,5.161e+00
8.275e-01,5.287e+00
8.325e-01,5.386e+00
8.375e-01,5.455e+00
8.425e-01,5.491e+00
8.475e-01,5.492e+00
8.525e-01,5.458e+00
8.575e-01,5.387e+00
8.625e-01,5.282e+00
8.675e-01,5.143e+00
8.725e-01,4.973e+00
8.775e-01,4.775e+00
8.825e-01,4.553e+00
8.875e-01,4.310e+00
8.925e-01,4.052e+00
8.975e-01,3.782e+00
9.025e-01,3.506e+00
9.075e-01,3.227e+00
9.125e-01,2.949e+00
9.175e-01,2.678e+00
9.225e-01,2.415e+00
9.275e-01,2.163e+00
9.325e-01,1.925e+00
9.375e-01,1.702e+00
9.425e-01,1.495e+00
9.475e-01,1.305e+00
9.525e-01,1.133e+00
9.575e-01,9.773e-01
9.625e-01,8.382e-01
9.675e-01,7.149e-01
9.725e-01,6.064e-01
9.775e-01,5.116e-01
9.825e-01,4.294e-01
9.875e-01,3.586e-01
9.925e-01,2.981e-01
9.975e-01,2.466e-01


==> anc/03_results/moderate_inf/num_total_probability/0_042.csv <==
transmittance,probability_density
2.500e-03,1.051e-225
7.500e-03,5.934e-138
1.250e-02,1.363e-104
1.750e-02,3.377e-85
2.250e-02,4.754e-72
2.750e-02,2.265e-62
3.250e-02,7.174e-55
3.750e-02,7.573e-49
4.250e-02,6.979e-44
4.750e-02,1.041e-39
5.250e-02,3.818e-36
5.750e-02,4.616e-33
6.250e-02,2.280e-30
6.750e-02,5.401e-28
7.250e-02,6.939e-26
7.750e-02,5.323e-24
8.250e-02,2.630e-22
8.750e-02,8.904e-21
9.250e-02,2.171e-19
9.750e-02,3.976e-18
1.025e-01,5.657e-17
1.075e-01,6.442e-16
1.125e-01,6.016e-15
1.175e-01,4.706e-14
1.225e-01,3.141e-13
1.275e-01,1.816e-12
1.325e-01,9.230e-12
1.375e-01,4.170e-11
1.425e-01,1.693e-10
1.475e-01,6.236e-10
1.525e-01,2.100e-09
1.575e-01,6.519e-09
1.625e-01,1.877e-08
1.675e-01,5.041e-08
1.725e-01,1.270e-07
1.775e-01,3.015e-07
1.825e-01,6.774e-07
1.875e-01,1.446e-06
1.925e-01,2.945e-06
1.975e-01,5.736e-06
2.025e-01,1.072e-05
2.075e-01,1.927e-05
2.125e-01,3.340e-05
2.175e-01,5.595e-05
2.225e-01,9.077e-05
2.275e-01,1.429e-04
2.325e-01,2.186e-04
2.375e-01,3.256e-04
2.425e-01,4.728e-04
2.475e-01,6.701e-04
2.525e-01,9.285e-04
2.575e-01,1.259e-03
2.625e-01,1.672e-03
2.675e-01,2.179e-03
2.725e-01,2.786e-03
2.775e-01,3.501e-03
2.825e-01,4.326e-03
2.875e-01,5.261e-03
2.925e-01,6.302e-03
2.975e-01,7.441e-03
3.025e-01,8.666e-03
3.075e-01,9.964e-03
3.125e-01,1.132e-02
3.175e-01,1.270e-02
3.225e-01,1.411e-02
3.275e-01,1.551e-02
3.325e-01,1.688e-02
3.375e-01,1.821e-02
3.425e-01,1.949e-02
3.475e-01,2.070e-02
3.525e-01,2.184e-02
3.575e-01,2.289e-02
3.625e-01,2.387e-02
3.675e-01,2.478e-02
3.725e-01,2.562e-02
3.775e-01,2.641e-02
3.825e-01,2.717e-02
3.875e-01,2.790e-02
3.925e-01,2.863e-02
3.975e-01,2.938e-02
4.025e-01,3.017e-02
4.075e-01,3.101e-02
4.125e-01,3.194e-02
4.175e-01,3.296e-02
4.225e-01,3.410e-02
4.275e-01,3.538e-02
4.325e-01,3.680e-02
4.375e-01,3.839e-02
4.425e-01,4.016e-02
4.475e-01,4.211e-02
4.525e-01,4.425e-02
4.575e-01,4.660e-02
4.625e-01,4.917e-02
4.675e-01,5.195e-02
4.725e-01,5.497e-02
4.775e-01,5.822e-02
4.825e-01,6.172e-02
4.875e-01,6.548e-02
4.925e-01,6.951e-02
4.975e-01,7.383e-02
5.025e-01,7.846e-02
5.075e-01,8.341e-02
5.125e-01,8.871e-02
5.175e-01,9.439e-02
5.225e-01,1.005e-01
5.275e-01,1.070e-01
5.325e-01,1.140e-01
5.375e-01,1.216e-01
5.425e-01,1.297e-01
5.475e-01,1.384e-01
5.525e-01,1.478e-01
5.575e-01,1.579e-01
5.625e-01,1.688e-01
5.675e-01,1.805e-01
5.725e-01,1.931e-01
5.775e-01,2.066e-01
5.825e-01,2.212e-01
5.875e-01,2.368e-01
5.925e-01,2.536e-01
5.975e-01,2.715e-01
6.025e-01,2.908e-01
6.075e-01,3.114e-01
6.125e-01,3.334e-01
6.175e-01,3.569e-01
6.225e-01,3.819e-01
6.275e-01,4.086e-01
6.325e-01,4.370e-01
6.375e-01,4.671e-01
6.425e-01,4.992e-01
6.475e-01,5.333e-01
6.525e-01,5.695e-01
6.575e-01,6.079e-01
6.625e-01,6.486e-01
6.675e-01,6.919e-01
6.725e-01,7.379e-01
6.775e-01,7.868e-01
6.825e-01,8.388e-01
6.875e-01,8.942e-01
6.925e-01,9.533e-01
6.975e-01,1.016e+00
7.025e-01,1.084e+00
7.075e-01,1.156e+00
7.125e-01,1.234e+00
7.175e-01,1.317e+00
7.225e-01,1.407e+00
7.275e-01,1.504e+00
7.325e-01,1.608e+00
7.375e-01,1.720e+00
7.425e-01,1.842e+00
7.475e-01,1.973e+00
7.525e-01,2.114e+00
7.575e-01,2.266e+00
7.625e-01,2.430e+00
7.675e-01,2.605e+00
7.725e-01,2.792e+00
7.775e-01,2.992e+00
7.825e-01,3.202e+00
7.875e-01,3.423e+00
7.925e-01,3.652e+00
7.975e-01,3.888e+00
8.025e-01,4.129e+00
8.075e-01,4.371e+00
8.125e-01,4.610e+00
8.175e-01,4.842e+00
8.225e-01,5.063e+00
8.275e-01,5.266e+00
8.325e-01,5.448e+00
8.375e-01,5.602e+00
8.425e-01,5.724e+00
8.475e-01,5.811e+00
8.525e-01,5.858e+00
8.575e-01,5.862e+00
8.625e-01,5.824e+00
8.675e-01,5.741e+00
8.725e-01,5.616e+00
8.775e-01,5.450e+00
8.825e-01,5.247e+00
8.875e-01,5.011e+00
8.925e-01,4.746e+00
8.975e-01,4.460e+00
9.025e-01,4.156e+00
9.075e-01,3.842e+00
9.125e-01,3.523e+00
9.175e-01,3.206e+00
9.225e-01,2.893e+00
9.275e-01,2.591e+00
9.325e-01,2.303e+00
9.375e-01,2.031e+00
9.425e-01,1.778e+00
9.475e-01,1.546e+00
9.525e-01,1.334e+00
9.575e-01,1.143e+00
9.625e-01,9.734e-01
9.675e-01,8.233e-01
9.725e-01,6.919e-01
9.775e-01,5.779e-01
9.825e-01,4.799e-01
9.875e-01,3.962e-01
9.925e-01,3.254e-01
9.975e-01,2.658e-01


==> anc/03_results/moderate_inf/num_total_probability/0_043.csv <==
transmittance,probability_density
2.500e-03,1.212e-263
7.500e-03,3.225e-162
1.250e-02,1.597e-123
1.750e-02,5.698e-101
2.250e-02,1.200e-85
2.750e-02,2.405e-74
3.250e-02,1.436e-65
3.750e-02,1.651e-58
4.250e-02,1.116e-52
4.750e-02,9.069e-48
5.250e-02,1.439e-43
5.750e-02,6.265e-40
6.250e-02,9.608e-37
6.750e-02,6.252e-34
7.250e-02,1.991e-31
7.750e-02,3.469e-29
8.250e-02,3.615e-27
8.750e-02,2.419e-25
9.250e-02,1.103e-23
9.750e-02,3.591e-22
1.025e-01,8.702e-21
1.075e-01,1.623e-19
1.125e-01,2.397e-18
1.175e-01,2.875e-17
1.225e-01,2.859e-16
1.275e-01,2.402e-15
1.325e-01,1.732e-14
1.375e-01,1.087e-13
1.425e-01,6.010e-13
1.475e-01,2.961e-12
1.525e-01,1.312e-11
1.575e-01,5.278e-11
1.625e-01,1.941e-10
1.675e-01,6.574e-10
1.725e-01,2.063e-09
1.775e-01,6.031e-09
1.825e-01,1.651e-08
1.875e-01,4.254e-08
1.925e-01,1.035e-07
1.975e-01,2.390e-07
2.025e-01,5.250e-07
2.075e-01,1.101e-06
2.125e-01,2.212e-06
2.175e-01,4.265e-06
2.225e-01,7.914e-06
2.275e-01,1.417e-05
2.325e-01,2.451e-05
2.375e-01,4.108e-05
2.425e-01,6.678e-05
2.475e-01,1.055e-04
2.525e-01,1.622e-04
2.575e-01,2.430e-04
2.625e-01,3.554e-04
2.675e-01,5.078e-04
2.725e-01,7.096e-04
2.775e-01,9.711e-04
2.825e-01,1.303e-03
2.875e-01,1.714e-03
2.925e-01,2.215e-03
2.975e-01,2.814e-03
3.025e-01,3.516e-03
3.075e-01,4.324e-03
3.125e-01,5.238e-03
3.175e-01,6.255e-03
3.225e-01,7.368e-03
3.275e-01,8.568e-03
3.325e-01,9.840e-03
3.375e-01,1.117e-02
3.425e-01,1.254e-02
3.475e-01,1.393e-02
3.525e-01,1.532e-02
3.575e-01,1.670e-02
3.625e-01,1.804e-02
3.675e-01,1.933e-02
3.725e-01,2.057e-02
3.775e-01,2.174e-02
3.825e-01,2.284e-02
3.875e-01,2.387e-02
3.925e-01,2.483e-02
3.975e-01,2.573e-02
4.025e-01,2.658e-02
4.075e-01,2.739e-02
4.125e-01,2.819e-02
4.175e-01,2.898e-02
4.225e-01,2.979e-02
4.275e-01,3.064e-02
4.325e-01,3.155e-02
4.375e-01,3.253e-02
4.425e-01,3.361e-02
4.475e-01,3.480e-02
4.525e-01,3.613e-02
4.575e-01,3.760e-02
4.625e-01,3.924e-02
4.675e-01,4.106e-02
4.725e-01,4.307e-02
4.775e-01,4.527e-02
4.825e-01,4.769e-02
4.875e-01,5.033e-02
4.925e-01,5.321e-02
4.975e-01,5.633e-02
5.025e-01,5.970e-02
5.075e-01,6.334e-02
5.125e-01,6.727e-02
5.175e-01,7.149e-02
5.225e-01,7.604e-02
5.275e-01,8.093e-02
5.325e-01,8.619e-02
5.375e-01,9.184e-02
5.425e-01,9.793e-02
5.475e-01,1.045e-01
5.525e-01,1.115e-01
5.575e-01,1.191e-01
5.625e-01,1.273e-01
5.675e-01,1.362e-01
5.725e-01,1.457e-01
5.775e-01,1.560e-01
5.825e-01,1.671e-01
5.875e-01,1.791e-01
5.925e-01,1.921e-01
5.975e-01,2.060e-01
6.025e-01,2.211e-01
6.075e-01,2.373e-01
6.125e-01,2.547e-01
6.175e-01,2.734e-01
6.225e-01,2.936e-01
6.275e-01,3.152e-01
6.325e-01,3.384e-01
6.375e-01,3.632e-01
6.425e-01,3.898e-01
6.475e-01,4.181e-01
6.525e-01,4.485e-01
6.575e-01,4.809e-01
6.625e-01,5.154e-01
6.675e-01,5.522e-01
6.725e-01,5.915e-01
6.775e-01,6.333e-01
6.825e-01,6.779e-01
6.875e-01,7.255e-01
6.925e-01,7.763e-01
6.975e-01,8.306e-01
7.025e-01,8.886e-01
7.075e-01,9.508e-01
7.125e-01,1.017e+00
7.175e-01,1.089e+00
7.225e-01,1.166e+00
7.275e-01,1.249e+00
7.325e-01,1.339e+00
7.375e-01,1.436e+00
7.425e-01,1.541e+00
7.475e-01,1.655e+00
7.525e-01,1.778e+00
7.575e-01,1.912e+00
7.625e-01,2.058e+00
7.675e-01,2.215e+00
7.725e-01,2.386e+00
7.775e-01,2.571e+00
7.825e-01,2.770e+00
7.875e-01,2.984e+00
7.925e-01,3.212e+00
7.975e-01,3.454e+00
8.025e-01,3.708e+00
8.075e-01,3.972e+00
8.125e-01,4.244e+00
8.175e-01,4.520e+00
8.225e-01,4.795e+00
8.275e-01,5.065e+00
8.325e-01,5.323e+00
8.375e-01,5.563e+00
8.425e-01,5.778e+00
8.475e-01,5.961e+00
8.525e-01,6.106e+00
8.575e-01,6.207e+00
8.625e-01,6.260e+00
8.675e-01,6.262e+00
8.725e-01,6.210e+00
8.775e-01,6.104e+00
8.825e-01,5.947e+00
8.875e-01,5.741e+00
8.925e-01,5.491e+00
8.975e-01,5.203e+00
9.025e-01,4.884e+00
9.075e-01,4.543e+00
9.125e-01,4.185e+00
9.175e-01,3.821e+00
9.225e-01,3.456e+00
9.275e-01,3.097e+00
9.325e-01,2.751e+00
9.375e-01,2.423e+00
9.425e-01,2.115e+00
9.475e-01,1.830e+00
9.525e-01,1.571e+00
9.575e-01,1.337e+00
9.625e-01,1.130e+00
9.675e-01,9.472e-01
9.725e-01,7.883e-01
9.775e-01,6.514e-01
9.825e-01,5.347e-01
9.875e-01,4.361e-01
9.925e-01,3.534e-01
9.975e-01,2.848e-01


==> anc/03_results/moderate_inf/num_total_probability/0_044.csv <==
transmittance,probability_density
1.121e-01,3.252e-22
1.166e-01,4.537e-21
1.210e-01,5.317e-20
1.255e-01,5.315e-19
1.299e-01,4.593e-18
1.344e-01,3.473e-17
1.388e-01,2.323e-16
1.433e-01,1.388e-15
1.477e-01,7.465e-15
1.522e-01,3.645e-14
1.566e-01,1.627e-13
1.611e-01,6.681e-13
1.655e-01,2.538e-12
1.700e-01,8.967e-12
1.744e-01,2.961e-11
1.789e-01,9.175e-11
1.833e-01,2.679e-10
1.878e-01,7.400e-10
1.922e-01,1.940e-09
1.967e-01,4.840e-09
2.011e-01,1.153e-08
2.056e-01,2.629e-08
2.100e-01,5.752e-08
2.145e-01,1.210e-07
2.189e-01,2.455e-07
2.234e-01,4.808e-07
2.278e-01,9.109e-07
2.323e-01,1.672e-06
2.367e-01,2.980e-06
2.412e-01,5.163e-06
2.456e-01,8.704e-06
2.501e-01,1.430e-05
2.545e-01,2.293e-05
2.590e-01,3.592e-05
2.634e-01,5.502e-05
2.679e-01,8.251e-05
2.724e-01,1.212e-04
2.768e-01,1.746e-04
2.813e-01,2.469e-04
2.857e-01,3.430e-04
2.902e-01,4.683e-04
2.946e-01,6.290e-04
2.991e-01,8.315e-04
3.035e-01,1.083e-03
3.080e-01,1.389e-03
3.124e-01,1.758e-03
3.169e-01,2.195e-03
3.213e-01,2.705e-03
3.258e-01,3.293e-03
3.302e-01,3.961e-03
3.347e-01,4.710e-03
3.391e-01,5.539e-03
3.436e-01,6.446e-03
3.480e-01,7.425e-03
3.525e-01,8.471e-03
3.569e-01,9.574e-03
3.614e-01,1.073e-02
3.658e-01,1.191e-02
3.703e-01,1.313e-02
3.747e-01,1.435e-02
3.792e-01,1.558e-02
3.836e-01,1.679e-02
3.881e-01,1.799e-02
3.925e-01,1.915e-02
3.970e-01,2.027e-02
4.014e-01,2.135e-02
4.059e-01,2.238e-02
4.103e-01,2.336e-02
4.148e-01,2.429e-02
4.192e-01,2.518e-02
4.237e-01,2.603e-02
4.281e-01,2.684e-02
4.326e-01,2.763e-02
4.370e-01,2.841e-02
4.415e-01,2.919e-02
4.459e-01,2.998e-02
4.504e-01,3.079e-02
4.548e-01,3.164e-02
4.593e-01,3.254e-02
4.637e-01,3.351e-02
4.682e-01,3.456e-02
4.726e-01,3.571e-02
4.771e-01,3.696e-02
4.815e-01,3.832e-02
4.860e-01,3.982e-02
4.904e-01,4.145e-02
4.949e-01,4.324e-02
4.993e-01,4.518e-02
5.038e-01,4.730e-02
5.082e-01,4.959e-02
5.127e-01,5.206e-02
5.171e-01,5.474e-02
5.216e-01,5.762e-02
5.260e-01,6.072e-02
5.305e-01,6.405e-02
5.349e-01,6.763e-02
5.394e-01,7.146e-02
5.438e-01,7.557e-02
5.483e-01,7.996e-02
5.527e-01,8.467e-02
5.572e-01,8.972e-02
5.616e-01,9.512e-02
5.661e-01,1.009e-01
5.705e-01,1.071e-01
5.750e-01,1.138e-01
5.794e-01,1.209e-01
5.839e-01,1.286e-01
5.883e-01,1.368e-01
5.928e-01,1.456e-01
5.972e-01,1.550e-01
6.017e-01,1.652e-01
6.061e-01,1.761e-01
6.106e-01,1.878e-01
6.150e-01,2.003e-01
6.195e-01,2.138e-01
6.239e-01,2.282e-01
6.284e-01,2.436e-01
6.328e-01,2.602e-01
6.373e-01,2.779e-01
6.417e-01,2.968e-01
6.462e-01,3.170e-01
6.506e-01,3.386e-01
6.551e-01,3.616e-01
6.595e-01,3.861e-01
6.640e-01,4.122e-01
6.684e-01,4.400e-01
6.729e-01,4.696e-01
6.773e-01,5.011e-01
6.818e-01,5.346e-01
6.862e-01,5.701e-01
6.907e-01,6.079e-01
6.951e-01,6.481e-01
6.996e-01,6.908e-01
7.040e-01,7.362e-01
7.085e-01,7.845e-01
7.129e-01,8.360e-01
7.174e-01,8.909e-01
7.218e-01,9.494e-01
7.263e-01,1.012e+00
7.307e-01,1.079e+00
7.352e-01,1.151e+00
7.396e-01,1.228e+00
7.441e-01,1.310e+00
7.485e-01,1.399e+00
7.530e-01,1.495e+00
7.575e-01,1.599e+00
7.619e-01,1.710e+00
7.664e-01,1.831e+00
7.708e-01,1.962e+00
7.753e-01,2.103e+00
7.797e-01,2.256e+00
7.842e-01,2.421e+00
7.886e-01,2.599e+00
7.931e-01,2.790e+00
7.975e-01,2.996e+00
8.020e-01,3.216e+00
8.064e-01,3.449e+00
8.109e-01,3.696e+00
8.153e-01,3.955e+00
8.198e-01,4.224e+00
8.242e-01,4.500e+00
8.287e-01,4.781e+00
8.331e-01,5.062e+00
8.376e-01,5.339e+00
8.420e-01,5.606e+00
8.465e-01,5.858e+00
8.509e-01,6.088e+00
8.554e-01,6.290e+00
8.598e-01,6.457e+00
8.643e-01,6.585e+00
8.687e-01,6.668e+00
8.732e-01,6.703e+00
8.776e-01,6.687e+00
8.821e-01,6.618e+00
8.865e-01,6.498e+00
8.910e-01,6.327e+00
8.954e-01,6.110e+00
8.999e-01,5.850e+00
9.043e-01,5.554e+00
9.088e-01,5.228e+00
9.132e-01,4.880e+00
9.177e-01,4.516e+00
9.221e-01,4.144e+00
9.266e-01,3.770e+00
9.310e-01,3.402e+00
9.355e-01,3.044e+00
9.399e-01,2.703e+00
9.444e-01,2.380e+00
9.488e-01,2.080e+00
9.533e-01,1.804e+00
9.577e-01,1.552e+00
9.622e-01,1.327e+00
9.666e-01,1.126e+00
9.711e-01,9.490e-01
9.755e-01,7.947e-01
9.800e-01,6.613e-01
9.844e-01,5.470e-01
9.889e-01,4.500e-01
9.933e-01,3.681e-01
9.978e-01,2.996e-01


==> anc/03_results/moderate_inf/num_total_probability/0_045.csv <==
transmittance,probability_density
1.199e-01,5.632e-24
1.243e-01,8.222e-23
1.288e-01,1.017e-21
1.332e-01,1.082e-20
1.376e-01,9.999e-20
1.420e-01,8.126e-19
1.464e-01,5.862e-18
1.508e-01,3.787e-17
1.552e-01,2.208e-16
1.596e-01,1.170e-15
1.640e-01,5.676e-15
1.685e-01,2.534e-14
1.729e-01,1.047e-13
1.773e-01,4.020e-13
1.817e-01,1.443e-12
1.861e-01,4.856e-12
1.905e-01,1.539e-11
1.949e-01,4.611e-11
1.993e-01,1.309e-10
2.037e-01,3.536e-10
2.082e-01,9.106e-10
2.126e-01,2.242e-09
2.170e-01,5.289e-09
2.214e-01,1.199e-08
2.258e-01,2.615e-08
2.302e-01,5.500e-08
2.346e-01,1.118e-07
2.390e-01,2.198e-07
2.435e-01,4.189e-07
2.479e-01,7.751e-07
2.523e-01,1.394e-06
2.567e-01,2.440e-06
2.611e-01,4.163e-06
2.655e-01,6.928e-06
2.699e-01,1.126e-05
2.743e-01,1.790e-05
2.787e-01,2.783e-05
2.832e-01,4.239e-05
2.876e-01,6.330e-05
2.920e-01,9.275e-05
2.964e-01,1.334e-04
3.008e-01,1.886e-04
3.052e-01,2.621e-04
3.096e-01,3.584e-04
3.140e-01,4.825e-04
3.184e-01,6.398e-04
3.229e-01,8.363e-04
3.273e-01,1.078e-03
3.317e-01,1.371e-03
3.361e-01,1.722e-03
3.405e-01,2.135e-03
3.449e-01,2.616e-03
3.493e-01,3.169e-03
3.537e-01,3.796e-03
3.581e-01,4.499e-03
3.626e-01,5.278e-03
3.670e-01,6.131e-03
3.714e-01,7.053e-03
3.758e-01,8.041e-03
3.802e-01,9.088e-03
3.846e-01,1.018e-02
3.890e-01,1.132e-02
3.934e-01,1.249e-02
3.978e-01,1.368e-02
4.023e-01,1.488e-02
4.067e-01,1.608e-02
4.111e-01,1.726e-02
4.155e-01,1.843e-02
4.199e-01,1.957e-02
4.243e-01,2.068e-02
4.287e-01,2.175e-02
4.331e-01,2.279e-02
4.376e-01,2.378e-02
4.420e-01,2.473e-02
4.464e-01,2.565e-02
4.508e-01,2.654e-02
4.552e-01,2.741e-02
4.596e-01,2.826e-02
4.640e-01,2.911e-02
4.684e-01,2.997e-02
4.728e-01,3.085e-02
4.773e-01,3.176e-02
4.817e-01,3.272e-02
4.861e-01,3.374e-02
4.905e-01,3.483e-02
4.949e-01,3.600e-02
4.993e-01,3.727e-02
5.037e-01,3.866e-02
5.081e-01,4.016e-02
5.125e-01,4.180e-02
5.170e-01,4.359e-02
5.214e-01,4.553e-02
5.258e-01,4.764e-02
5.302e-01,4.993e-02
5.346e-01,5.240e-02
5.390e-01,5.508e-02
5.434e-01,5.798e-02
5.478e-01,6.110e-02
5.522e-01,6.446e-02
5.567e-01,6.808e-02
5.611e-01,7.197e-02
5.655e-01,7.616e-02
5.699e-01,8.066e-02
5.743e-01,8.549e-02
5.787e-01,9.069e-02
5.831e-01,9.627e-02
5.875e-01,1.023e-01
5.919e-01,1.087e-01
5.964e-01,1.157e-01
6.008e-01,1.231e-01
6.052e-01,1.312e-01
6.096e-01,1.398e-01
6.140e-01,1.491e-01
6.184e-01,1.591e-01
6.228e-01,1.699e-01
6.272e-01,1.815e-01
6.317e-01,1.939e-01
6.361e-01,2.073e-01
6.405e-01,2.217e-01
6.449e-01,2.372e-01
6.493e-01,2.538e-01
6.537e-01,2.717e-01
6.581e-01,2.908e-01
6.625e-01,3.114e-01
6.669e-01,3.333e-01
6.714e-01,3.569e-01
6.758e-01,3.820e-01
6.802e-01,4.089e-01
6.846e-01,4.377e-01
6.890e-01,4.683e-01
6.934e-01,5.011e-01
6.978e-01,5.360e-01
7.022e-01,5.733e-01
7.066e-01,6.130e-01
7.111e-01,6.554e-01
7.155e-01,7.006e-01
7.199e-01,7.489e-01
7.243e-01,8.005e-01
7.287e-01,8.556e-01
7.331e-01,9.146e-01
7.375e-01,9.778e-01
7.419e-01,1.046e+00
7.463e-01,1.119e+00
7.508e-01,1.197e+00
7.552e-01,1.282e+00
7.596e-01,1.373e+00
7.640e-01,1.472e+00
7.684e-01,1.579e+00
7.728e-01,1.694e+00
7.772e-01,1.820e+00
7.816e-01,1.957e+00
7.860e-01,2.106e+00
7.905e-01,2.267e+00
7.949e-01,2.443e+00
7.993e-01,2.634e+00
8.037e-01,2.840e+00
8.081e-01,3.063e+00
8.125e-01,3.303e+00
8.169e-01,3.560e+00
8.213e-01,3.834e+00
8.258e-01,4.122e+00
8.302e-01,4.424e+00
8.346e-01,4.736e+00
8.390e-01,5.055e+00
8.434e-01,5.375e+00
8.478e-01,5.691e+00
8.522e-01,5.995e+00
8.566e-01,6.281e+00
8.610e-01,6.541e+00
8.655e-01,6.765e+00
8.699e-01,6.948e+00
8.743e-01,7.081e+00
8.787e-01,7.158e+00
8.831e-01,7.176e+00
8.875e-01,7.130e+00
8.919e-01,7.022e+00
8.963e-01,6.852e+00
9.007e-01,6.623e+00
9.052e-01,6.341e+00
9.096e-01,6.013e+00
9.140e-01,5.647e+00
9.184e-01,5.252e+00
9.228e-01,4.838e+00
9.272e-01,4.414e+00
9.316e-01,3.989e+00
9.360e-01,3.570e+00
9.404e-01,3.167e+00
9.449e-01,2.783e+00
9.493e-01,2.424e+00
9.537e-01,2.093e+00
9.581e-01,1.792e+00
9.625e-01,1.521e+00
9.669e-01,1.281e+00
9.713e-01,1.071e+00
9.757e-01,8.887e-01
9.801e-01,7.323e-01
9.846e-01,5.993e-01
9.890e-01,4.875e-01
9.934e-01,3.941e-01
9.978e-01,3.169e-01


==> anc/03_results/moderate_inf/num_total_probability/0_046.csv <==
transmittance,probability_density
1.286e-01,2.732e-25
1.330e-01,3.899e-24
1.374e-01,4.778e-23
1.417e-01,5.085e-22
1.461e-01,4.750e-21
1.505e-01,3.932e-20
1.548e-01,2.909e-19
1.592e-01,1.938e-18
1.636e-01,1.171e-17
1.679e-01,6.455e-17
1.723e-01,3.268e-16
1.767e-01,1.527e-15
1.811e-01,6.620e-15
1.854e-01,2.674e-14
1.898e-01,1.010e-13
1.942e-01,3.586e-13
1.985e-01,1.200e-12
2.029e-01,3.797e-12
2.073e-01,1.140e-11
2.116e-01,3.253e-11
2.160e-01,8.859e-11
2.204e-01,2.306e-10
2.247e-01,5.754e-10
2.291e-01,1.379e-09
2.335e-01,3.178e-09
2.378e-01,7.062e-09
2.422e-01,1.516e-08
2.466e-01,3.146e-08
2.509e-01,6.326e-08
2.553e-01,1.234e-07
2.597e-01,2.339e-07
2.640e-01,4.312e-07
2.684e-01,7.741e-07
2.728e-01,1.355e-06
2.771e-01,2.314e-06
2.815e-01,3.863e-06
2.859e-01,6.304e-06
2.902e-01,1.007e-05
2.946e-01,1.576e-05
2.990e-01,2.418e-05
3.033e-01,3.640e-05
3.077e-01,5.380e-05
3.121e-01,7.813e-05
3.165e-01,1.116e-04
3.208e-01,1.567e-04
3.252e-01,2.168e-04
3.296e-01,2.953e-04
3.339e-01,3.964e-04
3.383e-01,5.247e-04
3.427e-01,6.852e-04
3.470e-01,8.831e-04
3.514e-01,1.124e-03
3.558e-01,1.413e-03
3.601e-01,1.756e-03
3.645e-01,2.157e-03
3.689e-01,2.621e-03
3.732e-01,3.151e-03
3.776e-01,3.750e-03
3.820e-01,4.420e-03
3.863e-01,5.159e-03
3.907e-01,5.968e-03
3.951e-01,6.843e-03
3.994e-01,7.780e-03
4.038e-01,8.773e-03
4.082e-01,9.817e-03
4.125e-01,1.090e-02
4.169e-01,1.202e-02
4.213e-01,1.317e-02
4.256e-01,1.433e-02
4.300e-01,1.550e-02
4.344e-01,1.667e-02
4.387e-01,1.783e-02
4.431e-01,1.897e-02
4.475e-01,2.009e-02
4.519e-01,2.118e-02
4.562e-01,2.225e-02
4.606e-01,2.328e-02
4.650e-01,2.429e-02
4.693e-01,2.527e-02
4.737e-01,2.623e-02
4.781e-01,2.717e-02
4.824e-01,2.810e-02
4.868e-01,2.903e-02
4.912e-01,2.997e-02
4.955e-01,3.093e-02
4.999e-01,3.192e-02
5.043e-01,3.296e-02
5.086e-01,3.405e-02
5.130e-01,3.521e-02
5.174e-01,3.644e-02
5.217e-01,3.777e-02
5.261e-01,3.921e-02
5.305e-01,4.077e-02
5.348e-01,4.246e-02
5.392e-01,4.429e-02
5.436e-01,4.627e-02
5.479e-01,4.843e-02
5.523e-01,5.076e-02
5.567e-01,5.329e-02
5.610e-01,5.603e-02
5.654e-01,5.899e-02
5.698e-01,6.219e-02
5.741e-01,6.565e-02
5.785e-01,6.938e-02
5.829e-01,7.340e-02
5.872e-01,7.774e-02
5.916e-01,8.241e-02
5.960e-01,8.745e-02
6.004e-01,9.289e-02
6.047e-01,9.875e-02
6.091e-01,1.051e-01
6.135e-01,1.119e-01
6.178e-01,1.193e-01
6.222e-01,1.272e-01
6.266e-01,1.358e-01
6.309e-01,1.450e-01
6.353e-01,1.550e-01
6.397e-01,1.658e-01
6.440e-01,1.774e-01
6.484e-01,1.899e-01
6.528e-01,2.035e-01
6.571e-01,2.180e-01
6.615e-01,2.338e-01
6.659e-01,2.507e-01
6.702e-01,2.689e-01
6.746e-01,2.886e-01
6.790e-01,3.097e-01
6.833e-01,3.324e-01
6.877e-01,3.568e-01
6.921e-01,3.829e-01
6.964e-01,4.110e-01
7.008e-01,4.411e-01
7.052e-01,4.733e-01
7.095e-01,5.078e-01
7.139e-01,5.448e-01
7.183e-01,5.843e-01
7.226e-01,6.267e-01
7.270e-01,6.720e-01
7.314e-01,7.206e-01
7.358e-01,7.727e-01
7.401e-01,8.285e-01
7.445e-01,8.885e-01
7.489e-01,9.529e-01
7.532e-01,1.022e+00
7.576e-01,1.097e+00
7.620e-01,1.178e+00
7.663e-01,1.265e+00
7.707e-01,1.360e+00
7.751e-01,1.462e+00
7.794e-01,1.574e+00
7.838e-01,1.696e+00
7.882e-01,1.828e+00
7.925e-01,1.973e+00
7.969e-01,2.131e+00
8.013e-01,2.304e+00
8.056e-01,2.493e+00
8.100e-01,2.699e+00
8.144e-01,2.924e+00
8.187e-01,3.168e+00
8.231e-01,3.433e+00
8.275e-01,3.718e+00
8.318e-01,4.024e+00
8.362e-01,4.348e+00
8.406e-01,4.689e+00
8.449e-01,5.043e+00
8.493e-01,5.405e+00
8.537e-01,5.769e+00
8.580e-01,6.128e+00
8.624e-01,6.472e+00
8.668e-01,6.793e+00
8.712e-01,7.079e+00
8.755e-01,7.321e+00
8.799e-01,7.508e+00
8.843e-01,7.633e+00
8.886e-01,7.688e+00
8.930e-01,7.668e+00
8.974e-01,7.572e+00
9.017e-01,7.400e+00
9.061e-01,7.155e+00
9.105e-01,6.845e+00
9.148e-01,6.477e+00
9.192e-01,6.062e+00
9.236e-01,5.612e+00
9.279e-01,5.139e+00
9.323e-01,4.655e+00
9.367e-01,4.171e+00
9.410e-01,3.698e+00
9.454e-01,3.245e+00
9.498e-01,2.818e+00
9.541e-01,2.423e+00
9.585e-01,2.063e+00
9.629e-01,1.740e+00
9.672e-01,1.455e+00
9.716e-01,1.205e+00
9.760e-01,9.906e-01
9.803e-01,8.077e-01
9.847e-01,6.538e-01
9.891e-01,5.255e-01
9.934e-01,4.197e-01
9.978e-01,3.332e-01


==> anc/03_results/moderate_inf/num_total_probability/0_047.csv <==
transmittance,probability_density
1.386e-01,5.083e-26
1.429e-01,6.598e-25
1.472e-01,7.472e-24
1.516e-01,7.455e-23
1.559e-01,6.611e-22
1.602e-01,5.251e-21
1.645e-01,3.763e-20
1.688e-01,2.449e-19
1.732e-01,1.457e-18
1.775e-01,7.959e-18
1.818e-01,4.016e-17
1.861e-01,1.880e-16
1.904e-01,8.202e-16
1.947e-01,3.347e-15
1.991e-01,1.283e-14
2.034e-01,4.631e-14
2.077e-01,1.580e-13
2.120e-01,5.112e-13
2.163e-01,1.572e-12
2.207e-01,4.607e-12
2.250e-01,1.290e-11
2.293e-01,3.458e-11
2.336e-01,8.892e-11
2.379e-01,2.198e-10
2.422e-01,5.234e-10
2.466e-01,1.202e-09
2.509e-01,2.668e-09
2.552e-01,5.732e-09
2.595e-01,1.193e-08
2.638e-01,2.411e-08
2.681e-01,4.732e-08
2.725e-01,9.038e-08
2.768e-01,1.681e-07
2.811e-01,3.049e-07
2.854e-01,5.398e-07
2.897e-01,9.336e-07
2.941e-01,1.579e-06
2.984e-01,2.613e-06
3.027e-01,4.236e-06
3.070e-01,6.732e-06
3.113e-01,1.050e-05
3.156e-01,1.606e-05
3.200e-01,2.415e-05
3.243e-01,3.569e-05
3.286e-01,5.187e-05
3.329e-01,7.420e-05
3.372e-01,1.045e-04
3.415e-01,1.451e-04
3.459e-01,1.984e-04
3.502e-01,2.677e-04
3.545e-01,3.564e-04
3.588e-01,4.683e-04
3.631e-01,6.077e-04
3.675e-01,7.792e-04
3.718e-01,9.873e-04
3.761e-01,1.237e-03
3.804e-01,1.533e-03
3.847e-01,1.879e-03
3.890e-01,2.281e-03
3.934e-01,2.741e-03
3.977e-01,3.263e-03
4.020e-01,3.848e-03
4.063e-01,4.498e-03
4.106e-01,5.212e-03
4.149e-01,5.990e-03
4.193e-01,6.829e-03
4.236e-01,7.726e-03
4.279e-01,8.676e-03
4.322e-01,9.674e-03
4.365e-01,1.071e-02
4.409e-01,1.179e-02
4.452e-01,1.289e-02
4.495e-01,1.401e-02
4.538e-01,1.514e-02
4.581e-01,1.628e-02
4.624e-01,1.742e-02
4.668e-01,1.855e-02
4.711e-01,1.967e-02
4.754e-01,2.077e-02
4.797e-01,2.185e-02
4.840e-01,2.292e-02
4.883e-01,2.397e-02
4.927e-01,2.499e-02
4.970e-01,2.601e-02
5.013e-01,2.702e-02
5.056e-01,2.803e-02
5.099e-01,2.904e-02
5.143e-01,3.007e-02
5.186e-01,3.111e-02
5.229e-01,3.220e-02
5.272e-01,3.333e-02
5.315e-01,3.451e-02
5.358e-01,3.576e-02
5.402e-01,3.710e-02
5.445e-01,3.852e-02
5.488e-01,4.006e-02
5.531e-01,4.171e-02
5.574e-01,4.349e-02
5.618e-01,4.542e-02
5.661e-01,4.750e-02
5.704e-01,4.976e-02
5.747e-01,5.220e-02
5.790e-01,5.485e-02
5.833e-01,5.772e-02
5.877e-01,6.082e-02
5.920e-01,6.417e-02
5.963e-01,6.781e-02
6.006e-01,7.173e-02
6.049e-01,7.598e-02
6.092e-01,8.057e-02
6.136e-01,8.553e-02
6.179e-01,9.090e-02
6.222e-01,9.671e-02
6.265e-01,1.030e-01
6.308e-01,1.098e-01
6.352e-01,1.172e-01
6.395e-01,1.251e-01
6.438e-01,1.337e-01
6.481e-01,1.431e-01
6.524e-01,1.532e-01
6.567e-01,1.641e-01
6.611e-01,1.760e-01
6.654e-01,1.888e-01
6.697e-01,2.026e-01
6.740e-01,2.176e-01
6.783e-01,2.339e-01
6.826e-01,2.514e-01
6.870e-01,2.704e-01
6.913e-01,2.908e-01
6.956e-01,3.129e-01
6.999e-01,3.367e-01
7.042e-01,3.623e-01
7.086e-01,3.900e-01
7.129e-01,4.197e-01
7.172e-01,4.517e-01
7.215e-01,4.861e-01
7.258e-01,5.231e-01
7.301e-01,5.628e-01
7.345e-01,6.056e-01
7.388e-01,6.515e-01
7.431e-01,7.008e-01
7.474e-01,7.539e-01
7.517e-01,8.110e-01
7.560e-01,8.725e-01
7.604e-01,9.389e-01
7.647e-01,1.011e+00
7.690e-01,1.088e+00
7.733e-01,1.172e+00
7.776e-01,1.263e+00
7.820e-01,1.363e+00
7.863e-01,1.471e+00
7.906e-01,1.589e+00
7.949e-01,1.718e+00
7.992e-01,1.859e+00
8.035e-01,2.014e+00
8.079e-01,2.185e+00
8.122e-01,2.372e+00
8.165e-01,2.578e+00
8.208e-01,2.805e+00
8.251e-01,3.053e+00
8.294e-01,3.324e+00
8.338e-01,3.620e+00
8.381e-01,3.940e+00
8.424e-01,4.285e+00
8.467e-01,4.653e+00
8.510e-01,5.041e+00
8.554e-01,5.445e+00
8.597e-01,5.857e+00
8.640e-01,6.271e+00
8.683e-01,6.676e+00
8.726e-01,7.061e+00
8.769e-01,7.413e+00
8.813e-01,7.718e+00
8.856e-01,7.964e+00
8.899e-01,8.138e+00
8.942e-01,8.232e+00
8.985e-01,8.237e+00
9.029e-01,8.150e+00
9.072e-01,7.970e+00
9.115e-01,7.702e+00
9.158e-01,7.354e+00
9.201e-01,6.936e+00
9.244e-01,6.461e+00
9.288e-01,5.944e+00
9.331e-01,5.402e+00
9.374e-01,4.849e+00
9.417e-01,4.301e+00
9.460e-01,3.769e+00
9.503e-01,3.265e+00
9.547e-01,2.796e+00
9.590e-01,2.368e+00
9.633e-01,1.984e+00
9.676e-01,1.646e+00
9.719e-01,1.352e+00
9.763e-01,1.100e+00
9.806e-01,8.871e-01
9.849e-01,7.097e-01
9.892e-01,5.635e-01
9.935e-01,4.443e-01
9.978e-01,3.482e-01


==> anc/03_results/moderate_inf/num_total_probability/0_048.csv <==
transmittance,probability_density
1.499e-01,3.103e-26
1.542e-01,3.482e-25
1.585e-01,3.469e-24
1.627e-01,3.092e-23
1.670e-01,2.484e-22
1.713e-01,1.810e-21
1.755e-01,1.203e-20
1.798e-01,7.339e-20
1.840e-01,4.127e-19
1.883e-01,2.149e-18
1.926e-01,1.041e-17
1.968e-01,4.712e-17
2.011e-01,1.998e-16
2.053e-01,7.971e-16
2.096e-01,3.000e-15
2.139e-01,1.069e-14
2.181e-01,3.612e-14
2.224e-01,1.161e-13
2.266e-01,3.562e-13
2.309e-01,1.044e-12
2.352e-01,2.931e-12
2.394e-01,7.899e-12
2.437e-01,2.046e-11
2.479e-01,5.107e-11
2.522e-01,1.230e-10
2.565e-01,2.861e-10
2.607e-01,6.441e-10
2.650e-01,1.405e-09
2.693e-01,2.975e-09
2.735e-01,6.119e-09
2.778e-01,1.224e-08
2.820e-01,2.384e-08
2.863e-01,4.526e-08
2.906e-01,8.385e-08
2.948e-01,1.517e-07
2.991e-01,2.683e-07
3.033e-01,4.641e-07
3.076e-01,7.861e-07
3.119e-01,1.305e-06
3.161e-01,2.124e-06
3.204e-01,3.392e-06
3.246e-01,5.319e-06
3.289e-01,8.196e-06
3.332e-01,1.242e-05
3.374e-01,1.850e-05
3.417e-01,2.714e-05
3.460e-01,3.920e-05
3.502e-01,5.578e-05
3.545e-01,7.826e-05
3.587e-01,1.083e-04
3.630e-01,1.478e-04
3.673e-01,1.992e-04
3.715e-01,2.650e-04
3.758e-01,3.484e-04
3.800e-01,4.527e-04
3.843e-01,5.814e-04
3.886e-01,7.386e-04
3.928e-01,9.282e-04
3.971e-01,1.154e-03
4.013e-01,1.422e-03
4.056e-01,1.734e-03
4.099e-01,2.094e-03
4.141e-01,2.507e-03
4.184e-01,2.974e-03
4.226e-01,3.499e-03
4.269e-01,4.082e-03
4.312e-01,4.724e-03
4.354e-01,5.426e-03
4.397e-01,6.185e-03
4.440e-01,7.001e-03
4.482e-01,7.869e-03
4.525e-01,8.786e-03
4.567e-01,9.747e-03
4.610e-01,1.075e-02
4.653e-01,1.178e-02
4.695e-01,1.284e-02
4.738e-01,1.393e-02
4.780e-01,1.503e-02
4.823e-01,1.613e-02
4.866e-01,1.725e-02
4.908e-01,1.836e-02
4.951e-01,1.947e-02
4.993e-01,2.057e-02
5.036e-01,2.167e-02
5.079e-01,2.275e-02
5.121e-01,2.383e-02
5.164e-01,2.490e-02
5.206e-01,2.597e-02
5.249e-01,2.704e-02
5.292e-01,2.812e-02
5.334e-01,2.921e-02
5.377e-01,3.033e-02
5.420e-01,3.148e-02
5.462e-01,3.266e-02
5.505e-01,3.390e-02
5.547e-01,3.520e-02
5.590e-01,3.657e-02
5.633e-01,3.803e-02
5.675e-01,3.958e-02
5.718e-01,4.125e-02
5.760e-01,4.303e-02
5.803e-01,4.496e-02
5.846e-01,4.703e-02
5.888e-01,4.928e-02
5.931e-01,5.170e-02
5.973e-01,5.432e-02
6.016e-01,5.716e-02
6.059e-01,6.024e-02
6.101e-01,6.357e-02
6.144e-01,6.717e-02
6.186e-01,7.108e-02
6.229e-01,7.532e-02
6.272e-01,7.991e-02
6.314e-01,8.489e-02
6.357e-01,9.029e-02
6.400e-01,9.614e-02
6.442e-01,1.025e-01
6.485e-01,1.094e-01
6.527e-01,1.169e-01
6.570e-01,1.250e-01
6.613e-01,1.338e-01
6.655e-01,1.434e-01
6.698e-01,1.538e-01
6.740e-01,1.651e-01
6.783e-01,1.774e-01
6.826e-01,1.907e-01
6.868e-01,2.052e-01
6.911e-01,2.209e-01
6.953e-01,2.379e-01
6.996e-01,2.564e-01
7.039e-01,2.764e-01
7.081e-01,2.981e-01
7.124e-01,3.216e-01
7.166e-01,3.470e-01
7.209e-01,3.745e-01
7.252e-01,4.042e-01
7.294e-01,4.363e-01
7.337e-01,4.709e-01
7.380e-01,5.083e-01
7.422e-01,5.486e-01
7.465e-01,5.922e-01
7.507e-01,6.391e-01
7.550e-01,6.898e-01
7.593e-01,7.445e-01
7.635e-01,8.035e-01
7.678e-01,8.674e-01
7.720e-01,9.366e-01
7.763e-01,1.012e+00
7.806e-01,1.093e+00
7.848e-01,1.181e+00
7.891e-01,1.278e+00
7.933e-01,1.383e+00
7.976e-01,1.499e+00
8.019e-01,1.625e+00
8.061e-01,1.764e+00
8.104e-01,1.918e+00
8.147e-01,2.087e+00
8.189e-01,2.273e+00
8.232e-01,2.480e+00
8.274e-01,2.708e+00
8.317e-01,2.960e+00
8.360e-01,3.238e+00
8.402e-01,3.544e+00
8.445e-01,3.880e+00
8.487e-01,4.245e+00
8.530e-01,4.639e+00
8.573e-01,5.061e+00
8.615e-01,5.506e+00
8.658e-01,5.969e+00
8.700e-01,6.440e+00
8.743e-01,6.908e+00
8.786e-01,7.361e+00
8.828e-01,7.781e+00
8.871e-01,8.153e+00
8.913e-01,8.460e+00
8.956e-01,8.686e+00
8.999e-01,8.818e+00
9.041e-01,8.844e+00
9.084e-01,8.759e+00
9.127e-01,8.563e+00
9.169e-01,8.260e+00
9.212e-01,7.860e+00
9.254e-01,7.376e+00
9.297e-01,6.826e+00
9.340e-01,6.230e+00
9.382e-01,5.607e+00
9.425e-01,4.978e+00
9.467e-01,4.360e+00
9.510e-01,3.769e+00
9.553e-01,3.215e+00
9.595e-01,2.709e+00
9.638e-01,2.255e+00
9.680e-01,1.855e+00
9.723e-01,1.510e+00
9.766e-01,1.216e+00
9.808e-01,9.698e-01
9.851e-01,7.666e-01
9.893e-01,6.010e-01
9.936e-01,4.677e-01
9.979e-01,3.616e-01


==> anc/03_results/moderate_inf/num_total_probability/0_049.csv <==
transmittance,probability_density
1.626e-01,5.381e-26
1.668e-01,5.047e-25
1.710e-01,4.276e-24
1.752e-01,3.293e-23
1.794e-01,2.318e-22
1.836e-01,1.499e-21
1.878e-01,8.951e-21
1.920e-01,4.955e-20
1.962e-01,2.553e-19
2.004e-01,1.229e-18
2.046e-01,5.550e-18
2.088e-01,2.358e-17
2.130e-01,9.451e-17
2.172e-01,3.586e-16
2.214e-01,1.291e-15
2.256e-01,4.420e-15
2.298e-01,1.443e-14
2.340e-01,4.502e-14
2.382e-01,1.345e-13
2.424e-01,3.854e-13
2.466e-01,1.061e-12
2.508e-01,2.815e-12
2.550e-01,7.198e-12
2.592e-01,1.778e-11
2.634e-01,4.246e-11
2.676e-01,9.823e-11
2.718e-01,2.204e-10
2.760e-01,4.800e-10
2.802e-01,1.016e-09
2.844e-01,2.094e-09
2.886e-01,4.202e-09
2.928e-01,8.223e-09
2.970e-01,1.571e-08
3.012e-01,2.931e-08
3.054e-01,5.346e-08
3.095e-01,9.542e-08
3.137e-01,1.668e-07
3.179e-01,2.857e-07
3.221e-01,4.799e-07
3.263e-01,7.910e-07
3.305e-01,1.280e-06
3.347e-01,2.036e-06
3.389e-01,3.183e-06
3.431e-01,4.896e-06
3.473e-01,7.411e-06
3.515e-01,1.105e-05
3.557e-01,1.622e-05
3.599e-01,2.347e-05
3.641e-01,3.350e-05
3.683e-01,4.717e-05
3.725e-01,6.554e-05
3.767e-01,8.992e-05
3.809e-01,1.219e-04
3.851e-01,1.632e-04
3.893e-01,2.160e-04
3.935e-01,2.826e-04
3.977e-01,3.659e-04
4.019e-01,4.686e-04
4.061e-01,5.941e-04
4.103e-01,7.456e-04
4.145e-01,9.268e-04
4.187e-01,1.141e-03
4.229e-01,1.393e-03
4.271e-01,1.684e-03
4.313e-01,2.020e-03
4.355e-01,2.402e-03
4.397e-01,2.834e-03
4.439e-01,3.317e-03
4.481e-01,3.853e-03
4.523e-01,4.443e-03
4.565e-01,5.088e-03
4.607e-01,5.786e-03
4.648e-01,6.537e-03
4.690e-01,7.338e-03
4.732e-01,8.187e-03
4.774e-01,9.081e-03
4.816e-01,1.001e-02
4.858e-01,1.099e-02
4.900e-01,1.199e-02
4.942e-01,1.302e-02
4.984e-01,1.407e-02
5.026e-01,1.514e-02
5.068e-01,1.622e-02
5.110e-01,1.731e-02
5.152e-01,1.841e-02
5.194e-01,1.951e-02
5.236e-01,2.061e-02
5.278e-01,2.172e-02
5.320e-01,2.282e-02
5.362e-01,2.393e-02
5.404e-01,2.505e-02
5.446e-01,2.617e-02
5.488e-01,2.730e-02
5.530e-01,2.846e-02
5.572e-01,2.964e-02
5.614e-01,3.085e-02
5.656e-01,3.210e-02
5.698e-01,3.340e-02
5.740e-01,3.477e-02
5.782e-01,3.620e-02
5.824e-01,3.771e-02
5.866e-01,3.932e-02
5.908e-01,4.104e-02
5.950e-01,4.288e-02
5.992e-01,4.484e-02
6.034e-01,4.696e-02
6.076e-01,4.924e-02
6.118e-01,5.171e-02
6.159e-01,5.437e-02
6.201e-01,5.725e-02
6.243e-01,6.036e-02
6.285e-01,6.374e-02
6.327e-01,6.740e-02
6.369e-01,7.137e-02
6.411e-01,7.569e-02
6.453e-01,8.037e-02
6.495e-01,8.546e-02
6.537e-01,9.099e-02
6.579e-01,9.701e-02
6.621e-01,1.036e-01
6.663e-01,1.107e-01
6.705e-01,1.184e-01
6.747e-01,1.269e-01
6.789e-01,1.361e-01
6.831e-01,1.461e-01
6.873e-01,1.570e-01
6.915e-01,1.689e-01
6.957e-01,1.819e-01
6.999e-01,1.960e-01
7.041e-01,2.114e-01
7.083e-01,2.281e-01
7.125e-01,2.463e-01
7.167e-01,2.662e-01
7.209e-01,2.877e-01
7.251e-01,3.112e-01
7.293e-01,3.366e-01
7.335e-01,3.643e-01
7.377e-01,3.943e-01
7.419e-01,4.268e-01
7.461e-01,4.621e-01
7.503e-01,5.003e-01
7.545e-01,5.418e-01
7.587e-01,5.866e-01
7.629e-01,6.352e-01
7.671e-01,6.878e-01
7.712e-01,7.449e-01
7.754e-01,8.067e-01
7.796e-01,8.739e-01
7.838e-01,9.469e-01
7.880e-01,1.026e+00
7.922e-01,1.113e+00
7.964e-01,1.208e+00
8.006e-01,1.311e+00
8.048e-01,1.425e+00
8.090e-01,1.550e+00
8.132e-01,1.688e+00
8.174e-01,1.840e+00
8.216e-01,2.009e+00
8.258e-01,2.196e+00
8.300e-01,2.404e+00
8.342e-01,2.635e+00
8.384e-01,2.892e+00
8.426e-01,3.178e+00
8.468e-01,3.495e+00
8.510e-01,3.846e+00
8.552e-01,4.233e+00
8.594e-01,4.655e+00
8.636e-01,5.113e+00
8.678e-01,5.602e+00
8.720e-01,6.117e+00
8.762e-01,6.648e+00
8.804e-01,7.184e+00
8.846e-01,7.708e+00
8.888e-01,8.202e+00
8.930e-01,8.645e+00
8.972e-01,9.015e+00
9.014e-01,9.291e+00
9.056e-01,9.456e+00
9.098e-01,9.496e+00
9.140e-01,9.403e+00
9.182e-01,9.175e+00
9.224e-01,8.819e+00
9.265e-01,8.348e+00
9.307e-01,7.780e+00
9.349e-01,7.138e+00
9.391e-01,6.448e+00
9.433e-01,5.734e+00
9.475e-01,5.022e+00
9.517e-01,4.333e+00
9.559e-01,3.684e+00
9.601e-01,3.088e+00
9.643e-01,2.553e+00
9.685e-01,2.084e+00
9.727e-01,1.680e+00
9.769e-01,1.338e+00
9.811e-01,1.055e+00
9.853e-01,8.236e-01
9.895e-01,6.373e-01
9.937e-01,4.893e-01
9.979e-01,3.732e-01


==> anc/03_results/moderate_inf/num_total_probability/0_05.csv <==
transmittance,probability_density
1.761e-01,1.374e-25
1.802e-01,1.080e-24
1.843e-01,7.791e-24
1.885e-01,5.178e-23
1.926e-01,3.185e-22
1.967e-01,1.821e-21
2.008e-01,9.713e-21
2.050e-01,4.850e-20
2.091e-01,2.275e-19
2.132e-01,1.005e-18
2.174e-01,4.195e-18
2.215e-01,1.659e-17
2.256e-01,6.232e-17
2.298e-01,2.228e-16
2.339e-01,7.601e-16
2.380e-01,2.479e-15
2.421e-01,7.746e-15
2.463e-01,2.322e-14
2.504e-01,6.695e-14
2.545e-01,1.858e-13
2.587e-01,4.975e-13
2.628e-01,1.286e-12
2.669e-01,3.217e-12
2.711e-01,7.792e-12
2.752e-01,1.830e-11
2.793e-01,4.173e-11
2.834e-01,9.247e-11
2.876e-01,1.994e-10
2.917e-01,4.187e-10
2.958e-01,8.572e-10
3.000e-01,1.712e-09
3.041e-01,3.340e-09
3.082e-01,6.370e-09
3.124e-01,1.188e-08
3.165e-01,2.170e-08
3.206e-01,3.881e-08
3.247e-01,6.807e-08
3.289e-01,1.171e-07
3.330e-01,1.978e-07
3.371e-01,3.280e-07
3.413e-01,5.347e-07
3.454e-01,8.571e-07
3.495e-01,1.352e-06
3.537e-01,2.098e-06
3.578e-01,3.207e-06
3.619e-01,4.831e-06
3.660e-01,7.173e-06
3.702e-01,1.050e-05
3.743e-01,1.517e-05
3.784e-01,2.163e-05
3.826e-01,3.045e-05
3.867e-01,4.234e-05
3.908e-01,5.817e-05
3.950e-01,7.899e-05
3.991e-01,1.060e-04
4.032e-01,1.408e-04
4.073e-01,1.850e-04
4.115e-01,2.406e-04
4.156e-01,3.097e-04
4.197e-01,3.948e-04
4.239e-01,4.984e-04
4.280e-01,6.235e-04
4.321e-01,7.730e-04
4.363e-01,9.500e-04
4.404e-01,1.158e-03
4.445e-01,1.399e-03
4.486e-01,1.678e-03
4.528e-01,1.996e-03
4.569e-01,2.356e-03
4.610e-01,2.762e-03
4.652e-01,3.214e-03
4.693e-01,3.715e-03
4.734e-01,4.265e-03
4.776e-01,4.864e-03
4.817e-01,5.514e-03
4.858e-01,6.213e-03
4.899e-01,6.959e-03
4.941e-01,7.751e-03
4.982e-01,8.587e-03
5.023e-01,9.464e-03
5.065e-01,1.038e-02
5.106e-01,1.133e-02
5.147e-01,1.230e-02
5.189e-01,1.331e-02
5.230e-01,1.434e-02
5.271e-01,1.539e-02
5.312e-01,1.645e-02
5.354e-01,1.753e-02
5.395e-01,1.862e-02
5.436e-01,1.972e-02
5.478e-01,2.083e-02
5.519e-01,2.195e-02
5.560e-01,2.309e-02
5.602e-01,2.423e-02
5.643e-01,2.539e-02
5.684e-01,2.657e-02
5.725e-01,2.778e-02
5.767e-01,2.902e-02
5.808e-01,3.029e-02
5.849e-01,3.161e-02
5.891e-01,3.298e-02
5.932e-01,3.441e-02
5.973e-01,3.592e-02
6.015e-01,3.751e-02
6.056e-01,3.919e-02
6.097e-01,4.098e-02
6.138e-01,4.289e-02
6.180e-01,4.493e-02
6.221e-01,4.712e-02
6.262e-01,4.948e-02
6.304e-01,5.203e-02
6.345e-01,5.477e-02
6.386e-01,5.774e-02
6.428e-01,6.095e-02
6.469e-01,6.444e-02
6.510e-01,6.822e-02
6.551e-01,7.233e-02
6.593e-01,7.679e-02
6.634e-01,8.165e-02
6.675e-01,8.694e-02
6.717e-01,9.270e-02
6.758e-01,9.898e-02
6.799e-01,1.058e-01
6.841e-01,1.133e-01
6.882e-01,1.215e-01
6.923e-01,1.304e-01
6.964e-01,1.401e-01
7.006e-01,1.508e-01
7.047e-01,1.624e-01
7.088e-01,1.752e-01
7.130e-01,1.891e-01
7.171e-01,2.043e-01
7.212e-01,2.209e-01
7.254e-01,2.390e-01
7.295e-01,2.588e-01
7.336e-01,2.805e-01
7.377e-01,3.041e-01
7.419e-01,3.299e-01
7.460e-01,3.579e-01
7.501e-01,3.885e-01
7.543e-01,4.219e-01
7.584e-01,4.582e-01
7.625e-01,4.976e-01
7.667e-01,5.406e-01
7.708e-01,5.873e-01
7.749e-01,6.381e-01
7.790e-01,6.933e-01
7.832e-01,7.534e-01
7.873e-01,8.189e-01
7.914e-01,8.902e-01
7.956e-01,9.681e-01
7.997e-01,1.053e+00
8.038e-01,1.147e+00
8.080e-01,1.249e+00
8.121e-01,1.362e+00
8.162e-01,1.486e+00
8.203e-01,1.623e+00
8.245e-01,1.775e+00
8.286e-01,1.945e+00
8.327e-01,2.133e+00
8.369e-01,2.343e+00
8.410e-01,2.579e+00
8.451e-01,2.842e+00
8.493e-01,3.137e+00
8.534e-01,3.467e+00
8.575e-01,3.836e+00
8.616e-01,4.245e+00
8.658e-01,4.698e+00
8.699e-01,5.193e+00
8.740e-01,5.730e+00
8.782e-01,6.301e+00
8.823e-01,6.899e+00
8.864e-01,7.508e+00
8.906e-01,8.110e+00
8.947e-01,8.683e+00
8.988e-01,9.201e+00
9.029e-01,9.636e+00
9.071e-01,9.962e+00
9.112e-01,1.016e+01
9.153e-01,1.020e+01
9.195e-01,1.008e+01
9.236e-01,9.802e+00
9.277e-01,9.372e+00
9.319e-01,8.806e+00
9.360e-01,8.132e+00
9.401e-01,7.378e+00
9.442e-01,6.579e+00
9.484e-01,5.765e+00
9.525e-01,4.968e+00
9.566e-01,4.210e+00
9.608e-01,3.511e+00
9.649e-01,2.883e+00
9.690e-01,2.333e+00
9.732e-01,1.862e+00
9.773e-01,1.467e+00
9.814e-01,1.143e+00
9.855e-01,8.806e-01
9.897e-01,6.722e-01
9.938e-01,5.090e-01
9.979e-01,3.828e-01


==> anc/03_results/moderate_inf/num_total_probability/0_051.csv <==
transmittance,probability_density
1.908e-01,6.160e-25
1.949e-01,4.040e-24
1.990e-01,2.463e-23
2.030e-01,1.402e-22
2.071e-01,7.470e-22
2.111e-01,3.739e-21
2.152e-01,1.764e-20
2.192e-01,7.859e-20
2.233e-01,3.317e-19
2.273e-01,1.329e-18
2.314e-01,5.071e-18
2.355e-01,1.845e-17
2.395e-01,6.414e-17
2.436e-01,2.136e-16
2.476e-01,6.821e-16
2.517e-01,2.094e-15
2.557e-01,6.184e-15
2.598e-01,1.761e-14
2.639e-01,4.841e-14
2.679e-01,1.286e-13
2.720e-01,3.309e-13
2.760e-01,8.248e-13
2.801e-01,1.995e-12
2.841e-01,4.687e-12
2.882e-01,1.071e-11
2.922e-01,2.381e-11
2.963e-01,5.158e-11
3.004e-01,1.090e-10
3.044e-01,2.247e-10
3.085e-01,4.527e-10
3.125e-01,8.914e-10
3.166e-01,1.718e-09
3.206e-01,3.240e-09
3.247e-01,5.988e-09
3.287e-01,1.085e-08
3.328e-01,1.929e-08
3.369e-01,3.366e-08
3.409e-01,5.769e-08
3.450e-01,9.717e-08
3.490e-01,1.609e-07
3.531e-01,2.622e-07
3.571e-01,4.206e-07
3.612e-01,6.642e-07
3.653e-01,1.034e-06
3.693e-01,1.585e-06
3.734e-01,2.397e-06
3.774e-01,3.575e-06
3.815e-01,5.263e-06
3.855e-01,7.648e-06
3.896e-01,1.098e-05
3.936e-01,1.556e-05
3.977e-01,2.180e-05
4.018e-01,3.020e-05
4.058e-01,4.137e-05
4.099e-01,5.605e-05
4.139e-01,7.514e-05
4.180e-01,9.970e-05
4.220e-01,1.310e-04
4.261e-01,1.704e-04
4.301e-01,2.196e-04
4.342e-01,2.804e-04
4.383e-01,3.548e-04
4.423e-01,4.450e-04
4.464e-01,5.535e-04
4.504e-01,6.828e-04
4.545e-01,8.355e-04
4.585e-01,1.014e-03
4.626e-01,1.222e-03
4.666e-01,1.461e-03
4.707e-01,1.735e-03
4.748e-01,2.046e-03
4.788e-01,2.395e-03
4.829e-01,2.786e-03
4.869e-01,3.220e-03
4.910e-01,3.699e-03
4.950e-01,4.223e-03
4.991e-01,4.792e-03
5.032e-01,5.408e-03
5.072e-01,6.070e-03
5.113e-01,6.776e-03
5.153e-01,7.526e-03
5.194e-01,8.318e-03
5.234e-01,9.150e-03
5.275e-01,1.002e-02
5.315e-01,1.092e-02
5.356e-01,1.186e-02
5.397e-01,1.282e-02
5.437e-01,1.382e-02
5.478e-01,1.483e-02
5.518e-01,1.587e-02
5.559e-01,1.693e-02
5.599e-01,1.801e-02
5.640e-01,1.910e-02
5.680e-01,2.022e-02
5.721e-01,2.135e-02
5.762e-01,2.250e-02
5.802e-01,2.367e-02
5.843e-01,2.486e-02
5.883e-01,2.609e-02
5.924e-01,2.734e-02
5.964e-01,2.863e-02
6.005e-01,2.997e-02
6.045e-01,3.136e-02
6.086e-01,3.280e-02
6.127e-01,3.431e-02
6.167e-01,3.590e-02
6.208e-01,3.758e-02
6.248e-01,3.936e-02
6.289e-01,4.125e-02
6.329e-01,4.326e-02
6.370e-01,4.541e-02
6.411e-01,4.772e-02
6.451e-01,5.021e-02
6.492e-01,5.288e-02
6.532e-01,5.577e-02
6.573e-01,5.889e-02
6.613e-01,6.227e-02
6.654e-01,6.594e-02
6.694e-01,6.993e-02
6.735e-01,7.426e-02
6.776e-01,7.899e-02
6.816e-01,8.413e-02
6.857e-01,8.975e-02
6.897e-01,9.588e-02
6.938e-01,1.026e-01
6.978e-01,1.099e-01
7.019e-01,1.179e-01
7.059e-01,1.267e-01
7.100e-01,1.363e-01
7.141e-01,1.469e-01
7.181e-01,1.584e-01
7.222e-01,1.711e-01
7.262e-01,1.850e-01
7.303e-01,2.003e-01
7.343e-01,2.170e-01
7.384e-01,2.353e-01
7.424e-01,2.554e-01
7.465e-01,2.775e-01
7.506e-01,3.016e-01
7.546e-01,3.280e-01
7.587e-01,3.570e-01
7.627e-01,3.886e-01
7.668e-01,4.232e-01
7.708e-01,4.611e-01
7.749e-01,5.024e-01
7.790e-01,5.475e-01
7.830e-01,5.968e-01
7.871e-01,6.507e-01
7.911e-01,7.095e-01
7.952e-01,7.737e-01
7.992e-01,8.440e-01
8.033e-01,9.210e-01
8.073e-01,1.005e+00
8.114e-01,1.098e+00
8.155e-01,1.200e+00
8.195e-01,1.313e+00
8.236e-01,1.437e+00
8.276e-01,1.575e+00
8.317e-01,1.729e+00
8.357e-01,1.900e+00
8.398e-01,2.092e+00
8.438e-01,2.307e+00
8.479e-01,2.549e+00
8.520e-01,2.821e+00
8.560e-01,3.127e+00
8.601e-01,3.473e+00
8.641e-01,3.862e+00
8.682e-01,4.299e+00
8.722e-01,4.786e+00
8.763e-01,5.325e+00
8.804e-01,5.914e+00
8.844e-01,6.549e+00
8.885e-01,7.220e+00
8.925e-01,7.910e+00
8.966e-01,8.598e+00
9.006e-01,9.255e+00
9.047e-01,9.851e+00
9.087e-01,1.035e+01
9.128e-01,1.072e+01
9.169e-01,1.093e+01
9.209e-01,1.095e+01
9.250e-01,1.078e+01
9.290e-01,1.042e+01
9.331e-01,9.887e+00
9.371e-01,9.198e+00
9.412e-01,8.391e+00
9.452e-01,7.507e+00
9.493e-01,6.586e+00
9.534e-01,5.670e+00
9.574e-01,4.791e+00
9.615e-01,3.975e+00
9.655e-01,3.242e+00
9.696e-01,2.601e+00
9.736e-01,2.055e+00
9.777e-01,1.601e+00
9.817e-01,1.231e+00
9.858e-01,9.360e-01
9.899e-01,7.045e-01
9.939e-01,5.260e-01
9.980e-01,3.900e-01


==> anc/03_results/moderate_inf/num_total_probability/0_052.csv <==
transmittance,probability_density
2.058e-01,2.312e-24
2.098e-01,1.298e-23
2.138e-01,6.854e-23
2.178e-01,3.411e-22
2.217e-01,1.605e-21
2.257e-01,7.153e-21
2.297e-01,3.028e-20
2.337e-01,1.221e-19
2.377e-01,4.692e-19
2.416e-01,1.724e-18
2.456e-01,6.066e-18
2.496e-01,2.047e-17
2.536e-01,6.638e-17
2.576e-01,2.072e-16
2.615e-01,6.230e-16
2.655e-01,1.808e-15
2.695e-01,5.073e-15
2.735e-01,1.377e-14
2.775e-01,3.622e-14
2.814e-01,9.239e-14
2.854e-01,2.288e-13
2.894e-01,5.510e-13
2.934e-01,1.291e-12
2.974e-01,2.945e-12
3.014e-01,6.549e-12
3.053e-01,1.421e-11
3.093e-01,3.011e-11
3.133e-01,6.234e-11
3.173e-01,1.262e-10
3.213e-01,2.501e-10
3.252e-01,4.854e-10
3.292e-01,9.231e-10
3.332e-01,1.722e-09
3.372e-01,3.150e-09
3.412e-01,5.659e-09
3.451e-01,9.987e-09
3.491e-01,1.732e-08
3.531e-01,2.954e-08
3.571e-01,4.957e-08
3.611e-01,8.188e-08
3.650e-01,1.332e-07
3.690e-01,2.134e-07
3.730e-01,3.370e-07
3.770e-01,5.249e-07
3.810e-01,8.063e-07
3.849e-01,1.222e-06
3.889e-01,1.829e-06
3.929e-01,2.702e-06
3.969e-01,3.944e-06
4.009e-01,5.688e-06
4.049e-01,8.109e-06
4.088e-01,1.143e-05
4.128e-01,1.594e-05
4.168e-01,2.198e-05
4.208e-01,3.001e-05
4.248e-01,4.055e-05
4.287e-01,5.426e-05
4.327e-01,7.189e-05
4.367e-01,9.438e-05
4.407e-01,1.228e-04
4.447e-01,1.583e-04
4.486e-01,2.023e-04
4.526e-01,2.563e-04
4.566e-01,3.221e-04
4.606e-01,4.016e-04
4.646e-01,4.967e-04
4.685e-01,6.097e-04
4.725e-01,7.429e-04
4.765e-01,8.986e-04
4.805e-01,1.079e-03
4.845e-01,1.287e-03
4.885e-01,1.525e-03
4.924e-01,1.795e-03
4.964e-01,2.100e-03
5.004e-01,2.440e-03
5.044e-01,2.820e-03
5.084e-01,3.239e-03
5.123e-01,3.699e-03
5.163e-01,4.201e-03
5.203e-01,4.747e-03
5.243e-01,5.335e-03
5.283e-01,5.966e-03
5.322e-01,6.640e-03
5.362e-01,7.355e-03
5.402e-01,8.111e-03
5.442e-01,8.906e-03
5.482e-01,9.738e-03
5.521e-01,1.061e-02
5.561e-01,1.151e-02
5.601e-01,1.244e-02
5.641e-01,1.340e-02
5.681e-01,1.439e-02
5.721e-01,1.541e-02
5.760e-01,1.645e-02
5.800e-01,1.752e-02
5.840e-01,1.861e-02
5.880e-01,1.972e-02
5.920e-01,2.086e-02
5.959e-01,2.203e-02
5.999e-01,2.322e-02
6.039e-01,2.445e-02
6.079e-01,2.571e-02
6.119e-01,2.701e-02
6.158e-01,2.835e-02
6.198e-01,2.975e-02
6.238e-01,3.121e-02
6.278e-01,3.273e-02
6.318e-01,3.432e-02
6.357e-01,3.600e-02
6.397e-01,3.778e-02
6.437e-01,3.966e-02
6.477e-01,4.166e-02
6.517e-01,4.379e-02
6.557e-01,4.607e-02
6.596e-01,4.852e-02
6.636e-01,5.116e-02
6.676e-01,5.400e-02
6.716e-01,5.706e-02
6.756e-01,6.038e-02
6.795e-01,6.398e-02
6.835e-01,6.789e-02
6.875e-01,7.214e-02
6.915e-01,7.677e-02
6.955e-01,8.183e-02
6.994e-01,8.735e-02
7.034e-01,9.339e-02
7.074e-01,1.000e-01
7.114e-01,1.072e-01
7.154e-01,1.152e-01
7.193e-01,1.239e-01
7.233e-01,1.335e-01
7.273e-01,1.440e-01
7.313e-01,1.556e-01
7.353e-01,1.684e-01
7.393e-01,1.824e-01
7.432e-01,1.978e-01
7.472e-01,2.148e-01
7.512e-01,2.335e-01
7.552e-01,2.540e-01
7.592e-01,2.766e-01
7.631e-01,3.015e-01
7.671e-01,3.289e-01
7.711e-01,3.589e-01
7.751e-01,3.920e-01
7.791e-01,4.282e-01
7.830e-01,4.681e-01
7.870e-01,5.117e-01
7.910e-01,5.597e-01
7.950e-01,6.122e-01
7.990e-01,6.698e-01
8.029e-01,7.331e-01
8.069e-01,8.025e-01
8.109e-01,8.788e-01
8.149e-01,9.627e-01
8.189e-01,1.055e+00
8.228e-01,1.157e+00
8.268e-01,1.270e+00
8.308e-01,1.396e+00
8.348e-01,1.535e+00
8.388e-01,1.691e+00
8.428e-01,1.865e+00
8.467e-01,2.061e+00
8.507e-01,2.282e+00
8.547e-01,2.531e+00
8.587e-01,2.814e+00
8.627e-01,3.134e+00
8.666e-01,3.498e+00
8.706e-01,3.910e+00
8.746e-01,4.378e+00
8.786e-01,4.904e+00
8.826e-01,5.492e+00
8.865e-01,6.142e+00
8.905e-01,6.849e+00
8.945e-01,7.603e+00
8.985e-01,8.384e+00
9.025e-01,9.167e+00
9.064e-01,9.918e+00
9.104e-01,1.060e+01
9.144e-01,1.116e+01
9.184e-01,1.156e+01
9.224e-01,1.177e+01
9.264e-01,1.175e+01
9.303e-01,1.150e+01
9.343e-01,1.103e+01
9.383e-01,1.035e+01
9.423e-01,9.502e+00
9.463e-01,8.537e+00
9.502e-01,7.505e+00
9.542e-01,6.458e+00
9.582e-01,5.442e+00
9.622e-01,4.494e+00
9.662e-01,3.640e+00
9.701e-01,2.894e+00
9.741e-01,2.262e+00
9.781e-01,1.741e+00
9.821e-01,1.321e+00
9.861e-01,9.902e-01
9.900e-01,7.345e-01
9.940e-01,5.403e-01
9.980e-01,3.949e-01


==> anc/03_results/moderate_inf/num_total_probability/0_053.csv <==
transmittance,probability_density
2.229e-01,1.511e-23
2.268e-01,7.223e-23
2.306e-01,3.279e-22
2.345e-01,1.417e-21
2.384e-01,5.836e-21
2.423e-01,2.297e-20
2.462e-01,8.651e-20
2.501e-01,3.124e-19
2.540e-01,1.084e-18
2.579e-01,3.615e-18
2.618e-01,1.162e-17
2.657e-01,3.600e-17
2.696e-01,1.078e-16
2.735e-01,3.120e-16
2.774e-01,8.747e-16
2.813e-01,2.377e-15
2.852e-01,6.268e-15
2.891e-01,1.606e-14
2.930e-01,4.000e-14
2.969e-01,9.697e-14
3.008e-01,2.290e-13
3.047e-01,5.274e-13
3.086e-01,1.185e-12
3.125e-01,2.601e-12
3.163e-01,5.580e-12
3.202e-01,1.171e-11
3.241e-01,2.404e-11
3.280e-01,4.834e-11
3.319e-01,9.526e-11
3.358e-01,1.841e-10
3.397e-01,3.491e-10
3.436e-01,6.499e-10
3.475e-01,1.188e-09
3.514e-01,2.136e-09
3.553e-01,3.774e-09
3.592e-01,6.560e-09
3.631e-01,1.122e-08
3.670e-01,1.891e-08
3.709e-01,3.138e-08
3.748e-01,5.131e-08
3.787e-01,8.273e-08
3.826e-01,1.315e-07
3.865e-01,2.064e-07
3.904e-01,3.195e-07
3.943e-01,4.885e-07
3.982e-01,7.376e-07
4.020e-01,1.100e-06
4.059e-01,1.622e-06
4.098e-01,2.364e-06
4.137e-01,3.406e-06
4.176e-01,4.856e-06
4.215e-01,6.848e-06
4.254e-01,9.559e-06
4.293e-01,1.321e-05
4.332e-01,1.807e-05
4.371e-01,2.449e-05
4.410e-01,3.287e-05
4.449e-01,4.372e-05
4.488e-01,5.764e-05
4.527e-01,7.532e-05
4.566e-01,9.760e-05
4.605e-01,1.254e-04
4.644e-01,1.599e-04
4.683e-01,2.022e-04
4.722e-01,2.537e-04
4.761e-01,3.159e-04
4.800e-01,3.905e-04
4.839e-01,4.793e-04
4.877e-01,5.842e-04
4.916e-01,7.072e-04
4.955e-01,8.503e-04
4.994e-01,1.016e-03
5.033e-01,1.206e-03
5.072e-01,1.422e-03
5.111e-01,1.668e-03
5.150e-01,1.944e-03
5.189e-01,2.253e-03
5.228e-01,2.597e-03
5.267e-01,2.977e-03
5.306e-01,3.395e-03
5.345e-01,3.851e-03
5.384e-01,4.347e-03
5.423e-01,4.884e-03
5.462e-01,5.461e-03
5.501e-01,6.078e-03
5.540e-01,6.736e-03
5.579e-01,7.433e-03
5.618e-01,8.169e-03
5.657e-01,8.943e-03
5.696e-01,9.754e-03
5.734e-01,1.060e-02
5.773e-01,1.148e-02
5.812e-01,1.239e-02
5.851e-01,1.334e-02
5.890e-01,1.432e-02
5.929e-01,1.532e-02
5.968e-01,1.636e-02
6.007e-01,1.742e-02
6.046e-01,1.851e-02
6.085e-01,1.964e-02
6.124e-01,2.079e-02
6.163e-01,2.198e-02
6.202e-01,2.321e-02
6.241e-01,2.447e-02
6.280e-01,2.578e-02
6.319e-01,2.714e-02
6.358e-01,2.855e-02
6.397e-01,3.002e-02
6.436e-01,3.156e-02
6.475e-01,3.317e-02
6.514e-01,3.487e-02
6.553e-01,3.666e-02
6.591e-01,3.856e-02
6.630e-01,4.058e-02
6.669e-01,4.273e-02
6.708e-01,4.503e-02
6.747e-01,4.750e-02
6.786e-01,5.014e-02
6.825e-01,5.299e-02
6.864e-01,5.607e-02
6.903e-01,5.940e-02
6.942e-01,6.301e-02
6.981e-01,6.693e-02
7.020e-01,7.120e-02
7.059e-01,7.585e-02
7.098e-01,8.093e-02
7.137e-01,8.649e-02
7.176e-01,9.257e-02
7.215e-01,9.925e-02
7.254e-01,1.066e-01
7.293e-01,1.146e-01
7.332e-01,1.235e-01
7.371e-01,1.333e-01
7.410e-01,1.440e-01
7.448e-01,1.559e-01
7.487e-01,1.690e-01
7.526e-01,1.834e-01
7.565e-01,1.994e-01
7.604e-01,2.170e-01
7.643e-01,2.365e-01
7.682e-01,2.579e-01
7.721e-01,2.817e-01
7.760e-01,3.079e-01
7.799e-01,3.368e-01
7.838e-01,3.687e-01
7.877e-01,4.039e-01
7.916e-01,4.427e-01
7.955e-01,4.854e-01
7.994e-01,5.325e-01
8.033e-01,5.844e-01
8.072e-01,6.416e-01
8.111e-01,7.045e-01
8.150e-01,7.739e-01
8.189e-01,8.505e-01
8.228e-01,9.350e-01
8.267e-01,1.028e+00
8.305e-01,1.132e+00
8.344e-01,1.247e+00
8.383e-01,1.375e+00
8.422e-01,1.518e+00
8.461e-01,1.678e+00
8.500e-01,1.858e+00
8.539e-01,2.061e+00
8.578e-01,2.291e+00
8.617e-01,2.552e+00
8.656e-01,2.849e+00
8.695e-01,3.189e+00
8.734e-01,3.577e+00
8.773e-01,4.021e+00
8.812e-01,4.527e+00
8.851e-01,5.103e+00
8.890e-01,5.752e+00
8.929e-01,6.475e+00
8.968e-01,7.268e+00
9.007e-01,8.117e+00
9.046e-01,9.003e+00
9.085e-01,9.890e+00
9.124e-01,1.074e+01
9.162e-01,1.149e+01
9.201e-01,1.210e+01
9.240e-01,1.251e+01
9.279e-01,1.267e+01
9.318e-01,1.257e+01
9.357e-01,1.219e+01
9.396e-01,1.154e+01
9.435e-01,1.068e+01
9.474e-01,9.637e+00
9.513e-01,8.492e+00
9.552e-01,7.307e+00
9.591e-01,6.142e+00
9.630e-01,5.047e+00
9.669e-01,4.059e+00
9.708e-01,3.198e+00
9.747e-01,2.473e+00
9.786e-01,1.880e+00
9.825e-01,1.407e+00
9.864e-01,1.040e+00
9.903e-01,7.600e-01
9.942e-01,5.510e-01
9.981e-01,3.971e-01


==> anc/03_results/moderate_inf/num_total_probability/0_054.csv <==
transmittance,probability_density
2.408e-01,9.301e-23
2.446e-01,3.855e-22
2.484e-01,1.530e-21
2.522e-01,5.820e-21
2.560e-01,2.127e-20
2.598e-01,7.480e-20
2.636e-01,2.533e-19
2.674e-01,8.276e-19
2.713e-01,2.611e-18
2.751e-01,7.969e-18
2.789e-01,2.354e-17
2.827e-01,6.740e-17
2.865e-01,1.873e-16
2.903e-01,5.053e-16
2.941e-01,1.325e-15
2.979e-01,3.383e-15
3.017e-01,8.411e-15
3.055e-01,2.038e-14
3.093e-01,4.819e-14
3.131e-01,1.112e-13
3.169e-01,2.508e-13
3.207e-01,5.531e-13
3.245e-01,1.193e-12
3.283e-01,2.520e-12
3.321e-01,5.216e-12
3.359e-01,1.058e-11
3.398e-01,2.105e-11
3.436e-01,4.110e-11
3.474e-01,7.879e-11
3.512e-01,1.484e-10
3.550e-01,2.747e-10
3.588e-01,5.002e-10
3.626e-01,8.959e-10
3.664e-01,1.579e-09
3.702e-01,2.742e-09
3.740e-01,4.689e-09
3.778e-01,7.902e-09
3.816e-01,1.313e-08
3.854e-01,2.151e-08
3.892e-01,3.478e-08
3.930e-01,5.549e-08
3.968e-01,8.742e-08
4.006e-01,1.360e-07
4.044e-01,2.090e-07
4.083e-01,3.174e-07
4.121e-01,4.765e-07
4.159e-01,7.074e-07
4.197e-01,1.039e-06
4.235e-01,1.508e-06
4.273e-01,2.168e-06
4.311e-01,3.084e-06
4.349e-01,4.344e-06
4.387e-01,6.059e-06
4.425e-01,8.370e-06
4.463e-01,1.146e-05
4.501e-01,1.554e-05
4.539e-01,2.089e-05
4.577e-01,2.784e-05
4.615e-01,3.679e-05
4.653e-01,4.821e-05
4.691e-01,6.267e-05
4.729e-01,8.082e-05
4.768e-01,1.034e-04
4.806e-01,1.314e-04
4.844e-01,1.656e-04
4.882e-01,2.073e-04
4.920e-01,2.576e-04
4.958e-01,3.180e-04
4.996e-01,3.898e-04
5.034e-01,4.748e-04
5.072e-01,5.745e-04
5.110e-01,6.908e-04
5.148e-01,8.256e-04
5.186e-01,9.808e-04
5.224e-01,1.158e-03
5.262e-01,1.360e-03
5.300e-01,1.588e-03
5.338e-01,1.845e-03
5.376e-01,2.131e-03
5.414e-01,2.449e-03
5.452e-01,2.800e-03
5.491e-01,3.186e-03
5.529e-01,3.608e-03
5.567e-01,4.067e-03
5.605e-01,4.564e-03
5.643e-01,5.098e-03
5.681e-01,5.672e-03
5.719e-01,6.284e-03
5.757e-01,6.935e-03
5.795e-01,7.625e-03
5.833e-01,8.352e-03
5.871e-01,9.116e-03
5.909e-01,9.916e-03
5.947e-01,1.075e-02
5.985e-01,1.162e-02
6.023e-01,1.253e-02
6.061e-01,1.347e-02
6.099e-01,1.444e-02
6.137e-01,1.545e-02
6.176e-01,1.649e-02
6.214e-01,1.756e-02
6.252e-01,1.867e-02
6.290e-01,1.981e-02
6.328e-01,2.099e-02
6.366e-01,2.221e-02
6.404e-01,2.348e-02
6.442e-01,2.479e-02
6.480e-01,2.616e-02
6.518e-01,2.758e-02
6.556e-01,2.907e-02
6.594e-01,3.063e-02
6.632e-01,3.227e-02
6.670e-01,3.399e-02
6.708e-01,3.582e-02
6.746e-01,3.775e-02
6.784e-01,3.980e-02
6.822e-01,4.199e-02
6.861e-01,4.432e-02
6.899e-01,4.683e-02
6.937e-01,4.952e-02
6.975e-01,5.241e-02
7.013e-01,5.554e-02
7.051e-01,5.892e-02
7.089e-01,6.259e-02
7.127e-01,6.658e-02
7.165e-01,7.092e-02
7.203e-01,7.566e-02
7.241e-01,8.084e-02
7.279e-01,8.652e-02
7.317e-01,9.274e-02
7.355e-01,9.958e-02
7.393e-01,1.071e-01
7.431e-01,1.154e-01
7.469e-01,1.245e-01
7.507e-01,1.346e-01
7.545e-01,1.458e-01
7.584e-01,1.581e-01
7.622e-01,1.718e-01
7.660e-01,1.869e-01
7.698e-01,2.037e-01
7.736e-01,2.222e-01
7.774e-01,2.428e-01
7.812e-01,2.656e-01
7.850e-01,2.909e-01
7.888e-01,3.189e-01
7.926e-01,3.500e-01
7.964e-01,3.844e-01
8.002e-01,4.224e-01
8.040e-01,4.646e-01
8.078e-01,5.112e-01
8.116e-01,5.628e-01
8.154e-01,6.199e-01
8.192e-01,6.831e-01
8.230e-01,7.530e-01
8.269e-01,8.304e-01
8.307e-01,9.161e-01
8.345e-01,1.011e+00
8.383e-01,1.117e+00
8.421e-01,1.235e+00
8.459e-01,1.367e+00
8.497e-01,1.515e+00
8.535e-01,1.681e+00
8.573e-01,1.868e+00
8.611e-01,2.081e+00
8.649e-01,2.323e+00
8.687e-01,2.599e+00
8.725e-01,2.916e+00
8.763e-01,3.280e+00
8.801e-01,3.699e+00
8.839e-01,4.181e+00
8.877e-01,4.736e+00
8.915e-01,5.372e+00
8.954e-01,6.095e+00
8.992e-01,6.907e+00
9.030e-01,7.802e+00
9.068e-01,8.765e+00
9.106e-01,9.768e+00
9.144e-01,1.077e+01
9.182e-01,1.172e+01
9.220e-01,1.254e+01
9.258e-01,1.317e+01
9.296e-01,1.355e+01
9.334e-01,1.362e+01
9.372e-01,1.337e+01
9.410e-01,1.279e+01
9.448e-01,1.193e+01
9.486e-01,1.082e+01
9.524e-01,9.565e+00
9.562e-01,8.232e+00
9.600e-01,6.903e+00
9.638e-01,5.645e+00
9.677e-01,4.507e+00
9.715e-01,3.518e+00
9.753e-01,2.689e+00
9.791e-01,2.018e+00
9.829e-01,1.489e+00
9.867e-01,1.085e+00
9.905e-01,7.811e-01
9.943e-01,5.581e-01
9.981e-01,3.967e-01


==> anc/03_results/moderate_inf/num_total_probability/0_055.csv <==
transmittance,probability_density
2.611e-01,8.512e-22
2.648e-01,3.060e-21
2.685e-01,1.061e-20
2.722e-01,3.552e-20
2.759e-01,1.150e-19
2.796e-01,3.603e-19
2.833e-01,1.094e-18
2.870e-01,3.223e-18
2.908e-01,9.216e-18
2.945e-01,2.562e-17
2.982e-01,6.926e-17
3.019e-01,1.823e-16
3.056e-01,4.678e-16
3.093e-01,1.170e-15
3.130e-01,2.857e-15
3.167e-01,6.812e-15
3.204e-01,1.588e-14
3.241e-01,3.619e-14
3.278e-01,8.072e-14
3.315e-01,1.763e-13
3.352e-01,3.774e-13
3.389e-01,7.920e-13
3.426e-01,1.630e-12
3.463e-01,3.294e-12
3.500e-01,6.536e-12
3.537e-01,1.274e-11
3.574e-01,2.441e-11
3.611e-01,4.600e-11
3.648e-01,8.528e-11
3.685e-01,1.556e-10
3.722e-01,2.796e-10
3.759e-01,4.948e-10
3.796e-01,8.631e-10
3.833e-01,1.484e-09
3.870e-01,2.516e-09
3.908e-01,4.209e-09
3.945e-01,6.948e-09
3.982e-01,1.132e-08
4.019e-01,1.822e-08
4.056e-01,2.896e-08
4.093e-01,4.549e-08
4.130e-01,7.061e-08
4.167e-01,1.084e-07
4.204e-01,1.644e-07
4.241e-01,2.469e-07
4.278e-01,3.666e-07
4.315e-01,5.389e-07
4.352e-01,7.841e-07
4.389e-01,1.130e-06
4.426e-01,1.612e-06
4.463e-01,2.277e-06
4.500e-01,3.189e-06
4.537e-01,4.424e-06
4.574e-01,6.084e-06
4.611e-01,8.295e-06
4.648e-01,1.121e-05
4.685e-01,1.503e-05
4.722e-01,1.999e-05
4.759e-01,2.637e-05
4.796e-01,3.451e-05
4.833e-01,4.483e-05
4.870e-01,5.781e-05
4.907e-01,7.399e-05
4.945e-01,9.404e-05
4.982e-01,1.187e-04
5.019e-01,1.488e-04
5.056e-01,1.852e-04
5.093e-01,2.291e-04
5.130e-01,2.815e-04
5.167e-01,3.439e-04
5.204e-01,4.174e-04
5.241e-01,5.036e-04
5.278e-01,6.041e-04
5.315e-01,7.204e-04
5.352e-01,8.543e-04
5.389e-01,1.008e-03
5.426e-01,1.182e-03
5.463e-01,1.379e-03
5.500e-01,1.601e-03
5.537e-01,1.850e-03
5.574e-01,2.126e-03
5.611e-01,2.433e-03
5.648e-01,2.770e-03
5.685e-01,3.141e-03
5.722e-01,3.545e-03
5.759e-01,3.984e-03
5.796e-01,4.458e-03
5.833e-01,4.969e-03
5.870e-01,5.517e-03
5.907e-01,6.102e-03
5.945e-01,6.725e-03
5.982e-01,7.385e-03
6.019e-01,8.083e-03
6.056e-01,8.817e-03
6.093e-01,9.588e-03
6.130e-01,1.040e-02
6.167e-01,1.124e-02
6.204e-01,1.212e-02
6.241e-01,1.303e-02
6.278e-01,1.399e-02
6.315e-01,1.497e-02
6.352e-01,1.600e-02
6.389e-01,1.706e-02
6.426e-01,1.816e-02
6.463e-01,1.930e-02
6.500e-01,2.048e-02
6.537e-01,2.171e-02
6.574e-01,2.299e-02
6.611e-01,2.432e-02
6.648e-01,2.570e-02
6.685e-01,2.715e-02
6.722e-01,2.867e-02
6.759e-01,3.027e-02
6.796e-01,3.195e-02
6.833e-01,3.372e-02
6.870e-01,3.560e-02
6.907e-01,3.759e-02
6.945e-01,3.971e-02
6.982e-01,4.197e-02
7.019e-01,4.439e-02
7.056e-01,4.698e-02
7.093e-01,4.977e-02
7.130e-01,5.277e-02
7.167e-01,5.602e-02
7.204e-01,5.953e-02
7.241e-01,6.335e-02
7.278e-01,6.750e-02
7.315e-01,7.203e-02
7.352e-01,7.698e-02
7.389e-01,8.240e-02
7.426e-01,8.834e-02
7.463e-01,9.488e-02
7.500e-01,1.021e-01
7.537e-01,1.100e-01
7.574e-01,1.188e-01
7.611e-01,1.285e-01
7.648e-01,1.392e-01
7.685e-01,1.511e-01
7.722e-01,1.643e-01
7.759e-01,1.789e-01
7.796e-01,1.952e-01
7.833e-01,2.132e-01
7.870e-01,2.333e-01
7.907e-01,2.557e-01
7.944e-01,2.805e-01
7.982e-01,3.082e-01
8.019e-01,3.390e-01
8.056e-01,3.732e-01
8.093e-01,4.112e-01
8.130e-01,4.535e-01
8.167e-01,5.004e-01
8.204e-01,5.526e-01
8.241e-01,6.106e-01
8.278e-01,6.749e-01
8.315e-01,7.465e-01
8.352e-01,8.260e-01
8.389e-01,9.145e-01
8.426e-01,1.013e+00
8.463e-01,1.123e+00
8.500e-01,1.246e+00
8.537e-01,1.384e+00
8.574e-01,1.540e+00
8.611e-01,1.715e+00
8.648e-01,1.915e+00
8.685e-01,2.141e+00
8.722e-01,2.401e+00
8.759e-01,2.699e+00
8.796e-01,3.043e+00
8.833e-01,3.440e+00
8.870e-01,3.901e+00
8.907e-01,4.436e+00
8.944e-01,5.057e+00
8.981e-01,5.772e+00
9.019e-01,6.591e+00
9.056e-01,7.514e+00
9.093e-01,8.535e+00
9.130e-01,9.632e+00
9.167e-01,1.077e+01
9.204e-01,1.189e+01
9.241e-01,1.292e+01
9.278e-01,1.378e+01
9.315e-01,1.438e+01
9.352e-01,1.466e+01
9.389e-01,1.456e+01
9.426e-01,1.407e+01
9.463e-01,1.322e+01
9.500e-01,1.206e+01
9.537e-01,1.069e+01
9.574e-01,9.198e+00
9.611e-01,7.693e+00
9.648e-01,6.259e+00
9.685e-01,4.959e+00
9.722e-01,3.834e+00
9.759e-01,2.897e+00
9.796e-01,2.146e+00
9.833e-01,1.562e+00
9.870e-01,1.121e+00
9.907e-01,7.957e-01
9.944e-01,5.607e-01
9.981e-01,3.935e-01


==> anc/03_results/moderate_inf/num_total_probability/0_056.csv <==
transmittance,probability_density
2.755e-01,6.765e-22
2.792e-01,2.308e-21
2.828e-01,7.624e-21
2.864e-01,2.440e-20
2.901e-01,7.571e-20
2.937e-01,2.281e-19
2.973e-01,6.677e-19
3.010e-01,1.901e-18
3.046e-01,5.267e-18
3.082e-01,1.422e-17
3.119e-01,3.742e-17
3.155e-01,9.609e-17
3.191e-01,2.409e-16
3.228e-01,5.900e-16
3.264e-01,1.413e-15
3.300e-01,3.310e-15
3.336e-01,7.592e-15
3.373e-01,1.706e-14
3.409e-01,3.755e-14
3.445e-01,8.106e-14
3.482e-01,1.717e-13
3.518e-01,3.570e-13
3.554e-01,7.290e-13
3.591e-01,1.463e-12
3.627e-01,2.885e-12
3.663e-01,5.596e-12
3.700e-01,1.068e-11
3.736e-01,2.006e-11
3.772e-01,3.710e-11
3.809e-01,6.761e-11
3.845e-01,1.214e-10
3.881e-01,2.149e-10
3.917e-01,3.750e-10
3.954e-01,6.457e-10
3.990e-01,1.097e-09
4.026e-01,1.840e-09
4.063e-01,3.047e-09
4.099e-01,4.984e-09
4.135e-01,8.054e-09
4.172e-01,1.286e-08
4.208e-01,2.030e-08
4.244e-01,3.169e-08
4.281e-01,4.893e-08
4.317e-01,7.473e-08
4.353e-01,1.129e-07
4.390e-01,1.689e-07
4.426e-01,2.501e-07
4.462e-01,3.668e-07
4.498e-01,5.326e-07
4.535e-01,7.661e-07
4.571e-01,1.092e-06
4.607e-01,1.542e-06
4.644e-01,2.159e-06
4.680e-01,2.997e-06
4.716e-01,4.124e-06
4.753e-01,5.629e-06
4.789e-01,7.620e-06
4.825e-01,1.023e-05
4.862e-01,1.364e-05
4.898e-01,1.803e-05
4.934e-01,2.367e-05
4.971e-01,3.084e-05
5.007e-01,3.990e-05
5.043e-01,5.125e-05
5.080e-01,6.538e-05
5.116e-01,8.284e-05
5.152e-01,1.043e-04
5.188e-01,1.304e-04
5.225e-01,1.620e-04
5.261e-01,2.001e-04
5.297e-01,2.456e-04
5.334e-01,2.997e-04
5.370e-01,3.635e-04
5.406e-01,4.384e-04
5.443e-01,5.257e-04
5.479e-01,6.270e-04
5.515e-01,7.438e-04
5.552e-01,8.777e-04
5.588e-01,1.030e-03
5.624e-01,1.203e-03
5.661e-01,1.399e-03
5.697e-01,1.618e-03
5.733e-01,1.863e-03
5.769e-01,2.135e-03
5.806e-01,2.435e-03
5.842e-01,2.766e-03
5.878e-01,3.128e-03
5.915e-01,3.523e-03
5.951e-01,3.952e-03
5.987e-01,4.416e-03
6.024e-01,4.916e-03
6.060e-01,5.452e-03
6.096e-01,6.024e-03
6.133e-01,6.634e-03
6.169e-01,7.281e-03
6.205e-01,7.966e-03
6.242e-01,8.689e-03
6.278e-01,9.449e-03
6.314e-01,1.025e-02
6.350e-01,1.108e-02
6.387e-01,1.196e-02
6.423e-01,1.287e-02
6.459e-01,1.382e-02
6.496e-01,1.481e-02
6.532e-01,1.584e-02
6.568e-01,1.691e-02
6.605e-01,1.803e-02
6.641e-01,1.919e-02
6.677e-01,2.040e-02
6.714e-01,2.166e-02
6.750e-01,2.298e-02
6.786e-01,2.435e-02
6.823e-01,2.579e-02
6.859e-01,2.731e-02
6.895e-01,2.890e-02
6.931e-01,3.058e-02
6.968e-01,3.235e-02
7.004e-01,3.423e-02
7.040e-01,3.622e-02
7.077e-01,3.834e-02
7.113e-01,4.061e-02
7.149e-01,4.303e-02
7.186e-01,4.563e-02
7.222e-01,4.842e-02
7.258e-01,5.143e-02
7.295e-01,5.468e-02
7.331e-01,5.821e-02
7.367e-01,6.204e-02
7.404e-01,6.621e-02
7.440e-01,7.077e-02
7.476e-01,7.576e-02
7.513e-01,8.122e-02
7.549e-01,8.723e-02
7.585e-01,9.385e-02
7.621e-01,1.012e-01
7.658e-01,1.092e-01
7.694e-01,1.182e-01
7.730e-01,1.281e-01
7.767e-01,1.391e-01
7.803e-01,1.513e-01
7.839e-01,1.650e-01
7.876e-01,1.801e-01
7.912e-01,1.971e-01
7.948e-01,2.160e-01
7.985e-01,2.371e-01
8.021e-01,2.606e-01
8.057e-01,2.870e-01
8.094e-01,3.164e-01
8.130e-01,3.493e-01
8.166e-01,3.860e-01
8.202e-01,4.271e-01
8.239e-01,4.729e-01
8.275e-01,5.241e-01
8.311e-01,5.813e-01
8.348e-01,6.451e-01
8.384e-01,7.164e-01
8.420e-01,7.961e-01
8.457e-01,8.851e-01
8.493e-01,9.848e-01
8.529e-01,1.097e+00
8.566e-01,1.222e+00
8.602e-01,1.363e+00
8.638e-01,1.523e+00
8.675e-01,1.705e+00
8.711e-01,1.911e+00
8.747e-01,2.148e+00
8.783e-01,2.420e+00
8.820e-01,2.734e+00
8.856e-01,3.099e+00
8.892e-01,3.525e+00
8.929e-01,4.022e+00
8.965e-01,4.605e+00
9.001e-01,5.286e+00
9.038e-01,6.080e+00
9.074e-01,6.997e+00
9.110e-01,8.040e+00
9.147e-01,9.200e+00
9.183e-01,1.045e+01
9.219e-01,1.175e+01
9.256e-01,1.301e+01
9.292e-01,1.415e+01
9.328e-01,1.505e+01
9.365e-01,1.563e+01
9.401e-01,1.578e+01
9.437e-01,1.548e+01
9.473e-01,1.471e+01
9.510e-01,1.354e+01
9.546e-01,1.207e+01
9.582e-01,1.041e+01
9.619e-01,8.697e+00
9.655e-01,7.043e+00
9.691e-01,5.537e+00
9.728e-01,4.235e+00
9.764e-01,3.158e+00
9.800e-01,2.304e+00
9.837e-01,1.649e+00
9.873e-01,1.163e+00
9.909e-01,8.113e-01
9.946e-01,5.621e-01
9.982e-01,3.884e-01


==> anc/03_results/moderate_inf/num_total_probability/0_057.csv <==
transmittance,probability_density
2.879e-01,2.014e-22
2.914e-01,6.746e-22
2.950e-01,2.192e-21
2.986e-01,6.912e-21
3.022e-01,2.118e-20
3.057e-01,6.312e-20
3.093e-01,1.831e-19
3.129e-01,5.171e-19
3.164e-01,1.424e-18
3.200e-01,3.825e-18
3.236e-01,1.003e-17
3.271e-01,2.569e-17
3.307e-01,6.433e-17
3.343e-01,1.575e-16
3.378e-01,3.776e-16
3.414e-01,8.861e-16
3.450e-01,2.038e-15
3.486e-01,4.593e-15
3.521e-01,1.016e-14
3.557e-01,2.204e-14
3.593e-01,4.695e-14
3.628e-01,9.825e-14
3.664e-01,2.020e-13
3.700e-01,4.085e-13
3.735e-01,8.123e-13
3.771e-01,1.589e-12
3.807e-01,3.062e-12
3.843e-01,5.807e-12
3.878e-01,1.085e-11
3.914e-01,1.998e-11
3.950e-01,3.627e-11
3.985e-01,6.492e-11
4.021e-01,1.146e-10
4.057e-01,1.997e-10
4.092e-01,3.435e-10
4.128e-01,5.834e-10
4.164e-01,9.785e-10
4.199e-01,1.621e-09
4.235e-01,2.655e-09
4.271e-01,4.297e-09
4.307e-01,6.876e-09
4.342e-01,1.088e-08
4.378e-01,1.704e-08
4.414e-01,2.639e-08
4.449e-01,4.045e-08
4.485e-01,6.137e-08
4.521e-01,9.219e-08
4.556e-01,1.372e-07
4.592e-01,2.021e-07
4.628e-01,2.950e-07
4.664e-01,4.268e-07
4.699e-01,6.118e-07
4.735e-01,8.693e-07
4.771e-01,1.225e-06
4.806e-01,1.711e-06
4.842e-01,2.370e-06
4.878e-01,3.257e-06
4.913e-01,4.440e-06
4.949e-01,6.006e-06
4.985e-01,8.062e-06
5.020e-01,1.074e-05
5.056e-01,1.421e-05
5.092e-01,1.866e-05
5.128e-01,2.432e-05
5.163e-01,3.150e-05
5.199e-01,4.050e-05
5.235e-01,5.174e-05
5.270e-01,6.567e-05
5.306e-01,8.281e-05
5.342e-01,1.038e-04
5.377e-01,1.292e-04
5.413e-01,1.600e-04
5.449e-01,1.969e-04
5.485e-01,2.409e-04
5.520e-01,2.930e-04
5.556e-01,3.544e-04
5.592e-01,4.264e-04
5.627e-01,5.102e-04
5.663e-01,6.072e-04
5.699e-01,7.191e-04
5.734e-01,8.472e-04
5.770e-01,9.932e-04
5.806e-01,1.159e-03
5.841e-01,1.345e-03
5.877e-01,1.555e-03
5.913e-01,1.789e-03
5.949e-01,2.049e-03
5.984e-01,2.337e-03
6.020e-01,2.654e-03
6.056e-01,3.002e-03
6.091e-01,3.382e-03
6.127e-01,3.795e-03
6.163e-01,4.242e-03
6.198e-01,4.725e-03
6.234e-01,5.243e-03
6.270e-01,5.799e-03
6.306e-01,6.392e-03
6.341e-01,7.022e-03
6.377e-01,7.692e-03
6.413e-01,8.399e-03
6.448e-01,9.146e-03
6.484e-01,9.933e-03
6.520e-01,1.076e-02
6.555e-01,1.163e-02
6.591e-01,1.253e-02
6.627e-01,1.348e-02
6.662e-01,1.447e-02
6.698e-01,1.551e-02
6.734e-01,1.659e-02
6.770e-01,1.772e-02
6.805e-01,1.890e-02
6.841e-01,2.014e-02
6.877e-01,2.143e-02
6.912e-01,2.278e-02
6.948e-01,2.420e-02
6.984e-01,2.570e-02
7.019e-01,2.727e-02
7.055e-01,2.893e-02
7.091e-01,3.069e-02
7.127e-01,3.255e-02
7.162e-01,3.452e-02
7.198e-01,3.663e-02
7.234e-01,3.888e-02
7.269e-01,4.128e-02
7.305e-01,4.386e-02
7.341e-01,4.664e-02
7.376e-01,4.963e-02
7.412e-01,5.287e-02
7.448e-01,5.638e-02
7.483e-01,6.019e-02
7.519e-01,6.435e-02
7.555e-01,6.889e-02
7.591e-01,7.387e-02
7.626e-01,7.934e-02
7.662e-01,8.536e-02
7.698e-01,9.201e-02
7.733e-01,9.936e-02
7.769e-01,1.075e-01
7.805e-01,1.165e-01
7.840e-01,1.266e-01
7.876e-01,1.378e-01
7.912e-01,1.503e-01
7.948e-01,1.643e-01
7.983e-01,1.800e-01
8.019e-01,1.975e-01
8.055e-01,2.172e-01
8.090e-01,2.392e-01
8.126e-01,2.639e-01
8.162e-01,2.917e-01
8.197e-01,3.229e-01
8.233e-01,3.580e-01
8.269e-01,3.974e-01
8.304e-01,4.416e-01
8.340e-01,4.913e-01
8.376e-01,5.472e-01
8.412e-01,6.099e-01
8.447e-01,6.803e-01
8.483e-01,7.593e-01
8.519e-01,8.482e-01
8.554e-01,9.482e-01
8.590e-01,1.061e+00
8.626e-01,1.188e+00
8.661e-01,1.332e+00
8.697e-01,1.495e+00
8.733e-01,1.682e+00
8.769e-01,1.895e+00
8.804e-01,2.140e+00
8.840e-01,2.424e+00
8.876e-01,2.755e+00
8.911e-01,3.141e+00
8.947e-01,3.595e+00
8.983e-01,4.130e+00
9.018e-01,4.763e+00
9.054e-01,5.511e+00
9.090e-01,6.392e+00
9.125e-01,7.419e+00
9.161e-01,8.600e+00
9.197e-01,9.922e+00
9.233e-01,1.135e+01
9.268e-01,1.283e+01
9.304e-01,1.425e+01
9.340e-01,1.550e+01
9.375e-01,1.644e+01
9.411e-01,1.694e+01
9.447e-01,1.691e+01
9.482e-01,1.631e+01
9.518e-01,1.520e+01
9.554e-01,1.365e+01
9.590e-01,1.182e+01
9.625e-01,9.877e+00
9.661e-01,7.968e+00
9.697e-01,6.216e+00
9.732e-01,4.701e+00
9.768e-01,3.457e+00
9.804e-01,2.480e+00
9.839e-01,1.743e+00
9.875e-01,1.205e+00
9.911e-01,8.249e-01
9.946e-01,5.612e-01
9.982e-01,3.813e-01


==> anc/03_results/moderate_inf/num_total_probability/0_058.csv <==
transmittance,probability_density
3.009e-01,5.891e-23
3.044e-01,1.940e-22
3.079e-01,6.207e-22
3.114e-01,1.932e-21
3.150e-01,5.851e-21
3.185e-01,1.726e-20
3.220e-01,4.964e-20
3.255e-01,1.392e-19
3.290e-01,3.812e-19
3.325e-01,1.019e-18
3.360e-01,2.665e-18
3.395e-01,6.811e-18
3.430e-01,1.704e-17
3.465e-01,4.172e-17
3.500e-01,1.001e-16
3.535e-01,2.353e-16
3.570e-01,5.426e-16
3.605e-01,1.228e-15
3.640e-01,2.726e-15
3.675e-01,5.945e-15
3.710e-01,1.274e-14
3.745e-01,2.682e-14
3.780e-01,5.555e-14
3.815e-01,1.132e-13
3.850e-01,2.268e-13
3.885e-01,4.477e-13
3.920e-01,8.702e-13
3.955e-01,1.666e-12
3.990e-01,3.145e-12
4.026e-01,5.850e-12
4.061e-01,1.073e-11
4.096e-01,1.943e-11
4.131e-01,3.470e-11
4.166e-01,6.117e-11
4.201e-01,1.065e-10
4.236e-01,1.830e-10
4.271e-01,3.108e-10
4.306e-01,5.216e-10
4.341e-01,8.653e-10
4.376e-01,1.419e-09
4.411e-01,2.301e-09
4.446e-01,3.691e-09
4.481e-01,5.858e-09
4.516e-01,9.199e-09
4.551e-01,1.430e-08
4.586e-01,2.200e-08
4.621e-01,3.353e-08
4.656e-01,5.059e-08
4.691e-01,7.563e-08
4.726e-01,1.120e-07
4.761e-01,1.644e-07
4.796e-01,2.391e-07
4.831e-01,3.448e-07
4.867e-01,4.929e-07
4.902e-01,6.987e-07
4.937e-01,9.823e-07
4.972e-01,1.370e-06
5.007e-01,1.895e-06
5.042e-01,2.602e-06
5.077e-01,3.545e-06
5.112e-01,4.794e-06
5.147e-01,6.434e-06
5.182e-01,8.574e-06
5.217e-01,1.135e-05
5.252e-01,1.491e-05
5.287e-01,1.945e-05
5.322e-01,2.522e-05
5.357e-01,3.248e-05
5.392e-01,4.155e-05
5.427e-01,5.283e-05
5.462e-01,6.675e-05
5.497e-01,8.382e-05
5.532e-01,1.046e-04
5.567e-01,1.298e-04
5.602e-01,1.602e-04
5.637e-01,1.965e-04
5.672e-01,2.397e-04
5.707e-01,2.908e-04
5.743e-01,3.509e-04
5.778e-01,4.212e-04
5.813e-01,5.030e-04
5.848e-01,5.977e-04
5.883e-01,7.066e-04
5.918e-01,8.313e-04
5.953e-01,9.734e-04
5.988e-01,1.134e-03
6.023e-01,1.316e-03
6.058e-01,1.520e-03
6.093e-01,1.748e-03
6.128e-01,2.001e-03
6.163e-01,2.281e-03
6.198e-01,2.591e-03
6.233e-01,2.930e-03
6.268e-01,3.301e-03
6.303e-01,3.705e-03
6.338e-01,4.143e-03
6.373e-01,4.616e-03
6.408e-01,5.125e-03
6.443e-01,5.672e-03
6.478e-01,6.256e-03
6.513e-01,6.879e-03
6.548e-01,7.542e-03
6.584e-01,8.244e-03
6.619e-01,8.987e-03
6.654e-01,9.772e-03
6.689e-01,1.060e-02
6.724e-01,1.147e-02
6.759e-01,1.238e-02
6.794e-01,1.334e-02
6.829e-01,1.434e-02
6.864e-01,1.540e-02
6.899e-01,1.650e-02
6.934e-01,1.766e-02
6.969e-01,1.887e-02
7.004e-01,2.014e-02
7.039e-01,2.148e-02
7.074e-01,2.288e-02
7.109e-01,2.436e-02
7.144e-01,2.593e-02
7.179e-01,2.758e-02
7.214e-01,2.933e-02
7.249e-01,3.118e-02
7.284e-01,3.316e-02
7.319e-01,3.526e-02
7.354e-01,3.751e-02
7.389e-01,3.992e-02
7.424e-01,4.250e-02
7.460e-01,4.529e-02
7.495e-01,4.830e-02
7.530e-01,5.155e-02
7.565e-01,5.508e-02
7.600e-01,5.892e-02
7.635e-01,6.312e-02
7.670e-01,6.770e-02
7.705e-01,7.274e-02
7.740e-01,7.828e-02
7.775e-01,8.440e-02
7.810e-01,9.116e-02
7.845e-01,9.866e-02
7.880e-01,1.070e-01
7.915e-01,1.163e-01
7.950e-01,1.266e-01
7.985e-01,1.382e-01
8.020e-01,1.512e-01
8.055e-01,1.658e-01
8.090e-01,1.822e-01
8.125e-01,2.006e-01
8.160e-01,2.214e-01
8.195e-01,2.448e-01
8.230e-01,2.712e-01
8.265e-01,3.010e-01
8.301e-01,3.346e-01
8.336e-01,3.726e-01
8.371e-01,4.156e-01
8.406e-01,4.641e-01
8.441e-01,5.189e-01
8.476e-01,5.808e-01
8.511e-01,6.508e-01
8.546e-01,7.298e-01
8.581e-01,8.192e-01
8.616e-01,9.202e-01
8.651e-01,1.035e+00
8.686e-01,1.165e+00
8.721e-01,1.312e+00
8.756e-01,1.481e+00
8.791e-01,1.674e+00
8.826e-01,1.896e+00
8.861e-01,2.154e+00
8.896e-01,2.454e+00
8.931e-01,2.805e+00
8.966e-01,3.218e+00
9.001e-01,3.708e+00
9.036e-01,4.291e+00
9.071e-01,4.988e+00
9.106e-01,5.820e+00
9.141e-01,6.810e+00
9.177e-01,7.976e+00
9.212e-01,9.326e+00
9.247e-01,1.085e+01
9.282e-01,1.249e+01
9.317e-01,1.417e+01
9.352e-01,1.575e+01
9.387e-01,1.708e+01
9.422e-01,1.797e+01
9.457e-01,1.829e+01
9.492e-01,1.795e+01
9.527e-01,1.694e+01
9.562e-01,1.536e+01
9.597e-01,1.337e+01
9.632e-01,1.118e+01
9.667e-01,8.988e+00
9.702e-01,6.959e+00
9.737e-01,5.203e+00
9.772e-01,3.769e+00
9.807e-01,2.657e+00
9.842e-01,1.832e+00
9.877e-01,1.242e+00
9.912e-01,8.334e-01
9.947e-01,5.566e-01
9.982e-01,3.721e-01


==> anc/03_results/moderate_inf/num_total_probability/0_059.csv <==
transmittance,probability_density
3.152e-01,1.973e-23
3.186e-01,6.370e-23
3.220e-01,2.002e-22
3.255e-01,6.129e-22
3.289e-01,1.830e-21
3.323e-01,5.328e-21
3.358e-01,1.515e-20
3.392e-01,4.207e-20
3.426e-01,1.142e-19
3.461e-01,3.032e-19
3.495e-01,7.877e-19
3.529e-01,2.004e-18
3.564e-01,4.993e-18
3.598e-01,1.219e-17
3.632e-01,2.920e-17
3.667e-01,6.861e-17
3.701e-01,1.582e-16
3.735e-01,3.583e-16
3.770e-01,7.971e-16
3.804e-01,1.743e-15
3.838e-01,3.746e-15
3.873e-01,7.920e-15
3.907e-01,1.648e-14
3.941e-01,3.374e-14
3.976e-01,6.803e-14
4.010e-01,1.351e-13
4.044e-01,2.644e-13
4.079e-01,5.101e-13
4.113e-01,9.701e-13
4.147e-01,1.820e-12
4.182e-01,3.368e-12
4.216e-01,6.150e-12
4.250e-01,1.109e-11
4.285e-01,1.974e-11
4.319e-01,3.471e-11
4.353e-01,6.028e-11
4.387e-01,1.035e-10
4.422e-01,1.756e-10
4.456e-01,2.945e-10
4.490e-01,4.885e-10
4.525e-01,8.014e-10
4.559e-01,1.301e-09
4.593e-01,2.089e-09
4.628e-01,3.322e-09
4.662e-01,5.227e-09
4.696e-01,8.145e-09
4.731e-01,1.257e-08
4.765e-01,1.921e-08
4.799e-01,2.909e-08
4.834e-01,4.365e-08
4.868e-01,6.491e-08
4.902e-01,9.568e-08
4.937e-01,1.398e-07
4.971e-01,2.026e-07
5.005e-01,2.910e-07
5.040e-01,4.148e-07
5.074e-01,5.863e-07
5.108e-01,8.224e-07
5.143e-01,1.144e-06
5.177e-01,1.581e-06
5.211e-01,2.167e-06
5.246e-01,2.949e-06
5.280e-01,3.984e-06
5.314e-01,5.344e-06
5.349e-01,7.119e-06
5.383e-01,9.418e-06
5.417e-01,1.238e-05
5.452e-01,1.616e-05
5.486e-01,2.096e-05
5.520e-01,2.701e-05
5.555e-01,3.459e-05
5.589e-01,4.403e-05
5.623e-01,5.571e-05
5.658e-01,7.006e-05
5.692e-01,8.760e-05
5.726e-01,1.089e-04
5.761e-01,1.346e-04
5.795e-01,1.655e-04
5.829e-01,2.023e-04
5.864e-01,2.460e-04
5.898e-01,2.976e-04
5.932e-01,3.582e-04
5.967e-01,4.289e-04
6.001e-01,5.110e-04
6.035e-01,6.059e-04
6.070e-01,7.149e-04
6.104e-01,8.396e-04
6.138e-01,9.816e-04
6.173e-01,1.142e-03
6.207e-01,1.323e-03
6.241e-01,1.527e-03
6.275e-01,1.754e-03
6.310e-01,2.006e-03
6.344e-01,2.286e-03
6.378e-01,2.594e-03
6.413e-01,2.933e-03
6.447e-01,3.303e-03
6.481e-01,3.706e-03
6.516e-01,4.144e-03
6.550e-01,4.617e-03
6.584e-01,5.127e-03
6.619e-01,5.675e-03
6.653e-01,6.262e-03
6.687e-01,6.889e-03
6.722e-01,7.556e-03
6.756e-01,8.265e-03
6.790e-01,9.017e-03
6.825e-01,9.812e-03
6.859e-01,1.065e-02
6.893e-01,1.154e-02
6.928e-01,1.247e-02
6.962e-01,1.345e-02
6.996e-01,1.448e-02
7.031e-01,1.557e-02
7.065e-01,1.671e-02
7.099e-01,1.791e-02
7.134e-01,1.917e-02
7.168e-01,2.050e-02
7.202e-01,2.190e-02
7.237e-01,2.338e-02
7.271e-01,2.494e-02
7.305e-01,2.660e-02
7.340e-01,2.836e-02
7.374e-01,3.023e-02
7.408e-01,3.222e-02
7.443e-01,3.434e-02
7.477e-01,3.662e-02
7.511e-01,3.906e-02
7.546e-01,4.169e-02
7.580e-01,4.452e-02
7.614e-01,4.758e-02
7.649e-01,5.089e-02
7.683e-01,5.450e-02
7.717e-01,5.843e-02
7.752e-01,6.272e-02
7.786e-01,6.743e-02
7.820e-01,7.261e-02
7.855e-01,7.832e-02
7.889e-01,8.463e-02
7.923e-01,9.164e-02
7.958e-01,9.943e-02
7.992e-01,1.081e-01
8.026e-01,1.178e-01
8.061e-01,1.287e-01
8.095e-01,1.409e-01
8.129e-01,1.547e-01
8.163e-01,1.702e-01
8.198e-01,1.876e-01
8.232e-01,2.074e-01
8.266e-01,2.298e-01
8.301e-01,2.552e-01
8.335e-01,2.839e-01
8.369e-01,3.166e-01
8.404e-01,3.536e-01
8.438e-01,3.957e-01
8.472e-01,4.436e-01
8.507e-01,4.980e-01
8.541e-01,5.598e-01
8.575e-01,6.300e-01
8.610e-01,7.098e-01
8.644e-01,8.005e-01
8.678e-01,9.038e-01
8.713e-01,1.021e+00
8.747e-01,1.156e+00
8.781e-01,1.309e+00
8.816e-01,1.485e+00
8.850e-01,1.688e+00
8.884e-01,1.923e+00
8.919e-01,2.197e+00
8.953e-01,2.518e+00
8.987e-01,2.896e+00
9.022e-01,3.346e+00
9.056e-01,3.884e+00
9.090e-01,4.531e+00
9.125e-01,5.310e+00
9.159e-01,6.252e+00
9.193e-01,7.383e+00
9.228e-01,8.727e+00
9.262e-01,1.029e+01
9.296e-01,1.205e+01
9.331e-01,1.394e+01
9.365e-01,1.583e+01
9.399e-01,1.755e+01
9.434e-01,1.888e+01
9.468e-01,1.960e+01
9.502e-01,1.958e+01
9.537e-01,1.874e+01
9.571e-01,1.717e+01
9.605e-01,1.504e+01
9.640e-01,1.260e+01
9.674e-01,1.009e+01
9.708e-01,7.754e+00
9.743e-01,5.729e+00
9.777e-01,4.087e+00
9.811e-01,2.829e+00
9.846e-01,1.913e+00
9.880e-01,1.271e+00
9.914e-01,8.360e-01
9.949e-01,5.484e-01
9.983e-01,3.609e-01


==> anc/03_results/moderate_inf/num_total_probability/0_06.csv <==
transmittance,probability_density
3.304e-01,7.130e-24
3.338e-01,2.254e-23
3.371e-01,6.952e-23
3.405e-01,2.092e-22
3.438e-01,6.149e-22
3.472e-01,1.766e-21
3.505e-01,4.958e-21
3.539e-01,1.362e-20
3.573e-01,3.660e-20
3.606e-01,9.635e-20
3.640e-01,2.485e-19
3.673e-01,6.282e-19
3.707e-01,1.558e-18
3.740e-01,3.789e-18
3.774e-01,9.046e-18
3.808e-01,2.121e-17
3.841e-01,4.885e-17
3.875e-01,1.106e-16
3.908e-01,2.461e-16
3.942e-01,5.387e-16
3.975e-01,1.160e-15
4.009e-01,2.459e-15
4.042e-01,5.132e-15
4.076e-01,1.055e-14
4.110e-01,2.137e-14
4.143e-01,4.265e-14
4.177e-01,8.393e-14
4.210e-01,1.629e-13
4.244e-01,3.118e-13
4.277e-01,5.890e-13
4.311e-01,1.098e-12
4.345e-01,2.021e-12
4.378e-01,3.674e-12
4.412e-01,6.595e-12
4.445e-01,1.170e-11
4.479e-01,2.051e-11
4.512e-01,3.554e-11
4.546e-01,6.089e-11
4.579e-01,1.032e-10
4.613e-01,1.729e-10
4.647e-01,2.867e-10
4.680e-01,4.704e-10
4.714e-01,7.638e-10
4.747e-01,1.228e-09
4.781e-01,1.954e-09
4.814e-01,3.081e-09
4.848e-01,4.810e-09
4.882e-01,7.440e-09
4.915e-01,1.140e-08
4.949e-01,1.732e-08
4.982e-01,2.606e-08
5.016e-01,3.889e-08
5.049e-01,5.755e-08
5.083e-01,8.442e-08
5.116e-01,1.228e-07
5.150e-01,1.773e-07
5.184e-01,2.538e-07
5.217e-01,3.606e-07
5.251e-01,5.083e-07
5.284e-01,7.112e-07
5.318e-01,9.876e-07
5.351e-01,1.361e-06
5.385e-01,1.863e-06
5.419e-01,2.532e-06
5.452e-01,3.418e-06
5.486e-01,4.581e-06
5.519e-01,6.099e-06
5.553e-01,8.066e-06
5.586e-01,1.060e-05
5.620e-01,1.384e-05
5.654e-01,1.796e-05
5.687e-01,2.315e-05
5.721e-01,2.967e-05
5.754e-01,3.780e-05
5.788e-01,4.787e-05
5.821e-01,6.028e-05
5.855e-01,7.546e-05
5.888e-01,9.395e-05
5.922e-01,1.163e-04
5.956e-01,1.432e-04
5.989e-01,1.755e-04
6.023e-01,2.138e-04
6.056e-01,2.592e-04
6.090e-01,3.126e-04
6.123e-01,3.751e-04
6.157e-01,4.480e-04
6.191e-01,5.324e-04
6.224e-01,6.299e-04
6.258e-01,7.416e-04
6.291e-01,8.693e-04
6.325e-01,1.014e-03
6.358e-01,1.179e-03
6.392e-01,1.363e-03
6.425e-01,1.571e-03
6.459e-01,1.802e-03
6.493e-01,2.059e-03
6.526e-01,2.344e-03
6.560e-01,2.658e-03
6.593e-01,3.002e-03
6.627e-01,3.379e-03
6.660e-01,3.789e-03
6.694e-01,4.235e-03
6.728e-01,4.718e-03
6.761e-01,5.238e-03
6.795e-01,5.797e-03
6.828e-01,6.397e-03
6.862e-01,7.038e-03
6.895e-01,7.721e-03
6.929e-01,8.449e-03
6.962e-01,9.221e-03
6.996e-01,1.004e-02
7.030e-01,1.091e-02
7.063e-01,1.182e-02
7.097e-01,1.279e-02
7.130e-01,1.381e-02
7.164e-01,1.488e-02
7.197e-01,1.601e-02
7.231e-01,1.721e-02
7.265e-01,1.847e-02
7.298e-01,1.980e-02
7.332e-01,2.121e-02
7.365e-01,2.270e-02
7.399e-01,2.428e-02
7.432e-01,2.596e-02
7.466e-01,2.775e-02
7.500e-01,2.965e-02
7.533e-01,3.168e-02
7.567e-01,3.385e-02
7.600e-01,3.618e-02
7.634e-01,3.868e-02
7.667e-01,4.138e-02
7.701e-01,4.429e-02
7.734e-01,4.744e-02
7.768e-01,5.087e-02
7.802e-01,5.460e-02
7.835e-01,5.867e-02
7.869e-01,6.314e-02
7.902e-01,6.804e-02
7.936e-01,7.345e-02
7.969e-01,7.943e-02
8.003e-01,8.606e-02
8.037e-01,9.344e-02
8.070e-01,1.017e-01
8.104e-01,1.109e-01
8.137e-01,1.212e-01
8.171e-01,1.329e-01
8.204e-01,1.460e-01
8.238e-01,1.608e-01
8.271e-01,1.776e-01
8.305e-01,1.967e-01
8.339e-01,2.183e-01
8.372e-01,2.430e-01
8.406e-01,2.710e-01
8.439e-01,3.030e-01
8.473e-01,3.396e-01
8.506e-01,3.813e-01
8.540e-01,4.290e-01
8.574e-01,4.835e-01
8.607e-01,5.458e-01
8.641e-01,6.171e-01
8.674e-01,6.985e-01
8.708e-01,7.917e-01
8.741e-01,8.983e-01
8.775e-01,1.021e+00
8.808e-01,1.161e+00
8.842e-01,1.322e+00
8.876e-01,1.509e+00
8.909e-01,1.725e+00
8.943e-01,1.976e+00
8.976e-01,2.272e+00
9.010e-01,2.621e+00
9.043e-01,3.036e+00
9.077e-01,3.533e+00
9.111e-01,4.134e+00
9.144e-01,4.863e+00
9.178e-01,5.752e+00
9.211e-01,6.837e+00
9.245e-01,8.153e+00
9.278e-01,9.726e+00
9.312e-01,1.156e+01
9.346e-01,1.361e+01
9.379e-01,1.578e+01
9.413e-01,1.787e+01
9.446e-01,1.964e+01
9.480e-01,2.083e+01
9.513e-01,2.119e+01
9.547e-01,2.060e+01
9.580e-01,1.909e+01
9.614e-01,1.683e+01
9.648e-01,1.412e+01
9.681e-01,1.128e+01
9.715e-01,8.598e+00
9.748e-01,6.275e+00
9.782e-01,4.406e+00
9.815e-01,2.994e+00
9.849e-01,1.983e+00
9.883e-01,1.291e+00
9.916e-01,8.327e-01
9.950e-01,5.367e-01
9.983e-01,3.480e-01


==> anc/03_results/moderate_inf/num_total_probability/0_061.csv <==
transmittance,probability_density
3.462e-01,2.429e-24
3.495e-01,7.544e-24
3.527e-01,2.289e-23
3.560e-01,6.789e-23
3.593e-01,1.969e-22
3.626e-01,5.589e-22
3.658e-01,1.553e-21
3.691e-01,4.227e-21
3.724e-01,1.127e-20
3.757e-01,2.947e-20
3.790e-01,7.558e-20
3.822e-01,1.902e-19
3.855e-01,4.698e-19
3.888e-01,1.140e-18
3.921e-01,2.716e-18
3.953e-01,6.362e-18
3.986e-01,1.465e-17
4.019e-01,3.319e-17
4.052e-01,7.396e-17
4.085e-01,1.622e-16
4.117e-01,3.503e-16
4.150e-01,7.451e-16
4.183e-01,1.561e-15
4.216e-01,3.224e-15
4.248e-01,6.563e-15
4.281e-01,1.317e-14
4.314e-01,2.608e-14
4.347e-01,5.094e-14
4.379e-01,9.820e-14
4.412e-01,1.869e-13
4.445e-01,3.511e-13
4.478e-01,6.516e-13
4.511e-01,1.194e-12
4.543e-01,2.164e-12
4.576e-01,3.873e-12
4.609e-01,6.854e-12
4.642e-01,1.199e-11
4.674e-01,2.076e-11
4.707e-01,3.553e-11
4.740e-01,6.017e-11
4.773e-01,1.008e-10
4.806e-01,1.673e-10
4.838e-01,2.747e-10
4.871e-01,4.466e-10
4.904e-01,7.190e-10
4.937e-01,1.147e-09
4.969e-01,1.812e-09
5.002e-01,2.835e-09
5.035e-01,4.398e-09
5.068e-01,6.761e-09
5.100e-01,1.030e-08
5.133e-01,1.557e-08
5.166e-01,2.332e-08
5.199e-01,3.465e-08
5.232e-01,5.105e-08
5.264e-01,7.462e-08
5.297e-01,1.082e-07
5.330e-01,1.557e-07
5.363e-01,2.224e-07
5.395e-01,3.151e-07
5.428e-01,4.433e-07
5.461e-01,6.191e-07
5.494e-01,8.584e-07
5.527e-01,1.182e-06
5.559e-01,1.616e-06
5.592e-01,2.194e-06
5.625e-01,2.960e-06
5.658e-01,3.966e-06
5.690e-01,5.279e-06
5.723e-01,6.983e-06
5.756e-01,9.178e-06
5.789e-01,1.199e-05
5.821e-01,1.556e-05
5.854e-01,2.008e-05
5.887e-01,2.576e-05
5.920e-01,3.286e-05
5.953e-01,4.166e-05
5.985e-01,5.253e-05
6.018e-01,6.587e-05
6.051e-01,8.214e-05
6.084e-01,1.019e-04
6.116e-01,1.257e-04
6.149e-01,1.542e-04
6.182e-01,1.883e-04
6.215e-01,2.288e-04
6.248e-01,2.765e-04
6.280e-01,3.326e-04
6.313e-01,3.982e-04
6.346e-01,4.744e-04
6.379e-01,5.626e-04
6.411e-01,6.642e-04
6.444e-01,7.805e-04
6.477e-01,9.132e-04
6.510e-01,1.064e-03
6.542e-01,1.234e-03
6.575e-01,1.426e-03
6.608e-01,1.640e-03
6.641e-01,1.880e-03
6.674e-01,2.146e-03
6.706e-01,2.440e-03
6.739e-01,2.764e-03
6.772e-01,3.120e-03
6.805e-01,3.509e-03
6.837e-01,3.934e-03
6.870e-01,4.394e-03
6.903e-01,4.893e-03
6.936e-01,5.431e-03
6.969e-01,6.010e-03
7.001e-01,6.632e-03
7.034e-01,7.297e-03
7.067e-01,8.006e-03
7.100e-01,8.763e-03
7.132e-01,9.567e-03
7.165e-01,1.042e-02
7.198e-01,1.133e-02
7.231e-01,1.228e-02
7.263e-01,1.330e-02
7.296e-01,1.437e-02
7.329e-01,1.551e-02
7.362e-01,1.671e-02
7.395e-01,1.798e-02
7.427e-01,1.932e-02
7.460e-01,2.075e-02
7.493e-01,2.226e-02
7.526e-01,2.387e-02
7.558e-01,2.558e-02
7.591e-01,2.741e-02
7.624e-01,2.936e-02
7.657e-01,3.144e-02
7.690e-01,3.368e-02
7.722e-01,3.608e-02
7.755e-01,3.867e-02
7.788e-01,4.147e-02
7.821e-01,4.450e-02
7.853e-01,4.778e-02
7.886e-01,5.136e-02
7.919e-01,5.526e-02
7.952e-01,5.954e-02
7.984e-01,6.424e-02
8.017e-01,6.941e-02
8.050e-01,7.513e-02
8.083e-01,8.148e-02
8.116e-01,8.855e-02
8.148e-01,9.644e-02
8.181e-01,1.053e-01
8.214e-01,1.152e-01
8.247e-01,1.264e-01
8.279e-01,1.391e-01
8.312e-01,1.534e-01
8.345e-01,1.697e-01
8.378e-01,1.882e-01
8.411e-01,2.093e-01
8.443e-01,2.335e-01
8.476e-01,2.611e-01
8.509e-01,2.928e-01
8.542e-01,3.291e-01
8.574e-01,3.709e-01
8.607e-01,4.188e-01
8.640e-01,4.739e-01
8.673e-01,5.373e-01
8.705e-01,6.102e-01
8.738e-01,6.941e-01
8.771e-01,7.907e-01
8.804e-01,9.019e-01
8.837e-01,1.030e+00
8.869e-01,1.178e+00
8.902e-01,1.350e+00
8.935e-01,1.549e+00
8.968e-01,1.782e+00
9.000e-01,2.055e+00
9.033e-01,2.378e+00
9.066e-01,2.762e+00
9.099e-01,3.224e+00
9.132e-01,3.782e+00
9.164e-01,4.464e+00
9.197e-01,5.301e+00
9.230e-01,6.334e+00
9.263e-01,7.606e+00
9.295e-01,9.162e+00
9.328e-01,1.103e+01
9.361e-01,1.320e+01
9.394e-01,1.559e+01
9.426e-01,1.803e+01
9.459e-01,2.026e+01
9.492e-01,2.195e+01
9.525e-01,2.277e+01
9.558e-01,2.250e+01
9.590e-01,2.111e+01
9.623e-01,1.875e+01
9.656e-01,1.577e+01
9.689e-01,1.256e+01
9.721e-01,9.500e+00
9.754e-01,6.847e+00
9.787e-01,4.728e+00
9.820e-01,3.151e+00
9.853e-01,2.044e+00
9.885e-01,1.303e+00
9.918e-01,8.239e-01
9.951e-01,5.220e-01
9.984e-01,3.338e-01


==> anc/03_results/moderate_inf/num_total_probability/0_062.csv <==
transmittance,probability_density
3.626e-01,8.053e-25
3.658e-01,2.462e-24
3.690e-01,7.364e-24
3.722e-01,2.156e-23
3.754e-01,6.181e-23
3.786e-01,1.736e-22
3.818e-01,4.781e-22
3.850e-01,1.291e-21
3.882e-01,3.419e-21
3.914e-01,8.888e-21
3.945e-01,2.268e-20
3.977e-01,5.686e-20
4.009e-01,1.401e-19
4.041e-01,3.391e-19
4.073e-01,8.072e-19
4.105e-01,1.890e-18
4.137e-01,4.354e-18
4.169e-01,9.873e-18
4.201e-01,2.204e-17
4.233e-01,4.847e-17
4.265e-01,1.050e-16
4.297e-01,2.241e-16
4.329e-01,4.716e-16
4.361e-01,9.786e-16
4.393e-01,2.003e-15
4.425e-01,4.043e-15
4.457e-01,8.054e-15
4.489e-01,1.584e-14
4.521e-01,3.075e-14
4.553e-01,5.895e-14
4.584e-01,1.116e-13
4.616e-01,2.089e-13
4.648e-01,3.862e-13
4.680e-01,7.058e-13
4.712e-01,1.275e-12
4.744e-01,2.278e-12
4.776e-01,4.025e-12
4.808e-01,7.036e-12
4.840e-01,1.217e-11
4.872e-01,2.082e-11
4.904e-01,3.527e-11
4.936e-01,5.915e-11
4.968e-01,9.821e-11
5.000e-01,1.615e-10
5.032e-01,2.630e-10
5.064e-01,4.242e-10
5.096e-01,6.781e-10
5.128e-01,1.074e-09
5.160e-01,1.686e-09
5.192e-01,2.623e-09
5.223e-01,4.047e-09
5.255e-01,6.189e-09
5.287e-01,9.388e-09
5.319e-01,1.412e-08
5.351e-01,2.107e-08
5.383e-01,3.119e-08
5.415e-01,4.581e-08
5.447e-01,6.675e-08
5.479e-01,9.654e-08
5.511e-01,1.386e-07
5.543e-01,1.975e-07
5.575e-01,2.793e-07
5.607e-01,3.923e-07
5.639e-01,5.471e-07
5.671e-01,7.578e-07
5.703e-01,1.042e-06
5.735e-01,1.424e-06
5.767e-01,1.933e-06
5.799e-01,2.607e-06
5.831e-01,3.493e-06
5.862e-01,4.650e-06
5.894e-01,6.152e-06
5.926e-01,8.090e-06
5.958e-01,1.057e-05
5.990e-01,1.374e-05
6.022e-01,1.774e-05
6.054e-01,2.278e-05
6.086e-01,2.909e-05
6.118e-01,3.694e-05
6.150e-01,4.664e-05
6.182e-01,5.857e-05
6.214e-01,7.315e-05
6.246e-01,9.088e-05
6.278e-01,1.123e-04
6.310e-01,1.381e-04
6.342e-01,1.690e-04
6.374e-01,2.057e-04
6.406e-01,2.492e-04
6.438e-01,3.004e-04
6.470e-01,3.604e-04
6.501e-01,4.304e-04
6.533e-01,5.116e-04
6.565e-01,6.054e-04
6.597e-01,7.132e-04
6.629e-01,8.366e-04
6.661e-01,9.770e-04
6.693e-01,1.136e-03
6.725e-01,1.316e-03
6.757e-01,1.518e-03
6.789e-01,1.744e-03
6.821e-01,1.996e-03
6.853e-01,2.276e-03
6.885e-01,2.586e-03
6.917e-01,2.926e-03
6.949e-01,3.300e-03
6.981e-01,3.709e-03
7.013e-01,4.155e-03
7.045e-01,4.639e-03
7.077e-01,5.163e-03
7.109e-01,5.729e-03
7.140e-01,6.337e-03
7.172e-01,6.991e-03
7.204e-01,7.691e-03
7.236e-01,8.439e-03
7.268e-01,9.238e-03
7.300e-01,1.009e-02
7.332e-01,1.099e-02
7.364e-01,1.195e-02
7.396e-01,1.297e-02
7.428e-01,1.405e-02
7.460e-01,1.520e-02
7.492e-01,1.642e-02
7.524e-01,1.771e-02
7.556e-01,1.908e-02
7.588e-01,2.053e-02
7.620e-01,2.208e-02
7.652e-01,2.373e-02
7.684e-01,2.550e-02
7.716e-01,2.738e-02
7.748e-01,2.940e-02
7.779e-01,3.156e-02
7.811e-01,3.389e-02
7.843e-01,3.639e-02
7.875e-01,3.910e-02
7.907e-01,4.204e-02
7.939e-01,4.522e-02
7.971e-01,4.868e-02
8.003e-01,5.246e-02
8.035e-01,5.660e-02
8.067e-01,6.115e-02
8.099e-01,6.616e-02
8.131e-01,7.170e-02
8.163e-01,7.784e-02
8.195e-01,8.469e-02
8.227e-01,9.233e-02
8.259e-01,1.009e-01
8.291e-01,1.106e-01
8.323e-01,1.215e-01
8.355e-01,1.338e-01
8.387e-01,1.478e-01
8.418e-01,1.638e-01
8.450e-01,1.820e-01
8.482e-01,2.028e-01
8.514e-01,2.268e-01
8.546e-01,2.543e-01
8.578e-01,2.859e-01
8.610e-01,3.225e-01
8.642e-01,3.646e-01
8.674e-01,4.133e-01
8.706e-01,4.697e-01
8.738e-01,5.348e-01
8.770e-01,6.103e-01
8.802e-01,6.977e-01
8.834e-01,7.989e-01
8.866e-01,9.163e-01
8.898e-01,1.053e+00
8.930e-01,1.211e+00
8.962e-01,1.396e+00
8.994e-01,1.612e+00
9.026e-01,1.866e+00
9.057e-01,2.166e+00
9.089e-01,2.524e+00
9.121e-01,2.954e+00
9.153e-01,3.476e+00
9.185e-01,4.115e+00
9.217e-01,4.904e+00
9.249e-01,5.884e+00
9.281e-01,7.107e+00
9.313e-01,8.628e+00
9.345e-01,1.050e+01
9.377e-01,1.274e+01
9.409e-01,1.531e+01
9.441e-01,1.807e+01
9.473e-01,2.075e+01
9.505e-01,2.297e+01
9.537e-01,2.431e+01
9.569e-01,2.444e+01
9.601e-01,2.322e+01
9.633e-01,2.080e+01
9.665e-01,1.754e+01
9.696e-01,1.393e+01
9.728e-01,1.045e+01
9.760e-01,7.433e+00
9.792e-01,5.045e+00
9.824e-01,3.295e+00
9.856e-01,2.092e+00
9.888e-01,1.305e+00
9.920e-01,8.096e-01
9.952e-01,5.046e-01
9.984e-01,3.185e-01


==> anc/03_results/moderate_inf/num_total_probability/0_063.csv <==
transmittance,probability_density
3.797e-01,2.741e-25
3.828e-01,8.253e-25
3.860e-01,2.435e-24
3.891e-01,7.039e-24
3.922e-01,1.996e-23
3.953e-01,5.550e-23
3.984e-01,1.514e-22
4.015e-01,4.057e-22
4.046e-01,1.067e-21
4.077e-01,2.759e-21
4.108e-01,7.007e-21
4.139e-01,1.750e-20
4.170e-01,4.296e-20
4.202e-01,1.038e-19
4.233e-01,2.467e-19
4.264e-01,5.773e-19
4.295e-01,1.330e-18
4.326e-01,3.019e-18
4.357e-01,6.749e-18
4.388e-01,1.487e-17
4.419e-01,3.230e-17
4.450e-01,6.917e-17
4.481e-01,1.461e-16
4.512e-01,3.045e-16
4.544e-01,6.261e-16
4.575e-01,1.271e-15
4.606e-01,2.546e-15
4.637e-01,5.038e-15
4.668e-01,9.845e-15
4.699e-01,1.901e-14
4.730e-01,3.626e-14
4.761e-01,6.837e-14
4.792e-01,1.274e-13
4.823e-01,2.348e-13
4.854e-01,4.280e-13
4.886e-01,7.714e-13
4.917e-01,1.376e-12
4.948e-01,2.427e-12
4.979e-01,4.239e-12
5.010e-01,7.326e-12
5.041e-01,1.254e-11
5.072e-01,2.124e-11
5.103e-01,3.564e-11
5.134e-01,5.923e-11
5.165e-01,9.752e-11
5.196e-01,1.591e-10
5.228e-01,2.571e-10
5.259e-01,4.119e-10
5.290e-01,6.540e-10
5.321e-01,1.029e-09
5.352e-01,1.607e-09
5.383e-01,2.486e-09
5.414e-01,3.816e-09
5.445e-01,5.810e-09
5.476e-01,8.774e-09
5.507e-01,1.315e-08
5.538e-01,1.954e-08
5.570e-01,2.883e-08
5.601e-01,4.221e-08
5.632e-01,6.134e-08
5.663e-01,8.849e-08
5.694e-01,1.267e-07
5.725e-01,1.802e-07
5.756e-01,2.545e-07
5.787e-01,3.569e-07
5.818e-01,4.971e-07
5.849e-01,6.878e-07
5.880e-01,9.453e-07
5.912e-01,1.291e-06
5.943e-01,1.751e-06
5.974e-01,2.360e-06
6.005e-01,3.162e-06
6.036e-01,4.210e-06
6.067e-01,5.571e-06
6.098e-01,7.328e-06
6.129e-01,9.583e-06
6.160e-01,1.246e-05
6.191e-01,1.610e-05
6.222e-01,2.070e-05
6.254e-01,2.645e-05
6.285e-01,3.362e-05
6.316e-01,4.250e-05
6.347e-01,5.344e-05
6.378e-01,6.684e-05
6.409e-01,8.317e-05
6.440e-01,1.030e-04
6.471e-01,1.268e-04
6.502e-01,1.554e-04
6.533e-01,1.895e-04
6.564e-01,2.300e-04
6.596e-01,2.778e-04
6.627e-01,3.339e-04
6.658e-01,3.996e-04
6.689e-01,4.760e-04
6.720e-01,5.644e-04
6.751e-01,6.664e-04
6.782e-01,7.833e-04
6.813e-01,9.169e-04
6.844e-01,1.069e-03
6.875e-01,1.241e-03
6.906e-01,1.435e-03
6.938e-01,1.652e-03
6.969e-01,1.895e-03
7.000e-01,2.166e-03
7.031e-01,2.466e-03
7.062e-01,2.797e-03
7.093e-01,3.162e-03
7.124e-01,3.563e-03
7.155e-01,4.000e-03
7.186e-01,4.476e-03
7.217e-01,4.994e-03
7.248e-01,5.554e-03
7.280e-01,6.158e-03
7.311e-01,6.809e-03
7.342e-01,7.508e-03
7.373e-01,8.258e-03
7.404e-01,9.059e-03
7.435e-01,9.915e-03
7.466e-01,1.083e-02
7.497e-01,1.180e-02
7.528e-01,1.283e-02
7.559e-01,1.394e-02
7.590e-01,1.511e-02
7.622e-01,1.635e-02
7.653e-01,1.768e-02
7.684e-01,1.909e-02
7.715e-01,2.059e-02
7.746e-01,2.219e-02
7.777e-01,2.391e-02
7.808e-01,2.574e-02
7.839e-01,2.771e-02
7.870e-01,2.982e-02
7.901e-01,3.209e-02
7.932e-01,3.454e-02
7.964e-01,3.719e-02
7.995e-01,4.005e-02
8.026e-01,4.317e-02
8.057e-01,4.656e-02
8.088e-01,5.026e-02
8.119e-01,5.431e-02
8.150e-01,5.876e-02
8.181e-01,6.367e-02
8.212e-01,6.910e-02
8.243e-01,7.512e-02
8.274e-01,8.184e-02
8.306e-01,8.934e-02
8.337e-01,9.777e-02
8.368e-01,1.073e-01
8.399e-01,1.180e-01
8.430e-01,1.302e-01
8.461e-01,1.441e-01
8.492e-01,1.599e-01
8.523e-01,1.781e-01
8.554e-01,1.989e-01
8.585e-01,2.229e-01
8.616e-01,2.507e-01
8.648e-01,2.827e-01
8.679e-01,3.199e-01
8.710e-01,3.631e-01
8.741e-01,4.132e-01
8.772e-01,4.715e-01
8.803e-01,5.394e-01
8.834e-01,6.185e-01
8.865e-01,7.107e-01
8.896e-01,8.183e-01
8.927e-01,9.438e-01
8.958e-01,1.090e+00
8.990e-01,1.262e+00
9.021e-01,1.464e+00
9.052e-01,1.701e+00
9.083e-01,1.983e+00
9.114e-01,2.319e+00
9.145e-01,2.723e+00
9.176e-01,3.214e+00
9.207e-01,3.816e+00
9.238e-01,4.562e+00
9.269e-01,5.494e+00
9.300e-01,6.667e+00
9.332e-01,8.148e+00
9.363e-01,1.000e+01
9.394e-01,1.229e+01
9.425e-01,1.500e+01
9.456e-01,1.804e+01
9.487e-01,2.114e+01
9.518e-01,2.390e+01
9.549e-01,2.581e+01
9.580e-01,2.640e+01
9.611e-01,2.542e+01
9.642e-01,2.296e+01
9.674e-01,1.941e+01
9.705e-01,1.537e+01
9.736e-01,1.143e+01
9.767e-01,8.020e+00
9.798e-01,5.347e+00
9.829e-01,3.420e+00
9.860e-01,2.124e+00
9.891e-01,1.297e+00
9.922e-01,7.898e-01
9.953e-01,4.848e-01
9.984e-01,3.025e-01


==> anc/03_results/moderate_inf/num_total_probability/0_064.csv <==
transmittance,probability_density
3.971e-01,8.317e-26
4.002e-01,2.476e-25
4.032e-01,7.230e-25
4.062e-01,2.072e-24
4.092e-01,5.826e-24
4.123e-01,1.609e-23
4.153e-01,4.366e-23
4.183e-01,1.164e-22
4.213e-01,3.050e-22
4.243e-01,7.857e-22
4.274e-01,1.991e-21
4.304e-01,4.965e-21
4.334e-01,1.218e-20
4.364e-01,2.943e-20
4.395e-01,7.002e-20
4.425e-01,1.641e-19
4.455e-01,3.788e-19
4.485e-01,8.620e-19
4.515e-01,1.934e-18
4.546e-01,4.277e-18
4.576e-01,9.330e-18
4.606e-01,2.008e-17
4.636e-01,4.264e-17
4.666e-01,8.938e-17
4.697e-01,1.850e-16
4.727e-01,3.779e-16
4.757e-01,7.626e-16
4.787e-01,1.520e-15
4.818e-01,2.994e-15
4.848e-01,5.829e-15
4.878e-01,1.121e-14
4.908e-01,2.133e-14
4.938e-01,4.012e-14
4.969e-01,7.464e-14
4.999e-01,1.373e-13
5.029e-01,2.500e-13
5.059e-01,4.505e-13
5.090e-01,8.031e-13
5.120e-01,1.417e-12
5.150e-01,2.477e-12
5.180e-01,4.285e-12
5.210e-01,7.341e-12
5.241e-01,1.246e-11
5.271e-01,2.094e-11
5.301e-01,3.488e-11
5.331e-01,5.757e-11
5.362e-01,9.417e-11
5.392e-01,1.527e-10
5.422e-01,2.454e-10
5.452e-01,3.910e-10
5.482e-01,6.178e-10
5.513e-01,9.680e-10
5.543e-01,1.504e-09
5.573e-01,2.319e-09
5.603e-01,3.547e-09
5.633e-01,5.381e-09
5.664e-01,8.102e-09
5.694e-01,1.211e-08
5.724e-01,1.795e-08
5.754e-01,2.643e-08
5.785e-01,3.862e-08
5.815e-01,5.603e-08
5.845e-01,8.071e-08
5.875e-01,1.154e-07
5.905e-01,1.640e-07
5.936e-01,2.314e-07
5.966e-01,3.243e-07
5.996e-01,4.515e-07
6.026e-01,6.244e-07
6.057e-01,8.581e-07
6.087e-01,1.172e-06
6.117e-01,1.590e-06
6.147e-01,2.144e-06
6.177e-01,2.874e-06
6.208e-01,3.828e-06
6.238e-01,5.070e-06
6.268e-01,6.675e-06
6.298e-01,8.737e-06
6.328e-01,1.137e-05
6.359e-01,1.472e-05
6.389e-01,1.894e-05
6.419e-01,2.424e-05
6.449e-01,3.085e-05
6.480e-01,3.906e-05
6.510e-01,4.920e-05
6.540e-01,6.164e-05
6.570e-01,7.683e-05
6.600e-01,9.529e-05
6.631e-01,1.176e-04
6.661e-01,1.444e-04
6.691e-01,1.764e-04
6.721e-01,2.145e-04
6.752e-01,2.597e-04
6.782e-01,3.128e-04
6.812e-01,3.751e-04
6.842e-01,4.478e-04
6.872e-01,5.323e-04
6.903e-01,6.298e-04
6.933e-01,7.420e-04
6.963e-01,8.706e-04
6.993e-01,1.017e-03
7.024e-01,1.183e-03
7.054e-01,1.371e-03
7.084e-01,1.583e-03
7.114e-01,1.820e-03
7.144e-01,2.085e-03
7.175e-01,2.380e-03
7.205e-01,2.706e-03
7.235e-01,3.066e-03
7.265e-01,3.462e-03
7.295e-01,3.896e-03
7.326e-01,4.370e-03
7.356e-01,4.886e-03
7.386e-01,5.446e-03
7.416e-01,6.052e-03
7.447e-01,6.707e-03
7.477e-01,7.412e-03
7.507e-01,8.170e-03
7.537e-01,8.983e-03
7.567e-01,9.853e-03
7.598e-01,1.078e-02
7.628e-01,1.178e-02
7.658e-01,1.284e-02
7.688e-01,1.397e-02
7.719e-01,1.517e-02
7.749e-01,1.646e-02
7.779e-01,1.783e-02
7.809e-01,1.930e-02
7.839e-01,2.086e-02
7.870e-01,2.254e-02
7.900e-01,2.433e-02
7.930e-01,2.626e-02
7.960e-01,2.833e-02
7.990e-01,3.056e-02
8.021e-01,3.297e-02
8.051e-01,3.557e-02
8.081e-01,3.839e-02
8.111e-01,4.146e-02
8.142e-01,4.480e-02
8.172e-01,4.846e-02
8.202e-01,5.246e-02
8.232e-01,5.685e-02
8.262e-01,6.170e-02
8.293e-01,6.707e-02
8.323e-01,7.303e-02
8.353e-01,7.967e-02
8.383e-01,8.711e-02
8.414e-01,9.546e-02
8.444e-01,1.049e-01
8.474e-01,1.156e-01
8.504e-01,1.277e-01
8.534e-01,1.416e-01
8.565e-01,1.575e-01
8.595e-01,1.757e-01
8.625e-01,1.968e-01
8.655e-01,2.212e-01
8.686e-01,2.494e-01
8.716e-01,2.822e-01
8.746e-01,3.205e-01
8.776e-01,3.651e-01
8.806e-01,4.172e-01
8.837e-01,4.783e-01
8.867e-01,5.498e-01
8.897e-01,6.336e-01
8.927e-01,7.320e-01
8.957e-01,8.476e-01
8.988e-01,9.833e-01
9.018e-01,1.143e+00
9.048e-01,1.332e+00
9.078e-01,1.554e+00
9.109e-01,1.819e+00
9.139e-01,2.136e+00
9.169e-01,2.517e+00
9.199e-01,2.981e+00
9.229e-01,3.551e+00
9.260e-01,4.258e+00
9.290e-01,5.146e+00
9.320e-01,6.272e+00
9.350e-01,7.707e+00
9.381e-01,9.535e+00
9.411e-01,1.184e+01
9.441e-01,1.465e+01
9.471e-01,1.793e+01
9.501e-01,2.144e+01
9.532e-01,2.475e+01
9.562e-01,2.726e+01
9.592e-01,2.838e+01
9.622e-01,2.771e+01
9.652e-01,2.525e+01
9.683e-01,2.141e+01
9.713e-01,1.690e+01
9.743e-01,1.246e+01
9.773e-01,8.613e+00
9.804e-01,5.636e+00
9.834e-01,3.528e+00
9.864e-01,2.142e+00
9.894e-01,1.281e+00
9.924e-01,7.656e-01
9.955e-01,4.631e-01
9.985e-01,2.859e-01


==> anc/03_results/moderate_inf/num_total_probability/0_065.csv <==
transmittance,probability_density
4.167e-01,4.550e-26
4.197e-01,1.324e-25
4.226e-01,3.782e-25
4.255e-01,1.062e-24
4.284e-01,2.930e-24
4.314e-01,7.948e-24
4.343e-01,2.121e-23
4.372e-01,5.566e-23
4.401e-01,1.438e-22
4.430e-01,3.655e-22
4.460e-01,9.148e-22
4.489e-01,2.255e-21
4.518e-01,5.476e-21
4.547e-01,1.310e-20
4.577e-01,3.090e-20
4.606e-01,7.185e-20
4.635e-01,1.647e-19
4.664e-01,3.725e-19
4.694e-01,8.309e-19
4.723e-01,1.829e-18
4.752e-01,3.973e-18
4.781e-01,8.522e-18
4.811e-01,1.805e-17
4.840e-01,3.774e-17
4.869e-01,7.797e-17
4.898e-01,1.591e-16
4.927e-01,3.210e-16
4.957e-01,6.399e-16
4.986e-01,1.261e-15
5.015e-01,2.457e-15
5.044e-01,4.734e-15
5.074e-01,9.021e-15
5.103e-01,1.701e-14
5.132e-01,3.172e-14
5.161e-01,5.856e-14
5.191e-01,1.070e-13
5.220e-01,1.935e-13
5.249e-01,3.464e-13
5.278e-01,6.140e-13
5.308e-01,1.078e-12
5.337e-01,1.874e-12
5.366e-01,3.229e-12
5.395e-01,5.511e-12
5.425e-01,9.319e-12
5.454e-01,1.562e-11
5.483e-01,2.594e-11
5.512e-01,4.272e-11
5.541e-01,6.973e-11
5.571e-01,1.129e-10
5.600e-01,1.811e-10
5.629e-01,2.884e-10
5.658e-01,4.553e-10
5.688e-01,7.130e-10
5.717e-01,1.108e-09
5.746e-01,1.708e-09
5.775e-01,2.613e-09
5.805e-01,3.968e-09
5.834e-01,5.979e-09
5.863e-01,8.943e-09
5.892e-01,1.328e-08
5.922e-01,1.958e-08
5.951e-01,2.865e-08
5.980e-01,4.165e-08
6.009e-01,6.012e-08
6.038e-01,8.619e-08
6.068e-01,1.227e-07
6.097e-01,1.736e-07
6.126e-01,2.440e-07
6.155e-01,3.407e-07
6.185e-01,4.726e-07
6.214e-01,6.514e-07
6.243e-01,8.924e-07
6.272e-01,1.215e-06
6.302e-01,1.644e-06
6.331e-01,2.212e-06
6.360e-01,2.957e-06
6.389e-01,3.932e-06
6.419e-01,5.196e-06
6.448e-01,6.828e-06
6.477e-01,8.923e-06
6.506e-01,1.159e-05
6.535e-01,1.498e-05
6.565e-01,1.926e-05
6.594e-01,2.462e-05
6.623e-01,3.131e-05
6.652e-01,3.961e-05
6.682e-01,4.985e-05
6.711e-01,6.241e-05
6.740e-01,7.775e-05
6.769e-01,9.638e-05
6.799e-01,1.189e-04
6.828e-01,1.459e-04
6.857e-01,1.783e-04
6.886e-01,2.168e-04
6.916e-01,2.624e-04
6.945e-01,3.162e-04
6.974e-01,3.792e-04
7.003e-01,4.528e-04
7.033e-01,5.382e-04
7.062e-01,6.371e-04
7.091e-01,7.509e-04
7.120e-01,8.814e-04
7.149e-01,1.030e-03
7.179e-01,1.199e-03
7.208e-01,1.391e-03
7.237e-01,1.606e-03
7.266e-01,1.848e-03
7.296e-01,2.119e-03
7.325e-01,2.420e-03
7.354e-01,2.753e-03
7.383e-01,3.122e-03
7.413e-01,3.529e-03
7.442e-01,3.975e-03
7.471e-01,4.462e-03
7.500e-01,4.994e-03
7.530e-01,5.572e-03
7.559e-01,6.199e-03
7.588e-01,6.876e-03
7.617e-01,7.607e-03
7.646e-01,8.394e-03
7.676e-01,9.239e-03
7.705e-01,1.015e-02
7.734e-01,1.112e-02
7.763e-01,1.216e-02
7.793e-01,1.327e-02
7.822e-01,1.446e-02
7.851e-01,1.573e-02
7.880e-01,1.709e-02
7.910e-01,1.854e-02
7.939e-01,2.010e-02
7.968e-01,2.176e-02
7.997e-01,2.355e-02
8.027e-01,2.547e-02
8.056e-01,2.754e-02
8.085e-01,2.978e-02
8.114e-01,3.219e-02
8.143e-01,3.481e-02
8.173e-01,3.764e-02
8.202e-01,4.073e-02
8.231e-01,4.410e-02
8.260e-01,4.778e-02
8.290e-01,5.183e-02
8.319e-01,5.627e-02
8.348e-01,6.118e-02
8.377e-01,6.662e-02
8.407e-01,7.266e-02
8.436e-01,7.941e-02
8.465e-01,8.698e-02
8.494e-01,9.550e-02
8.524e-01,1.051e-01
8.553e-01,1.161e-01
8.582e-01,1.285e-01
8.611e-01,1.428e-01
8.641e-01,1.592e-01
8.670e-01,1.781e-01
8.699e-01,2.000e-01
8.728e-01,2.254e-01
8.757e-01,2.550e-01
8.787e-01,2.896e-01
8.816e-01,3.301e-01
8.845e-01,3.777e-01
8.874e-01,4.335e-01
8.904e-01,4.993e-01
8.933e-01,5.768e-01
8.962e-01,6.682e-01
8.991e-01,7.762e-01
9.021e-01,9.039e-01
9.050e-01,1.055e+00
9.079e-01,1.234e+00
9.108e-01,1.447e+00
9.138e-01,1.700e+00
9.167e-01,2.004e+00
9.196e-01,2.371e+00
9.225e-01,2.818e+00
9.254e-01,3.368e+00
9.284e-01,4.052e+00
9.313e-01,4.914e+00
9.342e-01,6.012e+00
9.371e-01,7.423e+00
9.401e-01,9.243e+00
9.430e-01,1.157e+01
9.459e-01,1.449e+01
9.488e-01,1.799e+01
9.518e-01,2.187e+01
9.547e-01,2.570e+01
9.576e-01,2.880e+01
9.605e-01,3.043e+01
9.635e-01,3.004e+01
9.664e-01,2.753e+01
9.693e-01,2.336e+01
9.722e-01,1.835e+01
9.751e-01,1.338e+01
9.781e-01,9.108e+00
9.810e-01,5.845e+00
9.839e-01,3.582e+00
9.868e-01,2.128e+00
9.898e-01,1.248e+00
9.927e-01,7.341e-01
9.956e-01,4.389e-01
9.985e-01,2.688e-01


==> anc/03_results/moderate_inf/numerical/0_001.csv <==
transmittance,probability_density
3.234e-05,4.929e+02
9.702e-05,5.688e+02
1.617e-04,5.768e+02
2.264e-04,5.875e+02
2.911e-04,5.996e+02
3.557e-04,6.002e+02
4.204e-04,5.846e+02
4.851e-04,5.761e+02
5.498e-04,5.501e+02
6.145e-04,5.397e+02
6.791e-04,5.221e+02
7.438e-04,5.083e+02
8.085e-04,4.813e+02
8.732e-04,4.644e+02
9.379e-04,4.399e+02
1.003e-03,4.145e+02
1.067e-03,4.196e+02
1.132e-03,3.783e+02
1.197e-03,3.483e+02
1.261e-03,3.522e+02
1.326e-03,3.242e+02
1.391e-03,2.910e+02
1.455e-03,2.866e+02
1.520e-03,2.741e+02
1.585e-03,2.610e+02
1.649e-03,2.551e+02
1.714e-03,2.270e+02
1.779e-03,2.188e+02
1.843e-03,1.937e+02
1.908e-03,1.939e+02
1.973e-03,1.806e+02
2.037e-03,1.668e+02
2.102e-03,1.599e+02
2.167e-03,1.546e+02
2.231e-03,1.354e+02
2.296e-03,1.322e+02
2.361e-03,1.195e+02
2.426e-03,1.167e+02
2.490e-03,1.092e+02
2.555e-03,1.014e+02
2.620e-03,9.508e+01
2.684e-03,9.215e+01
2.749e-03,8.905e+01
2.814e-03,8.101e+01
2.878e-03,7.437e+01
2.943e-03,6.911e+01
3.008e-03,6.834e+01
3.072e-03,6.555e+01
3.137e-03,5.751e+01
3.202e-03,5.535e+01
3.266e-03,4.870e+01
3.331e-03,4.855e+01
3.396e-03,4.391e+01
3.460e-03,4.236e+01
3.525e-03,3.695e+01
3.590e-03,3.401e+01
3.654e-03,3.510e+01
3.719e-03,3.571e+01
3.784e-03,2.968e+01
3.848e-03,2.644e+01
3.913e-03,2.814e+01
3.978e-03,2.474e+01
4.043e-03,2.288e+01
4.107e-03,2.134e+01
4.172e-03,2.103e+01
4.237e-03,1.840e+01
4.301e-03,1.608e+01
4.366e-03,1.747e+01
4.431e-03,1.500e+01
4.495e-03,1.361e+01
4.560e-03,1.422e+01
4.625e-03,1.098e+01
4.689e-03,1.376e+01
4.754e-03,1.005e+01
4.819e-03,1.453e+01
4.883e-03,1.129e+01
4.948e-03,1.144e+01
5.013e-03,8.967e+00
5.077e-03,7.267e+00
5.142e-03,8.040e+00
5.207e-03,6.648e+00
5.271e-03,8.503e+00
5.336e-03,8.813e+00
5.401e-03,6.494e+00
5.465e-03,4.638e+00
5.530e-03,5.875e+00
5.595e-03,4.793e+00
5.660e-03,4.020e+00
5.724e-03,2.783e+00
5.789e-03,4.947e+00
5.854e-03,2.938e+00
5.918e-03,2.319e+00
5.983e-03,2.474e+00
6.048e-03,2.010e+00
6.112e-03,2.165e+00
6.177e-03,2.938e+00
6.242e-03,2.628e+00
6.306e-03,2.319e+00
6.371e-03,1.855e+00
6.436e-03,2.474e+00
6.500e-03,2.165e+00
6.565e-03,2.474e+00
6.630e-03,1.391e+00
6.694e-03,1.546e+00
6.759e-03,1.546e+00
6.824e-03,1.391e+00
6.888e-03,9.276e-01
6.953e-03,9.276e-01
7.018e-03,1.701e+00
7.082e-03,1.546e+00
7.147e-03,7.730e-01
7.212e-03,1.082e+00
7.277e-03,6.184e-01
7.341e-03,1.391e+00
7.406e-03,3.092e-01
7.471e-03,7.730e-01
7.535e-03,1.391e+00
7.600e-03,7.730e-01
7.665e-03,6.184e-01
7.729e-03,1.082e+00
7.794e-03,6.184e-01
7.859e-03,6.184e-01
7.923e-03,6.184e-01
7.988e-03,1.546e-01
8.053e-03,3.092e-01
8.117e-03,4.638e-01
8.182e-03,6.184e-01
8.247e-03,9.276e-01
8.311e-03,3.092e-01
8.376e-03,3.092e-01
8.441e-03,1.546e-01
8.505e-03,3.092e-01
8.570e-03,4.638e-01
8.635e-03,0.000e+00
8.699e-03,1.546e-01
8.764e-03,3.092e-01
8.829e-03,4.638e-01
8.894e-03,0.000e+00
8.958e-03,0.000e+00
9.023e-03,0.000e+00
9.088e-03,1.546e-01
9.152e-03,0.000e+00
9.217e-03,1.546e-01
9.282e-03,0.000e+00
9.346e-03,1.546e-01
9.411e-03,0.000e+00
9.476e-03,1.546e-01
9.540e-03,3.092e-01
9.605e-03,0.000e+00
9.670e-03,1.546e-01
9.734e-03,0.000e+00
9.799e-03,3.092e-01
9.864e-03,1.546e-01
9.928e-03,0.000e+00
9.993e-03,0.000e+00
1.006e-02,0.000e+00
1.012e-02,1.546e-01
1.019e-02,1.546e-01
1.025e-02,1.546e-01
1.032e-02,1.546e-01
1.038e-02,0.000e+00
1.045e-02,1.546e-01
1.051e-02,0.000e+00
1.058e-02,0.000e+00
1.064e-02,0.000e+00
1.070e-02,0.000e+00
1.077e-02,0.000e+00
1.083e-02,0.000e+00
1.090e-02,0.000e+00
1.096e-02,0.000e+00
1.103e-02,0.000e+00
1.109e-02,1.546e-01
1.116e-02,0.000e+00
1.122e-02,0.000e+00
1.129e-02,0.000e+00
1.135e-02,0.000e+00
1.142e-02,1.546e-01
1.148e-02,0.000e+00
1.155e-02,0.000e+00
1.161e-02,0.000e+00
1.167e-02,0.000e+00
1.174e-02,1.546e-01
1.180e-02,0.000e+00
1.187e-02,0.000e+00
1.193e-02,0.000e+00
1.200e-02,0.000e+00
1.206e-02,0.000e+00
1.213e-02,0.000e+00
1.219e-02,0.000e+00
1.226e-02,0.000e+00
1.232e-02,0.000e+00
1.239e-02,0.000e+00
1.245e-02,0.000e+00
1.252e-02,0.000e+00
1.258e-02,0.000e+00
1.264e-02,0.000e+00
1.271e-02,0.000e+00
1.277e-02,0.000e+00
1.284e-02,0.000e+00
1.290e-02,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_002.csv <==
transmittance,probability_density
1.193e-04,1.170e+02
3.580e-04,1.447e+02
5.966e-04,1.474e+02
8.353e-04,1.503e+02
1.074e-03,1.590e+02
1.313e-03,1.506e+02
1.551e-03,1.546e+02
1.790e-03,1.493e+02
2.028e-03,1.480e+02
2.267e-03,1.409e+02
2.506e-03,1.393e+02
2.744e-03,1.320e+02
2.983e-03,1.297e+02
3.222e-03,1.254e+02
3.460e-03,1.181e+02
3.699e-03,1.151e+02
3.938e-03,1.098e+02
4.176e-03,1.063e+02
4.415e-03,9.617e+01
4.654e-03,9.160e+01
4.892e-03,9.370e+01
5.131e-03,8.154e+01
5.370e-03,7.999e+01
5.608e-03,7.304e+01
5.847e-03,7.170e+01
6.085e-03,7.094e+01
6.324e-03,6.499e+01
6.563e-03,6.319e+01
6.801e-03,5.573e+01
7.040e-03,5.380e+01
7.279e-03,4.949e+01
7.517e-03,4.844e+01
7.756e-03,4.379e+01
7.995e-03,4.454e+01
8.233e-03,3.993e+01
8.472e-03,3.926e+01
8.711e-03,3.407e+01
8.949e-03,3.298e+01
9.188e-03,3.063e+01
9.426e-03,3.004e+01
9.665e-03,2.854e+01
9.904e-03,2.678e+01
1.014e-02,2.535e+01
1.038e-02,2.443e+01
1.062e-02,2.112e+01
1.086e-02,2.024e+01
1.110e-02,1.944e+01
1.134e-02,1.928e+01
1.157e-02,1.722e+01
1.181e-02,1.534e+01
1.205e-02,1.538e+01
1.229e-02,1.416e+01
1.253e-02,1.274e+01
1.277e-02,1.333e+01
1.301e-02,1.232e+01
1.324e-02,1.027e+01
1.348e-02,1.001e+01
1.372e-02,1.001e+01
1.396e-02,9.554e+00
1.420e-02,9.093e+00
1.444e-02,7.249e+00
1.468e-02,6.998e+00
1.492e-02,6.998e+00
1.515e-02,6.872e+00
1.539e-02,5.531e+00
1.563e-02,6.202e+00
1.587e-02,5.489e+00
1.611e-02,4.819e+00
1.635e-02,4.986e+00
1.659e-02,4.232e+00
1.682e-02,4.148e+00
1.706e-02,4.107e+00
1.730e-02,3.143e+00
1.754e-02,3.185e+00
1.778e-02,3.352e+00
1.802e-02,3.394e+00
1.826e-02,3.101e+00
1.849e-02,3.185e+00
1.873e-02,2.682e+00
1.897e-02,2.975e+00
1.921e-02,2.388e+00
1.945e-02,2.053e+00
1.969e-02,1.802e+00
1.993e-02,2.221e+00
2.017e-02,2.347e+00
2.040e-02,1.802e+00
2.064e-02,1.299e+00
2.088e-02,1.425e+00
2.112e-02,9.638e-01
2.136e-02,1.550e+00
2.160e-02,1.089e+00
2.184e-02,9.219e-01
2.207e-02,8.800e-01
2.231e-02,6.705e-01
2.255e-02,1.006e+00
2.279e-02,4.190e-01
2.303e-02,4.190e-01
2.327e-02,5.866e-01
2.351e-02,9.219e-01
2.375e-02,4.609e-01
2.398e-02,7.124e-01
2.422e-02,7.124e-01
2.446e-02,5.447e-01
2.470e-02,5.028e-01
2.494e-02,6.285e-01
2.518e-02,3.771e-01
2.542e-02,3.771e-01
2.565e-02,4.190e-01
2.589e-02,3.352e-01
2.613e-02,2.095e-01
2.637e-02,4.190e-01
2.661e-02,2.514e-01
2.685e-02,3.771e-01
2.709e-02,2.933e-01
2.732e-02,5.447e-01
2.756e-02,1.257e-01
2.780e-02,1.676e-01
2.804e-02,1.676e-01
2.828e-02,2.095e-01
2.852e-02,1.676e-01
2.876e-02,4.609e-01
2.900e-02,1.676e-01
2.923e-02,8.381e-02
2.947e-02,2.514e-01
2.971e-02,1.257e-01
2.995e-02,4.190e-02
3.019e-02,1.257e-01
3.043e-02,1.257e-01
3.067e-02,1.676e-01
3.090e-02,1.676e-01
3.114e-02,2.514e-01
3.138e-02,1.257e-01
3.162e-02,8.381e-02
3.186e-02,0.000e+00
3.210e-02,8.381e-02
3.234e-02,0.000e+00
3.258e-02,4.190e-02
3.281e-02,1.257e-01
3.305e-02,1.676e-01
3.329e-02,0.000e+00
3.353e-02,0.000e+00
3.377e-02,4.190e-02
3.401e-02,0.000e+00
3.425e-02,4.190e-02
3.448e-02,0.000e+00
3.472e-02,0.000e+00
3.496e-02,0.000e+00
3.520e-02,0.000e+00
3.544e-02,4.190e-02
3.568e-02,0.000e+00
3.592e-02,8.381e-02
3.615e-02,4.190e-02
3.639e-02,4.190e-02
3.663e-02,0.000e+00
3.687e-02,1.257e-01
3.711e-02,0.000e+00
3.735e-02,0.000e+00
3.759e-02,0.000e+00
3.783e-02,0.000e+00
3.806e-02,4.190e-02
3.830e-02,4.190e-02
3.854e-02,0.000e+00
3.878e-02,8.381e-02
3.902e-02,4.190e-02
3.926e-02,0.000e+00
3.950e-02,0.000e+00
3.973e-02,0.000e+00
3.997e-02,0.000e+00
4.021e-02,0.000e+00
4.045e-02,0.000e+00
4.069e-02,0.000e+00
4.093e-02,0.000e+00
4.117e-02,4.190e-02
4.140e-02,0.000e+00
4.164e-02,0.000e+00
4.188e-02,0.000e+00
4.212e-02,4.190e-02
4.236e-02,0.000e+00
4.260e-02,0.000e+00
4.284e-02,0.000e+00
4.308e-02,0.000e+00
4.331e-02,4.190e-02
4.355e-02,0.000e+00
4.379e-02,0.000e+00
4.403e-02,0.000e+00
4.427e-02,0.000e+00
4.451e-02,0.000e+00
4.475e-02,0.000e+00
4.498e-02,0.000e+00
4.522e-02,0.000e+00
4.546e-02,0.000e+00
4.570e-02,0.000e+00
4.594e-02,0.000e+00
4.618e-02,0.000e+00
4.642e-02,0.000e+00
4.666e-02,0.000e+00
4.689e-02,0.000e+00
4.713e-02,0.000e+00
4.737e-02,0.000e+00
4.761e-02,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_003.csv <==
transmittance,probability_density
2.464e-04,4.650e+01
7.393e-04,6.430e+01
1.232e-03,6.653e+01
1.725e-03,6.718e+01
2.218e-03,7.205e+01
2.711e-03,7.059e+01
3.204e-03,6.866e+01
3.696e-03,6.988e+01
4.189e-03,6.929e+01
4.682e-03,6.716e+01
5.175e-03,6.347e+01
5.668e-03,6.389e+01
6.161e-03,6.099e+01
6.654e-03,5.801e+01
7.146e-03,5.801e+01
7.639e-03,5.513e+01
8.132e-03,5.322e+01
8.625e-03,5.168e+01
9.118e-03,4.788e+01
9.611e-03,4.630e+01
1.010e-02,4.178e+01
1.060e-02,4.454e+01
1.109e-02,3.865e+01
1.158e-02,3.697e+01
1.207e-02,3.573e+01
1.257e-02,3.263e+01
1.306e-02,3.332e+01
1.355e-02,3.159e+01
1.405e-02,2.956e+01
1.454e-02,2.727e+01
1.503e-02,2.613e+01
1.552e-02,2.473e+01
1.602e-02,2.362e+01
1.651e-02,2.037e+01
1.700e-02,2.143e+01
1.750e-02,1.990e+01
1.799e-02,1.915e+01
1.848e-02,1.737e+01
1.897e-02,1.650e+01
1.947e-02,1.508e+01
1.996e-02,1.477e+01
2.045e-02,1.351e+01
2.095e-02,1.402e+01
2.144e-02,1.254e+01
2.193e-02,1.154e+01
2.242e-02,1.183e+01
2.292e-02,1.061e+01
2.341e-02,8.826e+00
2.390e-02,9.394e+00
2.440e-02,8.928e+00
2.489e-02,7.812e+00
2.538e-02,7.629e+00
2.587e-02,7.000e+00
2.637e-02,6.838e+00
2.686e-02,6.188e+00
2.735e-02,6.675e+00
2.785e-02,5.681e+00
2.834e-02,5.357e+00
2.883e-02,4.748e+00
2.932e-02,4.809e+00
2.982e-02,4.951e+00
3.031e-02,4.220e+00
3.080e-02,3.794e+00
3.130e-02,3.084e+00
3.179e-02,3.652e+00
3.228e-02,2.901e+00
3.277e-02,3.064e+00
3.327e-02,3.145e+00
3.376e-02,2.435e+00
3.425e-02,2.678e+00
3.475e-02,2.212e+00
3.524e-02,2.252e+00
3.573e-02,1.928e+00
3.622e-02,2.110e+00
3.672e-02,1.745e+00
3.721e-02,1.867e+00
3.770e-02,1.664e+00
3.820e-02,1.238e+00
3.869e-02,1.542e+00
3.918e-02,1.299e+00
3.967e-02,1.400e+00
4.017e-02,1.583e+00
4.066e-02,1.319e+00
4.115e-02,9.130e-01
4.165e-02,1.278e+00
4.214e-02,9.942e-01
4.263e-02,9.942e-01
4.312e-02,1.075e+00
4.362e-02,7.710e-01
4.411e-02,5.072e-01
4.460e-02,5.478e-01
4.510e-02,7.101e-01
4.559e-02,7.101e-01
4.608e-02,3.855e-01
4.657e-02,4.261e-01
4.707e-02,3.652e-01
4.756e-02,3.652e-01
4.805e-02,3.855e-01
4.855e-02,3.246e-01
4.904e-02,2.232e-01
4.953e-02,4.058e-01
5.002e-02,1.826e-01
5.052e-02,3.449e-01
5.101e-02,3.652e-01
5.150e-02,3.246e-01
5.200e-02,2.841e-01
5.249e-02,2.841e-01
5.298e-02,2.435e-01
5.347e-02,2.232e-01
5.397e-02,1.420e-01
5.446e-02,1.014e-01
5.495e-02,1.623e-01
5.545e-02,1.217e-01
5.594e-02,1.623e-01
5.643e-02,2.232e-01
5.692e-02,2.029e-01
5.742e-02,1.623e-01
5.791e-02,1.217e-01
5.840e-02,1.623e-01
5.890e-02,1.014e-01
5.939e-02,1.217e-01
5.988e-02,1.420e-01
6.037e-02,8.116e-02
6.087e-02,8.116e-02
6.136e-02,6.087e-02
6.185e-02,1.014e-01
6.235e-02,6.087e-02
6.284e-02,1.014e-01
6.333e-02,4.058e-02
6.382e-02,1.014e-01
6.432e-02,1.014e-01
6.481e-02,8.116e-02
6.530e-02,2.029e-02
6.580e-02,6.087e-02
6.629e-02,2.029e-02
6.678e-02,6.087e-02
6.727e-02,4.058e-02
6.777e-02,4.058e-02
6.826e-02,4.058e-02
6.875e-02,2.029e-02
6.925e-02,2.029e-02
6.974e-02,8.116e-02
7.023e-02,4.058e-02
7.072e-02,0.000e+00
7.122e-02,2.029e-02
7.171e-02,0.000e+00
7.220e-02,0.000e+00
7.270e-02,0.000e+00
7.319e-02,0.000e+00
7.368e-02,2.029e-02
7.417e-02,2.029e-02
7.467e-02,0.000e+00
7.516e-02,0.000e+00
7.565e-02,2.029e-02
7.615e-02,0.000e+00
7.664e-02,0.000e+00
7.713e-02,4.058e-02
7.762e-02,2.029e-02
7.812e-02,0.000e+00
7.861e-02,4.058e-02
7.910e-02,0.000e+00
7.960e-02,0.000e+00
8.009e-02,4.058e-02
8.058e-02,0.000e+00
8.107e-02,0.000e+00
8.157e-02,4.058e-02
8.206e-02,0.000e+00
8.255e-02,0.000e+00
8.305e-02,2.029e-02
8.354e-02,0.000e+00
8.403e-02,0.000e+00
8.452e-02,0.000e+00
8.502e-02,0.000e+00
8.551e-02,0.000e+00
8.600e-02,2.029e-02
8.650e-02,2.029e-02
8.699e-02,0.000e+00
8.748e-02,0.000e+00
8.797e-02,0.000e+00
8.847e-02,0.000e+00
8.896e-02,0.000e+00
8.945e-02,2.029e-02
8.995e-02,0.000e+00
9.044e-02,0.000e+00
9.093e-02,0.000e+00
9.142e-02,0.000e+00
9.192e-02,0.000e+00
9.241e-02,0.000e+00
9.290e-02,0.000e+00
9.340e-02,0.000e+00
9.389e-02,0.000e+00
9.438e-02,0.000e+00
9.487e-02,0.000e+00
9.537e-02,0.000e+00
9.586e-02,0.000e+00
9.635e-02,0.000e+00
9.685e-02,0.000e+00
9.734e-02,0.000e+00
9.783e-02,0.000e+00
9.832e-02,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_004.csv <==
transmittance,probability_density
4.103e-04,2.184e+01
1.231e-03,3.384e+01
2.052e-03,3.549e+01
2.872e-03,3.772e+01
3.693e-03,3.819e+01
4.513e-03,4.015e+01
5.334e-03,3.900e+01
6.155e-03,3.881e+01
6.975e-03,3.867e+01
7.796e-03,3.845e+01
8.616e-03,3.663e+01
9.437e-03,3.614e+01
1.026e-02,3.584e+01
1.108e-02,3.491e+01
1.190e-02,3.313e+01
1.272e-02,3.233e+01
1.354e-02,3.189e+01
1.436e-02,3.033e+01
1.518e-02,2.925e+01
1.600e-02,2.861e+01
1.682e-02,2.637e+01
1.764e-02,2.626e+01
1.846e-02,2.429e+01
1.928e-02,2.387e+01
2.010e-02,2.230e+01
2.093e-02,2.081e+01
2.175e-02,1.983e+01
2.257e-02,1.946e+01
2.339e-02,1.797e+01
2.421e-02,1.788e+01
2.503e-02,1.701e+01
2.585e-02,1.544e+01
2.667e-02,1.553e+01
2.749e-02,1.420e+01
2.831e-02,1.351e+01
2.913e-02,1.288e+01
2.995e-02,1.160e+01
3.077e-02,1.174e+01
3.159e-02,1.160e+01
3.241e-02,1.038e+01
3.323e-02,9.700e+00
3.405e-02,8.920e+00
3.488e-02,8.932e+00
3.570e-02,7.958e+00
3.652e-02,8.092e+00
3.734e-02,7.482e+00
3.816e-02,7.689e+00
3.898e-02,6.788e+00
3.980e-02,6.483e+00
4.062e-02,5.301e+00
4.144e-02,5.886e+00
4.226e-02,4.984e+00
4.308e-02,5.106e+00
4.390e-02,4.424e+00
4.472e-02,4.095e+00
4.554e-02,4.558e+00
4.636e-02,3.997e+00
4.718e-02,3.619e+00
4.801e-02,3.607e+00
4.883e-02,3.522e+00
4.965e-02,3.071e+00
5.047e-02,3.144e+00
5.129e-02,2.913e+00
5.211e-02,2.876e+00
5.293e-02,2.401e+00
5.375e-02,2.059e+00
5.457e-02,2.181e+00
5.539e-02,1.901e+00
5.621e-02,1.755e+00
5.703e-02,1.657e+00
5.785e-02,1.877e+00
5.867e-02,1.816e+00
5.949e-02,1.609e+00
6.031e-02,1.572e+00
6.113e-02,1.109e+00
6.196e-02,1.280e+00
6.278e-02,1.072e+00
6.360e-02,8.896e-01
6.442e-02,1.243e+00
6.524e-02,1.011e+00
6.606e-02,8.408e-01
6.688e-02,9.505e-01
6.770e-02,7.921e-01
6.852e-02,1.011e+00
6.934e-02,7.555e-01
7.016e-02,7.068e-01
7.098e-02,6.581e-01
7.180e-02,6.459e-01
7.262e-02,7.555e-01
7.344e-02,5.971e-01
7.426e-02,6.337e-01
7.508e-02,4.265e-01
7.591e-02,5.484e-01
7.673e-02,3.778e-01
7.755e-02,3.534e-01
7.837e-02,3.047e-01
7.919e-02,4.021e-01
8.001e-02,1.950e-01
8.083e-02,1.950e-01
8.165e-02,3.290e-01
8.247e-02,2.194e-01
8.329e-02,1.219e-01
8.411e-02,1.706e-01
8.493e-02,1.706e-01
8.575e-02,1.950e-01
8.657e-02,2.681e-01
8.739e-02,2.437e-01
8.821e-02,1.828e-01
8.904e-02,1.706e-01
8.986e-02,1.584e-01
9.068e-02,2.194e-01
9.150e-02,9.749e-02
9.232e-02,8.530e-02
9.314e-02,9.749e-02
9.396e-02,8.530e-02
9.478e-02,4.874e-02
9.560e-02,9.749e-02
9.642e-02,7.312e-02
9.724e-02,1.219e-01
9.806e-02,9.749e-02
9.888e-02,1.097e-01
9.970e-02,8.530e-02
1.005e-01,1.462e-01
1.013e-01,4.874e-02
1.022e-01,6.093e-02
1.030e-01,8.530e-02
1.038e-01,6.093e-02
1.046e-01,7.312e-02
1.054e-01,2.437e-02
1.063e-01,1.219e-02
1.071e-01,3.656e-02
1.079e-01,4.874e-02
1.087e-01,2.437e-02
1.096e-01,1.097e-01
1.104e-01,6.093e-02
1.112e-01,2.437e-02
1.120e-01,2.437e-02
1.128e-01,0.000e+00
1.137e-01,0.000e+00
1.145e-01,2.437e-02
1.153e-01,4.874e-02
1.161e-01,3.656e-02
1.169e-01,1.219e-02
1.178e-01,2.437e-02
1.186e-01,2.437e-02
1.194e-01,4.874e-02
1.202e-01,1.219e-02
1.210e-01,0.000e+00
1.219e-01,2.437e-02
1.227e-01,1.219e-02
1.235e-01,0.000e+00
1.243e-01,0.000e+00
1.251e-01,0.000e+00
1.260e-01,0.000e+00
1.268e-01,0.000e+00
1.276e-01,0.000e+00
1.284e-01,1.219e-02
1.292e-01,0.000e+00
1.301e-01,0.000e+00
1.309e-01,1.219e-02
1.317e-01,1.219e-02
1.325e-01,0.000e+00
1.333e-01,1.219e-02
1.342e-01,1.219e-02
1.350e-01,1.219e-02
1.358e-01,1.219e-02
1.366e-01,1.219e-02
1.375e-01,0.000e+00
1.383e-01,0.000e+00
1.391e-01,1.219e-02
1.399e-01,1.219e-02
1.407e-01,0.000e+00
1.416e-01,0.000e+00
1.424e-01,0.000e+00
1.432e-01,1.219e-02
1.440e-01,2.437e-02
1.448e-01,0.000e+00
1.457e-01,0.000e+00
1.465e-01,0.000e+00
1.473e-01,0.000e+00
1.481e-01,0.000e+00
1.489e-01,1.219e-02
1.498e-01,0.000e+00
1.506e-01,0.000e+00
1.514e-01,0.000e+00
1.522e-01,0.000e+00
1.530e-01,0.000e+00
1.539e-01,0.000e+00
1.547e-01,0.000e+00
1.555e-01,0.000e+00
1.563e-01,0.000e+00
1.571e-01,0.000e+00
1.580e-01,0.000e+00
1.588e-01,0.000e+00
1.596e-01,0.000e+00
1.604e-01,0.000e+00
1.612e-01,0.000e+00
1.621e-01,0.000e+00
1.629e-01,0.000e+00
1.637e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_005.csv <==
transmittance,probability_density
5.882e-04,1.130e+01
1.765e-03,2.031e+01
2.941e-03,2.266e+01
4.118e-03,2.362e+01
5.294e-03,2.344e+01
6.470e-03,2.545e+01
7.647e-03,2.585e+01
8.823e-03,2.491e+01
1.000e-02,2.548e+01
1.118e-02,2.521e+01
1.235e-02,2.474e+01
1.353e-02,2.377e+01
1.471e-02,2.417e+01
1.588e-02,2.304e+01
1.706e-02,2.313e+01
1.823e-02,2.197e+01
1.941e-02,2.102e+01
2.059e-02,2.202e+01
2.176e-02,1.985e+01
2.294e-02,1.942e+01
2.412e-02,1.910e+01
2.529e-02,1.833e+01
2.647e-02,1.774e+01
2.765e-02,1.721e+01
2.882e-02,1.624e+01
3.000e-02,1.510e+01
3.118e-02,1.473e+01
3.235e-02,1.397e+01
3.353e-02,1.306e+01
3.471e-02,1.313e+01
3.588e-02,1.187e+01
3.706e-02,1.195e+01
3.823e-02,1.102e+01
3.941e-02,1.046e+01
4.059e-02,1.034e+01
4.176e-02,9.758e+00
4.294e-02,8.959e+00
4.412e-02,8.959e+00
4.529e-02,8.339e+00
4.647e-02,7.803e+00
4.765e-02,8.016e+00
4.882e-02,7.523e+00
5.000e-02,6.409e+00
5.118e-02,6.435e+00
5.235e-02,5.959e+00
5.353e-02,5.661e+00
5.470e-02,5.678e+00
5.588e-02,5.126e+00
5.706e-02,5.287e+00
5.823e-02,4.913e+00
5.941e-02,4.590e+00
6.059e-02,4.114e+00
6.176e-02,4.123e+00
6.294e-02,3.536e+00
6.412e-02,3.349e+00
6.529e-02,3.375e+00
6.647e-02,3.043e+00
6.765e-02,3.094e+00
6.882e-02,2.771e+00
7.000e-02,2.601e+00
7.118e-02,2.457e+00
7.235e-02,2.695e+00
7.353e-02,2.414e+00
7.470e-02,2.108e+00
7.588e-02,2.253e+00
7.706e-02,2.151e+00
7.823e-02,1.734e+00
7.941e-02,1.641e+00
8.059e-02,1.522e+00
8.176e-02,1.318e+00
8.294e-02,1.556e+00
8.412e-02,1.258e+00
8.529e-02,1.284e+00
8.647e-02,1.105e+00
8.765e-02,1.148e+00
8.882e-02,1.216e+00
9.000e-02,1.071e+00
9.117e-02,8.755e-01
9.235e-02,1.037e+00
9.353e-02,6.120e-01
9.470e-02,8.245e-01
9.588e-02,6.120e-01
9.706e-02,7.310e-01
9.823e-02,6.800e-01
9.941e-02,6.035e-01
1.006e-01,7.395e-01
1.018e-01,5.440e-01
1.029e-01,5.695e-01
1.041e-01,5.355e-01
1.053e-01,3.230e-01
1.065e-01,5.525e-01
1.076e-01,4.250e-01
1.088e-01,5.440e-01
1.100e-01,3.995e-01
1.112e-01,3.400e-01
1.124e-01,3.400e-01
1.135e-01,3.315e-01
1.147e-01,2.380e-01
1.159e-01,2.975e-01
1.171e-01,2.125e-01
1.182e-01,2.125e-01
1.194e-01,1.615e-01
1.206e-01,1.615e-01
1.218e-01,1.530e-01
1.229e-01,1.190e-01
1.241e-01,1.020e-01
1.253e-01,1.275e-01
1.265e-01,1.615e-01
1.276e-01,2.550e-01
1.288e-01,1.275e-01
1.300e-01,1.190e-01
1.312e-01,9.350e-02
1.324e-01,1.360e-01
1.335e-01,5.100e-02
1.347e-01,1.615e-01
1.359e-01,8.500e-02
1.371e-01,5.100e-02
1.382e-01,6.800e-02
1.394e-01,3.400e-02
1.406e-01,7.650e-02
1.418e-01,6.800e-02
1.429e-01,4.250e-02
1.441e-01,1.105e-01
1.453e-01,6.800e-02
1.465e-01,5.950e-02
1.476e-01,6.800e-02
1.488e-01,4.250e-02
1.500e-01,4.250e-02
1.512e-01,6.800e-02
1.524e-01,6.800e-02
1.535e-01,3.400e-02
1.547e-01,3.400e-02
1.559e-01,1.700e-02
1.571e-01,4.250e-02
1.582e-01,1.700e-02
1.594e-01,3.400e-02
1.606e-01,8.500e-03
1.618e-01,3.400e-02
1.629e-01,3.400e-02
1.641e-01,8.500e-03
1.653e-01,2.550e-02
1.665e-01,1.700e-02
1.676e-01,2.550e-02
1.688e-01,8.500e-03
1.700e-01,4.250e-02
1.712e-01,0.000e+00
1.723e-01,1.700e-02
1.735e-01,1.700e-02
1.747e-01,2.550e-02
1.759e-01,1.700e-02
1.771e-01,8.500e-03
1.782e-01,8.500e-03
1.794e-01,8.500e-03
1.806e-01,0.000e+00
1.818e-01,0.000e+00
1.829e-01,0.000e+00
1.841e-01,0.000e+00
1.853e-01,0.000e+00
1.865e-01,8.500e-03
1.876e-01,0.000e+00
1.888e-01,0.000e+00
1.900e-01,1.700e-02
1.912e-01,8.500e-03
1.923e-01,0.000e+00
1.935e-01,0.000e+00
1.947e-01,8.500e-03
1.959e-01,0.000e+00
1.971e-01,8.500e-03
1.982e-01,8.500e-03
1.994e-01,0.000e+00
2.006e-01,0.000e+00
2.018e-01,8.500e-03
2.029e-01,8.500e-03
2.041e-01,1.700e-02
2.053e-01,0.000e+00
2.065e-01,8.500e-03
2.076e-01,0.000e+00
2.088e-01,0.000e+00
2.100e-01,0.000e+00
2.112e-01,0.000e+00
2.123e-01,8.500e-03
2.135e-01,8.500e-03
2.147e-01,0.000e+00
2.159e-01,0.000e+00
2.171e-01,0.000e+00
2.182e-01,0.000e+00
2.194e-01,0.000e+00
2.206e-01,0.000e+00
2.218e-01,0.000e+00
2.229e-01,0.000e+00
2.241e-01,0.000e+00
2.253e-01,0.000e+00
2.265e-01,0.000e+00
2.276e-01,0.000e+00
2.288e-01,0.000e+00
2.300e-01,0.000e+00
2.312e-01,0.000e+00
2.323e-01,0.000e+00
2.335e-01,0.000e+00
2.347e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_006.csv <==
transmittance,probability_density
8.005e-04,6.208e+00
2.402e-03,1.272e+01
4.003e-03,1.475e+01
5.604e-03,1.575e+01
7.205e-03,1.604e+01
8.806e-03,1.669e+01
1.041e-02,1.742e+01
1.201e-02,1.783e+01
1.361e-02,1.753e+01
1.521e-02,1.764e+01
1.681e-02,1.734e+01
1.841e-02,1.750e+01
2.001e-02,1.681e+01
2.161e-02,1.656e+01
2.322e-02,1.628e+01
2.482e-02,1.602e+01
2.642e-02,1.580e+01
2.802e-02,1.503e+01
2.962e-02,1.517e+01
3.122e-02,1.430e+01
3.282e-02,1.403e+01
3.442e-02,1.344e+01
3.602e-02,1.319e+01
3.762e-02,1.277e+01
3.923e-02,1.254e+01
4.083e-02,1.179e+01
4.243e-02,1.124e+01
4.403e-02,1.069e+01
4.563e-02,1.012e+01
4.723e-02,9.906e+00
4.883e-02,9.350e+00
5.043e-02,8.969e+00
5.203e-02,8.825e+00
5.364e-02,8.313e+00
5.524e-02,7.682e+00
5.684e-02,7.276e+00
5.844e-02,7.414e+00
6.004e-02,6.796e+00
6.164e-02,6.671e+00
6.324e-02,6.077e+00
6.484e-02,5.934e+00
6.644e-02,5.896e+00
6.804e-02,5.765e+00
6.965e-02,5.234e+00
7.125e-02,4.822e+00
7.285e-02,4.478e+00
7.445e-02,4.460e+00
7.605e-02,4.154e+00
7.765e-02,3.816e+00
7.925e-02,3.835e+00
8.085e-02,3.929e+00
8.245e-02,3.417e+00
8.406e-02,3.373e+00
8.566e-02,3.179e+00
8.726e-02,2.829e+00
8.886e-02,2.723e+00
9.046e-02,2.430e+00
9.206e-02,2.405e+00
9.366e-02,2.180e+00
9.526e-02,2.186e+00
9.686e-02,2.061e+00
9.846e-02,1.980e+00
1.001e-01,1.924e+00
1.017e-01,1.855e+00
1.033e-01,1.761e+00
1.049e-01,1.561e+00
1.065e-01,1.624e+00
1.081e-01,1.468e+00
1.097e-01,1.418e+00
1.113e-01,1.143e+00
1.129e-01,1.168e+00
1.145e-01,1.131e+00
1.161e-01,1.124e+00
1.177e-01,9.556e-01
1.193e-01,9.369e-01
1.209e-01,8.932e-01
1.225e-01,7.183e-01
1.241e-01,6.870e-01
1.257e-01,9.494e-01
1.273e-01,6.121e-01
1.289e-01,6.870e-01
1.305e-01,5.621e-01
1.321e-01,6.433e-01
1.337e-01,5.184e-01
1.353e-01,5.559e-01
1.369e-01,4.622e-01
1.385e-01,5.059e-01
1.401e-01,4.622e-01
1.417e-01,3.872e-01
1.433e-01,3.997e-01
1.449e-01,3.872e-01
1.465e-01,3.248e-01
1.481e-01,3.310e-01
1.497e-01,3.310e-01
1.513e-01,3.123e-01
1.529e-01,3.248e-01
1.545e-01,2.748e-01
1.561e-01,2.249e-01
1.577e-01,1.999e-01
1.593e-01,2.061e-01
1.609e-01,1.811e-01
1.625e-01,1.936e-01
1.641e-01,1.499e-01
1.657e-01,1.437e-01
1.673e-01,9.993e-02
1.689e-01,9.993e-02
1.705e-01,1.187e-01
1.721e-01,9.993e-02
1.737e-01,1.312e-01
1.753e-01,1.124e-01
1.769e-01,1.249e-01
1.785e-01,9.993e-02
1.801e-01,8.120e-02
1.817e-01,4.997e-02
1.833e-01,6.246e-02
1.849e-01,9.369e-02
1.865e-01,8.120e-02
1.881e-01,4.372e-02
1.897e-01,7.495e-02
1.913e-01,4.372e-02
1.929e-01,8.120e-02
1.945e-01,4.997e-02
1.961e-01,3.748e-02
1.977e-01,6.246e-03
1.993e-01,6.870e-02
2.009e-01,3.748e-02
2.025e-01,3.748e-02
2.041e-01,5.621e-02
2.057e-01,3.748e-02
2.073e-01,3.123e-02
2.089e-01,3.748e-02
2.105e-01,2.498e-02
2.121e-01,4.997e-02
2.137e-01,1.249e-02
2.153e-01,2.498e-02
2.169e-01,1.874e-02
2.185e-01,0.000e+00
2.201e-01,2.498e-02
2.217e-01,1.249e-02
2.233e-01,1.249e-02
2.249e-01,1.874e-02
2.265e-01,3.123e-02
2.281e-01,3.123e-02
2.298e-01,1.874e-02
2.314e-01,6.246e-03
2.330e-01,6.246e-03
2.346e-01,0.000e+00
2.362e-01,6.246e-03
2.378e-01,1.249e-02
2.394e-01,1.249e-02
2.410e-01,1.249e-02
2.426e-01,6.246e-03
2.442e-01,0.000e+00
2.458e-01,6.246e-03
2.474e-01,1.249e-02
2.490e-01,0.000e+00
2.506e-01,0.000e+00
2.522e-01,0.000e+00
2.538e-01,6.246e-03
2.554e-01,0.000e+00
2.570e-01,6.246e-03
2.586e-01,6.246e-03
2.602e-01,0.000e+00
2.618e-01,0.000e+00
2.634e-01,0.000e+00
2.650e-01,0.000e+00
2.666e-01,1.249e-02
2.682e-01,6.246e-03
2.698e-01,0.000e+00
2.714e-01,0.000e+00
2.730e-01,1.249e-02
2.746e-01,6.246e-03
2.762e-01,6.246e-03
2.778e-01,0.000e+00
2.794e-01,0.000e+00
2.810e-01,6.246e-03
2.826e-01,0.000e+00
2.842e-01,0.000e+00
2.858e-01,0.000e+00
2.874e-01,0.000e+00
2.890e-01,0.000e+00
2.906e-01,6.246e-03
2.922e-01,0.000e+00
2.938e-01,0.000e+00
2.954e-01,0.000e+00
2.970e-01,0.000e+00
2.986e-01,0.000e+00
3.002e-01,0.000e+00
3.018e-01,0.000e+00
3.034e-01,0.000e+00
3.050e-01,0.000e+00
3.066e-01,0.000e+00
3.082e-01,0.000e+00
3.098e-01,0.000e+00
3.114e-01,0.000e+00
3.130e-01,0.000e+00
3.146e-01,0.000e+00
3.162e-01,0.000e+00
3.178e-01,0.000e+00
3.194e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_007.csv <==
transmittance,probability_density
1.027e-03,3.434e+00
3.080e-03,8.046e+00
5.133e-03,9.809e+00
7.186e-03,1.075e+01
9.239e-03,1.118e+01
1.129e-02,1.181e+01
1.335e-02,1.212e+01
1.540e-02,1.210e+01
1.745e-02,1.307e+01
1.950e-02,1.289e+01
2.156e-02,1.287e+01
2.361e-02,1.261e+01
2.566e-02,1.259e+01
2.772e-02,1.250e+01
2.977e-02,1.253e+01
3.182e-02,1.179e+01
3.388e-02,1.201e+01
3.593e-02,1.152e+01
3.798e-02,1.113e+01
4.004e-02,1.130e+01
4.209e-02,1.105e+01
4.414e-02,1.016e+01
4.620e-02,1.084e+01
4.825e-02,9.955e+00
5.030e-02,9.576e+00
5.236e-02,9.381e+00
5.441e-02,9.381e+00
5.646e-02,8.947e+00
5.851e-02,8.299e+00
6.057e-02,7.788e+00
6.262e-02,7.983e+00
6.467e-02,7.218e+00
6.673e-02,7.072e+00
6.878e-02,6.984e+00
7.083e-02,6.770e+00
7.289e-02,6.371e+00
7.494e-02,5.864e+00
7.699e-02,5.669e+00
7.905e-02,5.509e+00
8.110e-02,5.255e+00
8.315e-02,5.129e+00
8.521e-02,4.890e+00
8.726e-02,4.515e+00
8.931e-02,4.349e+00
9.137e-02,4.408e+00
9.342e-02,4.179e+00
9.547e-02,3.906e+00
9.752e-02,3.658e+00
9.958e-02,3.599e+00
1.016e-01,3.073e+00
1.037e-01,3.229e+00
1.057e-01,2.888e+00
1.078e-01,2.771e+00
1.098e-01,2.820e+00
1.119e-01,2.883e+00
1.139e-01,2.352e+00
1.160e-01,2.499e+00
1.181e-01,2.133e+00
1.201e-01,2.089e+00
1.222e-01,1.831e+00
1.242e-01,1.807e+00
1.263e-01,1.666e+00
1.283e-01,1.505e+00
1.304e-01,1.778e+00
1.324e-01,1.700e+00
1.345e-01,1.364e+00
1.365e-01,1.412e+00
1.386e-01,1.266e+00
1.406e-01,1.135e+00
1.427e-01,1.393e+00
1.447e-01,1.003e+00
1.468e-01,1.125e+00
1.489e-01,9.790e-01
1.509e-01,9.595e-01
1.530e-01,7.647e-01
1.550e-01,9.692e-01
1.571e-01,6.478e-01
1.591e-01,7.647e-01
1.612e-01,6.332e-01
1.632e-01,5.650e-01
1.653e-01,7.208e-01
1.673e-01,5.114e-01
1.694e-01,5.796e-01
1.714e-01,5.114e-01
1.735e-01,4.189e-01
1.755e-01,4.676e-01
1.776e-01,4.773e-01
1.797e-01,3.604e-01
1.817e-01,4.237e-01
1.838e-01,3.799e-01
1.858e-01,3.896e-01
1.879e-01,2.922e-01
1.899e-01,3.702e-01
1.920e-01,3.068e-01
1.940e-01,2.192e-01
1.961e-01,1.900e-01
1.981e-01,2.289e-01
2.002e-01,2.484e-01
2.022e-01,1.802e-01
2.043e-01,2.240e-01
2.063e-01,1.656e-01
2.084e-01,1.997e-01
2.104e-01,1.461e-01
2.125e-01,1.559e-01
2.146e-01,1.315e-01
2.166e-01,1.266e-01
2.187e-01,7.793e-02
2.207e-01,1.023e-01
2.228e-01,9.741e-02
2.248e-01,1.120e-01
2.269e-01,8.280e-02
2.289e-01,1.023e-01
2.310e-01,4.871e-02
2.330e-01,9.254e-02
2.351e-01,6.332e-02
2.371e-01,6.332e-02
2.392e-01,1.023e-01
2.412e-01,4.384e-02
2.433e-01,4.871e-02
2.454e-01,4.871e-02
2.474e-01,4.871e-02
2.495e-01,5.845e-02
2.515e-01,1.948e-02
2.536e-01,4.384e-02
2.556e-01,3.409e-02
2.577e-01,2.435e-02
2.597e-01,2.922e-02
2.618e-01,3.896e-02
2.638e-01,3.409e-02
2.659e-01,2.922e-02
2.679e-01,3.409e-02
2.700e-01,2.922e-02
2.720e-01,3.409e-02
2.741e-01,2.435e-02
2.761e-01,4.871e-03
2.782e-01,4.871e-03
2.803e-01,3.896e-02
2.823e-01,4.871e-03
2.844e-01,2.435e-02
2.864e-01,1.461e-02
2.885e-01,1.461e-02
2.905e-01,2.435e-02
2.926e-01,4.871e-03
2.946e-01,4.871e-03
2.967e-01,1.948e-02
2.987e-01,9.741e-03
3.008e-01,4.871e-03
3.028e-01,4.871e-03
3.049e-01,4.871e-03
3.069e-01,9.741e-03
3.090e-01,1.461e-02
3.111e-01,0.000e+00
3.131e-01,9.741e-03
3.152e-01,4.871e-03
3.172e-01,0.000e+00
3.193e-01,0.000e+00
3.213e-01,9.741e-03
3.234e-01,0.000e+00
3.254e-01,4.871e-03
3.275e-01,4.871e-03
3.295e-01,0.000e+00
3.316e-01,4.871e-03
3.336e-01,0.000e+00
3.357e-01,0.000e+00
3.377e-01,0.000e+00
3.398e-01,4.871e-03
3.418e-01,0.000e+00
3.439e-01,4.871e-03
3.460e-01,4.871e-03
3.480e-01,9.741e-03
3.501e-01,4.871e-03
3.521e-01,4.871e-03
3.542e-01,0.000e+00
3.562e-01,0.000e+00
3.583e-01,0.000e+00
3.603e-01,0.000e+00
3.624e-01,0.000e+00
3.644e-01,0.000e+00
3.665e-01,0.000e+00
3.685e-01,0.000e+00
3.706e-01,0.000e+00
3.726e-01,4.871e-03
3.747e-01,0.000e+00
3.768e-01,0.000e+00
3.788e-01,0.000e+00
3.809e-01,0.000e+00
3.829e-01,0.000e+00
3.850e-01,0.000e+00
3.870e-01,0.000e+00
3.891e-01,0.000e+00
3.911e-01,0.000e+00
3.932e-01,0.000e+00
3.952e-01,0.000e+00
3.973e-01,0.000e+00
3.993e-01,0.000e+00
4.014e-01,0.000e+00
4.034e-01,0.000e+00
4.055e-01,0.000e+00
4.076e-01,0.000e+00
4.096e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_008.csv <==
transmittance,probability_density
1.224e-03,2.063e+00
3.672e-03,5.400e+00
6.120e-03,6.662e+00
8.568e-03,7.982e+00
1.102e-02,8.141e+00
1.346e-02,8.582e+00
1.591e-02,8.950e+00
1.836e-02,9.371e+00
2.081e-02,9.346e+00
2.326e-02,9.971e+00
2.570e-02,9.918e+00
2.815e-02,1.023e+01
3.060e-02,9.849e+00
3.305e-02,9.861e+00
3.550e-02,9.779e+00
3.794e-02,9.808e+00
4.039e-02,9.714e+00
4.284e-02,9.122e+00
4.529e-02,9.452e+00
4.774e-02,8.770e+00
5.019e-02,8.909e+00
5.263e-02,8.672e+00
5.508e-02,8.860e+00
5.753e-02,8.174e+00
5.998e-02,8.533e+00
6.243e-02,8.182e+00
6.487e-02,7.712e+00
6.732e-02,7.263e+00
6.977e-02,7.161e+00
7.222e-02,7.573e+00
7.467e-02,6.789e+00
7.711e-02,6.172e+00
7.956e-02,6.491e+00
8.201e-02,6.021e+00
8.446e-02,5.854e+00
8.691e-02,5.682e+00
8.935e-02,5.449e+00
9.180e-02,5.061e+00
9.425e-02,5.204e+00
9.670e-02,4.935e+00
9.915e-02,4.526e+00
1.016e-01,4.530e+00
1.040e-01,4.077e+00
1.065e-01,4.134e+00
1.089e-01,3.779e+00
1.114e-01,3.819e+00
1.138e-01,3.431e+00
1.163e-01,3.738e+00
1.187e-01,3.113e+00
1.212e-01,3.305e+00
1.236e-01,3.096e+00
1.261e-01,2.643e+00
1.285e-01,2.757e+00
1.310e-01,2.688e+00
1.334e-01,2.353e+00
1.359e-01,2.275e+00
1.383e-01,2.275e+00
1.408e-01,2.206e+00
1.432e-01,2.161e+00
1.457e-01,2.038e+00
1.481e-01,1.810e+00
1.506e-01,1.810e+00
1.530e-01,1.683e+00
1.555e-01,1.450e+00
1.579e-01,1.483e+00
1.603e-01,1.230e+00
1.628e-01,1.340e+00
1.652e-01,1.287e+00
1.677e-01,1.258e+00
1.701e-01,1.230e+00
1.726e-01,1.172e+00
1.750e-01,9.109e-01
1.775e-01,1.042e+00
1.799e-01,1.005e+00
1.824e-01,9.028e-01
1.848e-01,8.170e-01
1.873e-01,7.312e-01
1.897e-01,8.619e-01
1.922e-01,6.413e-01
1.946e-01,6.740e-01
1.971e-01,5.882e-01
1.995e-01,6.086e-01
2.020e-01,5.596e-01
2.044e-01,5.392e-01
2.069e-01,5.270e-01
2.093e-01,4.534e-01
2.118e-01,4.044e-01
2.142e-01,3.881e-01
2.167e-01,3.758e-01
2.191e-01,4.126e-01
2.215e-01,3.309e-01
2.240e-01,3.350e-01
2.264e-01,3.390e-01
2.289e-01,3.962e-01
2.313e-01,2.778e-01
2.338e-01,2.819e-01
2.362e-01,2.655e-01
2.387e-01,1.593e-01
2.411e-01,2.083e-01
2.436e-01,1.552e-01
2.460e-01,1.716e-01
2.485e-01,1.920e-01
2.509e-01,1.675e-01
2.534e-01,1.593e-01
2.558e-01,1.552e-01
2.583e-01,1.511e-01
2.607e-01,1.266e-01
2.632e-01,1.103e-01
2.656e-01,8.987e-02
2.681e-01,1.266e-01
2.705e-01,8.170e-02
2.730e-01,8.170e-02
2.754e-01,9.804e-02
2.779e-01,8.578e-02
2.803e-01,5.719e-02
2.827e-01,5.310e-02
2.852e-01,8.578e-02
2.876e-01,5.310e-02
2.901e-01,7.353e-02
2.925e-01,4.493e-02
2.950e-01,6.536e-02
2.974e-01,6.127e-02
2.999e-01,3.676e-02
3.023e-01,2.859e-02
3.048e-01,3.676e-02
3.072e-01,2.042e-02
3.097e-01,1.634e-02
3.121e-01,2.451e-02
3.146e-01,4.493e-02
3.170e-01,4.085e-02
3.195e-01,2.451e-02
3.219e-01,2.859e-02
3.244e-01,2.859e-02
3.268e-01,1.634e-02
3.293e-01,1.634e-02
3.317e-01,2.451e-02
3.342e-01,4.085e-03
3.366e-01,1.634e-02
3.391e-01,8.170e-03
3.415e-01,3.268e-02
3.440e-01,1.634e-02
3.464e-01,2.859e-02
3.488e-01,8.170e-03
3.513e-01,4.085e-03
3.537e-01,1.225e-02
3.562e-01,8.170e-03
3.586e-01,0.000e+00
3.611e-01,1.634e-02
3.635e-01,0.000e+00
3.660e-01,4.085e-03
3.684e-01,4.085e-03
3.709e-01,1.225e-02
3.733e-01,1.225e-02
3.758e-01,0.000e+00
3.782e-01,8.170e-03
3.807e-01,4.085e-03
3.831e-01,0.000e+00
3.856e-01,4.085e-03
3.880e-01,4.085e-03
3.905e-01,8.170e-03
3.929e-01,0.000e+00
3.954e-01,0.000e+00
3.978e-01,4.085e-03
4.003e-01,0.000e+00
4.027e-01,0.000e+00
4.052e-01,0.000e+00
4.076e-01,4.085e-03
4.100e-01,4.085e-03
4.125e-01,1.225e-02
4.149e-01,0.000e+00
4.174e-01,0.000e+00
4.198e-01,0.000e+00
4.223e-01,4.085e-03
4.247e-01,0.000e+00
4.272e-01,0.000e+00
4.296e-01,0.000e+00
4.321e-01,0.000e+00
4.345e-01,0.000e+00
4.370e-01,0.000e+00
4.394e-01,0.000e+00
4.419e-01,0.000e+00
4.443e-01,4.085e-03
4.468e-01,0.000e+00
4.492e-01,0.000e+00
4.517e-01,0.000e+00
4.541e-01,0.000e+00
4.566e-01,0.000e+00
4.590e-01,0.000e+00
4.615e-01,0.000e+00
4.639e-01,0.000e+00
4.664e-01,0.000e+00
4.688e-01,0.000e+00
4.712e-01,0.000e+00
4.737e-01,0.000e+00
4.761e-01,0.000e+00
4.786e-01,0.000e+00
4.810e-01,0.000e+00
4.835e-01,0.000e+00
4.859e-01,0.000e+00
4.884e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_009.csv <==
transmittance,probability_density
1.415e-03,1.198e+00
4.244e-03,3.429e+00
7.073e-03,4.581e+00
9.902e-03,5.698e+00
1.273e-02,6.122e+00
1.556e-02,6.419e+00
1.839e-02,6.514e+00
2.122e-02,7.016e+00
2.405e-02,7.175e+00
2.688e-02,7.327e+00
2.971e-02,7.507e+00
3.254e-02,7.875e+00
3.537e-02,7.970e+00
3.819e-02,8.257e+00
4.102e-02,7.649e+00
4.385e-02,7.829e+00
4.668e-02,7.765e+00
4.951e-02,7.868e+00
5.234e-02,7.939e+00
5.517e-02,7.454e+00
5.800e-02,7.327e+00
6.083e-02,7.147e+00
6.366e-02,7.186e+00
6.649e-02,7.104e+00
6.932e-02,6.762e+00
7.214e-02,6.896e+00
7.497e-02,7.016e+00
7.780e-02,6.949e+00
8.063e-02,6.465e+00
8.346e-02,6.048e+00
8.629e-02,5.973e+00
8.912e-02,6.034e+00
9.195e-02,5.691e+00
9.478e-02,5.348e+00
9.761e-02,5.327e+00
1.004e-01,5.401e+00
1.033e-01,5.019e+00
1.061e-01,4.839e+00
1.089e-01,4.623e+00
1.118e-01,4.450e+00
1.146e-01,4.277e+00
1.174e-01,4.549e+00
1.202e-01,3.930e+00
1.231e-01,3.962e+00
1.259e-01,3.768e+00
1.287e-01,3.687e+00
1.316e-01,3.248e+00
1.344e-01,3.450e+00
1.372e-01,3.128e+00
1.400e-01,3.110e+00
1.429e-01,3.029e+00
1.457e-01,2.683e+00
1.485e-01,2.799e+00
1.514e-01,2.389e+00
1.542e-01,2.612e+00
1.570e-01,2.531e+00
1.598e-01,2.110e+00
1.627e-01,2.184e+00
1.655e-01,2.170e+00
1.683e-01,1.831e+00
1.712e-01,1.895e+00
1.740e-01,1.990e+00
1.768e-01,1.718e+00
1.797e-01,1.626e+00
1.825e-01,1.658e+00
1.853e-01,1.495e+00
1.881e-01,1.407e+00
1.910e-01,1.322e+00
1.938e-01,1.230e+00
1.966e-01,1.142e+00
1.995e-01,1.096e+00
2.023e-01,1.163e+00
2.051e-01,1.145e+00
2.079e-01,9.861e-01
2.108e-01,9.119e-01
2.136e-01,9.048e-01
2.164e-01,8.483e-01
2.193e-01,8.165e-01
2.221e-01,7.988e-01
2.249e-01,7.211e-01
2.278e-01,7.034e-01
2.306e-01,6.115e-01
2.334e-01,7.034e-01
2.362e-01,5.655e-01
2.391e-01,5.655e-01
2.419e-01,4.984e-01
2.447e-01,5.267e-01
2.476e-01,4.277e-01
2.504e-01,5.019e-01
2.532e-01,4.348e-01
2.560e-01,3.322e-01
2.589e-01,3.747e-01
2.617e-01,3.216e-01
2.645e-01,3.535e-01
2.674e-01,3.287e-01
2.702e-01,2.686e-01
2.730e-01,2.934e-01
2.758e-01,3.181e-01
2.787e-01,2.863e-01
2.815e-01,2.616e-01
2.843e-01,1.838e-01
2.872e-01,2.050e-01
2.900e-01,1.555e-01
2.928e-01,1.767e-01
2.957e-01,1.520e-01
2.985e-01,1.237e-01
3.013e-01,1.591e-01
3.041e-01,1.272e-01
3.070e-01,1.485e-01
3.098e-01,1.378e-01
3.126e-01,1.060e-01
3.155e-01,9.897e-02
3.183e-01,9.543e-02
3.211e-01,9.543e-02
3.239e-01,1.025e-01
3.268e-01,8.483e-02
3.296e-01,7.776e-02
3.324e-01,6.009e-02
3.353e-01,5.302e-02
3.381e-01,5.302e-02
3.409e-01,8.483e-02
3.437e-01,6.362e-02
3.466e-01,3.535e-02
3.494e-01,3.888e-02
3.522e-01,4.241e-02
3.551e-01,5.302e-02
3.579e-01,3.181e-02
3.607e-01,3.888e-02
3.636e-01,3.181e-02
3.664e-01,1.767e-02
3.692e-01,3.535e-02
3.720e-01,2.474e-02
3.749e-01,2.474e-02
3.777e-01,1.414e-02
3.805e-01,3.181e-02
3.834e-01,2.828e-02
3.862e-01,2.121e-02
3.890e-01,1.767e-02
3.918e-01,3.535e-03
3.947e-01,1.060e-02
3.975e-01,2.474e-02
4.003e-01,7.069e-03
4.032e-01,2.474e-02
4.060e-01,1.767e-02
4.088e-01,1.060e-02
4.116e-01,1.060e-02
4.145e-01,1.414e-02
4.173e-01,1.060e-02
4.201e-01,3.535e-03
4.230e-01,0.000e+00
4.258e-01,1.060e-02
4.286e-01,0.000e+00
4.315e-01,1.060e-02
4.343e-01,0.000e+00
4.371e-01,7.069e-03
4.399e-01,7.069e-03
4.428e-01,1.414e-02
4.456e-01,3.535e-03
4.484e-01,0.000e+00
4.513e-01,1.060e-02
4.541e-01,0.000e+00
4.569e-01,0.000e+00
4.597e-01,3.535e-03
4.626e-01,0.000e+00
4.654e-01,3.535e-03
4.682e-01,0.000e+00
4.711e-01,3.535e-03
4.739e-01,0.000e+00
4.767e-01,1.060e-02
4.795e-01,0.000e+00
4.824e-01,0.000e+00
4.852e-01,0.000e+00
4.880e-01,0.000e+00
4.909e-01,3.535e-03
4.937e-01,0.000e+00
4.965e-01,0.000e+00
4.994e-01,0.000e+00
5.022e-01,0.000e+00
5.050e-01,0.000e+00
5.078e-01,0.000e+00
5.107e-01,0.000e+00
5.135e-01,3.535e-03
5.163e-01,0.000e+00
5.192e-01,0.000e+00
5.220e-01,0.000e+00
5.248e-01,0.000e+00
5.276e-01,0.000e+00
5.305e-01,0.000e+00
5.333e-01,0.000e+00
5.361e-01,0.000e+00
5.390e-01,0.000e+00
5.418e-01,0.000e+00
5.446e-01,0.000e+00
5.475e-01,0.000e+00
5.503e-01,0.000e+00
5.531e-01,0.000e+00
5.559e-01,0.000e+00
5.588e-01,0.000e+00
5.616e-01,0.000e+00
5.644e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_01.csv <==
transmittance,probability_density
1.571e-03,7.478e-01
4.714e-03,2.278e+00
7.857e-03,3.249e+00
1.100e-02,3.984e+00
1.414e-02,4.385e+00
1.728e-02,4.993e+00
2.043e-02,5.024e+00
2.357e-02,5.323e+00
2.671e-02,5.575e+00
2.986e-02,5.778e+00
3.300e-02,5.823e+00
3.614e-02,6.068e+00
3.928e-02,6.192e+00
4.243e-02,6.253e+00
4.557e-02,6.787e+00
4.871e-02,6.663e+00
5.185e-02,6.459e+00
5.500e-02,6.424e+00
5.814e-02,6.386e+00
6.128e-02,6.533e+00
6.443e-02,6.418e+00
6.757e-02,6.284e+00
7.071e-02,6.399e+00
7.385e-02,5.979e+00
7.700e-02,5.928e+00
8.014e-02,5.947e+00
8.328e-02,5.826e+00
8.642e-02,5.642e+00
8.957e-02,6.008e+00
9.271e-02,5.928e+00
9.585e-02,5.549e+00
9.900e-02,5.616e+00
1.021e-01,5.263e+00
1.053e-01,4.964e+00
1.084e-01,4.900e+00
1.116e-01,4.897e+00
1.147e-01,4.744e+00
1.179e-01,4.531e+00
1.210e-01,4.394e+00
1.241e-01,4.550e+00
1.273e-01,4.006e+00
1.304e-01,4.232e+00
1.336e-01,3.984e+00
1.367e-01,3.790e+00
1.399e-01,3.911e+00
1.430e-01,3.516e+00
1.461e-01,3.561e+00
1.493e-01,3.414e+00
1.524e-01,3.055e+00
1.556e-01,3.087e+00
1.587e-01,3.032e+00
1.618e-01,2.924e+00
1.650e-01,2.772e+00
1.681e-01,2.727e+00
1.713e-01,2.593e+00
1.744e-01,2.358e+00
1.776e-01,2.386e+00
1.807e-01,2.126e+00
1.838e-01,2.237e+00
1.870e-01,2.097e+00
1.901e-01,2.161e+00
1.933e-01,1.849e+00
1.964e-01,1.699e+00
1.996e-01,1.861e+00
2.027e-01,1.763e+00
2.058e-01,1.769e+00
2.090e-01,1.438e+00
2.121e-01,1.540e+00
2.153e-01,1.387e+00
2.184e-01,1.387e+00
2.216e-01,1.321e+00
2.247e-01,1.292e+00
2.278e-01,1.095e+00
2.310e-01,1.082e+00
2.341e-01,1.079e+00
2.373e-01,9.355e-01
2.404e-01,1.002e+00
2.436e-01,1.060e+00
2.467e-01,8.114e-01
2.498e-01,8.814e-01
2.530e-01,7.509e-01
2.561e-01,7.128e-01
2.593e-01,6.778e-01
2.624e-01,6.332e-01
2.656e-01,7.032e-01
2.687e-01,6.173e-01
2.718e-01,6.364e-01
2.750e-01,5.505e-01
2.781e-01,5.632e-01
2.813e-01,4.678e-01
2.844e-01,4.646e-01
2.876e-01,4.582e-01
2.907e-01,4.232e-01
2.938e-01,4.073e-01
2.970e-01,3.882e-01
3.001e-01,3.596e-01
3.033e-01,3.341e-01
3.064e-01,3.341e-01
3.096e-01,3.055e-01
3.127e-01,2.959e-01
3.158e-01,2.291e-01
3.190e-01,2.673e-01
3.221e-01,2.546e-01
3.253e-01,2.768e-01
3.284e-01,2.227e-01
3.316e-01,1.973e-01
3.347e-01,1.368e-01
3.378e-01,1.623e-01
3.410e-01,1.527e-01
3.441e-01,1.496e-01
3.473e-01,1.368e-01
3.504e-01,1.082e-01
3.536e-01,1.559e-01
3.567e-01,1.177e-01
3.598e-01,8.910e-02
3.630e-01,1.082e-01
3.661e-01,1.241e-01
3.693e-01,8.910e-02
3.724e-01,9.864e-02
3.756e-01,8.910e-02
3.787e-01,5.409e-02
3.818e-01,7.319e-02
3.850e-01,6.364e-02
3.881e-01,5.728e-02
3.913e-01,6.364e-02
3.944e-01,5.091e-02
3.976e-01,6.682e-02
4.007e-01,2.864e-02
4.038e-01,3.500e-02
4.070e-01,3.818e-02
4.101e-01,1.273e-02
4.133e-01,2.864e-02
4.164e-01,3.182e-02
4.196e-01,3.500e-02
4.227e-01,4.455e-02
4.258e-01,3.182e-02
4.290e-01,1.273e-02
4.321e-01,2.546e-02
4.353e-01,1.909e-02
4.384e-01,9.546e-03
4.415e-01,3.182e-02
4.447e-01,1.909e-02
4.478e-01,9.546e-03
4.510e-01,3.182e-03
4.541e-01,1.909e-02
4.573e-01,1.909e-02
4.604e-01,9.546e-03
4.635e-01,1.909e-02
4.667e-01,6.364e-03
4.698e-01,9.546e-03
4.730e-01,3.182e-03
4.761e-01,1.273e-02
4.793e-01,6.364e-03
4.824e-01,3.182e-03
4.855e-01,9.546e-03
4.887e-01,6.364e-03
4.918e-01,3.182e-03
4.950e-01,1.273e-02
4.981e-01,3.182e-03
5.013e-01,6.364e-03
5.044e-01,3.182e-03
5.075e-01,6.364e-03
5.107e-01,0.000e+00
5.138e-01,3.182e-03
5.170e-01,3.182e-03
5.201e-01,3.182e-03
5.233e-01,3.182e-03
5.264e-01,3.182e-03
5.295e-01,3.182e-03
5.327e-01,3.182e-03
5.358e-01,0.000e+00
5.390e-01,0.000e+00
5.421e-01,0.000e+00
5.453e-01,0.000e+00
5.484e-01,0.000e+00
5.515e-01,3.182e-03
5.547e-01,0.000e+00
5.578e-01,0.000e+00
5.610e-01,0.000e+00
5.641e-01,0.000e+00
5.673e-01,0.000e+00
5.704e-01,3.182e-03
5.735e-01,0.000e+00
5.767e-01,0.000e+00
5.798e-01,0.000e+00
5.830e-01,0.000e+00
5.861e-01,0.000e+00
5.893e-01,0.000e+00
5.924e-01,0.000e+00
5.955e-01,0.000e+00
5.987e-01,0.000e+00
6.018e-01,0.000e+00
6.050e-01,0.000e+00
6.081e-01,0.000e+00
6.113e-01,0.000e+00
6.144e-01,0.000e+00
6.175e-01,0.000e+00
6.207e-01,0.000e+00
6.238e-01,0.000e+00
6.270e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_011.csv <==
transmittance,probability_density
1.710e-03,3.889e-01
5.130e-03,1.535e+00
8.550e-03,2.322e+00
1.197e-02,2.690e+00
1.539e-02,3.152e+00
1.881e-02,3.564e+00
2.223e-02,4.117e+00
2.565e-02,3.927e+00
2.907e-02,4.427e+00
3.249e-02,4.284e+00
3.591e-02,4.640e+00
3.933e-02,4.787e+00
4.275e-02,4.991e+00
4.617e-02,4.971e+00
4.959e-02,5.117e+00
5.301e-02,5.167e+00
5.643e-02,5.582e+00
5.985e-02,5.383e+00
6.327e-02,5.591e+00
6.669e-02,5.319e+00
7.011e-02,5.579e+00
7.353e-02,5.480e+00
7.695e-02,5.278e+00
8.037e-02,5.295e+00
8.379e-02,5.529e+00
8.721e-02,5.249e+00
9.063e-02,5.135e+00
9.405e-02,5.067e+00
9.747e-02,5.053e+00
1.009e-01,4.778e+00
1.043e-01,5.187e+00
1.077e-01,4.854e+00
1.111e-01,4.991e+00
1.146e-01,4.787e+00
1.180e-01,4.915e+00
1.214e-01,4.705e+00
1.248e-01,4.450e+00
1.282e-01,4.380e+00
1.317e-01,4.108e+00
1.351e-01,4.108e+00
1.385e-01,4.246e+00
1.419e-01,3.813e+00
1.453e-01,3.880e+00
1.488e-01,3.699e+00
1.522e-01,3.658e+00
1.556e-01,3.638e+00
1.590e-01,3.459e+00
1.624e-01,3.500e+00
1.659e-01,3.328e+00
1.693e-01,3.266e+00
1.727e-01,3.181e+00
1.761e-01,2.927e+00
1.795e-01,2.822e+00
1.830e-01,2.760e+00
1.864e-01,2.661e+00
1.898e-01,2.702e+00
1.932e-01,2.591e+00
1.966e-01,2.409e+00
2.001e-01,2.339e+00
2.035e-01,2.143e+00
2.069e-01,2.275e+00
2.103e-01,2.009e+00
2.137e-01,1.889e+00
2.172e-01,1.918e+00
2.206e-01,2.006e+00
2.240e-01,1.784e+00
2.274e-01,1.681e+00
2.308e-01,1.661e+00
2.343e-01,1.485e+00
2.377e-01,1.550e+00
2.411e-01,1.570e+00
2.445e-01,1.424e+00
2.479e-01,1.380e+00
2.514e-01,1.251e+00
2.548e-01,1.316e+00
2.582e-01,1.111e+00
2.616e-01,1.167e+00
2.650e-01,1.088e+00
2.685e-01,1.003e+00
2.719e-01,9.708e-01
2.753e-01,1.053e+00
2.787e-01,8.831e-01
2.821e-01,7.135e-01
2.856e-01,8.597e-01
2.890e-01,8.275e-01
2.924e-01,7.983e-01
2.958e-01,6.345e-01
2.992e-01,6.316e-01
3.027e-01,6.462e-01
3.061e-01,5.614e-01
3.095e-01,5.234e-01
3.129e-01,6.111e-01
3.163e-01,5.410e-01
3.198e-01,5.351e-01
3.232e-01,4.562e-01
3.266e-01,4.649e-01
3.300e-01,4.386e-01
3.334e-01,4.474e-01
3.369e-01,3.421e-01
3.403e-01,3.421e-01
3.437e-01,3.743e-01
3.471e-01,3.363e-01
3.505e-01,3.216e-01
3.540e-01,3.070e-01
3.574e-01,2.719e-01
3.608e-01,2.632e-01
3.642e-01,2.632e-01
3.676e-01,2.456e-01
3.711e-01,2.222e-01
3.745e-01,1.871e-01
3.779e-01,1.871e-01
3.813e-01,1.784e-01
3.847e-01,1.521e-01
3.882e-01,1.374e-01
3.916e-01,1.287e-01
3.950e-01,1.550e-01
3.984e-01,1.111e-01
4.018e-01,1.374e-01
4.053e-01,1.082e-01
4.087e-01,1.140e-01
4.121e-01,1.140e-01
4.155e-01,9.649e-02
4.189e-01,8.480e-02
4.224e-01,9.649e-02
4.258e-01,5.556e-02
4.292e-01,8.480e-02
4.326e-01,6.433e-02
4.360e-01,7.018e-02
4.395e-01,8.187e-02
4.429e-01,4.678e-02
4.463e-01,3.801e-02
4.497e-01,4.678e-02
4.531e-01,4.386e-02
4.566e-01,3.216e-02
4.600e-01,2.924e-02
4.634e-01,2.339e-02
4.668e-01,2.632e-02
4.702e-01,3.509e-02
4.737e-01,2.339e-02
4.771e-01,3.216e-02
4.805e-01,2.339e-02
4.839e-01,2.632e-02
4.873e-01,2.632e-02
4.908e-01,5.848e-03
4.942e-01,2.339e-02
4.976e-01,2.632e-02
5.010e-01,2.047e-02
5.044e-01,1.170e-02
5.079e-01,2.924e-03
5.113e-01,8.772e-03
5.147e-01,1.170e-02
5.181e-01,1.170e-02
5.215e-01,1.462e-02
5.250e-01,2.924e-03
5.284e-01,1.462e-02
5.318e-01,8.772e-03
5.352e-01,5.848e-03
5.386e-01,1.170e-02
5.421e-01,8.772e-03
5.455e-01,2.924e-03
5.489e-01,1.170e-02
5.523e-01,0.000e+00
5.557e-01,0.000e+00
5.592e-01,2.924e-03
5.626e-01,1.170e-02
5.660e-01,2.924e-03
5.694e-01,5.848e-03
5.728e-01,0.000e+00
5.763e-01,2.924e-03
5.797e-01,5.848e-03
5.831e-01,2.924e-03
5.865e-01,0.000e+00
5.899e-01,0.000e+00
5.934e-01,0.000e+00
5.968e-01,0.000e+00
6.002e-01,0.000e+00
6.036e-01,0.000e+00
6.070e-01,2.924e-03
6.105e-01,0.000e+00
6.139e-01,0.000e+00
6.173e-01,0.000e+00
6.207e-01,2.924e-03
6.241e-01,0.000e+00
6.276e-01,0.000e+00
6.310e-01,0.000e+00
6.344e-01,0.000e+00
6.378e-01,0.000e+00
6.412e-01,0.000e+00
6.447e-01,0.000e+00
6.481e-01,0.000e+00
6.515e-01,0.000e+00
6.549e-01,0.000e+00
6.583e-01,0.000e+00
6.618e-01,0.000e+00
6.652e-01,0.000e+00
6.686e-01,0.000e+00
6.720e-01,0.000e+00
6.754e-01,0.000e+00
6.789e-01,0.000e+00
6.823e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_012.csv <==
transmittance,probability_density
1.824e-03,2.166e-01
5.471e-03,9.761e-01
9.118e-03,1.656e+00
1.276e-02,1.988e+00
1.641e-02,2.358e+00
2.006e-02,2.528e+00
2.371e-02,3.016e+00
2.735e-02,3.208e+00
3.100e-02,3.301e+00
3.465e-02,3.518e+00
3.829e-02,3.592e+00
4.194e-02,3.833e+00
4.559e-02,3.844e+00
4.924e-02,4.069e+00
5.288e-02,4.239e+00
5.653e-02,4.157e+00
6.018e-02,4.250e+00
6.382e-02,4.576e+00
6.747e-02,4.458e+00
7.112e-02,4.595e+00
7.476e-02,4.711e+00
7.841e-02,4.763e+00
8.206e-02,4.719e+00
8.571e-02,4.656e+00
8.935e-02,4.765e+00
9.300e-02,4.541e+00
9.665e-02,4.683e+00
1.003e-01,4.659e+00
1.039e-01,4.527e+00
1.076e-01,4.415e+00
1.112e-01,4.415e+00
1.149e-01,4.554e+00
1.185e-01,4.354e+00
1.222e-01,4.340e+00
1.258e-01,4.409e+00
1.295e-01,4.217e+00
1.331e-01,4.319e+00
1.368e-01,4.195e+00
1.404e-01,4.299e+00
1.441e-01,3.899e+00
1.477e-01,4.091e+00
1.514e-01,3.721e+00
1.550e-01,3.800e+00
1.586e-01,3.586e+00
1.623e-01,3.644e+00
1.659e-01,3.460e+00
1.696e-01,3.488e+00
1.732e-01,3.510e+00
1.769e-01,3.219e+00
1.805e-01,3.115e+00
1.842e-01,3.150e+00
1.878e-01,3.057e+00
1.915e-01,3.024e+00
1.951e-01,3.123e+00
1.988e-01,2.871e+00
2.024e-01,2.649e+00
2.061e-01,2.668e+00
2.097e-01,2.608e+00
2.134e-01,2.566e+00
2.170e-01,2.383e+00
2.206e-01,2.328e+00
2.243e-01,2.298e+00
2.279e-01,2.199e+00
2.316e-01,2.152e+00
2.352e-01,2.007e+00
2.389e-01,1.903e+00
2.425e-01,1.897e+00
2.462e-01,1.917e+00
2.498e-01,1.741e+00
2.535e-01,1.692e+00
2.571e-01,1.656e+00
2.608e-01,1.516e+00
2.644e-01,1.519e+00
2.681e-01,1.492e+00
2.717e-01,1.330e+00
2.754e-01,1.379e+00
2.790e-01,1.387e+00
2.826e-01,1.193e+00
2.863e-01,1.264e+00
2.899e-01,1.163e+00
2.936e-01,1.165e+00
2.972e-01,1.089e+00
3.009e-01,1.056e+00
3.045e-01,9.789e-01
3.082e-01,9.377e-01
3.118e-01,9.679e-01
3.155e-01,8.665e-01
3.191e-01,8.089e-01
3.228e-01,6.553e-01
3.264e-01,7.403e-01
3.301e-01,6.745e-01
3.337e-01,6.910e-01
3.374e-01,6.718e-01
3.410e-01,6.416e-01
3.446e-01,5.676e-01
3.483e-01,5.319e-01
3.519e-01,5.347e-01
3.556e-01,4.689e-01
3.592e-01,4.853e-01
3.629e-01,4.771e-01
3.665e-01,4.881e-01
3.702e-01,4.250e-01
3.738e-01,4.195e-01
3.775e-01,4.332e-01
3.811e-01,2.961e-01
3.848e-01,3.400e-01
3.884e-01,3.345e-01
3.921e-01,3.071e-01
3.957e-01,2.961e-01
3.994e-01,3.016e-01
4.030e-01,2.331e-01
4.066e-01,2.742e-01
4.103e-01,2.385e-01
4.139e-01,2.276e-01
4.176e-01,1.974e-01
4.212e-01,1.919e-01
4.249e-01,1.590e-01
4.285e-01,1.590e-01
4.322e-01,1.042e-01
4.358e-01,1.398e-01
4.395e-01,1.206e-01
4.431e-01,1.700e-01
4.468e-01,1.234e-01
4.504e-01,1.179e-01
4.541e-01,9.323e-02
4.577e-01,1.206e-01
4.614e-01,1.042e-01
4.650e-01,9.597e-02
4.686e-01,8.226e-02
4.723e-01,6.855e-02
4.759e-01,4.935e-02
4.796e-01,7.129e-02
4.832e-01,7.677e-02
4.869e-01,6.855e-02
4.905e-01,4.935e-02
4.942e-01,5.210e-02
4.978e-01,3.839e-02
5.015e-01,3.565e-02
5.051e-01,3.565e-02
5.088e-01,3.565e-02
5.124e-01,2.468e-02
5.161e-01,3.565e-02
5.197e-01,3.290e-02
5.234e-01,1.371e-02
5.270e-01,1.919e-02
5.306e-01,1.919e-02
5.343e-01,2.742e-02
5.379e-01,2.468e-02
5.416e-01,1.371e-02
5.452e-01,3.016e-02
5.489e-01,1.097e-02
5.525e-01,8.226e-03
5.562e-01,1.097e-02
5.598e-01,1.371e-02
5.635e-01,1.371e-02
5.671e-01,8.226e-03
5.708e-01,5.484e-03
5.744e-01,1.645e-02
5.781e-01,8.226e-03
5.817e-01,1.371e-02
5.854e-01,5.484e-03
5.890e-01,8.226e-03
5.926e-01,1.097e-02
5.963e-01,5.484e-03
5.999e-01,5.484e-03
6.036e-01,2.742e-03
6.072e-01,5.484e-03
6.109e-01,0.000e+00
6.145e-01,5.484e-03
6.182e-01,2.742e-03
6.218e-01,2.742e-03
6.255e-01,5.484e-03
6.291e-01,5.484e-03
6.328e-01,0.000e+00
6.364e-01,0.000e+00
6.401e-01,0.000e+00
6.437e-01,0.000e+00
6.474e-01,0.000e+00
6.510e-01,0.000e+00
6.546e-01,2.742e-03
6.583e-01,0.000e+00
6.619e-01,2.742e-03
6.656e-01,0.000e+00
6.692e-01,0.000e+00
6.729e-01,0.000e+00
6.765e-01,0.000e+00
6.802e-01,0.000e+00
6.838e-01,0.000e+00
6.875e-01,0.000e+00
6.911e-01,0.000e+00
6.948e-01,0.000e+00
6.984e-01,0.000e+00
7.021e-01,0.000e+00
7.057e-01,0.000e+00
7.094e-01,0.000e+00
7.130e-01,0.000e+00
7.166e-01,0.000e+00
7.203e-01,0.000e+00
7.239e-01,0.000e+00
7.276e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_013.csv <==
transmittance,probability_density
1.928e-03,1.245e-01
5.785e-03,6.482e-01
9.642e-03,1.112e+00
1.350e-02,1.395e+00
1.735e-02,1.711e+00
2.121e-02,1.991e+00
2.507e-02,2.043e+00
2.892e-02,2.375e+00
3.278e-02,2.684e+00
3.664e-02,2.653e+00
4.049e-02,2.842e+00
4.435e-02,2.883e+00
4.821e-02,3.166e+00
5.206e-02,3.277e+00
5.592e-02,3.262e+00
5.978e-02,3.420e+00
6.363e-02,3.620e+00
6.749e-02,3.552e+00
7.135e-02,3.542e+00
7.520e-02,3.775e+00
7.906e-02,3.949e+00
8.292e-02,3.851e+00
8.677e-02,3.799e+00
9.063e-02,4.291e+00
9.449e-02,4.053e+00
9.834e-02,4.014e+00
1.022e-01,4.203e+00
1.061e-01,4.120e+00
1.099e-01,3.928e+00
1.138e-01,4.128e+00
1.176e-01,4.048e+00
1.215e-01,3.954e+00
1.253e-01,3.835e+00
1.292e-01,4.055e+00
1.331e-01,3.765e+00
1.369e-01,4.029e+00
1.408e-01,4.001e+00
1.446e-01,3.845e+00
1.485e-01,3.996e+00
1.523e-01,3.672e+00
1.562e-01,3.817e+00
1.600e-01,3.677e+00
1.639e-01,3.814e+00
1.678e-01,3.568e+00
1.716e-01,3.581e+00
1.755e-01,3.537e+00
1.793e-01,3.174e+00
1.832e-01,3.257e+00
1.870e-01,3.210e+00
1.909e-01,3.280e+00
1.948e-01,3.130e+00
1.986e-01,3.215e+00
2.025e-01,2.876e+00
2.063e-01,3.140e+00
2.102e-01,2.811e+00
2.140e-01,2.857e+00
2.179e-01,2.730e+00
2.218e-01,2.596e+00
2.256e-01,2.795e+00
2.295e-01,2.461e+00
2.333e-01,2.562e+00
2.372e-01,2.492e+00
2.410e-01,2.396e+00
2.449e-01,2.339e+00
2.488e-01,2.243e+00
2.526e-01,2.157e+00
2.565e-01,2.155e+00
2.603e-01,2.020e+00
2.642e-01,1.937e+00
2.680e-01,1.838e+00
2.719e-01,1.924e+00
2.757e-01,1.709e+00
2.796e-01,1.742e+00
2.835e-01,1.652e+00
2.873e-01,1.561e+00
2.912e-01,1.566e+00
2.950e-01,1.455e+00
2.989e-01,1.473e+00
3.027e-01,1.366e+00
3.066e-01,1.325e+00
3.105e-01,1.255e+00
3.143e-01,1.232e+00
3.182e-01,1.185e+00
3.220e-01,1.086e+00
3.259e-01,1.156e+00
3.297e-01,1.167e+00
3.336e-01,1.042e+00
3.375e-01,1.086e+00
3.413e-01,1.035e+00
3.452e-01,8.842e-01
3.490e-01,8.142e-01
3.529e-01,8.842e-01
3.567e-01,8.142e-01
3.606e-01,7.157e-01
3.644e-01,7.286e-01
3.683e-01,6.379e-01
3.722e-01,6.197e-01
3.760e-01,6.456e-01
3.799e-01,6.301e-01
3.837e-01,5.445e-01
3.876e-01,5.730e-01
3.914e-01,5.134e-01
3.953e-01,5.419e-01
3.992e-01,4.278e-01
4.030e-01,4.641e-01
4.069e-01,4.408e-01
4.107e-01,4.356e-01
4.146e-01,4.071e-01
4.184e-01,3.993e-01
4.223e-01,3.578e-01
4.262e-01,3.682e-01
4.300e-01,3.163e-01
4.339e-01,3.112e-01
4.377e-01,3.112e-01
4.416e-01,3.060e-01
4.454e-01,2.774e-01
4.493e-01,2.178e-01
4.532e-01,2.074e-01
4.570e-01,2.074e-01
4.609e-01,1.945e-01
4.647e-01,2.023e-01
4.686e-01,1.919e-01
4.724e-01,1.504e-01
4.763e-01,1.530e-01
4.801e-01,1.322e-01
4.840e-01,1.582e-01
4.879e-01,1.322e-01
4.917e-01,1.219e-01
4.956e-01,1.374e-01
4.994e-01,1.037e-01
5.033e-01,8.816e-02
5.071e-01,8.557e-02
5.110e-01,9.853e-02
5.149e-01,8.038e-02
5.187e-01,8.297e-02
5.226e-01,6.482e-02
5.264e-01,5.705e-02
5.303e-01,4.927e-02
5.341e-01,6.482e-02
5.380e-01,4.149e-02
5.419e-01,6.223e-02
5.457e-01,4.408e-02
5.496e-01,6.223e-02
5.534e-01,3.889e-02
5.573e-01,3.630e-02
5.611e-01,1.037e-02
5.650e-01,3.630e-02
5.688e-01,2.334e-02
5.727e-01,2.074e-02
5.766e-01,2.074e-02
5.804e-01,1.296e-02
5.843e-01,2.852e-02
5.881e-01,1.296e-02
5.920e-01,1.815e-02
5.958e-01,1.815e-02
5.997e-01,1.556e-02
6.036e-01,1.296e-02
6.074e-01,5.186e-03
6.113e-01,1.037e-02
6.151e-01,1.037e-02
6.190e-01,7.779e-03
6.228e-01,1.815e-02
6.267e-01,1.296e-02
6.306e-01,7.779e-03
6.344e-01,0.000e+00
6.383e-01,1.037e-02
6.421e-01,1.556e-02
6.460e-01,7.779e-03
6.498e-01,0.000e+00
6.537e-01,0.000e+00
6.576e-01,2.593e-03
6.614e-01,5.186e-03
6.653e-01,0.000e+00
6.691e-01,7.779e-03
6.730e-01,2.593e-03
6.768e-01,0.000e+00
6.807e-01,2.593e-03
6.845e-01,0.000e+00
6.884e-01,0.000e+00
6.923e-01,2.593e-03
6.961e-01,0.000e+00
7.000e-01,2.593e-03
7.038e-01,0.000e+00
7.077e-01,0.000e+00
7.115e-01,0.000e+00
7.154e-01,0.000e+00
7.193e-01,0.000e+00
7.231e-01,0.000e+00
7.270e-01,0.000e+00
7.308e-01,0.000e+00
7.347e-01,0.000e+00
7.385e-01,0.000e+00
7.424e-01,0.000e+00
7.463e-01,0.000e+00
7.501e-01,0.000e+00
7.540e-01,0.000e+00
7.578e-01,0.000e+00
7.617e-01,0.000e+00
7.655e-01,0.000e+00
7.694e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_014.csv <==
transmittance,probability_density
2.022e-03,7.420e-02
6.065e-03,4.106e-01
1.011e-02,7.593e-01
1.415e-02,9.918e-01
1.819e-02,1.182e+00
2.224e-02,1.457e+00
2.628e-02,1.625e+00
3.032e-02,1.739e+00
3.437e-02,1.796e+00
3.841e-02,2.243e+00
4.245e-02,2.226e+00
4.650e-02,2.273e+00
5.054e-02,2.360e+00
5.458e-02,2.545e+00
5.862e-02,2.721e+00
6.267e-02,2.728e+00
6.671e-02,2.904e+00
7.075e-02,2.904e+00
7.480e-02,2.978e+00
7.884e-02,3.198e+00
8.288e-02,2.956e+00
8.693e-02,3.277e+00
9.097e-02,3.260e+00
9.501e-02,3.413e+00
9.905e-02,3.337e+00
1.031e-01,3.532e+00
1.071e-01,3.599e+00
1.112e-01,3.554e+00
1.152e-01,3.579e+00
1.193e-01,3.567e+00
1.233e-01,3.591e+00
1.274e-01,3.530e+00
1.314e-01,3.685e+00
1.354e-01,3.520e+00
1.395e-01,3.730e+00
1.435e-01,3.398e+00
1.476e-01,3.453e+00
1.516e-01,3.601e+00
1.557e-01,3.478e+00
1.597e-01,3.643e+00
1.637e-01,3.393e+00
1.678e-01,3.542e+00
1.718e-01,3.418e+00
1.759e-01,3.487e+00
1.799e-01,3.423e+00
1.840e-01,3.431e+00
1.880e-01,3.455e+00
1.920e-01,3.139e+00
1.961e-01,3.332e+00
2.001e-01,3.060e+00
2.042e-01,2.941e+00
2.082e-01,3.022e+00
2.123e-01,3.084e+00
2.163e-01,2.941e+00
2.203e-01,2.825e+00
2.244e-01,2.971e+00
2.284e-01,2.815e+00
2.325e-01,2.839e+00
2.365e-01,2.805e+00
2.406e-01,2.619e+00
2.446e-01,2.572e+00
2.486e-01,2.486e+00
2.527e-01,2.276e+00
2.567e-01,2.540e+00
2.608e-01,2.325e+00
2.648e-01,2.424e+00
2.689e-01,2.214e+00
2.729e-01,2.345e+00
2.769e-01,2.090e+00
2.810e-01,2.224e+00
2.850e-01,1.991e+00
2.891e-01,1.991e+00
2.931e-01,1.989e+00
2.972e-01,1.833e+00
3.012e-01,1.853e+00
3.053e-01,1.731e+00
3.093e-01,1.697e+00
3.133e-01,1.551e+00
3.174e-01,1.546e+00
3.214e-01,1.521e+00
3.255e-01,1.504e+00
3.295e-01,1.442e+00
3.336e-01,1.444e+00
3.376e-01,1.353e+00
3.416e-01,1.217e+00
3.457e-01,1.202e+00
3.497e-01,1.177e+00
3.538e-01,1.123e+00
3.578e-01,1.098e+00
3.619e-01,1.034e+00
3.659e-01,1.264e+00
3.699e-01,9.894e-01
3.740e-01,1.022e+00
3.780e-01,9.300e-01
3.821e-01,1.004e+00
3.861e-01,7.940e-01
3.902e-01,7.940e-01
3.942e-01,7.816e-01
3.982e-01,7.717e-01
4.023e-01,7.000e-01
4.063e-01,6.901e-01
4.104e-01,6.060e-01
4.144e-01,6.357e-01
4.185e-01,6.431e-01
4.225e-01,5.738e-01
4.265e-01,5.120e-01
4.306e-01,5.318e-01
4.346e-01,4.848e-01
4.387e-01,5.046e-01
4.427e-01,4.897e-01
4.468e-01,4.328e-01
4.508e-01,4.106e-01
4.548e-01,4.081e-01
4.589e-01,3.735e-01
4.629e-01,3.537e-01
4.670e-01,3.784e-01
4.710e-01,3.116e-01
4.751e-01,2.820e-01
4.791e-01,3.314e-01
4.831e-01,3.215e-01
4.872e-01,2.894e-01
4.912e-01,2.276e-01
4.953e-01,2.548e-01
4.993e-01,1.781e-01
5.034e-01,1.731e-01
5.074e-01,1.756e-01
5.114e-01,1.855e-01
5.155e-01,1.756e-01
5.195e-01,1.484e-01
5.236e-01,1.756e-01
5.276e-01,1.484e-01
5.317e-01,1.484e-01
5.357e-01,1.113e-01
5.397e-01,1.138e-01
5.438e-01,1.187e-01
5.478e-01,7.173e-02
5.519e-01,8.162e-02
5.559e-01,8.657e-02
5.600e-01,8.162e-02
5.640e-01,8.657e-02
5.680e-01,6.678e-02
5.721e-01,5.936e-02
5.761e-01,4.452e-02
5.802e-01,6.925e-02
5.842e-01,5.441e-02
5.883e-01,5.441e-02
5.923e-01,6.431e-02
5.963e-01,3.463e-02
6.004e-01,2.968e-02
6.044e-01,3.215e-02
6.085e-01,1.237e-02
6.125e-01,2.968e-02
6.166e-01,3.215e-02
6.206e-01,2.226e-02
6.247e-01,1.979e-02
6.287e-01,1.237e-02
6.327e-01,1.979e-02
6.368e-01,1.731e-02
6.408e-01,9.894e-03
6.449e-01,1.731e-02
6.489e-01,1.237e-02
6.530e-01,1.484e-02
6.570e-01,7.420e-03
6.610e-01,1.237e-02
6.651e-01,2.473e-03
6.691e-01,1.484e-02
6.732e-01,7.420e-03
6.772e-01,4.947e-03
6.813e-01,1.237e-02
6.853e-01,9.894e-03
6.893e-01,2.473e-03
6.934e-01,7.420e-03
6.974e-01,0.000e+00
7.015e-01,0.000e+00
7.055e-01,7.420e-03
7.096e-01,2.473e-03
7.136e-01,2.473e-03
7.176e-01,0.000e+00
7.217e-01,0.000e+00
7.257e-01,2.473e-03
7.298e-01,2.473e-03
7.338e-01,2.473e-03
7.379e-01,0.000e+00
7.419e-01,0.000e+00
7.459e-01,0.000e+00
7.500e-01,0.000e+00
7.540e-01,0.000e+00
7.581e-01,0.000e+00
7.621e-01,0.000e+00
7.662e-01,0.000e+00
7.702e-01,0.000e+00
7.742e-01,0.000e+00
7.783e-01,0.000e+00
7.823e-01,0.000e+00
7.864e-01,0.000e+00
7.904e-01,0.000e+00
7.945e-01,0.000e+00
7.985e-01,0.000e+00
8.025e-01,0.000e+00
8.066e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_015.csv <==
transmittance,probability_density
2.116e-03,5.670e-02
6.349e-03,2.244e-01
1.058e-02,5.292e-01
1.481e-02,7.135e-01
1.905e-02,9.072e-01
2.328e-02,1.014e+00
2.751e-02,1.229e+00
3.175e-02,1.318e+00
3.598e-02,1.529e+00
4.021e-02,1.498e+00
4.444e-02,1.710e+00
4.868e-02,1.904e+00
5.291e-02,1.916e+00
5.714e-02,1.951e+00
6.138e-02,2.044e+00
6.561e-02,2.204e+00
6.984e-02,2.403e+00
7.407e-02,2.424e+00
7.831e-02,2.469e+00
8.254e-02,2.540e+00
8.677e-02,2.518e+00
9.101e-02,2.783e+00
9.524e-02,2.599e+00
9.947e-02,2.870e+00
1.037e-01,2.842e+00
1.079e-01,2.811e+00
1.122e-01,3.019e+00
1.164e-01,3.140e+00
1.206e-01,3.064e+00
1.249e-01,3.180e+00
1.291e-01,3.180e+00
1.333e-01,3.123e+00
1.376e-01,3.293e+00
1.418e-01,3.085e+00
1.460e-01,3.149e+00
1.503e-01,3.338e+00
1.545e-01,3.256e+00
1.587e-01,3.258e+00
1.630e-01,3.154e+00
1.672e-01,3.213e+00
1.714e-01,3.182e+00
1.757e-01,3.282e+00
1.799e-01,3.173e+00
1.841e-01,3.137e+00
1.884e-01,3.208e+00
1.926e-01,3.144e+00
1.968e-01,3.213e+00
2.011e-01,3.147e+00
2.053e-01,3.211e+00
2.095e-01,3.121e+00
2.138e-01,3.026e+00
2.180e-01,3.064e+00
2.222e-01,2.870e+00
2.265e-01,2.863e+00
2.307e-01,2.970e+00
2.349e-01,2.745e+00
2.392e-01,2.653e+00
2.434e-01,2.741e+00
2.476e-01,2.771e+00
2.519e-01,2.686e+00
2.561e-01,2.627e+00
2.603e-01,2.686e+00
2.646e-01,2.594e+00
2.688e-01,2.490e+00
2.730e-01,2.466e+00
2.772e-01,2.400e+00
2.815e-01,2.124e+00
2.857e-01,2.363e+00
2.899e-01,2.190e+00
2.942e-01,2.216e+00
2.984e-01,2.235e+00
3.026e-01,2.138e+00
3.069e-01,2.079e+00
3.111e-01,2.015e+00
3.153e-01,2.013e+00
3.196e-01,1.968e+00
3.238e-01,1.985e+00
3.280e-01,1.725e+00
3.323e-01,1.788e+00
3.365e-01,1.701e+00
3.407e-01,1.609e+00
3.450e-01,1.590e+00
3.492e-01,1.510e+00
3.534e-01,1.439e+00
3.577e-01,1.543e+00
3.619e-01,1.429e+00
3.661e-01,1.406e+00
3.704e-01,1.280e+00
3.746e-01,1.240e+00
3.788e-01,1.219e+00
3.831e-01,1.167e+00
3.873e-01,1.122e+00
3.915e-01,1.056e+00
3.958e-01,1.042e+00
4.000e-01,1.143e+00
4.042e-01,1.023e+00
4.085e-01,1.016e+00
4.127e-01,9.899e-01
4.169e-01,8.458e-01
4.212e-01,8.718e-01
4.254e-01,8.789e-01
4.296e-01,7.513e-01
4.339e-01,7.466e-01
4.381e-01,7.300e-01
4.423e-01,7.017e-01
4.466e-01,6.355e-01
4.508e-01,6.450e-01
4.550e-01,6.710e-01
4.593e-01,5.174e-01
4.635e-01,5.788e-01
4.677e-01,5.174e-01
4.720e-01,5.103e-01
4.762e-01,4.749e-01
4.804e-01,5.079e-01
4.847e-01,4.512e-01
4.889e-01,4.111e-01
4.931e-01,4.182e-01
4.974e-01,3.308e-01
5.016e-01,3.426e-01
5.058e-01,3.615e-01
5.101e-01,3.284e-01
5.143e-01,3.402e-01
5.185e-01,2.930e-01
5.228e-01,2.906e-01
5.270e-01,2.930e-01
5.312e-01,2.835e-01
5.354e-01,2.363e-01
5.397e-01,1.866e-01
5.439e-01,1.985e-01
5.481e-01,1.701e-01
5.524e-01,2.055e-01
5.566e-01,1.725e-01
5.608e-01,1.441e-01
5.651e-01,1.512e-01
5.693e-01,1.512e-01
5.735e-01,1.229e-01
5.778e-01,1.276e-01
5.820e-01,1.110e-01
5.862e-01,8.269e-02
5.905e-01,1.063e-01
5.947e-01,8.269e-02
5.989e-01,6.851e-02
6.032e-01,7.796e-02
6.074e-01,6.851e-02
6.116e-01,8.505e-02
6.159e-01,6.379e-02
6.201e-01,6.615e-02
6.243e-01,5.198e-02
6.286e-01,6.143e-02
6.328e-01,4.725e-02
6.370e-01,4.489e-02
6.413e-01,1.654e-02
6.455e-01,3.071e-02
6.497e-01,3.071e-02
6.540e-01,1.418e-02
6.582e-01,2.363e-02
6.624e-01,2.835e-02
6.667e-01,2.835e-02
6.709e-01,2.126e-02
6.751e-01,9.450e-03
6.794e-01,9.450e-03
6.836e-01,2.363e-02
6.878e-01,1.181e-02
6.921e-01,4.725e-03
6.963e-01,1.181e-02
7.005e-01,9.450e-03
7.048e-01,7.088e-03
7.090e-01,7.088e-03
7.132e-01,4.725e-03
7.175e-01,1.418e-02
7.217e-01,7.088e-03
7.259e-01,4.725e-03
7.302e-01,2.363e-03
7.344e-01,7.088e-03
7.386e-01,4.725e-03
7.429e-01,0.000e+00
7.471e-01,2.363e-03
7.513e-01,2.363e-03
7.556e-01,0.000e+00
7.598e-01,0.000e+00
7.640e-01,2.363e-03
7.683e-01,2.363e-03
7.725e-01,0.000e+00
7.767e-01,0.000e+00
7.810e-01,0.000e+00
7.852e-01,0.000e+00
7.894e-01,0.000e+00
7.936e-01,0.000e+00
7.979e-01,0.000e+00
8.021e-01,0.000e+00
8.063e-01,0.000e+00
8.106e-01,0.000e+00
8.148e-01,0.000e+00
8.190e-01,0.000e+00
8.233e-01,0.000e+00
8.275e-01,0.000e+00
8.317e-01,0.000e+00
8.360e-01,0.000e+00
8.402e-01,0.000e+00
8.444e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_016.csv <==
transmittance,probability_density
2.201e-03,3.180e-02
6.603e-03,1.249e-01
1.101e-02,3.816e-01
1.541e-02,4.838e-01
1.981e-02,6.406e-01
2.421e-02,7.769e-01
2.861e-02,9.155e-01
3.302e-02,1.020e+00
3.742e-02,1.093e+00
4.182e-02,1.247e+00
4.622e-02,1.256e+00
5.063e-02,1.433e+00
5.503e-02,1.517e+00
5.943e-02,1.611e+00
6.383e-02,1.729e+00
6.823e-02,1.651e+00
7.264e-02,1.774e+00
7.704e-02,1.951e+00
8.144e-02,2.069e+00
8.584e-02,2.151e+00
9.025e-02,2.103e+00
9.465e-02,2.263e+00
9.905e-02,2.199e+00
1.035e-01,2.281e+00
1.079e-01,2.474e+00
1.123e-01,2.417e+00
1.167e-01,2.565e+00
1.211e-01,2.501e+00
1.255e-01,2.640e+00
1.299e-01,2.749e+00
1.343e-01,2.621e+00
1.387e-01,2.753e+00
1.431e-01,2.926e+00
1.475e-01,2.808e+00
1.519e-01,2.939e+00
1.563e-01,2.833e+00
1.607e-01,2.821e+00
1.651e-01,2.864e+00
1.695e-01,2.978e+00
1.739e-01,2.935e+00
1.783e-01,2.910e+00
1.827e-01,3.028e+00
1.871e-01,2.939e+00
1.915e-01,2.939e+00
1.959e-01,2.949e+00
2.003e-01,2.985e+00
2.047e-01,2.962e+00
2.091e-01,2.933e+00
2.135e-01,2.939e+00
2.179e-01,2.892e+00
2.223e-01,2.917e+00
2.267e-01,3.112e+00
2.311e-01,2.958e+00
2.355e-01,2.799e+00
2.399e-01,2.776e+00
2.443e-01,2.667e+00
2.487e-01,2.740e+00
2.531e-01,2.824e+00
2.575e-01,2.742e+00
2.619e-01,2.655e+00
2.663e-01,2.469e+00
2.707e-01,2.542e+00
2.751e-01,2.599e+00
2.795e-01,2.515e+00
2.839e-01,2.590e+00
2.883e-01,2.496e+00
2.927e-01,2.499e+00
2.971e-01,2.294e+00
3.016e-01,2.365e+00
3.060e-01,2.251e+00
3.104e-01,2.192e+00
3.148e-01,2.194e+00
3.192e-01,2.088e+00
3.236e-01,2.172e+00
3.280e-01,2.035e+00
3.324e-01,2.163e+00
3.368e-01,1.926e+00
3.412e-01,1.879e+00
3.456e-01,2.019e+00
3.500e-01,1.929e+00
3.544e-01,1.901e+00
3.588e-01,1.785e+00
3.632e-01,1.649e+00
3.676e-01,1.674e+00
3.720e-01,1.622e+00
3.764e-01,1.601e+00
3.808e-01,1.522e+00
3.852e-01,1.531e+00
3.896e-01,1.363e+00
3.940e-01,1.422e+00
3.984e-01,1.417e+00
4.028e-01,1.388e+00
4.072e-01,1.174e+00
4.116e-01,1.195e+00
4.160e-01,1.159e+00
4.204e-01,1.206e+00
4.248e-01,1.045e+00
4.292e-01,1.045e+00
4.336e-01,1.113e+00
4.380e-01,1.070e+00
4.424e-01,9.722e-01
4.468e-01,9.245e-01
4.512e-01,8.655e-01
4.556e-01,8.405e-01
4.600e-01,8.246e-01
4.644e-01,8.632e-01
4.688e-01,7.928e-01
4.732e-01,7.723e-01
4.776e-01,6.815e-01
4.820e-01,6.497e-01
4.864e-01,6.201e-01
4.908e-01,6.292e-01
4.952e-01,5.929e-01
4.996e-01,5.883e-01
5.041e-01,5.452e-01
5.085e-01,4.975e-01
5.129e-01,5.429e-01
5.173e-01,4.339e-01
5.217e-01,4.748e-01
5.261e-01,4.225e-01
5.305e-01,3.635e-01
5.349e-01,3.771e-01
5.393e-01,3.657e-01
5.437e-01,3.067e-01
5.481e-01,3.203e-01
5.525e-01,3.566e-01
5.569e-01,2.999e-01
5.613e-01,3.089e-01
5.657e-01,2.885e-01
5.701e-01,2.590e-01
5.745e-01,2.362e-01
5.789e-01,1.931e-01
5.833e-01,2.294e-01
5.877e-01,1.749e-01
5.921e-01,1.885e-01
5.965e-01,1.795e-01
6.009e-01,1.590e-01
6.053e-01,1.340e-01
6.097e-01,1.090e-01
6.141e-01,1.272e-01
6.185e-01,1.181e-01
6.229e-01,1.090e-01
6.273e-01,9.541e-02
6.317e-01,7.951e-02
6.361e-01,9.086e-02
6.405e-01,9.086e-02
6.449e-01,8.632e-02
6.493e-01,6.588e-02
6.537e-01,5.906e-02
6.581e-01,6.360e-02
6.625e-01,6.133e-02
6.669e-01,5.225e-02
6.713e-01,4.316e-02
6.757e-01,3.862e-02
6.801e-01,1.817e-02
6.845e-01,3.180e-02
6.889e-01,2.953e-02
6.933e-01,1.363e-02
6.977e-01,3.407e-02
7.022e-01,2.044e-02
7.066e-01,2.726e-02
7.110e-01,2.044e-02
7.154e-01,6.815e-03
7.198e-01,6.815e-03
7.242e-01,9.086e-03
7.286e-01,1.363e-02
7.330e-01,4.543e-03
7.374e-01,1.136e-02
7.418e-01,9.086e-03
7.462e-01,9.086e-03
7.506e-01,4.543e-03
7.550e-01,9.086e-03
7.594e-01,4.543e-03
7.638e-01,6.815e-03
7.682e-01,2.272e-03
7.726e-01,2.272e-03
7.770e-01,2.272e-03
7.814e-01,0.000e+00
7.858e-01,0.000e+00
7.902e-01,2.272e-03
7.946e-01,0.000e+00
7.990e-01,2.272e-03
8.034e-01,0.000e+00
8.078e-01,0.000e+00
8.122e-01,0.000e+00
8.166e-01,0.000e+00
8.210e-01,0.000e+00
8.254e-01,0.000e+00
8.298e-01,0.000e+00
8.342e-01,0.000e+00
8.386e-01,0.000e+00
8.430e-01,0.000e+00
8.474e-01,0.000e+00
8.518e-01,0.000e+00
8.562e-01,0.000e+00
8.606e-01,0.000e+00
8.650e-01,0.000e+00
8.694e-01,0.000e+00
8.738e-01,0.000e+00
8.782e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_017.csv <==
transmittance,probability_density
2.500e-03,2.000e-02
7.500e-03,1.000e-01
1.250e-02,2.840e-01
1.750e-02,3.580e-01
2.250e-02,5.540e-01
2.750e-02,5.980e-01
3.250e-02,7.360e-01
3.750e-02,8.420e-01
4.250e-02,8.840e-01
4.750e-02,1.030e+00
5.250e-02,1.080e+00
5.750e-02,1.124e+00
6.250e-02,1.236e+00
6.750e-02,1.370e+00
7.250e-02,1.462e+00
7.750e-02,1.452e+00
8.250e-02,1.538e+00
8.750e-02,1.634e+00
9.250e-02,1.714e+00
9.750e-02,1.956e+00
1.025e-01,1.890e+00
1.075e-01,1.874e+00
1.125e-01,1.944e+00
1.175e-01,2.014e+00
1.225e-01,2.182e+00
1.275e-01,2.246e+00
1.325e-01,2.196e+00
1.375e-01,2.216e+00
1.425e-01,2.376e+00
1.475e-01,2.470e+00
1.525e-01,2.364e+00
1.575e-01,2.524e+00
1.625e-01,2.562e+00
1.675e-01,2.550e+00
1.725e-01,2.702e+00
1.775e-01,2.476e+00
1.825e-01,2.610e+00
1.875e-01,2.692e+00
1.925e-01,2.744e+00
1.975e-01,2.672e+00
2.025e-01,2.710e+00
2.075e-01,2.648e+00
2.125e-01,2.758e+00
2.175e-01,2.786e+00
2.225e-01,2.736e+00
2.275e-01,2.816e+00
2.325e-01,2.706e+00
2.375e-01,2.620e+00
2.425e-01,2.794e+00
2.475e-01,2.832e+00
2.525e-01,2.768e+00
2.575e-01,2.754e+00
2.625e-01,2.662e+00
2.675e-01,2.636e+00
2.725e-01,2.476e+00
2.775e-01,2.620e+00
2.825e-01,2.676e+00
2.875e-01,2.458e+00
2.925e-01,2.444e+00
2.975e-01,2.460e+00
3.025e-01,2.460e+00
3.075e-01,2.376e+00
3.125e-01,2.338e+00
3.175e-01,2.438e+00
3.225e-01,2.342e+00
3.275e-01,2.334e+00
3.325e-01,2.308e+00
3.375e-01,2.084e+00
3.425e-01,2.192e+00
3.475e-01,2.078e+00
3.525e-01,2.020e+00
3.575e-01,2.062e+00
3.625e-01,1.990e+00
3.675e-01,1.930e+00
3.725e-01,1.834e+00
3.775e-01,1.926e+00
3.825e-01,1.848e+00
3.875e-01,1.736e+00
3.925e-01,1.782e+00
3.975e-01,1.716e+00
4.025e-01,1.572e+00
4.075e-01,1.580e+00
4.125e-01,1.624e+00
4.175e-01,1.496e+00
4.225e-01,1.418e+00
4.275e-01,1.382e+00
4.325e-01,1.362e+00
4.375e-01,1.194e+00
4.425e-01,1.274e+00
4.475e-01,1.212e+00
4.525e-01,1.202e+00
4.575e-01,1.070e+00
4.625e-01,1.100e+00
4.675e-01,1.080e+00
4.725e-01,1.060e+00
4.775e-01,9.420e-01
4.825e-01,9.620e-01
4.875e-01,8.980e-01
4.925e-01,7.960e-01
4.975e-01,8.700e-01
5.025e-01,7.940e-01
5.075e-01,7.820e-01
5.125e-01,7.660e-01
5.175e-01,6.100e-01
5.225e-01,6.880e-01
5.275e-01,6.040e-01
5.325e-01,5.960e-01
5.375e-01,5.820e-01
5.425e-01,5.640e-01
5.475e-01,4.780e-01
5.525e-01,4.600e-01
5.575e-01,4.860e-01
5.625e-01,4.440e-01
5.675e-01,4.160e-01
5.725e-01,3.640e-01
5.775e-01,3.400e-01
5.825e-01,3.300e-01
5.875e-01,2.960e-01
5.925e-01,3.300e-01
5.975e-01,3.540e-01
6.025e-01,2.780e-01
6.075e-01,2.600e-01
6.125e-01,2.260e-01
6.175e-01,2.120e-01
6.225e-01,1.980e-01
6.275e-01,2.100e-01
6.325e-01,1.640e-01
6.375e-01,1.560e-01
6.425e-01,1.180e-01
6.475e-01,1.400e-01
6.525e-01,1.180e-01
6.575e-01,1.040e-01
6.625e-01,1.100e-01
6.675e-01,9.800e-02
6.725e-01,1.060e-01
6.775e-01,7.600e-02
6.825e-01,6.400e-02
6.875e-01,8.000e-02
6.925e-01,6.200e-02
6.975e-01,5.800e-02
7.025e-01,5.000e-02
7.075e-01,3.400e-02
7.125e-01,3.400e-02
7.175e-01,2.600e-02
7.225e-01,3.400e-02
7.275e-01,3.000e-02
7.325e-01,2.000e-02
7.375e-01,2.400e-02
7.425e-01,1.000e-02
7.475e-01,1.200e-02
7.525e-01,1.000e-02
7.575e-01,1.000e-02
7.625e-01,1.200e-02
7.675e-01,1.800e-02
7.725e-01,2.000e-03
7.775e-01,6.000e-03
7.825e-01,2.000e-03
7.875e-01,8.000e-03
7.925e-01,4.000e-03
7.975e-01,2.000e-03
8.025e-01,2.000e-03
8.075e-01,2.000e-03
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,2.000e-03
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_018.csv <==
transmittance,probability_density
2.500e-03,1.200e-02
7.500e-03,6.200e-02
1.250e-02,1.460e-01
1.750e-02,2.900e-01
2.250e-02,3.360e-01
2.750e-02,4.740e-01
3.250e-02,4.960e-01
3.750e-02,6.360e-01
4.250e-02,6.940e-01
4.750e-02,7.080e-01
5.250e-02,8.300e-01
5.750e-02,8.940e-01
6.250e-02,9.780e-01
6.750e-02,9.520e-01
7.250e-02,1.132e+00
7.750e-02,1.114e+00
8.250e-02,1.300e+00
8.750e-02,1.250e+00
9.250e-02,1.234e+00
9.750e-02,1.550e+00
1.025e-01,1.502e+00
1.075e-01,1.548e+00
1.125e-01,1.636e+00
1.175e-01,1.712e+00
1.225e-01,1.746e+00
1.275e-01,1.658e+00
1.325e-01,1.826e+00
1.375e-01,1.940e+00
1.425e-01,2.032e+00
1.475e-01,1.990e+00
1.525e-01,2.022e+00
1.575e-01,2.092e+00
1.625e-01,2.062e+00
1.675e-01,2.286e+00
1.725e-01,2.306e+00
1.775e-01,2.220e+00
1.825e-01,2.232e+00
1.875e-01,2.416e+00
1.925e-01,2.350e+00
1.975e-01,2.412e+00
2.025e-01,2.424e+00
2.075e-01,2.374e+00
2.125e-01,2.634e+00
2.175e-01,2.456e+00
2.225e-01,2.458e+00
2.275e-01,2.478e+00
2.325e-01,2.610e+00
2.375e-01,2.460e+00
2.425e-01,2.544e+00
2.475e-01,2.646e+00
2.525e-01,2.662e+00
2.575e-01,2.544e+00
2.625e-01,2.502e+00
2.675e-01,2.662e+00
2.725e-01,2.654e+00
2.775e-01,2.528e+00
2.825e-01,2.630e+00
2.875e-01,2.524e+00
2.925e-01,2.516e+00
2.975e-01,2.660e+00
3.025e-01,2.348e+00
3.075e-01,2.400e+00
3.125e-01,2.376e+00
3.175e-01,2.456e+00
3.225e-01,2.354e+00
3.275e-01,2.194e+00
3.325e-01,2.464e+00
3.375e-01,2.274e+00
3.425e-01,2.368e+00
3.475e-01,2.274e+00
3.525e-01,2.202e+00
3.575e-01,2.238e+00
3.625e-01,2.128e+00
3.675e-01,2.204e+00
3.725e-01,2.138e+00
3.775e-01,2.072e+00
3.825e-01,2.010e+00
3.875e-01,2.034e+00
3.925e-01,1.884e+00
3.975e-01,1.816e+00
4.025e-01,1.960e+00
4.075e-01,1.832e+00
4.125e-01,1.772e+00
4.175e-01,1.698e+00
4.225e-01,1.714e+00
4.275e-01,1.652e+00
4.325e-01,1.646e+00
4.375e-01,1.672e+00
4.425e-01,1.608e+00
4.475e-01,1.522e+00
4.525e-01,1.440e+00
4.575e-01,1.378e+00
4.625e-01,1.384e+00
4.675e-01,1.340e+00
4.725e-01,1.248e+00
4.775e-01,1.200e+00
4.825e-01,1.266e+00
4.875e-01,1.108e+00
4.925e-01,1.106e+00
4.975e-01,1.092e+00
5.025e-01,1.020e+00
5.075e-01,1.086e+00
5.125e-01,9.580e-01
5.175e-01,1.004e+00
5.225e-01,8.940e-01
5.275e-01,7.900e-01
5.325e-01,9.000e-01
5.375e-01,7.940e-01
5.425e-01,7.880e-01
5.475e-01,7.160e-01
5.525e-01,6.920e-01
5.575e-01,6.820e-01
5.625e-01,6.360e-01
5.675e-01,5.860e-01
5.725e-01,5.500e-01
5.775e-01,4.940e-01
5.825e-01,5.200e-01
5.875e-01,4.840e-01
5.925e-01,4.920e-01
5.975e-01,4.380e-01
6.025e-01,4.240e-01
6.075e-01,3.840e-01
6.125e-01,3.660e-01
6.175e-01,3.080e-01
6.225e-01,3.260e-01
6.275e-01,3.200e-01
6.325e-01,3.160e-01
6.375e-01,3.040e-01
6.425e-01,2.360e-01
6.475e-01,2.420e-01
6.525e-01,2.060e-01
6.575e-01,2.160e-01
6.625e-01,1.960e-01
6.675e-01,1.680e-01
6.725e-01,1.100e-01
6.775e-01,1.560e-01
6.825e-01,1.400e-01
6.875e-01,1.200e-01
6.925e-01,1.300e-01
6.975e-01,1.100e-01
7.025e-01,9.600e-02
7.075e-01,9.000e-02
7.125e-01,7.200e-02
7.175e-01,6.400e-02
7.225e-01,6.400e-02
7.275e-01,6.400e-02
7.325e-01,4.400e-02
7.375e-01,3.400e-02
7.425e-01,4.200e-02
7.475e-01,4.200e-02
7.525e-01,2.800e-02
7.575e-01,1.600e-02
7.625e-01,1.600e-02
7.675e-01,2.000e-02
7.725e-01,1.600e-02
7.775e-01,1.400e-02
7.825e-01,1.200e-02
7.875e-01,1.400e-02
7.925e-01,1.000e-02
7.975e-01,6.000e-03
8.025e-01,2.000e-03
8.075e-01,2.000e-03
8.125e-01,4.000e-03
8.175e-01,6.000e-03
8.225e-01,2.000e-03
8.275e-01,2.000e-03
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,2.000e-03
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_019.csv <==
transmittance,probability_density
2.500e-03,6.000e-03
7.500e-03,4.200e-02
1.250e-02,1.000e-01
1.750e-02,1.860e-01
2.250e-02,2.480e-01
2.750e-02,2.800e-01
3.250e-02,4.160e-01
3.750e-02,4.420e-01
4.250e-02,4.440e-01
4.750e-02,6.160e-01
5.250e-02,5.960e-01
5.750e-02,6.920e-01
6.250e-02,7.020e-01
6.750e-02,7.560e-01
7.250e-02,8.440e-01
7.750e-02,8.960e-01
8.250e-02,9.180e-01
8.750e-02,1.034e+00
9.250e-02,1.054e+00
9.750e-02,1.104e+00
1.025e-01,1.050e+00
1.075e-01,1.184e+00
1.125e-01,1.348e+00
1.175e-01,1.430e+00
1.225e-01,1.398e+00
1.275e-01,1.484e+00
1.325e-01,1.450e+00
1.375e-01,1.518e+00
1.425e-01,1.610e+00
1.475e-01,1.618e+00
1.525e-01,1.654e+00
1.575e-01,1.726e+00
1.625e-01,1.902e+00
1.675e-01,1.864e+00
1.725e-01,1.856e+00
1.775e-01,1.836e+00
1.825e-01,2.000e+00
1.875e-01,1.984e+00
1.925e-01,2.010e+00
1.975e-01,2.154e+00
2.025e-01,2.152e+00
2.075e-01,2.122e+00
2.125e-01,2.166e+00
2.175e-01,2.168e+00
2.225e-01,2.278e+00
2.275e-01,2.264e+00
2.325e-01,2.404e+00
2.375e-01,2.238e+00
2.425e-01,2.412e+00
2.475e-01,2.176e+00
2.525e-01,2.370e+00
2.575e-01,2.386e+00
2.625e-01,2.370e+00
2.675e-01,2.448e+00
2.725e-01,2.412e+00
2.775e-01,2.544e+00
2.825e-01,2.492e+00
2.875e-01,2.380e+00
2.925e-01,2.602e+00
2.975e-01,2.514e+00
3.025e-01,2.330e+00
3.075e-01,2.328e+00
3.125e-01,2.504e+00
3.175e-01,2.424e+00
3.225e-01,2.426e+00
3.275e-01,2.496e+00
3.325e-01,2.330e+00
3.375e-01,2.340e+00
3.425e-01,2.370e+00
3.475e-01,2.332e+00
3.525e-01,2.246e+00
3.575e-01,2.130e+00
3.625e-01,2.162e+00
3.675e-01,2.290e+00
3.725e-01,2.332e+00
3.775e-01,2.246e+00
3.825e-01,2.168e+00
3.875e-01,2.048e+00
3.925e-01,2.084e+00
3.975e-01,2.190e+00
4.025e-01,2.126e+00
4.075e-01,2.176e+00
4.125e-01,2.042e+00
4.175e-01,1.864e+00
4.225e-01,1.884e+00
4.275e-01,1.842e+00
4.325e-01,1.846e+00
4.375e-01,1.784e+00
4.425e-01,1.788e+00
4.475e-01,1.798e+00
4.525e-01,1.724e+00
4.575e-01,1.624e+00
4.625e-01,1.608e+00
4.675e-01,1.678e+00
4.725e-01,1.602e+00
4.775e-01,1.564e+00
4.825e-01,1.472e+00
4.875e-01,1.394e+00
4.925e-01,1.364e+00
4.975e-01,1.394e+00
5.025e-01,1.310e+00
5.075e-01,1.280e+00
5.125e-01,1.286e+00
5.175e-01,1.160e+00
5.225e-01,1.188e+00
5.275e-01,1.086e+00
5.325e-01,1.014e+00
5.375e-01,1.122e+00
5.425e-01,1.032e+00
5.475e-01,1.034e+00
5.525e-01,9.520e-01
5.575e-01,8.240e-01
5.625e-01,9.280e-01
5.675e-01,8.820e-01
5.725e-01,8.160e-01
5.775e-01,7.560e-01
5.825e-01,7.300e-01
5.875e-01,6.880e-01
5.925e-01,6.560e-01
5.975e-01,6.540e-01
6.025e-01,5.760e-01
6.075e-01,5.340e-01
6.125e-01,5.280e-01
6.175e-01,4.900e-01
6.225e-01,5.000e-01
6.275e-01,4.860e-01
6.325e-01,4.540e-01
6.375e-01,4.400e-01
6.425e-01,3.880e-01
6.475e-01,3.760e-01
6.525e-01,2.900e-01
6.575e-01,3.500e-01
6.625e-01,3.180e-01
6.675e-01,2.980e-01
6.725e-01,2.400e-01
6.775e-01,2.440e-01
6.825e-01,2.320e-01
6.875e-01,2.180e-01
6.925e-01,2.180e-01
6.975e-01,1.800e-01
7.025e-01,1.560e-01
7.075e-01,1.400e-01
7.125e-01,1.180e-01
7.175e-01,1.500e-01
7.225e-01,1.420e-01
7.275e-01,1.140e-01
7.325e-01,1.000e-01
7.375e-01,8.400e-02
7.425e-01,7.800e-02
7.475e-01,6.200e-02
7.525e-01,5.200e-02
7.575e-01,5.400e-02
7.625e-01,4.200e-02
7.675e-01,5.000e-02
7.725e-01,4.200e-02
7.775e-01,2.800e-02
7.825e-01,1.400e-02
7.875e-01,1.600e-02
7.925e-01,3.400e-02
7.975e-01,1.000e-02
8.025e-01,1.400e-02
8.075e-01,8.000e-03
8.125e-01,1.000e-02
8.175e-01,6.000e-03
8.225e-01,2.000e-03
8.275e-01,2.000e-03
8.325e-01,6.000e-03
8.375e-01,2.000e-03
8.425e-01,4.000e-03
8.475e-01,0.000e+00
8.525e-01,2.000e-03
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_02.csv <==
transmittance,probability_density
2.500e-03,6.000e-03
7.500e-03,1.800e-02
1.250e-02,6.000e-02
1.750e-02,1.340e-01
2.250e-02,1.660e-01
2.750e-02,2.060e-01
3.250e-02,2.540e-01
3.750e-02,3.280e-01
4.250e-02,4.000e-01
4.750e-02,3.980e-01
5.250e-02,4.480e-01
5.750e-02,5.160e-01
6.250e-02,5.340e-01
6.750e-02,5.760e-01
7.250e-02,6.520e-01
7.750e-02,6.740e-01
8.250e-02,6.920e-01
8.750e-02,8.340e-01
9.250e-02,8.080e-01
9.750e-02,8.780e-01
1.025e-01,9.040e-01
1.075e-01,9.540e-01
1.125e-01,9.940e-01
1.175e-01,9.660e-01
1.225e-01,1.136e+00
1.275e-01,1.132e+00
1.325e-01,1.238e+00
1.375e-01,1.306e+00
1.425e-01,1.296e+00
1.475e-01,1.368e+00
1.525e-01,1.330e+00
1.575e-01,1.388e+00
1.625e-01,1.472e+00
1.675e-01,1.576e+00
1.725e-01,1.542e+00
1.775e-01,1.640e+00
1.825e-01,1.684e+00
1.875e-01,1.708e+00
1.925e-01,1.702e+00
1.975e-01,1.864e+00
2.025e-01,1.738e+00
2.075e-01,1.704e+00
2.125e-01,1.826e+00
2.175e-01,1.974e+00
2.225e-01,2.038e+00
2.275e-01,2.016e+00
2.325e-01,2.100e+00
2.375e-01,1.970e+00
2.425e-01,1.996e+00
2.475e-01,2.194e+00
2.525e-01,2.112e+00
2.575e-01,2.208e+00
2.625e-01,2.180e+00
2.675e-01,2.110e+00
2.725e-01,2.224e+00
2.775e-01,2.212e+00
2.825e-01,2.354e+00
2.875e-01,2.090e+00
2.925e-01,2.338e+00
2.975e-01,2.350e+00
3.025e-01,2.278e+00
3.075e-01,2.482e+00
3.125e-01,2.256e+00
3.175e-01,2.536e+00
3.225e-01,2.350e+00
3.275e-01,2.368e+00
3.325e-01,2.306e+00
3.375e-01,2.342e+00
3.425e-01,2.372e+00
3.475e-01,2.256e+00
3.525e-01,2.274e+00
3.575e-01,2.400e+00
3.625e-01,2.320e+00
3.675e-01,2.252e+00
3.725e-01,2.168e+00
3.775e-01,2.324e+00
3.825e-01,2.174e+00
3.875e-01,2.250e+00
3.925e-01,2.234e+00
3.975e-01,2.010e+00
4.025e-01,2.210e+00
4.075e-01,2.274e+00
4.125e-01,2.060e+00
4.175e-01,2.130e+00
4.225e-01,2.096e+00
4.275e-01,2.110e+00
4.325e-01,2.096e+00
4.375e-01,2.018e+00
4.425e-01,2.010e+00
4.475e-01,1.968e+00
4.525e-01,1.842e+00
4.575e-01,1.834e+00
4.625e-01,1.878e+00
4.675e-01,1.826e+00
4.725e-01,1.854e+00
4.775e-01,1.660e+00
4.825e-01,1.728e+00
4.875e-01,1.632e+00
4.925e-01,1.716e+00
4.975e-01,1.592e+00
5.025e-01,1.666e+00
5.075e-01,1.504e+00
5.125e-01,1.476e+00
5.175e-01,1.426e+00
5.225e-01,1.458e+00
5.275e-01,1.378e+00
5.325e-01,1.308e+00
5.375e-01,1.346e+00
5.425e-01,1.332e+00
5.475e-01,1.216e+00
5.525e-01,1.228e+00
5.575e-01,1.144e+00
5.625e-01,1.102e+00
5.675e-01,1.074e+00
5.725e-01,1.092e+00
5.775e-01,1.038e+00
5.825e-01,9.620e-01
5.875e-01,9.460e-01
5.925e-01,9.220e-01
5.975e-01,9.300e-01
6.025e-01,8.280e-01
6.075e-01,8.000e-01
6.125e-01,7.420e-01
6.175e-01,7.320e-01
6.225e-01,6.840e-01
6.275e-01,6.320e-01
6.325e-01,6.640e-01
6.375e-01,5.280e-01
6.425e-01,5.480e-01
6.475e-01,5.180e-01
6.525e-01,5.360e-01
6.575e-01,4.800e-01
6.625e-01,5.200e-01
6.675e-01,3.880e-01
6.725e-01,3.980e-01
6.775e-01,3.840e-01
6.825e-01,3.540e-01
6.875e-01,3.620e-01
6.925e-01,3.160e-01
6.975e-01,2.820e-01
7.025e-01,2.460e-01
7.075e-01,2.080e-01
7.125e-01,2.400e-01
7.175e-01,2.340e-01
7.225e-01,2.400e-01
7.275e-01,1.860e-01
7.325e-01,1.360e-01
7.375e-01,1.560e-01
7.425e-01,1.360e-01
7.475e-01,1.420e-01
7.525e-01,1.220e-01
7.575e-01,1.060e-01
7.625e-01,1.020e-01
7.675e-01,7.600e-02
7.725e-01,7.000e-02
7.775e-01,5.600e-02
7.825e-01,5.200e-02
7.875e-01,4.200e-02
7.925e-01,4.000e-02
7.975e-01,3.200e-02
8.025e-01,2.800e-02
8.075e-01,2.000e-02
8.125e-01,2.000e-02
8.175e-01,2.000e-02
8.225e-01,1.200e-02
8.275e-01,6.000e-03
8.325e-01,8.000e-03
8.375e-01,4.000e-03
8.425e-01,0.000e+00
8.475e-01,4.000e-03
8.525e-01,8.000e-03
8.575e-01,0.000e+00
8.625e-01,2.000e-03
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_021.csv <==
transmittance,probability_density
2.500e-03,4.000e-03
7.500e-03,1.400e-02
1.250e-02,3.200e-02
1.750e-02,8.400e-02
2.250e-02,1.180e-01
2.750e-02,1.360e-01
3.250e-02,1.780e-01
3.750e-02,2.260e-01
4.250e-02,2.480e-01
4.750e-02,3.460e-01
5.250e-02,3.480e-01
5.750e-02,3.360e-01
6.250e-02,3.880e-01
6.750e-02,4.600e-01
7.250e-02,5.140e-01
7.750e-02,4.600e-01
8.250e-02,5.380e-01
8.750e-02,5.800e-01
9.250e-02,6.020e-01
9.750e-02,6.300e-01
1.025e-01,7.540e-01
1.075e-01,7.860e-01
1.125e-01,7.580e-01
1.175e-01,7.980e-01
1.225e-01,8.540e-01
1.275e-01,9.600e-01
1.325e-01,8.680e-01
1.375e-01,1.006e+00
1.425e-01,9.060e-01
1.475e-01,1.142e+00
1.525e-01,1.150e+00
1.575e-01,1.074e+00
1.625e-01,1.282e+00
1.675e-01,1.232e+00
1.725e-01,1.252e+00
1.775e-01,1.240e+00
1.825e-01,1.418e+00
1.875e-01,1.302e+00
1.925e-01,1.410e+00
1.975e-01,1.552e+00
2.025e-01,1.550e+00
2.075e-01,1.514e+00
2.125e-01,1.634e+00
2.175e-01,1.648e+00
2.225e-01,1.580e+00
2.275e-01,1.704e+00
2.325e-01,1.704e+00
2.375e-01,1.648e+00
2.425e-01,1.784e+00
2.475e-01,1.852e+00
2.525e-01,1.996e+00
2.575e-01,1.936e+00
2.625e-01,1.854e+00
2.675e-01,1.994e+00
2.725e-01,1.978e+00
2.775e-01,1.992e+00
2.825e-01,2.098e+00
2.875e-01,1.986e+00
2.925e-01,2.020e+00
2.975e-01,2.088e+00
3.025e-01,2.146e+00
3.075e-01,2.122e+00
3.125e-01,2.096e+00
3.175e-01,2.136e+00
3.225e-01,2.288e+00
3.275e-01,2.240e+00
3.325e-01,2.178e+00
3.375e-01,2.304e+00
3.425e-01,2.330e+00
3.475e-01,2.336e+00
3.525e-01,2.290e+00
3.575e-01,2.204e+00
3.625e-01,2.320e+00
3.675e-01,2.254e+00
3.725e-01,2.158e+00
3.775e-01,2.300e+00
3.825e-01,2.212e+00
3.875e-01,2.332e+00
3.925e-01,2.306e+00
3.975e-01,2.136e+00
4.025e-01,2.126e+00
4.075e-01,2.290e+00
4.125e-01,2.264e+00
4.175e-01,2.220e+00
4.225e-01,2.066e+00
4.275e-01,2.144e+00
4.325e-01,2.076e+00
4.375e-01,2.194e+00
4.425e-01,2.022e+00
4.475e-01,2.044e+00
4.525e-01,2.190e+00
4.575e-01,2.194e+00
4.625e-01,2.100e+00
4.675e-01,1.994e+00
4.725e-01,1.928e+00
4.775e-01,1.840e+00
4.825e-01,1.926e+00
4.875e-01,1.898e+00
4.925e-01,1.860e+00
4.975e-01,1.842e+00
5.025e-01,1.866e+00
5.075e-01,1.770e+00
5.125e-01,1.716e+00
5.175e-01,1.716e+00
5.225e-01,1.664e+00
5.275e-01,1.700e+00
5.325e-01,1.662e+00
5.375e-01,1.546e+00
5.425e-01,1.446e+00
5.475e-01,1.566e+00
5.525e-01,1.408e+00
5.575e-01,1.432e+00
5.625e-01,1.410e+00
5.675e-01,1.422e+00
5.725e-01,1.322e+00
5.775e-01,1.278e+00
5.825e-01,1.246e+00
5.875e-01,1.222e+00
5.925e-01,1.170e+00
5.975e-01,1.076e+00
6.025e-01,1.128e+00
6.075e-01,1.078e+00
6.125e-01,1.064e+00
6.175e-01,9.360e-01
6.225e-01,1.014e+00
6.275e-01,9.780e-01
6.325e-01,8.560e-01
6.375e-01,8.360e-01
6.425e-01,8.040e-01
6.475e-01,7.380e-01
6.525e-01,7.540e-01
6.575e-01,6.880e-01
6.625e-01,6.360e-01
6.675e-01,5.780e-01
6.725e-01,5.960e-01
6.775e-01,5.680e-01
6.825e-01,5.340e-01
6.875e-01,5.300e-01
6.925e-01,4.620e-01
6.975e-01,4.460e-01
7.025e-01,3.560e-01
7.075e-01,4.580e-01
7.125e-01,3.460e-01
7.175e-01,3.520e-01
7.225e-01,3.220e-01
7.275e-01,2.560e-01
7.325e-01,2.640e-01
7.375e-01,2.340e-01
7.425e-01,2.660e-01
7.475e-01,2.200e-01
7.525e-01,2.040e-01
7.575e-01,1.900e-01
7.625e-01,1.540e-01
7.675e-01,1.540e-01
7.725e-01,1.380e-01
7.775e-01,1.040e-01
7.825e-01,1.240e-01
7.875e-01,1.160e-01
7.925e-01,7.800e-02
7.975e-01,5.800e-02
8.025e-01,6.000e-02
8.075e-01,3.600e-02
8.125e-01,4.400e-02
8.175e-01,4.200e-02
8.225e-01,2.400e-02
8.275e-01,1.400e-02
8.325e-01,2.000e-02
8.375e-01,1.600e-02
8.425e-01,1.400e-02
8.475e-01,6.000e-03
8.525e-01,2.000e-03
8.575e-01,4.000e-03
8.625e-01,2.000e-03
8.675e-01,6.000e-03
8.725e-01,2.000e-03
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_022.csv <==
transmittance,probability_density
2.500e-03,2.000e-03
7.500e-03,1.400e-02
1.250e-02,1.600e-02
1.750e-02,4.400e-02
2.250e-02,9.600e-02
2.750e-02,9.800e-02
3.250e-02,1.340e-01
3.750e-02,1.480e-01
4.250e-02,1.900e-01
4.750e-02,2.200e-01
5.250e-02,2.720e-01
5.750e-02,3.040e-01
6.250e-02,3.240e-01
6.750e-02,2.820e-01
7.250e-02,3.780e-01
7.750e-02,4.140e-01
8.250e-02,4.060e-01
8.750e-02,4.560e-01
9.250e-02,4.200e-01
9.750e-02,5.660e-01
1.025e-01,4.940e-01
1.075e-01,6.020e-01
1.125e-01,6.240e-01
1.175e-01,6.660e-01
1.225e-01,6.740e-01
1.275e-01,7.600e-01
1.325e-01,7.180e-01
1.375e-01,8.000e-01
1.425e-01,8.440e-01
1.475e-01,8.720e-01
1.525e-01,8.380e-01
1.575e-01,9.300e-01
1.625e-01,9.500e-01
1.675e-01,1.030e+00
1.725e-01,1.060e+00
1.775e-01,1.012e+00
1.825e-01,1.198e+00
1.875e-01,1.154e+00
1.925e-01,1.138e+00
1.975e-01,1.234e+00
2.025e-01,1.298e+00
2.075e-01,1.224e+00
2.125e-01,1.366e+00
2.175e-01,1.480e+00
2.225e-01,1.402e+00
2.275e-01,1.466e+00
2.325e-01,1.436e+00
2.375e-01,1.516e+00
2.425e-01,1.574e+00
2.475e-01,1.520e+00
2.525e-01,1.602e+00
2.575e-01,1.670e+00
2.625e-01,1.650e+00
2.675e-01,1.698e+00
2.725e-01,1.812e+00
2.775e-01,1.856e+00
2.825e-01,1.844e+00
2.875e-01,1.782e+00
2.925e-01,1.904e+00
2.975e-01,1.848e+00
3.025e-01,1.924e+00
3.075e-01,1.958e+00
3.125e-01,1.862e+00
3.175e-01,2.082e+00
3.225e-01,2.036e+00
3.275e-01,2.010e+00
3.325e-01,1.978e+00
3.375e-01,2.020e+00
3.425e-01,2.240e+00
3.475e-01,2.154e+00
3.525e-01,2.110e+00
3.575e-01,2.136e+00
3.625e-01,2.172e+00
3.675e-01,2.222e+00
3.725e-01,2.208e+00
3.775e-01,2.236e+00
3.825e-01,2.248e+00
3.875e-01,2.204e+00
3.925e-01,2.232e+00
3.975e-01,2.198e+00
4.025e-01,2.188e+00
4.075e-01,2.266e+00
4.125e-01,2.182e+00
4.175e-01,2.258e+00
4.225e-01,2.198e+00
4.275e-01,2.106e+00
4.325e-01,2.304e+00
4.375e-01,2.230e+00
4.425e-01,2.114e+00
4.475e-01,2.088e+00
4.525e-01,2.134e+00
4.575e-01,2.084e+00
4.625e-01,2.118e+00
4.675e-01,2.132e+00
4.725e-01,2.138e+00
4.775e-01,2.072e+00
4.825e-01,2.136e+00
4.875e-01,2.114e+00
4.925e-01,2.000e+00
4.975e-01,1.960e+00
5.025e-01,1.942e+00
5.075e-01,1.956e+00
5.125e-01,1.808e+00
5.175e-01,1.972e+00
5.225e-01,1.860e+00
5.275e-01,1.852e+00
5.325e-01,1.840e+00
5.375e-01,1.872e+00
5.425e-01,1.698e+00
5.475e-01,1.692e+00
5.525e-01,1.684e+00
5.575e-01,1.704e+00
5.625e-01,1.618e+00
5.675e-01,1.456e+00
5.725e-01,1.620e+00
5.775e-01,1.536e+00
5.825e-01,1.456e+00
5.875e-01,1.420e+00
5.925e-01,1.426e+00
5.975e-01,1.416e+00
6.025e-01,1.382e+00
6.075e-01,1.266e+00
6.125e-01,1.340e+00
6.175e-01,1.208e+00
6.225e-01,1.184e+00
6.275e-01,1.080e+00
6.325e-01,1.116e+00
6.375e-01,1.144e+00
6.425e-01,1.056e+00
6.475e-01,9.800e-01
6.525e-01,9.960e-01
6.575e-01,9.900e-01
6.625e-01,8.380e-01
6.675e-01,8.240e-01
6.725e-01,8.600e-01
6.775e-01,7.560e-01
6.825e-01,6.800e-01
6.875e-01,7.320e-01
6.925e-01,6.260e-01
6.975e-01,6.120e-01
7.025e-01,5.320e-01
7.075e-01,5.540e-01
7.125e-01,5.180e-01
7.175e-01,5.220e-01
7.225e-01,4.560e-01
7.275e-01,4.340e-01
7.325e-01,3.960e-01
7.375e-01,3.920e-01
7.425e-01,3.460e-01
7.475e-01,3.080e-01
7.525e-01,2.860e-01
7.575e-01,2.800e-01
7.625e-01,2.400e-01
7.675e-01,2.360e-01
7.725e-01,2.200e-01
7.775e-01,2.160e-01
7.825e-01,1.660e-01
7.875e-01,1.560e-01
7.925e-01,1.300e-01
7.975e-01,1.360e-01
8.025e-01,1.260e-01
8.075e-01,9.000e-02
8.125e-01,9.000e-02
8.175e-01,7.000e-02
8.225e-01,3.800e-02
8.275e-01,4.600e-02
8.325e-01,3.800e-02
8.375e-01,2.200e-02
8.425e-01,1.600e-02
8.475e-01,1.200e-02
8.525e-01,1.400e-02
8.575e-01,1.400e-02
8.625e-01,8.000e-03
8.675e-01,2.000e-03
8.725e-01,4.000e-03
8.775e-01,6.000e-03
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_023.csv <==
transmittance,probability_density
2.500e-03,2.000e-03
7.500e-03,8.000e-03
1.250e-02,1.000e-02
1.750e-02,2.800e-02
2.250e-02,5.000e-02
2.750e-02,8.400e-02
3.250e-02,8.800e-02
3.750e-02,1.080e-01
4.250e-02,1.280e-01
4.750e-02,1.560e-01
5.250e-02,1.540e-01
5.750e-02,2.140e-01
6.250e-02,2.500e-01
6.750e-02,2.600e-01
7.250e-02,2.720e-01
7.750e-02,2.620e-01
8.250e-02,3.380e-01
8.750e-02,3.460e-01
9.250e-02,3.580e-01
9.750e-02,3.960e-01
1.025e-01,3.300e-01
1.075e-01,4.480e-01
1.125e-01,4.860e-01
1.175e-01,4.620e-01
1.225e-01,5.220e-01
1.275e-01,5.600e-01
1.325e-01,5.600e-01
1.375e-01,6.640e-01
1.425e-01,6.620e-01
1.475e-01,6.440e-01
1.525e-01,6.800e-01
1.575e-01,7.740e-01
1.625e-01,7.700e-01
1.675e-01,7.960e-01
1.725e-01,7.860e-01
1.775e-01,8.540e-01
1.825e-01,8.900e-01
1.875e-01,9.240e-01
1.925e-01,9.000e-01
1.975e-01,1.006e+00
2.025e-01,1.154e+00
2.075e-01,9.540e-01
2.125e-01,1.104e+00
2.175e-01,1.090e+00
2.225e-01,1.098e+00
2.275e-01,1.276e+00
2.325e-01,1.242e+00
2.375e-01,1.310e+00
2.425e-01,1.232e+00
2.475e-01,1.428e+00
2.525e-01,1.268e+00
2.575e-01,1.410e+00
2.625e-01,1.304e+00
2.675e-01,1.520e+00
2.725e-01,1.482e+00
2.775e-01,1.548e+00
2.825e-01,1.518e+00
2.875e-01,1.532e+00
2.925e-01,1.688e+00
2.975e-01,1.644e+00
3.025e-01,1.788e+00
3.075e-01,1.710e+00
3.125e-01,1.712e+00
3.175e-01,1.752e+00
3.225e-01,1.746e+00
3.275e-01,1.846e+00
3.325e-01,1.800e+00
3.375e-01,1.964e+00
3.425e-01,1.884e+00
3.475e-01,1.920e+00
3.525e-01,1.878e+00
3.575e-01,1.972e+00
3.625e-01,2.000e+00
3.675e-01,2.028e+00
3.725e-01,2.090e+00
3.775e-01,1.966e+00
3.825e-01,2.068e+00
3.875e-01,2.226e+00
3.925e-01,2.062e+00
3.975e-01,2.088e+00
4.025e-01,2.188e+00
4.075e-01,2.190e+00
4.125e-01,2.234e+00
4.175e-01,2.074e+00
4.225e-01,2.212e+00
4.275e-01,2.166e+00
4.325e-01,2.248e+00
4.375e-01,2.142e+00
4.425e-01,2.044e+00
4.475e-01,2.294e+00
4.525e-01,2.204e+00
4.575e-01,2.208e+00
4.625e-01,2.158e+00
4.675e-01,2.310e+00
4.725e-01,2.204e+00
4.775e-01,2.088e+00
4.825e-01,2.106e+00
4.875e-01,2.056e+00
4.925e-01,2.124e+00
4.975e-01,2.084e+00
5.025e-01,2.074e+00
5.075e-01,2.116e+00
5.125e-01,2.188e+00
5.175e-01,2.104e+00
5.225e-01,2.034e+00
5.275e-01,2.036e+00
5.325e-01,1.872e+00
5.375e-01,1.942e+00
5.425e-01,1.996e+00
5.475e-01,1.936e+00
5.525e-01,1.944e+00
5.575e-01,1.894e+00
5.625e-01,1.898e+00
5.675e-01,1.854e+00
5.725e-01,1.764e+00
5.775e-01,1.694e+00
5.825e-01,1.754e+00
5.875e-01,1.750e+00
5.925e-01,1.522e+00
5.975e-01,1.570e+00
6.025e-01,1.688e+00
6.075e-01,1.614e+00
6.125e-01,1.516e+00
6.175e-01,1.516e+00
6.225e-01,1.472e+00
6.275e-01,1.462e+00
6.325e-01,1.378e+00
6.375e-01,1.384e+00
6.425e-01,1.404e+00
6.475e-01,1.206e+00
6.525e-01,1.224e+00
6.575e-01,1.182e+00
6.625e-01,1.152e+00
6.675e-01,1.106e+00
6.725e-01,1.112e+00
6.775e-01,1.072e+00
6.825e-01,9.900e-01
6.875e-01,9.860e-01
6.925e-01,9.640e-01
6.975e-01,8.640e-01
7.025e-01,8.060e-01
7.075e-01,7.980e-01
7.125e-01,7.300e-01
7.175e-01,7.120e-01
7.225e-01,6.340e-01
7.275e-01,6.160e-01
7.325e-01,5.660e-01
7.375e-01,5.400e-01
7.425e-01,5.720e-01
7.475e-01,5.400e-01
7.525e-01,4.180e-01
7.575e-01,4.180e-01
7.625e-01,3.940e-01
7.675e-01,3.560e-01
7.725e-01,3.200e-01
7.775e-01,3.200e-01
7.825e-01,2.780e-01
7.875e-01,2.280e-01
7.925e-01,2.520e-01
7.975e-01,2.280e-01
8.025e-01,2.000e-01
8.075e-01,1.580e-01
8.125e-01,1.620e-01
8.175e-01,1.300e-01
8.225e-01,1.140e-01
8.275e-01,1.060e-01
8.325e-01,6.400e-02
8.375e-01,6.800e-02
8.425e-01,5.200e-02
8.475e-01,3.200e-02
8.525e-01,2.400e-02
8.575e-01,6.000e-03
8.625e-01,1.400e-02
8.675e-01,2.200e-02
8.725e-01,8.000e-03
8.775e-01,6.000e-03
8.825e-01,4.000e-03
8.875e-01,4.000e-03
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_024.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,8.000e-03
1.250e-02,1.000e-02
1.750e-02,1.200e-02
2.250e-02,2.800e-02
2.750e-02,5.600e-02
3.250e-02,7.000e-02
3.750e-02,8.000e-02
4.250e-02,1.020e-01
4.750e-02,1.020e-01
5.250e-02,1.400e-01
5.750e-02,1.240e-01
6.250e-02,1.520e-01
6.750e-02,2.140e-01
7.250e-02,2.040e-01
7.750e-02,2.340e-01
8.250e-02,2.580e-01
8.750e-02,2.500e-01
9.250e-02,2.640e-01
9.750e-02,3.320e-01
1.025e-01,2.900e-01
1.075e-01,3.440e-01
1.125e-01,3.760e-01
1.175e-01,3.640e-01
1.225e-01,3.500e-01
1.275e-01,4.040e-01
1.325e-01,4.740e-01
1.375e-01,4.740e-01
1.425e-01,4.820e-01
1.475e-01,5.720e-01
1.525e-01,5.580e-01
1.575e-01,5.720e-01
1.625e-01,6.280e-01
1.675e-01,6.660e-01
1.725e-01,6.180e-01
1.775e-01,7.520e-01
1.825e-01,7.480e-01
1.875e-01,7.100e-01
1.925e-01,8.140e-01
1.975e-01,7.640e-01
2.025e-01,8.340e-01
2.075e-01,8.580e-01
2.125e-01,8.680e-01
2.175e-01,8.780e-01
2.225e-01,1.006e+00
2.275e-01,9.400e-01
2.325e-01,1.088e+00
2.375e-01,9.920e-01
2.425e-01,1.060e+00
2.475e-01,1.136e+00
2.525e-01,1.232e+00
2.575e-01,1.206e+00
2.625e-01,1.224e+00
2.675e-01,1.256e+00
2.725e-01,1.234e+00
2.775e-01,1.264e+00
2.825e-01,1.380e+00
2.875e-01,1.260e+00
2.925e-01,1.366e+00
2.975e-01,1.460e+00
3.025e-01,1.474e+00
3.075e-01,1.432e+00
3.125e-01,1.632e+00
3.175e-01,1.546e+00
3.225e-01,1.572e+00
3.275e-01,1.638e+00
3.325e-01,1.662e+00
3.375e-01,1.692e+00
3.425e-01,1.720e+00
3.475e-01,1.678e+00
3.525e-01,1.762e+00
3.575e-01,1.800e+00
3.625e-01,1.798e+00
3.675e-01,1.858e+00
3.725e-01,1.892e+00
3.775e-01,1.792e+00
3.825e-01,1.942e+00
3.875e-01,1.988e+00
3.925e-01,1.946e+00
3.975e-01,1.936e+00
4.025e-01,2.006e+00
4.075e-01,2.104e+00
4.125e-01,2.120e+00
4.175e-01,2.060e+00
4.225e-01,2.090e+00
4.275e-01,2.044e+00
4.325e-01,2.034e+00
4.375e-01,2.132e+00
4.425e-01,2.198e+00
4.475e-01,2.048e+00
4.525e-01,2.118e+00
4.575e-01,2.224e+00
4.625e-01,2.232e+00
4.675e-01,2.236e+00
4.725e-01,2.078e+00
4.775e-01,2.228e+00
4.825e-01,2.154e+00
4.875e-01,2.286e+00
4.925e-01,2.170e+00
4.975e-01,2.170e+00
5.025e-01,2.152e+00
5.075e-01,2.254e+00
5.125e-01,2.126e+00
5.175e-01,2.082e+00
5.225e-01,2.074e+00
5.275e-01,2.144e+00
5.325e-01,2.132e+00
5.375e-01,2.210e+00
5.425e-01,2.030e+00
5.475e-01,2.010e+00
5.525e-01,2.136e+00
5.575e-01,1.994e+00
5.625e-01,1.994e+00
5.675e-01,2.098e+00
5.725e-01,1.948e+00
5.775e-01,1.894e+00
5.825e-01,1.942e+00
5.875e-01,1.898e+00
5.925e-01,1.894e+00
5.975e-01,1.942e+00
6.025e-01,1.764e+00
6.075e-01,1.808e+00
6.125e-01,1.780e+00
6.175e-01,1.648e+00
6.225e-01,1.578e+00
6.275e-01,1.670e+00
6.325e-01,1.674e+00
6.375e-01,1.672e+00
6.425e-01,1.542e+00
6.475e-01,1.524e+00
6.525e-01,1.520e+00
6.575e-01,1.534e+00
6.625e-01,1.394e+00
6.675e-01,1.318e+00
6.725e-01,1.414e+00
6.775e-01,1.246e+00
6.825e-01,1.252e+00
6.875e-01,1.224e+00
6.925e-01,1.134e+00
6.975e-01,1.202e+00
7.025e-01,1.048e+00
7.075e-01,1.038e+00
7.125e-01,1.050e+00
7.175e-01,9.280e-01
7.225e-01,9.560e-01
7.275e-01,8.240e-01
7.325e-01,7.840e-01
7.375e-01,7.820e-01
7.425e-01,7.280e-01
7.475e-01,6.460e-01
7.525e-01,6.160e-01
7.575e-01,6.200e-01
7.625e-01,6.300e-01
7.675e-01,4.980e-01
7.725e-01,4.940e-01
7.775e-01,4.000e-01
7.825e-01,4.520e-01
7.875e-01,3.700e-01
7.925e-01,3.300e-01
7.975e-01,3.240e-01
8.025e-01,2.580e-01
8.075e-01,2.860e-01
8.125e-01,2.520e-01
8.175e-01,2.240e-01
8.225e-01,1.920e-01
8.275e-01,1.360e-01
8.325e-01,1.520e-01
8.375e-01,1.300e-01
8.425e-01,1.040e-01
8.475e-01,7.800e-02
8.525e-01,5.400e-02
8.575e-01,3.200e-02
8.625e-01,3.400e-02
8.675e-01,6.000e-03
8.725e-01,1.800e-02
8.775e-01,2.000e-02
8.825e-01,6.000e-03
8.875e-01,8.000e-03
8.925e-01,2.000e-03
8.975e-01,4.000e-03
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_025.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,6.000e-03
1.250e-02,6.000e-03
1.750e-02,1.000e-02
2.250e-02,1.400e-02
2.750e-02,2.800e-02
3.250e-02,5.200e-02
3.750e-02,6.200e-02
4.250e-02,7.000e-02
4.750e-02,8.400e-02
5.250e-02,7.200e-02
5.750e-02,1.220e-01
6.250e-02,1.100e-01
6.750e-02,1.180e-01
7.250e-02,1.360e-01
7.750e-02,1.660e-01
8.250e-02,2.240e-01
8.750e-02,1.900e-01
9.250e-02,2.200e-01
9.750e-02,2.400e-01
1.025e-01,2.240e-01
1.075e-01,2.700e-01
1.125e-01,2.700e-01
1.175e-01,2.560e-01
1.225e-01,3.100e-01
1.275e-01,3.560e-01
1.325e-01,3.320e-01
1.375e-01,3.160e-01
1.425e-01,3.540e-01
1.475e-01,3.960e-01
1.525e-01,3.740e-01
1.575e-01,4.460e-01
1.625e-01,5.220e-01
1.675e-01,5.400e-01
1.725e-01,5.320e-01
1.775e-01,5.120e-01
1.825e-01,5.820e-01
1.875e-01,6.160e-01
1.925e-01,6.200e-01
1.975e-01,6.940e-01
2.025e-01,6.640e-01
2.075e-01,6.900e-01
2.125e-01,7.520e-01
2.175e-01,6.980e-01
2.225e-01,7.560e-01
2.275e-01,8.080e-01
2.325e-01,7.880e-01
2.375e-01,8.240e-01
2.425e-01,8.620e-01
2.475e-01,8.620e-01
2.525e-01,9.540e-01
2.575e-01,9.760e-01
2.625e-01,9.620e-01
2.675e-01,1.046e+00
2.725e-01,1.114e+00
2.775e-01,1.148e+00
2.825e-01,1.128e+00
2.875e-01,1.190e+00
2.925e-01,1.214e+00
2.975e-01,1.154e+00
3.025e-01,1.220e+00
3.075e-01,1.238e+00
3.125e-01,1.288e+00
3.175e-01,1.360e+00
3.225e-01,1.320e+00
3.275e-01,1.352e+00
3.325e-01,1.348e+00
3.375e-01,1.534e+00
3.425e-01,1.522e+00
3.475e-01,1.528e+00
3.525e-01,1.540e+00
3.575e-01,1.546e+00
3.625e-01,1.658e+00
3.675e-01,1.560e+00
3.725e-01,1.704e+00
3.775e-01,1.692e+00
3.825e-01,1.646e+00
3.875e-01,1.794e+00
3.925e-01,1.838e+00
3.975e-01,1.850e+00
4.025e-01,1.782e+00
4.075e-01,1.880e+00
4.125e-01,1.880e+00
4.175e-01,1.814e+00
4.225e-01,1.912e+00
4.275e-01,1.974e+00
4.325e-01,1.886e+00
4.375e-01,2.086e+00
4.425e-01,2.092e+00
4.475e-01,2.004e+00
4.525e-01,2.196e+00
4.575e-01,2.050e+00
4.625e-01,2.030e+00
4.675e-01,2.102e+00
4.725e-01,2.092e+00
4.775e-01,2.046e+00
4.825e-01,2.108e+00
4.875e-01,2.176e+00
4.925e-01,2.194e+00
4.975e-01,2.144e+00
5.025e-01,2.216e+00
5.075e-01,2.244e+00
5.125e-01,2.182e+00
5.175e-01,2.244e+00
5.225e-01,2.288e+00
5.275e-01,2.212e+00
5.325e-01,2.090e+00
5.375e-01,2.244e+00
5.425e-01,2.252e+00
5.475e-01,2.050e+00
5.525e-01,2.220e+00
5.575e-01,2.170e+00
5.625e-01,2.254e+00
5.675e-01,2.054e+00
5.725e-01,2.056e+00
5.775e-01,2.014e+00
5.825e-01,2.110e+00
5.875e-01,2.160e+00
5.925e-01,2.122e+00
5.975e-01,2.072e+00
6.025e-01,2.008e+00
6.075e-01,1.990e+00
6.125e-01,1.968e+00
6.175e-01,1.898e+00
6.225e-01,1.802e+00
6.275e-01,1.970e+00
6.325e-01,2.048e+00
6.375e-01,1.826e+00
6.425e-01,1.786e+00
6.475e-01,1.660e+00
6.525e-01,1.720e+00
6.575e-01,1.710e+00
6.625e-01,1.726e+00
6.675e-01,1.594e+00
6.725e-01,1.744e+00
6.775e-01,1.566e+00
6.825e-01,1.504e+00
6.875e-01,1.680e+00
6.925e-01,1.392e+00
6.975e-01,1.372e+00
7.025e-01,1.320e+00
7.075e-01,1.332e+00
7.125e-01,1.340e+00
7.175e-01,1.152e+00
7.225e-01,1.246e+00
7.275e-01,1.198e+00
7.325e-01,1.034e+00
7.375e-01,1.086e+00
7.425e-01,1.050e+00
7.475e-01,9.740e-01
7.525e-01,8.080e-01
7.575e-01,8.300e-01
7.625e-01,8.040e-01
7.675e-01,6.940e-01
7.725e-01,7.320e-01
7.775e-01,6.900e-01
7.825e-01,6.140e-01
7.875e-01,5.740e-01
7.925e-01,5.420e-01
7.975e-01,4.740e-01
8.025e-01,4.020e-01
8.075e-01,3.820e-01
8.125e-01,3.640e-01
8.175e-01,3.540e-01
8.225e-01,3.080e-01
8.275e-01,2.680e-01
8.325e-01,2.360e-01
8.375e-01,1.840e-01
8.425e-01,1.600e-01
8.475e-01,1.680e-01
8.525e-01,1.240e-01
8.575e-01,1.000e-01
8.625e-01,7.400e-02
8.675e-01,3.600e-02
8.725e-01,2.800e-02
8.775e-01,2.000e-02
8.825e-01,2.000e-02
8.875e-01,1.400e-02
8.925e-01,8.000e-03
8.975e-01,6.000e-03
9.025e-01,2.000e-03
9.075e-01,2.000e-03
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_026.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,4.000e-03
1.250e-02,6.000e-03
1.750e-02,8.000e-03
2.250e-02,1.000e-02
2.750e-02,8.000e-03
3.250e-02,4.000e-02
3.750e-02,3.400e-02
4.250e-02,6.000e-02
4.750e-02,6.400e-02
5.250e-02,6.200e-02
5.750e-02,6.400e-02
6.250e-02,8.000e-02
6.750e-02,1.060e-01
7.250e-02,1.080e-01
7.750e-02,1.020e-01
8.250e-02,1.240e-01
8.750e-02,1.480e-01
9.250e-02,1.780e-01
9.750e-02,1.960e-01
1.025e-01,1.840e-01
1.075e-01,2.180e-01
1.125e-01,1.880e-01
1.175e-01,2.440e-01
1.225e-01,2.320e-01
1.275e-01,2.620e-01
1.325e-01,2.440e-01
1.375e-01,2.720e-01
1.425e-01,2.860e-01
1.475e-01,3.420e-01
1.525e-01,2.820e-01
1.575e-01,3.540e-01
1.625e-01,2.960e-01
1.675e-01,3.580e-01
1.725e-01,4.060e-01
1.775e-01,3.880e-01
1.825e-01,5.040e-01
1.875e-01,5.240e-01
1.925e-01,4.760e-01
1.975e-01,5.040e-01
2.025e-01,5.920e-01
2.075e-01,5.180e-01
2.125e-01,6.220e-01
2.175e-01,6.320e-01
2.225e-01,5.980e-01
2.275e-01,6.900e-01
2.325e-01,7.180e-01
2.375e-01,6.820e-01
2.425e-01,6.380e-01
2.475e-01,7.780e-01
2.525e-01,7.700e-01
2.575e-01,7.020e-01
2.625e-01,7.860e-01
2.675e-01,8.440e-01
2.725e-01,8.740e-01
2.775e-01,8.660e-01
2.825e-01,9.320e-01
2.875e-01,1.020e+00
2.925e-01,9.660e-01
2.975e-01,1.100e+00
3.025e-01,1.026e+00
3.075e-01,1.150e+00
3.125e-01,1.060e+00
3.175e-01,1.096e+00
3.225e-01,1.218e+00
3.275e-01,1.198e+00
3.325e-01,1.214e+00
3.375e-01,1.216e+00
3.425e-01,1.326e+00
3.475e-01,1.240e+00
3.525e-01,1.350e+00
3.575e-01,1.348e+00
3.625e-01,1.334e+00
3.675e-01,1.440e+00
3.725e-01,1.548e+00
3.775e-01,1.450e+00
3.825e-01,1.576e+00
3.875e-01,1.520e+00
3.925e-01,1.502e+00
3.975e-01,1.652e+00
4.025e-01,1.634e+00
4.075e-01,1.772e+00
4.125e-01,1.704e+00
4.175e-01,1.756e+00
4.225e-01,1.758e+00
4.275e-01,1.806e+00
4.325e-01,1.866e+00
4.375e-01,1.810e+00
4.425e-01,1.798e+00
4.475e-01,1.890e+00
4.525e-01,1.914e+00
4.575e-01,1.894e+00
4.625e-01,1.954e+00
4.675e-01,2.084e+00
4.725e-01,2.014e+00
4.775e-01,2.054e+00
4.825e-01,2.102e+00
4.875e-01,2.084e+00
4.925e-01,1.994e+00
4.975e-01,2.038e+00
5.025e-01,2.184e+00
5.075e-01,2.082e+00
5.125e-01,2.208e+00
5.175e-01,2.198e+00
5.225e-01,2.058e+00
5.275e-01,2.226e+00
5.325e-01,2.130e+00
5.375e-01,2.350e+00
5.425e-01,2.298e+00
5.475e-01,2.222e+00
5.525e-01,2.266e+00
5.575e-01,2.220e+00
5.625e-01,2.326e+00
5.675e-01,2.214e+00
5.725e-01,2.184e+00
5.775e-01,2.184e+00
5.825e-01,2.226e+00
5.875e-01,2.266e+00
5.925e-01,2.028e+00
5.975e-01,2.132e+00
6.025e-01,2.120e+00
6.075e-01,2.212e+00
6.125e-01,2.166e+00
6.175e-01,2.214e+00
6.225e-01,2.188e+00
6.275e-01,2.006e+00
6.325e-01,2.102e+00
6.375e-01,2.056e+00
6.425e-01,1.944e+00
6.475e-01,1.922e+00
6.525e-01,1.996e+00
6.575e-01,1.992e+00
6.625e-01,1.986e+00
6.675e-01,1.832e+00
6.725e-01,1.896e+00
6.775e-01,1.784e+00
6.825e-01,1.744e+00
6.875e-01,1.786e+00
6.925e-01,1.700e+00
6.975e-01,1.722e+00
7.025e-01,1.664e+00
7.075e-01,1.644e+00
7.125e-01,1.594e+00
7.175e-01,1.534e+00
7.225e-01,1.468e+00
7.275e-01,1.460e+00
7.325e-01,1.398e+00
7.375e-01,1.266e+00
7.425e-01,1.222e+00
7.475e-01,1.308e+00
7.525e-01,1.190e+00
7.575e-01,1.074e+00
7.625e-01,1.216e+00
7.675e-01,9.720e-01
7.725e-01,8.600e-01
7.775e-01,8.960e-01
7.825e-01,8.980e-01
7.875e-01,7.540e-01
7.925e-01,7.500e-01
7.975e-01,6.840e-01
8.025e-01,6.620e-01
8.075e-01,5.760e-01
8.125e-01,5.880e-01
8.175e-01,4.340e-01
8.225e-01,4.080e-01
8.275e-01,3.820e-01
8.325e-01,3.760e-01
8.375e-01,3.260e-01
8.425e-01,2.840e-01
8.475e-01,2.180e-01
8.525e-01,1.980e-01
8.575e-01,1.720e-01
8.625e-01,1.480e-01
8.675e-01,1.060e-01
8.725e-01,8.400e-02
8.775e-01,3.600e-02
8.825e-01,3.200e-02
8.875e-01,2.200e-02
8.925e-01,2.400e-02
8.975e-01,8.000e-03
9.025e-01,6.000e-03
9.075e-01,2.000e-03
9.125e-01,2.000e-03
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_027.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,2.000e-03
1.250e-02,8.000e-03
1.750e-02,0.000e+00
2.250e-02,1.600e-02
2.750e-02,4.000e-03
3.250e-02,8.000e-03
3.750e-02,3.600e-02
4.250e-02,3.000e-02
4.750e-02,5.600e-02
5.250e-02,4.200e-02
5.750e-02,5.200e-02
6.250e-02,5.200e-02
6.750e-02,7.400e-02
7.250e-02,8.200e-02
7.750e-02,7.400e-02
8.250e-02,1.020e-01
8.750e-02,1.100e-01
9.250e-02,8.000e-02
9.750e-02,1.300e-01
1.025e-01,1.480e-01
1.075e-01,1.720e-01
1.125e-01,1.820e-01
1.175e-01,1.660e-01
1.225e-01,1.860e-01
1.275e-01,1.940e-01
1.325e-01,1.940e-01
1.375e-01,2.100e-01
1.425e-01,2.500e-01
1.475e-01,2.560e-01
1.525e-01,2.420e-01
1.575e-01,2.380e-01
1.625e-01,2.860e-01
1.675e-01,2.960e-01
1.725e-01,3.020e-01
1.775e-01,2.860e-01
1.825e-01,3.180e-01
1.875e-01,3.200e-01
1.925e-01,3.540e-01
1.975e-01,4.180e-01
2.025e-01,4.380e-01
2.075e-01,4.800e-01
2.125e-01,4.180e-01
2.175e-01,4.920e-01
2.225e-01,5.620e-01
2.275e-01,4.820e-01
2.325e-01,5.520e-01
2.375e-01,6.040e-01
2.425e-01,6.120e-01
2.475e-01,6.060e-01
2.525e-01,6.600e-01
2.575e-01,6.040e-01
2.625e-01,6.500e-01
2.675e-01,6.420e-01
2.725e-01,7.140e-01
2.775e-01,7.060e-01
2.825e-01,7.300e-01
2.875e-01,7.860e-01
2.925e-01,7.680e-01
2.975e-01,8.380e-01
3.025e-01,8.320e-01
3.075e-01,8.760e-01
3.125e-01,1.006e+00
3.175e-01,9.300e-01
3.225e-01,1.010e+00
3.275e-01,1.032e+00
3.325e-01,1.084e+00
3.375e-01,9.420e-01
3.425e-01,1.196e+00
3.475e-01,1.108e+00
3.525e-01,1.104e+00
3.575e-01,1.154e+00
3.625e-01,1.208e+00
3.675e-01,1.234e+00
3.725e-01,1.174e+00
3.775e-01,1.330e+00
3.825e-01,1.376e+00
3.875e-01,1.322e+00
3.925e-01,1.406e+00
3.975e-01,1.432e+00
4.025e-01,1.410e+00
4.075e-01,1.412e+00
4.125e-01,1.474e+00
4.175e-01,1.474e+00
4.225e-01,1.582e+00
4.275e-01,1.620e+00
4.325e-01,1.672e+00
4.375e-01,1.720e+00
4.425e-01,1.642e+00
4.475e-01,1.708e+00
4.525e-01,1.812e+00
4.575e-01,1.884e+00
4.625e-01,1.806e+00
4.675e-01,1.928e+00
4.725e-01,1.810e+00
4.775e-01,1.756e+00
4.825e-01,1.918e+00
4.875e-01,1.948e+00
4.925e-01,1.970e+00
4.975e-01,2.046e+00
5.025e-01,1.926e+00
5.075e-01,2.072e+00
5.125e-01,2.050e+00
5.175e-01,2.096e+00
5.225e-01,2.068e+00
5.275e-01,2.042e+00
5.325e-01,2.222e+00
5.375e-01,2.236e+00
5.425e-01,2.172e+00
5.475e-01,2.118e+00
5.525e-01,2.208e+00
5.575e-01,2.246e+00
5.625e-01,2.308e+00
5.675e-01,2.354e+00
5.725e-01,2.228e+00
5.775e-01,2.180e+00
5.825e-01,2.322e+00
5.875e-01,2.416e+00
5.925e-01,2.240e+00
5.975e-01,2.226e+00
6.025e-01,2.286e+00
6.075e-01,2.298e+00
6.125e-01,2.216e+00
6.175e-01,2.144e+00
6.225e-01,2.240e+00
6.275e-01,2.132e+00
6.325e-01,2.436e+00
6.375e-01,2.230e+00
6.425e-01,2.174e+00
6.475e-01,2.298e+00
6.525e-01,2.150e+00
6.575e-01,2.232e+00
6.625e-01,2.140e+00
6.675e-01,2.032e+00
6.725e-01,2.020e+00
6.775e-01,2.050e+00
6.825e-01,1.972e+00
6.875e-01,2.030e+00
6.925e-01,2.084e+00
6.975e-01,1.996e+00
7.025e-01,1.890e+00
7.075e-01,1.862e+00
7.125e-01,1.762e+00
7.175e-01,1.828e+00
7.225e-01,1.770e+00
7.275e-01,1.734e+00
7.325e-01,1.776e+00
7.375e-01,1.674e+00
7.425e-01,1.584e+00
7.475e-01,1.598e+00
7.525e-01,1.536e+00
7.575e-01,1.300e+00
7.625e-01,1.380e+00
7.675e-01,1.428e+00
7.725e-01,1.206e+00
7.775e-01,1.208e+00
7.825e-01,1.132e+00
7.875e-01,1.128e+00
7.925e-01,9.700e-01
7.975e-01,9.980e-01
8.025e-01,8.580e-01
8.075e-01,7.740e-01
8.125e-01,8.320e-01
8.175e-01,7.060e-01
8.225e-01,6.980e-01
8.275e-01,5.460e-01
8.325e-01,5.380e-01
8.375e-01,4.220e-01
8.425e-01,4.500e-01
8.475e-01,3.660e-01
8.525e-01,3.440e-01
8.575e-01,2.580e-01
8.625e-01,2.440e-01
8.675e-01,1.760e-01
8.725e-01,1.360e-01
8.775e-01,1.360e-01
8.825e-01,7.400e-02
8.875e-01,4.600e-02
8.925e-01,2.800e-02
8.975e-01,3.000e-02
9.025e-01,2.000e-03
9.075e-01,8.000e-03
9.125e-01,2.000e-03
9.175e-01,4.000e-03
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_028.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,2.000e-03
1.250e-02,6.000e-03
1.750e-02,2.000e-03
2.250e-02,4.000e-03
2.750e-02,1.400e-02
3.250e-02,4.000e-03
3.750e-02,4.000e-03
4.250e-02,2.800e-02
4.750e-02,3.400e-02
5.250e-02,4.000e-02
5.750e-02,4.800e-02
6.250e-02,3.800e-02
6.750e-02,4.600e-02
7.250e-02,5.600e-02
7.750e-02,6.200e-02
8.250e-02,6.800e-02
8.750e-02,7.600e-02
9.250e-02,8.200e-02
9.750e-02,1.080e-01
1.025e-01,8.000e-02
1.075e-01,9.000e-02
1.125e-01,1.260e-01
1.175e-01,1.580e-01
1.225e-01,1.560e-01
1.275e-01,1.480e-01
1.325e-01,1.660e-01
1.375e-01,1.700e-01
1.425e-01,1.880e-01
1.475e-01,1.680e-01
1.525e-01,2.140e-01
1.575e-01,2.140e-01
1.625e-01,2.180e-01
1.675e-01,2.380e-01
1.725e-01,2.180e-01
1.775e-01,2.400e-01
1.825e-01,2.740e-01
1.875e-01,2.620e-01
1.925e-01,3.000e-01
1.975e-01,2.880e-01
2.025e-01,2.700e-01
2.075e-01,3.260e-01
2.125e-01,3.280e-01
2.175e-01,3.620e-01
2.225e-01,4.780e-01
2.275e-01,4.340e-01
2.325e-01,4.180e-01
2.375e-01,4.440e-01
2.425e-01,4.880e-01
2.475e-01,4.920e-01
2.525e-01,5.140e-01
2.575e-01,5.480e-01
2.625e-01,5.920e-01
2.675e-01,5.760e-01
2.725e-01,5.740e-01
2.775e-01,6.280e-01
2.825e-01,6.360e-01
2.875e-01,5.860e-01
2.925e-01,6.140e-01
2.975e-01,6.840e-01
3.025e-01,7.220e-01
3.075e-01,7.120e-01
3.125e-01,7.140e-01
3.175e-01,7.360e-01
3.225e-01,8.800e-01
3.275e-01,8.720e-01
3.325e-01,7.520e-01
3.375e-01,8.780e-01
3.425e-01,1.046e+00
3.475e-01,9.960e-01
3.525e-01,8.980e-01
3.575e-01,1.020e+00
3.625e-01,1.030e+00
3.675e-01,1.070e+00
3.725e-01,1.106e+00
3.775e-01,1.130e+00
3.825e-01,1.100e+00
3.875e-01,1.096e+00
3.925e-01,1.208e+00
3.975e-01,1.240e+00
4.025e-01,1.276e+00
4.075e-01,1.340e+00
4.125e-01,1.316e+00
4.175e-01,1.350e+00
4.225e-01,1.430e+00
4.275e-01,1.324e+00
4.325e-01,1.412e+00
4.375e-01,1.404e+00
4.425e-01,1.506e+00
4.475e-01,1.506e+00
4.525e-01,1.550e+00
4.575e-01,1.636e+00
4.625e-01,1.678e+00
4.675e-01,1.710e+00
4.725e-01,1.736e+00
4.775e-01,1.794e+00
4.825e-01,1.720e+00
4.875e-01,1.824e+00
4.925e-01,1.870e+00
4.975e-01,1.880e+00
5.025e-01,1.868e+00
5.075e-01,1.852e+00
5.125e-01,1.908e+00
5.175e-01,1.934e+00
5.225e-01,1.940e+00
5.275e-01,2.108e+00
5.325e-01,2.046e+00
5.375e-01,2.046e+00
5.425e-01,2.054e+00
5.475e-01,2.074e+00
5.525e-01,2.108e+00
5.575e-01,2.166e+00
5.625e-01,2.352e+00
5.675e-01,2.154e+00
5.725e-01,2.282e+00
5.775e-01,2.246e+00
5.825e-01,2.222e+00
5.875e-01,2.310e+00
5.925e-01,2.294e+00
5.975e-01,2.344e+00
6.025e-01,2.326e+00
6.075e-01,2.294e+00
6.125e-01,2.450e+00
6.175e-01,2.452e+00
6.225e-01,2.298e+00
6.275e-01,2.194e+00
6.325e-01,2.338e+00
6.375e-01,2.276e+00
6.425e-01,2.258e+00
6.475e-01,2.328e+00
6.525e-01,2.406e+00
6.575e-01,2.312e+00
6.625e-01,2.334e+00
6.675e-01,2.338e+00
6.725e-01,2.228e+00
6.775e-01,2.366e+00
6.825e-01,2.312e+00
6.875e-01,2.264e+00
6.925e-01,2.188e+00
6.975e-01,2.036e+00
7.025e-01,1.974e+00
7.075e-01,2.154e+00
7.125e-01,2.190e+00
7.175e-01,2.148e+00
7.225e-01,2.024e+00
7.275e-01,1.938e+00
7.325e-01,1.940e+00
7.375e-01,2.010e+00
7.425e-01,1.852e+00
7.475e-01,1.804e+00
7.525e-01,1.824e+00
7.575e-01,1.878e+00
7.625e-01,1.668e+00
7.675e-01,1.660e+00
7.725e-01,1.526e+00
7.775e-01,1.534e+00
7.825e-01,1.520e+00
7.875e-01,1.388e+00
7.925e-01,1.280e+00
7.975e-01,1.226e+00
8.025e-01,1.190e+00
8.075e-01,1.124e+00
8.125e-01,1.090e+00
8.175e-01,9.000e-01
8.225e-01,8.860e-01
8.275e-01,8.440e-01
8.325e-01,7.920e-01
8.375e-01,6.800e-01
8.425e-01,5.940e-01
8.475e-01,5.680e-01
8.525e-01,4.720e-01
8.575e-01,3.920e-01
8.625e-01,3.400e-01
8.675e-01,3.380e-01
8.725e-01,2.340e-01
8.775e-01,2.020e-01
8.825e-01,1.280e-01
8.875e-01,1.260e-01
8.925e-01,6.800e-02
8.975e-01,3.800e-02
9.025e-01,3.000e-02
9.075e-01,8.000e-03
9.125e-01,1.000e-02
9.175e-01,0.000e+00
9.225e-01,4.000e-03
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_029.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,4.000e-03
1.750e-02,6.000e-03
2.250e-02,2.000e-03
2.750e-02,8.000e-03
3.250e-02,8.000e-03
3.750e-02,4.000e-03
4.250e-02,4.000e-03
4.750e-02,1.800e-02
5.250e-02,3.000e-02
5.750e-02,3.200e-02
6.250e-02,3.200e-02
6.750e-02,4.400e-02
7.250e-02,3.800e-02
7.750e-02,4.400e-02
8.250e-02,4.400e-02
8.750e-02,5.000e-02
9.250e-02,7.000e-02
9.750e-02,5.200e-02
1.025e-01,7.000e-02
1.075e-01,9.400e-02
1.125e-01,9.000e-02
1.175e-01,8.200e-02
1.225e-01,8.600e-02
1.275e-01,1.200e-01
1.325e-01,1.740e-01
1.375e-01,1.180e-01
1.425e-01,1.100e-01
1.475e-01,1.460e-01
1.525e-01,1.620e-01
1.575e-01,1.800e-01
1.625e-01,1.600e-01
1.675e-01,1.920e-01
1.725e-01,1.720e-01
1.775e-01,1.720e-01
1.825e-01,2.400e-01
1.875e-01,1.700e-01
1.925e-01,2.420e-01
1.975e-01,2.360e-01
2.025e-01,2.640e-01
2.075e-01,2.840e-01
2.125e-01,2.440e-01
2.175e-01,2.560e-01
2.225e-01,2.680e-01
2.275e-01,3.080e-01
2.325e-01,3.080e-01
2.375e-01,3.280e-01
2.425e-01,3.800e-01
2.475e-01,4.240e-01
2.525e-01,4.080e-01
2.575e-01,4.300e-01
2.625e-01,4.500e-01
2.675e-01,4.240e-01
2.725e-01,5.240e-01
2.775e-01,4.680e-01
2.825e-01,5.480e-01
2.875e-01,4.940e-01
2.925e-01,4.960e-01
2.975e-01,6.000e-01
3.025e-01,5.960e-01
3.075e-01,6.060e-01
3.125e-01,6.200e-01
3.175e-01,6.280e-01
3.225e-01,5.740e-01
3.275e-01,7.220e-01
3.325e-01,6.660e-01
3.375e-01,6.940e-01
3.425e-01,7.520e-01
3.475e-01,7.920e-01
3.525e-01,8.020e-01
3.575e-01,8.000e-01
3.625e-01,8.180e-01
3.675e-01,9.260e-01
3.725e-01,9.980e-01
3.775e-01,9.300e-01
3.825e-01,9.220e-01
3.875e-01,9.440e-01
3.925e-01,1.000e+00
3.975e-01,1.092e+00
4.025e-01,1.082e+00
4.075e-01,1.202e+00
4.125e-01,1.138e+00
4.175e-01,1.076e+00
4.225e-01,1.178e+00
4.275e-01,1.090e+00
4.325e-01,1.252e+00
4.375e-01,1.416e+00
4.425e-01,1.358e+00
4.475e-01,1.354e+00
4.525e-01,1.344e+00
4.575e-01,1.422e+00
4.625e-01,1.376e+00
4.675e-01,1.478e+00
4.725e-01,1.456e+00
4.775e-01,1.476e+00
4.825e-01,1.578e+00
4.875e-01,1.590e+00
4.925e-01,1.680e+00
4.975e-01,1.760e+00
5.025e-01,1.758e+00
5.075e-01,1.768e+00
5.125e-01,1.790e+00
5.175e-01,1.868e+00
5.225e-01,1.772e+00
5.275e-01,1.894e+00
5.325e-01,1.832e+00
5.375e-01,1.974e+00
5.425e-01,1.824e+00
5.475e-01,2.098e+00
5.525e-01,1.906e+00
5.575e-01,2.150e+00
5.625e-01,2.120e+00
5.675e-01,2.140e+00
5.725e-01,2.158e+00
5.775e-01,2.090e+00
5.825e-01,2.184e+00
5.875e-01,2.228e+00
5.925e-01,2.156e+00
5.975e-01,2.336e+00
6.025e-01,2.346e+00
6.075e-01,2.322e+00
6.125e-01,2.386e+00
6.175e-01,2.336e+00
6.225e-01,2.350e+00
6.275e-01,2.400e+00
6.325e-01,2.414e+00
6.375e-01,2.536e+00
6.425e-01,2.456e+00
6.475e-01,2.318e+00
6.525e-01,2.430e+00
6.575e-01,2.390e+00
6.625e-01,2.362e+00
6.675e-01,2.352e+00
6.725e-01,2.448e+00
6.775e-01,2.458e+00
6.825e-01,2.392e+00
6.875e-01,2.584e+00
6.925e-01,2.312e+00
6.975e-01,2.450e+00
7.025e-01,2.406e+00
7.075e-01,2.454e+00
7.125e-01,2.326e+00
7.175e-01,2.248e+00
7.225e-01,2.216e+00
7.275e-01,2.292e+00
7.325e-01,2.182e+00
7.375e-01,2.282e+00
7.425e-01,2.128e+00
7.475e-01,2.120e+00
7.525e-01,2.180e+00
7.575e-01,2.000e+00
7.625e-01,1.988e+00
7.675e-01,2.048e+00
7.725e-01,1.988e+00
7.775e-01,1.908e+00
7.825e-01,1.830e+00
7.875e-01,1.768e+00
7.925e-01,1.656e+00
7.975e-01,1.732e+00
8.025e-01,1.494e+00
8.075e-01,1.468e+00
8.125e-01,1.366e+00
8.175e-01,1.262e+00
8.225e-01,1.268e+00
8.275e-01,1.116e+00
8.325e-01,9.780e-01
8.375e-01,9.460e-01
8.425e-01,9.700e-01
8.475e-01,8.280e-01
8.525e-01,7.480e-01
8.575e-01,6.120e-01
8.625e-01,5.280e-01
8.675e-01,4.380e-01
8.725e-01,3.720e-01
8.775e-01,3.640e-01
8.825e-01,2.660e-01
8.875e-01,1.900e-01
8.925e-01,1.360e-01
8.975e-01,9.800e-02
9.025e-01,5.800e-02
9.075e-01,3.200e-02
9.125e-01,8.000e-03
9.175e-01,1.000e-02
9.225e-01,0.000e+00
9.275e-01,4.000e-03
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_03.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,2.000e-03
1.750e-02,6.000e-03
2.250e-02,2.000e-03
2.750e-02,2.000e-03
3.250e-02,1.000e-02
3.750e-02,8.000e-03
4.250e-02,0.000e+00
4.750e-02,8.000e-03
5.250e-02,1.000e-02
5.750e-02,2.600e-02
6.250e-02,2.000e-02
6.750e-02,4.000e-02
7.250e-02,1.600e-02
7.750e-02,4.400e-02
8.250e-02,3.800e-02
8.750e-02,3.200e-02
9.250e-02,5.000e-02
9.750e-02,4.600e-02
1.025e-01,4.200e-02
1.075e-01,6.400e-02
1.125e-01,5.800e-02
1.175e-01,6.600e-02
1.225e-01,1.040e-01
1.275e-01,6.600e-02
1.325e-01,1.000e-01
1.375e-01,8.600e-02
1.425e-01,9.600e-02
1.475e-01,1.280e-01
1.525e-01,1.280e-01
1.575e-01,1.300e-01
1.625e-01,1.160e-01
1.675e-01,1.440e-01
1.725e-01,1.600e-01
1.775e-01,1.500e-01
1.825e-01,1.620e-01
1.875e-01,1.720e-01
1.925e-01,1.860e-01
1.975e-01,1.640e-01
2.025e-01,1.820e-01
2.075e-01,1.920e-01
2.125e-01,2.100e-01
2.175e-01,2.520e-01
2.225e-01,2.200e-01
2.275e-01,2.820e-01
2.325e-01,2.440e-01
2.375e-01,2.560e-01
2.425e-01,2.660e-01
2.475e-01,2.940e-01
2.525e-01,2.780e-01
2.575e-01,3.360e-01
2.625e-01,3.280e-01
2.675e-01,3.780e-01
2.725e-01,3.940e-01
2.775e-01,3.800e-01
2.825e-01,4.080e-01
2.875e-01,4.580e-01
2.925e-01,4.100e-01
2.975e-01,4.780e-01
3.025e-01,5.660e-01
3.075e-01,4.580e-01
3.125e-01,4.820e-01
3.175e-01,5.000e-01
3.225e-01,5.080e-01
3.275e-01,5.460e-01
3.325e-01,6.380e-01
3.375e-01,5.800e-01
3.425e-01,6.980e-01
3.475e-01,6.120e-01
3.525e-01,6.440e-01
3.575e-01,6.720e-01
3.625e-01,6.540e-01
3.675e-01,7.640e-01
3.725e-01,6.800e-01
3.775e-01,7.480e-01
3.825e-01,7.980e-01
3.875e-01,8.680e-01
3.925e-01,8.660e-01
3.975e-01,9.520e-01
4.025e-01,9.280e-01
4.075e-01,8.680e-01
4.125e-01,9.700e-01
4.175e-01,9.920e-01
4.225e-01,9.980e-01
4.275e-01,1.092e+00
4.325e-01,1.098e+00
4.375e-01,1.146e+00
4.425e-01,1.196e+00
4.475e-01,1.122e+00
4.525e-01,1.110e+00
4.575e-01,1.210e+00
4.625e-01,1.248e+00
4.675e-01,1.444e+00
4.725e-01,1.298e+00
4.775e-01,1.378e+00
4.825e-01,1.420e+00
4.875e-01,1.440e+00
4.925e-01,1.360e+00
4.975e-01,1.460e+00
5.025e-01,1.566e+00
5.075e-01,1.460e+00
5.125e-01,1.692e+00
5.175e-01,1.666e+00
5.225e-01,1.708e+00
5.275e-01,1.700e+00
5.325e-01,1.716e+00
5.375e-01,1.840e+00
5.425e-01,1.866e+00
5.475e-01,1.856e+00
5.525e-01,1.856e+00
5.575e-01,1.820e+00
5.625e-01,1.968e+00
5.675e-01,2.006e+00
5.725e-01,2.010e+00
5.775e-01,2.004e+00
5.825e-01,2.084e+00
5.875e-01,2.108e+00
5.925e-01,2.178e+00
5.975e-01,2.192e+00
6.025e-01,2.274e+00
6.075e-01,2.232e+00
6.125e-01,2.340e+00
6.175e-01,2.326e+00
6.225e-01,2.336e+00
6.275e-01,2.276e+00
6.325e-01,2.280e+00
6.375e-01,2.504e+00
6.425e-01,2.472e+00
6.475e-01,2.402e+00
6.525e-01,2.556e+00
6.575e-01,2.602e+00
6.625e-01,2.488e+00
6.675e-01,2.576e+00
6.725e-01,2.474e+00
6.775e-01,2.346e+00
6.825e-01,2.602e+00
6.875e-01,2.616e+00
6.925e-01,2.508e+00
6.975e-01,2.444e+00
7.025e-01,2.532e+00
7.075e-01,2.472e+00
7.125e-01,2.542e+00
7.175e-01,2.600e+00
7.225e-01,2.584e+00
7.275e-01,2.444e+00
7.325e-01,2.498e+00
7.375e-01,2.370e+00
7.425e-01,2.468e+00
7.475e-01,2.552e+00
7.525e-01,2.234e+00
7.575e-01,2.366e+00
7.625e-01,2.274e+00
7.675e-01,2.304e+00
7.725e-01,2.218e+00
7.775e-01,2.190e+00
7.825e-01,2.224e+00
7.875e-01,2.064e+00
7.925e-01,2.118e+00
7.975e-01,1.980e+00
8.025e-01,1.922e+00
8.075e-01,1.810e+00
8.125e-01,1.858e+00
8.175e-01,1.688e+00
8.225e-01,1.542e+00
8.275e-01,1.468e+00
8.325e-01,1.332e+00
8.375e-01,1.246e+00
8.425e-01,1.194e+00
8.475e-01,1.132e+00
8.525e-01,9.920e-01
8.575e-01,9.680e-01
8.625e-01,8.100e-01
8.675e-01,6.540e-01
8.725e-01,6.100e-01
8.775e-01,4.440e-01
8.825e-01,4.020e-01
8.875e-01,3.320e-01
8.925e-01,2.620e-01
8.975e-01,1.720e-01
9.025e-01,1.100e-01
9.075e-01,7.200e-02
9.125e-01,3.600e-02
9.175e-01,1.400e-02
9.225e-01,2.000e-03
9.275e-01,4.000e-03
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_031.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,6.000e-03
2.250e-02,2.000e-03
2.750e-02,2.000e-03
3.250e-02,6.000e-03
3.750e-02,6.000e-03
4.250e-02,8.000e-03
4.750e-02,0.000e+00
5.250e-02,4.000e-03
5.750e-02,1.200e-02
6.250e-02,1.400e-02
6.750e-02,1.600e-02
7.250e-02,2.400e-02
7.750e-02,2.400e-02
8.250e-02,3.400e-02
8.750e-02,2.000e-02
9.250e-02,3.400e-02
9.750e-02,3.200e-02
1.025e-01,4.200e-02
1.075e-01,4.000e-02
1.125e-01,4.400e-02
1.175e-01,5.600e-02
1.225e-01,5.400e-02
1.275e-01,5.600e-02
1.325e-01,5.200e-02
1.375e-01,8.800e-02
1.425e-01,7.600e-02
1.475e-01,9.600e-02
1.525e-01,8.000e-02
1.575e-01,8.200e-02
1.625e-01,1.000e-01
1.675e-01,1.040e-01
1.725e-01,1.340e-01
1.775e-01,1.180e-01
1.825e-01,1.380e-01
1.875e-01,1.160e-01
1.925e-01,1.580e-01
1.975e-01,1.300e-01
2.025e-01,1.420e-01
2.075e-01,1.720e-01
2.125e-01,1.360e-01
2.175e-01,1.840e-01
2.225e-01,1.800e-01
2.275e-01,1.740e-01
2.325e-01,1.980e-01
2.375e-01,1.780e-01
2.425e-01,2.380e-01
2.475e-01,2.220e-01
2.525e-01,2.420e-01
2.575e-01,2.700e-01
2.625e-01,2.800e-01
2.675e-01,2.900e-01
2.725e-01,2.940e-01
2.775e-01,3.040e-01
2.825e-01,2.800e-01
2.875e-01,3.460e-01
2.925e-01,3.160e-01
2.975e-01,3.600e-01
3.025e-01,4.140e-01
3.075e-01,3.420e-01
3.125e-01,4.040e-01
3.175e-01,4.020e-01
3.225e-01,5.180e-01
3.275e-01,4.800e-01
3.325e-01,4.360e-01
3.375e-01,4.900e-01
3.425e-01,5.140e-01
3.475e-01,5.180e-01
3.525e-01,4.740e-01
3.575e-01,6.140e-01
3.625e-01,5.580e-01
3.675e-01,6.120e-01
3.725e-01,6.460e-01
3.775e-01,6.700e-01
3.825e-01,6.520e-01
3.875e-01,6.440e-01
3.925e-01,6.460e-01
3.975e-01,6.940e-01
4.025e-01,8.000e-01
4.075e-01,8.100e-01
4.125e-01,7.720e-01
4.175e-01,8.060e-01
4.225e-01,8.240e-01
4.275e-01,9.060e-01
4.325e-01,8.920e-01
4.375e-01,9.200e-01
4.425e-01,9.900e-01
4.475e-01,1.004e+00
4.525e-01,1.034e+00
4.575e-01,1.080e+00
4.625e-01,1.066e+00
4.675e-01,1.160e+00
4.725e-01,1.190e+00
4.775e-01,1.104e+00
4.825e-01,1.256e+00
4.875e-01,1.174e+00
4.925e-01,1.314e+00
4.975e-01,1.252e+00
5.025e-01,1.354e+00
5.075e-01,1.492e+00
5.125e-01,1.430e+00
5.175e-01,1.504e+00
5.225e-01,1.372e+00
5.275e-01,1.490e+00
5.325e-01,1.498e+00
5.375e-01,1.640e+00
5.425e-01,1.702e+00
5.475e-01,1.644e+00
5.525e-01,1.756e+00
5.575e-01,1.794e+00
5.625e-01,1.744e+00
5.675e-01,1.888e+00
5.725e-01,1.752e+00
5.775e-01,1.834e+00
5.825e-01,2.006e+00
5.875e-01,1.886e+00
5.925e-01,2.024e+00
5.975e-01,2.050e+00
6.025e-01,2.116e+00
6.075e-01,2.132e+00
6.125e-01,2.234e+00
6.175e-01,2.272e+00
6.225e-01,2.100e+00
6.275e-01,2.296e+00
6.325e-01,2.322e+00
6.375e-01,2.438e+00
6.425e-01,2.448e+00
6.475e-01,2.374e+00
6.525e-01,2.442e+00
6.575e-01,2.350e+00
6.625e-01,2.470e+00
6.675e-01,2.570e+00
6.725e-01,2.588e+00
6.775e-01,2.624e+00
6.825e-01,2.648e+00
6.875e-01,2.650e+00
6.925e-01,2.612e+00
6.975e-01,2.716e+00
7.025e-01,2.664e+00
7.075e-01,2.694e+00
7.125e-01,2.572e+00
7.175e-01,2.550e+00
7.225e-01,2.666e+00
7.275e-01,2.696e+00
7.325e-01,2.700e+00
7.375e-01,2.750e+00
7.425e-01,2.760e+00
7.475e-01,2.510e+00
7.525e-01,2.660e+00
7.575e-01,2.592e+00
7.625e-01,2.558e+00
7.675e-01,2.714e+00
7.725e-01,2.486e+00
7.775e-01,2.550e+00
7.825e-01,2.446e+00
7.875e-01,2.444e+00
7.925e-01,2.336e+00
7.975e-01,2.364e+00
8.025e-01,2.328e+00
8.075e-01,2.248e+00
8.125e-01,2.290e+00
8.175e-01,2.124e+00
8.225e-01,1.970e+00
8.275e-01,1.944e+00
8.325e-01,1.778e+00
8.375e-01,1.726e+00
8.425e-01,1.516e+00
8.475e-01,1.486e+00
8.525e-01,1.362e+00
8.575e-01,1.224e+00
8.625e-01,1.188e+00
8.675e-01,1.016e+00
8.725e-01,8.700e-01
8.775e-01,7.440e-01
8.825e-01,6.060e-01
8.875e-01,4.860e-01
8.925e-01,4.260e-01
8.975e-01,3.140e-01
9.025e-01,2.100e-01
9.075e-01,1.320e-01
9.125e-01,8.400e-02
9.175e-01,3.800e-02
9.225e-01,1.600e-02
9.275e-01,0.000e+00
9.325e-01,4.000e-03
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_032.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,6.000e-03
2.750e-02,2.000e-03
3.250e-02,2.000e-03
3.750e-02,6.000e-03
4.250e-02,4.000e-03
4.750e-02,1.000e-02
5.250e-02,0.000e+00
5.750e-02,6.000e-03
6.250e-02,2.000e-03
6.750e-02,1.200e-02
7.250e-02,1.000e-02
7.750e-02,2.000e-02
8.250e-02,2.200e-02
8.750e-02,2.400e-02
9.250e-02,2.200e-02
9.750e-02,2.200e-02
1.025e-01,3.400e-02
1.075e-01,2.600e-02
1.125e-01,2.800e-02
1.175e-01,4.400e-02
1.225e-01,2.800e-02
1.275e-01,5.600e-02
1.325e-01,5.800e-02
1.375e-01,5.200e-02
1.425e-01,4.800e-02
1.475e-01,5.400e-02
1.525e-01,7.600e-02
1.575e-01,8.000e-02
1.625e-01,6.800e-02
1.675e-01,8.800e-02
1.725e-01,7.000e-02
1.775e-01,8.400e-02
1.825e-01,9.400e-02
1.875e-01,1.160e-01
1.925e-01,1.180e-01
1.975e-01,1.180e-01
2.025e-01,1.420e-01
2.075e-01,1.280e-01
2.125e-01,1.140e-01
2.175e-01,1.280e-01
2.225e-01,1.320e-01
2.275e-01,1.400e-01
2.325e-01,1.600e-01
2.375e-01,1.700e-01
2.425e-01,1.760e-01
2.475e-01,1.460e-01
2.525e-01,1.740e-01
2.575e-01,1.860e-01
2.625e-01,2.060e-01
2.675e-01,2.300e-01
2.725e-01,2.260e-01
2.775e-01,2.260e-01
2.825e-01,3.600e-01
2.875e-01,2.380e-01
2.925e-01,2.820e-01
2.975e-01,2.760e-01
3.025e-01,3.120e-01
3.075e-01,2.980e-01
3.125e-01,3.040e-01
3.175e-01,3.640e-01
3.225e-01,3.280e-01
3.275e-01,3.700e-01
3.325e-01,3.340e-01
3.375e-01,3.900e-01
3.425e-01,4.660e-01
3.475e-01,4.060e-01
3.525e-01,4.660e-01
3.575e-01,4.400e-01
3.625e-01,4.580e-01
3.675e-01,5.080e-01
3.725e-01,5.440e-01
3.775e-01,5.220e-01
3.825e-01,5.520e-01
3.875e-01,5.380e-01
3.925e-01,6.280e-01
3.975e-01,5.780e-01
4.025e-01,6.600e-01
4.075e-01,6.880e-01
4.125e-01,6.000e-01
4.175e-01,6.800e-01
4.225e-01,6.860e-01
4.275e-01,7.300e-01
4.325e-01,7.980e-01
4.375e-01,7.720e-01
4.425e-01,8.460e-01
4.475e-01,8.140e-01
4.525e-01,8.320e-01
4.575e-01,8.180e-01
4.625e-01,1.008e+00
4.675e-01,9.380e-01
4.725e-01,9.560e-01
4.775e-01,1.046e+00
4.825e-01,1.058e+00
4.875e-01,1.052e+00
4.925e-01,1.142e+00
4.975e-01,1.266e+00
5.025e-01,1.158e+00
5.075e-01,1.206e+00
5.125e-01,1.234e+00
5.175e-01,1.268e+00
5.225e-01,1.286e+00
5.275e-01,1.368e+00
5.325e-01,1.398e+00
5.375e-01,1.380e+00
5.425e-01,1.506e+00
5.475e-01,1.558e+00
5.525e-01,1.482e+00
5.575e-01,1.566e+00
5.625e-01,1.610e+00
5.675e-01,1.662e+00
5.725e-01,1.632e+00
5.775e-01,1.824e+00
5.825e-01,1.846e+00
5.875e-01,1.726e+00
5.925e-01,1.792e+00
5.975e-01,1.890e+00
6.025e-01,1.926e+00
6.075e-01,1.998e+00
6.125e-01,2.006e+00
6.175e-01,2.126e+00
6.225e-01,1.996e+00
6.275e-01,2.238e+00
6.325e-01,2.250e+00
6.375e-01,2.388e+00
6.425e-01,2.264e+00
6.475e-01,2.262e+00
6.525e-01,2.340e+00
6.575e-01,2.376e+00
6.625e-01,2.438e+00
6.675e-01,2.560e+00
6.725e-01,2.464e+00
6.775e-01,2.638e+00
6.825e-01,2.530e+00
6.875e-01,2.694e+00
6.925e-01,2.644e+00
6.975e-01,2.570e+00
7.025e-01,2.646e+00
7.075e-01,2.748e+00
7.125e-01,2.928e+00
7.175e-01,2.760e+00
7.225e-01,2.906e+00
7.275e-01,2.824e+00
7.325e-01,2.762e+00
7.375e-01,2.736e+00
7.425e-01,2.744e+00
7.475e-01,2.890e+00
7.525e-01,2.858e+00
7.575e-01,2.884e+00
7.625e-01,2.828e+00
7.675e-01,2.782e+00
7.725e-01,2.850e+00
7.775e-01,2.664e+00
7.825e-01,2.812e+00
7.875e-01,2.712e+00
7.925e-01,2.824e+00
7.975e-01,2.626e+00
8.025e-01,2.626e+00
8.075e-01,2.572e+00
8.125e-01,2.644e+00
8.175e-01,2.464e+00
8.225e-01,2.352e+00
8.275e-01,2.406e+00
8.325e-01,2.284e+00
8.375e-01,2.092e+00
8.425e-01,2.030e+00
8.475e-01,1.938e+00
8.525e-01,1.722e+00
8.575e-01,1.578e+00
8.625e-01,1.582e+00
8.675e-01,1.312e+00
8.725e-01,1.268e+00
8.775e-01,1.110e+00
8.825e-01,8.280e-01
8.875e-01,7.720e-01
8.925e-01,5.980e-01
8.975e-01,5.040e-01
9.025e-01,3.540e-01
9.075e-01,2.520e-01
9.125e-01,1.540e-01
9.175e-01,8.600e-02
9.225e-01,2.600e-02
9.275e-01,1.200e-02
9.325e-01,0.000e+00
9.375e-01,4.000e-03
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_033.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,2.000e-03
2.750e-02,4.000e-03
3.250e-02,2.000e-03
3.750e-02,2.000e-03
4.250e-02,4.000e-03
4.750e-02,2.000e-03
5.250e-02,1.000e-02
5.750e-02,4.000e-03
6.250e-02,6.000e-03
6.750e-02,2.000e-03
7.250e-02,4.000e-03
7.750e-02,1.000e-02
8.250e-02,1.200e-02
8.750e-02,1.200e-02
9.250e-02,2.200e-02
9.750e-02,1.600e-02
1.025e-01,2.000e-02
1.075e-01,2.600e-02
1.125e-01,2.000e-02
1.175e-01,3.000e-02
1.225e-01,2.200e-02
1.275e-01,2.400e-02
1.325e-01,3.800e-02
1.375e-01,3.200e-02
1.425e-01,4.400e-02
1.475e-01,5.200e-02
1.525e-01,6.400e-02
1.575e-01,3.600e-02
1.625e-01,6.400e-02
1.675e-01,5.000e-02
1.725e-01,8.800e-02
1.775e-01,5.200e-02
1.825e-01,7.000e-02
1.875e-01,8.000e-02
1.925e-01,6.800e-02
1.975e-01,8.600e-02
2.025e-01,1.080e-01
2.075e-01,9.000e-02
2.125e-01,1.060e-01
2.175e-01,1.160e-01
2.225e-01,1.140e-01
2.275e-01,1.260e-01
2.325e-01,1.100e-01
2.375e-01,1.220e-01
2.425e-01,1.260e-01
2.475e-01,1.440e-01
2.525e-01,1.180e-01
2.575e-01,1.580e-01
2.625e-01,1.560e-01
2.675e-01,1.660e-01
2.725e-01,1.400e-01
2.775e-01,1.700e-01
2.825e-01,2.080e-01
2.875e-01,1.880e-01
2.925e-01,2.140e-01
2.975e-01,2.200e-01
3.025e-01,2.840e-01
3.075e-01,2.760e-01
3.125e-01,2.900e-01
3.175e-01,2.660e-01
3.225e-01,2.620e-01
3.275e-01,2.800e-01
3.325e-01,3.080e-01
3.375e-01,3.100e-01
3.425e-01,3.400e-01
3.475e-01,3.200e-01
3.525e-01,3.000e-01
3.575e-01,3.780e-01
3.625e-01,3.700e-01
3.675e-01,4.040e-01
3.725e-01,4.280e-01
3.775e-01,4.260e-01
3.825e-01,4.440e-01
3.875e-01,4.780e-01
3.925e-01,4.840e-01
3.975e-01,4.540e-01
4.025e-01,5.120e-01
4.075e-01,5.540e-01
4.125e-01,5.280e-01
4.175e-01,5.680e-01
4.225e-01,5.920e-01
4.275e-01,6.240e-01
4.325e-01,6.040e-01
4.375e-01,6.940e-01
4.425e-01,6.780e-01
4.475e-01,6.560e-01
4.525e-01,6.520e-01
4.575e-01,8.280e-01
4.625e-01,7.920e-01
4.675e-01,7.920e-01
4.725e-01,7.880e-01
4.775e-01,8.100e-01
4.825e-01,8.360e-01
4.875e-01,9.020e-01
4.925e-01,9.340e-01
4.975e-01,9.860e-01
5.025e-01,1.018e+00
5.075e-01,1.026e+00
5.125e-01,1.040e+00
5.175e-01,1.124e+00
5.225e-01,1.188e+00
5.275e-01,1.252e+00
5.325e-01,1.134e+00
5.375e-01,1.272e+00
5.425e-01,1.306e+00
5.475e-01,1.300e+00
5.525e-01,1.400e+00
5.575e-01,1.386e+00
5.625e-01,1.382e+00
5.675e-01,1.494e+00
5.725e-01,1.442e+00
5.775e-01,1.590e+00
5.825e-01,1.620e+00
5.875e-01,1.608e+00
5.925e-01,1.658e+00
5.975e-01,1.696e+00
6.025e-01,1.792e+00
6.075e-01,1.764e+00
6.125e-01,1.826e+00
6.175e-01,1.934e+00
6.225e-01,2.002e+00
6.275e-01,1.884e+00
6.325e-01,1.996e+00
6.375e-01,2.112e+00
6.425e-01,2.162e+00
6.475e-01,2.200e+00
6.525e-01,2.242e+00
6.575e-01,2.370e+00
6.625e-01,2.398e+00
6.675e-01,2.424e+00
6.725e-01,2.338e+00
6.775e-01,2.462e+00
6.825e-01,2.532e+00
6.875e-01,2.632e+00
6.925e-01,2.488e+00
6.975e-01,2.668e+00
7.025e-01,2.752e+00
7.075e-01,2.820e+00
7.125e-01,2.750e+00
7.175e-01,2.676e+00
7.225e-01,2.728e+00
7.275e-01,2.916e+00
7.325e-01,2.978e+00
7.375e-01,2.992e+00
7.425e-01,3.024e+00
7.475e-01,3.074e+00
7.525e-01,2.932e+00
7.575e-01,3.014e+00
7.625e-01,3.000e+00
7.675e-01,3.044e+00
7.725e-01,2.986e+00
7.775e-01,3.018e+00
7.825e-01,2.990e+00
7.875e-01,3.130e+00
7.925e-01,3.032e+00
7.975e-01,2.866e+00
8.025e-01,2.970e+00
8.075e-01,2.978e+00
8.125e-01,2.946e+00
8.175e-01,2.916e+00
8.225e-01,2.848e+00
8.275e-01,2.774e+00
8.325e-01,2.650e+00
8.375e-01,2.542e+00
8.425e-01,2.658e+00
8.475e-01,2.328e+00
8.525e-01,2.274e+00
8.575e-01,2.236e+00
8.625e-01,1.938e+00
8.675e-01,1.818e+00
8.725e-01,1.682e+00
8.775e-01,1.430e+00
8.825e-01,1.348e+00
8.875e-01,1.166e+00
8.925e-01,8.420e-01
8.975e-01,7.980e-01
9.025e-01,5.460e-01
9.075e-01,4.280e-01
9.125e-01,2.940e-01
9.175e-01,1.700e-01
9.225e-01,9.200e-02
9.275e-01,2.000e-02
9.325e-01,8.000e-03
9.375e-01,4.000e-03
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_034.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,2.000e-03
3.250e-02,2.000e-03
3.750e-02,4.000e-03
4.250e-02,2.000e-03
4.750e-02,4.000e-03
5.250e-02,0.000e+00
5.750e-02,1.000e-02
6.250e-02,4.000e-03
6.750e-02,6.000e-03
7.250e-02,4.000e-03
7.750e-02,0.000e+00
8.250e-02,6.000e-03
8.750e-02,1.000e-02
9.250e-02,1.200e-02
9.750e-02,8.000e-03
1.025e-01,1.400e-02
1.075e-01,2.400e-02
1.125e-01,2.000e-03
1.175e-01,3.000e-02
1.225e-01,2.600e-02
1.275e-01,1.600e-02
1.325e-01,2.600e-02
1.375e-01,2.800e-02
1.425e-01,2.400e-02
1.475e-01,2.000e-02
1.525e-01,3.400e-02
1.575e-01,4.200e-02
1.625e-01,4.800e-02
1.675e-01,3.800e-02
1.725e-01,6.800e-02
1.775e-01,5.200e-02
1.825e-01,4.800e-02
1.875e-01,5.400e-02
1.925e-01,6.000e-02
1.975e-01,7.000e-02
2.025e-01,7.800e-02
2.075e-01,4.000e-02
2.125e-01,1.100e-01
2.175e-01,8.800e-02
2.225e-01,8.000e-02
2.275e-01,1.040e-01
2.325e-01,8.800e-02
2.375e-01,9.000e-02
2.425e-01,1.060e-01
2.475e-01,1.020e-01
2.525e-01,1.020e-01
2.575e-01,1.240e-01
2.625e-01,1.400e-01
2.675e-01,1.420e-01
2.725e-01,1.160e-01
2.775e-01,1.360e-01
2.825e-01,1.260e-01
2.875e-01,1.640e-01
2.925e-01,1.400e-01
2.975e-01,1.760e-01
3.025e-01,1.800e-01
3.075e-01,1.760e-01
3.125e-01,2.140e-01
3.175e-01,2.200e-01
3.225e-01,2.060e-01
3.275e-01,2.960e-01
3.325e-01,2.300e-01
3.375e-01,2.660e-01
3.425e-01,2.940e-01
3.475e-01,2.420e-01
3.525e-01,3.020e-01
3.575e-01,3.260e-01
3.625e-01,2.900e-01
3.675e-01,3.020e-01
3.725e-01,3.060e-01
3.775e-01,3.080e-01
3.825e-01,3.540e-01
3.875e-01,3.520e-01
3.925e-01,4.040e-01
3.975e-01,4.340e-01
4.025e-01,4.380e-01
4.075e-01,4.500e-01
4.125e-01,4.540e-01
4.175e-01,4.140e-01
4.225e-01,4.880e-01
4.275e-01,4.540e-01
4.325e-01,5.200e-01
4.375e-01,5.460e-01
4.425e-01,5.260e-01
4.475e-01,6.480e-01
4.525e-01,5.780e-01
4.575e-01,6.020e-01
4.625e-01,7.040e-01
4.675e-01,6.440e-01
4.725e-01,6.940e-01
4.775e-01,7.400e-01
4.825e-01,7.140e-01
4.875e-01,7.500e-01
4.925e-01,8.100e-01
4.975e-01,7.960e-01
5.025e-01,7.580e-01
5.075e-01,9.040e-01
5.125e-01,8.720e-01
5.175e-01,9.100e-01
5.225e-01,1.018e+00
5.275e-01,9.420e-01
5.325e-01,1.048e+00
5.375e-01,1.050e+00
5.425e-01,1.152e+00
5.475e-01,1.182e+00
5.525e-01,1.192e+00
5.575e-01,1.250e+00
5.625e-01,1.332e+00
5.675e-01,1.230e+00
5.725e-01,1.398e+00
5.775e-01,1.394e+00
5.825e-01,1.376e+00
5.875e-01,1.396e+00
5.925e-01,1.394e+00
5.975e-01,1.550e+00
6.025e-01,1.660e+00
6.075e-01,1.682e+00
6.125e-01,1.656e+00
6.175e-01,1.756e+00
6.225e-01,1.764e+00
6.275e-01,1.754e+00
6.325e-01,1.750e+00
6.375e-01,1.904e+00
6.425e-01,2.020e+00
6.475e-01,2.046e+00
6.525e-01,2.026e+00
6.575e-01,2.096e+00
6.625e-01,2.260e+00
6.675e-01,2.262e+00
6.725e-01,2.376e+00
6.775e-01,2.352e+00
6.825e-01,2.398e+00
6.875e-01,2.600e+00
6.925e-01,2.462e+00
6.975e-01,2.526e+00
7.025e-01,2.594e+00
7.075e-01,2.654e+00
7.125e-01,2.620e+00
7.175e-01,2.748e+00
7.225e-01,3.000e+00
7.275e-01,2.848e+00
7.325e-01,2.898e+00
7.375e-01,2.936e+00
7.425e-01,2.938e+00
7.475e-01,3.026e+00
7.525e-01,3.146e+00
7.575e-01,3.186e+00
7.625e-01,3.204e+00
7.675e-01,3.192e+00
7.725e-01,3.162e+00
7.775e-01,3.382e+00
7.825e-01,3.192e+00
7.875e-01,3.232e+00
7.925e-01,3.136e+00
7.975e-01,3.276e+00
8.025e-01,3.388e+00
8.075e-01,3.224e+00
8.125e-01,3.174e+00
8.175e-01,3.354e+00
8.225e-01,2.992e+00
8.275e-01,3.218e+00
8.325e-01,3.094e+00
8.375e-01,3.062e+00
8.425e-01,2.950e+00
8.475e-01,2.958e+00
8.525e-01,2.806e+00
8.575e-01,2.544e+00
8.625e-01,2.616e+00
8.675e-01,2.398e+00
8.725e-01,2.196e+00
8.775e-01,1.914e+00
8.825e-01,1.776e+00
8.875e-01,1.528e+00
8.925e-01,1.374e+00
8.975e-01,1.062e+00
9.025e-01,8.540e-01
9.075e-01,6.700e-01
9.125e-01,4.660e-01
9.175e-01,3.260e-01
9.225e-01,1.640e-01
9.275e-01,8.000e-02
9.325e-01,1.600e-02
9.375e-01,2.000e-03
9.425e-01,4.000e-03
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_035.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,2.000e-03
3.750e-02,2.000e-03
4.250e-02,0.000e+00
4.750e-02,4.000e-03
5.250e-02,4.000e-03
5.750e-02,2.000e-03
6.250e-02,2.000e-03
6.750e-02,6.000e-03
7.250e-02,1.000e-02
7.750e-02,6.000e-03
8.250e-02,0.000e+00
8.750e-02,2.000e-03
9.250e-02,6.000e-03
9.750e-02,6.000e-03
1.025e-01,1.200e-02
1.075e-01,1.000e-02
1.125e-01,1.000e-02
1.175e-01,6.000e-03
1.225e-01,1.000e-02
1.275e-01,2.200e-02
1.325e-01,2.400e-02
1.375e-01,1.800e-02
1.425e-01,2.200e-02
1.475e-01,1.600e-02
1.525e-01,2.400e-02
1.575e-01,4.000e-02
1.625e-01,1.600e-02
1.675e-01,3.400e-02
1.725e-01,3.600e-02
1.775e-01,3.800e-02
1.825e-01,2.600e-02
1.875e-01,4.400e-02
1.925e-01,4.600e-02
1.975e-01,6.000e-02
2.025e-01,5.800e-02
2.075e-01,4.800e-02
2.125e-01,5.800e-02
2.175e-01,7.600e-02
2.225e-01,5.400e-02
2.275e-01,9.000e-02
2.325e-01,6.600e-02
2.375e-01,7.800e-02
2.425e-01,9.000e-02
2.475e-01,1.080e-01
2.525e-01,6.400e-02
2.575e-01,8.800e-02
2.625e-01,8.000e-02
2.675e-01,9.600e-02
2.725e-01,1.340e-01
2.775e-01,9.200e-02
2.825e-01,1.080e-01
2.875e-01,1.100e-01
2.925e-01,1.300e-01
2.975e-01,1.300e-01
3.025e-01,1.480e-01
3.075e-01,1.320e-01
3.125e-01,1.360e-01
3.175e-01,1.660e-01
3.225e-01,1.600e-01
3.275e-01,1.820e-01
3.325e-01,1.860e-01
3.375e-01,1.980e-01
3.425e-01,2.260e-01
3.475e-01,2.600e-01
3.525e-01,2.160e-01
3.575e-01,2.640e-01
3.625e-01,2.220e-01
3.675e-01,2.780e-01
3.725e-01,2.420e-01
3.775e-01,2.740e-01
3.825e-01,2.800e-01
3.875e-01,3.080e-01
3.925e-01,3.120e-01
3.975e-01,3.220e-01
4.025e-01,3.560e-01
4.075e-01,3.260e-01
4.125e-01,3.600e-01
4.175e-01,3.740e-01
4.225e-01,3.840e-01
4.275e-01,4.500e-01
4.325e-01,3.980e-01
4.375e-01,4.420e-01
4.425e-01,4.420e-01
4.475e-01,4.660e-01
4.525e-01,4.960e-01
4.575e-01,4.640e-01
4.625e-01,5.220e-01
4.675e-01,5.480e-01
4.725e-01,5.660e-01
4.775e-01,6.240e-01
4.825e-01,6.340e-01
4.875e-01,6.220e-01
4.925e-01,6.260e-01
4.975e-01,7.080e-01
5.025e-01,7.400e-01
5.075e-01,7.320e-01
5.125e-01,7.340e-01
5.175e-01,7.720e-01
5.225e-01,8.200e-01
5.275e-01,8.640e-01
5.325e-01,8.340e-01
5.375e-01,8.840e-01
5.425e-01,9.300e-01
5.475e-01,9.940e-01
5.525e-01,9.660e-01
5.575e-01,1.036e+00
5.625e-01,1.048e+00
5.675e-01,1.188e+00
5.725e-01,1.162e+00
5.775e-01,1.206e+00
5.825e-01,1.224e+00
5.875e-01,1.358e+00
5.925e-01,1.320e+00
5.975e-01,1.346e+00
6.025e-01,1.390e+00
6.075e-01,1.432e+00
6.125e-01,1.470e+00
6.175e-01,1.482e+00
6.225e-01,1.598e+00
6.275e-01,1.610e+00
6.325e-01,1.708e+00
6.375e-01,1.752e+00
6.425e-01,1.876e+00
6.475e-01,1.764e+00
6.525e-01,1.816e+00
6.575e-01,1.906e+00
6.625e-01,1.928e+00
6.675e-01,2.138e+00
6.725e-01,2.062e+00
6.775e-01,2.202e+00
6.825e-01,2.276e+00
6.875e-01,2.468e+00
6.925e-01,2.352e+00
6.975e-01,2.530e+00
7.025e-01,2.434e+00
7.075e-01,2.668e+00
7.125e-01,2.522e+00
7.175e-01,2.686e+00
7.225e-01,2.616e+00
7.275e-01,2.866e+00
7.325e-01,2.830e+00
7.375e-01,2.882e+00
7.425e-01,2.964e+00
7.475e-01,3.144e+00
7.525e-01,3.112e+00
7.575e-01,3.176e+00
7.625e-01,3.220e+00
7.675e-01,3.224e+00
7.725e-01,3.190e+00
7.775e-01,3.406e+00
7.825e-01,3.448e+00
7.875e-01,3.420e+00
7.925e-01,3.552e+00
7.975e-01,3.594e+00
8.025e-01,3.488e+00
8.075e-01,3.360e+00
8.125e-01,3.598e+00
8.175e-01,3.622e+00
8.225e-01,3.384e+00
8.275e-01,3.542e+00
8.325e-01,3.414e+00
8.375e-01,3.524e+00
8.425e-01,3.330e+00
8.475e-01,3.464e+00
8.525e-01,3.300e+00
8.575e-01,3.154e+00
8.625e-01,3.068e+00
8.675e-01,2.892e+00
8.725e-01,2.782e+00
8.775e-01,2.704e+00
8.825e-01,2.334e+00
8.875e-01,2.060e+00
8.925e-01,1.814e+00
8.975e-01,1.512e+00
9.025e-01,1.354e+00
9.075e-01,9.780e-01
9.125e-01,7.260e-01
9.175e-01,4.940e-01
9.225e-01,3.460e-01
9.275e-01,1.780e-01
9.325e-01,4.600e-02
9.375e-01,1.000e-02
9.425e-01,6.000e-03
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_036.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,2.000e-03
4.250e-02,0.000e+00
4.750e-02,2.000e-03
5.250e-02,4.000e-03
5.750e-02,0.000e+00
6.250e-02,2.000e-03
6.750e-02,6.000e-03
7.250e-02,0.000e+00
7.750e-02,1.200e-02
8.250e-02,6.000e-03
8.750e-02,4.000e-03
9.250e-02,0.000e+00
9.750e-02,4.000e-03
1.025e-01,2.000e-03
1.075e-01,8.000e-03
1.125e-01,8.000e-03
1.175e-01,1.200e-02
1.225e-01,1.000e-02
1.275e-01,2.000e-03
1.325e-01,1.000e-02
1.375e-01,8.000e-03
1.425e-01,2.000e-02
1.475e-01,2.800e-02
1.525e-01,1.600e-02
1.575e-01,6.000e-03
1.625e-01,2.400e-02
1.675e-01,3.000e-02
1.725e-01,1.600e-02
1.775e-01,3.200e-02
1.825e-01,3.000e-02
1.875e-01,3.800e-02
1.925e-01,3.200e-02
1.975e-01,2.400e-02
2.025e-01,4.000e-02
2.075e-01,2.800e-02
2.125e-01,3.400e-02
2.175e-01,5.600e-02
2.225e-01,5.600e-02
2.275e-01,7.800e-02
2.325e-01,4.800e-02
2.375e-01,4.600e-02
2.425e-01,9.800e-02
2.475e-01,6.000e-02
2.525e-01,6.000e-02
2.575e-01,9.000e-02
2.625e-01,7.400e-02
2.675e-01,7.200e-02
2.725e-01,7.200e-02
2.775e-01,7.200e-02
2.825e-01,1.080e-01
2.875e-01,9.000e-02
2.925e-01,1.140e-01
2.975e-01,1.160e-01
3.025e-01,7.200e-02
3.075e-01,1.020e-01
3.125e-01,1.200e-01
3.175e-01,1.040e-01
3.225e-01,1.160e-01
3.275e-01,1.200e-01
3.325e-01,1.420e-01
3.375e-01,1.540e-01
3.425e-01,1.900e-01
3.475e-01,1.860e-01
3.525e-01,1.660e-01
3.575e-01,1.880e-01
3.625e-01,1.960e-01
3.675e-01,2.000e-01
3.725e-01,2.220e-01
3.775e-01,2.700e-01
3.825e-01,2.220e-01
3.875e-01,2.780e-01
3.925e-01,2.240e-01
3.975e-01,2.720e-01
4.025e-01,2.340e-01
4.075e-01,2.740e-01
4.125e-01,2.880e-01
4.175e-01,2.920e-01
4.225e-01,3.480e-01
4.275e-01,3.540e-01
4.325e-01,3.280e-01
4.375e-01,3.260e-01
4.425e-01,4.200e-01
4.475e-01,4.020e-01
4.525e-01,3.620e-01
4.575e-01,4.220e-01
4.625e-01,4.180e-01
4.675e-01,4.860e-01
4.725e-01,4.600e-01
4.775e-01,4.200e-01
4.825e-01,5.240e-01
4.875e-01,5.220e-01
4.925e-01,5.560e-01
4.975e-01,5.400e-01
5.025e-01,5.940e-01
5.075e-01,6.120e-01
5.125e-01,6.160e-01
5.175e-01,6.700e-01
5.225e-01,6.620e-01
5.275e-01,7.200e-01
5.325e-01,7.200e-01
5.375e-01,7.200e-01
5.425e-01,8.600e-01
5.475e-01,8.720e-01
5.525e-01,8.580e-01
5.575e-01,8.960e-01
5.625e-01,8.760e-01
5.675e-01,9.440e-01
5.725e-01,9.580e-01
5.775e-01,9.500e-01
5.825e-01,1.092e+00
5.875e-01,1.114e+00
5.925e-01,1.128e+00
5.975e-01,1.228e+00
6.025e-01,1.258e+00
6.075e-01,1.244e+00
6.125e-01,1.310e+00
6.175e-01,1.314e+00
6.225e-01,1.386e+00
6.275e-01,1.484e+00
6.325e-01,1.518e+00
6.375e-01,1.580e+00
6.425e-01,1.516e+00
6.475e-01,1.690e+00
6.525e-01,1.690e+00
6.575e-01,1.744e+00
6.625e-01,1.862e+00
6.675e-01,1.832e+00
6.725e-01,1.872e+00
6.775e-01,1.922e+00
6.825e-01,2.028e+00
6.875e-01,2.228e+00
6.925e-01,2.240e+00
6.975e-01,2.110e+00
7.025e-01,2.368e+00
7.075e-01,2.558e+00
7.125e-01,2.450e+00
7.175e-01,2.622e+00
7.225e-01,2.650e+00
7.275e-01,2.662e+00
7.325e-01,2.774e+00
7.375e-01,2.754e+00
7.425e-01,2.854e+00
7.475e-01,2.984e+00
7.525e-01,3.038e+00
7.575e-01,2.982e+00
7.625e-01,3.274e+00
7.675e-01,3.398e+00
7.725e-01,3.328e+00
7.775e-01,3.464e+00
7.825e-01,3.334e+00
7.875e-01,3.532e+00
7.925e-01,3.522e+00
7.975e-01,3.628e+00
8.025e-01,3.762e+00
8.075e-01,3.712e+00
8.125e-01,3.954e+00
8.175e-01,3.808e+00
8.225e-01,3.734e+00
8.275e-01,3.852e+00
8.325e-01,3.692e+00
8.375e-01,3.850e+00
8.425e-01,3.714e+00
8.475e-01,3.910e+00
8.525e-01,3.722e+00
8.575e-01,3.648e+00
8.625e-01,3.684e+00
8.675e-01,3.402e+00
8.725e-01,3.400e+00
8.775e-01,3.120e+00
8.825e-01,3.138e+00
8.875e-01,2.762e+00
8.925e-01,2.446e+00
8.975e-01,2.048e+00
9.025e-01,1.806e+00
9.075e-01,1.456e+00
9.125e-01,1.134e+00
9.175e-01,7.980e-01
9.225e-01,5.240e-01
9.275e-01,3.080e-01
9.325e-01,1.440e-01
9.375e-01,4.200e-02
9.425e-01,2.000e-03
9.475e-01,4.000e-03
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_037.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,2.000e-03
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,2.000e-03
6.250e-02,4.000e-03
6.750e-02,0.000e+00
7.250e-02,6.000e-03
7.750e-02,2.000e-03
8.250e-02,6.000e-03
8.750e-02,4.000e-03
9.250e-02,6.000e-03
9.750e-02,4.000e-03
1.025e-01,4.000e-03
1.075e-01,2.000e-03
1.125e-01,2.000e-03
1.175e-01,2.000e-03
1.225e-01,1.000e-02
1.275e-01,6.000e-03
1.325e-01,1.000e-02
1.375e-01,8.000e-03
1.425e-01,6.000e-03
1.475e-01,1.400e-02
1.525e-01,8.000e-03
1.575e-01,1.800e-02
1.625e-01,1.400e-02
1.675e-01,1.600e-02
1.725e-01,1.000e-02
1.775e-01,2.800e-02
1.825e-01,1.200e-02
1.875e-01,2.200e-02
1.925e-01,3.000e-02
1.975e-01,2.000e-02
2.025e-01,3.400e-02
2.075e-01,4.000e-02
2.125e-01,3.200e-02
2.175e-01,2.400e-02
2.225e-01,2.800e-02
2.275e-01,3.000e-02
2.325e-01,4.000e-02
2.375e-01,4.800e-02
2.425e-01,4.000e-02
2.475e-01,6.400e-02
2.525e-01,5.000e-02
2.575e-01,6.600e-02
2.625e-01,8.200e-02
2.675e-01,6.000e-02
2.725e-01,6.000e-02
2.775e-01,5.000e-02
2.825e-01,1.040e-01
2.875e-01,6.600e-02
2.925e-01,6.000e-02
2.975e-01,7.200e-02
3.025e-01,9.200e-02
3.075e-01,9.600e-02
3.125e-01,8.800e-02
3.175e-01,1.020e-01
3.225e-01,1.020e-01
3.275e-01,9.800e-02
3.325e-01,1.060e-01
3.375e-01,8.800e-02
3.425e-01,1.060e-01
3.475e-01,1.120e-01
3.525e-01,1.500e-01
3.575e-01,1.420e-01
3.625e-01,1.300e-01
3.675e-01,1.520e-01
3.725e-01,1.880e-01
3.775e-01,1.980e-01
3.825e-01,2.000e-01
3.875e-01,1.980e-01
3.925e-01,1.980e-01
3.975e-01,1.700e-01
4.025e-01,2.600e-01
4.075e-01,2.420e-01
4.125e-01,2.460e-01
4.175e-01,2.860e-01
4.225e-01,2.480e-01
4.275e-01,2.100e-01
4.325e-01,2.620e-01
4.375e-01,2.560e-01
4.425e-01,3.460e-01
4.475e-01,3.180e-01
4.525e-01,3.360e-01
4.575e-01,3.020e-01
4.625e-01,3.960e-01
4.675e-01,3.820e-01
4.725e-01,3.680e-01
4.775e-01,3.600e-01
4.825e-01,4.060e-01
4.875e-01,4.740e-01
4.925e-01,4.240e-01
4.975e-01,4.460e-01
5.025e-01,4.660e-01
5.075e-01,5.240e-01
5.125e-01,5.480e-01
5.175e-01,5.600e-01
5.225e-01,5.240e-01
5.275e-01,5.780e-01
5.325e-01,5.840e-01
5.375e-01,6.460e-01
5.425e-01,6.200e-01
5.475e-01,7.080e-01
5.525e-01,6.800e-01
5.575e-01,7.580e-01
5.625e-01,7.300e-01
5.675e-01,8.500e-01
5.725e-01,9.080e-01
5.775e-01,8.800e-01
5.825e-01,8.960e-01
5.875e-01,8.980e-01
5.925e-01,9.400e-01
5.975e-01,9.680e-01
6.025e-01,1.044e+00
6.075e-01,1.044e+00
6.125e-01,1.118e+00
6.175e-01,1.290e+00
6.225e-01,1.280e+00
6.275e-01,1.288e+00
6.325e-01,1.292e+00
6.375e-01,1.282e+00
6.425e-01,1.310e+00
6.475e-01,1.472e+00
6.525e-01,1.482e+00
6.575e-01,1.694e+00
6.625e-01,1.656e+00
6.675e-01,1.642e+00
6.725e-01,1.720e+00
6.775e-01,1.740e+00
6.825e-01,1.930e+00
6.875e-01,1.902e+00
6.925e-01,1.898e+00
6.975e-01,2.018e+00
7.025e-01,2.128e+00
7.075e-01,2.166e+00
7.125e-01,2.322e+00
7.175e-01,2.336e+00
7.225e-01,2.462e+00
7.275e-01,2.670e+00
7.325e-01,2.620e+00
7.375e-01,2.688e+00
7.425e-01,2.860e+00
7.475e-01,2.778e+00
7.525e-01,2.902e+00
7.575e-01,3.048e+00
7.625e-01,3.030e+00
7.675e-01,3.124e+00
7.725e-01,3.196e+00
7.775e-01,3.432e+00
7.825e-01,3.534e+00
7.875e-01,3.594e+00
7.925e-01,3.726e+00
7.975e-01,3.556e+00
8.025e-01,3.724e+00
8.075e-01,3.864e+00
8.125e-01,4.056e+00
8.175e-01,3.966e+00
8.225e-01,4.044e+00
8.275e-01,4.118e+00
8.325e-01,4.068e+00
8.375e-01,4.264e+00
8.425e-01,4.088e+00
8.475e-01,4.072e+00
8.525e-01,4.186e+00
8.575e-01,4.236e+00
8.625e-01,4.180e+00
8.675e-01,3.888e+00
8.725e-01,3.998e+00
8.775e-01,3.852e+00
8.825e-01,3.556e+00
8.875e-01,3.538e+00
8.925e-01,3.242e+00
8.975e-01,2.796e+00
9.025e-01,2.426e+00
9.075e-01,2.072e+00
9.125e-01,1.578e+00
9.175e-01,1.286e+00
9.225e-01,8.040e-01
9.275e-01,5.360e-01
9.325e-01,2.860e-01
9.375e-01,9.800e-02
9.425e-01,2.000e-02
9.475e-01,6.000e-03
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_038.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,2.000e-03
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,2.000e-03
7.250e-02,2.000e-03
7.750e-02,4.000e-03
8.250e-02,6.000e-03
8.750e-02,2.000e-03
9.250e-02,2.000e-03
9.750e-02,6.000e-03
1.025e-01,0.000e+00
1.075e-01,6.000e-03
1.125e-01,4.000e-03
1.175e-01,4.000e-03
1.225e-01,4.000e-03
1.275e-01,4.000e-03
1.325e-01,4.000e-03
1.375e-01,4.000e-03
1.425e-01,6.000e-03
1.475e-01,8.000e-03
1.525e-01,8.000e-03
1.575e-01,1.200e-02
1.625e-01,1.200e-02
1.675e-01,1.200e-02
1.725e-01,8.000e-03
1.775e-01,1.200e-02
1.825e-01,1.400e-02
1.875e-01,1.400e-02
1.925e-01,1.800e-02
1.975e-01,1.400e-02
2.025e-01,2.200e-02
2.075e-01,3.200e-02
2.125e-01,1.400e-02
2.175e-01,2.000e-02
2.225e-01,3.600e-02
2.275e-01,1.800e-02
2.325e-01,3.800e-02
2.375e-01,3.600e-02
2.425e-01,2.200e-02
2.475e-01,3.600e-02
2.525e-01,3.600e-02
2.575e-01,5.000e-02
2.625e-01,5.400e-02
2.675e-01,3.200e-02
2.725e-01,5.200e-02
2.775e-01,7.600e-02
2.825e-01,4.800e-02
2.875e-01,5.600e-02
2.925e-01,5.200e-02
2.975e-01,6.600e-02
3.025e-01,6.200e-02
3.075e-01,8.400e-02
3.125e-01,8.200e-02
3.175e-01,6.800e-02
3.225e-01,7.200e-02
3.275e-01,8.600e-02
3.325e-01,8.800e-02
3.375e-01,8.200e-02
3.425e-01,9.600e-02
3.475e-01,1.020e-01
3.525e-01,9.400e-02
3.575e-01,9.800e-02
3.625e-01,9.400e-02
3.675e-01,1.060e-01
3.725e-01,1.340e-01
3.775e-01,1.420e-01
3.825e-01,1.340e-01
3.875e-01,1.400e-01
3.925e-01,1.760e-01
3.975e-01,1.640e-01
4.025e-01,1.540e-01
4.075e-01,2.160e-01
4.125e-01,2.140e-01
4.175e-01,1.780e-01
4.225e-01,1.700e-01
4.275e-01,2.320e-01
4.325e-01,2.360e-01
4.375e-01,2.680e-01
4.425e-01,2.440e-01
4.475e-01,2.680e-01
4.525e-01,2.400e-01
4.575e-01,2.580e-01
4.625e-01,3.020e-01
4.675e-01,2.800e-01
4.725e-01,3.060e-01
4.775e-01,3.100e-01
4.825e-01,3.700e-01
4.875e-01,3.100e-01
4.925e-01,4.020e-01
4.975e-01,3.900e-01
5.025e-01,3.780e-01
5.075e-01,4.540e-01
5.125e-01,3.940e-01
5.175e-01,4.500e-01
5.225e-01,4.200e-01
5.275e-01,4.860e-01
5.325e-01,5.840e-01
5.375e-01,4.580e-01
5.425e-01,5.940e-01
5.475e-01,5.760e-01
5.525e-01,6.320e-01
5.575e-01,5.500e-01
5.625e-01,5.800e-01
5.675e-01,6.980e-01
5.725e-01,6.420e-01
5.775e-01,7.360e-01
5.825e-01,7.020e-01
5.875e-01,9.060e-01
5.925e-01,7.820e-01
5.975e-01,8.680e-01
6.025e-01,9.100e-01
6.075e-01,8.920e-01
6.125e-01,9.380e-01
6.175e-01,9.920e-01
6.225e-01,1.112e+00
6.275e-01,1.058e+00
6.325e-01,1.072e+00
6.375e-01,1.254e+00
6.425e-01,1.278e+00
6.475e-01,1.344e+00
6.525e-01,1.258e+00
6.575e-01,1.302e+00
6.625e-01,1.406e+00
6.675e-01,1.440e+00
6.725e-01,1.580e+00
6.775e-01,1.604e+00
6.825e-01,1.714e+00
6.875e-01,1.742e+00
6.925e-01,1.730e+00
6.975e-01,1.942e+00
7.025e-01,1.812e+00
7.075e-01,1.992e+00
7.125e-01,2.018e+00
7.175e-01,2.064e+00
7.225e-01,2.234e+00
7.275e-01,2.314e+00
7.325e-01,2.414e+00
7.375e-01,2.460e+00
7.425e-01,2.736e+00
7.475e-01,2.698e+00
7.525e-01,2.860e+00
7.575e-01,2.892e+00
7.625e-01,3.082e+00
7.675e-01,2.946e+00
7.725e-01,3.058e+00
7.775e-01,3.236e+00
7.825e-01,3.398e+00
7.875e-01,3.406e+00
7.925e-01,3.656e+00
7.975e-01,3.636e+00
8.025e-01,3.964e+00
8.075e-01,3.868e+00
8.125e-01,3.994e+00
8.175e-01,4.054e+00
8.225e-01,4.138e+00
8.275e-01,4.300e+00
8.325e-01,4.278e+00
8.375e-01,4.440e+00
8.425e-01,4.452e+00
8.475e-01,4.660e+00
8.525e-01,4.486e+00
8.575e-01,4.500e+00
8.625e-01,4.458e+00
8.675e-01,4.724e+00
8.725e-01,4.640e+00
8.775e-01,4.240e+00
8.825e-01,4.308e+00
8.875e-01,4.102e+00
8.925e-01,3.860e+00
8.975e-01,3.770e+00
9.025e-01,3.200e+00
9.075e-01,2.768e+00
9.125e-01,2.330e+00
9.175e-01,1.756e+00
9.225e-01,1.316e+00
9.275e-01,8.180e-01
9.325e-01,4.820e-01
9.375e-01,2.180e-01
9.425e-01,5.600e-02
9.475e-01,8.000e-03
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_039.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,2.000e-03
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,2.000e-03
8.250e-02,4.000e-03
8.750e-02,2.000e-03
9.250e-02,6.000e-03
9.750e-02,2.000e-03
1.025e-01,2.000e-03
1.075e-01,6.000e-03
1.125e-01,0.000e+00
1.175e-01,4.000e-03
1.225e-01,0.000e+00
1.275e-01,2.000e-03
1.325e-01,6.000e-03
1.375e-01,1.000e-02
1.425e-01,0.000e+00
1.475e-01,4.000e-03
1.525e-01,6.000e-03
1.575e-01,6.000e-03
1.625e-01,4.000e-03
1.675e-01,8.000e-03
1.725e-01,1.200e-02
1.775e-01,6.000e-03
1.825e-01,1.000e-02
1.875e-01,1.000e-02
1.925e-01,1.600e-02
1.975e-01,1.000e-02
2.025e-01,1.200e-02
2.075e-01,1.600e-02
2.125e-01,2.000e-02
2.175e-01,1.600e-02
2.225e-01,2.400e-02
2.275e-01,2.400e-02
2.325e-01,1.800e-02
2.375e-01,1.600e-02
2.425e-01,2.400e-02
2.475e-01,2.400e-02
2.525e-01,1.800e-02
2.575e-01,3.000e-02
2.625e-01,4.200e-02
2.675e-01,3.400e-02
2.725e-01,4.000e-02
2.775e-01,4.800e-02
2.825e-01,4.600e-02
2.875e-01,4.800e-02
2.925e-01,3.200e-02
2.975e-01,5.800e-02
3.025e-01,4.800e-02
3.075e-01,4.000e-02
3.125e-01,5.600e-02
3.175e-01,6.000e-02
3.225e-01,5.200e-02
3.275e-01,7.000e-02
3.325e-01,9.200e-02
3.375e-01,6.600e-02
3.425e-01,7.600e-02
3.475e-01,8.000e-02
3.525e-01,8.600e-02
3.575e-01,7.800e-02
3.625e-01,8.600e-02
3.675e-01,8.000e-02
3.725e-01,8.200e-02
3.775e-01,9.600e-02
3.825e-01,1.140e-01
3.875e-01,9.000e-02
3.925e-01,1.220e-01
3.975e-01,1.420e-01
4.025e-01,1.240e-01
4.075e-01,1.420e-01
4.125e-01,1.520e-01
4.175e-01,1.580e-01
4.225e-01,1.720e-01
4.275e-01,1.360e-01
4.325e-01,2.180e-01
4.375e-01,2.080e-01
4.425e-01,1.380e-01
4.475e-01,1.880e-01
4.525e-01,2.600e-01
4.575e-01,2.160e-01
4.625e-01,2.500e-01
4.675e-01,2.540e-01
4.725e-01,2.560e-01
4.775e-01,2.600e-01
4.825e-01,2.660e-01
4.875e-01,2.820e-01
4.925e-01,2.440e-01
4.975e-01,3.140e-01
5.025e-01,3.080e-01
5.075e-01,3.540e-01
5.125e-01,3.620e-01
5.175e-01,3.560e-01
5.225e-01,3.640e-01
5.275e-01,4.500e-01
5.325e-01,4.120e-01
5.375e-01,4.280e-01
5.425e-01,4.480e-01
5.475e-01,4.920e-01
5.525e-01,4.800e-01
5.575e-01,4.980e-01
5.625e-01,5.180e-01
5.675e-01,5.660e-01
5.725e-01,6.000e-01
5.775e-01,6.000e-01
5.825e-01,6.240e-01
5.875e-01,6.260e-01
5.925e-01,6.240e-01
5.975e-01,6.700e-01
6.025e-01,7.820e-01
6.075e-01,8.580e-01
6.125e-01,7.960e-01
6.175e-01,8.120e-01
6.225e-01,9.060e-01
6.275e-01,9.020e-01
6.325e-01,9.460e-01
6.375e-01,9.700e-01
6.425e-01,1.046e+00
6.475e-01,1.126e+00
6.525e-01,1.154e+00
6.575e-01,1.218e+00
6.625e-01,1.314e+00
6.675e-01,1.252e+00
6.725e-01,1.342e+00
6.775e-01,1.378e+00
6.825e-01,1.448e+00
6.875e-01,1.476e+00
6.925e-01,1.644e+00
6.975e-01,1.612e+00
7.025e-01,1.672e+00
7.075e-01,1.836e+00
7.125e-01,1.818e+00
7.175e-01,1.896e+00
7.225e-01,2.022e+00
7.275e-01,2.078e+00
7.325e-01,2.148e+00
7.375e-01,2.278e+00
7.425e-01,2.304e+00
7.475e-01,2.544e+00
7.525e-01,2.506e+00
7.575e-01,2.692e+00
7.625e-01,2.794e+00
7.675e-01,2.994e+00
7.725e-01,3.112e+00
7.775e-01,3.116e+00
7.825e-01,3.198e+00
7.875e-01,3.274e+00
7.925e-01,3.432e+00
7.975e-01,3.472e+00
8.025e-01,3.872e+00
8.075e-01,3.878e+00
8.125e-01,3.936e+00
8.175e-01,4.250e+00
8.225e-01,4.256e+00
8.275e-01,4.254e+00
8.325e-01,4.208e+00
8.375e-01,4.644e+00
8.425e-01,4.718e+00
8.475e-01,4.772e+00
8.525e-01,4.916e+00
8.575e-01,4.952e+00
8.625e-01,4.980e+00
8.675e-01,4.952e+00
8.725e-01,5.068e+00
8.775e-01,4.946e+00
8.825e-01,5.148e+00
8.875e-01,4.634e+00
8.925e-01,4.626e+00
8.975e-01,4.332e+00
9.025e-01,4.254e+00
9.075e-01,3.690e+00
9.125e-01,3.034e+00
9.175e-01,2.570e+00
9.225e-01,1.906e+00
9.275e-01,1.336e+00
9.325e-01,7.680e-01
9.375e-01,4.020e-01
9.425e-01,1.400e-01
9.475e-01,2.200e-02
9.525e-01,4.000e-03
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_04.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,2.000e-03
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,2.000e-03
9.250e-02,4.000e-03
9.750e-02,4.000e-03
1.025e-01,2.000e-03
1.075e-01,2.000e-03
1.125e-01,6.000e-03
1.175e-01,0.000e+00
1.225e-01,4.000e-03
1.275e-01,2.000e-03
1.325e-01,4.000e-03
1.375e-01,0.000e+00
1.425e-01,4.000e-03
1.475e-01,0.000e+00
1.525e-01,4.000e-03
1.575e-01,4.000e-03
1.625e-01,8.000e-03
1.675e-01,4.000e-03
1.725e-01,8.000e-03
1.775e-01,4.000e-03
1.825e-01,8.000e-03
1.875e-01,6.000e-03
1.925e-01,8.000e-03
1.975e-01,8.000e-03
2.025e-01,8.000e-03
2.075e-01,8.000e-03
2.125e-01,1.600e-02
2.175e-01,1.600e-02
2.225e-01,1.600e-02
2.275e-01,8.000e-03
2.325e-01,2.200e-02
2.375e-01,1.600e-02
2.425e-01,2.600e-02
2.475e-01,1.400e-02
2.525e-01,1.800e-02
2.575e-01,1.600e-02
2.625e-01,1.800e-02
2.675e-01,1.400e-02
2.725e-01,3.000e-02
2.775e-01,3.400e-02
2.825e-01,3.800e-02
2.875e-01,3.600e-02
2.925e-01,4.000e-02
2.975e-01,3.800e-02
3.025e-01,4.600e-02
3.075e-01,3.800e-02
3.125e-01,2.800e-02
3.175e-01,5.600e-02
3.225e-01,4.400e-02
3.275e-01,5.200e-02
3.325e-01,2.800e-02
3.375e-01,7.400e-02
3.425e-01,5.400e-02
3.475e-01,4.600e-02
3.525e-01,6.800e-02
3.575e-01,6.800e-02
3.625e-01,6.600e-02
3.675e-01,7.400e-02
3.725e-01,8.200e-02
3.775e-01,9.800e-02
3.825e-01,6.600e-02
3.875e-01,9.200e-02
3.925e-01,9.600e-02
3.975e-01,7.400e-02
4.025e-01,9.000e-02
4.075e-01,9.800e-02
4.125e-01,1.160e-01
4.175e-01,1.280e-01
4.225e-01,1.320e-01
4.275e-01,1.080e-01
4.325e-01,1.320e-01
4.375e-01,1.600e-01
4.425e-01,1.580e-01
4.475e-01,1.480e-01
4.525e-01,1.920e-01
4.575e-01,1.600e-01
4.625e-01,1.660e-01
4.675e-01,2.080e-01
4.725e-01,2.100e-01
4.775e-01,2.160e-01
4.825e-01,2.340e-01
4.875e-01,2.280e-01
4.925e-01,2.760e-01
4.975e-01,2.320e-01
5.025e-01,2.860e-01
5.075e-01,2.340e-01
5.125e-01,2.880e-01
5.175e-01,2.840e-01
5.225e-01,2.980e-01
5.275e-01,2.980e-01
5.325e-01,3.540e-01
5.375e-01,3.600e-01
5.425e-01,3.680e-01
5.475e-01,3.520e-01
5.525e-01,4.140e-01
5.575e-01,4.380e-01
5.625e-01,4.380e-01
5.675e-01,5.220e-01
5.725e-01,4.680e-01
5.775e-01,5.200e-01
5.825e-01,4.780e-01
5.875e-01,4.700e-01
5.925e-01,6.260e-01
5.975e-01,6.000e-01
6.025e-01,5.980e-01
6.075e-01,6.700e-01
6.125e-01,6.320e-01
6.175e-01,6.940e-01
6.225e-01,7.620e-01
6.275e-01,7.760e-01
6.325e-01,8.140e-01
6.375e-01,8.140e-01
6.425e-01,8.580e-01
6.475e-01,9.480e-01
6.525e-01,9.440e-01
6.575e-01,9.780e-01
6.625e-01,1.096e+00
6.675e-01,1.104e+00
6.725e-01,1.172e+00
6.775e-01,1.258e+00
6.825e-01,1.262e+00
6.875e-01,1.436e+00
6.925e-01,1.366e+00
6.975e-01,1.404e+00
7.025e-01,1.480e+00
7.075e-01,1.518e+00
7.125e-01,1.680e+00
7.175e-01,1.662e+00
7.225e-01,1.816e+00
7.275e-01,1.928e+00
7.325e-01,1.848e+00
7.375e-01,2.054e+00
7.425e-01,2.158e+00
7.475e-01,2.190e+00
7.525e-01,2.326e+00
7.575e-01,2.492e+00
7.625e-01,2.490e+00
7.675e-01,2.634e+00
7.725e-01,2.806e+00
7.775e-01,2.802e+00
7.825e-01,3.066e+00
7.875e-01,3.308e+00
7.925e-01,3.360e+00
7.975e-01,3.446e+00
8.025e-01,3.612e+00
8.075e-01,3.656e+00
8.125e-01,3.820e+00
8.175e-01,4.002e+00
8.225e-01,4.344e+00
8.275e-01,4.220e+00
8.325e-01,4.568e+00
8.375e-01,4.626e+00
8.425e-01,4.548e+00
8.475e-01,4.966e+00
8.525e-01,5.052e+00
8.575e-01,5.342e+00
8.625e-01,5.260e+00
8.675e-01,5.512e+00
8.725e-01,5.370e+00
8.775e-01,5.570e+00
8.825e-01,5.444e+00
8.875e-01,5.568e+00
8.925e-01,5.368e+00
8.975e-01,5.178e+00
9.025e-01,4.896e+00
9.075e-01,4.614e+00
9.125e-01,4.076e+00
9.175e-01,3.468e+00
9.225e-01,2.694e+00
9.275e-01,1.984e+00
9.325e-01,1.286e+00
9.375e-01,6.780e-01
9.425e-01,2.660e-01
9.475e-01,8.600e-02
9.525e-01,8.000e-03
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_041.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,2.000e-03
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,4.000e-03
1.025e-01,2.000e-03
1.075e-01,0.000e+00
1.125e-01,6.000e-03
1.175e-01,2.000e-03
1.225e-01,2.000e-03
1.275e-01,2.000e-03
1.325e-01,2.000e-03
1.375e-01,4.000e-03
1.425e-01,4.000e-03
1.475e-01,4.000e-03
1.525e-01,0.000e+00
1.575e-01,2.000e-03
1.625e-01,2.000e-03
1.675e-01,0.000e+00
1.725e-01,4.000e-03
1.775e-01,6.000e-03
1.825e-01,4.000e-03
1.875e-01,6.000e-03
1.925e-01,8.000e-03
1.975e-01,8.000e-03
2.025e-01,8.000e-03
2.075e-01,2.000e-03
2.125e-01,6.000e-03
2.175e-01,1.000e-02
2.225e-01,1.000e-02
2.275e-01,8.000e-03
2.325e-01,8.000e-03
2.375e-01,1.800e-02
2.425e-01,1.600e-02
2.475e-01,2.000e-02
2.525e-01,6.000e-03
2.575e-01,2.200e-02
2.625e-01,2.200e-02
2.675e-01,1.400e-02
2.725e-01,1.400e-02
2.775e-01,1.600e-02
2.825e-01,1.800e-02
2.875e-01,1.600e-02
2.925e-01,2.400e-02
2.975e-01,4.000e-02
3.025e-01,3.800e-02
3.075e-01,3.000e-02
3.125e-01,3.600e-02
3.175e-01,3.600e-02
3.225e-01,3.800e-02
3.275e-01,3.400e-02
3.325e-01,2.600e-02
3.375e-01,3.800e-02
3.425e-01,5.200e-02
3.475e-01,5.400e-02
3.525e-01,3.400e-02
3.575e-01,4.400e-02
3.625e-01,7.400e-02
3.675e-01,4.200e-02
3.725e-01,5.400e-02
3.775e-01,5.600e-02
3.825e-01,5.400e-02
3.875e-01,7.000e-02
3.925e-01,7.800e-02
3.975e-01,7.000e-02
4.025e-01,7.800e-02
4.075e-01,9.400e-02
4.125e-01,9.200e-02
4.175e-01,8.000e-02
4.225e-01,1.000e-01
4.275e-01,9.600e-02
4.325e-01,9.400e-02
4.375e-01,1.340e-01
4.425e-01,1.080e-01
4.475e-01,1.240e-01
4.525e-01,1.320e-01
4.575e-01,1.120e-01
4.625e-01,1.420e-01
4.675e-01,1.740e-01
4.725e-01,1.460e-01
4.775e-01,1.760e-01
4.825e-01,1.720e-01
4.875e-01,1.640e-01
4.925e-01,1.860e-01
4.975e-01,2.080e-01
5.025e-01,2.460e-01
5.075e-01,2.380e-01
5.125e-01,2.160e-01
5.175e-01,2.300e-01
5.225e-01,2.580e-01
5.275e-01,2.780e-01
5.325e-01,2.480e-01
5.375e-01,2.820e-01
5.425e-01,3.100e-01
5.475e-01,2.960e-01
5.525e-01,3.240e-01
5.575e-01,3.600e-01
5.625e-01,3.200e-01
5.675e-01,3.740e-01
5.725e-01,4.100e-01
5.775e-01,4.000e-01
5.825e-01,4.120e-01
5.875e-01,4.840e-01
5.925e-01,5.300e-01
5.975e-01,4.620e-01
6.025e-01,4.940e-01
6.075e-01,5.540e-01
6.125e-01,5.100e-01
6.175e-01,5.900e-01
6.225e-01,5.840e-01
6.275e-01,6.560e-01
6.325e-01,7.100e-01
6.375e-01,7.260e-01
6.425e-01,7.020e-01
6.475e-01,8.020e-01
6.525e-01,7.860e-01
6.575e-01,8.720e-01
6.625e-01,8.380e-01
6.675e-01,9.140e-01
6.725e-01,9.760e-01
6.775e-01,1.014e+00
6.825e-01,1.148e+00
6.875e-01,1.146e+00
6.925e-01,1.238e+00
6.975e-01,1.276e+00
7.025e-01,1.298e+00
7.075e-01,1.400e+00
7.125e-01,1.444e+00
7.175e-01,1.456e+00
7.225e-01,1.582e+00
7.275e-01,1.608e+00
7.325e-01,1.674e+00
7.375e-01,1.832e+00
7.425e-01,1.888e+00
7.475e-01,1.982e+00
7.525e-01,2.096e+00
7.575e-01,2.128e+00
7.625e-01,2.322e+00
7.675e-01,2.416e+00
7.725e-01,2.678e+00
7.775e-01,2.654e+00
7.825e-01,2.674e+00
7.875e-01,2.934e+00
7.925e-01,2.976e+00
7.975e-01,3.192e+00
8.025e-01,3.408e+00
8.075e-01,3.652e+00
8.125e-01,3.876e+00
8.175e-01,3.924e+00
8.225e-01,3.942e+00
8.275e-01,4.172e+00
8.325e-01,4.356e+00
8.375e-01,4.642e+00
8.425e-01,4.810e+00
8.475e-01,5.004e+00
8.525e-01,5.020e+00
8.575e-01,5.282e+00
8.625e-01,5.430e+00
8.675e-01,5.864e+00
8.725e-01,5.806e+00
8.775e-01,5.988e+00
8.825e-01,6.082e+00
8.875e-01,5.914e+00
8.925e-01,6.252e+00
8.975e-01,6.000e+00
9.025e-01,5.830e+00
9.075e-01,5.484e+00
9.125e-01,5.032e+00
9.175e-01,4.506e+00
9.225e-01,3.744e+00
9.275e-01,2.748e+00
9.325e-01,1.990e+00
9.375e-01,1.126e+00
9.425e-01,5.400e-01
9.475e-01,1.640e-01
9.525e-01,2.000e-02
9.575e-01,2.000e-03
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_042.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,2.000e-03
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,4.000e-03
1.125e-01,2.000e-03
1.175e-01,0.000e+00
1.225e-01,2.000e-03
1.275e-01,2.000e-03
1.325e-01,6.000e-03
1.375e-01,0.000e+00
1.425e-01,2.000e-03
1.475e-01,6.000e-03
1.525e-01,4.000e-03
1.575e-01,2.000e-03
1.625e-01,0.000e+00
1.675e-01,4.000e-03
1.725e-01,2.000e-03
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,2.000e-03
1.925e-01,4.000e-03
1.975e-01,4.000e-03
2.025e-01,6.000e-03
2.075e-01,4.000e-03
2.125e-01,8.000e-03
2.175e-01,6.000e-03
2.225e-01,1.200e-02
2.275e-01,2.000e-03
2.325e-01,4.000e-03
2.375e-01,6.000e-03
2.425e-01,1.400e-02
2.475e-01,8.000e-03
2.525e-01,1.000e-02
2.575e-01,2.000e-02
2.625e-01,1.800e-02
2.675e-01,6.000e-03
2.725e-01,1.800e-02
2.775e-01,1.400e-02
2.825e-01,2.000e-02
2.875e-01,1.200e-02
2.925e-01,1.800e-02
2.975e-01,1.600e-02
3.025e-01,2.400e-02
3.075e-01,1.200e-02
3.125e-01,1.800e-02
3.175e-01,3.400e-02
3.225e-01,4.400e-02
3.275e-01,3.200e-02
3.325e-01,3.400e-02
3.375e-01,2.000e-02
3.425e-01,3.400e-02
3.475e-01,4.000e-02
3.525e-01,2.800e-02
3.575e-01,2.600e-02
3.625e-01,4.400e-02
3.675e-01,5.200e-02
3.725e-01,4.200e-02
3.775e-01,4.000e-02
3.825e-01,5.000e-02
3.875e-01,5.400e-02
3.925e-01,5.800e-02
3.975e-01,4.400e-02
4.025e-01,6.000e-02
4.075e-01,5.200e-02
4.125e-01,5.600e-02
4.175e-01,5.600e-02
4.225e-01,9.200e-02
4.275e-01,9.600e-02
4.325e-01,7.600e-02
4.375e-01,9.400e-02
4.425e-01,8.800e-02
4.475e-01,1.060e-01
4.525e-01,1.080e-01
4.575e-01,9.200e-02
4.625e-01,1.120e-01
4.675e-01,1.320e-01
4.725e-01,1.080e-01
4.775e-01,1.300e-01
4.825e-01,1.260e-01
4.875e-01,1.260e-01
4.925e-01,1.640e-01
4.975e-01,1.920e-01
5.025e-01,1.680e-01
5.075e-01,1.660e-01
5.125e-01,1.820e-01
5.175e-01,1.660e-01
5.225e-01,2.260e-01
5.275e-01,2.160e-01
5.325e-01,2.280e-01
5.375e-01,2.240e-01
5.425e-01,2.300e-01
5.475e-01,2.480e-01
5.525e-01,2.680e-01
5.575e-01,3.080e-01
5.625e-01,2.700e-01
5.675e-01,3.020e-01
5.725e-01,3.200e-01
5.775e-01,3.600e-01
5.825e-01,3.040e-01
5.875e-01,4.040e-01
5.925e-01,3.640e-01
5.975e-01,4.120e-01
6.025e-01,4.200e-01
6.075e-01,4.440e-01
6.125e-01,5.200e-01
6.175e-01,4.700e-01
6.225e-01,5.060e-01
6.275e-01,5.160e-01
6.325e-01,5.740e-01
6.375e-01,5.240e-01
6.425e-01,6.260e-01
6.475e-01,6.500e-01
6.525e-01,6.680e-01
6.575e-01,7.320e-01
6.625e-01,7.940e-01
6.675e-01,7.960e-01
6.725e-01,8.520e-01
6.775e-01,8.680e-01
6.825e-01,8.640e-01
6.875e-01,9.820e-01
6.925e-01,9.500e-01
6.975e-01,1.070e+00
7.025e-01,1.098e+00
7.075e-01,1.254e+00
7.125e-01,1.242e+00
7.175e-01,1.366e+00
7.225e-01,1.378e+00
7.275e-01,1.448e+00
7.325e-01,1.538e+00
7.375e-01,1.534e+00
7.425e-01,1.654e+00
7.475e-01,1.752e+00
7.525e-01,1.812e+00
7.575e-01,1.996e+00
7.625e-01,1.934e+00
7.675e-01,2.212e+00
7.725e-01,2.350e+00
7.775e-01,2.372e+00
7.825e-01,2.532e+00
7.875e-01,2.840e+00
7.925e-01,2.678e+00
7.975e-01,2.990e+00
8.025e-01,2.986e+00
8.075e-01,3.214e+00
8.125e-01,3.594e+00
8.175e-01,3.614e+00
8.225e-01,4.026e+00
8.275e-01,4.186e+00
8.325e-01,4.206e+00
8.375e-01,4.326e+00
8.425e-01,4.682e+00
8.475e-01,4.892e+00
8.525e-01,5.234e+00
8.575e-01,5.366e+00
8.625e-01,5.560e+00
8.675e-01,5.808e+00
8.725e-01,5.864e+00
8.775e-01,6.498e+00
8.825e-01,6.448e+00
8.875e-01,6.488e+00
8.925e-01,6.640e+00
8.975e-01,6.812e+00
9.025e-01,6.652e+00
9.075e-01,6.484e+00
9.125e-01,6.024e+00
9.175e-01,5.572e+00
9.225e-01,4.800e+00
9.275e-01,3.874e+00
9.325e-01,2.766e+00
9.375e-01,1.854e+00
9.425e-01,8.840e-01
9.475e-01,3.200e-01
9.525e-01,8.200e-02
9.575e-01,6.000e-03
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_043.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,2.000e-03
1.125e-01,2.000e-03
1.175e-01,4.000e-03
1.225e-01,0.000e+00
1.275e-01,2.000e-03
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,4.000e-03
1.475e-01,0.000e+00
1.525e-01,4.000e-03
1.575e-01,2.000e-03
1.625e-01,4.000e-03
1.675e-01,4.000e-03
1.725e-01,4.000e-03
1.775e-01,2.000e-03
1.825e-01,2.000e-03
1.875e-01,2.000e-03
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,2.000e-03
2.075e-01,2.000e-03
2.125e-01,2.000e-03
2.175e-01,8.000e-03
2.225e-01,2.000e-03
2.275e-01,2.000e-03
2.325e-01,6.000e-03
2.375e-01,1.200e-02
2.425e-01,8.000e-03
2.475e-01,4.000e-03
2.525e-01,4.000e-03
2.575e-01,8.000e-03
2.625e-01,4.000e-03
2.675e-01,1.200e-02
2.725e-01,8.000e-03
2.775e-01,1.200e-02
2.825e-01,2.600e-02
2.875e-01,1.200e-02
2.925e-01,1.600e-02
2.975e-01,1.400e-02
3.025e-01,8.000e-03
3.075e-01,1.800e-02
3.125e-01,1.200e-02
3.175e-01,2.400e-02
3.225e-01,1.800e-02
3.275e-01,1.400e-02
3.325e-01,2.600e-02
3.375e-01,2.600e-02
3.425e-01,2.400e-02
3.475e-01,4.400e-02
3.525e-01,2.400e-02
3.575e-01,2.600e-02
3.625e-01,2.800e-02
3.675e-01,3.000e-02
3.725e-01,3.800e-02
3.775e-01,2.200e-02
3.825e-01,4.600e-02
3.875e-01,3.200e-02
3.925e-01,4.400e-02
3.975e-01,4.000e-02
4.025e-01,4.400e-02
4.075e-01,5.800e-02
4.125e-01,4.200e-02
4.175e-01,5.000e-02
4.225e-01,5.400e-02
4.275e-01,4.400e-02
4.325e-01,5.000e-02
4.375e-01,5.400e-02
4.425e-01,7.200e-02
4.475e-01,8.200e-02
4.525e-01,9.200e-02
4.575e-01,8.400e-02
4.625e-01,1.000e-01
4.675e-01,9.800e-02
4.725e-01,8.400e-02
4.775e-01,1.120e-01
4.825e-01,1.060e-01
4.875e-01,1.120e-01
4.925e-01,9.400e-02
4.975e-01,1.360e-01
5.025e-01,1.360e-01
5.075e-01,1.140e-01
5.125e-01,1.500e-01
5.175e-01,1.780e-01
5.225e-01,1.880e-01
5.275e-01,1.580e-01
5.325e-01,1.800e-01
5.375e-01,1.600e-01
5.425e-01,1.720e-01
5.475e-01,2.280e-01
5.525e-01,2.040e-01
5.575e-01,2.200e-01
5.625e-01,2.360e-01
5.675e-01,2.360e-01
5.725e-01,2.660e-01
5.775e-01,2.600e-01
5.825e-01,2.800e-01
5.875e-01,3.340e-01
5.925e-01,2.980e-01
5.975e-01,2.860e-01
6.025e-01,3.620e-01
6.075e-01,3.520e-01
6.125e-01,4.240e-01
6.175e-01,3.960e-01
6.225e-01,4.500e-01
6.275e-01,4.100e-01
6.325e-01,5.240e-01
6.375e-01,4.660e-01
6.425e-01,4.840e-01
6.475e-01,5.080e-01
6.525e-01,5.440e-01
6.575e-01,5.480e-01
6.625e-01,6.220e-01
6.675e-01,6.720e-01
6.725e-01,6.560e-01
6.775e-01,8.160e-01
6.825e-01,7.220e-01
6.875e-01,8.720e-01
6.925e-01,8.340e-01
6.975e-01,9.300e-01
7.025e-01,9.340e-01
7.075e-01,9.660e-01
7.125e-01,1.028e+00
7.175e-01,1.100e+00
7.225e-01,1.212e+00
7.275e-01,1.256e+00
7.325e-01,1.286e+00
7.375e-01,1.494e+00
7.425e-01,1.404e+00
7.475e-01,1.630e+00
7.525e-01,1.624e+00
7.575e-01,1.592e+00
7.625e-01,1.846e+00
7.675e-01,1.814e+00
7.725e-01,2.040e+00
7.775e-01,2.048e+00
7.825e-01,2.312e+00
7.875e-01,2.300e+00
7.925e-01,2.722e+00
7.975e-01,2.748e+00
8.025e-01,2.808e+00
8.075e-01,2.946e+00
8.125e-01,3.228e+00
8.175e-01,3.224e+00
8.225e-01,3.648e+00
8.275e-01,3.770e+00
8.325e-01,3.974e+00
8.375e-01,4.458e+00
8.425e-01,4.474e+00
8.475e-01,4.722e+00
8.525e-01,5.106e+00
8.575e-01,5.212e+00
8.625e-01,5.660e+00
8.675e-01,5.796e+00
8.725e-01,6.098e+00
8.775e-01,6.374e+00
8.825e-01,6.800e+00
8.875e-01,7.028e+00
8.925e-01,7.114e+00
8.975e-01,7.268e+00
9.025e-01,7.472e+00
9.075e-01,7.304e+00
9.125e-01,7.202e+00
9.175e-01,6.700e+00
9.225e-01,6.064e+00
9.275e-01,5.146e+00
9.325e-01,3.838e+00
9.375e-01,2.746e+00
9.425e-01,1.500e+00
9.475e-01,6.000e-01
9.525e-01,1.560e-01
9.575e-01,1.800e-02
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_044.csv <==
transmittance,probability_density
1.121e-01,0.000e+00
1.166e-01,0.000e+00
1.210e-01,2.247e-03
1.255e-01,4.494e-03
1.299e-01,2.247e-03
1.344e-01,0.000e+00
1.388e-01,2.247e-03
1.433e-01,0.000e+00
1.477e-01,0.000e+00
1.522e-01,2.247e-03
1.566e-01,2.247e-03
1.611e-01,2.247e-03
1.655e-01,0.000e+00
1.700e-01,2.247e-03
1.744e-01,0.000e+00
1.789e-01,4.494e-03
1.833e-01,4.494e-03
1.878e-01,6.741e-03
1.922e-01,4.494e-03
1.967e-01,0.000e+00
2.011e-01,0.000e+00
2.056e-01,0.000e+00
2.100e-01,0.000e+00
2.145e-01,2.247e-03
2.189e-01,4.494e-03
2.234e-01,0.000e+00
2.278e-01,2.247e-03
2.323e-01,0.000e+00
2.367e-01,6.741e-03
2.412e-01,2.247e-03
2.456e-01,6.741e-03
2.501e-01,2.247e-03
2.545e-01,6.741e-03
2.590e-01,6.741e-03
2.634e-01,6.741e-03
2.679e-01,6.741e-03
2.724e-01,6.741e-03
2.768e-01,6.741e-03
2.813e-01,6.741e-03
2.857e-01,1.123e-02
2.902e-01,4.494e-03
2.946e-01,1.123e-02
2.991e-01,1.348e-02
3.035e-01,1.123e-02
3.080e-01,2.022e-02
3.124e-01,1.798e-02
3.169e-01,1.798e-02
3.213e-01,6.741e-03
3.258e-01,1.573e-02
3.302e-01,1.798e-02
3.347e-01,1.123e-02
3.391e-01,1.348e-02
3.436e-01,1.123e-02
3.480e-01,2.022e-02
3.525e-01,2.696e-02
3.569e-01,2.921e-02
3.614e-01,4.045e-02
3.658e-01,1.798e-02
3.703e-01,2.472e-02
3.747e-01,2.247e-02
3.792e-01,2.921e-02
3.836e-01,3.595e-02
3.881e-01,2.022e-02
3.925e-01,3.370e-02
3.970e-01,2.022e-02
4.014e-01,4.719e-02
4.059e-01,2.696e-02
4.103e-01,2.472e-02
4.148e-01,6.291e-02
4.192e-01,2.921e-02
4.237e-01,3.820e-02
4.281e-01,4.943e-02
4.326e-01,4.269e-02
4.370e-01,5.168e-02
4.415e-01,4.269e-02
4.459e-01,4.494e-02
4.504e-01,5.842e-02
4.548e-01,4.719e-02
4.593e-01,6.067e-02
4.637e-01,6.516e-02
4.682e-01,4.943e-02
4.726e-01,1.011e-01
4.771e-01,9.887e-02
4.815e-01,8.089e-02
4.860e-01,9.662e-02
4.904e-01,1.034e-01
4.949e-01,8.988e-02
4.993e-01,8.314e-02
5.038e-01,8.988e-02
5.082e-01,9.662e-02
5.127e-01,1.393e-01
5.171e-01,1.101e-01
5.216e-01,1.213e-01
5.260e-01,1.416e-01
5.305e-01,1.461e-01
5.349e-01,1.618e-01
5.394e-01,1.618e-01
5.438e-01,1.371e-01
5.483e-01,1.663e-01
5.527e-01,2.022e-01
5.572e-01,1.663e-01
5.616e-01,1.865e-01
5.661e-01,1.640e-01
5.705e-01,2.090e-01
5.750e-01,1.977e-01
5.794e-01,2.314e-01
5.839e-01,2.404e-01
5.883e-01,2.404e-01
5.928e-01,2.539e-01
5.972e-01,2.606e-01
6.017e-01,2.629e-01
6.061e-01,2.764e-01
6.106e-01,3.123e-01
6.150e-01,3.528e-01
6.195e-01,3.123e-01
6.239e-01,3.236e-01
6.284e-01,3.618e-01
6.328e-01,4.089e-01
6.373e-01,4.292e-01
6.417e-01,4.382e-01
6.462e-01,4.786e-01
6.506e-01,4.584e-01
6.551e-01,5.011e-01
6.595e-01,4.674e-01
6.640e-01,5.078e-01
6.684e-01,5.101e-01
6.729e-01,5.101e-01
6.773e-01,6.089e-01
6.818e-01,6.247e-01
6.862e-01,6.673e-01
6.907e-01,7.213e-01
6.951e-01,7.078e-01
6.996e-01,8.494e-01
7.040e-01,8.022e-01
7.085e-01,8.831e-01
7.129e-01,8.651e-01
7.174e-01,9.909e-01
7.218e-01,9.932e-01
7.263e-01,1.070e+00
7.307e-01,1.097e+00
7.352e-01,1.085e+00
7.396e-01,1.229e+00
7.441e-01,1.407e+00
7.485e-01,1.270e+00
7.530e-01,1.429e+00
7.575e-01,1.422e+00
7.619e-01,1.732e+00
7.664e-01,1.681e+00
7.708e-01,1.694e+00
7.753e-01,1.780e+00
7.797e-01,1.908e+00
7.842e-01,2.004e+00
7.886e-01,2.146e+00
7.931e-01,2.207e+00
7.975e-01,2.341e+00
8.020e-01,2.550e+00
8.064e-01,2.836e+00
8.109e-01,2.961e+00
8.153e-01,2.959e+00
8.198e-01,3.112e+00
8.242e-01,3.384e+00
8.287e-01,3.429e+00
8.331e-01,3.777e+00
8.376e-01,3.919e+00
8.420e-01,4.298e+00
8.465e-01,4.510e+00
8.509e-01,4.907e+00
8.554e-01,4.880e+00
8.598e-01,5.379e+00
8.643e-01,5.467e+00
8.687e-01,5.876e+00
8.732e-01,6.249e+00
8.776e-01,6.444e+00
8.821e-01,6.577e+00
8.865e-01,7.258e+00
8.910e-01,7.375e+00
8.954e-01,7.891e+00
8.999e-01,7.458e+00
9.043e-01,8.269e+00
9.088e-01,8.118e+00
9.132e-01,8.316e+00
9.177e-01,7.550e+00
9.221e-01,7.518e+00
9.266e-01,6.534e+00
9.310e-01,5.653e+00
9.355e-01,4.325e+00
9.399e-01,3.056e+00
9.444e-01,1.739e+00
9.488e-01,8.561e-01
9.533e-01,2.517e-01
9.577e-01,4.269e-02
9.622e-01,4.494e-03
9.666e-01,0.000e+00
9.711e-01,0.000e+00
9.755e-01,0.000e+00
9.800e-01,0.000e+00
9.844e-01,0.000e+00
9.889e-01,0.000e+00
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_045.csv <==
transmittance,probability_density
1.199e-01,0.000e+00
1.243e-01,0.000e+00
1.288e-01,2.267e-03
1.332e-01,0.000e+00
1.376e-01,0.000e+00
1.420e-01,4.534e-03
1.464e-01,4.534e-03
1.508e-01,0.000e+00
1.552e-01,0.000e+00
1.596e-01,0.000e+00
1.640e-01,2.267e-03
1.685e-01,4.534e-03
1.729e-01,0.000e+00
1.773e-01,0.000e+00
1.817e-01,2.267e-03
1.861e-01,0.000e+00
1.905e-01,2.267e-03
1.949e-01,2.267e-03
1.993e-01,0.000e+00
2.037e-01,2.267e-03
2.082e-01,4.534e-03
2.126e-01,2.267e-03
2.170e-01,6.801e-03
2.214e-01,0.000e+00
2.258e-01,0.000e+00
2.302e-01,2.267e-03
2.346e-01,0.000e+00
2.390e-01,4.534e-03
2.435e-01,2.267e-03
2.479e-01,0.000e+00
2.523e-01,2.267e-03
2.567e-01,2.267e-03
2.611e-01,4.534e-03
2.655e-01,4.534e-03
2.699e-01,6.801e-03
2.743e-01,4.534e-03
2.787e-01,0.000e+00
2.832e-01,2.267e-03
2.876e-01,6.801e-03
2.920e-01,1.587e-02
2.964e-01,6.801e-03
3.008e-01,9.067e-03
3.052e-01,4.534e-03
3.096e-01,6.801e-03
3.140e-01,1.360e-02
3.184e-01,9.067e-03
3.229e-01,9.067e-03
3.273e-01,1.587e-02
3.317e-01,9.067e-03
3.361e-01,1.587e-02
3.405e-01,1.813e-02
3.449e-01,1.360e-02
3.493e-01,1.813e-02
3.537e-01,4.534e-03
3.581e-01,2.040e-02
3.626e-01,1.587e-02
3.670e-01,9.067e-03
3.714e-01,1.813e-02
3.758e-01,4.307e-02
3.802e-01,3.174e-02
3.846e-01,1.813e-02
3.890e-01,1.813e-02
3.934e-01,2.040e-02
3.978e-01,2.947e-02
4.023e-01,2.494e-02
4.067e-01,2.267e-02
4.111e-01,2.947e-02
4.155e-01,2.720e-02
4.199e-01,2.720e-02
4.243e-01,3.400e-02
4.287e-01,3.854e-02
4.331e-01,4.307e-02
4.376e-01,4.760e-02
4.420e-01,2.947e-02
4.464e-01,3.174e-02
4.508e-01,3.627e-02
4.552e-01,4.534e-02
4.596e-01,4.307e-02
4.640e-01,4.080e-02
4.684e-01,3.174e-02
4.728e-01,4.987e-02
4.773e-01,5.894e-02
4.817e-01,5.667e-02
4.861e-01,7.254e-02
4.905e-01,8.387e-02
4.949e-01,7.254e-02
4.993e-01,8.161e-02
5.037e-01,7.481e-02
5.081e-01,7.707e-02
5.125e-01,1.156e-01
5.170e-01,8.614e-02
5.214e-01,9.067e-02
5.258e-01,9.294e-02
5.302e-01,9.974e-02
5.346e-01,9.067e-02
5.390e-01,1.247e-01
5.434e-01,1.247e-01
5.478e-01,1.383e-01
5.522e-01,1.564e-01
5.567e-01,1.496e-01
5.611e-01,1.859e-01
5.655e-01,1.360e-01
5.699e-01,1.655e-01
5.743e-01,1.541e-01
5.787e-01,1.995e-01
5.831e-01,1.519e-01
5.875e-01,2.063e-01
5.919e-01,1.677e-01
5.964e-01,2.358e-01
6.008e-01,2.222e-01
6.052e-01,1.904e-01
6.096e-01,2.675e-01
6.140e-01,2.426e-01
6.184e-01,2.539e-01
6.228e-01,2.924e-01
6.272e-01,2.652e-01
6.317e-01,2.811e-01
6.361e-01,3.604e-01
6.405e-01,3.287e-01
6.449e-01,3.378e-01
6.493e-01,3.808e-01
6.537e-01,4.239e-01
6.581e-01,4.194e-01
6.625e-01,4.330e-01
6.669e-01,4.375e-01
6.714e-01,5.282e-01
6.758e-01,4.647e-01
6.802e-01,5.078e-01
6.846e-01,4.987e-01
6.890e-01,5.282e-01
6.934e-01,5.622e-01
6.978e-01,6.234e-01
7.022e-01,6.279e-01
7.066e-01,7.186e-01
7.111e-01,6.914e-01
7.155e-01,8.319e-01
7.199e-01,8.002e-01
7.243e-01,8.478e-01
7.287e-01,9.067e-01
7.331e-01,9.521e-01
7.375e-01,1.043e+00
7.419e-01,1.077e+00
7.463e-01,1.163e+00
7.508e-01,1.167e+00
7.552e-01,1.276e+00
7.596e-01,1.247e+00
7.640e-01,1.390e+00
7.684e-01,1.458e+00
7.728e-01,1.519e+00
7.772e-01,1.677e+00
7.816e-01,1.732e+00
7.860e-01,1.931e+00
7.905e-01,1.825e+00
7.949e-01,1.904e+00
7.993e-01,2.197e+00
8.037e-01,2.312e+00
8.081e-01,2.376e+00
8.125e-01,2.657e+00
8.169e-01,2.691e+00
8.213e-01,2.945e+00
8.258e-01,3.183e+00
8.302e-01,3.310e+00
8.346e-01,3.448e+00
8.390e-01,3.727e+00
8.434e-01,3.938e+00
8.478e-01,4.228e+00
8.522e-01,4.477e+00
8.566e-01,4.867e+00
8.610e-01,5.212e+00
8.655e-01,5.332e+00
8.699e-01,5.744e+00
8.743e-01,6.023e+00
8.787e-01,6.452e+00
8.831e-01,7.123e+00
8.875e-01,7.218e+00
8.919e-01,7.365e+00
8.963e-01,8.163e+00
9.007e-01,8.403e+00
9.052e-01,8.469e+00
9.096e-01,8.748e+00
9.140e-01,8.913e+00
9.184e-01,9.163e+00
9.228e-01,8.657e+00
9.272e-01,8.007e+00
9.316e-01,7.007e+00
9.360e-01,5.651e+00
9.404e-01,4.096e+00
9.449e-01,2.530e+00
9.493e-01,1.299e+00
9.537e-01,4.896e-01
9.581e-01,9.974e-02
9.625e-01,4.534e-03
9.669e-01,0.000e+00
9.713e-01,0.000e+00
9.757e-01,0.000e+00
9.801e-01,0.000e+00
9.846e-01,0.000e+00
9.890e-01,0.000e+00
9.934e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_046.csv <==
transmittance,probability_density
1.286e-01,0.000e+00
1.330e-01,0.000e+00
1.374e-01,2.290e-03
1.417e-01,0.000e+00
1.461e-01,0.000e+00
1.505e-01,0.000e+00
1.548e-01,4.579e-03
1.592e-01,2.290e-03
1.636e-01,0.000e+00
1.679e-01,2.290e-03
1.723e-01,0.000e+00
1.767e-01,2.290e-03
1.811e-01,2.290e-03
1.854e-01,2.290e-03
1.898e-01,0.000e+00
1.942e-01,2.290e-03
1.985e-01,2.290e-03
2.029e-01,0.000e+00
2.073e-01,0.000e+00
2.116e-01,0.000e+00
2.160e-01,2.290e-03
2.204e-01,0.000e+00
2.247e-01,4.579e-03
2.291e-01,2.290e-03
2.335e-01,0.000e+00
2.378e-01,0.000e+00
2.422e-01,4.579e-03
2.466e-01,4.579e-03
2.509e-01,0.000e+00
2.553e-01,2.290e-03
2.597e-01,4.579e-03
2.640e-01,0.000e+00
2.684e-01,2.290e-03
2.728e-01,6.869e-03
2.771e-01,0.000e+00
2.815e-01,4.579e-03
2.859e-01,4.579e-03
2.902e-01,4.579e-03
2.946e-01,4.579e-03
2.990e-01,0.000e+00
3.033e-01,2.290e-03
3.077e-01,2.290e-03
3.121e-01,9.158e-03
3.165e-01,6.869e-03
3.208e-01,1.145e-02
3.252e-01,1.374e-02
3.296e-01,9.158e-03
3.339e-01,9.158e-03
3.383e-01,2.290e-03
3.427e-01,2.061e-02
3.470e-01,9.158e-03
3.514e-01,9.158e-03
3.558e-01,1.374e-02
3.601e-01,9.158e-03
3.645e-01,1.832e-02
3.689e-01,6.869e-03
3.732e-01,1.145e-02
3.776e-01,1.374e-02
3.820e-01,2.061e-02
3.863e-01,1.603e-02
3.907e-01,1.374e-02
3.951e-01,3.434e-02
3.994e-01,2.290e-02
4.038e-01,2.290e-02
4.082e-01,2.747e-02
4.125e-01,2.061e-02
4.169e-01,1.832e-02
4.213e-01,1.832e-02
4.256e-01,2.061e-02
4.300e-01,2.747e-02
4.344e-01,1.603e-02
4.387e-01,2.976e-02
4.431e-01,4.808e-02
4.475e-01,2.976e-02
4.519e-01,4.121e-02
4.562e-01,4.350e-02
4.606e-01,3.663e-02
4.650e-01,3.663e-02
4.693e-01,3.205e-02
4.737e-01,3.205e-02
4.781e-01,3.892e-02
4.824e-01,4.121e-02
4.868e-01,3.892e-02
4.912e-01,3.434e-02
4.955e-01,3.663e-02
4.999e-01,6.411e-02
5.043e-01,4.808e-02
5.086e-01,8.700e-02
5.130e-01,6.640e-02
5.174e-01,8.013e-02
5.217e-01,7.326e-02
5.261e-01,8.700e-02
5.305e-01,8.700e-02
5.348e-01,8.013e-02
5.392e-01,1.053e-01
5.436e-01,7.555e-02
5.479e-01,9.845e-02
5.523e-01,8.471e-02
5.567e-01,1.305e-01
5.610e-01,1.191e-01
5.654e-01,1.213e-01
5.698e-01,1.282e-01
5.741e-01,1.488e-01
5.785e-01,1.442e-01
5.829e-01,1.809e-01
5.872e-01,1.328e-01
5.916e-01,1.740e-01
5.960e-01,1.717e-01
6.004e-01,1.648e-01
6.047e-01,1.763e-01
6.091e-01,2.083e-01
6.135e-01,1.900e-01
6.178e-01,2.335e-01
6.222e-01,1.900e-01
6.266e-01,2.381e-01
6.309e-01,2.152e-01
6.353e-01,2.770e-01
6.397e-01,2.244e-01
6.440e-01,2.839e-01
6.484e-01,3.297e-01
6.528e-01,3.091e-01
6.571e-01,3.503e-01
6.615e-01,2.953e-01
6.659e-01,3.480e-01
6.702e-01,3.640e-01
6.746e-01,4.190e-01
6.790e-01,4.716e-01
6.833e-01,4.556e-01
6.877e-01,4.945e-01
6.921e-01,4.877e-01
6.964e-01,4.922e-01
7.008e-01,5.243e-01
7.052e-01,5.518e-01
7.095e-01,5.014e-01
7.139e-01,6.296e-01
7.183e-01,6.388e-01
7.226e-01,6.846e-01
7.270e-01,7.258e-01
7.314e-01,7.716e-01
7.358e-01,8.196e-01
7.401e-01,9.593e-01
7.445e-01,9.112e-01
7.489e-01,1.046e+00
7.532e-01,9.341e-01
7.576e-01,1.071e+00
7.620e-01,1.220e+00
7.663e-01,1.271e+00
7.707e-01,1.278e+00
7.751e-01,1.417e+00
7.794e-01,1.333e+00
7.838e-01,1.493e+00
7.882e-01,1.646e+00
7.925e-01,1.875e+00
7.969e-01,1.804e+00
8.013e-01,1.953e+00
8.056e-01,1.999e+00
8.100e-01,2.148e+00
8.144e-01,2.338e+00
8.187e-01,2.452e+00
8.231e-01,2.681e+00
8.275e-01,2.844e+00
8.318e-01,3.091e+00
8.362e-01,3.116e+00
8.406e-01,3.581e+00
8.449e-01,3.856e+00
8.493e-01,3.732e+00
8.537e-01,4.302e+00
8.580e-01,4.593e+00
8.624e-01,4.916e+00
8.668e-01,5.140e+00
8.712e-01,5.639e+00
8.755e-01,6.074e+00
8.799e-01,6.282e+00
8.843e-01,6.766e+00
8.886e-01,7.393e+00
8.930e-01,7.814e+00
8.974e-01,7.949e+00
9.017e-01,8.856e+00
9.061e-01,9.050e+00
9.105e-01,9.380e+00
9.148e-01,9.614e+00
9.192e-01,9.838e+00
9.236e-01,9.996e+00
9.279e-01,9.417e+00
9.323e-01,8.148e+00
9.367e-01,7.269e+00
9.410e-01,5.481e+00
9.454e-01,3.478e+00
9.498e-01,1.948e+00
9.541e-01,7.784e-01
9.585e-01,1.603e-01
9.629e-01,1.374e-02
9.672e-01,0.000e+00
9.716e-01,0.000e+00
9.760e-01,0.000e+00
9.803e-01,0.000e+00
9.847e-01,0.000e+00
9.891e-01,0.000e+00
9.934e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_047.csv <==
transmittance,probability_density
1.386e-01,0.000e+00
1.429e-01,0.000e+00
1.472e-01,0.000e+00
1.516e-01,2.316e-03
1.559e-01,0.000e+00
1.602e-01,0.000e+00
1.645e-01,0.000e+00
1.688e-01,4.632e-03
1.732e-01,2.316e-03
1.775e-01,0.000e+00
1.818e-01,0.000e+00
1.861e-01,0.000e+00
1.904e-01,4.632e-03
1.947e-01,2.316e-03
1.991e-01,2.316e-03
2.034e-01,2.316e-03
2.077e-01,2.316e-03
2.120e-01,0.000e+00
2.163e-01,0.000e+00
2.207e-01,0.000e+00
2.250e-01,0.000e+00
2.293e-01,0.000e+00
2.336e-01,0.000e+00
2.379e-01,4.632e-03
2.422e-01,2.316e-03
2.466e-01,0.000e+00
2.509e-01,2.316e-03
2.552e-01,0.000e+00
2.595e-01,2.316e-03
2.638e-01,0.000e+00
2.681e-01,2.316e-03
2.725e-01,0.000e+00
2.768e-01,4.632e-03
2.811e-01,2.316e-03
2.854e-01,4.632e-03
2.897e-01,0.000e+00
2.941e-01,9.264e-03
2.984e-01,2.316e-03
3.027e-01,4.632e-03
3.070e-01,2.316e-03
3.113e-01,0.000e+00
3.156e-01,6.948e-03
3.200e-01,0.000e+00
3.243e-01,6.948e-03
3.286e-01,0.000e+00
3.329e-01,6.948e-03
3.372e-01,4.632e-03
3.415e-01,1.158e-02
3.459e-01,4.632e-03
3.502e-01,1.621e-02
3.545e-01,6.948e-03
3.588e-01,4.632e-03
3.631e-01,1.621e-02
3.675e-01,9.264e-03
3.718e-01,1.621e-02
3.761e-01,1.621e-02
3.804e-01,6.948e-03
3.847e-01,1.158e-02
3.890e-01,9.264e-03
3.934e-01,1.390e-02
3.977e-01,1.390e-02
4.020e-01,4.632e-03
4.063e-01,1.621e-02
4.106e-01,1.621e-02
4.149e-01,2.779e-02
4.193e-01,2.548e-02
4.236e-01,2.779e-02
4.279e-01,2.316e-02
4.322e-01,1.621e-02
4.365e-01,1.390e-02
4.409e-01,2.316e-02
4.452e-01,1.853e-02
4.495e-01,2.316e-02
4.538e-01,2.548e-02
4.581e-01,3.474e-02
4.624e-01,2.316e-02
4.668e-01,3.011e-02
4.711e-01,3.706e-02
4.754e-01,2.779e-02
4.797e-01,3.937e-02
4.840e-01,3.011e-02
4.883e-01,5.558e-02
4.927e-01,3.706e-02
4.970e-01,3.474e-02
5.013e-01,3.706e-02
5.056e-01,4.864e-02
5.099e-01,2.779e-02
5.143e-01,4.632e-02
5.186e-01,4.864e-02
5.229e-01,4.864e-02
5.272e-01,5.558e-02
5.315e-01,5.558e-02
5.358e-01,6.022e-02
5.402e-01,7.643e-02
5.445e-01,6.253e-02
5.488e-01,1.065e-01
5.531e-01,8.569e-02
5.574e-01,7.875e-02
5.618e-01,1.135e-01
5.661e-01,9.033e-02
5.704e-01,7.875e-02
5.747e-01,1.181e-01
5.790e-01,1.158e-01
5.833e-01,1.042e-01
5.877e-01,1.251e-01
5.920e-01,1.135e-01
5.963e-01,1.621e-01
6.006e-01,1.436e-01
6.049e-01,1.737e-01
6.092e-01,1.482e-01
6.136e-01,1.529e-01
6.179e-01,1.575e-01
6.222e-01,1.830e-01
6.265e-01,1.945e-01
6.308e-01,2.108e-01
6.352e-01,2.015e-01
6.395e-01,2.015e-01
6.438e-01,2.316e-01
6.481e-01,2.594e-01
6.524e-01,2.061e-01
6.567e-01,2.293e-01
6.611e-01,2.918e-01
6.654e-01,3.127e-01
6.697e-01,3.034e-01
6.740e-01,3.173e-01
6.783e-01,3.127e-01
6.826e-01,3.173e-01
6.870e-01,3.682e-01
6.913e-01,4.377e-01
6.956e-01,3.914e-01
6.999e-01,4.817e-01
7.042e-01,4.609e-01
7.086e-01,5.489e-01
7.129e-01,5.072e-01
7.172e-01,5.396e-01
7.215e-01,5.257e-01
7.258e-01,5.281e-01
7.301e-01,6.323e-01
7.345e-01,6.161e-01
7.388e-01,7.712e-01
7.431e-01,6.693e-01
7.474e-01,7.782e-01
7.517e-01,7.921e-01
7.560e-01,9.820e-01
7.604e-01,1.040e+00
7.647e-01,1.019e+00
7.690e-01,1.021e+00
7.733e-01,1.137e+00
7.776e-01,1.232e+00
7.820e-01,1.290e+00
7.863e-01,1.373e+00
7.906e-01,1.385e+00
7.949e-01,1.540e+00
7.992e-01,1.612e+00
8.035e-01,1.846e+00
8.079e-01,1.855e+00
8.122e-01,1.959e+00
8.165e-01,2.068e+00
8.208e-01,2.172e+00
8.251e-01,2.453e+00
8.294e-01,2.568e+00
8.338e-01,2.782e+00
8.381e-01,3.048e+00
8.424e-01,3.097e+00
8.467e-01,3.430e+00
8.510e-01,3.750e+00
8.554e-01,4.167e+00
8.597e-01,4.032e+00
8.640e-01,4.604e+00
8.683e-01,4.989e+00
8.726e-01,5.223e+00
8.769e-01,6.063e+00
8.813e-01,6.158e+00
8.856e-01,6.684e+00
8.899e-01,7.075e+00
8.942e-01,7.775e+00
8.985e-01,8.328e+00
9.029e-01,8.889e+00
9.072e-01,9.498e+00
9.115e-01,1.003e+01
9.158e-01,1.014e+01
9.201e-01,1.051e+01
9.244e-01,1.112e+01
9.288e-01,1.095e+01
9.331e-01,9.813e+00
9.374e-01,8.683e+00
9.417e-01,6.883e+00
9.460e-01,4.729e+00
9.503e-01,2.740e+00
9.547e-01,1.188e+00
9.590e-01,3.150e-01
9.633e-01,3.474e-02
9.676e-01,0.000e+00
9.719e-01,0.000e+00
9.763e-01,0.000e+00
9.806e-01,0.000e+00
9.849e-01,0.000e+00
9.892e-01,0.000e+00
9.935e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_048.csv <==
transmittance,probability_density
1.499e-01,0.000e+00
1.542e-01,0.000e+00
1.585e-01,0.000e+00
1.627e-01,2.347e-03
1.670e-01,0.000e+00
1.713e-01,0.000e+00
1.755e-01,0.000e+00
1.798e-01,2.347e-03
1.840e-01,0.000e+00
1.883e-01,2.347e-03
1.926e-01,0.000e+00
1.968e-01,2.347e-03
2.011e-01,2.347e-03
2.053e-01,0.000e+00
2.096e-01,0.000e+00
2.139e-01,4.694e-03
2.181e-01,7.041e-03
2.224e-01,0.000e+00
2.266e-01,0.000e+00
2.309e-01,0.000e+00
2.352e-01,0.000e+00
2.394e-01,0.000e+00
2.437e-01,0.000e+00
2.479e-01,0.000e+00
2.522e-01,0.000e+00
2.565e-01,4.694e-03
2.607e-01,0.000e+00
2.650e-01,2.347e-03
2.693e-01,0.000e+00
2.735e-01,0.000e+00
2.778e-01,4.694e-03
2.820e-01,0.000e+00
2.863e-01,0.000e+00
2.906e-01,0.000e+00
2.948e-01,2.347e-03
2.991e-01,4.694e-03
3.033e-01,4.694e-03
3.076e-01,2.347e-03
3.119e-01,4.694e-03
3.161e-01,4.694e-03
3.204e-01,2.347e-03
3.246e-01,0.000e+00
3.289e-01,2.347e-03
3.332e-01,2.347e-03
3.374e-01,4.694e-03
3.417e-01,4.694e-03
3.460e-01,4.694e-03
3.502e-01,4.694e-03
3.545e-01,1.173e-02
3.587e-01,2.347e-03
3.630e-01,4.694e-03
3.673e-01,9.388e-03
3.715e-01,1.173e-02
3.758e-01,4.694e-03
3.800e-01,9.388e-03
3.843e-01,4.694e-03
3.886e-01,9.388e-03
3.928e-01,2.112e-02
3.971e-01,1.878e-02
4.013e-01,1.173e-02
4.056e-01,7.041e-03
4.099e-01,7.041e-03
4.141e-01,9.388e-03
4.184e-01,1.173e-02
4.226e-01,9.388e-03
4.269e-01,1.408e-02
4.312e-01,1.878e-02
4.354e-01,2.347e-02
4.397e-01,1.878e-02
4.440e-01,2.582e-02
4.482e-01,1.878e-02
4.525e-01,1.408e-02
4.567e-01,1.173e-02
4.610e-01,3.520e-02
4.653e-01,2.112e-02
4.695e-01,1.173e-02
4.738e-01,3.051e-02
4.780e-01,2.582e-02
4.823e-01,3.755e-02
4.866e-01,3.051e-02
4.908e-01,2.112e-02
4.951e-01,2.582e-02
4.993e-01,2.816e-02
5.036e-01,5.163e-02
5.079e-01,3.051e-02
5.121e-01,3.520e-02
5.164e-01,2.816e-02
5.206e-01,4.694e-02
5.249e-01,3.755e-02
5.292e-01,4.459e-02
5.334e-01,6.571e-02
5.377e-01,4.694e-02
5.420e-01,5.398e-02
5.462e-01,3.051e-02
5.505e-01,6.102e-02
5.547e-01,4.694e-02
5.590e-01,4.929e-02
5.633e-01,8.214e-02
5.675e-01,6.806e-02
5.718e-01,8.684e-02
5.760e-01,7.041e-02
5.803e-01,9.857e-02
5.846e-01,1.127e-01
5.888e-01,9.622e-02
5.931e-01,9.857e-02
5.973e-01,9.388e-02
6.016e-01,1.314e-01
6.059e-01,1.127e-01
6.101e-01,1.385e-01
6.144e-01,1.408e-01
6.186e-01,1.502e-01
6.229e-01,1.150e-01
6.272e-01,1.643e-01
6.314e-01,1.737e-01
6.357e-01,1.525e-01
6.400e-01,1.525e-01
6.442e-01,2.089e-01
6.485e-01,1.901e-01
6.527e-01,1.901e-01
6.570e-01,2.253e-01
6.613e-01,2.417e-01
6.655e-01,2.441e-01
6.698e-01,2.347e-01
6.740e-01,2.323e-01
6.783e-01,2.887e-01
6.826e-01,2.816e-01
6.868e-01,3.098e-01
6.911e-01,2.605e-01
6.953e-01,3.215e-01
6.996e-01,3.638e-01
7.039e-01,3.708e-01
7.081e-01,4.178e-01
7.124e-01,3.919e-01
7.166e-01,4.553e-01
7.209e-01,4.952e-01
7.252e-01,5.468e-01
7.294e-01,5.022e-01
7.337e-01,5.351e-01
7.380e-01,5.633e-01
7.422e-01,6.149e-01
7.465e-01,6.055e-01
7.507e-01,6.102e-01
7.550e-01,7.604e-01
7.593e-01,7.627e-01
7.635e-01,8.097e-01
7.678e-01,9.106e-01
7.720e-01,9.528e-01
7.763e-01,1.040e+00
7.806e-01,1.014e+00
7.848e-01,1.206e+00
7.891e-01,1.190e+00
7.933e-01,1.331e+00
7.976e-01,1.293e+00
8.019e-01,1.521e+00
8.061e-01,1.497e+00
8.104e-01,1.678e+00
8.147e-01,1.791e+00
8.189e-01,1.981e+00
8.232e-01,2.082e+00
8.274e-01,2.065e+00
8.317e-01,2.307e+00
8.360e-01,2.558e+00
8.402e-01,2.753e+00
8.445e-01,2.859e+00
8.487e-01,3.229e+00
8.530e-01,3.396e+00
8.573e-01,3.612e+00
8.615e-01,4.264e+00
8.658e-01,4.239e+00
8.700e-01,4.565e+00
8.743e-01,5.210e+00
8.786e-01,5.459e+00
8.828e-01,6.053e+00
8.871e-01,6.611e+00
8.913e-01,7.076e+00
8.956e-01,7.536e+00
8.999e-01,8.273e+00
9.041e-01,9.101e+00
9.084e-01,9.662e+00
9.127e-01,1.036e+01
9.169e-01,1.093e+01
9.212e-01,1.142e+01
9.254e-01,1.155e+01
9.297e-01,1.220e+01
9.340e-01,1.142e+01
9.382e-01,1.034e+01
9.425e-01,8.566e+00
9.467e-01,6.069e+00
9.510e-01,3.645e+00
9.553e-01,1.704e+00
9.595e-01,5.304e-01
9.638e-01,6.806e-02
9.680e-01,2.347e-03
9.723e-01,0.000e+00
9.766e-01,0.000e+00
9.808e-01,0.000e+00
9.851e-01,0.000e+00
9.893e-01,0.000e+00
9.936e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_049.csv <==
transmittance,probability_density
1.626e-01,0.000e+00
1.668e-01,0.000e+00
1.710e-01,0.000e+00
1.752e-01,2.382e-03
1.794e-01,0.000e+00
1.836e-01,0.000e+00
1.878e-01,0.000e+00
1.920e-01,0.000e+00
1.962e-01,2.382e-03
2.004e-01,0.000e+00
2.046e-01,0.000e+00
2.088e-01,2.382e-03
2.130e-01,2.382e-03
2.172e-01,0.000e+00
2.214e-01,2.382e-03
2.256e-01,4.765e-03
2.298e-01,0.000e+00
2.340e-01,4.765e-03
2.382e-01,0.000e+00
2.424e-01,0.000e+00
2.466e-01,2.382e-03
2.508e-01,0.000e+00
2.550e-01,0.000e+00
2.592e-01,0.000e+00
2.634e-01,0.000e+00
2.676e-01,0.000e+00
2.718e-01,0.000e+00
2.760e-01,2.382e-03
2.802e-01,0.000e+00
2.844e-01,2.382e-03
2.886e-01,2.382e-03
2.928e-01,2.382e-03
2.970e-01,0.000e+00
3.012e-01,0.000e+00
3.054e-01,0.000e+00
3.095e-01,2.382e-03
3.137e-01,0.000e+00
3.179e-01,2.382e-03
3.221e-01,4.765e-03
3.263e-01,4.765e-03
3.305e-01,7.147e-03
3.347e-01,2.382e-03
3.389e-01,4.765e-03
3.431e-01,2.382e-03
3.473e-01,0.000e+00
3.515e-01,0.000e+00
3.557e-01,2.382e-03
3.599e-01,0.000e+00
3.641e-01,9.530e-03
3.683e-01,0.000e+00
3.725e-01,4.765e-03
3.767e-01,1.191e-02
3.809e-01,4.765e-03
3.851e-01,7.147e-03
3.893e-01,9.530e-03
3.935e-01,2.382e-03
3.977e-01,9.530e-03
4.019e-01,4.765e-03
4.061e-01,7.147e-03
4.103e-01,2.382e-02
4.145e-01,1.191e-02
4.187e-01,9.530e-03
4.229e-01,9.530e-03
4.271e-01,7.147e-03
4.313e-01,1.429e-02
4.355e-01,9.530e-03
4.397e-01,9.530e-03
4.439e-01,1.668e-02
4.481e-01,7.147e-03
4.523e-01,7.147e-03
4.565e-01,1.906e-02
4.607e-01,2.859e-02
4.648e-01,2.621e-02
4.690e-01,7.147e-03
4.732e-01,1.906e-02
4.774e-01,1.429e-02
4.816e-01,1.906e-02
4.858e-01,2.144e-02
4.900e-01,2.621e-02
4.942e-01,2.859e-02
4.984e-01,2.621e-02
5.026e-01,3.574e-02
5.068e-01,1.429e-02
5.110e-01,2.859e-02
5.152e-01,1.906e-02
5.194e-01,2.859e-02
5.236e-01,2.859e-02
5.278e-01,4.765e-02
5.320e-01,5.003e-02
5.362e-01,3.335e-02
5.404e-01,2.859e-02
5.446e-01,3.812e-02
5.488e-01,2.621e-02
5.530e-01,5.718e-02
5.572e-01,6.671e-02
5.614e-01,5.956e-02
5.656e-01,4.288e-02
5.698e-01,4.765e-02
5.740e-01,6.433e-02
5.782e-01,5.241e-02
5.824e-01,5.241e-02
5.866e-01,5.718e-02
5.908e-01,6.909e-02
5.950e-01,6.909e-02
5.992e-01,8.815e-02
6.034e-01,1.144e-01
6.076e-01,8.577e-02
6.118e-01,1.024e-01
6.159e-01,1.120e-01
6.201e-01,1.024e-01
6.243e-01,1.191e-01
6.285e-01,1.191e-01
6.327e-01,1.739e-01
6.369e-01,1.453e-01
6.411e-01,1.215e-01
6.453e-01,1.549e-01
6.495e-01,1.525e-01
6.537e-01,1.477e-01
6.579e-01,1.835e-01
6.621e-01,1.620e-01
6.663e-01,1.382e-01
6.705e-01,2.049e-01
6.747e-01,2.430e-01
6.789e-01,2.311e-01
6.831e-01,2.835e-01
6.873e-01,2.478e-01
6.915e-01,2.788e-01
6.957e-01,2.525e-01
6.999e-01,3.097e-01
7.041e-01,2.382e-01
7.083e-01,3.002e-01
7.125e-01,2.740e-01
7.167e-01,3.526e-01
7.209e-01,4.050e-01
7.251e-01,3.574e-01
7.293e-01,4.765e-01
7.335e-01,4.598e-01
7.377e-01,4.527e-01
7.419e-01,5.265e-01
7.461e-01,5.623e-01
7.503e-01,5.313e-01
7.545e-01,5.909e-01
7.587e-01,6.171e-01
7.629e-01,6.576e-01
7.671e-01,6.933e-01
7.712e-01,7.386e-01
7.754e-01,8.196e-01
7.796e-01,8.291e-01
7.838e-01,1.017e+00
7.880e-01,9.864e-01
7.922e-01,1.041e+00
7.964e-01,1.234e+00
8.006e-01,1.201e+00
8.048e-01,1.275e+00
8.090e-01,1.375e+00
8.132e-01,1.475e+00
8.174e-01,1.620e+00
8.216e-01,1.715e+00
8.258e-01,1.842e+00
8.300e-01,2.001e+00
8.342e-01,2.130e+00
8.384e-01,2.204e+00
8.426e-01,2.442e+00
8.468e-01,2.640e+00
8.510e-01,2.961e+00
8.552e-01,3.109e+00
8.594e-01,3.305e+00
8.636e-01,3.824e+00
8.678e-01,4.119e+00
8.720e-01,4.527e+00
8.762e-01,4.703e+00
8.804e-01,5.196e+00
8.846e-01,5.780e+00
8.888e-01,6.342e+00
8.930e-01,6.878e+00
8.972e-01,7.474e+00
9.014e-01,8.062e+00
9.056e-01,9.151e+00
9.098e-01,9.814e+00
9.140e-01,1.050e+01
9.182e-01,1.176e+01
9.224e-01,1.189e+01
9.265e-01,1.242e+01
9.307e-01,1.296e+01
9.349e-01,1.322e+01
9.391e-01,1.219e+01
9.433e-01,1.027e+01
9.475e-01,7.667e+00
9.517e-01,4.917e+00
9.559e-01,2.409e+00
9.601e-01,8.005e-01
9.643e-01,1.191e-01
9.685e-01,4.765e-03
9.727e-01,0.000e+00
9.769e-01,0.000e+00
9.811e-01,0.000e+00
9.853e-01,0.000e+00
9.895e-01,0.000e+00
9.937e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_05.csv <==
transmittance,probability_density
1.761e-01,0.000e+00
1.802e-01,0.000e+00
1.843e-01,0.000e+00
1.885e-01,0.000e+00
1.926e-01,2.421e-03
1.967e-01,0.000e+00
2.008e-01,0.000e+00
2.050e-01,0.000e+00
2.091e-01,2.421e-03
2.132e-01,0.000e+00
2.174e-01,0.000e+00
2.215e-01,0.000e+00
2.256e-01,0.000e+00
2.298e-01,2.421e-03
2.339e-01,4.843e-03
2.380e-01,0.000e+00
2.421e-01,2.421e-03
2.463e-01,0.000e+00
2.504e-01,2.421e-03
2.545e-01,2.421e-03
2.587e-01,2.421e-03
2.628e-01,0.000e+00
2.669e-01,0.000e+00
2.711e-01,0.000e+00
2.752e-01,0.000e+00
2.793e-01,2.421e-03
2.834e-01,0.000e+00
2.876e-01,0.000e+00
2.917e-01,0.000e+00
2.958e-01,2.421e-03
3.000e-01,0.000e+00
3.041e-01,0.000e+00
3.082e-01,2.421e-03
3.124e-01,4.843e-03
3.165e-01,0.000e+00
3.206e-01,0.000e+00
3.247e-01,0.000e+00
3.289e-01,0.000e+00
3.330e-01,2.421e-03
3.371e-01,2.421e-03
3.413e-01,2.421e-03
3.454e-01,9.685e-03
3.495e-01,2.421e-03
3.537e-01,0.000e+00
3.578e-01,7.264e-03
3.619e-01,2.421e-03
3.660e-01,2.421e-03
3.702e-01,4.843e-03
3.743e-01,0.000e+00
3.784e-01,2.421e-03
3.826e-01,2.421e-03
3.867e-01,2.421e-03
3.908e-01,4.843e-03
3.950e-01,2.421e-03
3.991e-01,0.000e+00
4.032e-01,1.211e-02
4.073e-01,7.264e-03
4.115e-01,4.843e-03
4.156e-01,9.685e-03
4.197e-01,4.843e-03
4.239e-01,1.211e-02
4.280e-01,1.211e-02
4.321e-01,4.843e-03
4.363e-01,1.453e-02
4.404e-01,7.264e-03
4.445e-01,1.695e-02
4.486e-01,9.685e-03
4.528e-01,4.843e-03
4.569e-01,2.421e-03
4.610e-01,1.453e-02
4.652e-01,2.421e-02
4.693e-01,7.264e-03
4.734e-01,1.695e-02
4.776e-01,1.453e-02
4.817e-01,1.695e-02
4.858e-01,1.453e-02
4.899e-01,1.453e-02
4.941e-01,1.211e-02
4.982e-01,2.663e-02
5.023e-01,1.211e-02
5.065e-01,1.211e-02
5.106e-01,1.937e-02
5.147e-01,5.085e-02
5.189e-01,4.116e-02
5.230e-01,1.937e-02
5.271e-01,1.937e-02
5.312e-01,1.453e-02
5.354e-01,9.685e-03
5.395e-01,2.906e-02
5.436e-01,3.632e-02
5.478e-01,3.148e-02
5.519e-01,3.874e-02
5.560e-01,4.600e-02
5.602e-01,3.874e-02
5.643e-01,3.148e-02
5.684e-01,4.843e-02
5.725e-01,6.053e-02
5.767e-01,3.874e-02
5.808e-01,5.085e-02
5.849e-01,4.358e-02
5.891e-01,7.022e-02
5.932e-01,5.327e-02
5.973e-01,5.085e-02
6.015e-01,7.506e-02
6.056e-01,6.538e-02
6.097e-01,5.569e-02
6.138e-01,6.780e-02
6.180e-01,6.538e-02
6.221e-01,7.506e-02
6.262e-01,1.041e-01
6.304e-01,9.443e-02
6.345e-01,8.717e-02
6.386e-01,1.235e-01
6.428e-01,1.259e-01
6.469e-01,1.211e-01
6.510e-01,1.429e-01
6.551e-01,1.646e-01
6.593e-01,1.380e-01
6.634e-01,1.501e-01
6.675e-01,1.840e-01
6.717e-01,1.429e-01
6.758e-01,1.380e-01
6.799e-01,1.768e-01
6.841e-01,1.501e-01
6.882e-01,1.985e-01
6.923e-01,2.373e-01
6.964e-01,2.518e-01
7.006e-01,2.252e-01
7.047e-01,2.567e-01
7.088e-01,2.930e-01
7.130e-01,3.317e-01
7.171e-01,2.712e-01
7.212e-01,2.857e-01
7.254e-01,3.148e-01
7.295e-01,2.736e-01
7.336e-01,3.341e-01
7.377e-01,3.898e-01
7.419e-01,4.649e-01
7.460e-01,3.850e-01
7.501e-01,4.600e-01
7.543e-01,5.133e-01
7.584e-01,5.351e-01
7.625e-01,5.642e-01
7.667e-01,5.642e-01
7.708e-01,5.956e-01
7.749e-01,6.998e-01
7.790e-01,6.731e-01
7.832e-01,7.240e-01
7.873e-01,7.651e-01
7.914e-01,9.201e-01
7.956e-01,9.782e-01
7.997e-01,1.080e+00
8.038e-01,1.027e+00
8.080e-01,1.155e+00
8.121e-01,1.223e+00
8.162e-01,1.329e+00
8.203e-01,1.419e+00
8.245e-01,1.528e+00
8.286e-01,1.738e+00
8.327e-01,1.806e+00
8.369e-01,1.923e+00
8.410e-01,2.012e+00
8.451e-01,2.295e+00
8.493e-01,2.419e+00
8.534e-01,2.603e+00
8.575e-01,2.857e+00
8.616e-01,3.276e+00
8.658e-01,3.496e+00
8.699e-01,3.651e+00
8.740e-01,4.036e+00
8.782e-01,4.741e+00
8.823e-01,4.981e+00
8.864e-01,5.320e+00
8.906e-01,6.051e+00
8.947e-01,6.685e+00
8.988e-01,7.334e+00
9.029e-01,8.131e+00
9.071e-01,8.777e+00
9.112e-01,9.690e+00
9.153e-01,1.076e+01
9.195e-01,1.192e+01
9.236e-01,1.276e+01
9.277e-01,1.305e+01
9.319e-01,1.409e+01
9.360e-01,1.422e+01
9.401e-01,1.410e+01
9.442e-01,1.218e+01
9.484e-01,9.521e+00
9.525e-01,6.194e+00
9.566e-01,3.148e+00
9.608e-01,1.215e+00
9.649e-01,1.937e-01
9.690e-01,1.695e-02
9.732e-01,0.000e+00
9.773e-01,0.000e+00
9.814e-01,0.000e+00
9.855e-01,0.000e+00
9.897e-01,0.000e+00
9.938e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_051.csv <==
transmittance,probability_density
1.908e-01,0.000e+00
1.949e-01,0.000e+00
1.990e-01,0.000e+00
2.030e-01,0.000e+00
2.071e-01,2.466e-03
2.111e-01,0.000e+00
2.152e-01,0.000e+00
2.192e-01,0.000e+00
2.233e-01,2.466e-03
2.273e-01,0.000e+00
2.314e-01,0.000e+00
2.355e-01,0.000e+00
2.395e-01,0.000e+00
2.436e-01,4.931e-03
2.476e-01,0.000e+00
2.517e-01,0.000e+00
2.557e-01,2.466e-03
2.598e-01,2.466e-03
2.639e-01,0.000e+00
2.679e-01,0.000e+00
2.720e-01,0.000e+00
2.760e-01,2.466e-03
2.801e-01,2.466e-03
2.841e-01,0.000e+00
2.882e-01,2.466e-03
2.922e-01,0.000e+00
2.963e-01,0.000e+00
3.004e-01,0.000e+00
3.044e-01,0.000e+00
3.085e-01,0.000e+00
3.125e-01,0.000e+00
3.166e-01,2.466e-03
3.206e-01,2.466e-03
3.247e-01,0.000e+00
3.287e-01,0.000e+00
3.328e-01,2.466e-03
3.369e-01,4.931e-03
3.409e-01,0.000e+00
3.450e-01,0.000e+00
3.490e-01,2.466e-03
3.531e-01,0.000e+00
3.571e-01,0.000e+00
3.612e-01,4.931e-03
3.653e-01,7.397e-03
3.693e-01,0.000e+00
3.734e-01,4.931e-03
3.774e-01,2.466e-03
3.815e-01,2.466e-03
3.855e-01,4.931e-03
3.896e-01,7.397e-03
3.936e-01,0.000e+00
3.977e-01,2.466e-03
4.018e-01,0.000e+00
4.058e-01,2.466e-03
4.099e-01,7.397e-03
4.139e-01,2.466e-03
4.180e-01,2.466e-03
4.220e-01,4.931e-03
4.261e-01,4.931e-03
4.301e-01,4.931e-03
4.342e-01,7.397e-03
4.383e-01,2.466e-03
4.423e-01,1.233e-02
4.464e-01,0.000e+00
4.504e-01,9.862e-03
4.545e-01,1.972e-02
4.585e-01,7.397e-03
4.626e-01,9.862e-03
4.666e-01,4.931e-03
4.707e-01,1.233e-02
4.748e-01,1.972e-02
4.788e-01,2.466e-03
4.829e-01,9.862e-03
4.869e-01,7.397e-03
4.910e-01,1.233e-02
4.950e-01,1.972e-02
4.991e-01,1.726e-02
5.032e-01,1.479e-02
5.072e-01,1.972e-02
5.113e-01,9.862e-03
5.153e-01,1.479e-02
5.194e-01,2.466e-03
5.234e-01,2.466e-02
5.275e-01,2.219e-02
5.315e-01,1.233e-02
5.356e-01,2.959e-02
5.397e-01,3.452e-02
5.437e-01,3.452e-02
5.478e-01,2.959e-02
5.518e-01,1.972e-02
5.559e-01,1.479e-02
5.599e-01,1.972e-02
5.640e-01,2.712e-02
5.680e-01,1.972e-02
5.721e-01,4.931e-02
5.762e-01,2.959e-02
5.802e-01,3.452e-02
5.843e-01,4.685e-02
5.883e-01,5.178e-02
5.924e-01,5.424e-02
5.964e-01,5.178e-02
6.005e-01,3.945e-02
6.045e-01,4.931e-02
6.086e-01,6.164e-02
6.127e-01,6.657e-02
6.167e-01,5.424e-02
6.208e-01,6.164e-02
6.248e-01,6.657e-02
6.289e-01,7.150e-02
6.329e-01,6.164e-02
6.370e-01,6.410e-02
6.411e-01,6.657e-02
6.451e-01,8.383e-02
6.492e-01,9.122e-02
6.532e-01,9.369e-02
6.573e-01,9.862e-02
6.613e-01,1.257e-01
6.654e-01,1.553e-01
6.694e-01,1.257e-01
6.735e-01,1.430e-01
6.776e-01,1.331e-01
6.816e-01,1.430e-01
6.857e-01,1.578e-01
6.897e-01,1.972e-01
6.938e-01,1.430e-01
6.978e-01,1.627e-01
7.019e-01,1.751e-01
7.059e-01,1.898e-01
7.100e-01,2.219e-01
7.141e-01,2.318e-01
7.181e-01,2.712e-01
7.222e-01,2.663e-01
7.262e-01,2.687e-01
7.303e-01,2.811e-01
7.343e-01,3.279e-01
7.384e-01,3.205e-01
7.424e-01,2.687e-01
7.465e-01,3.920e-01
7.506e-01,3.550e-01
7.546e-01,3.674e-01
7.587e-01,4.339e-01
7.627e-01,3.871e-01
7.668e-01,5.350e-01
7.708e-01,4.783e-01
7.749e-01,5.843e-01
7.790e-01,5.843e-01
7.830e-01,6.213e-01
7.871e-01,5.991e-01
7.911e-01,7.372e-01
7.952e-01,7.125e-01
7.992e-01,7.150e-01
8.033e-01,9.985e-01
8.073e-01,9.566e-01
8.114e-01,1.122e+00
8.155e-01,1.045e+00
8.195e-01,1.181e+00
8.236e-01,1.248e+00
8.276e-01,1.322e+00
8.317e-01,1.541e+00
8.357e-01,1.593e+00
8.398e-01,1.797e+00
8.438e-01,1.908e+00
8.479e-01,2.004e+00
8.520e-01,2.212e+00
8.560e-01,2.448e+00
8.601e-01,2.485e+00
8.641e-01,2.885e+00
8.682e-01,3.259e+00
8.722e-01,3.587e+00
8.763e-01,3.782e+00
8.804e-01,4.095e+00
8.844e-01,4.763e+00
8.885e-01,5.227e+00
8.925e-01,5.727e+00
8.966e-01,6.378e+00
9.006e-01,6.913e+00
9.047e-01,8.018e+00
9.087e-01,8.615e+00
9.128e-01,9.988e+00
9.169e-01,1.047e+01
9.209e-01,1.210e+01
9.250e-01,1.311e+01
9.290e-01,1.412e+01
9.331e-01,1.507e+01
9.371e-01,1.516e+01
9.412e-01,1.591e+01
9.452e-01,1.403e+01
9.493e-01,1.170e+01
9.534e-01,7.670e+00
9.574e-01,4.401e+00
9.615e-01,1.566e+00
9.655e-01,3.476e-01
9.696e-01,1.972e-02
9.736e-01,0.000e+00
9.777e-01,0.000e+00
9.817e-01,0.000e+00
9.858e-01,0.000e+00
9.899e-01,0.000e+00
9.939e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_052.csv <==
transmittance,probability_density
2.058e-01,0.000e+00
2.098e-01,0.000e+00
2.138e-01,0.000e+00
2.178e-01,0.000e+00
2.217e-01,0.000e+00
2.257e-01,2.512e-03
2.297e-01,0.000e+00
2.337e-01,0.000e+00
2.377e-01,2.512e-03
2.416e-01,0.000e+00
2.456e-01,0.000e+00
2.496e-01,0.000e+00
2.536e-01,2.512e-03
2.576e-01,0.000e+00
2.615e-01,2.512e-03
2.655e-01,0.000e+00
2.695e-01,2.512e-03
2.735e-01,0.000e+00
2.775e-01,0.000e+00
2.814e-01,0.000e+00
2.854e-01,0.000e+00
2.894e-01,2.512e-03
2.934e-01,2.512e-03
2.974e-01,0.000e+00
3.014e-01,0.000e+00
3.053e-01,2.512e-03
3.093e-01,0.000e+00
3.133e-01,0.000e+00
3.173e-01,0.000e+00
3.213e-01,2.512e-03
3.252e-01,0.000e+00
3.292e-01,0.000e+00
3.332e-01,0.000e+00
3.372e-01,0.000e+00
3.412e-01,0.000e+00
3.451e-01,2.512e-03
3.491e-01,0.000e+00
3.531e-01,2.512e-03
3.571e-01,5.024e-03
3.611e-01,0.000e+00
3.650e-01,0.000e+00
3.690e-01,5.024e-03
3.730e-01,0.000e+00
3.770e-01,2.512e-03
3.810e-01,5.024e-03
3.849e-01,2.512e-03
3.889e-01,5.024e-03
3.929e-01,2.512e-03
3.969e-01,0.000e+00
4.009e-01,2.512e-03
4.049e-01,5.024e-03
4.088e-01,2.512e-03
4.128e-01,2.512e-03
4.168e-01,2.512e-03
4.208e-01,2.512e-03
4.248e-01,5.024e-03
4.287e-01,7.536e-03
4.327e-01,5.024e-03
4.367e-01,0.000e+00
4.407e-01,7.536e-03
4.447e-01,0.000e+00
4.486e-01,1.005e-02
4.526e-01,2.512e-03
4.566e-01,5.024e-03
4.606e-01,0.000e+00
4.646e-01,5.024e-03
4.685e-01,1.256e-02
4.725e-01,5.024e-03
4.765e-01,7.536e-03
4.805e-01,5.024e-03
4.845e-01,5.024e-03
4.885e-01,1.507e-02
4.924e-01,1.507e-02
4.964e-01,1.256e-02
5.004e-01,1.507e-02
5.044e-01,1.005e-02
5.084e-01,7.536e-03
5.123e-01,1.005e-02
5.163e-01,1.507e-02
5.203e-01,1.507e-02
5.243e-01,1.758e-02
5.283e-01,5.024e-03
5.322e-01,3.266e-02
5.362e-01,1.005e-02
5.402e-01,1.256e-02
5.442e-01,1.005e-02
5.482e-01,1.256e-02
5.521e-01,2.512e-02
5.561e-01,2.261e-02
5.601e-01,3.014e-02
5.641e-01,2.261e-02
5.681e-01,2.010e-02
5.721e-01,2.010e-02
5.760e-01,2.512e-02
5.800e-01,3.517e-02
5.840e-01,1.758e-02
5.880e-01,3.266e-02
5.920e-01,3.768e-02
5.959e-01,3.768e-02
5.999e-01,4.019e-02
6.039e-01,4.019e-02
6.079e-01,5.275e-02
6.119e-01,4.019e-02
6.158e-01,4.522e-02
6.198e-01,4.773e-02
6.238e-01,5.526e-02
6.278e-01,6.782e-02
6.318e-01,5.024e-02
6.357e-01,7.285e-02
6.397e-01,5.526e-02
6.437e-01,6.029e-02
6.477e-01,5.778e-02
6.517e-01,8.038e-02
6.557e-01,7.536e-02
6.596e-01,6.280e-02
6.636e-01,9.294e-02
6.676e-01,8.792e-02
6.716e-01,6.029e-02
6.756e-01,1.281e-01
6.795e-01,1.105e-01
6.835e-01,1.181e-01
6.875e-01,1.633e-01
6.915e-01,1.708e-01
6.955e-01,1.181e-01
6.994e-01,1.407e-01
7.034e-01,1.105e-01
7.074e-01,1.784e-01
7.114e-01,1.934e-01
7.154e-01,2.035e-01
7.193e-01,1.758e-01
7.233e-01,2.261e-01
7.273e-01,1.784e-01
7.313e-01,2.386e-01
7.353e-01,2.412e-01
7.393e-01,3.165e-01
7.432e-01,2.914e-01
7.472e-01,2.914e-01
7.512e-01,2.864e-01
7.552e-01,3.316e-01
7.592e-01,3.416e-01
7.631e-01,4.044e-01
7.671e-01,4.120e-01
7.711e-01,3.944e-01
7.751e-01,3.894e-01
7.791e-01,4.898e-01
7.830e-01,5.099e-01
7.870e-01,5.878e-01
7.910e-01,5.200e-01
7.950e-01,6.079e-01
7.990e-01,7.034e-01
8.029e-01,6.807e-01
8.069e-01,7.536e-01
8.109e-01,8.491e-01
8.149e-01,8.566e-01
8.189e-01,9.671e-01
8.228e-01,1.163e+00
8.268e-01,1.120e+00
8.308e-01,1.281e+00
8.348e-01,1.274e+00
8.388e-01,1.372e+00
8.428e-01,1.660e+00
8.467e-01,1.706e+00
8.507e-01,1.922e+00
8.547e-01,1.984e+00
8.587e-01,2.218e+00
8.627e-01,2.467e+00
8.666e-01,2.557e+00
8.706e-01,2.947e+00
8.746e-01,3.188e+00
8.786e-01,3.635e+00
8.826e-01,3.879e+00
8.865e-01,4.346e+00
8.905e-01,5.001e+00
8.945e-01,5.446e+00
8.985e-01,6.019e+00
9.025e-01,6.735e+00
9.064e-01,7.682e+00
9.104e-01,8.533e+00
9.144e-01,9.684e+00
9.184e-01,1.064e+01
9.224e-01,1.206e+01
9.264e-01,1.333e+01
9.303e-01,1.501e+01
9.343e-01,1.583e+01
9.383e-01,1.620e+01
9.423e-01,1.699e+01
9.463e-01,1.661e+01
9.502e-01,1.353e+01
9.542e-01,9.628e+00
9.582e-01,5.313e+00
9.622e-01,2.201e+00
9.662e-01,4.798e-01
9.701e-01,3.517e-02
9.741e-01,0.000e+00
9.781e-01,0.000e+00
9.821e-01,0.000e+00
9.861e-01,0.000e+00
9.900e-01,0.000e+00
9.940e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_053.csv <==
transmittance,probability_density
2.229e-01,0.000e+00
2.268e-01,0.000e+00
2.306e-01,0.000e+00
2.345e-01,0.000e+00
2.384e-01,0.000e+00
2.423e-01,2.567e-03
2.462e-01,0.000e+00
2.501e-01,0.000e+00
2.540e-01,0.000e+00
2.579e-01,2.567e-03
2.618e-01,0.000e+00
2.657e-01,2.567e-03
2.696e-01,0.000e+00
2.735e-01,0.000e+00
2.774e-01,0.000e+00
2.813e-01,2.567e-03
2.852e-01,2.567e-03
2.891e-01,0.000e+00
2.930e-01,0.000e+00
2.969e-01,0.000e+00
3.008e-01,0.000e+00
3.047e-01,0.000e+00
3.086e-01,0.000e+00
3.125e-01,0.000e+00
3.163e-01,2.567e-03
3.202e-01,2.567e-03
3.241e-01,0.000e+00
3.280e-01,0.000e+00
3.319e-01,2.567e-03
3.358e-01,0.000e+00
3.397e-01,0.000e+00
3.436e-01,0.000e+00
3.475e-01,0.000e+00
3.514e-01,0.000e+00
3.553e-01,0.000e+00
3.592e-01,0.000e+00
3.631e-01,2.567e-03
3.670e-01,0.000e+00
3.709e-01,0.000e+00
3.748e-01,2.567e-03
3.787e-01,2.567e-03
3.826e-01,2.567e-03
3.865e-01,0.000e+00
3.904e-01,2.567e-03
3.943e-01,2.567e-03
3.982e-01,5.134e-03
4.020e-01,5.134e-03
4.059e-01,5.134e-03
4.098e-01,2.567e-03
4.137e-01,5.134e-03
4.176e-01,2.567e-03
4.215e-01,0.000e+00
4.254e-01,0.000e+00
4.293e-01,0.000e+00
4.332e-01,2.567e-03
4.371e-01,0.000e+00
4.410e-01,5.134e-03
4.449e-01,5.134e-03
4.488e-01,7.701e-03
4.527e-01,7.701e-03
4.566e-01,2.567e-03
4.605e-01,0.000e+00
4.644e-01,1.027e-02
4.683e-01,7.701e-03
4.722e-01,2.567e-03
4.761e-01,2.567e-03
4.800e-01,2.567e-03
4.839e-01,5.134e-03
4.877e-01,2.567e-03
4.916e-01,2.567e-03
4.955e-01,7.701e-03
4.994e-01,1.027e-02
5.033e-01,0.000e+00
5.072e-01,5.134e-03
5.111e-01,1.540e-02
5.150e-01,2.567e-03
5.189e-01,1.027e-02
5.228e-01,2.310e-02
5.267e-01,1.797e-02
5.306e-01,7.701e-03
5.345e-01,1.284e-02
5.384e-01,1.027e-02
5.423e-01,1.284e-02
5.462e-01,1.284e-02
5.501e-01,1.797e-02
5.540e-01,2.567e-02
5.579e-01,2.310e-02
5.618e-01,7.701e-03
5.657e-01,1.284e-02
5.696e-01,5.134e-03
5.734e-01,1.797e-02
5.773e-01,2.567e-02
5.812e-01,2.310e-02
5.851e-01,1.540e-02
5.890e-01,2.310e-02
5.929e-01,2.310e-02
5.968e-01,2.567e-02
6.007e-01,2.054e-02
6.046e-01,3.594e-02
6.085e-01,2.567e-02
6.124e-01,3.337e-02
6.163e-01,4.107e-02
6.202e-01,5.391e-02
6.241e-01,3.337e-02
6.280e-01,4.621e-02
6.319e-01,4.364e-02
6.358e-01,4.364e-02
6.397e-01,4.621e-02
6.436e-01,5.134e-02
6.475e-01,8.471e-02
6.514e-01,5.134e-02
6.553e-01,5.904e-02
6.591e-01,5.904e-02
6.630e-01,5.648e-02
6.669e-01,7.958e-02
6.708e-01,7.188e-02
6.747e-01,5.904e-02
6.786e-01,8.728e-02
6.825e-01,8.985e-02
6.864e-01,7.188e-02
6.903e-01,1.130e-01
6.942e-01,9.498e-02
6.981e-01,1.027e-01
7.020e-01,1.284e-01
7.059e-01,1.284e-01
7.098e-01,1.335e-01
7.137e-01,1.309e-01
7.176e-01,1.720e-01
7.215e-01,1.540e-01
7.254e-01,1.309e-01
7.293e-01,1.951e-01
7.332e-01,2.131e-01
7.371e-01,2.156e-01
7.410e-01,2.182e-01
7.448e-01,1.977e-01
7.487e-01,2.413e-01
7.526e-01,2.978e-01
7.565e-01,3.029e-01
7.604e-01,2.618e-01
7.643e-01,3.235e-01
7.682e-01,3.722e-01
7.721e-01,3.029e-01
7.760e-01,3.722e-01
7.799e-01,3.620e-01
7.838e-01,4.390e-01
7.877e-01,4.698e-01
7.916e-01,4.698e-01
7.955e-01,4.903e-01
7.994e-01,5.596e-01
8.033e-01,5.699e-01
8.072e-01,6.392e-01
8.111e-01,6.341e-01
8.150e-01,7.676e-01
8.189e-01,8.625e-01
8.228e-01,7.778e-01
8.267e-01,9.113e-01
8.305e-01,1.022e+00
8.344e-01,1.099e+00
8.383e-01,1.212e+00
8.422e-01,1.322e+00
8.461e-01,1.353e+00
8.500e-01,1.491e+00
8.539e-01,1.735e+00
8.578e-01,1.900e+00
8.617e-01,2.023e+00
8.656e-01,2.282e+00
8.695e-01,2.475e+00
8.734e-01,2.703e+00
8.773e-01,2.816e+00
8.812e-01,3.286e+00
8.851e-01,3.720e+00
8.890e-01,4.236e+00
8.929e-01,4.379e+00
8.968e-01,5.252e+00
9.007e-01,5.958e+00
9.046e-01,6.454e+00
9.085e-01,7.314e+00
9.124e-01,8.025e+00
9.162e-01,9.316e+00
9.201e-01,1.102e+01
9.240e-01,1.204e+01
9.279e-01,1.363e+01
9.318e-01,1.516e+01
9.357e-01,1.655e+01
9.396e-01,1.784e+01
9.435e-01,1.832e+01
9.474e-01,1.855e+01
9.513e-01,1.577e+01
9.552e-01,1.164e+01
9.591e-01,6.698e+00
9.630e-01,2.906e+00
9.669e-01,6.187e-01
9.708e-01,6.161e-02
9.747e-01,0.000e+00
9.786e-01,0.000e+00
9.825e-01,0.000e+00
9.864e-01,0.000e+00
9.903e-01,0.000e+00
9.942e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_054.csv <==
transmittance,probability_density
2.408e-01,0.000e+00
2.446e-01,0.000e+00
2.484e-01,0.000e+00
2.522e-01,0.000e+00
2.560e-01,0.000e+00
2.598e-01,0.000e+00
2.636e-01,2.628e-03
2.674e-01,0.000e+00
2.713e-01,0.000e+00
2.751e-01,5.256e-03
2.789e-01,0.000e+00
2.827e-01,0.000e+00
2.865e-01,0.000e+00
2.903e-01,0.000e+00
2.941e-01,0.000e+00
2.979e-01,2.628e-03
3.017e-01,2.628e-03
3.055e-01,0.000e+00
3.093e-01,0.000e+00
3.131e-01,0.000e+00
3.169e-01,0.000e+00
3.207e-01,0.000e+00
3.245e-01,0.000e+00
3.283e-01,0.000e+00
3.321e-01,0.000e+00
3.359e-01,0.000e+00
3.398e-01,2.628e-03
3.436e-01,0.000e+00
3.474e-01,0.000e+00
3.512e-01,2.628e-03
3.550e-01,2.628e-03
3.588e-01,0.000e+00
3.626e-01,0.000e+00
3.664e-01,0.000e+00
3.702e-01,0.000e+00
3.740e-01,0.000e+00
3.778e-01,0.000e+00
3.816e-01,0.000e+00
3.854e-01,0.000e+00
3.892e-01,0.000e+00
3.930e-01,0.000e+00
3.968e-01,2.628e-03
4.006e-01,5.256e-03
4.044e-01,0.000e+00
4.083e-01,2.628e-03
4.121e-01,5.256e-03
4.159e-01,5.256e-03
4.197e-01,2.628e-03
4.235e-01,0.000e+00
4.273e-01,2.628e-03
4.311e-01,5.256e-03
4.349e-01,5.256e-03
4.387e-01,5.256e-03
4.425e-01,0.000e+00
4.463e-01,0.000e+00
4.501e-01,0.000e+00
4.539e-01,5.256e-03
4.577e-01,0.000e+00
4.615e-01,0.000e+00
4.653e-01,7.883e-03
4.691e-01,5.256e-03
4.729e-01,0.000e+00
4.768e-01,5.256e-03
4.806e-01,5.256e-03
4.844e-01,2.628e-03
4.882e-01,1.051e-02
4.920e-01,5.256e-03
4.958e-01,7.883e-03
4.996e-01,2.628e-03
5.034e-01,5.256e-03
5.072e-01,0.000e+00
5.110e-01,5.256e-03
5.148e-01,0.000e+00
5.186e-01,7.883e-03
5.224e-01,2.628e-03
5.262e-01,7.883e-03
5.300e-01,5.256e-03
5.338e-01,5.256e-03
5.376e-01,1.314e-02
5.414e-01,1.314e-02
5.452e-01,1.051e-02
5.491e-01,1.839e-02
5.529e-01,1.051e-02
5.567e-01,7.883e-03
5.605e-01,1.314e-02
5.643e-01,1.839e-02
5.681e-01,1.577e-02
5.719e-01,1.839e-02
5.757e-01,1.839e-02
5.795e-01,1.314e-02
5.833e-01,2.628e-02
5.871e-01,7.883e-03
5.909e-01,2.365e-02
5.947e-01,1.577e-02
5.985e-01,1.314e-02
6.023e-01,1.839e-02
6.061e-01,1.577e-02
6.099e-01,2.102e-02
6.137e-01,2.891e-02
6.176e-01,2.891e-02
6.214e-01,2.365e-02
6.252e-01,2.102e-02
6.290e-01,2.891e-02
6.328e-01,4.204e-02
6.366e-01,3.679e-02
6.404e-01,3.942e-02
6.442e-01,3.153e-02
6.480e-01,5.518e-02
6.518e-01,6.832e-02
6.556e-01,4.993e-02
6.594e-01,3.942e-02
6.632e-01,4.730e-02
6.670e-01,4.993e-02
6.708e-01,7.095e-02
6.746e-01,6.570e-02
6.784e-01,7.095e-02
6.822e-01,6.570e-02
6.861e-01,8.146e-02
6.899e-01,6.832e-02
6.937e-01,6.570e-02
6.975e-01,5.781e-02
7.013e-01,9.197e-02
7.051e-01,8.146e-02
7.089e-01,1.235e-01
7.127e-01,1.130e-01
7.165e-01,1.209e-01
7.203e-01,1.104e-01
7.241e-01,1.156e-01
7.279e-01,1.314e-01
7.317e-01,1.472e-01
7.355e-01,1.419e-01
7.393e-01,1.550e-01
7.431e-01,1.866e-01
7.469e-01,1.945e-01
7.507e-01,2.260e-01
7.545e-01,1.813e-01
7.584e-01,2.365e-01
7.622e-01,2.418e-01
7.660e-01,2.917e-01
7.698e-01,3.048e-01
7.736e-01,3.495e-01
7.774e-01,2.575e-01
7.812e-01,3.364e-01
7.850e-01,3.889e-01
7.888e-01,3.626e-01
7.926e-01,3.758e-01
7.964e-01,4.336e-01
8.002e-01,4.546e-01
8.040e-01,4.835e-01
8.078e-01,5.045e-01
8.116e-01,5.886e-01
8.154e-01,5.729e-01
8.192e-01,6.491e-01
8.230e-01,7.699e-01
8.269e-01,7.831e-01
8.307e-01,8.041e-01
8.345e-01,9.145e-01
8.383e-01,9.697e-01
8.421e-01,1.035e+00
8.459e-01,1.243e+00
8.497e-01,1.238e+00
8.535e-01,1.332e+00
8.573e-01,1.579e+00
8.611e-01,1.703e+00
8.649e-01,1.871e+00
8.687e-01,2.142e+00
8.725e-01,2.220e+00
8.763e-01,2.581e+00
8.801e-01,2.770e+00
8.839e-01,3.030e+00
8.877e-01,3.245e+00
8.915e-01,3.936e+00
8.954e-01,4.404e+00
8.992e-01,4.848e+00
9.030e-01,5.489e+00
9.068e-01,6.414e+00
9.106e-01,6.945e+00
9.144e-01,8.081e+00
9.182e-01,9.208e+00
9.220e-01,1.037e+01
9.258e-01,1.245e+01
9.296e-01,1.412e+01
9.334e-01,1.556e+01
9.372e-01,1.741e+01
9.410e-01,1.885e+01
9.448e-01,1.969e+01
9.486e-01,2.022e+01
9.524e-01,1.781e+01
9.562e-01,1.359e+01
9.600e-01,8.159e+00
9.638e-01,3.534e+00
9.677e-01,8.225e-01
9.715e-01,8.672e-02
9.753e-01,0.000e+00
9.791e-01,0.000e+00
9.829e-01,0.000e+00
9.867e-01,0.000e+00
9.905e-01,0.000e+00
9.943e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_055.csv <==
transmittance,probability_density
2.611e-01,0.000e+00
2.648e-01,0.000e+00
2.685e-01,0.000e+00
2.722e-01,0.000e+00
2.759e-01,0.000e+00
2.796e-01,0.000e+00
2.833e-01,0.000e+00
2.870e-01,5.400e-03
2.908e-01,0.000e+00
2.945e-01,0.000e+00
2.982e-01,2.700e-03
3.019e-01,0.000e+00
3.056e-01,0.000e+00
3.093e-01,0.000e+00
3.130e-01,0.000e+00
3.167e-01,2.700e-03
3.204e-01,0.000e+00
3.241e-01,0.000e+00
3.278e-01,2.700e-03
3.315e-01,0.000e+00
3.352e-01,0.000e+00
3.389e-01,0.000e+00
3.426e-01,0.000e+00
3.463e-01,0.000e+00
3.500e-01,0.000e+00
3.537e-01,0.000e+00
3.574e-01,0.000e+00
3.611e-01,0.000e+00
3.648e-01,0.000e+00
3.685e-01,2.700e-03
3.722e-01,0.000e+00
3.759e-01,0.000e+00
3.796e-01,2.700e-03
3.833e-01,0.000e+00
3.870e-01,0.000e+00
3.908e-01,2.700e-03
3.945e-01,0.000e+00
3.982e-01,0.000e+00
4.019e-01,0.000e+00
4.056e-01,0.000e+00
4.093e-01,0.000e+00
4.130e-01,0.000e+00
4.167e-01,0.000e+00
4.204e-01,0.000e+00
4.241e-01,5.400e-03
4.278e-01,5.400e-03
4.315e-01,2.700e-03
4.352e-01,2.700e-03
4.389e-01,5.400e-03
4.426e-01,0.000e+00
4.463e-01,5.400e-03
4.500e-01,2.700e-03
4.537e-01,2.700e-03
4.574e-01,2.700e-03
4.611e-01,0.000e+00
4.648e-01,2.700e-03
4.685e-01,5.400e-03
4.722e-01,0.000e+00
4.759e-01,0.000e+00
4.796e-01,5.400e-03
4.833e-01,2.700e-03
4.870e-01,2.700e-03
4.907e-01,5.400e-03
4.945e-01,5.400e-03
4.982e-01,2.700e-03
5.019e-01,0.000e+00
5.056e-01,8.100e-03
5.093e-01,0.000e+00
5.130e-01,8.100e-03
5.167e-01,8.100e-03
5.204e-01,8.100e-03
5.241e-01,5.400e-03
5.278e-01,0.000e+00
5.315e-01,0.000e+00
5.352e-01,2.700e-03
5.389e-01,2.700e-03
5.426e-01,8.100e-03
5.463e-01,5.400e-03
5.500e-01,8.100e-03
5.537e-01,8.100e-03
5.574e-01,1.080e-02
5.611e-01,8.100e-03
5.648e-01,5.400e-03
5.685e-01,1.890e-02
5.722e-01,1.080e-02
5.759e-01,1.080e-02
5.796e-01,5.400e-03
5.833e-01,1.890e-02
5.870e-01,1.080e-02
5.907e-01,1.620e-02
5.945e-01,1.350e-02
5.982e-01,1.620e-02
6.019e-01,1.890e-02
6.056e-01,2.700e-02
6.093e-01,2.430e-02
6.130e-01,1.080e-02
6.167e-01,1.080e-02
6.204e-01,1.080e-02
6.241e-01,3.510e-02
6.278e-01,1.620e-02
6.315e-01,2.160e-02
6.352e-01,2.700e-02
6.389e-01,1.890e-02
6.426e-01,2.160e-02
6.463e-01,2.430e-02
6.500e-01,3.510e-02
6.537e-01,5.400e-02
6.574e-01,3.510e-02
6.611e-01,2.430e-02
6.648e-01,4.050e-02
6.685e-01,3.780e-02
6.722e-01,6.480e-02
6.759e-01,6.480e-02
6.796e-01,4.860e-02
6.833e-01,8.100e-02
6.870e-01,3.780e-02
6.907e-01,5.940e-02
6.945e-01,7.020e-02
6.982e-01,6.210e-02
7.019e-01,5.400e-02
7.056e-01,1.026e-01
7.093e-01,7.560e-02
7.130e-01,7.290e-02
7.167e-01,7.560e-02
7.204e-01,7.020e-02
7.241e-01,9.450e-02
7.278e-01,1.053e-01
7.315e-01,1.080e-01
7.352e-01,1.431e-01
7.389e-01,1.107e-01
7.426e-01,9.720e-02
7.463e-01,1.377e-01
7.500e-01,1.566e-01
7.537e-01,1.593e-01
7.574e-01,1.944e-01
7.611e-01,1.836e-01
7.648e-01,2.052e-01
7.685e-01,2.160e-01
7.722e-01,2.025e-01
7.759e-01,2.187e-01
7.796e-01,3.159e-01
7.833e-01,2.754e-01
7.870e-01,3.726e-01
7.907e-01,3.132e-01
7.944e-01,3.510e-01
7.982e-01,4.050e-01
8.019e-01,3.375e-01
8.056e-01,4.347e-01
8.093e-01,4.347e-01
8.130e-01,4.293e-01
8.167e-01,4.860e-01
8.204e-01,5.400e-01
8.241e-01,5.643e-01
8.278e-01,6.237e-01
8.315e-01,7.101e-01
8.352e-01,8.181e-01
8.389e-01,8.748e-01
8.426e-01,8.289e-01
8.463e-01,9.504e-01
8.500e-01,1.177e+00
8.537e-01,1.137e+00
8.574e-01,1.204e+00
8.611e-01,1.342e+00
8.648e-01,1.536e+00
8.685e-01,1.601e+00
8.722e-01,1.928e+00
8.759e-01,2.246e+00
8.796e-01,2.209e+00
8.833e-01,2.570e+00
8.870e-01,2.959e+00
8.907e-01,3.113e+00
8.944e-01,3.602e+00
8.981e-01,4.045e+00
9.019e-01,4.830e+00
9.056e-01,5.284e+00
9.093e-01,6.027e+00
9.130e-01,7.036e+00
9.167e-01,7.633e+00
9.204e-01,9.148e+00
9.241e-01,1.030e+01
9.278e-01,1.224e+01
9.315e-01,1.433e+01
9.352e-01,1.589e+01
9.389e-01,1.795e+01
9.426e-01,1.996e+01
9.463e-01,2.142e+01
9.500e-01,2.199e+01
9.537e-01,2.028e+01
9.574e-01,1.565e+01
9.611e-01,9.780e+00
9.648e-01,4.277e+00
9.685e-01,1.064e+00
9.722e-01,1.053e-01
9.759e-01,0.000e+00
9.796e-01,0.000e+00
9.833e-01,0.000e+00
9.870e-01,0.000e+00
9.907e-01,0.000e+00
9.944e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_056.csv <==
transmittance,probability_density
2.755e-01,0.000e+00
2.792e-01,0.000e+00
2.828e-01,0.000e+00
2.864e-01,0.000e+00
2.901e-01,0.000e+00
2.937e-01,0.000e+00
2.973e-01,0.000e+00
3.010e-01,2.754e-03
3.046e-01,0.000e+00
3.082e-01,2.754e-03
3.119e-01,0.000e+00
3.155e-01,0.000e+00
3.191e-01,2.754e-03
3.228e-01,0.000e+00
3.264e-01,0.000e+00
3.300e-01,0.000e+00
3.336e-01,2.754e-03
3.373e-01,0.000e+00
3.409e-01,0.000e+00
3.445e-01,0.000e+00
3.482e-01,2.754e-03
3.518e-01,0.000e+00
3.554e-01,0.000e+00
3.591e-01,0.000e+00
3.627e-01,0.000e+00
3.663e-01,0.000e+00
3.700e-01,0.000e+00
3.736e-01,0.000e+00
3.772e-01,0.000e+00
3.809e-01,0.000e+00
3.845e-01,0.000e+00
3.881e-01,0.000e+00
3.917e-01,2.754e-03
3.954e-01,0.000e+00
3.990e-01,0.000e+00
4.026e-01,2.754e-03
4.063e-01,0.000e+00
4.099e-01,0.000e+00
4.135e-01,0.000e+00
4.172e-01,0.000e+00
4.208e-01,0.000e+00
4.244e-01,2.754e-03
4.281e-01,0.000e+00
4.317e-01,0.000e+00
4.353e-01,0.000e+00
4.390e-01,0.000e+00
4.426e-01,2.754e-03
4.462e-01,5.508e-03
4.498e-01,2.754e-03
4.535e-01,5.508e-03
4.571e-01,2.754e-03
4.607e-01,0.000e+00
4.644e-01,5.508e-03
4.680e-01,0.000e+00
4.716e-01,2.754e-03
4.753e-01,2.754e-03
4.789e-01,5.508e-03
4.825e-01,0.000e+00
4.862e-01,0.000e+00
4.898e-01,2.754e-03
4.934e-01,0.000e+00
4.971e-01,0.000e+00
5.007e-01,8.261e-03
5.043e-01,2.754e-03
5.080e-01,0.000e+00
5.116e-01,1.377e-02
5.152e-01,2.754e-03
5.188e-01,2.754e-03
5.225e-01,5.508e-03
5.261e-01,0.000e+00
5.297e-01,2.754e-03
5.334e-01,2.754e-03
5.370e-01,5.508e-03
5.406e-01,5.508e-03
5.443e-01,5.508e-03
5.479e-01,5.508e-03
5.515e-01,5.508e-03
5.552e-01,0.000e+00
5.588e-01,2.754e-03
5.624e-01,5.508e-03
5.661e-01,2.754e-03
5.697e-01,8.261e-03
5.733e-01,8.261e-03
5.769e-01,1.377e-02
5.806e-01,1.102e-02
5.842e-01,1.652e-02
5.878e-01,8.261e-03
5.915e-01,5.508e-03
5.951e-01,2.754e-03
5.987e-01,1.102e-02
6.024e-01,8.261e-03
6.060e-01,1.928e-02
6.096e-01,1.102e-02
6.133e-01,1.102e-02
6.169e-01,2.754e-02
6.205e-01,1.377e-02
6.242e-01,8.261e-03
6.278e-01,3.580e-02
6.314e-01,1.377e-02
6.350e-01,2.478e-02
6.387e-01,5.508e-03
6.423e-01,2.478e-02
6.459e-01,2.754e-02
6.496e-01,1.652e-02
6.532e-01,3.029e-02
6.568e-01,2.754e-02
6.605e-01,1.652e-02
6.641e-01,2.203e-02
6.677e-01,3.305e-02
6.714e-01,4.131e-02
6.750e-01,5.783e-02
6.786e-01,2.203e-02
6.823e-01,3.855e-02
6.859e-01,2.203e-02
6.895e-01,4.681e-02
6.931e-01,6.884e-02
6.968e-01,8.261e-02
7.004e-01,6.058e-02
7.040e-01,5.508e-02
7.077e-01,5.232e-02
7.113e-01,4.957e-02
7.149e-01,4.406e-02
7.186e-01,9.914e-02
7.222e-01,9.363e-02
7.258e-01,9.638e-02
7.295e-01,5.508e-02
7.331e-01,9.087e-02
7.367e-01,6.609e-02
7.404e-01,1.074e-01
7.440e-01,1.074e-01
7.476e-01,9.914e-02
7.513e-01,1.267e-01
7.549e-01,9.914e-02
7.585e-01,1.267e-01
7.621e-01,1.267e-01
7.658e-01,1.542e-01
7.694e-01,1.625e-01
7.730e-01,2.148e-01
7.767e-01,1.845e-01
7.803e-01,2.396e-01
7.839e-01,2.010e-01
7.876e-01,2.093e-01
7.912e-01,2.754e-01
7.948e-01,2.864e-01
7.985e-01,3.167e-01
8.021e-01,3.607e-01
8.057e-01,3.910e-01
8.094e-01,3.855e-01
8.130e-01,4.103e-01
8.166e-01,3.690e-01
8.202e-01,4.681e-01
8.239e-01,4.654e-01
8.275e-01,5.067e-01
8.311e-01,5.205e-01
8.348e-01,5.783e-01
8.384e-01,6.664e-01
8.420e-01,7.380e-01
8.457e-01,7.986e-01
8.493e-01,9.638e-01
8.529e-01,9.308e-01
8.566e-01,9.445e-01
8.602e-01,1.305e+00
8.638e-01,1.267e+00
8.675e-01,1.305e+00
8.711e-01,1.443e+00
8.747e-01,1.550e+00
8.783e-01,1.914e+00
8.820e-01,2.054e+00
8.856e-01,2.567e+00
8.892e-01,2.558e+00
8.929e-01,2.880e+00
8.965e-01,3.382e+00
9.001e-01,3.764e+00
9.038e-01,4.205e+00
9.074e-01,5.117e+00
9.110e-01,5.576e+00
9.147e-01,6.568e+00
9.183e-01,7.614e+00
9.219e-01,8.556e+00
9.256e-01,9.930e+00
9.292e-01,1.198e+01
9.328e-01,1.394e+01
9.365e-01,1.614e+01
9.401e-01,1.822e+01
9.437e-01,2.096e+01
9.473e-01,2.256e+01
9.510e-01,2.335e+01
9.546e-01,2.331e+01
9.582e-01,1.827e+01
9.619e-01,1.176e+01
9.655e-01,5.516e+00
9.691e-01,1.391e+00
9.728e-01,1.570e-01
9.764e-01,0.000e+00
9.800e-01,0.000e+00
9.837e-01,0.000e+00
9.873e-01,0.000e+00
9.909e-01,0.000e+00
9.946e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_057.csv <==
transmittance,probability_density
2.879e-01,0.000e+00
2.914e-01,0.000e+00
2.950e-01,0.000e+00
2.986e-01,0.000e+00
3.022e-01,0.000e+00
3.057e-01,0.000e+00
3.093e-01,0.000e+00
3.129e-01,0.000e+00
3.164e-01,2.801e-03
3.200e-01,0.000e+00
3.236e-01,0.000e+00
3.271e-01,0.000e+00
3.307e-01,2.801e-03
3.343e-01,0.000e+00
3.378e-01,0.000e+00
3.414e-01,0.000e+00
3.450e-01,2.801e-03
3.486e-01,0.000e+00
3.521e-01,2.801e-03
3.557e-01,0.000e+00
3.593e-01,0.000e+00
3.628e-01,0.000e+00
3.664e-01,0.000e+00
3.700e-01,0.000e+00
3.735e-01,2.801e-03
3.771e-01,0.000e+00
3.807e-01,0.000e+00
3.843e-01,0.000e+00
3.878e-01,0.000e+00
3.914e-01,0.000e+00
3.950e-01,0.000e+00
3.985e-01,0.000e+00
4.021e-01,0.000e+00
4.057e-01,0.000e+00
4.092e-01,0.000e+00
4.128e-01,0.000e+00
4.164e-01,0.000e+00
4.199e-01,0.000e+00
4.235e-01,2.801e-03
4.271e-01,0.000e+00
4.307e-01,2.801e-03
4.342e-01,0.000e+00
4.378e-01,0.000e+00
4.414e-01,0.000e+00
4.449e-01,0.000e+00
4.485e-01,0.000e+00
4.521e-01,0.000e+00
4.556e-01,0.000e+00
4.592e-01,2.801e-03
4.628e-01,0.000e+00
4.664e-01,5.603e-03
4.699e-01,5.603e-03
4.735e-01,2.801e-03
4.771e-01,5.603e-03
4.806e-01,2.801e-03
4.842e-01,0.000e+00
4.878e-01,0.000e+00
4.913e-01,0.000e+00
4.949e-01,8.404e-03
4.985e-01,0.000e+00
5.020e-01,2.801e-03
5.056e-01,2.801e-03
5.092e-01,0.000e+00
5.128e-01,0.000e+00
5.163e-01,0.000e+00
5.199e-01,2.801e-03
5.235e-01,0.000e+00
5.270e-01,2.801e-03
5.306e-01,5.603e-03
5.342e-01,5.603e-03
5.377e-01,1.401e-02
5.413e-01,5.603e-03
5.449e-01,0.000e+00
5.485e-01,2.801e-03
5.520e-01,2.801e-03
5.556e-01,0.000e+00
5.592e-01,8.404e-03
5.627e-01,5.603e-03
5.663e-01,0.000e+00
5.699e-01,2.801e-03
5.734e-01,5.603e-03
5.770e-01,0.000e+00
5.806e-01,2.801e-03
5.841e-01,8.404e-03
5.877e-01,1.121e-02
5.913e-01,0.000e+00
5.949e-01,1.121e-02
5.984e-01,2.241e-02
6.020e-01,1.121e-02
6.056e-01,8.404e-03
6.091e-01,8.404e-03
6.127e-01,2.801e-03
6.163e-01,2.801e-03
6.198e-01,5.603e-03
6.234e-01,8.404e-03
6.270e-01,1.961e-02
6.306e-01,2.241e-02
6.341e-01,8.404e-03
6.377e-01,1.121e-02
6.413e-01,1.401e-02
6.448e-01,2.241e-02
6.484e-01,1.961e-02
6.520e-01,2.801e-02
6.555e-01,1.961e-02
6.591e-01,2.241e-02
6.627e-01,8.404e-03
6.662e-01,1.961e-02
6.698e-01,3.082e-02
6.734e-01,2.241e-02
6.770e-01,2.801e-02
6.805e-01,2.801e-02
6.841e-01,3.082e-02
6.877e-01,4.763e-02
6.912e-01,2.801e-02
6.948e-01,3.082e-02
6.984e-01,4.763e-02
7.019e-01,2.241e-02
7.055e-01,5.603e-02
7.091e-01,4.763e-02
7.127e-01,5.603e-02
7.162e-01,7.564e-02
7.198e-01,5.603e-02
7.234e-01,6.443e-02
7.269e-01,6.163e-02
7.305e-01,6.163e-02
7.341e-01,7.004e-02
7.376e-01,8.404e-02
7.412e-01,5.883e-02
7.448e-01,7.564e-02
7.483e-01,8.965e-02
7.519e-01,1.177e-01
7.555e-01,9.525e-02
7.591e-01,8.685e-02
7.626e-01,9.525e-02
7.662e-01,1.205e-01
7.698e-01,1.065e-01
7.733e-01,1.345e-01
7.769e-01,1.513e-01
7.805e-01,1.345e-01
7.840e-01,1.597e-01
7.876e-01,1.877e-01
7.912e-01,1.821e-01
7.948e-01,2.605e-01
7.983e-01,2.577e-01
8.019e-01,2.213e-01
8.055e-01,2.661e-01
8.090e-01,2.717e-01
8.126e-01,3.502e-01
8.162e-01,3.754e-01
8.197e-01,4.118e-01
8.233e-01,4.146e-01
8.269e-01,3.866e-01
8.304e-01,4.875e-01
8.340e-01,5.155e-01
8.376e-01,5.211e-01
8.412e-01,5.071e-01
8.447e-01,5.379e-01
8.483e-01,7.340e-01
8.519e-01,7.340e-01
8.554e-01,8.685e-01
8.590e-01,8.881e-01
8.626e-01,1.137e+00
8.661e-01,1.048e+00
8.697e-01,1.199e+00
8.733e-01,1.384e+00
8.769e-01,1.524e+00
8.804e-01,1.566e+00
8.840e-01,1.670e+00
8.876e-01,2.129e+00
8.911e-01,2.406e+00
8.947e-01,2.541e+00
8.983e-01,3.048e+00
9.018e-01,3.320e+00
9.054e-01,3.911e+00
9.090e-01,4.555e+00
9.125e-01,5.270e+00
9.161e-01,6.104e+00
9.197e-01,7.071e+00
9.233e-01,8.068e+00
9.268e-01,9.718e+00
9.304e-01,1.079e+01
9.340e-01,1.367e+01
9.375e-01,1.621e+01
9.411e-01,1.799e+01
9.447e-01,2.141e+01
9.482e-01,2.389e+01
9.518e-01,2.494e+01
9.554e-01,2.566e+01
9.590e-01,2.187e+01
9.625e-01,1.462e+01
9.661e-01,6.990e+00
9.697e-01,2.003e+00
9.732e-01,2.409e-01
9.768e-01,0.000e+00
9.804e-01,0.000e+00
9.839e-01,0.000e+00
9.875e-01,0.000e+00
9.911e-01,0.000e+00
9.946e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_058.csv <==
transmittance,probability_density
3.009e-01,0.000e+00
3.044e-01,0.000e+00
3.079e-01,0.000e+00
3.114e-01,0.000e+00
3.150e-01,0.000e+00
3.185e-01,0.000e+00
3.220e-01,0.000e+00
3.255e-01,0.000e+00
3.290e-01,2.854e-03
3.325e-01,0.000e+00
3.360e-01,0.000e+00
3.395e-01,0.000e+00
3.430e-01,0.000e+00
3.465e-01,0.000e+00
3.500e-01,0.000e+00
3.535e-01,0.000e+00
3.570e-01,2.854e-03
3.605e-01,0.000e+00
3.640e-01,0.000e+00
3.675e-01,2.854e-03
3.710e-01,0.000e+00
3.745e-01,2.854e-03
3.780e-01,0.000e+00
3.815e-01,0.000e+00
3.850e-01,0.000e+00
3.885e-01,0.000e+00
3.920e-01,0.000e+00
3.955e-01,0.000e+00
3.990e-01,2.854e-03
4.026e-01,0.000e+00
4.061e-01,0.000e+00
4.096e-01,0.000e+00
4.131e-01,0.000e+00
4.166e-01,0.000e+00
4.201e-01,0.000e+00
4.236e-01,0.000e+00
4.271e-01,0.000e+00
4.306e-01,0.000e+00
4.341e-01,0.000e+00
4.376e-01,0.000e+00
4.411e-01,0.000e+00
4.446e-01,0.000e+00
4.481e-01,0.000e+00
4.516e-01,2.854e-03
4.551e-01,2.854e-03
4.586e-01,0.000e+00
4.621e-01,0.000e+00
4.656e-01,0.000e+00
4.691e-01,0.000e+00
4.726e-01,2.854e-03
4.761e-01,0.000e+00
4.796e-01,0.000e+00
4.831e-01,0.000e+00
4.867e-01,2.854e-03
4.902e-01,5.708e-03
4.937e-01,2.854e-03
4.972e-01,2.854e-03
5.007e-01,5.708e-03
5.042e-01,2.854e-03
5.077e-01,0.000e+00
5.112e-01,2.854e-03
5.147e-01,0.000e+00
5.182e-01,2.854e-03
5.217e-01,0.000e+00
5.252e-01,2.854e-03
5.287e-01,5.708e-03
5.322e-01,0.000e+00
5.357e-01,0.000e+00
5.392e-01,0.000e+00
5.427e-01,2.854e-03
5.462e-01,5.708e-03
5.497e-01,0.000e+00
5.532e-01,2.854e-03
5.567e-01,5.708e-03
5.602e-01,8.561e-03
5.637e-01,2.854e-03
5.672e-01,5.708e-03
5.707e-01,2.854e-03
5.743e-01,0.000e+00
5.778e-01,5.708e-03
5.813e-01,5.708e-03
5.848e-01,2.854e-03
5.883e-01,2.854e-03
5.918e-01,0.000e+00
5.953e-01,5.708e-03
5.988e-01,5.708e-03
6.023e-01,5.708e-03
6.058e-01,5.708e-03
6.093e-01,2.854e-03
6.128e-01,1.712e-02
6.163e-01,8.561e-03
6.198e-01,1.712e-02
6.233e-01,1.142e-02
6.268e-01,5.708e-03
6.303e-01,2.854e-03
6.338e-01,1.142e-02
6.373e-01,2.854e-03
6.408e-01,1.427e-02
6.443e-01,5.708e-03
6.478e-01,1.427e-02
6.513e-01,1.142e-02
6.548e-01,1.427e-02
6.584e-01,1.427e-02
6.619e-01,1.998e-02
6.654e-01,1.427e-02
6.689e-01,1.427e-02
6.724e-01,1.998e-02
6.759e-01,2.854e-02
6.794e-01,2.568e-02
6.829e-01,1.712e-02
6.864e-01,2.568e-02
6.899e-01,1.998e-02
6.934e-01,1.998e-02
6.969e-01,5.137e-02
7.004e-01,2.568e-02
7.039e-01,3.139e-02
7.074e-01,3.139e-02
7.109e-01,3.139e-02
7.144e-01,4.281e-02
7.179e-01,4.566e-02
7.214e-01,4.281e-02
7.249e-01,3.425e-02
7.284e-01,7.420e-02
7.319e-01,4.281e-02
7.354e-01,7.420e-02
7.389e-01,6.564e-02
7.424e-01,6.849e-02
7.460e-01,6.849e-02
7.495e-01,6.278e-02
7.530e-01,7.135e-02
7.565e-01,5.708e-02
7.600e-01,1.027e-01
7.635e-01,8.561e-02
7.670e-01,1.313e-01
7.705e-01,7.135e-02
7.740e-01,8.561e-02
7.775e-01,9.703e-02
7.810e-01,1.170e-01
7.845e-01,1.256e-01
7.880e-01,1.427e-01
7.915e-01,1.570e-01
7.950e-01,1.627e-01
7.985e-01,1.370e-01
8.020e-01,2.026e-01
8.055e-01,2.169e-01
8.090e-01,2.597e-01
8.125e-01,2.511e-01
8.160e-01,2.340e-01
8.195e-01,2.911e-01
8.230e-01,3.196e-01
8.265e-01,3.853e-01
8.301e-01,3.681e-01
8.336e-01,4.566e-01
8.371e-01,4.509e-01
8.406e-01,4.680e-01
8.441e-01,5.108e-01
8.476e-01,5.451e-01
8.511e-01,5.394e-01
8.546e-01,6.364e-01
8.581e-01,6.507e-01
8.616e-01,8.618e-01
8.651e-01,8.704e-01
8.686e-01,1.025e+00
8.721e-01,1.093e+00
8.756e-01,1.259e+00
8.791e-01,1.316e+00
8.826e-01,1.470e+00
8.861e-01,1.590e+00
8.896e-01,1.846e+00
8.931e-01,1.995e+00
8.966e-01,2.349e+00
9.001e-01,2.600e+00
9.036e-01,3.096e+00
9.071e-01,3.385e+00
9.106e-01,4.207e+00
9.141e-01,4.851e+00
9.177e-01,5.770e+00
9.212e-01,6.518e+00
9.247e-01,7.868e+00
9.282e-01,8.833e+00
9.317e-01,1.078e+01
9.352e-01,1.286e+01
9.387e-01,1.557e+01
9.422e-01,1.844e+01
9.457e-01,2.177e+01
9.492e-01,2.426e+01
9.527e-01,2.720e+01
9.562e-01,2.772e+01
9.597e-01,2.467e+01
9.632e-01,1.744e+01
9.667e-01,9.186e+00
9.702e-01,2.688e+00
9.737e-01,3.567e-01
9.772e-01,1.427e-02
9.807e-01,0.000e+00
9.842e-01,0.000e+00
9.877e-01,0.000e+00
9.912e-01,0.000e+00
9.947e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_059.csv <==
transmittance,probability_density
3.152e-01,0.000e+00
3.186e-01,0.000e+00
3.220e-01,0.000e+00
3.255e-01,0.000e+00
3.289e-01,0.000e+00
3.323e-01,0.000e+00
3.358e-01,0.000e+00
3.392e-01,0.000e+00
3.426e-01,0.000e+00
3.461e-01,2.913e-03
3.495e-01,0.000e+00
3.529e-01,0.000e+00
3.564e-01,0.000e+00
3.598e-01,0.000e+00
3.632e-01,0.000e+00
3.667e-01,0.000e+00
3.701e-01,0.000e+00
3.735e-01,0.000e+00
3.770e-01,0.000e+00
3.804e-01,0.000e+00
3.838e-01,2.913e-03
3.873e-01,0.000e+00
3.907e-01,0.000e+00
3.941e-01,0.000e+00
3.976e-01,5.826e-03
4.010e-01,0.000e+00
4.044e-01,0.000e+00
4.079e-01,0.000e+00
4.113e-01,0.000e+00
4.147e-01,0.000e+00
4.182e-01,0.000e+00
4.216e-01,0.000e+00
4.250e-01,0.000e+00
4.285e-01,2.913e-03
4.319e-01,0.000e+00
4.353e-01,0.000e+00
4.387e-01,0.000e+00
4.422e-01,0.000e+00
4.456e-01,0.000e+00
4.490e-01,0.000e+00
4.525e-01,0.000e+00
4.559e-01,0.000e+00
4.593e-01,0.000e+00
4.628e-01,0.000e+00
4.662e-01,0.000e+00
4.696e-01,0.000e+00
4.731e-01,0.000e+00
4.765e-01,0.000e+00
4.799e-01,2.913e-03
4.834e-01,2.913e-03
4.868e-01,0.000e+00
4.902e-01,2.913e-03
4.937e-01,0.000e+00
4.971e-01,0.000e+00
5.005e-01,0.000e+00
5.040e-01,0.000e+00
5.074e-01,5.826e-03
5.108e-01,0.000e+00
5.143e-01,5.826e-03
5.177e-01,2.913e-03
5.211e-01,2.913e-03
5.246e-01,0.000e+00
5.280e-01,5.826e-03
5.314e-01,0.000e+00
5.349e-01,0.000e+00
5.383e-01,0.000e+00
5.417e-01,0.000e+00
5.452e-01,5.826e-03
5.486e-01,0.000e+00
5.520e-01,5.826e-03
5.555e-01,0.000e+00
5.589e-01,0.000e+00
5.623e-01,2.913e-03
5.658e-01,8.739e-03
5.692e-01,0.000e+00
5.726e-01,0.000e+00
5.761e-01,5.826e-03
5.795e-01,8.739e-03
5.829e-01,0.000e+00
5.864e-01,5.826e-03
5.898e-01,2.913e-03
5.932e-01,2.913e-03
5.967e-01,0.000e+00
6.001e-01,0.000e+00
6.035e-01,1.165e-02
6.070e-01,0.000e+00
6.104e-01,2.913e-03
6.138e-01,2.913e-03
6.173e-01,5.826e-03
6.207e-01,5.826e-03
6.241e-01,8.739e-03
6.275e-01,8.739e-03
6.310e-01,1.165e-02
6.344e-01,2.913e-03
6.378e-01,2.039e-02
6.413e-01,0.000e+00
6.447e-01,1.457e-02
6.481e-01,2.913e-03
6.516e-01,5.826e-03
6.550e-01,8.739e-03
6.584e-01,2.039e-02
6.619e-01,1.165e-02
6.653e-01,8.739e-03
6.687e-01,2.913e-03
6.722e-01,1.457e-02
6.756e-01,2.331e-02
6.790e-01,1.748e-02
6.825e-01,1.457e-02
6.859e-01,1.457e-02
6.893e-01,1.165e-02
6.928e-01,2.039e-02
6.962e-01,1.457e-02
6.996e-01,1.165e-02
7.031e-01,3.204e-02
7.065e-01,4.078e-02
7.099e-01,3.496e-02
7.134e-01,2.622e-02
7.168e-01,3.204e-02
7.202e-01,1.748e-02
7.237e-01,3.787e-02
7.271e-01,4.078e-02
7.305e-01,5.535e-02
7.340e-01,3.787e-02
7.374e-01,1.457e-02
7.408e-01,6.992e-02
7.443e-01,5.535e-02
7.477e-01,5.826e-02
7.511e-01,6.409e-02
7.546e-01,5.535e-02
7.580e-01,8.157e-02
7.614e-01,6.700e-02
7.649e-01,5.826e-02
7.683e-01,7.574e-02
7.717e-01,8.157e-02
7.752e-01,8.448e-02
7.786e-01,1.224e-01
7.820e-01,9.031e-02
7.855e-01,9.031e-02
7.889e-01,9.322e-02
7.923e-01,1.078e-01
7.958e-01,9.613e-02
7.992e-01,1.253e-01
8.026e-01,1.515e-01
8.061e-01,1.894e-01
8.095e-01,1.486e-01
8.129e-01,1.806e-01
8.163e-01,2.534e-01
8.198e-01,2.068e-01
8.232e-01,2.389e-01
8.266e-01,2.855e-01
8.301e-01,2.884e-01
8.335e-01,3.088e-01
8.369e-01,3.408e-01
8.404e-01,4.020e-01
8.438e-01,3.612e-01
8.472e-01,5.127e-01
8.507e-01,5.506e-01
8.541e-01,5.448e-01
8.575e-01,4.981e-01
8.610e-01,6.030e-01
8.644e-01,7.283e-01
8.678e-01,7.312e-01
8.713e-01,9.118e-01
8.747e-01,9.060e-01
8.781e-01,1.043e+00
8.816e-01,1.194e+00
8.850e-01,1.366e+00
8.884e-01,1.561e+00
8.919e-01,1.608e+00
8.953e-01,1.911e+00
8.987e-01,2.068e+00
9.022e-01,2.392e+00
9.056e-01,2.695e+00
9.090e-01,3.137e+00
9.125e-01,3.507e+00
9.159e-01,4.646e+00
9.193e-01,5.028e+00
9.228e-01,6.199e+00
9.262e-01,7.475e+00
9.296e-01,8.690e+00
9.331e-01,9.835e+00
9.365e-01,1.261e+01
9.399e-01,1.509e+01
9.434e-01,1.825e+01
9.468e-01,2.207e+01
9.502e-01,2.508e+01
9.537e-01,2.823e+01
9.571e-01,3.059e+01
9.605e-01,2.777e+01
9.640e-01,2.040e+01
9.674e-01,1.141e+01
9.708e-01,3.382e+00
9.743e-01,4.836e-01
9.777e-01,2.331e-02
9.811e-01,0.000e+00
9.846e-01,0.000e+00
9.880e-01,0.000e+00
9.914e-01,0.000e+00
9.949e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_06.csv <==
transmittance,probability_density
3.304e-01,0.000e+00
3.338e-01,0.000e+00
3.371e-01,0.000e+00
3.405e-01,0.000e+00
3.438e-01,0.000e+00
3.472e-01,0.000e+00
3.505e-01,0.000e+00
3.539e-01,0.000e+00
3.573e-01,0.000e+00
3.606e-01,2.979e-03
3.640e-01,0.000e+00
3.673e-01,0.000e+00
3.707e-01,0.000e+00
3.740e-01,0.000e+00
3.774e-01,0.000e+00
3.808e-01,0.000e+00
3.841e-01,0.000e+00
3.875e-01,0.000e+00
3.908e-01,0.000e+00
3.942e-01,0.000e+00
3.975e-01,0.000e+00
4.009e-01,0.000e+00
4.042e-01,0.000e+00
4.076e-01,2.979e-03
4.110e-01,0.000e+00
4.143e-01,0.000e+00
4.177e-01,0.000e+00
4.210e-01,2.979e-03
4.244e-01,2.979e-03
4.277e-01,0.000e+00
4.311e-01,0.000e+00
4.345e-01,0.000e+00
4.378e-01,0.000e+00
4.412e-01,0.000e+00
4.445e-01,0.000e+00
4.479e-01,0.000e+00
4.512e-01,0.000e+00
4.546e-01,2.979e-03
4.579e-01,0.000e+00
4.613e-01,0.000e+00
4.647e-01,0.000e+00
4.680e-01,0.000e+00
4.714e-01,0.000e+00
4.747e-01,0.000e+00
4.781e-01,0.000e+00
4.814e-01,0.000e+00
4.848e-01,0.000e+00
4.882e-01,0.000e+00
4.915e-01,0.000e+00
4.949e-01,0.000e+00
4.982e-01,0.000e+00
5.016e-01,0.000e+00
5.049e-01,0.000e+00
5.083e-01,8.938e-03
5.116e-01,0.000e+00
5.150e-01,0.000e+00
5.184e-01,0.000e+00
5.217e-01,0.000e+00
5.251e-01,5.959e-03
5.284e-01,0.000e+00
5.318e-01,0.000e+00
5.351e-01,8.938e-03
5.385e-01,0.000e+00
5.419e-01,0.000e+00
5.452e-01,5.959e-03
5.486e-01,0.000e+00
5.519e-01,0.000e+00
5.553e-01,2.979e-03
5.586e-01,0.000e+00
5.620e-01,0.000e+00
5.654e-01,0.000e+00
5.687e-01,2.979e-03
5.721e-01,0.000e+00
5.754e-01,2.979e-03
5.788e-01,2.979e-03
5.821e-01,5.959e-03
5.855e-01,5.959e-03
5.888e-01,0.000e+00
5.922e-01,0.000e+00
5.956e-01,5.959e-03
5.989e-01,2.979e-03
6.023e-01,8.938e-03
6.056e-01,2.979e-03
6.090e-01,0.000e+00
6.123e-01,2.979e-03
6.157e-01,2.979e-03
6.191e-01,2.979e-03
6.224e-01,2.979e-03
6.258e-01,0.000e+00
6.291e-01,2.979e-03
6.325e-01,8.938e-03
6.358e-01,5.959e-03
6.392e-01,1.192e-02
6.425e-01,2.979e-03
6.459e-01,5.959e-03
6.493e-01,8.938e-03
6.526e-01,2.979e-03
6.560e-01,1.192e-02
6.593e-01,8.938e-03
6.627e-01,5.959e-03
6.660e-01,1.192e-02
6.694e-01,8.938e-03
6.728e-01,1.490e-02
6.761e-01,2.979e-03
6.795e-01,1.490e-02
6.828e-01,1.490e-02
6.862e-01,1.490e-02
6.895e-01,1.192e-02
6.929e-01,2.384e-02
6.962e-01,2.979e-03
6.996e-01,2.681e-02
7.030e-01,1.490e-02
7.063e-01,8.938e-03
7.097e-01,2.384e-02
7.130e-01,1.192e-02
7.164e-01,1.192e-02
7.197e-01,2.979e-02
7.231e-01,2.086e-02
7.265e-01,3.873e-02
7.298e-01,2.384e-02
7.332e-01,3.277e-02
7.365e-01,3.873e-02
7.399e-01,4.171e-02
7.432e-01,3.575e-02
7.466e-01,5.661e-02
7.500e-01,3.873e-02
7.533e-01,3.575e-02
7.567e-01,4.469e-02
7.600e-01,4.469e-02
7.634e-01,8.342e-02
7.667e-01,5.363e-02
7.701e-01,6.555e-02
7.734e-01,5.363e-02
7.768e-01,6.555e-02
7.802e-01,7.449e-02
7.835e-01,1.013e-01
7.869e-01,7.449e-02
7.902e-01,1.192e-01
7.936e-01,1.013e-01
7.969e-01,9.534e-02
8.003e-01,8.938e-02
8.037e-01,8.044e-02
8.070e-01,1.222e-01
8.104e-01,1.371e-01
8.137e-01,1.192e-01
8.171e-01,1.668e-01
8.204e-01,1.758e-01
8.238e-01,2.026e-01
8.271e-01,2.324e-01
8.305e-01,2.145e-01
8.339e-01,2.443e-01
8.372e-01,2.622e-01
8.406e-01,2.979e-01
8.439e-01,3.784e-01
8.473e-01,3.575e-01
8.506e-01,3.605e-01
8.540e-01,3.843e-01
8.574e-01,4.946e-01
8.607e-01,5.512e-01
8.641e-01,6.406e-01
8.674e-01,5.572e-01
8.708e-01,6.316e-01
8.741e-01,8.283e-01
8.775e-01,8.611e-01
8.808e-01,9.385e-01
8.842e-01,9.951e-01
8.876e-01,1.138e+00
8.909e-01,1.338e+00
8.943e-01,1.579e+00
8.976e-01,1.746e+00
9.010e-01,1.972e+00
9.043e-01,2.267e+00
9.077e-01,2.384e+00
9.111e-01,2.827e+00
9.144e-01,3.295e+00
9.178e-01,3.858e+00
9.211e-01,4.958e+00
9.245e-01,5.655e+00
9.278e-01,7.058e+00
9.312e-01,8.137e+00
9.346e-01,9.999e+00
9.379e-01,1.156e+01
9.413e-01,1.485e+01
9.446e-01,1.785e+01
9.480e-01,2.181e+01
9.513e-01,2.669e+01
9.547e-01,2.920e+01
9.580e-01,3.261e+01
9.614e-01,3.051e+01
9.648e-01,2.408e+01
9.681e-01,1.334e+01
9.715e-01,4.481e+00
9.748e-01,6.287e-01
9.782e-01,2.979e-02
9.815e-01,0.000e+00
9.849e-01,0.000e+00
9.883e-01,0.000e+00
9.916e-01,0.000e+00
9.950e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_061.csv <==
transmittance,probability_density
3.462e-01,0.000e+00
3.495e-01,0.000e+00
3.527e-01,0.000e+00
3.560e-01,0.000e+00
3.593e-01,0.000e+00
3.626e-01,0.000e+00
3.658e-01,0.000e+00
3.691e-01,0.000e+00
3.724e-01,0.000e+00
3.757e-01,0.000e+00
3.790e-01,3.051e-03
3.822e-01,0.000e+00
3.855e-01,0.000e+00
3.888e-01,0.000e+00
3.921e-01,0.000e+00
3.953e-01,0.000e+00
3.986e-01,0.000e+00
4.019e-01,0.000e+00
4.052e-01,0.000e+00
4.085e-01,0.000e+00
4.117e-01,0.000e+00
4.150e-01,0.000e+00
4.183e-01,0.000e+00
4.216e-01,0.000e+00
4.248e-01,0.000e+00
4.281e-01,0.000e+00
4.314e-01,0.000e+00
4.347e-01,3.051e-03
4.379e-01,0.000e+00
4.412e-01,0.000e+00
4.445e-01,3.051e-03
4.478e-01,0.000e+00
4.511e-01,0.000e+00
4.543e-01,3.051e-03
4.576e-01,0.000e+00
4.609e-01,0.000e+00
4.642e-01,0.000e+00
4.674e-01,0.000e+00
4.707e-01,0.000e+00
4.740e-01,0.000e+00
4.773e-01,0.000e+00
4.806e-01,0.000e+00
4.838e-01,3.051e-03
4.871e-01,0.000e+00
4.904e-01,0.000e+00
4.937e-01,0.000e+00
4.969e-01,0.000e+00
5.002e-01,0.000e+00
5.035e-01,0.000e+00
5.068e-01,0.000e+00
5.100e-01,0.000e+00
5.133e-01,0.000e+00
5.166e-01,0.000e+00
5.199e-01,0.000e+00
5.232e-01,0.000e+00
5.264e-01,3.051e-03
5.297e-01,0.000e+00
5.330e-01,3.051e-03
5.363e-01,3.051e-03
5.395e-01,3.051e-03
5.428e-01,3.051e-03
5.461e-01,0.000e+00
5.494e-01,0.000e+00
5.527e-01,0.000e+00
5.559e-01,6.103e-03
5.592e-01,3.051e-03
5.625e-01,3.051e-03
5.658e-01,3.051e-03
5.690e-01,0.000e+00
5.723e-01,0.000e+00
5.756e-01,0.000e+00
5.789e-01,3.051e-03
5.821e-01,0.000e+00
5.854e-01,0.000e+00
5.887e-01,0.000e+00
5.920e-01,0.000e+00
5.953e-01,6.103e-03
5.985e-01,0.000e+00
6.018e-01,3.051e-03
6.051e-01,6.103e-03
6.084e-01,3.051e-03
6.116e-01,3.051e-03
6.149e-01,3.051e-03
6.182e-01,3.051e-03
6.215e-01,0.000e+00
6.248e-01,9.154e-03
6.280e-01,6.103e-03
6.313e-01,0.000e+00
6.346e-01,0.000e+00
6.379e-01,3.051e-03
6.411e-01,3.051e-03
6.444e-01,6.103e-03
6.477e-01,3.051e-03
6.510e-01,6.103e-03
6.542e-01,6.103e-03
6.575e-01,6.103e-03
6.608e-01,9.154e-03
6.641e-01,1.221e-02
6.674e-01,0.000e+00
6.706e-01,6.103e-03
6.739e-01,9.154e-03
6.772e-01,3.051e-03
6.805e-01,6.103e-03
6.837e-01,1.221e-02
6.870e-01,1.221e-02
6.903e-01,9.154e-03
6.936e-01,3.051e-03
6.969e-01,2.746e-02
7.001e-01,6.103e-03
7.034e-01,2.441e-02
7.067e-01,9.154e-03
7.100e-01,1.221e-02
7.132e-01,2.746e-02
7.165e-01,9.154e-03
7.198e-01,1.221e-02
7.231e-01,3.356e-02
7.263e-01,1.221e-02
7.296e-01,1.526e-02
7.329e-01,2.136e-02
7.362e-01,1.221e-02
7.395e-01,2.746e-02
7.427e-01,1.831e-02
7.460e-01,3.662e-02
7.493e-01,3.356e-02
7.526e-01,3.356e-02
7.558e-01,4.272e-02
7.591e-01,3.356e-02
7.624e-01,4.882e-02
7.657e-01,4.272e-02
7.690e-01,7.018e-02
7.722e-01,3.356e-02
7.755e-01,5.492e-02
7.788e-01,7.018e-02
7.821e-01,5.187e-02
7.853e-01,5.492e-02
7.886e-01,6.713e-02
7.919e-01,7.018e-02
7.952e-01,9.764e-02
7.984e-01,8.239e-02
8.017e-01,1.007e-01
8.050e-01,8.849e-02
8.083e-01,9.764e-02
8.116e-01,1.007e-01
8.148e-01,9.154e-02
8.181e-01,1.282e-01
8.214e-01,1.587e-01
8.247e-01,1.098e-01
8.279e-01,1.526e-01
8.312e-01,1.983e-01
8.345e-01,2.075e-01
8.378e-01,2.044e-01
8.411e-01,2.533e-01
8.443e-01,2.807e-01
8.476e-01,2.594e-01
8.509e-01,3.112e-01
8.542e-01,3.082e-01
8.574e-01,3.936e-01
8.607e-01,4.241e-01
8.640e-01,4.424e-01
8.673e-01,4.882e-01
8.705e-01,5.675e-01
8.738e-01,5.828e-01
8.771e-01,6.377e-01
8.804e-01,7.872e-01
8.837e-01,8.788e-01
8.869e-01,9.673e-01
8.902e-01,1.102e+00
8.935e-01,1.153e+00
8.968e-01,1.330e+00
9.000e-01,1.452e+00
9.033e-01,1.791e+00
9.066e-01,2.084e+00
9.099e-01,2.414e+00
9.132e-01,2.508e+00
9.164e-01,3.039e+00
9.197e-01,3.665e+00
9.230e-01,4.339e+00
9.263e-01,5.383e+00
9.295e-01,6.258e+00
9.328e-01,8.010e+00
9.361e-01,9.609e+00
9.394e-01,1.144e+01
9.426e-01,1.380e+01
9.459e-01,1.796e+01
9.492e-01,2.203e+01
9.525e-01,2.706e+01
9.558e-01,2.982e+01
9.590e-01,3.473e+01
9.623e-01,3.421e+01
9.656e-01,2.727e+01
9.689e-01,1.585e+01
9.721e-01,5.337e+00
9.754e-01,8.178e-01
9.787e-01,4.577e-02
9.820e-01,0.000e+00
9.853e-01,0.000e+00
9.885e-01,0.000e+00
9.918e-01,0.000e+00
9.951e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_062.csv <==
transmittance,probability_density
3.626e-01,0.000e+00
3.658e-01,0.000e+00
3.690e-01,0.000e+00
3.722e-01,0.000e+00
3.754e-01,0.000e+00
3.786e-01,0.000e+00
3.818e-01,0.000e+00
3.850e-01,0.000e+00
3.882e-01,0.000e+00
3.914e-01,0.000e+00
3.945e-01,0.000e+00
3.977e-01,3.130e-03
4.009e-01,0.000e+00
4.041e-01,0.000e+00
4.073e-01,0.000e+00
4.105e-01,0.000e+00
4.137e-01,0.000e+00
4.169e-01,0.000e+00
4.201e-01,0.000e+00
4.233e-01,0.000e+00
4.265e-01,0.000e+00
4.297e-01,0.000e+00
4.329e-01,0.000e+00
4.361e-01,0.000e+00
4.393e-01,0.000e+00
4.425e-01,0.000e+00
4.457e-01,0.000e+00
4.489e-01,0.000e+00
4.521e-01,0.000e+00
4.553e-01,0.000e+00
4.584e-01,0.000e+00
4.616e-01,3.130e-03
4.648e-01,0.000e+00
4.680e-01,0.000e+00
4.712e-01,3.130e-03
4.744e-01,0.000e+00
4.776e-01,0.000e+00
4.808e-01,0.000e+00
4.840e-01,0.000e+00
4.872e-01,3.130e-03
4.904e-01,0.000e+00
4.936e-01,0.000e+00
4.968e-01,0.000e+00
5.000e-01,0.000e+00
5.032e-01,0.000e+00
5.064e-01,0.000e+00
5.096e-01,3.130e-03
5.128e-01,0.000e+00
5.160e-01,0.000e+00
5.192e-01,0.000e+00
5.223e-01,0.000e+00
5.255e-01,0.000e+00
5.287e-01,0.000e+00
5.319e-01,0.000e+00
5.351e-01,0.000e+00
5.383e-01,0.000e+00
5.415e-01,0.000e+00
5.447e-01,3.130e-03
5.479e-01,0.000e+00
5.511e-01,0.000e+00
5.543e-01,0.000e+00
5.575e-01,6.260e-03
5.607e-01,0.000e+00
5.639e-01,6.260e-03
5.671e-01,0.000e+00
5.703e-01,0.000e+00
5.735e-01,0.000e+00
5.767e-01,6.260e-03
5.799e-01,3.130e-03
5.831e-01,3.130e-03
5.862e-01,0.000e+00
5.894e-01,3.130e-03
5.926e-01,0.000e+00
5.958e-01,0.000e+00
5.990e-01,0.000e+00
6.022e-01,0.000e+00
6.054e-01,3.130e-03
6.086e-01,0.000e+00
6.118e-01,0.000e+00
6.150e-01,0.000e+00
6.182e-01,6.260e-03
6.214e-01,3.130e-03
6.246e-01,3.130e-03
6.278e-01,6.260e-03
6.310e-01,0.000e+00
6.342e-01,6.260e-03
6.374e-01,3.130e-03
6.406e-01,0.000e+00
6.438e-01,3.130e-03
6.470e-01,3.130e-03
6.501e-01,6.260e-03
6.533e-01,0.000e+00
6.565e-01,0.000e+00
6.597e-01,3.130e-03
6.629e-01,6.260e-03
6.661e-01,3.130e-03
6.693e-01,1.252e-02
6.725e-01,3.130e-03
6.757e-01,9.390e-03
6.789e-01,3.130e-03
6.821e-01,6.260e-03
6.853e-01,9.390e-03
6.885e-01,0.000e+00
6.917e-01,1.565e-02
6.949e-01,6.260e-03
6.981e-01,6.260e-03
7.013e-01,1.252e-02
7.045e-01,3.130e-03
7.077e-01,9.390e-03
7.109e-01,1.878e-02
7.140e-01,1.565e-02
7.172e-01,1.252e-02
7.204e-01,1.252e-02
7.236e-01,2.817e-02
7.268e-01,1.252e-02
7.300e-01,1.565e-02
7.332e-01,1.565e-02
7.364e-01,1.565e-02
7.396e-01,1.565e-02
7.428e-01,2.504e-02
7.460e-01,1.878e-02
7.492e-01,1.878e-02
7.524e-01,2.191e-02
7.556e-01,2.817e-02
7.588e-01,1.565e-02
7.620e-01,2.191e-02
7.652e-01,3.443e-02
7.684e-01,3.756e-02
7.716e-01,4.695e-02
7.748e-01,3.756e-02
7.779e-01,5.008e-02
7.811e-01,4.695e-02
7.843e-01,4.695e-02
7.875e-01,6.886e-02
7.907e-01,5.634e-02
7.939e-01,5.008e-02
7.971e-01,5.947e-02
8.003e-01,5.947e-02
8.035e-01,9.077e-02
8.067e-01,6.573e-02
8.099e-01,1.002e-01
8.131e-01,8.138e-02
8.163e-01,1.002e-01
8.195e-01,8.451e-02
8.227e-01,9.703e-02
8.259e-01,9.077e-02
8.291e-01,1.440e-01
8.323e-01,1.596e-01
8.355e-01,1.315e-01
8.387e-01,1.628e-01
8.418e-01,2.128e-01
8.450e-01,1.941e-01
8.482e-01,2.034e-01
8.514e-01,2.879e-01
8.546e-01,2.723e-01
8.578e-01,2.879e-01
8.610e-01,3.005e-01
8.642e-01,3.631e-01
8.674e-01,4.225e-01
8.706e-01,4.100e-01
8.738e-01,4.820e-01
8.770e-01,5.884e-01
8.802e-01,5.477e-01
8.834e-01,6.667e-01
8.866e-01,6.980e-01
8.898e-01,9.390e-01
8.930e-01,9.358e-01
8.962e-01,1.146e+00
8.994e-01,1.268e+00
9.026e-01,1.299e+00
9.057e-01,1.559e+00
9.089e-01,1.797e+00
9.121e-01,2.091e+00
9.153e-01,2.736e+00
9.185e-01,2.732e+00
9.217e-01,3.227e+00
9.249e-01,4.210e+00
9.281e-01,4.942e+00
9.313e-01,5.869e+00
9.345e-01,7.192e+00
9.377e-01,9.218e+00
9.409e-01,1.103e+01
9.441e-01,1.405e+01
9.473e-01,1.727e+01
9.505e-01,2.186e+01
9.537e-01,2.714e+01
9.569e-01,3.201e+01
9.601e-01,3.647e+01
9.633e-01,3.733e+01
9.665e-01,3.033e+01
9.696e-01,1.833e+01
9.728e-01,6.617e+00
9.760e-01,9.953e-01
9.792e-01,5.008e-02
9.824e-01,0.000e+00
9.856e-01,0.000e+00
9.888e-01,0.000e+00
9.920e-01,0.000e+00
9.952e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_063.csv <==
transmittance,probability_density
3.797e-01,0.000e+00
3.828e-01,0.000e+00
3.860e-01,0.000e+00
3.891e-01,0.000e+00
3.922e-01,0.000e+00
3.953e-01,0.000e+00
3.984e-01,0.000e+00
4.015e-01,0.000e+00
4.046e-01,0.000e+00
4.077e-01,0.000e+00
4.108e-01,0.000e+00
4.139e-01,0.000e+00
4.170e-01,3.216e-03
4.202e-01,0.000e+00
4.233e-01,0.000e+00
4.264e-01,0.000e+00
4.295e-01,0.000e+00
4.326e-01,0.000e+00
4.357e-01,0.000e+00
4.388e-01,0.000e+00
4.419e-01,0.000e+00
4.450e-01,0.000e+00
4.481e-01,0.000e+00
4.512e-01,0.000e+00
4.544e-01,0.000e+00
4.575e-01,0.000e+00
4.606e-01,0.000e+00
4.637e-01,0.000e+00
4.668e-01,0.000e+00
4.699e-01,0.000e+00
4.730e-01,0.000e+00
4.761e-01,0.000e+00
4.792e-01,0.000e+00
4.823e-01,0.000e+00
4.854e-01,0.000e+00
4.886e-01,3.216e-03
4.917e-01,0.000e+00
4.948e-01,0.000e+00
4.979e-01,3.216e-03
5.010e-01,0.000e+00
5.041e-01,0.000e+00
5.072e-01,0.000e+00
5.103e-01,0.000e+00
5.134e-01,0.000e+00
5.165e-01,0.000e+00
5.196e-01,0.000e+00
5.228e-01,3.216e-03
5.259e-01,0.000e+00
5.290e-01,0.000e+00
5.321e-01,0.000e+00
5.352e-01,0.000e+00
5.383e-01,3.216e-03
5.414e-01,0.000e+00
5.445e-01,0.000e+00
5.476e-01,0.000e+00
5.507e-01,0.000e+00
5.538e-01,0.000e+00
5.570e-01,0.000e+00
5.601e-01,0.000e+00
5.632e-01,0.000e+00
5.663e-01,3.216e-03
5.694e-01,0.000e+00
5.725e-01,0.000e+00
5.756e-01,3.216e-03
5.787e-01,0.000e+00
5.818e-01,3.216e-03
5.849e-01,3.216e-03
5.880e-01,3.216e-03
5.912e-01,0.000e+00
5.943e-01,0.000e+00
5.974e-01,0.000e+00
6.005e-01,9.649e-03
6.036e-01,0.000e+00
6.067e-01,0.000e+00
6.098e-01,6.433e-03
6.129e-01,0.000e+00
6.160e-01,0.000e+00
6.191e-01,0.000e+00
6.222e-01,0.000e+00
6.254e-01,0.000e+00
6.285e-01,0.000e+00
6.316e-01,3.216e-03
6.347e-01,0.000e+00
6.378e-01,3.216e-03
6.409e-01,3.216e-03
6.440e-01,6.433e-03
6.471e-01,3.216e-03
6.502e-01,0.000e+00
6.533e-01,0.000e+00
6.564e-01,9.649e-03
6.596e-01,6.433e-03
6.627e-01,0.000e+00
6.658e-01,0.000e+00
6.689e-01,0.000e+00
6.720e-01,1.287e-02
6.751e-01,3.216e-03
6.782e-01,0.000e+00
6.813e-01,0.000e+00
6.844e-01,3.216e-03
6.875e-01,6.433e-03
6.906e-01,3.216e-03
6.938e-01,6.433e-03
6.969e-01,6.433e-03
7.000e-01,9.649e-03
7.031e-01,3.216e-03
7.062e-01,0.000e+00
7.093e-01,1.608e-02
7.124e-01,9.649e-03
7.155e-01,1.287e-02
7.186e-01,1.287e-02
7.217e-01,1.287e-02
7.248e-01,6.433e-03
7.280e-01,9.649e-03
7.311e-01,9.649e-03
7.342e-01,2.895e-02
7.373e-01,1.930e-02
7.404e-01,9.649e-03
7.435e-01,2.251e-02
7.466e-01,1.608e-02
7.497e-01,1.287e-02
7.528e-01,2.251e-02
7.559e-01,1.930e-02
7.590e-01,1.287e-02
7.622e-01,1.608e-02
7.653e-01,1.930e-02
7.684e-01,2.895e-02
7.715e-01,1.930e-02
7.746e-01,3.216e-02
7.777e-01,3.538e-02
7.808e-01,2.895e-02
7.839e-01,4.181e-02
7.870e-01,4.181e-02
7.901e-01,3.860e-02
7.932e-01,4.181e-02
7.964e-01,5.789e-02
7.995e-01,4.181e-02
8.026e-01,7.076e-02
8.057e-01,4.825e-02
8.088e-01,7.719e-02
8.119e-01,8.041e-02
8.150e-01,5.789e-02
8.181e-01,5.789e-02
8.212e-01,7.719e-02
8.243e-01,1.029e-01
8.274e-01,1.061e-01
8.306e-01,8.363e-02
8.337e-01,1.094e-01
8.368e-01,9.006e-02
8.399e-01,1.480e-01
8.430e-01,1.254e-01
8.461e-01,1.705e-01
8.492e-01,1.705e-01
8.523e-01,1.930e-01
8.554e-01,2.380e-01
8.585e-01,2.477e-01
8.616e-01,2.348e-01
8.648e-01,3.345e-01
8.679e-01,2.895e-01
8.710e-01,3.345e-01
8.741e-01,3.956e-01
8.772e-01,4.406e-01
8.803e-01,5.178e-01
8.834e-01,5.243e-01
8.865e-01,5.854e-01
8.896e-01,6.401e-01
8.927e-01,6.754e-01
8.958e-01,8.909e-01
8.990e-01,1.058e+00
9.021e-01,1.129e+00
9.052e-01,1.232e+00
9.083e-01,1.486e+00
9.114e-01,1.676e+00
9.145e-01,1.875e+00
9.176e-01,2.171e+00
9.207e-01,2.785e+00
9.238e-01,3.039e+00
9.269e-01,3.712e+00
9.300e-01,4.545e+00
9.332e-01,5.822e+00
9.363e-01,6.918e+00
9.394e-01,8.620e+00
9.425e-01,1.096e+01
9.456e-01,1.352e+01
9.487e-01,1.704e+01
9.518e-01,2.178e+01
9.549e-01,2.722e+01
9.580e-01,3.333e+01
9.611e-01,3.825e+01
9.642e-01,4.013e+01
9.674e-01,3.466e+01
9.705e-01,2.076e+01
9.736e-01,7.687e+00
9.767e-01,1.216e+00
9.798e-01,6.111e-02
9.829e-01,0.000e+00
9.860e-01,0.000e+00
9.891e-01,0.000e+00
9.922e-01,0.000e+00
9.953e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_064.csv <==
transmittance,probability_density
3.971e-01,0.000e+00
4.002e-01,0.000e+00
4.032e-01,0.000e+00
4.062e-01,0.000e+00
4.092e-01,0.000e+00
4.123e-01,0.000e+00
4.153e-01,0.000e+00
4.183e-01,0.000e+00
4.213e-01,0.000e+00
4.243e-01,0.000e+00
4.274e-01,0.000e+00
4.304e-01,0.000e+00
4.334e-01,0.000e+00
4.364e-01,3.309e-03
4.395e-01,0.000e+00
4.425e-01,0.000e+00
4.455e-01,0.000e+00
4.485e-01,0.000e+00
4.515e-01,0.000e+00
4.546e-01,0.000e+00
4.576e-01,0.000e+00
4.606e-01,0.000e+00
4.636e-01,0.000e+00
4.666e-01,0.000e+00
4.697e-01,0.000e+00
4.727e-01,0.000e+00
4.757e-01,0.000e+00
4.787e-01,0.000e+00
4.818e-01,0.000e+00
4.848e-01,0.000e+00
4.878e-01,0.000e+00
4.908e-01,0.000e+00
4.938e-01,0.000e+00
4.969e-01,0.000e+00
4.999e-01,0.000e+00
5.029e-01,0.000e+00
5.059e-01,0.000e+00
5.090e-01,0.000e+00
5.120e-01,0.000e+00
5.150e-01,3.309e-03
5.180e-01,0.000e+00
5.210e-01,0.000e+00
5.241e-01,3.309e-03
5.271e-01,0.000e+00
5.301e-01,0.000e+00
5.331e-01,0.000e+00
5.362e-01,0.000e+00
5.392e-01,0.000e+00
5.422e-01,0.000e+00
5.452e-01,0.000e+00
5.482e-01,0.000e+00
5.513e-01,0.000e+00
5.543e-01,3.309e-03
5.573e-01,0.000e+00
5.603e-01,0.000e+00
5.633e-01,0.000e+00
5.664e-01,3.309e-03
5.694e-01,0.000e+00
5.724e-01,0.000e+00
5.754e-01,0.000e+00
5.785e-01,0.000e+00
5.815e-01,0.000e+00
5.845e-01,3.309e-03
5.875e-01,0.000e+00
5.905e-01,0.000e+00
5.936e-01,0.000e+00
5.966e-01,3.309e-03
5.996e-01,0.000e+00
6.026e-01,0.000e+00
6.057e-01,3.309e-03
6.087e-01,3.309e-03
6.117e-01,0.000e+00
6.147e-01,6.619e-03
6.177e-01,0.000e+00
6.208e-01,6.619e-03
6.238e-01,0.000e+00
6.268e-01,0.000e+00
6.298e-01,3.309e-03
6.328e-01,3.309e-03
6.359e-01,0.000e+00
6.389e-01,0.000e+00
6.419e-01,0.000e+00
6.449e-01,0.000e+00
6.480e-01,0.000e+00
6.510e-01,0.000e+00
6.540e-01,3.309e-03
6.570e-01,3.309e-03
6.600e-01,3.309e-03
6.631e-01,6.619e-03
6.661e-01,3.309e-03
6.691e-01,0.000e+00
6.721e-01,0.000e+00
6.752e-01,9.928e-03
6.782e-01,0.000e+00
6.812e-01,3.309e-03
6.842e-01,6.619e-03
6.872e-01,0.000e+00
6.903e-01,3.309e-03
6.933e-01,6.619e-03
6.963e-01,3.309e-03
6.993e-01,3.309e-03
7.024e-01,3.309e-03
7.054e-01,6.619e-03
7.084e-01,0.000e+00
7.114e-01,3.309e-03
7.144e-01,6.619e-03
7.175e-01,0.000e+00
7.205e-01,9.928e-03
7.235e-01,0.000e+00
7.265e-01,9.928e-03
7.295e-01,9.928e-03
7.326e-01,1.986e-02
7.356e-01,6.619e-03
7.386e-01,2.316e-02
7.416e-01,9.928e-03
7.447e-01,2.316e-02
7.477e-01,0.000e+00
7.507e-01,2.978e-02
7.537e-01,1.986e-02
7.567e-01,9.928e-03
7.598e-01,2.316e-02
7.628e-01,1.324e-02
7.658e-01,2.647e-02
7.688e-01,1.986e-02
7.719e-01,1.986e-02
7.749e-01,1.324e-02
7.779e-01,6.619e-03
7.809e-01,1.986e-02
7.839e-01,1.986e-02
7.870e-01,2.316e-02
7.900e-01,3.971e-02
7.930e-01,4.633e-02
7.960e-01,3.640e-02
7.990e-01,4.964e-02
8.021e-01,4.302e-02
8.051e-01,4.633e-02
8.081e-01,2.647e-02
8.111e-01,7.280e-02
8.142e-01,5.626e-02
8.172e-01,5.626e-02
8.202e-01,6.288e-02
8.232e-01,8.935e-02
8.262e-01,6.619e-02
8.293e-01,6.288e-02
8.323e-01,6.949e-02
8.353e-01,7.611e-02
8.383e-01,1.191e-01
8.414e-01,9.266e-02
8.444e-01,9.928e-02
8.474e-01,1.324e-01
8.504e-01,1.423e-01
8.534e-01,1.357e-01
8.565e-01,1.489e-01
8.595e-01,1.986e-01
8.625e-01,1.919e-01
8.655e-01,2.846e-01
8.686e-01,2.482e-01
8.716e-01,2.614e-01
8.746e-01,3.508e-01
8.776e-01,3.607e-01
8.806e-01,3.541e-01
8.837e-01,4.236e-01
8.867e-01,5.129e-01
8.897e-01,6.023e-01
8.927e-01,5.824e-01
8.957e-01,6.354e-01
8.988e-01,7.280e-01
9.018e-01,8.836e-01
9.048e-01,1.056e+00
9.078e-01,1.251e+00
9.109e-01,1.198e+00
9.139e-01,1.572e+00
9.169e-01,1.873e+00
9.199e-01,2.105e+00
9.229e-01,2.270e+00
9.260e-01,2.958e+00
9.290e-01,3.508e+00
9.320e-01,4.381e+00
9.350e-01,5.401e+00
9.381e-01,6.450e+00
9.411e-01,8.363e+00
9.441e-01,1.073e+01
9.471e-01,1.336e+01
9.501e-01,1.702e+01
9.532e-01,2.180e+01
9.562e-01,2.747e+01
9.592e-01,3.549e+01
9.622e-01,4.006e+01
9.652e-01,4.277e+01
9.683e-01,3.685e+01
9.713e-01,2.397e+01
9.743e-01,8.727e+00
9.773e-01,1.357e+00
9.804e-01,7.280e-02
9.834e-01,0.000e+00
9.864e-01,0.000e+00
9.894e-01,0.000e+00
9.924e-01,0.000e+00
9.955e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/moderate_inf/numerical/0_065.csv <==
transmittance,probability_density
4.167e-01,0.000e+00
4.197e-01,0.000e+00
4.226e-01,0.000e+00
4.255e-01,0.000e+00
4.284e-01,0.000e+00
4.314e-01,0.000e+00
4.343e-01,0.000e+00
4.372e-01,0.000e+00
4.401e-01,0.000e+00
4.430e-01,0.000e+00
4.460e-01,0.000e+00
4.489e-01,0.000e+00
4.518e-01,0.000e+00
4.547e-01,0.000e+00
4.577e-01,3.420e-03
4.606e-01,0.000e+00
4.635e-01,0.000e+00
4.664e-01,0.000e+00
4.694e-01,0.000e+00
4.723e-01,0.000e+00
4.752e-01,0.000e+00
4.781e-01,0.000e+00
4.811e-01,0.000e+00
4.840e-01,0.000e+00
4.869e-01,0.000e+00
4.898e-01,0.000e+00
4.927e-01,0.000e+00
4.957e-01,0.000e+00
4.986e-01,0.000e+00
5.015e-01,0.000e+00
5.044e-01,0.000e+00
5.074e-01,0.000e+00
5.103e-01,0.000e+00
5.132e-01,0.000e+00
5.161e-01,0.000e+00
5.191e-01,0.000e+00
5.220e-01,0.000e+00
5.249e-01,0.000e+00
5.278e-01,0.000e+00
5.308e-01,0.000e+00
5.337e-01,0.000e+00
5.366e-01,0.000e+00
5.395e-01,0.000e+00
5.425e-01,3.420e-03
5.454e-01,0.000e+00
5.483e-01,0.000e+00
5.512e-01,3.420e-03
5.541e-01,0.000e+00
5.571e-01,0.000e+00
5.600e-01,0.000e+00
5.629e-01,0.000e+00
5.658e-01,0.000e+00
5.688e-01,0.000e+00
5.717e-01,0.000e+00
5.746e-01,0.000e+00
5.775e-01,0.000e+00
5.805e-01,0.000e+00
5.834e-01,0.000e+00
5.863e-01,0.000e+00
5.892e-01,0.000e+00
5.922e-01,3.420e-03
5.951e-01,3.420e-03
5.980e-01,0.000e+00
6.009e-01,0.000e+00
6.038e-01,3.420e-03
6.068e-01,0.000e+00
6.097e-01,0.000e+00
6.126e-01,0.000e+00
6.155e-01,3.420e-03
6.185e-01,0.000e+00
6.214e-01,0.000e+00
6.243e-01,0.000e+00
6.272e-01,0.000e+00
6.302e-01,6.841e-03
6.331e-01,3.420e-03
6.360e-01,0.000e+00
6.389e-01,3.420e-03
6.419e-01,3.420e-03
6.448e-01,3.420e-03
6.477e-01,0.000e+00
6.506e-01,3.420e-03
6.535e-01,0.000e+00
6.565e-01,0.000e+00
6.594e-01,3.420e-03
6.623e-01,0.000e+00
6.652e-01,0.000e+00
6.682e-01,0.000e+00
6.711e-01,0.000e+00
6.740e-01,6.841e-03
6.769e-01,0.000e+00
6.799e-01,3.420e-03
6.828e-01,3.420e-03
6.857e-01,3.420e-03
6.886e-01,3.420e-03
6.916e-01,3.420e-03
6.945e-01,3.420e-03
6.974e-01,6.841e-03
7.003e-01,0.000e+00
7.033e-01,3.420e-03
7.062e-01,3.420e-03
7.091e-01,0.000e+00
7.120e-01,3.420e-03
7.149e-01,1.026e-02
7.179e-01,1.026e-02
7.208e-01,0.000e+00
7.237e-01,3.420e-03
7.266e-01,3.420e-03
7.296e-01,6.841e-03
7.325e-01,0.000e+00
7.354e-01,0.000e+00
7.383e-01,0.000e+00
7.413e-01,3.420e-03
7.442e-01,1.710e-02
7.471e-01,1.026e-02
7.500e-01,1.368e-02
7.530e-01,1.368e-02
7.559e-01,1.368e-02
7.588e-01,2.394e-02
7.617e-01,1.710e-02
7.646e-01,1.710e-02
7.676e-01,1.368e-02
7.705e-01,1.026e-02
7.734e-01,2.394e-02
7.763e-01,3.762e-02
7.793e-01,2.052e-02
7.822e-01,2.052e-02
7.851e-01,1.710e-02
7.880e-01,1.368e-02
7.910e-01,1.710e-02
7.939e-01,6.841e-03
7.968e-01,2.052e-02
7.997e-01,3.762e-02
8.027e-01,2.736e-02
8.056e-01,4.104e-02
8.085e-01,2.052e-02
8.114e-01,5.131e-02
8.143e-01,5.473e-02
8.173e-01,5.815e-02
8.202e-01,3.420e-02
8.231e-01,5.815e-02
8.260e-01,6.841e-02
8.290e-01,5.131e-02
8.319e-01,6.157e-02
8.348e-01,8.209e-02
8.377e-01,7.525e-02
8.407e-01,5.815e-02
8.436e-01,7.867e-02
8.465e-01,8.551e-02
8.494e-01,9.919e-02
8.524e-01,1.060e-01
8.553e-01,1.437e-01
8.582e-01,1.368e-01
8.611e-01,1.231e-01
8.641e-01,1.539e-01
8.670e-01,1.710e-01
8.699e-01,1.915e-01
8.728e-01,2.463e-01
8.757e-01,2.497e-01
8.787e-01,2.907e-01
8.816e-01,3.249e-01
8.845e-01,3.420e-01
8.874e-01,4.104e-01
8.904e-01,4.412e-01
8.933e-01,4.823e-01
8.962e-01,5.849e-01
8.991e-01,6.772e-01
9.021e-01,7.149e-01
9.050e-01,7.114e-01
9.079e-01,9.235e-01
9.108e-01,1.009e+00
9.138e-01,1.320e+00
9.167e-01,1.502e+00
9.196e-01,1.580e+00
9.225e-01,1.943e+00
9.254e-01,2.370e+00
9.284e-01,2.699e+00
9.313e-01,3.314e+00
9.342e-01,4.012e+00
9.371e-01,5.479e+00
9.401e-01,6.218e+00
9.430e-01,8.028e+00
9.459e-01,1.021e+01
9.488e-01,1.301e+01
9.518e-01,1.785e+01
9.547e-01,2.214e+01
9.576e-01,2.805e+01
9.605e-01,3.579e+01
9.635e-01,4.364e+01
9.664e-01,4.565e+01
9.693e-01,4.020e+01
9.722e-01,2.552e+01
9.751e-01,1.001e+01
9.781e-01,1.484e+00
9.810e-01,7.525e-02
9.839e-01,0.000e+00
9.868e-01,0.000e+00
9.898e-01,0.000e+00
9.927e-01,0.000e+00
9.956e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/moderate_inf/total_probability/0_001.csv <==
transmittance,probability_density
3.234e-05,1.281e+01
9.702e-05,1.275e+02
1.617e-04,3.037e+02
2.264e-04,4.714e+02
2.911e-04,6.003e+02
3.557e-04,6.855e+02
4.204e-04,7.328e+02
4.851e-04,7.506e+02
5.498e-04,7.469e+02
6.145e-04,7.283e+02
6.791e-04,6.999e+02
7.438e-04,6.655e+02
8.085e-04,6.278e+02
8.732e-04,5.888e+02
9.379e-04,5.498e+02
1.003e-03,5.116e+02
1.067e-03,4.750e+02
1.132e-03,4.402e+02
1.197e-03,4.074e+02
1.261e-03,3.767e+02
1.326e-03,3.482e+02
1.391e-03,3.217e+02
1.455e-03,2.971e+02
1.520e-03,2.745e+02
1.585e-03,2.536e+02
1.649e-03,2.343e+02
1.714e-03,2.166e+02
1.779e-03,2.004e+02
1.843e-03,1.854e+02
1.908e-03,1.716e+02
1.973e-03,1.590e+02
2.037e-03,1.473e+02
2.102e-03,1.366e+02
2.167e-03,1.268e+02
2.231e-03,1.177e+02
2.296e-03,1.093e+02
2.361e-03,1.016e+02
2.426e-03,9.453e+01
2.490e-03,8.798e+01
2.555e-03,8.194e+01
2.620e-03,7.636e+01
2.684e-03,7.121e+01
2.749e-03,6.644e+01
2.814e-03,6.204e+01
2.878e-03,5.795e+01
2.943e-03,5.417e+01
3.008e-03,5.067e+01
3.072e-03,4.742e+01
3.137e-03,4.440e+01
3.202e-03,4.160e+01
3.266e-03,3.900e+01
3.331e-03,3.658e+01
3.396e-03,3.433e+01
3.460e-03,3.224e+01
3.525e-03,3.029e+01
3.590e-03,2.847e+01
3.654e-03,2.678e+01
3.719e-03,2.519e+01
3.784e-03,2.372e+01
3.848e-03,2.234e+01
3.913e-03,2.105e+01
3.978e-03,1.985e+01
4.043e-03,1.872e+01
4.107e-03,1.766e+01
4.172e-03,1.667e+01
4.237e-03,1.575e+01
4.301e-03,1.488e+01
4.366e-03,1.407e+01
4.431e-03,1.330e+01
4.495e-03,1.259e+01
4.560e-03,1.191e+01
4.625e-03,1.128e+01
4.689e-03,1.068e+01
4.754e-03,1.012e+01
4.819e-03,9.598e+00
4.883e-03,9.102e+00
4.948e-03,8.635e+00
5.013e-03,8.195e+00
5.077e-03,7.780e+00
5.142e-03,7.389e+00
5.207e-03,7.020e+00
5.271e-03,6.672e+00
5.336e-03,6.343e+00
5.401e-03,6.032e+00
5.465e-03,5.739e+00
5.530e-03,5.461e+00
5.595e-03,5.199e+00
5.660e-03,4.951e+00
5.724e-03,4.716e+00
5.789e-03,4.494e+00
5.854e-03,4.283e+00
5.918e-03,4.084e+00
5.983e-03,3.895e+00
6.048e-03,3.716e+00
6.112e-03,3.546e+00
6.177e-03,3.385e+00
6.242e-03,3.232e+00
6.306e-03,3.087e+00
6.371e-03,2.949e+00
6.436e-03,2.818e+00
6.500e-03,2.693e+00
6.565e-03,2.575e+00
6.630e-03,2.463e+00
6.694e-03,2.356e+00
6.759e-03,2.254e+00
6.824e-03,2.157e+00
6.888e-03,2.065e+00
6.953e-03,1.978e+00
7.018e-03,1.894e+00
7.082e-03,1.815e+00
7.147e-03,1.739e+00
7.212e-03,1.667e+00
7.277e-03,1.598e+00
7.341e-03,1.532e+00
7.406e-03,1.469e+00
7.471e-03,1.410e+00
7.535e-03,1.353e+00
7.600e-03,1.298e+00
7.665e-03,1.246e+00
7.729e-03,1.196e+00
7.794e-03,1.149e+00
7.859e-03,1.104e+00
7.923e-03,1.060e+00
7.988e-03,1.019e+00
8.053e-03,9.792e-01
8.117e-03,9.413e-01
8.182e-03,9.051e-01
8.247e-03,8.704e-01
8.311e-03,8.372e-01
8.376e-03,8.054e-01
8.441e-03,7.750e-01
8.505e-03,7.458e-01
8.570e-03,7.179e-01
8.635e-03,6.912e-01
8.699e-03,6.655e-01
8.764e-03,6.410e-01
8.829e-03,6.174e-01
8.894e-03,5.948e-01
8.958e-03,5.732e-01
9.023e-03,5.524e-01
9.088e-03,5.325e-01
9.152e-03,5.133e-01
9.217e-03,4.950e-01
9.282e-03,4.773e-01
9.346e-03,4.604e-01
9.411e-03,4.442e-01
9.476e-03,4.285e-01
9.540e-03,4.135e-01
9.605e-03,3.991e-01
9.670e-03,3.853e-01
9.734e-03,3.720e-01
9.799e-03,3.592e-01
9.864e-03,3.468e-01
9.928e-03,3.350e-01
9.993e-03,3.236e-01
1.006e-02,3.127e-01
1.012e-02,3.021e-01
1.019e-02,2.920e-01
1.025e-02,2.822e-01
1.032e-02,2.728e-01
1.038e-02,2.638e-01
1.045e-02,2.550e-01
1.051e-02,2.467e-01
1.058e-02,2.386e-01
1.064e-02,2.308e-01
1.070e-02,2.233e-01
1.077e-02,2.160e-01
1.083e-02,2.091e-01
1.090e-02,2.023e-01
1.096e-02,1.959e-01
1.103e-02,1.896e-01
1.109e-02,1.836e-01
1.116e-02,1.778e-01
1.122e-02,1.722e-01
1.129e-02,1.668e-01
1.135e-02,1.615e-01
1.142e-02,1.565e-01
1.148e-02,1.516e-01
1.155e-02,1.469e-01
1.161e-02,1.424e-01
1.167e-02,1.380e-01
1.174e-02,1.338e-01
1.180e-02,1.297e-01
1.187e-02,1.258e-01
1.193e-02,1.220e-01
1.200e-02,1.183e-01
1.206e-02,1.147e-01
1.213e-02,1.113e-01
1.219e-02,1.080e-01
1.226e-02,1.047e-01
1.232e-02,1.016e-01
1.239e-02,9.864e-02
1.245e-02,9.573e-02
1.252e-02,9.292e-02
1.258e-02,9.020e-02
1.264e-02,8.757e-02
1.271e-02,8.502e-02
1.277e-02,8.256e-02
1.284e-02,8.018e-02
1.290e-02,7.787e-02


==> anc/03_results/moderate_inf/total_probability/0_002.csv <==
transmittance,probability_density
1.193e-04,2.696e+00
3.580e-04,2.872e+01
5.966e-04,7.073e+01
8.353e-04,1.129e+02
1.074e-03,1.471e+02
1.313e-03,1.712e+02
1.551e-03,1.860e+02
1.790e-03,1.931e+02
2.028e-03,1.945e+02
2.267e-03,1.916e+02
2.506e-03,1.859e+02
2.744e-03,1.782e+02
2.983e-03,1.694e+02
3.222e-03,1.599e+02
3.460e-03,1.503e+02
3.699e-03,1.406e+02
3.938e-03,1.312e+02
4.176e-03,1.222e+02
4.415e-03,1.136e+02
4.654e-03,1.055e+02
4.892e-03,9.785e+01
5.131e-03,9.072e+01
5.370e-03,8.408e+01
5.608e-03,7.792e+01
5.847e-03,7.220e+01
6.085e-03,6.691e+01
6.324e-03,6.202e+01
6.563e-03,5.750e+01
6.801e-03,5.332e+01
7.040e-03,4.947e+01
7.279e-03,4.592e+01
7.517e-03,4.264e+01
7.756e-03,3.962e+01
7.995e-03,3.683e+01
8.233e-03,3.425e+01
8.472e-03,3.187e+01
8.711e-03,2.967e+01
8.949e-03,2.764e+01
9.188e-03,2.577e+01
9.426e-03,2.403e+01
9.665e-03,2.242e+01
9.904e-03,2.094e+01
1.014e-02,1.956e+01
1.038e-02,1.828e+01
1.062e-02,1.710e+01
1.086e-02,1.600e+01
1.110e-02,1.498e+01
1.134e-02,1.404e+01
1.157e-02,1.316e+01
1.181e-02,1.234e+01
1.205e-02,1.158e+01
1.229e-02,1.087e+01
1.253e-02,1.021e+01
1.277e-02,9.593e+00
1.301e-02,9.020e+00
1.324e-02,8.485e+00
1.348e-02,7.985e+00
1.372e-02,7.519e+00
1.396e-02,7.083e+00
1.420e-02,6.676e+00
1.444e-02,6.295e+00
1.468e-02,5.938e+00
1.492e-02,5.604e+00
1.515e-02,5.291e+00
1.539e-02,4.998e+00
1.563e-02,4.723e+00
1.587e-02,4.465e+00
1.611e-02,4.223e+00
1.635e-02,3.996e+00
1.659e-02,3.782e+00
1.682e-02,3.581e+00
1.706e-02,3.392e+00
1.730e-02,3.215e+00
1.754e-02,3.048e+00
1.778e-02,2.890e+00
1.802e-02,2.742e+00
1.826e-02,2.602e+00
1.849e-02,2.471e+00
1.873e-02,2.346e+00
1.897e-02,2.229e+00
1.921e-02,2.119e+00
1.945e-02,2.014e+00
1.969e-02,1.915e+00
1.993e-02,1.822e+00
2.017e-02,1.734e+00
2.040e-02,1.651e+00
2.064e-02,1.572e+00
2.088e-02,1.497e+00
2.112e-02,1.427e+00
2.136e-02,1.360e+00
2.160e-02,1.296e+00
2.184e-02,1.236e+00
2.207e-02,1.179e+00
2.231e-02,1.125e+00
2.255e-02,1.074e+00
2.279e-02,1.026e+00
2.303e-02,9.794e-01
2.327e-02,9.356e-01
2.351e-02,8.939e-01
2.375e-02,8.544e-01
2.398e-02,8.168e-01
2.422e-02,7.811e-01
2.446e-02,7.472e-01
2.470e-02,7.148e-01
2.494e-02,6.841e-01
2.518e-02,6.548e-01
2.542e-02,6.270e-01
2.565e-02,6.004e-01
2.589e-02,5.752e-01
2.613e-02,5.511e-01
2.637e-02,5.281e-01
2.661e-02,5.063e-01
2.685e-02,4.854e-01
2.709e-02,4.655e-01
2.732e-02,4.465e-01
2.756e-02,4.284e-01
2.780e-02,4.111e-01
2.804e-02,3.946e-01
2.828e-02,3.788e-01
2.852e-02,3.637e-01
2.876e-02,3.493e-01
2.900e-02,3.356e-01
2.923e-02,3.224e-01
2.947e-02,3.099e-01
2.971e-02,2.978e-01
2.995e-02,2.863e-01
3.019e-02,2.753e-01
3.043e-02,2.648e-01
3.067e-02,2.547e-01
3.090e-02,2.450e-01
3.114e-02,2.358e-01
3.138e-02,2.269e-01
3.162e-02,2.185e-01
3.186e-02,2.103e-01
3.210e-02,2.025e-01
3.234e-02,1.951e-01
3.258e-02,1.879e-01
3.281e-02,1.810e-01
3.305e-02,1.745e-01
3.329e-02,1.681e-01
3.353e-02,1.621e-01
3.377e-02,1.563e-01
3.401e-02,1.507e-01
3.425e-02,1.453e-01
3.448e-02,1.402e-01
3.472e-02,1.352e-01
3.496e-02,1.305e-01
3.520e-02,1.259e-01
3.544e-02,1.215e-01
3.568e-02,1.173e-01
3.592e-02,1.132e-01
3.615e-02,1.093e-01
3.639e-02,1.056e-01
3.663e-02,1.020e-01
3.687e-02,9.853e-02
3.711e-02,9.519e-02
3.735e-02,9.198e-02
3.759e-02,8.889e-02
3.783e-02,8.592e-02
3.806e-02,8.306e-02
3.830e-02,8.030e-02
3.854e-02,7.765e-02
3.878e-02,7.509e-02
3.902e-02,7.263e-02
3.926e-02,7.026e-02
3.950e-02,6.797e-02
3.973e-02,6.577e-02
3.997e-02,6.364e-02
4.021e-02,6.160e-02
4.045e-02,5.962e-02
4.069e-02,5.772e-02
4.093e-02,5.588e-02
4.117e-02,5.411e-02
4.140e-02,5.241e-02
4.164e-02,5.076e-02
4.188e-02,4.917e-02
4.212e-02,4.763e-02
4.236e-02,4.615e-02
4.260e-02,4.472e-02
4.284e-02,4.334e-02
4.308e-02,4.200e-02
4.331e-02,4.072e-02
4.355e-02,3.947e-02
4.379e-02,3.827e-02
4.403e-02,3.711e-02
4.427e-02,3.599e-02
4.451e-02,3.490e-02
4.475e-02,3.386e-02
4.498e-02,3.284e-02
4.522e-02,3.186e-02
4.546e-02,3.092e-02
4.570e-02,3.000e-02
4.594e-02,2.912e-02
4.618e-02,2.826e-02
4.642e-02,2.743e-02
4.666e-02,2.663e-02
4.689e-02,2.586e-02
4.713e-02,2.511e-02
4.737e-02,2.438e-02
4.761e-02,2.368e-02


==> anc/03_results/moderate_inf/total_probability/0_003.csv <==
transmittance,probability_density
2.464e-04,1.158e+00
7.393e-04,1.115e+01
1.232e-03,2.814e+01
1.725e-03,4.638e+01
2.218e-03,6.218e+01
2.711e-03,7.416e+01
3.204e-03,8.226e+01
3.696e-03,8.696e+01
4.189e-03,8.894e+01
4.682e-03,8.884e+01
5.175e-03,8.721e+01
5.668e-03,8.452e+01
6.161e-03,8.110e+01
6.654e-03,7.725e+01
7.146e-03,7.315e+01
7.639e-03,6.896e+01
8.132e-03,6.478e+01
8.625e-03,6.069e+01
9.118e-03,5.674e+01
9.611e-03,5.296e+01
1.010e-02,4.937e+01
1.060e-02,4.598e+01
1.109e-02,4.280e+01
1.158e-02,3.982e+01
1.207e-02,3.704e+01
1.257e-02,3.444e+01
1.306e-02,3.203e+01
1.355e-02,2.979e+01
1.405e-02,2.771e+01
1.454e-02,2.578e+01
1.503e-02,2.399e+01
1.552e-02,2.234e+01
1.602e-02,2.080e+01
1.651e-02,1.938e+01
1.700e-02,1.806e+01
1.750e-02,1.684e+01
1.799e-02,1.571e+01
1.848e-02,1.466e+01
1.897e-02,1.369e+01
1.947e-02,1.279e+01
1.996e-02,1.196e+01
2.045e-02,1.118e+01
2.095e-02,1.046e+01
2.144e-02,9.793e+00
2.193e-02,9.171e+00
2.242e-02,8.594e+00
2.292e-02,8.056e+00
2.341e-02,7.556e+00
2.390e-02,7.091e+00
2.440e-02,6.657e+00
2.489e-02,6.253e+00
2.538e-02,5.877e+00
2.587e-02,5.525e+00
2.637e-02,5.198e+00
2.686e-02,4.891e+00
2.735e-02,4.605e+00
2.785e-02,4.338e+00
2.834e-02,4.088e+00
2.883e-02,3.854e+00
2.932e-02,3.635e+00
2.982e-02,3.430e+00
3.031e-02,3.238e+00
3.080e-02,3.058e+00
3.130e-02,2.889e+00
3.179e-02,2.731e+00
3.228e-02,2.582e+00
3.277e-02,2.443e+00
3.327e-02,2.311e+00
3.376e-02,2.188e+00
3.425e-02,2.072e+00
3.475e-02,1.963e+00
3.524e-02,1.861e+00
3.573e-02,1.764e+00
3.622e-02,1.673e+00
3.672e-02,1.587e+00
3.721e-02,1.507e+00
3.770e-02,1.431e+00
3.820e-02,1.359e+00
3.869e-02,1.291e+00
3.918e-02,1.227e+00
3.967e-02,1.166e+00
4.017e-02,1.109e+00
4.066e-02,1.055e+00
4.115e-02,1.004e+00
4.165e-02,9.559e-01
4.214e-02,9.102e-01
4.263e-02,8.670e-01
4.312e-02,8.261e-01
4.362e-02,7.873e-01
4.411e-02,7.506e-01
4.460e-02,7.157e-01
4.510e-02,6.827e-01
4.559e-02,6.514e-01
4.608e-02,6.218e-01
4.657e-02,5.936e-01
4.707e-02,5.668e-01
4.756e-02,5.414e-01
4.805e-02,5.173e-01
4.855e-02,4.944e-01
4.904e-02,4.726e-01
4.953e-02,4.519e-01
5.002e-02,4.322e-01
5.052e-02,4.135e-01
5.101e-02,3.956e-01
5.150e-02,3.787e-01
5.200e-02,3.625e-01
5.249e-02,3.471e-01
5.298e-02,3.325e-01
5.347e-02,3.185e-01
5.397e-02,3.052e-01
5.446e-02,2.925e-01
5.495e-02,2.804e-01
5.545e-02,2.689e-01
5.594e-02,2.579e-01
5.643e-02,2.474e-01
5.692e-02,2.374e-01
5.742e-02,2.278e-01
5.791e-02,2.187e-01
5.840e-02,2.099e-01
5.890e-02,2.016e-01
5.939e-02,1.936e-01
5.988e-02,1.860e-01
6.037e-02,1.787e-01
6.087e-02,1.718e-01
6.136e-02,1.651e-01
6.185e-02,1.587e-01
6.235e-02,1.526e-01
6.284e-02,1.468e-01
6.333e-02,1.412e-01
6.382e-02,1.359e-01
6.432e-02,1.307e-01
6.481e-02,1.258e-01
6.530e-02,1.211e-01
6.580e-02,1.166e-01
6.629e-02,1.123e-01
6.678e-02,1.082e-01
6.727e-02,1.042e-01
6.777e-02,1.004e-01
6.826e-02,9.672e-02
6.875e-02,9.322e-02
6.925e-02,8.985e-02
6.974e-02,8.662e-02
7.023e-02,8.353e-02
7.072e-02,8.055e-02
7.122e-02,7.769e-02
7.171e-02,7.495e-02
7.220e-02,7.231e-02
7.270e-02,6.978e-02
7.319e-02,6.735e-02
7.368e-02,6.501e-02
7.417e-02,6.276e-02
7.467e-02,6.059e-02
7.516e-02,5.852e-02
7.565e-02,5.652e-02
7.615e-02,5.459e-02
7.664e-02,5.274e-02
7.713e-02,5.096e-02
7.762e-02,4.925e-02
7.812e-02,4.760e-02
7.861e-02,4.601e-02
7.910e-02,4.448e-02
7.960e-02,4.300e-02
8.009e-02,4.159e-02
8.058e-02,4.022e-02
8.107e-02,3.890e-02
8.157e-02,3.763e-02
8.206e-02,3.641e-02
8.255e-02,3.523e-02
8.305e-02,3.410e-02
8.354e-02,3.300e-02
8.403e-02,3.195e-02
8.452e-02,3.093e-02
8.502e-02,2.994e-02
8.551e-02,2.900e-02
8.600e-02,2.808e-02
8.650e-02,2.720e-02
8.699e-02,2.635e-02
8.748e-02,2.553e-02
8.797e-02,2.473e-02
8.847e-02,2.397e-02
8.896e-02,2.323e-02
8.945e-02,2.251e-02
8.995e-02,2.182e-02
9.044e-02,2.116e-02
9.093e-02,2.051e-02
9.142e-02,1.989e-02
9.192e-02,1.929e-02
9.241e-02,1.871e-02
9.290e-02,1.815e-02
9.340e-02,1.760e-02
9.389e-02,1.708e-02
9.438e-02,1.657e-02
9.487e-02,1.608e-02
9.537e-02,1.561e-02
9.586e-02,1.515e-02
9.635e-02,1.470e-02
9.685e-02,1.427e-02
9.734e-02,1.386e-02
9.783e-02,1.346e-02
9.832e-02,1.307e-02


==> anc/03_results/moderate_inf/total_probability/0_004.csv <==
transmittance,probability_density
4.103e-04,4.756e-01
1.231e-03,4.853e+00
2.052e-03,1.279e+01
2.872e-03,2.204e+01
3.693e-03,3.073e+01
4.513e-03,3.789e+01
5.334e-03,4.323e+01
6.155e-03,4.683e+01
6.975e-03,4.893e+01
7.796e-03,4.979e+01
8.616e-03,4.969e+01
9.437e-03,4.887e+01
1.026e-02,4.752e+01
1.108e-02,4.581e+01
1.190e-02,4.385e+01
1.272e-02,4.175e+01
1.354e-02,3.958e+01
1.436e-02,3.739e+01
1.518e-02,3.523e+01
1.600e-02,3.312e+01
1.682e-02,3.108e+01
1.764e-02,2.913e+01
1.846e-02,2.727e+01
1.928e-02,2.551e+01
2.010e-02,2.385e+01
2.093e-02,2.229e+01
2.175e-02,2.082e+01
2.257e-02,1.944e+01
2.339e-02,1.816e+01
2.421e-02,1.696e+01
2.503e-02,1.584e+01
2.585e-02,1.480e+01
2.667e-02,1.383e+01
2.749e-02,1.292e+01
2.831e-02,1.208e+01
2.913e-02,1.129e+01
2.995e-02,1.056e+01
3.077e-02,9.884e+00
3.159e-02,9.252e+00
3.241e-02,8.664e+00
3.323e-02,8.116e+00
3.405e-02,7.605e+00
3.488e-02,7.130e+00
3.570e-02,6.687e+00
3.652e-02,6.275e+00
3.734e-02,5.890e+00
3.816e-02,5.531e+00
3.898e-02,5.196e+00
3.980e-02,4.884e+00
4.062e-02,4.592e+00
4.144e-02,4.320e+00
4.226e-02,4.065e+00
4.308e-02,3.827e+00
4.390e-02,3.605e+00
4.472e-02,3.397e+00
4.554e-02,3.202e+00
4.636e-02,3.020e+00
4.718e-02,2.849e+00
4.801e-02,2.689e+00
4.883e-02,2.538e+00
4.965e-02,2.398e+00
5.047e-02,2.265e+00
5.129e-02,2.142e+00
5.211e-02,2.025e+00
5.293e-02,1.916e+00
5.375e-02,1.813e+00
5.457e-02,1.716e+00
5.539e-02,1.625e+00
5.621e-02,1.540e+00
5.703e-02,1.459e+00
5.785e-02,1.383e+00
5.867e-02,1.312e+00
5.949e-02,1.245e+00
6.031e-02,1.181e+00
6.113e-02,1.121e+00
6.196e-02,1.065e+00
6.278e-02,1.012e+00
6.360e-02,9.613e-01
6.442e-02,9.138e-01
6.524e-02,8.689e-01
6.606e-02,8.265e-01
6.688e-02,7.863e-01
6.770e-02,7.484e-01
6.852e-02,7.125e-01
6.934e-02,6.785e-01
7.016e-02,6.463e-01
7.098e-02,6.158e-01
7.180e-02,5.870e-01
7.262e-02,5.596e-01
7.344e-02,5.337e-01
7.426e-02,5.091e-01
7.508e-02,4.858e-01
7.591e-02,4.636e-01
7.673e-02,4.426e-01
7.755e-02,4.227e-01
7.837e-02,4.037e-01
7.919e-02,3.857e-01
8.001e-02,3.686e-01
8.083e-02,3.524e-01
8.165e-02,3.369e-01
8.247e-02,3.222e-01
8.329e-02,3.082e-01
8.411e-02,2.949e-01
8.493e-02,2.823e-01
8.575e-02,2.702e-01
8.657e-02,2.587e-01
8.739e-02,2.478e-01
8.821e-02,2.374e-01
8.904e-02,2.274e-01
8.986e-02,2.180e-01
9.068e-02,2.089e-01
9.150e-02,2.003e-01
9.232e-02,1.921e-01
9.314e-02,1.842e-01
9.396e-02,1.768e-01
9.478e-02,1.696e-01
9.560e-02,1.628e-01
9.642e-02,1.563e-01
9.724e-02,1.500e-01
9.806e-02,1.441e-01
9.888e-02,1.384e-01
9.970e-02,1.330e-01
1.005e-01,1.278e-01
1.013e-01,1.228e-01
1.022e-01,1.180e-01
1.030e-01,1.135e-01
1.038e-01,1.091e-01
1.046e-01,1.049e-01
1.054e-01,1.009e-01
1.063e-01,9.712e-02
1.071e-01,9.346e-02
1.079e-01,8.995e-02
1.087e-01,8.659e-02
1.096e-01,8.336e-02
1.104e-01,8.027e-02
1.112e-01,7.731e-02
1.120e-01,7.447e-02
1.128e-01,7.175e-02
1.137e-01,6.913e-02
1.145e-01,6.662e-02
1.153e-01,6.422e-02
1.161e-01,6.191e-02
1.169e-01,5.969e-02
1.178e-01,5.756e-02
1.186e-01,5.552e-02
1.194e-01,5.355e-02
1.202e-01,5.166e-02
1.210e-01,4.985e-02
1.219e-01,4.811e-02
1.227e-01,4.643e-02
1.235e-01,4.482e-02
1.243e-01,4.328e-02
1.251e-01,4.179e-02
1.260e-01,4.036e-02
1.268e-01,3.898e-02
1.276e-01,3.765e-02
1.284e-01,3.638e-02
1.292e-01,3.515e-02
1.301e-01,3.397e-02
1.309e-01,3.283e-02
1.317e-01,3.174e-02
1.325e-01,3.068e-02
1.333e-01,2.967e-02
1.342e-01,2.869e-02
1.350e-01,2.775e-02
1.358e-01,2.684e-02
1.366e-01,2.597e-02
1.375e-01,2.512e-02
1.383e-01,2.431e-02
1.391e-01,2.353e-02
1.399e-01,2.277e-02
1.407e-01,2.204e-02
1.416e-01,2.134e-02
1.424e-01,2.066e-02
1.432e-01,2.001e-02
1.440e-01,1.937e-02
1.448e-01,1.876e-02
1.457e-01,1.818e-02
1.465e-01,1.761e-02
1.473e-01,1.706e-02
1.481e-01,1.653e-02
1.489e-01,1.602e-02
1.498e-01,1.553e-02
1.506e-01,1.505e-02
1.514e-01,1.459e-02
1.522e-01,1.415e-02
1.530e-01,1.372e-02
1.539e-01,1.330e-02
1.547e-01,1.290e-02
1.555e-01,1.251e-02
1.563e-01,1.214e-02
1.571e-01,1.178e-02
1.580e-01,1.142e-02
1.588e-01,1.109e-02
1.596e-01,1.076e-02
1.604e-01,1.044e-02
1.612e-01,1.013e-02
1.621e-01,9.837e-03
1.629e-01,9.550e-03
1.637e-01,9.272e-03


==> anc/03_results/moderate_inf/total_probability/0_005.csv <==
transmittance,probability_density
5.882e-04,1.974e-01
1.765e-03,2.296e+00
2.941e-03,6.492e+00
4.118e-03,1.179e+01
5.294e-03,1.716e+01
6.470e-03,2.193e+01
7.647e-03,2.580e+01
8.823e-03,2.870e+01
1.000e-02,3.067e+01
1.118e-02,3.185e+01
1.235e-02,3.236e+01
1.353e-02,3.234e+01
1.471e-02,3.190e+01
1.588e-02,3.115e+01
1.706e-02,3.017e+01
1.823e-02,2.904e+01
1.941e-02,2.780e+01
2.059e-02,2.651e+01
2.176e-02,2.519e+01
2.294e-02,2.386e+01
2.412e-02,2.256e+01
2.529e-02,2.128e+01
2.647e-02,2.005e+01
2.765e-02,1.887e+01
2.882e-02,1.774e+01
3.000e-02,1.666e+01
3.118e-02,1.564e+01
3.235e-02,1.468e+01
3.353e-02,1.377e+01
3.471e-02,1.291e+01
3.588e-02,1.210e+01
3.706e-02,1.135e+01
3.823e-02,1.064e+01
3.941e-02,9.976e+00
4.059e-02,9.355e+00
4.176e-02,8.774e+00
4.294e-02,8.230e+00
4.412e-02,7.722e+00
4.529e-02,7.246e+00
4.647e-02,6.802e+00
4.765e-02,6.387e+00
4.882e-02,5.999e+00
5.000e-02,5.636e+00
5.118e-02,5.297e+00
5.235e-02,4.980e+00
5.353e-02,4.683e+00
5.470e-02,4.406e+00
5.588e-02,4.146e+00
5.706e-02,3.903e+00
5.823e-02,3.676e+00
5.941e-02,3.463e+00
6.059e-02,3.264e+00
6.176e-02,3.077e+00
6.294e-02,2.902e+00
6.412e-02,2.738e+00
6.529e-02,2.584e+00
6.647e-02,2.440e+00
6.765e-02,2.304e+00
6.882e-02,2.177e+00
7.000e-02,2.058e+00
7.118e-02,1.946e+00
7.235e-02,1.840e+00
7.353e-02,1.741e+00
7.470e-02,1.648e+00
7.588e-02,1.560e+00
7.706e-02,1.478e+00
7.823e-02,1.400e+00
7.941e-02,1.327e+00
8.059e-02,1.258e+00
8.176e-02,1.193e+00
8.294e-02,1.132e+00
8.412e-02,1.074e+00
8.529e-02,1.019e+00
8.647e-02,9.680e-01
8.765e-02,9.195e-01
8.882e-02,8.737e-01
9.000e-02,8.304e-01
9.117e-02,7.895e-01
9.235e-02,7.508e-01
9.353e-02,7.142e-01
9.470e-02,6.797e-01
9.588e-02,6.469e-01
9.706e-02,6.159e-01
9.823e-02,5.866e-01
9.941e-02,5.588e-01
1.006e-01,5.325e-01
1.018e-01,5.076e-01
1.029e-01,4.839e-01
1.041e-01,4.615e-01
1.053e-01,4.403e-01
1.065e-01,4.201e-01
1.076e-01,4.009e-01
1.088e-01,3.828e-01
1.100e-01,3.655e-01
1.112e-01,3.491e-01
1.124e-01,3.335e-01
1.135e-01,3.187e-01
1.147e-01,3.047e-01
1.159e-01,2.913e-01
1.171e-01,2.785e-01
1.182e-01,2.664e-01
1.194e-01,2.549e-01
1.206e-01,2.439e-01
1.218e-01,2.335e-01
1.229e-01,2.235e-01
1.241e-01,2.141e-01
1.253e-01,2.050e-01
1.265e-01,1.964e-01
1.276e-01,1.882e-01
1.288e-01,1.804e-01
1.300e-01,1.729e-01
1.312e-01,1.658e-01
1.324e-01,1.590e-01
1.335e-01,1.525e-01
1.347e-01,1.463e-01
1.359e-01,1.404e-01
1.371e-01,1.347e-01
1.382e-01,1.294e-01
1.394e-01,1.242e-01
1.406e-01,1.193e-01
1.418e-01,1.146e-01
1.429e-01,1.101e-01
1.441e-01,1.057e-01
1.453e-01,1.016e-01
1.465e-01,9.768e-02
1.476e-01,9.391e-02
1.488e-01,9.030e-02
1.500e-01,8.684e-02
1.512e-01,8.353e-02
1.524e-01,8.036e-02
1.535e-01,7.733e-02
1.547e-01,7.442e-02
1.559e-01,7.163e-02
1.571e-01,6.896e-02
1.582e-01,6.639e-02
1.594e-01,6.394e-02
1.606e-01,6.158e-02
1.618e-01,5.932e-02
1.629e-01,5.716e-02
1.641e-01,5.508e-02
1.653e-01,5.308e-02
1.665e-01,5.117e-02
1.676e-01,4.933e-02
1.688e-01,4.756e-02
1.700e-01,4.587e-02
1.712e-01,4.424e-02
1.723e-01,4.267e-02
1.735e-01,4.117e-02
1.747e-01,3.973e-02
1.759e-01,3.834e-02
1.771e-01,3.700e-02
1.782e-01,3.572e-02
1.794e-01,3.449e-02
1.806e-01,3.330e-02
1.818e-01,3.216e-02
1.829e-01,3.106e-02
1.841e-01,3.000e-02
1.853e-01,2.899e-02
1.865e-01,2.801e-02
1.876e-01,2.706e-02
1.888e-01,2.616e-02
1.900e-01,2.528e-02
1.912e-01,2.444e-02
1.923e-01,2.363e-02
1.935e-01,2.285e-02
1.947e-01,2.210e-02
1.959e-01,2.138e-02
1.971e-01,2.068e-02
1.982e-01,2.000e-02
1.994e-01,1.936e-02
2.006e-01,1.873e-02
2.018e-01,1.813e-02
2.029e-01,1.755e-02
2.041e-01,1.698e-02
2.053e-01,1.644e-02
2.065e-01,1.592e-02
2.076e-01,1.542e-02
2.088e-01,1.493e-02
2.100e-01,1.446e-02
2.112e-01,1.401e-02
2.123e-01,1.357e-02
2.135e-01,1.315e-02
2.147e-01,1.274e-02
2.159e-01,1.235e-02
2.171e-01,1.197e-02
2.182e-01,1.160e-02
2.194e-01,1.125e-02
2.206e-01,1.090e-02
2.218e-01,1.057e-02
2.229e-01,1.025e-02
2.241e-01,9.941e-03
2.253e-01,9.642e-03
2.265e-01,9.353e-03
2.276e-01,9.073e-03
2.288e-01,8.803e-03
2.300e-01,8.541e-03
2.312e-01,8.288e-03
2.323e-01,8.044e-03
2.335e-01,7.807e-03
2.347e-01,7.578e-03


==> anc/03_results/moderate_inf/total_probability/0_006.csv <==
transmittance,probability_density
8.005e-04,1.086e-01
2.402e-03,1.199e+00
4.003e-03,3.563e+00
5.604e-03,6.759e+00
7.205e-03,1.022e+01
8.806e-03,1.350e+01
1.041e-02,1.634e+01
1.201e-02,1.863e+01
1.361e-02,2.035e+01
1.521e-02,2.153e+01
1.681e-02,2.224e+01
1.841e-02,2.256e+01
2.001e-02,2.255e+01
2.161e-02,2.228e+01
2.322e-02,2.182e+01
2.482e-02,2.120e+01
2.642e-02,2.048e+01
2.802e-02,1.968e+01
2.962e-02,1.884e+01
3.122e-02,1.797e+01
3.282e-02,1.709e+01
3.442e-02,1.622e+01
3.602e-02,1.536e+01
3.762e-02,1.453e+01
3.923e-02,1.372e+01
4.083e-02,1.294e+01
4.243e-02,1.219e+01
4.403e-02,1.148e+01
4.563e-02,1.081e+01
4.723e-02,1.017e+01
4.883e-02,9.561e+00
5.043e-02,8.989e+00
5.203e-02,8.449e+00
5.364e-02,7.941e+00
5.524e-02,7.463e+00
5.684e-02,7.014e+00
5.844e-02,6.592e+00
6.004e-02,6.196e+00
6.164e-02,5.825e+00
6.324e-02,5.476e+00
6.484e-02,5.150e+00
6.644e-02,4.844e+00
6.804e-02,4.557e+00
6.965e-02,4.288e+00
7.125e-02,4.035e+00
7.285e-02,3.799e+00
7.445e-02,3.578e+00
7.605e-02,3.370e+00
7.765e-02,3.175e+00
7.925e-02,2.993e+00
8.085e-02,2.821e+00
8.245e-02,2.661e+00
8.406e-02,2.510e+00
8.566e-02,2.369e+00
8.726e-02,2.236e+00
8.886e-02,2.111e+00
9.046e-02,1.994e+00
9.206e-02,1.884e+00
9.366e-02,1.781e+00
9.526e-02,1.684e+00
9.686e-02,1.592e+00
9.846e-02,1.507e+00
1.001e-01,1.426e+00
1.017e-01,1.350e+00
1.033e-01,1.278e+00
1.049e-01,1.211e+00
1.065e-01,1.147e+00
1.081e-01,1.087e+00
1.097e-01,1.031e+00
1.113e-01,9.776e-01
1.129e-01,9.274e-01
1.145e-01,8.801e-01
1.161e-01,8.354e-01
1.177e-01,7.933e-01
1.193e-01,7.534e-01
1.209e-01,7.158e-01
1.225e-01,6.803e-01
1.241e-01,6.467e-01
1.257e-01,6.149e-01
1.273e-01,5.849e-01
1.289e-01,5.564e-01
1.305e-01,5.296e-01
1.321e-01,5.041e-01
1.337e-01,4.800e-01
1.353e-01,4.572e-01
1.369e-01,4.355e-01
1.385e-01,4.150e-01
1.401e-01,3.956e-01
1.417e-01,3.772e-01
1.433e-01,3.597e-01
1.449e-01,3.431e-01
1.465e-01,3.274e-01
1.481e-01,3.124e-01
1.497e-01,2.982e-01
1.513e-01,2.848e-01
1.529e-01,2.720e-01
1.545e-01,2.598e-01
1.561e-01,2.482e-01
1.577e-01,2.372e-01
1.593e-01,2.268e-01
1.609e-01,2.168e-01
1.625e-01,2.074e-01
1.641e-01,1.984e-01
1.657e-01,1.898e-01
1.673e-01,1.816e-01
1.689e-01,1.738e-01
1.705e-01,1.664e-01
1.721e-01,1.594e-01
1.737e-01,1.527e-01
1.753e-01,1.462e-01
1.769e-01,1.401e-01
1.785e-01,1.343e-01
1.801e-01,1.287e-01
1.817e-01,1.234e-01
1.833e-01,1.184e-01
1.849e-01,1.135e-01
1.865e-01,1.089e-01
1.881e-01,1.045e-01
1.897e-01,1.003e-01
1.913e-01,9.625e-02
1.929e-01,9.240e-02
1.945e-01,8.872e-02
1.961e-01,8.521e-02
1.977e-01,8.185e-02
1.993e-01,7.863e-02
2.009e-01,7.555e-02
2.025e-01,7.261e-02
2.041e-01,6.980e-02
2.057e-01,6.710e-02
2.073e-01,6.452e-02
2.089e-01,6.205e-02
2.105e-01,5.968e-02
2.121e-01,5.742e-02
2.137e-01,5.525e-02
2.153e-01,5.317e-02
2.169e-01,5.117e-02
2.185e-01,4.926e-02
2.201e-01,4.743e-02
2.217e-01,4.567e-02
2.233e-01,4.398e-02
2.249e-01,4.237e-02
2.265e-01,4.082e-02
2.281e-01,3.933e-02
2.298e-01,3.790e-02
2.314e-01,3.653e-02
2.330e-01,3.521e-02
2.346e-01,3.395e-02
2.362e-01,3.273e-02
2.378e-01,3.157e-02
2.394e-01,3.045e-02
2.410e-01,2.937e-02
2.426e-01,2.834e-02
2.442e-01,2.734e-02
2.458e-01,2.639e-02
2.474e-01,2.547e-02
2.490e-01,2.458e-02
2.506e-01,2.373e-02
2.522e-01,2.292e-02
2.538e-01,2.213e-02
2.554e-01,2.137e-02
2.570e-01,2.064e-02
2.586e-01,1.994e-02
2.602e-01,1.927e-02
2.618e-01,1.862e-02
2.634e-01,1.799e-02
2.650e-01,1.739e-02
2.666e-01,1.681e-02
2.682e-01,1.625e-02
2.698e-01,1.572e-02
2.714e-01,1.520e-02
2.730e-01,1.470e-02
2.746e-01,1.422e-02
2.762e-01,1.375e-02
2.778e-01,1.330e-02
2.794e-01,1.287e-02
2.810e-01,1.246e-02
2.826e-01,1.206e-02
2.842e-01,1.167e-02
2.858e-01,1.130e-02
2.874e-01,1.093e-02
2.890e-01,1.059e-02
2.906e-01,1.025e-02
2.922e-01,9.928e-03
2.938e-01,9.616e-03
2.954e-01,9.314e-03
2.970e-01,9.023e-03
2.986e-01,8.742e-03
3.002e-01,8.470e-03
3.018e-01,8.208e-03
3.034e-01,7.955e-03
3.050e-01,7.710e-03
3.066e-01,7.474e-03
3.082e-01,7.245e-03
3.098e-01,7.025e-03
3.114e-01,6.811e-03
3.130e-01,6.605e-03
3.146e-01,6.406e-03
3.162e-01,6.213e-03
3.178e-01,6.027e-03
3.194e-01,5.846e-03


==> anc/03_results/moderate_inf/total_probability/0_007.csv <==
transmittance,probability_density
1.027e-03,5.705e-02
3.080e-03,6.989e-01
5.133e-03,2.016e+00
7.186e-03,3.908e+00
9.239e-03,6.109e+00
1.129e-02,8.351e+00
1.335e-02,1.044e+01
1.540e-02,1.224e+01
1.745e-02,1.372e+01
1.950e-02,1.485e+01
2.156e-02,1.566e+01
2.361e-02,1.618e+01
2.566e-02,1.644e+01
2.772e-02,1.650e+01
2.977e-02,1.638e+01
3.182e-02,1.612e+01
3.388e-02,1.575e+01
3.593e-02,1.529e+01
3.798e-02,1.478e+01
4.004e-02,1.423e+01
4.209e-02,1.364e+01
4.414e-02,1.305e+01
4.620e-02,1.245e+01
4.825e-02,1.185e+01
5.030e-02,1.126e+01
5.236e-02,1.068e+01
5.441e-02,1.012e+01
5.646e-02,9.578e+00
5.851e-02,9.058e+00
6.057e-02,8.559e+00
6.262e-02,8.082e+00
6.467e-02,7.629e+00
6.673e-02,7.197e+00
6.878e-02,6.788e+00
7.083e-02,6.401e+00
7.289e-02,6.034e+00
7.494e-02,5.688e+00
7.699e-02,5.361e+00
7.905e-02,5.053e+00
8.110e-02,4.762e+00
8.315e-02,4.488e+00
8.521e-02,4.231e+00
8.726e-02,3.988e+00
8.931e-02,3.760e+00
9.137e-02,3.546e+00
9.342e-02,3.344e+00
9.547e-02,3.154e+00
9.752e-02,2.976e+00
9.958e-02,2.808e+00
1.016e-01,2.650e+00
1.037e-01,2.502e+00
1.057e-01,2.362e+00
1.078e-01,2.231e+00
1.098e-01,2.108e+00
1.119e-01,1.992e+00
1.139e-01,1.882e+00
1.160e-01,1.780e+00
1.181e-01,1.683e+00
1.201e-01,1.592e+00
1.222e-01,1.506e+00
1.242e-01,1.426e+00
1.263e-01,1.350e+00
1.283e-01,1.278e+00
1.304e-01,1.210e+00
1.324e-01,1.147e+00
1.345e-01,1.087e+00
1.365e-01,1.030e+00
1.386e-01,9.770e-01
1.406e-01,9.266e-01
1.427e-01,8.791e-01
1.447e-01,8.343e-01
1.468e-01,7.919e-01
1.489e-01,7.519e-01
1.509e-01,7.142e-01
1.530e-01,6.784e-01
1.550e-01,6.447e-01
1.571e-01,6.128e-01
1.591e-01,5.826e-01
1.612e-01,5.540e-01
1.632e-01,5.270e-01
1.653e-01,5.014e-01
1.673e-01,4.772e-01
1.694e-01,4.543e-01
1.714e-01,4.326e-01
1.735e-01,4.120e-01
1.755e-01,3.925e-01
1.776e-01,3.740e-01
1.797e-01,3.564e-01
1.817e-01,3.398e-01
1.838e-01,3.240e-01
1.858e-01,3.090e-01
1.879e-01,2.948e-01
1.899e-01,2.813e-01
1.920e-01,2.685e-01
1.940e-01,2.563e-01
1.961e-01,2.448e-01
1.981e-01,2.338e-01
2.002e-01,2.233e-01
2.022e-01,2.134e-01
2.043e-01,2.039e-01
2.063e-01,1.949e-01
2.084e-01,1.864e-01
2.104e-01,1.782e-01
2.125e-01,1.705e-01
2.146e-01,1.631e-01
2.166e-01,1.561e-01
2.187e-01,1.494e-01
2.207e-01,1.430e-01
2.228e-01,1.369e-01
2.248e-01,1.311e-01
2.269e-01,1.256e-01
2.289e-01,1.203e-01
2.310e-01,1.153e-01
2.330e-01,1.105e-01
2.351e-01,1.059e-01
2.371e-01,1.016e-01
2.392e-01,9.740e-02
2.412e-01,9.341e-02
2.433e-01,8.961e-02
2.454e-01,8.598e-02
2.474e-01,8.251e-02
2.495e-01,7.919e-02
2.515e-01,7.602e-02
2.536e-01,7.299e-02
2.556e-01,7.009e-02
2.577e-01,6.732e-02
2.597e-01,6.467e-02
2.618e-01,6.214e-02
2.638e-01,5.971e-02
2.659e-01,5.739e-02
2.679e-01,5.516e-02
2.700e-01,5.304e-02
2.720e-01,5.100e-02
2.741e-01,4.905e-02
2.761e-01,4.718e-02
2.782e-01,4.539e-02
2.803e-01,4.367e-02
2.823e-01,4.202e-02
2.844e-01,4.045e-02
2.864e-01,3.893e-02
2.885e-01,3.748e-02
2.905e-01,3.609e-02
2.926e-01,3.476e-02
2.946e-01,3.348e-02
2.967e-01,3.225e-02
2.987e-01,3.107e-02
3.008e-01,2.994e-02
3.028e-01,2.886e-02
3.049e-01,2.781e-02
3.069e-01,2.681e-02
3.090e-01,2.585e-02
3.111e-01,2.493e-02
3.131e-01,2.404e-02
3.152e-01,2.319e-02
3.172e-01,2.237e-02
3.193e-01,2.158e-02
3.213e-01,2.082e-02
3.234e-01,2.009e-02
3.254e-01,1.939e-02
3.275e-01,1.872e-02
3.295e-01,1.807e-02
3.316e-01,1.745e-02
3.336e-01,1.685e-02
3.357e-01,1.627e-02
3.377e-01,1.572e-02
3.398e-01,1.518e-02
3.418e-01,1.467e-02
3.439e-01,1.417e-02
3.460e-01,1.369e-02
3.480e-01,1.324e-02
3.501e-01,1.279e-02
3.521e-01,1.237e-02
3.542e-01,1.196e-02
3.562e-01,1.156e-02
3.583e-01,1.118e-02
3.603e-01,1.081e-02
3.624e-01,1.046e-02
3.644e-01,1.012e-02
3.665e-01,9.786e-03
3.685e-01,9.469e-03
3.706e-01,9.163e-03
3.726e-01,8.867e-03
3.747e-01,8.582e-03
3.768e-01,8.307e-03
3.788e-01,8.042e-03
3.809e-01,7.786e-03
3.829e-01,7.539e-03
3.850e-01,7.300e-03
3.870e-01,7.070e-03
3.891e-01,6.848e-03
3.911e-01,6.633e-03
3.932e-01,6.426e-03
3.952e-01,6.226e-03
3.973e-01,6.033e-03
3.993e-01,5.846e-03
4.014e-01,5.666e-03
4.034e-01,5.491e-03
4.055e-01,5.323e-03
4.076e-01,5.160e-03
4.096e-01,5.003e-03


==> anc/03_results/moderate_inf/total_probability/0_008.csv <==
transmittance,probability_density
1.224e-03,2.434e-02
3.672e-03,3.547e-01
6.120e-03,1.110e+00
8.568e-03,2.266e+00
1.102e-02,3.704e+00
1.346e-02,5.272e+00
1.591e-02,6.831e+00
1.836e-02,8.278e+00
2.081e-02,9.549e+00
2.326e-02,1.061e+01
2.570e-02,1.145e+01
2.815e-02,1.209e+01
3.060e-02,1.252e+01
3.305e-02,1.278e+01
3.550e-02,1.289e+01
3.794e-02,1.288e+01
4.039e-02,1.275e+01
4.284e-02,1.254e+01
4.529e-02,1.226e+01
4.774e-02,1.193e+01
5.019e-02,1.155e+01
5.263e-02,1.115e+01
5.508e-02,1.073e+01
5.753e-02,1.029e+01
5.998e-02,9.854e+00
6.243e-02,9.415e+00
6.487e-02,8.981e+00
6.732e-02,8.553e+00
6.977e-02,8.136e+00
7.222e-02,7.731e+00
7.467e-02,7.339e+00
7.711e-02,6.962e+00
7.956e-02,6.599e+00
8.201e-02,6.252e+00
8.446e-02,5.920e+00
8.691e-02,5.603e+00
8.935e-02,5.301e+00
9.180e-02,5.015e+00
9.425e-02,4.743e+00
9.670e-02,4.485e+00
9.915e-02,4.240e+00
1.016e-01,4.008e+00
1.040e-01,3.789e+00
1.065e-01,3.582e+00
1.089e-01,3.386e+00
1.114e-01,3.201e+00
1.138e-01,3.027e+00
1.163e-01,2.862e+00
1.187e-01,2.706e+00
1.212e-01,2.559e+00
1.236e-01,2.421e+00
1.261e-01,2.290e+00
1.285e-01,2.166e+00
1.310e-01,2.050e+00
1.334e-01,1.940e+00
1.359e-01,1.837e+00
1.383e-01,1.739e+00
1.408e-01,1.647e+00
1.432e-01,1.560e+00
1.457e-01,1.478e+00
1.481e-01,1.400e+00
1.506e-01,1.327e+00
1.530e-01,1.258e+00
1.555e-01,1.193e+00
1.579e-01,1.131e+00
1.603e-01,1.073e+00
1.628e-01,1.018e+00
1.652e-01,9.663e-01
1.677e-01,9.172e-01
1.701e-01,8.709e-01
1.726e-01,8.270e-01
1.750e-01,7.856e-01
1.775e-01,7.464e-01
1.799e-01,7.094e-01
1.824e-01,6.743e-01
1.848e-01,6.411e-01
1.873e-01,6.097e-01
1.897e-01,5.799e-01
1.922e-01,5.518e-01
1.946e-01,5.251e-01
1.971e-01,4.998e-01
1.995e-01,4.759e-01
2.020e-01,4.532e-01
2.044e-01,4.316e-01
2.069e-01,4.112e-01
2.093e-01,3.919e-01
2.118e-01,3.735e-01
2.142e-01,3.561e-01
2.167e-01,3.395e-01
2.191e-01,3.238e-01
2.215e-01,3.089e-01
2.240e-01,2.948e-01
2.264e-01,2.813e-01
2.289e-01,2.685e-01
2.313e-01,2.564e-01
2.338e-01,2.448e-01
2.362e-01,2.339e-01
2.387e-01,2.234e-01
2.411e-01,2.135e-01
2.436e-01,2.040e-01
2.460e-01,1.950e-01
2.485e-01,1.865e-01
2.509e-01,1.783e-01
2.534e-01,1.706e-01
2.558e-01,1.632e-01
2.583e-01,1.561e-01
2.607e-01,1.494e-01
2.632e-01,1.430e-01
2.656e-01,1.370e-01
2.681e-01,1.311e-01
2.705e-01,1.256e-01
2.730e-01,1.203e-01
2.754e-01,1.153e-01
2.779e-01,1.105e-01
2.803e-01,1.059e-01
2.827e-01,1.015e-01
2.852e-01,9.732e-02
2.876e-01,9.332e-02
2.901e-01,8.951e-02
2.925e-01,8.586e-02
2.950e-01,8.238e-02
2.974e-01,7.905e-02
2.999e-01,7.587e-02
3.023e-01,7.283e-02
3.048e-01,6.992e-02
3.072e-01,6.714e-02
3.097e-01,6.448e-02
3.121e-01,6.194e-02
3.146e-01,5.951e-02
3.170e-01,5.718e-02
3.195e-01,5.495e-02
3.219e-01,5.281e-02
3.244e-01,5.077e-02
3.268e-01,4.881e-02
3.293e-01,4.694e-02
3.317e-01,4.514e-02
3.342e-01,4.342e-02
3.366e-01,4.177e-02
3.391e-01,4.019e-02
3.415e-01,3.868e-02
3.440e-01,3.722e-02
3.464e-01,3.583e-02
3.488e-01,3.449e-02
3.513e-01,3.321e-02
3.537e-01,3.198e-02
3.562e-01,3.080e-02
3.586e-01,2.967e-02
3.611e-01,2.859e-02
3.635e-01,2.754e-02
3.660e-01,2.654e-02
3.684e-01,2.558e-02
3.709e-01,2.466e-02
3.733e-01,2.377e-02
3.758e-01,2.292e-02
3.782e-01,2.210e-02
3.807e-01,2.131e-02
3.831e-01,2.056e-02
3.856e-01,1.983e-02
3.880e-01,1.913e-02
3.905e-01,1.846e-02
3.929e-01,1.781e-02
3.954e-01,1.719e-02
3.978e-01,1.659e-02
4.003e-01,1.602e-02
4.027e-01,1.547e-02
4.052e-01,1.493e-02
4.076e-01,1.442e-02
4.100e-01,1.393e-02
4.125e-01,1.345e-02
4.149e-01,1.300e-02
4.174e-01,1.256e-02
4.198e-01,1.213e-02
4.223e-01,1.173e-02
4.247e-01,1.133e-02
4.272e-01,1.095e-02
4.296e-01,1.059e-02
4.321e-01,1.024e-02
4.345e-01,9.898e-03
4.370e-01,9.572e-03
4.394e-01,9.257e-03
4.419e-01,8.953e-03
4.443e-01,8.661e-03
4.468e-01,8.378e-03
4.492e-01,8.106e-03
4.517e-01,7.844e-03
4.541e-01,7.591e-03
4.566e-01,7.346e-03
4.590e-01,7.111e-03
4.615e-01,6.883e-03
4.639e-01,6.664e-03
4.664e-01,6.452e-03
4.688e-01,6.247e-03
4.712e-01,6.050e-03
4.737e-01,5.859e-03
4.761e-01,5.675e-03
4.786e-01,5.497e-03
4.810e-01,5.326e-03
4.835e-01,5.160e-03
4.859e-01,5.000e-03
4.884e-01,4.845e-03


==> anc/03_results/moderate_inf/total_probability/0_009.csv <==
transmittance,probability_density
1.415e-03,1.824e-02
4.244e-03,2.062e-01
7.073e-03,6.326e-01
9.902e-03,1.302e+00
1.273e-02,2.184e+00
1.556e-02,3.211e+00
1.839e-02,4.305e+00
2.122e-02,5.394e+00
2.405e-02,6.422e+00
2.688e-02,7.349e+00
2.971e-02,8.151e+00
3.254e-02,8.819e+00
3.537e-02,9.350e+00
3.819e-02,9.750e+00
4.102e-02,1.003e+01
4.385e-02,1.020e+01
4.668e-02,1.027e+01
4.951e-02,1.026e+01
5.234e-02,1.018e+01
5.517e-02,1.003e+01
5.800e-02,9.843e+00
6.083e-02,9.613e+00
6.366e-02,9.352e+00
6.649e-02,9.068e+00
6.932e-02,8.767e+00
7.214e-02,8.454e+00
7.497e-02,8.134e+00
7.780e-02,7.811e+00
8.063e-02,7.488e+00
8.346e-02,7.168e+00
8.629e-02,6.852e+00
8.912e-02,6.543e+00
9.195e-02,6.241e+00
9.478e-02,5.947e+00
9.761e-02,5.664e+00
1.004e-01,5.390e+00
1.033e-01,5.126e+00
1.061e-01,4.872e+00
1.089e-01,4.630e+00
1.118e-01,4.397e+00
1.146e-01,4.175e+00
1.174e-01,3.963e+00
1.202e-01,3.761e+00
1.231e-01,3.568e+00
1.259e-01,3.385e+00
1.287e-01,3.211e+00
1.316e-01,3.046e+00
1.344e-01,2.889e+00
1.372e-01,2.740e+00
1.400e-01,2.599e+00
1.429e-01,2.464e+00
1.457e-01,2.337e+00
1.485e-01,2.217e+00
1.514e-01,2.103e+00
1.542e-01,1.995e+00
1.570e-01,1.893e+00
1.598e-01,1.796e+00
1.627e-01,1.704e+00
1.655e-01,1.617e+00
1.683e-01,1.535e+00
1.712e-01,1.457e+00
1.740e-01,1.383e+00
1.768e-01,1.313e+00
1.797e-01,1.247e+00
1.825e-01,1.185e+00
1.853e-01,1.126e+00
1.881e-01,1.069e+00
1.910e-01,1.016e+00
1.938e-01,9.660e-01
1.966e-01,9.183e-01
1.995e-01,8.731e-01
2.023e-01,8.303e-01
2.051e-01,7.897e-01
2.079e-01,7.513e-01
2.108e-01,7.149e-01
2.136e-01,6.803e-01
2.164e-01,6.476e-01
2.193e-01,6.165e-01
2.221e-01,5.871e-01
2.249e-01,5.591e-01
2.278e-01,5.326e-01
2.306e-01,5.075e-01
2.334e-01,4.836e-01
2.362e-01,4.609e-01
2.391e-01,4.394e-01
2.419e-01,4.190e-01
2.447e-01,3.996e-01
2.476e-01,3.811e-01
2.504e-01,3.636e-01
2.532e-01,3.470e-01
2.560e-01,3.311e-01
2.589e-01,3.161e-01
2.617e-01,3.018e-01
2.645e-01,2.882e-01
2.674e-01,2.753e-01
2.702e-01,2.630e-01
2.730e-01,2.512e-01
2.758e-01,2.401e-01
2.787e-01,2.295e-01
2.815e-01,2.194e-01
2.843e-01,2.098e-01
2.872e-01,2.006e-01
2.900e-01,1.919e-01
2.928e-01,1.836e-01
2.957e-01,1.756e-01
2.985e-01,1.681e-01
3.013e-01,1.609e-01
3.041e-01,1.540e-01
3.070e-01,1.475e-01
3.098e-01,1.412e-01
3.126e-01,1.353e-01
3.155e-01,1.296e-01
3.183e-01,1.242e-01
3.211e-01,1.190e-01
3.239e-01,1.140e-01
3.268e-01,1.093e-01
3.296e-01,1.048e-01
3.324e-01,1.005e-01
3.353e-01,9.640e-02
3.381e-01,9.247e-02
3.409e-01,8.871e-02
3.437e-01,8.512e-02
3.466e-01,8.169e-02
3.494e-01,7.841e-02
3.522e-01,7.527e-02
3.551e-01,7.227e-02
3.579e-01,6.940e-02
3.607e-01,6.665e-02
3.636e-01,6.402e-02
3.664e-01,6.151e-02
3.692e-01,5.910e-02
3.720e-01,5.679e-02
3.749e-01,5.459e-02
3.777e-01,5.247e-02
3.805e-01,5.045e-02
3.834e-01,4.851e-02
3.862e-01,4.665e-02
3.890e-01,4.487e-02
3.918e-01,4.316e-02
3.947e-01,4.152e-02
3.975e-01,3.995e-02
4.003e-01,3.845e-02
4.032e-01,3.700e-02
4.060e-01,3.562e-02
4.088e-01,3.429e-02
4.116e-01,3.302e-02
4.145e-01,3.180e-02
4.173e-01,3.062e-02
4.201e-01,2.950e-02
4.230e-01,2.842e-02
4.258e-01,2.738e-02
4.286e-01,2.638e-02
4.315e-01,2.542e-02
4.343e-01,2.450e-02
4.371e-01,2.362e-02
4.399e-01,2.277e-02
4.428e-01,2.196e-02
4.456e-01,2.117e-02
4.484e-01,2.042e-02
4.513e-01,1.970e-02
4.541e-01,1.900e-02
4.569e-01,1.833e-02
4.597e-01,1.769e-02
4.626e-01,1.707e-02
4.654e-01,1.647e-02
4.682e-01,1.590e-02
4.711e-01,1.535e-02
4.739e-01,1.482e-02
4.767e-01,1.431e-02
4.795e-01,1.382e-02
4.824e-01,1.334e-02
4.852e-01,1.289e-02
4.880e-01,1.245e-02
4.909e-01,1.203e-02
4.937e-01,1.162e-02
4.965e-01,1.123e-02
4.994e-01,1.085e-02
5.022e-01,1.049e-02
5.050e-01,1.014e-02
5.078e-01,9.799e-03
5.107e-01,9.474e-03
5.135e-01,9.160e-03
5.163e-01,8.858e-03
5.192e-01,8.566e-03
5.220e-01,8.285e-03
5.248e-01,8.014e-03
5.276e-01,7.752e-03
5.305e-01,7.500e-03
5.333e-01,7.257e-03
5.361e-01,7.022e-03
5.390e-01,6.796e-03
5.418e-01,6.578e-03
5.446e-01,6.367e-03
5.475e-01,6.163e-03
5.503e-01,5.967e-03
5.531e-01,5.777e-03
5.559e-01,5.594e-03
5.588e-01,5.417e-03
5.616e-01,5.247e-03
5.644e-01,5.082e-03


==> anc/03_results/moderate_inf/total_probability/0_01.csv <==
transmittance,probability_density
1.571e-03,1.018e-02
4.714e-03,1.083e-01
7.857e-03,3.480e-01
1.100e-02,7.425e-01
1.414e-02,1.285e+00
1.728e-02,1.951e+00
2.043e-02,2.702e+00
2.357e-02,3.497e+00
2.671e-02,4.294e+00
2.986e-02,5.061e+00
3.300e-02,5.772e+00
3.614e-02,6.409e+00
3.928e-02,6.962e+00
4.243e-02,7.426e+00
4.557e-02,7.801e+00
4.871e-02,8.089e+00
5.185e-02,8.297e+00
5.500e-02,8.431e+00
5.814e-02,8.498e+00
6.128e-02,8.505e+00
6.443e-02,8.462e+00
6.757e-02,8.374e+00
7.071e-02,8.249e+00
7.385e-02,8.093e+00
7.700e-02,7.911e+00
8.014e-02,7.709e+00
8.328e-02,7.491e+00
8.642e-02,7.262e+00
8.957e-02,7.024e+00
9.271e-02,6.780e+00
9.585e-02,6.534e+00
9.900e-02,6.286e+00
1.021e-01,6.040e+00
1.053e-01,5.796e+00
1.084e-01,5.556e+00
1.116e-01,5.321e+00
1.147e-01,5.091e+00
1.179e-01,4.867e+00
1.210e-01,4.650e+00
1.241e-01,4.440e+00
1.273e-01,4.237e+00
1.304e-01,4.041e+00
1.336e-01,3.853e+00
1.367e-01,3.672e+00
1.399e-01,3.499e+00
1.430e-01,3.332e+00
1.461e-01,3.173e+00
1.493e-01,3.021e+00
1.524e-01,2.876e+00
1.556e-01,2.737e+00
1.587e-01,2.604e+00
1.618e-01,2.478e+00
1.650e-01,2.358e+00
1.681e-01,2.243e+00
1.713e-01,2.134e+00
1.744e-01,2.030e+00
1.776e-01,1.931e+00
1.807e-01,1.837e+00
1.838e-01,1.748e+00
1.870e-01,1.663e+00
1.901e-01,1.582e+00
1.933e-01,1.506e+00
1.964e-01,1.433e+00
1.996e-01,1.363e+00
2.027e-01,1.298e+00
2.058e-01,1.235e+00
2.090e-01,1.176e+00
2.121e-01,1.119e+00
2.153e-01,1.066e+00
2.184e-01,1.015e+00
2.216e-01,9.664e-01
2.247e-01,9.204e-01
2.278e-01,8.768e-01
2.310e-01,8.353e-01
2.341e-01,7.959e-01
2.373e-01,7.585e-01
2.404e-01,7.229e-01
2.436e-01,6.891e-01
2.467e-01,6.570e-01
2.498e-01,6.264e-01
2.530e-01,5.974e-01
2.561e-01,5.698e-01
2.593e-01,5.435e-01
2.624e-01,5.186e-01
2.656e-01,4.948e-01
2.687e-01,4.722e-01
2.718e-01,4.508e-01
2.750e-01,4.303e-01
2.781e-01,4.109e-01
2.813e-01,3.924e-01
2.844e-01,3.748e-01
2.876e-01,3.580e-01
2.907e-01,3.421e-01
2.938e-01,3.269e-01
2.970e-01,3.124e-01
3.001e-01,2.986e-01
3.033e-01,2.855e-01
3.064e-01,2.730e-01
3.096e-01,2.610e-01
3.127e-01,2.497e-01
3.158e-01,2.389e-01
3.190e-01,2.285e-01
3.221e-01,2.187e-01
3.253e-01,2.093e-01
3.284e-01,2.003e-01
3.316e-01,1.918e-01
3.347e-01,1.837e-01
3.378e-01,1.759e-01
3.410e-01,1.685e-01
3.441e-01,1.614e-01
3.473e-01,1.546e-01
3.504e-01,1.482e-01
3.536e-01,1.420e-01
3.567e-01,1.361e-01
3.598e-01,1.305e-01
3.630e-01,1.251e-01
3.661e-01,1.200e-01
3.693e-01,1.151e-01
3.724e-01,1.104e-01
3.756e-01,1.059e-01
3.787e-01,1.016e-01
3.818e-01,9.750e-02
3.850e-01,9.358e-02
3.881e-01,8.983e-02
3.913e-01,8.624e-02
3.944e-01,8.281e-02
3.976e-01,7.952e-02
4.007e-01,7.638e-02
4.038e-01,7.337e-02
4.070e-01,7.049e-02
4.101e-01,6.773e-02
4.133e-01,6.509e-02
4.164e-01,6.255e-02
4.196e-01,6.013e-02
4.227e-01,5.781e-02
4.258e-01,5.558e-02
4.290e-01,5.345e-02
4.321e-01,5.140e-02
4.353e-01,4.944e-02
4.384e-01,4.757e-02
4.415e-01,4.576e-02
4.447e-01,4.404e-02
4.478e-01,4.238e-02
4.510e-01,4.079e-02
4.541e-01,3.926e-02
4.573e-01,3.780e-02
4.604e-01,3.640e-02
4.635e-01,3.505e-02
4.667e-01,3.375e-02
4.698e-01,3.251e-02
4.730e-01,3.132e-02
4.761e-01,3.017e-02
4.793e-01,2.907e-02
4.824e-01,2.802e-02
4.855e-01,2.700e-02
4.887e-01,2.603e-02
4.918e-01,2.509e-02
4.950e-01,2.419e-02
4.981e-01,2.332e-02
5.013e-01,2.249e-02
5.044e-01,2.169e-02
5.075e-01,2.092e-02
5.107e-01,2.018e-02
5.138e-01,1.947e-02
5.170e-01,1.879e-02
5.201e-01,1.813e-02
5.233e-01,1.750e-02
5.264e-01,1.689e-02
5.295e-01,1.630e-02
5.327e-01,1.574e-02
5.358e-01,1.519e-02
5.390e-01,1.467e-02
5.421e-01,1.417e-02
5.453e-01,1.368e-02
5.484e-01,1.321e-02
5.515e-01,1.277e-02
5.547e-01,1.233e-02
5.578e-01,1.192e-02
5.610e-01,1.151e-02
5.641e-01,1.113e-02
5.673e-01,1.075e-02
5.704e-01,1.039e-02
5.735e-01,1.005e-02
5.767e-01,9.714e-03
5.798e-01,9.392e-03
5.830e-01,9.081e-03
5.861e-01,8.782e-03
5.893e-01,8.493e-03
5.924e-01,8.215e-03
5.955e-01,7.946e-03
5.987e-01,7.687e-03
6.018e-01,7.437e-03
6.050e-01,7.196e-03
6.081e-01,6.964e-03
6.113e-01,6.739e-03
6.144e-01,6.522e-03
6.175e-01,6.313e-03
6.207e-01,6.111e-03
6.238e-01,5.917e-03
6.270e-01,5.728e-03


==> anc/03_results/moderate_inf/total_probability/0_011.csv <==
transmittance,probability_density
1.710e-03,6.982e-03
5.130e-03,5.172e-02
8.550e-03,1.759e-01
1.197e-02,3.964e-01
1.539e-02,7.149e-01
1.881e-02,1.125e+00
2.223e-02,1.612e+00
2.565e-02,2.156e+00
2.907e-02,2.734e+00
3.249e-02,3.324e+00
3.591e-02,3.905e+00
3.933e-02,4.460e+00
4.275e-02,4.975e+00
4.617e-02,5.441e+00
4.959e-02,5.852e+00
5.301e-02,6.205e+00
5.643e-02,6.498e+00
5.985e-02,6.733e+00
6.327e-02,6.913e+00
6.669e-02,7.041e+00
7.011e-02,7.121e+00
7.353e-02,7.157e+00
7.695e-02,7.154e+00
8.037e-02,7.116e+00
8.379e-02,7.048e+00
8.721e-02,6.954e+00
9.063e-02,6.838e+00
9.405e-02,6.703e+00
9.747e-02,6.553e+00
1.009e-01,6.391e+00
1.043e-01,6.218e+00
1.077e-01,6.038e+00
1.111e-01,5.853e+00
1.146e-01,5.664e+00
1.180e-01,5.473e+00
1.214e-01,5.282e+00
1.248e-01,5.091e+00
1.282e-01,4.902e+00
1.317e-01,4.715e+00
1.351e-01,4.531e+00
1.385e-01,4.351e+00
1.419e-01,4.175e+00
1.453e-01,4.003e+00
1.488e-01,3.836e+00
1.522e-01,3.674e+00
1.556e-01,3.517e+00
1.590e-01,3.366e+00
1.624e-01,3.220e+00
1.659e-01,3.079e+00
1.693e-01,2.943e+00
1.727e-01,2.812e+00
1.761e-01,2.687e+00
1.795e-01,2.566e+00
1.830e-01,2.451e+00
1.864e-01,2.340e+00
1.898e-01,2.234e+00
1.932e-01,2.132e+00
1.966e-01,2.035e+00
2.001e-01,1.942e+00
2.035e-01,1.854e+00
2.069e-01,1.769e+00
2.103e-01,1.688e+00
2.137e-01,1.611e+00
2.172e-01,1.537e+00
2.206e-01,1.466e+00
2.240e-01,1.399e+00
2.274e-01,1.335e+00
2.308e-01,1.274e+00
2.343e-01,1.216e+00
2.377e-01,1.160e+00
2.411e-01,1.107e+00
2.445e-01,1.057e+00
2.479e-01,1.008e+00
2.514e-01,9.625e-01
2.548e-01,9.188e-01
2.582e-01,8.771e-01
2.616e-01,8.374e-01
2.650e-01,7.996e-01
2.685e-01,7.635e-01
2.719e-01,7.291e-01
2.753e-01,6.964e-01
2.787e-01,6.652e-01
2.821e-01,6.354e-01
2.856e-01,6.071e-01
2.890e-01,5.800e-01
2.924e-01,5.543e-01
2.958e-01,5.297e-01
2.992e-01,5.063e-01
3.027e-01,4.840e-01
3.061e-01,4.627e-01
3.095e-01,4.424e-01
3.129e-01,4.230e-01
3.163e-01,4.046e-01
3.198e-01,3.870e-01
3.232e-01,3.702e-01
3.266e-01,3.542e-01
3.300e-01,3.389e-01
3.334e-01,3.243e-01
3.369e-01,3.104e-01
3.403e-01,2.971e-01
3.437e-01,2.844e-01
3.471e-01,2.723e-01
3.505e-01,2.608e-01
3.540e-01,2.497e-01
3.574e-01,2.392e-01
3.608e-01,2.291e-01
3.642e-01,2.195e-01
3.676e-01,2.103e-01
3.711e-01,2.016e-01
3.745e-01,1.932e-01
3.779e-01,1.852e-01
3.813e-01,1.775e-01
3.847e-01,1.702e-01
3.882e-01,1.632e-01
3.916e-01,1.566e-01
3.950e-01,1.502e-01
3.984e-01,1.441e-01
4.018e-01,1.382e-01
4.053e-01,1.326e-01
4.087e-01,1.273e-01
4.121e-01,1.222e-01
4.155e-01,1.173e-01
4.189e-01,1.126e-01
4.224e-01,1.081e-01
4.258e-01,1.038e-01
4.292e-01,9.968e-02
4.326e-01,9.574e-02
4.360e-01,9.198e-02
4.395e-01,8.837e-02
4.429e-01,8.491e-02
4.463e-01,8.159e-02
4.497e-01,7.842e-02
4.531e-01,7.538e-02
4.566e-01,7.246e-02
4.600e-01,6.967e-02
4.634e-01,6.699e-02
4.668e-01,6.443e-02
4.702e-01,6.196e-02
4.737e-01,5.960e-02
4.771e-01,5.734e-02
4.805e-01,5.517e-02
4.839e-01,5.309e-02
4.873e-01,5.109e-02
4.908e-01,4.917e-02
4.942e-01,4.733e-02
4.976e-01,4.556e-02
5.010e-01,4.387e-02
5.044e-01,4.224e-02
5.079e-01,4.068e-02
5.113e-01,3.918e-02
5.147e-01,3.774e-02
5.181e-01,3.635e-02
5.215e-01,3.502e-02
5.250e-01,3.375e-02
5.284e-01,3.252e-02
5.318e-01,3.134e-02
5.352e-01,3.021e-02
5.386e-01,2.912e-02
5.421e-01,2.807e-02
5.455e-01,2.707e-02
5.489e-01,2.610e-02
5.523e-01,2.517e-02
5.557e-01,2.428e-02
5.592e-01,2.342e-02
5.626e-01,2.259e-02
5.660e-01,2.179e-02
5.694e-01,2.103e-02
5.728e-01,2.029e-02
5.763e-01,1.958e-02
5.797e-01,1.890e-02
5.831e-01,1.824e-02
5.865e-01,1.761e-02
5.899e-01,1.700e-02
5.934e-01,1.642e-02
5.968e-01,1.585e-02
6.002e-01,1.531e-02
6.036e-01,1.478e-02
6.070e-01,1.428e-02
6.105e-01,1.380e-02
6.139e-01,1.333e-02
6.173e-01,1.288e-02
6.207e-01,1.244e-02
6.241e-01,1.202e-02
6.276e-01,1.162e-02
6.310e-01,1.123e-02
6.344e-01,1.086e-02
6.378e-01,1.050e-02
6.412e-01,1.015e-02
6.447e-01,9.812e-03
6.481e-01,9.488e-03
6.515e-01,9.175e-03
6.549e-01,8.874e-03
6.583e-01,8.583e-03
6.618e-01,8.303e-03
6.652e-01,8.032e-03
6.686e-01,7.771e-03
6.720e-01,7.519e-03
6.754e-01,7.276e-03
6.789e-01,7.041e-03
6.823e-01,6.815e-03


==> anc/03_results/moderate_inf/total_probability/0_012.csv <==
transmittance,probability_density
1.824e-03,3.094e-03
5.471e-03,3.162e-02
9.118e-03,1.005e-01
1.276e-02,2.248e-01
1.641e-02,4.093e-01
2.006e-02,6.555e-01
2.371e-02,9.607e-01
2.735e-02,1.318e+00
3.100e-02,1.717e+00
3.465e-02,2.144e+00
3.829e-02,2.588e+00
4.194e-02,3.035e+00
4.559e-02,3.473e+00
4.924e-02,3.892e+00
5.288e-02,4.285e+00
5.653e-02,4.646e+00
6.018e-02,4.970e+00
6.382e-02,5.255e+00
6.747e-02,5.499e+00
7.112e-02,5.703e+00
7.476e-02,5.868e+00
7.841e-02,5.995e+00
8.206e-02,6.086e+00
8.571e-02,6.144e+00
8.935e-02,6.172e+00
9.300e-02,6.171e+00
9.665e-02,6.146e+00
1.003e-01,6.098e+00
1.039e-01,6.030e+00
1.076e-01,5.946e+00
1.112e-01,5.846e+00
1.149e-01,5.734e+00
1.185e-01,5.612e+00
1.222e-01,5.481e+00
1.258e-01,5.343e+00
1.295e-01,5.200e+00
1.331e-01,5.053e+00
1.368e-01,4.902e+00
1.404e-01,4.751e+00
1.441e-01,4.598e+00
1.477e-01,4.445e+00
1.514e-01,4.294e+00
1.550e-01,4.143e+00
1.586e-01,3.995e+00
1.623e-01,3.849e+00
1.659e-01,3.705e+00
1.696e-01,3.565e+00
1.732e-01,3.428e+00
1.769e-01,3.294e+00
1.805e-01,3.164e+00
1.842e-01,3.038e+00
1.878e-01,2.916e+00
1.915e-01,2.797e+00
1.951e-01,2.682e+00
1.988e-01,2.572e+00
2.024e-01,2.465e+00
2.061e-01,2.362e+00
2.097e-01,2.262e+00
2.134e-01,2.167e+00
2.170e-01,2.075e+00
2.206e-01,1.987e+00
2.243e-01,1.902e+00
2.279e-01,1.820e+00
2.316e-01,1.742e+00
2.352e-01,1.667e+00
2.389e-01,1.595e+00
2.425e-01,1.526e+00
2.462e-01,1.460e+00
2.498e-01,1.397e+00
2.535e-01,1.336e+00
2.571e-01,1.278e+00
2.608e-01,1.223e+00
2.644e-01,1.170e+00
2.681e-01,1.119e+00
2.717e-01,1.070e+00
2.754e-01,1.024e+00
2.790e-01,9.794e-01
2.826e-01,9.369e-01
2.863e-01,8.963e-01
2.899e-01,8.574e-01
2.936e-01,8.203e-01
2.972e-01,7.849e-01
3.009e-01,7.510e-01
3.045e-01,7.186e-01
3.082e-01,6.876e-01
3.118e-01,6.581e-01
3.155e-01,6.298e-01
3.191e-01,6.028e-01
3.228e-01,5.770e-01
3.264e-01,5.523e-01
3.301e-01,5.287e-01
3.337e-01,5.062e-01
3.374e-01,4.847e-01
3.410e-01,4.641e-01
3.446e-01,4.445e-01
3.483e-01,4.257e-01
3.519e-01,4.077e-01
3.556e-01,3.906e-01
3.592e-01,3.741e-01
3.629e-01,3.585e-01
3.665e-01,3.435e-01
3.702e-01,3.291e-01
3.738e-01,3.154e-01
3.775e-01,3.023e-01
3.811e-01,2.898e-01
3.848e-01,2.778e-01
3.884e-01,2.664e-01
3.921e-01,2.554e-01
3.957e-01,2.449e-01
3.994e-01,2.349e-01
4.030e-01,2.253e-01
4.066e-01,2.161e-01
4.103e-01,2.073e-01
4.139e-01,1.989e-01
4.176e-01,1.909e-01
4.212e-01,1.832e-01
4.249e-01,1.758e-01
4.285e-01,1.687e-01
4.322e-01,1.620e-01
4.358e-01,1.555e-01
4.395e-01,1.493e-01
4.431e-01,1.434e-01
4.468e-01,1.377e-01
4.504e-01,1.323e-01
4.541e-01,1.270e-01
4.577e-01,1.220e-01
4.614e-01,1.173e-01
4.650e-01,1.127e-01
4.686e-01,1.083e-01
4.723e-01,1.041e-01
4.759e-01,1.000e-01
4.796e-01,9.615e-02
4.832e-01,9.244e-02
4.869e-01,8.888e-02
4.905e-01,8.547e-02
4.942e-01,8.220e-02
4.978e-01,7.906e-02
5.015e-01,7.605e-02
5.051e-01,7.316e-02
5.088e-01,7.038e-02
5.124e-01,6.772e-02
5.161e-01,6.517e-02
5.197e-01,6.272e-02
5.234e-01,6.037e-02
5.270e-01,5.811e-02
5.306e-01,5.594e-02
5.343e-01,5.386e-02
5.379e-01,5.186e-02
5.416e-01,4.994e-02
5.452e-01,4.810e-02
5.489e-01,4.633e-02
5.525e-01,4.463e-02
5.562e-01,4.300e-02
5.598e-01,4.143e-02
5.635e-01,3.992e-02
5.671e-01,3.847e-02
5.708e-01,3.707e-02
5.744e-01,3.573e-02
5.781e-01,3.444e-02
5.817e-01,3.321e-02
5.854e-01,3.202e-02
5.890e-01,3.087e-02
5.926e-01,2.977e-02
5.963e-01,2.871e-02
5.999e-01,2.769e-02
6.036e-01,2.671e-02
6.072e-01,2.577e-02
6.109e-01,2.486e-02
6.145e-01,2.399e-02
6.182e-01,2.315e-02
6.218e-01,2.234e-02
6.255e-01,2.156e-02
6.291e-01,2.081e-02
6.328e-01,2.009e-02
6.364e-01,1.939e-02
6.401e-01,1.872e-02
6.437e-01,1.808e-02
6.474e-01,1.746e-02
6.510e-01,1.686e-02
6.546e-01,1.628e-02
6.583e-01,1.573e-02
6.619e-01,1.519e-02
6.656e-01,1.468e-02
6.692e-01,1.418e-02
6.729e-01,1.370e-02
6.765e-01,1.324e-02
6.802e-01,1.280e-02
6.838e-01,1.237e-02
6.875e-01,1.196e-02
6.911e-01,1.156e-02
6.948e-01,1.117e-02
6.984e-01,1.080e-02
7.021e-01,1.045e-02
7.057e-01,1.010e-02
7.094e-01,9.768e-03
7.130e-01,9.447e-03
7.166e-01,9.138e-03
7.203e-01,8.839e-03
7.239e-01,8.551e-03
7.276e-01,8.273e-03


==> anc/03_results/moderate_inf/total_probability/0_013.csv <==
transmittance,probability_density
1.928e-03,2.957e-04
5.785e-03,1.505e-02
9.642e-03,5.540e-02
1.350e-02,1.252e-01
1.735e-02,2.291e-01
2.121e-02,3.713e-01
2.507e-02,5.536e-01
2.892e-02,7.754e-01
3.278e-02,1.034e+00
3.664e-02,1.323e+00
4.049e-02,1.638e+00
4.435e-02,1.969e+00
4.821e-02,2.311e+00
5.206e-02,2.655e+00
5.592e-02,2.993e+00
5.978e-02,3.321e+00
6.363e-02,3.632e+00
6.749e-02,3.923e+00
7.135e-02,4.190e+00
7.520e-02,4.432e+00
7.906e-02,4.645e+00
8.292e-02,4.831e+00
8.677e-02,4.988e+00
9.063e-02,5.117e+00
9.449e-02,5.220e+00
9.834e-02,5.297e+00
1.022e-01,5.350e+00
1.061e-01,5.380e+00
1.099e-01,5.389e+00
1.138e-01,5.379e+00
1.176e-01,5.351e+00
1.215e-01,5.308e+00
1.253e-01,5.251e+00
1.292e-01,5.182e+00
1.331e-01,5.102e+00
1.369e-01,5.012e+00
1.408e-01,4.915e+00
1.446e-01,4.811e+00
1.485e-01,4.701e+00
1.523e-01,4.587e+00
1.562e-01,4.469e+00
1.600e-01,4.349e+00
1.639e-01,4.227e+00
1.678e-01,4.103e+00
1.716e-01,3.980e+00
1.755e-01,3.856e+00
1.793e-01,3.733e+00
1.832e-01,3.611e+00
1.870e-01,3.490e+00
1.909e-01,3.371e+00
1.948e-01,3.254e+00
1.986e-01,3.139e+00
2.025e-01,3.026e+00
2.063e-01,2.916e+00
2.102e-01,2.809e+00
2.140e-01,2.704e+00
2.179e-01,2.602e+00
2.218e-01,2.503e+00
2.256e-01,2.407e+00
2.295e-01,2.314e+00
2.333e-01,2.224e+00
2.372e-01,2.137e+00
2.410e-01,2.053e+00
2.449e-01,1.971e+00
2.488e-01,1.892e+00
2.526e-01,1.817e+00
2.565e-01,1.744e+00
2.603e-01,1.673e+00
2.642e-01,1.605e+00
2.680e-01,1.540e+00
2.719e-01,1.477e+00
2.757e-01,1.417e+00
2.796e-01,1.359e+00
2.835e-01,1.303e+00
2.873e-01,1.249e+00
2.912e-01,1.198e+00
2.950e-01,1.148e+00
2.989e-01,1.101e+00
3.027e-01,1.056e+00
3.066e-01,1.012e+00
3.105e-01,9.700e-01
3.143e-01,9.298e-01
3.182e-01,8.913e-01
3.220e-01,8.544e-01
3.259e-01,8.190e-01
3.297e-01,7.851e-01
3.336e-01,7.526e-01
3.375e-01,7.214e-01
3.413e-01,6.916e-01
3.452e-01,6.630e-01
3.490e-01,6.356e-01
3.529e-01,6.094e-01
3.567e-01,5.842e-01
3.606e-01,5.602e-01
3.644e-01,5.371e-01
3.683e-01,5.150e-01
3.722e-01,4.938e-01
3.760e-01,4.736e-01
3.799e-01,4.542e-01
3.837e-01,4.356e-01
3.876e-01,4.178e-01
3.914e-01,4.007e-01
3.953e-01,3.844e-01
3.992e-01,3.688e-01
4.030e-01,3.538e-01
4.069e-01,3.395e-01
4.107e-01,3.257e-01
4.146e-01,3.126e-01
4.184e-01,2.999e-01
4.223e-01,2.879e-01
4.262e-01,2.763e-01
4.300e-01,2.652e-01
4.339e-01,2.546e-01
4.377e-01,2.444e-01
4.416e-01,2.347e-01
4.454e-01,2.253e-01
4.493e-01,2.164e-01
4.532e-01,2.078e-01
4.570e-01,1.995e-01
4.609e-01,1.917e-01
4.647e-01,1.841e-01
4.686e-01,1.769e-01
4.724e-01,1.699e-01
4.763e-01,1.633e-01
4.801e-01,1.569e-01
4.840e-01,1.508e-01
4.879e-01,1.449e-01
4.917e-01,1.393e-01
4.956e-01,1.339e-01
4.994e-01,1.287e-01
5.033e-01,1.237e-01
5.071e-01,1.190e-01
5.110e-01,1.144e-01
5.149e-01,1.100e-01
5.187e-01,1.058e-01
5.226e-01,1.018e-01
5.264e-01,9.789e-02
5.303e-01,9.417e-02
5.341e-01,9.060e-02
5.380e-01,8.717e-02
5.419e-01,8.388e-02
5.457e-01,8.073e-02
5.496e-01,7.769e-02
5.534e-01,7.478e-02
5.573e-01,7.199e-02
5.611e-01,6.930e-02
5.650e-01,6.672e-02
5.688e-01,6.424e-02
5.727e-01,6.186e-02
5.766e-01,5.958e-02
5.804e-01,5.738e-02
5.843e-01,5.527e-02
5.881e-01,5.324e-02
5.920e-01,5.129e-02
5.958e-01,4.942e-02
5.997e-01,4.762e-02
6.036e-01,4.589e-02
6.074e-01,4.422e-02
6.113e-01,4.262e-02
6.151e-01,4.108e-02
6.190e-01,3.960e-02
6.228e-01,3.818e-02
6.267e-01,3.681e-02
6.306e-01,3.549e-02
6.344e-01,3.423e-02
6.383e-01,3.301e-02
6.421e-01,3.183e-02
6.460e-01,3.071e-02
6.498e-01,2.962e-02
6.537e-01,2.857e-02
6.576e-01,2.757e-02
6.614e-01,2.660e-02
6.653e-01,2.567e-02
6.691e-01,2.477e-02
6.730e-01,2.391e-02
6.768e-01,2.307e-02
6.807e-01,2.227e-02
6.845e-01,2.150e-02
6.884e-01,2.076e-02
6.923e-01,2.004e-02
6.961e-01,1.935e-02
7.000e-01,1.869e-02
7.038e-01,1.805e-02
7.077e-01,1.743e-02
7.115e-01,1.684e-02
7.154e-01,1.627e-02
7.193e-01,1.571e-02
7.231e-01,1.518e-02
7.270e-01,1.467e-02
7.308e-01,1.417e-02
7.347e-01,1.370e-02
7.385e-01,1.324e-02
7.424e-01,1.279e-02
7.463e-01,1.237e-02
7.501e-01,1.195e-02
7.540e-01,1.156e-02
7.578e-01,1.117e-02
7.617e-01,1.080e-02
7.655e-01,1.045e-02
7.694e-01,1.010e-02


==> anc/03_results/moderate_inf/total_probability/0_014.csv <==
transmittance,probability_density
2.022e-03,6.956e-04
6.065e-03,7.677e-03
1.011e-02,3.028e-02
1.415e-02,7.154e-02
1.819e-02,1.327e-01
2.224e-02,2.162e-01
2.628e-02,3.244e-01
3.032e-02,4.588e-01
3.437e-02,6.196e-01
3.841e-02,8.060e-01
4.245e-02,1.016e+00
4.650e-02,1.247e+00
5.054e-02,1.494e+00
5.458e-02,1.753e+00
5.862e-02,2.020e+00
6.267e-02,2.290e+00
6.671e-02,2.558e+00
7.075e-02,2.821e+00
7.480e-02,3.074e+00
7.884e-02,3.315e+00
8.288e-02,3.541e+00
8.693e-02,3.750e+00
9.097e-02,3.940e+00
9.501e-02,4.111e+00
9.905e-02,4.262e+00
1.031e-01,4.392e+00
1.071e-01,4.502e+00
1.112e-01,4.592e+00
1.152e-01,4.664e+00
1.193e-01,4.716e+00
1.233e-01,4.752e+00
1.274e-01,4.771e+00
1.314e-01,4.775e+00
1.354e-01,4.764e+00
1.395e-01,4.741e+00
1.435e-01,4.706e+00
1.476e-01,4.661e+00
1.516e-01,4.605e+00
1.557e-01,4.542e+00
1.597e-01,4.471e+00
1.637e-01,4.393e+00
1.678e-01,4.310e+00
1.718e-01,4.222e+00
1.759e-01,4.130e+00
1.799e-01,4.034e+00
1.840e-01,3.937e+00
1.880e-01,3.837e+00
1.920e-01,3.736e+00
1.961e-01,3.633e+00
2.001e-01,3.531e+00
2.042e-01,3.428e+00
2.082e-01,3.326e+00
2.123e-01,3.224e+00
2.163e-01,3.123e+00
2.203e-01,3.024e+00
2.244e-01,2.925e+00
2.284e-01,2.829e+00
2.325e-01,2.734e+00
2.365e-01,2.641e+00
2.406e-01,2.549e+00
2.446e-01,2.460e+00
2.486e-01,2.373e+00
2.527e-01,2.289e+00
2.567e-01,2.206e+00
2.608e-01,2.126e+00
2.648e-01,2.048e+00
2.689e-01,1.972e+00
2.729e-01,1.899e+00
2.769e-01,1.828e+00
2.810e-01,1.759e+00
2.850e-01,1.692e+00
2.891e-01,1.628e+00
2.931e-01,1.565e+00
2.972e-01,1.505e+00
3.012e-01,1.447e+00
3.053e-01,1.391e+00
3.093e-01,1.337e+00
3.133e-01,1.285e+00
3.174e-01,1.234e+00
3.214e-01,1.186e+00
3.255e-01,1.139e+00
3.295e-01,1.094e+00
3.336e-01,1.051e+00
3.376e-01,1.010e+00
3.416e-01,9.696e-01
3.457e-01,9.312e-01
3.497e-01,8.942e-01
3.538e-01,8.587e-01
3.578e-01,8.245e-01
3.619e-01,7.917e-01
3.659e-01,7.601e-01
3.699e-01,7.299e-01
3.740e-01,7.008e-01
3.780e-01,6.728e-01
3.821e-01,6.460e-01
3.861e-01,6.202e-01
3.902e-01,5.955e-01
3.942e-01,5.717e-01
3.982e-01,5.490e-01
4.023e-01,5.271e-01
4.063e-01,5.061e-01
4.104e-01,4.859e-01
4.144e-01,4.666e-01
4.185e-01,4.481e-01
4.225e-01,4.303e-01
4.265e-01,4.132e-01
4.306e-01,3.968e-01
4.346e-01,3.811e-01
4.387e-01,3.660e-01
4.427e-01,3.515e-01
4.468e-01,3.376e-01
4.508e-01,3.243e-01
4.548e-01,3.115e-01
4.589e-01,2.992e-01
4.629e-01,2.875e-01
4.670e-01,2.762e-01
4.710e-01,2.654e-01
4.751e-01,2.550e-01
4.791e-01,2.450e-01
4.831e-01,2.354e-01
4.872e-01,2.262e-01
4.912e-01,2.174e-01
4.953e-01,2.090e-01
4.993e-01,2.009e-01
5.034e-01,1.931e-01
5.074e-01,1.856e-01
5.114e-01,1.784e-01
5.155e-01,1.715e-01
5.195e-01,1.649e-01
5.236e-01,1.586e-01
5.276e-01,1.525e-01
5.317e-01,1.467e-01
5.357e-01,1.411e-01
5.397e-01,1.357e-01
5.438e-01,1.305e-01
5.478e-01,1.255e-01
5.519e-01,1.208e-01
5.559e-01,1.162e-01
5.600e-01,1.118e-01
5.640e-01,1.076e-01
5.680e-01,1.035e-01
5.721e-01,9.963e-02
5.761e-01,9.588e-02
5.802e-01,9.229e-02
5.842e-01,8.884e-02
5.883e-01,8.552e-02
5.923e-01,8.233e-02
5.963e-01,7.927e-02
6.004e-01,7.633e-02
6.044e-01,7.350e-02
6.085e-01,7.078e-02
6.125e-01,6.817e-02
6.166e-01,6.566e-02
6.206e-01,6.325e-02
6.247e-01,6.093e-02
6.287e-01,5.869e-02
6.327e-01,5.655e-02
6.368e-01,5.449e-02
6.408e-01,5.250e-02
6.449e-01,5.060e-02
6.489e-01,4.876e-02
6.530e-01,4.700e-02
6.570e-01,4.530e-02
6.610e-01,4.367e-02
6.651e-01,4.210e-02
6.691e-01,4.059e-02
6.732e-01,3.914e-02
6.772e-01,3.774e-02
6.813e-01,3.639e-02
6.853e-01,3.510e-02
6.893e-01,3.385e-02
6.934e-01,3.265e-02
6.974e-01,3.149e-02
7.015e-01,3.038e-02
7.055e-01,2.931e-02
7.096e-01,2.828e-02
7.136e-01,2.729e-02
7.176e-01,2.633e-02
7.217e-01,2.541e-02
7.257e-01,2.453e-02
7.298e-01,2.367e-02
7.338e-01,2.285e-02
7.379e-01,2.206e-02
7.419e-01,2.130e-02
7.459e-01,2.056e-02
7.500e-01,1.985e-02
7.540e-01,1.917e-02
7.581e-01,1.851e-02
7.621e-01,1.788e-02
7.662e-01,1.727e-02
7.702e-01,1.668e-02
7.742e-01,1.611e-02
7.783e-01,1.556e-02
7.823e-01,1.504e-02
7.864e-01,1.453e-02
7.904e-01,1.404e-02
7.945e-01,1.357e-02
7.985e-01,1.311e-02
8.025e-01,1.267e-02
8.066e-01,1.225e-02


==> anc/03_results/moderate_inf/total_probability/0_015.csv <==
transmittance,probability_density
2.116e-03,1.555e-03
6.349e-03,4.718e-03
1.058e-02,1.757e-02
1.481e-02,4.122e-02
1.905e-02,7.675e-02
2.328e-02,1.262e-01
2.751e-02,1.917e-01
3.175e-02,2.748e-01
3.598e-02,3.767e-01
4.021e-02,4.979e-01
4.444e-02,6.381e-01
4.868e-02,7.965e-01
5.291e-02,9.714e-01
5.714e-02,1.161e+00
6.138e-02,1.362e+00
6.561e-02,1.573e+00
6.984e-02,1.789e+00
7.407e-02,2.009e+00
7.831e-02,2.229e+00
8.254e-02,2.445e+00
8.677e-02,2.657e+00
9.101e-02,2.861e+00
9.524e-02,3.054e+00
9.947e-02,3.237e+00
1.037e-01,3.406e+00
1.079e-01,3.562e+00
1.122e-01,3.703e+00
1.164e-01,3.829e+00
1.206e-01,3.939e+00
1.249e-01,4.034e+00
1.291e-01,4.114e+00
1.333e-01,4.179e+00
1.376e-01,4.230e+00
1.418e-01,4.267e+00
1.460e-01,4.290e+00
1.503e-01,4.301e+00
1.545e-01,4.301e+00
1.587e-01,4.290e+00
1.630e-01,4.268e+00
1.672e-01,4.238e+00
1.714e-01,4.199e+00
1.757e-01,4.152e+00
1.799e-01,4.099e+00
1.841e-01,4.040e+00
1.884e-01,3.975e+00
1.926e-01,3.905e+00
1.968e-01,3.832e+00
2.011e-01,3.754e+00
2.053e-01,3.674e+00
2.095e-01,3.592e+00
2.138e-01,3.508e+00
2.180e-01,3.422e+00
2.222e-01,3.335e+00
2.265e-01,3.248e+00
2.307e-01,3.160e+00
2.349e-01,3.072e+00
2.392e-01,2.984e+00
2.434e-01,2.897e+00
2.476e-01,2.810e+00
2.519e-01,2.725e+00
2.561e-01,2.640e+00
2.603e-01,2.557e+00
2.646e-01,2.475e+00
2.688e-01,2.394e+00
2.730e-01,2.315e+00
2.772e-01,2.238e+00
2.815e-01,2.162e+00
2.857e-01,2.088e+00
2.899e-01,2.016e+00
2.942e-01,1.946e+00
2.984e-01,1.878e+00
3.026e-01,1.811e+00
3.069e-01,1.746e+00
3.111e-01,1.684e+00
3.153e-01,1.623e+00
3.196e-01,1.563e+00
3.238e-01,1.506e+00
3.280e-01,1.451e+00
3.323e-01,1.397e+00
3.365e-01,1.345e+00
3.407e-01,1.295e+00
3.450e-01,1.246e+00
3.492e-01,1.199e+00
3.534e-01,1.154e+00
3.577e-01,1.110e+00
3.619e-01,1.068e+00
3.661e-01,1.027e+00
3.704e-01,9.876e-01
3.746e-01,9.497e-01
3.788e-01,9.132e-01
3.831e-01,8.780e-01
3.873e-01,8.441e-01
3.915e-01,8.115e-01
3.958e-01,7.801e-01
4.000e-01,7.499e-01
4.042e-01,7.208e-01
4.085e-01,6.928e-01
4.127e-01,6.658e-01
4.169e-01,6.399e-01
4.212e-01,6.150e-01
4.254e-01,5.911e-01
4.296e-01,5.680e-01
4.339e-01,5.459e-01
4.381e-01,5.246e-01
4.423e-01,5.041e-01
4.466e-01,4.844e-01
4.508e-01,4.655e-01
4.550e-01,4.474e-01
4.593e-01,4.299e-01
4.635e-01,4.131e-01
4.677e-01,3.970e-01
4.720e-01,3.815e-01
4.762e-01,3.667e-01
4.804e-01,3.524e-01
4.847e-01,3.387e-01
4.889e-01,3.255e-01
4.931e-01,3.128e-01
4.974e-01,3.007e-01
5.016e-01,2.890e-01
5.058e-01,2.778e-01
5.101e-01,2.670e-01
5.143e-01,2.567e-01
5.185e-01,2.468e-01
5.228e-01,2.372e-01
5.270e-01,2.281e-01
5.312e-01,2.193e-01
5.354e-01,2.108e-01
5.397e-01,2.027e-01
5.439e-01,1.949e-01
5.481e-01,1.874e-01
5.524e-01,1.802e-01
5.566e-01,1.733e-01
5.608e-01,1.667e-01
5.651e-01,1.603e-01
5.693e-01,1.542e-01
5.735e-01,1.483e-01
5.778e-01,1.427e-01
5.820e-01,1.373e-01
5.862e-01,1.320e-01
5.905e-01,1.270e-01
5.947e-01,1.222e-01
5.989e-01,1.176e-01
6.032e-01,1.132e-01
6.074e-01,1.089e-01
6.116e-01,1.048e-01
6.159e-01,1.009e-01
6.201e-01,9.709e-02
6.243e-01,9.345e-02
6.286e-01,8.996e-02
6.328e-01,8.660e-02
6.370e-01,8.337e-02
6.413e-01,8.027e-02
6.455e-01,7.728e-02
6.497e-01,7.442e-02
6.540e-01,7.166e-02
6.582e-01,6.901e-02
6.624e-01,6.646e-02
6.667e-01,6.402e-02
6.709e-01,6.166e-02
6.751e-01,5.940e-02
6.794e-01,5.722e-02
6.836e-01,5.512e-02
6.878e-01,5.311e-02
6.921e-01,5.117e-02
6.963e-01,4.931e-02
7.005e-01,4.752e-02
7.048e-01,4.579e-02
7.090e-01,4.413e-02
7.132e-01,4.254e-02
7.175e-01,4.100e-02
7.217e-01,3.952e-02
7.259e-01,3.810e-02
7.302e-01,3.673e-02
7.344e-01,3.542e-02
7.386e-01,3.415e-02
7.429e-01,3.293e-02
7.471e-01,3.176e-02
7.513e-01,3.063e-02
7.556e-01,2.954e-02
7.598e-01,2.849e-02
7.640e-01,2.748e-02
7.683e-01,2.651e-02
7.725e-01,2.558e-02
7.767e-01,2.468e-02
7.810e-01,2.381e-02
7.852e-01,2.297e-02
7.894e-01,2.217e-02
7.936e-01,2.140e-02
7.979e-01,2.065e-02
8.021e-01,1.993e-02
8.063e-01,1.924e-02
8.106e-01,1.857e-02
8.148e-01,1.793e-02
8.190e-01,1.731e-02
8.233e-01,1.671e-02
8.275e-01,1.613e-02
8.317e-01,1.558e-02
8.360e-01,1.505e-02
8.402e-01,1.453e-02
8.444e-01,1.403e-02


==> anc/03_results/moderate_inf/total_probability/0_016.csv <==
transmittance,probability_density
2.201e-03,1.172e-06
6.603e-03,1.440e-03
1.101e-02,9.692e-03
1.541e-02,2.530e-02
1.981e-02,4.819e-02
2.421e-02,7.954e-02
2.861e-02,1.207e-01
3.302e-02,1.731e-01
3.742e-02,2.376e-01
4.182e-02,3.151e-01
4.622e-02,4.061e-01
5.063e-02,5.109e-01
5.503e-02,6.293e-01
5.943e-02,7.607e-01
6.383e-02,9.043e-01
6.823e-02,1.059e+00
7.264e-02,1.222e+00
7.704e-02,1.394e+00
8.144e-02,1.570e+00
8.584e-02,1.751e+00
9.025e-02,1.932e+00
9.465e-02,2.113e+00
9.905e-02,2.292e+00
1.035e-01,2.467e+00
1.079e-01,2.635e+00
1.123e-01,2.796e+00
1.167e-01,2.949e+00
1.211e-01,3.092e+00
1.255e-01,3.224e+00
1.299e-01,3.345e+00
1.343e-01,3.455e+00
1.387e-01,3.553e+00
1.431e-01,3.639e+00
1.475e-01,3.714e+00
1.519e-01,3.776e+00
1.563e-01,3.827e+00
1.607e-01,3.866e+00
1.651e-01,3.895e+00
1.695e-01,3.913e+00
1.739e-01,3.922e+00
1.783e-01,3.921e+00
1.827e-01,3.911e+00
1.871e-01,3.894e+00
1.915e-01,3.868e+00
1.959e-01,3.836e+00
2.003e-01,3.798e+00
2.047e-01,3.753e+00
2.091e-01,3.704e+00
2.135e-01,3.650e+00
2.179e-01,3.591e+00
2.223e-01,3.530e+00
2.267e-01,3.464e+00
2.311e-01,3.397e+00
2.355e-01,3.326e+00
2.399e-01,3.254e+00
2.443e-01,3.181e+00
2.487e-01,3.106e+00
2.531e-01,3.030e+00
2.575e-01,2.954e+00
2.619e-01,2.877e+00
2.663e-01,2.801e+00
2.707e-01,2.724e+00
2.751e-01,2.648e+00
2.795e-01,2.572e+00
2.839e-01,2.497e+00
2.883e-01,2.423e+00
2.927e-01,2.349e+00
2.971e-01,2.277e+00
3.016e-01,2.206e+00
3.060e-01,2.136e+00
3.104e-01,2.068e+00
3.148e-01,2.001e+00
3.192e-01,1.935e+00
3.236e-01,1.871e+00
3.280e-01,1.808e+00
3.324e-01,1.747e+00
3.368e-01,1.687e+00
3.412e-01,1.629e+00
3.456e-01,1.572e+00
3.500e-01,1.517e+00
3.544e-01,1.464e+00
3.588e-01,1.412e+00
3.632e-01,1.362e+00
3.676e-01,1.313e+00
3.720e-01,1.265e+00
3.764e-01,1.220e+00
3.808e-01,1.175e+00
3.852e-01,1.132e+00
3.896e-01,1.091e+00
3.940e-01,1.050e+00
3.984e-01,1.011e+00
4.028e-01,9.738e-01
4.072e-01,9.375e-01
4.116e-01,9.025e-01
4.160e-01,8.687e-01
4.204e-01,8.360e-01
4.248e-01,8.045e-01
4.292e-01,7.741e-01
4.336e-01,7.448e-01
4.380e-01,7.166e-01
4.424e-01,6.894e-01
4.468e-01,6.631e-01
4.512e-01,6.379e-01
4.556e-01,6.135e-01
4.600e-01,5.901e-01
4.644e-01,5.675e-01
4.688e-01,5.458e-01
4.732e-01,5.249e-01
4.776e-01,5.047e-01
4.820e-01,4.854e-01
4.864e-01,4.667e-01
4.908e-01,4.488e-01
4.952e-01,4.315e-01
4.996e-01,4.149e-01
5.041e-01,3.990e-01
5.085e-01,3.836e-01
5.129e-01,3.688e-01
5.173e-01,3.547e-01
5.217e-01,3.410e-01
5.261e-01,3.279e-01
5.305e-01,3.153e-01
5.349e-01,3.031e-01
5.393e-01,2.915e-01
5.437e-01,2.803e-01
5.481e-01,2.695e-01
5.525e-01,2.591e-01
5.569e-01,2.492e-01
5.613e-01,2.396e-01
5.657e-01,2.304e-01
5.701e-01,2.216e-01
5.745e-01,2.131e-01
5.789e-01,2.049e-01
5.833e-01,1.971e-01
5.877e-01,1.895e-01
5.921e-01,1.823e-01
5.965e-01,1.753e-01
6.009e-01,1.686e-01
6.053e-01,1.622e-01
6.097e-01,1.560e-01
6.141e-01,1.501e-01
6.185e-01,1.444e-01
6.229e-01,1.389e-01
6.273e-01,1.336e-01
6.317e-01,1.286e-01
6.361e-01,1.237e-01
6.405e-01,1.190e-01
6.449e-01,1.145e-01
6.493e-01,1.102e-01
6.537e-01,1.060e-01
6.581e-01,1.021e-01
6.625e-01,9.822e-02
6.669e-01,9.453e-02
6.713e-01,9.098e-02
6.757e-01,8.757e-02
6.801e-01,8.429e-02
6.845e-01,8.114e-02
6.889e-01,7.812e-02
6.933e-01,7.520e-02
6.977e-01,7.240e-02
7.022e-01,6.971e-02
7.066e-01,6.712e-02
7.110e-01,6.464e-02
7.154e-01,6.224e-02
7.198e-01,5.994e-02
7.242e-01,5.773e-02
7.286e-01,5.560e-02
7.330e-01,5.355e-02
7.374e-01,5.158e-02
7.418e-01,4.969e-02
7.462e-01,4.787e-02
7.506e-01,4.612e-02
7.550e-01,4.443e-02
7.594e-01,4.281e-02
7.638e-01,4.125e-02
7.682e-01,3.975e-02
7.726e-01,3.831e-02
7.770e-01,3.692e-02
7.814e-01,3.558e-02
7.858e-01,3.429e-02
7.902e-01,3.305e-02
7.946e-01,3.186e-02
7.990e-01,3.072e-02
8.034e-01,2.961e-02
8.078e-01,2.855e-02
8.122e-01,2.753e-02
8.166e-01,2.654e-02
8.210e-01,2.559e-02
8.254e-01,2.468e-02
8.298e-01,2.380e-02
8.342e-01,2.296e-02
8.386e-01,2.214e-02
8.430e-01,2.136e-02
8.474e-01,2.060e-02
8.518e-01,1.987e-02
8.562e-01,1.917e-02
8.606e-01,1.850e-02
8.650e-01,1.785e-02
8.694e-01,1.722e-02
8.738e-01,1.662e-02
8.782e-01,1.604e-02


==> anc/03_results/moderate_inf/total_probability/0_017.csv <==
transmittance,probability_density
2.500e-03,2.805e-06
7.500e-03,1.477e-03
1.250e-02,6.329e-03
1.750e-02,1.559e-02
2.250e-02,3.151e-02
2.750e-02,5.532e-02
3.250e-02,8.781e-02
3.750e-02,1.297e-01
4.250e-02,1.819e-01
4.750e-02,2.449e-01
5.250e-02,3.196e-01
5.750e-02,4.064e-01
6.250e-02,5.054e-01
6.750e-02,6.166e-01
7.250e-02,7.395e-01
7.750e-02,8.733e-01
8.250e-02,1.017e+00
8.750e-02,1.169e+00
9.250e-02,1.328e+00
9.750e-02,1.492e+00
1.025e-01,1.659e+00
1.075e-01,1.827e+00
1.125e-01,1.995e+00
1.175e-01,2.160e+00
1.225e-01,2.321e+00
1.275e-01,2.476e+00
1.325e-01,2.624e+00
1.375e-01,2.764e+00
1.425e-01,2.895e+00
1.475e-01,3.016e+00
1.525e-01,3.126e+00
1.575e-01,3.225e+00
1.625e-01,3.313e+00
1.675e-01,3.389e+00
1.725e-01,3.454e+00
1.775e-01,3.507e+00
1.825e-01,3.549e+00
1.875e-01,3.581e+00
1.925e-01,3.602e+00
1.975e-01,3.613e+00
2.025e-01,3.615e+00
2.075e-01,3.608e+00
2.125e-01,3.593e+00
2.175e-01,3.570e+00
2.225e-01,3.540e+00
2.275e-01,3.504e+00
2.325e-01,3.462e+00
2.375e-01,3.414e+00
2.425e-01,3.362e+00
2.475e-01,3.305e+00
2.525e-01,3.245e+00
2.575e-01,3.182e+00
2.625e-01,3.115e+00
2.675e-01,3.047e+00
2.725e-01,2.977e+00
2.775e-01,2.905e+00
2.825e-01,2.832e+00
2.875e-01,2.758e+00
2.925e-01,2.683e+00
2.975e-01,2.609e+00
3.025e-01,2.534e+00
3.075e-01,2.459e+00
3.125e-01,2.385e+00
3.175e-01,2.312e+00
3.225e-01,2.239e+00
3.275e-01,2.168e+00
3.325e-01,2.097e+00
3.375e-01,2.027e+00
3.425e-01,1.959e+00
3.475e-01,1.892e+00
3.525e-01,1.827e+00
3.575e-01,1.762e+00
3.625e-01,1.700e+00
3.675e-01,1.639e+00
3.725e-01,1.579e+00
3.775e-01,1.521e+00
3.825e-01,1.465e+00
3.875e-01,1.411e+00
3.925e-01,1.358e+00
3.975e-01,1.306e+00
4.025e-01,1.256e+00
4.075e-01,1.208e+00
4.125e-01,1.161e+00
4.175e-01,1.116e+00
4.225e-01,1.072e+00
4.275e-01,1.030e+00
4.325e-01,9.895e-01
4.375e-01,9.502e-01
4.425e-01,9.123e-01
4.475e-01,8.758e-01
4.525e-01,8.406e-01
4.575e-01,8.067e-01
4.625e-01,7.740e-01
4.675e-01,7.426e-01
4.725e-01,7.123e-01
4.775e-01,6.832e-01
4.825e-01,6.552e-01
4.875e-01,6.283e-01
4.925e-01,6.025e-01
4.975e-01,5.777e-01
5.025e-01,5.538e-01
5.075e-01,5.309e-01
5.125e-01,5.089e-01
5.175e-01,4.878e-01
5.225e-01,4.675e-01
5.275e-01,4.480e-01
5.325e-01,4.294e-01
5.375e-01,4.115e-01
5.425e-01,3.943e-01
5.475e-01,3.778e-01
5.525e-01,3.620e-01
5.575e-01,3.469e-01
5.625e-01,3.323e-01
5.675e-01,3.184e-01
5.725e-01,3.051e-01
5.775e-01,2.923e-01
5.825e-01,2.800e-01
5.875e-01,2.683e-01
5.925e-01,2.570e-01
5.975e-01,2.463e-01
6.025e-01,2.359e-01
6.075e-01,2.261e-01
6.125e-01,2.166e-01
6.175e-01,2.075e-01
6.225e-01,1.988e-01
6.275e-01,1.905e-01
6.325e-01,1.825e-01
6.375e-01,1.749e-01
6.425e-01,1.675e-01
6.475e-01,1.605e-01
6.525e-01,1.538e-01
6.575e-01,1.474e-01
6.625e-01,1.413e-01
6.675e-01,1.354e-01
6.725e-01,1.297e-01
6.775e-01,1.243e-01
6.825e-01,1.191e-01
6.875e-01,1.142e-01
6.925e-01,1.095e-01
6.975e-01,1.049e-01
7.025e-01,1.006e-01
7.075e-01,9.639e-02
7.125e-01,9.240e-02
7.175e-01,8.858e-02
7.225e-01,8.492e-02
7.275e-01,8.142e-02
7.325e-01,7.806e-02
7.375e-01,7.485e-02
7.425e-01,7.177e-02
7.475e-01,6.882e-02
7.525e-01,6.599e-02
7.575e-01,6.329e-02
7.625e-01,6.070e-02
7.675e-01,5.822e-02
7.725e-01,5.584e-02
7.775e-01,5.356e-02
7.825e-01,5.138e-02
7.875e-01,4.929e-02
7.925e-01,4.728e-02
7.975e-01,4.537e-02
8.025e-01,4.353e-02
8.075e-01,4.176e-02
8.125e-01,4.008e-02
8.175e-01,3.846e-02
8.225e-01,3.691e-02
8.275e-01,3.542e-02
8.325e-01,3.400e-02
8.375e-01,3.263e-02
8.425e-01,3.133e-02
8.475e-01,3.007e-02
8.525e-01,2.887e-02
8.575e-01,2.772e-02
8.625e-01,2.661e-02
8.675e-01,2.555e-02
8.725e-01,2.454e-02
8.775e-01,2.356e-02
8.825e-01,2.263e-02
8.875e-01,2.173e-02
8.925e-01,2.088e-02
8.975e-01,2.005e-02
9.025e-01,1.926e-02
9.075e-01,1.851e-02
9.125e-01,1.778e-02
9.175e-01,1.708e-02
9.225e-01,1.641e-02
9.275e-01,1.577e-02
9.325e-01,1.516e-02
9.375e-01,1.457e-02
9.425e-01,1.400e-02
9.475e-01,1.346e-02
9.525e-01,1.293e-02
9.575e-01,1.243e-02
9.625e-01,1.195e-02
9.675e-01,1.149e-02
9.725e-01,1.105e-02
9.775e-01,1.062e-02
9.825e-01,1.021e-02
9.875e-01,9.823e-03
9.925e-01,9.447e-03
9.975e-01,9.086e-03


==> anc/03_results/moderate_inf/total_probability/0_018.csv <==
transmittance,probability_density
2.500e-03,8.212e-08
7.500e-03,5.163e-04
1.250e-02,3.944e-03
1.750e-02,1.047e-02
2.250e-02,2.056e-02
2.750e-02,3.482e-02
3.250e-02,5.372e-02
3.750e-02,7.783e-02
4.250e-02,1.078e-01
4.750e-02,1.445e-01
5.250e-02,1.885e-01
5.750e-02,2.406e-01
6.250e-02,3.012e-01
6.750e-02,3.708e-01
7.250e-02,4.494e-01
7.750e-02,5.372e-01
8.250e-02,6.338e-01
8.750e-02,7.389e-01
9.250e-02,8.519e-01
9.750e-02,9.721e-01
1.025e-01,1.098e+00
1.075e-01,1.230e+00
1.125e-01,1.366e+00
1.175e-01,1.504e+00
1.225e-01,1.644e+00
1.275e-01,1.784e+00
1.325e-01,1.923e+00
1.375e-01,2.061e+00
1.425e-01,2.194e+00
1.475e-01,2.324e+00
1.525e-01,2.448e+00
1.575e-01,2.566e+00
1.625e-01,2.678e+00
1.675e-01,2.782e+00
1.725e-01,2.878e+00
1.775e-01,2.965e+00
1.825e-01,3.044e+00
1.875e-01,3.115e+00
1.925e-01,3.176e+00
1.975e-01,3.229e+00
2.025e-01,3.273e+00
2.075e-01,3.308e+00
2.125e-01,3.335e+00
2.175e-01,3.354e+00
2.225e-01,3.364e+00
2.275e-01,3.368e+00
2.325e-01,3.364e+00
2.375e-01,3.354e+00
2.425e-01,3.337e+00
2.475e-01,3.314e+00
2.525e-01,3.286e+00
2.575e-01,3.253e+00
2.625e-01,3.215e+00
2.675e-01,3.173e+00
2.725e-01,3.127e+00
2.775e-01,3.078e+00
2.825e-01,3.026e+00
2.875e-01,2.971e+00
2.925e-01,2.913e+00
2.975e-01,2.854e+00
3.025e-01,2.793e+00
3.075e-01,2.731e+00
3.125e-01,2.667e+00
3.175e-01,2.603e+00
3.225e-01,2.538e+00
3.275e-01,2.473e+00
3.325e-01,2.407e+00
3.375e-01,2.342e+00
3.425e-01,2.276e+00
3.475e-01,2.211e+00
3.525e-01,2.147e+00
3.575e-01,2.083e+00
3.625e-01,2.020e+00
3.675e-01,1.958e+00
3.725e-01,1.896e+00
3.775e-01,1.836e+00
3.825e-01,1.776e+00
3.875e-01,1.718e+00
3.925e-01,1.661e+00
3.975e-01,1.605e+00
4.025e-01,1.551e+00
4.075e-01,1.497e+00
4.125e-01,1.445e+00
4.175e-01,1.395e+00
4.225e-01,1.345e+00
4.275e-01,1.297e+00
4.325e-01,1.251e+00
4.375e-01,1.205e+00
4.425e-01,1.161e+00
4.475e-01,1.118e+00
4.525e-01,1.077e+00
4.575e-01,1.037e+00
4.625e-01,9.980e-01
4.675e-01,9.604e-01
4.725e-01,9.240e-01
4.775e-01,8.888e-01
4.825e-01,8.548e-01
4.875e-01,8.219e-01
4.925e-01,7.902e-01
4.975e-01,7.596e-01
5.025e-01,7.300e-01
5.075e-01,7.015e-01
5.125e-01,6.740e-01
5.175e-01,6.476e-01
5.225e-01,6.220e-01
5.275e-01,5.974e-01
5.325e-01,5.738e-01
5.375e-01,5.510e-01
5.425e-01,5.290e-01
5.475e-01,5.079e-01
5.525e-01,4.876e-01
5.575e-01,4.680e-01
5.625e-01,4.492e-01
5.675e-01,4.311e-01
5.725e-01,4.138e-01
5.775e-01,3.971e-01
5.825e-01,3.810e-01
5.875e-01,3.656e-01
5.925e-01,3.508e-01
5.975e-01,3.366e-01
6.025e-01,3.229e-01
6.075e-01,3.098e-01
6.125e-01,2.972e-01
6.175e-01,2.851e-01
6.225e-01,2.735e-01
6.275e-01,2.623e-01
6.325e-01,2.516e-01
6.375e-01,2.414e-01
6.425e-01,2.315e-01
6.475e-01,2.220e-01
6.525e-01,2.130e-01
6.575e-01,2.043e-01
6.625e-01,1.959e-01
6.675e-01,1.879e-01
6.725e-01,1.802e-01
6.775e-01,1.729e-01
6.825e-01,1.658e-01
6.875e-01,1.590e-01
6.925e-01,1.525e-01
6.975e-01,1.463e-01
7.025e-01,1.403e-01
7.075e-01,1.346e-01
7.125e-01,1.291e-01
7.175e-01,1.238e-01
7.225e-01,1.188e-01
7.275e-01,1.139e-01
7.325e-01,1.093e-01
7.375e-01,1.048e-01
7.425e-01,1.006e-01
7.475e-01,9.648e-02
7.525e-01,9.256e-02
7.575e-01,8.880e-02
7.625e-01,8.519e-02
7.675e-01,8.173e-02
7.725e-01,7.842e-02
7.775e-01,7.524e-02
7.825e-01,7.219e-02
7.875e-01,6.927e-02
7.925e-01,6.647e-02
7.975e-01,6.378e-02
8.025e-01,6.121e-02
8.075e-01,5.874e-02
8.125e-01,5.637e-02
8.175e-01,5.410e-02
8.225e-01,5.192e-02
8.275e-01,4.983e-02
8.325e-01,4.783e-02
8.375e-01,4.591e-02
8.425e-01,4.407e-02
8.475e-01,4.231e-02
8.525e-01,4.062e-02
8.575e-01,3.899e-02
8.625e-01,3.744e-02
8.675e-01,3.594e-02
8.725e-01,3.451e-02
8.775e-01,3.314e-02
8.825e-01,3.182e-02
8.875e-01,3.056e-02
8.925e-01,2.935e-02
8.975e-01,2.818e-02
9.025e-01,2.707e-02
9.075e-01,2.600e-02
9.125e-01,2.497e-02
9.175e-01,2.399e-02
9.225e-01,2.304e-02
9.275e-01,2.214e-02
9.325e-01,2.127e-02
9.375e-01,2.043e-02
9.425e-01,1.963e-02
9.475e-01,1.886e-02
9.525e-01,1.813e-02
9.575e-01,1.742e-02
9.625e-01,1.674e-02
9.675e-01,1.609e-02
9.725e-01,1.546e-02
9.775e-01,1.486e-02
9.825e-01,1.428e-02
9.875e-01,1.373e-02
9.925e-01,1.320e-02
9.975e-01,1.269e-02


==> anc/03_results/moderate_inf/total_probability/0_019.csv <==
transmittance,probability_density
2.500e-03,5.375e-06
7.500e-03,1.159e-03
1.250e-02,2.225e-03
1.750e-02,4.503e-03
2.250e-02,8.938e-03
2.750e-02,1.611e-02
3.250e-02,2.655e-02
3.750e-02,4.059e-02
4.250e-02,5.848e-02
4.750e-02,8.050e-02
5.250e-02,1.070e-01
5.750e-02,1.385e-01
6.250e-02,1.753e-01
6.750e-02,2.178e-01
7.250e-02,2.666e-01
7.750e-02,3.217e-01
8.250e-02,3.836e-01
8.750e-02,4.522e-01
9.250e-02,5.277e-01
9.750e-02,6.098e-01
1.025e-01,6.984e-01
1.075e-01,7.930e-01
1.125e-01,8.933e-01
1.175e-01,9.986e-01
1.225e-01,1.108e+00
1.275e-01,1.222e+00
1.325e-01,1.338e+00
1.375e-01,1.456e+00
1.425e-01,1.575e+00
1.475e-01,1.695e+00
1.525e-01,1.814e+00
1.575e-01,1.931e+00
1.625e-01,2.046e+00
1.675e-01,2.158e+00
1.725e-01,2.267e+00
1.775e-01,2.371e+00
1.825e-01,2.469e+00
1.875e-01,2.563e+00
1.925e-01,2.650e+00
1.975e-01,2.731e+00
2.025e-01,2.806e+00
2.075e-01,2.873e+00
2.125e-01,2.934e+00
2.175e-01,2.988e+00
2.225e-01,3.034e+00
2.275e-01,3.074e+00
2.325e-01,3.106e+00
2.375e-01,3.132e+00
2.425e-01,3.151e+00
2.475e-01,3.164e+00
2.525e-01,3.170e+00
2.575e-01,3.170e+00
2.625e-01,3.165e+00
2.675e-01,3.154e+00
2.725e-01,3.138e+00
2.775e-01,3.117e+00
2.825e-01,3.092e+00
2.875e-01,3.062e+00
2.925e-01,3.029e+00
2.975e-01,2.992e+00
3.025e-01,2.951e+00
3.075e-01,2.908e+00
3.125e-01,2.862e+00
3.175e-01,2.814e+00
3.225e-01,2.764e+00
3.275e-01,2.712e+00
3.325e-01,2.658e+00
3.375e-01,2.603e+00
3.425e-01,2.547e+00
3.475e-01,2.490e+00
3.525e-01,2.433e+00
3.575e-01,2.375e+00
3.625e-01,2.316e+00
3.675e-01,2.257e+00
3.725e-01,2.199e+00
3.775e-01,2.140e+00
3.825e-01,2.082e+00
3.875e-01,2.024e+00
3.925e-01,1.966e+00
3.975e-01,1.910e+00
4.025e-01,1.853e+00
4.075e-01,1.798e+00
4.125e-01,1.743e+00
4.175e-01,1.689e+00
4.225e-01,1.637e+00
4.275e-01,1.585e+00
4.325e-01,1.534e+00
4.375e-01,1.484e+00
4.425e-01,1.435e+00
4.475e-01,1.388e+00
4.525e-01,1.341e+00
4.575e-01,1.296e+00
4.625e-01,1.251e+00
4.675e-01,1.208e+00
4.725e-01,1.166e+00
4.775e-01,1.125e+00
4.825e-01,1.085e+00
4.875e-01,1.047e+00
4.925e-01,1.009e+00
4.975e-01,9.729e-01
5.025e-01,9.377e-01
5.075e-01,9.034e-01
5.125e-01,8.703e-01
5.175e-01,8.382e-01
5.225e-01,8.071e-01
5.275e-01,7.771e-01
5.325e-01,7.480e-01
5.375e-01,7.199e-01
5.425e-01,6.927e-01
5.475e-01,6.664e-01
5.525e-01,6.411e-01
5.575e-01,6.166e-01
5.625e-01,5.930e-01
5.675e-01,5.702e-01
5.725e-01,5.482e-01
5.775e-01,5.270e-01
5.825e-01,5.066e-01
5.875e-01,4.869e-01
5.925e-01,4.679e-01
5.975e-01,4.496e-01
6.025e-01,4.320e-01
6.075e-01,4.150e-01
6.125e-01,3.987e-01
6.175e-01,3.830e-01
6.225e-01,3.679e-01
6.275e-01,3.533e-01
6.325e-01,3.393e-01
6.375e-01,3.259e-01
6.425e-01,3.129e-01
6.475e-01,3.005e-01
6.525e-01,2.885e-01
6.575e-01,2.770e-01
6.625e-01,2.659e-01
6.675e-01,2.553e-01
6.725e-01,2.451e-01
6.775e-01,2.353e-01
6.825e-01,2.258e-01
6.875e-01,2.168e-01
6.925e-01,2.081e-01
6.975e-01,1.997e-01
7.025e-01,1.917e-01
7.075e-01,1.840e-01
7.125e-01,1.766e-01
7.175e-01,1.695e-01
7.225e-01,1.626e-01
7.275e-01,1.561e-01
7.325e-01,1.498e-01
7.375e-01,1.438e-01
7.425e-01,1.380e-01
7.475e-01,1.324e-01
7.525e-01,1.271e-01
7.575e-01,1.220e-01
7.625e-01,1.170e-01
7.675e-01,1.123e-01
7.725e-01,1.078e-01
7.775e-01,1.034e-01
7.825e-01,9.928e-02
7.875e-01,9.528e-02
7.925e-01,9.144e-02
7.975e-01,8.776e-02
8.025e-01,8.423e-02
8.075e-01,8.084e-02
8.125e-01,7.758e-02
8.175e-01,7.446e-02
8.225e-01,7.147e-02
8.275e-01,6.860e-02
8.325e-01,6.584e-02
8.375e-01,6.320e-02
8.425e-01,6.066e-02
8.475e-01,5.823e-02
8.525e-01,5.590e-02
8.575e-01,5.366e-02
8.625e-01,5.151e-02
8.675e-01,4.945e-02
8.725e-01,4.747e-02
8.775e-01,4.557e-02
8.825e-01,4.375e-02
8.875e-01,4.201e-02
8.925e-01,4.033e-02
8.975e-01,3.872e-02
9.025e-01,3.718e-02
9.075e-01,3.570e-02
9.125e-01,3.428e-02
9.175e-01,3.292e-02
9.225e-01,3.161e-02
9.275e-01,3.036e-02
9.325e-01,2.916e-02
9.375e-01,2.800e-02
9.425e-01,2.689e-02
9.475e-01,2.583e-02
9.525e-01,2.481e-02
9.575e-01,2.383e-02
9.625e-01,2.289e-02
9.675e-01,2.199e-02
9.725e-01,2.113e-02
9.775e-01,2.030e-02
9.825e-01,1.950e-02
9.875e-01,1.873e-02
9.925e-01,1.800e-02
9.975e-01,1.729e-02


==> anc/03_results/moderate_inf/total_probability/0_02.csv <==
transmittance,probability_density
2.500e-03,3.226e-12
7.500e-03,4.233e-06
1.250e-02,2.131e-04
1.750e-02,1.376e-03
2.250e-02,4.164e-03
2.750e-02,8.857e-03
3.250e-02,1.561e-02
3.750e-02,2.457e-02
4.250e-02,3.591e-02
4.750e-02,4.980e-02
5.250e-02,6.646e-02
5.750e-02,8.613e-02
6.250e-02,1.091e-01
6.750e-02,1.357e-01
7.250e-02,1.662e-01
7.750e-02,2.010e-01
8.250e-02,2.402e-01
8.750e-02,2.841e-01
9.250e-02,3.330e-01
9.750e-02,3.869e-01
1.025e-01,4.460e-01
1.075e-01,5.101e-01
1.125e-01,5.794e-01
1.175e-01,6.536e-01
1.225e-01,7.327e-01
1.275e-01,8.162e-01
1.325e-01,9.039e-01
1.375e-01,9.954e-01
1.425e-01,1.090e+00
1.475e-01,1.188e+00
1.525e-01,1.288e+00
1.575e-01,1.389e+00
1.625e-01,1.492e+00
1.675e-01,1.595e+00
1.725e-01,1.698e+00
1.775e-01,1.800e+00
1.825e-01,1.900e+00
1.875e-01,1.999e+00
1.925e-01,2.095e+00
1.975e-01,2.188e+00
2.025e-01,2.277e+00
2.075e-01,2.362e+00
2.125e-01,2.443e+00
2.175e-01,2.519e+00
2.225e-01,2.590e+00
2.275e-01,2.656e+00
2.325e-01,2.716e+00
2.375e-01,2.771e+00
2.425e-01,2.819e+00
2.475e-01,2.863e+00
2.525e-01,2.900e+00
2.575e-01,2.931e+00
2.625e-01,2.957e+00
2.675e-01,2.977e+00
2.725e-01,2.992e+00
2.775e-01,3.001e+00
2.825e-01,3.006e+00
2.875e-01,3.005e+00
2.925e-01,2.999e+00
2.975e-01,2.989e+00
3.025e-01,2.975e+00
3.075e-01,2.956e+00
3.125e-01,2.934e+00
3.175e-01,2.908e+00
3.225e-01,2.878e+00
3.275e-01,2.846e+00
3.325e-01,2.810e+00
3.375e-01,2.772e+00
3.425e-01,2.732e+00
3.475e-01,2.690e+00
3.525e-01,2.645e+00
3.575e-01,2.599e+00
3.625e-01,2.551e+00
3.675e-01,2.502e+00
3.725e-01,2.452e+00
3.775e-01,2.401e+00
3.825e-01,2.349e+00
3.875e-01,2.297e+00
3.925e-01,2.244e+00
3.975e-01,2.190e+00
4.025e-01,2.137e+00
4.075e-01,2.084e+00
4.125e-01,2.030e+00
4.175e-01,1.977e+00
4.225e-01,1.924e+00
4.275e-01,1.872e+00
4.325e-01,1.820e+00
4.375e-01,1.768e+00
4.425e-01,1.717e+00
4.475e-01,1.667e+00
4.525e-01,1.618e+00
4.575e-01,1.569e+00
4.625e-01,1.521e+00
4.675e-01,1.474e+00
4.725e-01,1.428e+00
4.775e-01,1.383e+00
4.825e-01,1.338e+00
4.875e-01,1.295e+00
4.925e-01,1.253e+00
4.975e-01,1.211e+00
5.025e-01,1.171e+00
5.075e-01,1.132e+00
5.125e-01,1.093e+00
5.175e-01,1.056e+00
5.225e-01,1.019e+00
5.275e-01,9.841e-01
5.325e-01,9.497e-01
5.375e-01,9.163e-01
5.425e-01,8.838e-01
5.475e-01,8.523e-01
5.525e-01,8.218e-01
5.575e-01,7.922e-01
5.625e-01,7.634e-01
5.675e-01,7.356e-01
5.725e-01,7.087e-01
5.775e-01,6.826e-01
5.825e-01,6.574e-01
5.875e-01,6.330e-01
5.925e-01,6.094e-01
5.975e-01,5.866e-01
6.025e-01,5.646e-01
6.075e-01,5.433e-01
6.125e-01,5.227e-01
6.175e-01,5.029e-01
6.225e-01,4.837e-01
6.275e-01,4.652e-01
6.325e-01,4.474e-01
6.375e-01,4.302e-01
6.425e-01,4.136e-01
6.475e-01,3.977e-01
6.525e-01,3.823e-01
6.575e-01,3.674e-01
6.625e-01,3.531e-01
6.675e-01,3.394e-01
6.725e-01,3.261e-01
6.775e-01,3.134e-01
6.825e-01,3.011e-01
6.875e-01,2.892e-01
6.925e-01,2.779e-01
6.975e-01,2.669e-01
7.025e-01,2.564e-01
7.075e-01,2.462e-01
7.125e-01,2.365e-01
7.175e-01,2.271e-01
7.225e-01,2.181e-01
7.275e-01,2.095e-01
7.325e-01,2.011e-01
7.375e-01,1.931e-01
7.425e-01,1.854e-01
7.475e-01,1.780e-01
7.525e-01,1.709e-01
7.575e-01,1.641e-01
7.625e-01,1.575e-01
7.675e-01,1.512e-01
7.725e-01,1.452e-01
7.775e-01,1.394e-01
7.825e-01,1.338e-01
7.875e-01,1.284e-01
7.925e-01,1.233e-01
7.975e-01,1.183e-01
8.025e-01,1.136e-01
8.075e-01,1.090e-01
8.125e-01,1.047e-01
8.175e-01,1.004e-01
8.225e-01,9.641e-02
8.275e-01,9.254e-02
8.325e-01,8.882e-02
8.375e-01,8.525e-02
8.425e-01,8.183e-02
8.475e-01,7.854e-02
8.525e-01,7.538e-02
8.575e-01,7.235e-02
8.625e-01,6.945e-02
8.675e-01,6.666e-02
8.725e-01,6.398e-02
8.775e-01,6.141e-02
8.825e-01,5.894e-02
8.875e-01,5.658e-02
8.925e-01,5.431e-02
8.975e-01,5.213e-02
9.025e-01,5.004e-02
9.075e-01,4.803e-02
9.125e-01,4.610e-02
9.175e-01,4.426e-02
9.225e-01,4.248e-02
9.275e-01,4.078e-02
9.325e-01,3.915e-02
9.375e-01,3.758e-02
9.425e-01,3.608e-02
9.475e-01,3.464e-02
9.525e-01,3.326e-02
9.575e-01,3.193e-02
9.625e-01,3.065e-02
9.675e-01,2.943e-02
9.725e-01,2.826e-02
9.775e-01,2.713e-02
9.825e-01,2.605e-02
9.875e-01,2.502e-02
9.925e-01,2.402e-02
9.975e-01,2.307e-02


==> anc/03_results/moderate_inf/total_probability/0_021.csv <==
transmittance,probability_density
2.500e-03,1.498e-08
7.500e-03,2.712e-04
1.250e-02,1.159e-03
1.750e-02,2.001e-03
2.250e-02,3.426e-03
2.750e-02,5.709e-03
3.250e-02,9.111e-03
3.750e-02,1.387e-02
4.250e-02,2.018e-02
4.750e-02,2.819e-02
5.250e-02,3.808e-02
5.750e-02,5.001e-02
6.250e-02,6.414e-02
6.750e-02,8.063e-02
7.250e-02,9.964e-02
7.750e-02,1.213e-01
8.250e-02,1.459e-01
8.750e-02,1.734e-01
9.250e-02,2.042e-01
9.750e-02,2.383e-01
1.025e-01,2.759e-01
1.075e-01,3.172e-01
1.125e-01,3.623e-01
1.175e-01,4.114e-01
1.225e-01,4.644e-01
1.275e-01,5.214e-01
1.325e-01,5.825e-01
1.375e-01,6.474e-01
1.425e-01,7.162e-01
1.475e-01,7.887e-01
1.525e-01,8.645e-01
1.575e-01,9.435e-01
1.625e-01,1.025e+00
1.675e-01,1.110e+00
1.725e-01,1.196e+00
1.775e-01,1.284e+00
1.825e-01,1.374e+00
1.875e-01,1.464e+00
1.925e-01,1.554e+00
1.975e-01,1.645e+00
2.025e-01,1.735e+00
2.075e-01,1.823e+00
2.125e-01,1.910e+00
2.175e-01,1.995e+00
2.225e-01,2.078e+00
2.275e-01,2.158e+00
2.325e-01,2.235e+00
2.375e-01,2.308e+00
2.425e-01,2.377e+00
2.475e-01,2.443e+00
2.525e-01,2.504e+00
2.575e-01,2.561e+00
2.625e-01,2.613e+00
2.675e-01,2.660e+00
2.725e-01,2.703e+00
2.775e-01,2.741e+00
2.825e-01,2.774e+00
2.875e-01,2.802e+00
2.925e-01,2.825e+00
2.975e-01,2.843e+00
3.025e-01,2.857e+00
3.075e-01,2.866e+00
3.125e-01,2.871e+00
3.175e-01,2.872e+00
3.225e-01,2.868e+00
3.275e-01,2.860e+00
3.325e-01,2.849e+00
3.375e-01,2.833e+00
3.425e-01,2.815e+00
3.475e-01,2.793e+00
3.525e-01,2.768e+00
3.575e-01,2.740e+00
3.625e-01,2.709e+00
3.675e-01,2.676e+00
3.725e-01,2.641e+00
3.775e-01,2.604e+00
3.825e-01,2.565e+00
3.875e-01,2.524e+00
3.925e-01,2.481e+00
3.975e-01,2.437e+00
4.025e-01,2.392e+00
4.075e-01,2.346e+00
4.125e-01,2.299e+00
4.175e-01,2.251e+00
4.225e-01,2.203e+00
4.275e-01,2.154e+00
4.325e-01,2.105e+00
4.375e-01,2.056e+00
4.425e-01,2.007e+00
4.475e-01,1.957e+00
4.525e-01,1.908e+00
4.575e-01,1.859e+00
4.625e-01,1.810e+00
4.675e-01,1.762e+00
4.725e-01,1.714e+00
4.775e-01,1.666e+00
4.825e-01,1.619e+00
4.875e-01,1.573e+00
4.925e-01,1.527e+00
4.975e-01,1.482e+00
5.025e-01,1.438e+00
5.075e-01,1.394e+00
5.125e-01,1.351e+00
5.175e-01,1.309e+00
5.225e-01,1.268e+00
5.275e-01,1.228e+00
5.325e-01,1.188e+00
5.375e-01,1.150e+00
5.425e-01,1.112e+00
5.475e-01,1.076e+00
5.525e-01,1.040e+00
5.575e-01,1.005e+00
5.625e-01,9.709e-01
5.675e-01,9.378e-01
5.725e-01,9.056e-01
5.775e-01,8.742e-01
5.825e-01,8.438e-01
5.875e-01,8.142e-01
5.925e-01,7.854e-01
5.975e-01,7.576e-01
6.025e-01,7.305e-01
6.075e-01,7.043e-01
6.125e-01,6.788e-01
6.175e-01,6.542e-01
6.225e-01,6.303e-01
6.275e-01,6.072e-01
6.325e-01,5.849e-01
6.375e-01,5.632e-01
6.425e-01,5.423e-01
6.475e-01,5.221e-01
6.525e-01,5.026e-01
6.575e-01,4.837e-01
6.625e-01,4.654e-01
6.675e-01,4.478e-01
6.725e-01,4.308e-01
6.775e-01,4.144e-01
6.825e-01,3.986e-01
6.875e-01,3.833e-01
6.925e-01,3.685e-01
6.975e-01,3.543e-01
7.025e-01,3.406e-01
7.075e-01,3.274e-01
7.125e-01,3.147e-01
7.175e-01,3.025e-01
7.225e-01,2.907e-01
7.275e-01,2.793e-01
7.325e-01,2.683e-01
7.375e-01,2.578e-01
7.425e-01,2.477e-01
7.475e-01,2.379e-01
7.525e-01,2.285e-01
7.575e-01,2.195e-01
7.625e-01,2.108e-01
7.675e-01,2.024e-01
7.725e-01,1.944e-01
7.775e-01,1.866e-01
7.825e-01,1.792e-01
7.875e-01,1.721e-01
7.925e-01,1.652e-01
7.975e-01,1.586e-01
8.025e-01,1.522e-01
8.075e-01,1.461e-01
8.125e-01,1.403e-01
8.175e-01,1.346e-01
8.225e-01,1.292e-01
8.275e-01,1.240e-01
8.325e-01,1.190e-01
8.375e-01,1.142e-01
8.425e-01,1.096e-01
8.475e-01,1.052e-01
8.525e-01,1.010e-01
8.575e-01,9.690e-02
8.625e-01,9.298e-02
8.675e-01,8.922e-02
8.725e-01,8.562e-02
8.775e-01,8.215e-02
8.825e-01,7.883e-02
8.875e-01,7.564e-02
8.925e-01,7.257e-02
8.975e-01,6.963e-02
9.025e-01,6.681e-02
9.075e-01,6.411e-02
9.125e-01,6.151e-02
9.175e-01,5.901e-02
9.225e-01,5.662e-02
9.275e-01,5.433e-02
9.325e-01,5.212e-02
9.375e-01,5.001e-02
9.425e-01,4.798e-02
9.475e-01,4.604e-02
9.525e-01,4.417e-02
9.575e-01,4.238e-02
9.625e-01,4.066e-02
9.675e-01,3.901e-02
9.725e-01,3.743e-02
9.775e-01,3.591e-02
9.825e-01,3.446e-02
9.875e-01,3.306e-02
9.925e-01,3.172e-02
9.975e-01,3.044e-02


==> anc/03_results/moderate_inf/total_probability/0_022.csv <==
transmittance,probability_density
2.500e-03,3.372e-13
7.500e-03,3.375e-06
1.250e-02,1.593e-04
1.750e-02,6.836e-04
2.250e-02,1.518e-03
2.750e-02,2.918e-03
3.250e-02,5.175e-03
3.750e-02,8.344e-03
4.250e-02,1.236e-02
4.750e-02,1.720e-02
5.250e-02,2.294e-02
5.750e-02,2.974e-02
6.250e-02,3.783e-02
6.750e-02,4.745e-02
7.250e-02,5.882e-02
7.750e-02,7.214e-02
8.250e-02,8.759e-02
8.750e-02,1.053e-01
9.250e-02,1.255e-01
9.750e-02,1.482e-01
1.025e-01,1.736e-01
1.075e-01,2.018e-01
1.125e-01,2.329e-01
1.175e-01,2.671e-01
1.225e-01,3.043e-01
1.275e-01,3.447e-01
1.325e-01,3.884e-01
1.375e-01,4.353e-01
1.425e-01,4.856e-01
1.475e-01,5.393e-01
1.525e-01,5.962e-01
1.575e-01,6.563e-01
1.625e-01,7.196e-01
1.675e-01,7.858e-01
1.725e-01,8.549e-01
1.775e-01,9.266e-01
1.825e-01,1.001e+00
1.875e-01,1.077e+00
1.925e-01,1.155e+00
1.975e-01,1.234e+00
2.025e-01,1.315e+00
2.075e-01,1.397e+00
2.125e-01,1.479e+00
2.175e-01,1.561e+00
2.225e-01,1.643e+00
2.275e-01,1.724e+00
2.325e-01,1.804e+00
2.375e-01,1.882e+00
2.425e-01,1.959e+00
2.475e-01,2.034e+00
2.525e-01,2.106e+00
2.575e-01,2.176e+00
2.625e-01,2.243e+00
2.675e-01,2.306e+00
2.725e-01,2.366e+00
2.775e-01,2.422e+00
2.825e-01,2.475e+00
2.875e-01,2.524e+00
2.925e-01,2.568e+00
2.975e-01,2.608e+00
3.025e-01,2.644e+00
3.075e-01,2.676e+00
3.125e-01,2.704e+00
3.175e-01,2.727e+00
3.225e-01,2.746e+00
3.275e-01,2.761e+00
3.325e-01,2.772e+00
3.375e-01,2.778e+00
3.425e-01,2.781e+00
3.475e-01,2.780e+00
3.525e-01,2.775e+00
3.575e-01,2.767e+00
3.625e-01,2.755e+00
3.675e-01,2.740e+00
3.725e-01,2.722e+00
3.775e-01,2.701e+00
3.825e-01,2.677e+00
3.875e-01,2.651e+00
3.925e-01,2.622e+00
3.975e-01,2.591e+00
4.025e-01,2.558e+00
4.075e-01,2.523e+00
4.125e-01,2.486e+00
4.175e-01,2.447e+00
4.225e-01,2.407e+00
4.275e-01,2.366e+00
4.325e-01,2.324e+00
4.375e-01,2.281e+00
4.425e-01,2.236e+00
4.475e-01,2.191e+00
4.525e-01,2.146e+00
4.575e-01,2.100e+00
4.625e-01,2.053e+00
4.675e-01,2.007e+00
4.725e-01,1.960e+00
4.775e-01,1.913e+00
4.825e-01,1.866e+00
4.875e-01,1.820e+00
4.925e-01,1.773e+00
4.975e-01,1.727e+00
5.025e-01,1.681e+00
5.075e-01,1.636e+00
5.125e-01,1.591e+00
5.175e-01,1.546e+00
5.225e-01,1.502e+00
5.275e-01,1.459e+00
5.325e-01,1.416e+00
5.375e-01,1.374e+00
5.425e-01,1.333e+00
5.475e-01,1.292e+00
5.525e-01,1.253e+00
5.575e-01,1.214e+00
5.625e-01,1.175e+00
5.675e-01,1.138e+00
5.725e-01,1.101e+00
5.775e-01,1.066e+00
5.825e-01,1.031e+00
5.875e-01,9.967e-01
5.925e-01,9.634e-01
5.975e-01,9.310e-01
6.025e-01,8.995e-01
6.075e-01,8.687e-01
6.125e-01,8.388e-01
6.175e-01,8.098e-01
6.225e-01,7.815e-01
6.275e-01,7.540e-01
6.325e-01,7.274e-01
6.375e-01,7.015e-01
6.425e-01,6.764e-01
6.475e-01,6.521e-01
6.525e-01,6.285e-01
6.575e-01,6.056e-01
6.625e-01,5.835e-01
6.675e-01,5.620e-01
6.725e-01,5.413e-01
6.775e-01,5.212e-01
6.825e-01,5.018e-01
6.875e-01,4.830e-01
6.925e-01,4.649e-01
6.975e-01,4.473e-01
7.025e-01,4.304e-01
7.075e-01,4.140e-01
7.125e-01,3.982e-01
7.175e-01,3.830e-01
7.225e-01,3.683e-01
7.275e-01,3.541e-01
7.325e-01,3.404e-01
7.375e-01,3.272e-01
7.425e-01,3.145e-01
7.475e-01,3.023e-01
7.525e-01,2.904e-01
7.575e-01,2.791e-01
7.625e-01,2.681e-01
7.675e-01,2.575e-01
7.725e-01,2.474e-01
7.775e-01,2.376e-01
7.825e-01,2.282e-01
7.875e-01,2.191e-01
7.925e-01,2.104e-01
7.975e-01,2.020e-01
8.025e-01,1.939e-01
8.075e-01,1.862e-01
8.125e-01,1.787e-01
8.175e-01,1.715e-01
8.225e-01,1.646e-01
8.275e-01,1.580e-01
8.325e-01,1.516e-01
8.375e-01,1.455e-01
8.425e-01,1.396e-01
8.475e-01,1.340e-01
8.525e-01,1.285e-01
8.575e-01,1.233e-01
8.625e-01,1.183e-01
8.675e-01,1.135e-01
8.725e-01,1.089e-01
8.775e-01,1.044e-01
8.825e-01,1.002e-01
8.875e-01,9.609e-02
8.925e-01,9.216e-02
8.975e-01,8.839e-02
9.025e-01,8.477e-02
9.075e-01,8.130e-02
9.125e-01,7.797e-02
9.175e-01,7.477e-02
9.225e-01,7.170e-02
9.275e-01,6.876e-02
9.325e-01,6.593e-02
9.375e-01,6.322e-02
9.425e-01,6.062e-02
9.475e-01,5.813e-02
9.525e-01,5.573e-02
9.575e-01,5.344e-02
9.625e-01,5.124e-02
9.675e-01,4.913e-02
9.725e-01,4.710e-02
9.775e-01,4.516e-02
9.825e-01,4.330e-02
9.875e-01,4.151e-02
9.925e-01,3.980e-02
9.975e-01,3.816e-02


==> anc/03_results/moderate_inf/total_probability/0_023.csv <==
transmittance,probability_density
2.500e-03,1.387e-15
7.500e-03,4.061e-07
1.250e-02,5.324e-05
1.750e-02,3.447e-04
2.250e-02,8.366e-04
2.750e-02,1.475e-03
3.250e-02,2.326e-03
3.750e-02,3.514e-03
4.250e-02,5.242e-03
4.750e-02,7.744e-03
5.250e-02,1.121e-02
5.750e-02,1.576e-02
6.250e-02,2.144e-02
6.750e-02,2.827e-02
7.250e-02,3.627e-02
7.750e-02,4.546e-02
8.250e-02,5.590e-02
8.750e-02,6.765e-02
9.250e-02,8.079e-02
9.750e-02,9.543e-02
1.025e-01,1.117e-01
1.075e-01,1.296e-01
1.125e-01,1.494e-01
1.175e-01,1.711e-01
1.225e-01,1.949e-01
1.275e-01,2.208e-01
1.325e-01,2.491e-01
1.375e-01,2.797e-01
1.425e-01,3.129e-01
1.475e-01,3.486e-01
1.525e-01,3.869e-01
1.575e-01,4.280e-01
1.625e-01,4.717e-01
1.675e-01,5.183e-01
1.725e-01,5.676e-01
1.775e-01,6.196e-01
1.825e-01,6.743e-01
1.875e-01,7.316e-01
1.925e-01,7.914e-01
1.975e-01,8.536e-01
2.025e-01,9.181e-01
2.075e-01,9.846e-01
2.125e-01,1.053e+00
2.175e-01,1.123e+00
2.225e-01,1.194e+00
2.275e-01,1.267e+00
2.325e-01,1.340e+00
2.375e-01,1.414e+00
2.425e-01,1.488e+00
2.475e-01,1.562e+00
2.525e-01,1.636e+00
2.575e-01,1.710e+00
2.625e-01,1.782e+00
2.675e-01,1.853e+00
2.725e-01,1.922e+00
2.775e-01,1.990e+00
2.825e-01,2.056e+00
2.875e-01,2.119e+00
2.925e-01,2.180e+00
2.975e-01,2.238e+00
3.025e-01,2.293e+00
3.075e-01,2.346e+00
3.125e-01,2.394e+00
3.175e-01,2.440e+00
3.225e-01,2.481e+00
3.275e-01,2.520e+00
3.325e-01,2.554e+00
3.375e-01,2.585e+00
3.425e-01,2.612e+00
3.475e-01,2.635e+00
3.525e-01,2.654e+00
3.575e-01,2.670e+00
3.625e-01,2.682e+00
3.675e-01,2.690e+00
3.725e-01,2.695e+00
3.775e-01,2.696e+00
3.825e-01,2.694e+00
3.875e-01,2.689e+00
3.925e-01,2.680e+00
3.975e-01,2.668e+00
4.025e-01,2.654e+00
4.075e-01,2.636e+00
4.125e-01,2.616e+00
4.175e-01,2.593e+00
4.225e-01,2.568e+00
4.275e-01,2.541e+00
4.325e-01,2.512e+00
4.375e-01,2.480e+00
4.425e-01,2.447e+00
4.475e-01,2.412e+00
4.525e-01,2.376e+00
4.575e-01,2.338e+00
4.625e-01,2.299e+00
4.675e-01,2.259e+00
4.725e-01,2.219e+00
4.775e-01,2.177e+00
4.825e-01,2.134e+00
4.875e-01,2.091e+00
4.925e-01,2.047e+00
4.975e-01,2.003e+00
5.025e-01,1.959e+00
5.075e-01,1.914e+00
5.125e-01,1.870e+00
5.175e-01,1.825e+00
5.225e-01,1.780e+00
5.275e-01,1.736e+00
5.325e-01,1.691e+00
5.375e-01,1.647e+00
5.425e-01,1.604e+00
5.475e-01,1.560e+00
5.525e-01,1.518e+00
5.575e-01,1.475e+00
5.625e-01,1.433e+00
5.675e-01,1.392e+00
5.725e-01,1.351e+00
5.775e-01,1.311e+00
5.825e-01,1.272e+00
5.875e-01,1.233e+00
5.925e-01,1.195e+00
5.975e-01,1.158e+00
6.025e-01,1.122e+00
6.075e-01,1.086e+00
6.125e-01,1.051e+00
6.175e-01,1.017e+00
6.225e-01,9.837e-01
6.275e-01,9.511e-01
6.325e-01,9.193e-01
6.375e-01,8.884e-01
6.425e-01,8.582e-01
6.475e-01,8.288e-01
6.525e-01,8.002e-01
6.575e-01,7.724e-01
6.625e-01,7.454e-01
6.675e-01,7.191e-01
6.725e-01,6.936e-01
6.775e-01,6.688e-01
6.825e-01,6.447e-01
6.875e-01,6.214e-01
6.925e-01,5.988e-01
6.975e-01,5.769e-01
7.025e-01,5.557e-01
7.075e-01,5.351e-01
7.125e-01,5.152e-01
7.175e-01,4.960e-01
7.225e-01,4.774e-01
7.275e-01,4.594e-01
7.325e-01,4.420e-01
7.375e-01,4.251e-01
7.425e-01,4.089e-01
7.475e-01,3.932e-01
7.525e-01,3.781e-01
7.575e-01,3.634e-01
7.625e-01,3.493e-01
7.675e-01,3.357e-01
7.725e-01,3.226e-01
7.775e-01,3.100e-01
7.825e-01,2.978e-01
7.875e-01,2.860e-01
7.925e-01,2.747e-01
7.975e-01,2.638e-01
8.025e-01,2.533e-01
8.075e-01,2.432e-01
8.125e-01,2.334e-01
8.175e-01,2.241e-01
8.225e-01,2.151e-01
8.275e-01,2.064e-01
8.325e-01,1.980e-01
8.375e-01,1.900e-01
8.425e-01,1.823e-01
8.475e-01,1.749e-01
8.525e-01,1.677e-01
8.575e-01,1.609e-01
8.625e-01,1.543e-01
8.675e-01,1.480e-01
8.725e-01,1.419e-01
8.775e-01,1.361e-01
8.825e-01,1.305e-01
8.875e-01,1.251e-01
8.925e-01,1.199e-01
8.975e-01,1.149e-01
9.025e-01,1.102e-01
9.075e-01,1.056e-01
9.125e-01,1.012e-01
9.175e-01,9.699e-02
9.225e-01,9.294e-02
9.275e-01,8.906e-02
9.325e-01,8.534e-02
9.375e-01,8.177e-02
9.425e-01,7.835e-02
9.475e-01,7.507e-02
9.525e-01,7.192e-02
9.575e-01,6.890e-02
9.625e-01,6.600e-02
9.675e-01,6.322e-02
9.725e-01,6.056e-02
9.775e-01,5.801e-02
9.825e-01,5.556e-02
9.875e-01,5.322e-02
9.925e-01,5.097e-02
9.975e-01,4.882e-02


==> anc/03_results/moderate_inf/total_probability/0_024.csv <==
transmittance,probability_density
2.500e-03,2.635e-21
7.500e-03,6.209e-10
1.250e-02,1.172e-06
1.750e-02,3.712e-05
2.250e-02,2.434e-04
2.750e-02,7.602e-04
3.250e-02,1.613e-03
3.750e-02,2.763e-03
4.250e-02,4.193e-03
4.750e-02,5.933e-03
5.250e-02,8.053e-03
5.750e-02,1.064e-02
6.250e-02,1.377e-02
6.750e-02,1.754e-02
7.250e-02,2.203e-02
7.750e-02,2.731e-02
8.250e-02,3.345e-02
8.750e-02,4.053e-02
9.250e-02,4.863e-02
9.750e-02,5.781e-02
1.025e-01,6.815e-02
1.075e-01,7.973e-02
1.125e-01,9.262e-02
1.175e-01,1.069e-01
1.225e-01,1.227e-01
1.275e-01,1.400e-01
1.325e-01,1.590e-01
1.375e-01,1.797e-01
1.425e-01,2.023e-01
1.475e-01,2.268e-01
1.525e-01,2.533e-01
1.575e-01,2.819e-01
1.625e-01,3.127e-01
1.675e-01,3.457e-01
1.725e-01,3.811e-01
1.775e-01,4.188e-01
1.825e-01,4.589e-01
1.875e-01,5.014e-01
1.925e-01,5.463e-01
1.975e-01,5.937e-01
2.025e-01,6.435e-01
2.075e-01,6.956e-01
2.125e-01,7.499e-01
2.175e-01,8.065e-01
2.225e-01,8.651e-01
2.275e-01,9.257e-01
2.325e-01,9.881e-01
2.375e-01,1.052e+00
2.425e-01,1.118e+00
2.475e-01,1.184e+00
2.525e-01,1.252e+00
2.575e-01,1.321e+00
2.625e-01,1.390e+00
2.675e-01,1.459e+00
2.725e-01,1.528e+00
2.775e-01,1.598e+00
2.825e-01,1.666e+00
2.875e-01,1.734e+00
2.925e-01,1.802e+00
2.975e-01,1.867e+00
3.025e-01,1.932e+00
3.075e-01,1.994e+00
3.125e-01,2.055e+00
3.175e-01,2.113e+00
3.225e-01,2.169e+00
3.275e-01,2.223e+00
3.325e-01,2.274e+00
3.375e-01,2.322e+00
3.425e-01,2.367e+00
3.475e-01,2.408e+00
3.525e-01,2.447e+00
3.575e-01,2.482e+00
3.625e-01,2.514e+00
3.675e-01,2.542e+00
3.725e-01,2.567e+00
3.775e-01,2.589e+00
3.825e-01,2.607e+00
3.875e-01,2.621e+00
3.925e-01,2.632e+00
3.975e-01,2.640e+00
4.025e-01,2.645e+00
4.075e-01,2.646e+00
4.125e-01,2.644e+00
4.175e-01,2.638e+00
4.225e-01,2.630e+00
4.275e-01,2.619e+00
4.325e-01,2.605e+00
4.375e-01,2.589e+00
4.425e-01,2.570e+00
4.475e-01,2.548e+00
4.525e-01,2.525e+00
4.575e-01,2.499e+00
4.625e-01,2.471e+00
4.675e-01,2.441e+00
4.725e-01,2.409e+00
4.775e-01,2.376e+00
4.825e-01,2.341e+00
4.875e-01,2.305e+00
4.925e-01,2.268e+00
4.975e-01,2.229e+00
5.025e-01,2.190e+00
5.075e-01,2.150e+00
5.125e-01,2.109e+00
5.175e-01,2.067e+00
5.225e-01,2.025e+00
5.275e-01,1.982e+00
5.325e-01,1.939e+00
5.375e-01,1.896e+00
5.425e-01,1.852e+00
5.475e-01,1.809e+00
5.525e-01,1.765e+00
5.575e-01,1.722e+00
5.625e-01,1.678e+00
5.675e-01,1.635e+00
5.725e-01,1.592e+00
5.775e-01,1.550e+00
5.825e-01,1.508e+00
5.875e-01,1.466e+00
5.925e-01,1.425e+00
5.975e-01,1.384e+00
6.025e-01,1.344e+00
6.075e-01,1.305e+00
6.125e-01,1.266e+00
6.175e-01,1.227e+00
6.225e-01,1.190e+00
6.275e-01,1.153e+00
6.325e-01,1.117e+00
6.375e-01,1.081e+00
6.425e-01,1.047e+00
6.475e-01,1.013e+00
6.525e-01,9.796e-01
6.575e-01,9.472e-01
6.625e-01,9.156e-01
6.675e-01,8.848e-01
6.725e-01,8.547e-01
6.775e-01,8.254e-01
6.825e-01,7.968e-01
6.875e-01,7.690e-01
6.925e-01,7.420e-01
6.975e-01,7.158e-01
7.025e-01,6.902e-01
7.075e-01,6.654e-01
7.125e-01,6.414e-01
7.175e-01,6.180e-01
7.225e-01,5.954e-01
7.275e-01,5.735e-01
7.325e-01,5.522e-01
7.375e-01,5.316e-01
7.425e-01,5.117e-01
7.475e-01,4.924e-01
7.525e-01,4.737e-01
7.575e-01,4.557e-01
7.625e-01,4.382e-01
7.675e-01,4.214e-01
7.725e-01,4.051e-01
7.775e-01,3.894e-01
7.825e-01,3.742e-01
7.875e-01,3.595e-01
7.925e-01,3.454e-01
7.975e-01,3.317e-01
8.025e-01,3.186e-01
8.075e-01,3.059e-01
8.125e-01,2.937e-01
8.175e-01,2.819e-01
8.225e-01,2.706e-01
8.275e-01,2.597e-01
8.325e-01,2.492e-01
8.375e-01,2.390e-01
8.425e-01,2.293e-01
8.475e-01,2.199e-01
8.525e-01,2.109e-01
8.575e-01,2.023e-01
8.625e-01,1.939e-01
8.675e-01,1.859e-01
8.725e-01,1.782e-01
8.775e-01,1.708e-01
8.825e-01,1.637e-01
8.875e-01,1.569e-01
8.925e-01,1.503e-01
8.975e-01,1.440e-01
9.025e-01,1.380e-01
9.075e-01,1.322e-01
9.125e-01,1.266e-01
9.175e-01,1.213e-01
9.225e-01,1.161e-01
9.275e-01,1.112e-01
9.325e-01,1.065e-01
9.375e-01,1.020e-01
9.425e-01,9.762e-02
9.475e-01,9.345e-02
9.525e-01,8.946e-02
9.575e-01,8.563e-02
9.625e-01,8.196e-02
9.675e-01,7.844e-02
9.725e-01,7.507e-02
9.775e-01,7.184e-02
9.825e-01,6.875e-02
9.875e-01,6.578e-02
9.925e-01,6.294e-02
9.975e-01,6.022e-02


==> anc/03_results/moderate_inf/total_probability/0_025.csv <==
transmittance,probability_density
2.500e-03,4.146e-18
7.500e-03,1.711e-07
1.250e-02,7.299e-05
1.750e-02,6.534e-04
2.250e-02,1.425e-03
2.750e-02,1.755e-03
3.250e-02,1.828e-03
3.750e-02,1.990e-03
4.250e-02,2.439e-03
4.750e-02,3.290e-03
5.250e-02,4.612e-03
5.750e-02,6.436e-03
6.250e-02,8.759e-03
6.750e-02,1.156e-02
7.250e-02,1.484e-02
7.750e-02,1.859e-02
8.250e-02,2.285e-02
8.750e-02,2.766e-02
9.250e-02,3.310e-02
9.750e-02,3.921e-02
1.025e-01,4.606e-02
1.075e-01,5.372e-02
1.125e-01,6.224e-02
1.175e-01,7.168e-02
1.225e-01,8.208e-02
1.275e-01,9.352e-02
1.325e-01,1.060e-01
1.375e-01,1.197e-01
1.425e-01,1.346e-01
1.475e-01,1.507e-01
1.525e-01,1.682e-01
1.575e-01,1.872e-01
1.625e-01,2.076e-01
1.675e-01,2.297e-01
1.725e-01,2.534e-01
1.775e-01,2.788e-01
1.825e-01,3.060e-01
1.875e-01,3.352e-01
1.925e-01,3.663e-01
1.975e-01,3.993e-01
2.025e-01,4.345e-01
2.075e-01,4.717e-01
2.125e-01,5.110e-01
2.175e-01,5.525e-01
2.225e-01,5.961e-01
2.275e-01,6.418e-01
2.325e-01,6.896e-01
2.375e-01,7.394e-01
2.425e-01,7.912e-01
2.475e-01,8.449e-01
2.525e-01,9.004e-01
2.575e-01,9.576e-01
2.625e-01,1.016e+00
2.675e-01,1.077e+00
2.725e-01,1.138e+00
2.775e-01,1.201e+00
2.825e-01,1.264e+00
2.875e-01,1.328e+00
2.925e-01,1.393e+00
2.975e-01,1.458e+00
3.025e-01,1.523e+00
3.075e-01,1.588e+00
3.125e-01,1.652e+00
3.175e-01,1.716e+00
3.225e-01,1.779e+00
3.275e-01,1.841e+00
3.325e-01,1.902e+00
3.375e-01,1.961e+00
3.425e-01,2.019e+00
3.475e-01,2.074e+00
3.525e-01,2.128e+00
3.575e-01,2.179e+00
3.625e-01,2.228e+00
3.675e-01,2.274e+00
3.725e-01,2.318e+00
3.775e-01,2.358e+00
3.825e-01,2.396e+00
3.875e-01,2.431e+00
3.925e-01,2.462e+00
3.975e-01,2.491e+00
4.025e-01,2.516e+00
4.075e-01,2.538e+00
4.125e-01,2.557e+00
4.175e-01,2.573e+00
4.225e-01,2.585e+00
4.275e-01,2.594e+00
4.325e-01,2.601e+00
4.375e-01,2.603e+00
4.425e-01,2.603e+00
4.475e-01,2.600e+00
4.525e-01,2.594e+00
4.575e-01,2.585e+00
4.625e-01,2.574e+00
4.675e-01,2.559e+00
4.725e-01,2.543e+00
4.775e-01,2.524e+00
4.825e-01,2.502e+00
4.875e-01,2.478e+00
4.925e-01,2.453e+00
4.975e-01,2.425e+00
5.025e-01,2.396e+00
5.075e-01,2.365e+00
5.125e-01,2.332e+00
5.175e-01,2.298e+00
5.225e-01,2.262e+00
5.275e-01,2.226e+00
5.325e-01,2.188e+00
5.375e-01,2.149e+00
5.425e-01,2.110e+00
5.475e-01,2.069e+00
5.525e-01,2.028e+00
5.575e-01,1.987e+00
5.625e-01,1.945e+00
5.675e-01,1.902e+00
5.725e-01,1.860e+00
5.775e-01,1.817e+00
5.825e-01,1.774e+00
5.875e-01,1.731e+00
5.925e-01,1.689e+00
5.975e-01,1.646e+00
6.025e-01,1.604e+00
6.075e-01,1.561e+00
6.125e-01,1.519e+00
6.175e-01,1.478e+00
6.225e-01,1.437e+00
6.275e-01,1.396e+00
6.325e-01,1.356e+00
6.375e-01,1.317e+00
6.425e-01,1.277e+00
6.475e-01,1.239e+00
6.525e-01,1.201e+00
6.575e-01,1.164e+00
6.625e-01,1.128e+00
6.675e-01,1.092e+00
6.725e-01,1.057e+00
6.775e-01,1.023e+00
6.825e-01,9.891e-01
6.875e-01,9.563e-01
6.925e-01,9.243e-01
6.975e-01,8.930e-01
7.025e-01,8.625e-01
7.075e-01,8.327e-01
7.125e-01,8.037e-01
7.175e-01,7.755e-01
7.225e-01,7.480e-01
7.275e-01,7.213e-01
7.325e-01,6.953e-01
7.375e-01,6.701e-01
7.425e-01,6.456e-01
7.475e-01,6.218e-01
7.525e-01,5.988e-01
7.575e-01,5.764e-01
7.625e-01,5.548e-01
7.675e-01,5.338e-01
7.725e-01,5.135e-01
7.775e-01,4.938e-01
7.825e-01,4.748e-01
7.875e-01,4.564e-01
7.925e-01,4.386e-01
7.975e-01,4.214e-01
8.025e-01,4.048e-01
8.075e-01,3.888e-01
8.125e-01,3.734e-01
8.175e-01,3.584e-01
8.225e-01,3.441e-01
8.275e-01,3.302e-01
8.325e-01,3.168e-01
8.375e-01,3.039e-01
8.425e-01,2.915e-01
8.475e-01,2.796e-01
8.525e-01,2.680e-01
8.575e-01,2.570e-01
8.625e-01,2.463e-01
8.675e-01,2.361e-01
8.725e-01,2.262e-01
8.775e-01,2.167e-01
8.825e-01,2.076e-01
8.875e-01,1.988e-01
8.925e-01,1.904e-01
8.975e-01,1.823e-01
9.025e-01,1.746e-01
9.075e-01,1.671e-01
9.125e-01,1.600e-01
9.175e-01,1.531e-01
9.225e-01,1.465e-01
9.275e-01,1.402e-01
9.325e-01,1.341e-01
9.375e-01,1.283e-01
9.425e-01,1.227e-01
9.475e-01,1.174e-01
9.525e-01,1.122e-01
9.575e-01,1.073e-01
9.625e-01,1.026e-01
9.675e-01,9.811e-02
9.725e-01,9.379e-02
9.775e-01,8.965e-02
9.825e-01,8.569e-02
9.875e-01,8.189e-02
9.925e-01,7.826e-02
9.975e-01,7.478e-02


==> anc/03_results/moderate_inf/total_probability/0_026.csv <==
transmittance,probability_density
2.500e-03,2.625e-29
7.500e-03,1.732e-13
1.250e-02,9.591e-09
1.750e-02,1.631e-06
2.250e-02,2.696e-05
2.750e-02,1.405e-04
3.250e-02,3.915e-04
3.750e-02,7.734e-04
4.250e-02,1.272e-03
4.750e-02,1.907e-03
5.250e-02,2.717e-03
5.750e-02,3.740e-03
6.250e-02,5.003e-03
6.750e-02,6.523e-03
7.250e-02,8.319e-03
7.750e-02,1.042e-02
8.250e-02,1.285e-02
8.750e-02,1.567e-02
9.250e-02,1.890e-02
9.750e-02,2.261e-02
1.025e-01,2.684e-02
1.075e-01,3.163e-02
1.125e-01,3.704e-02
1.175e-01,4.311e-02
1.225e-01,4.991e-02
1.275e-01,5.747e-02
1.325e-01,6.586e-02
1.375e-01,7.513e-02
1.425e-01,8.533e-02
1.475e-01,9.652e-02
1.525e-01,1.088e-01
1.575e-01,1.221e-01
1.625e-01,1.366e-01
1.675e-01,1.523e-01
1.725e-01,1.692e-01
1.775e-01,1.875e-01
1.825e-01,2.071e-01
1.875e-01,2.282e-01
1.925e-01,2.507e-01
1.975e-01,2.748e-01
2.025e-01,3.004e-01
2.075e-01,3.277e-01
2.125e-01,3.567e-01
2.175e-01,3.875e-01
2.225e-01,4.200e-01
2.275e-01,4.543e-01
2.325e-01,4.905e-01
2.375e-01,5.285e-01
2.425e-01,5.684e-01
2.475e-01,6.102e-01
2.525e-01,6.539e-01
2.575e-01,6.994e-01
2.625e-01,7.468e-01
2.675e-01,7.959e-01
2.725e-01,8.468e-01
2.775e-01,8.993e-01
2.825e-01,9.534e-01
2.875e-01,1.009e+00
2.925e-01,1.066e+00
2.975e-01,1.124e+00
3.025e-01,1.183e+00
3.075e-01,1.243e+00
3.125e-01,1.304e+00
3.175e-01,1.365e+00
3.225e-01,1.427e+00
3.275e-01,1.489e+00
3.325e-01,1.551e+00
3.375e-01,1.613e+00
3.425e-01,1.675e+00
3.475e-01,1.735e+00
3.525e-01,1.795e+00
3.575e-01,1.855e+00
3.625e-01,1.912e+00
3.675e-01,1.969e+00
3.725e-01,2.024e+00
3.775e-01,2.077e+00
3.825e-01,2.128e+00
3.875e-01,2.177e+00
3.925e-01,2.223e+00
3.975e-01,2.268e+00
4.025e-01,2.309e+00
4.075e-01,2.348e+00
4.125e-01,2.385e+00
4.175e-01,2.418e+00
4.225e-01,2.449e+00
4.275e-01,2.476e+00
4.325e-01,2.500e+00
4.375e-01,2.522e+00
4.425e-01,2.540e+00
4.475e-01,2.555e+00
4.525e-01,2.567e+00
4.575e-01,2.576e+00
4.625e-01,2.582e+00
4.675e-01,2.585e+00
4.725e-01,2.585e+00
4.775e-01,2.582e+00
4.825e-01,2.576e+00
4.875e-01,2.568e+00
4.925e-01,2.556e+00
4.975e-01,2.543e+00
5.025e-01,2.526e+00
5.075e-01,2.508e+00
5.125e-01,2.487e+00
5.175e-01,2.463e+00
5.225e-01,2.438e+00
5.275e-01,2.411e+00
5.325e-01,2.382e+00
5.375e-01,2.351e+00
5.425e-01,2.319e+00
5.475e-01,2.285e+00
5.525e-01,2.250e+00
5.575e-01,2.214e+00
5.625e-01,2.177e+00
5.675e-01,2.138e+00
5.725e-01,2.099e+00
5.775e-01,2.059e+00
5.825e-01,2.018e+00
5.875e-01,1.977e+00
5.925e-01,1.935e+00
5.975e-01,1.893e+00
6.025e-01,1.850e+00
6.075e-01,1.807e+00
6.125e-01,1.765e+00
6.175e-01,1.722e+00
6.225e-01,1.679e+00
6.275e-01,1.636e+00
6.325e-01,1.594e+00
6.375e-01,1.551e+00
6.425e-01,1.509e+00
6.475e-01,1.468e+00
6.525e-01,1.426e+00
6.575e-01,1.386e+00
6.625e-01,1.345e+00
6.675e-01,1.305e+00
6.725e-01,1.266e+00
6.775e-01,1.228e+00
6.825e-01,1.190e+00
6.875e-01,1.152e+00
6.925e-01,1.116e+00
6.975e-01,1.080e+00
7.025e-01,1.044e+00
7.075e-01,1.010e+00
7.125e-01,9.762e-01
7.175e-01,9.432e-01
7.225e-01,9.110e-01
7.275e-01,8.795e-01
7.325e-01,8.488e-01
7.375e-01,8.189e-01
7.425e-01,7.898e-01
7.475e-01,7.614e-01
7.525e-01,7.338e-01
7.575e-01,7.070e-01
7.625e-01,6.810e-01
7.675e-01,6.557e-01
7.725e-01,6.311e-01
7.775e-01,6.073e-01
7.825e-01,5.842e-01
7.875e-01,5.618e-01
7.925e-01,5.401e-01
7.975e-01,5.191e-01
8.025e-01,4.988e-01
8.075e-01,4.792e-01
8.125e-01,4.602e-01
8.175e-01,4.419e-01
8.225e-01,4.241e-01
8.275e-01,4.070e-01
8.325e-01,3.905e-01
8.375e-01,3.746e-01
8.425e-01,3.592e-01
8.475e-01,3.444e-01
8.525e-01,3.302e-01
8.575e-01,3.164e-01
8.625e-01,3.032e-01
8.675e-01,2.905e-01
8.725e-01,2.782e-01
8.775e-01,2.664e-01
8.825e-01,2.551e-01
8.875e-01,2.442e-01
8.925e-01,2.337e-01
8.975e-01,2.236e-01
9.025e-01,2.139e-01
9.075e-01,2.046e-01
9.125e-01,1.957e-01
9.175e-01,1.872e-01
9.225e-01,1.789e-01
9.275e-01,1.711e-01
9.325e-01,1.635e-01
9.375e-01,1.563e-01
9.425e-01,1.493e-01
9.475e-01,1.427e-01
9.525e-01,1.363e-01
9.575e-01,1.302e-01
9.625e-01,1.243e-01
9.675e-01,1.187e-01
9.725e-01,1.133e-01
9.775e-01,1.082e-01
9.825e-01,1.033e-01
9.875e-01,9.857e-02
9.925e-01,9.406e-02
9.975e-01,8.976e-02


==> anc/03_results/moderate_inf/total_probability/0_027.csv <==
transmittance,probability_density
2.500e-03,2.659e-39
7.500e-03,8.393e-19
1.250e-02,2.970e-12
1.750e-02,5.691e-09
2.250e-02,4.756e-07
2.750e-02,7.823e-06
3.250e-02,4.996e-05
3.750e-02,1.774e-04
4.250e-02,4.331e-04
4.750e-02,8.302e-04
5.250e-02,1.363e-03
5.750e-02,2.029e-03
6.250e-02,2.836e-03
6.750e-02,3.805e-03
7.250e-02,4.961e-03
7.750e-02,6.333e-03
8.250e-02,7.948e-03
8.750e-02,9.833e-03
9.250e-02,1.202e-02
9.750e-02,1.452e-02
1.025e-01,1.738e-02
1.075e-01,2.062e-02
1.125e-01,2.427e-02
1.175e-01,2.835e-02
1.225e-01,3.290e-02
1.275e-01,3.795e-02
1.325e-01,4.353e-02
1.375e-01,4.967e-02
1.425e-01,5.643e-02
1.475e-01,6.383e-02
1.525e-01,7.193e-02
1.575e-01,8.077e-02
1.625e-01,9.039e-02
1.675e-01,1.008e-01
1.725e-01,1.122e-01
1.775e-01,1.244e-01
1.825e-01,1.377e-01
1.875e-01,1.519e-01
1.925e-01,1.673e-01
1.975e-01,1.838e-01
2.025e-01,2.014e-01
2.075e-01,2.203e-01
2.125e-01,2.404e-01
2.175e-01,2.619e-01
2.225e-01,2.848e-01
2.275e-01,3.090e-01
2.325e-01,3.348e-01
2.375e-01,3.621e-01
2.425e-01,3.909e-01
2.475e-01,4.214e-01
2.525e-01,4.535e-01
2.575e-01,4.873e-01
2.625e-01,5.228e-01
2.675e-01,5.600e-01
2.725e-01,5.990e-01
2.775e-01,6.397e-01
2.825e-01,6.821e-01
2.875e-01,7.263e-01
2.925e-01,7.721e-01
2.975e-01,8.196e-01
3.025e-01,8.687e-01
3.075e-01,9.194e-01
3.125e-01,9.715e-01
3.175e-01,1.025e+00
3.225e-01,1.080e+00
3.275e-01,1.136e+00
3.325e-01,1.193e+00
3.375e-01,1.251e+00
3.425e-01,1.309e+00
3.475e-01,1.369e+00
3.525e-01,1.428e+00
3.575e-01,1.488e+00
3.625e-01,1.548e+00
3.675e-01,1.608e+00
3.725e-01,1.668e+00
3.775e-01,1.727e+00
3.825e-01,1.786e+00
3.875e-01,1.843e+00
3.925e-01,1.900e+00
3.975e-01,1.955e+00
4.025e-01,2.009e+00
4.075e-01,2.061e+00
4.125e-01,2.112e+00
4.175e-01,2.160e+00
4.225e-01,2.207e+00
4.275e-01,2.251e+00
4.325e-01,2.293e+00
4.375e-01,2.332e+00
4.425e-01,2.369e+00
4.475e-01,2.403e+00
4.525e-01,2.434e+00
4.575e-01,2.462e+00
4.625e-01,2.488e+00
4.675e-01,2.510e+00
4.725e-01,2.530e+00
4.775e-01,2.546e+00
4.825e-01,2.559e+00
4.875e-01,2.569e+00
4.925e-01,2.577e+00
4.975e-01,2.581e+00
5.025e-01,2.582e+00
5.075e-01,2.580e+00
5.125e-01,2.576e+00
5.175e-01,2.569e+00
5.225e-01,2.559e+00
5.275e-01,2.546e+00
5.325e-01,2.531e+00
5.375e-01,2.513e+00
5.425e-01,2.493e+00
5.475e-01,2.471e+00
5.525e-01,2.447e+00
5.575e-01,2.420e+00
5.625e-01,2.392e+00
5.675e-01,2.362e+00
5.725e-01,2.330e+00
5.775e-01,2.297e+00
5.825e-01,2.262e+00
5.875e-01,2.226e+00
5.925e-01,2.189e+00
5.975e-01,2.151e+00
6.025e-01,2.112e+00
6.075e-01,2.071e+00
6.125e-01,2.031e+00
6.175e-01,1.989e+00
6.225e-01,1.947e+00
6.275e-01,1.904e+00
6.325e-01,1.861e+00
6.375e-01,1.818e+00
6.425e-01,1.775e+00
6.475e-01,1.731e+00
6.525e-01,1.688e+00
6.575e-01,1.645e+00
6.625e-01,1.601e+00
6.675e-01,1.558e+00
6.725e-01,1.516e+00
6.775e-01,1.473e+00
6.825e-01,1.431e+00
6.875e-01,1.390e+00
6.925e-01,1.348e+00
6.975e-01,1.308e+00
7.025e-01,1.268e+00
7.075e-01,1.228e+00
7.125e-01,1.190e+00
7.175e-01,1.151e+00
7.225e-01,1.114e+00
7.275e-01,1.077e+00
7.325e-01,1.041e+00
7.375e-01,1.006e+00
7.425e-01,9.716e-01
7.475e-01,9.379e-01
7.525e-01,9.050e-01
7.575e-01,8.729e-01
7.625e-01,8.416e-01
7.675e-01,8.111e-01
7.725e-01,7.815e-01
7.775e-01,7.526e-01
7.825e-01,7.245e-01
7.875e-01,6.972e-01
7.925e-01,6.707e-01
7.975e-01,6.449e-01
8.025e-01,6.200e-01
8.075e-01,5.958e-01
8.125e-01,5.724e-01
8.175e-01,5.497e-01
8.225e-01,5.277e-01
8.275e-01,5.065e-01
8.325e-01,4.860e-01
8.375e-01,4.662e-01
8.425e-01,4.470e-01
8.475e-01,4.285e-01
8.525e-01,4.107e-01
8.575e-01,3.935e-01
8.625e-01,3.769e-01
8.675e-01,3.609e-01
8.725e-01,3.455e-01
8.775e-01,3.307e-01
8.825e-01,3.165e-01
8.875e-01,3.028e-01
8.925e-01,2.896e-01
8.975e-01,2.769e-01
9.025e-01,2.647e-01
9.075e-01,2.530e-01
9.125e-01,2.418e-01
9.175e-01,2.310e-01
9.225e-01,2.206e-01
9.275e-01,2.107e-01
9.325e-01,2.012e-01
9.375e-01,1.920e-01
9.425e-01,1.833e-01
9.475e-01,1.749e-01
9.525e-01,1.669e-01
9.575e-01,1.592e-01
9.625e-01,1.518e-01
9.675e-01,1.448e-01
9.725e-01,1.380e-01
9.775e-01,1.316e-01
9.825e-01,1.254e-01
9.875e-01,1.195e-01
9.925e-01,1.139e-01
9.975e-01,1.085e-01


==> anc/03_results/moderate_inf/total_probability/0_028.csv <==
transmittance,probability_density
2.500e-03,3.877e-38
7.500e-03,4.219e-17
1.250e-02,1.040e-10
1.750e-02,1.127e-07
2.250e-02,5.124e-06
2.750e-02,4.573e-05
3.250e-02,1.591e-04
3.750e-02,3.123e-04
4.250e-02,4.426e-04
4.750e-02,5.583e-04
5.250e-02,7.334e-04
5.750e-02,1.037e-03
6.250e-02,1.494e-03
6.750e-02,2.087e-03
7.250e-02,2.786e-03
7.750e-02,3.572e-03
8.250e-02,4.446e-03
8.750e-02,5.432e-03
9.250e-02,6.571e-03
9.750e-02,7.912e-03
1.025e-01,9.501e-03
1.075e-01,1.138e-02
1.125e-01,1.358e-02
1.175e-01,1.612e-02
1.225e-01,1.903e-02
1.275e-01,2.231e-02
1.325e-01,2.599e-02
1.375e-01,3.007e-02
1.425e-01,3.460e-02
1.475e-01,3.958e-02
1.525e-01,4.505e-02
1.575e-01,5.104e-02
1.625e-01,5.759e-02
1.675e-01,6.474e-02
1.725e-01,7.252e-02
1.775e-01,8.097e-02
1.825e-01,9.014e-02
1.875e-01,1.001e-01
1.925e-01,1.108e-01
1.975e-01,1.223e-01
2.025e-01,1.348e-01
2.075e-01,1.481e-01
2.125e-01,1.625e-01
2.175e-01,1.778e-01
2.225e-01,1.942e-01
2.275e-01,2.116e-01
2.325e-01,2.303e-01
2.375e-01,2.501e-01
2.425e-01,2.712e-01
2.475e-01,2.935e-01
2.525e-01,3.172e-01
2.575e-01,3.423e-01
2.625e-01,3.688e-01
2.675e-01,3.968e-01
2.725e-01,4.262e-01
2.775e-01,4.573e-01
2.825e-01,4.899e-01
2.875e-01,5.241e-01
2.925e-01,5.599e-01
2.975e-01,5.974e-01
3.025e-01,6.366e-01
3.075e-01,6.774e-01
3.125e-01,7.198e-01
3.175e-01,7.639e-01
3.225e-01,8.095e-01
3.275e-01,8.568e-01
3.325e-01,9.055e-01
3.375e-01,9.557e-01
3.425e-01,1.007e+00
3.475e-01,1.060e+00
3.525e-01,1.114e+00
3.575e-01,1.169e+00
3.625e-01,1.226e+00
3.675e-01,1.283e+00
3.725e-01,1.340e+00
3.775e-01,1.399e+00
3.825e-01,1.458e+00
3.875e-01,1.516e+00
3.925e-01,1.576e+00
3.975e-01,1.635e+00
4.025e-01,1.693e+00
4.075e-01,1.751e+00
4.125e-01,1.809e+00
4.175e-01,1.866e+00
4.225e-01,1.922e+00
4.275e-01,1.976e+00
4.325e-01,2.029e+00
4.375e-01,2.081e+00
4.425e-01,2.131e+00
4.475e-01,2.179e+00
4.525e-01,2.224e+00
4.575e-01,2.268e+00
4.625e-01,2.310e+00
4.675e-01,2.348e+00
4.725e-01,2.385e+00
4.775e-01,2.418e+00
4.825e-01,2.449e+00
4.875e-01,2.477e+00
4.925e-01,2.503e+00
4.975e-01,2.525e+00
5.025e-01,2.544e+00
5.075e-01,2.560e+00
5.125e-01,2.573e+00
5.175e-01,2.583e+00
5.225e-01,2.590e+00
5.275e-01,2.594e+00
5.325e-01,2.595e+00
5.375e-01,2.594e+00
5.425e-01,2.589e+00
5.475e-01,2.581e+00
5.525e-01,2.571e+00
5.575e-01,2.558e+00
5.625e-01,2.542e+00
5.675e-01,2.524e+00
5.725e-01,2.504e+00
5.775e-01,2.481e+00
5.825e-01,2.456e+00
5.875e-01,2.429e+00
5.925e-01,2.400e+00
5.975e-01,2.369e+00
6.025e-01,2.337e+00
6.075e-01,2.303e+00
6.125e-01,2.267e+00
6.175e-01,2.230e+00
6.225e-01,2.192e+00
6.275e-01,2.153e+00
6.325e-01,2.112e+00
6.375e-01,2.071e+00
6.425e-01,2.029e+00
6.475e-01,1.986e+00
6.525e-01,1.943e+00
6.575e-01,1.900e+00
6.625e-01,1.856e+00
6.675e-01,1.811e+00
6.725e-01,1.767e+00
6.775e-01,1.722e+00
6.825e-01,1.678e+00
6.875e-01,1.633e+00
6.925e-01,1.589e+00
6.975e-01,1.545e+00
7.025e-01,1.501e+00
7.075e-01,1.458e+00
7.125e-01,1.415e+00
7.175e-01,1.372e+00
7.225e-01,1.330e+00
7.275e-01,1.289e+00
7.325e-01,1.248e+00
7.375e-01,1.208e+00
7.425e-01,1.168e+00
7.475e-01,1.129e+00
7.525e-01,1.091e+00
7.575e-01,1.054e+00
7.625e-01,1.017e+00
7.675e-01,9.817e-01
7.725e-01,9.467e-01
7.775e-01,9.126e-01
7.825e-01,8.793e-01
7.875e-01,8.469e-01
7.925e-01,8.153e-01
7.975e-01,7.845e-01
8.025e-01,7.546e-01
8.075e-01,7.255e-01
8.125e-01,6.973e-01
8.175e-01,6.699e-01
8.225e-01,6.433e-01
8.275e-01,6.176e-01
8.325e-01,5.926e-01
8.375e-01,5.685e-01
8.425e-01,5.451e-01
8.475e-01,5.225e-01
8.525e-01,5.007e-01
8.575e-01,4.797e-01
8.625e-01,4.593e-01
8.675e-01,4.397e-01
8.725e-01,4.208e-01
8.775e-01,4.026e-01
8.825e-01,3.850e-01
8.875e-01,3.681e-01
8.925e-01,3.519e-01
8.975e-01,3.362e-01
9.025e-01,3.212e-01
9.075e-01,3.067e-01
9.125e-01,2.929e-01
9.175e-01,2.795e-01
9.225e-01,2.667e-01
9.275e-01,2.545e-01
9.325e-01,2.427e-01
9.375e-01,2.314e-01
9.425e-01,2.206e-01
9.475e-01,2.103e-01
9.525e-01,2.004e-01
9.575e-01,1.909e-01
9.625e-01,1.818e-01
9.675e-01,1.731e-01
9.725e-01,1.648e-01
9.775e-01,1.568e-01
9.825e-01,1.493e-01
9.875e-01,1.420e-01
9.925e-01,1.351e-01
9.975e-01,1.285e-01


==> anc/03_results/moderate_inf/total_probability/0_029.csv <==
transmittance,probability_density
2.500e-03,4.566e-48
7.500e-03,4.538e-22
1.250e-02,6.871e-14
1.750e-02,7.412e-10
2.250e-02,1.515e-07
2.750e-02,3.937e-06
3.250e-02,3.052e-05
3.750e-02,1.109e-04
4.250e-02,2.495e-04
4.750e-02,4.232e-04
5.250e-02,6.288e-04
5.750e-02,8.978e-04
6.250e-02,1.267e-03
6.750e-02,1.748e-03
7.250e-02,2.330e-03
7.750e-02,2.984e-03
8.250e-02,3.687e-03
8.750e-02,4.423e-03
9.250e-02,5.196e-03
9.750e-02,6.022e-03
1.025e-01,6.931e-03
1.075e-01,7.962e-03
1.125e-01,9.153e-03
1.175e-01,1.054e-02
1.225e-01,1.217e-02
1.275e-01,1.406e-02
1.325e-01,1.624e-02
1.375e-01,1.874e-02
1.425e-01,2.157e-02
1.475e-01,2.475e-02
1.525e-01,2.831e-02
1.575e-01,3.227e-02
1.625e-01,3.665e-02
1.675e-01,4.147e-02
1.725e-01,4.677e-02
1.775e-01,5.256e-02
1.825e-01,5.888e-02
1.875e-01,6.575e-02
1.925e-01,7.320e-02
1.975e-01,8.126e-02
2.025e-01,8.996e-02
2.075e-01,9.933e-02
2.125e-01,1.094e-01
2.175e-01,1.202e-01
2.225e-01,1.318e-01
2.275e-01,1.442e-01
2.325e-01,1.574e-01
2.375e-01,1.714e-01
2.425e-01,1.864e-01
2.475e-01,2.024e-01
2.525e-01,2.193e-01
2.575e-01,2.372e-01
2.625e-01,2.562e-01
2.675e-01,2.764e-01
2.725e-01,2.976e-01
2.775e-01,3.201e-01
2.825e-01,3.438e-01
2.875e-01,3.688e-01
2.925e-01,3.951e-01
2.975e-01,4.228e-01
3.025e-01,4.519e-01
3.075e-01,4.825e-01
3.125e-01,5.145e-01
3.175e-01,5.480e-01
3.225e-01,5.831e-01
3.275e-01,6.197e-01
3.325e-01,6.579e-01
3.375e-01,6.977e-01
3.425e-01,7.391e-01
3.475e-01,7.820e-01
3.525e-01,8.265e-01
3.575e-01,8.725e-01
3.625e-01,9.200e-01
3.675e-01,9.690e-01
3.725e-01,1.019e+00
3.775e-01,1.071e+00
3.825e-01,1.124e+00
3.875e-01,1.178e+00
3.925e-01,1.233e+00
3.975e-01,1.289e+00
4.025e-01,1.346e+00
4.075e-01,1.404e+00
4.125e-01,1.462e+00
4.175e-01,1.520e+00
4.225e-01,1.579e+00
4.275e-01,1.637e+00
4.325e-01,1.696e+00
4.375e-01,1.754e+00
4.425e-01,1.812e+00
4.475e-01,1.869e+00
4.525e-01,1.925e+00
4.575e-01,1.980e+00
4.625e-01,2.033e+00
4.675e-01,2.086e+00
4.725e-01,2.137e+00
4.775e-01,2.186e+00
4.825e-01,2.233e+00
4.875e-01,2.277e+00
4.925e-01,2.320e+00
4.975e-01,2.360e+00
5.025e-01,2.398e+00
5.075e-01,2.433e+00
5.125e-01,2.466e+00
5.175e-01,2.495e+00
5.225e-01,2.522e+00
5.275e-01,2.545e+00
5.325e-01,2.566e+00
5.375e-01,2.583e+00
5.425e-01,2.598e+00
5.475e-01,2.609e+00
5.525e-01,2.617e+00
5.575e-01,2.622e+00
5.625e-01,2.624e+00
5.675e-01,2.623e+00
5.725e-01,2.619e+00
5.775e-01,2.612e+00
5.825e-01,2.602e+00
5.875e-01,2.590e+00
5.925e-01,2.574e+00
5.975e-01,2.556e+00
6.025e-01,2.535e+00
6.075e-01,2.512e+00
6.125e-01,2.487e+00
6.175e-01,2.460e+00
6.225e-01,2.430e+00
6.275e-01,2.398e+00
6.325e-01,2.365e+00
6.375e-01,2.330e+00
6.425e-01,2.293e+00
6.475e-01,2.255e+00
6.525e-01,2.216e+00
6.575e-01,2.175e+00
6.625e-01,2.133e+00
6.675e-01,2.090e+00
6.725e-01,2.047e+00
6.775e-01,2.003e+00
6.825e-01,1.958e+00
6.875e-01,1.912e+00
6.925e-01,1.867e+00
6.975e-01,1.820e+00
7.025e-01,1.774e+00
7.075e-01,1.728e+00
7.125e-01,1.682e+00
7.175e-01,1.635e+00
7.225e-01,1.589e+00
7.275e-01,1.543e+00
7.325e-01,1.498e+00
7.375e-01,1.453e+00
7.425e-01,1.408e+00
7.475e-01,1.364e+00
7.525e-01,1.320e+00
7.575e-01,1.277e+00
7.625e-01,1.235e+00
7.675e-01,1.194e+00
7.725e-01,1.153e+00
7.775e-01,1.113e+00
7.825e-01,1.073e+00
7.875e-01,1.035e+00
7.925e-01,9.971e-01
7.975e-01,9.603e-01
8.025e-01,9.244e-01
8.075e-01,8.894e-01
8.125e-01,8.553e-01
8.175e-01,8.221e-01
8.225e-01,7.898e-01
8.275e-01,7.585e-01
8.325e-01,7.280e-01
8.375e-01,6.984e-01
8.425e-01,6.698e-01
8.475e-01,6.420e-01
8.525e-01,6.151e-01
8.575e-01,5.891e-01
8.625e-01,5.640e-01
8.675e-01,5.397e-01
8.725e-01,5.163e-01
8.775e-01,4.936e-01
8.825e-01,4.718e-01
8.875e-01,4.508e-01
8.925e-01,4.306e-01
8.975e-01,4.111e-01
9.025e-01,3.924e-01
9.075e-01,3.743e-01
9.125e-01,3.570e-01
9.175e-01,3.404e-01
9.225e-01,3.244e-01
9.275e-01,3.091e-01
9.325e-01,2.945e-01
9.375e-01,2.804e-01
9.425e-01,2.669e-01
9.475e-01,2.540e-01
9.525e-01,2.416e-01
9.575e-01,2.298e-01
9.625e-01,2.185e-01
9.675e-01,2.077e-01
9.725e-01,1.973e-01
9.775e-01,1.875e-01
9.825e-01,1.781e-01
9.875e-01,1.691e-01
9.925e-01,1.605e-01
9.975e-01,1.523e-01


==> anc/03_results/moderate_inf/total_probability/0_03.csv <==
transmittance,probability_density
2.500e-03,3.172e-54
7.500e-03,1.620e-24
1.250e-02,3.588e-15
1.750e-02,1.471e-10
2.250e-02,6.593e-08
2.750e-02,2.850e-06
3.250e-02,3.142e-05
3.750e-02,1.469e-04
4.250e-02,3.924e-04
4.750e-02,7.230e-04
5.250e-02,1.042e-03
5.750e-02,1.280e-03
6.250e-02,1.420e-03
6.750e-02,1.486e-03
7.250e-02,1.519e-03
7.750e-02,1.563e-03
8.250e-02,1.662e-03
8.750e-02,1.853e-03
9.250e-02,2.167e-03
9.750e-02,2.627e-03
1.025e-01,3.252e-03
1.075e-01,4.055e-03
1.125e-01,5.045e-03
1.175e-01,6.231e-03
1.225e-01,7.618e-03
1.275e-01,9.214e-03
1.325e-01,1.103e-02
1.375e-01,1.306e-02
1.425e-01,1.533e-02
1.475e-01,1.785e-02
1.525e-01,2.062e-02
1.575e-01,2.365e-02
1.625e-01,2.696e-02
1.675e-01,3.056e-02
1.725e-01,3.447e-02
1.775e-01,3.870e-02
1.825e-01,4.327e-02
1.875e-01,4.821e-02
1.925e-01,5.354e-02
1.975e-01,5.929e-02
2.025e-01,6.548e-02
2.075e-01,7.214e-02
2.125e-01,7.932e-02
2.175e-01,8.703e-02
2.225e-01,9.531e-02
2.275e-01,1.042e-01
2.325e-01,1.137e-01
2.375e-01,1.239e-01
2.425e-01,1.348e-01
2.475e-01,1.464e-01
2.525e-01,1.588e-01
2.575e-01,1.720e-01
2.625e-01,1.861e-01
2.675e-01,2.010e-01
2.725e-01,2.168e-01
2.775e-01,2.335e-01
2.825e-01,2.513e-01
2.875e-01,2.700e-01
2.925e-01,2.899e-01
2.975e-01,3.108e-01
3.025e-01,3.328e-01
3.075e-01,3.560e-01
3.125e-01,3.804e-01
3.175e-01,4.061e-01
3.225e-01,4.331e-01
3.275e-01,4.614e-01
3.325e-01,4.911e-01
3.375e-01,5.222e-01
3.425e-01,5.547e-01
3.475e-01,5.888e-01
3.525e-01,6.243e-01
3.575e-01,6.613e-01
3.625e-01,6.999e-01
3.675e-01,7.400e-01
3.725e-01,7.817e-01
3.775e-01,8.249e-01
3.825e-01,8.696e-01
3.875e-01,9.159e-01
3.925e-01,9.636e-01
3.975e-01,1.013e+00
4.025e-01,1.063e+00
4.075e-01,1.115e+00
4.125e-01,1.168e+00
4.175e-01,1.222e+00
4.225e-01,1.278e+00
4.275e-01,1.334e+00
4.325e-01,1.391e+00
4.375e-01,1.448e+00
4.425e-01,1.507e+00
4.475e-01,1.565e+00
4.525e-01,1.624e+00
4.575e-01,1.683e+00
4.625e-01,1.741e+00
4.675e-01,1.800e+00
4.725e-01,1.858e+00
4.775e-01,1.915e+00
4.825e-01,1.971e+00
4.875e-01,2.026e+00
4.925e-01,2.080e+00
4.975e-01,2.133e+00
5.025e-01,2.183e+00
5.075e-01,2.232e+00
5.125e-01,2.279e+00
5.175e-01,2.324e+00
5.225e-01,2.367e+00
5.275e-01,2.407e+00
5.325e-01,2.445e+00
5.375e-01,2.479e+00
5.425e-01,2.511e+00
5.475e-01,2.540e+00
5.525e-01,2.567e+00
5.575e-01,2.590e+00
5.625e-01,2.609e+00
5.675e-01,2.626e+00
5.725e-01,2.640e+00
5.775e-01,2.650e+00
5.825e-01,2.657e+00
5.875e-01,2.661e+00
5.925e-01,2.661e+00
5.975e-01,2.659e+00
6.025e-01,2.653e+00
6.075e-01,2.644e+00
6.125e-01,2.632e+00
6.175e-01,2.618e+00
6.225e-01,2.600e+00
6.275e-01,2.580e+00
6.325e-01,2.557e+00
6.375e-01,2.532e+00
6.425e-01,2.504e+00
6.475e-01,2.474e+00
6.525e-01,2.442e+00
6.575e-01,2.408e+00
6.625e-01,2.372e+00
6.675e-01,2.335e+00
6.725e-01,2.295e+00
6.775e-01,2.255e+00
6.825e-01,2.212e+00
6.875e-01,2.169e+00
6.925e-01,2.125e+00
6.975e-01,2.079e+00
7.025e-01,2.033e+00
7.075e-01,1.986e+00
7.125e-01,1.939e+00
7.175e-01,1.891e+00
7.225e-01,1.843e+00
7.275e-01,1.795e+00
7.325e-01,1.746e+00
7.375e-01,1.698e+00
7.425e-01,1.649e+00
7.475e-01,1.601e+00
7.525e-01,1.553e+00
7.575e-01,1.506e+00
7.625e-01,1.458e+00
7.675e-01,1.412e+00
7.725e-01,1.365e+00
7.775e-01,1.320e+00
7.825e-01,1.275e+00
7.875e-01,1.231e+00
7.925e-01,1.188e+00
7.975e-01,1.145e+00
8.025e-01,1.103e+00
8.075e-01,1.062e+00
8.125e-01,1.022e+00
8.175e-01,9.834e-01
8.225e-01,9.453e-01
8.275e-01,9.081e-01
8.325e-01,8.719e-01
8.375e-01,8.368e-01
8.425e-01,8.026e-01
8.475e-01,7.694e-01
8.525e-01,7.371e-01
8.575e-01,7.059e-01
8.625e-01,6.756e-01
8.675e-01,6.464e-01
8.725e-01,6.181e-01
8.775e-01,5.907e-01
8.825e-01,5.643e-01
8.875e-01,5.388e-01
8.925e-01,5.143e-01
8.975e-01,4.906e-01
9.025e-01,4.679e-01
9.075e-01,4.459e-01
9.125e-01,4.249e-01
9.175e-01,4.047e-01
9.225e-01,3.852e-01
9.275e-01,3.666e-01
9.325e-01,3.487e-01
9.375e-01,3.316e-01
9.425e-01,3.152e-01
9.475e-01,2.994e-01
9.525e-01,2.844e-01
9.575e-01,2.700e-01
9.625e-01,2.563e-01
9.675e-01,2.432e-01
9.725e-01,2.306e-01
9.775e-01,2.187e-01
9.825e-01,2.073e-01
9.875e-01,1.964e-01
9.925e-01,1.860e-01
9.975e-01,1.762e-01


==> anc/03_results/moderate_inf/total_probability/0_031.csv <==
transmittance,probability_density
2.500e-03,3.149e-59
7.500e-03,8.524e-26
1.250e-02,1.922e-15
1.750e-02,2.045e-10
2.250e-02,1.383e-07
2.750e-02,6.857e-06
3.250e-02,7.378e-05
3.750e-02,3.038e-04
4.250e-02,6.708e-04
4.750e-02,9.973e-04
5.250e-02,1.183e-03
5.750e-02,1.260e-03
6.250e-02,1.286e-03
6.750e-02,1.287e-03
7.250e-02,1.285e-03
7.750e-02,1.307e-03
8.250e-02,1.380e-03
8.750e-02,1.522e-03
9.250e-02,1.734e-03
9.750e-02,2.019e-03
1.025e-01,2.380e-03
1.075e-01,2.830e-03
1.125e-01,3.386e-03
1.175e-01,4.069e-03
1.225e-01,4.900e-03
1.275e-01,5.892e-03
1.325e-01,7.054e-03
1.375e-01,8.385e-03
1.425e-01,9.881e-03
1.475e-01,1.153e-02
1.525e-01,1.334e-02
1.575e-01,1.528e-02
1.625e-01,1.738e-02
1.675e-01,1.963e-02
1.725e-01,2.206e-02
1.775e-01,2.470e-02
1.825e-01,2.756e-02
1.875e-01,3.070e-02
1.925e-01,3.413e-02
1.975e-01,3.791e-02
2.025e-01,4.206e-02
2.075e-01,4.661e-02
2.125e-01,5.159e-02
2.175e-01,5.701e-02
2.225e-01,6.290e-02
2.275e-01,6.927e-02
2.325e-01,7.613e-02
2.375e-01,8.350e-02
2.425e-01,9.138e-02
2.475e-01,9.978e-02
2.525e-01,1.087e-01
2.575e-01,1.182e-01
2.625e-01,1.283e-01
2.675e-01,1.390e-01
2.725e-01,1.503e-01
2.775e-01,1.622e-01
2.825e-01,1.748e-01
2.875e-01,1.881e-01
2.925e-01,2.022e-01
2.975e-01,2.170e-01
3.025e-01,2.327e-01
3.075e-01,2.492e-01
3.125e-01,2.666e-01
3.175e-01,2.850e-01
3.225e-01,3.044e-01
3.275e-01,3.248e-01
3.325e-01,3.463e-01
3.375e-01,3.690e-01
3.425e-01,3.929e-01
3.475e-01,4.180e-01
3.525e-01,4.444e-01
3.575e-01,4.721e-01
3.625e-01,5.013e-01
3.675e-01,5.318e-01
3.725e-01,5.639e-01
3.775e-01,5.974e-01
3.825e-01,6.325e-01
3.875e-01,6.691e-01
3.925e-01,7.073e-01
3.975e-01,7.471e-01
4.025e-01,7.885e-01
4.075e-01,8.316e-01
4.125e-01,8.762e-01
4.175e-01,9.224e-01
4.225e-01,9.702e-01
4.275e-01,1.019e+00
4.325e-01,1.070e+00
4.375e-01,1.122e+00
4.425e-01,1.176e+00
4.475e-01,1.231e+00
4.525e-01,1.287e+00
4.575e-01,1.343e+00
4.625e-01,1.401e+00
4.675e-01,1.460e+00
4.725e-01,1.519e+00
4.775e-01,1.579e+00
4.825e-01,1.639e+00
4.875e-01,1.700e+00
4.925e-01,1.760e+00
4.975e-01,1.820e+00
5.025e-01,1.880e+00
5.075e-01,1.939e+00
5.125e-01,1.997e+00
5.175e-01,2.055e+00
5.225e-01,2.111e+00
5.275e-01,2.166e+00
5.325e-01,2.219e+00
5.375e-01,2.270e+00
5.425e-01,2.320e+00
5.475e-01,2.367e+00
5.525e-01,2.412e+00
5.575e-01,2.454e+00
5.625e-01,2.494e+00
5.675e-01,2.531e+00
5.725e-01,2.565e+00
5.775e-01,2.596e+00
5.825e-01,2.624e+00
5.875e-01,2.648e+00
5.925e-01,2.669e+00
5.975e-01,2.687e+00
6.025e-01,2.702e+00
6.075e-01,2.713e+00
6.125e-01,2.720e+00
6.175e-01,2.725e+00
6.225e-01,2.725e+00
6.275e-01,2.723e+00
6.325e-01,2.717e+00
6.375e-01,2.707e+00
6.425e-01,2.695e+00
6.475e-01,2.679e+00
6.525e-01,2.660e+00
6.575e-01,2.639e+00
6.625e-01,2.614e+00
6.675e-01,2.587e+00
6.725e-01,2.557e+00
6.775e-01,2.525e+00
6.825e-01,2.490e+00
6.875e-01,2.453e+00
6.925e-01,2.415e+00
6.975e-01,2.374e+00
7.025e-01,2.332e+00
7.075e-01,2.288e+00
7.125e-01,2.242e+00
7.175e-01,2.196e+00
7.225e-01,2.148e+00
7.275e-01,2.099e+00
7.325e-01,2.050e+00
7.375e-01,1.999e+00
7.425e-01,1.949e+00
7.475e-01,1.897e+00
7.525e-01,1.846e+00
7.575e-01,1.794e+00
7.625e-01,1.742e+00
7.675e-01,1.691e+00
7.725e-01,1.639e+00
7.775e-01,1.588e+00
7.825e-01,1.537e+00
7.875e-01,1.487e+00
7.925e-01,1.437e+00
7.975e-01,1.388e+00
8.025e-01,1.339e+00
8.075e-01,1.291e+00
8.125e-01,1.244e+00
8.175e-01,1.198e+00
8.225e-01,1.153e+00
8.275e-01,1.108e+00
8.325e-01,1.065e+00
8.375e-01,1.022e+00
8.425e-01,9.811e-01
8.475e-01,9.408e-01
8.525e-01,9.016e-01
8.575e-01,8.635e-01
8.625e-01,8.265e-01
8.675e-01,7.906e-01
8.725e-01,7.558e-01
8.775e-01,7.221e-01
8.825e-01,6.895e-01
8.875e-01,6.580e-01
8.925e-01,6.276e-01
8.975e-01,5.982e-01
9.025e-01,5.699e-01
9.075e-01,5.427e-01
9.125e-01,5.165e-01
9.175e-01,4.913e-01
9.225e-01,4.671e-01
9.275e-01,4.439e-01
9.325e-01,4.216e-01
9.375e-01,4.003e-01
9.425e-01,3.798e-01
9.475e-01,3.602e-01
9.525e-01,3.415e-01
9.575e-01,3.236e-01
9.625e-01,3.065e-01
9.675e-01,2.902e-01
9.725e-01,2.746e-01
9.775e-01,2.598e-01
9.825e-01,2.457e-01
9.875e-01,2.322e-01
9.925e-01,2.194e-01
9.975e-01,2.072e-01


==> anc/03_results/moderate_inf/total_probability/0_032.csv <==
transmittance,probability_density
2.500e-03,5.359e-102
7.500e-03,5.687e-52
1.250e-02,1.041e-34
1.750e-02,2.039e-25
2.250e-02,1.492e-19
2.750e-02,1.570e-15
3.250e-02,1.253e-12
3.750e-02,1.824e-10
4.250e-02,8.123e-09
4.750e-02,1.529e-07
5.250e-02,1.508e-06
5.750e-02,9.059e-06
6.250e-02,3.686e-05
6.750e-02,1.101e-04
7.250e-02,2.563e-04
7.750e-02,4.884e-04
8.250e-02,7.924e-04
8.750e-02,1.133e-03
9.250e-02,1.473e-03
9.750e-02,1.794e-03
1.025e-01,2.099e-03
1.075e-01,2.414e-03
1.125e-01,2.770e-03
1.175e-01,3.194e-03
1.225e-01,3.698e-03
1.275e-01,4.288e-03
1.325e-01,4.959e-03
1.375e-01,5.707e-03
1.425e-01,6.528e-03
1.475e-01,7.427e-03
1.525e-01,8.414e-03
1.575e-01,9.506e-03
1.625e-01,1.073e-02
1.675e-01,1.210e-02
1.725e-01,1.365e-02
1.775e-01,1.541e-02
1.825e-01,1.740e-02
1.875e-01,1.964e-02
1.925e-01,2.215e-02
1.975e-01,2.494e-02
2.025e-01,2.804e-02
2.075e-01,3.144e-02
2.125e-01,3.516e-02
2.175e-01,3.922e-02
2.225e-01,4.361e-02
2.275e-01,4.836e-02
2.325e-01,5.346e-02
2.375e-01,5.894e-02
2.425e-01,6.480e-02
2.475e-01,7.107e-02
2.525e-01,7.774e-02
2.575e-01,8.486e-02
2.625e-01,9.242e-02
2.675e-01,1.005e-01
2.725e-01,1.090e-01
2.775e-01,1.180e-01
2.825e-01,1.276e-01
2.875e-01,1.378e-01
2.925e-01,1.485e-01
2.975e-01,1.599e-01
3.025e-01,1.719e-01
3.075e-01,1.846e-01
3.125e-01,1.980e-01
3.175e-01,2.121e-01
3.225e-01,2.271e-01
3.275e-01,2.428e-01
3.325e-01,2.594e-01
3.375e-01,2.769e-01
3.425e-01,2.954e-01
3.475e-01,3.148e-01
3.525e-01,3.352e-01
3.575e-01,3.568e-01
3.625e-01,3.794e-01
3.675e-01,4.032e-01
3.725e-01,4.282e-01
3.775e-01,4.545e-01
3.825e-01,4.820e-01
3.875e-01,5.109e-01
3.925e-01,5.412e-01
3.975e-01,5.729e-01
4.025e-01,6.061e-01
4.075e-01,6.408e-01
4.125e-01,6.771e-01
4.175e-01,7.149e-01
4.225e-01,7.543e-01
4.275e-01,7.953e-01
4.325e-01,8.380e-01
4.375e-01,8.822e-01
4.425e-01,9.281e-01
4.475e-01,9.756e-01
4.525e-01,1.025e+00
4.575e-01,1.075e+00
4.625e-01,1.127e+00
4.675e-01,1.181e+00
4.725e-01,1.236e+00
4.775e-01,1.292e+00
4.825e-01,1.349e+00
4.875e-01,1.408e+00
4.925e-01,1.467e+00
4.975e-01,1.527e+00
5.025e-01,1.588e+00
5.075e-01,1.650e+00
5.125e-01,1.711e+00
5.175e-01,1.773e+00
5.225e-01,1.835e+00
5.275e-01,1.897e+00
5.325e-01,1.958e+00
5.375e-01,2.018e+00
5.425e-01,2.078e+00
5.475e-01,2.137e+00
5.525e-01,2.194e+00
5.575e-01,2.250e+00
5.625e-01,2.304e+00
5.675e-01,2.356e+00
5.725e-01,2.406e+00
5.775e-01,2.453e+00
5.825e-01,2.498e+00
5.875e-01,2.541e+00
5.925e-01,2.580e+00
5.975e-01,2.617e+00
6.025e-01,2.650e+00
6.075e-01,2.680e+00
6.125e-01,2.707e+00
6.175e-01,2.730e+00
6.225e-01,2.749e+00
6.275e-01,2.765e+00
6.325e-01,2.778e+00
6.375e-01,2.786e+00
6.425e-01,2.791e+00
6.475e-01,2.792e+00
6.525e-01,2.790e+00
6.575e-01,2.784e+00
6.625e-01,2.774e+00
6.675e-01,2.761e+00
6.725e-01,2.744e+00
6.775e-01,2.724e+00
6.825e-01,2.701e+00
6.875e-01,2.675e+00
6.925e-01,2.645e+00
6.975e-01,2.613e+00
7.025e-01,2.579e+00
7.075e-01,2.541e+00
7.125e-01,2.502e+00
7.175e-01,2.460e+00
7.225e-01,2.416e+00
7.275e-01,2.371e+00
7.325e-01,2.323e+00
7.375e-01,2.274e+00
7.425e-01,2.224e+00
7.475e-01,2.173e+00
7.525e-01,2.120e+00
7.575e-01,2.067e+00
7.625e-01,2.013e+00
7.675e-01,1.959e+00
7.725e-01,1.904e+00
7.775e-01,1.849e+00
7.825e-01,1.793e+00
7.875e-01,1.738e+00
7.925e-01,1.683e+00
7.975e-01,1.628e+00
8.025e-01,1.574e+00
8.075e-01,1.520e+00
8.125e-01,1.466e+00
8.175e-01,1.414e+00
8.225e-01,1.362e+00
8.275e-01,1.311e+00
8.325e-01,1.260e+00
8.375e-01,1.211e+00
8.425e-01,1.163e+00
8.475e-01,1.115e+00
8.525e-01,1.069e+00
8.575e-01,1.024e+00
8.625e-01,9.803e-01
8.675e-01,9.376e-01
8.725e-01,8.962e-01
8.775e-01,8.560e-01
8.825e-01,8.170e-01
8.875e-01,7.792e-01
8.925e-01,7.427e-01
8.975e-01,7.074e-01
9.025e-01,6.734e-01
9.075e-01,6.405e-01
9.125e-01,6.089e-01
9.175e-01,5.785e-01
9.225e-01,5.493e-01
9.275e-01,5.212e-01
9.325e-01,4.943e-01
9.375e-01,4.685e-01
9.425e-01,4.438e-01
9.475e-01,4.201e-01
9.525e-01,3.975e-01
9.575e-01,3.759e-01
9.625e-01,3.553e-01
9.675e-01,3.356e-01
9.725e-01,3.169e-01
9.775e-01,2.990e-01
9.825e-01,2.820e-01
9.875e-01,2.659e-01
9.925e-01,2.505e-01
9.975e-01,2.359e-01


==> anc/03_results/moderate_inf/total_probability/0_033.csv <==
transmittance,probability_density
2.500e-03,3.949e-108
7.500e-03,7.785e-53
1.250e-02,3.405e-34
1.750e-02,2.286e-24
2.250e-02,2.683e-18
2.750e-02,3.128e-14
3.250e-02,2.253e-11
3.750e-02,2.628e-09
4.250e-02,8.709e-08
4.750e-02,1.167e-06
5.250e-02,7.998e-06
5.750e-02,3.300e-05
6.250e-02,9.234e-05
6.750e-02,1.917e-04
7.250e-02,3.172e-04
7.750e-02,4.444e-04
8.250e-02,5.566e-04
8.750e-02,6.570e-04
9.250e-02,7.658e-04
9.750e-02,9.106e-04
1.025e-01,1.115e-03
1.075e-01,1.394e-03
1.125e-01,1.749e-03
1.175e-01,2.176e-03
1.225e-01,2.666e-03
1.275e-01,3.215e-03
1.325e-01,3.822e-03
1.375e-01,4.490e-03
1.425e-01,5.230e-03
1.475e-01,6.053e-03
1.525e-01,6.971e-03
1.575e-01,7.994e-03
1.625e-01,9.127e-03
1.675e-01,1.037e-02
1.725e-01,1.173e-02
1.775e-01,1.320e-02
1.825e-01,1.479e-02
1.875e-01,1.648e-02
1.925e-01,1.828e-02
1.975e-01,2.021e-02
2.025e-01,2.227e-02
2.075e-01,2.448e-02
2.125e-01,2.687e-02
2.175e-01,2.945e-02
2.225e-01,3.225e-02
2.275e-01,3.530e-02
2.325e-01,3.861e-02
2.375e-01,4.222e-02
2.425e-01,4.613e-02
2.475e-01,5.038e-02
2.525e-01,5.498e-02
2.575e-01,5.994e-02
2.625e-01,6.528e-02
2.675e-01,7.101e-02
2.725e-01,7.715e-02
2.775e-01,8.372e-02
2.825e-01,9.073e-02
2.875e-01,9.819e-02
2.925e-01,1.061e-01
2.975e-01,1.145e-01
3.025e-01,1.235e-01
3.075e-01,1.330e-01
3.125e-01,1.430e-01
3.175e-01,1.536e-01
3.225e-01,1.648e-01
3.275e-01,1.767e-01
3.325e-01,1.892e-01
3.375e-01,2.024e-01
3.425e-01,2.164e-01
3.475e-01,2.311e-01
3.525e-01,2.466e-01
3.575e-01,2.629e-01
3.625e-01,2.801e-01
3.675e-01,2.982e-01
3.725e-01,3.172e-01
3.775e-01,3.372e-01
3.825e-01,3.582e-01
3.875e-01,3.803e-01
3.925e-01,4.035e-01
3.975e-01,4.279e-01
4.025e-01,4.534e-01
4.075e-01,4.802e-01
4.125e-01,5.082e-01
4.175e-01,5.376e-01
4.225e-01,5.684e-01
4.275e-01,6.006e-01
4.325e-01,6.342e-01
4.375e-01,6.693e-01
4.425e-01,7.060e-01
4.475e-01,7.443e-01
4.525e-01,7.841e-01
4.575e-01,8.256e-01
4.625e-01,8.687e-01
4.675e-01,9.135e-01
4.725e-01,9.600e-01
4.775e-01,1.008e+00
4.825e-01,1.058e+00
4.875e-01,1.109e+00
4.925e-01,1.162e+00
4.975e-01,1.217e+00
5.025e-01,1.273e+00
5.075e-01,1.330e+00
5.125e-01,1.389e+00
5.175e-01,1.449e+00
5.225e-01,1.510e+00
5.275e-01,1.572e+00
5.325e-01,1.635e+00
5.375e-01,1.698e+00
5.425e-01,1.762e+00
5.475e-01,1.826e+00
5.525e-01,1.890e+00
5.575e-01,1.954e+00
5.625e-01,2.018e+00
5.675e-01,2.081e+00
5.725e-01,2.144e+00
5.775e-01,2.205e+00
5.825e-01,2.265e+00
5.875e-01,2.323e+00
5.925e-01,2.380e+00
5.975e-01,2.435e+00
6.025e-01,2.487e+00
6.075e-01,2.537e+00
6.125e-01,2.584e+00
6.175e-01,2.629e+00
6.225e-01,2.670e+00
6.275e-01,2.708e+00
6.325e-01,2.742e+00
6.375e-01,2.773e+00
6.425e-01,2.800e+00
6.475e-01,2.824e+00
6.525e-01,2.843e+00
6.575e-01,2.859e+00
6.625e-01,2.870e+00
6.675e-01,2.878e+00
6.725e-01,2.881e+00
6.775e-01,2.880e+00
6.825e-01,2.875e+00
6.875e-01,2.866e+00
6.925e-01,2.854e+00
6.975e-01,2.837e+00
7.025e-01,2.816e+00
7.075e-01,2.792e+00
7.125e-01,2.765e+00
7.175e-01,2.734e+00
7.225e-01,2.700e+00
7.275e-01,2.663e+00
7.325e-01,2.623e+00
7.375e-01,2.580e+00
7.425e-01,2.535e+00
7.475e-01,2.487e+00
7.525e-01,2.438e+00
7.575e-01,2.386e+00
7.625e-01,2.333e+00
7.675e-01,2.278e+00
7.725e-01,2.222e+00
7.775e-01,2.165e+00
7.825e-01,2.107e+00
7.875e-01,2.048e+00
7.925e-01,1.988e+00
7.975e-01,1.928e+00
8.025e-01,1.868e+00
8.075e-01,1.808e+00
8.125e-01,1.748e+00
8.175e-01,1.688e+00
8.225e-01,1.629e+00
8.275e-01,1.570e+00
8.325e-01,1.512e+00
8.375e-01,1.454e+00
8.425e-01,1.397e+00
8.475e-01,1.342e+00
8.525e-01,1.287e+00
8.575e-01,1.233e+00
8.625e-01,1.181e+00
8.675e-01,1.130e+00
8.725e-01,1.080e+00
8.775e-01,1.031e+00
8.825e-01,9.835e-01
8.875e-01,9.375e-01
8.925e-01,8.930e-01
8.975e-01,8.499e-01
9.025e-01,8.082e-01
9.075e-01,7.679e-01
9.125e-01,7.291e-01
9.175e-01,6.917e-01
9.225e-01,6.557e-01
9.275e-01,6.211e-01
9.325e-01,5.880e-01
9.375e-01,5.561e-01
9.425e-01,5.257e-01
9.475e-01,4.965e-01
9.525e-01,4.687e-01
9.575e-01,4.421e-01
9.625e-01,4.167e-01
9.675e-01,3.926e-01
9.725e-01,3.695e-01
9.775e-01,3.477e-01
9.825e-01,3.269e-01
9.875e-01,3.071e-01
9.925e-01,2.884e-01
9.975e-01,2.707e-01


==> anc/03_results/moderate_inf/total_probability/0_034.csv <==
transmittance,probability_density
2.500e-03,9.654e-141
7.500e-03,2.041e-71
1.250e-02,1.803e-47
1.750e-02,1.430e-34
2.250e-02,2.002e-26
2.750e-02,7.812e-21
3.250e-02,8.507e-17
3.750e-02,8.766e-14
4.250e-02,1.749e-11
4.750e-02,1.060e-09
5.250e-02,2.636e-08
5.750e-02,3.311e-07
6.250e-02,2.441e-06
6.750e-02,1.181e-05
7.250e-02,4.082e-05
7.750e-02,1.077e-04
8.250e-02,2.291e-04
8.750e-02,4.106e-04
9.250e-02,6.434e-04
9.750e-02,9.092e-04
1.025e-01,1.188e-03
1.075e-01,1.462e-03
1.125e-01,1.719e-03
1.175e-01,1.949e-03
1.225e-01,2.151e-03
1.275e-01,2.330e-03
1.325e-01,2.498e-03
1.375e-01,2.677e-03
1.425e-01,2.890e-03
1.475e-01,3.161e-03
1.525e-01,3.511e-03
1.575e-01,3.953e-03
1.625e-01,4.498e-03
1.675e-01,5.151e-03
1.725e-01,5.915e-03
1.775e-01,6.794e-03
1.825e-01,7.792e-03
1.875e-01,8.913e-03
1.925e-01,1.017e-02
1.975e-01,1.156e-02
2.025e-01,1.309e-02
2.075e-01,1.478e-02
2.125e-01,1.663e-02
2.175e-01,1.864e-02
2.225e-01,2.082e-02
2.275e-01,2.318e-02
2.325e-01,2.571e-02
2.375e-01,2.843e-02
2.425e-01,3.133e-02
2.475e-01,3.444e-02
2.525e-01,3.774e-02
2.575e-01,4.126e-02
2.625e-01,4.501e-02
2.675e-01,4.899e-02
2.725e-01,5.322e-02
2.775e-01,5.773e-02
2.825e-01,6.251e-02
2.875e-01,6.760e-02
2.925e-01,7.301e-02
2.975e-01,7.876e-02
3.025e-01,8.488e-02
3.075e-01,9.138e-02
3.125e-01,9.829e-02
3.175e-01,1.056e-01
3.225e-01,1.134e-01
3.275e-01,1.217e-01
3.325e-01,1.306e-01
3.375e-01,1.399e-01
3.425e-01,1.499e-01
3.475e-01,1.605e-01
3.525e-01,1.717e-01
3.575e-01,1.836e-01
3.625e-01,1.963e-01
3.675e-01,2.097e-01
3.725e-01,2.239e-01
3.775e-01,2.390e-01
3.825e-01,2.549e-01
3.875e-01,2.717e-01
3.925e-01,2.895e-01
3.975e-01,3.083e-01
4.025e-01,3.281e-01
4.075e-01,3.489e-01
4.125e-01,3.709e-01
4.175e-01,3.940e-01
4.225e-01,4.182e-01
4.275e-01,4.437e-01
4.325e-01,4.705e-01
4.375e-01,4.985e-01
4.425e-01,5.280e-01
4.475e-01,5.588e-01
4.525e-01,5.911e-01
4.575e-01,6.248e-01
4.625e-01,6.601e-01
4.675e-01,6.970e-01
4.725e-01,7.355e-01
4.775e-01,7.756e-01
4.825e-01,8.174e-01
4.875e-01,8.609e-01
4.925e-01,9.062e-01
4.975e-01,9.533e-01
5.025e-01,1.002e+00
5.075e-01,1.053e+00
5.125e-01,1.105e+00
5.175e-01,1.159e+00
5.225e-01,1.215e+00
5.275e-01,1.272e+00
5.325e-01,1.331e+00
5.375e-01,1.392e+00
5.425e-01,1.454e+00
5.475e-01,1.517e+00
5.525e-01,1.582e+00
5.575e-01,1.648e+00
5.625e-01,1.714e+00
5.675e-01,1.781e+00
5.725e-01,1.849e+00
5.775e-01,1.917e+00
5.825e-01,1.985e+00
5.875e-01,2.053e+00
5.925e-01,2.121e+00
5.975e-01,2.188e+00
6.025e-01,2.254e+00
6.075e-01,2.319e+00
6.125e-01,2.382e+00
6.175e-01,2.444e+00
6.225e-01,2.503e+00
6.275e-01,2.561e+00
6.325e-01,2.615e+00
6.375e-01,2.667e+00
6.425e-01,2.716e+00
6.475e-01,2.762e+00
6.525e-01,2.804e+00
6.575e-01,2.842e+00
6.625e-01,2.876e+00
6.675e-01,2.907e+00
6.725e-01,2.933e+00
6.775e-01,2.955e+00
6.825e-01,2.972e+00
6.875e-01,2.985e+00
6.925e-01,2.993e+00
6.975e-01,2.996e+00
7.025e-01,2.995e+00
7.075e-01,2.990e+00
7.125e-01,2.979e+00
7.175e-01,2.965e+00
7.225e-01,2.946e+00
7.275e-01,2.923e+00
7.325e-01,2.895e+00
7.375e-01,2.864e+00
7.425e-01,2.829e+00
7.475e-01,2.790e+00
7.525e-01,2.748e+00
7.575e-01,2.703e+00
7.625e-01,2.655e+00
7.675e-01,2.604e+00
7.725e-01,2.550e+00
7.775e-01,2.494e+00
7.825e-01,2.437e+00
7.875e-01,2.377e+00
7.925e-01,2.315e+00
7.975e-01,2.253e+00
8.025e-01,2.189e+00
8.075e-01,2.124e+00
8.125e-01,2.059e+00
8.175e-01,1.993e+00
8.225e-01,1.927e+00
8.275e-01,1.861e+00
8.325e-01,1.795e+00
8.375e-01,1.729e+00
8.425e-01,1.664e+00
8.475e-01,1.600e+00
8.525e-01,1.536e+00
8.575e-01,1.473e+00
8.625e-01,1.411e+00
8.675e-01,1.350e+00
8.725e-01,1.291e+00
8.775e-01,1.233e+00
8.825e-01,1.176e+00
8.875e-01,1.120e+00
8.925e-01,1.067e+00
8.975e-01,1.014e+00
9.025e-01,9.639e-01
9.075e-01,9.149e-01
9.125e-01,8.676e-01
9.175e-01,8.220e-01
9.225e-01,7.781e-01
9.275e-01,7.358e-01
9.325e-01,6.952e-01
9.375e-01,6.563e-01
9.425e-01,6.190e-01
9.475e-01,5.833e-01
9.525e-01,5.492e-01
9.575e-01,5.167e-01
9.625e-01,4.857e-01
9.675e-01,4.562e-01
9.725e-01,4.281e-01
9.775e-01,4.015e-01
9.825e-01,3.762e-01
9.875e-01,3.522e-01
9.925e-01,3.296e-01
9.975e-01,3.081e-01


==> anc/03_results/moderate_inf/total_probability/0_035.csv <==
transmittance,probability_density
2.500e-03,4.117e-191
7.500e-03,9.100e-102
1.250e-02,4.837e-70
1.750e-02,1.506e-52
2.250e-02,3.023e-41
2.750e-02,2.650e-33
3.250e-02,2.009e-27
3.750e-02,6.473e-23
4.250e-02,2.264e-19
4.750e-02,1.555e-16
5.250e-02,3.121e-14
5.750e-02,2.412e-12
6.250e-02,8.759e-11
6.750e-02,1.733e-09
7.250e-02,2.092e-08
7.750e-02,1.682e-07
8.250e-02,9.650e-07
8.750e-02,4.183e-06
9.250e-02,1.435e-05
9.750e-02,4.047e-05
1.025e-01,9.693e-05
1.075e-01,2.024e-04
1.125e-01,3.770e-04
1.175e-01,6.371e-04
1.225e-01,9.915e-04
1.275e-01,1.438e-03
1.325e-01,1.961e-03
1.375e-01,2.536e-03
1.425e-01,3.131e-03
1.475e-01,3.716e-03
1.525e-01,4.265e-03
1.575e-01,4.767e-03
1.625e-01,5.218e-03
1.675e-01,5.631e-03
1.725e-01,6.026e-03
1.775e-01,6.429e-03
1.825e-01,6.868e-03
1.875e-01,7.371e-03
1.925e-01,7.964e-03
1.975e-01,8.667e-03
2.025e-01,9.495e-03
2.075e-01,1.046e-02
2.125e-01,1.158e-02
2.175e-01,1.284e-02
2.225e-01,1.427e-02
2.275e-01,1.585e-02
2.325e-01,1.758e-02
2.375e-01,1.948e-02
2.425e-01,2.154e-02
2.475e-01,2.377e-02
2.525e-01,2.617e-02
2.575e-01,2.874e-02
2.625e-01,3.149e-02
2.675e-01,3.442e-02
2.725e-01,3.756e-02
2.775e-01,4.090e-02
2.825e-01,4.446e-02
2.875e-01,4.826e-02
2.925e-01,5.231e-02
2.975e-01,5.662e-02
3.025e-01,6.123e-02
3.075e-01,6.614e-02
3.125e-01,7.139e-02
3.175e-01,7.698e-02
3.225e-01,8.295e-02
3.275e-01,8.931e-02
3.325e-01,9.609e-02
3.375e-01,1.033e-01
3.425e-01,1.110e-01
3.475e-01,1.191e-01
3.525e-01,1.278e-01
3.575e-01,1.370e-01
3.625e-01,1.467e-01
3.675e-01,1.570e-01
3.725e-01,1.679e-01
3.775e-01,1.794e-01
3.825e-01,1.915e-01
3.875e-01,2.043e-01
3.925e-01,2.179e-01
3.975e-01,2.321e-01
4.025e-01,2.471e-01
4.075e-01,2.630e-01
4.125e-01,2.797e-01
4.175e-01,2.972e-01
4.225e-01,3.157e-01
4.275e-01,3.352e-01
4.325e-01,3.556e-01
4.375e-01,3.772e-01
4.425e-01,3.998e-01
4.475e-01,4.236e-01
4.525e-01,4.486e-01
4.575e-01,4.749e-01
4.625e-01,5.025e-01
4.675e-01,5.315e-01
4.725e-01,5.619e-01
4.775e-01,5.938e-01
4.825e-01,6.272e-01
4.875e-01,6.622e-01
4.925e-01,6.989e-01
4.975e-01,7.373e-01
5.025e-01,7.774e-01
5.075e-01,8.193e-01
5.125e-01,8.631e-01
5.175e-01,9.087e-01
5.225e-01,9.562e-01
5.275e-01,1.006e+00
5.325e-01,1.057e+00
5.375e-01,1.110e+00
5.425e-01,1.166e+00
5.475e-01,1.223e+00
5.525e-01,1.282e+00
5.575e-01,1.343e+00
5.625e-01,1.405e+00
5.675e-01,1.470e+00
5.725e-01,1.536e+00
5.775e-01,1.603e+00
5.825e-01,1.672e+00
5.875e-01,1.742e+00
5.925e-01,1.813e+00
5.975e-01,1.884e+00
6.025e-01,1.957e+00
6.075e-01,2.029e+00
6.125e-01,2.102e+00
6.175e-01,2.174e+00
6.225e-01,2.246e+00
6.275e-01,2.317e+00
6.325e-01,2.387e+00
6.375e-01,2.456e+00
6.425e-01,2.523e+00
6.475e-01,2.588e+00
6.525e-01,2.650e+00
6.575e-01,2.710e+00
6.625e-01,2.767e+00
6.675e-01,2.821e+00
6.725e-01,2.870e+00
6.775e-01,2.916e+00
6.825e-01,2.958e+00
6.875e-01,2.996e+00
6.925e-01,3.029e+00
6.975e-01,3.057e+00
7.025e-01,3.080e+00
7.075e-01,3.099e+00
7.125e-01,3.112e+00
7.175e-01,3.120e+00
7.225e-01,3.122e+00
7.275e-01,3.120e+00
7.325e-01,3.112e+00
7.375e-01,3.099e+00
7.425e-01,3.081e+00
7.475e-01,3.058e+00
7.525e-01,3.030e+00
7.575e-01,2.998e+00
7.625e-01,2.961e+00
7.675e-01,2.919e+00
7.725e-01,2.874e+00
7.775e-01,2.825e+00
7.825e-01,2.772e+00
7.875e-01,2.717e+00
7.925e-01,2.658e+00
7.975e-01,2.596e+00
8.025e-01,2.532e+00
8.075e-01,2.466e+00
8.125e-01,2.398e+00
8.175e-01,2.328e+00
8.225e-01,2.257e+00
8.275e-01,2.185e+00
8.325e-01,2.113e+00
8.375e-01,2.040e+00
8.425e-01,1.966e+00
8.475e-01,1.893e+00
8.525e-01,1.820e+00
8.575e-01,1.747e+00
8.625e-01,1.676e+00
8.675e-01,1.605e+00
8.725e-01,1.535e+00
8.775e-01,1.466e+00
8.825e-01,1.398e+00
8.875e-01,1.332e+00
8.925e-01,1.268e+00
8.975e-01,1.205e+00
9.025e-01,1.144e+00
9.075e-01,1.084e+00
9.125e-01,1.027e+00
9.175e-01,9.716e-01
9.225e-01,9.181e-01
9.275e-01,8.665e-01
9.325e-01,8.170e-01
9.375e-01,7.694e-01
9.425e-01,7.239e-01
9.475e-01,6.803e-01
9.525e-01,6.387e-01
9.575e-01,5.990e-01
9.625e-01,5.612e-01
9.675e-01,5.253e-01
9.725e-01,4.912e-01
9.775e-01,4.589e-01
9.825e-01,4.283e-01
9.875e-01,3.993e-01
9.925e-01,3.720e-01
9.975e-01,3.462e-01


==> anc/03_results/moderate_inf/total_probability/0_036.csv <==
transmittance,probability_density
2.500e-03,3.129e-240
7.500e-03,3.098e-130
1.250e-02,9.762e-91
1.750e-02,9.316e-69
2.250e-02,1.972e-54
2.750e-02,2.820e-44
3.250e-02,1.085e-36
3.750e-02,8.049e-31
4.250e-02,3.680e-26
4.750e-02,2.167e-22
5.250e-02,2.692e-19
5.750e-02,9.949e-17
6.250e-02,1.402e-14
6.750e-02,9.061e-13
7.250e-02,3.087e-11
7.750e-02,6.181e-10
8.250e-02,7.919e-09
8.750e-02,6.951e-08
9.250e-02,4.418e-07
9.750e-02,2.128e-06
1.025e-01,8.069e-06
1.075e-01,2.485e-05
1.125e-01,6.391e-05
1.175e-01,1.404e-04
1.225e-01,2.691e-04
1.275e-01,4.580e-04
1.325e-01,7.042e-04
1.375e-01,9.932e-04
1.425e-01,1.304e-03
1.475e-01,1.616e-03
1.525e-01,1.917e-03
1.575e-01,2.202e-03
1.625e-01,2.479e-03
1.675e-01,2.760e-03
1.725e-01,3.061e-03
1.775e-01,3.398e-03
1.825e-01,3.785e-03
1.875e-01,4.235e-03
1.925e-01,4.754e-03
1.975e-01,5.349e-03
2.025e-01,6.024e-03
2.075e-01,6.778e-03
2.125e-01,7.614e-03
2.175e-01,8.533e-03
2.225e-01,9.539e-03
2.275e-01,1.064e-02
2.325e-01,1.183e-02
2.375e-01,1.313e-02
2.425e-01,1.455e-02
2.475e-01,1.609e-02
2.525e-01,1.777e-02
2.575e-01,1.958e-02
2.625e-01,2.154e-02
2.675e-01,2.366e-02
2.725e-01,2.593e-02
2.775e-01,2.836e-02
2.825e-01,3.097e-02
2.875e-01,3.375e-02
2.925e-01,3.673e-02
2.975e-01,3.990e-02
3.025e-01,4.329e-02
3.075e-01,4.692e-02
3.125e-01,5.079e-02
3.175e-01,5.493e-02
3.225e-01,5.935e-02
3.275e-01,6.407e-02
3.325e-01,6.911e-02
3.375e-01,7.449e-02
3.425e-01,8.022e-02
3.475e-01,8.634e-02
3.525e-01,9.284e-02
3.575e-01,9.976e-02
3.625e-01,1.071e-01
3.675e-01,1.149e-01
3.725e-01,1.232e-01
3.775e-01,1.319e-01
3.825e-01,1.412e-01
3.875e-01,1.510e-01
3.925e-01,1.614e-01
3.975e-01,1.723e-01
4.025e-01,1.838e-01
4.075e-01,1.960e-01
4.125e-01,2.088e-01
4.175e-01,2.224e-01
4.225e-01,2.366e-01
4.275e-01,2.516e-01
4.325e-01,2.674e-01
4.375e-01,2.840e-01
4.425e-01,3.015e-01
4.475e-01,3.199e-01
4.525e-01,3.393e-01
4.575e-01,3.597e-01
4.625e-01,3.812e-01
4.675e-01,4.038e-01
4.725e-01,4.276e-01
4.775e-01,4.525e-01
4.825e-01,4.788e-01
4.875e-01,5.064e-01
4.925e-01,5.354e-01
4.975e-01,5.659e-01
5.025e-01,5.979e-01
5.075e-01,6.315e-01
5.125e-01,6.667e-01
5.175e-01,7.037e-01
5.225e-01,7.424e-01
5.275e-01,7.830e-01
5.325e-01,8.254e-01
5.375e-01,8.698e-01
5.425e-01,9.163e-01
5.475e-01,9.648e-01
5.525e-01,1.015e+00
5.575e-01,1.068e+00
5.625e-01,1.123e+00
5.675e-01,1.180e+00
5.725e-01,1.239e+00
5.775e-01,1.301e+00
5.825e-01,1.364e+00
5.875e-01,1.430e+00
5.925e-01,1.497e+00
5.975e-01,1.567e+00
6.025e-01,1.638e+00
6.075e-01,1.711e+00
6.125e-01,1.786e+00
6.175e-01,1.862e+00
6.225e-01,1.939e+00
6.275e-01,2.016e+00
6.325e-01,2.095e+00
6.375e-01,2.174e+00
6.425e-01,2.252e+00
6.475e-01,2.331e+00
6.525e-01,2.408e+00
6.575e-01,2.485e+00
6.625e-01,2.561e+00
6.675e-01,2.634e+00
6.725e-01,2.705e+00
6.775e-01,2.774e+00
6.825e-01,2.840e+00
6.875e-01,2.902e+00
6.925e-01,2.961e+00
6.975e-01,3.015e+00
7.025e-01,3.065e+00
7.075e-01,3.111e+00
7.125e-01,3.151e+00
7.175e-01,3.186e+00
7.225e-01,3.216e+00
7.275e-01,3.239e+00
7.325e-01,3.257e+00
7.375e-01,3.269e+00
7.425e-01,3.275e+00
7.475e-01,3.275e+00
7.525e-01,3.268e+00
7.575e-01,3.256e+00
7.625e-01,3.237e+00
7.675e-01,3.213e+00
7.725e-01,3.183e+00
7.775e-01,3.147e+00
7.825e-01,3.106e+00
7.875e-01,3.060e+00
7.925e-01,3.009e+00
7.975e-01,2.954e+00
8.025e-01,2.894e+00
8.075e-01,2.831e+00
8.125e-01,2.764e+00
8.175e-01,2.694e+00
8.225e-01,2.622e+00
8.275e-01,2.546e+00
8.325e-01,2.469e+00
8.375e-01,2.390e+00
8.425e-01,2.310e+00
8.475e-01,2.229e+00
8.525e-01,2.147e+00
8.575e-01,2.065e+00
8.625e-01,1.983e+00
8.675e-01,1.901e+00
8.725e-01,1.819e+00
8.775e-01,1.739e+00
8.825e-01,1.659e+00
8.875e-01,1.581e+00
8.925e-01,1.504e+00
8.975e-01,1.429e+00
9.025e-01,1.355e+00
9.075e-01,1.284e+00
9.125e-01,1.214e+00
9.175e-01,1.147e+00
9.225e-01,1.082e+00
9.275e-01,1.019e+00
9.325e-01,9.588e-01
9.375e-01,9.008e-01
9.425e-01,8.452e-01
9.475e-01,7.920e-01
9.525e-01,7.412e-01
9.575e-01,6.928e-01
9.625e-01,6.468e-01
9.675e-01,6.030e-01
9.725e-01,5.616e-01
9.775e-01,5.224e-01
9.825e-01,4.853e-01
9.875e-01,4.504e-01
9.925e-01,4.175e-01
9.975e-01,3.866e-01


==> anc/03_results/moderate_inf/total_probability/0_037.csv <==
transmittance,probability_density
2.500e-03,6.076e-195
7.500e-03,2.885e-90
1.250e-02,1.407e-55
1.750e-02,1.406e-37
2.250e-02,1.201e-26
2.750e-02,1.843e-19
3.250e-02,1.595e-14
3.750e-02,4.757e-11
4.250e-02,1.397e-08
4.750e-02,7.781e-07
5.250e-02,1.266e-05
5.750e-02,8.085e-05
6.250e-02,2.504e-04
6.750e-02,4.383e-04
7.250e-02,4.867e-04
7.750e-02,3.740e-04
8.250e-02,2.130e-04
8.750e-02,9.480e-05
9.250e-02,3.449e-05
9.750e-02,1.109e-05
1.025e-01,5.214e-06
1.075e-01,8.942e-06
1.125e-01,2.326e-05
1.175e-01,5.420e-05
1.225e-01,1.095e-04
1.275e-01,1.956e-04
1.325e-01,3.149e-04
1.375e-01,4.649e-04
1.425e-01,6.380e-04
1.475e-01,8.230e-04
1.525e-01,1.008e-03
1.575e-01,1.183e-03
1.625e-01,1.347e-03
1.675e-01,1.506e-03
1.725e-01,1.673e-03
1.775e-01,1.868e-03
1.825e-01,2.111e-03
1.875e-01,2.419e-03
1.925e-01,2.806e-03
1.975e-01,3.278e-03
2.025e-01,3.834e-03
2.075e-01,4.472e-03
2.125e-01,5.183e-03
2.175e-01,5.958e-03
2.225e-01,6.788e-03
2.275e-01,7.666e-03
2.325e-01,8.585e-03
2.375e-01,9.543e-03
2.425e-01,1.054e-02
2.475e-01,1.159e-02
2.525e-01,1.268e-02
2.575e-01,1.385e-02
2.625e-01,1.510e-02
2.675e-01,1.644e-02
2.725e-01,1.790e-02
2.775e-01,1.949e-02
2.825e-01,2.124e-02
2.875e-01,2.314e-02
2.925e-01,2.523e-02
2.975e-01,2.750e-02
3.025e-01,2.997e-02
3.075e-01,3.265e-02
3.125e-01,3.555e-02
3.175e-01,3.868e-02
3.225e-01,4.204e-02
3.275e-01,4.564e-02
3.325e-01,4.950e-02
3.375e-01,5.362e-02
3.425e-01,5.801e-02
3.475e-01,6.269e-02
3.525e-01,6.767e-02
3.575e-01,7.295e-02
3.625e-01,7.857e-02
3.675e-01,8.452e-02
3.725e-01,9.082e-02
3.775e-01,9.750e-02
3.825e-01,1.046e-01
3.875e-01,1.121e-01
3.925e-01,1.200e-01
3.975e-01,1.283e-01
4.025e-01,1.372e-01
4.075e-01,1.465e-01
4.125e-01,1.564e-01
4.175e-01,1.668e-01
4.225e-01,1.778e-01
4.275e-01,1.894e-01
4.325e-01,2.016e-01
4.375e-01,2.145e-01
4.425e-01,2.282e-01
4.475e-01,2.425e-01
4.525e-01,2.576e-01
4.575e-01,2.736e-01
4.625e-01,2.903e-01
4.675e-01,3.080e-01
4.725e-01,3.266e-01
4.775e-01,3.462e-01
4.825e-01,3.668e-01
4.875e-01,3.885e-01
4.925e-01,4.113e-01
4.975e-01,4.353e-01
5.025e-01,4.606e-01
5.075e-01,4.871e-01
5.125e-01,5.151e-01
5.175e-01,5.444e-01
5.225e-01,5.752e-01
5.275e-01,6.077e-01
5.325e-01,6.417e-01
5.375e-01,6.775e-01
5.425e-01,7.150e-01
5.475e-01,7.544e-01
5.525e-01,7.958e-01
5.575e-01,8.392e-01
5.625e-01,8.846e-01
5.675e-01,9.322e-01
5.725e-01,9.821e-01
5.775e-01,1.034e+00
5.825e-01,1.089e+00
5.875e-01,1.146e+00
5.925e-01,1.205e+00
5.975e-01,1.267e+00
6.025e-01,1.331e+00
6.075e-01,1.398e+00
6.125e-01,1.467e+00
6.175e-01,1.539e+00
6.225e-01,1.612e+00
6.275e-01,1.689e+00
6.325e-01,1.767e+00
6.375e-01,1.847e+00
6.425e-01,1.929e+00
6.475e-01,2.012e+00
6.525e-01,2.096e+00
6.575e-01,2.182e+00
6.625e-01,2.268e+00
6.675e-01,2.354e+00
6.725e-01,2.440e+00
6.775e-01,2.526e+00
6.825e-01,2.610e+00
6.875e-01,2.693e+00
6.925e-01,2.774e+00
6.975e-01,2.853e+00
7.025e-01,2.929e+00
7.075e-01,3.001e+00
7.125e-01,3.070e+00
7.175e-01,3.134e+00
7.225e-01,3.193e+00
7.275e-01,3.247e+00
7.325e-01,3.296e+00
7.375e-01,3.338e+00
7.425e-01,3.374e+00
7.475e-01,3.404e+00
7.525e-01,3.426e+00
7.575e-01,3.442e+00
7.625e-01,3.451e+00
7.675e-01,3.452e+00
7.725e-01,3.446e+00
7.775e-01,3.432e+00
7.825e-01,3.412e+00
7.875e-01,3.384e+00
7.925e-01,3.350e+00
7.975e-01,3.309e+00
8.025e-01,3.262e+00
8.075e-01,3.208e+00
8.125e-01,3.149e+00
8.175e-01,3.085e+00
8.225e-01,3.016e+00
8.275e-01,2.942e+00
8.325e-01,2.864e+00
8.375e-01,2.783e+00
8.425e-01,2.698e+00
8.475e-01,2.611e+00
8.525e-01,2.522e+00
8.575e-01,2.431e+00
8.625e-01,2.339e+00
8.675e-01,2.246e+00
8.725e-01,2.153e+00
8.775e-01,2.059e+00
8.825e-01,1.966e+00
8.875e-01,1.874e+00
8.925e-01,1.783e+00
8.975e-01,1.693e+00
9.025e-01,1.605e+00
9.075e-01,1.519e+00
9.125e-01,1.435e+00
9.175e-01,1.354e+00
9.225e-01,1.274e+00
9.275e-01,1.198e+00
9.325e-01,1.124e+00
9.375e-01,1.053e+00
9.425e-01,9.851e-01
9.475e-01,9.199e-01
9.525e-01,8.578e-01
9.575e-01,7.986e-01
9.625e-01,7.423e-01
9.675e-01,6.890e-01
9.725e-01,6.385e-01
9.775e-01,5.909e-01
9.825e-01,5.460e-01
9.875e-01,5.039e-01
9.925e-01,4.643e-01
9.975e-01,4.272e-01


==> anc/03_results/moderate_inf/total_probability/0_038.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,2.707e-171
1.250e-02,6.997e-117
1.750e-02,7.023e-87
2.250e-02,1.696e-67
2.750e-02,7.061e-54
3.250e-02,8.484e-44
3.750e-02,4.508e-36
4.250e-02,5.288e-30
4.750e-02,3.787e-25
5.250e-02,3.264e-21
5.750e-02,5.434e-18
6.250e-02,2.455e-15
6.750e-02,3.874e-13
7.250e-02,2.584e-11
7.750e-02,8.446e-10
8.250e-02,1.521e-08
8.750e-02,1.656e-07
9.250e-02,1.178e-06
9.750e-02,5.826e-06
1.025e-01,2.117e-05
1.075e-01,5.919e-05
1.125e-01,1.328e-04
1.175e-01,2.480e-04
1.225e-01,3.990e-04
1.275e-01,5.695e-04
1.325e-01,7.399e-04
1.375e-01,8.938e-04
1.425e-01,1.021e-03
1.475e-01,1.118e-03
1.525e-01,1.188e-03
1.575e-01,1.240e-03
1.625e-01,1.287e-03
1.675e-01,1.347e-03
1.725e-01,1.439e-03
1.775e-01,1.579e-03
1.825e-01,1.777e-03
1.875e-01,2.036e-03
1.925e-01,2.352e-03
1.975e-01,2.717e-03
2.025e-01,3.122e-03
2.075e-01,3.559e-03
2.125e-01,4.026e-03
2.175e-01,4.525e-03
2.225e-01,5.061e-03
2.275e-01,5.637e-03
2.325e-01,6.257e-03
2.375e-01,6.923e-03
2.425e-01,7.636e-03
2.475e-01,8.399e-03
2.525e-01,9.215e-03
2.575e-01,1.009e-02
2.625e-01,1.103e-02
2.675e-01,1.206e-02
2.725e-01,1.317e-02
2.775e-01,1.438e-02
2.825e-01,1.570e-02
2.875e-01,1.713e-02
2.925e-01,1.867e-02
2.975e-01,2.033e-02
3.025e-01,2.210e-02
3.075e-01,2.400e-02
3.125e-01,2.602e-02
3.175e-01,2.818e-02
3.225e-01,3.048e-02
3.275e-01,3.295e-02
3.325e-01,3.560e-02
3.375e-01,3.846e-02
3.425e-01,4.154e-02
3.475e-01,4.487e-02
3.525e-01,4.847e-02
3.575e-01,5.234e-02
3.625e-01,5.651e-02
3.675e-01,6.098e-02
3.725e-01,6.576e-02
3.775e-01,7.087e-02
3.825e-01,7.630e-02
3.875e-01,8.207e-02
3.925e-01,8.819e-02
3.975e-01,9.466e-02
4.025e-01,1.015e-01
4.075e-01,1.087e-01
4.125e-01,1.164e-01
4.175e-01,1.244e-01
4.225e-01,1.330e-01
4.275e-01,1.420e-01
4.325e-01,1.515e-01
4.375e-01,1.615e-01
4.425e-01,1.722e-01
4.475e-01,1.834e-01
4.525e-01,1.953e-01
4.575e-01,2.078e-01
4.625e-01,2.211e-01
4.675e-01,2.351e-01
4.725e-01,2.500e-01
4.775e-01,2.656e-01
4.825e-01,2.821e-01
4.875e-01,2.995e-01
4.925e-01,3.178e-01
4.975e-01,3.372e-01
5.025e-01,3.575e-01
5.075e-01,3.789e-01
5.125e-01,4.014e-01
5.175e-01,4.251e-01
5.225e-01,4.501e-01
5.275e-01,4.762e-01
5.325e-01,5.038e-01
5.375e-01,5.327e-01
5.425e-01,5.631e-01
5.475e-01,5.950e-01
5.525e-01,6.285e-01
5.575e-01,6.637e-01
5.625e-01,7.008e-01
5.675e-01,7.396e-01
5.725e-01,7.804e-01
5.775e-01,8.233e-01
5.825e-01,8.683e-01
5.875e-01,9.156e-01
5.925e-01,9.652e-01
5.975e-01,1.017e+00
6.025e-01,1.072e+00
6.075e-01,1.129e+00
6.125e-01,1.189e+00
6.175e-01,1.251e+00
6.225e-01,1.317e+00
6.275e-01,1.385e+00
6.325e-01,1.456e+00
6.375e-01,1.530e+00
6.425e-01,1.607e+00
6.475e-01,1.687e+00
6.525e-01,1.769e+00
6.575e-01,1.854e+00
6.625e-01,1.941e+00
6.675e-01,2.030e+00
6.725e-01,2.121e+00
6.775e-01,2.214e+00
6.825e-01,2.308e+00
6.875e-01,2.402e+00
6.925e-01,2.497e+00
6.975e-01,2.593e+00
7.025e-01,2.687e+00
7.075e-01,2.780e+00
7.125e-01,2.872e+00
7.175e-01,2.961e+00
7.225e-01,3.047e+00
7.275e-01,3.130e+00
7.325e-01,3.209e+00
7.375e-01,3.283e+00
7.425e-01,3.351e+00
7.475e-01,3.414e+00
7.525e-01,3.470e+00
7.575e-01,3.519e+00
7.625e-01,3.561e+00
7.675e-01,3.595e+00
7.725e-01,3.621e+00
7.775e-01,3.638e+00
7.825e-01,3.647e+00
7.875e-01,3.647e+00
7.925e-01,3.639e+00
7.975e-01,3.621e+00
8.025e-01,3.596e+00
8.075e-01,3.561e+00
8.125e-01,3.519e+00
8.175e-01,3.469e+00
8.225e-01,3.411e+00
8.275e-01,3.346e+00
8.325e-01,3.274e+00
8.375e-01,3.196e+00
8.425e-01,3.113e+00
8.475e-01,3.025e+00
8.525e-01,2.932e+00
8.575e-01,2.836e+00
8.625e-01,2.736e+00
8.675e-01,2.634e+00
8.725e-01,2.530e+00
8.775e-01,2.424e+00
8.825e-01,2.318e+00
8.875e-01,2.211e+00
8.925e-01,2.105e+00
8.975e-01,1.999e+00
9.025e-01,1.895e+00
9.075e-01,1.792e+00
9.125e-01,1.691e+00
9.175e-01,1.593e+00
9.225e-01,1.497e+00
9.275e-01,1.404e+00
9.325e-01,1.314e+00
9.375e-01,1.227e+00
9.425e-01,1.144e+00
9.475e-01,1.065e+00
9.525e-01,9.888e-01
9.575e-01,9.166e-01
9.625e-01,8.480e-01
9.675e-01,7.830e-01
9.725e-01,7.218e-01
9.775e-01,6.641e-01
9.825e-01,6.099e-01
9.875e-01,5.592e-01
9.925e-01,5.118e-01
9.975e-01,4.676e-01


==> anc/03_results/moderate_inf/total_probability/0_039.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,8.780e-251
1.250e-02,3.504e-177
1.750e-02,8.156e-136
2.250e-02,1.328e-108
2.750e-02,3.878e-89
3.250e-02,1.821e-74
3.750e-02,5.260e-63
4.250e-02,8.079e-54
4.750e-02,2.599e-46
5.250e-02,4.391e-40
5.750e-02,7.407e-35
6.250e-02,1.986e-30
6.750e-02,1.195e-26
7.250e-02,2.098e-23
7.750e-02,1.319e-20
8.250e-02,3.482e-18
8.750e-02,4.394e-16
9.250e-02,2.941e-14
9.750e-02,1.137e-12
1.025e-01,2.728e-11
1.075e-01,4.308e-10
1.125e-01,4.707e-09
1.175e-01,3.715e-08
1.225e-01,2.197e-07
1.275e-01,1.006e-06
1.325e-01,3.663e-06
1.375e-01,1.090e-05
1.425e-01,2.710e-05
1.475e-01,5.765e-05
1.525e-01,1.073e-04
1.575e-01,1.790e-04
1.625e-01,2.742e-04
1.675e-01,3.950e-04
1.725e-01,5.467e-04
1.775e-01,7.379e-04
1.825e-01,9.771e-04
1.875e-01,1.268e-03
1.925e-01,1.606e-03
1.975e-01,1.976e-03
2.025e-01,2.354e-03
2.075e-01,2.716e-03
2.125e-01,3.042e-03
2.175e-01,3.323e-03
2.225e-01,3.563e-03
2.275e-01,3.781e-03
2.325e-01,4.005e-03
2.375e-01,4.268e-03
2.425e-01,4.599e-03
2.475e-01,5.024e-03
2.525e-01,5.557e-03
2.575e-01,6.204e-03
2.625e-01,6.964e-03
2.675e-01,7.829e-03
2.725e-01,8.784e-03
2.775e-01,9.817e-03
2.825e-01,1.091e-02
2.875e-01,1.206e-02
2.925e-01,1.324e-02
2.975e-01,1.444e-02
3.025e-01,1.567e-02
3.075e-01,1.692e-02
3.125e-01,1.820e-02
3.175e-01,1.952e-02
3.225e-01,2.089e-02
3.275e-01,2.235e-02
3.325e-01,2.391e-02
3.375e-01,2.560e-02
3.425e-01,2.747e-02
3.475e-01,2.955e-02
3.525e-01,3.186e-02
3.575e-01,3.444e-02
3.625e-01,3.731e-02
3.675e-01,4.050e-02
3.725e-01,4.402e-02
3.775e-01,4.788e-02
3.825e-01,5.210e-02
3.875e-01,5.668e-02
3.925e-01,6.161e-02
3.975e-01,6.690e-02
4.025e-01,7.256e-02
4.075e-01,7.857e-02
4.125e-01,8.495e-02
4.175e-01,9.171e-02
4.225e-01,9.884e-02
4.275e-01,1.064e-01
4.325e-01,1.143e-01
4.375e-01,1.226e-01
4.425e-01,1.314e-01
4.475e-01,1.406e-01
4.525e-01,1.503e-01
4.575e-01,1.605e-01
4.625e-01,1.713e-01
4.675e-01,1.825e-01
4.725e-01,1.944e-01
4.775e-01,2.068e-01
4.825e-01,2.199e-01
4.875e-01,2.337e-01
4.925e-01,2.482e-01
4.975e-01,2.634e-01
5.025e-01,2.794e-01
5.075e-01,2.963e-01
5.125e-01,3.141e-01
5.175e-01,3.328e-01
5.225e-01,3.526e-01
5.275e-01,3.734e-01
5.325e-01,3.953e-01
5.375e-01,4.184e-01
5.425e-01,4.428e-01
5.475e-01,4.686e-01
5.525e-01,4.957e-01
5.575e-01,5.242e-01
5.625e-01,5.543e-01
5.675e-01,5.860e-01
5.725e-01,6.194e-01
5.775e-01,6.546e-01
5.825e-01,6.916e-01
5.875e-01,7.305e-01
5.925e-01,7.714e-01
5.975e-01,8.145e-01
6.025e-01,8.598e-01
6.075e-01,9.074e-01
6.125e-01,9.575e-01
6.175e-01,1.010e+00
6.225e-01,1.065e+00
6.275e-01,1.123e+00
6.325e-01,1.184e+00
6.375e-01,1.248e+00
6.425e-01,1.315e+00
6.475e-01,1.385e+00
6.525e-01,1.459e+00
6.575e-01,1.536e+00
6.625e-01,1.616e+00
6.675e-01,1.699e+00
6.725e-01,1.785e+00
6.775e-01,1.875e+00
6.825e-01,1.968e+00
6.875e-01,2.063e+00
6.925e-01,2.162e+00
6.975e-01,2.262e+00
7.025e-01,2.364e+00
7.075e-01,2.468e+00
7.125e-01,2.573e+00
7.175e-01,2.679e+00
7.225e-01,2.785e+00
7.275e-01,2.889e+00
7.325e-01,2.993e+00
7.375e-01,3.094e+00
7.425e-01,3.192e+00
7.475e-01,3.287e+00
7.525e-01,3.377e+00
7.575e-01,3.462e+00
7.625e-01,3.541e+00
7.675e-01,3.613e+00
7.725e-01,3.677e+00
7.775e-01,3.733e+00
7.825e-01,3.781e+00
7.875e-01,3.819e+00
7.925e-01,3.847e+00
7.975e-01,3.865e+00
8.025e-01,3.872e+00
8.075e-01,3.869e+00
8.125e-01,3.855e+00
8.175e-01,3.831e+00
8.225e-01,3.796e+00
8.275e-01,3.751e+00
8.325e-01,3.696e+00
8.375e-01,3.631e+00
8.425e-01,3.558e+00
8.475e-01,3.476e+00
8.525e-01,3.387e+00
8.575e-01,3.290e+00
8.625e-01,3.188e+00
8.675e-01,3.080e+00
8.725e-01,2.967e+00
8.775e-01,2.851e+00
8.825e-01,2.732e+00
8.875e-01,2.610e+00
8.925e-01,2.488e+00
8.975e-01,2.365e+00
9.025e-01,2.242e+00
9.075e-01,2.119e+00
9.125e-01,1.998e+00
9.175e-01,1.880e+00
9.225e-01,1.764e+00
9.275e-01,1.650e+00
9.325e-01,1.540e+00
9.375e-01,1.434e+00
9.425e-01,1.332e+00
9.475e-01,1.235e+00
9.525e-01,1.141e+00
9.575e-01,1.052e+00
9.625e-01,9.683e-01
9.675e-01,8.889e-01
9.725e-01,8.140e-01
9.775e-01,7.438e-01
9.825e-01,6.782e-01
9.875e-01,6.169e-01
9.925e-01,5.600e-01
9.975e-01,5.072e-01


==> anc/03_results/moderate_inf/total_probability/0_04.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,4.626e-304
1.250e-02,4.281e-214
1.750e-02,1.398e-163
2.250e-02,2.206e-130
2.750e-02,1.173e-106
3.250e-02,8.634e-89
3.750e-02,7.582e-75
4.250e-02,1.110e-63
4.750e-02,1.450e-54
5.250e-02,5.190e-47
5.750e-02,1.117e-40
6.250e-02,2.552e-35
6.750e-02,9.428e-31
7.250e-02,7.763e-27
7.750e-02,1.827e-23
8.250e-02,1.496e-20
8.750e-02,4.983e-18
9.250e-02,7.670e-16
9.750e-02,6.056e-14
1.025e-01,2.674e-12
1.075e-01,7.099e-11
1.125e-01,1.204e-09
1.175e-01,1.374e-08
1.225e-01,1.103e-07
1.275e-01,6.469e-07
1.325e-01,2.867e-06
1.375e-01,9.887e-06
1.425e-01,2.725e-05
1.475e-01,6.155e-05
1.525e-01,1.168e-04
1.575e-01,1.913e-04
1.625e-01,2.784e-04
1.675e-01,3.718e-04
1.725e-01,4.704e-04
1.775e-01,5.770e-04
1.825e-01,6.929e-04
1.875e-01,8.129e-04
1.925e-01,9.262e-04
1.975e-01,1.023e-03
2.025e-01,1.103e-03
2.075e-01,1.177e-03
2.125e-01,1.265e-03
2.175e-01,1.389e-03
2.225e-01,1.570e-03
2.275e-01,1.819e-03
2.325e-01,2.138e-03
2.375e-01,2.518e-03
2.425e-01,2.947e-03
2.475e-01,3.411e-03
2.525e-01,3.899e-03
2.575e-01,4.408e-03
2.625e-01,4.939e-03
2.675e-01,5.498e-03
2.725e-01,6.092e-03
2.775e-01,6.730e-03
2.825e-01,7.420e-03
2.875e-01,8.165e-03
2.925e-01,8.971e-03
2.975e-01,9.842e-03
3.025e-01,1.078e-02
3.075e-01,1.180e-02
3.125e-01,1.291e-02
3.175e-01,1.411e-02
3.225e-01,1.543e-02
3.275e-01,1.686e-02
3.325e-01,1.843e-02
3.375e-01,2.015e-02
3.425e-01,2.202e-02
3.475e-01,2.406e-02
3.525e-01,2.628e-02
3.575e-01,2.868e-02
3.625e-01,3.128e-02
3.675e-01,3.408e-02
3.725e-01,3.709e-02
3.775e-01,4.030e-02
3.825e-01,4.372e-02
3.875e-01,4.734e-02
3.925e-01,5.118e-02
3.975e-01,5.521e-02
4.025e-01,5.945e-02
4.075e-01,6.391e-02
4.125e-01,6.857e-02
4.175e-01,7.346e-02
4.225e-01,7.858e-02
4.275e-01,8.396e-02
4.325e-01,8.961e-02
4.375e-01,9.556e-02
4.425e-01,1.018e-01
4.475e-01,1.084e-01
4.525e-01,1.154e-01
4.575e-01,1.228e-01
4.625e-01,1.306e-01
4.675e-01,1.389e-01
4.725e-01,1.476e-01
4.775e-01,1.569e-01
4.825e-01,1.667e-01
4.875e-01,1.770e-01
4.925e-01,1.880e-01
4.975e-01,1.996e-01
5.025e-01,2.119e-01
5.075e-01,2.249e-01
5.125e-01,2.387e-01
5.175e-01,2.532e-01
5.225e-01,2.686e-01
5.275e-01,2.849e-01
5.325e-01,3.022e-01
5.375e-01,3.204e-01
5.425e-01,3.397e-01
5.475e-01,3.602e-01
5.525e-01,3.817e-01
5.575e-01,4.046e-01
5.625e-01,4.287e-01
5.675e-01,4.541e-01
5.725e-01,4.810e-01
5.775e-01,5.093e-01
5.825e-01,5.392e-01
5.875e-01,5.708e-01
5.925e-01,6.040e-01
5.975e-01,6.391e-01
6.025e-01,6.760e-01
6.075e-01,7.150e-01
6.125e-01,7.560e-01
6.175e-01,7.993e-01
6.225e-01,8.449e-01
6.275e-01,8.930e-01
6.325e-01,9.438e-01
6.375e-01,9.973e-01
6.425e-01,1.054e+00
6.475e-01,1.113e+00
6.525e-01,1.176e+00
6.575e-01,1.242e+00
6.625e-01,1.312e+00
6.675e-01,1.385e+00
6.725e-01,1.462e+00
6.775e-01,1.543e+00
6.825e-01,1.628e+00
6.875e-01,1.717e+00
6.925e-01,1.810e+00
6.975e-01,1.907e+00
7.025e-01,2.008e+00
7.075e-01,2.112e+00
7.125e-01,2.220e+00
7.175e-01,2.332e+00
7.225e-01,2.446e+00
7.275e-01,2.563e+00
7.325e-01,2.681e+00
7.375e-01,2.801e+00
7.425e-01,2.921e+00
7.475e-01,3.041e+00
7.525e-01,3.160e+00
7.575e-01,3.276e+00
7.625e-01,3.390e+00
7.675e-01,3.500e+00
7.725e-01,3.604e+00
7.775e-01,3.702e+00
7.825e-01,3.792e+00
7.875e-01,3.875e+00
7.925e-01,3.948e+00
7.975e-01,4.010e+00
8.025e-01,4.062e+00
8.075e-01,4.101e+00
8.125e-01,4.129e+00
8.175e-01,4.143e+00
8.225e-01,4.144e+00
8.275e-01,4.132e+00
8.325e-01,4.107e+00
8.375e-01,4.068e+00
8.425e-01,4.016e+00
8.475e-01,3.952e+00
8.525e-01,3.875e+00
8.575e-01,3.788e+00
8.625e-01,3.690e+00
8.675e-01,3.582e+00
8.725e-01,3.466e+00
8.775e-01,3.343e+00
8.825e-01,3.213e+00
8.875e-01,3.078e+00
8.925e-01,2.939e+00
8.975e-01,2.798e+00
9.025e-01,2.654e+00
9.075e-01,2.509e+00
9.125e-01,2.365e+00
9.175e-01,2.222e+00
9.225e-01,2.081e+00
9.275e-01,1.943e+00
9.325e-01,1.808e+00
9.375e-01,1.678e+00
9.425e-01,1.552e+00
9.475e-01,1.431e+00
9.525e-01,1.316e+00
9.575e-01,1.206e+00
9.625e-01,1.103e+00
9.675e-01,1.005e+00
9.725e-01,9.134e-01
9.775e-01,8.277e-01
9.825e-01,7.480e-01
9.875e-01,6.741e-01
9.925e-01,6.058e-01
9.975e-01,5.430e-01


==> anc/03_results/moderate_inf/total_probability/0_041.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,1.903e-237
1.750e-02,2.766e-178
2.250e-02,9.903e-140
2.750e-02,2.091e-112
3.250e-02,5.298e-92
3.750e-02,3.229e-76
4.250e-02,1.083e-63
4.750e-02,1.453e-53
5.250e-02,2.942e-45
5.750e-02,2.268e-38
6.250e-02,1.299e-32
6.750e-02,9.064e-28
7.250e-02,1.123e-23
7.750e-02,3.300e-20
8.250e-02,2.896e-17
8.750e-02,9.107e-15
9.250e-02,1.190e-12
9.750e-02,7.296e-11
1.025e-01,2.319e-09
1.075e-01,4.156e-08
1.125e-01,4.505e-07
1.175e-01,3.137e-06
1.225e-01,1.477e-05
1.275e-01,4.923e-05
1.325e-01,1.210e-04
1.375e-01,2.284e-04
1.425e-01,3.446e-04
1.475e-01,4.351e-04
1.525e-01,4.820e-04
1.575e-01,4.887e-04
1.625e-01,4.643e-04
1.675e-01,4.148e-04
1.725e-01,3.484e-04
1.775e-01,2.822e-04
1.825e-01,2.394e-04
1.875e-01,2.395e-04
1.925e-01,2.906e-04
1.975e-01,3.885e-04
2.025e-01,5.221e-04
2.075e-01,6.829e-04
2.125e-01,8.715e-04
2.175e-01,1.099e-03
2.225e-01,1.383e-03
2.275e-01,1.734e-03
2.325e-01,2.153e-03
2.375e-01,2.622e-03
2.425e-01,3.110e-03
2.475e-01,3.579e-03
2.525e-01,3.998e-03
2.575e-01,4.354e-03
2.625e-01,4.653e-03
2.675e-01,4.927e-03
2.725e-01,5.218e-03
2.775e-01,5.572e-03
2.825e-01,6.027e-03
2.875e-01,6.602e-03
2.925e-01,7.294e-03
2.975e-01,8.086e-03
3.025e-01,8.953e-03
3.075e-01,9.866e-03
3.125e-01,1.081e-02
3.175e-01,1.176e-02
3.225e-01,1.274e-02
3.275e-01,1.375e-02
3.325e-01,1.481e-02
3.375e-01,1.593e-02
3.425e-01,1.716e-02
3.475e-01,1.849e-02
3.525e-01,1.996e-02
3.575e-01,2.158e-02
3.625e-01,2.334e-02
3.675e-01,2.527e-02
3.725e-01,2.736e-02
3.775e-01,2.960e-02
3.825e-01,3.200e-02
3.875e-01,3.454e-02
3.925e-01,3.722e-02
3.975e-01,4.006e-02
4.025e-01,4.304e-02
4.075e-01,4.620e-02
4.125e-01,4.955e-02
4.175e-01,5.311e-02
4.225e-01,5.691e-02
4.275e-01,6.097e-02
4.325e-01,6.531e-02
4.375e-01,6.994e-02
4.425e-01,7.488e-02
4.475e-01,8.013e-02
4.525e-01,8.570e-02
4.575e-01,9.159e-02
4.625e-01,9.780e-02
4.675e-01,1.043e-01
4.725e-01,1.112e-01
4.775e-01,1.184e-01
4.825e-01,1.260e-01
4.875e-01,1.340e-01
4.925e-01,1.425e-01
4.975e-01,1.514e-01
5.025e-01,1.608e-01
5.075e-01,1.708e-01
5.125e-01,1.815e-01
5.175e-01,1.928e-01
5.225e-01,2.049e-01
5.275e-01,2.177e-01
5.325e-01,2.314e-01
5.375e-01,2.460e-01
5.425e-01,2.615e-01
5.475e-01,2.780e-01
5.525e-01,2.956e-01
5.575e-01,3.142e-01
5.625e-01,3.340e-01
5.675e-01,3.549e-01
5.725e-01,3.771e-01
5.775e-01,4.005e-01
5.825e-01,4.252e-01
5.875e-01,4.513e-01
5.925e-01,4.789e-01
5.975e-01,5.079e-01
6.025e-01,5.386e-01
6.075e-01,5.708e-01
6.125e-01,6.048e-01
6.175e-01,6.407e-01
6.225e-01,6.784e-01
6.275e-01,7.183e-01
6.325e-01,7.603e-01
6.375e-01,8.046e-01
6.425e-01,8.515e-01
6.475e-01,9.009e-01
6.525e-01,9.531e-01
6.575e-01,1.008e+00
6.625e-01,1.067e+00
6.675e-01,1.128e+00
6.725e-01,1.194e+00
6.775e-01,1.263e+00
6.825e-01,1.335e+00
6.875e-01,1.412e+00
6.925e-01,1.494e+00
6.975e-01,1.579e+00
7.025e-01,1.670e+00
7.075e-01,1.765e+00
7.125e-01,1.865e+00
7.175e-01,1.970e+00
7.225e-01,2.079e+00
7.275e-01,2.194e+00
7.325e-01,2.313e+00
7.375e-01,2.436e+00
7.425e-01,2.564e+00
7.475e-01,2.694e+00
7.525e-01,2.828e+00
7.575e-01,2.963e+00
7.625e-01,3.100e+00
7.675e-01,3.237e+00
7.725e-01,3.373e+00
7.775e-01,3.508e+00
7.825e-01,3.638e+00
7.875e-01,3.764e+00
7.925e-01,3.883e+00
7.975e-01,3.995e+00
8.025e-01,4.097e+00
8.075e-01,4.189e+00
8.125e-01,4.269e+00
8.175e-01,4.336e+00
8.225e-01,4.388e+00
8.275e-01,4.425e+00
8.325e-01,4.445e+00
8.375e-01,4.449e+00
8.425e-01,4.436e+00
8.475e-01,4.406e+00
8.525e-01,4.359e+00
8.575e-01,4.296e+00
8.625e-01,4.216e+00
8.675e-01,4.122e+00
8.725e-01,4.013e+00
8.775e-01,3.891e+00
8.825e-01,3.758e+00
8.875e-01,3.615e+00
8.925e-01,3.463e+00
8.975e-01,3.304e+00
9.025e-01,3.139e+00
9.075e-01,2.971e+00
9.125e-01,2.801e+00
9.175e-01,2.630e+00
9.225e-01,2.459e+00
9.275e-01,2.291e+00
9.325e-01,2.126e+00
9.375e-01,1.965e+00
9.425e-01,1.809e+00
9.475e-01,1.659e+00
9.525e-01,1.516e+00
9.575e-01,1.381e+00
9.625e-01,1.252e+00
9.675e-01,1.132e+00
9.725e-01,1.019e+00
9.775e-01,9.144e-01
9.825e-01,8.175e-01
9.875e-01,7.284e-01
9.925e-01,6.467e-01
9.975e-01,5.722e-01


==> anc/03_results/moderate_inf/total_probability/0_042.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,1.084e-275
2.250e-02,1.363e-221
2.750e-02,1.047e-182
3.250e-02,2.953e-153
3.750e-02,3.869e-130
4.250e-02,1.624e-111
4.750e-02,3.235e-96
5.250e-02,1.866e-83
5.750e-02,1.106e-72
6.250e-02,1.685e-63
6.750e-02,1.305e-55
7.250e-02,8.634e-49
7.750e-02,7.307e-43
8.250e-02,1.088e-37
8.750e-02,3.675e-33
9.250e-02,3.467e-29
9.750e-02,1.083e-25
1.025e-01,1.289e-22
1.075e-01,6.580e-20
1.125e-01,1.592e-17
1.175e-01,1.986e-15
1.225e-01,1.374e-13
1.275e-01,5.611e-12
1.325e-01,1.428e-10
1.375e-01,2.372e-09
1.425e-01,2.683e-08
1.475e-01,2.141e-07
1.525e-01,1.246e-06
1.575e-01,5.436e-06
1.625e-01,1.827e-05
1.675e-01,4.844e-05
1.725e-01,1.037e-04
1.775e-01,1.833e-04
1.825e-01,2.745e-04
1.875e-01,3.573e-04
1.925e-01,4.167e-04
1.975e-01,4.495e-04
2.025e-01,4.640e-04
2.075e-01,4.758e-04
2.125e-01,5.059e-04
2.175e-01,5.789e-04
2.225e-01,7.168e-04
2.275e-01,9.297e-04
2.325e-01,1.208e-03
2.375e-01,1.527e-03
2.425e-01,1.853e-03
2.475e-01,2.162e-03
2.525e-01,2.447e-03
2.575e-01,2.714e-03
2.625e-01,2.977e-03
2.675e-01,3.253e-03
2.725e-01,3.550e-03
2.775e-01,3.870e-03
2.825e-01,4.206e-03
2.875e-01,4.550e-03
2.925e-01,4.895e-03
2.975e-01,5.239e-03
3.025e-01,5.585e-03
3.075e-01,5.946e-03
3.125e-01,6.339e-03
3.175e-01,6.783e-03
3.225e-01,7.298e-03
3.275e-01,7.902e-03
3.325e-01,8.607e-03
3.375e-01,9.419e-03
3.425e-01,1.034e-02
3.475e-01,1.136e-02
3.525e-01,1.249e-02
3.575e-01,1.370e-02
3.625e-01,1.500e-02
3.675e-01,1.639e-02
3.725e-01,1.786e-02
3.775e-01,1.942e-02
3.825e-01,2.108e-02
3.875e-01,2.284e-02
3.925e-01,2.472e-02
3.975e-01,2.672e-02
4.025e-01,2.886e-02
4.075e-01,3.115e-02
4.125e-01,3.359e-02
4.175e-01,3.621e-02
4.225e-01,3.903e-02
4.275e-01,4.206e-02
4.325e-01,4.532e-02
4.375e-01,4.882e-02
4.425e-01,5.260e-02
4.475e-01,5.665e-02
4.525e-01,6.100e-02
4.575e-01,6.566e-02
4.625e-01,7.064e-02
4.675e-01,7.598e-02
4.725e-01,8.168e-02
4.775e-01,8.777e-02
4.825e-01,9.429e-02
4.875e-01,1.013e-01
4.925e-01,1.087e-01
4.975e-01,1.167e-01
5.025e-01,1.253e-01
5.075e-01,1.344e-01
5.125e-01,1.440e-01
5.175e-01,1.543e-01
5.225e-01,1.651e-01
5.275e-01,1.765e-01
5.325e-01,1.886e-01
5.375e-01,2.012e-01
5.425e-01,2.144e-01
5.475e-01,2.282e-01
5.525e-01,2.426e-01
5.575e-01,2.577e-01
5.625e-01,2.736e-01
5.675e-01,2.902e-01
5.725e-01,3.077e-01
5.775e-01,3.262e-01
5.825e-01,3.457e-01
5.875e-01,3.663e-01
5.925e-01,3.882e-01
5.975e-01,4.114e-01
6.025e-01,4.361e-01
6.075e-01,4.623e-01
6.125e-01,4.901e-01
6.175e-01,5.196e-01
6.225e-01,5.510e-01
6.275e-01,5.842e-01
6.325e-01,6.195e-01
6.375e-01,6.568e-01
6.425e-01,6.963e-01
6.475e-01,7.381e-01
6.525e-01,7.822e-01
6.575e-01,8.288e-01
6.625e-01,8.781e-01
6.675e-01,9.300e-01
6.725e-01,9.849e-01
6.775e-01,1.043e+00
6.825e-01,1.104e+00
6.875e-01,1.169e+00
6.925e-01,1.237e+00
6.975e-01,1.310e+00
7.025e-01,1.387e+00
7.075e-01,1.468e+00
7.125e-01,1.554e+00
7.175e-01,1.645e+00
7.225e-01,1.741e+00
7.275e-01,1.843e+00
7.325e-01,1.951e+00
7.375e-01,2.065e+00
7.425e-01,2.185e+00
7.475e-01,2.311e+00
7.525e-01,2.443e+00
7.575e-01,2.581e+00
7.625e-01,2.724e+00
7.675e-01,2.872e+00
7.725e-01,3.024e+00
7.775e-01,3.179e+00
7.825e-01,3.336e+00
7.875e-01,3.494e+00
7.925e-01,3.651e+00
7.975e-01,3.806e+00
8.025e-01,3.956e+00
8.075e-01,4.100e+00
8.125e-01,4.236e+00
8.175e-01,4.361e+00
8.225e-01,4.473e+00
8.275e-01,4.571e+00
8.325e-01,4.653e+00
8.375e-01,4.717e+00
8.425e-01,4.761e+00
8.475e-01,4.784e+00
8.525e-01,4.787e+00
8.575e-01,4.767e+00
8.625e-01,4.725e+00
8.675e-01,4.661e+00
8.725e-01,4.576e+00
8.775e-01,4.470e+00
8.825e-01,4.346e+00
8.875e-01,4.204e+00
8.925e-01,4.047e+00
8.975e-01,3.877e+00
9.025e-01,3.695e+00
9.075e-01,3.505e+00
9.125e-01,3.307e+00
9.175e-01,3.106e+00
9.225e-01,2.902e+00
9.275e-01,2.698e+00
9.325e-01,2.497e+00
9.375e-01,2.299e+00
9.425e-01,2.107e+00
9.475e-01,1.922e+00
9.525e-01,1.744e+00
9.575e-01,1.576e+00
9.625e-01,1.417e+00
9.675e-01,1.268e+00
9.725e-01,1.130e+00
9.775e-01,1.002e+00
9.825e-01,8.849e-01
9.875e-01,7.778e-01
9.925e-01,6.807e-01
9.975e-01,5.931e-01


==> anc/03_results/moderate_inf/total_probability/0_043.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,1.474e-319
2.250e-02,8.367e-254
2.750e-02,8.199e-207
3.250e-02,1.992e-171
3.750e-02,8.198e-144
4.250e-02,1.061e-121
4.750e-02,1.196e-103
5.250e-02,1.086e-88
5.750e-02,3.767e-76
6.250e-02,1.535e-65
6.750e-02,1.695e-56
7.250e-02,9.580e-49
7.750e-02,4.531e-42
8.250e-02,2.647e-36
8.750e-02,2.604e-31
9.250e-02,5.557e-27
9.750e-02,3.160e-23
1.025e-01,5.686e-20
1.075e-01,3.734e-17
1.125e-01,1.010e-14
1.175e-01,1.246e-12
1.225e-01,7.660e-11
1.275e-01,2.529e-09
1.325e-01,4.791e-08
1.375e-01,5.515e-07
1.425e-01,4.062e-06
1.475e-01,2.005e-05
1.525e-01,6.930e-05
1.575e-01,1.750e-04
1.625e-01,3.370e-04
1.675e-01,5.179e-04
1.725e-01,6.657e-04
1.775e-01,7.490e-04
1.825e-01,7.659e-04
1.875e-01,7.291e-04
1.925e-01,6.575e-04
1.975e-01,5.807e-04
2.025e-01,5.406e-04
2.075e-01,5.754e-04
2.125e-01,6.950e-04
2.175e-01,8.720e-04
2.225e-01,1.059e-03
2.275e-01,1.216e-03
2.325e-01,1.329e-03
2.375e-01,1.401e-03
2.425e-01,1.442e-03
2.475e-01,1.465e-03
2.525e-01,1.489e-03
2.575e-01,1.539e-03
2.625e-01,1.644e-03
2.675e-01,1.829e-03
2.725e-01,2.106e-03
2.775e-01,2.480e-03
2.825e-01,2.950e-03
2.875e-01,3.515e-03
2.925e-01,4.176e-03
2.975e-01,4.928e-03
3.025e-01,5.761e-03
3.075e-01,6.652e-03
3.125e-01,7.573e-03
3.175e-01,8.490e-03
3.225e-01,9.371e-03
3.275e-01,1.019e-02
3.325e-01,1.094e-02
3.375e-01,1.161e-02
3.425e-01,1.220e-02
3.475e-01,1.273e-02
3.525e-01,1.321e-02
3.575e-01,1.366e-02
3.625e-01,1.411e-02
3.675e-01,1.456e-02
3.725e-01,1.504e-02
3.775e-01,1.558e-02
3.825e-01,1.619e-02
3.875e-01,1.691e-02
3.925e-01,1.777e-02
3.975e-01,1.878e-02
4.025e-01,1.998e-02
4.075e-01,2.138e-02
4.125e-01,2.301e-02
4.175e-01,2.487e-02
4.225e-01,2.697e-02
4.275e-01,2.933e-02
4.325e-01,3.195e-02
4.375e-01,3.482e-02
4.425e-01,3.794e-02
4.475e-01,4.131e-02
4.525e-01,4.491e-02
4.575e-01,4.875e-02
4.625e-01,5.281e-02
4.675e-01,5.708e-02
4.725e-01,6.158e-02
4.775e-01,6.631e-02
4.825e-01,7.129e-02
4.875e-01,7.654e-02
4.925e-01,8.209e-02
4.975e-01,8.799e-02
5.025e-01,9.426e-02
5.075e-01,1.009e-01
5.125e-01,1.080e-01
5.175e-01,1.156e-01
5.225e-01,1.236e-01
5.275e-01,1.322e-01
5.325e-01,1.412e-01
5.375e-01,1.507e-01
5.425e-01,1.608e-01
5.475e-01,1.715e-01
5.525e-01,1.828e-01
5.575e-01,1.948e-01
5.625e-01,2.074e-01
5.675e-01,2.208e-01
5.725e-01,2.350e-01
5.775e-01,2.501e-01
5.825e-01,2.661e-01
5.875e-01,2.830e-01
5.925e-01,3.010e-01
5.975e-01,3.201e-01
6.025e-01,3.403e-01
6.075e-01,3.616e-01
6.125e-01,3.843e-01
6.175e-01,4.082e-01
6.225e-01,4.335e-01
6.275e-01,4.602e-01
6.325e-01,4.885e-01
6.375e-01,5.183e-01
6.425e-01,5.499e-01
6.475e-01,5.833e-01
6.525e-01,6.186e-01
6.575e-01,6.560e-01
6.625e-01,6.955e-01
6.675e-01,7.374e-01
6.725e-01,7.818e-01
6.775e-01,8.289e-01
6.825e-01,8.789e-01
6.875e-01,9.320e-01
6.925e-01,9.884e-01
6.975e-01,1.049e+00
7.025e-01,1.113e+00
7.075e-01,1.181e+00
7.125e-01,1.254e+00
7.175e-01,1.331e+00
7.225e-01,1.414e+00
7.275e-01,1.502e+00
7.325e-01,1.597e+00
7.375e-01,1.698e+00
7.425e-01,1.805e+00
7.475e-01,1.920e+00
7.525e-01,2.042e+00
7.575e-01,2.172e+00
7.625e-01,2.310e+00
7.675e-01,2.456e+00
7.725e-01,2.609e+00
7.775e-01,2.771e+00
7.825e-01,2.939e+00
7.875e-01,3.115e+00
7.925e-01,3.296e+00
7.975e-01,3.481e+00
8.025e-01,3.669e+00
8.075e-01,3.858e+00
8.125e-01,4.045e+00
8.175e-01,4.229e+00
8.225e-01,4.406e+00
8.275e-01,4.574e+00
8.325e-01,4.729e+00
8.375e-01,4.868e+00
8.425e-01,4.989e+00
8.475e-01,5.088e+00
8.525e-01,5.163e+00
8.575e-01,5.213e+00
8.625e-01,5.234e+00
8.675e-01,5.226e+00
8.725e-01,5.188e+00
8.775e-01,5.121e+00
8.825e-01,5.025e+00
8.875e-01,4.901e+00
8.925e-01,4.751e+00
8.975e-01,4.577e+00
9.025e-01,4.382e+00
9.075e-01,4.170e+00
9.125e-01,3.943e+00
9.175e-01,3.705e+00
9.225e-01,3.460e+00
9.275e-01,3.211e+00
9.325e-01,2.961e+00
9.375e-01,2.714e+00
9.425e-01,2.472e+00
9.475e-01,2.238e+00
9.525e-01,2.013e+00
9.575e-01,1.800e+00
9.625e-01,1.600e+00
9.675e-01,1.414e+00
9.725e-01,1.242e+00
9.775e-01,1.084e+00
9.825e-01,9.414e-01
9.875e-01,8.125e-01
9.925e-01,6.973e-01
9.975e-01,5.950e-01


==> anc/03_results/moderate_inf/total_probability/0_044.csv <==
transmittance,probability_density
1.121e-01,1.832e-41
1.166e-01,2.114e-37
1.210e-01,1.032e-33
1.255e-01,2.309e-30
1.299e-01,2.542e-27
1.344e-01,1.466e-24
1.388e-01,4.676e-22
1.433e-01,8.673e-20
1.477e-01,9.774e-18
1.522e-01,6.962e-16
1.566e-01,3.248e-14
1.611e-01,1.025e-12
1.655e-01,2.250e-11
1.700e-01,3.533e-10
1.744e-01,4.063e-09
1.789e-01,3.498e-08
1.833e-01,2.302e-07
1.878e-01,1.180e-06
1.922e-01,4.802e-06
1.967e-01,1.580e-05
2.011e-01,4.278e-05
2.056e-01,9.729e-05
2.100e-01,1.898e-04
2.145e-01,3.249e-04
2.189e-01,5.004e-04
2.234e-01,7.091e-04
2.278e-01,9.412e-04
2.323e-01,1.184e-03
2.367e-01,1.422e-03
2.412e-01,1.638e-03
2.456e-01,1.818e-03
2.501e-01,1.956e-03
2.545e-01,2.044e-03
2.590e-01,2.077e-03
2.634e-01,2.049e-03
2.679e-01,1.965e-03
2.724e-01,1.848e-03
2.768e-01,1.737e-03
2.813e-01,1.673e-03
2.857e-01,1.690e-03
2.902e-01,1.802e-03
2.946e-01,2.006e-03
2.991e-01,2.295e-03
3.035e-01,2.660e-03
3.080e-01,3.098e-03
3.124e-01,3.605e-03
3.169e-01,4.169e-03
3.213e-01,4.766e-03
3.258e-01,5.360e-03
3.302e-01,5.912e-03
3.347e-01,6.390e-03
3.391e-01,6.776e-03
3.436e-01,7.073e-03
3.480e-01,7.302e-03
3.525e-01,7.498e-03
3.569e-01,7.699e-03
3.614e-01,7.943e-03
3.658e-01,8.260e-03
3.703e-01,8.668e-03
3.747e-01,9.179e-03
3.792e-01,9.800e-03
3.836e-01,1.053e-02
3.881e-01,1.138e-02
3.925e-01,1.235e-02
3.970e-01,1.345e-02
4.014e-01,1.466e-02
4.059e-01,1.599e-02
4.103e-01,1.742e-02
4.148e-01,1.893e-02
4.192e-01,2.048e-02
4.237e-01,2.204e-02
4.281e-01,2.359e-02
4.326e-01,2.512e-02
4.370e-01,2.662e-02
4.415e-01,2.810e-02
4.459e-01,2.959e-02
4.504e-01,3.113e-02
4.548e-01,3.276e-02
4.593e-01,3.454e-02
4.637e-01,3.652e-02
4.682e-01,3.876e-02
4.726e-01,4.128e-02
4.771e-01,4.411e-02
4.815e-01,4.729e-02
4.860e-01,5.081e-02
4.904e-01,5.467e-02
4.949e-01,5.886e-02
4.993e-01,6.337e-02
5.038e-01,6.819e-02
5.082e-01,7.330e-02
5.127e-01,7.868e-02
5.171e-01,8.432e-02
5.216e-01,9.022e-02
5.260e-01,9.638e-02
5.305e-01,1.028e-01
5.349e-01,1.095e-01
5.394e-01,1.164e-01
5.438e-01,1.237e-01
5.483e-01,1.313e-01
5.527e-01,1.393e-01
5.572e-01,1.478e-01
5.616e-01,1.566e-01
5.661e-01,1.660e-01
5.705e-01,1.758e-01
5.750e-01,1.863e-01
5.794e-01,1.973e-01
5.839e-01,2.089e-01
5.883e-01,2.212e-01
5.928e-01,2.342e-01
5.972e-01,2.478e-01
6.017e-01,2.622e-01
6.061e-01,2.774e-01
6.106e-01,2.934e-01
6.150e-01,3.103e-01
6.195e-01,3.281e-01
6.239e-01,3.469e-01
6.284e-01,3.668e-01
6.328e-01,3.877e-01
6.373e-01,4.098e-01
6.417e-01,4.331e-01
6.462e-01,4.578e-01
6.506e-01,4.838e-01
6.551e-01,5.113e-01
6.595e-01,5.404e-01
6.640e-01,5.710e-01
6.684e-01,6.035e-01
6.729e-01,6.377e-01
6.773e-01,6.739e-01
6.818e-01,7.121e-01
6.862e-01,7.525e-01
6.907e-01,7.952e-01
6.951e-01,8.403e-01
6.996e-01,8.880e-01
7.040e-01,9.383e-01
7.085e-01,9.916e-01
7.129e-01,1.048e+00
7.174e-01,1.107e+00
7.218e-01,1.171e+00
7.263e-01,1.237e+00
7.307e-01,1.308e+00
7.352e-01,1.383e+00
7.396e-01,1.463e+00
7.441e-01,1.547e+00
7.485e-01,1.637e+00
7.530e-01,1.733e+00
7.575e-01,1.834e+00
7.619e-01,1.942e+00
7.664e-01,2.057e+00
7.708e-01,2.178e+00
7.753e-01,2.308e+00
7.797e-01,2.445e+00
7.842e-01,2.590e+00
7.886e-01,2.743e+00
7.931e-01,2.904e+00
7.975e-01,3.073e+00
8.020e-01,3.249e+00
8.064e-01,3.432e+00
8.109e-01,3.621e+00
8.153e-01,3.814e+00
8.198e-01,4.011e+00
8.242e-01,4.208e+00
8.287e-01,4.405e+00
8.331e-01,4.598e+00
8.376e-01,4.784e+00
8.420e-01,4.962e+00
8.465e-01,5.127e+00
8.509e-01,5.277e+00
8.554e-01,5.408e+00
8.598e-01,5.518e+00
8.643e-01,5.603e+00
8.687e-01,5.661e+00
8.732e-01,5.691e+00
8.776e-01,5.690e+00
8.821e-01,5.658e+00
8.865e-01,5.595e+00
8.910e-01,5.500e+00
8.954e-01,5.376e+00
8.999e-01,5.223e+00
9.043e-01,5.044e+00
9.088e-01,4.841e+00
9.132e-01,4.618e+00
9.177e-01,4.377e+00
9.221e-01,4.124e+00
9.266e-01,3.861e+00
9.310e-01,3.592e+00
9.355e-01,3.321e+00
9.399e-01,3.052e+00
9.444e-01,2.787e+00
9.488e-01,2.529e+00
9.533e-01,2.280e+00
9.577e-01,2.044e+00
9.622e-01,1.820e+00
9.666e-01,1.612e+00
9.711e-01,1.418e+00
9.755e-01,1.241e+00
9.800e-01,1.079e+00
9.844e-01,9.323e-01
9.889e-01,8.010e-01
9.933e-01,6.843e-01
9.978e-01,5.811e-01


==> anc/03_results/moderate_inf/total_probability/0_045.csv <==
transmittance,probability_density
1.199e-01,8.563e-27
1.243e-01,1.989e-23
1.288e-01,1.958e-20
1.332e-01,8.816e-18
1.376e-01,1.946e-15
1.420e-01,2.237e-13
1.464e-01,1.415e-11
1.508e-01,5.167e-10
1.552e-01,1.139e-08
1.596e-01,1.575e-07
1.640e-01,1.417e-06
1.685e-01,8.561e-06
1.729e-01,3.578e-05
1.773e-01,1.062e-04
1.817e-01,2.293e-04
1.861e-01,3.685e-04
1.905e-01,4.495e-04
1.949e-01,4.242e-04
1.993e-01,3.149e-04
2.037e-01,1.869e-04
2.082e-01,8.993e-05
2.126e-01,3.557e-05
2.170e-01,1.172e-05
2.214e-01,3.345e-06
2.258e-01,1.341e-06
2.302e-01,2.781e-06
2.346e-01,9.930e-06
2.390e-01,3.132e-05
2.435e-01,8.402e-05
2.479e-01,1.935e-04
2.523e-01,3.866e-04
2.567e-01,6.778e-04
2.611e-01,1.054e-03
2.655e-01,1.472e-03
2.699e-01,1.870e-03
2.743e-01,2.193e-03
2.787e-01,2.411e-03
2.832e-01,2.521e-03
2.876e-01,2.537e-03
2.920e-01,2.482e-03
2.964e-01,2.380e-03
3.008e-01,2.260e-03
3.052e-01,2.160e-03
3.096e-01,2.117e-03
3.140e-01,2.160e-03
3.184e-01,2.300e-03
3.229e-01,2.525e-03
3.273e-01,2.812e-03
3.317e-01,3.133e-03
3.361e-01,3.468e-03
3.405e-01,3.798e-03
3.449e-01,4.110e-03
3.493e-01,4.393e-03
3.537e-01,4.638e-03
3.581e-01,4.844e-03
3.626e-01,5.022e-03
3.670e-01,5.196e-03
3.714e-01,5.403e-03
3.758e-01,5.686e-03
3.802e-01,6.090e-03
3.846e-01,6.650e-03
3.890e-01,7.389e-03
3.934e-01,8.312e-03
3.978e-01,9.402e-03
4.023e-01,1.063e-02
4.067e-01,1.194e-02
4.111e-01,1.329e-02
4.155e-01,1.463e-02
4.199e-01,1.592e-02
4.243e-01,1.715e-02
4.287e-01,1.835e-02
4.331e-01,1.956e-02
4.376e-01,2.084e-02
4.420e-01,2.226e-02
4.464e-01,2.390e-02
4.508e-01,2.580e-02
4.552e-01,2.799e-02
4.596e-01,3.045e-02
4.640e-01,3.316e-02
4.684e-01,3.604e-02
4.728e-01,3.904e-02
4.773e-01,4.211e-02
4.817e-01,4.519e-02
4.861e-01,4.827e-02
4.905e-01,5.135e-02
4.949e-01,5.447e-02
4.993e-01,5.765e-02
5.037e-01,6.096e-02
5.081e-01,6.445e-02
5.125e-01,6.814e-02
5.170e-01,7.207e-02
5.214e-01,7.626e-02
5.258e-01,8.071e-02
5.302e-01,8.540e-02
5.346e-01,9.033e-02
5.390e-01,9.548e-02
5.434e-01,1.008e-01
5.478e-01,1.064e-01
5.522e-01,1.122e-01
5.567e-01,1.183e-01
5.611e-01,1.247e-01
5.655e-01,1.314e-01
5.699e-01,1.385e-01
5.743e-01,1.460e-01
5.787e-01,1.541e-01
5.831e-01,1.628e-01
5.875e-01,1.720e-01
5.919e-01,1.819e-01
5.964e-01,1.924e-01
6.008e-01,2.036e-01
6.052e-01,2.154e-01
6.096e-01,2.279e-01
6.140e-01,2.410e-01
6.184e-01,2.548e-01
6.228e-01,2.692e-01
6.272e-01,2.843e-01
6.317e-01,3.002e-01
6.361e-01,3.168e-01
6.405e-01,3.342e-01
6.449e-01,3.526e-01
6.493e-01,3.721e-01
6.537e-01,3.926e-01
6.581e-01,4.145e-01
6.625e-01,4.377e-01
6.669e-01,4.625e-01
6.714e-01,4.889e-01
6.758e-01,5.170e-01
6.802e-01,5.471e-01
6.846e-01,5.793e-01
6.890e-01,6.135e-01
6.934e-01,6.500e-01
6.978e-01,6.889e-01
7.022e-01,7.303e-01
7.066e-01,7.742e-01
7.111e-01,8.208e-01
7.155e-01,8.702e-01
7.199e-01,9.224e-01
7.243e-01,9.777e-01
7.287e-01,1.036e+00
7.331e-01,1.098e+00
7.375e-01,1.163e+00
7.419e-01,1.233e+00
7.463e-01,1.306e+00
7.508e-01,1.383e+00
7.552e-01,1.466e+00
7.596e-01,1.553e+00
7.640e-01,1.646e+00
7.684e-01,1.745e+00
7.728e-01,1.850e+00
7.772e-01,1.962e+00
7.816e-01,2.082e+00
7.860e-01,2.210e+00
7.905e-01,2.347e+00
7.949e-01,2.494e+00
7.993e-01,2.650e+00
8.037e-01,2.817e+00
8.081e-01,2.995e+00
8.125e-01,3.184e+00
8.169e-01,3.384e+00
8.213e-01,3.594e+00
8.258e-01,3.814e+00
8.302e-01,4.043e+00
8.346e-01,4.278e+00
8.390e-01,4.517e+00
8.434e-01,4.758e+00
8.478e-01,4.997e+00
8.522e-01,5.230e+00
8.566e-01,5.452e+00
8.610e-01,5.659e+00
8.655e-01,5.846e+00
8.699e-01,6.007e+00
8.743e-01,6.138e+00
8.787e-01,6.234e+00
8.831e-01,6.292e+00
8.875e-01,6.308e+00
8.919e-01,6.281e+00
8.963e-01,6.210e+00
9.007e-01,6.095e+00
9.052e-01,5.936e+00
9.096e-01,5.738e+00
9.140e-01,5.504e+00
9.184e-01,5.237e+00
9.228e-01,4.943e+00
9.272e-01,4.629e+00
9.316e-01,4.299e+00
9.360e-01,3.961e+00
9.404e-01,3.619e+00
9.449e-01,3.280e+00
9.493e-01,2.948e+00
9.537e-01,2.629e+00
9.581e-01,2.325e+00
9.625e-01,2.039e+00
9.669e-01,1.774e+00
9.713e-01,1.531e+00
9.757e-01,1.311e+00
9.801e-01,1.114e+00
9.846e-01,9.388e-01
9.890e-01,7.850e-01
9.934e-01,6.513e-01
9.978e-01,5.362e-01


==> anc/03_results/moderate_inf/total_probability/0_046.csv <==
transmittance,probability_density
1.286e-01,6.811e-69
1.330e-01,1.028e-62
1.374e-01,4.971e-57
1.417e-01,8.440e-52
1.461e-01,5.466e-47
1.505e-01,1.454e-42
1.548e-01,1.698e-38
1.592e-01,9.253e-35
1.636e-01,2.484e-31
1.679e-01,3.453e-28
1.723e-01,2.600e-25
1.767e-01,1.105e-22
1.811e-01,2.754e-20
1.854e-01,4.166e-18
1.898e-01,3.946e-16
1.942e-01,2.411e-14
1.985e-01,9.761e-13
2.029e-01,2.684e-11
2.073e-01,5.128e-10
2.116e-01,6.955e-09
2.160e-01,6.830e-08
2.204e-01,4.945e-07
2.247e-01,2.686e-06
2.291e-01,1.111e-05
2.335e-01,3.559e-05
2.378e-01,8.947e-05
2.422e-01,1.792e-04
2.466e-01,2.910e-04
2.509e-01,3.914e-04
2.553e-01,4.511e-04
2.597e-01,4.688e-04
2.640e-01,4.692e-04
2.684e-01,4.773e-04
2.728e-01,5.009e-04
2.771e-01,5.390e-04
2.815e-01,5.968e-04
2.859e-01,6.865e-04
2.902e-01,8.144e-04
2.946e-01,9.725e-04
2.990e-01,1.147e-03
3.033e-01,1.328e-03
3.077e-01,1.520e-03
3.121e-01,1.724e-03
3.165e-01,1.938e-03
3.208e-01,2.146e-03
3.252e-01,2.326e-03
3.296e-01,2.465e-03
3.339e-01,2.561e-03
3.383e-01,2.635e-03
3.427e-01,2.717e-03
3.470e-01,2.840e-03
3.514e-01,3.031e-03
3.558e-01,3.303e-03
3.601e-01,3.657e-03
3.645e-01,4.087e-03
3.689e-01,4.579e-03
3.732e-01,5.119e-03
3.776e-01,5.690e-03
3.820e-01,6.277e-03
3.863e-01,6.866e-03
3.907e-01,7.451e-03
3.951e-01,8.030e-03
3.994e-01,8.616e-03
4.038e-01,9.228e-03
4.082e-01,9.894e-03
4.125e-01,1.064e-02
4.169e-01,1.150e-02
4.213e-01,1.246e-02
4.256e-01,1.351e-02
4.300e-01,1.460e-02
4.344e-01,1.566e-02
4.387e-01,1.664e-02
4.431e-01,1.750e-02
4.475e-01,1.825e-02
4.519e-01,1.892e-02
4.562e-01,1.959e-02
4.606e-01,2.036e-02
4.650e-01,2.131e-02
4.693e-01,2.249e-02
4.737e-01,2.394e-02
4.781e-01,2.564e-02
4.824e-01,2.755e-02
4.868e-01,2.962e-02
4.912e-01,3.181e-02
4.955e-01,3.408e-02
4.999e-01,3.641e-02
5.043e-01,3.881e-02
5.086e-01,4.131e-02
5.130e-01,4.395e-02
5.174e-01,4.678e-02
5.217e-01,4.983e-02
5.261e-01,5.318e-02
5.305e-01,5.685e-02
5.348e-01,6.089e-02
5.392e-01,6.530e-02
5.436e-01,7.009e-02
5.479e-01,7.525e-02
5.523e-01,8.074e-02
5.567e-01,8.653e-02
5.610e-01,9.261e-02
5.654e-01,9.894e-02
5.698e-01,1.055e-01
5.741e-01,1.124e-01
5.785e-01,1.195e-01
5.829e-01,1.269e-01
5.872e-01,1.347e-01
5.916e-01,1.428e-01
5.960e-01,1.512e-01
6.004e-01,1.600e-01
6.047e-01,1.691e-01
6.091e-01,1.786e-01
6.135e-01,1.885e-01
6.178e-01,1.989e-01
6.222e-01,2.098e-01
6.266e-01,2.214e-01
6.309e-01,2.337e-01
6.353e-01,2.468e-01
6.397e-01,2.609e-01
6.440e-01,2.761e-01
6.484e-01,2.924e-01
6.528e-01,3.100e-01
6.571e-01,3.289e-01
6.615e-01,3.492e-01
6.659e-01,3.709e-01
6.702e-01,3.939e-01
6.746e-01,4.185e-01
6.790e-01,4.445e-01
6.833e-01,4.720e-01
6.877e-01,5.011e-01
6.921e-01,5.319e-01
6.964e-01,5.644e-01
7.008e-01,5.986e-01
7.052e-01,6.347e-01
7.095e-01,6.727e-01
7.139e-01,7.128e-01
7.183e-01,7.549e-01
7.226e-01,7.994e-01
7.270e-01,8.463e-01
7.314e-01,8.958e-01
7.358e-01,9.480e-01
7.401e-01,1.003e+00
7.445e-01,1.062e+00
7.489e-01,1.124e+00
7.532e-01,1.190e+00
7.576e-01,1.261e+00
7.620e-01,1.336e+00
7.663e-01,1.416e+00
7.707e-01,1.501e+00
7.751e-01,1.593e+00
7.794e-01,1.691e+00
7.838e-01,1.795e+00
7.882e-01,1.908e+00
7.925e-01,2.028e+00
7.969e-01,2.158e+00
8.013e-01,2.297e+00
8.056e-01,2.447e+00
8.100e-01,2.609e+00
8.144e-01,2.784e+00
8.187e-01,2.971e+00
8.231e-01,3.174e+00
8.275e-01,3.391e+00
8.318e-01,3.623e+00
8.362e-01,3.870e+00
8.406e-01,4.132e+00
8.449e-01,4.406e+00
8.493e-01,4.691e+00
8.537e-01,4.984e+00
8.580e-01,5.279e+00
8.624e-01,5.573e+00
8.668e-01,5.859e+00
8.712e-01,6.129e+00
8.755e-01,6.377e+00
8.799e-01,6.594e+00
8.843e-01,6.773e+00
8.886e-01,6.905e+00
8.930e-01,6.985e+00
8.974e-01,7.008e+00
9.017e-01,6.969e+00
9.061e-01,6.868e+00
9.105e-01,6.705e+00
9.148e-01,6.482e+00
9.192e-01,6.204e+00
9.236e-01,5.878e+00
9.279e-01,5.511e+00
9.323e-01,5.114e+00
9.367e-01,4.695e+00
9.410e-01,4.265e+00
9.454e-01,3.833e+00
9.498e-01,3.408e+00
9.541e-01,2.997e+00
9.585e-01,2.608e+00
9.629e-01,2.245e+00
9.672e-01,1.911e+00
9.716e-01,1.610e+00
9.760e-01,1.342e+00
9.803e-01,1.107e+00
9.847e-01,9.033e-01
9.891e-01,7.295e-01
9.934e-01,5.830e-01
9.978e-01,4.611e-01


==> anc/03_results/moderate_inf/total_probability/0_047.csv <==
transmittance,probability_density
1.386e-01,1.483e-128
1.429e-01,3.434e-119
1.472e-01,1.872e-110
1.516e-01,2.673e-102
1.559e-01,1.101e-94
1.602e-01,1.427e-87
1.645e-01,6.303e-81
1.688e-01,1.020e-74
1.732e-01,6.453e-69
1.775e-01,1.697e-63
1.818e-01,1.961e-58
1.861e-01,1.047e-53
1.904e-01,2.707e-49
1.947e-01,3.538e-45
1.991e-01,2.434e-41
2.034e-01,9.139e-38
2.077e-01,1.938e-34
2.120e-01,2.398e-31
2.163e-01,1.781e-28
2.207e-01,8.164e-26
2.250e-01,2.370e-23
2.293e-01,4.461e-21
2.336e-01,5.569e-19
2.379e-01,4.706e-17
2.422e-01,2.746e-15
2.466e-01,1.126e-13
2.509e-01,3.305e-12
2.552e-01,7.050e-11
2.595e-01,1.110e-09
2.638e-01,1.308e-08
2.681e-01,1.169e-07
2.725e-01,8.032e-07
2.768e-01,4.290e-06
2.811e-01,1.802e-05
2.854e-01,6.017e-05
2.897e-01,1.613e-04
2.941e-01,3.506e-04
2.984e-01,6.240e-04
3.027e-01,9.184e-04
3.070e-01,1.133e-03
3.113e-01,1.195e-03
3.156e-01,1.122e-03
3.200e-01,1.010e-03
3.243e-01,9.676e-04
3.286e-01,1.047e-03
3.329e-01,1.232e-03
3.372e-01,1.481e-03
3.415e-01,1.771e-03
3.459e-01,2.123e-03
3.502e-01,2.570e-03
3.545e-01,3.112e-03
3.588e-01,3.683e-03
3.631e-01,4.175e-03
3.675e-01,4.491e-03
3.718e-01,4.601e-03
3.761e-01,4.553e-03
3.804e-01,4.450e-03
3.847e-01,4.392e-03
3.890e-01,4.436e-03
3.934e-01,4.588e-03
3.977e-01,4.813e-03
4.020e-01,5.063e-03
4.063e-01,5.308e-03
4.106e-01,5.559e-03
4.149e-01,5.866e-03
4.193e-01,6.312e-03
4.236e-01,6.987e-03
4.279e-01,7.954e-03
4.322e-01,9.219e-03
4.365e-01,1.072e-02
4.409e-01,1.232e-02
4.452e-01,1.386e-02
4.495e-01,1.519e-02
4.538e-01,1.621e-02
4.581e-01,1.691e-02
4.624e-01,1.735e-02
4.668e-01,1.768e-02
4.711e-01,1.802e-02
4.754e-01,1.850e-02
4.797e-01,1.921e-02
4.840e-01,2.019e-02
4.883e-01,2.143e-02
4.927e-01,2.291e-02
4.970e-01,2.460e-02
5.013e-01,2.645e-02
5.056e-01,2.842e-02
5.099e-01,3.050e-02
5.143e-01,3.268e-02
5.186e-01,3.496e-02
5.229e-01,3.738e-02
5.272e-01,3.994e-02
5.315e-01,4.268e-02
5.358e-01,4.559e-02
5.402e-01,4.866e-02
5.445e-01,5.191e-02
5.488e-01,5.536e-02
5.531e-01,5.904e-02
5.574e-01,6.302e-02
5.618e-01,6.737e-02
5.661e-01,7.215e-02
5.704e-01,7.741e-02
5.747e-01,8.319e-02
5.790e-01,8.949e-02
5.833e-01,9.632e-02
5.877e-01,1.037e-01
5.920e-01,1.115e-01
5.963e-01,1.198e-01
6.006e-01,1.285e-01
6.049e-01,1.376e-01
6.092e-01,1.471e-01
6.136e-01,1.570e-01
6.179e-01,1.672e-01
6.222e-01,1.777e-01
6.265e-01,1.885e-01
6.308e-01,1.996e-01
6.352e-01,2.111e-01
6.395e-01,2.228e-01
6.438e-01,2.349e-01
6.481e-01,2.473e-01
6.524e-01,2.602e-01
6.567e-01,2.736e-01
6.611e-01,2.877e-01
6.654e-01,3.027e-01
6.697e-01,3.187e-01
6.740e-01,3.360e-01
6.783e-01,3.547e-01
6.826e-01,3.750e-01
6.870e-01,3.969e-01
6.913e-01,4.204e-01
6.956e-01,4.457e-01
6.999e-01,4.725e-01
7.042e-01,5.011e-01
7.086e-01,5.313e-01
7.129e-01,5.632e-01
7.172e-01,5.970e-01
7.215e-01,6.328e-01
7.258e-01,6.707e-01
7.301e-01,7.110e-01
7.345e-01,7.539e-01
7.388e-01,7.996e-01
7.431e-01,8.482e-01
7.474e-01,9.001e-01
7.517e-01,9.553e-01
7.560e-01,1.014e+00
7.604e-01,1.077e+00
7.647e-01,1.144e+00
7.690e-01,1.215e+00
7.733e-01,1.291e+00
7.776e-01,1.372e+00
7.820e-01,1.458e+00
7.863e-01,1.551e+00
7.906e-01,1.651e+00
7.949e-01,1.757e+00
7.992e-01,1.872e+00
8.035e-01,1.996e+00
8.079e-01,2.129e+00
8.122e-01,2.273e+00
8.165e-01,2.428e+00
8.208e-01,2.597e+00
8.251e-01,2.779e+00
8.294e-01,2.976e+00
8.338e-01,3.191e+00
8.381e-01,3.423e+00
8.424e-01,3.675e+00
8.467e-01,3.947e+00
8.510e-01,4.239e+00
8.554e-01,4.552e+00
8.597e-01,4.885e+00
8.640e-01,5.234e+00
8.683e-01,5.595e+00
8.726e-01,5.963e+00
8.769e-01,6.329e+00
8.813e-01,6.683e+00
8.856e-01,7.014e+00
8.899e-01,7.309e+00
8.942e-01,7.555e+00
8.985e-01,7.738e+00
9.029e-01,7.847e+00
9.072e-01,7.872e+00
9.115e-01,7.807e+00
9.158e-01,7.649e+00
9.201e-01,7.400e+00
9.244e-01,7.065e+00
9.288e-01,6.655e+00
9.331e-01,6.182e+00
9.374e-01,5.662e+00
9.417e-01,5.112e+00
9.460e-01,4.548e+00
9.503e-01,3.988e+00
9.547e-01,3.446e+00
9.590e-01,2.933e+00
9.633e-01,2.460e+00
9.676e-01,2.033e+00
9.719e-01,1.655e+00
9.763e-01,1.328e+00
9.806e-01,1.050e+00
9.849e-01,8.180e-01
9.892e-01,6.281e-01
9.935e-01,4.753e-01
9.978e-01,3.546e-01


==> anc/03_results/moderate_inf/total_probability/0_048.csv <==
transmittance,probability_density
1.499e-01,2.251e-146
1.542e-01,1.853e-135
1.585e-01,2.936e-125
1.627e-01,1.003e-115
1.670e-01,8.187e-107
1.713e-01,1.752e-98
1.755e-01,1.072e-90
1.798e-01,2.027e-83
1.840e-01,1.274e-76
1.883e-01,2.843e-70
1.926e-01,2.396e-64
1.968e-01,8.071e-59
2.011e-01,1.145e-53
2.053e-01,7.180e-49
2.096e-01,2.083e-44
2.139e-01,2.915e-40
2.181e-01,2.045e-36
2.224e-01,7.467e-33
2.266e-01,1.467e-29
2.309e-01,1.601e-26
2.352e-01,1.000e-23
2.394e-01,3.679e-21
2.437e-01,8.175e-19
2.479e-01,1.125e-16
2.522e-01,9.823e-15
2.565e-01,5.557e-13
2.607e-01,2.080e-11
2.650e-01,5.258e-10
2.693e-01,9.138e-09
2.735e-01,1.112e-07
2.778e-01,9.632e-07
2.820e-01,6.037e-06
2.863e-01,2.780e-05
2.906e-01,9.549e-05
2.948e-01,2.483e-04
2.991e-01,4.964e-04
3.033e-01,7.783e-04
3.076e-01,9.820e-04
3.119e-01,1.036e-03
3.161e-01,9.639e-04
3.204e-01,8.410e-04
3.246e-01,7.271e-04
3.289e-01,6.547e-04
3.332e-01,6.452e-04
3.374e-01,7.138e-04
3.417e-01,8.706e-04
3.460e-01,1.127e-03
3.502e-01,1.485e-03
3.545e-01,1.912e-03
3.587e-01,2.335e-03
3.630e-01,2.657e-03
3.673e-01,2.807e-03
3.715e-01,2.759e-03
3.758e-01,2.551e-03
3.800e-01,2.262e-03
3.843e-01,1.982e-03
3.886e-01,1.786e-03
3.928e-01,1.725e-03
3.971e-01,1.842e-03
4.013e-01,2.160e-03
4.056e-01,2.674e-03
4.099e-01,3.330e-03
4.141e-01,4.042e-03
4.184e-01,4.731e-03
4.226e-01,5.360e-03
4.269e-01,5.951e-03
4.312e-01,6.549e-03
4.354e-01,7.188e-03
4.397e-01,7.864e-03
4.440e-01,8.545e-03
4.482e-01,9.194e-03
4.525e-01,9.800e-03
4.567e-01,1.038e-02
4.610e-01,1.098e-02
4.653e-01,1.164e-02
4.695e-01,1.235e-02
4.738e-01,1.314e-02
4.780e-01,1.402e-02
4.823e-01,1.501e-02
4.866e-01,1.619e-02
4.908e-01,1.759e-02
4.951e-01,1.923e-02
4.993e-01,2.106e-02
5.036e-01,2.299e-02
5.079e-01,2.487e-02
5.121e-01,2.660e-02
5.164e-01,2.811e-02
5.206e-01,2.942e-02
5.249e-01,3.060e-02
5.292e-01,3.178e-02
5.334e-01,3.311e-02
5.377e-01,3.473e-02
5.420e-01,3.673e-02
5.462e-01,3.915e-02
5.505e-01,4.199e-02
5.547e-01,4.520e-02
5.590e-01,4.872e-02
5.633e-01,5.250e-02
5.675e-01,5.648e-02
5.718e-01,6.068e-02
5.760e-01,6.510e-02
5.803e-01,6.977e-02
5.846e-01,7.471e-02
5.888e-01,7.993e-02
5.931e-01,8.542e-02
5.973e-01,9.116e-02
6.016e-01,9.714e-02
6.059e-01,1.033e-01
6.101e-01,1.098e-01
6.144e-01,1.165e-01
6.186e-01,1.235e-01
6.229e-01,1.308e-01
6.272e-01,1.386e-01
6.314e-01,1.470e-01
6.357e-01,1.561e-01
6.400e-01,1.658e-01
6.442e-01,1.763e-01
6.485e-01,1.875e-01
6.527e-01,1.995e-01
6.570e-01,2.122e-01
6.613e-01,2.257e-01
6.655e-01,2.400e-01
6.698e-01,2.553e-01
6.740e-01,2.714e-01
6.783e-01,2.886e-01
6.826e-01,3.068e-01
6.868e-01,3.261e-01
6.911e-01,3.464e-01
6.953e-01,3.678e-01
6.996e-01,3.902e-01
7.039e-01,4.137e-01
7.081e-01,4.385e-01
7.124e-01,4.645e-01
7.166e-01,4.920e-01
7.209e-01,5.212e-01
7.252e-01,5.521e-01
7.294e-01,5.849e-01
7.337e-01,6.199e-01
7.380e-01,6.571e-01
7.422e-01,6.967e-01
7.465e-01,7.389e-01
7.507e-01,7.841e-01
7.550e-01,8.322e-01
7.593e-01,8.837e-01
7.635e-01,9.388e-01
7.678e-01,9.976e-01
7.720e-01,1.061e+00
7.763e-01,1.128e+00
7.806e-01,1.200e+00
7.848e-01,1.276e+00
7.891e-01,1.359e+00
7.933e-01,1.447e+00
7.976e-01,1.541e+00
8.019e-01,1.643e+00
8.061e-01,1.752e+00
8.104e-01,1.870e+00
8.147e-01,1.997e+00
8.189e-01,2.135e+00
8.232e-01,2.284e+00
8.274e-01,2.446e+00
8.317e-01,2.621e+00
8.360e-01,2.811e+00
8.402e-01,3.018e+00
8.445e-01,3.243e+00
8.487e-01,3.490e+00
8.530e-01,3.760e+00
8.573e-01,4.056e+00
8.615e-01,4.380e+00
8.658e-01,4.735e+00
8.700e-01,5.121e+00
8.743e-01,5.538e+00
8.786e-01,5.982e+00
8.828e-01,6.447e+00
8.871e-01,6.921e+00
8.913e-01,7.391e+00
8.956e-01,7.838e+00
8.999e-01,8.240e+00
9.041e-01,8.573e+00
9.084e-01,8.814e+00
9.127e-01,8.941e+00
9.169e-01,8.936e+00
9.212e-01,8.791e+00
9.254e-01,8.502e+00
9.297e-01,8.078e+00
9.340e-01,7.533e+00
9.382e-01,6.893e+00
9.425e-01,6.184e+00
9.467e-01,5.438e+00
9.510e-01,4.686e+00
9.553e-01,3.956e+00
9.595e-01,3.271e+00
9.638e-01,2.650e+00
9.680e-01,2.102e+00
9.723e-01,1.633e+00
9.766e-01,1.243e+00
9.808e-01,9.263e-01
9.851e-01,6.764e-01
9.893e-01,4.838e-01
9.936e-01,3.391e-01
9.979e-01,2.329e-01


==> anc/03_results/moderate_inf/total_probability/0_049.csv <==
transmittance,probability_density
1.626e-01,7.537e-184
1.668e-01,8.956e-170
1.710e-01,1.334e-156
1.752e-01,2.841e-144
1.794e-01,9.753e-133
1.836e-01,6.030e-122
1.878e-01,7.437e-112
1.920e-01,2.010e-102
1.962e-01,1.299e-93
2.004e-01,2.177e-85
2.046e-01,1.019e-77
2.088e-01,1.428e-70
2.130e-01,6.398e-64
2.172e-01,9.724e-58
2.214e-01,5.305e-52
2.256e-01,1.095e-46
2.298e-01,8.977e-42
2.340e-01,3.062e-37
2.382e-01,4.536e-33
2.424e-01,3.038e-29
2.466e-01,9.558e-26
2.508e-01,1.463e-22
2.550e-01,1.127e-19
2.592e-01,4.512e-17
2.634e-01,9.663e-15
2.676e-01,1.139e-12
2.718e-01,7.585e-11
2.760e-01,2.927e-09
2.802e-01,6.703e-08
2.844e-01,9.314e-07
2.886e-01,8.021e-06
2.928e-01,4.368e-05
2.970e-01,1.534e-04
3.012e-01,3.534e-04
3.054e-01,5.437e-04
3.095e-01,5.679e-04
3.137e-01,4.089e-04
3.179e-01,2.060e-04
3.221e-01,7.363e-05
3.263e-01,1.893e-05
3.305e-01,3.544e-06
3.347e-01,4.901e-07
3.389e-01,6.317e-08
3.431e-01,1.555e-07
3.473e-01,1.293e-06
3.515e-01,8.030e-06
3.557e-01,3.678e-05
3.599e-01,1.261e-04
3.641e-01,3.292e-04
3.683e-01,6.705e-04
3.725e-01,1.098e-03
3.767e-01,1.509e-03
3.809e-01,1.822e-03
3.851e-01,2.025e-03
3.893e-01,2.143e-03
3.935e-01,2.210e-03
3.977e-01,2.230e-03
4.019e-01,2.167e-03
4.061e-01,1.991e-03
4.103e-01,1.756e-03
4.145e-01,1.608e-03
4.187e-01,1.707e-03
4.229e-01,2.145e-03
4.271e-01,2.903e-03
4.313e-01,3.855e-03
4.355e-01,4.831e-03
4.397e-01,5.709e-03
4.439e-01,6.456e-03
4.481e-01,7.088e-03
4.523e-01,7.616e-03
4.565e-01,8.043e-03
4.607e-01,8.406e-03
4.648e-01,8.781e-03
4.690e-01,9.248e-03
4.732e-01,9.856e-03
4.774e-01,1.062e-02
4.816e-01,1.154e-02
4.858e-01,1.259e-02
4.900e-01,1.373e-02
4.942e-01,1.492e-02
4.984e-01,1.612e-02
5.026e-01,1.732e-02
5.068e-01,1.854e-02
5.110e-01,1.989e-02
5.152e-01,2.149e-02
5.194e-01,2.348e-02
5.236e-01,2.591e-02
5.278e-01,2.868e-02
5.320e-01,3.159e-02
5.362e-01,3.438e-02
5.404e-01,3.690e-02
5.446e-01,3.909e-02
5.488e-01,4.098e-02
5.530e-01,4.263e-02
5.572e-01,4.413e-02
5.614e-01,4.558e-02
5.656e-01,4.710e-02
5.698e-01,4.888e-02
5.740e-01,5.109e-02
5.782e-01,5.387e-02
5.824e-01,5.726e-02
5.866e-01,6.122e-02
5.908e-01,6.560e-02
5.950e-01,7.018e-02
5.992e-01,7.480e-02
6.034e-01,7.937e-02
6.076e-01,8.392e-02
6.118e-01,8.862e-02
6.159e-01,9.375e-02
6.201e-01,9.957e-02
6.243e-01,1.063e-01
6.285e-01,1.140e-01
6.327e-01,1.227e-01
6.369e-01,1.320e-01
6.411e-01,1.418e-01
6.453e-01,1.517e-01
6.495e-01,1.614e-01
6.537e-01,1.708e-01
6.579e-01,1.800e-01
6.621e-01,1.891e-01
6.663e-01,1.986e-01
6.705e-01,2.087e-01
6.747e-01,2.199e-01
6.789e-01,2.325e-01
6.831e-01,2.466e-01
6.873e-01,2.623e-01
6.915e-01,2.795e-01
6.957e-01,2.983e-01
6.999e-01,3.183e-01
7.041e-01,3.395e-01
7.083e-01,3.615e-01
7.125e-01,3.842e-01
7.167e-01,4.075e-01
7.209e-01,4.312e-01
7.251e-01,4.557e-01
7.293e-01,4.810e-01
7.335e-01,5.077e-01
7.377e-01,5.359e-01
7.419e-01,5.664e-01
7.461e-01,5.994e-01
7.503e-01,6.354e-01
7.545e-01,6.747e-01
7.587e-01,7.175e-01
7.629e-01,7.639e-01
7.671e-01,8.139e-01
7.712e-01,8.672e-01
7.754e-01,9.240e-01
7.796e-01,9.845e-01
7.838e-01,1.049e+00
7.880e-01,1.118e+00
7.922e-01,1.191e+00
7.964e-01,1.271e+00
8.006e-01,1.356e+00
8.048e-01,1.448e+00
8.090e-01,1.548e+00
8.132e-01,1.655e+00
8.174e-01,1.770e+00
8.216e-01,1.895e+00
8.258e-01,2.029e+00
8.300e-01,2.174e+00
8.342e-01,2.331e+00
8.384e-01,2.501e+00
8.426e-01,2.687e+00
8.468e-01,2.890e+00
8.510e-01,3.112e+00
8.552e-01,3.355e+00
8.594e-01,3.623e+00
8.636e-01,3.918e+00
8.678e-01,4.244e+00
8.720e-01,4.604e+00
8.762e-01,5.005e+00
8.804e-01,5.448e+00
8.846e-01,5.939e+00
8.888e-01,6.477e+00
8.930e-01,7.060e+00
8.972e-01,7.676e+00
9.014e-01,8.309e+00
9.056e-01,8.927e+00
9.098e-01,9.494e+00
9.140e-01,9.962e+00
9.182e-01,1.028e+01
9.224e-01,1.041e+01
9.265e-01,1.031e+01
9.307e-01,9.968e+00
9.349e-01,9.388e+00
9.391e-01,8.600e+00
9.433e-01,7.652e+00
9.475e-01,6.606e+00
9.517e-01,5.530e+00
9.559e-01,4.485e+00
9.601e-01,3.523e+00
9.643e-01,2.680e+00
9.685e-01,1.973e+00
9.727e-01,1.406e+00
9.769e-01,9.697e-01
9.811e-01,6.475e-01
9.853e-01,4.185e-01
9.895e-01,2.619e-01
9.937e-01,1.587e-01
9.979e-01,9.313e-02


==> anc/03_results/moderate_inf/total_probability/0_05.csv <==
transmittance,probability_density
1.761e-01,5.501e-83
1.802e-01,3.863e-72
1.843e-01,2.610e-62
1.885e-01,1.956e-53
1.926e-01,1.856e-45
1.967e-01,2.517e-38
2.008e-01,5.463e-32
2.050e-01,2.107e-26
2.091e-01,1.592e-21
2.132e-01,2.577e-17
2.174e-01,9.729e-14
2.215e-01,9.265e-11
2.256e-01,2.394e-08
2.298e-01,1.799e-06
2.339e-01,4.186e-05
2.380e-01,3.206e-04
2.421e-01,8.546e-04
2.463e-01,8.359e-04
2.504e-01,3.153e-04
2.545e-01,4.805e-05
2.587e-01,3.092e-06
2.628e-01,8.752e-08
2.669e-01,1.133e-09
2.711e-01,6.966e-12
2.752e-01,3.464e-14
2.793e-01,4.257e-12
2.834e-01,5.831e-10
2.876e-01,3.620e-08
2.917e-01,1.052e-06
2.958e-01,1.477e-05
3.000e-01,1.032e-04
3.041e-01,3.686e-04
3.082e-01,6.922e-04
3.124e-01,7.008e-04
3.165e-01,3.917e-04
3.206e-01,1.238e-04
3.247e-01,2.258e-05
3.289e-01,2.439e-06
3.330e-01,3.637e-07
3.371e-01,2.879e-06
3.413e-01,2.327e-05
3.454e-01,1.119e-04
3.495e-01,3.261e-04
3.537e-01,5.944e-04
3.578e-01,7.298e-04
3.619e-01,7.405e-04
3.660e-01,8.375e-04
3.702e-01,1.042e-03
3.743e-01,1.166e-03
3.784e-01,1.139e-03
3.826e-01,1.097e-03
3.867e-01,1.175e-03
3.908e-01,1.351e-03
3.950e-01,1.448e-03
3.991e-01,1.285e-03
4.032e-01,9.062e-04
4.073e-01,5.849e-04
4.115e-01,5.209e-04
4.156e-01,6.638e-04
4.197e-01,8.575e-04
4.239e-01,1.068e-03
4.280e-01,1.461e-03
4.321e-01,2.296e-03
4.363e-01,3.671e-03
4.404e-01,5.297e-03
4.445e-01,6.688e-03
4.486e-01,7.659e-03
4.528e-01,8.486e-03
4.569e-01,9.506e-03
4.610e-01,1.065e-02
4.652e-01,1.138e-02
4.693e-01,1.121e-02
4.734e-01,1.028e-02
4.776e-01,9.389e-03
4.817e-01,9.332e-03
4.858e-01,1.023e-02
4.899e-01,1.168e-02
4.941e-01,1.317e-02
4.982e-01,1.438e-02
5.023e-01,1.507e-02
5.065e-01,1.519e-02
5.106e-01,1.489e-02
5.147e-01,1.456e-02
5.189e-01,1.463e-02
5.230e-01,1.541e-02
5.271e-01,1.690e-02
5.312e-01,1.888e-02
5.354e-01,2.093e-02
5.395e-01,2.266e-02
5.436e-01,2.387e-02
5.478e-01,2.473e-02
5.519e-01,2.567e-02
5.560e-01,2.709e-02
5.602e-01,2.910e-02
5.643e-01,3.152e-02
5.684e-01,3.405e-02
5.725e-01,3.648e-02
5.767e-01,3.879e-02
5.808e-01,4.118e-02
5.849e-01,4.397e-02
5.891e-01,4.744e-02
5.932e-01,5.156e-02
5.973e-01,5.600e-02
6.015e-01,6.039e-02
6.056e-01,6.465e-02
6.097e-01,6.907e-02
6.138e-01,7.410e-02
6.180e-01,7.994e-02
6.221e-01,8.640e-02
6.262e-01,9.295e-02
6.304e-01,9.905e-02
6.345e-01,1.044e-01
6.386e-01,1.090e-01
6.428e-01,1.134e-01
6.469e-01,1.182e-01
6.510e-01,1.240e-01
6.551e-01,1.310e-01
6.593e-01,1.392e-01
6.634e-01,1.482e-01
6.675e-01,1.580e-01
6.717e-01,1.683e-01
6.758e-01,1.793e-01
6.799e-01,1.912e-01
6.841e-01,2.040e-01
6.882e-01,2.176e-01
6.923e-01,2.315e-01
6.964e-01,2.455e-01
7.006e-01,2.595e-01
7.047e-01,2.740e-01
7.088e-01,2.895e-01
7.130e-01,3.067e-01
7.171e-01,3.259e-01
7.212e-01,3.471e-01
7.254e-01,3.699e-01
7.295e-01,3.940e-01
7.336e-01,4.189e-01
7.377e-01,4.445e-01
7.419e-01,4.711e-01
7.460e-01,4.992e-01
7.501e-01,5.296e-01
7.543e-01,5.629e-01
7.584e-01,5.995e-01
7.625e-01,6.395e-01
7.667e-01,6.825e-01
7.708e-01,7.283e-01
7.749e-01,7.768e-01
7.790e-01,8.280e-01
7.832e-01,8.822e-01
7.873e-01,9.399e-01
7.914e-01,1.002e+00
7.956e-01,1.068e+00
7.997e-01,1.139e+00
8.038e-01,1.216e+00
8.080e-01,1.298e+00
8.121e-01,1.386e+00
8.162e-01,1.481e+00
8.203e-01,1.583e+00
8.245e-01,1.693e+00
8.286e-01,1.813e+00
8.327e-01,1.942e+00
8.369e-01,2.084e+00
8.410e-01,2.239e+00
8.451e-01,2.408e+00
8.493e-01,2.591e+00
8.534e-01,2.791e+00
8.575e-01,3.008e+00
8.616e-01,3.244e+00
8.658e-01,3.503e+00
8.699e-01,3.787e+00
8.740e-01,4.102e+00
8.782e-01,4.454e+00
8.823e-01,4.851e+00
8.864e-01,5.302e+00
8.906e-01,5.817e+00
8.947e-01,6.405e+00
8.988e-01,7.076e+00
9.029e-01,7.835e+00
9.071e-01,8.676e+00
9.112e-01,9.575e+00
9.153e-01,1.048e+01
9.195e-01,1.133e+01
9.236e-01,1.200e+01
9.277e-01,1.238e+01
9.319e-01,1.238e+01
9.360e-01,1.193e+01
9.401e-01,1.103e+01
9.442e-01,9.755e+00
9.484e-01,8.225e+00
9.525e-01,6.599e+00
9.566e-01,5.030e+00
9.608e-01,3.639e+00
9.649e-01,2.496e+00
9.690e-01,1.623e+00
9.732e-01,9.994e-01
9.773e-01,5.832e-01
9.814e-01,3.225e-01
9.855e-01,1.690e-01
9.897e-01,8.390e-02
9.938e-01,3.950e-02
9.979e-01,1.763e-02


==> anc/03_results/moderate_inf/total_probability/0_051.csv <==
transmittance,probability_density
1.908e-01,1.056e-64
1.949e-01,3.291e-51
1.990e-01,1.277e-39
2.030e-01,7.926e-30
2.071e-01,9.951e-22
2.111e-01,3.142e-15
2.152e-01,3.055e-10
2.192e-01,1.105e-06
2.233e-01,1.775e-04
2.273e-01,1.493e-03
2.314e-01,7.670e-04
2.355e-01,2.783e-05
2.395e-01,8.165e-08
2.436e-01,2.200e-11
2.476e-01,6.136e-16
2.517e-01,1.982e-21
2.557e-01,8.246e-28
2.598e-01,4.879e-35
2.639e-01,4.512e-43
2.679e-01,7.123e-52
2.720e-01,2.088e-61
2.760e-01,1.689e-71
2.801e-01,5.874e-62
2.841e-01,8.713e-53
2.882e-01,1.634e-44
2.922e-01,4.208e-37
2.963e-01,1.609e-30
3.004e-01,9.843e-25
3.044e-01,1.034e-19
3.085e-01,1.995e-15
3.125e-01,7.538e-12
3.166e-01,5.932e-09
3.206e-01,1.031e-06
3.247e-01,4.185e-05
3.287e-01,4.209e-04
3.328e-01,1.180e-03
3.369e-01,1.613e-03
3.409e-01,2.239e-03
3.450e-01,1.544e-03
3.490e-01,5.287e-04
3.531e-01,8.647e-04
3.571e-01,1.504e-03
3.612e-01,1.452e-03
3.653e-01,7.599e-04
3.693e-01,2.020e-04
3.734e-01,3.242e-04
3.774e-01,1.052e-03
3.815e-01,1.624e-03
3.855e-01,1.349e-03
3.896e-01,9.550e-04
3.936e-01,1.711e-03
3.977e-01,3.349e-03
4.018e-01,4.449e-03
4.058e-01,4.288e-03
4.099e-01,3.711e-03
4.139e-01,3.393e-03
4.180e-01,3.417e-03
4.220e-01,3.029e-03
4.261e-01,2.147e-03
4.301e-01,1.874e-03
4.342e-01,2.805e-03
4.383e-01,4.488e-03
4.423e-01,5.358e-03
4.464e-01,4.789e-03
4.504e-01,4.042e-03
4.545e-01,4.957e-03
4.585e-01,7.038e-03
4.626e-01,7.696e-03
4.666e-01,6.656e-03
4.707e-01,5.879e-03
4.748e-01,6.246e-03
4.788e-01,7.061e-03
4.829e-01,7.428e-03
4.869e-01,7.018e-03
4.910e-01,6.411e-03
4.950e-01,6.747e-03
4.991e-01,8.232e-03
5.032e-01,1.014e-02
5.072e-01,1.197e-02
5.113e-01,1.321e-02
5.153e-01,1.330e-02
5.194e-01,1.297e-02
5.234e-01,1.366e-02
5.275e-01,1.552e-02
5.315e-01,1.752e-02
5.356e-01,1.884e-02
5.397e-01,1.947e-02
5.437e-01,1.975e-02
5.478e-01,1.970e-02
5.518e-01,1.951e-02
5.559e-01,1.991e-02
5.599e-01,2.102e-02
5.640e-01,2.211e-02
5.680e-01,2.337e-02
5.721e-01,2.655e-02
5.762e-01,3.212e-02
5.802e-01,3.766e-02
5.843e-01,4.119e-02
5.883e-01,4.326e-02
5.924e-01,4.474e-02
5.964e-01,4.552e-02
6.005e-01,4.589e-02
6.045e-01,4.711e-02
6.086e-01,5.069e-02
6.127e-01,5.667e-02
6.167e-01,6.273e-02
6.208e-01,6.609e-02
6.248e-01,6.660e-02
6.289e-01,6.696e-02
6.329e-01,6.956e-02
6.370e-01,7.392e-02
6.411e-01,7.795e-02
6.451e-01,8.110e-02
6.492e-01,8.492e-02
6.532e-01,9.082e-02
6.573e-01,9.804e-02
6.613e-01,1.045e-01
6.654e-01,1.092e-01
6.694e-01,1.138e-01
6.735e-01,1.209e-01
6.776e-01,1.323e-01
6.816e-01,1.481e-01
6.857e-01,1.662e-01
6.897e-01,1.831e-01
6.938e-01,1.968e-01
6.978e-01,2.072e-01
7.019e-01,2.162e-01
7.059e-01,2.253e-01
7.100e-01,2.348e-01
7.141e-01,2.443e-01
7.181e-01,2.549e-01
7.222e-01,2.689e-01
7.262e-01,2.877e-01
7.303e-01,3.102e-01
7.343e-01,3.342e-01
7.384e-01,3.584e-01
7.424e-01,3.834e-01
7.465e-01,4.098e-01
7.506e-01,4.380e-01
7.546e-01,4.679e-01
7.587e-01,4.997e-01
7.627e-01,5.338e-01
7.668e-01,5.715e-01
7.708e-01,6.146e-01
7.749e-01,6.643e-01
7.790e-01,7.188e-01
7.830e-01,7.743e-01
7.871e-01,8.277e-01
7.911e-01,8.778e-01
7.952e-01,9.254e-01
7.992e-01,9.731e-01
8.033e-01,1.025e+00
8.073e-01,1.084e+00
8.114e-01,1.153e+00
8.155e-01,1.233e+00
8.195e-01,1.324e+00
8.236e-01,1.423e+00
8.276e-01,1.529e+00
8.317e-01,1.642e+00
8.357e-01,1.763e+00
8.398e-01,1.894e+00
8.438e-01,2.033e+00
8.479e-01,2.181e+00
8.520e-01,2.338e+00
8.560e-01,2.508e+00
8.601e-01,2.694e+00
8.641e-01,2.902e+00
8.682e-01,3.131e+00
8.722e-01,3.385e+00
8.763e-01,3.666e+00
8.804e-01,3.982e+00
8.844e-01,4.340e+00
8.885e-01,4.744e+00
8.925e-01,5.198e+00
8.966e-01,5.707e+00
9.006e-01,6.285e+00
9.047e-01,6.951e+00
9.087e-01,7.729e+00
9.128e-01,8.647e+00
9.169e-01,9.743e+00
9.209e-01,1.105e+01
9.250e-01,1.257e+01
9.290e-01,1.418e+01
9.331e-01,1.559e+01
9.371e-01,1.631e+01
9.412e-01,1.588e+01
9.452e-01,1.410e+01
9.493e-01,1.124e+01
9.534e-01,7.956e+00
9.574e-01,4.960e+00
9.615e-01,2.710e+00
9.655e-01,1.294e+00
9.696e-01,5.389e-01
9.736e-01,1.955e-01
9.777e-01,6.181e-02
9.817e-01,1.702e-02
9.858e-01,4.088e-03
9.899e-01,8.564e-04
9.939e-01,1.567e-04
9.980e-01,2.506e-05


==> anc/03_results/moderate_inf/total_probability/0_052.csv <==
transmittance,probability_density
2.058e-01,0.000e+00
2.098e-01,0.000e+00
2.138e-01,0.000e+00
2.178e-01,0.000e+00
2.217e-01,0.000e+00
2.257e-01,0.000e+00
2.297e-01,0.000e+00
2.337e-01,0.000e+00
2.377e-01,0.000e+00
2.416e-01,0.000e+00
2.456e-01,0.000e+00
2.496e-01,0.000e+00
2.536e-01,0.000e+00
2.576e-01,0.000e+00
2.615e-01,0.000e+00
2.655e-01,0.000e+00
2.695e-01,0.000e+00
2.735e-01,4.048e-295
2.775e-01,9.250e-225
2.814e-01,7.016e-165
2.854e-01,4.716e-115
2.894e-01,7.141e-75
2.934e-01,5.913e-44
2.974e-01,6.224e-22
3.014e-01,1.858e-08
3.053e-01,3.380e-03
3.093e-01,7.758e-06
3.133e-01,4.500e-16
3.173e-01,1.279e-33
3.213e-01,3.351e-58
3.252e-01,1.480e-89
3.292e-01,1.961e-127
3.332e-01,1.353e-171
3.372e-01,1.148e-175
3.412e-01,6.420e-132
3.451e-01,5.904e-95
3.491e-01,1.506e-64
3.531e-01,1.759e-40
3.571e-01,1.523e-22
3.611e-01,1.551e-10
3.650e-01,2.893e-04
3.690e-01,1.513e-03
3.730e-01,3.343e-08
3.770e-01,1.957e-09
3.810e-01,5.297e-04
3.849e-01,1.326e-03
3.889e-01,2.215e-03
3.929e-01,2.083e-05
3.969e-01,6.517e-03
4.009e-01,2.473e-03
4.049e-01,1.072e-06
4.088e-01,1.778e-14
4.128e-01,1.839e-24
4.168e-01,3.894e-13
4.208e-01,4.091e-06
4.248e-01,3.670e-03
4.287e-01,4.053e-03
4.327e-01,4.976e-05
4.367e-01,2.923e-03
4.407e-01,2.814e-03
4.447e-01,2.424e-03
4.486e-01,5.301e-04
4.526e-01,4.680e-03
4.566e-01,1.188e-03
4.606e-01,3.571e-03
4.646e-01,2.409e-04
4.685e-01,2.807e-03
4.725e-01,2.811e-03
4.765e-01,2.203e-03
4.805e-01,8.123e-03
4.845e-01,2.504e-03
4.885e-01,2.276e-03
4.924e-01,3.908e-03
4.964e-01,5.153e-03
5.004e-01,6.594e-03
5.044e-01,3.000e-03
5.084e-01,1.081e-02
5.123e-01,9.422e-03
5.163e-01,1.174e-02
5.203e-01,1.166e-02
5.243e-01,6.893e-03
5.283e-01,9.323e-03
5.322e-01,1.327e-02
5.362e-01,1.418e-02
5.402e-01,1.222e-02
5.442e-01,1.376e-02
5.482e-01,1.617e-02
5.521e-01,1.248e-02
5.561e-01,1.784e-02
5.601e-01,2.490e-02
5.641e-01,1.387e-02
5.681e-01,1.997e-02
5.721e-01,3.574e-02
5.760e-01,3.081e-02
5.800e-01,2.927e-02
5.840e-01,1.906e-02
5.880e-01,2.044e-02
5.920e-01,2.098e-02
5.959e-01,4.540e-02
5.999e-01,4.323e-02
6.039e-01,3.456e-02
6.079e-01,3.461e-02
6.119e-01,3.643e-02
6.158e-01,3.553e-02
6.198e-01,3.742e-02
6.238e-01,4.679e-02
6.278e-01,6.036e-02
6.318e-01,4.968e-02
6.357e-01,6.426e-02
6.397e-01,3.983e-02
6.437e-01,5.703e-02
6.477e-01,7.788e-02
6.517e-01,8.226e-02
6.557e-01,9.586e-02
6.596e-01,9.263e-02
6.636e-01,9.828e-02
6.676e-01,9.779e-02
6.716e-01,9.005e-02
6.756e-01,1.075e-01
6.795e-01,1.162e-01
6.835e-01,1.146e-01
6.875e-01,1.237e-01
6.915e-01,1.259e-01
6.955e-01,1.504e-01
6.994e-01,1.588e-01
7.034e-01,1.717e-01
7.074e-01,1.617e-01
7.114e-01,1.947e-01
7.154e-01,2.082e-01
7.193e-01,1.862e-01
7.233e-01,2.070e-01
7.273e-01,2.716e-01
7.313e-01,2.832e-01
7.353e-01,2.782e-01
7.393e-01,2.888e-01
7.432e-01,3.012e-01
7.472e-01,3.437e-01
7.512e-01,3.960e-01
7.552e-01,3.980e-01
7.592e-01,4.081e-01
7.631e-01,4.249e-01
7.671e-01,4.696e-01
7.711e-01,5.066e-01
7.751e-01,5.372e-01
7.791e-01,5.554e-01
7.830e-01,5.932e-01
7.870e-01,6.528e-01
7.910e-01,6.908e-01
7.950e-01,7.245e-01
7.990e-01,8.030e-01
8.029e-01,8.079e-01
8.069e-01,8.924e-01
8.109e-01,9.678e-01
8.149e-01,1.037e+00
8.189e-01,1.115e+00
8.228e-01,1.174e+00
8.268e-01,1.317e+00
8.308e-01,1.443e+00
8.348e-01,1.463e+00
8.388e-01,1.508e+00
8.428e-01,1.705e+00
8.467e-01,1.865e+00
8.507e-01,1.981e+00
8.547e-01,2.045e+00
8.587e-01,2.253e+00
8.627e-01,2.449e+00
8.666e-01,2.633e+00
8.706e-01,2.838e+00
8.746e-01,3.062e+00
8.786e-01,3.321e+00
8.826e-01,3.666e+00
8.865e-01,3.941e+00
8.905e-01,4.374e+00
8.945e-01,4.846e+00
8.985e-01,5.195e+00
9.025e-01,5.736e+00
9.064e-01,6.364e+00
9.104e-01,7.119e+00
9.144e-01,7.947e+00
9.184e-01,8.789e+00
9.224e-01,9.836e+00
9.264e-01,1.134e+01
9.303e-01,1.287e+01
9.343e-01,1.502e+01
9.383e-01,1.823e+01
9.423e-01,2.309e+01
9.463e-01,2.907e+01
9.502e-01,2.089e+01
9.542e-01,4.199e+00
9.582e-01,1.689e-01
9.622e-01,1.222e-03
9.662e-01,1.546e-06
9.701e-01,3.420e-10
9.741e-01,1.335e-14
9.781e-01,9.321e-20
9.821e-01,1.185e-25
9.861e-01,2.793e-32
9.900e-01,1.243e-39
9.940e-01,1.064e-47
9.980e-01,1.786e-56


==> anc/03_results/moderate_inf/total_probability/0_053.csv <==
transmittance,probability_density
2.229e-01,
2.268e-01,
2.306e-01,
2.345e-01,
2.384e-01,
2.423e-01,
2.462e-01,
2.501e-01,
2.540e-01,
2.579e-01,
2.618e-01,
2.657e-01,
2.696e-01,
2.735e-01,
2.774e-01,
2.813e-01,
2.852e-01,
2.891e-01,
2.930e-01,
2.969e-01,
3.008e-01,
3.047e-01,
3.086e-01,
3.125e-01,
3.163e-01,
3.202e-01,
3.241e-01,
3.280e-01,
3.319e-01,
3.358e-01,
3.397e-01,
3.436e-01,
3.475e-01,
3.514e-01,
3.553e-01,
3.592e-01,
3.631e-01,
3.670e-01,
3.709e-01,
3.748e-01,
3.787e-01,
3.826e-01,
3.865e-01,
3.904e-01,
3.943e-01,
3.982e-01,
4.020e-01,
4.059e-01,
4.098e-01,
4.137e-01,
4.176e-01,
4.215e-01,
4.254e-01,
4.293e-01,
4.332e-01,
4.371e-01,
4.410e-01,
4.449e-01,
4.488e-01,
4.527e-01,
4.566e-01,
4.605e-01,
4.644e-01,
4.683e-01,
4.722e-01,
4.761e-01,
4.800e-01,
4.839e-01,
4.877e-01,
4.916e-01,
4.955e-01,
4.994e-01,
5.033e-01,
5.072e-01,
5.111e-01,
5.150e-01,
5.189e-01,
5.228e-01,
5.267e-01,
5.306e-01,
5.345e-01,
5.384e-01,
5.423e-01,
5.462e-01,
5.501e-01,
5.540e-01,
5.579e-01,
5.618e-01,
5.657e-01,
5.696e-01,
5.734e-01,
5.773e-01,
5.812e-01,
5.851e-01,
5.890e-01,
5.929e-01,
5.968e-01,
6.007e-01,
6.046e-01,
6.085e-01,
6.124e-01,
6.163e-01,
6.202e-01,
6.241e-01,
6.280e-01,
6.319e-01,
6.358e-01,
6.397e-01,
6.436e-01,
6.475e-01,
6.514e-01,
6.553e-01,
6.591e-01,
6.630e-01,
6.669e-01,
6.708e-01,
6.747e-01,
6.786e-01,
6.825e-01,
6.864e-01,
6.903e-01,
6.942e-01,
6.981e-01,
7.020e-01,
7.059e-01,
7.098e-01,
7.137e-01,
7.176e-01,
7.215e-01,
7.254e-01,
7.293e-01,
7.332e-01,
7.371e-01,
7.410e-01,
7.448e-01,
7.487e-01,
7.526e-01,
7.565e-01,
7.604e-01,
7.643e-01,
7.682e-01,
7.721e-01,
7.760e-01,
7.799e-01,
7.838e-01,
7.877e-01,
7.916e-01,
7.955e-01,
7.994e-01,
8.033e-01,
8.072e-01,
8.111e-01,
8.150e-01,
8.189e-01,
8.228e-01,
8.267e-01,
8.305e-01,
8.344e-01,
8.383e-01,
8.422e-01,
8.461e-01,
8.500e-01,
8.539e-01,
8.578e-01,
8.617e-01,
8.656e-01,
8.695e-01,
8.734e-01,
8.773e-01,
8.812e-01,
8.851e-01,
8.890e-01,
8.929e-01,
8.968e-01,
9.007e-01,
9.046e-01,
9.085e-01,
9.124e-01,
9.162e-01,
9.201e-01,
9.240e-01,
9.279e-01,
9.318e-01,
9.357e-01,
9.396e-01,
9.435e-01,
9.474e-01,
9.513e-01,
9.552e-01,
9.591e-01,
9.630e-01,
9.669e-01,
9.708e-01,
9.747e-01,
9.786e-01,
9.825e-01,
9.864e-01,
9.903e-01,
9.942e-01,
9.981e-01,


==> anc/03_results/moderate_inf/total_probability/0_054.csv <==
transmittance,probability_density
2.408e-01,
2.446e-01,
2.484e-01,
2.522e-01,
2.560e-01,
2.598e-01,
2.636e-01,
2.674e-01,
2.713e-01,
2.751e-01,
2.789e-01,
2.827e-01,
2.865e-01,
2.903e-01,
2.941e-01,
2.979e-01,
3.017e-01,
3.055e-01,
3.093e-01,
3.131e-01,
3.169e-01,
3.207e-01,
3.245e-01,
3.283e-01,
3.321e-01,
3.359e-01,
3.398e-01,
3.436e-01,
3.474e-01,
3.512e-01,
3.550e-01,
3.588e-01,
3.626e-01,
3.664e-01,
3.702e-01,
3.740e-01,
3.778e-01,
3.816e-01,
3.854e-01,
3.892e-01,
3.930e-01,
3.968e-01,
4.006e-01,
4.044e-01,
4.083e-01,
4.121e-01,
4.159e-01,
4.197e-01,
4.235e-01,
4.273e-01,
4.311e-01,
4.349e-01,
4.387e-01,
4.425e-01,
4.463e-01,
4.501e-01,
4.539e-01,
4.577e-01,
4.615e-01,
4.653e-01,
4.691e-01,
4.729e-01,
4.768e-01,
4.806e-01,
4.844e-01,
4.882e-01,
4.920e-01,
4.958e-01,
4.996e-01,
5.034e-01,
5.072e-01,
5.110e-01,
5.148e-01,
5.186e-01,
5.224e-01,
5.262e-01,
5.300e-01,
5.338e-01,
5.376e-01,
5.414e-01,
5.452e-01,
5.491e-01,
5.529e-01,
5.567e-01,
5.605e-01,
5.643e-01,
5.681e-01,
5.719e-01,
5.757e-01,
5.795e-01,
5.833e-01,
5.871e-01,
5.909e-01,
5.947e-01,
5.985e-01,
6.023e-01,
6.061e-01,
6.099e-01,
6.137e-01,
6.176e-01,
6.214e-01,
6.252e-01,
6.290e-01,
6.328e-01,
6.366e-01,
6.404e-01,
6.442e-01,
6.480e-01,
6.518e-01,
6.556e-01,
6.594e-01,
6.632e-01,
6.670e-01,
6.708e-01,
6.746e-01,
6.784e-01,
6.822e-01,
6.861e-01,
6.899e-01,
6.937e-01,
6.975e-01,
7.013e-01,
7.051e-01,
7.089e-01,
7.127e-01,
7.165e-01,
7.203e-01,
7.241e-01,
7.279e-01,
7.317e-01,
7.355e-01,
7.393e-01,
7.431e-01,
7.469e-01,
7.507e-01,
7.545e-01,
7.584e-01,
7.622e-01,
7.660e-01,
7.698e-01,
7.736e-01,
7.774e-01,
7.812e-01,
7.850e-01,
7.888e-01,
7.926e-01,
7.964e-01,
8.002e-01,
8.040e-01,
8.078e-01,
8.116e-01,
8.154e-01,
8.192e-01,
8.230e-01,
8.269e-01,
8.307e-01,
8.345e-01,
8.383e-01,
8.421e-01,
8.459e-01,
8.497e-01,
8.535e-01,
8.573e-01,
8.611e-01,
8.649e-01,
8.687e-01,
8.725e-01,
8.763e-01,
8.801e-01,
8.839e-01,
8.877e-01,
8.915e-01,
8.954e-01,
8.992e-01,
9.030e-01,
9.068e-01,
9.106e-01,
9.144e-01,
9.182e-01,
9.220e-01,
9.258e-01,
9.296e-01,
9.334e-01,
9.372e-01,
9.410e-01,
9.448e-01,
9.486e-01,
9.524e-01,
9.562e-01,
9.600e-01,
9.638e-01,
9.677e-01,
9.715e-01,
9.753e-01,
9.791e-01,
9.829e-01,
9.867e-01,
9.905e-01,
9.943e-01,
9.981e-01,


==> anc/03_results/moderate_inf/total_probability/0_055.csv <==
transmittance,probability_density
2.611e-01,
2.648e-01,
2.685e-01,
2.722e-01,
2.759e-01,
2.796e-01,
2.833e-01,
2.870e-01,
2.908e-01,
2.945e-01,
2.982e-01,
3.019e-01,
3.056e-01,
3.093e-01,
3.130e-01,
3.167e-01,
3.204e-01,
3.241e-01,
3.278e-01,
3.315e-01,
3.352e-01,
3.389e-01,
3.426e-01,
3.463e-01,
3.500e-01,
3.537e-01,
3.574e-01,
3.611e-01,
3.648e-01,
3.685e-01,
3.722e-01,
3.759e-01,
3.796e-01,
3.833e-01,
3.870e-01,
3.908e-01,
3.945e-01,
3.982e-01,
4.019e-01,
4.056e-01,
4.093e-01,
4.130e-01,
4.167e-01,
4.204e-01,
4.241e-01,
4.278e-01,
4.315e-01,
4.352e-01,
4.389e-01,
4.426e-01,
4.463e-01,
4.500e-01,
4.537e-01,
4.574e-01,
4.611e-01,
4.648e-01,
4.685e-01,
4.722e-01,
4.759e-01,
4.796e-01,
4.833e-01,
4.870e-01,
4.907e-01,
4.945e-01,
4.982e-01,
5.019e-01,
5.056e-01,
5.093e-01,
5.130e-01,
5.167e-01,
5.204e-01,
5.241e-01,
5.278e-01,
5.315e-01,
5.352e-01,
5.389e-01,
5.426e-01,
5.463e-01,
5.500e-01,
5.537e-01,
5.574e-01,
5.611e-01,
5.648e-01,
5.685e-01,
5.722e-01,
5.759e-01,
5.796e-01,
5.833e-01,
5.870e-01,
5.907e-01,
5.945e-01,
5.982e-01,
6.019e-01,
6.056e-01,
6.093e-01,
6.130e-01,
6.167e-01,
6.204e-01,
6.241e-01,
6.278e-01,
6.315e-01,
6.352e-01,
6.389e-01,
6.426e-01,
6.463e-01,
6.500e-01,
6.537e-01,
6.574e-01,
6.611e-01,
6.648e-01,
6.685e-01,
6.722e-01,
6.759e-01,
6.796e-01,
6.833e-01,
6.870e-01,
6.907e-01,
6.945e-01,
6.982e-01,
7.019e-01,
7.056e-01,
7.093e-01,
7.130e-01,
7.167e-01,
7.204e-01,
7.241e-01,
7.278e-01,
7.315e-01,
7.352e-01,
7.389e-01,
7.426e-01,
7.463e-01,
7.500e-01,
7.537e-01,
7.574e-01,
7.611e-01,
7.648e-01,
7.685e-01,
7.722e-01,
7.759e-01,
7.796e-01,
7.833e-01,
7.870e-01,
7.907e-01,
7.944e-01,
7.982e-01,
8.019e-01,
8.056e-01,
8.093e-01,
8.130e-01,
8.167e-01,
8.204e-01,
8.241e-01,
8.278e-01,
8.315e-01,
8.352e-01,
8.389e-01,
8.426e-01,
8.463e-01,
8.500e-01,
8.537e-01,
8.574e-01,
8.611e-01,
8.648e-01,
8.685e-01,
8.722e-01,
8.759e-01,
8.796e-01,
8.833e-01,
8.870e-01,
8.907e-01,
8.944e-01,
8.981e-01,
9.019e-01,
9.056e-01,
9.093e-01,
9.130e-01,
9.167e-01,
9.204e-01,
9.241e-01,
9.278e-01,
9.315e-01,
9.352e-01,
9.389e-01,
9.426e-01,
9.463e-01,
9.500e-01,
9.537e-01,
9.574e-01,
9.611e-01,
9.648e-01,
9.685e-01,
9.722e-01,
9.759e-01,
9.796e-01,
9.833e-01,
9.870e-01,
9.907e-01,
9.944e-01,
9.981e-01,


==> anc/03_results/moderate_inf/total_probability/0_056.csv <==
transmittance,probability_density
2.755e-01,
2.792e-01,
2.828e-01,
2.864e-01,
2.901e-01,
2.937e-01,
2.973e-01,
3.010e-01,
3.046e-01,
3.082e-01,
3.119e-01,
3.155e-01,
3.191e-01,
3.228e-01,
3.264e-01,
3.300e-01,
3.336e-01,
3.373e-01,
3.409e-01,
3.445e-01,
3.482e-01,
3.518e-01,
3.554e-01,
3.591e-01,
3.627e-01,
3.663e-01,
3.700e-01,
3.736e-01,
3.772e-01,
3.809e-01,
3.845e-01,
3.881e-01,
3.917e-01,
3.954e-01,
3.990e-01,
4.026e-01,
4.063e-01,
4.099e-01,
4.135e-01,
4.172e-01,
4.208e-01,
4.244e-01,
4.281e-01,
4.317e-01,
4.353e-01,
4.390e-01,
4.426e-01,
4.462e-01,
4.498e-01,
4.535e-01,
4.571e-01,
4.607e-01,
4.644e-01,
4.680e-01,
4.716e-01,
4.753e-01,
4.789e-01,
4.825e-01,
4.862e-01,
4.898e-01,
4.934e-01,
4.971e-01,
5.007e-01,
5.043e-01,
5.080e-01,
5.116e-01,
5.152e-01,
5.188e-01,
5.225e-01,
5.261e-01,
5.297e-01,
5.334e-01,
5.370e-01,
5.406e-01,
5.443e-01,
5.479e-01,
5.515e-01,
5.552e-01,
5.588e-01,
5.624e-01,
5.661e-01,
5.697e-01,
5.733e-01,
5.769e-01,
5.806e-01,
5.842e-01,
5.878e-01,
5.915e-01,
5.951e-01,
5.987e-01,
6.024e-01,
6.060e-01,
6.096e-01,
6.133e-01,
6.169e-01,
6.205e-01,
6.242e-01,
6.278e-01,
6.314e-01,
6.350e-01,
6.387e-01,
6.423e-01,
6.459e-01,
6.496e-01,
6.532e-01,
6.568e-01,
6.605e-01,
6.641e-01,
6.677e-01,
6.714e-01,
6.750e-01,
6.786e-01,
6.823e-01,
6.859e-01,
6.895e-01,
6.931e-01,
6.968e-01,
7.004e-01,
7.040e-01,
7.077e-01,
7.113e-01,
7.149e-01,
7.186e-01,
7.222e-01,
7.258e-01,
7.295e-01,
7.331e-01,
7.367e-01,
7.404e-01,
7.440e-01,
7.476e-01,
7.513e-01,
7.549e-01,
7.585e-01,
7.621e-01,
7.658e-01,
7.694e-01,
7.730e-01,
7.767e-01,
7.803e-01,
7.839e-01,
7.876e-01,
7.912e-01,
7.948e-01,
7.985e-01,
8.021e-01,
8.057e-01,
8.094e-01,
8.130e-01,
8.166e-01,
8.202e-01,
8.239e-01,
8.275e-01,
8.311e-01,
8.348e-01,
8.384e-01,
8.420e-01,
8.457e-01,
8.493e-01,
8.529e-01,
8.566e-01,
8.602e-01,
8.638e-01,
8.675e-01,
8.711e-01,
8.747e-01,
8.783e-01,
8.820e-01,
8.856e-01,
8.892e-01,
8.929e-01,
8.965e-01,
9.001e-01,
9.038e-01,
9.074e-01,
9.110e-01,
9.147e-01,
9.183e-01,
9.219e-01,
9.256e-01,
9.292e-01,
9.328e-01,
9.365e-01,
9.401e-01,
9.437e-01,
9.473e-01,
9.510e-01,
9.546e-01,
9.582e-01,
9.619e-01,
9.655e-01,
9.691e-01,
9.728e-01,
9.764e-01,
9.800e-01,
9.837e-01,
9.873e-01,
9.909e-01,
9.946e-01,
9.982e-01,


==> anc/03_results/moderate_inf/total_probability/0_057.csv <==
transmittance,probability_density
2.879e-01,
2.914e-01,
2.950e-01,
2.986e-01,
3.022e-01,
3.057e-01,
3.093e-01,
3.129e-01,
3.164e-01,
3.200e-01,
3.236e-01,
3.271e-01,
3.307e-01,
3.343e-01,
3.378e-01,
3.414e-01,
3.450e-01,
3.486e-01,
3.521e-01,
3.557e-01,
3.593e-01,
3.628e-01,
3.664e-01,
3.700e-01,
3.735e-01,
3.771e-01,
3.807e-01,
3.843e-01,
3.878e-01,
3.914e-01,
3.950e-01,
3.985e-01,
4.021e-01,
4.057e-01,
4.092e-01,
4.128e-01,
4.164e-01,
4.199e-01,
4.235e-01,
4.271e-01,
4.307e-01,
4.342e-01,
4.378e-01,
4.414e-01,
4.449e-01,
4.485e-01,
4.521e-01,
4.556e-01,
4.592e-01,
4.628e-01,
4.664e-01,
4.699e-01,
4.735e-01,
4.771e-01,
4.806e-01,
4.842e-01,
4.878e-01,
4.913e-01,
4.949e-01,
4.985e-01,
5.020e-01,
5.056e-01,
5.092e-01,
5.128e-01,
5.163e-01,
5.199e-01,
5.235e-01,
5.270e-01,
5.306e-01,
5.342e-01,
5.377e-01,
5.413e-01,
5.449e-01,
5.485e-01,
5.520e-01,
5.556e-01,
5.592e-01,
5.627e-01,
5.663e-01,
5.699e-01,
5.734e-01,
5.770e-01,
5.806e-01,
5.841e-01,
5.877e-01,
5.913e-01,
5.949e-01,
5.984e-01,
6.020e-01,
6.056e-01,
6.091e-01,
6.127e-01,
6.163e-01,
6.198e-01,
6.234e-01,
6.270e-01,
6.306e-01,
6.341e-01,
6.377e-01,
6.413e-01,
6.448e-01,
6.484e-01,
6.520e-01,
6.555e-01,
6.591e-01,
6.627e-01,
6.662e-01,
6.698e-01,
6.734e-01,
6.770e-01,
6.805e-01,
6.841e-01,
6.877e-01,
6.912e-01,
6.948e-01,
6.984e-01,
7.019e-01,
7.055e-01,
7.091e-01,
7.127e-01,
7.162e-01,
7.198e-01,
7.234e-01,
7.269e-01,
7.305e-01,
7.341e-01,
7.376e-01,
7.412e-01,
7.448e-01,
7.483e-01,
7.519e-01,
7.555e-01,
7.591e-01,
7.626e-01,
7.662e-01,
7.698e-01,
7.733e-01,
7.769e-01,
7.805e-01,
7.840e-01,
7.876e-01,
7.912e-01,
7.948e-01,
7.983e-01,
8.019e-01,
8.055e-01,
8.090e-01,
8.126e-01,
8.162e-01,
8.197e-01,
8.233e-01,
8.269e-01,
8.304e-01,
8.340e-01,
8.376e-01,
8.412e-01,
8.447e-01,
8.483e-01,
8.519e-01,
8.554e-01,
8.590e-01,
8.626e-01,
8.661e-01,
8.697e-01,
8.733e-01,
8.769e-01,
8.804e-01,
8.840e-01,
8.876e-01,
8.911e-01,
8.947e-01,
8.983e-01,
9.018e-01,
9.054e-01,
9.090e-01,
9.125e-01,
9.161e-01,
9.197e-01,
9.233e-01,
9.268e-01,
9.304e-01,
9.340e-01,
9.375e-01,
9.411e-01,
9.447e-01,
9.482e-01,
9.518e-01,
9.554e-01,
9.590e-01,
9.625e-01,
9.661e-01,
9.697e-01,
9.732e-01,
9.768e-01,
9.804e-01,
9.839e-01,
9.875e-01,
9.911e-01,
9.946e-01,
9.982e-01,


==> anc/03_results/moderate_inf/total_probability/0_058.csv <==
transmittance,probability_density
3.009e-01,
3.044e-01,
3.079e-01,
3.114e-01,
3.150e-01,
3.185e-01,
3.220e-01,
3.255e-01,
3.290e-01,
3.325e-01,
3.360e-01,
3.395e-01,
3.430e-01,
3.465e-01,
3.500e-01,
3.535e-01,
3.570e-01,
3.605e-01,
3.640e-01,
3.675e-01,
3.710e-01,
3.745e-01,
3.780e-01,
3.815e-01,
3.850e-01,
3.885e-01,
3.920e-01,
3.955e-01,
3.990e-01,
4.026e-01,
4.061e-01,
4.096e-01,
4.131e-01,
4.166e-01,
4.201e-01,
4.236e-01,
4.271e-01,
4.306e-01,
4.341e-01,
4.376e-01,
4.411e-01,
4.446e-01,
4.481e-01,
4.516e-01,
4.551e-01,
4.586e-01,
4.621e-01,
4.656e-01,
4.691e-01,
4.726e-01,
4.761e-01,
4.796e-01,
4.831e-01,
4.867e-01,
4.902e-01,
4.937e-01,
4.972e-01,
5.007e-01,
5.042e-01,
5.077e-01,
5.112e-01,
5.147e-01,
5.182e-01,
5.217e-01,
5.252e-01,
5.287e-01,
5.322e-01,
5.357e-01,
5.392e-01,
5.427e-01,
5.462e-01,
5.497e-01,
5.532e-01,
5.567e-01,
5.602e-01,
5.637e-01,
5.672e-01,
5.707e-01,
5.743e-01,
5.778e-01,
5.813e-01,
5.848e-01,
5.883e-01,
5.918e-01,
5.953e-01,
5.988e-01,
6.023e-01,
6.058e-01,
6.093e-01,
6.128e-01,
6.163e-01,
6.198e-01,
6.233e-01,
6.268e-01,
6.303e-01,
6.338e-01,
6.373e-01,
6.408e-01,
6.443e-01,
6.478e-01,
6.513e-01,
6.548e-01,
6.584e-01,
6.619e-01,
6.654e-01,
6.689e-01,
6.724e-01,
6.759e-01,
6.794e-01,
6.829e-01,
6.864e-01,
6.899e-01,
6.934e-01,
6.969e-01,
7.004e-01,
7.039e-01,
7.074e-01,
7.109e-01,
7.144e-01,
7.179e-01,
7.214e-01,
7.249e-01,
7.284e-01,
7.319e-01,
7.354e-01,
7.389e-01,
7.424e-01,
7.460e-01,
7.495e-01,
7.530e-01,
7.565e-01,
7.600e-01,
7.635e-01,
7.670e-01,
7.705e-01,
7.740e-01,
7.775e-01,
7.810e-01,
7.845e-01,
7.880e-01,
7.915e-01,
7.950e-01,
7.985e-01,
8.020e-01,
8.055e-01,
8.090e-01,
8.125e-01,
8.160e-01,
8.195e-01,
8.230e-01,
8.265e-01,
8.301e-01,
8.336e-01,
8.371e-01,
8.406e-01,
8.441e-01,
8.476e-01,
8.511e-01,
8.546e-01,
8.581e-01,
8.616e-01,
8.651e-01,
8.686e-01,
8.721e-01,
8.756e-01,
8.791e-01,
8.826e-01,
8.861e-01,
8.896e-01,
8.931e-01,
8.966e-01,
9.001e-01,
9.036e-01,
9.071e-01,
9.106e-01,
9.141e-01,
9.177e-01,
9.212e-01,
9.247e-01,
9.282e-01,
9.317e-01,
9.352e-01,
9.387e-01,
9.422e-01,
9.457e-01,
9.492e-01,
9.527e-01,
9.562e-01,
9.597e-01,
9.632e-01,
9.667e-01,
9.702e-01,
9.737e-01,
9.772e-01,
9.807e-01,
9.842e-01,
9.877e-01,
9.912e-01,
9.947e-01,
9.982e-01,


==> anc/03_results/moderate_inf/total_probability/0_059.csv <==
transmittance,probability_density
3.152e-01,
3.186e-01,
3.220e-01,
3.255e-01,
3.289e-01,
3.323e-01,
3.358e-01,
3.392e-01,
3.426e-01,
3.461e-01,
3.495e-01,
3.529e-01,
3.564e-01,
3.598e-01,
3.632e-01,
3.667e-01,
3.701e-01,
3.735e-01,
3.770e-01,
3.804e-01,
3.838e-01,
3.873e-01,
3.907e-01,
3.941e-01,
3.976e-01,
4.010e-01,
4.044e-01,
4.079e-01,
4.113e-01,
4.147e-01,
4.182e-01,
4.216e-01,
4.250e-01,
4.285e-01,
4.319e-01,
4.353e-01,
4.387e-01,
4.422e-01,
4.456e-01,
4.490e-01,
4.525e-01,
4.559e-01,
4.593e-01,
4.628e-01,
4.662e-01,
4.696e-01,
4.731e-01,
4.765e-01,
4.799e-01,
4.834e-01,
4.868e-01,
4.902e-01,
4.937e-01,
4.971e-01,
5.005e-01,
5.040e-01,
5.074e-01,
5.108e-01,
5.143e-01,
5.177e-01,
5.211e-01,
5.246e-01,
5.280e-01,
5.314e-01,
5.349e-01,
5.383e-01,
5.417e-01,
5.452e-01,
5.486e-01,
5.520e-01,
5.555e-01,
5.589e-01,
5.623e-01,
5.658e-01,
5.692e-01,
5.726e-01,
5.761e-01,
5.795e-01,
5.829e-01,
5.864e-01,
5.898e-01,
5.932e-01,
5.967e-01,
6.001e-01,
6.035e-01,
6.070e-01,
6.104e-01,
6.138e-01,
6.173e-01,
6.207e-01,
6.241e-01,
6.275e-01,
6.310e-01,
6.344e-01,
6.378e-01,
6.413e-01,
6.447e-01,
6.481e-01,
6.516e-01,
6.550e-01,
6.584e-01,
6.619e-01,
6.653e-01,
6.687e-01,
6.722e-01,
6.756e-01,
6.790e-01,
6.825e-01,
6.859e-01,
6.893e-01,
6.928e-01,
6.962e-01,
6.996e-01,
7.031e-01,
7.065e-01,
7.099e-01,
7.134e-01,
7.168e-01,
7.202e-01,
7.237e-01,
7.271e-01,
7.305e-01,
7.340e-01,
7.374e-01,
7.408e-01,
7.443e-01,
7.477e-01,
7.511e-01,
7.546e-01,
7.580e-01,
7.614e-01,
7.649e-01,
7.683e-01,
7.717e-01,
7.752e-01,
7.786e-01,
7.820e-01,
7.855e-01,
7.889e-01,
7.923e-01,
7.958e-01,
7.992e-01,
8.026e-01,
8.061e-01,
8.095e-01,
8.129e-01,
8.163e-01,
8.198e-01,
8.232e-01,
8.266e-01,
8.301e-01,
8.335e-01,
8.369e-01,
8.404e-01,
8.438e-01,
8.472e-01,
8.507e-01,
8.541e-01,
8.575e-01,
8.610e-01,
8.644e-01,
8.678e-01,
8.713e-01,
8.747e-01,
8.781e-01,
8.816e-01,
8.850e-01,
8.884e-01,
8.919e-01,
8.953e-01,
8.987e-01,
9.022e-01,
9.056e-01,
9.090e-01,
9.125e-01,
9.159e-01,
9.193e-01,
9.228e-01,
9.262e-01,
9.296e-01,
9.331e-01,
9.365e-01,
9.399e-01,
9.434e-01,
9.468e-01,
9.502e-01,
9.537e-01,
9.571e-01,
9.605e-01,
9.640e-01,
9.674e-01,
9.708e-01,
9.743e-01,
9.777e-01,
9.811e-01,
9.846e-01,
9.880e-01,
9.914e-01,
9.949e-01,
9.983e-01,


==> anc/03_results/moderate_inf/total_probability/0_06.csv <==
transmittance,probability_density
3.304e-01,
3.338e-01,
3.371e-01,
3.405e-01,
3.438e-01,
3.472e-01,
3.505e-01,
3.539e-01,
3.573e-01,
3.606e-01,
3.640e-01,
3.673e-01,
3.707e-01,
3.740e-01,
3.774e-01,
3.808e-01,
3.841e-01,
3.875e-01,
3.908e-01,
3.942e-01,
3.975e-01,
4.009e-01,
4.042e-01,
4.076e-01,
4.110e-01,
4.143e-01,
4.177e-01,
4.210e-01,
4.244e-01,
4.277e-01,
4.311e-01,
4.345e-01,
4.378e-01,
4.412e-01,
4.445e-01,
4.479e-01,
4.512e-01,
4.546e-01,
4.579e-01,
4.613e-01,
4.647e-01,
4.680e-01,
4.714e-01,
4.747e-01,
4.781e-01,
4.814e-01,
4.848e-01,
4.882e-01,
4.915e-01,
4.949e-01,
4.982e-01,
5.016e-01,
5.049e-01,
5.083e-01,
5.116e-01,
5.150e-01,
5.184e-01,
5.217e-01,
5.251e-01,
5.284e-01,
5.318e-01,
5.351e-01,
5.385e-01,
5.419e-01,
5.452e-01,
5.486e-01,
5.519e-01,
5.553e-01,
5.586e-01,
5.620e-01,
5.654e-01,
5.687e-01,
5.721e-01,
5.754e-01,
5.788e-01,
5.821e-01,
5.855e-01,
5.888e-01,
5.922e-01,
5.956e-01,
5.989e-01,
6.023e-01,
6.056e-01,
6.090e-01,
6.123e-01,
6.157e-01,
6.191e-01,
6.224e-01,
6.258e-01,
6.291e-01,
6.325e-01,
6.358e-01,
6.392e-01,
6.425e-01,
6.459e-01,
6.493e-01,
6.526e-01,
6.560e-01,
6.593e-01,
6.627e-01,
6.660e-01,
6.694e-01,
6.728e-01,
6.761e-01,
6.795e-01,
6.828e-01,
6.862e-01,
6.895e-01,
6.929e-01,
6.962e-01,
6.996e-01,
7.030e-01,
7.063e-01,
7.097e-01,
7.130e-01,
7.164e-01,
7.197e-01,
7.231e-01,
7.265e-01,
7.298e-01,
7.332e-01,
7.365e-01,
7.399e-01,
7.432e-01,
7.466e-01,
7.500e-01,
7.533e-01,
7.567e-01,
7.600e-01,
7.634e-01,
7.667e-01,
7.701e-01,
7.734e-01,
7.768e-01,
7.802e-01,
7.835e-01,
7.869e-01,
7.902e-01,
7.936e-01,
7.969e-01,
8.003e-01,
8.037e-01,
8.070e-01,
8.104e-01,
8.137e-01,
8.171e-01,
8.204e-01,
8.238e-01,
8.271e-01,
8.305e-01,
8.339e-01,
8.372e-01,
8.406e-01,
8.439e-01,
8.473e-01,
8.506e-01,
8.540e-01,
8.574e-01,
8.607e-01,
8.641e-01,
8.674e-01,
8.708e-01,
8.741e-01,
8.775e-01,
8.808e-01,
8.842e-01,
8.876e-01,
8.909e-01,
8.943e-01,
8.976e-01,
9.010e-01,
9.043e-01,
9.077e-01,
9.111e-01,
9.144e-01,
9.178e-01,
9.211e-01,
9.245e-01,
9.278e-01,
9.312e-01,
9.346e-01,
9.379e-01,
9.413e-01,
9.446e-01,
9.480e-01,
9.513e-01,
9.547e-01,
9.580e-01,
9.614e-01,
9.648e-01,
9.681e-01,
9.715e-01,
9.748e-01,
9.782e-01,
9.815e-01,
9.849e-01,
9.883e-01,
9.916e-01,
9.950e-01,
9.983e-01,


==> anc/03_results/moderate_inf/total_probability/0_061.csv <==
transmittance,probability_density
3.462e-01,
3.495e-01,
3.527e-01,
3.560e-01,
3.593e-01,
3.626e-01,
3.658e-01,
3.691e-01,
3.724e-01,
3.757e-01,
3.790e-01,
3.822e-01,
3.855e-01,
3.888e-01,
3.921e-01,
3.953e-01,
3.986e-01,
4.019e-01,
4.052e-01,
4.085e-01,
4.117e-01,
4.150e-01,
4.183e-01,
4.216e-01,
4.248e-01,
4.281e-01,
4.314e-01,
4.347e-01,
4.379e-01,
4.412e-01,
4.445e-01,
4.478e-01,
4.511e-01,
4.543e-01,
4.576e-01,
4.609e-01,
4.642e-01,
4.674e-01,
4.707e-01,
4.740e-01,
4.773e-01,
4.806e-01,
4.838e-01,
4.871e-01,
4.904e-01,
4.937e-01,
4.969e-01,
5.002e-01,
5.035e-01,
5.068e-01,
5.100e-01,
5.133e-01,
5.166e-01,
5.199e-01,
5.232e-01,
5.264e-01,
5.297e-01,
5.330e-01,
5.363e-01,
5.395e-01,
5.428e-01,
5.461e-01,
5.494e-01,
5.527e-01,
5.559e-01,
5.592e-01,
5.625e-01,
5.658e-01,
5.690e-01,
5.723e-01,
5.756e-01,
5.789e-01,
5.821e-01,
5.854e-01,
5.887e-01,
5.920e-01,
5.953e-01,
5.985e-01,
6.018e-01,
6.051e-01,
6.084e-01,
6.116e-01,
6.149e-01,
6.182e-01,
6.215e-01,
6.248e-01,
6.280e-01,
6.313e-01,
6.346e-01,
6.379e-01,
6.411e-01,
6.444e-01,
6.477e-01,
6.510e-01,
6.542e-01,
6.575e-01,
6.608e-01,
6.641e-01,
6.674e-01,
6.706e-01,
6.739e-01,
6.772e-01,
6.805e-01,
6.837e-01,
6.870e-01,
6.903e-01,
6.936e-01,
6.969e-01,
7.001e-01,
7.034e-01,
7.067e-01,
7.100e-01,
7.132e-01,
7.165e-01,
7.198e-01,
7.231e-01,
7.263e-01,
7.296e-01,
7.329e-01,
7.362e-01,
7.395e-01,
7.427e-01,
7.460e-01,
7.493e-01,
7.526e-01,
7.558e-01,
7.591e-01,
7.624e-01,
7.657e-01,
7.690e-01,
7.722e-01,
7.755e-01,
7.788e-01,
7.821e-01,
7.853e-01,
7.886e-01,
7.919e-01,
7.952e-01,
7.984e-01,
8.017e-01,
8.050e-01,
8.083e-01,
8.116e-01,
8.148e-01,
8.181e-01,
8.214e-01,
8.247e-01,
8.279e-01,
8.312e-01,
8.345e-01,
8.378e-01,
8.411e-01,
8.443e-01,
8.476e-01,
8.509e-01,
8.542e-01,
8.574e-01,
8.607e-01,
8.640e-01,
8.673e-01,
8.705e-01,
8.738e-01,
8.771e-01,
8.804e-01,
8.837e-01,
8.869e-01,
8.902e-01,
8.935e-01,
8.968e-01,
9.000e-01,
9.033e-01,
9.066e-01,
9.099e-01,
9.132e-01,
9.164e-01,
9.197e-01,
9.230e-01,
9.263e-01,
9.295e-01,
9.328e-01,
9.361e-01,
9.394e-01,
9.426e-01,
9.459e-01,
9.492e-01,
9.525e-01,
9.558e-01,
9.590e-01,
9.623e-01,
9.656e-01,
9.689e-01,
9.721e-01,
9.754e-01,
9.787e-01,
9.820e-01,
9.853e-01,
9.885e-01,
9.918e-01,
9.951e-01,
9.984e-01,


==> anc/03_results/moderate_inf/total_probability/0_062.csv <==
transmittance,probability_density
3.626e-01,
3.658e-01,
3.690e-01,
3.722e-01,
3.754e-01,
3.786e-01,
3.818e-01,
3.850e-01,
3.882e-01,
3.914e-01,
3.945e-01,
3.977e-01,
4.009e-01,
4.041e-01,
4.073e-01,
4.105e-01,
4.137e-01,
4.169e-01,
4.201e-01,
4.233e-01,
4.265e-01,
4.297e-01,
4.329e-01,
4.361e-01,
4.393e-01,
4.425e-01,
4.457e-01,
4.489e-01,
4.521e-01,
4.553e-01,
4.584e-01,
4.616e-01,
4.648e-01,
4.680e-01,
4.712e-01,
4.744e-01,
4.776e-01,
4.808e-01,
4.840e-01,
4.872e-01,
4.904e-01,
4.936e-01,
4.968e-01,
5.000e-01,
5.032e-01,
5.064e-01,
5.096e-01,
5.128e-01,
5.160e-01,
5.192e-01,
5.223e-01,
5.255e-01,
5.287e-01,
5.319e-01,
5.351e-01,
5.383e-01,
5.415e-01,
5.447e-01,
5.479e-01,
5.511e-01,
5.543e-01,
5.575e-01,
5.607e-01,
5.639e-01,
5.671e-01,
5.703e-01,
5.735e-01,
5.767e-01,
5.799e-01,
5.831e-01,
5.862e-01,
5.894e-01,
5.926e-01,
5.958e-01,
5.990e-01,
6.022e-01,
6.054e-01,
6.086e-01,
6.118e-01,
6.150e-01,
6.182e-01,
6.214e-01,
6.246e-01,
6.278e-01,
6.310e-01,
6.342e-01,
6.374e-01,
6.406e-01,
6.438e-01,
6.470e-01,
6.501e-01,
6.533e-01,
6.565e-01,
6.597e-01,
6.629e-01,
6.661e-01,
6.693e-01,
6.725e-01,
6.757e-01,
6.789e-01,
6.821e-01,
6.853e-01,
6.885e-01,
6.917e-01,
6.949e-01,
6.981e-01,
7.013e-01,
7.045e-01,
7.077e-01,
7.109e-01,
7.140e-01,
7.172e-01,
7.204e-01,
7.236e-01,
7.268e-01,
7.300e-01,
7.332e-01,
7.364e-01,
7.396e-01,
7.428e-01,
7.460e-01,
7.492e-01,
7.524e-01,
7.556e-01,
7.588e-01,
7.620e-01,
7.652e-01,
7.684e-01,
7.716e-01,
7.748e-01,
7.779e-01,
7.811e-01,
7.843e-01,
7.875e-01,
7.907e-01,
7.939e-01,
7.971e-01,
8.003e-01,
8.035e-01,
8.067e-01,
8.099e-01,
8.131e-01,
8.163e-01,
8.195e-01,
8.227e-01,
8.259e-01,
8.291e-01,
8.323e-01,
8.355e-01,
8.387e-01,
8.418e-01,
8.450e-01,
8.482e-01,
8.514e-01,
8.546e-01,
8.578e-01,
8.610e-01,
8.642e-01,
8.674e-01,
8.706e-01,
8.738e-01,
8.770e-01,
8.802e-01,
8.834e-01,
8.866e-01,
8.898e-01,
8.930e-01,
8.962e-01,
8.994e-01,
9.026e-01,
9.057e-01,
9.089e-01,
9.121e-01,
9.153e-01,
9.185e-01,
9.217e-01,
9.249e-01,
9.281e-01,
9.313e-01,
9.345e-01,
9.377e-01,
9.409e-01,
9.441e-01,
9.473e-01,
9.505e-01,
9.537e-01,
9.569e-01,
9.601e-01,
9.633e-01,
9.665e-01,
9.696e-01,
9.728e-01,
9.760e-01,
9.792e-01,
9.824e-01,
9.856e-01,
9.888e-01,
9.920e-01,
9.952e-01,
9.984e-01,


==> anc/03_results/moderate_inf/total_probability/0_063.csv <==
transmittance,probability_density
3.797e-01,
3.828e-01,
3.860e-01,
3.891e-01,
3.922e-01,
3.953e-01,
3.984e-01,
4.015e-01,
4.046e-01,
4.077e-01,
4.108e-01,
4.139e-01,
4.170e-01,
4.202e-01,
4.233e-01,
4.264e-01,
4.295e-01,
4.326e-01,
4.357e-01,
4.388e-01,
4.419e-01,
4.450e-01,
4.481e-01,
4.512e-01,
4.544e-01,
4.575e-01,
4.606e-01,
4.637e-01,
4.668e-01,
4.699e-01,
4.730e-01,
4.761e-01,
4.792e-01,
4.823e-01,
4.854e-01,
4.886e-01,
4.917e-01,
4.948e-01,
4.979e-01,
5.010e-01,
5.041e-01,
5.072e-01,
5.103e-01,
5.134e-01,
5.165e-01,
5.196e-01,
5.228e-01,
5.259e-01,
5.290e-01,
5.321e-01,
5.352e-01,
5.383e-01,
5.414e-01,
5.445e-01,
5.476e-01,
5.507e-01,
5.538e-01,
5.570e-01,
5.601e-01,
5.632e-01,
5.663e-01,
5.694e-01,
5.725e-01,
5.756e-01,
5.787e-01,
5.818e-01,
5.849e-01,
5.880e-01,
5.912e-01,
5.943e-01,
5.974e-01,
6.005e-01,
6.036e-01,
6.067e-01,
6.098e-01,
6.129e-01,
6.160e-01,
6.191e-01,
6.222e-01,
6.254e-01,
6.285e-01,
6.316e-01,
6.347e-01,
6.378e-01,
6.409e-01,
6.440e-01,
6.471e-01,
6.502e-01,
6.533e-01,
6.564e-01,
6.596e-01,
6.627e-01,
6.658e-01,
6.689e-01,
6.720e-01,
6.751e-01,
6.782e-01,
6.813e-01,
6.844e-01,
6.875e-01,
6.906e-01,
6.938e-01,
6.969e-01,
7.000e-01,
7.031e-01,
7.062e-01,
7.093e-01,
7.124e-01,
7.155e-01,
7.186e-01,
7.217e-01,
7.248e-01,
7.280e-01,
7.311e-01,
7.342e-01,
7.373e-01,
7.404e-01,
7.435e-01,
7.466e-01,
7.497e-01,
7.528e-01,
7.559e-01,
7.590e-01,
7.622e-01,
7.653e-01,
7.684e-01,
7.715e-01,
7.746e-01,
7.777e-01,
7.808e-01,
7.839e-01,
7.870e-01,
7.901e-01,
7.932e-01,
7.964e-01,
7.995e-01,
8.026e-01,
8.057e-01,
8.088e-01,
8.119e-01,
8.150e-01,
8.181e-01,
8.212e-01,
8.243e-01,
8.274e-01,
8.306e-01,
8.337e-01,
8.368e-01,
8.399e-01,
8.430e-01,
8.461e-01,
8.492e-01,
8.523e-01,
8.554e-01,
8.585e-01,
8.616e-01,
8.648e-01,
8.679e-01,
8.710e-01,
8.741e-01,
8.772e-01,
8.803e-01,
8.834e-01,
8.865e-01,
8.896e-01,
8.927e-01,
8.958e-01,
8.990e-01,
9.021e-01,
9.052e-01,
9.083e-01,
9.114e-01,
9.145e-01,
9.176e-01,
9.207e-01,
9.238e-01,
9.269e-01,
9.300e-01,
9.332e-01,
9.363e-01,
9.394e-01,
9.425e-01,
9.456e-01,
9.487e-01,
9.518e-01,
9.549e-01,
9.580e-01,
9.611e-01,
9.642e-01,
9.674e-01,
9.705e-01,
9.736e-01,
9.767e-01,
9.798e-01,
9.829e-01,
9.860e-01,
9.891e-01,
9.922e-01,
9.953e-01,
9.984e-01,


==> anc/03_results/moderate_inf/total_probability/0_064.csv <==
transmittance,probability_density
3.971e-01,
4.002e-01,
4.032e-01,
4.062e-01,
4.092e-01,
4.123e-01,
4.153e-01,
4.183e-01,
4.213e-01,
4.243e-01,
4.274e-01,
4.304e-01,
4.334e-01,
4.364e-01,
4.395e-01,
4.425e-01,
4.455e-01,
4.485e-01,
4.515e-01,
4.546e-01,
4.576e-01,
4.606e-01,
4.636e-01,
4.666e-01,
4.697e-01,
4.727e-01,
4.757e-01,
4.787e-01,
4.818e-01,
4.848e-01,
4.878e-01,
4.908e-01,
4.938e-01,
4.969e-01,
4.999e-01,
5.029e-01,
5.059e-01,
5.090e-01,
5.120e-01,
5.150e-01,
5.180e-01,
5.210e-01,
5.241e-01,
5.271e-01,
5.301e-01,
5.331e-01,
5.362e-01,
5.392e-01,
5.422e-01,
5.452e-01,
5.482e-01,
5.513e-01,
5.543e-01,
5.573e-01,
5.603e-01,
5.633e-01,
5.664e-01,
5.694e-01,
5.724e-01,
5.754e-01,
5.785e-01,
5.815e-01,
5.845e-01,
5.875e-01,
5.905e-01,
5.936e-01,
5.966e-01,
5.996e-01,
6.026e-01,
6.057e-01,
6.087e-01,
6.117e-01,
6.147e-01,
6.177e-01,
6.208e-01,
6.238e-01,
6.268e-01,
6.298e-01,
6.328e-01,
6.359e-01,
6.389e-01,
6.419e-01,
6.449e-01,
6.480e-01,
6.510e-01,
6.540e-01,
6.570e-01,
6.600e-01,
6.631e-01,
6.661e-01,
6.691e-01,
6.721e-01,
6.752e-01,
6.782e-01,
6.812e-01,
6.842e-01,
6.872e-01,
6.903e-01,
6.933e-01,
6.963e-01,
6.993e-01,
7.024e-01,
7.054e-01,
7.084e-01,
7.114e-01,
7.144e-01,
7.175e-01,
7.205e-01,
7.235e-01,
7.265e-01,
7.295e-01,
7.326e-01,
7.356e-01,
7.386e-01,
7.416e-01,
7.447e-01,
7.477e-01,
7.507e-01,
7.537e-01,
7.567e-01,
7.598e-01,
7.628e-01,
7.658e-01,
7.688e-01,
7.719e-01,
7.749e-01,
7.779e-01,
7.809e-01,
7.839e-01,
7.870e-01,
7.900e-01,
7.930e-01,
7.960e-01,
7.990e-01,
8.021e-01,
8.051e-01,
8.081e-01,
8.111e-01,
8.142e-01,
8.172e-01,
8.202e-01,
8.232e-01,
8.262e-01,
8.293e-01,
8.323e-01,
8.353e-01,
8.383e-01,
8.414e-01,
8.444e-01,
8.474e-01,
8.504e-01,
8.534e-01,
8.565e-01,
8.595e-01,
8.625e-01,
8.655e-01,
8.686e-01,
8.716e-01,
8.746e-01,
8.776e-01,
8.806e-01,
8.837e-01,
8.867e-01,
8.897e-01,
8.927e-01,
8.957e-01,
8.988e-01,
9.018e-01,
9.048e-01,
9.078e-01,
9.109e-01,
9.139e-01,
9.169e-01,
9.199e-01,
9.229e-01,
9.260e-01,
9.290e-01,
9.320e-01,
9.350e-01,
9.381e-01,
9.411e-01,
9.441e-01,
9.471e-01,
9.501e-01,
9.532e-01,
9.562e-01,
9.592e-01,
9.622e-01,
9.652e-01,
9.683e-01,
9.713e-01,
9.743e-01,
9.773e-01,
9.804e-01,
9.834e-01,
9.864e-01,
9.894e-01,
9.924e-01,
9.955e-01,
9.985e-01,


==> anc/03_results/moderate_inf/total_probability/0_065.csv <==
transmittance,probability_density
4.167e-01,
4.197e-01,
4.226e-01,
4.255e-01,
4.284e-01,
4.314e-01,
4.343e-01,
4.372e-01,
4.401e-01,
4.430e-01,
4.460e-01,
4.489e-01,
4.518e-01,
4.547e-01,
4.577e-01,
4.606e-01,
4.635e-01,
4.664e-01,
4.694e-01,
4.723e-01,
4.752e-01,
4.781e-01,
4.811e-01,
4.840e-01,
4.869e-01,
4.898e-01,
4.927e-01,
4.957e-01,
4.986e-01,
5.015e-01,
5.044e-01,
5.074e-01,
5.103e-01,
5.132e-01,
5.161e-01,
5.191e-01,
5.220e-01,
5.249e-01,
5.278e-01,
5.308e-01,
5.337e-01,
5.366e-01,
5.395e-01,
5.425e-01,
5.454e-01,
5.483e-01,
5.512e-01,
5.541e-01,
5.571e-01,
5.600e-01,
5.629e-01,
5.658e-01,
5.688e-01,
5.717e-01,
5.746e-01,
5.775e-01,
5.805e-01,
5.834e-01,
5.863e-01,
5.892e-01,
5.922e-01,
5.951e-01,
5.980e-01,
6.009e-01,
6.038e-01,
6.068e-01,
6.097e-01,
6.126e-01,
6.155e-01,
6.185e-01,
6.214e-01,
6.243e-01,
6.272e-01,
6.302e-01,
6.331e-01,
6.360e-01,
6.389e-01,
6.419e-01,
6.448e-01,
6.477e-01,
6.506e-01,
6.535e-01,
6.565e-01,
6.594e-01,
6.623e-01,
6.652e-01,
6.682e-01,
6.711e-01,
6.740e-01,
6.769e-01,
6.799e-01,
6.828e-01,
6.857e-01,
6.886e-01,
6.916e-01,
6.945e-01,
6.974e-01,
7.003e-01,
7.033e-01,
7.062e-01,
7.091e-01,
7.120e-01,
7.149e-01,
7.179e-01,
7.208e-01,
7.237e-01,
7.266e-01,
7.296e-01,
7.325e-01,
7.354e-01,
7.383e-01,
7.413e-01,
7.442e-01,
7.471e-01,
7.500e-01,
7.530e-01,
7.559e-01,
7.588e-01,
7.617e-01,
7.646e-01,
7.676e-01,
7.705e-01,
7.734e-01,
7.763e-01,
7.793e-01,
7.822e-01,
7.851e-01,
7.880e-01,
7.910e-01,
7.939e-01,
7.968e-01,
7.997e-01,
8.027e-01,
8.056e-01,
8.085e-01,
8.114e-01,
8.143e-01,
8.173e-01,
8.202e-01,
8.231e-01,
8.260e-01,
8.290e-01,
8.319e-01,
8.348e-01,
8.377e-01,
8.407e-01,
8.436e-01,
8.465e-01,
8.494e-01,
8.524e-01,
8.553e-01,
8.582e-01,
8.611e-01,
8.641e-01,
8.670e-01,
8.699e-01,
8.728e-01,
8.757e-01,
8.787e-01,
8.816e-01,
8.845e-01,
8.874e-01,
8.904e-01,
8.933e-01,
8.962e-01,
8.991e-01,
9.021e-01,
9.050e-01,
9.079e-01,
9.108e-01,
9.138e-01,
9.167e-01,
9.196e-01,
9.225e-01,
9.254e-01,
9.284e-01,
9.313e-01,
9.342e-01,
9.371e-01,
9.401e-01,
9.430e-01,
9.459e-01,
9.488e-01,
9.518e-01,
9.547e-01,
9.576e-01,
9.605e-01,
9.635e-01,
9.664e-01,
9.693e-01,
9.722e-01,
9.751e-01,
9.781e-01,
9.810e-01,
9.839e-01,
9.868e-01,
9.898e-01,
9.927e-01,
9.956e-01,
9.985e-01,


==> anc/03_results/moderate_inf/tracked_numerical/0_001.csv <==
transmittance,probability_density
4.169e-05,7.196e+00
1.251e-04,3.046e+01
2.085e-04,6.368e+01
2.918e-04,9.930e+01
3.752e-04,1.480e+02
4.586e-04,1.764e+02
5.420e-04,2.112e+02
6.253e-04,2.455e+02
7.087e-04,2.754e+02
7.921e-04,2.962e+02
8.755e-04,3.106e+02
9.589e-04,3.165e+02
1.042e-03,3.402e+02
1.126e-03,3.508e+02
1.209e-03,3.545e+02
1.292e-03,3.532e+02
1.376e-03,3.434e+02
1.459e-03,3.458e+02
1.543e-03,3.550e+02
1.626e-03,3.361e+02
1.709e-03,3.323e+02
1.793e-03,3.145e+02
1.876e-03,3.055e+02
1.959e-03,3.128e+02
2.043e-03,2.852e+02
2.126e-03,2.767e+02
2.210e-03,2.704e+02
2.293e-03,2.598e+02
2.376e-03,2.568e+02
2.460e-03,2.426e+02
2.543e-03,2.274e+02
2.626e-03,2.230e+02
2.710e-03,2.156e+02
2.793e-03,1.935e+02
2.877e-03,1.988e+02
2.960e-03,1.799e+02
3.043e-03,1.704e+02
3.127e-03,1.600e+02
3.210e-03,1.560e+02
3.294e-03,1.505e+02
3.377e-03,1.440e+02
3.460e-03,1.310e+02
3.544e-03,1.124e+02
3.627e-03,1.153e+02
3.710e-03,1.089e+02
3.794e-03,1.010e+02
3.877e-03,9.822e+01
3.961e-03,9.187e+01
4.044e-03,8.899e+01
4.127e-03,7.808e+01
4.211e-03,7.832e+01
4.294e-03,7.592e+01
4.377e-03,7.040e+01
4.461e-03,6.752e+01
4.544e-03,6.344e+01
4.628e-03,5.985e+01
4.711e-03,5.661e+01
4.794e-03,4.989e+01
4.878e-03,4.737e+01
4.961e-03,3.922e+01
5.044e-03,3.850e+01
5.128e-03,3.934e+01
5.211e-03,4.030e+01
5.295e-03,3.634e+01
5.378e-03,3.106e+01
5.461e-03,2.806e+01
5.545e-03,2.686e+01
5.628e-03,2.303e+01
5.712e-03,2.291e+01
5.795e-03,2.111e+01
5.878e-03,1.919e+01
5.962e-03,2.099e+01
6.045e-03,1.763e+01
6.128e-03,1.751e+01
6.212e-03,1.619e+01
6.295e-03,1.451e+01
6.379e-03,1.463e+01
6.462e-03,1.343e+01
6.545e-03,1.187e+01
6.629e-03,1.379e+01
6.712e-03,1.043e+01
6.795e-03,9.954e+00
6.879e-03,1.091e+01
6.962e-03,8.395e+00
7.046e-03,8.155e+00
7.129e-03,6.836e+00
7.212e-03,6.716e+00
7.296e-03,5.997e+00
7.379e-03,6.476e+00
7.463e-03,4.797e+00
7.546e-03,4.677e+00
7.629e-03,3.838e+00
7.713e-03,4.797e+00
7.796e-03,4.677e+00
7.879e-03,3.598e+00
7.963e-03,4.198e+00
8.046e-03,4.318e+00
8.130e-03,3.838e+00
8.213e-03,3.238e+00
8.296e-03,3.598e+00
8.380e-03,2.519e+00
8.463e-03,2.519e+00
8.546e-03,1.799e+00
8.630e-03,1.559e+00
8.713e-03,1.799e+00
8.797e-03,1.919e+00
8.880e-03,2.159e+00
8.963e-03,5.997e-01
9.047e-03,1.319e+00
9.130e-03,2.039e+00
9.213e-03,9.595e-01
9.297e-03,1.919e+00
9.380e-03,1.199e+00
9.464e-03,1.199e+00
9.547e-03,8.395e-01
9.630e-03,8.395e-01
9.714e-03,8.395e-01
9.797e-03,1.199e+00
9.881e-03,7.196e-01
9.964e-03,2.399e-01
1.005e-02,5.997e-01
1.013e-02,1.319e+00
1.021e-02,2.399e-01
1.030e-02,7.196e-01
1.038e-02,4.797e-01
1.046e-02,3.598e-01
1.055e-02,3.598e-01
1.063e-02,4.797e-01
1.071e-02,3.598e-01
1.080e-02,1.199e-01
1.088e-02,2.399e-01
1.096e-02,0.000e+00
1.105e-02,2.399e-01
1.113e-02,1.199e-01
1.121e-02,3.598e-01
1.130e-02,4.797e-01
1.138e-02,4.797e-01
1.146e-02,1.199e-01
1.155e-02,1.199e-01
1.163e-02,2.399e-01
1.171e-02,2.399e-01
1.180e-02,2.399e-01
1.188e-02,0.000e+00
1.197e-02,2.399e-01
1.205e-02,1.199e-01
1.213e-02,0.000e+00
1.222e-02,0.000e+00
1.230e-02,1.199e-01
1.238e-02,1.199e-01
1.247e-02,1.199e-01
1.255e-02,0.000e+00
1.263e-02,0.000e+00
1.272e-02,1.199e-01
1.280e-02,0.000e+00
1.288e-02,0.000e+00
1.297e-02,0.000e+00
1.305e-02,0.000e+00
1.313e-02,0.000e+00
1.322e-02,0.000e+00
1.330e-02,1.199e-01
1.338e-02,0.000e+00
1.347e-02,0.000e+00
1.355e-02,0.000e+00
1.363e-02,0.000e+00
1.372e-02,0.000e+00
1.380e-02,0.000e+00
1.388e-02,0.000e+00
1.397e-02,0.000e+00
1.405e-02,0.000e+00
1.413e-02,0.000e+00
1.422e-02,0.000e+00
1.430e-02,0.000e+00
1.438e-02,0.000e+00
1.447e-02,0.000e+00
1.455e-02,0.000e+00
1.463e-02,0.000e+00
1.472e-02,0.000e+00
1.480e-02,0.000e+00
1.488e-02,0.000e+00
1.497e-02,0.000e+00
1.505e-02,0.000e+00
1.513e-02,1.199e-01
1.522e-02,0.000e+00
1.530e-02,0.000e+00
1.538e-02,0.000e+00
1.547e-02,0.000e+00
1.555e-02,0.000e+00
1.563e-02,0.000e+00
1.572e-02,0.000e+00
1.580e-02,0.000e+00
1.588e-02,0.000e+00
1.597e-02,0.000e+00
1.605e-02,0.000e+00
1.613e-02,0.000e+00
1.622e-02,0.000e+00
1.630e-02,0.000e+00
1.638e-02,0.000e+00
1.647e-02,0.000e+00
1.655e-02,0.000e+00
1.663e-02,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_002.csv <==
transmittance,probability_density
1.620e-04,1.296e+00
4.861e-04,6.480e+00
8.102e-04,1.426e+01
1.134e-03,2.262e+01
1.458e-03,3.296e+01
1.782e-03,4.160e+01
2.106e-03,5.064e+01
2.430e-03,5.801e+01
2.755e-03,6.613e+01
3.079e-03,7.020e+01
3.403e-03,7.730e+01
3.727e-03,8.088e+01
4.051e-03,8.233e+01
4.375e-03,8.699e+01
4.699e-03,8.832e+01
5.023e-03,8.903e+01
5.347e-03,9.205e+01
5.671e-03,8.631e+01
5.995e-03,8.838e+01
6.319e-03,8.508e+01
6.643e-03,8.591e+01
6.967e-03,8.005e+01
7.291e-03,7.903e+01
7.615e-03,7.980e+01
7.939e-03,7.545e+01
8.264e-03,7.388e+01
8.588e-03,6.915e+01
8.912e-03,6.826e+01
9.236e-03,6.807e+01
9.560e-03,6.255e+01
9.884e-03,5.962e+01
1.021e-02,5.860e+01
1.053e-02,5.598e+01
1.086e-02,5.332e+01
1.118e-02,5.098e+01
1.150e-02,4.684e+01
1.183e-02,4.888e+01
1.215e-02,4.360e+01
1.248e-02,4.169e+01
1.280e-02,3.947e+01
1.312e-02,3.536e+01
1.345e-02,3.771e+01
1.377e-02,3.339e+01
1.410e-02,3.249e+01
1.442e-02,2.885e+01
1.474e-02,2.666e+01
1.507e-02,2.438e+01
1.539e-02,2.355e+01
1.572e-02,2.256e+01
1.604e-02,2.228e+01
1.637e-02,2.188e+01
1.669e-02,2.203e+01
1.701e-02,1.990e+01
1.734e-02,1.737e+01
1.766e-02,1.861e+01
1.799e-02,1.478e+01
1.831e-02,1.484e+01
1.863e-02,1.352e+01
1.896e-02,1.216e+01
1.928e-02,1.247e+01
1.961e-02,1.216e+01
1.993e-02,1.025e+01
2.025e-02,1.028e+01
2.058e-02,8.394e+00
2.090e-02,9.103e+00
2.123e-02,6.974e+00
2.155e-02,7.283e+00
2.187e-02,6.419e+00
2.220e-02,6.542e+00
2.252e-02,6.233e+00
2.285e-02,5.462e+00
2.317e-02,6.017e+00
2.349e-02,4.012e+00
2.382e-02,4.968e+00
2.414e-02,4.289e+00
2.447e-02,4.042e+00
2.479e-02,4.166e+00
2.511e-02,3.425e+00
2.544e-02,3.703e+00
2.576e-02,2.561e+00
2.609e-02,3.271e+00
2.641e-02,2.716e+00
2.673e-02,2.314e+00
2.706e-02,2.314e+00
2.738e-02,2.407e+00
2.771e-02,2.006e+00
2.803e-02,2.160e+00
2.836e-02,1.882e+00
2.868e-02,2.222e+00
2.900e-02,1.203e+00
2.933e-02,1.450e+00
2.965e-02,1.142e+00
2.998e-02,1.358e+00
3.030e-02,1.234e+00
3.062e-02,9.566e-01
3.095e-02,9.258e-01
3.127e-02,5.863e-01
3.160e-02,8.023e-01
3.192e-02,9.875e-01
3.224e-02,9.566e-01
3.257e-02,5.555e-01
3.289e-02,6.789e-01
3.322e-02,6.172e-01
3.354e-02,6.789e-01
3.386e-02,4.012e-01
3.419e-02,5.246e-01
3.451e-02,4.320e-01
3.484e-02,4.012e-01
3.516e-02,4.320e-01
3.548e-02,2.777e-01
3.581e-02,5.863e-01
3.613e-02,3.394e-01
3.646e-02,3.703e-01
3.678e-02,1.852e-01
3.710e-02,2.469e-01
3.743e-02,2.469e-01
3.775e-02,1.543e-01
3.808e-02,1.543e-01
3.840e-02,1.543e-01
3.873e-02,2.160e-01
3.905e-02,3.086e-01
3.937e-02,2.160e-01
3.970e-02,6.172e-02
4.002e-02,1.234e-01
4.035e-02,9.258e-02
4.067e-02,1.852e-01
4.099e-02,9.258e-02
4.132e-02,9.258e-02
4.164e-02,1.234e-01
4.197e-02,1.543e-01
4.229e-02,1.543e-01
4.261e-02,0.000e+00
4.294e-02,6.172e-02
4.326e-02,3.086e-02
4.359e-02,3.086e-02
4.391e-02,6.172e-02
4.423e-02,3.086e-02
4.456e-02,0.000e+00
4.488e-02,9.258e-02
4.521e-02,3.086e-02
4.553e-02,6.172e-02
4.585e-02,0.000e+00
4.618e-02,3.086e-02
4.650e-02,0.000e+00
4.683e-02,0.000e+00
4.715e-02,0.000e+00
4.747e-02,0.000e+00
4.780e-02,0.000e+00
4.812e-02,0.000e+00
4.845e-02,3.086e-02
4.877e-02,3.086e-02
4.910e-02,3.086e-02
4.942e-02,0.000e+00
4.974e-02,0.000e+00
5.007e-02,0.000e+00
5.039e-02,3.086e-02
5.072e-02,0.000e+00
5.104e-02,0.000e+00
5.136e-02,3.086e-02
5.169e-02,0.000e+00
5.201e-02,0.000e+00
5.234e-02,0.000e+00
5.266e-02,3.086e-02
5.298e-02,0.000e+00
5.331e-02,0.000e+00
5.363e-02,0.000e+00
5.396e-02,0.000e+00
5.428e-02,0.000e+00
5.460e-02,0.000e+00
5.493e-02,0.000e+00
5.525e-02,0.000e+00
5.558e-02,0.000e+00
5.590e-02,0.000e+00
5.622e-02,0.000e+00
5.655e-02,0.000e+00
5.687e-02,0.000e+00
5.720e-02,0.000e+00
5.752e-02,0.000e+00
5.784e-02,0.000e+00
5.817e-02,0.000e+00
5.849e-02,0.000e+00
5.882e-02,3.086e-02
5.914e-02,0.000e+00
5.947e-02,0.000e+00
5.979e-02,0.000e+00
6.011e-02,0.000e+00
6.044e-02,0.000e+00
6.076e-02,0.000e+00
6.109e-02,0.000e+00
6.141e-02,0.000e+00
6.173e-02,0.000e+00
6.206e-02,0.000e+00
6.238e-02,0.000e+00
6.271e-02,0.000e+00
6.303e-02,0.000e+00
6.335e-02,0.000e+00
6.368e-02,0.000e+00
6.400e-02,0.000e+00
6.433e-02,0.000e+00
6.465e-02,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_003.csv <==
transmittance,probability_density
3.493e-04,4.581e-01
1.048e-03,2.276e+00
1.746e-03,5.211e+00
2.445e-03,9.019e+00
3.143e-03,1.241e+01
3.842e-03,1.772e+01
4.540e-03,2.074e+01
5.239e-03,2.375e+01
5.937e-03,2.815e+01
6.636e-03,2.994e+01
7.334e-03,3.307e+01
8.033e-03,3.586e+01
8.731e-03,3.542e+01
9.430e-03,3.810e+01
1.013e-02,3.928e+01
1.083e-02,3.943e+01
1.153e-02,4.109e+01
1.222e-02,3.946e+01
1.292e-02,3.936e+01
1.362e-02,4.070e+01
1.432e-02,3.821e+01
1.502e-02,3.790e+01
1.572e-02,3.651e+01
1.641e-02,3.734e+01
1.711e-02,3.581e+01
1.781e-02,3.387e+01
1.851e-02,3.267e+01
1.921e-02,3.194e+01
1.991e-02,3.128e+01
2.061e-02,3.067e+01
2.130e-02,2.911e+01
2.200e-02,2.827e+01
2.270e-02,2.666e+01
2.340e-02,2.596e+01
2.410e-02,2.429e+01
2.480e-02,2.299e+01
2.550e-02,2.259e+01
2.619e-02,2.166e+01
2.689e-02,2.059e+01
2.759e-02,1.977e+01
2.829e-02,1.767e+01
2.899e-02,1.674e+01
2.969e-02,1.707e+01
3.038e-02,1.599e+01
3.108e-02,1.520e+01
3.178e-02,1.374e+01
3.248e-02,1.225e+01
3.318e-02,1.158e+01
3.388e-02,1.142e+01
3.458e-02,1.041e+01
3.527e-02,1.067e+01
3.597e-02,1.064e+01
3.667e-02,9.649e+00
3.737e-02,9.520e+00
3.807e-02,8.948e+00
3.877e-02,8.060e+00
3.947e-02,7.788e+00
4.016e-02,6.657e+00
4.086e-02,6.271e+00
4.156e-02,6.070e+00
4.226e-02,5.483e+00
4.296e-02,5.311e+00
4.366e-02,5.455e+00
4.435e-02,4.567e+00
4.505e-02,4.667e+00
4.575e-02,3.550e+00
4.645e-02,3.937e+00
4.715e-02,3.178e+00
4.785e-02,3.436e+00
4.855e-02,2.878e+00
4.924e-02,2.777e+00
4.994e-02,2.634e+00
5.064e-02,2.548e+00
5.134e-02,2.505e+00
5.204e-02,2.348e+00
5.274e-02,2.105e+00
5.344e-02,1.761e+00
5.413e-02,1.847e+00
5.483e-02,2.105e+00
5.553e-02,1.575e+00
5.623e-02,1.417e+00
5.693e-02,1.460e+00
5.763e-02,1.203e+00
5.832e-02,9.735e-01
5.902e-02,9.592e-01
5.972e-02,1.031e+00
6.042e-02,1.117e+00
6.112e-02,9.162e-01
6.182e-02,1.031e+00
6.252e-02,8.447e-01
6.321e-02,7.731e-01
6.391e-02,6.442e-01
6.461e-02,5.440e-01
6.531e-02,4.581e-01
6.601e-02,5.440e-01
6.671e-02,6.013e-01
6.741e-02,4.152e-01
6.810e-02,4.438e-01
6.880e-02,4.009e-01
6.950e-02,4.438e-01
7.020e-02,3.006e-01
7.090e-02,4.152e-01
7.160e-02,2.291e-01
7.229e-02,2.720e-01
7.299e-02,2.577e-01
7.369e-02,2.434e-01
7.439e-02,1.718e-01
7.509e-02,2.147e-01
7.579e-02,2.291e-01
7.649e-02,2.434e-01
7.718e-02,1.575e-01
7.788e-02,2.004e-01
7.858e-02,1.575e-01
7.928e-02,1.288e-01
7.998e-02,1.861e-01
8.068e-02,1.002e-01
8.138e-02,1.575e-01
8.207e-02,7.158e-02
8.277e-02,1.432e-01
8.347e-02,7.158e-02
8.417e-02,5.727e-02
8.487e-02,8.590e-02
8.557e-02,2.863e-02
8.626e-02,2.863e-02
8.696e-02,4.295e-02
8.766e-02,7.158e-02
8.836e-02,7.158e-02
8.906e-02,2.863e-02
8.976e-02,2.863e-02
9.046e-02,5.727e-02
9.115e-02,1.002e-01
9.185e-02,1.432e-02
9.255e-02,5.727e-02
9.325e-02,7.158e-02
9.395e-02,1.432e-02
9.465e-02,1.432e-02
9.535e-02,2.863e-02
9.604e-02,2.863e-02
9.674e-02,0.000e+00
9.744e-02,0.000e+00
9.814e-02,1.432e-02
9.884e-02,0.000e+00
9.954e-02,0.000e+00
1.002e-01,0.000e+00
1.009e-01,1.432e-02
1.016e-01,1.432e-02
1.023e-01,0.000e+00
1.030e-01,1.432e-02
1.037e-01,0.000e+00
1.044e-01,0.000e+00
1.051e-01,1.432e-02
1.058e-01,0.000e+00
1.065e-01,0.000e+00
1.072e-01,1.432e-02
1.079e-01,0.000e+00
1.086e-01,1.432e-02
1.093e-01,0.000e+00
1.100e-01,0.000e+00
1.107e-01,0.000e+00
1.114e-01,0.000e+00
1.121e-01,0.000e+00
1.128e-01,0.000e+00
1.135e-01,0.000e+00
1.142e-01,0.000e+00
1.149e-01,0.000e+00
1.156e-01,0.000e+00
1.163e-01,0.000e+00
1.170e-01,0.000e+00
1.177e-01,0.000e+00
1.184e-01,0.000e+00
1.191e-01,0.000e+00
1.198e-01,0.000e+00
1.205e-01,0.000e+00
1.212e-01,0.000e+00
1.219e-01,0.000e+00
1.226e-01,0.000e+00
1.233e-01,0.000e+00
1.240e-01,0.000e+00
1.247e-01,0.000e+00
1.254e-01,0.000e+00
1.261e-01,0.000e+00
1.268e-01,1.432e-02
1.275e-01,0.000e+00
1.282e-01,0.000e+00
1.289e-01,0.000e+00
1.296e-01,0.000e+00
1.303e-01,0.000e+00
1.310e-01,0.000e+00
1.317e-01,0.000e+00
1.324e-01,0.000e+00
1.331e-01,0.000e+00
1.338e-01,0.000e+00
1.345e-01,0.000e+00
1.352e-01,0.000e+00
1.359e-01,0.000e+00
1.366e-01,0.000e+00
1.373e-01,0.000e+00
1.380e-01,0.000e+00
1.387e-01,0.000e+00
1.394e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_004.csv <==
transmittance,probability_density
5.673e-04,1.675e-01
1.702e-03,8.901e-01
2.837e-03,2.124e+00
3.971e-03,3.931e+00
5.106e-03,5.887e+00
6.241e-03,7.914e+00
7.375e-03,1.057e+01
8.510e-03,1.189e+01
9.645e-03,1.364e+01
1.078e-02,1.543e+01
1.191e-02,1.694e+01
1.305e-02,1.865e+01
1.418e-02,1.993e+01
1.532e-02,1.996e+01
1.645e-02,2.117e+01
1.759e-02,2.200e+01
1.872e-02,2.284e+01
1.986e-02,2.259e+01
2.099e-02,2.341e+01
2.213e-02,2.290e+01
2.326e-02,2.260e+01
2.439e-02,2.308e+01
2.553e-02,2.249e+01
2.666e-02,2.160e+01
2.780e-02,2.093e+01
2.893e-02,2.166e+01
3.007e-02,2.077e+01
3.120e-02,1.994e+01
3.234e-02,1.920e+01
3.347e-02,1.852e+01
3.461e-02,1.900e+01
3.574e-02,1.745e+01
3.688e-02,1.777e+01
3.801e-02,1.645e+01
3.915e-02,1.608e+01
4.028e-02,1.528e+01
4.141e-02,1.491e+01
4.255e-02,1.426e+01
4.368e-02,1.322e+01
4.482e-02,1.299e+01
4.595e-02,1.266e+01
4.709e-02,1.222e+01
4.822e-02,1.133e+01
4.936e-02,1.110e+01
5.049e-02,1.000e+01
5.163e-02,9.977e+00
5.276e-02,9.430e+00
5.390e-02,8.893e+00
5.503e-02,8.320e+00
5.617e-02,7.950e+00
5.730e-02,6.874e+00
5.843e-02,6.645e+00
5.957e-02,6.284e+00
6.070e-02,6.716e+00
6.184e-02,6.319e+00
6.297e-02,6.178e+00
6.411e-02,5.491e+00
6.524e-02,5.394e+00
6.638e-02,5.667e+00
6.751e-02,4.671e+00
6.865e-02,4.371e+00
6.978e-02,3.860e+00
7.092e-02,3.622e+00
7.205e-02,3.728e+00
7.318e-02,3.384e+00
7.432e-02,3.058e+00
7.545e-02,3.305e+00
7.659e-02,2.811e+00
7.772e-02,2.538e+00
7.886e-02,2.353e+00
7.999e-02,2.291e+00
8.113e-02,1.895e+00
8.226e-02,2.177e+00
8.340e-02,1.754e+00
8.453e-02,1.692e+00
8.567e-02,1.560e+00
8.680e-02,1.595e+00
8.794e-02,1.498e+00
8.907e-02,1.322e+00
9.020e-02,1.234e+00
9.134e-02,1.296e+00
9.247e-02,1.084e+00
9.361e-02,9.783e-01
9.474e-02,1.216e+00
9.588e-02,9.695e-01
9.701e-02,8.813e-01
9.815e-02,7.932e-01
9.928e-02,7.227e-01
1.004e-01,6.434e-01
1.016e-01,5.464e-01
1.027e-01,6.698e-01
1.038e-01,5.729e-01
1.050e-01,5.112e-01
1.061e-01,5.024e-01
1.072e-01,5.112e-01
1.084e-01,4.671e-01
1.095e-01,4.495e-01
1.106e-01,3.966e-01
1.118e-01,3.349e-01
1.129e-01,2.820e-01
1.140e-01,2.644e-01
1.152e-01,2.997e-01
1.163e-01,2.908e-01
1.174e-01,2.115e-01
1.186e-01,2.380e-01
1.197e-01,2.820e-01
1.208e-01,1.586e-01
1.220e-01,2.380e-01
1.231e-01,1.146e-01
1.242e-01,1.763e-01
1.254e-01,1.322e-01
1.265e-01,9.695e-02
1.276e-01,1.234e-01
1.288e-01,1.234e-01
1.299e-01,1.586e-01
1.311e-01,1.058e-01
1.322e-01,7.932e-02
1.333e-01,1.146e-01
1.345e-01,6.169e-02
1.356e-01,1.058e-01
1.367e-01,1.234e-01
1.379e-01,6.169e-02
1.390e-01,5.288e-02
1.401e-01,7.051e-02
1.413e-01,7.051e-02
1.424e-01,4.407e-02
1.435e-01,1.763e-02
1.447e-01,1.763e-02
1.458e-01,2.644e-02
1.469e-01,3.525e-02
1.481e-01,4.407e-02
1.492e-01,1.763e-02
1.503e-01,3.525e-02
1.515e-01,2.644e-02
1.526e-01,1.763e-02
1.537e-01,1.763e-02
1.549e-01,6.169e-02
1.560e-01,3.525e-02
1.571e-01,1.763e-02
1.583e-01,1.763e-02
1.594e-01,8.813e-03
1.606e-01,8.813e-03
1.617e-01,1.763e-02
1.628e-01,8.813e-03
1.640e-01,0.000e+00
1.651e-01,0.000e+00
1.662e-01,0.000e+00
1.674e-01,8.813e-03
1.685e-01,0.000e+00
1.696e-01,0.000e+00
1.708e-01,0.000e+00
1.719e-01,0.000e+00
1.730e-01,0.000e+00
1.742e-01,8.813e-03
1.753e-01,0.000e+00
1.764e-01,8.813e-03
1.776e-01,0.000e+00
1.787e-01,8.813e-03
1.798e-01,8.813e-03
1.810e-01,0.000e+00
1.821e-01,0.000e+00
1.832e-01,0.000e+00
1.844e-01,0.000e+00
1.855e-01,0.000e+00
1.866e-01,0.000e+00
1.878e-01,0.000e+00
1.889e-01,0.000e+00
1.901e-01,0.000e+00
1.912e-01,0.000e+00
1.923e-01,0.000e+00
1.935e-01,0.000e+00
1.946e-01,0.000e+00
1.957e-01,0.000e+00
1.969e-01,0.000e+00
1.980e-01,0.000e+00
1.991e-01,0.000e+00
2.003e-01,0.000e+00
2.014e-01,0.000e+00
2.025e-01,0.000e+00
2.037e-01,0.000e+00
2.048e-01,0.000e+00
2.059e-01,8.813e-03
2.071e-01,0.000e+00
2.082e-01,0.000e+00
2.093e-01,0.000e+00
2.105e-01,0.000e+00
2.116e-01,0.000e+00
2.127e-01,0.000e+00
2.139e-01,0.000e+00
2.150e-01,0.000e+00
2.162e-01,0.000e+00
2.173e-01,0.000e+00
2.184e-01,0.000e+00
2.196e-01,0.000e+00
2.207e-01,0.000e+00
2.218e-01,0.000e+00
2.230e-01,0.000e+00
2.241e-01,0.000e+00
2.252e-01,0.000e+00
2.264e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_005.csv <==
transmittance,probability_density
8.181e-04,7.334e-02
2.454e-03,3.972e-01
4.091e-03,9.228e-01
5.727e-03,1.919e+00
7.363e-03,3.086e+00
8.999e-03,4.211e+00
1.064e-02,5.500e+00
1.227e-02,6.979e+00
1.391e-02,7.517e+00
1.554e-02,8.721e+00
1.718e-02,1.021e+01
1.882e-02,1.077e+01
2.045e-02,1.178e+01
2.209e-02,1.269e+01
2.373e-02,1.315e+01
2.536e-02,1.349e+01
2.700e-02,1.407e+01
2.863e-02,1.451e+01
3.027e-02,1.462e+01
3.191e-02,1.511e+01
3.354e-02,1.524e+01
3.518e-02,1.512e+01
3.682e-02,1.503e+01
3.845e-02,1.478e+01
4.009e-02,1.462e+01
4.172e-02,1.429e+01
4.336e-02,1.433e+01
4.500e-02,1.409e+01
4.663e-02,1.358e+01
4.827e-02,1.330e+01
4.991e-02,1.272e+01
5.154e-02,1.282e+01
5.318e-02,1.222e+01
5.481e-02,1.206e+01
5.645e-02,1.164e+01
5.809e-02,1.139e+01
5.972e-02,1.085e+01
6.136e-02,1.024e+01
6.300e-02,9.846e+00
6.463e-02,9.937e+00
6.627e-02,9.302e+00
6.790e-02,8.764e+00
6.954e-02,8.746e+00
7.118e-02,8.361e+00
7.281e-02,7.866e+00
7.445e-02,7.462e+00
7.609e-02,7.505e+00
7.772e-02,7.212e+00
7.936e-02,6.625e+00
8.099e-02,6.063e+00
8.263e-02,5.867e+00
8.427e-02,5.623e+00
8.590e-02,5.073e+00
8.754e-02,4.993e+00
8.918e-02,4.480e+00
9.081e-02,4.351e+00
9.245e-02,4.675e+00
9.408e-02,4.272e+00
9.572e-02,4.083e+00
9.736e-02,3.881e+00
9.899e-02,3.557e+00
1.006e-01,3.496e+00
1.023e-01,3.276e+00
1.039e-01,3.215e+00
1.055e-01,2.597e+00
1.072e-01,2.634e+00
1.088e-01,2.524e+00
1.104e-01,2.451e+00
1.121e-01,2.163e+00
1.137e-01,2.041e+00
1.154e-01,1.937e+00
1.170e-01,1.888e+00
1.186e-01,1.699e+00
1.203e-01,1.589e+00
1.219e-01,1.491e+00
1.235e-01,1.412e+00
1.252e-01,1.314e+00
1.268e-01,1.076e+00
1.284e-01,1.131e+00
1.301e-01,1.131e+00
1.317e-01,1.100e+00
1.334e-01,7.945e-01
1.350e-01,9.534e-01
1.366e-01,7.517e-01
1.383e-01,7.578e-01
1.399e-01,9.106e-01
1.415e-01,7.028e-01
1.432e-01,6.906e-01
1.448e-01,6.234e-01
1.464e-01,6.539e-01
1.481e-01,4.950e-01
1.497e-01,4.523e-01
1.514e-01,4.584e-01
1.530e-01,3.911e-01
1.546e-01,3.545e-01
1.563e-01,3.545e-01
1.579e-01,3.911e-01
1.595e-01,2.750e-01
1.612e-01,3.056e-01
1.628e-01,3.972e-01
1.644e-01,2.811e-01
1.661e-01,2.628e-01
1.677e-01,1.833e-01
1.694e-01,2.078e-01
1.710e-01,1.650e-01
1.726e-01,1.895e-01
1.743e-01,1.589e-01
1.759e-01,2.261e-01
1.775e-01,1.467e-01
1.792e-01,1.222e-01
1.808e-01,1.467e-01
1.824e-01,1.711e-01
1.841e-01,8.556e-02
1.857e-01,6.723e-02
1.874e-01,7.945e-02
1.890e-01,1.039e-01
1.906e-01,7.334e-02
1.923e-01,8.556e-02
1.939e-01,9.778e-02
1.955e-01,6.723e-02
1.972e-01,6.723e-02
1.988e-01,4.278e-02
2.004e-01,7.334e-02
2.021e-01,4.889e-02
2.037e-01,7.945e-02
2.053e-01,2.445e-02
2.070e-01,1.833e-02
2.086e-01,4.889e-02
2.103e-01,4.278e-02
2.119e-01,2.445e-02
2.135e-01,1.833e-02
2.152e-01,1.222e-02
2.168e-01,3.667e-02
2.184e-01,1.833e-02
2.201e-01,3.056e-02
2.217e-01,0.000e+00
2.233e-01,3.056e-02
2.250e-01,1.222e-02
2.266e-01,1.222e-02
2.283e-01,3.056e-02
2.299e-01,1.222e-02
2.315e-01,1.222e-02
2.332e-01,1.222e-02
2.348e-01,1.833e-02
2.364e-01,0.000e+00
2.381e-01,6.112e-03
2.397e-01,0.000e+00
2.413e-01,0.000e+00
2.430e-01,0.000e+00
2.446e-01,6.112e-03
2.463e-01,0.000e+00
2.479e-01,6.112e-03
2.495e-01,0.000e+00
2.512e-01,0.000e+00
2.528e-01,6.112e-03
2.544e-01,0.000e+00
2.561e-01,6.112e-03
2.577e-01,0.000e+00
2.593e-01,0.000e+00
2.610e-01,0.000e+00
2.626e-01,0.000e+00
2.643e-01,0.000e+00
2.659e-01,0.000e+00
2.675e-01,0.000e+00
2.692e-01,0.000e+00
2.708e-01,0.000e+00
2.724e-01,0.000e+00
2.741e-01,0.000e+00
2.757e-01,0.000e+00
2.773e-01,0.000e+00
2.790e-01,0.000e+00
2.806e-01,0.000e+00
2.823e-01,0.000e+00
2.839e-01,0.000e+00
2.855e-01,0.000e+00
2.872e-01,0.000e+00
2.888e-01,0.000e+00
2.904e-01,0.000e+00
2.921e-01,0.000e+00
2.937e-01,0.000e+00
2.953e-01,0.000e+00
2.970e-01,6.112e-03
2.986e-01,0.000e+00
3.003e-01,0.000e+00
3.019e-01,0.000e+00
3.035e-01,0.000e+00
3.052e-01,0.000e+00
3.068e-01,0.000e+00
3.084e-01,0.000e+00
3.101e-01,0.000e+00
3.117e-01,0.000e+00
3.133e-01,0.000e+00
3.150e-01,0.000e+00
3.166e-01,0.000e+00
3.183e-01,0.000e+00
3.199e-01,0.000e+00
3.215e-01,0.000e+00
3.232e-01,0.000e+00
3.248e-01,0.000e+00
3.264e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_006.csv <==
transmittance,probability_density
1.060e-03,4.247e-02
3.179e-03,1.746e-01
5.298e-03,4.530e-01
7.417e-03,8.683e-01
9.536e-03,1.571e+00
1.166e-02,2.227e+00
1.377e-02,3.053e+00
1.589e-02,3.827e+00
1.801e-02,4.591e+00
2.013e-02,5.271e+00
2.225e-02,5.682e+00
2.437e-02,6.701e+00
2.649e-02,7.522e+00
2.861e-02,7.800e+00
3.073e-02,8.513e+00
3.285e-02,8.985e+00
3.497e-02,9.358e+00
3.709e-02,9.735e+00
3.920e-02,1.008e+01
4.132e-02,9.999e+00
4.344e-02,1.028e+01
4.556e-02,1.040e+01
4.768e-02,1.092e+01
4.980e-02,1.125e+01
5.192e-02,1.083e+01
5.404e-02,1.057e+01
5.616e-02,1.063e+01
5.828e-02,1.028e+01
6.040e-02,1.044e+01
6.251e-02,1.029e+01
6.463e-02,9.886e+00
6.675e-02,9.881e+00
6.887e-02,9.523e+00
7.099e-02,9.433e+00
7.311e-02,9.457e+00
7.523e-02,8.952e+00
7.735e-02,8.702e+00
7.947e-02,8.838e+00
8.159e-02,8.234e+00
8.371e-02,7.899e+00
8.583e-02,7.668e+00
8.794e-02,7.423e+00
9.006e-02,7.229e+00
9.218e-02,6.861e+00
9.430e-02,6.720e+00
9.642e-02,6.663e+00
9.854e-02,6.451e+00
1.007e-01,6.073e+00
1.028e-01,5.658e+00
1.049e-01,5.512e+00
1.070e-01,5.309e+00
1.091e-01,5.328e+00
1.113e-01,5.040e+00
1.134e-01,4.634e+00
1.155e-01,4.271e+00
1.176e-01,4.162e+00
1.197e-01,3.808e+00
1.219e-01,3.917e+00
1.240e-01,3.662e+00
1.261e-01,3.322e+00
1.282e-01,3.218e+00
1.303e-01,3.265e+00
1.324e-01,3.199e+00
1.346e-01,2.916e+00
1.367e-01,2.817e+00
1.388e-01,2.694e+00
1.409e-01,2.426e+00
1.430e-01,2.501e+00
1.452e-01,2.133e+00
1.473e-01,1.892e+00
1.494e-01,2.072e+00
1.515e-01,1.921e+00
1.536e-01,1.685e+00
1.558e-01,1.694e+00
1.579e-01,1.538e+00
1.600e-01,1.335e+00
1.621e-01,1.387e+00
1.642e-01,1.364e+00
1.664e-01,1.340e+00
1.685e-01,1.076e+00
1.706e-01,1.057e+00
1.727e-01,9.107e-01
1.748e-01,9.579e-01
1.769e-01,1.015e+00
1.791e-01,7.361e-01
1.812e-01,6.937e-01
1.833e-01,7.173e-01
1.854e-01,6.465e-01
1.875e-01,6.465e-01
1.897e-01,5.899e-01
1.918e-01,6.087e-01
1.939e-01,5.663e-01
1.960e-01,5.615e-01
1.981e-01,5.049e-01
2.003e-01,4.719e-01
2.024e-01,4.058e-01
2.045e-01,3.539e-01
2.066e-01,2.784e-01
2.087e-01,3.067e-01
2.109e-01,3.445e-01
2.130e-01,2.879e-01
2.151e-01,2.595e-01
2.172e-01,2.595e-01
2.193e-01,2.029e-01
2.215e-01,2.501e-01
2.236e-01,2.643e-01
2.257e-01,1.793e-01
2.278e-01,1.652e-01
2.299e-01,1.463e-01
2.320e-01,1.840e-01
2.342e-01,1.180e-01
2.363e-01,1.321e-01
2.384e-01,1.746e-01
2.405e-01,1.180e-01
2.426e-01,1.510e-01
2.448e-01,8.966e-02
2.469e-01,8.966e-02
2.490e-01,9.438e-02
2.511e-01,6.606e-02
2.532e-01,7.550e-02
2.554e-01,8.022e-02
2.575e-01,5.191e-02
2.596e-01,6.606e-02
2.617e-01,5.191e-02
2.638e-01,3.303e-02
2.660e-01,4.719e-02
2.681e-01,8.022e-02
2.702e-01,2.831e-02
2.723e-01,4.719e-02
2.744e-01,3.303e-02
2.765e-01,4.719e-02
2.787e-01,1.416e-02
2.808e-01,2.359e-02
2.829e-01,2.831e-02
2.850e-01,3.775e-02
2.871e-01,1.416e-02
2.893e-01,1.888e-02
2.914e-01,4.719e-03
2.935e-01,1.888e-02
2.956e-01,2.359e-02
2.977e-01,1.888e-02
2.999e-01,1.416e-02
3.020e-01,4.719e-03
3.041e-01,4.719e-03
3.062e-01,2.359e-02
3.083e-01,1.416e-02
3.105e-01,4.719e-03
3.126e-01,9.438e-03
3.147e-01,4.719e-03
3.168e-01,0.000e+00
3.189e-01,0.000e+00
3.211e-01,0.000e+00
3.232e-01,4.719e-03
3.253e-01,0.000e+00
3.274e-01,4.719e-03
3.295e-01,4.719e-03
3.316e-01,0.000e+00
3.338e-01,0.000e+00
3.359e-01,0.000e+00
3.380e-01,0.000e+00
3.401e-01,0.000e+00
3.422e-01,0.000e+00
3.444e-01,4.719e-03
3.465e-01,0.000e+00
3.486e-01,0.000e+00
3.507e-01,0.000e+00
3.528e-01,0.000e+00
3.550e-01,0.000e+00
3.571e-01,0.000e+00
3.592e-01,0.000e+00
3.613e-01,0.000e+00
3.634e-01,0.000e+00
3.656e-01,0.000e+00
3.677e-01,0.000e+00
3.698e-01,0.000e+00
3.719e-01,0.000e+00
3.740e-01,0.000e+00
3.761e-01,0.000e+00
3.783e-01,0.000e+00
3.804e-01,0.000e+00
3.825e-01,0.000e+00
3.846e-01,4.719e-03
3.867e-01,0.000e+00
3.889e-01,0.000e+00
3.910e-01,0.000e+00
3.931e-01,0.000e+00
3.952e-01,0.000e+00
3.973e-01,0.000e+00
3.995e-01,0.000e+00
4.016e-01,0.000e+00
4.037e-01,0.000e+00
4.058e-01,0.000e+00
4.079e-01,0.000e+00
4.101e-01,0.000e+00
4.122e-01,0.000e+00
4.143e-01,0.000e+00
4.164e-01,0.000e+00
4.185e-01,0.000e+00
4.207e-01,0.000e+00
4.228e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_007.csv <==
transmittance,probability_density
1.294e-03,2.319e-02
3.881e-03,6.957e-02
6.468e-03,2.396e-01
9.055e-03,4.058e-01
1.164e-02,7.305e-01
1.423e-02,1.206e+00
1.682e-02,1.697e+00
1.940e-02,2.188e+00
2.199e-02,2.706e+00
2.458e-02,3.239e+00
2.717e-02,3.695e+00
2.975e-02,4.105e+00
3.234e-02,4.495e+00
3.493e-02,5.125e+00
3.751e-02,5.728e+00
4.010e-02,5.813e+00
4.269e-02,6.586e+00
4.528e-02,6.582e+00
4.786e-02,7.027e+00
5.045e-02,7.421e+00
5.304e-02,7.553e+00
5.562e-02,7.460e+00
5.821e-02,7.506e+00
6.080e-02,7.746e+00
6.339e-02,7.958e+00
6.597e-02,8.449e+00
6.856e-02,8.496e+00
7.115e-02,8.329e+00
7.374e-02,8.121e+00
7.632e-02,8.128e+00
7.891e-02,7.881e+00
8.150e-02,7.862e+00
8.408e-02,7.723e+00
8.667e-02,7.703e+00
8.926e-02,7.792e+00
9.185e-02,7.479e+00
9.443e-02,7.259e+00
9.702e-02,7.255e+00
9.961e-02,7.189e+00
1.022e-01,6.528e+00
1.048e-01,6.938e+00
1.074e-01,6.652e+00
1.100e-01,6.188e+00
1.125e-01,6.265e+00
1.151e-01,6.126e+00
1.177e-01,5.782e+00
1.203e-01,5.245e+00
1.229e-01,5.485e+00
1.255e-01,5.264e+00
1.281e-01,5.005e+00
1.307e-01,4.959e+00
1.332e-01,4.978e+00
1.358e-01,4.507e+00
1.384e-01,4.584e+00
1.410e-01,4.143e+00
1.436e-01,4.120e+00
1.462e-01,3.908e+00
1.488e-01,3.718e+00
1.514e-01,3.544e+00
1.539e-01,3.301e+00
1.565e-01,3.351e+00
1.591e-01,3.235e+00
1.617e-01,2.899e+00
1.643e-01,2.756e+00
1.669e-01,2.737e+00
1.695e-01,2.528e+00
1.720e-01,2.485e+00
1.746e-01,2.454e+00
1.772e-01,2.393e+00
1.798e-01,2.207e+00
1.824e-01,2.118e+00
1.850e-01,1.894e+00
1.876e-01,1.867e+00
1.902e-01,1.867e+00
1.927e-01,1.654e+00
1.953e-01,1.399e+00
1.979e-01,1.476e+00
2.005e-01,1.430e+00
2.031e-01,1.287e+00
2.057e-01,1.299e+00
2.083e-01,1.245e+00
2.109e-01,1.055e+00
2.134e-01,1.036e+00
2.160e-01,1.028e+00
2.186e-01,9.663e-01
2.212e-01,9.315e-01
2.238e-01,7.460e-01
2.264e-01,8.581e-01
2.290e-01,6.609e-01
2.316e-01,6.455e-01
2.341e-01,6.184e-01
2.367e-01,6.030e-01
2.393e-01,5.605e-01
2.419e-01,4.986e-01
2.445e-01,4.329e-01
2.471e-01,5.373e-01
2.497e-01,4.600e-01
2.523e-01,4.329e-01
2.548e-01,4.252e-01
2.574e-01,3.981e-01
2.600e-01,3.131e-01
2.626e-01,2.938e-01
2.652e-01,2.706e-01
2.678e-01,2.899e-01
2.704e-01,2.319e-01
2.729e-01,2.628e-01
2.755e-01,1.894e-01
2.781e-01,2.280e-01
2.807e-01,2.203e-01
2.833e-01,1.314e-01
2.859e-01,1.739e-01
2.885e-01,1.662e-01
2.911e-01,2.049e-01
2.936e-01,1.391e-01
2.962e-01,1.276e-01
2.988e-01,8.117e-02
3.014e-01,1.353e-01
3.040e-01,1.044e-01
3.066e-01,1.082e-01
3.092e-01,1.160e-01
3.118e-01,6.957e-02
3.143e-01,9.276e-02
3.169e-01,8.117e-02
3.195e-01,7.344e-02
3.221e-01,5.798e-02
3.247e-01,5.025e-02
3.273e-01,5.025e-02
3.299e-01,5.025e-02
3.325e-01,3.479e-02
3.350e-01,3.865e-02
3.376e-01,3.092e-02
3.402e-01,3.479e-02
3.428e-01,4.638e-02
3.454e-01,5.025e-02
3.480e-01,1.160e-02
3.506e-01,1.933e-02
3.532e-01,1.160e-02
3.557e-01,3.479e-02
3.583e-01,1.546e-02
3.609e-01,2.319e-02
3.635e-01,1.546e-02
3.661e-01,2.706e-02
3.687e-01,1.546e-02
3.713e-01,7.730e-03
3.739e-01,1.933e-02
3.764e-01,1.933e-02
3.790e-01,0.000e+00
3.816e-01,1.160e-02
3.842e-01,1.546e-02
3.868e-01,3.865e-03
3.894e-01,0.000e+00
3.920e-01,3.865e-03
3.945e-01,0.000e+00
3.971e-01,7.730e-03
3.997e-01,0.000e+00
4.023e-01,3.865e-03
4.049e-01,0.000e+00
4.075e-01,0.000e+00
4.101e-01,3.865e-03
4.127e-01,0.000e+00
4.152e-01,0.000e+00
4.178e-01,0.000e+00
4.204e-01,0.000e+00
4.230e-01,3.865e-03
4.256e-01,0.000e+00
4.282e-01,0.000e+00
4.308e-01,0.000e+00
4.334e-01,0.000e+00
4.359e-01,0.000e+00
4.385e-01,0.000e+00
4.411e-01,0.000e+00
4.437e-01,0.000e+00
4.463e-01,0.000e+00
4.489e-01,0.000e+00
4.515e-01,0.000e+00
4.541e-01,0.000e+00
4.566e-01,0.000e+00
4.592e-01,0.000e+00
4.618e-01,0.000e+00
4.644e-01,0.000e+00
4.670e-01,0.000e+00
4.696e-01,3.865e-03
4.722e-01,0.000e+00
4.748e-01,0.000e+00
4.773e-01,0.000e+00
4.799e-01,0.000e+00
4.825e-01,0.000e+00
4.851e-01,0.000e+00
4.877e-01,0.000e+00
4.903e-01,0.000e+00
4.929e-01,0.000e+00
4.954e-01,0.000e+00
4.980e-01,0.000e+00
5.006e-01,0.000e+00
5.032e-01,0.000e+00
5.058e-01,0.000e+00
5.084e-01,0.000e+00
5.110e-01,0.000e+00
5.136e-01,0.000e+00
5.161e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_008.csv <==
transmittance,probability_density
1.499e-03,6.670e-03
4.498e-03,3.335e-02
7.496e-03,1.267e-01
1.050e-02,2.134e-01
1.349e-02,3.768e-01
1.649e-02,5.569e-01
1.949e-02,8.871e-01
2.249e-02,1.214e+00
2.549e-02,1.564e+00
2.849e-02,1.921e+00
3.149e-02,2.358e+00
3.448e-02,2.568e+00
3.748e-02,2.928e+00
4.048e-02,3.298e+00
4.348e-02,3.475e+00
4.648e-02,3.952e+00
4.948e-02,4.309e+00
5.248e-02,4.552e+00
5.547e-02,4.909e+00
5.847e-02,5.322e+00
6.147e-02,5.252e+00
6.447e-02,5.599e+00
6.747e-02,5.729e+00
7.047e-02,5.973e+00
7.347e-02,5.989e+00
7.646e-02,5.826e+00
7.946e-02,6.223e+00
8.246e-02,6.233e+00
8.546e-02,6.543e+00
8.846e-02,6.843e+00
9.146e-02,6.853e+00
9.446e-02,6.433e+00
9.745e-02,6.513e+00
1.005e-01,6.456e+00
1.035e-01,6.340e+00
1.065e-01,6.110e+00
1.094e-01,6.340e+00
1.124e-01,6.183e+00
1.154e-01,6.240e+00
1.184e-01,5.953e+00
1.214e-01,5.906e+00
1.244e-01,6.063e+00
1.274e-01,5.613e+00
1.304e-01,5.666e+00
1.334e-01,5.416e+00
1.364e-01,5.483e+00
1.394e-01,5.259e+00
1.424e-01,5.129e+00
1.454e-01,4.949e+00
1.484e-01,4.722e+00
1.514e-01,4.726e+00
1.544e-01,4.499e+00
1.574e-01,4.312e+00
1.604e-01,4.175e+00
1.634e-01,4.292e+00
1.664e-01,3.812e+00
1.694e-01,3.939e+00
1.724e-01,3.842e+00
1.754e-01,3.695e+00
1.784e-01,3.742e+00
1.814e-01,3.382e+00
1.844e-01,3.078e+00
1.874e-01,3.128e+00
1.904e-01,2.921e+00
1.934e-01,2.855e+00
1.964e-01,2.821e+00
1.994e-01,2.698e+00
2.024e-01,2.518e+00
2.054e-01,2.478e+00
2.084e-01,2.308e+00
2.114e-01,2.204e+00
2.144e-01,2.044e+00
2.174e-01,1.848e+00
2.204e-01,2.018e+00
2.234e-01,2.091e+00
2.264e-01,1.858e+00
2.294e-01,1.701e+00
2.324e-01,1.544e+00
2.354e-01,1.644e+00
2.384e-01,1.517e+00
2.414e-01,1.277e+00
2.444e-01,1.331e+00
2.474e-01,1.157e+00
2.504e-01,1.070e+00
2.534e-01,1.107e+00
2.564e-01,1.211e+00
2.594e-01,9.238e-01
2.624e-01,9.571e-01
2.654e-01,9.171e-01
2.684e-01,9.238e-01
2.714e-01,7.637e-01
2.744e-01,7.604e-01
2.774e-01,7.403e-01
2.804e-01,6.370e-01
2.834e-01,5.636e-01
2.864e-01,6.903e-01
2.894e-01,4.569e-01
2.924e-01,5.036e-01
2.954e-01,4.736e-01
2.984e-01,4.602e-01
3.014e-01,4.469e-01
3.044e-01,3.902e-01
3.074e-01,4.769e-01
3.104e-01,3.135e-01
3.134e-01,3.268e-01
3.164e-01,3.201e-01
3.194e-01,2.401e-01
3.223e-01,3.068e-01
3.253e-01,2.835e-01
3.283e-01,2.401e-01
3.313e-01,2.234e-01
3.343e-01,1.801e-01
3.373e-01,2.168e-01
3.403e-01,1.367e-01
3.433e-01,2.034e-01
3.463e-01,1.101e-01
3.493e-01,2.034e-01
3.523e-01,1.501e-01
3.553e-01,1.267e-01
3.583e-01,1.401e-01
3.613e-01,1.067e-01
3.643e-01,8.004e-02
3.673e-01,9.671e-02
3.703e-01,9.004e-02
3.733e-01,9.671e-02
3.763e-01,8.004e-02
3.793e-01,1.167e-01
3.823e-01,6.336e-02
3.853e-01,7.670e-02
3.883e-01,4.335e-02
3.913e-01,6.336e-02
3.943e-01,3.001e-02
3.973e-01,2.334e-02
4.003e-01,3.335e-02
4.033e-01,5.002e-02
4.063e-01,4.002e-02
4.093e-01,3.335e-02
4.123e-01,2.668e-02
4.153e-01,2.334e-02
4.183e-01,3.335e-02
4.213e-01,1.334e-02
4.243e-01,2.001e-02
4.273e-01,2.334e-02
4.303e-01,1.000e-02
4.333e-01,2.334e-02
4.363e-01,2.001e-02
4.393e-01,1.667e-02
4.423e-01,3.001e-02
4.453e-01,3.335e-03
4.483e-01,6.670e-03
4.513e-01,6.670e-03
4.543e-01,1.667e-02
4.573e-01,3.335e-03
4.603e-01,6.670e-03
4.633e-01,3.335e-03
4.663e-01,6.670e-03
4.693e-01,0.000e+00
4.723e-01,3.335e-03
4.753e-01,3.335e-03
4.783e-01,0.000e+00
4.813e-01,0.000e+00
4.843e-01,0.000e+00
4.873e-01,0.000e+00
4.903e-01,0.000e+00
4.933e-01,3.335e-03
4.963e-01,0.000e+00
4.993e-01,0.000e+00
5.023e-01,3.335e-03
5.053e-01,0.000e+00
5.083e-01,0.000e+00
5.113e-01,0.000e+00
5.143e-01,0.000e+00
5.173e-01,0.000e+00
5.203e-01,0.000e+00
5.233e-01,0.000e+00
5.263e-01,0.000e+00
5.293e-01,0.000e+00
5.323e-01,0.000e+00
5.353e-01,0.000e+00
5.382e-01,0.000e+00
5.412e-01,0.000e+00
5.442e-01,3.335e-03
5.472e-01,0.000e+00
5.502e-01,0.000e+00
5.532e-01,0.000e+00
5.562e-01,0.000e+00
5.592e-01,0.000e+00
5.622e-01,0.000e+00
5.652e-01,0.000e+00
5.682e-01,0.000e+00
5.712e-01,0.000e+00
5.742e-01,0.000e+00
5.772e-01,0.000e+00
5.802e-01,0.000e+00
5.832e-01,0.000e+00
5.862e-01,0.000e+00
5.892e-01,0.000e+00
5.922e-01,0.000e+00
5.952e-01,0.000e+00
5.982e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_009.csv <==
transmittance,probability_density
1.678e-03,0.000e+00
5.033e-03,2.682e-02
8.389e-03,4.172e-02
1.174e-02,1.162e-01
1.510e-02,1.728e-01
1.846e-02,3.070e-01
2.181e-02,4.381e-01
2.517e-02,6.646e-01
2.852e-02,8.017e-01
3.188e-02,1.180e+00
3.523e-02,1.335e+00
3.859e-02,1.633e+00
4.194e-02,1.758e+00
4.530e-02,2.193e+00
4.866e-02,2.298e+00
5.201e-02,2.569e+00
5.537e-02,2.852e+00
5.872e-02,3.022e+00
6.208e-02,3.374e+00
6.543e-02,3.424e+00
6.879e-02,3.883e+00
7.214e-02,4.107e+00
7.550e-02,4.247e+00
7.886e-02,4.288e+00
8.221e-02,4.592e+00
8.557e-02,4.539e+00
8.892e-02,4.858e+00
9.228e-02,4.974e+00
9.563e-02,4.765e+00
9.899e-02,5.001e+00
1.023e-01,5.108e+00
1.057e-01,5.141e+00
1.091e-01,5.680e+00
1.124e-01,5.361e+00
1.158e-01,5.773e+00
1.191e-01,5.257e+00
1.225e-01,5.519e+00
1.258e-01,5.337e+00
1.292e-01,5.051e+00
1.325e-01,5.439e+00
1.359e-01,5.176e+00
1.393e-01,5.224e+00
1.426e-01,5.176e+00
1.460e-01,4.956e+00
1.493e-01,5.096e+00
1.527e-01,5.013e+00
1.560e-01,4.932e+00
1.594e-01,4.637e+00
1.627e-01,4.700e+00
1.661e-01,4.488e+00
1.695e-01,4.735e+00
1.728e-01,4.411e+00
1.762e-01,4.381e+00
1.795e-01,3.993e+00
1.829e-01,4.125e+00
1.862e-01,4.032e+00
1.896e-01,3.856e+00
1.929e-01,3.689e+00
1.963e-01,3.701e+00
1.997e-01,3.555e+00
2.030e-01,3.439e+00
2.064e-01,3.388e+00
2.097e-01,3.117e+00
2.131e-01,3.207e+00
2.164e-01,3.183e+00
2.198e-01,3.016e+00
2.231e-01,2.906e+00
2.265e-01,2.649e+00
2.299e-01,2.634e+00
2.332e-01,2.491e+00
2.366e-01,2.760e+00
2.399e-01,2.354e+00
2.433e-01,2.226e+00
2.466e-01,2.173e+00
2.500e-01,2.032e+00
2.533e-01,2.035e+00
2.567e-01,1.979e+00
2.601e-01,1.842e+00
2.634e-01,1.737e+00
2.668e-01,1.684e+00
2.701e-01,1.660e+00
2.735e-01,1.615e+00
2.768e-01,1.639e+00
2.802e-01,1.362e+00
2.835e-01,1.401e+00
2.869e-01,1.264e+00
2.903e-01,1.171e+00
2.936e-01,1.091e+00
2.970e-01,1.126e+00
3.003e-01,1.019e+00
3.037e-01,1.004e+00
3.070e-01,1.022e+00
3.104e-01,8.166e-01
3.137e-01,9.268e-01
3.171e-01,8.285e-01
3.205e-01,7.897e-01
3.238e-01,7.689e-01
3.272e-01,6.020e-01
3.305e-01,6.854e-01
3.339e-01,5.513e-01
3.372e-01,5.692e-01
3.406e-01,5.573e-01
3.439e-01,5.245e-01
3.473e-01,4.351e-01
3.507e-01,4.381e-01
3.540e-01,4.113e-01
3.574e-01,4.023e-01
3.607e-01,3.576e-01
3.641e-01,3.695e-01
3.674e-01,3.636e-01
3.708e-01,3.457e-01
3.741e-01,2.414e-01
3.775e-01,2.325e-01
3.809e-01,2.682e-01
3.842e-01,2.712e-01
3.876e-01,2.086e-01
3.909e-01,2.026e-01
3.943e-01,1.728e-01
3.976e-01,1.758e-01
4.010e-01,1.371e-01
4.043e-01,1.550e-01
4.077e-01,1.550e-01
4.111e-01,1.401e-01
4.144e-01,1.669e-01
4.178e-01,1.401e-01
4.211e-01,9.238e-02
4.245e-01,1.132e-01
4.278e-01,8.940e-02
4.312e-01,8.642e-02
4.345e-01,7.748e-02
4.379e-01,8.344e-02
4.413e-01,9.238e-02
4.446e-01,5.364e-02
4.480e-01,8.642e-02
4.513e-01,7.748e-02
4.547e-01,2.384e-02
4.580e-01,5.364e-02
4.614e-01,1.788e-02
4.647e-01,4.172e-02
4.681e-01,3.278e-02
4.715e-01,3.278e-02
4.748e-01,2.384e-02
4.782e-01,2.980e-02
4.815e-01,2.086e-02
4.849e-01,2.384e-02
4.882e-01,2.980e-02
4.916e-01,1.490e-02
4.949e-01,1.788e-02
4.983e-01,2.086e-02
5.017e-01,2.384e-02
5.050e-01,8.940e-03
5.084e-01,2.086e-02
5.117e-01,1.788e-02
5.151e-01,1.490e-02
5.184e-01,2.980e-03
5.218e-01,8.940e-03
5.251e-01,5.960e-03
5.285e-01,2.980e-03
5.319e-01,2.980e-03
5.352e-01,8.940e-03
5.386e-01,2.980e-03
5.419e-01,2.980e-03
5.453e-01,0.000e+00
5.486e-01,0.000e+00
5.520e-01,0.000e+00
5.553e-01,0.000e+00
5.587e-01,0.000e+00
5.621e-01,0.000e+00
5.654e-01,0.000e+00
5.688e-01,2.980e-03
5.721e-01,0.000e+00
5.755e-01,2.980e-03
5.788e-01,0.000e+00
5.822e-01,0.000e+00
5.855e-01,0.000e+00
5.889e-01,0.000e+00
5.923e-01,0.000e+00
5.956e-01,0.000e+00
5.990e-01,0.000e+00
6.023e-01,0.000e+00
6.057e-01,0.000e+00
6.090e-01,2.980e-03
6.124e-01,0.000e+00
6.157e-01,0.000e+00
6.191e-01,0.000e+00
6.225e-01,0.000e+00
6.258e-01,0.000e+00
6.292e-01,0.000e+00
6.325e-01,0.000e+00
6.359e-01,0.000e+00
6.392e-01,0.000e+00
6.426e-01,0.000e+00
6.459e-01,0.000e+00
6.493e-01,0.000e+00
6.527e-01,0.000e+00
6.560e-01,0.000e+00
6.594e-01,0.000e+00
6.627e-01,0.000e+00
6.661e-01,0.000e+00
6.694e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_01.csv <==
transmittance,probability_density
1.819e-03,0.000e+00
5.458e-03,8.244e-03
9.097e-03,2.473e-02
1.274e-02,4.947e-02
1.637e-02,1.044e-01
2.001e-02,1.402e-01
2.365e-02,2.446e-01
2.729e-02,3.050e-01
3.093e-02,4.534e-01
3.457e-02,5.194e-01
3.821e-02,7.667e-01
4.185e-02,9.756e-01
4.548e-02,1.097e+00
4.912e-02,1.382e+00
5.276e-02,1.380e+00
5.640e-02,1.698e+00
6.004e-02,1.773e+00
6.368e-02,2.039e+00
6.732e-02,2.289e+00
7.096e-02,2.416e+00
7.460e-02,2.550e+00
7.823e-02,2.707e+00
8.187e-02,2.916e+00
8.551e-02,3.204e+00
8.915e-02,3.331e+00
9.279e-02,3.463e+00
9.643e-02,3.727e+00
1.001e-01,3.647e+00
1.037e-01,3.905e+00
1.073e-01,3.803e+00
1.110e-01,3.966e+00
1.146e-01,4.257e+00
1.183e-01,3.968e+00
1.219e-01,4.306e+00
1.255e-01,4.224e+00
1.292e-01,4.488e+00
1.328e-01,4.664e+00
1.365e-01,4.719e+00
1.401e-01,4.617e+00
1.437e-01,4.763e+00
1.474e-01,4.545e+00
1.510e-01,4.653e+00
1.546e-01,4.386e+00
1.583e-01,4.655e+00
1.619e-01,4.493e+00
1.656e-01,4.482e+00
1.692e-01,4.732e+00
1.728e-01,4.268e+00
1.765e-01,4.405e+00
1.801e-01,4.287e+00
1.838e-01,4.287e+00
1.874e-01,4.213e+00
1.910e-01,4.114e+00
1.947e-01,3.993e+00
1.983e-01,4.158e+00
2.020e-01,3.900e+00
2.056e-01,4.235e+00
2.092e-01,3.641e+00
2.129e-01,3.798e+00
2.165e-01,3.578e+00
2.201e-01,3.457e+00
2.238e-01,3.606e+00
2.274e-01,3.287e+00
2.311e-01,3.345e+00
2.347e-01,3.229e+00
2.383e-01,3.059e+00
2.420e-01,3.015e+00
2.456e-01,2.877e+00
2.493e-01,2.941e+00
2.529e-01,2.919e+00
2.565e-01,2.556e+00
2.602e-01,2.616e+00
2.638e-01,2.817e+00
2.675e-01,2.581e+00
2.711e-01,2.446e+00
2.747e-01,2.330e+00
2.784e-01,2.215e+00
2.820e-01,2.218e+00
2.856e-01,2.028e+00
2.893e-01,1.987e+00
2.929e-01,1.830e+00
2.966e-01,1.830e+00
3.002e-01,1.899e+00
3.038e-01,1.745e+00
3.075e-01,1.577e+00
3.111e-01,1.704e+00
3.148e-01,1.531e+00
3.184e-01,1.413e+00
3.220e-01,1.374e+00
3.257e-01,1.459e+00
3.293e-01,1.311e+00
3.330e-01,1.184e+00
3.366e-01,1.179e+00
3.402e-01,1.132e+00
3.439e-01,9.756e-01
3.475e-01,9.454e-01
3.511e-01,1.022e+00
3.548e-01,8.904e-01
3.584e-01,8.657e-01
3.621e-01,8.657e-01
3.657e-01,8.272e-01
3.693e-01,7.420e-01
3.730e-01,6.898e-01
3.766e-01,6.980e-01
3.803e-01,6.101e-01
3.839e-01,5.551e-01
3.875e-01,5.771e-01
3.912e-01,5.661e-01
3.948e-01,5.304e-01
3.984e-01,4.095e-01
4.021e-01,4.287e-01
4.057e-01,4.067e-01
4.094e-01,3.655e-01
4.130e-01,3.545e-01
4.166e-01,3.902e-01
4.203e-01,3.902e-01
4.239e-01,3.160e-01
4.276e-01,2.638e-01
4.312e-01,2.666e-01
4.348e-01,2.418e-01
4.385e-01,2.308e-01
4.421e-01,2.226e-01
4.458e-01,1.951e-01
4.494e-01,2.034e-01
4.530e-01,1.457e-01
4.567e-01,1.292e-01
4.603e-01,1.759e-01
4.639e-01,1.566e-01
4.676e-01,1.209e-01
4.712e-01,1.347e-01
4.749e-01,1.511e-01
4.785e-01,1.182e-01
4.821e-01,1.099e-01
4.858e-01,1.044e-01
4.894e-01,7.420e-02
4.931e-01,7.970e-02
4.967e-01,7.420e-02
5.003e-01,7.695e-02
5.040e-01,8.519e-02
5.076e-01,7.145e-02
5.113e-01,5.496e-02
5.149e-01,4.122e-02
5.185e-01,5.496e-02
5.222e-01,1.924e-02
5.258e-01,3.298e-02
5.294e-01,4.672e-02
5.331e-01,2.473e-02
5.367e-01,1.099e-02
5.404e-01,1.924e-02
5.440e-01,2.199e-02
5.476e-01,4.122e-02
5.513e-01,2.199e-02
5.549e-01,1.374e-02
5.586e-01,8.244e-03
5.622e-01,3.573e-02
5.658e-01,1.374e-02
5.695e-01,1.649e-02
5.731e-01,1.374e-02
5.767e-01,2.748e-03
5.804e-01,1.649e-02
5.840e-01,5.496e-03
5.877e-01,8.244e-03
5.913e-01,2.748e-03
5.949e-01,8.244e-03
5.986e-01,2.748e-03
6.022e-01,2.748e-03
6.059e-01,2.748e-03
6.095e-01,0.000e+00
6.131e-01,0.000e+00
6.168e-01,0.000e+00
6.204e-01,0.000e+00
6.241e-01,0.000e+00
6.277e-01,0.000e+00
6.313e-01,2.748e-03
6.350e-01,0.000e+00
6.386e-01,2.748e-03
6.422e-01,0.000e+00
6.459e-01,0.000e+00
6.495e-01,0.000e+00
6.532e-01,0.000e+00
6.568e-01,0.000e+00
6.604e-01,2.748e-03
6.641e-01,0.000e+00
6.677e-01,0.000e+00
6.714e-01,0.000e+00
6.750e-01,0.000e+00
6.786e-01,0.000e+00
6.823e-01,0.000e+00
6.859e-01,0.000e+00
6.896e-01,0.000e+00
6.932e-01,0.000e+00
6.968e-01,0.000e+00
7.005e-01,0.000e+00
7.041e-01,0.000e+00
7.077e-01,0.000e+00
7.114e-01,0.000e+00
7.150e-01,0.000e+00
7.187e-01,0.000e+00
7.223e-01,0.000e+00
7.259e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_011.csv <==
transmittance,probability_density
1.932e-03,0.000e+00
5.796e-03,0.000e+00
9.661e-03,1.553e-02
1.353e-02,2.329e-02
1.739e-02,5.434e-02
2.125e-02,6.987e-02
2.512e-02,1.139e-01
2.898e-02,1.656e-01
3.285e-02,2.122e-01
3.671e-02,3.028e-01
4.058e-02,4.244e-01
4.444e-02,4.684e-01
4.830e-02,5.978e-01
5.217e-02,8.152e-01
5.603e-02,8.954e-01
5.990e-02,1.051e+00
6.376e-02,1.141e+00
6.763e-02,1.271e+00
7.149e-02,1.485e+00
7.535e-02,1.395e+00
7.922e-02,1.835e+00
8.308e-02,1.928e+00
8.695e-02,2.029e+00
9.081e-02,2.106e+00
9.468e-02,2.303e+00
9.854e-02,2.396e+00
1.024e-01,2.596e+00
1.063e-01,2.800e+00
1.101e-01,2.777e+00
1.140e-01,3.098e+00
1.179e-01,3.077e+00
1.217e-01,3.328e+00
1.256e-01,3.199e+00
1.295e-01,3.188e+00
1.333e-01,3.398e+00
1.372e-01,3.734e+00
1.410e-01,3.349e+00
1.449e-01,3.602e+00
1.488e-01,3.877e+00
1.526e-01,3.711e+00
1.565e-01,4.021e+00
1.604e-01,4.045e+00
1.642e-01,3.972e+00
1.681e-01,4.135e+00
1.720e-01,3.897e+00
1.758e-01,4.117e+00
1.797e-01,4.050e+00
1.836e-01,4.084e+00
1.874e-01,3.861e+00
1.913e-01,4.016e+00
1.951e-01,3.931e+00
1.990e-01,4.283e+00
2.029e-01,3.977e+00
2.067e-01,3.776e+00
2.106e-01,3.838e+00
2.145e-01,3.889e+00
2.183e-01,3.597e+00
2.222e-01,3.791e+00
2.261e-01,3.522e+00
2.299e-01,3.695e+00
2.338e-01,3.532e+00
2.377e-01,3.719e+00
2.415e-01,3.519e+00
2.454e-01,3.494e+00
2.492e-01,3.292e+00
2.531e-01,3.372e+00
2.570e-01,3.134e+00
2.608e-01,3.108e+00
2.647e-01,3.180e+00
2.686e-01,3.023e+00
2.724e-01,2.872e+00
2.763e-01,2.888e+00
2.802e-01,2.652e+00
2.840e-01,2.583e+00
2.879e-01,2.782e+00
2.918e-01,2.533e+00
2.956e-01,2.544e+00
2.995e-01,2.487e+00
3.033e-01,2.417e+00
3.072e-01,2.440e+00
3.111e-01,2.414e+00
3.149e-01,2.130e+00
3.188e-01,2.148e+00
3.227e-01,2.130e+00
3.265e-01,1.938e+00
3.304e-01,1.993e+00
3.343e-01,1.723e+00
3.381e-01,1.780e+00
3.420e-01,1.669e+00
3.459e-01,1.708e+00
3.497e-01,1.674e+00
3.536e-01,1.483e+00
3.574e-01,1.436e+00
3.613e-01,1.408e+00
3.652e-01,1.322e+00
3.690e-01,1.364e+00
3.729e-01,1.338e+00
3.768e-01,1.289e+00
3.806e-01,1.123e+00
3.845e-01,1.051e+00
3.884e-01,1.025e+00
3.922e-01,1.045e+00
3.961e-01,1.001e+00
4.000e-01,8.721e-01
4.038e-01,8.048e-01
4.077e-01,8.954e-01
4.115e-01,7.401e-01
4.154e-01,8.333e-01
4.193e-01,7.168e-01
4.231e-01,6.340e-01
4.270e-01,6.858e-01
4.309e-01,6.832e-01
4.347e-01,5.538e-01
4.386e-01,4.606e-01
4.425e-01,5.305e-01
4.463e-01,4.891e-01
4.502e-01,4.969e-01
4.541e-01,3.804e-01
4.579e-01,3.959e-01
4.618e-01,3.675e-01
4.656e-01,3.649e-01
4.695e-01,3.416e-01
4.734e-01,3.494e-01
4.772e-01,3.028e-01
4.811e-01,2.614e-01
4.850e-01,2.795e-01
4.888e-01,2.277e-01
4.927e-01,2.251e-01
4.966e-01,2.122e-01
5.004e-01,1.941e-01
5.043e-01,1.811e-01
5.082e-01,1.449e-01
5.120e-01,1.604e-01
5.159e-01,1.501e-01
5.197e-01,1.475e-01
5.236e-01,1.320e-01
5.275e-01,1.035e-01
5.313e-01,1.320e-01
5.352e-01,1.268e-01
5.391e-01,1.087e-01
5.429e-01,9.057e-02
5.468e-01,9.057e-02
5.507e-01,7.505e-02
5.545e-01,6.728e-02
5.584e-01,9.057e-02
5.623e-01,6.211e-02
5.661e-01,4.917e-02
5.700e-01,3.882e-02
5.738e-01,6.211e-02
5.777e-01,3.364e-02
5.816e-01,3.105e-02
5.854e-01,3.364e-02
5.893e-01,2.070e-02
5.932e-01,1.294e-02
5.970e-01,2.329e-02
6.009e-01,2.329e-02
6.048e-01,3.105e-02
6.086e-01,2.070e-02
6.125e-01,2.329e-02
6.164e-01,2.329e-02
6.202e-01,1.553e-02
6.241e-01,7.763e-03
6.279e-01,1.553e-02
6.318e-01,1.035e-02
6.357e-01,5.176e-03
6.395e-01,1.294e-02
6.434e-01,5.176e-03
6.473e-01,1.035e-02
6.511e-01,2.588e-03
6.550e-01,2.588e-03
6.589e-01,0.000e+00
6.627e-01,0.000e+00
6.666e-01,2.588e-03
6.705e-01,0.000e+00
6.743e-01,0.000e+00
6.782e-01,2.588e-03
6.820e-01,0.000e+00
6.859e-01,0.000e+00
6.898e-01,0.000e+00
6.936e-01,2.588e-03
6.975e-01,0.000e+00
7.014e-01,2.588e-03
7.052e-01,0.000e+00
7.091e-01,0.000e+00
7.130e-01,0.000e+00
7.168e-01,0.000e+00
7.207e-01,0.000e+00
7.246e-01,0.000e+00
7.284e-01,0.000e+00
7.323e-01,0.000e+00
7.361e-01,0.000e+00
7.400e-01,0.000e+00
7.439e-01,0.000e+00
7.477e-01,0.000e+00
7.516e-01,0.000e+00
7.555e-01,0.000e+00
7.593e-01,0.000e+00
7.632e-01,0.000e+00
7.671e-01,0.000e+00
7.709e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_012.csv <==
transmittance,probability_density
2.041e-03,0.000e+00
6.122e-03,0.000e+00
1.020e-02,4.901e-03
1.428e-02,1.715e-02
1.836e-02,1.470e-02
2.245e-02,4.901e-02
2.653e-02,4.901e-02
3.061e-02,9.802e-02
3.469e-02,1.054e-01
3.877e-02,1.740e-01
4.285e-02,1.862e-01
4.693e-02,2.891e-01
5.101e-02,3.308e-01
5.509e-02,4.166e-01
5.917e-02,4.974e-01
6.326e-02,6.028e-01
6.734e-02,7.376e-01
7.142e-02,9.238e-01
7.550e-02,8.650e-01
7.958e-02,9.875e-01
8.366e-02,1.186e+00
8.774e-02,1.161e+00
9.182e-02,1.326e+00
9.590e-02,1.470e+00
9.998e-02,1.671e+00
1.041e-01,1.737e+00
1.081e-01,1.791e+00
1.122e-01,1.928e+00
1.163e-01,2.068e+00
1.204e-01,2.142e+00
1.245e-01,2.296e+00
1.286e-01,2.308e+00
1.326e-01,2.605e+00
1.367e-01,2.686e+00
1.408e-01,2.651e+00
1.449e-01,2.928e+00
1.490e-01,2.671e+00
1.530e-01,2.911e+00
1.571e-01,3.083e+00
1.612e-01,3.127e+00
1.653e-01,3.016e+00
1.694e-01,3.122e+00
1.734e-01,3.252e+00
1.775e-01,3.359e+00
1.816e-01,3.492e+00
1.857e-01,3.514e+00
1.898e-01,3.514e+00
1.938e-01,3.497e+00
1.979e-01,3.710e+00
2.020e-01,3.600e+00
2.061e-01,3.683e+00
2.102e-01,3.607e+00
2.143e-01,3.502e+00
2.183e-01,3.531e+00
2.224e-01,3.538e+00
2.265e-01,3.801e+00
2.306e-01,3.788e+00
2.347e-01,3.582e+00
2.387e-01,3.433e+00
2.428e-01,3.570e+00
2.469e-01,3.423e+00
2.510e-01,3.433e+00
2.551e-01,3.261e+00
2.591e-01,3.261e+00
2.632e-01,3.350e+00
2.673e-01,3.328e+00
2.714e-01,3.313e+00
2.755e-01,3.261e+00
2.795e-01,3.085e+00
2.836e-01,3.210e+00
2.877e-01,3.166e+00
2.918e-01,3.004e+00
2.959e-01,3.004e+00
3.000e-01,2.909e+00
3.040e-01,2.786e+00
3.081e-01,2.796e+00
3.122e-01,2.666e+00
3.163e-01,2.700e+00
3.204e-01,2.396e+00
3.244e-01,2.443e+00
3.285e-01,2.534e+00
3.326e-01,2.343e+00
3.367e-01,2.519e+00
3.408e-01,2.357e+00
3.448e-01,2.296e+00
3.489e-01,2.095e+00
3.530e-01,2.183e+00
3.571e-01,2.095e+00
3.612e-01,2.098e+00
3.652e-01,1.921e+00
3.693e-01,1.946e+00
3.734e-01,1.786e+00
3.775e-01,1.852e+00
3.816e-01,1.691e+00
3.857e-01,1.580e+00
3.897e-01,1.541e+00
3.938e-01,1.551e+00
3.979e-01,1.453e+00
4.020e-01,1.446e+00
4.061e-01,1.343e+00
4.101e-01,1.279e+00
4.142e-01,1.296e+00
4.183e-01,1.250e+00
4.224e-01,1.255e+00
4.265e-01,1.125e+00
4.305e-01,1.120e+00
4.346e-01,9.679e-01
4.387e-01,9.556e-01
4.428e-01,9.532e-01
4.469e-01,9.434e-01
4.510e-01,8.037e-01
4.550e-01,8.282e-01
4.591e-01,7.572e-01
4.632e-01,7.474e-01
4.673e-01,7.033e-01
4.714e-01,6.592e-01
4.754e-01,6.984e-01
4.795e-01,5.709e-01
4.836e-01,5.856e-01
4.877e-01,5.489e-01
4.918e-01,4.852e-01
4.958e-01,4.582e-01
4.999e-01,4.435e-01
5.040e-01,4.166e-01
5.081e-01,3.676e-01
5.122e-01,4.092e-01
5.162e-01,3.382e-01
5.203e-01,3.185e-01
5.244e-01,2.842e-01
5.285e-01,2.989e-01
5.326e-01,2.744e-01
5.367e-01,2.401e-01
5.407e-01,2.475e-01
5.448e-01,2.328e-01
5.489e-01,2.083e-01
5.530e-01,1.764e-01
5.571e-01,1.813e-01
5.611e-01,1.544e-01
5.652e-01,1.470e-01
5.693e-01,1.519e-01
5.734e-01,1.201e-01
5.775e-01,1.299e-01
5.815e-01,1.323e-01
5.856e-01,8.821e-02
5.897e-01,1.152e-01
5.938e-01,8.331e-02
5.979e-01,1.152e-01
6.019e-01,7.351e-02
6.060e-01,6.616e-02
6.101e-01,7.351e-02
6.142e-01,6.861e-02
6.183e-01,4.656e-02
6.224e-01,3.921e-02
6.264e-01,3.431e-02
6.305e-01,4.901e-02
6.346e-01,3.185e-02
6.387e-01,1.470e-02
6.428e-01,3.185e-02
6.468e-01,2.450e-02
6.509e-01,2.450e-02
6.550e-01,1.470e-02
6.591e-01,2.450e-02
6.632e-01,1.470e-02
6.672e-01,2.205e-02
6.713e-01,2.450e-02
6.754e-01,4.901e-03
6.795e-01,9.802e-03
6.836e-01,2.450e-03
6.876e-01,1.470e-02
6.917e-01,9.802e-03
6.958e-01,2.450e-03
6.999e-01,7.351e-03
7.040e-01,0.000e+00
7.081e-01,0.000e+00
7.121e-01,0.000e+00
7.162e-01,4.901e-03
7.203e-01,0.000e+00
7.244e-01,0.000e+00
7.285e-01,0.000e+00
7.325e-01,0.000e+00
7.366e-01,2.450e-03
7.407e-01,2.450e-03
7.448e-01,0.000e+00
7.489e-01,0.000e+00
7.529e-01,0.000e+00
7.570e-01,0.000e+00
7.611e-01,0.000e+00
7.652e-01,0.000e+00
7.693e-01,0.000e+00
7.733e-01,0.000e+00
7.774e-01,0.000e+00
7.815e-01,0.000e+00
7.856e-01,0.000e+00
7.897e-01,0.000e+00
7.938e-01,0.000e+00
7.978e-01,0.000e+00
8.019e-01,0.000e+00
8.060e-01,0.000e+00
8.101e-01,0.000e+00
8.142e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_013.csv <==
transmittance,probability_density
2.139e-03,0.000e+00
6.417e-03,0.000e+00
1.069e-02,0.000e+00
1.497e-02,7.013e-03
1.925e-02,1.636e-02
2.353e-02,1.169e-02
2.781e-02,3.974e-02
3.208e-02,3.273e-02
3.636e-02,6.779e-02
4.064e-02,9.584e-02
4.492e-02,8.415e-02
4.920e-02,1.823e-01
5.347e-02,1.683e-01
5.775e-02,2.267e-01
6.203e-02,2.969e-01
6.631e-02,3.366e-01
7.059e-02,4.067e-01
7.486e-02,5.049e-01
7.914e-02,5.073e-01
8.342e-02,7.667e-01
8.770e-02,7.667e-01
9.197e-02,7.574e-01
9.625e-02,8.743e-01
1.005e-01,1.038e+00
1.048e-01,1.026e+00
1.091e-01,1.148e+00
1.134e-01,1.216e+00
1.176e-01,1.309e+00
1.219e-01,1.536e+00
1.262e-01,1.629e+00
1.305e-01,1.643e+00
1.348e-01,1.749e+00
1.390e-01,1.814e+00
1.433e-01,1.943e+00
1.476e-01,2.036e+00
1.519e-01,2.127e+00
1.561e-01,2.207e+00
1.604e-01,2.331e+00
1.647e-01,2.387e+00
1.690e-01,2.536e+00
1.733e-01,2.447e+00
1.775e-01,2.543e+00
1.818e-01,2.656e+00
1.861e-01,2.831e+00
1.904e-01,2.906e+00
1.946e-01,2.712e+00
1.989e-01,2.843e+00
2.032e-01,2.896e+00
2.075e-01,3.025e+00
2.118e-01,3.193e+00
2.160e-01,3.095e+00
2.203e-01,3.181e+00
2.246e-01,3.340e+00
2.289e-01,3.294e+00
2.331e-01,3.282e+00
2.374e-01,3.319e+00
2.417e-01,3.249e+00
2.460e-01,3.240e+00
2.503e-01,3.144e+00
2.545e-01,3.375e+00
2.588e-01,3.378e+00
2.631e-01,3.530e+00
2.674e-01,3.420e+00
2.716e-01,3.221e+00
2.759e-01,3.270e+00
2.802e-01,3.121e+00
2.845e-01,3.163e+00
2.888e-01,2.871e+00
2.930e-01,3.090e+00
2.973e-01,3.139e+00
3.016e-01,3.081e+00
3.059e-01,3.142e+00
3.101e-01,3.053e+00
3.144e-01,2.952e+00
3.187e-01,2.927e+00
3.230e-01,2.913e+00
3.273e-01,2.906e+00
3.315e-01,2.896e+00
3.358e-01,2.674e+00
3.401e-01,2.843e+00
3.444e-01,2.648e+00
3.486e-01,2.501e+00
3.529e-01,2.581e+00
3.572e-01,2.473e+00
3.615e-01,2.377e+00
3.658e-01,2.207e+00
3.700e-01,2.469e+00
3.743e-01,2.244e+00
3.786e-01,2.345e+00
3.829e-01,2.279e+00
3.871e-01,2.085e+00
3.914e-01,2.029e+00
3.957e-01,1.992e+00
4.000e-01,2.024e+00
4.043e-01,1.973e+00
4.085e-01,1.872e+00
4.128e-01,1.900e+00
4.171e-01,1.821e+00
4.214e-01,1.646e+00
4.257e-01,1.594e+00
4.299e-01,1.580e+00
4.342e-01,1.498e+00
4.385e-01,1.419e+00
4.428e-01,1.466e+00
4.470e-01,1.332e+00
4.513e-01,1.295e+00
4.556e-01,1.227e+00
4.599e-01,1.304e+00
4.642e-01,1.213e+00
4.684e-01,1.166e+00
4.727e-01,1.190e+00
4.770e-01,9.795e-01
4.813e-01,9.584e-01
4.855e-01,8.930e-01
4.898e-01,9.701e-01
4.941e-01,8.415e-01
4.984e-01,8.228e-01
5.027e-01,8.111e-01
5.069e-01,7.667e-01
5.112e-01,7.153e-01
5.155e-01,6.732e-01
5.198e-01,6.545e-01
5.240e-01,5.984e-01
5.283e-01,5.937e-01
5.326e-01,6.031e-01
5.369e-01,4.956e-01
5.412e-01,4.161e-01
5.454e-01,4.325e-01
5.497e-01,4.815e-01
5.540e-01,3.390e-01
5.583e-01,3.904e-01
5.625e-01,3.460e-01
5.668e-01,3.179e-01
5.711e-01,3.015e-01
5.754e-01,2.641e-01
5.797e-01,2.992e-01
5.839e-01,2.712e-01
5.882e-01,2.338e-01
5.925e-01,2.104e-01
5.968e-01,2.384e-01
6.010e-01,1.683e-01
6.053e-01,1.660e-01
6.096e-01,1.706e-01
6.139e-01,1.122e-01
6.182e-01,1.496e-01
6.224e-01,1.356e-01
6.267e-01,1.286e-01
6.310e-01,1.099e-01
6.353e-01,7.948e-02
6.395e-01,1.029e-01
6.438e-01,1.099e-01
6.481e-01,9.117e-02
6.524e-01,5.610e-02
6.567e-01,4.675e-02
6.609e-01,7.948e-02
6.652e-01,3.740e-02
6.695e-01,5.376e-02
6.738e-01,3.273e-02
6.780e-01,3.273e-02
6.823e-01,2.571e-02
6.866e-01,2.104e-02
6.909e-01,3.740e-02
6.952e-01,1.636e-02
6.994e-01,2.571e-02
7.037e-01,1.403e-02
7.080e-01,2.571e-02
7.123e-01,9.350e-03
7.165e-01,1.870e-02
7.208e-01,4.675e-03
7.251e-01,9.350e-03
7.294e-01,7.013e-03
7.337e-01,1.169e-02
7.379e-01,2.338e-03
7.422e-01,2.338e-03
7.465e-01,2.338e-03
7.508e-01,0.000e+00
7.550e-01,2.338e-03
7.593e-01,0.000e+00
7.636e-01,2.338e-03
7.679e-01,0.000e+00
7.722e-01,0.000e+00
7.764e-01,2.338e-03
7.807e-01,0.000e+00
7.850e-01,0.000e+00
7.893e-01,0.000e+00
7.936e-01,0.000e+00
7.978e-01,0.000e+00
8.021e-01,0.000e+00
8.064e-01,0.000e+00
8.107e-01,0.000e+00
8.149e-01,0.000e+00
8.192e-01,0.000e+00
8.235e-01,0.000e+00
8.278e-01,0.000e+00
8.321e-01,0.000e+00
8.363e-01,0.000e+00
8.406e-01,0.000e+00
8.449e-01,0.000e+00
8.492e-01,0.000e+00
8.534e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_014.csv <==
transmittance,probability_density
2.215e-03,0.000e+00
6.646e-03,0.000e+00
1.108e-02,0.000e+00
1.551e-02,0.000e+00
1.994e-02,4.514e-03
2.437e-02,1.806e-02
2.880e-02,1.128e-02
3.323e-02,2.483e-02
3.766e-02,3.611e-02
4.209e-02,3.611e-02
4.652e-02,6.319e-02
5.095e-02,7.899e-02
5.539e-02,9.705e-02
5.982e-02,1.490e-01
6.425e-02,1.490e-01
6.868e-02,1.693e-01
7.311e-02,2.279e-01
7.754e-02,2.957e-01
8.197e-02,3.002e-01
8.640e-02,4.198e-01
9.083e-02,4.130e-01
9.526e-02,4.988e-01
9.969e-02,6.635e-01
1.041e-01,6.635e-01
1.086e-01,6.274e-01
1.130e-01,7.516e-01
1.174e-01,8.937e-01
1.218e-01,9.208e-01
1.263e-01,9.163e-01
1.307e-01,1.131e+00
1.351e-01,1.034e+00
1.396e-01,1.277e+00
1.440e-01,1.361e+00
1.484e-01,1.444e+00
1.529e-01,1.462e+00
1.573e-01,1.645e+00
1.617e-01,1.575e+00
1.662e-01,1.722e+00
1.706e-01,1.853e+00
1.750e-01,1.808e+00
1.794e-01,2.004e+00
1.839e-01,2.067e+00
1.883e-01,2.031e+00
1.927e-01,2.212e+00
1.972e-01,2.331e+00
2.016e-01,2.327e+00
2.060e-01,2.273e+00
2.105e-01,2.415e+00
2.149e-01,2.589e+00
2.193e-01,2.704e+00
2.238e-01,2.571e+00
2.282e-01,2.602e+00
2.326e-01,2.611e+00
2.370e-01,2.600e+00
2.415e-01,2.911e+00
2.459e-01,2.945e+00
2.503e-01,2.948e+00
2.548e-01,3.018e+00
2.592e-01,2.929e+00
2.636e-01,3.042e+00
2.681e-01,3.040e+00
2.725e-01,3.092e+00
2.769e-01,3.029e+00
2.814e-01,3.047e+00
2.858e-01,3.117e+00
2.902e-01,2.997e+00
2.946e-01,3.218e+00
2.991e-01,3.239e+00
3.035e-01,3.063e+00
3.079e-01,3.069e+00
3.124e-01,3.092e+00
3.168e-01,2.957e+00
3.212e-01,2.841e+00
3.257e-01,2.841e+00
3.301e-01,2.819e+00
3.345e-01,2.929e+00
3.390e-01,2.943e+00
3.434e-01,2.975e+00
3.478e-01,2.812e+00
3.522e-01,2.808e+00
3.567e-01,2.765e+00
3.611e-01,2.751e+00
3.655e-01,2.851e+00
3.700e-01,2.668e+00
3.744e-01,2.670e+00
3.788e-01,2.535e+00
3.833e-01,2.541e+00
3.877e-01,2.512e+00
3.921e-01,2.548e+00
3.966e-01,2.356e+00
4.010e-01,2.345e+00
4.054e-01,2.219e+00
4.098e-01,2.246e+00
4.143e-01,2.189e+00
4.187e-01,2.302e+00
4.231e-01,2.011e+00
4.276e-01,2.022e+00
4.320e-01,2.085e+00
4.364e-01,1.930e+00
4.409e-01,1.896e+00
4.453e-01,1.927e+00
4.497e-01,1.869e+00
4.542e-01,1.903e+00
4.586e-01,1.747e+00
4.630e-01,1.591e+00
4.674e-01,1.575e+00
4.719e-01,1.539e+00
4.763e-01,1.485e+00
4.807e-01,1.478e+00
4.852e-01,1.417e+00
4.896e-01,1.336e+00
4.940e-01,1.255e+00
4.985e-01,1.271e+00
5.029e-01,1.282e+00
5.073e-01,1.230e+00
5.118e-01,1.156e+00
5.162e-01,1.027e+00
5.206e-01,1.052e+00
5.250e-01,9.434e-01
5.295e-01,9.366e-01
5.339e-01,8.960e-01
5.383e-01,7.944e-01
5.428e-01,8.892e-01
5.472e-01,7.854e-01
5.516e-01,7.290e-01
5.561e-01,7.538e-01
5.605e-01,6.748e-01
5.649e-01,6.094e-01
5.694e-01,6.026e-01
5.738e-01,5.733e-01
5.782e-01,5.800e-01
5.827e-01,4.491e-01
5.871e-01,4.582e-01
5.915e-01,4.108e-01
5.959e-01,4.017e-01
6.004e-01,3.476e-01
6.048e-01,3.972e-01
6.092e-01,2.934e-01
6.137e-01,3.318e-01
6.181e-01,3.092e-01
6.225e-01,2.618e-01
6.270e-01,2.821e-01
6.314e-01,2.437e-01
6.358e-01,2.212e-01
6.403e-01,2.076e-01
6.447e-01,1.760e-01
6.491e-01,1.851e-01
6.535e-01,1.580e-01
6.580e-01,1.174e-01
6.624e-01,1.557e-01
6.668e-01,1.174e-01
6.713e-01,1.174e-01
6.757e-01,9.253e-02
6.801e-01,9.930e-02
6.846e-01,9.705e-02
6.890e-01,6.545e-02
6.934e-01,7.448e-02
6.979e-01,7.448e-02
7.023e-01,5.642e-02
7.067e-01,4.740e-02
7.111e-01,2.934e-02
7.156e-01,4.288e-02
7.200e-01,2.257e-02
7.244e-01,3.385e-02
7.289e-01,2.483e-02
7.333e-01,3.160e-02
7.377e-01,2.031e-02
7.422e-01,1.354e-02
7.466e-01,2.031e-02
7.510e-01,1.128e-02
7.555e-01,6.771e-03
7.599e-01,6.771e-03
7.643e-01,1.354e-02
7.687e-01,2.257e-03
7.732e-01,4.514e-03
7.776e-01,0.000e+00
7.820e-01,2.257e-03
7.865e-01,4.514e-03
7.909e-01,0.000e+00
7.953e-01,0.000e+00
7.998e-01,0.000e+00
8.042e-01,2.257e-03
8.086e-01,0.000e+00
8.131e-01,0.000e+00
8.175e-01,0.000e+00
8.219e-01,0.000e+00
8.263e-01,0.000e+00
8.308e-01,0.000e+00
8.352e-01,0.000e+00
8.396e-01,0.000e+00
8.441e-01,0.000e+00
8.485e-01,0.000e+00
8.529e-01,0.000e+00
8.574e-01,0.000e+00
8.618e-01,0.000e+00
8.662e-01,0.000e+00
8.707e-01,0.000e+00
8.751e-01,0.000e+00
8.795e-01,0.000e+00
8.839e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_015.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,2.000e-03
2.750e-02,6.000e-03
3.250e-02,1.400e-02
3.750e-02,1.000e-02
4.250e-02,2.800e-02
4.750e-02,3.400e-02
5.250e-02,3.800e-02
5.750e-02,5.600e-02
6.250e-02,5.800e-02
6.750e-02,1.160e-01
7.250e-02,1.160e-01
7.750e-02,1.380e-01
8.250e-02,1.380e-01
8.750e-02,2.400e-01
9.250e-02,2.520e-01
9.750e-02,2.900e-01
1.025e-01,3.120e-01
1.075e-01,4.020e-01
1.125e-01,4.680e-01
1.175e-01,5.500e-01
1.225e-01,5.740e-01
1.275e-01,5.640e-01
1.325e-01,6.860e-01
1.375e-01,7.500e-01
1.425e-01,8.300e-01
1.475e-01,8.680e-01
1.525e-01,1.032e+00
1.575e-01,1.032e+00
1.625e-01,1.158e+00
1.675e-01,1.172e+00
1.725e-01,1.290e+00
1.775e-01,1.400e+00
1.825e-01,1.406e+00
1.875e-01,1.510e+00
1.925e-01,1.568e+00
1.975e-01,1.608e+00
2.025e-01,1.862e+00
2.075e-01,1.778e+00
2.125e-01,1.966e+00
2.175e-01,1.894e+00
2.225e-01,2.064e+00
2.275e-01,2.112e+00
2.325e-01,2.176e+00
2.375e-01,2.208e+00
2.425e-01,2.328e+00
2.475e-01,2.346e+00
2.525e-01,2.458e+00
2.575e-01,2.388e+00
2.625e-01,2.510e+00
2.675e-01,2.484e+00
2.725e-01,2.592e+00
2.775e-01,2.716e+00
2.825e-01,2.902e+00
2.875e-01,2.720e+00
2.925e-01,2.688e+00
2.975e-01,2.834e+00
3.025e-01,2.906e+00
3.075e-01,2.820e+00
3.125e-01,2.962e+00
3.175e-01,2.842e+00
3.225e-01,2.892e+00
3.275e-01,2.976e+00
3.325e-01,3.012e+00
3.375e-01,2.978e+00
3.425e-01,3.002e+00
3.475e-01,2.846e+00
3.525e-01,2.838e+00
3.575e-01,2.674e+00
3.625e-01,2.816e+00
3.675e-01,2.740e+00
3.725e-01,2.836e+00
3.775e-01,2.728e+00
3.825e-01,2.744e+00
3.875e-01,2.668e+00
3.925e-01,2.752e+00
3.975e-01,2.686e+00
4.025e-01,2.756e+00
4.075e-01,2.580e+00
4.125e-01,2.456e+00
4.175e-01,2.440e+00
4.225e-01,2.540e+00
4.275e-01,2.454e+00
4.325e-01,2.420e+00
4.375e-01,2.316e+00
4.425e-01,2.264e+00
4.475e-01,2.260e+00
4.525e-01,2.182e+00
4.575e-01,2.112e+00
4.625e-01,1.960e+00
4.675e-01,2.068e+00
4.725e-01,1.972e+00
4.775e-01,1.960e+00
4.825e-01,1.846e+00
4.875e-01,1.920e+00
4.925e-01,1.870e+00
4.975e-01,1.664e+00
5.025e-01,1.648e+00
5.075e-01,1.580e+00
5.125e-01,1.516e+00
5.175e-01,1.442e+00
5.225e-01,1.502e+00
5.275e-01,1.478e+00
5.325e-01,1.248e+00
5.375e-01,1.278e+00
5.425e-01,1.312e+00
5.475e-01,1.172e+00
5.525e-01,1.112e+00
5.575e-01,1.122e+00
5.625e-01,1.046e+00
5.675e-01,9.780e-01
5.725e-01,8.860e-01
5.775e-01,8.160e-01
5.825e-01,8.640e-01
5.875e-01,8.140e-01
5.925e-01,7.420e-01
5.975e-01,7.420e-01
6.025e-01,6.920e-01
6.075e-01,6.100e-01
6.125e-01,5.420e-01
6.175e-01,5.820e-01
6.225e-01,4.560e-01
6.275e-01,4.660e-01
6.325e-01,4.360e-01
6.375e-01,3.800e-01
6.425e-01,4.060e-01
6.475e-01,3.860e-01
6.525e-01,3.240e-01
6.575e-01,2.840e-01
6.625e-01,2.840e-01
6.675e-01,2.320e-01
6.725e-01,2.780e-01
6.775e-01,1.980e-01
6.825e-01,1.900e-01
6.875e-01,1.740e-01
6.925e-01,1.360e-01
6.975e-01,1.380e-01
7.025e-01,1.580e-01
7.075e-01,1.080e-01
7.125e-01,9.600e-02
7.175e-01,1.140e-01
7.225e-01,7.200e-02
7.275e-01,6.200e-02
7.325e-01,6.400e-02
7.375e-01,5.600e-02
7.425e-01,5.200e-02
7.475e-01,4.000e-02
7.525e-01,2.800e-02
7.575e-01,3.800e-02
7.625e-01,3.000e-02
7.675e-01,1.600e-02
7.725e-01,2.000e-02
7.775e-01,1.600e-02
7.825e-01,6.000e-03
7.875e-01,6.000e-03
7.925e-01,1.000e-02
7.975e-01,2.000e-03
8.025e-01,6.000e-03
8.075e-01,6.000e-03
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,2.000e-03
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_016.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,2.000e-03
3.250e-02,2.000e-03
3.750e-02,1.000e-02
4.250e-02,1.200e-02
4.750e-02,1.600e-02
5.250e-02,2.000e-02
5.750e-02,2.800e-02
6.250e-02,3.600e-02
6.750e-02,5.000e-02
7.250e-02,4.200e-02
7.750e-02,7.600e-02
8.250e-02,1.060e-01
8.750e-02,1.040e-01
9.250e-02,1.260e-01
9.750e-02,1.300e-01
1.025e-01,2.080e-01
1.075e-01,2.200e-01
1.125e-01,2.360e-01
1.175e-01,2.760e-01
1.225e-01,3.400e-01
1.275e-01,3.760e-01
1.325e-01,4.360e-01
1.375e-01,4.760e-01
1.425e-01,5.100e-01
1.475e-01,5.040e-01
1.525e-01,5.940e-01
1.575e-01,7.100e-01
1.625e-01,6.900e-01
1.675e-01,7.880e-01
1.725e-01,8.800e-01
1.775e-01,9.740e-01
1.825e-01,9.860e-01
1.875e-01,1.052e+00
1.925e-01,1.052e+00
1.975e-01,1.166e+00
2.025e-01,1.284e+00
2.075e-01,1.262e+00
2.125e-01,1.426e+00
2.175e-01,1.442e+00
2.225e-01,1.426e+00
2.275e-01,1.638e+00
2.325e-01,1.720e+00
2.375e-01,1.708e+00
2.425e-01,1.860e+00
2.475e-01,1.826e+00
2.525e-01,1.876e+00
2.575e-01,1.944e+00
2.625e-01,2.016e+00
2.675e-01,2.134e+00
2.725e-01,2.174e+00
2.775e-01,2.210e+00
2.825e-01,2.294e+00
2.875e-01,2.198e+00
2.925e-01,2.340e+00
2.975e-01,2.478e+00
3.025e-01,2.306e+00
3.075e-01,2.560e+00
3.125e-01,2.674e+00
3.175e-01,2.600e+00
3.225e-01,2.590e+00
3.275e-01,2.580e+00
3.325e-01,2.588e+00
3.375e-01,2.774e+00
3.425e-01,2.880e+00
3.475e-01,2.824e+00
3.525e-01,2.596e+00
3.575e-01,2.888e+00
3.625e-01,2.904e+00
3.675e-01,2.736e+00
3.725e-01,2.854e+00
3.775e-01,2.860e+00
3.825e-01,2.740e+00
3.875e-01,2.794e+00
3.925e-01,2.636e+00
3.975e-01,2.766e+00
4.025e-01,2.592e+00
4.075e-01,2.772e+00
4.125e-01,2.714e+00
4.175e-01,2.590e+00
4.225e-01,2.646e+00
4.275e-01,2.614e+00
4.325e-01,2.752e+00
4.375e-01,2.534e+00
4.425e-01,2.578e+00
4.475e-01,2.490e+00
4.525e-01,2.530e+00
4.575e-01,2.366e+00
4.625e-01,2.460e+00
4.675e-01,2.458e+00
4.725e-01,2.350e+00
4.775e-01,2.304e+00
4.825e-01,2.300e+00
4.875e-01,2.080e+00
4.925e-01,2.122e+00
4.975e-01,1.976e+00
5.025e-01,2.090e+00
5.075e-01,1.930e+00
5.125e-01,2.072e+00
5.175e-01,1.854e+00
5.225e-01,1.996e+00
5.275e-01,1.800e+00
5.325e-01,1.748e+00
5.375e-01,1.740e+00
5.425e-01,1.620e+00
5.475e-01,1.562e+00
5.525e-01,1.628e+00
5.575e-01,1.352e+00
5.625e-01,1.560e+00
5.675e-01,1.386e+00
5.725e-01,1.356e+00
5.775e-01,1.238e+00
5.825e-01,1.258e+00
5.875e-01,1.170e+00
5.925e-01,1.230e+00
5.975e-01,1.030e+00
6.025e-01,1.020e+00
6.075e-01,9.480e-01
6.125e-01,9.060e-01
6.175e-01,9.260e-01
6.225e-01,8.560e-01
6.275e-01,7.480e-01
6.325e-01,7.620e-01
6.375e-01,6.980e-01
6.425e-01,6.520e-01
6.475e-01,6.220e-01
6.525e-01,5.400e-01
6.575e-01,4.720e-01
6.625e-01,5.100e-01
6.675e-01,4.800e-01
6.725e-01,4.260e-01
6.775e-01,4.420e-01
6.825e-01,3.920e-01
6.875e-01,3.340e-01
6.925e-01,2.860e-01
6.975e-01,2.940e-01
7.025e-01,2.480e-01
7.075e-01,2.380e-01
7.125e-01,2.160e-01
7.175e-01,1.780e-01
7.225e-01,1.640e-01
7.275e-01,1.660e-01
7.325e-01,1.160e-01
7.375e-01,1.540e-01
7.425e-01,1.060e-01
7.475e-01,1.100e-01
7.525e-01,7.400e-02
7.575e-01,6.800e-02
7.625e-01,6.400e-02
7.675e-01,6.400e-02
7.725e-01,3.400e-02
7.775e-01,5.600e-02
7.825e-01,3.400e-02
7.875e-01,2.200e-02
7.925e-01,2.000e-02
7.975e-01,1.800e-02
8.025e-01,8.000e-03
8.075e-01,1.600e-02
8.125e-01,2.000e-03
8.175e-01,8.000e-03
8.225e-01,1.000e-02
8.275e-01,2.000e-03
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,2.000e-03
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_017.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,4.000e-03
4.250e-02,2.000e-03
4.750e-02,1.000e-02
5.250e-02,8.000e-03
5.750e-02,2.000e-02
6.250e-02,1.600e-02
6.750e-02,1.600e-02
7.250e-02,3.800e-02
7.750e-02,3.800e-02
8.250e-02,4.200e-02
8.750e-02,4.600e-02
9.250e-02,7.000e-02
9.750e-02,1.000e-01
1.025e-01,8.600e-02
1.075e-01,1.000e-01
1.125e-01,1.400e-01
1.175e-01,1.560e-01
1.225e-01,2.180e-01
1.275e-01,2.040e-01
1.325e-01,2.160e-01
1.375e-01,2.460e-01
1.425e-01,3.260e-01
1.475e-01,3.500e-01
1.525e-01,3.840e-01
1.575e-01,4.460e-01
1.625e-01,4.400e-01
1.675e-01,4.460e-01
1.725e-01,5.300e-01
1.775e-01,5.840e-01
1.825e-01,6.680e-01
1.875e-01,6.220e-01
1.925e-01,7.940e-01
1.975e-01,8.380e-01
2.025e-01,8.880e-01
2.075e-01,9.140e-01
2.125e-01,9.900e-01
2.175e-01,9.520e-01
2.225e-01,1.052e+00
2.275e-01,1.122e+00
2.325e-01,1.272e+00
2.375e-01,1.164e+00
2.425e-01,1.338e+00
2.475e-01,1.356e+00
2.525e-01,1.450e+00
2.575e-01,1.562e+00
2.625e-01,1.636e+00
2.675e-01,1.732e+00
2.725e-01,1.750e+00
2.775e-01,1.658e+00
2.825e-01,1.812e+00
2.875e-01,1.760e+00
2.925e-01,1.918e+00
2.975e-01,2.004e+00
3.025e-01,1.968e+00
3.075e-01,2.284e+00
3.125e-01,2.038e+00
3.175e-01,2.032e+00
3.225e-01,2.248e+00
3.275e-01,2.332e+00
3.325e-01,2.286e+00
3.375e-01,2.450e+00
3.425e-01,2.426e+00
3.475e-01,2.506e+00
3.525e-01,2.468e+00
3.575e-01,2.438e+00
3.625e-01,2.568e+00
3.675e-01,2.628e+00
3.725e-01,2.522e+00
3.775e-01,2.700e+00
3.825e-01,2.700e+00
3.875e-01,2.798e+00
3.925e-01,2.712e+00
3.975e-01,2.716e+00
4.025e-01,2.606e+00
4.075e-01,2.794e+00
4.125e-01,2.890e+00
4.175e-01,2.594e+00
4.225e-01,2.676e+00
4.275e-01,2.764e+00
4.325e-01,2.534e+00
4.375e-01,2.588e+00
4.425e-01,2.720e+00
4.475e-01,2.700e+00
4.525e-01,2.628e+00
4.575e-01,2.526e+00
4.625e-01,2.648e+00
4.675e-01,2.694e+00
4.725e-01,2.536e+00
4.775e-01,2.498e+00
4.825e-01,2.508e+00
4.875e-01,2.494e+00
4.925e-01,2.540e+00
4.975e-01,2.356e+00
5.025e-01,2.348e+00
5.075e-01,2.420e+00
5.125e-01,2.218e+00
5.175e-01,2.344e+00
5.225e-01,2.204e+00
5.275e-01,2.110e+00
5.325e-01,2.112e+00
5.375e-01,2.052e+00
5.425e-01,1.962e+00
5.475e-01,2.048e+00
5.525e-01,1.936e+00
5.575e-01,1.950e+00
5.625e-01,1.902e+00
5.675e-01,1.872e+00
5.725e-01,1.752e+00
5.775e-01,1.630e+00
5.825e-01,1.610e+00
5.875e-01,1.586e+00
5.925e-01,1.580e+00
5.975e-01,1.416e+00
6.025e-01,1.468e+00
6.075e-01,1.358e+00
6.125e-01,1.272e+00
6.175e-01,1.374e+00
6.225e-01,1.260e+00
6.275e-01,1.122e+00
6.325e-01,1.102e+00
6.375e-01,1.120e+00
6.425e-01,9.360e-01
6.475e-01,9.940e-01
6.525e-01,8.860e-01
6.575e-01,8.800e-01
6.625e-01,7.660e-01
6.675e-01,7.680e-01
6.725e-01,7.020e-01
6.775e-01,6.300e-01
6.825e-01,6.780e-01
6.875e-01,5.660e-01
6.925e-01,4.960e-01
6.975e-01,5.260e-01
7.025e-01,4.500e-01
7.075e-01,4.420e-01
7.125e-01,4.200e-01
7.175e-01,3.420e-01
7.225e-01,3.340e-01
7.275e-01,3.020e-01
7.325e-01,2.620e-01
7.375e-01,2.400e-01
7.425e-01,2.200e-01
7.475e-01,1.740e-01
7.525e-01,1.980e-01
7.575e-01,1.500e-01
7.625e-01,1.300e-01
7.675e-01,1.420e-01
7.725e-01,9.200e-02
7.775e-01,9.200e-02
7.825e-01,7.600e-02
7.875e-01,7.400e-02
7.925e-01,5.600e-02
7.975e-01,4.000e-02
8.025e-01,5.000e-02
8.075e-01,2.600e-02
8.125e-01,1.800e-02
8.175e-01,1.200e-02
8.225e-01,2.000e-02
8.275e-01,1.200e-02
8.325e-01,8.000e-03
8.375e-01,6.000e-03
8.425e-01,4.000e-03
8.475e-01,0.000e+00
8.525e-01,4.000e-03
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_018.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,4.000e-03
4.750e-02,0.000e+00
5.250e-02,4.000e-03
5.750e-02,4.000e-03
6.250e-02,1.400e-02
6.750e-02,1.400e-02
7.250e-02,1.200e-02
7.750e-02,1.400e-02
8.250e-02,2.200e-02
8.750e-02,4.400e-02
9.250e-02,3.600e-02
9.750e-02,3.600e-02
1.025e-01,3.600e-02
1.075e-01,6.200e-02
1.125e-01,9.400e-02
1.175e-01,7.400e-02
1.225e-01,7.800e-02
1.275e-01,1.180e-01
1.325e-01,1.320e-01
1.375e-01,1.600e-01
1.425e-01,1.820e-01
1.475e-01,2.120e-01
1.525e-01,1.820e-01
1.575e-01,2.860e-01
1.625e-01,2.580e-01
1.675e-01,3.120e-01
1.725e-01,3.460e-01
1.775e-01,3.640e-01
1.825e-01,4.160e-01
1.875e-01,3.980e-01
1.925e-01,4.420e-01
1.975e-01,5.200e-01
2.025e-01,5.300e-01
2.075e-01,6.480e-01
2.125e-01,6.740e-01
2.175e-01,6.940e-01
2.225e-01,7.520e-01
2.275e-01,8.060e-01
2.325e-01,8.720e-01
2.375e-01,8.880e-01
2.425e-01,9.220e-01
2.475e-01,9.300e-01
2.525e-01,1.068e+00
2.575e-01,1.138e+00
2.625e-01,1.100e+00
2.675e-01,1.144e+00
2.725e-01,1.256e+00
2.775e-01,1.356e+00
2.825e-01,1.382e+00
2.875e-01,1.500e+00
2.925e-01,1.550e+00
2.975e-01,1.620e+00
3.025e-01,1.722e+00
3.075e-01,1.588e+00
3.125e-01,1.672e+00
3.175e-01,1.796e+00
3.225e-01,1.712e+00
3.275e-01,1.920e+00
3.325e-01,1.922e+00
3.375e-01,2.030e+00
3.425e-01,2.110e+00
3.475e-01,2.090e+00
3.525e-01,1.966e+00
3.575e-01,2.098e+00
3.625e-01,2.332e+00
3.675e-01,2.284e+00
3.725e-01,2.282e+00
3.775e-01,2.378e+00
3.825e-01,2.394e+00
3.875e-01,2.442e+00
3.925e-01,2.484e+00
3.975e-01,2.450e+00
4.025e-01,2.536e+00
4.075e-01,2.532e+00
4.125e-01,2.568e+00
4.175e-01,2.704e+00
4.225e-01,2.754e+00
4.275e-01,2.592e+00
4.325e-01,2.614e+00
4.375e-01,2.626e+00
4.425e-01,2.784e+00
4.475e-01,2.638e+00
4.525e-01,2.738e+00
4.575e-01,2.620e+00
4.625e-01,2.622e+00
4.675e-01,2.716e+00
4.725e-01,2.616e+00
4.775e-01,2.620e+00
4.825e-01,2.668e+00
4.875e-01,2.602e+00
4.925e-01,2.614e+00
4.975e-01,2.440e+00
5.025e-01,2.712e+00
5.075e-01,2.546e+00
5.125e-01,2.530e+00
5.175e-01,2.530e+00
5.225e-01,2.660e+00
5.275e-01,2.470e+00
5.325e-01,2.362e+00
5.375e-01,2.358e+00
5.425e-01,2.422e+00
5.475e-01,2.300e+00
5.525e-01,2.288e+00
5.575e-01,2.254e+00
5.625e-01,2.154e+00
5.675e-01,2.182e+00
5.725e-01,2.116e+00
5.775e-01,1.996e+00
5.825e-01,2.072e+00
5.875e-01,1.896e+00
5.925e-01,1.952e+00
5.975e-01,1.912e+00
6.025e-01,1.922e+00
6.075e-01,1.818e+00
6.125e-01,1.740e+00
6.175e-01,1.654e+00
6.225e-01,1.598e+00
6.275e-01,1.528e+00
6.325e-01,1.494e+00
6.375e-01,1.492e+00
6.425e-01,1.410e+00
6.475e-01,1.328e+00
6.525e-01,1.284e+00
6.575e-01,1.280e+00
6.625e-01,1.226e+00
6.675e-01,1.158e+00
6.725e-01,9.940e-01
6.775e-01,1.046e+00
6.825e-01,9.400e-01
6.875e-01,8.940e-01
6.925e-01,8.600e-01
6.975e-01,8.420e-01
7.025e-01,6.920e-01
7.075e-01,7.260e-01
7.125e-01,6.300e-01
7.175e-01,5.980e-01
7.225e-01,5.380e-01
7.275e-01,5.240e-01
7.325e-01,4.640e-01
7.375e-01,4.480e-01
7.425e-01,4.140e-01
7.475e-01,3.520e-01
7.525e-01,3.160e-01
7.575e-01,2.960e-01
7.625e-01,2.740e-01
7.675e-01,2.260e-01
7.725e-01,2.020e-01
7.775e-01,1.760e-01
7.825e-01,1.660e-01
7.875e-01,1.520e-01
7.925e-01,1.080e-01
7.975e-01,8.200e-02
8.025e-01,1.080e-01
8.075e-01,7.000e-02
8.125e-01,5.600e-02
8.175e-01,5.000e-02
8.225e-01,3.400e-02
8.275e-01,2.800e-02
8.325e-01,1.200e-02
8.375e-01,1.600e-02
8.425e-01,2.000e-02
8.475e-01,8.000e-03
8.525e-01,6.000e-03
8.575e-01,4.000e-03
8.625e-01,0.000e+00
8.675e-01,2.000e-03
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_019.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,2.000e-03
5.250e-02,2.000e-03
5.750e-02,2.000e-03
6.250e-02,2.000e-03
6.750e-02,4.000e-03
7.250e-02,6.000e-03
7.750e-02,1.600e-02
8.250e-02,1.000e-02
8.750e-02,1.400e-02
9.250e-02,1.400e-02
9.750e-02,2.200e-02
1.025e-01,3.400e-02
1.075e-01,4.000e-02
1.125e-01,2.600e-02
1.175e-01,3.800e-02
1.225e-01,6.200e-02
1.275e-01,5.200e-02
1.325e-01,8.200e-02
1.375e-01,6.600e-02
1.425e-01,1.020e-01
1.475e-01,1.140e-01
1.525e-01,1.160e-01
1.575e-01,1.520e-01
1.625e-01,1.580e-01
1.675e-01,2.000e-01
1.725e-01,1.880e-01
1.775e-01,2.420e-01
1.825e-01,2.340e-01
1.875e-01,2.800e-01
1.925e-01,2.860e-01
1.975e-01,3.020e-01
2.025e-01,3.920e-01
2.075e-01,3.680e-01
2.125e-01,3.920e-01
2.175e-01,4.060e-01
2.225e-01,5.000e-01
2.275e-01,4.940e-01
2.325e-01,6.060e-01
2.375e-01,6.060e-01
2.425e-01,6.980e-01
2.475e-01,7.000e-01
2.525e-01,7.260e-01
2.575e-01,7.680e-01
2.625e-01,8.520e-01
2.675e-01,8.800e-01
2.725e-01,8.340e-01
2.775e-01,9.600e-01
2.825e-01,1.100e+00
2.875e-01,9.720e-01
2.925e-01,1.090e+00
2.975e-01,1.088e+00
3.025e-01,1.220e+00
3.075e-01,1.294e+00
3.125e-01,1.414e+00
3.175e-01,1.406e+00
3.225e-01,1.528e+00
3.275e-01,1.470e+00
3.325e-01,1.620e+00
3.375e-01,1.560e+00
3.425e-01,1.670e+00
3.475e-01,1.688e+00
3.525e-01,1.736e+00
3.575e-01,1.838e+00
3.625e-01,1.786e+00
3.675e-01,1.942e+00
3.725e-01,1.948e+00
3.775e-01,1.974e+00
3.825e-01,2.066e+00
3.875e-01,2.026e+00
3.925e-01,2.136e+00
3.975e-01,2.200e+00
4.025e-01,2.166e+00
4.075e-01,2.458e+00
4.125e-01,2.330e+00
4.175e-01,2.342e+00
4.225e-01,2.366e+00
4.275e-01,2.440e+00
4.325e-01,2.468e+00
4.375e-01,2.466e+00
4.425e-01,2.530e+00
4.475e-01,2.598e+00
4.525e-01,2.640e+00
4.575e-01,2.662e+00
4.625e-01,2.602e+00
4.675e-01,2.602e+00
4.725e-01,2.682e+00
4.775e-01,2.642e+00
4.825e-01,2.660e+00
4.875e-01,2.726e+00
4.925e-01,2.572e+00
4.975e-01,2.686e+00
5.025e-01,2.642e+00
5.075e-01,2.730e+00
5.125e-01,2.612e+00
5.175e-01,2.630e+00
5.225e-01,2.654e+00
5.275e-01,2.536e+00
5.325e-01,2.620e+00
5.375e-01,2.668e+00
5.425e-01,2.610e+00
5.475e-01,2.586e+00
5.525e-01,2.564e+00
5.575e-01,2.486e+00
5.625e-01,2.732e+00
5.675e-01,2.380e+00
5.725e-01,2.272e+00
5.775e-01,2.366e+00
5.825e-01,2.438e+00
5.875e-01,2.356e+00
5.925e-01,2.216e+00
5.975e-01,2.266e+00
6.025e-01,2.236e+00
6.075e-01,2.102e+00
6.125e-01,2.050e+00
6.175e-01,1.984e+00
6.225e-01,2.050e+00
6.275e-01,1.924e+00
6.325e-01,2.038e+00
6.375e-01,2.016e+00
6.425e-01,1.780e+00
6.475e-01,1.698e+00
6.525e-01,1.660e+00
6.575e-01,1.698e+00
6.625e-01,1.518e+00
6.675e-01,1.536e+00
6.725e-01,1.492e+00
6.775e-01,1.418e+00
6.825e-01,1.350e+00
6.875e-01,1.386e+00
6.925e-01,1.080e+00
6.975e-01,1.270e+00
7.025e-01,1.086e+00
7.075e-01,1.070e+00
7.125e-01,9.400e-01
7.175e-01,8.960e-01
7.225e-01,9.240e-01
7.275e-01,8.140e-01
7.325e-01,7.720e-01
7.375e-01,6.760e-01
7.425e-01,6.600e-01
7.475e-01,5.500e-01
7.525e-01,5.580e-01
7.575e-01,5.180e-01
7.625e-01,4.300e-01
7.675e-01,4.340e-01
7.725e-01,3.840e-01
7.775e-01,3.500e-01
7.825e-01,2.600e-01
7.875e-01,2.760e-01
7.925e-01,2.260e-01
7.975e-01,2.060e-01
8.025e-01,1.680e-01
8.075e-01,1.560e-01
8.125e-01,1.020e-01
8.175e-01,1.140e-01
8.225e-01,7.600e-02
8.275e-01,5.200e-02
8.325e-01,5.200e-02
8.375e-01,4.800e-02
8.425e-01,2.200e-02
8.475e-01,2.000e-02
8.525e-01,1.400e-02
8.575e-01,1.800e-02
8.625e-01,1.000e-02
8.675e-01,6.000e-03
8.725e-01,0.000e+00
8.775e-01,2.000e-03
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_02.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,2.000e-03
6.250e-02,2.000e-03
6.750e-02,2.000e-03
7.250e-02,0.000e+00
7.750e-02,2.000e-03
8.250e-02,6.000e-03
8.750e-02,1.000e-02
9.250e-02,1.200e-02
9.750e-02,1.200e-02
1.025e-01,1.000e-02
1.075e-01,1.400e-02
1.125e-01,2.200e-02
1.175e-01,3.000e-02
1.225e-01,3.000e-02
1.275e-01,3.000e-02
1.325e-01,2.600e-02
1.375e-01,5.800e-02
1.425e-01,5.800e-02
1.475e-01,4.200e-02
1.525e-01,6.000e-02
1.575e-01,7.600e-02
1.625e-01,9.000e-02
1.675e-01,1.080e-01
1.725e-01,1.120e-01
1.775e-01,1.420e-01
1.825e-01,1.560e-01
1.875e-01,1.360e-01
1.925e-01,1.880e-01
1.975e-01,2.160e-01
2.025e-01,2.280e-01
2.075e-01,2.340e-01
2.125e-01,2.520e-01
2.175e-01,2.700e-01
2.225e-01,3.320e-01
2.275e-01,3.540e-01
2.325e-01,3.240e-01
2.375e-01,3.520e-01
2.425e-01,4.000e-01
2.475e-01,4.560e-01
2.525e-01,4.960e-01
2.575e-01,5.540e-01
2.625e-01,5.500e-01
2.675e-01,6.780e-01
2.725e-01,5.940e-01
2.775e-01,7.040e-01
2.825e-01,7.520e-01
2.875e-01,7.620e-01
2.925e-01,7.880e-01
2.975e-01,8.180e-01
3.025e-01,9.000e-01
3.075e-01,9.340e-01
3.125e-01,9.340e-01
3.175e-01,1.064e+00
3.225e-01,1.022e+00
3.275e-01,1.066e+00
3.325e-01,1.156e+00
3.375e-01,1.282e+00
3.425e-01,1.428e+00
3.475e-01,1.324e+00
3.525e-01,1.392e+00
3.575e-01,1.448e+00
3.625e-01,1.468e+00
3.675e-01,1.542e+00
3.725e-01,1.594e+00
3.775e-01,1.634e+00
3.825e-01,1.708e+00
3.875e-01,1.920e+00
3.925e-01,1.830e+00
3.975e-01,1.758e+00
4.025e-01,1.922e+00
4.075e-01,1.952e+00
4.125e-01,1.940e+00
4.175e-01,2.008e+00
4.225e-01,2.070e+00
4.275e-01,2.160e+00
4.325e-01,2.126e+00
4.375e-01,2.358e+00
4.425e-01,2.254e+00
4.475e-01,2.216e+00
4.525e-01,2.378e+00
4.575e-01,2.438e+00
4.625e-01,2.406e+00
4.675e-01,2.556e+00
4.725e-01,2.514e+00
4.775e-01,2.532e+00
4.825e-01,2.546e+00
4.875e-01,2.554e+00
4.925e-01,2.686e+00
4.975e-01,2.620e+00
5.025e-01,2.576e+00
5.075e-01,2.712e+00
5.125e-01,2.672e+00
5.175e-01,2.688e+00
5.225e-01,2.636e+00
5.275e-01,2.814e+00
5.325e-01,2.722e+00
5.375e-01,2.620e+00
5.425e-01,2.678e+00
5.475e-01,2.720e+00
5.525e-01,2.704e+00
5.575e-01,2.540e+00
5.625e-01,2.728e+00
5.675e-01,2.716e+00
5.725e-01,2.774e+00
5.775e-01,2.518e+00
5.825e-01,2.576e+00
5.875e-01,2.670e+00
5.925e-01,2.538e+00
5.975e-01,2.550e+00
6.025e-01,2.466e+00
6.075e-01,2.528e+00
6.125e-01,2.400e+00
6.175e-01,2.454e+00
6.225e-01,2.396e+00
6.275e-01,2.330e+00
6.325e-01,2.224e+00
6.375e-01,2.200e+00
6.425e-01,2.084e+00
6.475e-01,2.156e+00
6.525e-01,2.140e+00
6.575e-01,2.058e+00
6.625e-01,2.016e+00
6.675e-01,1.996e+00
6.725e-01,1.896e+00
6.775e-01,1.800e+00
6.825e-01,1.766e+00
6.875e-01,1.786e+00
6.925e-01,1.598e+00
6.975e-01,1.574e+00
7.025e-01,1.458e+00
7.075e-01,1.532e+00
7.125e-01,1.336e+00
7.175e-01,1.304e+00
7.225e-01,1.272e+00
7.275e-01,1.194e+00
7.325e-01,1.124e+00
7.375e-01,1.070e+00
7.425e-01,9.480e-01
7.475e-01,9.620e-01
7.525e-01,8.680e-01
7.575e-01,7.300e-01
7.625e-01,7.020e-01
7.675e-01,6.840e-01
7.725e-01,5.620e-01
7.775e-01,5.840e-01
7.825e-01,5.220e-01
7.875e-01,4.320e-01
7.925e-01,4.360e-01
7.975e-01,3.140e-01
8.025e-01,3.300e-01
8.075e-01,2.940e-01
8.125e-01,2.320e-01
8.175e-01,2.000e-01
8.225e-01,1.580e-01
8.275e-01,1.280e-01
8.325e-01,1.020e-01
8.375e-01,8.400e-02
8.425e-01,5.400e-02
8.475e-01,5.400e-02
8.525e-01,4.400e-02
8.575e-01,2.200e-02
8.625e-01,1.400e-02
8.675e-01,2.000e-02
8.725e-01,1.200e-02
8.775e-01,4.000e-03
8.825e-01,2.000e-03
8.875e-01,2.000e-03
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_021.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,2.000e-03
7.250e-02,0.000e+00
7.750e-02,4.000e-03
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,4.000e-03
9.750e-02,8.000e-03
1.025e-01,8.000e-03
1.075e-01,8.000e-03
1.125e-01,1.200e-02
1.175e-01,8.000e-03
1.225e-01,2.000e-02
1.275e-01,1.200e-02
1.325e-01,2.400e-02
1.375e-01,2.400e-02
1.425e-01,2.600e-02
1.475e-01,3.000e-02
1.525e-01,4.400e-02
1.575e-01,5.600e-02
1.625e-01,4.200e-02
1.675e-01,4.400e-02
1.725e-01,5.600e-02
1.775e-01,7.200e-02
1.825e-01,7.600e-02
1.875e-01,9.200e-02
1.925e-01,1.060e-01
1.975e-01,1.180e-01
2.025e-01,1.700e-01
2.075e-01,1.320e-01
2.125e-01,1.060e-01
2.175e-01,1.940e-01
2.225e-01,2.160e-01
2.275e-01,2.120e-01
2.325e-01,2.380e-01
2.375e-01,2.400e-01
2.425e-01,2.360e-01
2.475e-01,3.360e-01
2.525e-01,3.140e-01
2.575e-01,3.020e-01
2.625e-01,3.680e-01
2.675e-01,3.520e-01
2.725e-01,3.940e-01
2.775e-01,4.900e-01
2.825e-01,5.240e-01
2.875e-01,5.380e-01
2.925e-01,5.520e-01
2.975e-01,6.020e-01
3.025e-01,6.380e-01
3.075e-01,6.920e-01
3.125e-01,6.980e-01
3.175e-01,7.960e-01
3.225e-01,7.320e-01
3.275e-01,8.200e-01
3.325e-01,8.540e-01
3.375e-01,9.400e-01
3.425e-01,9.420e-01
3.475e-01,9.680e-01
3.525e-01,1.004e+00
3.575e-01,1.082e+00
3.625e-01,1.120e+00
3.675e-01,1.316e+00
3.725e-01,1.256e+00
3.775e-01,1.294e+00
3.825e-01,1.394e+00
3.875e-01,1.360e+00
3.925e-01,1.390e+00
3.975e-01,1.618e+00
4.025e-01,1.586e+00
4.075e-01,1.572e+00
4.125e-01,1.666e+00
4.175e-01,1.798e+00
4.225e-01,1.908e+00
4.275e-01,1.748e+00
4.325e-01,1.816e+00
4.375e-01,1.976e+00
4.425e-01,1.806e+00
4.475e-01,2.066e+00
4.525e-01,2.020e+00
4.575e-01,2.098e+00
4.625e-01,2.102e+00
4.675e-01,2.318e+00
4.725e-01,2.316e+00
4.775e-01,2.150e+00
4.825e-01,2.428e+00
4.875e-01,2.380e+00
4.925e-01,2.344e+00
4.975e-01,2.508e+00
5.025e-01,2.518e+00
5.075e-01,2.536e+00
5.125e-01,2.656e+00
5.175e-01,2.562e+00
5.225e-01,2.594e+00
5.275e-01,2.774e+00
5.325e-01,2.498e+00
5.375e-01,2.728e+00
5.425e-01,2.776e+00
5.475e-01,2.630e+00
5.525e-01,2.754e+00
5.575e-01,2.826e+00
5.625e-01,2.774e+00
5.675e-01,2.654e+00
5.725e-01,2.834e+00
5.775e-01,2.820e+00
5.825e-01,2.668e+00
5.875e-01,2.710e+00
5.925e-01,2.698e+00
5.975e-01,2.738e+00
6.025e-01,2.732e+00
6.075e-01,2.776e+00
6.125e-01,2.730e+00
6.175e-01,2.634e+00
6.225e-01,2.620e+00
6.275e-01,2.696e+00
6.325e-01,2.560e+00
6.375e-01,2.678e+00
6.425e-01,2.512e+00
6.475e-01,2.490e+00
6.525e-01,2.532e+00
6.575e-01,2.316e+00
6.625e-01,2.298e+00
6.675e-01,2.340e+00
6.725e-01,2.078e+00
6.775e-01,2.418e+00
6.825e-01,2.206e+00
6.875e-01,2.104e+00
6.925e-01,1.994e+00
6.975e-01,2.056e+00
7.025e-01,1.900e+00
7.075e-01,1.936e+00
7.125e-01,1.808e+00
7.175e-01,1.854e+00
7.225e-01,1.616e+00
7.275e-01,1.600e+00
7.325e-01,1.478e+00
7.375e-01,1.478e+00
7.425e-01,1.410e+00
7.475e-01,1.296e+00
7.525e-01,1.272e+00
7.575e-01,1.120e+00
7.625e-01,1.106e+00
7.675e-01,1.028e+00
7.725e-01,9.380e-01
7.775e-01,7.820e-01
7.825e-01,7.940e-01
7.875e-01,6.680e-01
7.925e-01,6.460e-01
7.975e-01,6.360e-01
8.025e-01,5.520e-01
8.075e-01,4.720e-01
8.125e-01,3.660e-01
8.175e-01,3.640e-01
8.225e-01,3.340e-01
8.275e-01,2.420e-01
8.325e-01,2.120e-01
8.375e-01,1.500e-01
8.425e-01,1.420e-01
8.475e-01,8.600e-02
8.525e-01,7.600e-02
8.575e-01,6.000e-02
8.625e-01,3.600e-02
8.675e-01,3.600e-02
8.725e-01,2.600e-02
8.775e-01,1.600e-02
8.825e-01,6.000e-03
8.875e-01,6.000e-03
8.925e-01,2.000e-03
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_022.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,2.000e-03
8.250e-02,0.000e+00
8.750e-02,2.000e-03
9.250e-02,2.000e-03
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,4.000e-03
1.125e-01,8.000e-03
1.175e-01,1.000e-02
1.225e-01,4.000e-03
1.275e-01,8.000e-03
1.325e-01,2.000e-02
1.375e-01,1.000e-02
1.425e-01,1.000e-02
1.475e-01,1.000e-02
1.525e-01,3.000e-02
1.575e-01,2.000e-02
1.625e-01,2.000e-02
1.675e-01,4.800e-02
1.725e-01,3.600e-02
1.775e-01,4.400e-02
1.825e-01,4.000e-02
1.875e-01,4.200e-02
1.925e-01,5.200e-02
1.975e-01,6.200e-02
2.025e-01,6.600e-02
2.075e-01,7.400e-02
2.125e-01,9.000e-02
2.175e-01,1.200e-01
2.225e-01,1.260e-01
2.275e-01,1.420e-01
2.325e-01,1.140e-01
2.375e-01,1.320e-01
2.425e-01,1.700e-01
2.475e-01,2.320e-01
2.525e-01,2.040e-01
2.575e-01,2.100e-01
2.625e-01,2.140e-01
2.675e-01,2.560e-01
2.725e-01,2.920e-01
2.775e-01,3.260e-01
2.825e-01,2.940e-01
2.875e-01,3.020e-01
2.925e-01,3.500e-01
2.975e-01,4.040e-01
3.025e-01,4.120e-01
3.075e-01,4.480e-01
3.125e-01,5.260e-01
3.175e-01,4.900e-01
3.225e-01,5.560e-01
3.275e-01,6.360e-01
3.325e-01,6.240e-01
3.375e-01,6.760e-01
3.425e-01,7.280e-01
3.475e-01,7.460e-01
3.525e-01,7.140e-01
3.575e-01,8.300e-01
3.625e-01,8.160e-01
3.675e-01,9.460e-01
3.725e-01,9.000e-01
3.775e-01,1.008e+00
3.825e-01,9.040e-01
3.875e-01,1.094e+00
3.925e-01,1.150e+00
3.975e-01,1.202e+00
4.025e-01,1.220e+00
4.075e-01,1.288e+00
4.125e-01,1.310e+00
4.175e-01,1.330e+00
4.225e-01,1.472e+00
4.275e-01,1.460e+00
4.325e-01,1.616e+00
4.375e-01,1.652e+00
4.425e-01,1.590e+00
4.475e-01,1.740e+00
4.525e-01,1.732e+00
4.575e-01,1.842e+00
4.625e-01,1.994e+00
4.675e-01,1.974e+00
4.725e-01,1.928e+00
4.775e-01,1.890e+00
4.825e-01,1.926e+00
4.875e-01,2.054e+00
4.925e-01,2.166e+00
4.975e-01,2.264e+00
5.025e-01,2.312e+00
5.075e-01,2.274e+00
5.125e-01,2.358e+00
5.175e-01,2.414e+00
5.225e-01,2.362e+00
5.275e-01,2.546e+00
5.325e-01,2.562e+00
5.375e-01,2.508e+00
5.425e-01,2.634e+00
5.475e-01,2.634e+00
5.525e-01,2.724e+00
5.575e-01,2.678e+00
5.625e-01,2.698e+00
5.675e-01,2.730e+00
5.725e-01,2.840e+00
5.775e-01,2.704e+00
5.825e-01,2.870e+00
5.875e-01,2.786e+00
5.925e-01,2.818e+00
5.975e-01,2.826e+00
6.025e-01,2.908e+00
6.075e-01,2.836e+00
6.125e-01,2.808e+00
6.175e-01,2.914e+00
6.225e-01,2.786e+00
6.275e-01,2.786e+00
6.325e-01,2.744e+00
6.375e-01,2.992e+00
6.425e-01,2.742e+00
6.475e-01,2.726e+00
6.525e-01,2.842e+00
6.575e-01,2.774e+00
6.625e-01,2.750e+00
6.675e-01,2.670e+00
6.725e-01,2.626e+00
6.775e-01,2.636e+00
6.825e-01,2.454e+00
6.875e-01,2.498e+00
6.925e-01,2.456e+00
6.975e-01,2.334e+00
7.025e-01,2.286e+00
7.075e-01,2.354e+00
7.125e-01,2.200e+00
7.175e-01,2.156e+00
7.225e-01,2.112e+00
7.275e-01,2.088e+00
7.325e-01,2.024e+00
7.375e-01,1.948e+00
7.425e-01,1.870e+00
7.475e-01,1.750e+00
7.525e-01,1.668e+00
7.575e-01,1.520e+00
7.625e-01,1.530e+00
7.675e-01,1.468e+00
7.725e-01,1.268e+00
7.775e-01,1.282e+00
7.825e-01,1.142e+00
7.875e-01,1.066e+00
7.925e-01,9.480e-01
7.975e-01,8.900e-01
8.025e-01,7.740e-01
8.075e-01,7.640e-01
8.125e-01,6.480e-01
8.175e-01,6.100e-01
8.225e-01,4.800e-01
8.275e-01,4.780e-01
8.325e-01,3.720e-01
8.375e-01,2.980e-01
8.425e-01,2.580e-01
8.475e-01,1.920e-01
8.525e-01,1.640e-01
8.575e-01,1.140e-01
8.625e-01,8.000e-02
8.675e-01,5.000e-02
8.725e-01,5.000e-02
8.775e-01,3.600e-02
8.825e-01,2.600e-02
8.875e-01,1.000e-02
8.925e-01,2.000e-03
8.975e-01,8.000e-03
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_023.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,2.000e-03
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,2.000e-03
1.075e-01,2.000e-03
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,6.000e-03
1.275e-01,4.000e-03
1.325e-01,1.000e-02
1.375e-01,6.000e-03
1.425e-01,6.000e-03
1.475e-01,1.200e-02
1.525e-01,1.000e-02
1.575e-01,1.400e-02
1.625e-01,4.000e-03
1.675e-01,2.400e-02
1.725e-01,1.600e-02
1.775e-01,2.600e-02
1.825e-01,2.200e-02
1.875e-01,4.000e-02
1.925e-01,2.800e-02
1.975e-01,3.200e-02
2.025e-01,4.600e-02
2.075e-01,5.000e-02
2.125e-01,4.600e-02
2.175e-01,4.200e-02
2.225e-01,6.200e-02
2.275e-01,7.200e-02
2.325e-01,8.200e-02
2.375e-01,1.100e-01
2.425e-01,8.600e-02
2.475e-01,1.180e-01
2.525e-01,1.160e-01
2.575e-01,1.220e-01
2.625e-01,1.320e-01
2.675e-01,1.760e-01
2.725e-01,1.900e-01
2.775e-01,2.000e-01
2.825e-01,2.180e-01
2.875e-01,1.860e-01
2.925e-01,2.480e-01
2.975e-01,2.820e-01
3.025e-01,2.940e-01
3.075e-01,2.980e-01
3.125e-01,2.780e-01
3.175e-01,3.440e-01
3.225e-01,4.020e-01
3.275e-01,3.860e-01
3.325e-01,3.900e-01
3.375e-01,4.120e-01
3.425e-01,5.220e-01
3.475e-01,4.900e-01
3.525e-01,5.880e-01
3.575e-01,6.300e-01
3.625e-01,6.380e-01
3.675e-01,6.220e-01
3.725e-01,6.860e-01
3.775e-01,7.620e-01
3.825e-01,7.520e-01
3.875e-01,8.480e-01
3.925e-01,8.000e-01
3.975e-01,8.780e-01
4.025e-01,9.700e-01
4.075e-01,8.740e-01
4.125e-01,9.860e-01
4.175e-01,1.058e+00
4.225e-01,1.126e+00
4.275e-01,1.152e+00
4.325e-01,1.258e+00
4.375e-01,1.198e+00
4.425e-01,1.312e+00
4.475e-01,1.352e+00
4.525e-01,1.436e+00
4.575e-01,1.504e+00
4.625e-01,1.630e+00
4.675e-01,1.692e+00
4.725e-01,1.586e+00
4.775e-01,1.618e+00
4.825e-01,1.746e+00
4.875e-01,1.924e+00
4.925e-01,1.998e+00
4.975e-01,1.924e+00
5.025e-01,1.908e+00
5.075e-01,1.872e+00
5.125e-01,2.014e+00
5.175e-01,2.120e+00
5.225e-01,2.236e+00
5.275e-01,2.246e+00
5.325e-01,2.322e+00
5.375e-01,2.354e+00
5.425e-01,2.352e+00
5.475e-01,2.438e+00
5.525e-01,2.584e+00
5.575e-01,2.456e+00
5.625e-01,2.632e+00
5.675e-01,2.614e+00
5.725e-01,2.696e+00
5.775e-01,2.644e+00
5.825e-01,2.730e+00
5.875e-01,2.760e+00
5.925e-01,2.802e+00
5.975e-01,2.802e+00
6.025e-01,2.884e+00
6.075e-01,2.952e+00
6.125e-01,2.784e+00
6.175e-01,2.868e+00
6.225e-01,3.038e+00
6.275e-01,2.998e+00
6.325e-01,2.962e+00
6.375e-01,2.852e+00
6.425e-01,3.026e+00
6.475e-01,2.964e+00
6.525e-01,2.886e+00
6.575e-01,3.052e+00
6.625e-01,3.032e+00
6.675e-01,2.860e+00
6.725e-01,2.836e+00
6.775e-01,2.992e+00
6.825e-01,2.938e+00
6.875e-01,2.978e+00
6.925e-01,2.750e+00
6.975e-01,2.822e+00
7.025e-01,2.692e+00
7.075e-01,2.584e+00
7.125e-01,2.630e+00
7.175e-01,2.480e+00
7.225e-01,2.532e+00
7.275e-01,2.502e+00
7.325e-01,2.438e+00
7.375e-01,2.362e+00
7.425e-01,2.244e+00
7.475e-01,2.148e+00
7.525e-01,2.234e+00
7.575e-01,2.098e+00
7.625e-01,2.116e+00
7.675e-01,1.806e+00
7.725e-01,1.802e+00
7.775e-01,1.662e+00
7.825e-01,1.644e+00
7.875e-01,1.454e+00
7.925e-01,1.394e+00
7.975e-01,1.218e+00
8.025e-01,1.208e+00
8.075e-01,1.084e+00
8.125e-01,1.014e+00
8.175e-01,8.640e-01
8.225e-01,7.900e-01
8.275e-01,7.400e-01
8.325e-01,5.700e-01
8.375e-01,5.440e-01
8.425e-01,4.260e-01
8.475e-01,3.820e-01
8.525e-01,2.900e-01
8.575e-01,2.260e-01
8.625e-01,1.760e-01
8.675e-01,1.300e-01
8.725e-01,8.200e-02
8.775e-01,4.600e-02
8.825e-01,6.000e-02
8.875e-01,2.400e-02
8.925e-01,2.000e-02
8.975e-01,8.000e-03
9.025e-01,6.000e-03
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_024.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,2.000e-03
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,2.000e-03
1.225e-01,0.000e+00
1.275e-01,2.000e-03
1.325e-01,2.000e-03
1.375e-01,2.000e-03
1.425e-01,6.000e-03
1.475e-01,4.000e-03
1.525e-01,1.000e-02
1.575e-01,6.000e-03
1.625e-01,1.000e-02
1.675e-01,4.000e-03
1.725e-01,1.000e-02
1.775e-01,1.200e-02
1.825e-01,1.000e-02
1.875e-01,1.800e-02
1.925e-01,2.000e-02
1.975e-01,1.800e-02
2.025e-01,2.600e-02
2.075e-01,3.600e-02
2.125e-01,1.800e-02
2.175e-01,3.400e-02
2.225e-01,3.600e-02
2.275e-01,5.600e-02
2.325e-01,3.600e-02
2.375e-01,4.600e-02
2.425e-01,4.600e-02
2.475e-01,4.800e-02
2.525e-01,8.400e-02
2.575e-01,8.200e-02
2.625e-01,9.800e-02
2.675e-01,9.000e-02
2.725e-01,1.060e-01
2.775e-01,8.800e-02
2.825e-01,1.540e-01
2.875e-01,1.360e-01
2.925e-01,1.700e-01
2.975e-01,1.440e-01
3.025e-01,1.840e-01
3.075e-01,1.920e-01
3.125e-01,2.120e-01
3.175e-01,2.080e-01
3.225e-01,2.620e-01
3.275e-01,2.920e-01
3.325e-01,2.860e-01
3.375e-01,3.140e-01
3.425e-01,3.180e-01
3.475e-01,3.380e-01
3.525e-01,3.720e-01
3.575e-01,3.720e-01
3.625e-01,3.980e-01
3.675e-01,4.380e-01
3.725e-01,5.100e-01
3.775e-01,5.260e-01
3.825e-01,5.500e-01
3.875e-01,5.680e-01
3.925e-01,6.540e-01
3.975e-01,6.680e-01
4.025e-01,6.760e-01
4.075e-01,7.240e-01
4.125e-01,8.400e-01
4.175e-01,7.600e-01
4.225e-01,8.180e-01
4.275e-01,9.020e-01
4.325e-01,8.660e-01
4.375e-01,9.480e-01
4.425e-01,9.800e-01
4.475e-01,1.076e+00
4.525e-01,1.052e+00
4.575e-01,1.270e+00
4.625e-01,1.220e+00
4.675e-01,1.182e+00
4.725e-01,1.372e+00
4.775e-01,1.320e+00
4.825e-01,1.456e+00
4.875e-01,1.482e+00
4.925e-01,1.572e+00
4.975e-01,1.654e+00
5.025e-01,1.680e+00
5.075e-01,1.684e+00
5.125e-01,1.774e+00
5.175e-01,1.988e+00
5.225e-01,1.986e+00
5.275e-01,1.868e+00
5.325e-01,1.962e+00
5.375e-01,1.974e+00
5.425e-01,2.102e+00
5.475e-01,2.186e+00
5.525e-01,2.262e+00
5.575e-01,2.294e+00
5.625e-01,2.428e+00
5.675e-01,2.320e+00
5.725e-01,2.592e+00
5.775e-01,2.472e+00
5.825e-01,2.530e+00
5.875e-01,2.574e+00
5.925e-01,2.604e+00
5.975e-01,2.872e+00
6.025e-01,2.602e+00
6.075e-01,2.844e+00
6.125e-01,2.906e+00
6.175e-01,2.802e+00
6.225e-01,2.944e+00
6.275e-01,2.934e+00
6.325e-01,2.994e+00
6.375e-01,3.018e+00
6.425e-01,2.936e+00
6.475e-01,3.164e+00
6.525e-01,3.068e+00
6.575e-01,3.094e+00
6.625e-01,3.108e+00
6.675e-01,3.106e+00
6.725e-01,3.072e+00
6.775e-01,3.198e+00
6.825e-01,3.094e+00
6.875e-01,3.242e+00
6.925e-01,3.060e+00
6.975e-01,3.108e+00
7.025e-01,3.000e+00
7.075e-01,3.016e+00
7.125e-01,3.058e+00
7.175e-01,2.968e+00
7.225e-01,2.974e+00
7.275e-01,2.826e+00
7.325e-01,2.830e+00
7.375e-01,2.666e+00
7.425e-01,2.670e+00
7.475e-01,2.706e+00
7.525e-01,2.648e+00
7.575e-01,2.482e+00
7.625e-01,2.412e+00
7.675e-01,2.328e+00
7.725e-01,2.254e+00
7.775e-01,2.392e+00
7.825e-01,2.098e+00
7.875e-01,1.992e+00
7.925e-01,1.902e+00
7.975e-01,1.730e+00
8.025e-01,1.716e+00
8.075e-01,1.462e+00
8.125e-01,1.370e+00
8.175e-01,1.272e+00
8.225e-01,1.176e+00
8.275e-01,1.062e+00
8.325e-01,9.220e-01
8.375e-01,8.040e-01
8.425e-01,7.220e-01
8.475e-01,5.880e-01
8.525e-01,5.260e-01
8.575e-01,4.100e-01
8.625e-01,3.120e-01
8.675e-01,2.500e-01
8.725e-01,1.840e-01
8.775e-01,1.080e-01
8.825e-01,7.000e-02
8.875e-01,7.200e-02
8.925e-01,3.000e-02
8.975e-01,2.600e-02
9.025e-01,1.000e-02
9.075e-01,6.000e-03
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_025.csv <==
transmittance,probability_density
1.055e-01,0.000e+00
1.100e-01,0.000e+00
1.145e-01,2.230e-03
1.190e-01,0.000e+00
1.234e-01,0.000e+00
1.279e-01,0.000e+00
1.324e-01,2.230e-03
1.369e-01,0.000e+00
1.414e-01,0.000e+00
1.459e-01,2.230e-03
1.504e-01,2.230e-03
1.548e-01,4.461e-03
1.593e-01,2.230e-03
1.638e-01,4.461e-03
1.683e-01,6.691e-03
1.728e-01,8.921e-03
1.773e-01,8.921e-03
1.817e-01,2.230e-03
1.862e-01,1.115e-02
1.907e-01,2.230e-03
1.952e-01,8.921e-03
1.997e-01,1.115e-02
2.042e-01,1.115e-02
2.086e-01,2.007e-02
2.131e-01,1.561e-02
2.176e-01,2.676e-02
2.221e-01,1.115e-02
2.266e-01,2.453e-02
2.311e-01,2.676e-02
2.355e-01,4.015e-02
2.400e-01,1.784e-02
2.445e-01,4.461e-02
2.490e-01,4.015e-02
2.535e-01,4.238e-02
2.580e-01,4.238e-02
2.624e-01,4.015e-02
2.669e-01,4.461e-02
2.714e-01,5.353e-02
2.759e-01,6.022e-02
2.804e-01,8.921e-02
2.849e-01,8.029e-02
2.893e-01,8.475e-02
2.938e-01,8.921e-02
2.983e-01,1.026e-01
3.028e-01,1.004e-01
3.073e-01,1.271e-01
3.118e-01,1.338e-01
3.162e-01,1.695e-01
3.207e-01,1.204e-01
3.252e-01,1.472e-01
3.297e-01,1.650e-01
3.342e-01,1.896e-01
3.387e-01,2.052e-01
3.431e-01,2.386e-01
3.476e-01,2.297e-01
3.521e-01,2.520e-01
3.566e-01,3.033e-01
3.611e-01,2.966e-01
3.656e-01,3.078e-01
3.700e-01,3.011e-01
3.745e-01,3.100e-01
3.790e-01,3.524e-01
3.835e-01,3.725e-01
3.880e-01,3.591e-01
3.925e-01,4.773e-01
3.970e-01,4.104e-01
4.014e-01,4.773e-01
4.059e-01,5.375e-01
4.104e-01,5.152e-01
4.149e-01,5.687e-01
4.194e-01,6.602e-01
4.239e-01,6.557e-01
4.283e-01,7.092e-01
4.328e-01,6.513e-01
4.373e-01,6.780e-01
4.418e-01,8.141e-01
4.463e-01,8.341e-01
4.508e-01,8.475e-01
4.552e-01,7.338e-01
4.597e-01,8.877e-01
4.642e-01,9.836e-01
4.687e-01,9.568e-01
4.732e-01,9.412e-01
4.777e-01,1.057e+00
4.821e-01,1.113e+00
4.866e-01,1.236e+00
4.911e-01,1.282e+00
4.956e-01,1.209e+00
5.001e-01,1.338e+00
5.046e-01,1.336e+00
5.090e-01,1.430e+00
5.135e-01,1.459e+00
5.180e-01,1.485e+00
5.225e-01,1.592e+00
5.270e-01,1.758e+00
5.315e-01,1.662e+00
5.359e-01,1.713e+00
5.404e-01,1.887e+00
5.449e-01,1.885e+00
5.494e-01,1.927e+00
5.539e-01,1.983e+00
5.584e-01,1.996e+00
5.628e-01,1.956e+00
5.673e-01,2.123e+00
5.718e-01,2.288e+00
5.763e-01,2.282e+00
5.808e-01,2.324e+00
5.853e-01,2.449e+00
5.897e-01,2.273e+00
5.942e-01,2.429e+00
5.987e-01,2.563e+00
6.032e-01,2.688e+00
6.077e-01,2.574e+00
6.122e-01,2.500e+00
6.166e-01,2.757e+00
6.211e-01,2.797e+00
6.256e-01,2.821e+00
6.301e-01,2.935e+00
6.346e-01,3.027e+00
6.391e-01,2.846e+00
6.436e-01,2.922e+00
6.480e-01,3.004e+00
6.525e-01,3.134e+00
6.570e-01,3.053e+00
6.615e-01,3.245e+00
6.660e-01,3.129e+00
6.705e-01,3.194e+00
6.749e-01,3.138e+00
6.794e-01,3.250e+00
6.839e-01,3.374e+00
6.884e-01,3.357e+00
6.929e-01,3.337e+00
6.974e-01,3.230e+00
7.018e-01,3.330e+00
7.063e-01,3.236e+00
7.108e-01,3.388e+00
7.153e-01,3.372e+00
7.198e-01,3.328e+00
7.243e-01,3.078e+00
7.287e-01,3.196e+00
7.332e-01,3.167e+00
7.377e-01,3.263e+00
7.422e-01,3.127e+00
7.467e-01,3.114e+00
7.512e-01,2.935e+00
7.556e-01,2.902e+00
7.601e-01,3.006e+00
7.646e-01,2.846e+00
7.691e-01,2.942e+00
7.736e-01,2.797e+00
7.781e-01,2.638e+00
7.825e-01,2.447e+00
7.870e-01,2.451e+00
7.915e-01,2.531e+00
7.960e-01,2.375e+00
8.005e-01,2.322e+00
8.050e-01,2.134e+00
8.094e-01,1.981e+00
8.139e-01,1.887e+00
8.184e-01,1.720e+00
8.229e-01,1.597e+00
8.274e-01,1.441e+00
8.319e-01,1.334e+00
8.363e-01,1.267e+00
8.408e-01,1.135e+00
8.453e-01,1.033e+00
8.498e-01,8.386e-01
8.543e-01,7.405e-01
8.588e-01,6.156e-01
8.632e-01,5.197e-01
8.677e-01,4.394e-01
8.722e-01,3.078e-01
8.767e-01,2.966e-01
8.812e-01,1.561e-01
8.857e-01,1.160e-01
8.902e-01,8.921e-02
8.946e-01,6.245e-02
8.991e-01,3.792e-02
9.036e-01,2.899e-02
9.081e-01,6.691e-03
9.126e-01,6.691e-03
9.171e-01,0.000e+00
9.215e-01,0.000e+00
9.260e-01,0.000e+00
9.305e-01,0.000e+00
9.350e-01,0.000e+00
9.395e-01,0.000e+00
9.440e-01,0.000e+00
9.484e-01,0.000e+00
9.529e-01,0.000e+00
9.574e-01,0.000e+00
9.619e-01,0.000e+00
9.664e-01,0.000e+00
9.709e-01,0.000e+00
9.753e-01,0.000e+00
9.798e-01,0.000e+00
9.843e-01,0.000e+00
9.888e-01,0.000e+00
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_026.csv <==
transmittance,probability_density
1.196e-01,0.000e+00
1.240e-01,0.000e+00
1.284e-01,2.266e-03
1.328e-01,0.000e+00
1.372e-01,0.000e+00
1.416e-01,0.000e+00
1.460e-01,0.000e+00
1.505e-01,2.266e-03
1.549e-01,0.000e+00
1.593e-01,0.000e+00
1.637e-01,2.266e-03
1.681e-01,0.000e+00
1.725e-01,4.532e-03
1.769e-01,4.532e-03
1.814e-01,0.000e+00
1.858e-01,6.798e-03
1.902e-01,1.360e-02
1.946e-01,6.798e-03
1.990e-01,2.266e-03
2.034e-01,9.064e-03
2.078e-01,6.798e-03
2.122e-01,2.266e-03
2.167e-01,1.133e-02
2.211e-01,6.798e-03
2.255e-01,4.532e-03
2.299e-01,2.039e-02
2.343e-01,2.719e-02
2.387e-01,1.360e-02
2.431e-01,1.813e-02
2.476e-01,2.039e-02
2.520e-01,2.493e-02
2.564e-01,2.719e-02
2.608e-01,2.946e-02
2.652e-01,2.493e-02
2.696e-01,3.172e-02
2.740e-01,4.532e-02
2.784e-01,4.532e-02
2.829e-01,3.399e-02
2.873e-01,3.626e-02
2.917e-01,5.212e-02
2.961e-01,4.985e-02
3.005e-01,6.345e-02
3.049e-01,8.611e-02
3.093e-01,8.157e-02
3.138e-01,6.798e-02
3.182e-01,8.157e-02
3.226e-01,8.611e-02
3.270e-01,1.224e-01
3.314e-01,1.088e-01
3.358e-01,1.337e-01
3.402e-01,1.428e-01
3.446e-01,1.360e-01
3.491e-01,1.156e-01
3.535e-01,1.563e-01
3.579e-01,1.450e-01
3.623e-01,1.926e-01
3.667e-01,2.039e-01
3.711e-01,2.289e-01
3.755e-01,2.810e-01
3.799e-01,2.289e-01
3.844e-01,2.991e-01
3.888e-01,2.946e-01
3.932e-01,3.036e-01
3.976e-01,2.742e-01
4.020e-01,3.150e-01
4.064e-01,3.036e-01
4.108e-01,3.716e-01
4.153e-01,3.965e-01
4.197e-01,4.441e-01
4.241e-01,3.920e-01
4.285e-01,4.940e-01
4.329e-01,4.894e-01
4.373e-01,5.733e-01
4.417e-01,5.257e-01
4.461e-01,6.254e-01
4.506e-01,6.390e-01
4.550e-01,6.798e-01
4.594e-01,7.115e-01
4.638e-01,6.843e-01
4.682e-01,7.387e-01
4.726e-01,7.772e-01
4.770e-01,7.795e-01
4.815e-01,8.271e-01
4.859e-01,8.815e-01
4.903e-01,8.882e-01
4.947e-01,9.200e-01
4.991e-01,1.031e+00
5.035e-01,1.002e+00
5.079e-01,1.090e+00
5.123e-01,1.174e+00
5.168e-01,1.194e+00
5.212e-01,1.278e+00
5.256e-01,1.280e+00
5.300e-01,1.452e+00
5.344e-01,1.384e+00
5.388e-01,1.371e+00
5.432e-01,1.541e+00
5.476e-01,1.631e+00
5.521e-01,1.609e+00
5.565e-01,1.783e+00
5.609e-01,1.661e+00
5.653e-01,2.014e+00
5.697e-01,1.842e+00
5.741e-01,1.847e+00
5.785e-01,1.980e+00
5.830e-01,1.969e+00
5.874e-01,2.051e+00
5.918e-01,2.144e+00
5.962e-01,2.391e+00
6.006e-01,2.325e+00
6.050e-01,2.354e+00
6.094e-01,2.418e+00
6.138e-01,2.511e+00
6.183e-01,2.490e+00
6.227e-01,2.472e+00
6.271e-01,2.669e+00
6.315e-01,2.724e+00
6.359e-01,2.717e+00
6.403e-01,2.678e+00
6.447e-01,2.909e+00
6.492e-01,3.005e+00
6.536e-01,3.075e+00
6.580e-01,3.032e+00
6.624e-01,2.916e+00
6.668e-01,3.156e+00
6.712e-01,3.111e+00
6.756e-01,3.317e+00
6.800e-01,3.281e+00
6.845e-01,3.227e+00
6.889e-01,3.227e+00
6.933e-01,3.435e+00
6.977e-01,3.483e+00
7.021e-01,3.408e+00
7.065e-01,3.453e+00
7.109e-01,3.551e+00
7.153e-01,3.567e+00
7.198e-01,3.535e+00
7.242e-01,3.592e+00
7.286e-01,3.347e+00
7.330e-01,3.703e+00
7.374e-01,3.524e+00
7.418e-01,3.331e+00
7.462e-01,3.417e+00
7.507e-01,3.526e+00
7.551e-01,3.258e+00
7.595e-01,3.397e+00
7.639e-01,3.401e+00
7.683e-01,3.254e+00
7.727e-01,3.147e+00
7.771e-01,3.249e+00
7.815e-01,3.043e+00
7.860e-01,3.068e+00
7.904e-01,3.018e+00
7.948e-01,2.878e+00
7.992e-01,2.740e+00
8.036e-01,2.681e+00
8.080e-01,2.536e+00
8.124e-01,2.554e+00
8.169e-01,2.422e+00
8.213e-01,2.257e+00
8.257e-01,2.087e+00
8.301e-01,1.883e+00
8.345e-01,1.840e+00
8.389e-01,1.631e+00
8.433e-01,1.464e+00
8.477e-01,1.305e+00
8.522e-01,1.255e+00
8.566e-01,1.099e+00
8.610e-01,8.792e-01
8.654e-01,7.274e-01
8.698e-01,6.299e-01
8.742e-01,5.030e-01
8.786e-01,4.260e-01
8.831e-01,2.991e-01
8.875e-01,2.062e-01
8.919e-01,1.224e-01
8.963e-01,1.156e-01
9.007e-01,5.438e-02
9.051e-01,4.758e-02
9.095e-01,2.266e-02
9.139e-01,6.798e-03
9.184e-01,4.532e-03
9.228e-01,0.000e+00
9.272e-01,0.000e+00
9.316e-01,0.000e+00
9.360e-01,0.000e+00
9.404e-01,0.000e+00
9.448e-01,0.000e+00
9.492e-01,0.000e+00
9.537e-01,0.000e+00
9.581e-01,0.000e+00
9.625e-01,0.000e+00
9.669e-01,0.000e+00
9.713e-01,0.000e+00
9.757e-01,0.000e+00
9.801e-01,0.000e+00
9.846e-01,0.000e+00
9.890e-01,0.000e+00
9.934e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_027.csv <==
transmittance,probability_density
1.350e-01,0.000e+00
1.393e-01,0.000e+00
1.437e-01,0.000e+00
1.480e-01,2.306e-03
1.523e-01,0.000e+00
1.567e-01,0.000e+00
1.610e-01,0.000e+00
1.653e-01,2.306e-03
1.697e-01,0.000e+00
1.740e-01,2.306e-03
1.783e-01,0.000e+00
1.827e-01,0.000e+00
1.870e-01,2.306e-03
1.914e-01,0.000e+00
1.957e-01,4.613e-03
2.000e-01,4.613e-03
2.044e-01,4.613e-03
2.087e-01,4.613e-03
2.130e-01,1.384e-02
2.174e-01,4.613e-03
2.217e-01,0.000e+00
2.260e-01,9.225e-03
2.304e-01,4.613e-03
2.347e-01,1.153e-02
2.390e-01,4.613e-03
2.434e-01,6.919e-03
2.477e-01,9.225e-03
2.521e-01,1.845e-02
2.564e-01,2.076e-02
2.607e-01,1.153e-02
2.651e-01,1.845e-02
2.694e-01,2.076e-02
2.737e-01,2.076e-02
2.781e-01,3.459e-02
2.824e-01,2.537e-02
2.867e-01,2.076e-02
2.911e-01,2.306e-02
2.954e-01,4.151e-02
2.998e-01,4.382e-02
3.041e-01,2.537e-02
3.084e-01,2.998e-02
3.128e-01,5.074e-02
3.171e-01,4.382e-02
3.214e-01,5.535e-02
3.258e-01,6.919e-02
3.301e-01,6.919e-02
3.344e-01,8.072e-02
3.388e-01,6.688e-02
3.431e-01,7.380e-02
3.474e-01,8.995e-02
3.518e-01,1.084e-01
3.561e-01,8.995e-02
3.605e-01,1.361e-01
3.648e-01,1.222e-01
3.691e-01,1.315e-01
3.735e-01,1.453e-01
3.778e-01,1.061e-01
3.821e-01,1.522e-01
3.865e-01,1.776e-01
3.908e-01,1.937e-01
3.951e-01,2.099e-01
3.995e-01,2.237e-01
4.038e-01,2.491e-01
4.081e-01,2.906e-01
4.125e-01,2.745e-01
4.168e-01,2.791e-01
4.212e-01,2.629e-01
4.255e-01,3.160e-01
4.298e-01,2.906e-01
4.342e-01,3.252e-01
4.385e-01,3.621e-01
4.428e-01,4.105e-01
4.472e-01,3.898e-01
4.515e-01,4.336e-01
4.558e-01,4.290e-01
4.602e-01,5.351e-01
4.645e-01,5.143e-01
4.689e-01,6.019e-01
4.732e-01,5.904e-01
4.775e-01,6.181e-01
4.819e-01,7.127e-01
4.862e-01,6.619e-01
4.905e-01,7.380e-01
4.949e-01,7.496e-01
4.992e-01,7.311e-01
5.035e-01,7.911e-01
5.079e-01,7.449e-01
5.122e-01,8.741e-01
5.165e-01,8.833e-01
5.209e-01,9.710e-01
5.252e-01,1.006e+00
5.296e-01,1.040e+00
5.339e-01,1.054e+00
5.382e-01,1.128e+00
5.426e-01,1.241e+00
5.469e-01,1.289e+00
5.512e-01,1.266e+00
5.556e-01,1.381e+00
5.599e-01,1.494e+00
5.642e-01,1.347e+00
5.686e-01,1.580e+00
5.729e-01,1.584e+00
5.772e-01,1.718e+00
5.816e-01,1.737e+00
5.859e-01,1.672e+00
5.903e-01,1.972e+00
5.946e-01,1.953e+00
5.989e-01,1.900e+00
6.033e-01,2.018e+00
6.076e-01,1.993e+00
6.119e-01,2.203e+00
6.163e-01,2.209e+00
6.206e-01,2.311e+00
6.249e-01,2.502e+00
6.293e-01,2.306e+00
6.336e-01,2.470e+00
6.380e-01,2.747e+00
6.423e-01,2.592e+00
6.466e-01,2.537e+00
6.510e-01,2.678e+00
6.553e-01,2.862e+00
6.596e-01,2.791e+00
6.640e-01,2.936e+00
6.683e-01,3.040e+00
6.726e-01,3.031e+00
6.770e-01,3.139e+00
6.813e-01,3.310e+00
6.856e-01,3.197e+00
6.900e-01,3.144e+00
6.943e-01,3.287e+00
6.987e-01,3.628e+00
7.030e-01,3.374e+00
7.073e-01,3.400e+00
7.117e-01,3.540e+00
7.160e-01,3.506e+00
7.203e-01,3.679e+00
7.247e-01,3.780e+00
7.290e-01,3.674e+00
7.333e-01,3.912e+00
7.377e-01,3.702e+00
7.420e-01,3.817e+00
7.463e-01,3.734e+00
7.507e-01,3.727e+00
7.550e-01,3.759e+00
7.594e-01,3.755e+00
7.637e-01,3.651e+00
7.680e-01,3.662e+00
7.724e-01,3.572e+00
7.767e-01,3.632e+00
7.810e-01,3.609e+00
7.854e-01,3.549e+00
7.897e-01,3.443e+00
7.940e-01,3.429e+00
7.984e-01,3.312e+00
8.027e-01,3.365e+00
8.071e-01,3.137e+00
8.114e-01,3.044e+00
8.157e-01,2.943e+00
8.201e-01,2.862e+00
8.244e-01,2.756e+00
8.287e-01,2.578e+00
8.331e-01,2.459e+00
8.374e-01,2.286e+00
8.417e-01,2.168e+00
8.461e-01,1.979e+00
8.504e-01,1.716e+00
8.547e-01,1.601e+00
8.591e-01,1.368e+00
8.634e-01,1.324e+00
8.678e-01,1.070e+00
8.721e-01,8.695e-01
8.764e-01,6.827e-01
8.808e-01,6.019e-01
8.851e-01,4.682e-01
8.894e-01,3.552e-01
8.938e-01,2.237e-01
8.981e-01,1.614e-01
9.024e-01,8.995e-02
9.068e-01,7.150e-02
9.111e-01,4.843e-02
9.154e-01,1.153e-02
9.198e-01,6.919e-03
9.241e-01,2.306e-03
9.285e-01,0.000e+00
9.328e-01,0.000e+00
9.371e-01,0.000e+00
9.415e-01,0.000e+00
9.458e-01,0.000e+00
9.501e-01,0.000e+00
9.545e-01,0.000e+00
9.588e-01,0.000e+00
9.631e-01,0.000e+00
9.675e-01,0.000e+00
9.718e-01,0.000e+00
9.762e-01,0.000e+00
9.805e-01,0.000e+00
9.848e-01,0.000e+00
9.892e-01,0.000e+00
9.935e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_028.csv <==
transmittance,probability_density
1.529e-01,0.000e+00
1.572e-01,0.000e+00
1.614e-01,0.000e+00
1.657e-01,2.355e-03
1.699e-01,0.000e+00
1.742e-01,0.000e+00
1.784e-01,0.000e+00
1.827e-01,2.355e-03
1.869e-01,0.000e+00
1.912e-01,2.355e-03
1.954e-01,0.000e+00
1.996e-01,2.355e-03
2.039e-01,0.000e+00
2.081e-01,0.000e+00
2.124e-01,0.000e+00
2.166e-01,9.421e-03
2.209e-01,2.355e-03
2.251e-01,2.355e-03
2.294e-01,4.710e-03
2.336e-01,7.066e-03
2.379e-01,9.421e-03
2.421e-01,4.710e-03
2.464e-01,2.355e-03
2.506e-01,9.421e-03
2.548e-01,7.066e-03
2.591e-01,2.355e-03
2.633e-01,7.066e-03
2.676e-01,9.421e-03
2.718e-01,7.066e-03
2.761e-01,2.355e-02
2.803e-01,1.178e-02
2.846e-01,1.413e-02
2.888e-01,2.591e-02
2.931e-01,1.413e-02
2.973e-01,1.884e-02
3.015e-01,2.826e-02
3.058e-01,3.768e-02
3.100e-01,1.649e-02
3.143e-01,2.120e-02
3.185e-01,2.826e-02
3.228e-01,4.475e-02
3.270e-01,2.591e-02
3.313e-01,3.297e-02
3.355e-01,3.533e-02
3.398e-01,3.062e-02
3.440e-01,6.359e-02
3.483e-01,5.417e-02
3.525e-01,8.008e-02
3.567e-01,6.124e-02
3.610e-01,7.066e-02
3.652e-01,5.888e-02
3.695e-01,1.036e-01
3.737e-01,8.479e-02
3.780e-01,8.243e-02
3.822e-01,9.421e-02
3.865e-01,1.295e-01
3.907e-01,1.319e-01
3.950e-01,1.036e-01
3.992e-01,1.390e-01
4.034e-01,1.154e-01
4.077e-01,1.413e-01
4.119e-01,1.672e-01
4.162e-01,2.120e-01
4.204e-01,1.814e-01
4.247e-01,1.931e-01
4.289e-01,2.449e-01
4.332e-01,2.826e-01
4.374e-01,2.756e-01
4.417e-01,2.661e-01
4.459e-01,2.449e-01
4.502e-01,2.991e-01
4.544e-01,3.062e-01
4.586e-01,3.156e-01
4.629e-01,3.533e-01
4.671e-01,3.509e-01
4.714e-01,4.169e-01
4.756e-01,3.886e-01
4.799e-01,4.051e-01
4.841e-01,5.181e-01
4.884e-01,4.593e-01
4.926e-01,5.841e-01
4.969e-01,6.124e-01
5.011e-01,5.982e-01
5.054e-01,6.665e-01
5.096e-01,6.854e-01
5.138e-01,6.642e-01
5.181e-01,7.584e-01
5.223e-01,7.442e-01
5.266e-01,6.336e-01
5.308e-01,8.078e-01
5.351e-01,8.314e-01
5.393e-01,8.644e-01
5.436e-01,8.879e-01
5.478e-01,1.022e+00
5.521e-01,1.065e+00
5.563e-01,1.022e+00
5.605e-01,1.048e+00
5.648e-01,1.206e+00
5.690e-01,1.182e+00
5.733e-01,1.234e+00
5.775e-01,1.413e+00
5.818e-01,1.441e+00
5.860e-01,1.373e+00
5.903e-01,1.543e+00
5.945e-01,1.583e+00
5.988e-01,1.646e+00
6.030e-01,1.781e+00
6.073e-01,1.693e+00
6.115e-01,1.976e+00
6.157e-01,1.773e+00
6.200e-01,2.167e+00
6.242e-01,1.974e+00
6.285e-01,2.068e+00
6.327e-01,2.101e+00
6.370e-01,2.228e+00
6.412e-01,2.369e+00
6.455e-01,2.395e+00
6.497e-01,2.497e+00
6.540e-01,2.360e+00
6.582e-01,2.866e+00
6.625e-01,2.718e+00
6.667e-01,2.678e+00
6.709e-01,2.739e+00
6.752e-01,2.843e+00
6.794e-01,2.939e+00
6.837e-01,3.121e+00
6.879e-01,3.057e+00
6.922e-01,3.029e+00
6.964e-01,3.361e+00
7.007e-01,3.391e+00
7.049e-01,3.429e+00
7.092e-01,3.448e+00
7.134e-01,3.538e+00
7.176e-01,3.408e+00
7.219e-01,3.700e+00
7.261e-01,3.587e+00
7.304e-01,3.818e+00
7.346e-01,3.707e+00
7.389e-01,3.724e+00
7.431e-01,4.119e+00
7.474e-01,4.044e+00
7.516e-01,4.023e+00
7.559e-01,4.115e+00
7.601e-01,3.959e+00
7.644e-01,4.049e+00
7.686e-01,4.006e+00
7.728e-01,4.096e+00
7.771e-01,3.973e+00
7.813e-01,3.919e+00
7.856e-01,3.976e+00
7.898e-01,3.877e+00
7.941e-01,3.855e+00
7.983e-01,3.844e+00
8.026e-01,3.782e+00
8.068e-01,3.742e+00
8.111e-01,3.712e+00
8.153e-01,3.620e+00
8.195e-01,3.248e+00
8.238e-01,3.424e+00
8.280e-01,3.304e+00
8.323e-01,3.139e+00
8.365e-01,2.965e+00
8.408e-01,2.730e+00
8.450e-01,2.661e+00
8.493e-01,2.409e+00
8.535e-01,2.308e+00
8.578e-01,2.051e+00
8.620e-01,1.846e+00
8.663e-01,1.557e+00
8.705e-01,1.536e+00
8.747e-01,1.187e+00
8.790e-01,1.032e+00
8.832e-01,7.890e-01
8.875e-01,6.547e-01
8.917e-01,5.017e-01
8.960e-01,3.344e-01
9.002e-01,2.779e-01
9.045e-01,1.413e-01
9.087e-01,1.013e-01
9.130e-01,5.888e-02
9.172e-01,3.768e-02
9.215e-01,1.178e-02
9.257e-01,2.355e-03
9.299e-01,2.355e-03
9.342e-01,0.000e+00
9.384e-01,0.000e+00
9.427e-01,0.000e+00
9.469e-01,0.000e+00
9.512e-01,0.000e+00
9.554e-01,0.000e+00
9.597e-01,0.000e+00
9.639e-01,0.000e+00
9.682e-01,0.000e+00
9.724e-01,0.000e+00
9.766e-01,0.000e+00
9.809e-01,0.000e+00
9.851e-01,0.000e+00
9.894e-01,0.000e+00
9.936e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_029.csv <==
transmittance,probability_density
1.729e-01,0.000e+00
1.770e-01,0.000e+00
1.812e-01,0.000e+00
1.853e-01,0.000e+00
1.895e-01,2.412e-03
1.936e-01,0.000e+00
1.978e-01,2.412e-03
2.019e-01,0.000e+00
2.061e-01,2.412e-03
2.102e-01,0.000e+00
2.144e-01,0.000e+00
2.185e-01,2.412e-03
2.226e-01,0.000e+00
2.268e-01,0.000e+00
2.309e-01,2.412e-03
2.351e-01,2.412e-03
2.392e-01,7.236e-03
2.434e-01,0.000e+00
2.475e-01,2.412e-03
2.517e-01,2.412e-03
2.558e-01,7.236e-03
2.600e-01,1.206e-02
2.641e-01,2.412e-03
2.682e-01,4.824e-03
2.724e-01,7.236e-03
2.765e-01,7.236e-03
2.807e-01,2.412e-03
2.848e-01,0.000e+00
2.890e-01,1.206e-02
2.931e-01,1.206e-02
2.973e-01,1.206e-02
3.014e-01,1.206e-02
3.056e-01,2.171e-02
3.097e-01,1.447e-02
3.139e-01,2.412e-02
3.180e-01,1.930e-02
3.221e-01,9.648e-03
3.263e-01,3.618e-02
3.304e-01,1.688e-02
3.346e-01,2.412e-02
3.387e-01,2.894e-02
3.429e-01,1.688e-02
3.470e-01,3.136e-02
3.512e-01,3.859e-02
3.553e-01,3.377e-02
3.595e-01,2.653e-02
3.636e-01,3.377e-02
3.677e-01,5.065e-02
3.719e-01,6.271e-02
3.760e-01,6.030e-02
3.802e-01,5.548e-02
3.843e-01,7.236e-02
3.885e-01,6.030e-02
3.926e-01,7.960e-02
3.968e-01,9.166e-02
4.009e-01,7.960e-02
4.051e-01,1.110e-01
4.092e-01,1.013e-01
4.134e-01,1.134e-01
4.175e-01,1.110e-01
4.216e-01,1.327e-01
4.258e-01,9.407e-02
4.299e-01,1.327e-01
4.341e-01,1.447e-01
4.382e-01,1.664e-01
4.424e-01,1.881e-01
4.465e-01,2.147e-01
4.507e-01,1.857e-01
4.548e-01,2.171e-01
4.590e-01,2.460e-01
4.631e-01,2.364e-01
4.673e-01,3.015e-01
4.714e-01,2.605e-01
4.755e-01,2.798e-01
4.797e-01,2.943e-01
4.838e-01,3.184e-01
4.880e-01,3.642e-01
4.921e-01,3.546e-01
4.963e-01,3.666e-01
5.004e-01,3.787e-01
5.046e-01,4.100e-01
5.087e-01,4.993e-01
5.129e-01,4.535e-01
5.170e-01,5.524e-01
5.211e-01,5.934e-01
5.253e-01,6.054e-01
5.294e-01,6.416e-01
5.336e-01,7.043e-01
5.377e-01,6.730e-01
5.419e-01,6.754e-01
5.460e-01,6.874e-01
5.502e-01,7.887e-01
5.543e-01,6.850e-01
5.585e-01,8.924e-01
5.626e-01,8.394e-01
5.668e-01,9.142e-01
5.709e-01,9.310e-01
5.750e-01,1.006e+00
5.792e-01,1.035e+00
5.833e-01,1.187e+00
5.875e-01,1.201e+00
5.916e-01,1.110e+00
5.958e-01,1.225e+00
5.999e-01,1.245e+00
6.041e-01,1.467e+00
6.082e-01,1.510e+00
6.124e-01,1.568e+00
6.165e-01,1.544e+00
6.206e-01,1.587e+00
6.248e-01,1.811e+00
6.289e-01,1.872e+00
6.331e-01,1.725e+00
6.372e-01,2.074e+00
6.414e-01,1.937e+00
6.455e-01,2.127e+00
6.497e-01,2.130e+00
6.538e-01,2.156e+00
6.580e-01,2.369e+00
6.621e-01,2.357e+00
6.663e-01,2.513e+00
6.704e-01,2.393e+00
6.745e-01,2.624e+00
6.787e-01,2.689e+00
6.828e-01,2.873e+00
6.870e-01,2.938e+00
6.911e-01,2.899e+00
6.953e-01,2.899e+00
6.994e-01,2.952e+00
7.036e-01,3.300e+00
7.077e-01,3.232e+00
7.119e-01,3.186e+00
7.160e-01,3.425e+00
7.202e-01,3.775e+00
7.243e-01,3.536e+00
7.284e-01,3.661e+00
7.326e-01,3.722e+00
7.367e-01,3.693e+00
7.409e-01,3.821e+00
7.450e-01,3.835e+00
7.492e-01,4.033e+00
7.533e-01,3.958e+00
7.575e-01,4.238e+00
7.616e-01,4.245e+00
7.658e-01,4.469e+00
7.699e-01,4.264e+00
7.740e-01,4.318e+00
7.782e-01,4.216e+00
7.823e-01,4.520e+00
7.865e-01,4.296e+00
7.906e-01,4.412e+00
7.948e-01,4.301e+00
7.989e-01,4.096e+00
8.031e-01,4.260e+00
8.072e-01,4.281e+00
8.114e-01,4.079e+00
8.155e-01,4.028e+00
8.197e-01,4.318e+00
8.238e-01,3.825e+00
8.279e-01,3.905e+00
8.321e-01,3.690e+00
8.362e-01,3.628e+00
8.404e-01,3.509e+00
8.445e-01,3.302e+00
8.487e-01,3.181e+00
8.528e-01,2.943e+00
8.570e-01,2.815e+00
8.611e-01,2.552e+00
8.653e-01,2.400e+00
8.694e-01,2.031e+00
8.735e-01,1.809e+00
8.777e-01,1.558e+00
8.818e-01,1.372e+00
8.860e-01,1.172e+00
8.901e-01,8.828e-01
8.943e-01,6.971e-01
8.984e-01,4.969e-01
9.026e-01,3.642e-01
9.067e-01,2.508e-01
9.109e-01,1.327e-01
9.150e-01,9.166e-02
9.192e-01,5.789e-02
9.233e-01,1.930e-02
9.274e-01,7.236e-03
9.316e-01,2.412e-03
9.357e-01,0.000e+00
9.399e-01,0.000e+00
9.440e-01,0.000e+00
9.482e-01,0.000e+00
9.523e-01,0.000e+00
9.565e-01,0.000e+00
9.606e-01,0.000e+00
9.648e-01,0.000e+00
9.689e-01,0.000e+00
9.731e-01,0.000e+00
9.772e-01,0.000e+00
9.813e-01,0.000e+00
9.855e-01,0.000e+00
9.896e-01,0.000e+00
9.938e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_03.csv <==
transmittance,probability_density
1.951e-01,0.000e+00
1.991e-01,0.000e+00
2.032e-01,0.000e+00
2.072e-01,0.000e+00
2.112e-01,2.479e-03
2.153e-01,0.000e+00
2.193e-01,4.957e-03
2.233e-01,0.000e+00
2.274e-01,0.000e+00
2.314e-01,0.000e+00
2.355e-01,2.479e-03
2.395e-01,0.000e+00
2.435e-01,0.000e+00
2.476e-01,2.479e-03
2.516e-01,2.479e-03
2.556e-01,2.479e-03
2.597e-01,0.000e+00
2.637e-01,2.479e-03
2.677e-01,4.957e-03
2.718e-01,2.479e-03
2.758e-01,2.479e-03
2.798e-01,4.957e-03
2.839e-01,9.914e-03
2.879e-01,4.957e-03
2.919e-01,2.479e-03
2.960e-01,7.436e-03
3.000e-01,7.436e-03
3.040e-01,0.000e+00
3.081e-01,7.436e-03
3.121e-01,2.479e-03
3.161e-01,1.487e-02
3.202e-01,1.239e-02
3.242e-01,1.239e-02
3.282e-01,1.239e-02
3.323e-01,1.735e-02
3.363e-01,2.479e-02
3.404e-01,2.726e-02
3.444e-01,1.487e-02
3.484e-01,1.239e-02
3.525e-01,9.914e-03
3.565e-01,2.726e-02
3.605e-01,2.726e-02
3.646e-01,2.479e-02
3.686e-01,3.718e-02
3.726e-01,1.983e-02
3.767e-01,3.222e-02
3.807e-01,3.470e-02
3.847e-01,2.726e-02
3.888e-01,3.966e-02
3.928e-01,3.966e-02
3.968e-01,6.692e-02
4.009e-01,4.709e-02
4.049e-01,5.453e-02
4.089e-01,4.709e-02
4.130e-01,8.923e-02
4.170e-01,6.692e-02
4.210e-01,9.171e-02
4.251e-01,8.427e-02
4.291e-01,8.179e-02
4.331e-01,9.667e-02
4.372e-01,9.914e-02
4.412e-01,1.289e-01
4.453e-01,9.914e-02
4.493e-01,1.140e-01
4.533e-01,1.363e-01
4.574e-01,1.388e-01
4.614e-01,1.438e-01
4.654e-01,1.884e-01
4.695e-01,1.785e-01
4.735e-01,1.859e-01
4.775e-01,1.983e-01
4.816e-01,2.280e-01
4.856e-01,2.280e-01
4.896e-01,2.231e-01
4.937e-01,2.553e-01
4.977e-01,2.950e-01
5.017e-01,3.024e-01
5.058e-01,2.801e-01
5.098e-01,3.346e-01
5.138e-01,3.718e-01
5.179e-01,3.544e-01
5.219e-01,3.619e-01
5.259e-01,3.867e-01
5.300e-01,3.916e-01
5.340e-01,4.387e-01
5.380e-01,5.701e-01
5.421e-01,5.056e-01
5.461e-01,5.602e-01
5.501e-01,6.246e-01
5.542e-01,6.345e-01
5.582e-01,7.064e-01
5.623e-01,6.221e-01
5.663e-01,7.634e-01
5.703e-01,7.337e-01
5.744e-01,7.039e-01
5.784e-01,7.857e-01
5.824e-01,8.055e-01
5.865e-01,8.973e-01
5.905e-01,8.725e-01
5.945e-01,1.004e+00
5.986e-01,9.790e-01
6.026e-01,1.068e+00
6.066e-01,1.100e+00
6.107e-01,1.274e+00
6.147e-01,1.276e+00
6.187e-01,1.200e+00
6.228e-01,1.215e+00
6.268e-01,1.415e+00
6.308e-01,1.467e+00
6.349e-01,1.477e+00
6.389e-01,1.765e+00
6.429e-01,1.680e+00
6.470e-01,1.785e+00
6.510e-01,1.884e+00
6.550e-01,1.918e+00
6.591e-01,1.973e+00
6.631e-01,2.164e+00
6.672e-01,2.146e+00
6.712e-01,2.196e+00
6.752e-01,2.340e+00
6.793e-01,2.355e+00
6.833e-01,2.498e+00
6.873e-01,2.558e+00
6.914e-01,2.496e+00
6.954e-01,2.888e+00
6.994e-01,2.749e+00
7.035e-01,2.831e+00
7.075e-01,3.274e+00
7.115e-01,2.999e+00
7.156e-01,3.051e+00
7.196e-01,3.242e+00
7.236e-01,3.249e+00
7.277e-01,3.455e+00
7.317e-01,3.599e+00
7.357e-01,3.591e+00
7.398e-01,3.881e+00
7.438e-01,3.894e+00
7.478e-01,3.948e+00
7.519e-01,3.775e+00
7.559e-01,4.184e+00
7.599e-01,4.045e+00
7.640e-01,4.293e+00
7.680e-01,4.164e+00
7.720e-01,4.414e+00
7.761e-01,4.439e+00
7.801e-01,4.831e+00
7.842e-01,4.504e+00
7.882e-01,4.754e+00
7.922e-01,4.615e+00
7.963e-01,4.662e+00
8.003e-01,4.811e+00
8.043e-01,4.697e+00
8.084e-01,4.506e+00
8.124e-01,4.806e+00
8.164e-01,4.494e+00
8.205e-01,4.466e+00
8.245e-01,4.645e+00
8.285e-01,4.328e+00
8.326e-01,4.454e+00
8.366e-01,4.409e+00
8.406e-01,3.971e+00
8.447e-01,4.020e+00
8.487e-01,3.852e+00
8.527e-01,3.733e+00
8.568e-01,3.420e+00
8.608e-01,3.391e+00
8.648e-01,3.158e+00
8.689e-01,2.779e+00
8.729e-01,2.704e+00
8.769e-01,2.256e+00
8.810e-01,1.936e+00
8.850e-01,1.730e+00
8.891e-01,1.450e+00
8.931e-01,1.229e+00
8.971e-01,9.022e-01
9.012e-01,7.361e-01
9.052e-01,4.808e-01
9.092e-01,3.693e-01
9.133e-01,1.983e-01
9.173e-01,1.264e-01
9.213e-01,5.949e-02
9.254e-01,4.214e-02
9.294e-01,1.239e-02
9.334e-01,0.000e+00
9.375e-01,2.479e-03
9.415e-01,0.000e+00
9.455e-01,0.000e+00
9.496e-01,0.000e+00
9.536e-01,0.000e+00
9.576e-01,0.000e+00
9.617e-01,0.000e+00
9.657e-01,0.000e+00
9.697e-01,0.000e+00
9.738e-01,0.000e+00
9.778e-01,0.000e+00
9.818e-01,0.000e+00
9.859e-01,0.000e+00
9.899e-01,0.000e+00
9.939e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_031.csv <==
transmittance,probability_density
2.171e-01,0.000e+00
2.210e-01,0.000e+00
2.249e-01,0.000e+00
2.288e-01,0.000e+00
2.328e-01,0.000e+00
2.367e-01,5.096e-03
2.406e-01,2.548e-03
2.445e-01,0.000e+00
2.484e-01,0.000e+00
2.524e-01,2.548e-03
2.563e-01,0.000e+00
2.602e-01,0.000e+00
2.641e-01,2.548e-03
2.681e-01,0.000e+00
2.720e-01,5.096e-03
2.759e-01,0.000e+00
2.798e-01,0.000e+00
2.838e-01,0.000e+00
2.877e-01,5.096e-03
2.916e-01,0.000e+00
2.955e-01,5.096e-03
2.995e-01,7.644e-03
3.034e-01,2.548e-03
3.073e-01,2.548e-03
3.112e-01,7.644e-03
3.152e-01,5.096e-03
3.191e-01,2.548e-03
3.230e-01,1.019e-02
3.269e-01,5.096e-03
3.309e-01,0.000e+00
3.348e-01,7.644e-03
3.387e-01,7.644e-03
3.426e-01,1.274e-02
3.466e-01,1.529e-02
3.505e-01,1.529e-02
3.544e-01,7.644e-03
3.583e-01,1.529e-02
3.623e-01,3.058e-02
3.662e-01,2.548e-02
3.701e-01,1.019e-02
3.740e-01,1.019e-02
3.780e-01,1.274e-02
3.819e-01,1.274e-02
3.858e-01,2.803e-02
3.897e-01,3.822e-02
3.937e-01,1.529e-02
3.976e-01,4.077e-02
4.015e-01,3.058e-02
4.054e-01,2.803e-02
4.094e-01,2.548e-02
4.133e-01,3.822e-02
4.172e-01,4.332e-02
4.211e-01,6.625e-02
4.251e-01,4.332e-02
4.290e-01,5.096e-02
4.329e-01,4.841e-02
4.368e-01,7.135e-02
4.408e-01,6.115e-02
4.447e-01,8.663e-02
4.486e-01,8.409e-02
4.525e-01,1.070e-01
4.565e-01,7.899e-02
4.604e-01,8.663e-02
4.643e-01,7.899e-02
4.682e-01,1.325e-01
4.721e-01,1.096e-01
4.761e-01,1.401e-01
4.800e-01,1.223e-01
4.839e-01,1.325e-01
4.878e-01,1.529e-01
4.918e-01,1.962e-01
4.957e-01,1.987e-01
4.996e-01,1.631e-01
5.035e-01,1.784e-01
5.075e-01,2.268e-01
5.114e-01,2.344e-01
5.153e-01,1.987e-01
5.192e-01,2.828e-01
5.232e-01,2.777e-01
5.271e-01,2.777e-01
5.310e-01,3.236e-01
5.349e-01,3.873e-01
5.389e-01,2.803e-01
5.428e-01,3.516e-01
5.467e-01,3.822e-01
5.506e-01,4.102e-01
5.546e-01,4.179e-01
5.585e-01,4.230e-01
5.624e-01,4.867e-01
5.663e-01,5.402e-01
5.703e-01,6.294e-01
5.742e-01,6.370e-01
5.781e-01,6.192e-01
5.820e-01,6.192e-01
5.860e-01,7.109e-01
5.899e-01,6.956e-01
5.938e-01,7.364e-01
5.977e-01,7.389e-01
6.017e-01,8.358e-01
6.056e-01,8.536e-01
6.095e-01,7.899e-01
6.134e-01,9.046e-01
6.174e-01,9.937e-01
6.213e-01,1.047e+00
6.252e-01,1.101e+00
6.291e-01,1.228e+00
6.331e-01,1.243e+00
6.370e-01,1.208e+00
6.409e-01,1.289e+00
6.448e-01,1.386e+00
6.488e-01,1.389e+00
6.527e-01,1.386e+00
6.566e-01,1.552e+00
6.605e-01,1.689e+00
6.645e-01,1.794e+00
6.684e-01,1.852e+00
6.723e-01,1.924e+00
6.762e-01,2.079e+00
6.801e-01,2.097e+00
6.841e-01,2.196e+00
6.880e-01,2.171e+00
6.919e-01,2.217e+00
6.958e-01,2.568e+00
6.998e-01,2.398e+00
7.037e-01,2.609e+00
7.076e-01,2.729e+00
7.115e-01,2.844e+00
7.155e-01,2.765e+00
7.194e-01,2.861e+00
7.233e-01,3.144e+00
7.272e-01,3.315e+00
7.312e-01,3.251e+00
7.351e-01,3.249e+00
7.390e-01,3.440e+00
7.429e-01,3.641e+00
7.469e-01,3.606e+00
7.508e-01,3.865e+00
7.547e-01,3.975e+00
7.586e-01,4.138e+00
7.626e-01,4.046e+00
7.665e-01,4.186e+00
7.704e-01,4.204e+00
7.743e-01,4.528e+00
7.783e-01,4.316e+00
7.822e-01,4.612e+00
7.861e-01,4.663e+00
7.900e-01,4.867e+00
7.940e-01,4.974e+00
7.979e-01,4.846e+00
8.018e-01,5.053e+00
8.057e-01,5.007e+00
8.097e-01,5.264e+00
8.136e-01,5.050e+00
8.175e-01,4.969e+00
8.214e-01,5.009e+00
8.254e-01,5.190e+00
8.293e-01,4.887e+00
8.332e-01,4.844e+00
8.371e-01,4.872e+00
8.411e-01,4.966e+00
8.450e-01,4.765e+00
8.489e-01,4.421e+00
8.528e-01,4.393e+00
8.568e-01,4.355e+00
8.607e-01,4.130e+00
8.646e-01,3.888e+00
8.685e-01,3.529e+00
8.725e-01,3.519e+00
8.764e-01,3.272e+00
8.803e-01,2.760e+00
8.842e-01,2.464e+00
8.882e-01,2.133e+00
8.921e-01,1.753e+00
8.960e-01,1.626e+00
8.999e-01,1.231e+00
9.038e-01,9.530e-01
9.078e-01,6.625e-01
9.117e-01,4.969e-01
9.156e-01,3.032e-01
9.195e-01,1.784e-01
9.235e-01,8.918e-02
9.274e-01,5.096e-02
9.313e-01,2.548e-02
9.352e-01,5.096e-03
9.392e-01,2.548e-03
9.431e-01,0.000e+00
9.470e-01,0.000e+00
9.509e-01,0.000e+00
9.549e-01,0.000e+00
9.588e-01,0.000e+00
9.627e-01,0.000e+00
9.666e-01,0.000e+00
9.706e-01,0.000e+00
9.745e-01,0.000e+00
9.784e-01,0.000e+00
9.823e-01,0.000e+00
9.863e-01,0.000e+00
9.902e-01,0.000e+00
9.941e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_032.csv <==
transmittance,probability_density
2.328e-01,0.000e+00
2.367e-01,0.000e+00
2.405e-01,0.000e+00
2.444e-01,0.000e+00
2.482e-01,0.000e+00
2.521e-01,0.000e+00
2.559e-01,5.201e-03
2.598e-01,0.000e+00
2.636e-01,0.000e+00
2.674e-01,2.600e-03
2.713e-01,0.000e+00
2.751e-01,2.600e-03
2.790e-01,2.600e-03
2.828e-01,0.000e+00
2.867e-01,0.000e+00
2.905e-01,2.600e-03
2.944e-01,2.600e-03
2.982e-01,0.000e+00
3.020e-01,0.000e+00
3.059e-01,0.000e+00
3.097e-01,2.600e-03
3.136e-01,5.201e-03
3.174e-01,2.600e-03
3.213e-01,2.600e-03
3.251e-01,7.801e-03
3.290e-01,0.000e+00
3.328e-01,5.201e-03
3.367e-01,0.000e+00
3.405e-01,5.201e-03
3.443e-01,2.600e-03
3.482e-01,1.560e-02
3.520e-01,5.201e-03
3.559e-01,2.600e-03
3.597e-01,1.300e-02
3.636e-01,5.201e-03
3.674e-01,1.040e-02
3.713e-01,7.801e-03
3.751e-01,1.560e-02
3.790e-01,2.600e-03
3.828e-01,2.861e-02
3.866e-01,2.340e-02
3.905e-01,1.300e-02
3.943e-01,1.560e-02
3.982e-01,1.300e-02
4.020e-01,1.560e-02
4.059e-01,1.820e-02
4.097e-01,2.080e-02
4.136e-01,1.820e-02
4.174e-01,3.381e-02
4.213e-01,3.121e-02
4.251e-01,2.600e-02
4.289e-01,3.121e-02
4.328e-01,3.381e-02
4.366e-01,4.421e-02
4.405e-01,2.861e-02
4.443e-01,4.681e-02
4.482e-01,5.201e-02
4.520e-01,5.461e-02
4.559e-01,4.681e-02
4.597e-01,5.461e-02
4.636e-01,6.501e-02
4.674e-01,5.721e-02
4.712e-01,9.622e-02
4.751e-01,9.622e-02
4.789e-01,7.801e-02
4.828e-01,9.362e-02
4.866e-01,1.014e-01
4.905e-01,8.061e-02
4.943e-01,1.118e-01
4.982e-01,9.622e-02
5.020e-01,1.560e-01
5.059e-01,1.248e-01
5.097e-01,1.586e-01
5.135e-01,1.378e-01
5.174e-01,2.080e-01
5.212e-01,1.846e-01
5.251e-01,1.846e-01
5.289e-01,1.950e-01
5.328e-01,1.482e-01
5.366e-01,2.678e-01
5.405e-01,2.028e-01
5.443e-01,2.444e-01
5.482e-01,3.147e-01
5.520e-01,2.991e-01
5.558e-01,3.095e-01
5.597e-01,3.329e-01
5.635e-01,3.641e-01
5.674e-01,3.615e-01
5.712e-01,3.823e-01
5.751e-01,3.901e-01
5.789e-01,4.213e-01
5.828e-01,4.525e-01
5.866e-01,5.045e-01
5.905e-01,5.071e-01
5.943e-01,6.059e-01
5.981e-01,6.787e-01
6.020e-01,6.189e-01
6.058e-01,7.073e-01
6.097e-01,6.917e-01
6.135e-01,6.137e-01
6.174e-01,8.217e-01
6.212e-01,8.087e-01
6.251e-01,7.801e-01
6.289e-01,8.165e-01
6.328e-01,9.180e-01
6.366e-01,9.960e-01
6.404e-01,9.908e-01
6.443e-01,1.053e+00
6.481e-01,1.246e+00
6.520e-01,1.214e+00
6.558e-01,1.214e+00
6.597e-01,1.256e+00
6.635e-01,1.430e+00
6.674e-01,1.425e+00
6.712e-01,1.506e+00
6.751e-01,1.404e+00
6.789e-01,1.698e+00
6.827e-01,1.755e+00
6.866e-01,1.911e+00
6.904e-01,1.961e+00
6.943e-01,2.140e+00
6.981e-01,2.021e+00
7.020e-01,2.242e+00
7.058e-01,2.278e+00
7.097e-01,2.286e+00
7.135e-01,2.639e+00
7.174e-01,2.572e+00
7.212e-01,2.559e+00
7.250e-01,2.809e+00
7.289e-01,3.095e+00
7.327e-01,2.892e+00
7.366e-01,3.022e+00
7.404e-01,3.199e+00
7.443e-01,3.238e+00
7.481e-01,3.682e+00
7.520e-01,3.453e+00
7.558e-01,3.641e+00
7.597e-01,3.802e+00
7.635e-01,4.031e+00
7.673e-01,4.007e+00
7.712e-01,4.096e+00
7.750e-01,4.335e+00
7.789e-01,4.634e+00
7.827e-01,4.397e+00
7.866e-01,4.579e+00
7.904e-01,4.722e+00
7.943e-01,4.689e+00
7.981e-01,5.014e+00
8.020e-01,5.224e+00
8.058e-01,5.204e+00
8.096e-01,5.243e+00
8.135e-01,5.544e+00
8.173e-01,5.318e+00
8.212e-01,5.721e+00
8.250e-01,5.334e+00
8.289e-01,5.482e+00
8.327e-01,5.393e+00
8.366e-01,5.596e+00
8.404e-01,5.529e+00
8.443e-01,5.258e+00
8.481e-01,5.175e+00
8.519e-01,5.456e+00
8.558e-01,4.970e+00
8.596e-01,4.826e+00
8.635e-01,4.795e+00
8.673e-01,4.579e+00
8.712e-01,4.278e+00
8.750e-01,4.241e+00
8.789e-01,3.685e+00
8.827e-01,3.656e+00
8.866e-01,3.061e+00
8.904e-01,2.790e+00
8.942e-01,2.353e+00
8.981e-01,1.992e+00
9.019e-01,1.625e+00
9.058e-01,1.303e+00
9.096e-01,9.986e-01
9.135e-01,7.047e-01
9.173e-01,4.551e-01
9.212e-01,2.861e-01
9.250e-01,1.248e-01
9.289e-01,8.582e-02
9.327e-01,3.901e-02
9.365e-01,1.560e-02
9.404e-01,2.600e-03
9.442e-01,0.000e+00
9.481e-01,0.000e+00
9.519e-01,0.000e+00
9.558e-01,0.000e+00
9.596e-01,0.000e+00
9.635e-01,0.000e+00
9.673e-01,0.000e+00
9.712e-01,0.000e+00
9.750e-01,0.000e+00
9.788e-01,0.000e+00
9.827e-01,0.000e+00
9.865e-01,0.000e+00
9.904e-01,0.000e+00
9.942e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_033.csv <==
transmittance,probability_density
2.486e-01,0.000e+00
2.524e-01,0.000e+00
2.561e-01,0.000e+00
2.599e-01,0.000e+00
2.637e-01,0.000e+00
2.674e-01,0.000e+00
2.712e-01,2.655e-03
2.750e-01,0.000e+00
2.787e-01,2.655e-03
2.825e-01,0.000e+00
2.863e-01,0.000e+00
2.900e-01,0.000e+00
2.938e-01,5.310e-03
2.976e-01,0.000e+00
3.013e-01,2.655e-03
3.051e-01,0.000e+00
3.089e-01,2.655e-03
3.126e-01,2.655e-03
3.164e-01,0.000e+00
3.202e-01,0.000e+00
3.239e-01,0.000e+00
3.277e-01,0.000e+00
3.315e-01,0.000e+00
3.352e-01,2.655e-03
3.390e-01,5.310e-03
3.428e-01,2.655e-03
3.465e-01,5.310e-03
3.503e-01,2.655e-03
3.541e-01,7.965e-03
3.578e-01,0.000e+00
3.616e-01,0.000e+00
3.654e-01,5.310e-03
3.691e-01,2.655e-03
3.729e-01,5.310e-03
3.767e-01,1.328e-02
3.804e-01,1.062e-02
3.842e-01,7.965e-03
3.880e-01,7.965e-03
3.917e-01,1.062e-02
3.955e-01,5.310e-03
3.993e-01,5.310e-03
4.030e-01,1.062e-02
4.068e-01,1.328e-02
4.106e-01,2.390e-02
4.143e-01,2.390e-02
4.181e-01,2.655e-03
4.219e-01,1.593e-02
4.256e-01,2.390e-02
4.294e-01,1.328e-02
4.332e-01,2.390e-02
4.369e-01,1.593e-02
4.407e-01,2.390e-02
4.445e-01,4.248e-02
4.482e-01,1.859e-02
4.520e-01,3.452e-02
4.558e-01,2.921e-02
4.595e-01,2.921e-02
4.633e-01,4.514e-02
4.671e-01,5.045e-02
4.708e-01,2.921e-02
4.746e-01,4.779e-02
4.784e-01,6.107e-02
4.821e-01,5.310e-02
4.859e-01,5.310e-02
4.897e-01,5.045e-02
4.934e-01,8.762e-02
4.972e-01,8.762e-02
5.010e-01,7.700e-02
5.047e-01,1.035e-01
5.085e-01,7.965e-02
5.123e-01,1.115e-01
5.160e-01,8.762e-02
5.198e-01,1.062e-01
5.236e-01,1.195e-01
5.273e-01,1.274e-01
5.311e-01,1.221e-01
5.349e-01,1.407e-01
5.386e-01,1.487e-01
5.424e-01,1.805e-01
5.462e-01,2.230e-01
5.499e-01,1.912e-01
5.537e-01,2.071e-01
5.575e-01,1.832e-01
5.612e-01,2.230e-01
5.650e-01,2.204e-01
5.688e-01,2.230e-01
5.725e-01,3.133e-01
5.763e-01,2.682e-01
5.801e-01,3.106e-01
5.838e-01,3.823e-01
5.876e-01,3.903e-01
5.913e-01,3.478e-01
5.951e-01,3.850e-01
5.989e-01,3.876e-01
6.026e-01,4.487e-01
6.064e-01,4.381e-01
6.102e-01,5.124e-01
6.139e-01,5.841e-01
6.177e-01,5.655e-01
6.215e-01,6.664e-01
6.252e-01,7.248e-01
6.290e-01,6.239e-01
6.328e-01,6.930e-01
6.365e-01,7.673e-01
6.403e-01,8.045e-01
6.441e-01,7.912e-01
6.478e-01,8.549e-01
6.516e-01,9.001e-01
6.554e-01,8.337e-01
6.591e-01,1.022e+00
6.629e-01,1.128e+00
6.667e-01,1.203e+00
6.704e-01,1.235e+00
6.742e-01,1.243e+00
6.780e-01,1.272e+00
6.817e-01,1.420e+00
6.855e-01,1.399e+00
6.893e-01,1.516e+00
6.930e-01,1.625e+00
6.968e-01,1.524e+00
7.006e-01,1.760e+00
7.043e-01,1.978e+00
7.081e-01,2.026e+00
7.119e-01,2.071e+00
7.156e-01,2.196e+00
7.194e-01,2.119e+00
7.232e-01,2.424e+00
7.269e-01,2.509e+00
7.307e-01,2.522e+00
7.345e-01,2.767e+00
7.382e-01,2.844e+00
7.420e-01,2.796e+00
7.458e-01,3.138e+00
7.495e-01,3.215e+00
7.533e-01,3.080e+00
7.571e-01,3.409e+00
7.608e-01,3.560e+00
7.646e-01,3.669e+00
7.684e-01,3.898e+00
7.721e-01,4.009e+00
7.759e-01,3.956e+00
7.797e-01,4.192e+00
7.834e-01,4.317e+00
7.872e-01,4.317e+00
7.910e-01,4.702e+00
7.947e-01,4.989e+00
7.985e-01,4.883e+00
8.023e-01,4.992e+00
8.060e-01,5.074e+00
8.098e-01,5.204e+00
8.136e-01,5.637e+00
8.173e-01,5.592e+00
8.211e-01,5.459e+00
8.249e-01,6.080e+00
8.286e-01,5.772e+00
8.324e-01,5.950e+00
8.362e-01,5.931e+00
8.399e-01,6.070e+00
8.437e-01,5.756e+00
8.475e-01,6.093e+00
8.512e-01,6.030e+00
8.550e-01,5.605e+00
8.588e-01,5.884e+00
8.625e-01,5.573e+00
8.663e-01,5.276e+00
8.701e-01,5.408e+00
8.738e-01,4.997e+00
8.776e-01,4.814e+00
8.814e-01,4.620e+00
8.851e-01,4.272e+00
8.889e-01,3.741e+00
8.927e-01,3.571e+00
8.964e-01,2.968e+00
9.002e-01,2.613e+00
9.040e-01,2.129e+00
9.077e-01,1.665e+00
9.115e-01,1.391e+00
9.153e-01,1.014e+00
9.190e-01,6.186e-01
9.228e-01,4.567e-01
9.266e-01,2.283e-01
9.303e-01,9.824e-02
9.341e-01,5.841e-02
9.379e-01,3.186e-02
9.416e-01,2.655e-03
9.454e-01,0.000e+00
9.492e-01,0.000e+00
9.529e-01,0.000e+00
9.567e-01,0.000e+00
9.605e-01,0.000e+00
9.642e-01,0.000e+00
9.680e-01,0.000e+00
9.718e-01,0.000e+00
9.755e-01,0.000e+00
9.793e-01,0.000e+00
9.831e-01,0.000e+00
9.868e-01,0.000e+00
9.906e-01,0.000e+00
9.944e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_034.csv <==
transmittance,probability_density
2.648e-01,0.000e+00
2.685e-01,0.000e+00
2.722e-01,0.000e+00
2.759e-01,0.000e+00
2.796e-01,0.000e+00
2.833e-01,0.000e+00
2.870e-01,0.000e+00
2.906e-01,2.714e-03
2.943e-01,0.000e+00
2.980e-01,2.714e-03
3.017e-01,0.000e+00
3.054e-01,0.000e+00
3.091e-01,2.714e-03
3.127e-01,0.000e+00
3.164e-01,2.714e-03
3.201e-01,0.000e+00
3.238e-01,0.000e+00
3.275e-01,0.000e+00
3.312e-01,2.714e-03
3.349e-01,2.714e-03
3.385e-01,2.714e-03
3.422e-01,0.000e+00
3.459e-01,0.000e+00
3.496e-01,0.000e+00
3.533e-01,0.000e+00
3.570e-01,2.714e-03
3.607e-01,5.427e-03
3.643e-01,0.000e+00
3.680e-01,2.714e-03
3.717e-01,5.427e-03
3.754e-01,2.714e-03
3.791e-01,5.427e-03
3.828e-01,0.000e+00
3.864e-01,5.427e-03
3.901e-01,0.000e+00
3.938e-01,2.714e-03
3.975e-01,1.085e-02
4.012e-01,8.141e-03
4.049e-01,1.085e-02
4.086e-01,8.141e-03
4.122e-01,1.357e-02
4.159e-01,8.141e-03
4.196e-01,2.714e-03
4.233e-01,5.427e-03
4.270e-01,1.357e-02
4.307e-01,1.085e-02
4.344e-01,1.628e-02
4.380e-01,1.900e-02
4.417e-01,5.427e-03
4.454e-01,1.900e-02
4.491e-01,1.357e-02
4.528e-01,1.085e-02
4.565e-01,2.985e-02
4.601e-01,2.714e-02
4.638e-01,2.171e-02
4.675e-01,2.985e-02
4.712e-01,2.171e-02
4.749e-01,2.714e-02
4.786e-01,3.799e-02
4.823e-01,3.528e-02
4.859e-01,2.171e-02
4.896e-01,4.342e-02
4.933e-01,4.885e-02
4.970e-01,4.071e-02
5.007e-01,4.613e-02
5.044e-01,5.699e-02
5.081e-01,5.970e-02
5.117e-01,5.427e-02
5.154e-01,5.156e-02
5.191e-01,8.141e-02
5.228e-01,7.056e-02
5.265e-01,8.684e-02
5.302e-01,1.167e-01
5.338e-01,1.004e-01
5.375e-01,8.412e-02
5.412e-01,1.085e-01
5.449e-01,1.113e-01
5.486e-01,1.221e-01
5.523e-01,1.004e-01
5.560e-01,1.384e-01
5.596e-01,1.493e-01
5.633e-01,1.574e-01
5.670e-01,2.117e-01
5.707e-01,1.845e-01
5.744e-01,1.601e-01
5.781e-01,2.307e-01
5.818e-01,1.981e-01
5.854e-01,2.659e-01
5.891e-01,2.198e-01
5.928e-01,2.225e-01
5.965e-01,2.687e-01
6.002e-01,2.904e-01
6.039e-01,3.284e-01
6.075e-01,3.962e-01
6.112e-01,3.745e-01
6.149e-01,3.799e-01
6.186e-01,3.853e-01
6.223e-01,4.288e-01
6.260e-01,4.640e-01
6.297e-01,4.640e-01
6.333e-01,5.319e-01
6.370e-01,5.916e-01
6.407e-01,6.133e-01
6.444e-01,6.269e-01
6.481e-01,7.273e-01
6.518e-01,7.001e-01
6.555e-01,7.218e-01
6.591e-01,8.060e-01
6.628e-01,8.358e-01
6.665e-01,8.304e-01
6.702e-01,8.792e-01
6.739e-01,9.118e-01
6.776e-01,9.878e-01
6.812e-01,1.121e+00
6.849e-01,1.102e+00
6.886e-01,1.240e+00
6.923e-01,1.308e+00
6.960e-01,1.384e+00
6.997e-01,1.400e+00
7.034e-01,1.427e+00
7.070e-01,1.544e+00
7.107e-01,1.650e+00
7.144e-01,1.669e+00
7.181e-01,1.894e+00
7.218e-01,1.910e+00
7.255e-01,2.046e+00
7.292e-01,2.138e+00
7.328e-01,2.182e+00
7.365e-01,2.402e+00
7.402e-01,2.255e+00
7.439e-01,2.659e+00
7.476e-01,2.814e+00
7.513e-01,2.885e+00
7.549e-01,2.890e+00
7.586e-01,2.999e+00
7.623e-01,3.324e+00
7.660e-01,3.346e+00
7.697e-01,3.558e+00
7.734e-01,3.506e+00
7.771e-01,3.712e+00
7.807e-01,4.005e+00
7.844e-01,4.250e+00
7.881e-01,4.437e+00
7.918e-01,4.193e+00
7.955e-01,4.507e+00
7.992e-01,4.624e+00
8.029e-01,4.801e+00
8.065e-01,5.066e+00
8.102e-01,5.332e+00
8.139e-01,5.471e+00
8.176e-01,5.525e+00
8.213e-01,5.647e+00
8.250e-01,5.745e+00
8.286e-01,5.921e+00
8.323e-01,6.052e+00
8.360e-01,6.429e+00
8.397e-01,6.410e+00
8.434e-01,6.334e+00
8.471e-01,6.399e+00
8.508e-01,6.478e+00
8.544e-01,6.486e+00
8.581e-01,6.507e+00
8.618e-01,6.445e+00
8.655e-01,6.423e+00
8.692e-01,6.106e+00
8.729e-01,5.924e+00
8.766e-01,5.620e+00
8.802e-01,5.647e+00
8.839e-01,5.419e+00
8.876e-01,5.007e+00
8.913e-01,4.687e+00
8.950e-01,4.171e+00
8.987e-01,3.878e+00
9.023e-01,3.148e+00
9.060e-01,2.749e+00
9.097e-01,2.258e+00
9.134e-01,1.777e+00
9.171e-01,1.381e+00
9.208e-01,9.389e-01
9.245e-01,5.862e-01
9.281e-01,3.745e-01
9.318e-01,1.465e-01
9.355e-01,9.498e-02
9.392e-01,4.342e-02
9.429e-01,1.357e-02
9.466e-01,0.000e+00
9.503e-01,0.000e+00
9.539e-01,0.000e+00
9.576e-01,0.000e+00
9.613e-01,0.000e+00
9.650e-01,0.000e+00
9.687e-01,0.000e+00
9.724e-01,0.000e+00
9.760e-01,0.000e+00
9.797e-01,0.000e+00
9.834e-01,0.000e+00
9.871e-01,0.000e+00
9.908e-01,0.000e+00
9.945e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_035.csv <==
transmittance,probability_density
2.814e-01,0.000e+00
2.850e-01,0.000e+00
2.886e-01,0.000e+00
2.922e-01,0.000e+00
2.958e-01,0.000e+00
2.994e-01,0.000e+00
3.030e-01,0.000e+00
3.066e-01,2.776e-03
3.103e-01,0.000e+00
3.139e-01,0.000e+00
3.175e-01,0.000e+00
3.211e-01,2.776e-03
3.247e-01,0.000e+00
3.283e-01,2.776e-03
3.319e-01,0.000e+00
3.355e-01,0.000e+00
3.391e-01,2.776e-03
3.427e-01,0.000e+00
3.463e-01,0.000e+00
3.499e-01,2.776e-03
3.535e-01,0.000e+00
3.571e-01,0.000e+00
3.607e-01,2.776e-03
3.643e-01,0.000e+00
3.679e-01,0.000e+00
3.715e-01,2.776e-03
3.751e-01,0.000e+00
3.787e-01,0.000e+00
3.823e-01,0.000e+00
3.859e-01,8.329e-03
3.895e-01,0.000e+00
3.931e-01,5.553e-03
3.967e-01,2.776e-03
4.003e-01,2.776e-03
4.039e-01,2.776e-03
4.075e-01,5.553e-03
4.111e-01,0.000e+00
4.147e-01,5.553e-03
4.183e-01,8.329e-03
4.219e-01,2.776e-03
4.255e-01,5.553e-03
4.291e-01,5.553e-03
4.327e-01,1.111e-02
4.363e-01,1.111e-02
4.399e-01,8.329e-03
4.435e-01,2.776e-03
4.471e-01,1.666e-02
4.507e-01,8.329e-03
4.543e-01,1.111e-02
4.579e-01,8.329e-03
4.615e-01,1.111e-02
4.651e-01,2.221e-02
4.687e-01,2.776e-03
4.723e-01,1.666e-02
4.759e-01,1.943e-02
4.795e-01,2.221e-02
4.831e-01,1.943e-02
4.867e-01,2.221e-02
4.903e-01,2.499e-02
4.939e-01,3.054e-02
4.975e-01,2.776e-02
5.011e-01,3.609e-02
5.048e-01,2.499e-02
5.084e-01,3.609e-02
5.120e-01,3.054e-02
5.156e-01,4.997e-02
5.192e-01,4.165e-02
5.228e-01,4.720e-02
5.264e-01,4.442e-02
5.300e-01,7.496e-02
5.336e-01,3.887e-02
5.372e-01,6.108e-02
5.408e-01,6.108e-02
5.444e-01,7.774e-02
5.480e-01,8.884e-02
5.516e-01,8.329e-02
5.552e-01,1.055e-01
5.588e-01,9.717e-02
5.624e-01,8.884e-02
5.660e-01,1.111e-01
5.696e-01,1.027e-01
5.732e-01,1.499e-01
5.768e-01,1.055e-01
5.804e-01,1.277e-01
5.840e-01,1.499e-01
5.876e-01,1.777e-01
5.912e-01,2.055e-01
5.948e-01,1.749e-01
5.984e-01,1.888e-01
6.020e-01,2.221e-01
6.056e-01,2.249e-01
6.092e-01,2.554e-01
6.128e-01,2.166e-01
6.164e-01,2.471e-01
6.200e-01,2.943e-01
6.236e-01,3.193e-01
6.272e-01,3.137e-01
6.308e-01,3.804e-01
6.344e-01,3.804e-01
6.380e-01,3.859e-01
6.416e-01,3.970e-01
6.452e-01,4.970e-01
6.488e-01,4.748e-01
6.524e-01,5.608e-01
6.560e-01,5.525e-01
6.596e-01,5.608e-01
6.632e-01,6.302e-01
6.668e-01,6.941e-01
6.704e-01,7.024e-01
6.740e-01,7.580e-01
6.776e-01,7.663e-01
6.812e-01,8.218e-01
6.848e-01,8.607e-01
6.884e-01,9.329e-01
6.920e-01,9.218e-01
6.956e-01,9.440e-01
6.992e-01,1.124e+00
7.028e-01,1.341e+00
7.065e-01,1.074e+00
7.101e-01,1.366e+00
7.137e-01,1.363e+00
7.173e-01,1.499e+00
7.209e-01,1.488e+00
7.245e-01,1.571e+00
7.281e-01,1.738e+00
7.317e-01,1.774e+00
7.353e-01,1.913e+00
7.389e-01,2.007e+00
7.425e-01,1.971e+00
7.461e-01,2.349e+00
7.497e-01,2.346e+00
7.533e-01,2.429e+00
7.569e-01,2.471e+00
7.605e-01,2.768e+00
7.641e-01,3.040e+00
7.677e-01,2.979e+00
7.713e-01,3.062e+00
7.749e-01,3.323e+00
7.785e-01,3.482e+00
7.821e-01,3.609e+00
7.857e-01,3.684e+00
7.893e-01,3.959e+00
7.929e-01,4.040e+00
7.965e-01,4.378e+00
8.001e-01,4.728e+00
8.037e-01,4.639e+00
8.073e-01,4.642e+00
8.109e-01,4.992e+00
8.145e-01,5.072e+00
8.181e-01,5.389e+00
8.217e-01,5.608e+00
8.253e-01,5.897e+00
8.289e-01,5.778e+00
8.325e-01,6.241e+00
8.361e-01,6.222e+00
8.397e-01,6.375e+00
8.433e-01,6.638e+00
8.469e-01,6.763e+00
8.505e-01,6.844e+00
8.541e-01,6.933e+00
8.577e-01,6.958e+00
8.613e-01,7.257e+00
8.649e-01,7.013e+00
8.685e-01,6.838e+00
8.721e-01,7.149e+00
8.757e-01,6.838e+00
8.793e-01,6.461e+00
8.829e-01,6.094e+00
8.865e-01,6.205e+00
8.901e-01,5.900e+00
8.937e-01,5.472e+00
8.973e-01,5.131e+00
9.010e-01,4.467e+00
9.046e-01,4.159e+00
9.082e-01,3.426e+00
9.118e-01,2.801e+00
9.154e-01,2.324e+00
9.190e-01,1.838e+00
9.226e-01,1.338e+00
9.262e-01,7.552e-01
9.298e-01,5.469e-01
9.334e-01,2.749e-01
9.370e-01,1.222e-01
9.406e-01,5.275e-02
9.442e-01,3.054e-02
9.478e-01,2.776e-03
9.514e-01,0.000e+00
9.550e-01,0.000e+00
9.586e-01,0.000e+00
9.622e-01,0.000e+00
9.658e-01,0.000e+00
9.694e-01,0.000e+00
9.730e-01,0.000e+00
9.766e-01,0.000e+00
9.802e-01,0.000e+00
9.838e-01,0.000e+00
9.874e-01,0.000e+00
9.910e-01,0.000e+00
9.946e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_036.csv <==
transmittance,probability_density
2.981e-01,0.000e+00
3.016e-01,0.000e+00
3.052e-01,0.000e+00
3.087e-01,0.000e+00
3.122e-01,0.000e+00
3.157e-01,0.000e+00
3.192e-01,0.000e+00
3.227e-01,0.000e+00
3.263e-01,2.842e-03
3.298e-01,0.000e+00
3.333e-01,0.000e+00
3.368e-01,0.000e+00
3.403e-01,0.000e+00
3.439e-01,5.685e-03
3.474e-01,0.000e+00
3.509e-01,0.000e+00
3.544e-01,0.000e+00
3.579e-01,0.000e+00
3.614e-01,0.000e+00
3.650e-01,2.842e-03
3.685e-01,0.000e+00
3.720e-01,2.842e-03
3.755e-01,0.000e+00
3.790e-01,0.000e+00
3.826e-01,0.000e+00
3.861e-01,2.842e-03
3.896e-01,0.000e+00
3.931e-01,0.000e+00
3.966e-01,0.000e+00
4.001e-01,0.000e+00
4.037e-01,0.000e+00
4.072e-01,2.842e-03
4.107e-01,5.685e-03
4.142e-01,2.842e-03
4.177e-01,5.685e-03
4.213e-01,2.842e-03
4.248e-01,2.842e-03
4.283e-01,5.685e-03
4.318e-01,2.842e-03
4.353e-01,2.842e-03
4.388e-01,0.000e+00
4.424e-01,8.527e-03
4.459e-01,5.685e-03
4.494e-01,2.842e-03
4.529e-01,2.842e-03
4.564e-01,5.685e-03
4.600e-01,1.137e-02
4.635e-01,8.527e-03
4.670e-01,1.137e-02
4.705e-01,8.527e-03
4.740e-01,1.137e-02
4.775e-01,1.137e-02
4.811e-01,1.421e-02
4.846e-01,1.421e-02
4.881e-01,1.137e-02
4.916e-01,8.527e-03
4.951e-01,8.527e-03
4.987e-01,1.990e-02
5.022e-01,1.421e-02
5.057e-01,2.274e-02
5.092e-01,3.127e-02
5.127e-01,1.705e-02
5.162e-01,1.990e-02
5.198e-01,3.411e-02
5.233e-01,2.274e-02
5.268e-01,5.116e-02
5.303e-01,2.842e-02
5.338e-01,4.264e-02
5.374e-01,2.274e-02
5.409e-01,3.695e-02
5.444e-01,5.685e-02
5.479e-01,3.411e-02
5.514e-01,6.253e-02
5.549e-01,5.969e-02
5.585e-01,5.969e-02
5.620e-01,5.116e-02
5.655e-01,5.685e-02
5.690e-01,9.096e-02
5.725e-01,1.023e-01
5.761e-01,7.959e-02
5.796e-01,1.080e-01
5.831e-01,9.664e-02
5.866e-01,8.811e-02
5.901e-01,1.023e-01
5.936e-01,1.194e-01
5.972e-01,1.137e-01
6.007e-01,1.620e-01
6.042e-01,1.336e-01
6.077e-01,1.649e-01
6.112e-01,1.876e-01
6.148e-01,1.705e-01
6.183e-01,1.904e-01
6.218e-01,2.444e-01
6.253e-01,1.933e-01
6.288e-01,2.302e-01
6.323e-01,2.473e-01
6.359e-01,2.359e-01
6.394e-01,2.928e-01
6.429e-01,2.359e-01
6.464e-01,3.297e-01
6.499e-01,3.581e-01
6.535e-01,3.638e-01
6.570e-01,4.178e-01
6.605e-01,3.979e-01
6.640e-01,4.860e-01
6.675e-01,5.031e-01
6.710e-01,5.599e-01
6.746e-01,5.514e-01
6.781e-01,4.917e-01
6.816e-01,6.879e-01
6.851e-01,6.935e-01
6.886e-01,7.078e-01
6.922e-01,7.760e-01
6.957e-01,8.129e-01
6.992e-01,8.186e-01
7.027e-01,8.072e-01
7.062e-01,9.266e-01
7.097e-01,9.550e-01
7.133e-01,1.043e+00
7.168e-01,1.103e+00
7.203e-01,1.217e+00
7.238e-01,1.330e+00
7.273e-01,1.359e+00
7.309e-01,1.430e+00
7.344e-01,1.481e+00
7.379e-01,1.586e+00
7.414e-01,1.697e+00
7.449e-01,1.805e+00
7.484e-01,1.873e+00
7.520e-01,1.956e+00
7.555e-01,2.109e+00
7.590e-01,2.169e+00
7.625e-01,2.305e+00
7.660e-01,2.504e+00
7.696e-01,2.703e+00
7.731e-01,2.817e+00
7.766e-01,2.891e+00
7.801e-01,3.036e+00
7.836e-01,3.232e+00
7.871e-01,3.368e+00
7.907e-01,3.527e+00
7.942e-01,3.868e+00
7.977e-01,3.868e+00
8.012e-01,4.113e+00
8.047e-01,4.355e+00
8.083e-01,4.593e+00
8.118e-01,4.647e+00
8.153e-01,4.954e+00
8.188e-01,5.153e+00
8.223e-01,5.224e+00
8.258e-01,5.543e+00
8.294e-01,5.759e+00
8.329e-01,5.844e+00
8.364e-01,6.230e+00
8.399e-01,6.375e+00
8.434e-01,6.609e+00
8.470e-01,6.944e+00
8.505e-01,6.896e+00
8.540e-01,7.186e+00
8.575e-01,7.356e+00
8.610e-01,7.126e+00
8.645e-01,8.018e+00
8.681e-01,7.566e+00
8.716e-01,7.615e+00
8.751e-01,7.700e+00
8.786e-01,7.592e+00
8.821e-01,7.430e+00
8.857e-01,7.359e+00
8.892e-01,6.731e+00
8.927e-01,6.717e+00
8.962e-01,6.296e+00
8.997e-01,5.898e+00
9.032e-01,5.651e+00
9.068e-01,4.838e+00
9.103e-01,4.337e+00
9.138e-01,3.624e+00
9.173e-01,2.834e+00
9.208e-01,2.334e+00
9.244e-01,1.771e+00
9.279e-01,1.197e+00
9.314e-01,6.481e-01
9.349e-01,4.121e-01
9.384e-01,1.961e-01
9.419e-01,7.106e-02
9.455e-01,4.264e-02
9.490e-01,2.842e-03
9.525e-01,0.000e+00
9.560e-01,0.000e+00
9.595e-01,0.000e+00
9.631e-01,0.000e+00
9.666e-01,0.000e+00
9.701e-01,0.000e+00
9.736e-01,0.000e+00
9.771e-01,0.000e+00
9.806e-01,0.000e+00
9.842e-01,0.000e+00
9.877e-01,0.000e+00
9.912e-01,0.000e+00
9.947e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_037.csv <==
transmittance,probability_density
3.152e-01,0.000e+00
3.186e-01,0.000e+00
3.220e-01,0.000e+00
3.255e-01,0.000e+00
3.289e-01,0.000e+00
3.323e-01,0.000e+00
3.358e-01,0.000e+00
3.392e-01,0.000e+00
3.426e-01,0.000e+00
3.461e-01,2.913e-03
3.495e-01,0.000e+00
3.529e-01,0.000e+00
3.564e-01,0.000e+00
3.598e-01,2.913e-03
3.632e-01,0.000e+00
3.667e-01,0.000e+00
3.701e-01,2.913e-03
3.735e-01,0.000e+00
3.770e-01,0.000e+00
3.804e-01,0.000e+00
3.838e-01,0.000e+00
3.873e-01,0.000e+00
3.907e-01,5.826e-03
3.941e-01,0.000e+00
3.976e-01,0.000e+00
4.010e-01,0.000e+00
4.044e-01,0.000e+00
4.079e-01,0.000e+00
4.113e-01,0.000e+00
4.147e-01,2.913e-03
4.182e-01,0.000e+00
4.216e-01,0.000e+00
4.250e-01,0.000e+00
4.285e-01,0.000e+00
4.319e-01,2.913e-03
4.353e-01,2.913e-03
4.387e-01,0.000e+00
4.422e-01,1.165e-02
4.456e-01,0.000e+00
4.490e-01,5.826e-03
4.525e-01,5.826e-03
4.559e-01,5.826e-03
4.593e-01,0.000e+00
4.628e-01,5.826e-03
4.662e-01,0.000e+00
4.696e-01,2.913e-03
4.731e-01,2.913e-03
4.765e-01,8.739e-03
4.799e-01,5.826e-03
4.834e-01,5.826e-03
4.868e-01,8.739e-03
4.902e-01,8.739e-03
4.937e-01,1.165e-02
4.971e-01,1.165e-02
5.005e-01,5.826e-03
5.040e-01,2.039e-02
5.074e-01,1.748e-02
5.108e-01,5.826e-03
5.143e-01,1.165e-02
5.177e-01,1.165e-02
5.211e-01,1.165e-02
5.246e-01,5.826e-03
5.280e-01,2.913e-02
5.314e-01,2.331e-02
5.349e-01,2.331e-02
5.383e-01,2.331e-02
5.417e-01,2.913e-02
5.452e-01,2.039e-02
5.486e-01,2.331e-02
5.520e-01,4.370e-02
5.555e-01,3.204e-02
5.589e-01,4.952e-02
5.623e-01,3.496e-02
5.658e-01,4.370e-02
5.692e-01,2.913e-02
5.726e-01,5.535e-02
5.761e-01,4.952e-02
5.795e-01,6.409e-02
5.829e-01,8.157e-02
5.864e-01,5.826e-02
5.898e-01,7.574e-02
5.932e-01,7.574e-02
5.967e-01,9.322e-02
6.001e-01,8.739e-02
6.035e-01,1.078e-01
6.070e-01,9.613e-02
6.104e-01,1.107e-01
6.138e-01,1.020e-01
6.173e-01,1.049e-01
6.207e-01,1.078e-01
6.241e-01,1.806e-01
6.275e-01,1.894e-01
6.310e-01,1.602e-01
6.344e-01,1.864e-01
6.378e-01,1.748e-01
6.413e-01,2.039e-01
6.447e-01,2.301e-01
6.481e-01,2.389e-01
6.516e-01,2.418e-01
6.550e-01,2.418e-01
6.584e-01,2.738e-01
6.619e-01,2.797e-01
6.653e-01,2.709e-01
6.687e-01,2.942e-01
6.722e-01,3.379e-01
6.756e-01,4.253e-01
6.790e-01,4.457e-01
6.825e-01,5.098e-01
6.859e-01,5.127e-01
6.893e-01,5.360e-01
6.928e-01,5.797e-01
6.962e-01,5.797e-01
6.996e-01,6.555e-01
7.031e-01,6.467e-01
7.065e-01,7.399e-01
7.099e-01,8.128e-01
7.134e-01,8.244e-01
7.168e-01,8.652e-01
7.202e-01,8.244e-01
7.237e-01,9.380e-01
7.271e-01,9.613e-01
7.305e-01,9.701e-01
7.340e-01,1.209e+00
7.374e-01,1.276e+00
7.408e-01,1.358e+00
7.443e-01,1.480e+00
7.477e-01,1.509e+00
7.511e-01,1.524e+00
7.546e-01,1.690e+00
7.580e-01,1.940e+00
7.614e-01,1.815e+00
7.649e-01,1.838e+00
7.683e-01,2.246e+00
7.717e-01,2.220e+00
7.752e-01,2.275e+00
7.786e-01,2.578e+00
7.820e-01,2.753e+00
7.855e-01,2.817e+00
7.889e-01,3.129e+00
7.923e-01,3.140e+00
7.958e-01,3.199e+00
7.992e-01,3.560e+00
8.026e-01,3.703e+00
8.061e-01,3.813e+00
8.095e-01,4.169e+00
8.129e-01,4.355e+00
8.163e-01,4.655e+00
8.198e-01,4.600e+00
8.232e-01,5.360e+00
8.266e-01,5.182e+00
8.301e-01,5.331e+00
8.335e-01,5.797e+00
8.369e-01,5.823e+00
8.404e-01,6.088e+00
8.438e-01,6.729e+00
8.472e-01,6.741e+00
8.507e-01,6.543e+00
8.541e-01,7.399e+00
8.575e-01,7.396e+00
8.610e-01,7.469e+00
8.644e-01,7.886e+00
8.678e-01,8.017e+00
8.713e-01,8.084e+00
8.747e-01,8.541e+00
8.781e-01,8.157e+00
8.816e-01,8.297e+00
8.850e-01,8.466e+00
8.884e-01,8.151e+00
8.919e-01,7.606e+00
8.953e-01,7.790e+00
8.987e-01,7.230e+00
9.022e-01,6.770e+00
9.056e-01,6.560e+00
9.090e-01,5.762e+00
9.125e-01,5.092e+00
9.159e-01,4.693e+00
9.193e-01,3.487e+00
9.228e-01,2.968e+00
9.262e-01,2.319e+00
9.296e-01,1.509e+00
9.331e-01,9.322e-01
9.365e-01,6.118e-01
9.399e-01,2.884e-01
9.434e-01,9.613e-02
9.468e-01,5.244e-02
9.502e-01,1.165e-02
9.537e-01,2.913e-03
9.571e-01,0.000e+00
9.605e-01,0.000e+00
9.640e-01,0.000e+00
9.674e-01,0.000e+00
9.708e-01,0.000e+00
9.743e-01,0.000e+00
9.777e-01,0.000e+00
9.811e-01,0.000e+00
9.846e-01,0.000e+00
9.880e-01,0.000e+00
9.914e-01,0.000e+00
9.949e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_038.csv <==
transmittance,probability_density
3.321e-01,0.000e+00
3.355e-01,0.000e+00
3.388e-01,0.000e+00
3.422e-01,0.000e+00
3.455e-01,0.000e+00
3.489e-01,0.000e+00
3.522e-01,0.000e+00
3.556e-01,0.000e+00
3.589e-01,0.000e+00
3.623e-01,2.987e-03
3.656e-01,0.000e+00
3.690e-01,0.000e+00
3.723e-01,0.000e+00
3.756e-01,2.987e-03
3.790e-01,0.000e+00
3.823e-01,0.000e+00
3.857e-01,0.000e+00
3.890e-01,0.000e+00
3.924e-01,2.987e-03
3.957e-01,0.000e+00
3.991e-01,0.000e+00
4.024e-01,0.000e+00
4.058e-01,0.000e+00
4.091e-01,0.000e+00
4.125e-01,2.987e-03
4.158e-01,2.987e-03
4.192e-01,0.000e+00
4.225e-01,0.000e+00
4.259e-01,0.000e+00
4.292e-01,0.000e+00
4.326e-01,0.000e+00
4.359e-01,0.000e+00
4.393e-01,0.000e+00
4.426e-01,2.987e-03
4.460e-01,0.000e+00
4.493e-01,0.000e+00
4.526e-01,0.000e+00
4.560e-01,2.987e-03
4.593e-01,0.000e+00
4.627e-01,2.987e-03
4.660e-01,8.961e-03
4.694e-01,2.987e-03
4.727e-01,5.974e-03
4.761e-01,2.987e-03
4.794e-01,2.987e-03
4.828e-01,2.987e-03
4.861e-01,8.961e-03
4.895e-01,2.987e-03
4.928e-01,0.000e+00
4.962e-01,0.000e+00
4.995e-01,5.974e-03
5.029e-01,5.974e-03
5.062e-01,5.974e-03
5.096e-01,1.195e-02
5.129e-01,8.961e-03
5.163e-01,8.961e-03
5.196e-01,8.961e-03
5.229e-01,8.961e-03
5.263e-01,1.494e-02
5.296e-01,5.974e-03
5.330e-01,1.792e-02
5.363e-01,1.195e-02
5.397e-01,1.195e-02
5.430e-01,1.494e-02
5.464e-01,8.961e-03
5.497e-01,2.091e-02
5.531e-01,2.688e-02
5.564e-01,1.792e-02
5.598e-01,2.390e-02
5.631e-01,2.091e-02
5.665e-01,3.883e-02
5.698e-01,1.494e-02
5.732e-01,2.390e-02
5.765e-01,3.883e-02
5.799e-01,2.688e-02
5.832e-01,5.078e-02
5.866e-01,3.585e-02
5.899e-01,4.481e-02
5.933e-01,5.377e-02
5.966e-01,5.675e-02
5.999e-01,5.675e-02
6.033e-01,5.675e-02
6.066e-01,8.961e-02
6.100e-01,6.572e-02
6.133e-01,6.870e-02
6.167e-01,8.663e-02
6.200e-01,1.045e-01
6.234e-01,8.961e-02
6.267e-01,8.364e-02
6.301e-01,1.135e-01
6.334e-01,9.857e-02
6.368e-01,1.255e-01
6.401e-01,9.857e-02
6.435e-01,1.284e-01
6.468e-01,1.912e-01
6.502e-01,1.822e-01
6.535e-01,1.852e-01
6.569e-01,2.031e-01
6.602e-01,2.091e-01
6.636e-01,2.061e-01
6.669e-01,2.181e-01
6.702e-01,2.569e-01
6.736e-01,2.420e-01
6.769e-01,3.375e-01
6.803e-01,2.509e-01
6.836e-01,2.330e-01
6.870e-01,3.166e-01
6.903e-01,3.465e-01
6.937e-01,3.823e-01
6.970e-01,4.660e-01
7.004e-01,4.421e-01
7.037e-01,5.138e-01
7.071e-01,5.586e-01
7.104e-01,6.661e-01
7.138e-01,6.004e-01
7.171e-01,6.333e-01
7.205e-01,7.050e-01
7.238e-01,7.498e-01
7.272e-01,8.125e-01
7.305e-01,8.035e-01
7.339e-01,9.350e-01
7.372e-01,9.081e-01
7.406e-01,1.063e+00
7.439e-01,8.692e-01
7.472e-01,1.016e+00
7.506e-01,1.264e+00
7.539e-01,1.317e+00
7.573e-01,1.425e+00
7.606e-01,1.529e+00
7.640e-01,1.628e+00
7.673e-01,1.706e+00
7.707e-01,1.777e+00
7.740e-01,2.064e+00
7.774e-01,1.942e+00
7.807e-01,1.954e+00
7.841e-01,2.426e+00
7.874e-01,2.294e+00
7.908e-01,2.626e+00
7.941e-01,2.760e+00
7.975e-01,3.020e+00
8.008e-01,3.169e+00
8.042e-01,3.307e+00
8.075e-01,3.468e+00
8.109e-01,3.495e+00
8.142e-01,3.946e+00
8.175e-01,4.051e+00
8.209e-01,4.340e+00
8.242e-01,4.773e+00
8.276e-01,4.821e+00
8.309e-01,5.165e+00
8.343e-01,5.389e+00
8.376e-01,5.765e+00
8.410e-01,5.667e+00
8.443e-01,6.228e+00
8.477e-01,6.437e+00
8.510e-01,6.631e+00
8.544e-01,7.208e+00
8.577e-01,7.050e+00
8.611e-01,7.710e+00
8.644e-01,7.704e+00
8.678e-01,7.988e+00
8.711e-01,8.361e+00
8.745e-01,8.779e+00
8.778e-01,8.669e+00
8.812e-01,9.042e+00
8.845e-01,8.902e+00
8.879e-01,9.332e+00
8.912e-01,8.967e+00
8.945e-01,8.869e+00
8.979e-01,8.197e+00
9.012e-01,8.600e+00
9.046e-01,7.641e+00
9.079e-01,7.578e+00
9.113e-01,6.766e+00
9.146e-01,6.303e+00
9.180e-01,5.329e+00
9.213e-01,4.579e+00
9.247e-01,3.531e+00
9.280e-01,2.820e+00
9.314e-01,2.166e+00
9.347e-01,1.335e+00
9.381e-01,7.438e-01
9.414e-01,4.242e-01
9.448e-01,1.613e-01
9.481e-01,7.468e-02
9.515e-01,1.792e-02
9.548e-01,2.987e-03
9.582e-01,0.000e+00
9.615e-01,0.000e+00
9.648e-01,0.000e+00
9.682e-01,0.000e+00
9.715e-01,0.000e+00
9.749e-01,0.000e+00
9.782e-01,0.000e+00
9.816e-01,0.000e+00
9.849e-01,0.000e+00
9.883e-01,0.000e+00
9.916e-01,0.000e+00
9.950e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_039.csv <==
transmittance,probability_density
3.493e-01,0.000e+00
3.525e-01,0.000e+00
3.558e-01,0.000e+00
3.591e-01,0.000e+00
3.623e-01,0.000e+00
3.656e-01,0.000e+00
3.688e-01,0.000e+00
3.721e-01,0.000e+00
3.754e-01,0.000e+00
3.786e-01,0.000e+00
3.819e-01,3.066e-03
3.851e-01,0.000e+00
3.884e-01,0.000e+00
3.917e-01,3.066e-03
3.949e-01,0.000e+00
3.982e-01,0.000e+00
4.015e-01,0.000e+00
4.047e-01,0.000e+00
4.080e-01,0.000e+00
4.112e-01,0.000e+00
4.145e-01,0.000e+00
4.178e-01,3.066e-03
4.210e-01,0.000e+00
4.243e-01,0.000e+00
4.276e-01,0.000e+00
4.308e-01,0.000e+00
4.341e-01,3.066e-03
4.373e-01,0.000e+00
4.406e-01,3.066e-03
4.439e-01,0.000e+00
4.471e-01,0.000e+00
4.504e-01,0.000e+00
4.536e-01,0.000e+00
4.569e-01,0.000e+00
4.602e-01,0.000e+00
4.634e-01,0.000e+00
4.667e-01,0.000e+00
4.700e-01,0.000e+00
4.732e-01,3.066e-03
4.765e-01,0.000e+00
4.797e-01,0.000e+00
4.830e-01,3.066e-03
4.863e-01,3.066e-03
4.895e-01,6.132e-03
4.928e-01,6.132e-03
4.960e-01,0.000e+00
4.993e-01,6.132e-03
5.026e-01,6.132e-03
5.058e-01,0.000e+00
5.091e-01,6.132e-03
5.124e-01,6.132e-03
5.156e-01,0.000e+00
5.189e-01,0.000e+00
5.221e-01,6.132e-03
5.254e-01,6.132e-03
5.287e-01,1.226e-02
5.319e-01,6.132e-03
5.352e-01,6.132e-03
5.385e-01,3.066e-03
5.417e-01,1.226e-02
5.450e-01,1.226e-02
5.482e-01,6.132e-03
5.515e-01,1.533e-02
5.548e-01,6.132e-03
5.580e-01,1.226e-02
5.613e-01,1.839e-02
5.645e-01,1.533e-02
5.678e-01,6.132e-03
5.711e-01,2.146e-02
5.743e-01,3.372e-02
5.776e-01,2.453e-02
5.809e-01,1.533e-02
5.841e-01,2.453e-02
5.874e-01,2.146e-02
5.906e-01,3.372e-02
5.939e-01,9.197e-03
5.972e-01,1.839e-02
6.004e-01,5.825e-02
6.037e-01,2.453e-02
6.070e-01,3.372e-02
6.102e-01,5.212e-02
6.135e-01,4.292e-02
6.167e-01,5.518e-02
6.200e-01,4.905e-02
6.233e-01,9.197e-02
6.265e-01,5.518e-02
6.298e-01,8.278e-02
6.330e-01,5.825e-02
6.363e-01,9.810e-02
6.396e-01,8.891e-02
6.428e-01,8.891e-02
6.461e-01,1.042e-01
6.494e-01,1.012e-01
6.526e-01,9.197e-02
6.559e-01,1.288e-01
6.591e-01,9.810e-02
6.624e-01,1.288e-01
6.657e-01,1.625e-01
6.689e-01,1.962e-01
6.722e-01,1.778e-01
6.754e-01,2.238e-01
6.787e-01,2.115e-01
6.820e-01,1.901e-01
6.852e-01,2.453e-01
6.885e-01,2.361e-01
6.918e-01,2.667e-01
6.950e-01,2.882e-01
6.983e-01,2.912e-01
7.015e-01,2.422e-01
7.048e-01,3.127e-01
7.081e-01,3.556e-01
7.113e-01,4.323e-01
7.146e-01,4.384e-01
7.179e-01,4.200e-01
7.211e-01,5.365e-01
7.244e-01,5.764e-01
7.276e-01,6.438e-01
7.309e-01,6.530e-01
7.342e-01,7.266e-01
7.374e-01,7.174e-01
7.407e-01,8.032e-01
7.439e-01,7.787e-01
7.472e-01,9.075e-01
7.505e-01,9.105e-01
7.537e-01,9.841e-01
7.570e-01,1.012e+00
7.603e-01,1.091e+00
7.635e-01,1.012e+00
7.668e-01,1.312e+00
7.700e-01,1.416e+00
7.733e-01,1.478e+00
7.766e-01,1.570e+00
7.798e-01,1.907e+00
7.831e-01,1.800e+00
7.864e-01,1.907e+00
7.896e-01,2.103e+00
7.929e-01,2.229e+00
7.961e-01,2.223e+00
7.994e-01,2.545e+00
8.027e-01,2.686e+00
8.059e-01,2.900e+00
8.092e-01,3.149e+00
8.124e-01,3.222e+00
8.157e-01,3.428e+00
8.190e-01,3.498e+00
8.222e-01,3.933e+00
8.255e-01,4.173e+00
8.288e-01,4.219e+00
8.320e-01,4.703e+00
8.353e-01,5.009e+00
8.385e-01,5.261e+00
8.418e-01,5.408e+00
8.451e-01,5.684e+00
8.483e-01,6.208e+00
8.516e-01,6.533e+00
8.548e-01,6.524e+00
8.581e-01,7.027e+00
8.614e-01,7.701e+00
8.646e-01,7.398e+00
8.679e-01,8.256e+00
8.712e-01,8.088e+00
8.744e-01,8.612e+00
8.777e-01,8.885e+00
8.809e-01,9.130e+00
8.842e-01,9.430e+00
8.875e-01,9.688e+00
8.907e-01,9.764e+00
8.940e-01,1.004e+01
8.973e-01,9.706e+00
9.005e-01,9.660e+00
9.038e-01,9.237e+00
9.070e-01,8.909e+00
9.103e-01,8.474e+00
9.136e-01,7.864e+00
9.168e-01,7.269e+00
9.201e-01,6.622e+00
9.233e-01,5.399e+00
9.266e-01,4.507e+00
9.299e-01,3.608e+00
9.331e-01,2.581e+00
9.364e-01,1.757e+00
9.397e-01,9.841e-01
9.429e-01,5.948e-01
9.462e-01,2.453e-01
9.494e-01,1.042e-01
9.527e-01,2.146e-02
9.560e-01,6.132e-03
9.592e-01,0.000e+00
9.625e-01,0.000e+00
9.658e-01,0.000e+00
9.690e-01,0.000e+00
9.723e-01,0.000e+00
9.755e-01,0.000e+00
9.788e-01,0.000e+00
9.821e-01,0.000e+00
9.853e-01,0.000e+00
9.886e-01,0.000e+00
9.918e-01,0.000e+00
9.951e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_04.csv <==
transmittance,probability_density
3.669e-01,0.000e+00
3.700e-01,0.000e+00
3.732e-01,0.000e+00
3.764e-01,0.000e+00
3.796e-01,0.000e+00
3.827e-01,0.000e+00
3.859e-01,0.000e+00
3.891e-01,0.000e+00
3.922e-01,0.000e+00
3.954e-01,0.000e+00
3.986e-01,0.000e+00
4.018e-01,3.151e-03
4.049e-01,0.000e+00
4.081e-01,3.151e-03
4.113e-01,0.000e+00
4.145e-01,0.000e+00
4.176e-01,0.000e+00
4.208e-01,0.000e+00
4.240e-01,0.000e+00
4.272e-01,0.000e+00
4.303e-01,0.000e+00
4.335e-01,0.000e+00
4.367e-01,0.000e+00
4.399e-01,0.000e+00
4.430e-01,3.151e-03
4.462e-01,0.000e+00
4.494e-01,0.000e+00
4.525e-01,0.000e+00
4.557e-01,0.000e+00
4.589e-01,3.151e-03
4.621e-01,0.000e+00
4.652e-01,3.151e-03
4.684e-01,0.000e+00
4.716e-01,0.000e+00
4.748e-01,0.000e+00
4.779e-01,0.000e+00
4.811e-01,0.000e+00
4.843e-01,0.000e+00
4.875e-01,0.000e+00
4.906e-01,0.000e+00
4.938e-01,0.000e+00
4.970e-01,0.000e+00
5.002e-01,0.000e+00
5.033e-01,0.000e+00
5.065e-01,3.151e-03
5.097e-01,9.453e-03
5.128e-01,0.000e+00
5.160e-01,6.302e-03
5.192e-01,0.000e+00
5.224e-01,6.302e-03
5.255e-01,6.302e-03
5.287e-01,0.000e+00
5.319e-01,9.453e-03
5.351e-01,3.151e-03
5.382e-01,3.151e-03
5.414e-01,6.302e-03
5.446e-01,3.151e-03
5.478e-01,3.151e-03
5.509e-01,6.302e-03
5.541e-01,9.453e-03
5.573e-01,6.302e-03
5.605e-01,3.151e-03
5.636e-01,6.302e-03
5.668e-01,9.453e-03
5.700e-01,9.453e-03
5.731e-01,6.302e-03
5.763e-01,1.891e-02
5.795e-01,1.260e-02
5.827e-01,6.302e-03
5.858e-01,1.575e-02
5.890e-01,1.260e-02
5.922e-01,3.151e-02
5.954e-01,2.521e-02
5.985e-01,1.891e-02
6.017e-01,1.891e-02
6.049e-01,2.521e-02
6.081e-01,2.836e-02
6.112e-01,2.206e-02
6.144e-01,2.206e-02
6.176e-01,1.260e-02
6.208e-01,4.096e-02
6.239e-01,4.096e-02
6.271e-01,2.836e-02
6.303e-01,3.781e-02
6.334e-01,5.042e-02
6.366e-01,4.411e-02
6.398e-01,4.096e-02
6.430e-01,9.138e-02
6.461e-01,8.508e-02
6.493e-01,6.302e-02
6.525e-01,6.932e-02
6.557e-01,1.008e-01
6.588e-01,6.932e-02
6.620e-01,9.768e-02
6.652e-01,1.260e-01
6.684e-01,9.768e-02
6.715e-01,9.453e-02
6.747e-01,9.768e-02
6.779e-01,1.292e-01
6.810e-01,1.229e-01
6.842e-01,1.733e-01
6.874e-01,1.796e-01
6.906e-01,1.733e-01
6.937e-01,2.300e-01
6.969e-01,1.954e-01
7.001e-01,2.111e-01
7.033e-01,2.237e-01
7.064e-01,2.773e-01
7.096e-01,3.119e-01
7.128e-01,2.489e-01
7.160e-01,2.269e-01
7.191e-01,3.277e-01
7.223e-01,3.718e-01
7.255e-01,4.191e-01
7.287e-01,3.687e-01
7.318e-01,4.128e-01
7.350e-01,4.663e-01
7.382e-01,5.672e-01
7.413e-01,5.987e-01
7.445e-01,5.609e-01
7.477e-01,7.153e-01
7.509e-01,7.688e-01
7.540e-01,8.508e-01
7.572e-01,7.940e-01
7.604e-01,8.413e-01
7.636e-01,9.768e-01
7.667e-01,1.046e+00
7.699e-01,9.295e-01
7.731e-01,1.131e+00
7.763e-01,1.112e+00
7.794e-01,1.286e+00
7.826e-01,1.238e+00
7.858e-01,1.550e+00
7.890e-01,1.642e+00
7.921e-01,1.894e+00
7.953e-01,1.780e+00
7.985e-01,2.032e+00
8.016e-01,2.076e+00
8.048e-01,2.300e+00
8.080e-01,2.426e+00
8.112e-01,2.606e+00
8.143e-01,2.921e+00
8.175e-01,2.997e+00
8.207e-01,3.211e+00
8.239e-01,3.435e+00
8.270e-01,3.709e+00
8.302e-01,3.740e+00
8.334e-01,3.989e+00
8.366e-01,4.578e+00
8.397e-01,4.796e+00
8.429e-01,4.830e+00
8.461e-01,5.502e+00
8.493e-01,5.782e+00
8.524e-01,5.902e+00
8.556e-01,6.015e+00
8.588e-01,6.626e+00
8.619e-01,7.332e+00
8.651e-01,7.263e+00
8.683e-01,7.685e+00
8.715e-01,8.224e+00
8.746e-01,8.813e+00
8.778e-01,8.810e+00
8.810e-01,8.816e+00
8.842e-01,9.551e+00
8.873e-01,9.863e+00
8.905e-01,1.009e+01
8.937e-01,1.049e+01
8.969e-01,1.070e+01
9.000e-01,1.098e+01
9.032e-01,1.026e+01
9.064e-01,1.041e+01
9.096e-01,1.013e+01
9.127e-01,9.576e+00
9.159e-01,9.050e+00
9.191e-01,8.451e+00
9.222e-01,7.603e+00
9.254e-01,6.649e+00
9.286e-01,5.240e+00
9.318e-01,4.525e+00
9.349e-01,3.315e+00
9.381e-01,2.203e+00
9.413e-01,1.289e+00
9.445e-01,7.751e-01
9.476e-01,3.088e-01
9.508e-01,1.512e-01
9.540e-01,3.466e-02
9.572e-01,9.453e-03
9.603e-01,0.000e+00
9.635e-01,0.000e+00
9.667e-01,0.000e+00
9.699e-01,0.000e+00
9.730e-01,0.000e+00
9.762e-01,0.000e+00
9.794e-01,0.000e+00
9.825e-01,0.000e+00
9.857e-01,0.000e+00
9.889e-01,0.000e+00
9.921e-01,0.000e+00
9.952e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_041.csv <==
transmittance,probability_density
3.855e-01,0.000e+00
3.886e-01,0.000e+00
3.917e-01,0.000e+00
3.948e-01,0.000e+00
3.979e-01,0.000e+00
4.009e-01,0.000e+00
4.040e-01,0.000e+00
4.071e-01,0.000e+00
4.102e-01,0.000e+00
4.133e-01,0.000e+00
4.163e-01,0.000e+00
4.194e-01,0.000e+00
4.225e-01,3.247e-03
4.256e-01,3.247e-03
4.287e-01,0.000e+00
4.317e-01,0.000e+00
4.348e-01,0.000e+00
4.379e-01,0.000e+00
4.410e-01,0.000e+00
4.441e-01,0.000e+00
4.471e-01,0.000e+00
4.502e-01,0.000e+00
4.533e-01,0.000e+00
4.564e-01,0.000e+00
4.595e-01,0.000e+00
4.625e-01,0.000e+00
4.656e-01,0.000e+00
4.687e-01,0.000e+00
4.718e-01,3.247e-03
4.749e-01,0.000e+00
4.779e-01,0.000e+00
4.810e-01,3.247e-03
4.841e-01,0.000e+00
4.872e-01,0.000e+00
4.903e-01,3.247e-03
4.933e-01,0.000e+00
4.964e-01,0.000e+00
4.995e-01,0.000e+00
5.026e-01,0.000e+00
5.057e-01,0.000e+00
5.087e-01,0.000e+00
5.118e-01,0.000e+00
5.149e-01,0.000e+00
5.180e-01,0.000e+00
5.211e-01,0.000e+00
5.241e-01,0.000e+00
5.272e-01,0.000e+00
5.303e-01,6.494e-03
5.334e-01,3.247e-03
5.365e-01,3.247e-03
5.395e-01,3.247e-03
5.426e-01,3.247e-03
5.457e-01,3.247e-03
5.488e-01,6.494e-03
5.519e-01,3.247e-03
5.549e-01,6.494e-03
5.580e-01,6.494e-03
5.611e-01,3.247e-03
5.642e-01,9.740e-03
5.673e-01,3.247e-03
5.703e-01,3.247e-03
5.734e-01,3.247e-03
5.765e-01,3.247e-03
5.796e-01,9.740e-03
5.827e-01,9.740e-03
5.857e-01,0.000e+00
5.888e-01,6.494e-03
5.919e-01,1.299e-02
5.950e-01,6.494e-03
5.981e-01,1.948e-02
6.011e-01,6.494e-03
6.042e-01,1.299e-02
6.073e-01,1.623e-02
6.104e-01,1.948e-02
6.135e-01,1.623e-02
6.165e-01,1.948e-02
6.196e-01,3.247e-02
6.227e-01,2.273e-02
6.258e-01,1.948e-02
6.289e-01,2.273e-02
6.319e-01,1.299e-02
6.350e-01,3.247e-02
6.381e-01,3.571e-02
6.412e-01,2.922e-02
6.443e-01,3.247e-02
6.473e-01,4.221e-02
6.504e-01,2.597e-02
6.535e-01,4.221e-02
6.566e-01,4.545e-02
6.597e-01,8.117e-02
6.627e-01,5.519e-02
6.658e-01,5.844e-02
6.689e-01,8.117e-02
6.720e-01,7.468e-02
6.751e-01,1.006e-01
6.781e-01,7.143e-02
6.812e-01,1.071e-01
6.843e-01,1.266e-01
6.874e-01,9.091e-02
6.905e-01,1.006e-01
6.935e-01,1.136e-01
6.966e-01,1.494e-01
6.997e-01,1.461e-01
7.028e-01,1.818e-01
7.059e-01,1.364e-01
7.089e-01,1.786e-01
7.120e-01,2.110e-01
7.151e-01,2.208e-01
7.182e-01,2.045e-01
7.213e-01,2.630e-01
7.243e-01,2.662e-01
7.274e-01,3.052e-01
7.305e-01,2.338e-01
7.336e-01,3.344e-01
7.367e-01,3.409e-01
7.397e-01,4.026e-01
7.428e-01,4.188e-01
7.459e-01,4.416e-01
7.490e-01,3.994e-01
7.521e-01,5.065e-01
7.551e-01,5.617e-01
7.582e-01,6.364e-01
7.613e-01,6.883e-01
7.644e-01,7.273e-01
7.675e-01,8.052e-01
7.705e-01,8.669e-01
7.736e-01,8.864e-01
7.767e-01,1.010e+00
7.798e-01,1.029e+00
7.829e-01,1.026e+00
7.859e-01,1.062e+00
7.890e-01,1.269e+00
7.921e-01,1.218e+00
7.952e-01,1.438e+00
7.983e-01,1.461e+00
8.013e-01,1.630e+00
8.044e-01,1.812e+00
8.075e-01,2.052e+00
8.106e-01,2.091e+00
8.137e-01,2.159e+00
8.167e-01,2.341e+00
8.198e-01,2.675e+00
8.229e-01,2.883e+00
8.260e-01,3.062e+00
8.291e-01,3.039e+00
8.321e-01,3.403e+00
8.352e-01,3.782e+00
8.383e-01,3.990e+00
8.414e-01,4.256e+00
8.445e-01,4.344e+00
8.475e-01,4.649e+00
8.506e-01,5.321e+00
8.537e-01,5.672e+00
8.568e-01,5.825e+00
8.599e-01,6.244e+00
8.629e-01,6.253e+00
8.660e-01,6.864e+00
8.691e-01,7.513e+00
8.722e-01,7.782e+00
8.753e-01,8.140e+00
8.783e-01,8.903e+00
8.814e-01,9.172e+00
8.845e-01,9.568e+00
8.876e-01,9.763e+00
8.907e-01,1.019e+01
8.937e-01,1.036e+01
8.968e-01,1.119e+01
8.999e-01,1.155e+01
9.030e-01,1.140e+01
9.061e-01,1.141e+01
9.091e-01,1.156e+01
9.122e-01,1.126e+01
9.153e-01,1.090e+01
9.184e-01,1.025e+01
9.215e-01,9.244e+00
9.245e-01,9.032e+00
9.276e-01,7.662e+00
9.307e-01,6.403e+00
9.338e-01,5.269e+00
9.369e-01,4.078e+00
9.399e-01,2.597e+00
9.430e-01,1.756e+00
9.461e-01,9.675e-01
9.492e-01,4.188e-01
9.523e-01,1.883e-01
9.553e-01,4.545e-02
9.584e-01,1.299e-02
9.615e-01,0.000e+00
9.646e-01,0.000e+00
9.677e-01,0.000e+00
9.707e-01,0.000e+00
9.738e-01,0.000e+00
9.769e-01,0.000e+00
9.800e-01,0.000e+00
9.831e-01,0.000e+00
9.861e-01,0.000e+00
9.892e-01,0.000e+00
9.923e-01,0.000e+00
9.954e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_042.csv <==
transmittance,probability_density
4.044e-01,0.000e+00
4.074e-01,0.000e+00
4.104e-01,0.000e+00
4.134e-01,0.000e+00
4.163e-01,0.000e+00
4.193e-01,0.000e+00
4.223e-01,0.000e+00
4.253e-01,0.000e+00
4.283e-01,0.000e+00
4.313e-01,0.000e+00
4.343e-01,0.000e+00
4.372e-01,0.000e+00
4.402e-01,0.000e+00
4.432e-01,3.350e-03
4.462e-01,3.350e-03
4.492e-01,0.000e+00
4.522e-01,0.000e+00
4.552e-01,0.000e+00
4.581e-01,0.000e+00
4.611e-01,0.000e+00
4.641e-01,0.000e+00
4.671e-01,0.000e+00
4.701e-01,0.000e+00
4.731e-01,0.000e+00
4.761e-01,0.000e+00
4.790e-01,0.000e+00
4.820e-01,0.000e+00
4.850e-01,0.000e+00
4.880e-01,0.000e+00
4.910e-01,0.000e+00
4.940e-01,0.000e+00
4.970e-01,3.350e-03
4.999e-01,0.000e+00
5.029e-01,0.000e+00
5.059e-01,3.350e-03
5.089e-01,0.000e+00
5.119e-01,0.000e+00
5.149e-01,3.350e-03
5.178e-01,0.000e+00
5.208e-01,0.000e+00
5.238e-01,0.000e+00
5.268e-01,0.000e+00
5.298e-01,0.000e+00
5.328e-01,0.000e+00
5.358e-01,0.000e+00
5.387e-01,0.000e+00
5.417e-01,0.000e+00
5.447e-01,0.000e+00
5.477e-01,0.000e+00
5.507e-01,6.699e-03
5.537e-01,0.000e+00
5.567e-01,0.000e+00
5.596e-01,3.350e-03
5.626e-01,3.350e-03
5.656e-01,3.350e-03
5.686e-01,0.000e+00
5.716e-01,1.005e-02
5.746e-01,3.350e-03
5.776e-01,1.005e-02
5.805e-01,1.005e-02
5.835e-01,6.699e-03
5.865e-01,0.000e+00
5.895e-01,3.350e-03
5.925e-01,6.699e-03
5.955e-01,3.350e-03
5.985e-01,0.000e+00
6.014e-01,3.350e-03
6.044e-01,1.675e-02
6.074e-01,1.005e-02
6.104e-01,3.350e-03
6.134e-01,3.350e-03
6.164e-01,1.340e-02
6.194e-01,3.350e-03
6.223e-01,1.675e-02
6.253e-01,2.010e-02
6.283e-01,1.340e-02
6.313e-01,1.340e-02
6.343e-01,1.340e-02
6.373e-01,2.345e-02
6.403e-01,2.680e-02
6.432e-01,3.685e-02
6.462e-01,2.010e-02
6.492e-01,1.340e-02
6.522e-01,2.010e-02
6.552e-01,2.345e-02
6.582e-01,3.685e-02
6.612e-01,3.015e-02
6.641e-01,4.689e-02
6.671e-01,3.685e-02
6.701e-01,3.015e-02
6.731e-01,4.689e-02
6.761e-01,5.359e-02
6.791e-01,7.034e-02
6.820e-01,4.689e-02
6.850e-01,5.359e-02
6.880e-01,8.374e-02
6.910e-01,7.034e-02
6.940e-01,9.044e-02
6.970e-01,1.072e-01
7.000e-01,1.139e-01
7.029e-01,1.038e-01
7.059e-01,1.105e-01
7.089e-01,1.072e-01
7.119e-01,1.005e-01
7.149e-01,1.340e-01
7.179e-01,2.077e-01
7.209e-01,1.842e-01
7.238e-01,1.507e-01
7.268e-01,1.708e-01
7.298e-01,2.177e-01
7.328e-01,1.641e-01
7.358e-01,2.847e-01
7.388e-01,2.680e-01
7.418e-01,2.579e-01
7.447e-01,2.780e-01
7.477e-01,3.484e-01
7.507e-01,3.249e-01
7.537e-01,3.685e-01
7.567e-01,4.890e-01
7.597e-01,4.354e-01
7.627e-01,4.589e-01
7.656e-01,4.354e-01
7.686e-01,5.996e-01
7.716e-01,6.431e-01
7.746e-01,6.666e-01
7.776e-01,7.302e-01
7.806e-01,7.302e-01
7.836e-01,8.039e-01
7.865e-01,1.035e+00
7.895e-01,1.052e+00
7.925e-01,1.069e+00
7.955e-01,1.065e+00
7.985e-01,1.159e+00
8.015e-01,1.280e+00
8.045e-01,1.236e+00
8.074e-01,1.504e+00
8.104e-01,1.598e+00
8.134e-01,1.718e+00
8.164e-01,1.765e+00
8.194e-01,2.104e+00
8.224e-01,2.274e+00
8.254e-01,2.305e+00
8.283e-01,2.566e+00
8.313e-01,2.921e+00
8.343e-01,2.968e+00
8.373e-01,3.246e+00
8.403e-01,3.309e+00
8.433e-01,3.832e+00
8.462e-01,4.097e+00
8.492e-01,4.267e+00
8.522e-01,4.676e+00
8.552e-01,4.679e+00
8.582e-01,5.289e+00
8.612e-01,5.838e+00
8.642e-01,6.368e+00
8.671e-01,6.435e+00
8.701e-01,6.669e+00
8.731e-01,7.121e+00
8.761e-01,7.550e+00
8.791e-01,8.441e+00
8.821e-01,8.762e+00
8.851e-01,9.466e+00
8.880e-01,9.972e+00
8.910e-01,1.025e+01
8.940e-01,1.060e+01
8.970e-01,1.080e+01
9.000e-01,1.143e+01
9.030e-01,1.215e+01
9.060e-01,1.249e+01
9.089e-01,1.238e+01
9.119e-01,1.263e+01
9.149e-01,1.253e+01
9.179e-01,1.164e+01
9.209e-01,1.146e+01
9.239e-01,1.089e+01
9.269e-01,1.002e+01
9.298e-01,9.007e+00
9.328e-01,7.624e+00
9.358e-01,6.180e+00
9.388e-01,4.666e+00
9.418e-01,3.249e+00
9.448e-01,2.174e+00
9.478e-01,1.223e+00
9.507e-01,5.259e-01
9.537e-01,2.546e-01
9.567e-01,5.359e-02
9.597e-01,1.675e-02
9.627e-01,0.000e+00
9.657e-01,0.000e+00
9.687e-01,0.000e+00
9.716e-01,0.000e+00
9.746e-01,0.000e+00
9.776e-01,0.000e+00
9.806e-01,0.000e+00
9.836e-01,0.000e+00
9.866e-01,0.000e+00
9.896e-01,0.000e+00
9.925e-01,0.000e+00
9.955e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_043.csv <==
transmittance,probability_density
4.224e-01,0.000e+00
4.253e-01,0.000e+00
4.282e-01,0.000e+00
4.311e-01,0.000e+00
4.340e-01,0.000e+00
4.369e-01,0.000e+00
4.398e-01,0.000e+00
4.427e-01,0.000e+00
4.456e-01,0.000e+00
4.485e-01,0.000e+00
4.514e-01,0.000e+00
4.543e-01,0.000e+00
4.572e-01,0.000e+00
4.601e-01,0.000e+00
4.630e-01,3.454e-03
4.659e-01,3.454e-03
4.688e-01,0.000e+00
4.717e-01,0.000e+00
4.746e-01,0.000e+00
4.775e-01,0.000e+00
4.803e-01,0.000e+00
4.832e-01,0.000e+00
4.861e-01,0.000e+00
4.890e-01,0.000e+00
4.919e-01,0.000e+00
4.948e-01,0.000e+00
4.977e-01,0.000e+00
5.006e-01,0.000e+00
5.035e-01,0.000e+00
5.064e-01,0.000e+00
5.093e-01,0.000e+00
5.122e-01,0.000e+00
5.151e-01,0.000e+00
5.180e-01,0.000e+00
5.209e-01,0.000e+00
5.238e-01,0.000e+00
5.267e-01,3.454e-03
5.296e-01,3.454e-03
5.325e-01,0.000e+00
5.354e-01,0.000e+00
5.382e-01,0.000e+00
5.411e-01,3.454e-03
5.440e-01,0.000e+00
5.469e-01,0.000e+00
5.498e-01,0.000e+00
5.527e-01,0.000e+00
5.556e-01,0.000e+00
5.585e-01,0.000e+00
5.614e-01,0.000e+00
5.643e-01,0.000e+00
5.672e-01,0.000e+00
5.701e-01,3.454e-03
5.730e-01,3.454e-03
5.759e-01,0.000e+00
5.788e-01,0.000e+00
5.817e-01,0.000e+00
5.846e-01,3.454e-03
5.875e-01,3.454e-03
5.904e-01,3.454e-03
5.933e-01,3.454e-03
5.961e-01,6.908e-03
5.990e-01,6.908e-03
6.019e-01,1.382e-02
6.048e-01,1.036e-02
6.077e-01,3.454e-03
6.106e-01,0.000e+00
6.135e-01,3.454e-03
6.164e-01,6.908e-03
6.193e-01,0.000e+00
6.222e-01,0.000e+00
6.251e-01,1.382e-02
6.280e-01,6.908e-03
6.309e-01,1.382e-02
6.338e-01,1.036e-02
6.367e-01,6.908e-03
6.396e-01,3.454e-03
6.425e-01,1.727e-02
6.454e-01,1.727e-02
6.483e-01,1.036e-02
6.512e-01,3.454e-03
6.540e-01,1.727e-02
6.569e-01,2.073e-02
6.598e-01,4.491e-02
6.627e-01,3.109e-02
6.656e-01,1.727e-02
6.685e-01,1.382e-02
6.714e-01,2.073e-02
6.743e-01,2.763e-02
6.772e-01,2.418e-02
6.801e-01,2.418e-02
6.830e-01,4.491e-02
6.859e-01,5.527e-02
6.888e-01,4.145e-02
6.917e-01,6.563e-02
6.946e-01,3.800e-02
6.975e-01,4.491e-02
7.004e-01,5.527e-02
7.033e-01,7.599e-02
7.062e-01,6.908e-02
7.091e-01,6.908e-02
7.119e-01,1.071e-01
7.148e-01,8.290e-02
7.177e-01,1.174e-01
7.206e-01,1.140e-01
7.235e-01,1.382e-01
7.264e-01,1.244e-01
7.293e-01,9.672e-02
7.322e-01,1.209e-01
7.351e-01,2.003e-01
7.380e-01,1.831e-01
7.409e-01,2.003e-01
7.438e-01,1.623e-01
7.467e-01,2.107e-01
7.496e-01,2.383e-01
7.525e-01,1.969e-01
7.554e-01,3.420e-01
7.583e-01,2.522e-01
7.612e-01,3.212e-01
7.641e-01,3.489e-01
7.670e-01,3.731e-01
7.698e-01,4.352e-01
7.727e-01,5.078e-01
7.756e-01,4.836e-01
7.785e-01,4.421e-01
7.814e-01,5.630e-01
7.843e-01,5.734e-01
7.872e-01,7.496e-01
7.901e-01,7.841e-01
7.930e-01,7.910e-01
7.959e-01,7.772e-01
7.988e-01,8.497e-01
8.017e-01,1.109e+00
8.046e-01,1.164e+00
8.075e-01,1.174e+00
8.104e-01,1.264e+00
8.133e-01,1.320e+00
8.162e-01,1.358e+00
8.191e-01,1.482e+00
8.220e-01,1.665e+00
8.249e-01,1.727e+00
8.277e-01,2.007e+00
8.306e-01,2.097e+00
8.335e-01,2.390e+00
8.364e-01,2.577e+00
8.393e-01,2.784e+00
8.422e-01,3.081e+00
8.451e-01,3.306e+00
8.480e-01,3.333e+00
8.509e-01,3.741e+00
8.538e-01,4.111e+00
8.567e-01,4.432e+00
8.596e-01,4.705e+00
8.625e-01,4.964e+00
8.654e-01,5.672e+00
8.683e-01,5.959e+00
8.712e-01,6.539e+00
8.741e-01,6.912e+00
8.770e-01,6.881e+00
8.799e-01,7.731e+00
8.828e-01,7.596e+00
8.856e-01,8.933e+00
8.885e-01,9.399e+00
8.914e-01,9.993e+00
8.943e-01,1.064e+01
8.972e-01,1.082e+01
9.001e-01,1.181e+01
9.030e-01,1.202e+01
9.059e-01,1.241e+01
9.088e-01,1.308e+01
9.117e-01,1.366e+01
9.146e-01,1.334e+01
9.175e-01,1.364e+01
9.204e-01,1.335e+01
9.233e-01,1.285e+01
9.262e-01,1.215e+01
9.291e-01,1.122e+01
9.320e-01,1.044e+01
9.349e-01,8.708e+00
9.378e-01,7.337e+00
9.407e-01,5.461e+00
9.435e-01,4.003e+00
9.464e-01,2.604e+00
9.493e-01,1.534e+00
9.522e-01,6.598e-01
9.551e-01,3.282e-01
9.580e-01,6.218e-02
9.609e-01,2.418e-02
9.638e-01,3.454e-03
9.667e-01,0.000e+00
9.696e-01,0.000e+00
9.725e-01,0.000e+00
9.754e-01,0.000e+00
9.783e-01,0.000e+00
9.812e-01,0.000e+00
9.841e-01,0.000e+00
9.870e-01,0.000e+00
9.899e-01,0.000e+00
9.928e-01,0.000e+00
9.957e-01,0.000e+00
9.986e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_044.csv <==
transmittance,probability_density
4.390e-01,0.000e+00
4.418e-01,0.000e+00
4.446e-01,0.000e+00
4.474e-01,0.000e+00
4.502e-01,0.000e+00
4.530e-01,0.000e+00
4.558e-01,0.000e+00
4.586e-01,0.000e+00
4.614e-01,0.000e+00
4.643e-01,0.000e+00
4.671e-01,0.000e+00
4.699e-01,0.000e+00
4.727e-01,0.000e+00
4.755e-01,0.000e+00
4.783e-01,0.000e+00
4.811e-01,3.556e-03
4.839e-01,0.000e+00
4.868e-01,0.000e+00
4.896e-01,3.556e-03
4.924e-01,0.000e+00
4.952e-01,0.000e+00
4.980e-01,0.000e+00
5.008e-01,0.000e+00
5.036e-01,0.000e+00
5.064e-01,0.000e+00
5.093e-01,0.000e+00
5.121e-01,0.000e+00
5.149e-01,0.000e+00
5.177e-01,0.000e+00
5.205e-01,0.000e+00
5.233e-01,0.000e+00
5.261e-01,0.000e+00
5.289e-01,0.000e+00
5.318e-01,0.000e+00
5.346e-01,0.000e+00
5.374e-01,0.000e+00
5.402e-01,0.000e+00
5.430e-01,0.000e+00
5.458e-01,0.000e+00
5.486e-01,0.000e+00
5.514e-01,0.000e+00
5.543e-01,7.112e-03
5.571e-01,0.000e+00
5.599e-01,0.000e+00
5.627e-01,0.000e+00
5.655e-01,3.556e-03
5.683e-01,0.000e+00
5.711e-01,0.000e+00
5.739e-01,0.000e+00
5.768e-01,0.000e+00
5.796e-01,0.000e+00
5.824e-01,0.000e+00
5.852e-01,0.000e+00
5.880e-01,0.000e+00
5.908e-01,7.112e-03
5.936e-01,0.000e+00
5.964e-01,0.000e+00
5.993e-01,0.000e+00
6.021e-01,0.000e+00
6.049e-01,0.000e+00
6.077e-01,0.000e+00
6.105e-01,1.067e-02
6.133e-01,3.556e-03
6.161e-01,3.556e-03
6.189e-01,7.112e-03
6.217e-01,7.112e-03
6.246e-01,3.556e-03
6.274e-01,1.422e-02
6.302e-01,0.000e+00
6.330e-01,1.067e-02
6.358e-01,3.556e-03
6.386e-01,3.556e-03
6.414e-01,7.112e-03
6.442e-01,7.112e-03
6.471e-01,3.556e-03
6.499e-01,3.556e-03
6.527e-01,1.422e-02
6.555e-01,1.778e-02
6.583e-01,7.112e-03
6.611e-01,1.067e-02
6.639e-01,1.422e-02
6.667e-01,1.067e-02
6.696e-01,1.067e-02
6.724e-01,1.067e-02
6.752e-01,2.845e-02
6.780e-01,2.134e-02
6.808e-01,2.845e-02
6.836e-01,2.489e-02
6.864e-01,2.489e-02
6.892e-01,1.422e-02
6.921e-01,3.556e-02
6.949e-01,2.845e-02
6.977e-01,2.845e-02
7.005e-01,2.489e-02
7.033e-01,4.267e-02
7.061e-01,5.334e-02
7.089e-01,5.334e-02
7.117e-01,4.623e-02
7.146e-01,5.689e-02
7.174e-01,5.689e-02
7.202e-01,6.045e-02
7.230e-01,7.467e-02
7.258e-01,9.601e-02
7.286e-01,8.178e-02
7.314e-01,1.102e-01
7.342e-01,7.823e-02
7.371e-01,1.138e-01
7.399e-01,1.387e-01
7.427e-01,1.493e-01
7.455e-01,1.209e-01
7.483e-01,1.422e-01
7.511e-01,1.671e-01
7.539e-01,2.027e-01
7.567e-01,1.707e-01
7.596e-01,1.813e-01
7.624e-01,2.525e-01
7.652e-01,2.062e-01
7.680e-01,2.916e-01
7.708e-01,3.236e-01
7.736e-01,2.525e-01
7.764e-01,3.414e-01
7.792e-01,3.556e-01
7.820e-01,4.480e-01
7.849e-01,4.729e-01
7.877e-01,5.334e-01
7.905e-01,4.943e-01
7.933e-01,5.369e-01
7.961e-01,5.618e-01
7.989e-01,7.147e-01
8.017e-01,7.752e-01
8.045e-01,8.214e-01
8.074e-01,8.285e-01
8.102e-01,8.463e-01
8.130e-01,1.060e+00
8.158e-01,1.248e+00
8.186e-01,1.173e+00
8.214e-01,1.365e+00
8.242e-01,1.333e+00
8.270e-01,1.501e+00
8.299e-01,1.412e+00
8.327e-01,1.831e+00
8.355e-01,1.888e+00
8.383e-01,2.169e+00
8.411e-01,2.233e+00
8.439e-01,2.393e+00
8.467e-01,2.838e+00
8.495e-01,2.969e+00
8.524e-01,3.307e+00
8.552e-01,3.542e+00
8.580e-01,3.552e+00
8.608e-01,4.086e+00
8.636e-01,4.651e+00
8.664e-01,4.711e+00
8.692e-01,5.266e+00
8.720e-01,5.640e+00
8.749e-01,6.052e+00
8.777e-01,6.649e+00
8.805e-01,7.279e+00
8.833e-01,7.410e+00
8.861e-01,8.125e+00
8.889e-01,8.570e+00
8.917e-01,9.096e+00
8.945e-01,1.012e+01
8.974e-01,1.039e+01
9.002e-01,1.141e+01
9.030e-01,1.173e+01
9.058e-01,1.264e+01
9.086e-01,1.355e+01
9.114e-01,1.324e+01
9.142e-01,1.437e+01
9.170e-01,1.435e+01
9.199e-01,1.467e+01
9.227e-01,1.462e+01
9.255e-01,1.426e+01
9.283e-01,1.353e+01
9.311e-01,1.312e+01
9.339e-01,1.180e+01
9.367e-01,1.038e+01
9.395e-01,8.104e+00
9.423e-01,6.909e+00
9.452e-01,4.928e+00
9.480e-01,3.104e+00
9.508e-01,1.853e+00
9.536e-01,9.245e-01
9.564e-01,3.698e-01
9.592e-01,8.890e-02
9.620e-01,3.556e-02
9.648e-01,3.556e-03
9.677e-01,0.000e+00
9.705e-01,0.000e+00
9.733e-01,0.000e+00
9.761e-01,0.000e+00
9.789e-01,0.000e+00
9.817e-01,0.000e+00
9.845e-01,0.000e+00
9.873e-01,0.000e+00
9.902e-01,0.000e+00
9.930e-01,0.000e+00
9.958e-01,0.000e+00
9.986e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_045.csv <==
transmittance,probability_density
4.557e-01,0.000e+00
4.585e-01,0.000e+00
4.612e-01,0.000e+00
4.639e-01,0.000e+00
4.666e-01,0.000e+00
4.694e-01,0.000e+00
4.721e-01,0.000e+00
4.748e-01,0.000e+00
4.776e-01,0.000e+00
4.803e-01,0.000e+00
4.830e-01,0.000e+00
4.857e-01,0.000e+00
4.885e-01,0.000e+00
4.912e-01,0.000e+00
4.939e-01,0.000e+00
4.967e-01,0.000e+00
4.994e-01,3.665e-03
5.021e-01,0.000e+00
5.048e-01,0.000e+00
5.076e-01,0.000e+00
5.103e-01,0.000e+00
5.130e-01,3.665e-03
5.157e-01,0.000e+00
5.185e-01,0.000e+00
5.212e-01,0.000e+00
5.239e-01,0.000e+00
5.267e-01,0.000e+00
5.294e-01,0.000e+00
5.321e-01,0.000e+00
5.348e-01,0.000e+00
5.376e-01,0.000e+00
5.403e-01,0.000e+00
5.430e-01,0.000e+00
5.458e-01,0.000e+00
5.485e-01,0.000e+00
5.512e-01,0.000e+00
5.539e-01,0.000e+00
5.567e-01,0.000e+00
5.594e-01,0.000e+00
5.621e-01,0.000e+00
5.649e-01,0.000e+00
5.676e-01,0.000e+00
5.703e-01,0.000e+00
5.730e-01,0.000e+00
5.758e-01,0.000e+00
5.785e-01,3.665e-03
5.812e-01,3.665e-03
5.840e-01,0.000e+00
5.867e-01,0.000e+00
5.894e-01,0.000e+00
5.921e-01,3.665e-03
5.949e-01,0.000e+00
5.976e-01,0.000e+00
6.003e-01,0.000e+00
6.030e-01,0.000e+00
6.058e-01,0.000e+00
6.085e-01,0.000e+00
6.112e-01,7.331e-03
6.140e-01,0.000e+00
6.167e-01,0.000e+00
6.194e-01,0.000e+00
6.221e-01,0.000e+00
6.249e-01,0.000e+00
6.276e-01,0.000e+00
6.303e-01,7.331e-03
6.331e-01,3.665e-03
6.358e-01,3.665e-03
6.385e-01,7.331e-03
6.412e-01,3.665e-03
6.440e-01,7.331e-03
6.467e-01,7.331e-03
6.494e-01,7.331e-03
6.522e-01,7.331e-03
6.549e-01,3.665e-03
6.576e-01,7.331e-03
6.603e-01,1.100e-02
6.631e-01,3.665e-03
6.658e-01,7.331e-03
6.685e-01,7.331e-03
6.713e-01,1.100e-02
6.740e-01,7.331e-03
6.767e-01,7.331e-03
6.794e-01,1.466e-02
6.822e-01,1.833e-02
6.849e-01,1.833e-02
6.876e-01,1.100e-02
6.904e-01,1.466e-02
6.931e-01,1.466e-02
6.958e-01,1.833e-02
6.985e-01,2.932e-02
7.013e-01,1.100e-02
7.040e-01,2.566e-02
7.067e-01,1.466e-02
7.094e-01,4.399e-02
7.122e-01,4.032e-02
7.149e-01,2.199e-02
7.176e-01,4.032e-02
7.204e-01,2.932e-02
7.231e-01,6.598e-02
7.258e-01,4.765e-02
7.285e-01,4.032e-02
7.313e-01,4.765e-02
7.340e-01,5.132e-02
7.367e-01,7.331e-02
7.395e-01,9.164e-02
7.422e-01,9.164e-02
7.449e-01,8.797e-02
7.476e-01,1.246e-01
7.504e-01,8.797e-02
7.531e-01,9.164e-02
7.558e-01,1.356e-01
7.586e-01,1.393e-01
7.613e-01,1.320e-01
7.640e-01,1.906e-01
7.667e-01,1.723e-01
7.695e-01,1.686e-01
7.722e-01,2.273e-01
7.749e-01,1.906e-01
7.777e-01,2.199e-01
7.804e-01,2.749e-01
7.831e-01,3.189e-01
7.858e-01,3.299e-01
7.886e-01,3.262e-01
7.913e-01,3.372e-01
7.940e-01,3.775e-01
7.968e-01,5.242e-01
7.995e-01,4.325e-01
8.022e-01,5.865e-01
8.049e-01,5.425e-01
8.077e-01,6.378e-01
8.104e-01,6.964e-01
8.131e-01,7.294e-01
8.158e-01,8.980e-01
8.186e-01,8.650e-01
8.213e-01,9.310e-01
8.240e-01,1.081e+00
8.268e-01,1.202e+00
8.295e-01,1.276e+00
8.322e-01,1.404e+00
8.349e-01,1.433e+00
8.377e-01,1.536e+00
8.404e-01,1.693e+00
8.431e-01,1.851e+00
8.459e-01,2.023e+00
8.486e-01,2.240e+00
8.513e-01,2.503e+00
8.540e-01,2.694e+00
8.568e-01,2.965e+00
8.595e-01,3.240e+00
8.622e-01,3.541e+00
8.650e-01,3.988e+00
8.677e-01,4.003e+00
8.704e-01,4.574e+00
8.731e-01,4.915e+00
8.759e-01,5.352e+00
8.786e-01,5.777e+00
8.813e-01,6.187e+00
8.841e-01,7.338e+00
8.868e-01,7.441e+00
8.895e-01,7.943e+00
8.922e-01,8.632e+00
8.950e-01,9.134e+00
8.977e-01,9.497e+00
9.004e-01,1.072e+01
9.031e-01,1.169e+01
9.059e-01,1.213e+01
9.086e-01,1.273e+01
9.113e-01,1.363e+01
9.141e-01,1.448e+01
9.168e-01,1.478e+01
9.195e-01,1.546e+01
9.222e-01,1.589e+01
9.250e-01,1.596e+01
9.277e-01,1.539e+01
9.304e-01,1.514e+01
9.332e-01,1.480e+01
9.359e-01,1.304e+01
9.386e-01,1.184e+01
9.413e-01,1.001e+01
9.441e-01,8.031e+00
9.468e-01,5.718e+00
9.495e-01,3.797e+00
9.523e-01,2.295e+00
9.550e-01,1.147e+00
9.577e-01,4.472e-01
9.604e-01,1.283e-01
9.632e-01,3.665e-02
9.659e-01,7.331e-03
9.686e-01,0.000e+00
9.714e-01,0.000e+00
9.741e-01,0.000e+00
9.768e-01,0.000e+00
9.795e-01,0.000e+00
9.823e-01,0.000e+00
9.850e-01,0.000e+00
9.877e-01,0.000e+00
9.905e-01,0.000e+00
9.932e-01,0.000e+00
9.959e-01,0.000e+00
9.986e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_046.csv <==
transmittance,probability_density
4.727e-01,0.000e+00
4.753e-01,0.000e+00
4.780e-01,0.000e+00
4.806e-01,0.000e+00
4.833e-01,0.000e+00
4.859e-01,0.000e+00
4.885e-01,0.000e+00
4.912e-01,0.000e+00
4.938e-01,0.000e+00
4.965e-01,0.000e+00
4.991e-01,0.000e+00
5.018e-01,0.000e+00
5.044e-01,0.000e+00
5.070e-01,0.000e+00
5.097e-01,0.000e+00
5.123e-01,0.000e+00
5.150e-01,0.000e+00
5.176e-01,3.783e-03
5.203e-01,0.000e+00
5.229e-01,0.000e+00
5.255e-01,0.000e+00
5.282e-01,0.000e+00
5.308e-01,0.000e+00
5.335e-01,0.000e+00
5.361e-01,0.000e+00
5.388e-01,3.783e-03
5.414e-01,0.000e+00
5.441e-01,0.000e+00
5.467e-01,0.000e+00
5.493e-01,0.000e+00
5.520e-01,0.000e+00
5.546e-01,0.000e+00
5.573e-01,0.000e+00
5.599e-01,0.000e+00
5.626e-01,0.000e+00
5.652e-01,0.000e+00
5.678e-01,0.000e+00
5.705e-01,0.000e+00
5.731e-01,0.000e+00
5.758e-01,0.000e+00
5.784e-01,0.000e+00
5.811e-01,0.000e+00
5.837e-01,0.000e+00
5.863e-01,0.000e+00
5.890e-01,0.000e+00
5.916e-01,0.000e+00
5.943e-01,0.000e+00
5.969e-01,0.000e+00
5.996e-01,0.000e+00
6.022e-01,3.783e-03
6.048e-01,0.000e+00
6.075e-01,0.000e+00
6.101e-01,3.783e-03
6.128e-01,0.000e+00
6.154e-01,3.783e-03
6.181e-01,0.000e+00
6.207e-01,0.000e+00
6.233e-01,0.000e+00
6.260e-01,0.000e+00
6.286e-01,3.783e-03
6.313e-01,3.783e-03
6.339e-01,0.000e+00
6.366e-01,0.000e+00
6.392e-01,0.000e+00
6.418e-01,0.000e+00
6.445e-01,0.000e+00
6.471e-01,3.783e-03
6.498e-01,0.000e+00
6.524e-01,7.567e-03
6.551e-01,0.000e+00
6.577e-01,1.135e-02
6.604e-01,3.783e-03
6.630e-01,3.783e-03
6.656e-01,7.567e-03
6.683e-01,3.783e-03
6.709e-01,1.135e-02
6.736e-01,1.135e-02
6.762e-01,3.783e-03
6.789e-01,3.783e-03
6.815e-01,7.567e-03
6.841e-01,7.567e-03
6.868e-01,7.567e-03
6.894e-01,1.513e-02
6.921e-01,7.567e-03
6.947e-01,3.783e-03
6.974e-01,2.648e-02
7.000e-01,1.135e-02
7.026e-01,1.135e-02
7.053e-01,1.892e-02
7.079e-01,1.513e-02
7.106e-01,1.892e-02
7.132e-01,2.270e-02
7.159e-01,1.513e-02
7.185e-01,1.892e-02
7.211e-01,1.892e-02
7.238e-01,3.783e-03
7.264e-01,3.783e-02
7.291e-01,4.540e-02
7.317e-01,4.162e-02
7.344e-01,3.027e-02
7.370e-01,5.675e-02
7.396e-01,3.405e-02
7.423e-01,5.297e-02
7.449e-01,6.432e-02
7.476e-01,5.297e-02
7.502e-01,4.162e-02
7.529e-01,6.432e-02
7.555e-01,1.097e-01
7.581e-01,1.021e-01
7.608e-01,9.080e-02
7.634e-01,8.702e-02
7.661e-01,1.211e-01
7.687e-01,1.211e-01
7.714e-01,1.097e-01
7.740e-01,1.438e-01
7.767e-01,1.438e-01
7.793e-01,2.043e-01
7.819e-01,1.778e-01
7.846e-01,2.156e-01
7.872e-01,2.421e-01
7.899e-01,1.816e-01
7.925e-01,2.800e-01
7.952e-01,2.989e-01
7.978e-01,3.216e-01
8.004e-01,3.783e-01
8.031e-01,3.594e-01
8.057e-01,3.632e-01
8.084e-01,4.616e-01
8.110e-01,5.372e-01
8.137e-01,5.561e-01
8.163e-01,5.864e-01
8.189e-01,6.961e-01
8.216e-01,6.848e-01
8.242e-01,7.794e-01
8.269e-01,8.248e-01
8.295e-01,9.420e-01
8.322e-01,1.116e+00
8.348e-01,1.109e+00
8.374e-01,1.222e+00
8.401e-01,1.392e+00
8.427e-01,1.491e+00
8.454e-01,1.430e+00
8.480e-01,1.608e+00
8.507e-01,1.744e+00
8.533e-01,2.202e+00
8.559e-01,2.187e+00
8.586e-01,2.471e+00
8.612e-01,2.750e+00
8.639e-01,3.000e+00
8.665e-01,3.216e+00
8.692e-01,3.594e+00
8.718e-01,3.991e+00
8.744e-01,4.124e+00
8.771e-01,4.843e+00
8.797e-01,4.994e+00
8.824e-01,5.497e+00
8.850e-01,6.159e+00
8.877e-01,6.413e+00
8.903e-01,7.495e+00
8.930e-01,8.176e+00
8.956e-01,8.478e+00
8.982e-01,9.095e+00
9.009e-01,9.969e+00
9.035e-01,1.020e+01
9.062e-01,1.146e+01
9.088e-01,1.276e+01
9.115e-01,1.297e+01
9.141e-01,1.391e+01
9.167e-01,1.517e+01
9.194e-01,1.595e+01
9.220e-01,1.616e+01
9.247e-01,1.665e+01
9.273e-01,1.727e+01
9.300e-01,1.710e+01
9.326e-01,1.708e+01
9.352e-01,1.572e+01
9.379e-01,1.507e+01
9.405e-01,1.322e+01
9.432e-01,1.145e+01
9.458e-01,9.193e+00
9.485e-01,6.863e+00
9.511e-01,4.631e+00
9.537e-01,2.599e+00
9.564e-01,1.430e+00
9.590e-01,5.183e-01
9.617e-01,1.551e-01
9.643e-01,4.540e-02
9.670e-01,7.567e-03
9.696e-01,0.000e+00
9.722e-01,0.000e+00
9.749e-01,0.000e+00
9.775e-01,0.000e+00
9.802e-01,0.000e+00
9.828e-01,0.000e+00
9.855e-01,0.000e+00
9.881e-01,0.000e+00
9.907e-01,0.000e+00
9.934e-01,0.000e+00
9.960e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_047.csv <==
transmittance,probability_density
4.900e-01,0.000e+00
4.926e-01,0.000e+00
4.951e-01,0.000e+00
4.977e-01,0.000e+00
5.002e-01,0.000e+00
5.028e-01,0.000e+00
5.053e-01,0.000e+00
5.079e-01,0.000e+00
5.105e-01,0.000e+00
5.130e-01,0.000e+00
5.156e-01,0.000e+00
5.181e-01,0.000e+00
5.207e-01,0.000e+00
5.232e-01,0.000e+00
5.258e-01,0.000e+00
5.284e-01,0.000e+00
5.309e-01,0.000e+00
5.335e-01,0.000e+00
5.360e-01,0.000e+00
5.386e-01,3.912e-03
5.411e-01,0.000e+00
5.437e-01,0.000e+00
5.462e-01,0.000e+00
5.488e-01,0.000e+00
5.514e-01,0.000e+00
5.539e-01,0.000e+00
5.565e-01,0.000e+00
5.590e-01,0.000e+00
5.616e-01,3.912e-03
5.641e-01,0.000e+00
5.667e-01,0.000e+00
5.693e-01,0.000e+00
5.718e-01,0.000e+00
5.744e-01,0.000e+00
5.769e-01,0.000e+00
5.795e-01,0.000e+00
5.820e-01,0.000e+00
5.846e-01,0.000e+00
5.871e-01,0.000e+00
5.897e-01,0.000e+00
5.923e-01,0.000e+00
5.948e-01,0.000e+00
5.974e-01,0.000e+00
5.999e-01,0.000e+00
6.025e-01,0.000e+00
6.050e-01,0.000e+00
6.076e-01,0.000e+00
6.102e-01,0.000e+00
6.127e-01,0.000e+00
6.153e-01,0.000e+00
6.178e-01,0.000e+00
6.204e-01,0.000e+00
6.229e-01,0.000e+00
6.255e-01,3.912e-03
6.280e-01,0.000e+00
6.306e-01,0.000e+00
6.332e-01,0.000e+00
6.357e-01,0.000e+00
6.383e-01,3.912e-03
6.408e-01,3.912e-03
6.434e-01,0.000e+00
6.459e-01,0.000e+00
6.485e-01,3.912e-03
6.511e-01,0.000e+00
6.536e-01,3.912e-03
6.562e-01,0.000e+00
6.587e-01,0.000e+00
6.613e-01,0.000e+00
6.638e-01,0.000e+00
6.664e-01,3.912e-03
6.690e-01,0.000e+00
6.715e-01,7.824e-03
6.741e-01,0.000e+00
6.766e-01,1.174e-02
6.792e-01,0.000e+00
6.817e-01,7.824e-03
6.843e-01,3.912e-03
6.868e-01,7.824e-03
6.894e-01,1.565e-02
6.920e-01,7.824e-03
6.945e-01,0.000e+00
6.971e-01,1.174e-02
6.996e-01,3.912e-03
7.022e-01,7.824e-03
7.047e-01,1.174e-02
7.073e-01,7.824e-03
7.099e-01,7.824e-03
7.124e-01,2.347e-02
7.150e-01,1.565e-02
7.175e-01,1.956e-02
7.201e-01,3.912e-03
7.226e-01,7.824e-03
7.252e-01,2.738e-02
7.277e-01,1.174e-02
7.303e-01,1.956e-02
7.329e-01,3.129e-02
7.354e-01,7.824e-03
7.380e-01,7.824e-03
7.405e-01,1.174e-02
7.431e-01,4.694e-02
7.456e-01,3.521e-02
7.482e-01,4.694e-02
7.508e-01,4.694e-02
7.533e-01,3.521e-02
7.559e-01,5.085e-02
7.584e-01,6.650e-02
7.610e-01,6.259e-02
7.635e-01,5.868e-02
7.661e-01,6.650e-02
7.686e-01,8.215e-02
7.712e-01,5.868e-02
7.738e-01,1.017e-01
7.763e-01,1.056e-01
7.789e-01,1.056e-01
7.814e-01,1.369e-01
7.840e-01,1.213e-01
7.865e-01,1.174e-01
7.891e-01,1.408e-01
7.917e-01,1.917e-01
7.942e-01,1.878e-01
7.968e-01,2.308e-01
7.993e-01,2.191e-01
8.019e-01,2.269e-01
8.044e-01,2.856e-01
8.070e-01,3.051e-01
8.096e-01,2.934e-01
8.121e-01,3.794e-01
8.147e-01,4.499e-01
8.172e-01,3.521e-01
8.198e-01,4.772e-01
8.223e-01,5.124e-01
8.249e-01,5.477e-01
8.274e-01,7.041e-01
8.300e-01,6.963e-01
8.326e-01,6.494e-01
8.351e-01,8.567e-01
8.377e-01,9.115e-01
8.402e-01,1.052e+00
8.428e-01,1.185e+00
8.453e-01,1.220e+00
8.479e-01,1.377e+00
8.505e-01,1.389e+00
8.530e-01,1.557e+00
8.556e-01,1.569e+00
8.581e-01,1.749e+00
8.607e-01,2.077e+00
8.632e-01,2.300e+00
8.658e-01,2.343e+00
8.683e-01,2.973e+00
8.709e-01,3.059e+00
8.735e-01,3.462e+00
8.760e-01,3.505e+00
8.786e-01,3.978e+00
8.811e-01,4.479e+00
8.837e-01,4.843e+00
8.862e-01,5.379e+00
8.888e-01,5.637e+00
8.914e-01,6.501e+00
8.939e-01,6.881e+00
8.965e-01,8.058e+00
8.990e-01,8.817e+00
9.016e-01,8.876e+00
9.041e-01,1.007e+01
9.067e-01,1.045e+01
9.092e-01,1.158e+01
9.118e-01,1.220e+01
9.144e-01,1.378e+01
9.169e-01,1.422e+01
9.195e-01,1.539e+01
9.220e-01,1.670e+01
9.246e-01,1.738e+01
9.271e-01,1.795e+01
9.297e-01,1.818e+01
9.323e-01,1.895e+01
9.348e-01,1.792e+01
9.374e-01,1.772e+01
9.399e-01,1.718e+01
9.425e-01,1.461e+01
9.450e-01,1.333e+01
9.476e-01,1.009e+01
9.502e-01,8.047e+00
9.527e-01,5.246e+00
9.553e-01,3.169e+00
9.578e-01,1.541e+00
9.604e-01,6.415e-01
9.629e-01,1.878e-01
9.655e-01,4.694e-02
9.680e-01,7.824e-03
9.706e-01,0.000e+00
9.732e-01,0.000e+00
9.757e-01,0.000e+00
9.783e-01,0.000e+00
9.808e-01,0.000e+00
9.834e-01,0.000e+00
9.859e-01,0.000e+00
9.885e-01,0.000e+00
9.911e-01,0.000e+00
9.936e-01,0.000e+00
9.962e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_048.csv <==
transmittance,probability_density
5.070e-01,0.000e+00
5.094e-01,0.000e+00
5.119e-01,0.000e+00
5.144e-01,0.000e+00
5.168e-01,0.000e+00
5.193e-01,0.000e+00
5.218e-01,0.000e+00
5.243e-01,0.000e+00
5.267e-01,0.000e+00
5.292e-01,0.000e+00
5.317e-01,0.000e+00
5.341e-01,0.000e+00
5.366e-01,0.000e+00
5.391e-01,0.000e+00
5.416e-01,0.000e+00
5.440e-01,0.000e+00
5.465e-01,0.000e+00
5.490e-01,0.000e+00
5.514e-01,0.000e+00
5.539e-01,0.000e+00
5.564e-01,4.046e-03
5.589e-01,0.000e+00
5.613e-01,0.000e+00
5.638e-01,0.000e+00
5.663e-01,0.000e+00
5.687e-01,0.000e+00
5.712e-01,0.000e+00
5.737e-01,0.000e+00
5.762e-01,0.000e+00
5.786e-01,0.000e+00
5.811e-01,0.000e+00
5.836e-01,0.000e+00
5.860e-01,4.046e-03
5.885e-01,0.000e+00
5.910e-01,0.000e+00
5.935e-01,0.000e+00
5.959e-01,0.000e+00
5.984e-01,0.000e+00
6.009e-01,0.000e+00
6.033e-01,0.000e+00
6.058e-01,0.000e+00
6.083e-01,0.000e+00
6.108e-01,0.000e+00
6.132e-01,0.000e+00
6.157e-01,0.000e+00
6.182e-01,0.000e+00
6.206e-01,0.000e+00
6.231e-01,0.000e+00
6.256e-01,0.000e+00
6.281e-01,0.000e+00
6.305e-01,0.000e+00
6.330e-01,0.000e+00
6.355e-01,0.000e+00
6.379e-01,0.000e+00
6.404e-01,0.000e+00
6.429e-01,0.000e+00
6.454e-01,0.000e+00
6.478e-01,4.046e-03
6.503e-01,0.000e+00
6.528e-01,0.000e+00
6.552e-01,0.000e+00
6.577e-01,0.000e+00
6.602e-01,0.000e+00
6.627e-01,0.000e+00
6.651e-01,8.093e-03
6.676e-01,4.046e-03
6.701e-01,0.000e+00
6.725e-01,4.046e-03
6.750e-01,0.000e+00
6.775e-01,0.000e+00
6.800e-01,0.000e+00
6.824e-01,0.000e+00
6.849e-01,4.046e-03
6.874e-01,0.000e+00
6.898e-01,8.093e-03
6.923e-01,4.046e-03
6.948e-01,4.046e-03
6.973e-01,8.093e-03
6.997e-01,4.046e-03
7.022e-01,8.093e-03
7.047e-01,0.000e+00
7.071e-01,1.619e-02
7.096e-01,1.214e-02
7.121e-01,8.093e-03
7.146e-01,0.000e+00
7.170e-01,0.000e+00
7.195e-01,1.214e-02
7.220e-01,1.619e-02
7.244e-01,1.619e-02
7.269e-01,1.214e-02
7.294e-01,2.428e-02
7.319e-01,8.093e-03
7.343e-01,4.046e-03
7.368e-01,1.214e-02
7.393e-01,1.619e-02
7.417e-01,2.023e-02
7.442e-01,2.428e-02
7.467e-01,1.619e-02
7.492e-01,2.023e-02
7.516e-01,8.093e-03
7.541e-01,1.619e-02
7.566e-01,2.428e-02
7.590e-01,3.237e-02
7.615e-01,5.260e-02
7.640e-01,4.046e-02
7.665e-01,4.856e-02
7.689e-01,5.260e-02
7.714e-01,3.642e-02
7.739e-01,7.688e-02
7.763e-01,6.879e-02
7.788e-01,4.856e-02
7.813e-01,9.711e-02
7.838e-01,6.879e-02
7.862e-01,8.497e-02
7.887e-01,6.879e-02
7.912e-01,1.254e-01
7.936e-01,1.254e-01
7.961e-01,1.497e-01
7.986e-01,1.093e-01
8.011e-01,1.497e-01
8.035e-01,2.104e-01
8.060e-01,1.578e-01
8.085e-01,2.104e-01
8.109e-01,2.306e-01
8.134e-01,3.035e-01
8.159e-01,2.468e-01
8.184e-01,2.913e-01
8.208e-01,3.480e-01
8.233e-01,3.682e-01
8.258e-01,4.734e-01
8.282e-01,4.127e-01
8.307e-01,5.341e-01
8.332e-01,4.856e-01
8.357e-01,5.624e-01
8.381e-01,7.162e-01
8.406e-01,6.879e-01
8.431e-01,8.295e-01
8.455e-01,8.619e-01
8.480e-01,1.016e+00
8.505e-01,1.032e+00
8.530e-01,1.343e+00
8.554e-01,1.400e+00
8.579e-01,1.445e+00
8.604e-01,1.542e+00
8.628e-01,1.582e+00
8.653e-01,1.809e+00
8.678e-01,2.027e+00
8.703e-01,2.282e+00
8.727e-01,2.460e+00
8.752e-01,2.857e+00
8.777e-01,3.237e+00
8.801e-01,3.617e+00
8.826e-01,3.545e+00
8.851e-01,4.346e+00
8.876e-01,4.370e+00
8.900e-01,5.183e+00
8.925e-01,5.442e+00
8.950e-01,6.272e+00
8.974e-01,6.786e+00
8.999e-01,7.704e+00
9.024e-01,8.388e+00
9.049e-01,8.886e+00
9.073e-01,1.006e+01
9.098e-01,1.071e+01
9.123e-01,1.181e+01
9.147e-01,1.220e+01
9.172e-01,1.393e+01
9.197e-01,1.530e+01
9.222e-01,1.512e+01
9.246e-01,1.713e+01
9.271e-01,1.854e+01
9.296e-01,1.935e+01
9.320e-01,1.912e+01
9.345e-01,2.077e+01
9.370e-01,1.992e+01
9.395e-01,1.892e+01
9.419e-01,1.860e+01
9.444e-01,1.694e+01
9.469e-01,1.454e+01
9.493e-01,1.179e+01
9.518e-01,9.112e+00
9.543e-01,6.215e+00
9.568e-01,3.435e+00
9.592e-01,1.805e+00
9.617e-01,7.405e-01
9.642e-01,2.145e-01
9.666e-01,5.260e-02
9.691e-01,8.093e-03
9.716e-01,0.000e+00
9.741e-01,0.000e+00
9.765e-01,0.000e+00
9.790e-01,0.000e+00
9.815e-01,0.000e+00
9.839e-01,0.000e+00
9.864e-01,0.000e+00
9.889e-01,0.000e+00
9.914e-01,0.000e+00
9.938e-01,0.000e+00
9.963e-01,0.000e+00
9.988e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_049.csv <==
transmittance,probability_density
5.240e-01,0.000e+00
5.264e-01,0.000e+00
5.288e-01,0.000e+00
5.312e-01,0.000e+00
5.336e-01,0.000e+00
5.359e-01,0.000e+00
5.383e-01,0.000e+00
5.407e-01,0.000e+00
5.431e-01,0.000e+00
5.455e-01,0.000e+00
5.479e-01,0.000e+00
5.503e-01,0.000e+00
5.526e-01,0.000e+00
5.550e-01,0.000e+00
5.574e-01,0.000e+00
5.598e-01,0.000e+00
5.622e-01,0.000e+00
5.646e-01,0.000e+00
5.670e-01,0.000e+00
5.693e-01,0.000e+00
5.717e-01,0.000e+00
5.741e-01,4.191e-03
5.765e-01,0.000e+00
5.789e-01,0.000e+00
5.813e-01,0.000e+00
5.837e-01,0.000e+00
5.860e-01,0.000e+00
5.884e-01,0.000e+00
5.908e-01,0.000e+00
5.932e-01,0.000e+00
5.956e-01,0.000e+00
5.980e-01,0.000e+00
6.004e-01,0.000e+00
6.027e-01,0.000e+00
6.051e-01,0.000e+00
6.075e-01,0.000e+00
6.099e-01,0.000e+00
6.123e-01,4.191e-03
6.147e-01,0.000e+00
6.171e-01,0.000e+00
6.194e-01,0.000e+00
6.218e-01,0.000e+00
6.242e-01,0.000e+00
6.266e-01,0.000e+00
6.290e-01,0.000e+00
6.314e-01,0.000e+00
6.338e-01,0.000e+00
6.361e-01,0.000e+00
6.385e-01,0.000e+00
6.409e-01,0.000e+00
6.433e-01,0.000e+00
6.457e-01,0.000e+00
6.481e-01,0.000e+00
6.505e-01,0.000e+00
6.529e-01,0.000e+00
6.552e-01,0.000e+00
6.576e-01,0.000e+00
6.600e-01,0.000e+00
6.624e-01,0.000e+00
6.648e-01,0.000e+00
6.672e-01,0.000e+00
6.696e-01,4.191e-03
6.719e-01,0.000e+00
6.743e-01,0.000e+00
6.767e-01,0.000e+00
6.791e-01,0.000e+00
6.815e-01,4.191e-03
6.839e-01,0.000e+00
6.863e-01,0.000e+00
6.886e-01,0.000e+00
6.910e-01,4.191e-03
6.934e-01,4.191e-03
6.958e-01,4.191e-03
6.982e-01,0.000e+00
7.006e-01,0.000e+00
7.030e-01,4.191e-03
7.053e-01,0.000e+00
7.077e-01,8.383e-03
7.101e-01,4.191e-03
7.125e-01,8.383e-03
7.149e-01,4.191e-03
7.173e-01,4.191e-03
7.197e-01,4.191e-03
7.220e-01,8.383e-03
7.244e-01,8.383e-03
7.268e-01,2.096e-02
7.292e-01,4.191e-03
7.316e-01,0.000e+00
7.340e-01,0.000e+00
7.364e-01,1.257e-02
7.387e-01,2.096e-02
7.411e-01,2.515e-02
7.435e-01,1.677e-02
7.459e-01,1.677e-02
7.483e-01,4.191e-03
7.507e-01,4.191e-03
7.531e-01,4.191e-03
7.554e-01,1.257e-02
7.578e-01,4.191e-02
7.602e-01,1.257e-02
7.626e-01,2.096e-02
7.650e-01,1.677e-02
7.674e-01,1.677e-02
7.698e-01,1.677e-02
7.721e-01,2.515e-02
7.745e-01,5.030e-02
7.769e-01,4.191e-02
7.793e-01,5.449e-02
7.817e-01,3.772e-02
7.841e-01,6.287e-02
7.865e-01,3.353e-02
7.888e-01,8.802e-02
7.912e-01,6.706e-02
7.936e-01,7.544e-02
7.960e-01,5.449e-02
7.984e-01,1.006e-01
8.008e-01,8.383e-02
8.032e-01,1.215e-01
8.055e-01,1.132e-01
8.079e-01,1.215e-01
8.103e-01,1.844e-01
8.127e-01,1.299e-01
8.151e-01,1.677e-01
8.175e-01,2.263e-01
8.199e-01,1.928e-01
8.222e-01,2.724e-01
8.246e-01,2.641e-01
8.270e-01,2.515e-01
8.294e-01,3.604e-01
8.318e-01,3.437e-01
8.342e-01,3.898e-01
8.366e-01,4.527e-01
8.390e-01,5.071e-01
8.413e-01,4.946e-01
8.437e-01,5.532e-01
8.461e-01,6.832e-01
8.485e-01,6.580e-01
8.509e-01,7.628e-01
8.533e-01,9.472e-01
8.557e-01,1.006e+00
8.580e-01,1.031e+00
8.604e-01,1.224e+00
8.628e-01,1.429e+00
8.652e-01,1.475e+00
8.676e-01,1.496e+00
8.700e-01,1.685e+00
8.724e-01,1.945e+00
8.747e-01,2.062e+00
8.771e-01,2.339e+00
8.795e-01,2.544e+00
8.819e-01,2.963e+00
8.843e-01,3.030e+00
8.867e-01,3.839e+00
8.891e-01,3.919e+00
8.914e-01,4.472e+00
8.938e-01,4.874e+00
8.962e-01,5.428e+00
8.986e-01,5.436e+00
9.010e-01,6.505e+00
9.034e-01,7.708e+00
9.058e-01,8.093e+00
9.081e-01,9.372e+00
9.105e-01,9.816e+00
9.129e-01,1.085e+01
9.153e-01,1.114e+01
9.177e-01,1.263e+01
9.201e-01,1.439e+01
9.225e-01,1.543e+01
9.248e-01,1.669e+01
9.272e-01,1.731e+01
9.296e-01,1.940e+01
9.320e-01,1.931e+01
9.344e-01,2.148e+01
9.368e-01,2.170e+01
9.392e-01,2.198e+01
9.415e-01,2.129e+01
9.439e-01,2.011e+01
9.463e-01,1.868e+01
9.487e-01,1.556e+01
9.511e-01,1.380e+01
9.535e-01,1.027e+01
9.559e-01,6.966e+00
9.582e-01,4.007e+00
9.606e-01,1.978e+00
9.630e-01,8.173e-01
9.654e-01,2.138e-01
9.678e-01,7.963e-02
9.702e-01,4.191e-03
9.726e-01,0.000e+00
9.749e-01,0.000e+00
9.773e-01,0.000e+00
9.797e-01,0.000e+00
9.821e-01,0.000e+00
9.845e-01,0.000e+00
9.869e-01,0.000e+00
9.893e-01,0.000e+00
9.916e-01,0.000e+00
9.940e-01,0.000e+00
9.964e-01,0.000e+00
9.988e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_05.csv <==
transmittance,probability_density
5.408e-01,0.000e+00
5.431e-01,0.000e+00
5.454e-01,0.000e+00
5.477e-01,0.000e+00
5.500e-01,0.000e+00
5.523e-01,0.000e+00
5.546e-01,0.000e+00
5.569e-01,0.000e+00
5.592e-01,0.000e+00
5.615e-01,0.000e+00
5.638e-01,0.000e+00
5.661e-01,0.000e+00
5.684e-01,0.000e+00
5.707e-01,0.000e+00
5.730e-01,0.000e+00
5.753e-01,0.000e+00
5.776e-01,0.000e+00
5.799e-01,0.000e+00
5.822e-01,0.000e+00
5.845e-01,0.000e+00
5.868e-01,0.000e+00
5.891e-01,0.000e+00
5.914e-01,0.000e+00
5.937e-01,4.344e-03
5.960e-01,0.000e+00
5.983e-01,0.000e+00
6.006e-01,0.000e+00
6.029e-01,0.000e+00
6.052e-01,0.000e+00
6.075e-01,0.000e+00
6.098e-01,0.000e+00
6.121e-01,0.000e+00
6.144e-01,0.000e+00
6.167e-01,0.000e+00
6.190e-01,0.000e+00
6.214e-01,0.000e+00
6.237e-01,0.000e+00
6.260e-01,0.000e+00
6.283e-01,0.000e+00
6.306e-01,0.000e+00
6.329e-01,0.000e+00
6.352e-01,4.344e-03
6.375e-01,0.000e+00
6.398e-01,0.000e+00
6.421e-01,0.000e+00
6.444e-01,0.000e+00
6.467e-01,0.000e+00
6.490e-01,0.000e+00
6.513e-01,0.000e+00
6.536e-01,0.000e+00
6.559e-01,0.000e+00
6.582e-01,0.000e+00
6.605e-01,0.000e+00
6.628e-01,0.000e+00
6.651e-01,0.000e+00
6.674e-01,0.000e+00
6.697e-01,0.000e+00
6.720e-01,0.000e+00
6.743e-01,0.000e+00
6.766e-01,0.000e+00
6.789e-01,0.000e+00
6.812e-01,0.000e+00
6.835e-01,0.000e+00
6.858e-01,0.000e+00
6.881e-01,4.344e-03
6.904e-01,0.000e+00
6.927e-01,0.000e+00
6.950e-01,0.000e+00
6.973e-01,0.000e+00
6.996e-01,4.344e-03
7.019e-01,0.000e+00
7.042e-01,0.000e+00
7.065e-01,0.000e+00
7.088e-01,0.000e+00
7.111e-01,0.000e+00
7.134e-01,0.000e+00
7.157e-01,8.689e-03
7.180e-01,0.000e+00
7.203e-01,8.689e-03
7.226e-01,8.689e-03
7.249e-01,4.344e-03
7.272e-01,0.000e+00
7.295e-01,1.303e-02
7.318e-01,4.344e-03
7.341e-01,0.000e+00
7.364e-01,4.344e-03
7.387e-01,1.303e-02
7.410e-01,8.689e-03
7.433e-01,0.000e+00
7.456e-01,1.303e-02
7.480e-01,1.303e-02
7.503e-01,8.689e-03
7.526e-01,1.738e-02
7.549e-01,4.344e-03
7.572e-01,2.607e-02
7.595e-01,1.738e-02
7.618e-01,2.172e-02
7.641e-01,4.344e-03
7.664e-01,4.344e-03
7.687e-01,8.689e-03
7.710e-01,8.689e-03
7.733e-01,2.172e-02
7.756e-01,2.172e-02
7.779e-01,2.172e-02
7.802e-01,2.172e-02
7.825e-01,3.476e-02
7.848e-01,2.607e-02
7.871e-01,3.476e-02
7.894e-01,4.344e-02
7.917e-01,4.779e-02
7.940e-01,5.213e-02
7.963e-01,4.779e-02
7.986e-01,4.779e-02
8.009e-01,7.385e-02
8.032e-01,6.082e-02
8.055e-01,7.820e-02
8.078e-01,8.689e-02
8.101e-01,9.123e-02
8.124e-01,1.043e-01
8.147e-01,5.648e-02
8.170e-01,1.390e-01
8.193e-01,1.477e-01
8.216e-01,1.564e-01
8.239e-01,1.738e-01
8.262e-01,1.868e-01
8.285e-01,1.998e-01
8.308e-01,2.303e-01
8.331e-01,2.346e-01
8.354e-01,3.085e-01
8.377e-01,2.650e-01
8.400e-01,4.084e-01
8.423e-01,3.562e-01
8.446e-01,4.692e-01
8.469e-01,4.431e-01
8.492e-01,4.866e-01
8.515e-01,5.387e-01
8.538e-01,5.865e-01
8.561e-01,7.429e-01
8.584e-01,7.038e-01
8.607e-01,8.906e-01
8.630e-01,1.082e+00
8.653e-01,1.056e+00
8.676e-01,1.190e+00
8.699e-01,1.351e+00
8.722e-01,1.612e+00
8.746e-01,1.542e+00
8.769e-01,1.803e+00
8.792e-01,1.781e+00
8.815e-01,2.224e+00
8.838e-01,2.433e+00
8.861e-01,2.815e+00
8.884e-01,3.015e+00
8.907e-01,3.319e+00
8.930e-01,3.606e+00
8.953e-01,4.323e+00
8.976e-01,4.605e+00
8.999e-01,5.257e+00
9.022e-01,5.791e+00
9.045e-01,6.000e+00
9.068e-01,7.138e+00
9.091e-01,8.185e+00
9.114e-01,8.871e+00
9.137e-01,9.957e+00
9.160e-01,1.100e+01
9.183e-01,1.148e+01
9.206e-01,1.293e+01
9.229e-01,1.415e+01
9.252e-01,1.578e+01
9.275e-01,1.731e+01
9.298e-01,1.820e+01
9.321e-01,1.960e+01
9.344e-01,2.090e+01
9.367e-01,2.287e+01
9.390e-01,2.329e+01
9.413e-01,2.360e+01
9.436e-01,2.270e+01
9.459e-01,2.254e+01
9.482e-01,2.019e+01
9.505e-01,1.816e+01
9.528e-01,1.475e+01
9.551e-01,1.156e+01
9.574e-01,7.585e+00
9.597e-01,4.609e+00
9.620e-01,2.142e+00
9.643e-01,9.167e-01
9.666e-01,2.433e-01
9.689e-01,6.951e-02
9.712e-01,8.689e-03
9.735e-01,0.000e+00
9.758e-01,0.000e+00
9.781e-01,0.000e+00
9.804e-01,0.000e+00
9.827e-01,0.000e+00
9.850e-01,0.000e+00
9.873e-01,0.000e+00
9.896e-01,0.000e+00
9.919e-01,0.000e+00
9.942e-01,0.000e+00
9.965e-01,0.000e+00
9.988e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_051.csv <==
transmittance,probability_density
5.577e-01,0.000e+00
5.599e-01,0.000e+00
5.621e-01,0.000e+00
5.643e-01,0.000e+00
5.665e-01,0.000e+00
5.687e-01,0.000e+00
5.710e-01,0.000e+00
5.732e-01,0.000e+00
5.754e-01,0.000e+00
5.776e-01,0.000e+00
5.798e-01,0.000e+00
5.820e-01,0.000e+00
5.843e-01,0.000e+00
5.865e-01,0.000e+00
5.887e-01,0.000e+00
5.909e-01,0.000e+00
5.931e-01,0.000e+00
5.953e-01,0.000e+00
5.976e-01,0.000e+00
5.998e-01,0.000e+00
6.020e-01,0.000e+00
6.042e-01,0.000e+00
6.064e-01,0.000e+00
6.087e-01,0.000e+00
6.109e-01,0.000e+00
6.131e-01,4.510e-03
6.153e-01,0.000e+00
6.175e-01,0.000e+00
6.197e-01,0.000e+00
6.220e-01,0.000e+00
6.242e-01,0.000e+00
6.264e-01,0.000e+00
6.286e-01,0.000e+00
6.308e-01,0.000e+00
6.330e-01,0.000e+00
6.353e-01,0.000e+00
6.375e-01,0.000e+00
6.397e-01,0.000e+00
6.419e-01,0.000e+00
6.441e-01,0.000e+00
6.463e-01,0.000e+00
6.486e-01,0.000e+00
6.508e-01,0.000e+00
6.530e-01,0.000e+00
6.552e-01,0.000e+00
6.574e-01,4.510e-03
6.596e-01,0.000e+00
6.619e-01,0.000e+00
6.641e-01,0.000e+00
6.663e-01,0.000e+00
6.685e-01,0.000e+00
6.707e-01,0.000e+00
6.730e-01,0.000e+00
6.752e-01,0.000e+00
6.774e-01,0.000e+00
6.796e-01,0.000e+00
6.818e-01,0.000e+00
6.840e-01,0.000e+00
6.863e-01,0.000e+00
6.885e-01,0.000e+00
6.907e-01,0.000e+00
6.929e-01,0.000e+00
6.951e-01,0.000e+00
6.973e-01,0.000e+00
6.996e-01,0.000e+00
7.018e-01,0.000e+00
7.040e-01,0.000e+00
7.062e-01,4.510e-03
7.084e-01,0.000e+00
7.106e-01,0.000e+00
7.129e-01,0.000e+00
7.151e-01,4.510e-03
7.173e-01,0.000e+00
7.195e-01,0.000e+00
7.217e-01,0.000e+00
7.239e-01,0.000e+00
7.262e-01,0.000e+00
7.284e-01,0.000e+00
7.306e-01,0.000e+00
7.328e-01,0.000e+00
7.350e-01,4.510e-03
7.373e-01,1.353e-02
7.395e-01,9.020e-03
7.417e-01,0.000e+00
7.439e-01,4.510e-03
7.461e-01,1.353e-02
7.483e-01,4.510e-03
7.506e-01,0.000e+00
7.528e-01,9.020e-03
7.550e-01,1.353e-02
7.572e-01,0.000e+00
7.594e-01,9.020e-03
7.616e-01,9.020e-03
7.639e-01,1.353e-02
7.661e-01,2.706e-02
7.683e-01,1.353e-02
7.705e-01,1.804e-02
7.727e-01,4.510e-03
7.749e-01,4.510e-03
7.772e-01,3.157e-02
7.794e-01,0.000e+00
7.816e-01,1.353e-02
7.838e-01,4.510e-03
7.860e-01,1.804e-02
7.883e-01,2.255e-02
7.905e-01,1.804e-02
7.927e-01,3.157e-02
7.949e-01,2.255e-02
7.971e-01,3.157e-02
7.993e-01,4.059e-02
8.016e-01,5.412e-02
8.038e-01,3.608e-02
8.060e-01,6.314e-02
8.082e-01,4.059e-02
8.104e-01,4.059e-02
8.126e-01,5.863e-02
8.149e-01,8.118e-02
8.171e-01,8.118e-02
8.193e-01,1.037e-01
8.215e-01,9.020e-02
8.237e-01,8.569e-02
8.259e-01,1.037e-01
8.282e-01,1.128e-01
8.304e-01,1.488e-01
8.326e-01,1.669e-01
8.348e-01,2.030e-01
8.370e-01,1.714e-01
8.392e-01,2.300e-01
8.415e-01,2.481e-01
8.437e-01,2.661e-01
8.459e-01,2.751e-01
8.481e-01,4.104e-01
8.503e-01,3.563e-01
8.526e-01,4.600e-01
8.548e-01,4.510e-01
8.570e-01,4.420e-01
8.592e-01,5.638e-01
8.614e-01,6.269e-01
8.636e-01,6.449e-01
8.659e-01,7.396e-01
8.681e-01,9.020e-01
8.703e-01,9.651e-01
8.725e-01,1.245e+00
8.747e-01,1.195e+00
8.769e-01,1.394e+00
8.792e-01,1.601e+00
8.814e-01,1.597e+00
8.836e-01,1.804e+00
8.858e-01,1.962e+00
8.880e-01,2.030e+00
8.902e-01,2.760e+00
8.925e-01,2.846e+00
8.947e-01,3.265e+00
8.969e-01,3.712e+00
8.991e-01,3.725e+00
9.013e-01,4.415e+00
9.035e-01,5.015e+00
9.058e-01,5.457e+00
9.080e-01,6.264e+00
9.102e-01,7.112e+00
9.124e-01,7.676e+00
9.146e-01,8.831e+00
9.169e-01,9.638e+00
9.191e-01,1.090e+01
9.213e-01,1.183e+01
9.235e-01,1.360e+01
9.257e-01,1.439e+01
9.279e-01,1.568e+01
9.302e-01,1.785e+01
9.324e-01,1.900e+01
9.346e-01,2.036e+01
9.368e-01,2.305e+01
9.390e-01,2.350e+01
9.412e-01,2.507e+01
9.435e-01,2.547e+01
9.457e-01,2.454e+01
9.479e-01,2.527e+01
9.501e-01,2.189e+01
9.523e-01,1.969e+01
9.545e-01,1.606e+01
9.568e-01,1.268e+01
9.590e-01,8.213e+00
9.612e-01,5.290e+00
9.634e-01,2.260e+00
9.656e-01,8.885e-01
9.678e-01,2.751e-01
9.701e-01,7.216e-02
9.723e-01,4.510e-03
9.745e-01,0.000e+00
9.767e-01,0.000e+00
9.789e-01,0.000e+00
9.812e-01,0.000e+00
9.834e-01,0.000e+00
9.856e-01,0.000e+00
9.878e-01,0.000e+00
9.900e-01,0.000e+00
9.922e-01,0.000e+00
9.945e-01,0.000e+00
9.967e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_052.csv <==
transmittance,probability_density
5.740e-01,0.000e+00
5.761e-01,0.000e+00
5.782e-01,0.000e+00
5.804e-01,0.000e+00
5.825e-01,0.000e+00
5.847e-01,0.000e+00
5.868e-01,0.000e+00
5.889e-01,0.000e+00
5.911e-01,0.000e+00
5.932e-01,0.000e+00
5.953e-01,0.000e+00
5.975e-01,0.000e+00
5.996e-01,0.000e+00
6.017e-01,0.000e+00
6.039e-01,0.000e+00
6.060e-01,0.000e+00
6.081e-01,0.000e+00
6.103e-01,0.000e+00
6.124e-01,0.000e+00
6.146e-01,0.000e+00
6.167e-01,0.000e+00
6.188e-01,0.000e+00
6.210e-01,0.000e+00
6.231e-01,0.000e+00
6.252e-01,0.000e+00
6.274e-01,0.000e+00
6.295e-01,4.683e-03
6.316e-01,0.000e+00
6.338e-01,0.000e+00
6.359e-01,0.000e+00
6.380e-01,0.000e+00
6.402e-01,0.000e+00
6.423e-01,0.000e+00
6.444e-01,0.000e+00
6.466e-01,0.000e+00
6.487e-01,0.000e+00
6.509e-01,0.000e+00
6.530e-01,0.000e+00
6.551e-01,0.000e+00
6.573e-01,0.000e+00
6.594e-01,0.000e+00
6.615e-01,0.000e+00
6.637e-01,0.000e+00
6.658e-01,0.000e+00
6.679e-01,0.000e+00
6.701e-01,0.000e+00
6.722e-01,0.000e+00
6.743e-01,0.000e+00
6.765e-01,0.000e+00
6.786e-01,0.000e+00
6.807e-01,4.683e-03
6.829e-01,0.000e+00
6.850e-01,0.000e+00
6.872e-01,0.000e+00
6.893e-01,0.000e+00
6.914e-01,0.000e+00
6.936e-01,0.000e+00
6.957e-01,0.000e+00
6.978e-01,0.000e+00
7.000e-01,0.000e+00
7.021e-01,0.000e+00
7.042e-01,0.000e+00
7.064e-01,0.000e+00
7.085e-01,0.000e+00
7.106e-01,0.000e+00
7.128e-01,0.000e+00
7.149e-01,0.000e+00
7.171e-01,0.000e+00
7.192e-01,0.000e+00
7.213e-01,0.000e+00
7.235e-01,0.000e+00
7.256e-01,4.683e-03
7.277e-01,0.000e+00
7.299e-01,0.000e+00
7.320e-01,4.683e-03
7.341e-01,0.000e+00
7.363e-01,0.000e+00
7.384e-01,0.000e+00
7.405e-01,0.000e+00
7.427e-01,0.000e+00
7.448e-01,0.000e+00
7.469e-01,4.683e-03
7.491e-01,0.000e+00
7.512e-01,4.683e-03
7.534e-01,9.366e-03
7.555e-01,0.000e+00
7.576e-01,4.683e-03
7.598e-01,1.405e-02
7.619e-01,4.683e-03
7.640e-01,4.683e-03
7.662e-01,4.683e-03
7.683e-01,2.341e-02
7.704e-01,4.683e-03
7.726e-01,4.683e-03
7.747e-01,0.000e+00
7.768e-01,1.405e-02
7.790e-01,1.405e-02
7.811e-01,3.278e-02
7.833e-01,9.366e-03
7.854e-01,9.366e-03
7.875e-01,4.683e-03
7.897e-01,1.873e-02
7.918e-01,1.405e-02
7.939e-01,1.873e-02
7.961e-01,4.683e-03
7.982e-01,1.405e-02
8.003e-01,2.810e-02
8.025e-01,1.873e-02
8.046e-01,2.810e-02
8.067e-01,3.746e-02
8.089e-01,2.341e-02
8.110e-01,2.810e-02
8.131e-01,5.619e-02
8.153e-01,4.215e-02
8.174e-01,5.619e-02
8.196e-01,6.088e-02
8.217e-01,4.215e-02
8.238e-01,6.088e-02
8.260e-01,4.215e-02
8.281e-01,1.171e-01
8.302e-01,9.366e-02
8.324e-01,1.077e-01
8.345e-01,1.030e-01
8.366e-01,1.077e-01
8.388e-01,1.545e-01
8.409e-01,1.311e-01
8.430e-01,1.826e-01
8.452e-01,1.779e-01
8.473e-01,1.545e-01
8.495e-01,2.763e-01
8.516e-01,2.388e-01
8.537e-01,3.044e-01
8.559e-01,4.027e-01
8.580e-01,3.606e-01
8.601e-01,4.355e-01
8.623e-01,4.917e-01
8.644e-01,3.699e-01
8.665e-01,5.947e-01
8.687e-01,6.556e-01
8.708e-01,6.931e-01
8.729e-01,7.024e-01
8.751e-01,9.225e-01
8.772e-01,9.413e-01
8.793e-01,1.199e+00
8.815e-01,1.302e+00
8.836e-01,1.470e+00
8.858e-01,1.620e+00
8.879e-01,1.625e+00
8.900e-01,1.761e+00
8.922e-01,2.206e+00
8.943e-01,2.168e+00
8.964e-01,2.674e+00
8.986e-01,3.184e+00
9.007e-01,3.475e+00
9.028e-01,3.873e+00
9.050e-01,4.079e+00
9.071e-01,4.589e+00
9.092e-01,5.699e+00
9.114e-01,5.957e+00
9.135e-01,6.617e+00
9.156e-01,7.994e+00
9.178e-01,8.663e+00
9.199e-01,9.071e+00
9.221e-01,1.144e+01
9.242e-01,1.174e+01
9.263e-01,1.336e+01
9.285e-01,1.505e+01
9.306e-01,1.602e+01
9.327e-01,1.877e+01
9.349e-01,1.965e+01
9.370e-01,2.154e+01
9.391e-01,2.369e+01
9.413e-01,2.506e+01
9.434e-01,2.634e+01
9.455e-01,2.842e+01
9.477e-01,2.606e+01
9.498e-01,2.608e+01
9.520e-01,2.479e+01
9.541e-01,2.156e+01
9.562e-01,1.748e+01
9.584e-01,1.435e+01
9.605e-01,8.790e+00
9.626e-01,5.521e+00
9.648e-01,2.529e+00
9.669e-01,9.413e-01
9.690e-01,2.903e-01
9.712e-01,7.024e-02
9.733e-01,0.000e+00
9.754e-01,0.000e+00
9.776e-01,0.000e+00
9.797e-01,0.000e+00
9.818e-01,0.000e+00
9.840e-01,0.000e+00
9.861e-01,0.000e+00
9.883e-01,0.000e+00
9.904e-01,0.000e+00
9.925e-01,0.000e+00
9.947e-01,0.000e+00
9.968e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_053.csv <==
transmittance,probability_density
5.904e-01,0.000e+00
5.924e-01,0.000e+00
5.945e-01,0.000e+00
5.965e-01,0.000e+00
5.986e-01,0.000e+00
6.007e-01,0.000e+00
6.027e-01,0.000e+00
6.048e-01,0.000e+00
6.068e-01,0.000e+00
6.089e-01,0.000e+00
6.109e-01,0.000e+00
6.130e-01,0.000e+00
6.150e-01,0.000e+00
6.171e-01,0.000e+00
6.191e-01,0.000e+00
6.212e-01,0.000e+00
6.232e-01,0.000e+00
6.253e-01,0.000e+00
6.273e-01,0.000e+00
6.294e-01,0.000e+00
6.315e-01,0.000e+00
6.335e-01,0.000e+00
6.356e-01,0.000e+00
6.376e-01,0.000e+00
6.397e-01,0.000e+00
6.417e-01,0.000e+00
6.438e-01,0.000e+00
6.458e-01,0.000e+00
6.479e-01,4.870e-03
6.499e-01,0.000e+00
6.520e-01,0.000e+00
6.540e-01,0.000e+00
6.561e-01,0.000e+00
6.581e-01,0.000e+00
6.602e-01,0.000e+00
6.623e-01,0.000e+00
6.643e-01,0.000e+00
6.664e-01,0.000e+00
6.684e-01,0.000e+00
6.705e-01,0.000e+00
6.725e-01,0.000e+00
6.746e-01,0.000e+00
6.766e-01,0.000e+00
6.787e-01,0.000e+00
6.807e-01,0.000e+00
6.828e-01,0.000e+00
6.848e-01,0.000e+00
6.869e-01,0.000e+00
6.889e-01,0.000e+00
6.910e-01,0.000e+00
6.930e-01,0.000e+00
6.951e-01,0.000e+00
6.972e-01,0.000e+00
6.992e-01,0.000e+00
7.013e-01,4.870e-03
7.033e-01,0.000e+00
7.054e-01,0.000e+00
7.074e-01,0.000e+00
7.095e-01,0.000e+00
7.115e-01,0.000e+00
7.136e-01,0.000e+00
7.156e-01,0.000e+00
7.177e-01,0.000e+00
7.197e-01,0.000e+00
7.218e-01,0.000e+00
7.238e-01,0.000e+00
7.259e-01,0.000e+00
7.280e-01,0.000e+00
7.300e-01,0.000e+00
7.321e-01,0.000e+00
7.341e-01,0.000e+00
7.362e-01,0.000e+00
7.382e-01,0.000e+00
7.403e-01,0.000e+00
7.423e-01,0.000e+00
7.444e-01,4.870e-03
7.464e-01,4.870e-03
7.485e-01,0.000e+00
7.505e-01,0.000e+00
7.526e-01,0.000e+00
7.546e-01,0.000e+00
7.567e-01,0.000e+00
7.588e-01,4.870e-03
7.608e-01,0.000e+00
7.629e-01,4.870e-03
7.649e-01,0.000e+00
7.670e-01,0.000e+00
7.690e-01,4.870e-03
7.711e-01,4.870e-03
7.731e-01,9.741e-03
7.752e-01,9.741e-03
7.772e-01,9.741e-03
7.793e-01,4.870e-03
7.813e-01,1.461e-02
7.834e-01,4.870e-03
7.854e-01,9.741e-03
7.875e-01,9.741e-03
7.895e-01,9.741e-03
7.916e-01,1.461e-02
7.937e-01,1.948e-02
7.957e-01,4.870e-03
7.978e-01,1.948e-02
7.998e-01,4.870e-03
8.019e-01,2.435e-02
8.039e-01,4.870e-03
8.060e-01,1.461e-02
8.080e-01,1.948e-02
8.101e-01,1.948e-02
8.121e-01,2.435e-02
8.142e-01,1.948e-02
8.162e-01,3.896e-02
8.183e-01,1.948e-02
8.203e-01,4.870e-02
8.224e-01,3.896e-02
8.245e-01,2.922e-02
8.265e-01,4.383e-02
8.286e-01,4.870e-02
8.306e-01,7.306e-02
8.327e-01,6.819e-02
8.347e-01,3.409e-02
8.368e-01,5.845e-02
8.388e-01,9.254e-02
8.409e-01,1.461e-01
8.429e-01,1.023e-01
8.450e-01,1.315e-01
8.470e-01,1.072e-01
8.491e-01,1.705e-01
8.511e-01,1.364e-01
8.532e-01,1.948e-01
8.553e-01,1.559e-01
8.573e-01,1.997e-01
8.594e-01,2.922e-01
8.614e-01,3.166e-01
8.635e-01,2.971e-01
8.655e-01,4.870e-01
8.676e-01,3.604e-01
8.696e-01,4.919e-01
8.717e-01,4.822e-01
8.737e-01,5.260e-01
8.758e-01,6.867e-01
8.778e-01,6.721e-01
8.799e-01,7.988e-01
8.819e-01,8.621e-01
8.840e-01,1.003e+00
8.860e-01,1.169e+00
8.881e-01,1.364e+00
8.902e-01,1.554e+00
8.922e-01,1.554e+00
8.943e-01,1.797e+00
8.963e-01,2.031e+00
8.984e-01,2.114e+00
9.004e-01,2.586e+00
9.025e-01,2.932e+00
9.045e-01,3.088e+00
9.066e-01,3.930e+00
9.086e-01,4.047e+00
9.107e-01,4.554e+00
9.127e-01,5.109e+00
9.148e-01,6.117e+00
9.168e-01,6.414e+00
9.189e-01,7.734e+00
9.210e-01,8.679e+00
9.230e-01,9.678e+00
9.251e-01,1.039e+01
9.271e-01,1.279e+01
9.292e-01,1.312e+01
9.312e-01,1.547e+01
9.333e-01,1.654e+01
9.353e-01,1.884e+01
9.374e-01,2.140e+01
9.394e-01,2.251e+01
9.415e-01,2.502e+01
9.435e-01,2.614e+01
9.456e-01,2.919e+01
9.476e-01,2.883e+01
9.497e-01,2.956e+01
9.518e-01,2.778e+01
9.538e-01,2.671e+01
9.559e-01,2.285e+01
9.579e-01,1.989e+01
9.600e-01,1.463e+01
9.620e-01,9.756e+00
9.641e-01,5.752e+00
9.661e-01,2.586e+00
9.682e-01,9.790e-01
9.702e-01,2.630e-01
9.723e-01,5.845e-02
9.743e-01,0.000e+00
9.764e-01,0.000e+00
9.784e-01,0.000e+00
9.805e-01,0.000e+00
9.825e-01,0.000e+00
9.846e-01,0.000e+00
9.867e-01,0.000e+00
9.887e-01,0.000e+00
9.908e-01,0.000e+00
9.928e-01,0.000e+00
9.949e-01,0.000e+00
9.969e-01,0.000e+00
9.990e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_054.csv <==
transmittance,probability_density
6.059e-01,0.000e+00
6.079e-01,0.000e+00
6.098e-01,0.000e+00
6.118e-01,0.000e+00
6.138e-01,0.000e+00
6.158e-01,0.000e+00
6.177e-01,0.000e+00
6.197e-01,0.000e+00
6.217e-01,0.000e+00
6.237e-01,0.000e+00
6.257e-01,0.000e+00
6.276e-01,0.000e+00
6.296e-01,0.000e+00
6.316e-01,0.000e+00
6.336e-01,0.000e+00
6.355e-01,0.000e+00
6.375e-01,0.000e+00
6.395e-01,0.000e+00
6.415e-01,0.000e+00
6.434e-01,0.000e+00
6.454e-01,0.000e+00
6.474e-01,0.000e+00
6.494e-01,0.000e+00
6.513e-01,0.000e+00
6.533e-01,0.000e+00
6.553e-01,0.000e+00
6.573e-01,0.000e+00
6.592e-01,0.000e+00
6.612e-01,0.000e+00
6.632e-01,0.000e+00
6.652e-01,5.062e-03
6.671e-01,0.000e+00
6.691e-01,0.000e+00
6.711e-01,0.000e+00
6.731e-01,0.000e+00
6.750e-01,0.000e+00
6.770e-01,0.000e+00
6.790e-01,0.000e+00
6.810e-01,0.000e+00
6.829e-01,0.000e+00
6.849e-01,0.000e+00
6.869e-01,0.000e+00
6.889e-01,0.000e+00
6.908e-01,0.000e+00
6.928e-01,0.000e+00
6.948e-01,0.000e+00
6.968e-01,0.000e+00
6.987e-01,0.000e+00
7.007e-01,0.000e+00
7.027e-01,0.000e+00
7.047e-01,0.000e+00
7.066e-01,0.000e+00
7.086e-01,0.000e+00
7.106e-01,0.000e+00
7.126e-01,0.000e+00
7.145e-01,0.000e+00
7.165e-01,0.000e+00
7.185e-01,0.000e+00
7.205e-01,0.000e+00
7.224e-01,0.000e+00
7.244e-01,5.062e-03
7.264e-01,0.000e+00
7.284e-01,0.000e+00
7.304e-01,0.000e+00
7.323e-01,0.000e+00
7.343e-01,0.000e+00
7.363e-01,0.000e+00
7.383e-01,0.000e+00
7.402e-01,0.000e+00
7.422e-01,0.000e+00
7.442e-01,0.000e+00
7.462e-01,0.000e+00
7.481e-01,0.000e+00
7.501e-01,0.000e+00
7.521e-01,0.000e+00
7.541e-01,0.000e+00
7.560e-01,0.000e+00
7.580e-01,0.000e+00
7.600e-01,0.000e+00
7.620e-01,1.012e-02
7.639e-01,0.000e+00
7.659e-01,0.000e+00
7.679e-01,5.062e-03
7.699e-01,0.000e+00
7.718e-01,0.000e+00
7.738e-01,5.062e-03
7.758e-01,0.000e+00
7.778e-01,0.000e+00
7.797e-01,0.000e+00
7.817e-01,5.062e-03
7.837e-01,0.000e+00
7.857e-01,5.062e-03
7.876e-01,1.519e-02
7.896e-01,1.012e-02
7.916e-01,0.000e+00
7.936e-01,1.012e-02
7.955e-01,1.012e-02
7.975e-01,1.519e-02
7.995e-01,1.519e-02
8.015e-01,1.012e-02
8.034e-01,1.012e-02
8.054e-01,1.012e-02
8.074e-01,1.012e-02
8.094e-01,2.531e-02
8.113e-01,0.000e+00
8.133e-01,1.012e-02
8.153e-01,1.519e-02
8.173e-01,2.025e-02
8.192e-01,1.519e-02
8.212e-01,3.037e-02
8.232e-01,1.519e-02
8.252e-01,2.531e-02
8.271e-01,3.543e-02
8.291e-01,2.531e-02
8.311e-01,4.556e-02
8.331e-01,5.062e-02
8.350e-01,4.050e-02
8.370e-01,3.037e-02
8.390e-01,6.581e-02
8.410e-01,7.593e-02
8.430e-01,5.062e-02
8.449e-01,5.568e-02
8.469e-01,6.075e-02
8.489e-01,9.618e-02
8.509e-01,1.417e-01
8.528e-01,1.114e-01
8.548e-01,1.721e-01
8.568e-01,1.012e-01
8.588e-01,1.671e-01
8.607e-01,1.620e-01
8.627e-01,1.924e-01
8.647e-01,1.924e-01
8.667e-01,2.227e-01
8.686e-01,3.240e-01
8.706e-01,3.645e-01
8.726e-01,3.645e-01
8.746e-01,4.657e-01
8.765e-01,4.202e-01
8.785e-01,5.214e-01
8.805e-01,5.467e-01
8.825e-01,7.087e-01
8.844e-01,7.289e-01
8.864e-01,7.745e-01
8.884e-01,8.909e-01
8.904e-01,1.134e+00
8.923e-01,1.063e+00
8.943e-01,1.463e+00
8.963e-01,1.524e+00
8.983e-01,1.746e+00
9.002e-01,1.863e+00
9.022e-01,2.162e+00
9.042e-01,2.237e+00
9.062e-01,2.840e+00
9.081e-01,2.916e+00
9.101e-01,3.589e+00
9.121e-01,3.878e+00
9.141e-01,4.566e+00
9.160e-01,5.077e+00
9.180e-01,6.004e+00
9.200e-01,6.064e+00
9.220e-01,7.588e+00
9.239e-01,8.489e+00
9.259e-01,1.005e+01
9.279e-01,1.016e+01
9.299e-01,1.238e+01
9.318e-01,1.399e+01
9.338e-01,1.619e+01
9.358e-01,1.641e+01
9.378e-01,1.927e+01
9.397e-01,2.184e+01
9.417e-01,2.417e+01
9.437e-01,2.501e+01
9.457e-01,2.856e+01
9.477e-01,3.109e+01
9.496e-01,3.184e+01
9.516e-01,3.008e+01
9.536e-01,3.127e+01
9.556e-01,2.896e+01
9.575e-01,2.555e+01
9.595e-01,1.999e+01
9.615e-01,1.636e+01
9.635e-01,1.034e+01
9.654e-01,6.110e+00
9.674e-01,2.521e+00
9.694e-01,1.028e+00
9.714e-01,2.835e-01
9.733e-01,4.556e-02
9.753e-01,0.000e+00
9.773e-01,0.000e+00
9.793e-01,0.000e+00
9.812e-01,0.000e+00
9.832e-01,0.000e+00
9.852e-01,0.000e+00
9.872e-01,0.000e+00
9.891e-01,0.000e+00
9.911e-01,0.000e+00
9.931e-01,0.000e+00
9.951e-01,0.000e+00
9.970e-01,0.000e+00
9.990e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_055.csv <==
transmittance,probability_density
6.214e-01,0.000e+00
6.233e-01,0.000e+00
6.252e-01,0.000e+00
6.271e-01,0.000e+00
6.290e-01,0.000e+00
6.309e-01,0.000e+00
6.328e-01,0.000e+00
6.347e-01,0.000e+00
6.366e-01,0.000e+00
6.385e-01,0.000e+00
6.404e-01,0.000e+00
6.423e-01,0.000e+00
6.442e-01,0.000e+00
6.461e-01,0.000e+00
6.480e-01,0.000e+00
6.499e-01,0.000e+00
6.518e-01,0.000e+00
6.537e-01,0.000e+00
6.556e-01,0.000e+00
6.575e-01,0.000e+00
6.594e-01,0.000e+00
6.613e-01,0.000e+00
6.632e-01,0.000e+00
6.651e-01,0.000e+00
6.669e-01,0.000e+00
6.688e-01,0.000e+00
6.707e-01,0.000e+00
6.726e-01,0.000e+00
6.745e-01,0.000e+00
6.764e-01,0.000e+00
6.783e-01,0.000e+00
6.802e-01,0.000e+00
6.821e-01,5.269e-03
6.840e-01,0.000e+00
6.859e-01,0.000e+00
6.878e-01,0.000e+00
6.897e-01,0.000e+00
6.916e-01,0.000e+00
6.935e-01,0.000e+00
6.954e-01,0.000e+00
6.973e-01,0.000e+00
6.992e-01,0.000e+00
7.011e-01,0.000e+00
7.030e-01,0.000e+00
7.049e-01,0.000e+00
7.068e-01,0.000e+00
7.087e-01,0.000e+00
7.106e-01,0.000e+00
7.125e-01,0.000e+00
7.144e-01,0.000e+00
7.163e-01,0.000e+00
7.182e-01,0.000e+00
7.201e-01,0.000e+00
7.220e-01,0.000e+00
7.239e-01,0.000e+00
7.258e-01,0.000e+00
7.277e-01,0.000e+00
7.296e-01,0.000e+00
7.315e-01,0.000e+00
7.334e-01,0.000e+00
7.353e-01,0.000e+00
7.372e-01,0.000e+00
7.391e-01,0.000e+00
7.410e-01,0.000e+00
7.429e-01,0.000e+00
7.448e-01,5.269e-03
7.467e-01,0.000e+00
7.486e-01,0.000e+00
7.504e-01,0.000e+00
7.523e-01,0.000e+00
7.542e-01,0.000e+00
7.561e-01,0.000e+00
7.580e-01,0.000e+00
7.599e-01,0.000e+00
7.618e-01,0.000e+00
7.637e-01,0.000e+00
7.656e-01,0.000e+00
7.675e-01,0.000e+00
7.694e-01,0.000e+00
7.713e-01,0.000e+00
7.732e-01,0.000e+00
7.751e-01,5.269e-03
7.770e-01,5.269e-03
7.789e-01,5.269e-03
7.808e-01,0.000e+00
7.827e-01,0.000e+00
7.846e-01,0.000e+00
7.865e-01,5.269e-03
7.884e-01,0.000e+00
7.903e-01,0.000e+00
7.922e-01,0.000e+00
7.941e-01,5.269e-03
7.960e-01,5.269e-03
7.979e-01,0.000e+00
7.998e-01,1.054e-02
8.017e-01,5.269e-03
8.036e-01,1.054e-02
8.055e-01,0.000e+00
8.074e-01,1.581e-02
8.093e-01,1.054e-02
8.112e-01,2.108e-02
8.131e-01,5.269e-03
8.150e-01,2.108e-02
8.169e-01,0.000e+00
8.188e-01,1.581e-02
8.207e-01,1.054e-02
8.226e-01,1.054e-02
8.245e-01,2.108e-02
8.264e-01,1.054e-02
8.283e-01,0.000e+00
8.302e-01,4.216e-02
8.321e-01,2.108e-02
8.339e-01,2.108e-02
8.358e-01,1.054e-02
8.377e-01,5.796e-02
8.396e-01,4.216e-02
8.415e-01,4.743e-02
8.434e-01,4.216e-02
8.453e-01,3.689e-02
8.472e-01,4.216e-02
8.491e-01,7.377e-02
8.510e-01,6.850e-02
8.529e-01,5.269e-02
8.548e-01,5.796e-02
8.567e-01,9.485e-02
8.586e-01,9.485e-02
8.605e-01,1.265e-01
8.624e-01,1.686e-01
8.643e-01,1.054e-01
8.662e-01,1.528e-01
8.681e-01,1.897e-01
8.700e-01,1.528e-01
8.719e-01,2.319e-01
8.738e-01,2.529e-01
8.757e-01,2.635e-01
8.776e-01,3.531e-01
8.795e-01,4.268e-01
8.814e-01,4.005e-01
8.833e-01,5.059e-01
8.852e-01,4.690e-01
8.871e-01,6.587e-01
8.890e-01,6.323e-01
8.909e-01,7.535e-01
8.928e-01,9.063e-01
8.947e-01,9.169e-01
8.966e-01,1.096e+00
8.985e-01,1.223e+00
9.004e-01,1.460e+00
9.023e-01,1.539e+00
9.042e-01,2.039e+00
9.061e-01,1.902e+00
9.080e-01,2.271e+00
9.099e-01,2.735e+00
9.118e-01,2.782e+00
9.137e-01,3.372e+00
9.156e-01,3.636e+00
9.174e-01,4.389e+00
9.193e-01,4.837e+00
9.212e-01,5.665e+00
9.231e-01,6.582e+00
9.250e-01,7.214e+00
9.269e-01,8.510e+00
9.288e-01,9.559e+00
9.307e-01,1.099e+01
9.326e-01,1.213e+01
9.345e-01,1.409e+01
9.364e-01,1.616e+01
9.383e-01,1.814e+01
9.402e-01,1.982e+01
9.421e-01,2.197e+01
9.440e-01,2.498e+01
9.459e-01,2.752e+01
9.478e-01,3.013e+01
9.497e-01,3.261e+01
9.516e-01,3.393e+01
9.535e-01,3.394e+01
9.554e-01,3.278e+01
9.573e-01,3.120e+01
9.592e-01,2.701e+01
9.611e-01,2.239e+01
9.630e-01,1.681e+01
9.649e-01,1.068e+01
9.668e-01,6.281e+00
9.687e-01,2.598e+00
9.706e-01,9.801e-01
9.725e-01,2.793e-01
9.744e-01,3.162e-02
9.763e-01,0.000e+00
9.782e-01,0.000e+00
9.801e-01,0.000e+00
9.820e-01,0.000e+00
9.839e-01,0.000e+00
9.858e-01,0.000e+00
9.877e-01,0.000e+00
9.896e-01,0.000e+00
9.915e-01,0.000e+00
9.934e-01,0.000e+00
9.953e-01,0.000e+00
9.972e-01,0.000e+00
9.991e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_056.csv <==
transmittance,probability_density
6.365e-01,0.000e+00
6.383e-01,0.000e+00
6.401e-01,0.000e+00
6.419e-01,0.000e+00
6.437e-01,0.000e+00
6.456e-01,0.000e+00
6.474e-01,0.000e+00
6.492e-01,0.000e+00
6.510e-01,0.000e+00
6.529e-01,0.000e+00
6.547e-01,0.000e+00
6.565e-01,0.000e+00
6.583e-01,0.000e+00
6.601e-01,0.000e+00
6.620e-01,0.000e+00
6.638e-01,0.000e+00
6.656e-01,0.000e+00
6.674e-01,0.000e+00
6.693e-01,0.000e+00
6.711e-01,0.000e+00
6.729e-01,0.000e+00
6.747e-01,0.000e+00
6.765e-01,0.000e+00
6.784e-01,0.000e+00
6.802e-01,0.000e+00
6.820e-01,0.000e+00
6.838e-01,0.000e+00
6.857e-01,0.000e+00
6.875e-01,0.000e+00
6.893e-01,0.000e+00
6.911e-01,0.000e+00
6.929e-01,0.000e+00
6.948e-01,0.000e+00
6.966e-01,0.000e+00
6.984e-01,5.488e-03
7.002e-01,0.000e+00
7.021e-01,0.000e+00
7.039e-01,0.000e+00
7.057e-01,0.000e+00
7.075e-01,0.000e+00
7.093e-01,0.000e+00
7.112e-01,0.000e+00
7.130e-01,0.000e+00
7.148e-01,0.000e+00
7.166e-01,0.000e+00
7.185e-01,0.000e+00
7.203e-01,0.000e+00
7.221e-01,0.000e+00
7.239e-01,0.000e+00
7.257e-01,0.000e+00
7.276e-01,0.000e+00
7.294e-01,0.000e+00
7.312e-01,0.000e+00
7.330e-01,0.000e+00
7.349e-01,0.000e+00
7.367e-01,0.000e+00
7.385e-01,0.000e+00
7.403e-01,0.000e+00
7.421e-01,0.000e+00
7.440e-01,0.000e+00
7.458e-01,0.000e+00
7.476e-01,0.000e+00
7.494e-01,0.000e+00
7.513e-01,0.000e+00
7.531e-01,0.000e+00
7.549e-01,0.000e+00
7.567e-01,0.000e+00
7.585e-01,0.000e+00
7.604e-01,0.000e+00
7.622e-01,0.000e+00
7.640e-01,0.000e+00
7.658e-01,5.488e-03
7.677e-01,0.000e+00
7.695e-01,0.000e+00
7.713e-01,0.000e+00
7.731e-01,0.000e+00
7.749e-01,0.000e+00
7.768e-01,0.000e+00
7.786e-01,0.000e+00
7.804e-01,0.000e+00
7.822e-01,0.000e+00
7.841e-01,0.000e+00
7.859e-01,0.000e+00
7.877e-01,5.488e-03
7.895e-01,5.488e-03
7.913e-01,0.000e+00
7.932e-01,0.000e+00
7.950e-01,5.488e-03
7.968e-01,0.000e+00
7.986e-01,5.488e-03
8.005e-01,0.000e+00
8.023e-01,0.000e+00
8.041e-01,1.098e-02
8.059e-01,0.000e+00
8.078e-01,0.000e+00
8.096e-01,0.000e+00
8.114e-01,1.098e-02
8.132e-01,5.488e-03
8.150e-01,0.000e+00
8.169e-01,1.098e-02
8.187e-01,2.195e-02
8.205e-01,1.098e-02
8.223e-01,5.488e-03
8.242e-01,0.000e+00
8.260e-01,2.195e-02
8.278e-01,1.098e-02
8.296e-01,2.195e-02
8.314e-01,0.000e+00
8.333e-01,1.646e-02
8.351e-01,5.488e-03
8.369e-01,3.293e-02
8.387e-01,1.646e-02
8.406e-01,2.195e-02
8.424e-01,1.646e-02
8.442e-01,2.195e-02
8.460e-01,2.744e-02
8.478e-01,2.744e-02
8.497e-01,8.780e-02
8.515e-01,3.293e-02
8.533e-01,6.585e-02
8.551e-01,3.293e-02
8.570e-01,4.390e-02
8.588e-01,9.329e-02
8.606e-01,6.036e-02
8.624e-01,7.134e-02
8.642e-01,7.134e-02
8.661e-01,9.878e-02
8.679e-01,8.780e-02
8.697e-01,1.591e-01
8.715e-01,1.317e-01
8.734e-01,1.098e-01
8.752e-01,2.195e-01
8.770e-01,1.701e-01
8.788e-01,1.976e-01
8.806e-01,2.744e-01
8.825e-01,3.457e-01
8.843e-01,3.073e-01
8.861e-01,3.732e-01
8.879e-01,4.225e-01
8.898e-01,5.378e-01
8.916e-01,5.323e-01
8.934e-01,6.585e-01
8.952e-01,7.024e-01
8.970e-01,7.628e-01
8.989e-01,8.396e-01
9.007e-01,1.004e+00
9.025e-01,1.174e+00
9.043e-01,1.273e+00
9.062e-01,1.597e+00
9.080e-01,1.663e+00
9.098e-01,2.091e+00
9.116e-01,2.085e+00
9.134e-01,2.480e+00
9.153e-01,2.777e+00
9.171e-01,3.161e+00
9.189e-01,3.803e+00
9.207e-01,4.346e+00
9.226e-01,4.593e+00
9.244e-01,5.427e+00
9.262e-01,6.892e+00
9.280e-01,7.167e+00
9.298e-01,8.171e+00
9.317e-01,9.746e+00
9.335e-01,1.085e+01
9.353e-01,1.304e+01
9.371e-01,1.393e+01
9.390e-01,1.624e+01
9.408e-01,1.875e+01
9.426e-01,2.175e+01
9.444e-01,2.286e+01
9.462e-01,2.565e+01
9.481e-01,2.856e+01
9.499e-01,3.140e+01
9.517e-01,3.616e+01
9.535e-01,3.586e+01
9.554e-01,3.605e+01
9.572e-01,3.495e+01
9.590e-01,3.458e+01
9.608e-01,2.814e+01
9.626e-01,2.367e+01
9.645e-01,1.757e+01
9.663e-01,1.105e+01
9.681e-01,6.667e+00
9.699e-01,2.513e+00
9.718e-01,9.329e-01
9.736e-01,2.579e-01
9.754e-01,2.744e-02
9.772e-01,0.000e+00
9.790e-01,0.000e+00
9.809e-01,0.000e+00
9.827e-01,0.000e+00
9.845e-01,0.000e+00
9.863e-01,0.000e+00
9.882e-01,0.000e+00
9.900e-01,0.000e+00
9.918e-01,0.000e+00
9.936e-01,0.000e+00
9.954e-01,0.000e+00
9.973e-01,0.000e+00
9.991e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_057.csv <==
transmittance,probability_density
6.514e-01,0.000e+00
6.532e-01,0.000e+00
6.549e-01,0.000e+00
6.567e-01,0.000e+00
6.584e-01,0.000e+00
6.602e-01,0.000e+00
6.619e-01,0.000e+00
6.636e-01,0.000e+00
6.654e-01,0.000e+00
6.671e-01,0.000e+00
6.689e-01,0.000e+00
6.706e-01,0.000e+00
6.724e-01,0.000e+00
6.741e-01,0.000e+00
6.759e-01,0.000e+00
6.776e-01,0.000e+00
6.794e-01,0.000e+00
6.811e-01,0.000e+00
6.829e-01,0.000e+00
6.846e-01,0.000e+00
6.864e-01,0.000e+00
6.881e-01,0.000e+00
6.899e-01,0.000e+00
6.916e-01,0.000e+00
6.934e-01,0.000e+00
6.951e-01,0.000e+00
6.968e-01,0.000e+00
6.986e-01,0.000e+00
7.003e-01,0.000e+00
7.021e-01,0.000e+00
7.038e-01,0.000e+00
7.056e-01,0.000e+00
7.073e-01,0.000e+00
7.091e-01,0.000e+00
7.108e-01,0.000e+00
7.126e-01,0.000e+00
7.143e-01,0.000e+00
7.161e-01,5.723e-03
7.178e-01,0.000e+00
7.196e-01,0.000e+00
7.213e-01,0.000e+00
7.231e-01,0.000e+00
7.248e-01,0.000e+00
7.266e-01,0.000e+00
7.283e-01,0.000e+00
7.300e-01,0.000e+00
7.318e-01,0.000e+00
7.335e-01,0.000e+00
7.353e-01,0.000e+00
7.370e-01,0.000e+00
7.388e-01,0.000e+00
7.405e-01,0.000e+00
7.423e-01,0.000e+00
7.440e-01,0.000e+00
7.458e-01,0.000e+00
7.475e-01,0.000e+00
7.493e-01,0.000e+00
7.510e-01,0.000e+00
7.528e-01,0.000e+00
7.545e-01,0.000e+00
7.563e-01,0.000e+00
7.580e-01,0.000e+00
7.597e-01,0.000e+00
7.615e-01,0.000e+00
7.632e-01,0.000e+00
7.650e-01,0.000e+00
7.667e-01,0.000e+00
7.685e-01,0.000e+00
7.702e-01,0.000e+00
7.720e-01,0.000e+00
7.737e-01,0.000e+00
7.755e-01,0.000e+00
7.772e-01,0.000e+00
7.790e-01,0.000e+00
7.807e-01,0.000e+00
7.825e-01,0.000e+00
7.842e-01,0.000e+00
7.860e-01,5.723e-03
7.877e-01,0.000e+00
7.895e-01,0.000e+00
7.912e-01,0.000e+00
7.929e-01,0.000e+00
7.947e-01,0.000e+00
7.964e-01,5.723e-03
7.982e-01,0.000e+00
7.999e-01,0.000e+00
8.017e-01,5.723e-03
8.034e-01,0.000e+00
8.052e-01,0.000e+00
8.069e-01,0.000e+00
8.087e-01,0.000e+00
8.104e-01,1.145e-02
8.122e-01,0.000e+00
8.139e-01,5.723e-03
8.157e-01,5.723e-03
8.174e-01,0.000e+00
8.192e-01,0.000e+00
8.209e-01,0.000e+00
8.227e-01,1.145e-02
8.244e-01,5.723e-03
8.261e-01,5.723e-03
8.279e-01,5.723e-03
8.296e-01,1.145e-02
8.314e-01,2.862e-02
8.331e-01,0.000e+00
8.349e-01,0.000e+00
8.366e-01,5.723e-03
8.384e-01,1.717e-02
8.401e-01,1.717e-02
8.419e-01,1.145e-02
8.436e-01,2.289e-02
8.454e-01,2.289e-02
8.471e-01,1.717e-02
8.489e-01,1.145e-02
8.506e-01,4.006e-02
8.524e-01,5.723e-03
8.541e-01,2.289e-02
8.558e-01,2.862e-02
8.576e-01,4.006e-02
8.593e-01,5.151e-02
8.611e-01,6.296e-02
8.628e-01,6.296e-02
8.646e-01,7.440e-02
8.663e-01,8.585e-02
8.681e-01,5.723e-02
8.698e-01,5.723e-02
8.716e-01,9.729e-02
8.733e-01,6.868e-02
8.751e-01,1.202e-01
8.768e-01,1.259e-01
8.786e-01,9.729e-02
8.803e-01,1.545e-01
8.821e-01,1.774e-01
8.838e-01,1.831e-01
8.856e-01,2.575e-01
8.873e-01,2.518e-01
8.890e-01,3.148e-01
8.908e-01,4.006e-01
8.925e-01,3.835e-01
8.943e-01,4.464e-01
8.960e-01,4.407e-01
8.978e-01,6.353e-01
8.995e-01,7.440e-01
9.013e-01,6.582e-01
9.030e-01,8.985e-01
9.048e-01,8.814e-01
9.065e-01,9.615e-01
9.083e-01,1.276e+00
9.100e-01,1.488e+00
9.118e-01,1.711e+00
9.135e-01,1.900e+00
9.153e-01,2.203e+00
9.170e-01,2.186e+00
9.188e-01,2.867e+00
9.205e-01,2.953e+00
9.222e-01,3.754e+00
9.240e-01,4.304e+00
9.257e-01,4.676e+00
9.275e-01,5.357e+00
9.292e-01,6.519e+00
9.310e-01,7.211e+00
9.327e-01,8.642e+00
9.345e-01,9.621e+00
9.362e-01,1.079e+01
9.380e-01,1.347e+01
9.397e-01,1.383e+01
9.415e-01,1.730e+01
9.432e-01,1.918e+01
9.450e-01,2.253e+01
9.467e-01,2.363e+01
9.485e-01,2.835e+01
9.502e-01,2.994e+01
9.520e-01,3.487e+01
9.537e-01,3.605e+01
9.554e-01,4.037e+01
9.572e-01,3.788e+01
9.589e-01,3.892e+01
9.607e-01,3.439e+01
9.624e-01,3.139e+01
9.642e-01,2.413e+01
9.659e-01,1.893e+01
9.677e-01,1.074e+01
9.694e-01,6.227e+00
9.712e-01,2.495e+00
9.729e-01,8.413e-01
9.747e-01,2.347e-01
9.764e-01,2.289e-02
9.782e-01,0.000e+00
9.799e-01,0.000e+00
9.817e-01,0.000e+00
9.834e-01,0.000e+00
9.851e-01,0.000e+00
9.869e-01,0.000e+00
9.886e-01,0.000e+00
9.904e-01,0.000e+00
9.921e-01,0.000e+00
9.939e-01,0.000e+00
9.956e-01,0.000e+00
9.974e-01,0.000e+00
9.991e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_058.csv <==
transmittance,probability_density
6.657e-01,0.000e+00
6.673e-01,0.000e+00
6.690e-01,0.000e+00
6.707e-01,0.000e+00
6.724e-01,0.000e+00
6.740e-01,0.000e+00
6.757e-01,0.000e+00
6.774e-01,0.000e+00
6.791e-01,0.000e+00
6.807e-01,0.000e+00
6.824e-01,0.000e+00
6.841e-01,0.000e+00
6.858e-01,0.000e+00
6.874e-01,0.000e+00
6.891e-01,0.000e+00
6.908e-01,0.000e+00
6.925e-01,0.000e+00
6.941e-01,0.000e+00
6.958e-01,0.000e+00
6.975e-01,0.000e+00
6.992e-01,0.000e+00
7.009e-01,0.000e+00
7.025e-01,0.000e+00
7.042e-01,0.000e+00
7.059e-01,0.000e+00
7.076e-01,0.000e+00
7.092e-01,0.000e+00
7.109e-01,0.000e+00
7.126e-01,0.000e+00
7.143e-01,0.000e+00
7.159e-01,0.000e+00
7.176e-01,0.000e+00
7.193e-01,0.000e+00
7.210e-01,0.000e+00
7.226e-01,0.000e+00
7.243e-01,0.000e+00
7.260e-01,0.000e+00
7.277e-01,0.000e+00
7.293e-01,0.000e+00
7.310e-01,5.967e-03
7.327e-01,0.000e+00
7.344e-01,0.000e+00
7.360e-01,0.000e+00
7.377e-01,0.000e+00
7.394e-01,0.000e+00
7.411e-01,0.000e+00
7.427e-01,0.000e+00
7.444e-01,0.000e+00
7.461e-01,0.000e+00
7.478e-01,0.000e+00
7.495e-01,0.000e+00
7.511e-01,0.000e+00
7.528e-01,0.000e+00
7.545e-01,0.000e+00
7.562e-01,0.000e+00
7.578e-01,0.000e+00
7.595e-01,0.000e+00
7.612e-01,0.000e+00
7.629e-01,0.000e+00
7.645e-01,0.000e+00
7.662e-01,0.000e+00
7.679e-01,0.000e+00
7.696e-01,0.000e+00
7.712e-01,0.000e+00
7.729e-01,0.000e+00
7.746e-01,0.000e+00
7.763e-01,0.000e+00
7.779e-01,0.000e+00
7.796e-01,0.000e+00
7.813e-01,0.000e+00
7.830e-01,0.000e+00
7.846e-01,0.000e+00
7.863e-01,0.000e+00
7.880e-01,0.000e+00
7.897e-01,0.000e+00
7.913e-01,0.000e+00
7.930e-01,0.000e+00
7.947e-01,0.000e+00
7.964e-01,0.000e+00
7.981e-01,0.000e+00
7.997e-01,0.000e+00
8.014e-01,0.000e+00
8.031e-01,0.000e+00
8.048e-01,1.193e-02
8.064e-01,0.000e+00
8.081e-01,0.000e+00
8.098e-01,0.000e+00
8.115e-01,0.000e+00
8.131e-01,0.000e+00
8.148e-01,5.967e-03
8.165e-01,0.000e+00
8.182e-01,0.000e+00
8.198e-01,0.000e+00
8.215e-01,5.967e-03
8.232e-01,5.967e-03
8.249e-01,1.193e-02
8.265e-01,0.000e+00
8.282e-01,0.000e+00
8.299e-01,0.000e+00
8.316e-01,0.000e+00
8.332e-01,1.790e-02
8.349e-01,5.967e-03
8.366e-01,0.000e+00
8.383e-01,5.967e-03
8.400e-01,1.193e-02
8.416e-01,1.790e-02
8.433e-01,5.967e-03
8.450e-01,5.967e-03
8.467e-01,0.000e+00
8.483e-01,1.790e-02
8.500e-01,1.193e-02
8.517e-01,3.580e-02
8.534e-01,5.967e-03
8.550e-01,2.387e-02
8.567e-01,1.790e-02
8.584e-01,3.580e-02
8.601e-01,1.193e-02
8.617e-01,1.790e-02
8.634e-01,2.983e-02
8.651e-01,2.983e-02
8.668e-01,5.370e-02
8.684e-01,3.580e-02
8.701e-01,6.564e-02
8.718e-01,7.160e-02
8.735e-01,9.547e-02
8.751e-01,6.564e-02
8.768e-01,1.014e-01
8.785e-01,8.950e-02
8.802e-01,5.967e-02
8.818e-01,1.014e-01
8.835e-01,1.432e-01
8.852e-01,1.193e-01
8.869e-01,1.193e-01
8.886e-01,1.551e-01
8.902e-01,2.506e-01
8.919e-01,2.387e-01
8.936e-01,2.685e-01
8.953e-01,3.103e-01
8.969e-01,3.640e-01
8.986e-01,4.057e-01
9.003e-01,5.191e-01
9.020e-01,4.595e-01
9.036e-01,6.444e-01
9.053e-01,7.220e-01
9.070e-01,9.010e-01
9.087e-01,8.831e-01
9.103e-01,9.070e-01
9.120e-01,9.666e-01
9.137e-01,1.557e+00
9.154e-01,1.623e+00
9.170e-01,1.736e+00
9.187e-01,2.106e+00
9.204e-01,2.250e+00
9.221e-01,2.667e+00
9.237e-01,2.900e+00
9.254e-01,3.532e+00
9.271e-01,4.350e+00
9.288e-01,4.768e+00
9.304e-01,5.072e+00
9.321e-01,6.391e+00
9.338e-01,7.268e+00
9.355e-01,8.616e+00
9.372e-01,9.499e+00
9.388e-01,1.156e+01
9.405e-01,1.338e+01
9.422e-01,1.492e+01
9.439e-01,1.646e+01
9.455e-01,2.087e+01
9.472e-01,2.322e+01
9.489e-01,2.627e+01
9.506e-01,2.782e+01
9.522e-01,3.278e+01
9.539e-01,3.661e+01
9.556e-01,3.985e+01
9.573e-01,4.281e+01
9.589e-01,3.945e+01
9.606e-01,4.163e+01
9.623e-01,3.775e+01
9.640e-01,3.272e+01
9.656e-01,2.463e+01
9.673e-01,1.945e+01
9.690e-01,1.144e+01
9.707e-01,6.116e+00
9.723e-01,2.190e+00
9.740e-01,8.055e-01
9.757e-01,1.492e-01
9.774e-01,1.790e-02
9.791e-01,0.000e+00
9.807e-01,0.000e+00
9.824e-01,0.000e+00
9.841e-01,0.000e+00
9.858e-01,0.000e+00
9.874e-01,0.000e+00
9.891e-01,0.000e+00
9.908e-01,0.000e+00
9.925e-01,0.000e+00
9.941e-01,0.000e+00
9.958e-01,0.000e+00
9.975e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_059.csv <==
transmittance,probability_density
6.796e-01,0.000e+00
6.812e-01,0.000e+00
6.828e-01,0.000e+00
6.844e-01,0.000e+00
6.860e-01,0.000e+00
6.877e-01,0.000e+00
6.893e-01,0.000e+00
6.909e-01,0.000e+00
6.925e-01,0.000e+00
6.941e-01,0.000e+00
6.957e-01,0.000e+00
6.973e-01,0.000e+00
6.989e-01,0.000e+00
7.005e-01,0.000e+00
7.021e-01,0.000e+00
7.037e-01,0.000e+00
7.053e-01,0.000e+00
7.069e-01,0.000e+00
7.085e-01,0.000e+00
7.101e-01,0.000e+00
7.117e-01,0.000e+00
7.133e-01,0.000e+00
7.150e-01,0.000e+00
7.166e-01,0.000e+00
7.182e-01,0.000e+00
7.198e-01,0.000e+00
7.214e-01,0.000e+00
7.230e-01,0.000e+00
7.246e-01,0.000e+00
7.262e-01,0.000e+00
7.278e-01,0.000e+00
7.294e-01,0.000e+00
7.310e-01,0.000e+00
7.326e-01,0.000e+00
7.342e-01,0.000e+00
7.358e-01,0.000e+00
7.374e-01,0.000e+00
7.390e-01,0.000e+00
7.406e-01,0.000e+00
7.423e-01,0.000e+00
7.439e-01,0.000e+00
7.455e-01,0.000e+00
7.471e-01,6.227e-03
7.487e-01,0.000e+00
7.503e-01,0.000e+00
7.519e-01,0.000e+00
7.535e-01,0.000e+00
7.551e-01,0.000e+00
7.567e-01,0.000e+00
7.583e-01,0.000e+00
7.599e-01,0.000e+00
7.615e-01,0.000e+00
7.631e-01,0.000e+00
7.647e-01,0.000e+00
7.663e-01,0.000e+00
7.679e-01,0.000e+00
7.696e-01,0.000e+00
7.712e-01,0.000e+00
7.728e-01,0.000e+00
7.744e-01,0.000e+00
7.760e-01,0.000e+00
7.776e-01,0.000e+00
7.792e-01,0.000e+00
7.808e-01,0.000e+00
7.824e-01,0.000e+00
7.840e-01,0.000e+00
7.856e-01,0.000e+00
7.872e-01,0.000e+00
7.888e-01,0.000e+00
7.904e-01,0.000e+00
7.920e-01,0.000e+00
7.936e-01,0.000e+00
7.952e-01,0.000e+00
7.969e-01,0.000e+00
7.985e-01,0.000e+00
8.001e-01,0.000e+00
8.017e-01,0.000e+00
8.033e-01,0.000e+00
8.049e-01,0.000e+00
8.065e-01,0.000e+00
8.081e-01,0.000e+00
8.097e-01,0.000e+00
8.113e-01,0.000e+00
8.129e-01,0.000e+00
8.145e-01,6.227e-03
8.161e-01,0.000e+00
8.177e-01,0.000e+00
8.193e-01,0.000e+00
8.209e-01,0.000e+00
8.225e-01,6.227e-03
8.242e-01,0.000e+00
8.258e-01,6.227e-03
8.274e-01,0.000e+00
8.290e-01,0.000e+00
8.306e-01,6.227e-03
8.322e-01,0.000e+00
8.338e-01,0.000e+00
8.354e-01,1.245e-02
8.370e-01,0.000e+00
8.386e-01,6.227e-03
8.402e-01,6.227e-03
8.418e-01,0.000e+00
8.434e-01,1.245e-02
8.450e-01,0.000e+00
8.466e-01,6.227e-03
8.482e-01,6.227e-03
8.498e-01,1.245e-02
8.515e-01,1.245e-02
8.531e-01,6.227e-03
8.547e-01,6.227e-03
8.563e-01,6.227e-03
8.579e-01,1.868e-02
8.595e-01,1.868e-02
8.611e-01,1.868e-02
8.627e-01,3.736e-02
8.643e-01,2.491e-02
8.659e-01,1.868e-02
8.675e-01,1.245e-02
8.691e-01,2.491e-02
8.707e-01,3.736e-02
8.723e-01,6.227e-03
8.739e-01,4.359e-02
8.755e-01,8.095e-02
8.771e-01,4.359e-02
8.788e-01,6.227e-02
8.804e-01,6.227e-02
8.820e-01,9.341e-02
8.836e-01,1.059e-01
8.852e-01,8.095e-02
8.868e-01,1.183e-01
8.884e-01,8.718e-02
8.900e-01,1.059e-01
8.916e-01,1.744e-01
8.932e-01,7.472e-02
8.948e-01,1.681e-01
8.964e-01,1.993e-01
8.980e-01,3.238e-01
8.996e-01,2.927e-01
9.012e-01,3.674e-01
9.028e-01,3.363e-01
9.044e-01,3.923e-01
9.061e-01,4.919e-01
9.077e-01,5.791e-01
9.093e-01,6.974e-01
9.109e-01,7.348e-01
9.125e-01,8.718e-01
9.141e-01,1.046e+00
9.157e-01,9.403e-01
9.173e-01,1.270e+00
9.189e-01,1.625e+00
9.205e-01,1.681e+00
9.221e-01,2.061e+00
9.237e-01,2.292e+00
9.253e-01,2.460e+00
9.269e-01,2.896e+00
9.285e-01,3.655e+00
9.301e-01,4.054e+00
9.317e-01,4.614e+00
9.334e-01,5.287e+00
9.350e-01,6.314e+00
9.366e-01,7.217e+00
9.382e-01,8.307e+00
9.398e-01,1.011e+01
9.414e-01,1.150e+01
9.430e-01,1.345e+01
9.446e-01,1.546e+01
9.462e-01,1.866e+01
9.478e-01,2.159e+01
9.494e-01,2.431e+01
9.510e-01,2.737e+01
9.526e-01,3.044e+01
9.542e-01,3.483e+01
9.558e-01,3.808e+01
9.574e-01,4.208e+01
9.590e-01,4.507e+01
9.607e-01,4.373e+01
9.623e-01,4.380e+01
9.639e-01,3.893e+01
9.655e-01,3.450e+01
9.671e-01,2.640e+01
9.687e-01,1.952e+01
9.703e-01,1.136e+01
9.719e-01,5.791e+00
9.735e-01,2.292e+00
9.751e-01,6.663e-01
9.767e-01,8.718e-02
9.783e-01,1.245e-02
9.799e-01,0.000e+00
9.815e-01,0.000e+00
9.831e-01,0.000e+00
9.847e-01,0.000e+00
9.863e-01,0.000e+00
9.880e-01,0.000e+00
9.896e-01,0.000e+00
9.912e-01,0.000e+00
9.928e-01,0.000e+00
9.944e-01,0.000e+00
9.960e-01,0.000e+00
9.976e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_06.csv <==
transmittance,probability_density
6.928e-01,0.000e+00
6.943e-01,0.000e+00
6.958e-01,0.000e+00
6.974e-01,0.000e+00
6.989e-01,0.000e+00
7.005e-01,0.000e+00
7.020e-01,0.000e+00
7.035e-01,0.000e+00
7.051e-01,0.000e+00
7.066e-01,0.000e+00
7.082e-01,0.000e+00
7.097e-01,0.000e+00
7.112e-01,0.000e+00
7.128e-01,0.000e+00
7.143e-01,0.000e+00
7.159e-01,0.000e+00
7.174e-01,0.000e+00
7.189e-01,0.000e+00
7.205e-01,0.000e+00
7.220e-01,0.000e+00
7.236e-01,0.000e+00
7.251e-01,0.000e+00
7.267e-01,0.000e+00
7.282e-01,0.000e+00
7.297e-01,0.000e+00
7.313e-01,0.000e+00
7.328e-01,0.000e+00
7.344e-01,0.000e+00
7.359e-01,0.000e+00
7.374e-01,0.000e+00
7.390e-01,0.000e+00
7.405e-01,0.000e+00
7.420e-01,0.000e+00
7.436e-01,0.000e+00
7.451e-01,0.000e+00
7.467e-01,0.000e+00
7.482e-01,0.000e+00
7.497e-01,0.000e+00
7.513e-01,0.000e+00
7.528e-01,0.000e+00
7.544e-01,0.000e+00
7.559e-01,0.000e+00
7.574e-01,0.000e+00
7.590e-01,0.000e+00
7.605e-01,6.494e-03
7.621e-01,0.000e+00
7.636e-01,0.000e+00
7.651e-01,0.000e+00
7.667e-01,0.000e+00
7.682e-01,0.000e+00
7.698e-01,0.000e+00
7.713e-01,0.000e+00
7.729e-01,0.000e+00
7.744e-01,0.000e+00
7.759e-01,0.000e+00
7.775e-01,0.000e+00
7.790e-01,0.000e+00
7.805e-01,0.000e+00
7.821e-01,0.000e+00
7.836e-01,0.000e+00
7.852e-01,0.000e+00
7.867e-01,0.000e+00
7.882e-01,0.000e+00
7.898e-01,0.000e+00
7.913e-01,0.000e+00
7.929e-01,0.000e+00
7.944e-01,0.000e+00
7.959e-01,0.000e+00
7.975e-01,0.000e+00
7.990e-01,0.000e+00
8.006e-01,0.000e+00
8.021e-01,0.000e+00
8.036e-01,0.000e+00
8.052e-01,0.000e+00
8.067e-01,0.000e+00
8.083e-01,0.000e+00
8.098e-01,0.000e+00
8.114e-01,0.000e+00
8.129e-01,0.000e+00
8.144e-01,0.000e+00
8.160e-01,0.000e+00
8.175e-01,0.000e+00
8.191e-01,0.000e+00
8.206e-01,0.000e+00
8.221e-01,0.000e+00
8.237e-01,6.494e-03
8.252e-01,0.000e+00
8.267e-01,0.000e+00
8.283e-01,0.000e+00
8.298e-01,0.000e+00
8.314e-01,0.000e+00
8.329e-01,0.000e+00
8.344e-01,0.000e+00
8.360e-01,6.494e-03
8.375e-01,0.000e+00
8.391e-01,1.299e-02
8.406e-01,0.000e+00
8.421e-01,0.000e+00
8.437e-01,0.000e+00
8.452e-01,6.494e-03
8.468e-01,1.299e-02
8.483e-01,0.000e+00
8.498e-01,0.000e+00
8.514e-01,6.494e-03
8.529e-01,6.494e-03
8.545e-01,6.494e-03
8.560e-01,0.000e+00
8.576e-01,1.299e-02
8.591e-01,6.494e-03
8.606e-01,1.299e-02
8.622e-01,1.948e-02
8.637e-01,0.000e+00
8.653e-01,6.494e-03
8.668e-01,2.597e-02
8.683e-01,1.299e-02
8.699e-01,3.896e-02
8.714e-01,1.948e-02
8.730e-01,3.247e-02
8.745e-01,6.494e-03
8.760e-01,1.948e-02
8.776e-01,2.597e-02
8.791e-01,3.896e-02
8.806e-01,5.844e-02
8.822e-01,3.247e-02
8.837e-01,5.844e-02
8.853e-01,5.844e-02
8.868e-01,4.545e-02
8.883e-01,9.091e-02
8.899e-01,9.091e-02
8.914e-01,1.234e-01
8.930e-01,1.364e-01
8.945e-01,8.442e-02
8.961e-01,9.091e-02
8.976e-01,1.753e-01
8.991e-01,1.429e-01
9.007e-01,1.169e-01
9.022e-01,2.338e-01
9.038e-01,3.182e-01
9.053e-01,2.532e-01
9.068e-01,4.221e-01
9.084e-01,3.571e-01
9.099e-01,4.481e-01
9.114e-01,4.610e-01
9.130e-01,6.623e-01
9.145e-01,7.208e-01
9.161e-01,8.506e-01
9.176e-01,9.026e-01
9.191e-01,1.123e+00
9.207e-01,1.013e+00
9.222e-01,1.526e+00
9.238e-01,1.552e+00
9.253e-01,1.857e+00
9.268e-01,2.513e+00
9.284e-01,2.299e+00
9.299e-01,2.805e+00
9.315e-01,3.519e+00
9.330e-01,3.935e+00
9.345e-01,4.974e+00
9.361e-01,5.045e+00
9.376e-01,6.117e+00
9.392e-01,7.578e+00
9.407e-01,8.156e+00
9.423e-01,1.064e+01
9.438e-01,1.142e+01
9.453e-01,1.332e+01
9.469e-01,1.668e+01
9.484e-01,1.838e+01
9.500e-01,2.269e+01
9.515e-01,2.496e+01
9.530e-01,2.838e+01
9.546e-01,3.355e+01
9.561e-01,3.632e+01
9.577e-01,4.219e+01
9.592e-01,4.387e+01
9.607e-01,4.657e+01
9.623e-01,4.942e+01
9.638e-01,4.559e+01
9.654e-01,4.262e+01
9.669e-01,3.505e+01
9.684e-01,2.870e+01
9.700e-01,1.844e+01
9.715e-01,1.093e+01
9.730e-01,5.779e+00
9.746e-01,1.857e+00
9.761e-01,6.039e-01
9.777e-01,7.792e-02
9.792e-01,1.299e-02
9.808e-01,0.000e+00
9.823e-01,0.000e+00
9.838e-01,0.000e+00
9.854e-01,0.000e+00
9.869e-01,0.000e+00
9.885e-01,0.000e+00
9.900e-01,0.000e+00
9.915e-01,0.000e+00
9.931e-01,0.000e+00
9.946e-01,0.000e+00
9.962e-01,0.000e+00
9.977e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_061.csv <==
transmittance,probability_density
7.058e-01,0.000e+00
7.073e-01,0.000e+00
7.088e-01,0.000e+00
7.103e-01,0.000e+00
7.117e-01,0.000e+00
7.132e-01,0.000e+00
7.147e-01,0.000e+00
7.161e-01,0.000e+00
7.176e-01,0.000e+00
7.191e-01,0.000e+00
7.206e-01,0.000e+00
7.220e-01,0.000e+00
7.235e-01,0.000e+00
7.250e-01,0.000e+00
7.265e-01,0.000e+00
7.279e-01,0.000e+00
7.294e-01,0.000e+00
7.309e-01,0.000e+00
7.324e-01,0.000e+00
7.338e-01,0.000e+00
7.353e-01,0.000e+00
7.368e-01,0.000e+00
7.383e-01,0.000e+00
7.397e-01,0.000e+00
7.412e-01,0.000e+00
7.427e-01,0.000e+00
7.442e-01,0.000e+00
7.456e-01,0.000e+00
7.471e-01,0.000e+00
7.486e-01,0.000e+00
7.501e-01,0.000e+00
7.515e-01,0.000e+00
7.530e-01,0.000e+00
7.545e-01,0.000e+00
7.560e-01,0.000e+00
7.574e-01,0.000e+00
7.589e-01,0.000e+00
7.604e-01,0.000e+00
7.619e-01,0.000e+00
7.633e-01,0.000e+00
7.648e-01,0.000e+00
7.663e-01,0.000e+00
7.678e-01,0.000e+00
7.692e-01,0.000e+00
7.707e-01,0.000e+00
7.722e-01,0.000e+00
7.737e-01,0.000e+00
7.751e-01,6.782e-03
7.766e-01,0.000e+00
7.781e-01,0.000e+00
7.796e-01,0.000e+00
7.810e-01,0.000e+00
7.825e-01,0.000e+00
7.840e-01,0.000e+00
7.855e-01,0.000e+00
7.869e-01,0.000e+00
7.884e-01,0.000e+00
7.899e-01,0.000e+00
7.914e-01,0.000e+00
7.928e-01,0.000e+00
7.943e-01,0.000e+00
7.958e-01,0.000e+00
7.972e-01,0.000e+00
7.987e-01,0.000e+00
8.002e-01,0.000e+00
8.017e-01,0.000e+00
8.031e-01,0.000e+00
8.046e-01,0.000e+00
8.061e-01,0.000e+00
8.076e-01,0.000e+00
8.090e-01,0.000e+00
8.105e-01,0.000e+00
8.120e-01,0.000e+00
8.135e-01,0.000e+00
8.149e-01,0.000e+00
8.164e-01,0.000e+00
8.179e-01,0.000e+00
8.194e-01,0.000e+00
8.208e-01,0.000e+00
8.223e-01,0.000e+00
8.238e-01,0.000e+00
8.253e-01,0.000e+00
8.267e-01,0.000e+00
8.282e-01,0.000e+00
8.297e-01,0.000e+00
8.312e-01,0.000e+00
8.326e-01,0.000e+00
8.341e-01,6.782e-03
8.356e-01,0.000e+00
8.371e-01,0.000e+00
8.385e-01,0.000e+00
8.400e-01,0.000e+00
8.415e-01,0.000e+00
8.430e-01,0.000e+00
8.444e-01,0.000e+00
8.459e-01,0.000e+00
8.474e-01,1.356e-02
8.489e-01,0.000e+00
8.503e-01,0.000e+00
8.518e-01,0.000e+00
8.533e-01,6.782e-03
8.548e-01,6.782e-03
8.562e-01,6.782e-03
8.577e-01,6.782e-03
8.592e-01,0.000e+00
8.607e-01,0.000e+00
8.621e-01,6.782e-03
8.636e-01,1.356e-02
8.651e-01,0.000e+00
8.666e-01,1.356e-02
8.680e-01,1.356e-02
8.695e-01,6.782e-03
8.710e-01,6.782e-03
8.725e-01,3.391e-02
8.739e-01,6.782e-03
8.754e-01,1.356e-02
8.769e-01,1.356e-02
8.783e-01,2.713e-02
8.798e-01,3.391e-02
8.813e-01,2.713e-02
8.828e-01,6.782e-03
8.842e-01,4.069e-02
8.857e-01,6.104e-02
8.872e-01,3.391e-02
8.887e-01,5.425e-02
8.901e-01,3.391e-02
8.916e-01,2.713e-02
8.931e-01,7.460e-02
8.946e-01,1.153e-01
8.960e-01,5.425e-02
8.975e-01,1.289e-01
8.990e-01,1.017e-01
9.005e-01,1.289e-01
9.019e-01,1.356e-01
9.034e-01,1.221e-01
9.049e-01,1.831e-01
9.064e-01,1.899e-01
9.078e-01,2.102e-01
9.093e-01,3.730e-01
9.108e-01,2.713e-01
9.123e-01,3.459e-01
9.137e-01,3.459e-01
9.152e-01,4.747e-01
9.167e-01,6.917e-01
9.182e-01,6.104e-01
9.196e-01,7.867e-01
9.211e-01,1.004e+00
9.226e-01,1.031e+00
9.241e-01,9.155e-01
9.255e-01,1.485e+00
9.270e-01,1.655e+00
9.285e-01,1.756e+00
9.300e-01,2.055e+00
9.314e-01,2.611e+00
9.329e-01,2.814e+00
9.344e-01,3.438e+00
9.359e-01,3.574e+00
9.373e-01,4.937e+00
9.388e-01,5.595e+00
9.403e-01,6.178e+00
9.418e-01,7.100e+00
9.432e-01,8.898e+00
9.447e-01,1.041e+01
9.462e-01,1.244e+01
9.477e-01,1.357e+01
9.491e-01,1.672e+01
9.506e-01,2.020e+01
9.521e-01,2.328e+01
9.536e-01,2.592e+01
9.550e-01,3.143e+01
9.565e-01,3.539e+01
9.580e-01,4.058e+01
9.594e-01,4.135e+01
9.609e-01,4.898e+01
9.624e-01,5.128e+01
9.639e-01,5.195e+01
9.653e-01,4.692e+01
9.668e-01,4.362e+01
9.683e-01,3.832e+01
9.698e-01,2.852e+01
9.712e-01,1.810e+01
9.727e-01,1.086e+01
9.742e-01,5.222e+00
9.757e-01,1.695e+00
9.771e-01,4.137e-01
9.786e-01,6.782e-02
9.801e-01,1.356e-02
9.816e-01,0.000e+00
9.830e-01,0.000e+00
9.845e-01,0.000e+00
9.860e-01,0.000e+00
9.875e-01,0.000e+00
9.889e-01,0.000e+00
9.904e-01,0.000e+00
9.919e-01,0.000e+00
9.934e-01,0.000e+00
9.948e-01,0.000e+00
9.963e-01,0.000e+00
9.978e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_062.csv <==
transmittance,probability_density
7.183e-01,0.000e+00
7.198e-01,0.000e+00
7.212e-01,0.000e+00
7.226e-01,0.000e+00
7.240e-01,0.000e+00
7.254e-01,0.000e+00
7.268e-01,0.000e+00
7.282e-01,0.000e+00
7.296e-01,0.000e+00
7.310e-01,0.000e+00
7.325e-01,0.000e+00
7.339e-01,0.000e+00
7.353e-01,0.000e+00
7.367e-01,0.000e+00
7.381e-01,0.000e+00
7.395e-01,0.000e+00
7.409e-01,0.000e+00
7.423e-01,0.000e+00
7.438e-01,0.000e+00
7.452e-01,0.000e+00
7.466e-01,0.000e+00
7.480e-01,0.000e+00
7.494e-01,0.000e+00
7.508e-01,0.000e+00
7.522e-01,0.000e+00
7.536e-01,0.000e+00
7.550e-01,0.000e+00
7.565e-01,0.000e+00
7.579e-01,0.000e+00
7.593e-01,0.000e+00
7.607e-01,0.000e+00
7.621e-01,0.000e+00
7.635e-01,0.000e+00
7.649e-01,0.000e+00
7.663e-01,0.000e+00
7.678e-01,0.000e+00
7.692e-01,0.000e+00
7.706e-01,0.000e+00
7.720e-01,0.000e+00
7.734e-01,0.000e+00
7.748e-01,0.000e+00
7.762e-01,0.000e+00
7.776e-01,0.000e+00
7.791e-01,0.000e+00
7.805e-01,0.000e+00
7.819e-01,0.000e+00
7.833e-01,0.000e+00
7.847e-01,0.000e+00
7.861e-01,0.000e+00
7.875e-01,0.000e+00
7.889e-01,7.083e-03
7.903e-01,0.000e+00
7.918e-01,0.000e+00
7.932e-01,0.000e+00
7.946e-01,0.000e+00
7.960e-01,0.000e+00
7.974e-01,0.000e+00
7.988e-01,0.000e+00
8.002e-01,0.000e+00
8.016e-01,0.000e+00
8.031e-01,0.000e+00
8.045e-01,0.000e+00
8.059e-01,0.000e+00
8.073e-01,0.000e+00
8.087e-01,0.000e+00
8.101e-01,0.000e+00
8.115e-01,0.000e+00
8.129e-01,0.000e+00
8.143e-01,0.000e+00
8.158e-01,0.000e+00
8.172e-01,0.000e+00
8.186e-01,0.000e+00
8.200e-01,0.000e+00
8.214e-01,0.000e+00
8.228e-01,0.000e+00
8.242e-01,0.000e+00
8.256e-01,0.000e+00
8.271e-01,0.000e+00
8.285e-01,0.000e+00
8.299e-01,0.000e+00
8.313e-01,0.000e+00
8.327e-01,0.000e+00
8.341e-01,0.000e+00
8.355e-01,0.000e+00
8.369e-01,0.000e+00
8.383e-01,0.000e+00
8.398e-01,0.000e+00
8.412e-01,0.000e+00
8.426e-01,0.000e+00
8.440e-01,7.083e-03
8.454e-01,0.000e+00
8.468e-01,0.000e+00
8.482e-01,0.000e+00
8.496e-01,0.000e+00
8.511e-01,0.000e+00
8.525e-01,0.000e+00
8.539e-01,0.000e+00
8.553e-01,7.083e-03
8.567e-01,7.083e-03
8.581e-01,0.000e+00
8.595e-01,7.083e-03
8.609e-01,0.000e+00
8.623e-01,0.000e+00
8.638e-01,0.000e+00
8.652e-01,7.083e-03
8.666e-01,0.000e+00
8.680e-01,7.083e-03
8.694e-01,7.083e-03
8.708e-01,7.083e-03
8.722e-01,7.083e-03
8.736e-01,7.083e-03
8.751e-01,1.417e-02
8.765e-01,2.125e-02
8.779e-01,1.417e-02
8.793e-01,2.125e-02
8.807e-01,7.083e-03
8.821e-01,7.083e-03
8.835e-01,1.417e-02
8.849e-01,2.125e-02
8.863e-01,2.125e-02
8.878e-01,2.833e-02
8.892e-01,3.542e-02
8.906e-01,4.250e-02
8.920e-01,4.250e-02
8.934e-01,5.666e-02
8.948e-01,4.250e-02
8.962e-01,5.666e-02
8.976e-01,2.125e-02
8.991e-01,4.250e-02
9.005e-01,1.204e-01
9.019e-01,1.133e-01
9.033e-01,7.791e-02
9.047e-01,9.916e-02
9.061e-01,1.417e-01
9.075e-01,1.133e-01
9.089e-01,1.700e-01
9.103e-01,2.267e-01
9.118e-01,1.629e-01
9.132e-01,3.117e-01
9.146e-01,2.762e-01
9.160e-01,3.400e-01
9.174e-01,3.612e-01
9.188e-01,3.825e-01
9.202e-01,5.312e-01
9.216e-01,6.304e-01
9.231e-01,7.791e-01
9.245e-01,9.562e-01
9.259e-01,9.208e-01
9.273e-01,1.140e+00
9.287e-01,1.310e+00
9.301e-01,1.516e+00
9.315e-01,1.827e+00
9.329e-01,1.912e+00
9.344e-01,2.479e+00
9.358e-01,2.862e+00
9.372e-01,3.364e+00
9.386e-01,3.804e+00
9.400e-01,5.008e+00
9.414e-01,5.284e+00
9.428e-01,6.460e+00
9.442e-01,7.381e+00
9.456e-01,9.194e+00
9.471e-01,1.019e+01
9.485e-01,1.252e+01
9.499e-01,1.429e+01
9.513e-01,1.715e+01
9.527e-01,2.206e+01
9.541e-01,2.438e+01
9.555e-01,2.856e+01
9.569e-01,3.291e+01
9.584e-01,3.653e+01
9.598e-01,4.275e+01
9.612e-01,4.597e+01
9.626e-01,5.068e+01
9.640e-01,5.779e+01
9.654e-01,5.367e+01
9.668e-01,5.122e+01
9.682e-01,4.451e+01
9.696e-01,3.839e+01
9.711e-01,2.845e+01
9.725e-01,1.856e+01
9.739e-01,1.009e+01
9.753e-01,4.809e+00
9.767e-01,1.587e+00
9.781e-01,3.542e-01
9.795e-01,4.250e-02
9.809e-01,0.000e+00
9.824e-01,0.000e+00
9.838e-01,0.000e+00
9.852e-01,0.000e+00
9.866e-01,0.000e+00
9.880e-01,0.000e+00
9.894e-01,0.000e+00
9.908e-01,0.000e+00
9.922e-01,0.000e+00
9.936e-01,0.000e+00
9.951e-01,0.000e+00
9.965e-01,0.000e+00
9.979e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_063.csv <==
transmittance,probability_density
7.300e-01,0.000e+00
7.314e-01,0.000e+00
7.327e-01,0.000e+00
7.341e-01,0.000e+00
7.355e-01,0.000e+00
7.368e-01,0.000e+00
7.382e-01,0.000e+00
7.395e-01,0.000e+00
7.409e-01,0.000e+00
7.422e-01,0.000e+00
7.436e-01,0.000e+00
7.449e-01,0.000e+00
7.463e-01,0.000e+00
7.476e-01,0.000e+00
7.490e-01,0.000e+00
7.503e-01,0.000e+00
7.517e-01,0.000e+00
7.530e-01,0.000e+00
7.544e-01,0.000e+00
7.558e-01,0.000e+00
7.571e-01,0.000e+00
7.585e-01,0.000e+00
7.598e-01,0.000e+00
7.612e-01,0.000e+00
7.625e-01,0.000e+00
7.639e-01,0.000e+00
7.652e-01,0.000e+00
7.666e-01,0.000e+00
7.679e-01,0.000e+00
7.693e-01,0.000e+00
7.706e-01,0.000e+00
7.720e-01,0.000e+00
7.733e-01,0.000e+00
7.747e-01,0.000e+00
7.760e-01,0.000e+00
7.774e-01,0.000e+00
7.788e-01,0.000e+00
7.801e-01,0.000e+00
7.815e-01,0.000e+00
7.828e-01,0.000e+00
7.842e-01,0.000e+00
7.855e-01,0.000e+00
7.869e-01,0.000e+00
7.882e-01,0.000e+00
7.896e-01,0.000e+00
7.909e-01,0.000e+00
7.923e-01,0.000e+00
7.936e-01,0.000e+00
7.950e-01,0.000e+00
7.963e-01,0.000e+00
7.977e-01,0.000e+00
7.991e-01,0.000e+00
8.004e-01,0.000e+00
8.018e-01,7.390e-03
8.031e-01,0.000e+00
8.045e-01,0.000e+00
8.058e-01,0.000e+00
8.072e-01,0.000e+00
8.085e-01,0.000e+00
8.099e-01,0.000e+00
8.112e-01,0.000e+00
8.126e-01,0.000e+00
8.139e-01,0.000e+00
8.153e-01,0.000e+00
8.166e-01,0.000e+00
8.180e-01,0.000e+00
8.194e-01,0.000e+00
8.207e-01,0.000e+00
8.221e-01,0.000e+00
8.234e-01,0.000e+00
8.248e-01,0.000e+00
8.261e-01,0.000e+00
8.275e-01,0.000e+00
8.288e-01,0.000e+00
8.302e-01,0.000e+00
8.315e-01,0.000e+00
8.329e-01,0.000e+00
8.342e-01,0.000e+00
8.356e-01,0.000e+00
8.369e-01,0.000e+00
8.383e-01,0.000e+00
8.396e-01,0.000e+00
8.410e-01,0.000e+00
8.424e-01,0.000e+00
8.437e-01,0.000e+00
8.451e-01,0.000e+00
8.464e-01,0.000e+00
8.478e-01,0.000e+00
8.491e-01,0.000e+00
8.505e-01,0.000e+00
8.518e-01,0.000e+00
8.532e-01,7.390e-03
8.545e-01,0.000e+00
8.559e-01,0.000e+00
8.572e-01,0.000e+00
8.586e-01,0.000e+00
8.599e-01,0.000e+00
8.613e-01,0.000e+00
8.627e-01,7.390e-03
8.640e-01,7.390e-03
8.654e-01,0.000e+00
8.667e-01,7.390e-03
8.681e-01,0.000e+00
8.694e-01,0.000e+00
8.708e-01,0.000e+00
8.721e-01,0.000e+00
8.735e-01,0.000e+00
8.748e-01,7.390e-03
8.762e-01,0.000e+00
8.775e-01,0.000e+00
8.789e-01,7.390e-03
8.802e-01,2.217e-02
8.816e-01,1.478e-02
8.829e-01,1.478e-02
8.843e-01,7.390e-03
8.857e-01,3.695e-02
8.870e-01,7.390e-03
8.884e-01,7.390e-03
8.897e-01,0.000e+00
8.911e-01,1.478e-02
8.924e-01,3.695e-02
8.938e-01,2.217e-02
8.951e-01,5.173e-02
8.965e-01,4.434e-02
8.978e-01,2.217e-02
8.992e-01,8.129e-02
9.005e-01,5.173e-02
9.019e-01,4.434e-02
9.032e-01,2.217e-02
9.046e-01,3.695e-02
9.060e-01,1.404e-01
9.073e-01,8.129e-02
9.087e-01,1.108e-01
9.100e-01,8.868e-02
9.114e-01,1.035e-01
9.127e-01,1.182e-01
9.141e-01,2.513e-01
9.154e-01,1.700e-01
9.168e-01,2.586e-01
9.181e-01,3.030e-01
9.195e-01,2.734e-01
9.208e-01,3.473e-01
9.222e-01,4.803e-01
9.235e-01,3.104e-01
9.249e-01,6.208e-01
9.263e-01,7.612e-01
9.276e-01,7.907e-01
9.290e-01,9.903e-01
9.303e-01,1.101e+00
9.317e-01,1.360e+00
9.330e-01,1.323e+00
9.344e-01,1.811e+00
9.357e-01,2.003e+00
9.371e-01,2.158e+00
9.384e-01,2.867e+00
9.398e-01,3.525e+00
9.411e-01,3.880e+00
9.425e-01,4.271e+00
9.438e-01,5.764e+00
9.452e-01,6.156e+00
9.465e-01,7.796e+00
9.479e-01,9.090e+00
9.493e-01,1.097e+01
9.506e-01,1.227e+01
9.520e-01,1.567e+01
9.533e-01,1.751e+01
9.547e-01,2.185e+01
9.560e-01,2.485e+01
9.574e-01,3.135e+01
9.587e-01,3.636e+01
9.601e-01,3.841e+01
9.614e-01,4.743e+01
9.628e-01,4.778e+01
9.641e-01,5.704e+01
9.655e-01,5.494e+01
9.668e-01,6.010e+01
9.682e-01,5.197e+01
9.696e-01,4.908e+01
9.709e-01,3.790e+01
9.723e-01,3.025e+01
9.736e-01,1.753e+01
9.750e-01,9.866e+00
9.763e-01,4.271e+00
9.777e-01,1.352e+00
9.790e-01,3.104e-01
9.804e-01,2.956e-02
9.817e-01,7.390e-03
9.831e-01,0.000e+00
9.844e-01,0.000e+00
9.858e-01,0.000e+00
9.871e-01,0.000e+00
9.885e-01,0.000e+00
9.899e-01,0.000e+00
9.912e-01,0.000e+00
9.926e-01,0.000e+00
9.939e-01,0.000e+00
9.953e-01,0.000e+00
9.966e-01,0.000e+00
9.980e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_064.csv <==
transmittance,probability_density
7.406e-01,0.000e+00
7.419e-01,0.000e+00
7.432e-01,0.000e+00
7.445e-01,0.000e+00
7.458e-01,0.000e+00
7.471e-01,0.000e+00
7.484e-01,0.000e+00
7.497e-01,0.000e+00
7.510e-01,0.000e+00
7.523e-01,0.000e+00
7.536e-01,0.000e+00
7.549e-01,0.000e+00
7.562e-01,0.000e+00
7.575e-01,0.000e+00
7.588e-01,0.000e+00
7.601e-01,0.000e+00
7.614e-01,0.000e+00
7.627e-01,0.000e+00
7.640e-01,0.000e+00
7.653e-01,0.000e+00
7.666e-01,0.000e+00
7.679e-01,0.000e+00
7.692e-01,0.000e+00
7.705e-01,0.000e+00
7.718e-01,0.000e+00
7.731e-01,0.000e+00
7.744e-01,0.000e+00
7.757e-01,0.000e+00
7.770e-01,0.000e+00
7.783e-01,0.000e+00
7.796e-01,0.000e+00
7.809e-01,0.000e+00
7.822e-01,0.000e+00
7.835e-01,0.000e+00
7.848e-01,0.000e+00
7.861e-01,0.000e+00
7.874e-01,0.000e+00
7.887e-01,0.000e+00
7.900e-01,0.000e+00
7.913e-01,0.000e+00
7.926e-01,0.000e+00
7.939e-01,0.000e+00
7.952e-01,0.000e+00
7.965e-01,0.000e+00
7.978e-01,0.000e+00
7.991e-01,0.000e+00
8.004e-01,0.000e+00
8.017e-01,0.000e+00
8.030e-01,0.000e+00
8.043e-01,0.000e+00
8.056e-01,0.000e+00
8.069e-01,0.000e+00
8.082e-01,0.000e+00
8.095e-01,0.000e+00
8.108e-01,0.000e+00
8.121e-01,0.000e+00
8.135e-01,7.692e-03
8.147e-01,0.000e+00
8.160e-01,0.000e+00
8.173e-01,0.000e+00
8.186e-01,0.000e+00
8.199e-01,0.000e+00
8.212e-01,0.000e+00
8.225e-01,0.000e+00
8.238e-01,0.000e+00
8.251e-01,0.000e+00
8.264e-01,0.000e+00
8.277e-01,0.000e+00
8.290e-01,0.000e+00
8.303e-01,0.000e+00
8.317e-01,0.000e+00
8.329e-01,0.000e+00
8.342e-01,0.000e+00
8.356e-01,0.000e+00
8.368e-01,0.000e+00
8.381e-01,0.000e+00
8.394e-01,0.000e+00
8.407e-01,0.000e+00
8.420e-01,0.000e+00
8.433e-01,0.000e+00
8.446e-01,0.000e+00
8.459e-01,0.000e+00
8.472e-01,0.000e+00
8.485e-01,0.000e+00
8.498e-01,0.000e+00
8.511e-01,0.000e+00
8.524e-01,0.000e+00
8.538e-01,0.000e+00
8.550e-01,0.000e+00
8.563e-01,0.000e+00
8.577e-01,0.000e+00
8.589e-01,0.000e+00
8.602e-01,0.000e+00
8.615e-01,7.692e-03
8.628e-01,0.000e+00
8.641e-01,0.000e+00
8.654e-01,0.000e+00
8.667e-01,0.000e+00
8.680e-01,0.000e+00
8.693e-01,0.000e+00
8.706e-01,1.538e-02
8.720e-01,0.000e+00
8.732e-01,0.000e+00
8.745e-01,0.000e+00
8.759e-01,7.692e-03
8.771e-01,0.000e+00
8.784e-01,0.000e+00
8.798e-01,0.000e+00
8.810e-01,0.000e+00
8.823e-01,0.000e+00
8.837e-01,7.692e-03
8.849e-01,0.000e+00
8.862e-01,1.538e-02
8.875e-01,7.692e-03
8.888e-01,1.538e-02
8.901e-01,1.538e-02
8.914e-01,2.308e-02
8.927e-01,2.308e-02
8.941e-01,7.692e-03
8.953e-01,1.538e-02
8.966e-01,1.538e-02
8.980e-01,1.538e-02
8.992e-01,2.308e-02
9.005e-01,3.077e-02
9.019e-01,4.615e-02
9.031e-01,6.923e-02
9.044e-01,3.846e-02
9.058e-01,6.923e-02
9.070e-01,5.385e-02
9.083e-01,2.308e-02
9.096e-01,5.385e-02
9.109e-01,1.077e-01
9.123e-01,7.692e-02
9.135e-01,1.000e-01
9.148e-01,1.154e-01
9.162e-01,1.000e-01
9.174e-01,1.846e-01
9.187e-01,2.154e-01
9.201e-01,1.615e-01
9.213e-01,2.692e-01
9.226e-01,3.000e-01
9.240e-01,2.923e-01
9.252e-01,4.154e-01
9.265e-01,4.615e-01
9.279e-01,4.538e-01
9.291e-01,5.846e-01
9.304e-01,7.846e-01
9.317e-01,8.154e-01
9.330e-01,1.108e+00
9.344e-01,1.308e+00
9.356e-01,1.369e+00
9.369e-01,1.508e+00
9.383e-01,1.900e+00
9.395e-01,2.185e+00
9.408e-01,2.669e+00
9.422e-01,3.254e+00
9.434e-01,3.823e+00
9.447e-01,4.515e+00
9.461e-01,5.169e+00
9.473e-01,6.292e+00
9.486e-01,7.346e+00
9.500e-01,9.315e+00
9.512e-01,1.107e+01
9.526e-01,1.302e+01
9.538e-01,1.512e+01
9.551e-01,1.868e+01
9.565e-01,2.161e+01
9.577e-01,2.698e+01
9.590e-01,3.141e+01
9.604e-01,3.702e+01
9.616e-01,4.185e+01
9.629e-01,4.815e+01
9.643e-01,5.323e+01
9.655e-01,5.828e+01
9.668e-01,6.062e+01
9.682e-01,6.137e+01
9.694e-01,5.718e+01
9.708e-01,5.047e+01
9.721e-01,4.155e+01
9.733e-01,2.989e+01
9.747e-01,1.972e+01
9.760e-01,8.362e+00
9.772e-01,4.308e+00
9.786e-01,1.215e+00
9.798e-01,2.769e-01
9.811e-01,3.846e-02
9.825e-01,7.692e-03
9.837e-01,0.000e+00
9.850e-01,0.000e+00
9.864e-01,0.000e+00
9.876e-01,0.000e+00
9.889e-01,0.000e+00
9.903e-01,0.000e+00
9.915e-01,0.000e+00
9.929e-01,0.000e+00
9.942e-01,0.000e+00
9.954e-01,0.000e+00
9.968e-01,0.000e+00
9.980e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/moderate_inf/tracked_numerical/0_065.csv <==
transmittance,probability_density
7.508e-01,0.000e+00
7.521e-01,0.000e+00
7.533e-01,0.000e+00
7.546e-01,0.000e+00
7.558e-01,0.000e+00
7.571e-01,0.000e+00
7.583e-01,0.000e+00
7.595e-01,0.000e+00
7.608e-01,0.000e+00
7.620e-01,0.000e+00
7.633e-01,0.000e+00
7.645e-01,0.000e+00
7.658e-01,0.000e+00
7.670e-01,0.000e+00
7.683e-01,0.000e+00
7.695e-01,0.000e+00
7.708e-01,0.000e+00
7.720e-01,0.000e+00
7.733e-01,0.000e+00
7.745e-01,0.000e+00
7.758e-01,0.000e+00
7.770e-01,0.000e+00
7.783e-01,0.000e+00
7.795e-01,0.000e+00
7.808e-01,0.000e+00
7.820e-01,0.000e+00
7.833e-01,0.000e+00
7.845e-01,0.000e+00
7.858e-01,0.000e+00
7.870e-01,0.000e+00
7.883e-01,0.000e+00
7.895e-01,0.000e+00
7.908e-01,0.000e+00
7.920e-01,0.000e+00
7.933e-01,0.000e+00
7.945e-01,0.000e+00
7.958e-01,0.000e+00
7.970e-01,0.000e+00
7.983e-01,0.000e+00
7.995e-01,0.000e+00
8.008e-01,0.000e+00
8.020e-01,0.000e+00
8.033e-01,0.000e+00
8.045e-01,0.000e+00
8.058e-01,0.000e+00
8.070e-01,0.000e+00
8.083e-01,0.000e+00
8.095e-01,0.000e+00
8.108e-01,0.000e+00
8.120e-01,0.000e+00
8.133e-01,0.000e+00
8.145e-01,0.000e+00
8.158e-01,0.000e+00
8.170e-01,0.000e+00
8.183e-01,0.000e+00
8.195e-01,0.000e+00
8.208e-01,0.000e+00
8.220e-01,0.000e+00
8.233e-01,0.000e+00
8.245e-01,0.000e+00
8.258e-01,8.006e-03
8.270e-01,0.000e+00
8.282e-01,0.000e+00
8.295e-01,0.000e+00
8.307e-01,0.000e+00
8.320e-01,0.000e+00
8.332e-01,0.000e+00
8.345e-01,0.000e+00
8.357e-01,0.000e+00
8.370e-01,0.000e+00
8.382e-01,0.000e+00
8.395e-01,0.000e+00
8.407e-01,0.000e+00
8.420e-01,0.000e+00
8.432e-01,0.000e+00
8.445e-01,0.000e+00
8.457e-01,0.000e+00
8.470e-01,0.000e+00
8.482e-01,0.000e+00
8.495e-01,0.000e+00
8.507e-01,0.000e+00
8.520e-01,0.000e+00
8.532e-01,0.000e+00
8.545e-01,0.000e+00
8.557e-01,0.000e+00
8.570e-01,0.000e+00
8.582e-01,0.000e+00
8.595e-01,0.000e+00
8.607e-01,0.000e+00
8.620e-01,0.000e+00
8.632e-01,0.000e+00
8.645e-01,0.000e+00
8.657e-01,0.000e+00
8.670e-01,0.000e+00
8.682e-01,0.000e+00
8.695e-01,0.000e+00
8.707e-01,8.006e-03
8.720e-01,0.000e+00
8.732e-01,0.000e+00
8.745e-01,0.000e+00
8.757e-01,8.006e-03
8.770e-01,0.000e+00
8.782e-01,8.006e-03
8.795e-01,0.000e+00
8.807e-01,0.000e+00
8.820e-01,0.000e+00
8.832e-01,0.000e+00
8.845e-01,8.006e-03
8.857e-01,0.000e+00
8.870e-01,0.000e+00
8.882e-01,0.000e+00
8.895e-01,0.000e+00
8.907e-01,8.006e-03
8.920e-01,2.402e-02
8.932e-01,0.000e+00
8.945e-01,0.000e+00
8.957e-01,0.000e+00
8.969e-01,3.202e-02
8.982e-01,3.202e-02
8.994e-01,0.000e+00
9.007e-01,2.402e-02
9.019e-01,1.601e-02
9.032e-01,3.202e-02
9.044e-01,0.000e+00
9.057e-01,4.803e-02
9.069e-01,3.202e-02
9.082e-01,3.202e-02
9.094e-01,8.806e-02
9.107e-01,4.803e-02
9.119e-01,5.604e-02
9.132e-01,4.803e-02
9.144e-01,6.405e-02
9.157e-01,1.041e-01
9.169e-01,8.806e-02
9.182e-01,5.604e-02
9.194e-01,1.041e-01
9.207e-01,1.521e-01
9.219e-01,2.001e-01
9.232e-01,1.681e-01
9.244e-01,2.082e-01
9.257e-01,2.562e-01
9.269e-01,3.282e-01
9.282e-01,2.962e-01
9.294e-01,4.884e-01
9.307e-01,4.803e-01
9.319e-01,5.124e-01
9.332e-01,6.965e-01
9.344e-01,8.406e-01
9.357e-01,9.127e-01
9.369e-01,1.169e+00
9.382e-01,1.409e+00
9.394e-01,1.529e+00
9.407e-01,1.673e+00
9.419e-01,2.106e+00
9.432e-01,2.538e+00
9.444e-01,3.378e+00
9.457e-01,3.571e+00
9.469e-01,4.459e+00
9.482e-01,5.132e+00
9.494e-01,6.389e+00
9.507e-01,7.269e+00
9.519e-01,9.671e+00
9.532e-01,1.049e+01
9.544e-01,1.411e+01
9.557e-01,1.487e+01
9.569e-01,2.041e+01
9.582e-01,2.139e+01
9.594e-01,2.947e+01
9.607e-01,3.155e+01
9.619e-01,4.069e+01
9.632e-01,4.285e+01
9.644e-01,5.336e+01
9.656e-01,5.498e+01
9.669e-01,6.447e+01
9.681e-01,6.160e+01
9.694e-01,6.779e+01
9.706e-01,5.739e+01
9.719e-01,5.523e+01
9.731e-01,4.017e+01
9.744e-01,3.133e+01
9.756e-01,1.732e+01
9.769e-01,9.351e+00
9.781e-01,3.643e+00
9.794e-01,1.113e+00
9.806e-01,1.681e-01
9.819e-01,4.003e-02
9.831e-01,8.006e-03
9.844e-01,0.000e+00
9.856e-01,0.000e+00
9.869e-01,0.000e+00
9.881e-01,0.000e+00
9.894e-01,0.000e+00
9.906e-01,0.000e+00
9.919e-01,0.000e+00
9.931e-01,0.000e+00
9.944e-01,0.000e+00
9.956e-01,0.000e+00
9.969e-01,0.000e+00
9.981e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_params.csv <==
bw2,st2,lt2
1.525e-04,1.315e-03,1.925e-03


==> anc/03_results/moderate_zap/beam_wandering/0_001.csv <==
transmittance,probability_density
3.429e-05,1.770e+01
1.029e-04,6.303e+01
1.715e-04,1.138e+02
2.400e-04,1.679e+02
3.086e-04,2.245e+02
3.772e-04,2.831e+02
4.458e-04,3.434e+02
5.144e-04,4.052e+02
5.830e-04,4.683e+02
6.516e-04,5.325e+02
7.201e-04,5.979e+02
7.887e-04,6.642e+02
8.573e-04,7.314e+02
9.259e-04,7.994e+02
9.945e-04,8.683e+02
1.063e-03,9.379e+02
1.132e-03,1.008e+03
1.200e-03,1.079e+03
1.269e-03,1.151e+03
1.337e-03,1.223e+03
1.406e-03,1.296e+03
1.475e-03,1.369e+03
1.543e-03,0.000e+00
1.612e-03,0.000e+00
1.680e-03,0.000e+00
1.749e-03,0.000e+00
1.818e-03,0.000e+00
1.886e-03,0.000e+00
1.955e-03,0.000e+00
2.023e-03,0.000e+00
2.092e-03,0.000e+00
2.160e-03,0.000e+00
2.229e-03,0.000e+00
2.298e-03,0.000e+00
2.366e-03,0.000e+00
2.435e-03,0.000e+00
2.503e-03,0.000e+00
2.572e-03,0.000e+00
2.641e-03,0.000e+00
2.709e-03,0.000e+00
2.778e-03,0.000e+00
2.846e-03,0.000e+00
2.915e-03,0.000e+00
2.983e-03,0.000e+00
3.052e-03,0.000e+00
3.121e-03,0.000e+00
3.189e-03,0.000e+00
3.258e-03,0.000e+00
3.326e-03,0.000e+00
3.395e-03,0.000e+00
3.464e-03,0.000e+00
3.532e-03,0.000e+00
3.601e-03,0.000e+00
3.669e-03,0.000e+00
3.738e-03,0.000e+00
3.806e-03,0.000e+00
3.875e-03,0.000e+00
3.944e-03,0.000e+00
4.012e-03,0.000e+00
4.081e-03,0.000e+00
4.149e-03,0.000e+00
4.218e-03,0.000e+00
4.287e-03,0.000e+00
4.355e-03,0.000e+00
4.424e-03,0.000e+00
4.492e-03,0.000e+00
4.561e-03,0.000e+00
4.629e-03,0.000e+00
4.698e-03,0.000e+00
4.767e-03,0.000e+00
4.835e-03,0.000e+00
4.904e-03,0.000e+00
4.972e-03,0.000e+00
5.041e-03,0.000e+00
5.110e-03,0.000e+00
5.178e-03,0.000e+00
5.247e-03,0.000e+00
5.315e-03,0.000e+00
5.384e-03,0.000e+00
5.453e-03,0.000e+00
5.521e-03,0.000e+00
5.590e-03,0.000e+00
5.658e-03,0.000e+00
5.727e-03,0.000e+00
5.795e-03,0.000e+00
5.864e-03,0.000e+00
5.933e-03,0.000e+00
6.001e-03,0.000e+00
6.070e-03,0.000e+00
6.138e-03,0.000e+00
6.207e-03,0.000e+00
6.276e-03,0.000e+00
6.344e-03,0.000e+00
6.413e-03,0.000e+00
6.481e-03,0.000e+00
6.550e-03,0.000e+00
6.618e-03,0.000e+00
6.687e-03,0.000e+00
6.756e-03,0.000e+00
6.824e-03,0.000e+00
6.893e-03,0.000e+00
6.961e-03,0.000e+00
7.030e-03,0.000e+00
7.099e-03,0.000e+00
7.167e-03,0.000e+00
7.236e-03,0.000e+00
7.304e-03,0.000e+00
7.373e-03,0.000e+00
7.441e-03,0.000e+00
7.510e-03,0.000e+00
7.579e-03,0.000e+00
7.647e-03,0.000e+00
7.716e-03,0.000e+00
7.784e-03,0.000e+00
7.853e-03,0.000e+00
7.922e-03,0.000e+00
7.990e-03,0.000e+00
8.059e-03,0.000e+00
8.127e-03,0.000e+00
8.196e-03,0.000e+00
8.264e-03,0.000e+00
8.333e-03,0.000e+00
8.402e-03,0.000e+00
8.470e-03,0.000e+00
8.539e-03,0.000e+00
8.607e-03,0.000e+00
8.676e-03,0.000e+00
8.745e-03,0.000e+00
8.813e-03,0.000e+00
8.882e-03,0.000e+00
8.950e-03,0.000e+00
9.019e-03,0.000e+00
9.088e-03,0.000e+00
9.156e-03,0.000e+00
9.225e-03,0.000e+00
9.293e-03,0.000e+00
9.362e-03,0.000e+00
9.430e-03,0.000e+00
9.499e-03,0.000e+00
9.568e-03,0.000e+00
9.636e-03,0.000e+00
9.705e-03,0.000e+00
9.773e-03,0.000e+00
9.842e-03,0.000e+00
9.911e-03,0.000e+00
9.979e-03,0.000e+00
1.005e-02,0.000e+00
1.012e-02,0.000e+00
1.018e-02,0.000e+00
1.025e-02,0.000e+00
1.032e-02,0.000e+00
1.039e-02,0.000e+00
1.046e-02,0.000e+00
1.053e-02,0.000e+00
1.060e-02,0.000e+00
1.066e-02,0.000e+00
1.073e-02,0.000e+00
1.080e-02,0.000e+00
1.087e-02,0.000e+00
1.094e-02,0.000e+00
1.101e-02,0.000e+00
1.108e-02,0.000e+00
1.115e-02,0.000e+00
1.121e-02,0.000e+00
1.128e-02,0.000e+00
1.135e-02,0.000e+00
1.142e-02,0.000e+00
1.149e-02,0.000e+00
1.156e-02,0.000e+00
1.163e-02,0.000e+00
1.169e-02,0.000e+00
1.176e-02,0.000e+00
1.183e-02,0.000e+00
1.190e-02,0.000e+00
1.197e-02,0.000e+00
1.204e-02,0.000e+00
1.211e-02,0.000e+00
1.217e-02,0.000e+00
1.224e-02,0.000e+00
1.231e-02,0.000e+00
1.238e-02,0.000e+00
1.245e-02,0.000e+00
1.252e-02,0.000e+00
1.259e-02,0.000e+00
1.265e-02,0.000e+00
1.272e-02,0.000e+00
1.279e-02,0.000e+00
1.286e-02,0.000e+00
1.293e-02,0.000e+00
1.300e-02,0.000e+00
1.307e-02,0.000e+00
1.313e-02,0.000e+00
1.320e-02,0.000e+00
1.327e-02,0.000e+00
1.334e-02,0.000e+00
1.341e-02,0.000e+00
1.348e-02,0.000e+00
1.355e-02,0.000e+00
1.361e-02,0.000e+00
1.368e-02,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_002.csv <==
transmittance,probability_density
1.277e-04,4.024e+00
3.830e-04,1.441e+01
6.383e-04,2.607e+01
8.936e-04,3.853e+01
1.149e-03,5.159e+01
1.404e-03,6.513e+01
1.660e-03,7.907e+01
1.915e-03,9.336e+01
2.170e-03,1.080e+02
2.425e-03,1.228e+02
2.681e-03,1.380e+02
2.936e-03,1.534e+02
3.191e-03,1.689e+02
3.447e-03,1.847e+02
3.702e-03,2.007e+02
3.957e-03,2.169e+02
4.213e-03,2.332e+02
4.468e-03,2.497e+02
4.723e-03,2.663e+02
4.979e-03,2.831e+02
5.234e-03,3.000e+02
5.489e-03,3.171e+02
5.744e-03,3.343e+02
6.000e-03,3.516e+02
6.255e-03,0.000e+00
6.510e-03,0.000e+00
6.766e-03,0.000e+00
7.021e-03,0.000e+00
7.276e-03,0.000e+00
7.532e-03,0.000e+00
7.787e-03,0.000e+00
8.042e-03,0.000e+00
8.298e-03,0.000e+00
8.553e-03,0.000e+00
8.808e-03,0.000e+00
9.064e-03,0.000e+00
9.319e-03,0.000e+00
9.574e-03,0.000e+00
9.829e-03,0.000e+00
1.008e-02,0.000e+00
1.034e-02,0.000e+00
1.060e-02,0.000e+00
1.085e-02,0.000e+00
1.111e-02,0.000e+00
1.136e-02,0.000e+00
1.162e-02,0.000e+00
1.187e-02,0.000e+00
1.213e-02,0.000e+00
1.238e-02,0.000e+00
1.264e-02,0.000e+00
1.289e-02,0.000e+00
1.315e-02,0.000e+00
1.340e-02,0.000e+00
1.366e-02,0.000e+00
1.391e-02,0.000e+00
1.417e-02,0.000e+00
1.443e-02,0.000e+00
1.468e-02,0.000e+00
1.494e-02,0.000e+00
1.519e-02,0.000e+00
1.545e-02,0.000e+00
1.570e-02,0.000e+00
1.596e-02,0.000e+00
1.621e-02,0.000e+00
1.647e-02,0.000e+00
1.672e-02,0.000e+00
1.698e-02,0.000e+00
1.723e-02,0.000e+00
1.749e-02,0.000e+00
1.774e-02,0.000e+00
1.800e-02,0.000e+00
1.825e-02,0.000e+00
1.851e-02,0.000e+00
1.877e-02,0.000e+00
1.902e-02,0.000e+00
1.928e-02,0.000e+00
1.953e-02,0.000e+00
1.979e-02,0.000e+00
2.004e-02,0.000e+00
2.030e-02,0.000e+00
2.055e-02,0.000e+00
2.081e-02,0.000e+00
2.106e-02,0.000e+00
2.132e-02,0.000e+00
2.157e-02,0.000e+00
2.183e-02,0.000e+00
2.208e-02,0.000e+00
2.234e-02,0.000e+00
2.259e-02,0.000e+00
2.285e-02,0.000e+00
2.311e-02,0.000e+00
2.336e-02,0.000e+00
2.362e-02,0.000e+00
2.387e-02,0.000e+00
2.413e-02,0.000e+00
2.438e-02,0.000e+00
2.464e-02,0.000e+00
2.489e-02,0.000e+00
2.515e-02,0.000e+00
2.540e-02,0.000e+00
2.566e-02,0.000e+00
2.591e-02,0.000e+00
2.617e-02,0.000e+00
2.642e-02,0.000e+00
2.668e-02,0.000e+00
2.694e-02,0.000e+00
2.719e-02,0.000e+00
2.745e-02,0.000e+00
2.770e-02,0.000e+00
2.796e-02,0.000e+00
2.821e-02,0.000e+00
2.847e-02,0.000e+00
2.872e-02,0.000e+00
2.898e-02,0.000e+00
2.923e-02,0.000e+00
2.949e-02,0.000e+00
2.974e-02,0.000e+00
3.000e-02,0.000e+00
3.025e-02,0.000e+00
3.051e-02,0.000e+00
3.076e-02,0.000e+00
3.102e-02,0.000e+00
3.128e-02,0.000e+00
3.153e-02,0.000e+00
3.179e-02,0.000e+00
3.204e-02,0.000e+00
3.230e-02,0.000e+00
3.255e-02,0.000e+00
3.281e-02,0.000e+00
3.306e-02,0.000e+00
3.332e-02,0.000e+00
3.357e-02,0.000e+00
3.383e-02,0.000e+00
3.408e-02,0.000e+00
3.434e-02,0.000e+00
3.459e-02,0.000e+00
3.485e-02,0.000e+00
3.511e-02,0.000e+00
3.536e-02,0.000e+00
3.562e-02,0.000e+00
3.587e-02,0.000e+00
3.613e-02,0.000e+00
3.638e-02,0.000e+00
3.664e-02,0.000e+00
3.689e-02,0.000e+00
3.715e-02,0.000e+00
3.740e-02,0.000e+00
3.766e-02,0.000e+00
3.791e-02,0.000e+00
3.817e-02,0.000e+00
3.842e-02,0.000e+00
3.868e-02,0.000e+00
3.893e-02,0.000e+00
3.919e-02,0.000e+00
3.945e-02,0.000e+00
3.970e-02,0.000e+00
3.996e-02,0.000e+00
4.021e-02,0.000e+00
4.047e-02,0.000e+00
4.072e-02,0.000e+00
4.098e-02,0.000e+00
4.123e-02,0.000e+00
4.149e-02,0.000e+00
4.174e-02,0.000e+00
4.200e-02,0.000e+00
4.225e-02,0.000e+00
4.251e-02,0.000e+00
4.276e-02,0.000e+00
4.302e-02,0.000e+00
4.328e-02,0.000e+00
4.353e-02,0.000e+00
4.379e-02,0.000e+00
4.404e-02,0.000e+00
4.430e-02,0.000e+00
4.455e-02,0.000e+00
4.481e-02,0.000e+00
4.506e-02,0.000e+00
4.532e-02,0.000e+00
4.557e-02,0.000e+00
4.583e-02,0.000e+00
4.608e-02,0.000e+00
4.634e-02,0.000e+00
4.659e-02,0.000e+00
4.685e-02,0.000e+00
4.710e-02,0.000e+00
4.736e-02,0.000e+00
4.762e-02,0.000e+00
4.787e-02,0.000e+00
4.813e-02,0.000e+00
4.838e-02,0.000e+00
4.864e-02,0.000e+00
4.889e-02,0.000e+00
4.915e-02,0.000e+00
4.940e-02,0.000e+00
4.966e-02,0.000e+00
4.991e-02,0.000e+00
5.017e-02,0.000e+00
5.042e-02,0.000e+00
5.068e-02,0.000e+00
5.093e-02,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_003.csv <==
transmittance,probability_density
2.665e-04,1.606e+00
7.994e-04,5.803e+00
1.332e-03,1.055e+01
1.865e-03,1.563e+01
2.398e-03,2.097e+01
2.931e-03,2.651e+01
3.464e-03,3.223e+01
3.997e-03,3.811e+01
4.530e-03,4.411e+01
5.063e-03,5.024e+01
5.596e-03,5.648e+01
6.129e-03,6.281e+01
6.662e-03,6.925e+01
7.195e-03,7.577e+01
7.728e-03,8.237e+01
8.261e-03,8.905e+01
8.794e-03,9.581e+01
9.327e-03,1.026e+02
9.860e-03,1.095e+02
1.039e-02,1.165e+02
1.093e-02,1.235e+02
1.146e-02,1.306e+02
1.199e-02,1.377e+02
1.252e-02,1.449e+02
1.306e-02,1.521e+02
1.359e-02,1.594e+02
1.412e-02,0.000e+00
1.466e-02,0.000e+00
1.519e-02,0.000e+00
1.572e-02,0.000e+00
1.625e-02,0.000e+00
1.679e-02,0.000e+00
1.732e-02,0.000e+00
1.785e-02,0.000e+00
1.839e-02,0.000e+00
1.892e-02,0.000e+00
1.945e-02,0.000e+00
1.999e-02,0.000e+00
2.052e-02,0.000e+00
2.105e-02,0.000e+00
2.158e-02,0.000e+00
2.212e-02,0.000e+00
2.265e-02,0.000e+00
2.318e-02,0.000e+00
2.372e-02,0.000e+00
2.425e-02,0.000e+00
2.478e-02,0.000e+00
2.532e-02,0.000e+00
2.585e-02,0.000e+00
2.638e-02,0.000e+00
2.691e-02,0.000e+00
2.745e-02,0.000e+00
2.798e-02,0.000e+00
2.851e-02,0.000e+00
2.905e-02,0.000e+00
2.958e-02,0.000e+00
3.011e-02,0.000e+00
3.064e-02,0.000e+00
3.118e-02,0.000e+00
3.171e-02,0.000e+00
3.224e-02,0.000e+00
3.278e-02,0.000e+00
3.331e-02,0.000e+00
3.384e-02,0.000e+00
3.438e-02,0.000e+00
3.491e-02,0.000e+00
3.544e-02,0.000e+00
3.597e-02,0.000e+00
3.651e-02,0.000e+00
3.704e-02,0.000e+00
3.757e-02,0.000e+00
3.811e-02,0.000e+00
3.864e-02,0.000e+00
3.917e-02,0.000e+00
3.970e-02,0.000e+00
4.024e-02,0.000e+00
4.077e-02,0.000e+00
4.130e-02,0.000e+00
4.184e-02,0.000e+00
4.237e-02,0.000e+00
4.290e-02,0.000e+00
4.344e-02,0.000e+00
4.397e-02,0.000e+00
4.450e-02,0.000e+00
4.503e-02,0.000e+00
4.557e-02,0.000e+00
4.610e-02,0.000e+00
4.663e-02,0.000e+00
4.717e-02,0.000e+00
4.770e-02,0.000e+00
4.823e-02,0.000e+00
4.876e-02,0.000e+00
4.930e-02,0.000e+00
4.983e-02,0.000e+00
5.036e-02,0.000e+00
5.090e-02,0.000e+00
5.143e-02,0.000e+00
5.196e-02,0.000e+00
5.250e-02,0.000e+00
5.303e-02,0.000e+00
5.356e-02,0.000e+00
5.409e-02,0.000e+00
5.463e-02,0.000e+00
5.516e-02,0.000e+00
5.569e-02,0.000e+00
5.623e-02,0.000e+00
5.676e-02,0.000e+00
5.729e-02,0.000e+00
5.783e-02,0.000e+00
5.836e-02,0.000e+00
5.889e-02,0.000e+00
5.942e-02,0.000e+00
5.996e-02,0.000e+00
6.049e-02,0.000e+00
6.102e-02,0.000e+00
6.156e-02,0.000e+00
6.209e-02,0.000e+00
6.262e-02,0.000e+00
6.315e-02,0.000e+00
6.369e-02,0.000e+00
6.422e-02,0.000e+00
6.475e-02,0.000e+00
6.529e-02,0.000e+00
6.582e-02,0.000e+00
6.635e-02,0.000e+00
6.689e-02,0.000e+00
6.742e-02,0.000e+00
6.795e-02,0.000e+00
6.848e-02,0.000e+00
6.902e-02,0.000e+00
6.955e-02,0.000e+00
7.008e-02,0.000e+00
7.062e-02,0.000e+00
7.115e-02,0.000e+00
7.168e-02,0.000e+00
7.221e-02,0.000e+00
7.275e-02,0.000e+00
7.328e-02,0.000e+00
7.381e-02,0.000e+00
7.435e-02,0.000e+00
7.488e-02,0.000e+00
7.541e-02,0.000e+00
7.595e-02,0.000e+00
7.648e-02,0.000e+00
7.701e-02,0.000e+00
7.754e-02,0.000e+00
7.808e-02,0.000e+00
7.861e-02,0.000e+00
7.914e-02,0.000e+00
7.968e-02,0.000e+00
8.021e-02,0.000e+00
8.074e-02,0.000e+00
8.127e-02,0.000e+00
8.181e-02,0.000e+00
8.234e-02,0.000e+00
8.287e-02,0.000e+00
8.341e-02,0.000e+00
8.394e-02,0.000e+00
8.447e-02,0.000e+00
8.501e-02,0.000e+00
8.554e-02,0.000e+00
8.607e-02,0.000e+00
8.660e-02,0.000e+00
8.714e-02,0.000e+00
8.767e-02,0.000e+00
8.820e-02,0.000e+00
8.874e-02,0.000e+00
8.927e-02,0.000e+00
8.980e-02,0.000e+00
9.034e-02,0.000e+00
9.087e-02,0.000e+00
9.140e-02,0.000e+00
9.193e-02,0.000e+00
9.247e-02,0.000e+00
9.300e-02,0.000e+00
9.353e-02,0.000e+00
9.407e-02,0.000e+00
9.460e-02,0.000e+00
9.513e-02,0.000e+00
9.566e-02,0.000e+00
9.620e-02,0.000e+00
9.673e-02,0.000e+00
9.726e-02,0.000e+00
9.780e-02,0.000e+00
9.833e-02,0.000e+00
9.886e-02,0.000e+00
9.940e-02,0.000e+00
9.993e-02,0.000e+00
1.005e-01,0.000e+00
1.010e-01,0.000e+00
1.015e-01,0.000e+00
1.021e-01,0.000e+00
1.026e-01,0.000e+00
1.031e-01,0.000e+00
1.037e-01,0.000e+00
1.042e-01,0.000e+00
1.047e-01,0.000e+00
1.053e-01,0.000e+00
1.058e-01,0.000e+00
1.063e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_004.csv <==
transmittance,probability_density
4.516e-04,8.295e-01
1.355e-03,3.036e+00
2.258e-03,5.549e+00
3.161e-03,8.257e+00
4.064e-03,1.111e+01
4.967e-03,1.408e+01
5.870e-03,1.715e+01
6.773e-03,2.031e+01
7.676e-03,2.354e+01
8.579e-03,2.685e+01
9.483e-03,3.022e+01
1.039e-02,3.364e+01
1.129e-02,3.713e+01
1.219e-02,4.066e+01
1.309e-02,4.424e+01
1.400e-02,4.786e+01
1.490e-02,5.153e+01
1.580e-02,5.524e+01
1.671e-02,5.899e+01
1.761e-02,6.277e+01
1.851e-02,6.659e+01
1.942e-02,7.044e+01
2.032e-02,7.432e+01
2.122e-02,7.824e+01
2.213e-02,8.219e+01
2.303e-02,8.616e+01
2.393e-02,9.017e+01
2.484e-02,0.000e+00
2.574e-02,0.000e+00
2.664e-02,0.000e+00
2.754e-02,0.000e+00
2.845e-02,0.000e+00
2.935e-02,0.000e+00
3.025e-02,0.000e+00
3.116e-02,0.000e+00
3.206e-02,0.000e+00
3.296e-02,0.000e+00
3.387e-02,0.000e+00
3.477e-02,0.000e+00
3.567e-02,0.000e+00
3.658e-02,0.000e+00
3.748e-02,0.000e+00
3.838e-02,0.000e+00
3.928e-02,0.000e+00
4.019e-02,0.000e+00
4.109e-02,0.000e+00
4.199e-02,0.000e+00
4.290e-02,0.000e+00
4.380e-02,0.000e+00
4.470e-02,0.000e+00
4.561e-02,0.000e+00
4.651e-02,0.000e+00
4.741e-02,0.000e+00
4.832e-02,0.000e+00
4.922e-02,0.000e+00
5.012e-02,0.000e+00
5.103e-02,0.000e+00
5.193e-02,0.000e+00
5.283e-02,0.000e+00
5.373e-02,0.000e+00
5.464e-02,0.000e+00
5.554e-02,0.000e+00
5.644e-02,0.000e+00
5.735e-02,0.000e+00
5.825e-02,0.000e+00
5.915e-02,0.000e+00
6.006e-02,0.000e+00
6.096e-02,0.000e+00
6.186e-02,0.000e+00
6.277e-02,0.000e+00
6.367e-02,0.000e+00
6.457e-02,0.000e+00
6.547e-02,0.000e+00
6.638e-02,0.000e+00
6.728e-02,0.000e+00
6.818e-02,0.000e+00
6.909e-02,0.000e+00
6.999e-02,0.000e+00
7.089e-02,0.000e+00
7.180e-02,0.000e+00
7.270e-02,0.000e+00
7.360e-02,0.000e+00
7.451e-02,0.000e+00
7.541e-02,0.000e+00
7.631e-02,0.000e+00
7.722e-02,0.000e+00
7.812e-02,0.000e+00
7.902e-02,0.000e+00
7.992e-02,0.000e+00
8.083e-02,0.000e+00
8.173e-02,0.000e+00
8.263e-02,0.000e+00
8.354e-02,0.000e+00
8.444e-02,0.000e+00
8.534e-02,0.000e+00
8.625e-02,0.000e+00
8.715e-02,0.000e+00
8.805e-02,0.000e+00
8.896e-02,0.000e+00
8.986e-02,0.000e+00
9.076e-02,0.000e+00
9.166e-02,0.000e+00
9.257e-02,0.000e+00
9.347e-02,0.000e+00
9.437e-02,0.000e+00
9.528e-02,0.000e+00
9.618e-02,0.000e+00
9.708e-02,0.000e+00
9.799e-02,0.000e+00
9.889e-02,0.000e+00
9.979e-02,0.000e+00
1.007e-01,0.000e+00
1.016e-01,0.000e+00
1.025e-01,0.000e+00
1.034e-01,0.000e+00
1.043e-01,0.000e+00
1.052e-01,0.000e+00
1.061e-01,0.000e+00
1.070e-01,0.000e+00
1.079e-01,0.000e+00
1.088e-01,0.000e+00
1.097e-01,0.000e+00
1.106e-01,0.000e+00
1.115e-01,0.000e+00
1.124e-01,0.000e+00
1.133e-01,0.000e+00
1.142e-01,0.000e+00
1.151e-01,0.000e+00
1.160e-01,0.000e+00
1.170e-01,0.000e+00
1.179e-01,0.000e+00
1.188e-01,0.000e+00
1.197e-01,0.000e+00
1.206e-01,0.000e+00
1.215e-01,0.000e+00
1.224e-01,0.000e+00
1.233e-01,0.000e+00
1.242e-01,0.000e+00
1.251e-01,0.000e+00
1.260e-01,0.000e+00
1.269e-01,0.000e+00
1.278e-01,0.000e+00
1.287e-01,0.000e+00
1.296e-01,0.000e+00
1.305e-01,0.000e+00
1.314e-01,0.000e+00
1.323e-01,0.000e+00
1.332e-01,0.000e+00
1.341e-01,0.000e+00
1.350e-01,0.000e+00
1.359e-01,0.000e+00
1.368e-01,0.000e+00
1.377e-01,0.000e+00
1.386e-01,0.000e+00
1.395e-01,0.000e+00
1.404e-01,0.000e+00
1.413e-01,0.000e+00
1.422e-01,0.000e+00
1.431e-01,0.000e+00
1.440e-01,0.000e+00
1.449e-01,0.000e+00
1.459e-01,0.000e+00
1.468e-01,0.000e+00
1.477e-01,0.000e+00
1.486e-01,0.000e+00
1.495e-01,0.000e+00
1.504e-01,0.000e+00
1.513e-01,0.000e+00
1.522e-01,0.000e+00
1.531e-01,0.000e+00
1.540e-01,0.000e+00
1.549e-01,0.000e+00
1.558e-01,0.000e+00
1.567e-01,0.000e+00
1.576e-01,0.000e+00
1.585e-01,0.000e+00
1.594e-01,0.000e+00
1.603e-01,0.000e+00
1.612e-01,0.000e+00
1.621e-01,0.000e+00
1.630e-01,0.000e+00
1.639e-01,0.000e+00
1.648e-01,0.000e+00
1.657e-01,0.000e+00
1.666e-01,0.000e+00
1.675e-01,0.000e+00
1.684e-01,0.000e+00
1.693e-01,0.000e+00
1.702e-01,0.000e+00
1.711e-01,0.000e+00
1.720e-01,0.000e+00
1.729e-01,0.000e+00
1.738e-01,0.000e+00
1.747e-01,0.000e+00
1.757e-01,0.000e+00
1.766e-01,0.000e+00
1.775e-01,0.000e+00
1.784e-01,0.000e+00
1.793e-01,0.000e+00
1.802e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_005.csv <==
transmittance,probability_density
6.564e-04,4.689e-01
1.969e-03,1.744e+00
3.282e-03,3.213e+00
4.595e-03,4.805e+00
5.908e-03,6.490e+00
7.221e-03,8.251e+00
8.534e-03,1.008e+01
9.846e-03,1.196e+01
1.116e-02,1.389e+01
1.247e-02,1.586e+01
1.378e-02,1.788e+01
1.510e-02,1.993e+01
1.641e-02,2.202e+01
1.772e-02,2.415e+01
1.904e-02,2.630e+01
2.035e-02,2.849e+01
2.166e-02,3.070e+01
2.297e-02,3.294e+01
2.429e-02,3.520e+01
2.560e-02,3.749e+01
2.691e-02,3.980e+01
2.823e-02,4.213e+01
2.954e-02,4.448e+01
3.085e-02,4.686e+01
3.216e-02,4.925e+01
3.348e-02,5.167e+01
3.479e-02,5.410e+01
3.610e-02,5.655e+01
3.742e-02,0.000e+00
3.873e-02,0.000e+00
4.004e-02,0.000e+00
4.135e-02,0.000e+00
4.267e-02,0.000e+00
4.398e-02,0.000e+00
4.529e-02,0.000e+00
4.661e-02,0.000e+00
4.792e-02,0.000e+00
4.923e-02,0.000e+00
5.054e-02,0.000e+00
5.186e-02,0.000e+00
5.317e-02,0.000e+00
5.448e-02,0.000e+00
5.580e-02,0.000e+00
5.711e-02,0.000e+00
5.842e-02,0.000e+00
5.973e-02,0.000e+00
6.105e-02,0.000e+00
6.236e-02,0.000e+00
6.367e-02,0.000e+00
6.499e-02,0.000e+00
6.630e-02,0.000e+00
6.761e-02,0.000e+00
6.892e-02,0.000e+00
7.024e-02,0.000e+00
7.155e-02,0.000e+00
7.286e-02,0.000e+00
7.418e-02,0.000e+00
7.549e-02,0.000e+00
7.680e-02,0.000e+00
7.811e-02,0.000e+00
7.943e-02,0.000e+00
8.074e-02,0.000e+00
8.205e-02,0.000e+00
8.337e-02,0.000e+00
8.468e-02,0.000e+00
8.599e-02,0.000e+00
8.730e-02,0.000e+00
8.862e-02,0.000e+00
8.993e-02,0.000e+00
9.124e-02,0.000e+00
9.256e-02,0.000e+00
9.387e-02,0.000e+00
9.518e-02,0.000e+00
9.649e-02,0.000e+00
9.781e-02,0.000e+00
9.912e-02,0.000e+00
1.004e-01,0.000e+00
1.017e-01,0.000e+00
1.031e-01,0.000e+00
1.044e-01,0.000e+00
1.057e-01,0.000e+00
1.070e-01,0.000e+00
1.083e-01,0.000e+00
1.096e-01,0.000e+00
1.109e-01,0.000e+00
1.122e-01,0.000e+00
1.136e-01,0.000e+00
1.149e-01,0.000e+00
1.162e-01,0.000e+00
1.175e-01,0.000e+00
1.188e-01,0.000e+00
1.201e-01,0.000e+00
1.214e-01,0.000e+00
1.228e-01,0.000e+00
1.241e-01,0.000e+00
1.254e-01,0.000e+00
1.267e-01,0.000e+00
1.280e-01,0.000e+00
1.293e-01,0.000e+00
1.306e-01,0.000e+00
1.319e-01,0.000e+00
1.333e-01,0.000e+00
1.346e-01,0.000e+00
1.359e-01,0.000e+00
1.372e-01,0.000e+00
1.385e-01,0.000e+00
1.398e-01,0.000e+00
1.411e-01,0.000e+00
1.424e-01,0.000e+00
1.438e-01,0.000e+00
1.451e-01,0.000e+00
1.464e-01,0.000e+00
1.477e-01,0.000e+00
1.490e-01,0.000e+00
1.503e-01,0.000e+00
1.516e-01,0.000e+00
1.529e-01,0.000e+00
1.543e-01,0.000e+00
1.556e-01,0.000e+00
1.569e-01,0.000e+00
1.582e-01,0.000e+00
1.595e-01,0.000e+00
1.608e-01,0.000e+00
1.621e-01,0.000e+00
1.634e-01,0.000e+00
1.648e-01,0.000e+00
1.661e-01,0.000e+00
1.674e-01,0.000e+00
1.687e-01,0.000e+00
1.700e-01,0.000e+00
1.713e-01,0.000e+00
1.726e-01,0.000e+00
1.740e-01,0.000e+00
1.753e-01,0.000e+00
1.766e-01,0.000e+00
1.779e-01,0.000e+00
1.792e-01,0.000e+00
1.805e-01,0.000e+00
1.818e-01,0.000e+00
1.831e-01,0.000e+00
1.845e-01,0.000e+00
1.858e-01,0.000e+00
1.871e-01,0.000e+00
1.884e-01,0.000e+00
1.897e-01,0.000e+00
1.910e-01,0.000e+00
1.923e-01,0.000e+00
1.936e-01,0.000e+00
1.950e-01,0.000e+00
1.963e-01,0.000e+00
1.976e-01,0.000e+00
1.989e-01,0.000e+00
2.002e-01,0.000e+00
2.015e-01,0.000e+00
2.028e-01,0.000e+00
2.041e-01,0.000e+00
2.055e-01,0.000e+00
2.068e-01,0.000e+00
2.081e-01,0.000e+00
2.094e-01,0.000e+00
2.107e-01,0.000e+00
2.120e-01,0.000e+00
2.133e-01,0.000e+00
2.147e-01,0.000e+00
2.160e-01,0.000e+00
2.173e-01,0.000e+00
2.186e-01,0.000e+00
2.199e-01,0.000e+00
2.212e-01,0.000e+00
2.225e-01,0.000e+00
2.238e-01,0.000e+00
2.252e-01,0.000e+00
2.265e-01,0.000e+00
2.278e-01,0.000e+00
2.291e-01,0.000e+00
2.304e-01,0.000e+00
2.317e-01,0.000e+00
2.330e-01,0.000e+00
2.343e-01,0.000e+00
2.357e-01,0.000e+00
2.370e-01,0.000e+00
2.383e-01,0.000e+00
2.396e-01,0.000e+00
2.409e-01,0.000e+00
2.422e-01,0.000e+00
2.435e-01,0.000e+00
2.448e-01,0.000e+00
2.462e-01,0.000e+00
2.475e-01,0.000e+00
2.488e-01,0.000e+00
2.501e-01,0.000e+00
2.514e-01,0.000e+00
2.527e-01,0.000e+00
2.540e-01,0.000e+00
2.553e-01,0.000e+00
2.567e-01,0.000e+00
2.580e-01,0.000e+00
2.593e-01,0.000e+00
2.606e-01,0.000e+00
2.619e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_006.csv <==
transmittance,probability_density
8.833e-04,2.858e-01
2.650e-03,1.085e+00
4.417e-03,2.018e+00
6.183e-03,3.037e+00
7.950e-03,4.120e+00
9.716e-03,5.258e+00
1.148e-02,6.440e+00
1.325e-02,7.663e+00
1.502e-02,8.921e+00
1.678e-02,1.021e+01
1.855e-02,1.153e+01
2.032e-02,1.288e+01
2.208e-02,1.425e+01
2.385e-02,1.565e+01
2.562e-02,1.706e+01
2.738e-02,1.850e+01
2.915e-02,1.996e+01
3.092e-02,2.144e+01
3.268e-02,2.294e+01
3.445e-02,2.445e+01
3.622e-02,2.599e+01
3.798e-02,2.753e+01
3.975e-02,2.910e+01
4.152e-02,3.067e+01
4.328e-02,3.227e+01
4.505e-02,3.387e+01
4.681e-02,3.549e+01
4.858e-02,3.713e+01
5.035e-02,3.877e+01
5.211e-02,4.043e+01
5.388e-02,0.000e+00
5.565e-02,0.000e+00
5.741e-02,0.000e+00
5.918e-02,0.000e+00
6.095e-02,0.000e+00
6.271e-02,0.000e+00
6.448e-02,0.000e+00
6.625e-02,0.000e+00
6.801e-02,0.000e+00
6.978e-02,0.000e+00
7.155e-02,0.000e+00
7.331e-02,0.000e+00
7.508e-02,0.000e+00
7.685e-02,0.000e+00
7.861e-02,0.000e+00
8.038e-02,0.000e+00
8.215e-02,0.000e+00
8.391e-02,0.000e+00
8.568e-02,0.000e+00
8.745e-02,0.000e+00
8.921e-02,0.000e+00
9.098e-02,0.000e+00
9.275e-02,0.000e+00
9.451e-02,0.000e+00
9.628e-02,0.000e+00
9.805e-02,0.000e+00
9.981e-02,0.000e+00
1.016e-01,0.000e+00
1.033e-01,0.000e+00
1.051e-01,0.000e+00
1.069e-01,0.000e+00
1.086e-01,0.000e+00
1.104e-01,0.000e+00
1.122e-01,0.000e+00
1.139e-01,0.000e+00
1.157e-01,0.000e+00
1.175e-01,0.000e+00
1.192e-01,0.000e+00
1.210e-01,0.000e+00
1.228e-01,0.000e+00
1.245e-01,0.000e+00
1.263e-01,0.000e+00
1.281e-01,0.000e+00
1.298e-01,0.000e+00
1.316e-01,0.000e+00
1.334e-01,0.000e+00
1.351e-01,0.000e+00
1.369e-01,0.000e+00
1.387e-01,0.000e+00
1.404e-01,0.000e+00
1.422e-01,0.000e+00
1.440e-01,0.000e+00
1.457e-01,0.000e+00
1.475e-01,0.000e+00
1.493e-01,0.000e+00
1.510e-01,0.000e+00
1.528e-01,0.000e+00
1.546e-01,0.000e+00
1.563e-01,0.000e+00
1.581e-01,0.000e+00
1.599e-01,0.000e+00
1.616e-01,0.000e+00
1.634e-01,0.000e+00
1.652e-01,0.000e+00
1.669e-01,0.000e+00
1.687e-01,0.000e+00
1.705e-01,0.000e+00
1.722e-01,0.000e+00
1.740e-01,0.000e+00
1.758e-01,0.000e+00
1.775e-01,0.000e+00
1.793e-01,0.000e+00
1.811e-01,0.000e+00
1.828e-01,0.000e+00
1.846e-01,0.000e+00
1.864e-01,0.000e+00
1.881e-01,0.000e+00
1.899e-01,0.000e+00
1.917e-01,0.000e+00
1.934e-01,0.000e+00
1.952e-01,0.000e+00
1.970e-01,0.000e+00
1.987e-01,0.000e+00
2.005e-01,0.000e+00
2.023e-01,0.000e+00
2.040e-01,0.000e+00
2.058e-01,0.000e+00
2.076e-01,0.000e+00
2.093e-01,0.000e+00
2.111e-01,0.000e+00
2.129e-01,0.000e+00
2.146e-01,0.000e+00
2.164e-01,0.000e+00
2.182e-01,0.000e+00
2.199e-01,0.000e+00
2.217e-01,0.000e+00
2.235e-01,0.000e+00
2.252e-01,0.000e+00
2.270e-01,0.000e+00
2.288e-01,0.000e+00
2.305e-01,0.000e+00
2.323e-01,0.000e+00
2.341e-01,0.000e+00
2.358e-01,0.000e+00
2.376e-01,0.000e+00
2.394e-01,0.000e+00
2.411e-01,0.000e+00
2.429e-01,0.000e+00
2.447e-01,0.000e+00
2.464e-01,0.000e+00
2.482e-01,0.000e+00
2.500e-01,0.000e+00
2.517e-01,0.000e+00
2.535e-01,0.000e+00
2.553e-01,0.000e+00
2.570e-01,0.000e+00
2.588e-01,0.000e+00
2.606e-01,0.000e+00
2.623e-01,0.000e+00
2.641e-01,0.000e+00
2.659e-01,0.000e+00
2.676e-01,0.000e+00
2.694e-01,0.000e+00
2.712e-01,0.000e+00
2.729e-01,0.000e+00
2.747e-01,0.000e+00
2.765e-01,0.000e+00
2.782e-01,0.000e+00
2.800e-01,0.000e+00
2.818e-01,0.000e+00
2.835e-01,0.000e+00
2.853e-01,0.000e+00
2.871e-01,0.000e+00
2.888e-01,0.000e+00
2.906e-01,0.000e+00
2.924e-01,0.000e+00
2.941e-01,0.000e+00
2.959e-01,0.000e+00
2.977e-01,0.000e+00
2.994e-01,0.000e+00
3.012e-01,0.000e+00
3.030e-01,0.000e+00
3.047e-01,0.000e+00
3.065e-01,0.000e+00
3.083e-01,0.000e+00
3.100e-01,0.000e+00
3.118e-01,0.000e+00
3.136e-01,0.000e+00
3.153e-01,0.000e+00
3.171e-01,0.000e+00
3.189e-01,0.000e+00
3.206e-01,0.000e+00
3.224e-01,0.000e+00
3.242e-01,0.000e+00
3.259e-01,0.000e+00
3.277e-01,0.000e+00
3.295e-01,0.000e+00
3.312e-01,0.000e+00
3.330e-01,0.000e+00
3.348e-01,0.000e+00
3.365e-01,0.000e+00
3.383e-01,0.000e+00
3.401e-01,0.000e+00
3.418e-01,0.000e+00
3.436e-01,0.000e+00
3.454e-01,0.000e+00
3.471e-01,0.000e+00
3.489e-01,0.000e+00
3.507e-01,0.000e+00
3.524e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_007.csv <==
transmittance,probability_density
1.118e-03,1.810e-01
3.355e-03,7.042e-01
5.592e-03,1.325e+00
7.829e-03,2.008e+00
1.007e-02,2.740e+00
1.230e-02,3.512e+00
1.454e-02,4.317e+00
1.678e-02,5.153e+00
1.901e-02,6.016e+00
2.125e-02,6.903e+00
2.349e-02,7.813e+00
2.572e-02,8.743e+00
2.796e-02,9.692e+00
3.020e-02,1.066e+01
3.243e-02,1.165e+01
3.467e-02,1.265e+01
3.691e-02,1.366e+01
3.914e-02,1.469e+01
4.138e-02,1.574e+01
4.362e-02,1.680e+01
4.586e-02,1.787e+01
4.809e-02,1.895e+01
5.033e-02,2.005e+01
5.257e-02,2.116e+01
5.480e-02,2.228e+01
5.704e-02,2.341e+01
5.928e-02,2.455e+01
6.151e-02,2.570e+01
6.375e-02,2.686e+01
6.599e-02,2.803e+01
6.822e-02,2.921e+01
7.046e-02,3.040e+01
7.270e-02,0.000e+00
7.493e-02,0.000e+00
7.717e-02,0.000e+00
7.941e-02,0.000e+00
8.165e-02,0.000e+00
8.388e-02,0.000e+00
8.612e-02,0.000e+00
8.836e-02,0.000e+00
9.059e-02,0.000e+00
9.283e-02,0.000e+00
9.507e-02,0.000e+00
9.730e-02,0.000e+00
9.954e-02,0.000e+00
1.018e-01,0.000e+00
1.040e-01,0.000e+00
1.063e-01,0.000e+00
1.085e-01,0.000e+00
1.107e-01,0.000e+00
1.130e-01,0.000e+00
1.152e-01,0.000e+00
1.174e-01,0.000e+00
1.197e-01,0.000e+00
1.219e-01,0.000e+00
1.241e-01,0.000e+00
1.264e-01,0.000e+00
1.286e-01,0.000e+00
1.309e-01,0.000e+00
1.331e-01,0.000e+00
1.353e-01,0.000e+00
1.376e-01,0.000e+00
1.398e-01,0.000e+00
1.420e-01,0.000e+00
1.443e-01,0.000e+00
1.465e-01,0.000e+00
1.488e-01,0.000e+00
1.510e-01,0.000e+00
1.532e-01,0.000e+00
1.555e-01,0.000e+00
1.577e-01,0.000e+00
1.599e-01,0.000e+00
1.622e-01,0.000e+00
1.644e-01,0.000e+00
1.666e-01,0.000e+00
1.689e-01,0.000e+00
1.711e-01,0.000e+00
1.734e-01,0.000e+00
1.756e-01,0.000e+00
1.778e-01,0.000e+00
1.801e-01,0.000e+00
1.823e-01,0.000e+00
1.845e-01,0.000e+00
1.868e-01,0.000e+00
1.890e-01,0.000e+00
1.913e-01,0.000e+00
1.935e-01,0.000e+00
1.957e-01,0.000e+00
1.980e-01,0.000e+00
2.002e-01,0.000e+00
2.024e-01,0.000e+00
2.047e-01,0.000e+00
2.069e-01,0.000e+00
2.091e-01,0.000e+00
2.114e-01,0.000e+00
2.136e-01,0.000e+00
2.159e-01,0.000e+00
2.181e-01,0.000e+00
2.203e-01,0.000e+00
2.226e-01,0.000e+00
2.248e-01,0.000e+00
2.270e-01,0.000e+00
2.293e-01,0.000e+00
2.315e-01,0.000e+00
2.338e-01,0.000e+00
2.360e-01,0.000e+00
2.382e-01,0.000e+00
2.405e-01,0.000e+00
2.427e-01,0.000e+00
2.449e-01,0.000e+00
2.472e-01,0.000e+00
2.494e-01,0.000e+00
2.516e-01,0.000e+00
2.539e-01,0.000e+00
2.561e-01,0.000e+00
2.584e-01,0.000e+00
2.606e-01,0.000e+00
2.628e-01,0.000e+00
2.651e-01,0.000e+00
2.673e-01,0.000e+00
2.695e-01,0.000e+00
2.718e-01,0.000e+00
2.740e-01,0.000e+00
2.763e-01,0.000e+00
2.785e-01,0.000e+00
2.807e-01,0.000e+00
2.830e-01,0.000e+00
2.852e-01,0.000e+00
2.874e-01,0.000e+00
2.897e-01,0.000e+00
2.919e-01,0.000e+00
2.941e-01,0.000e+00
2.964e-01,0.000e+00
2.986e-01,0.000e+00
3.009e-01,0.000e+00
3.031e-01,0.000e+00
3.053e-01,0.000e+00
3.076e-01,0.000e+00
3.098e-01,0.000e+00
3.120e-01,0.000e+00
3.143e-01,0.000e+00
3.165e-01,0.000e+00
3.188e-01,0.000e+00
3.210e-01,0.000e+00
3.232e-01,0.000e+00
3.255e-01,0.000e+00
3.277e-01,0.000e+00
3.299e-01,0.000e+00
3.322e-01,0.000e+00
3.344e-01,0.000e+00
3.366e-01,0.000e+00
3.389e-01,0.000e+00
3.411e-01,0.000e+00
3.434e-01,0.000e+00
3.456e-01,0.000e+00
3.478e-01,0.000e+00
3.501e-01,0.000e+00
3.523e-01,0.000e+00
3.545e-01,0.000e+00
3.568e-01,0.000e+00
3.590e-01,0.000e+00
3.613e-01,0.000e+00
3.635e-01,0.000e+00
3.657e-01,0.000e+00
3.680e-01,0.000e+00
3.702e-01,0.000e+00
3.724e-01,0.000e+00
3.747e-01,0.000e+00
3.769e-01,0.000e+00
3.791e-01,0.000e+00
3.814e-01,0.000e+00
3.836e-01,0.000e+00
3.859e-01,0.000e+00
3.881e-01,0.000e+00
3.903e-01,0.000e+00
3.926e-01,0.000e+00
3.948e-01,0.000e+00
3.970e-01,0.000e+00
3.993e-01,0.000e+00
4.015e-01,0.000e+00
4.038e-01,0.000e+00
4.060e-01,0.000e+00
4.082e-01,0.000e+00
4.105e-01,0.000e+00
4.127e-01,0.000e+00
4.149e-01,0.000e+00
4.172e-01,0.000e+00
4.194e-01,0.000e+00
4.216e-01,0.000e+00
4.239e-01,0.000e+00
4.261e-01,0.000e+00
4.284e-01,0.000e+00
4.306e-01,0.000e+00
4.328e-01,0.000e+00
4.351e-01,0.000e+00
4.373e-01,0.000e+00
4.395e-01,0.000e+00
4.418e-01,0.000e+00
4.440e-01,0.000e+00
4.463e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_008.csv <==
transmittance,probability_density
1.321e-03,1.137e-01
3.962e-03,4.550e-01
6.603e-03,8.672e-01
9.244e-03,1.326e+00
1.188e-02,1.821e+00
1.453e-02,2.346e+00
1.717e-02,2.897e+00
1.981e-02,3.471e+00
2.245e-02,4.065e+00
2.509e-02,4.678e+00
2.773e-02,5.308e+00
3.037e-02,5.954e+00
3.301e-02,6.615e+00
3.565e-02,7.290e+00
3.830e-02,7.978e+00
4.094e-02,8.679e+00
4.358e-02,9.392e+00
4.622e-02,1.012e+01
4.886e-02,1.085e+01
5.150e-02,1.160e+01
5.414e-02,1.235e+01
5.678e-02,1.312e+01
5.942e-02,1.389e+01
6.207e-02,1.468e+01
6.471e-02,1.547e+01
6.735e-02,1.627e+01
6.999e-02,1.708e+01
7.263e-02,1.790e+01
7.527e-02,1.873e+01
7.791e-02,1.956e+01
8.055e-02,2.040e+01
8.319e-02,2.125e+01
8.584e-02,2.211e+01
8.848e-02,2.297e+01
9.112e-02,2.384e+01
9.376e-02,0.000e+00
9.640e-02,0.000e+00
9.904e-02,0.000e+00
1.017e-01,0.000e+00
1.043e-01,0.000e+00
1.070e-01,0.000e+00
1.096e-01,0.000e+00
1.122e-01,0.000e+00
1.149e-01,0.000e+00
1.175e-01,0.000e+00
1.202e-01,0.000e+00
1.228e-01,0.000e+00
1.255e-01,0.000e+00
1.281e-01,0.000e+00
1.307e-01,0.000e+00
1.334e-01,0.000e+00
1.360e-01,0.000e+00
1.387e-01,0.000e+00
1.413e-01,0.000e+00
1.439e-01,0.000e+00
1.466e-01,0.000e+00
1.492e-01,0.000e+00
1.519e-01,0.000e+00
1.545e-01,0.000e+00
1.571e-01,0.000e+00
1.598e-01,0.000e+00
1.624e-01,0.000e+00
1.651e-01,0.000e+00
1.677e-01,0.000e+00
1.704e-01,0.000e+00
1.730e-01,0.000e+00
1.756e-01,0.000e+00
1.783e-01,0.000e+00
1.809e-01,0.000e+00
1.836e-01,0.000e+00
1.862e-01,0.000e+00
1.888e-01,0.000e+00
1.915e-01,0.000e+00
1.941e-01,0.000e+00
1.968e-01,0.000e+00
1.994e-01,0.000e+00
2.020e-01,0.000e+00
2.047e-01,0.000e+00
2.073e-01,0.000e+00
2.100e-01,0.000e+00
2.126e-01,0.000e+00
2.152e-01,0.000e+00
2.179e-01,0.000e+00
2.205e-01,0.000e+00
2.232e-01,0.000e+00
2.258e-01,0.000e+00
2.285e-01,0.000e+00
2.311e-01,0.000e+00
2.337e-01,0.000e+00
2.364e-01,0.000e+00
2.390e-01,0.000e+00
2.417e-01,0.000e+00
2.443e-01,0.000e+00
2.469e-01,0.000e+00
2.496e-01,0.000e+00
2.522e-01,0.000e+00
2.549e-01,0.000e+00
2.575e-01,0.000e+00
2.601e-01,0.000e+00
2.628e-01,0.000e+00
2.654e-01,0.000e+00
2.681e-01,0.000e+00
2.707e-01,0.000e+00
2.734e-01,0.000e+00
2.760e-01,0.000e+00
2.786e-01,0.000e+00
2.813e-01,0.000e+00
2.839e-01,0.000e+00
2.866e-01,0.000e+00
2.892e-01,0.000e+00
2.918e-01,0.000e+00
2.945e-01,0.000e+00
2.971e-01,0.000e+00
2.998e-01,0.000e+00
3.024e-01,0.000e+00
3.050e-01,0.000e+00
3.077e-01,0.000e+00
3.103e-01,0.000e+00
3.130e-01,0.000e+00
3.156e-01,0.000e+00
3.183e-01,0.000e+00
3.209e-01,0.000e+00
3.235e-01,0.000e+00
3.262e-01,0.000e+00
3.288e-01,0.000e+00
3.315e-01,0.000e+00
3.341e-01,0.000e+00
3.367e-01,0.000e+00
3.394e-01,0.000e+00
3.420e-01,0.000e+00
3.447e-01,0.000e+00
3.473e-01,0.000e+00
3.499e-01,0.000e+00
3.526e-01,0.000e+00
3.552e-01,0.000e+00
3.579e-01,0.000e+00
3.605e-01,0.000e+00
3.632e-01,0.000e+00
3.658e-01,0.000e+00
3.684e-01,0.000e+00
3.711e-01,0.000e+00
3.737e-01,0.000e+00
3.764e-01,0.000e+00
3.790e-01,0.000e+00
3.816e-01,0.000e+00
3.843e-01,0.000e+00
3.869e-01,0.000e+00
3.896e-01,0.000e+00
3.922e-01,0.000e+00
3.948e-01,0.000e+00
3.975e-01,0.000e+00
4.001e-01,0.000e+00
4.028e-01,0.000e+00
4.054e-01,0.000e+00
4.080e-01,0.000e+00
4.107e-01,0.000e+00
4.133e-01,0.000e+00
4.160e-01,0.000e+00
4.186e-01,0.000e+00
4.213e-01,0.000e+00
4.239e-01,0.000e+00
4.265e-01,0.000e+00
4.292e-01,0.000e+00
4.318e-01,0.000e+00
4.345e-01,0.000e+00
4.371e-01,0.000e+00
4.397e-01,0.000e+00
4.424e-01,0.000e+00
4.450e-01,0.000e+00
4.477e-01,0.000e+00
4.503e-01,0.000e+00
4.529e-01,0.000e+00
4.556e-01,0.000e+00
4.582e-01,0.000e+00
4.609e-01,0.000e+00
4.635e-01,0.000e+00
4.662e-01,0.000e+00
4.688e-01,0.000e+00
4.714e-01,0.000e+00
4.741e-01,0.000e+00
4.767e-01,0.000e+00
4.794e-01,0.000e+00
4.820e-01,0.000e+00
4.846e-01,0.000e+00
4.873e-01,0.000e+00
4.899e-01,0.000e+00
4.926e-01,0.000e+00
4.952e-01,0.000e+00
4.978e-01,0.000e+00
5.005e-01,0.000e+00
5.031e-01,0.000e+00
5.058e-01,0.000e+00
5.084e-01,0.000e+00
5.111e-01,0.000e+00
5.137e-01,0.000e+00
5.163e-01,0.000e+00
5.190e-01,0.000e+00
5.216e-01,0.000e+00
5.243e-01,0.000e+00
5.269e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_009.csv <==
transmittance,probability_density
1.508e-03,7.232e-02
4.523e-03,2.990e-01
7.539e-03,5.785e-01
1.055e-02,8.935e-01
1.357e-02,1.236e+00
1.659e-02,1.602e+00
1.960e-02,1.988e+00
2.262e-02,2.392e+00
2.563e-02,2.812e+00
2.865e-02,3.246e+00
3.166e-02,3.695e+00
3.468e-02,4.155e+00
3.770e-02,4.628e+00
4.071e-02,5.112e+00
4.373e-02,5.607e+00
4.674e-02,6.111e+00
4.976e-02,6.625e+00
5.277e-02,7.149e+00
5.579e-02,7.681e+00
5.881e-02,8.222e+00
6.182e-02,8.771e+00
6.484e-02,9.328e+00
6.785e-02,9.892e+00
7.087e-02,1.046e+01
7.388e-02,1.104e+01
7.690e-02,1.163e+01
7.991e-02,1.222e+01
8.293e-02,1.282e+01
8.595e-02,1.343e+01
8.896e-02,1.404e+01
9.198e-02,1.466e+01
9.499e-02,1.528e+01
9.801e-02,1.591e+01
1.010e-01,1.655e+01
1.040e-01,1.719e+01
1.071e-01,1.784e+01
1.101e-01,1.849e+01
1.131e-01,1.915e+01
1.161e-01,0.000e+00
1.191e-01,0.000e+00
1.221e-01,0.000e+00
1.251e-01,0.000e+00
1.282e-01,0.000e+00
1.312e-01,0.000e+00
1.342e-01,0.000e+00
1.372e-01,0.000e+00
1.402e-01,0.000e+00
1.432e-01,0.000e+00
1.463e-01,0.000e+00
1.493e-01,0.000e+00
1.523e-01,0.000e+00
1.553e-01,0.000e+00
1.583e-01,0.000e+00
1.613e-01,0.000e+00
1.644e-01,0.000e+00
1.674e-01,0.000e+00
1.704e-01,0.000e+00
1.734e-01,0.000e+00
1.764e-01,0.000e+00
1.794e-01,0.000e+00
1.824e-01,0.000e+00
1.855e-01,0.000e+00
1.885e-01,0.000e+00
1.915e-01,0.000e+00
1.945e-01,0.000e+00
1.975e-01,0.000e+00
2.005e-01,0.000e+00
2.036e-01,0.000e+00
2.066e-01,0.000e+00
2.096e-01,0.000e+00
2.126e-01,0.000e+00
2.156e-01,0.000e+00
2.186e-01,0.000e+00
2.217e-01,0.000e+00
2.247e-01,0.000e+00
2.277e-01,0.000e+00
2.307e-01,0.000e+00
2.337e-01,0.000e+00
2.367e-01,0.000e+00
2.397e-01,0.000e+00
2.428e-01,0.000e+00
2.458e-01,0.000e+00
2.488e-01,0.000e+00
2.518e-01,0.000e+00
2.548e-01,0.000e+00
2.578e-01,0.000e+00
2.609e-01,0.000e+00
2.639e-01,0.000e+00
2.669e-01,0.000e+00
2.699e-01,0.000e+00
2.729e-01,0.000e+00
2.759e-01,0.000e+00
2.789e-01,0.000e+00
2.820e-01,0.000e+00
2.850e-01,0.000e+00
2.880e-01,0.000e+00
2.910e-01,0.000e+00
2.940e-01,0.000e+00
2.970e-01,0.000e+00
3.001e-01,0.000e+00
3.031e-01,0.000e+00
3.061e-01,0.000e+00
3.091e-01,0.000e+00
3.121e-01,0.000e+00
3.151e-01,0.000e+00
3.182e-01,0.000e+00
3.212e-01,0.000e+00
3.242e-01,0.000e+00
3.272e-01,0.000e+00
3.302e-01,0.000e+00
3.332e-01,0.000e+00
3.362e-01,0.000e+00
3.393e-01,0.000e+00
3.423e-01,0.000e+00
3.453e-01,0.000e+00
3.483e-01,0.000e+00
3.513e-01,0.000e+00
3.543e-01,0.000e+00
3.574e-01,0.000e+00
3.604e-01,0.000e+00
3.634e-01,0.000e+00
3.664e-01,0.000e+00
3.694e-01,0.000e+00
3.724e-01,0.000e+00
3.754e-01,0.000e+00
3.785e-01,0.000e+00
3.815e-01,0.000e+00
3.845e-01,0.000e+00
3.875e-01,0.000e+00
3.905e-01,0.000e+00
3.935e-01,0.000e+00
3.966e-01,0.000e+00
3.996e-01,0.000e+00
4.026e-01,0.000e+00
4.056e-01,0.000e+00
4.086e-01,0.000e+00
4.116e-01,0.000e+00
4.147e-01,0.000e+00
4.177e-01,0.000e+00
4.207e-01,0.000e+00
4.237e-01,0.000e+00
4.267e-01,0.000e+00
4.297e-01,0.000e+00
4.327e-01,0.000e+00
4.358e-01,0.000e+00
4.388e-01,0.000e+00
4.418e-01,0.000e+00
4.448e-01,0.000e+00
4.478e-01,0.000e+00
4.508e-01,0.000e+00
4.539e-01,0.000e+00
4.569e-01,0.000e+00
4.599e-01,0.000e+00
4.629e-01,0.000e+00
4.659e-01,0.000e+00
4.689e-01,0.000e+00
4.719e-01,0.000e+00
4.750e-01,0.000e+00
4.780e-01,0.000e+00
4.810e-01,0.000e+00
4.840e-01,0.000e+00
4.870e-01,0.000e+00
4.900e-01,0.000e+00
4.931e-01,0.000e+00
4.961e-01,0.000e+00
4.991e-01,0.000e+00
5.021e-01,0.000e+00
5.051e-01,0.000e+00
5.081e-01,0.000e+00
5.112e-01,0.000e+00
5.142e-01,0.000e+00
5.172e-01,0.000e+00
5.202e-01,0.000e+00
5.232e-01,0.000e+00
5.262e-01,0.000e+00
5.292e-01,0.000e+00
5.323e-01,0.000e+00
5.353e-01,0.000e+00
5.383e-01,0.000e+00
5.413e-01,0.000e+00
5.443e-01,0.000e+00
5.473e-01,0.000e+00
5.504e-01,0.000e+00
5.534e-01,0.000e+00
5.564e-01,0.000e+00
5.594e-01,0.000e+00
5.624e-01,0.000e+00
5.654e-01,0.000e+00
5.685e-01,0.000e+00
5.715e-01,0.000e+00
5.745e-01,0.000e+00
5.775e-01,0.000e+00
5.805e-01,0.000e+00
5.835e-01,0.000e+00
5.865e-01,0.000e+00
5.896e-01,0.000e+00
5.926e-01,0.000e+00
5.956e-01,0.000e+00
5.986e-01,0.000e+00
6.016e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_01.csv <==
transmittance,probability_density
1.659e-03,4.560e-02
4.978e-03,1.956e-01
8.297e-03,3.849e-01
1.162e-02,6.012e-01
1.493e-02,8.388e-01
1.825e-02,1.094e+00
2.157e-02,1.366e+00
2.489e-02,1.651e+00
2.821e-02,1.949e+00
3.153e-02,2.259e+00
3.485e-02,2.579e+00
3.817e-02,2.910e+00
4.148e-02,3.250e+00
4.480e-02,3.599e+00
4.812e-02,3.956e+00
5.144e-02,4.322e+00
5.476e-02,4.696e+00
5.808e-02,5.077e+00
6.140e-02,5.465e+00
6.471e-02,5.860e+00
6.803e-02,6.262e+00
7.135e-02,6.670e+00
7.467e-02,7.084e+00
7.799e-02,7.505e+00
8.131e-02,7.931e+00
8.463e-02,8.363e+00
8.795e-02,8.801e+00
9.126e-02,9.244e+00
9.458e-02,9.693e+00
9.790e-02,1.015e+01
1.012e-01,1.060e+01
1.045e-01,1.107e+01
1.079e-01,1.154e+01
1.112e-01,1.201e+01
1.145e-01,1.249e+01
1.178e-01,1.297e+01
1.211e-01,1.346e+01
1.245e-01,1.395e+01
1.278e-01,1.445e+01
1.311e-01,1.495e+01
1.344e-01,1.545e+01
1.377e-01,1.596e+01
1.410e-01,1.648e+01
1.444e-01,0.000e+00
1.477e-01,0.000e+00
1.510e-01,0.000e+00
1.543e-01,0.000e+00
1.576e-01,0.000e+00
1.610e-01,0.000e+00
1.643e-01,0.000e+00
1.676e-01,0.000e+00
1.709e-01,0.000e+00
1.742e-01,0.000e+00
1.776e-01,0.000e+00
1.809e-01,0.000e+00
1.842e-01,0.000e+00
1.875e-01,0.000e+00
1.908e-01,0.000e+00
1.941e-01,0.000e+00
1.975e-01,0.000e+00
2.008e-01,0.000e+00
2.041e-01,0.000e+00
2.074e-01,0.000e+00
2.107e-01,0.000e+00
2.141e-01,0.000e+00
2.174e-01,0.000e+00
2.207e-01,0.000e+00
2.240e-01,0.000e+00
2.273e-01,0.000e+00
2.306e-01,0.000e+00
2.340e-01,0.000e+00
2.373e-01,0.000e+00
2.406e-01,0.000e+00
2.439e-01,0.000e+00
2.472e-01,0.000e+00
2.506e-01,0.000e+00
2.539e-01,0.000e+00
2.572e-01,0.000e+00
2.605e-01,0.000e+00
2.638e-01,0.000e+00
2.672e-01,0.000e+00
2.705e-01,0.000e+00
2.738e-01,0.000e+00
2.771e-01,0.000e+00
2.804e-01,0.000e+00
2.837e-01,0.000e+00
2.871e-01,0.000e+00
2.904e-01,0.000e+00
2.937e-01,0.000e+00
2.970e-01,0.000e+00
3.003e-01,0.000e+00
3.037e-01,0.000e+00
3.070e-01,0.000e+00
3.103e-01,0.000e+00
3.136e-01,0.000e+00
3.169e-01,0.000e+00
3.203e-01,0.000e+00
3.236e-01,0.000e+00
3.269e-01,0.000e+00
3.302e-01,0.000e+00
3.335e-01,0.000e+00
3.368e-01,0.000e+00
3.402e-01,0.000e+00
3.435e-01,0.000e+00
3.468e-01,0.000e+00
3.501e-01,0.000e+00
3.534e-01,0.000e+00
3.568e-01,0.000e+00
3.601e-01,0.000e+00
3.634e-01,0.000e+00
3.667e-01,0.000e+00
3.700e-01,0.000e+00
3.734e-01,0.000e+00
3.767e-01,0.000e+00
3.800e-01,0.000e+00
3.833e-01,0.000e+00
3.866e-01,0.000e+00
3.899e-01,0.000e+00
3.933e-01,0.000e+00
3.966e-01,0.000e+00
3.999e-01,0.000e+00
4.032e-01,0.000e+00
4.065e-01,0.000e+00
4.099e-01,0.000e+00
4.132e-01,0.000e+00
4.165e-01,0.000e+00
4.198e-01,0.000e+00
4.231e-01,0.000e+00
4.265e-01,0.000e+00
4.298e-01,0.000e+00
4.331e-01,0.000e+00
4.364e-01,0.000e+00
4.397e-01,0.000e+00
4.430e-01,0.000e+00
4.464e-01,0.000e+00
4.497e-01,0.000e+00
4.530e-01,0.000e+00
4.563e-01,0.000e+00
4.596e-01,0.000e+00
4.630e-01,0.000e+00
4.663e-01,0.000e+00
4.696e-01,0.000e+00
4.729e-01,0.000e+00
4.762e-01,0.000e+00
4.796e-01,0.000e+00
4.829e-01,0.000e+00
4.862e-01,0.000e+00
4.895e-01,0.000e+00
4.928e-01,0.000e+00
4.961e-01,0.000e+00
4.995e-01,0.000e+00
5.028e-01,0.000e+00
5.061e-01,0.000e+00
5.094e-01,0.000e+00
5.127e-01,0.000e+00
5.161e-01,0.000e+00
5.194e-01,0.000e+00
5.227e-01,0.000e+00
5.260e-01,0.000e+00
5.293e-01,0.000e+00
5.327e-01,0.000e+00
5.360e-01,0.000e+00
5.393e-01,0.000e+00
5.426e-01,0.000e+00
5.459e-01,0.000e+00
5.492e-01,0.000e+00
5.526e-01,0.000e+00
5.559e-01,0.000e+00
5.592e-01,0.000e+00
5.625e-01,0.000e+00
5.658e-01,0.000e+00
5.692e-01,0.000e+00
5.725e-01,0.000e+00
5.758e-01,0.000e+00
5.791e-01,0.000e+00
5.824e-01,0.000e+00
5.858e-01,0.000e+00
5.891e-01,0.000e+00
5.924e-01,0.000e+00
5.957e-01,0.000e+00
5.990e-01,0.000e+00
6.023e-01,0.000e+00
6.057e-01,0.000e+00
6.090e-01,0.000e+00
6.123e-01,0.000e+00
6.156e-01,0.000e+00
6.189e-01,0.000e+00
6.223e-01,0.000e+00
6.256e-01,0.000e+00
6.289e-01,0.000e+00
6.322e-01,0.000e+00
6.355e-01,0.000e+00
6.388e-01,0.000e+00
6.422e-01,0.000e+00
6.455e-01,0.000e+00
6.488e-01,0.000e+00
6.521e-01,0.000e+00
6.554e-01,0.000e+00
6.588e-01,0.000e+00
6.621e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_011.csv <==
transmittance,probability_density
1.787e-03,2.870e-02
5.361e-03,1.282e-01
8.935e-03,2.572e-01
1.251e-02,4.068e-01
1.608e-02,5.729e-01
1.966e-02,7.531e-01
2.323e-02,9.456e-01
2.680e-02,1.149e+00
3.038e-02,1.363e+00
3.395e-02,1.586e+00
3.753e-02,1.818e+00
4.110e-02,2.058e+00
4.467e-02,2.306e+00
4.825e-02,2.561e+00
5.182e-02,2.823e+00
5.540e-02,3.092e+00
5.897e-02,3.367e+00
6.254e-02,3.648e+00
6.612e-02,3.935e+00
6.969e-02,4.228e+00
7.326e-02,4.527e+00
7.684e-02,4.830e+00
8.041e-02,5.139e+00
8.399e-02,5.453e+00
8.756e-02,5.772e+00
9.113e-02,6.096e+00
9.471e-02,6.424e+00
9.828e-02,6.757e+00
1.019e-01,7.095e+00
1.054e-01,7.436e+00
1.090e-01,7.782e+00
1.126e-01,8.133e+00
1.162e-01,8.487e+00
1.197e-01,8.845e+00
1.233e-01,9.208e+00
1.269e-01,9.574e+00
1.304e-01,9.944e+00
1.340e-01,1.032e+01
1.376e-01,1.070e+01
1.412e-01,1.108e+01
1.447e-01,1.146e+01
1.483e-01,1.185e+01
1.519e-01,1.224e+01
1.555e-01,1.264e+01
1.590e-01,1.304e+01
1.626e-01,1.344e+01
1.662e-01,1.385e+01
1.698e-01,0.000e+00
1.733e-01,0.000e+00
1.769e-01,0.000e+00
1.805e-01,0.000e+00
1.841e-01,0.000e+00
1.876e-01,0.000e+00
1.912e-01,0.000e+00
1.948e-01,0.000e+00
1.984e-01,0.000e+00
2.019e-01,0.000e+00
2.055e-01,0.000e+00
2.091e-01,0.000e+00
2.126e-01,0.000e+00
2.162e-01,0.000e+00
2.198e-01,0.000e+00
2.234e-01,0.000e+00
2.269e-01,0.000e+00
2.305e-01,0.000e+00
2.341e-01,0.000e+00
2.377e-01,0.000e+00
2.412e-01,0.000e+00
2.448e-01,0.000e+00
2.484e-01,0.000e+00
2.520e-01,0.000e+00
2.555e-01,0.000e+00
2.591e-01,0.000e+00
2.627e-01,0.000e+00
2.663e-01,0.000e+00
2.698e-01,0.000e+00
2.734e-01,0.000e+00
2.770e-01,0.000e+00
2.806e-01,0.000e+00
2.841e-01,0.000e+00
2.877e-01,0.000e+00
2.913e-01,0.000e+00
2.948e-01,0.000e+00
2.984e-01,0.000e+00
3.020e-01,0.000e+00
3.056e-01,0.000e+00
3.091e-01,0.000e+00
3.127e-01,0.000e+00
3.163e-01,0.000e+00
3.199e-01,0.000e+00
3.234e-01,0.000e+00
3.270e-01,0.000e+00
3.306e-01,0.000e+00
3.342e-01,0.000e+00
3.377e-01,0.000e+00
3.413e-01,0.000e+00
3.449e-01,0.000e+00
3.485e-01,0.000e+00
3.520e-01,0.000e+00
3.556e-01,0.000e+00
3.592e-01,0.000e+00
3.628e-01,0.000e+00
3.663e-01,0.000e+00
3.699e-01,0.000e+00
3.735e-01,0.000e+00
3.770e-01,0.000e+00
3.806e-01,0.000e+00
3.842e-01,0.000e+00
3.878e-01,0.000e+00
3.913e-01,0.000e+00
3.949e-01,0.000e+00
3.985e-01,0.000e+00
4.021e-01,0.000e+00
4.056e-01,0.000e+00
4.092e-01,0.000e+00
4.128e-01,0.000e+00
4.164e-01,0.000e+00
4.199e-01,0.000e+00
4.235e-01,0.000e+00
4.271e-01,0.000e+00
4.307e-01,0.000e+00
4.342e-01,0.000e+00
4.378e-01,0.000e+00
4.414e-01,0.000e+00
4.450e-01,0.000e+00
4.485e-01,0.000e+00
4.521e-01,0.000e+00
4.557e-01,0.000e+00
4.592e-01,0.000e+00
4.628e-01,0.000e+00
4.664e-01,0.000e+00
4.700e-01,0.000e+00
4.735e-01,0.000e+00
4.771e-01,0.000e+00
4.807e-01,0.000e+00
4.843e-01,0.000e+00
4.878e-01,0.000e+00
4.914e-01,0.000e+00
4.950e-01,0.000e+00
4.986e-01,0.000e+00
5.021e-01,0.000e+00
5.057e-01,0.000e+00
5.093e-01,0.000e+00
5.129e-01,0.000e+00
5.164e-01,0.000e+00
5.200e-01,0.000e+00
5.236e-01,0.000e+00
5.272e-01,0.000e+00
5.307e-01,0.000e+00
5.343e-01,0.000e+00
5.379e-01,0.000e+00
5.414e-01,0.000e+00
5.450e-01,0.000e+00
5.486e-01,0.000e+00
5.522e-01,0.000e+00
5.557e-01,0.000e+00
5.593e-01,0.000e+00
5.629e-01,0.000e+00
5.665e-01,0.000e+00
5.700e-01,0.000e+00
5.736e-01,0.000e+00
5.772e-01,0.000e+00
5.808e-01,0.000e+00
5.843e-01,0.000e+00
5.879e-01,0.000e+00
5.915e-01,0.000e+00
5.951e-01,0.000e+00
5.986e-01,0.000e+00
6.022e-01,0.000e+00
6.058e-01,0.000e+00
6.093e-01,0.000e+00
6.129e-01,0.000e+00
6.165e-01,0.000e+00
6.201e-01,0.000e+00
6.236e-01,0.000e+00
6.272e-01,0.000e+00
6.308e-01,0.000e+00
6.344e-01,0.000e+00
6.379e-01,0.000e+00
6.415e-01,0.000e+00
6.451e-01,0.000e+00
6.487e-01,0.000e+00
6.522e-01,0.000e+00
6.558e-01,0.000e+00
6.594e-01,0.000e+00
6.630e-01,0.000e+00
6.665e-01,0.000e+00
6.701e-01,0.000e+00
6.737e-01,0.000e+00
6.773e-01,0.000e+00
6.808e-01,0.000e+00
6.844e-01,0.000e+00
6.880e-01,0.000e+00
6.915e-01,0.000e+00
6.951e-01,0.000e+00
6.987e-01,0.000e+00
7.023e-01,0.000e+00
7.058e-01,0.000e+00
7.094e-01,0.000e+00
7.130e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_012.csv <==
transmittance,probability_density
1.885e-03,1.787e-02
5.656e-03,8.353e-02
9.427e-03,1.711e-01
1.320e-02,2.744e-01
1.697e-02,3.906e-01
2.074e-02,5.177e-01
2.451e-02,6.546e-01
2.828e-02,8.003e-01
3.205e-02,9.541e-01
3.582e-02,1.115e+00
3.959e-02,1.284e+00
4.336e-02,1.459e+00
4.714e-02,1.640e+00
5.091e-02,1.827e+00
5.468e-02,2.020e+00
5.845e-02,2.219e+00
6.222e-02,2.423e+00
6.599e-02,2.631e+00
6.976e-02,2.845e+00
7.353e-02,3.064e+00
7.730e-02,3.287e+00
8.107e-02,3.514e+00
8.484e-02,3.746e+00
8.861e-02,3.982e+00
9.238e-02,4.222e+00
9.616e-02,4.467e+00
9.993e-02,4.715e+00
1.037e-01,4.967e+00
1.075e-01,5.223e+00
1.112e-01,5.482e+00
1.150e-01,5.746e+00
1.188e-01,6.012e+00
1.226e-01,6.282e+00
1.263e-01,6.556e+00
1.301e-01,6.833e+00
1.339e-01,7.113e+00
1.376e-01,7.397e+00
1.414e-01,7.684e+00
1.452e-01,7.974e+00
1.489e-01,8.267e+00
1.527e-01,8.563e+00
1.565e-01,8.862e+00
1.603e-01,9.164e+00
1.640e-01,9.470e+00
1.678e-01,9.778e+00
1.716e-01,1.009e+01
1.753e-01,1.040e+01
1.791e-01,1.072e+01
1.829e-01,1.104e+01
1.867e-01,1.136e+01
1.904e-01,1.169e+01
1.942e-01,1.202e+01
1.980e-01,0.000e+00
2.017e-01,0.000e+00
2.055e-01,0.000e+00
2.093e-01,0.000e+00
2.131e-01,0.000e+00
2.168e-01,0.000e+00
2.206e-01,0.000e+00
2.244e-01,0.000e+00
2.281e-01,0.000e+00
2.319e-01,0.000e+00
2.357e-01,0.000e+00
2.394e-01,0.000e+00
2.432e-01,0.000e+00
2.470e-01,0.000e+00
2.508e-01,0.000e+00
2.545e-01,0.000e+00
2.583e-01,0.000e+00
2.621e-01,0.000e+00
2.658e-01,0.000e+00
2.696e-01,0.000e+00
2.734e-01,0.000e+00
2.772e-01,0.000e+00
2.809e-01,0.000e+00
2.847e-01,0.000e+00
2.885e-01,0.000e+00
2.922e-01,0.000e+00
2.960e-01,0.000e+00
2.998e-01,0.000e+00
3.035e-01,0.000e+00
3.073e-01,0.000e+00
3.111e-01,0.000e+00
3.149e-01,0.000e+00
3.186e-01,0.000e+00
3.224e-01,0.000e+00
3.262e-01,0.000e+00
3.299e-01,0.000e+00
3.337e-01,0.000e+00
3.375e-01,0.000e+00
3.413e-01,0.000e+00
3.450e-01,0.000e+00
3.488e-01,0.000e+00
3.526e-01,0.000e+00
3.563e-01,0.000e+00
3.601e-01,0.000e+00
3.639e-01,0.000e+00
3.677e-01,0.000e+00
3.714e-01,0.000e+00
3.752e-01,0.000e+00
3.790e-01,0.000e+00
3.827e-01,0.000e+00
3.865e-01,0.000e+00
3.903e-01,0.000e+00
3.940e-01,0.000e+00
3.978e-01,0.000e+00
4.016e-01,0.000e+00
4.054e-01,0.000e+00
4.091e-01,0.000e+00
4.129e-01,0.000e+00
4.167e-01,0.000e+00
4.204e-01,0.000e+00
4.242e-01,0.000e+00
4.280e-01,0.000e+00
4.318e-01,0.000e+00
4.355e-01,0.000e+00
4.393e-01,0.000e+00
4.431e-01,0.000e+00
4.468e-01,0.000e+00
4.506e-01,0.000e+00
4.544e-01,0.000e+00
4.582e-01,0.000e+00
4.619e-01,0.000e+00
4.657e-01,0.000e+00
4.695e-01,0.000e+00
4.732e-01,0.000e+00
4.770e-01,0.000e+00
4.808e-01,0.000e+00
4.845e-01,0.000e+00
4.883e-01,0.000e+00
4.921e-01,0.000e+00
4.959e-01,0.000e+00
4.996e-01,0.000e+00
5.034e-01,0.000e+00
5.072e-01,0.000e+00
5.109e-01,0.000e+00
5.147e-01,0.000e+00
5.185e-01,0.000e+00
5.223e-01,0.000e+00
5.260e-01,0.000e+00
5.298e-01,0.000e+00
5.336e-01,0.000e+00
5.373e-01,0.000e+00
5.411e-01,0.000e+00
5.449e-01,0.000e+00
5.487e-01,0.000e+00
5.524e-01,0.000e+00
5.562e-01,0.000e+00
5.600e-01,0.000e+00
5.637e-01,0.000e+00
5.675e-01,0.000e+00
5.713e-01,0.000e+00
5.750e-01,0.000e+00
5.788e-01,0.000e+00
5.826e-01,0.000e+00
5.864e-01,0.000e+00
5.901e-01,0.000e+00
5.939e-01,0.000e+00
5.977e-01,0.000e+00
6.014e-01,0.000e+00
6.052e-01,0.000e+00
6.090e-01,0.000e+00
6.128e-01,0.000e+00
6.165e-01,0.000e+00
6.203e-01,0.000e+00
6.241e-01,0.000e+00
6.278e-01,0.000e+00
6.316e-01,0.000e+00
6.354e-01,0.000e+00
6.392e-01,0.000e+00
6.429e-01,0.000e+00
6.467e-01,0.000e+00
6.505e-01,0.000e+00
6.542e-01,0.000e+00
6.580e-01,0.000e+00
6.618e-01,0.000e+00
6.655e-01,0.000e+00
6.693e-01,0.000e+00
6.731e-01,0.000e+00
6.769e-01,0.000e+00
6.806e-01,0.000e+00
6.844e-01,0.000e+00
6.882e-01,0.000e+00
6.919e-01,0.000e+00
6.957e-01,0.000e+00
6.995e-01,0.000e+00
7.033e-01,0.000e+00
7.070e-01,0.000e+00
7.108e-01,0.000e+00
7.146e-01,0.000e+00
7.183e-01,0.000e+00
7.221e-01,0.000e+00
7.259e-01,0.000e+00
7.296e-01,0.000e+00
7.334e-01,0.000e+00
7.372e-01,0.000e+00
7.410e-01,0.000e+00
7.447e-01,0.000e+00
7.485e-01,0.000e+00
7.523e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_013.csv <==
transmittance,probability_density
2.022e-03,1.152e-02
6.066e-03,5.657e-02
1.011e-02,1.186e-01
1.415e-02,1.931e-01
1.820e-02,2.780e-01
2.224e-02,3.719e-01
2.629e-02,4.738e-01
3.033e-02,5.830e-01
3.438e-02,6.990e-01
3.842e-02,8.214e-01
4.246e-02,9.497e-01
4.651e-02,1.084e+00
5.055e-02,1.223e+00
5.460e-02,1.367e+00
5.864e-02,1.517e+00
6.268e-02,1.671e+00
6.673e-02,1.830e+00
7.077e-02,1.993e+00
7.482e-02,2.160e+00
7.886e-02,2.332e+00
8.291e-02,2.507e+00
8.695e-02,2.687e+00
9.099e-02,2.870e+00
9.504e-02,3.057e+00
9.908e-02,3.248e+00
1.031e-01,3.442e+00
1.072e-01,3.640e+00
1.112e-01,3.841e+00
1.153e-01,4.045e+00
1.193e-01,4.253e+00
1.233e-01,4.464e+00
1.274e-01,4.678e+00
1.314e-01,4.896e+00
1.355e-01,5.116e+00
1.395e-01,5.340e+00
1.436e-01,5.566e+00
1.476e-01,5.795e+00
1.517e-01,6.028e+00
1.557e-01,6.263e+00
1.597e-01,6.501e+00
1.638e-01,6.742e+00
1.678e-01,6.985e+00
1.719e-01,7.231e+00
1.759e-01,7.481e+00
1.800e-01,7.732e+00
1.840e-01,7.987e+00
1.881e-01,8.244e+00
1.921e-01,8.503e+00
1.961e-01,8.766e+00
2.002e-01,9.031e+00
2.042e-01,9.298e+00
2.083e-01,9.569e+00
2.123e-01,9.842e+00
2.164e-01,1.012e+01
2.204e-01,1.040e+01
2.245e-01,1.069e+01
2.285e-01,0.000e+00
2.325e-01,0.000e+00
2.366e-01,0.000e+00
2.406e-01,0.000e+00
2.447e-01,0.000e+00
2.487e-01,0.000e+00
2.528e-01,0.000e+00
2.568e-01,0.000e+00
2.608e-01,0.000e+00
2.649e-01,0.000e+00
2.689e-01,0.000e+00
2.730e-01,0.000e+00
2.770e-01,0.000e+00
2.811e-01,0.000e+00
2.851e-01,0.000e+00
2.892e-01,0.000e+00
2.932e-01,0.000e+00
2.972e-01,0.000e+00
3.013e-01,0.000e+00
3.053e-01,0.000e+00
3.094e-01,0.000e+00
3.134e-01,0.000e+00
3.175e-01,0.000e+00
3.215e-01,0.000e+00
3.256e-01,0.000e+00
3.296e-01,0.000e+00
3.336e-01,0.000e+00
3.377e-01,0.000e+00
3.417e-01,0.000e+00
3.458e-01,0.000e+00
3.498e-01,0.000e+00
3.539e-01,0.000e+00
3.579e-01,0.000e+00
3.620e-01,0.000e+00
3.660e-01,0.000e+00
3.700e-01,0.000e+00
3.741e-01,0.000e+00
3.781e-01,0.000e+00
3.822e-01,0.000e+00
3.862e-01,0.000e+00
3.903e-01,0.000e+00
3.943e-01,0.000e+00
3.983e-01,0.000e+00
4.024e-01,0.000e+00
4.064e-01,0.000e+00
4.105e-01,0.000e+00
4.145e-01,0.000e+00
4.186e-01,0.000e+00
4.226e-01,0.000e+00
4.267e-01,0.000e+00
4.307e-01,0.000e+00
4.347e-01,0.000e+00
4.388e-01,0.000e+00
4.428e-01,0.000e+00
4.469e-01,0.000e+00
4.509e-01,0.000e+00
4.550e-01,0.000e+00
4.590e-01,0.000e+00
4.631e-01,0.000e+00
4.671e-01,0.000e+00
4.711e-01,0.000e+00
4.752e-01,0.000e+00
4.792e-01,0.000e+00
4.833e-01,0.000e+00
4.873e-01,0.000e+00
4.914e-01,0.000e+00
4.954e-01,0.000e+00
4.995e-01,0.000e+00
5.035e-01,0.000e+00
5.075e-01,0.000e+00
5.116e-01,0.000e+00
5.156e-01,0.000e+00
5.197e-01,0.000e+00
5.237e-01,0.000e+00
5.278e-01,0.000e+00
5.318e-01,0.000e+00
5.358e-01,0.000e+00
5.399e-01,0.000e+00
5.439e-01,0.000e+00
5.480e-01,0.000e+00
5.520e-01,0.000e+00
5.561e-01,0.000e+00
5.601e-01,0.000e+00
5.642e-01,0.000e+00
5.682e-01,0.000e+00
5.722e-01,0.000e+00
5.763e-01,0.000e+00
5.803e-01,0.000e+00
5.844e-01,0.000e+00
5.884e-01,0.000e+00
5.925e-01,0.000e+00
5.965e-01,0.000e+00
6.006e-01,0.000e+00
6.046e-01,0.000e+00
6.086e-01,0.000e+00
6.127e-01,0.000e+00
6.167e-01,0.000e+00
6.208e-01,0.000e+00
6.248e-01,0.000e+00
6.289e-01,0.000e+00
6.329e-01,0.000e+00
6.370e-01,0.000e+00
6.410e-01,0.000e+00
6.450e-01,0.000e+00
6.491e-01,0.000e+00
6.531e-01,0.000e+00
6.572e-01,0.000e+00
6.612e-01,0.000e+00
6.653e-01,0.000e+00
6.693e-01,0.000e+00
6.734e-01,0.000e+00
6.774e-01,0.000e+00
6.814e-01,0.000e+00
6.855e-01,0.000e+00
6.895e-01,0.000e+00
6.936e-01,0.000e+00
6.976e-01,0.000e+00
7.017e-01,0.000e+00
7.057e-01,0.000e+00
7.097e-01,0.000e+00
7.138e-01,0.000e+00
7.178e-01,0.000e+00
7.219e-01,0.000e+00
7.259e-01,0.000e+00
7.300e-01,0.000e+00
7.340e-01,0.000e+00
7.381e-01,0.000e+00
7.421e-01,0.000e+00
7.461e-01,0.000e+00
7.502e-01,0.000e+00
7.542e-01,0.000e+00
7.583e-01,0.000e+00
7.623e-01,0.000e+00
7.664e-01,0.000e+00
7.704e-01,0.000e+00
7.745e-01,0.000e+00
7.785e-01,0.000e+00
7.825e-01,0.000e+00
7.866e-01,0.000e+00
7.906e-01,0.000e+00
7.947e-01,0.000e+00
7.987e-01,0.000e+00
8.028e-01,0.000e+00
8.068e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_014.csv <==
transmittance,probability_density
2.140e-03,7.337e-03
6.420e-03,3.802e-02
1.070e-02,8.172e-02
1.498e-02,1.353e-01
1.926e-02,1.972e-01
2.354e-02,2.664e-01
2.782e-02,3.422e-01
3.210e-02,4.241e-01
3.638e-02,5.117e-01
4.066e-02,6.046e-01
4.494e-02,7.026e-01
4.922e-02,8.053e-01
5.350e-02,9.127e-01
5.778e-02,1.024e+00
6.206e-02,1.140e+00
6.634e-02,1.260e+00
7.062e-02,1.384e+00
7.490e-02,1.512e+00
7.918e-02,1.644e+00
8.346e-02,1.779e+00
8.774e-02,1.918e+00
9.202e-02,2.060e+00
9.630e-02,2.206e+00
1.006e-01,2.355e+00
1.049e-01,2.507e+00
1.091e-01,2.662e+00
1.134e-01,2.821e+00
1.177e-01,2.982e+00
1.220e-01,3.147e+00
1.263e-01,3.314e+00
1.305e-01,3.484e+00
1.348e-01,3.658e+00
1.391e-01,3.834e+00
1.434e-01,4.012e+00
1.477e-01,4.194e+00
1.519e-01,4.378e+00
1.562e-01,4.565e+00
1.605e-01,4.755e+00
1.648e-01,4.947e+00
1.691e-01,5.142e+00
1.733e-01,5.339e+00
1.776e-01,5.539e+00
1.819e-01,5.741e+00
1.862e-01,5.946e+00
1.905e-01,6.153e+00
1.947e-01,6.363e+00
1.990e-01,6.575e+00
2.033e-01,6.789e+00
2.076e-01,7.006e+00
2.119e-01,7.226e+00
2.161e-01,7.448e+00
2.204e-01,7.672e+00
2.247e-01,7.898e+00
2.290e-01,8.127e+00
2.333e-01,8.359e+00
2.375e-01,8.593e+00
2.418e-01,8.830e+00
2.461e-01,9.070e+00
2.504e-01,9.314e+00
2.547e-01,9.564e+00
2.589e-01,0.000e+00
2.632e-01,0.000e+00
2.675e-01,0.000e+00
2.718e-01,0.000e+00
2.761e-01,0.000e+00
2.803e-01,0.000e+00
2.846e-01,0.000e+00
2.889e-01,0.000e+00
2.932e-01,0.000e+00
2.975e-01,0.000e+00
3.017e-01,0.000e+00
3.060e-01,0.000e+00
3.103e-01,0.000e+00
3.146e-01,0.000e+00
3.189e-01,0.000e+00
3.231e-01,0.000e+00
3.274e-01,0.000e+00
3.317e-01,0.000e+00
3.360e-01,0.000e+00
3.403e-01,0.000e+00
3.445e-01,0.000e+00
3.488e-01,0.000e+00
3.531e-01,0.000e+00
3.574e-01,0.000e+00
3.617e-01,0.000e+00
3.659e-01,0.000e+00
3.702e-01,0.000e+00
3.745e-01,0.000e+00
3.788e-01,0.000e+00
3.831e-01,0.000e+00
3.873e-01,0.000e+00
3.916e-01,0.000e+00
3.959e-01,0.000e+00
4.002e-01,0.000e+00
4.045e-01,0.000e+00
4.087e-01,0.000e+00
4.130e-01,0.000e+00
4.173e-01,0.000e+00
4.216e-01,0.000e+00
4.259e-01,0.000e+00
4.302e-01,0.000e+00
4.344e-01,0.000e+00
4.387e-01,0.000e+00
4.430e-01,0.000e+00
4.473e-01,0.000e+00
4.516e-01,0.000e+00
4.558e-01,0.000e+00
4.601e-01,0.000e+00
4.644e-01,0.000e+00
4.687e-01,0.000e+00
4.730e-01,0.000e+00
4.772e-01,0.000e+00
4.815e-01,0.000e+00
4.858e-01,0.000e+00
4.901e-01,0.000e+00
4.944e-01,0.000e+00
4.986e-01,0.000e+00
5.029e-01,0.000e+00
5.072e-01,0.000e+00
5.115e-01,0.000e+00
5.158e-01,0.000e+00
5.200e-01,0.000e+00
5.243e-01,0.000e+00
5.286e-01,0.000e+00
5.329e-01,0.000e+00
5.372e-01,0.000e+00
5.414e-01,0.000e+00
5.457e-01,0.000e+00
5.500e-01,0.000e+00
5.543e-01,0.000e+00
5.586e-01,0.000e+00
5.628e-01,0.000e+00
5.671e-01,0.000e+00
5.714e-01,0.000e+00
5.757e-01,0.000e+00
5.800e-01,0.000e+00
5.842e-01,0.000e+00
5.885e-01,0.000e+00
5.928e-01,0.000e+00
5.971e-01,0.000e+00
6.014e-01,0.000e+00
6.056e-01,0.000e+00
6.099e-01,0.000e+00
6.142e-01,0.000e+00
6.185e-01,0.000e+00
6.228e-01,0.000e+00
6.270e-01,0.000e+00
6.313e-01,0.000e+00
6.356e-01,0.000e+00
6.399e-01,0.000e+00
6.442e-01,0.000e+00
6.484e-01,0.000e+00
6.527e-01,0.000e+00
6.570e-01,0.000e+00
6.613e-01,0.000e+00
6.656e-01,0.000e+00
6.698e-01,0.000e+00
6.741e-01,0.000e+00
6.784e-01,0.000e+00
6.827e-01,0.000e+00
6.870e-01,0.000e+00
6.912e-01,0.000e+00
6.955e-01,0.000e+00
6.998e-01,0.000e+00
7.041e-01,0.000e+00
7.084e-01,0.000e+00
7.126e-01,0.000e+00
7.169e-01,0.000e+00
7.212e-01,0.000e+00
7.255e-01,0.000e+00
7.298e-01,0.000e+00
7.340e-01,0.000e+00
7.383e-01,0.000e+00
7.426e-01,0.000e+00
7.469e-01,0.000e+00
7.512e-01,0.000e+00
7.554e-01,0.000e+00
7.597e-01,0.000e+00
7.640e-01,0.000e+00
7.683e-01,0.000e+00
7.726e-01,0.000e+00
7.768e-01,0.000e+00
7.811e-01,0.000e+00
7.854e-01,0.000e+00
7.897e-01,0.000e+00
7.940e-01,0.000e+00
7.982e-01,0.000e+00
8.025e-01,0.000e+00
8.068e-01,0.000e+00
8.111e-01,0.000e+00
8.154e-01,0.000e+00
8.196e-01,0.000e+00
8.239e-01,0.000e+00
8.282e-01,0.000e+00
8.325e-01,0.000e+00
8.368e-01,0.000e+00
8.410e-01,0.000e+00
8.453e-01,0.000e+00
8.496e-01,0.000e+00
8.539e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_015.csv <==
transmittance,probability_density
2.234e-03,4.591e-03
6.703e-03,2.520e-02
1.117e-02,5.566e-02
1.564e-02,9.382e-02
2.011e-02,1.386e-01
2.458e-02,1.892e-01
2.905e-02,2.453e-01
3.352e-02,3.063e-01
3.798e-02,3.721e-01
4.245e-02,4.423e-01
4.692e-02,5.167e-01
5.139e-02,5.952e-01
5.586e-02,6.775e-01
6.033e-02,7.637e-01
6.480e-02,8.534e-01
6.927e-02,9.467e-01
7.373e-02,1.043e+00
7.820e-02,1.143e+00
8.267e-02,1.247e+00
8.714e-02,1.353e+00
9.161e-02,1.463e+00
9.608e-02,1.575e+00
1.005e-01,1.691e+00
1.050e-01,1.809e+00
1.095e-01,1.930e+00
1.140e-01,2.055e+00
1.184e-01,2.182e+00
1.229e-01,2.311e+00
1.274e-01,2.443e+00
1.318e-01,2.578e+00
1.363e-01,2.716e+00
1.408e-01,2.856e+00
1.452e-01,2.999e+00
1.497e-01,3.144e+00
1.542e-01,3.291e+00
1.586e-01,3.441e+00
1.631e-01,3.594e+00
1.676e-01,3.749e+00
1.720e-01,3.906e+00
1.765e-01,4.066e+00
1.810e-01,4.228e+00
1.855e-01,4.392e+00
1.899e-01,4.558e+00
1.944e-01,4.727e+00
1.989e-01,4.898e+00
2.033e-01,5.071e+00
2.078e-01,5.247e+00
2.123e-01,5.425e+00
2.167e-01,5.604e+00
2.212e-01,5.787e+00
2.257e-01,5.971e+00
2.301e-01,6.157e+00
2.346e-01,6.346e+00
2.391e-01,6.537e+00
2.435e-01,6.730e+00
2.480e-01,6.925e+00
2.525e-01,7.122e+00
2.570e-01,7.322e+00
2.614e-01,7.524e+00
2.659e-01,7.729e+00
2.704e-01,7.936e+00
2.748e-01,8.146e+00
2.793e-01,8.360e+00
2.838e-01,8.578e+00
2.882e-01,8.811e+00
2.927e-01,0.000e+00
2.972e-01,0.000e+00
3.016e-01,0.000e+00
3.061e-01,0.000e+00
3.106e-01,0.000e+00
3.150e-01,0.000e+00
3.195e-01,0.000e+00
3.240e-01,0.000e+00
3.285e-01,0.000e+00
3.329e-01,0.000e+00
3.374e-01,0.000e+00
3.419e-01,0.000e+00
3.463e-01,0.000e+00
3.508e-01,0.000e+00
3.553e-01,0.000e+00
3.597e-01,0.000e+00
3.642e-01,0.000e+00
3.687e-01,0.000e+00
3.731e-01,0.000e+00
3.776e-01,0.000e+00
3.821e-01,0.000e+00
3.865e-01,0.000e+00
3.910e-01,0.000e+00
3.955e-01,0.000e+00
4.000e-01,0.000e+00
4.044e-01,0.000e+00
4.089e-01,0.000e+00
4.134e-01,0.000e+00
4.178e-01,0.000e+00
4.223e-01,0.000e+00
4.268e-01,0.000e+00
4.312e-01,0.000e+00
4.357e-01,0.000e+00
4.402e-01,0.000e+00
4.446e-01,0.000e+00
4.491e-01,0.000e+00
4.536e-01,0.000e+00
4.580e-01,0.000e+00
4.625e-01,0.000e+00
4.670e-01,0.000e+00
4.715e-01,0.000e+00
4.759e-01,0.000e+00
4.804e-01,0.000e+00
4.849e-01,0.000e+00
4.893e-01,0.000e+00
4.938e-01,0.000e+00
4.983e-01,0.000e+00
5.027e-01,0.000e+00
5.072e-01,0.000e+00
5.117e-01,0.000e+00
5.161e-01,0.000e+00
5.206e-01,0.000e+00
5.251e-01,0.000e+00
5.295e-01,0.000e+00
5.340e-01,0.000e+00
5.385e-01,0.000e+00
5.430e-01,0.000e+00
5.474e-01,0.000e+00
5.519e-01,0.000e+00
5.564e-01,0.000e+00
5.608e-01,0.000e+00
5.653e-01,0.000e+00
5.698e-01,0.000e+00
5.742e-01,0.000e+00
5.787e-01,0.000e+00
5.832e-01,0.000e+00
5.876e-01,0.000e+00
5.921e-01,0.000e+00
5.966e-01,0.000e+00
6.010e-01,0.000e+00
6.055e-01,0.000e+00
6.100e-01,0.000e+00
6.145e-01,0.000e+00
6.189e-01,0.000e+00
6.234e-01,0.000e+00
6.279e-01,0.000e+00
6.323e-01,0.000e+00
6.368e-01,0.000e+00
6.413e-01,0.000e+00
6.457e-01,0.000e+00
6.502e-01,0.000e+00
6.547e-01,0.000e+00
6.591e-01,0.000e+00
6.636e-01,0.000e+00
6.681e-01,0.000e+00
6.725e-01,0.000e+00
6.770e-01,0.000e+00
6.815e-01,0.000e+00
6.860e-01,0.000e+00
6.904e-01,0.000e+00
6.949e-01,0.000e+00
6.994e-01,0.000e+00
7.038e-01,0.000e+00
7.083e-01,0.000e+00
7.128e-01,0.000e+00
7.172e-01,0.000e+00
7.217e-01,0.000e+00
7.262e-01,0.000e+00
7.306e-01,0.000e+00
7.351e-01,0.000e+00
7.396e-01,0.000e+00
7.440e-01,0.000e+00
7.485e-01,0.000e+00
7.530e-01,0.000e+00
7.575e-01,0.000e+00
7.619e-01,0.000e+00
7.664e-01,0.000e+00
7.709e-01,0.000e+00
7.753e-01,0.000e+00
7.798e-01,0.000e+00
7.843e-01,0.000e+00
7.887e-01,0.000e+00
7.932e-01,0.000e+00
7.977e-01,0.000e+00
8.021e-01,0.000e+00
8.066e-01,0.000e+00
8.111e-01,0.000e+00
8.155e-01,0.000e+00
8.200e-01,0.000e+00
8.245e-01,0.000e+00
8.290e-01,0.000e+00
8.334e-01,0.000e+00
8.379e-01,0.000e+00
8.424e-01,0.000e+00
8.468e-01,0.000e+00
8.513e-01,0.000e+00
8.558e-01,0.000e+00
8.602e-01,0.000e+00
8.647e-01,0.000e+00
8.692e-01,0.000e+00
8.736e-01,0.000e+00
8.781e-01,0.000e+00
8.826e-01,0.000e+00
8.870e-01,0.000e+00
8.915e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_016.csv <==
transmittance,probability_density
2.500e-03,3.208e-03
7.500e-03,1.874e-02
1.250e-02,4.260e-02
1.750e-02,7.320e-02
2.250e-02,1.097e-01
2.750e-02,1.515e-01
3.250e-02,1.983e-01
3.750e-02,2.497e-01
4.250e-02,3.055e-01
4.750e-02,3.655e-01
5.250e-02,4.295e-01
5.750e-02,4.974e-01
6.250e-02,5.689e-01
6.750e-02,6.442e-01
7.250e-02,7.229e-01
7.750e-02,8.051e-01
8.250e-02,8.906e-01
8.750e-02,9.793e-01
9.250e-02,1.071e+00
9.750e-02,1.166e+00
1.025e-01,1.265e+00
1.075e-01,1.366e+00
1.125e-01,1.470e+00
1.175e-01,1.577e+00
1.225e-01,1.687e+00
1.275e-01,1.800e+00
1.325e-01,1.915e+00
1.375e-01,2.034e+00
1.425e-01,2.155e+00
1.475e-01,2.278e+00
1.525e-01,2.405e+00
1.575e-01,2.534e+00
1.625e-01,2.665e+00
1.675e-01,2.800e+00
1.725e-01,2.936e+00
1.775e-01,3.076e+00
1.825e-01,3.217e+00
1.875e-01,3.362e+00
1.925e-01,3.508e+00
1.975e-01,3.657e+00
2.025e-01,3.809e+00
2.075e-01,3.963e+00
2.125e-01,4.119e+00
2.175e-01,4.278e+00
2.225e-01,4.439e+00
2.275e-01,4.603e+00
2.325e-01,4.769e+00
2.375e-01,4.937e+00
2.425e-01,5.107e+00
2.475e-01,5.280e+00
2.525e-01,5.456e+00
2.575e-01,5.633e+00
2.625e-01,5.813e+00
2.675e-01,5.995e+00
2.725e-01,6.180e+00
2.775e-01,6.367e+00
2.825e-01,6.557e+00
2.875e-01,6.749e+00
2.925e-01,6.944e+00
2.975e-01,7.142e+00
3.025e-01,7.342e+00
3.075e-01,7.547e+00
3.125e-01,7.756e+00
3.175e-01,7.973e+00
3.225e-01,8.258e+00
3.275e-01,0.000e+00
3.325e-01,0.000e+00
3.375e-01,0.000e+00
3.425e-01,0.000e+00
3.475e-01,0.000e+00
3.525e-01,0.000e+00
3.575e-01,0.000e+00
3.625e-01,0.000e+00
3.675e-01,0.000e+00
3.725e-01,0.000e+00
3.775e-01,0.000e+00
3.825e-01,0.000e+00
3.875e-01,0.000e+00
3.925e-01,0.000e+00
3.975e-01,0.000e+00
4.025e-01,0.000e+00
4.075e-01,0.000e+00
4.125e-01,0.000e+00
4.175e-01,0.000e+00
4.225e-01,0.000e+00
4.275e-01,0.000e+00
4.325e-01,0.000e+00
4.375e-01,0.000e+00
4.425e-01,0.000e+00
4.475e-01,0.000e+00
4.525e-01,0.000e+00
4.575e-01,0.000e+00
4.625e-01,0.000e+00
4.675e-01,0.000e+00
4.725e-01,0.000e+00
4.775e-01,0.000e+00
4.825e-01,0.000e+00
4.875e-01,0.000e+00
4.925e-01,0.000e+00
4.975e-01,0.000e+00
5.025e-01,0.000e+00
5.075e-01,0.000e+00
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_017.csv <==
transmittance,probability_density
2.500e-03,1.870e-03
7.500e-03,1.166e-02
1.250e-02,2.734e-02
1.750e-02,4.795e-02
2.250e-02,7.295e-02
2.750e-02,1.020e-01
3.250e-02,1.349e-01
3.750e-02,1.714e-01
4.250e-02,2.113e-01
4.750e-02,2.545e-01
5.250e-02,3.009e-01
5.750e-02,3.504e-01
6.250e-02,4.029e-01
6.750e-02,4.584e-01
7.250e-02,5.167e-01
7.750e-02,5.779e-01
8.250e-02,6.418e-01
8.750e-02,7.083e-01
9.250e-02,7.776e-01
9.750e-02,8.494e-01
1.025e-01,9.238e-01
1.075e-01,1.001e+00
1.125e-01,1.080e+00
1.175e-01,1.162e+00
1.225e-01,1.246e+00
1.275e-01,1.333e+00
1.325e-01,1.422e+00
1.375e-01,1.513e+00
1.425e-01,1.607e+00
1.475e-01,1.703e+00
1.525e-01,1.802e+00
1.575e-01,1.902e+00
1.625e-01,2.005e+00
1.675e-01,2.110e+00
1.725e-01,2.217e+00
1.775e-01,2.327e+00
1.825e-01,2.438e+00
1.875e-01,2.552e+00
1.925e-01,2.668e+00
1.975e-01,2.786e+00
2.025e-01,2.906e+00
2.075e-01,3.029e+00
2.125e-01,3.153e+00
2.175e-01,3.279e+00
2.225e-01,3.408e+00
2.275e-01,3.539e+00
2.325e-01,3.671e+00
2.375e-01,3.806e+00
2.425e-01,3.943e+00
2.475e-01,4.082e+00
2.525e-01,4.223e+00
2.575e-01,4.366e+00
2.625e-01,4.511e+00
2.675e-01,4.658e+00
2.725e-01,4.807e+00
2.775e-01,4.958e+00
2.825e-01,5.111e+00
2.875e-01,5.267e+00
2.925e-01,5.424e+00
2.975e-01,5.584e+00
3.025e-01,5.746e+00
3.075e-01,5.910e+00
3.125e-01,6.076e+00
3.175e-01,6.245e+00
3.225e-01,6.416e+00
3.275e-01,6.589e+00
3.325e-01,6.766e+00
3.375e-01,6.946e+00
3.425e-01,7.130e+00
3.475e-01,7.321e+00
3.525e-01,7.526e+00
3.575e-01,0.000e+00
3.625e-01,0.000e+00
3.675e-01,0.000e+00
3.725e-01,0.000e+00
3.775e-01,0.000e+00
3.825e-01,0.000e+00
3.875e-01,0.000e+00
3.925e-01,0.000e+00
3.975e-01,0.000e+00
4.025e-01,0.000e+00
4.075e-01,0.000e+00
4.125e-01,0.000e+00
4.175e-01,0.000e+00
4.225e-01,0.000e+00
4.275e-01,0.000e+00
4.325e-01,0.000e+00
4.375e-01,0.000e+00
4.425e-01,0.000e+00
4.475e-01,0.000e+00
4.525e-01,0.000e+00
4.575e-01,0.000e+00
4.625e-01,0.000e+00
4.675e-01,0.000e+00
4.725e-01,0.000e+00
4.775e-01,0.000e+00
4.825e-01,0.000e+00
4.875e-01,0.000e+00
4.925e-01,0.000e+00
4.975e-01,0.000e+00
5.025e-01,0.000e+00
5.075e-01,0.000e+00
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_018.csv <==
transmittance,probability_density
2.500e-03,1.081e-03
7.500e-03,7.222e-03
1.250e-02,1.749e-02
1.750e-02,3.133e-02
2.250e-02,4.844e-02
2.750e-02,6.862e-02
3.250e-02,9.172e-02
3.750e-02,1.176e-01
4.250e-02,1.462e-01
4.750e-02,1.774e-01
5.250e-02,2.111e-01
5.750e-02,2.473e-01
6.250e-02,2.860e-01
6.750e-02,3.270e-01
7.250e-02,3.703e-01
7.750e-02,4.160e-01
8.250e-02,4.639e-01
8.750e-02,5.140e-01
9.250e-02,5.663e-01
9.750e-02,6.208e-01
1.025e-01,6.775e-01
1.075e-01,7.363e-01
1.125e-01,7.971e-01
1.175e-01,8.601e-01
1.225e-01,9.251e-01
1.275e-01,9.921e-01
1.325e-01,1.061e+00
1.375e-01,1.132e+00
1.425e-01,1.205e+00
1.475e-01,1.280e+00
1.525e-01,1.357e+00
1.575e-01,1.436e+00
1.625e-01,1.517e+00
1.675e-01,1.600e+00
1.725e-01,1.685e+00
1.775e-01,1.771e+00
1.825e-01,1.860e+00
1.875e-01,1.950e+00
1.925e-01,2.043e+00
1.975e-01,2.137e+00
2.025e-01,2.233e+00
2.075e-01,2.331e+00
2.125e-01,2.430e+00
2.175e-01,2.532e+00
2.225e-01,2.635e+00
2.275e-01,2.741e+00
2.325e-01,2.848e+00
2.375e-01,2.957e+00
2.425e-01,3.068e+00
2.475e-01,3.180e+00
2.525e-01,3.295e+00
2.575e-01,3.411e+00
2.625e-01,3.529e+00
2.675e-01,3.649e+00
2.725e-01,3.770e+00
2.775e-01,3.894e+00
2.825e-01,4.019e+00
2.875e-01,4.147e+00
2.925e-01,4.276e+00
2.975e-01,4.406e+00
3.025e-01,4.539e+00
3.075e-01,4.674e+00
3.125e-01,4.810e+00
3.175e-01,4.949e+00
3.225e-01,5.089e+00
3.275e-01,5.232e+00
3.325e-01,5.376e+00
3.375e-01,5.523e+00
3.425e-01,5.671e+00
3.475e-01,5.822e+00
3.525e-01,5.975e+00
3.575e-01,6.131e+00
3.625e-01,6.290e+00
3.675e-01,6.452e+00
3.725e-01,6.617e+00
3.775e-01,6.788e+00
3.825e-01,6.968e+00
3.875e-01,7.180e+00
3.925e-01,0.000e+00
3.975e-01,0.000e+00
4.025e-01,0.000e+00
4.075e-01,0.000e+00
4.125e-01,0.000e+00
4.175e-01,0.000e+00
4.225e-01,0.000e+00
4.275e-01,0.000e+00
4.325e-01,0.000e+00
4.375e-01,0.000e+00
4.425e-01,0.000e+00
4.475e-01,0.000e+00
4.525e-01,0.000e+00
4.575e-01,0.000e+00
4.625e-01,0.000e+00
4.675e-01,0.000e+00
4.725e-01,0.000e+00
4.775e-01,0.000e+00
4.825e-01,0.000e+00
4.875e-01,0.000e+00
4.925e-01,0.000e+00
4.975e-01,0.000e+00
5.025e-01,0.000e+00
5.075e-01,0.000e+00
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_019.csv <==
transmittance,probability_density
2.500e-03,6.193e-04
7.500e-03,4.443e-03
1.250e-02,1.113e-02
1.750e-02,2.039e-02
2.250e-02,3.206e-02
2.750e-02,4.604e-02
3.250e-02,6.223e-02
3.750e-02,8.057e-02
4.250e-02,1.010e-01
4.750e-02,1.235e-01
5.250e-02,1.480e-01
5.750e-02,1.745e-01
6.250e-02,2.029e-01
6.750e-02,2.333e-01
7.250e-02,2.655e-01
7.750e-02,2.997e-01
8.250e-02,3.357e-01
8.750e-02,3.735e-01
9.250e-02,4.131e-01
9.750e-02,4.546e-01
1.025e-01,4.978e-01
1.075e-01,5.428e-01
1.125e-01,5.896e-01
1.175e-01,6.381e-01
1.225e-01,6.884e-01
1.275e-01,7.404e-01
1.325e-01,7.941e-01
1.375e-01,8.496e-01
1.425e-01,9.067e-01
1.475e-01,9.656e-01
1.525e-01,1.026e+00
1.575e-01,1.088e+00
1.625e-01,1.152e+00
1.675e-01,1.218e+00
1.725e-01,1.285e+00
1.775e-01,1.354e+00
1.825e-01,1.425e+00
1.875e-01,1.497e+00
1.925e-01,1.571e+00
1.975e-01,1.646e+00
2.025e-01,1.723e+00
2.075e-01,1.802e+00
2.125e-01,1.883e+00
2.175e-01,1.965e+00
2.225e-01,2.049e+00
2.275e-01,2.134e+00
2.325e-01,2.221e+00
2.375e-01,2.310e+00
2.425e-01,2.400e+00
2.475e-01,2.492e+00
2.525e-01,2.585e+00
2.575e-01,2.680e+00
2.625e-01,2.777e+00
2.675e-01,2.876e+00
2.725e-01,2.976e+00
2.775e-01,3.077e+00
2.825e-01,3.181e+00
2.875e-01,3.286e+00
2.925e-01,3.392e+00
2.975e-01,3.501e+00
3.025e-01,3.611e+00
3.075e-01,3.722e+00
3.125e-01,3.836e+00
3.175e-01,3.951e+00
3.225e-01,4.068e+00
3.275e-01,4.186e+00
3.325e-01,4.306e+00
3.375e-01,4.428e+00
3.425e-01,4.552e+00
3.475e-01,4.678e+00
3.525e-01,4.805e+00
3.575e-01,4.934e+00
3.625e-01,5.066e+00
3.675e-01,5.199e+00
3.725e-01,5.334e+00
3.775e-01,5.472e+00
3.825e-01,5.612e+00
3.875e-01,5.754e+00
3.925e-01,5.899e+00
3.975e-01,6.047e+00
4.025e-01,6.199e+00
4.075e-01,6.356e+00
4.125e-01,6.520e+00
4.175e-01,6.699e+00
4.225e-01,7.021e+00
4.275e-01,0.000e+00
4.325e-01,0.000e+00
4.375e-01,0.000e+00
4.425e-01,0.000e+00
4.475e-01,0.000e+00
4.525e-01,0.000e+00
4.575e-01,0.000e+00
4.625e-01,0.000e+00
4.675e-01,0.000e+00
4.725e-01,0.000e+00
4.775e-01,0.000e+00
4.825e-01,0.000e+00
4.875e-01,0.000e+00
4.925e-01,0.000e+00
4.975e-01,0.000e+00
5.025e-01,0.000e+00
5.075e-01,0.000e+00
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_02.csv <==
transmittance,probability_density
2.500e-03,3.513e-04
7.500e-03,2.714e-03
1.250e-02,7.038e-03
1.750e-02,1.320e-02
2.250e-02,2.112e-02
2.750e-02,3.076e-02
3.250e-02,4.207e-02
3.750e-02,5.504e-02
4.250e-02,6.962e-02
4.750e-02,8.580e-02
5.250e-02,1.036e-01
5.750e-02,1.229e-01
6.250e-02,1.438e-01
6.750e-02,1.662e-01
7.250e-02,1.902e-01
7.750e-02,2.157e-01
8.250e-02,2.427e-01
8.750e-02,2.713e-01
9.250e-02,3.013e-01
9.750e-02,3.328e-01
1.025e-01,3.658e-01
1.075e-01,4.003e-01
1.125e-01,4.363e-01
1.175e-01,4.738e-01
1.225e-01,5.127e-01
1.275e-01,5.531e-01
1.325e-01,5.950e-01
1.375e-01,6.383e-01
1.425e-01,6.831e-01
1.475e-01,7.294e-01
1.525e-01,7.771e-01
1.575e-01,8.263e-01
1.625e-01,8.769e-01
1.675e-01,9.290e-01
1.725e-01,9.825e-01
1.775e-01,1.037e+00
1.825e-01,1.094e+00
1.875e-01,1.152e+00
1.925e-01,1.211e+00
1.975e-01,1.272e+00
2.025e-01,1.334e+00
2.075e-01,1.398e+00
2.125e-01,1.463e+00
2.175e-01,1.530e+00
2.225e-01,1.598e+00
2.275e-01,1.667e+00
2.325e-01,1.738e+00
2.375e-01,1.810e+00
2.425e-01,1.884e+00
2.475e-01,1.960e+00
2.525e-01,2.036e+00
2.575e-01,2.115e+00
2.625e-01,2.194e+00
2.675e-01,2.276e+00
2.725e-01,2.358e+00
2.775e-01,2.443e+00
2.825e-01,2.528e+00
2.875e-01,2.615e+00
2.925e-01,2.704e+00
2.975e-01,2.794e+00
3.025e-01,2.886e+00
3.075e-01,2.979e+00
3.125e-01,3.074e+00
3.175e-01,3.170e+00
3.225e-01,3.268e+00
3.275e-01,3.367e+00
3.325e-01,3.468e+00
3.375e-01,3.571e+00
3.425e-01,3.675e+00
3.475e-01,3.780e+00
3.525e-01,3.888e+00
3.575e-01,3.997e+00
3.625e-01,4.107e+00
3.675e-01,4.220e+00
3.725e-01,4.334e+00
3.775e-01,4.450e+00
3.825e-01,4.567e+00
3.875e-01,4.687e+00
3.925e-01,4.808e+00
3.975e-01,4.931e+00
4.025e-01,5.057e+00
4.075e-01,5.184e+00
4.125e-01,5.314e+00
4.175e-01,5.447e+00
4.225e-01,5.582e+00
4.275e-01,5.720e+00
4.325e-01,5.862e+00
4.375e-01,6.009e+00
4.425e-01,6.162e+00
4.475e-01,6.326e+00
4.525e-01,6.518e+00
4.575e-01,0.000e+00
4.625e-01,0.000e+00
4.675e-01,0.000e+00
4.725e-01,0.000e+00
4.775e-01,0.000e+00
4.825e-01,0.000e+00
4.875e-01,0.000e+00
4.925e-01,0.000e+00
4.975e-01,0.000e+00
5.025e-01,0.000e+00
5.075e-01,0.000e+00
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_021.csv <==
transmittance,probability_density
2.500e-03,1.975e-04
7.500e-03,1.645e-03
1.250e-02,4.423e-03
1.750e-02,8.495e-03
2.250e-02,1.384e-02
2.750e-02,2.045e-02
3.250e-02,2.832e-02
3.750e-02,3.744e-02
4.250e-02,4.780e-02
4.750e-02,5.940e-02
5.250e-02,7.224e-02
5.750e-02,8.631e-02
6.250e-02,1.016e-01
6.750e-02,1.182e-01
7.250e-02,1.359e-01
7.750e-02,1.550e-01
8.250e-02,1.752e-01
8.750e-02,1.967e-01
9.250e-02,2.194e-01
9.750e-02,2.433e-01
1.025e-01,2.685e-01
1.075e-01,2.949e-01
1.125e-01,3.226e-01
1.175e-01,3.515e-01
1.225e-01,3.816e-01
1.275e-01,4.130e-01
1.325e-01,4.456e-01
1.375e-01,4.795e-01
1.425e-01,5.146e-01
1.475e-01,5.510e-01
1.525e-01,5.886e-01
1.575e-01,6.274e-01
1.625e-01,6.676e-01
1.675e-01,7.089e-01
1.725e-01,7.516e-01
1.775e-01,7.955e-01
1.825e-01,8.406e-01
1.875e-01,8.871e-01
1.925e-01,9.348e-01
1.975e-01,9.838e-01
2.025e-01,1.034e+00
2.075e-01,1.086e+00
2.125e-01,1.138e+00
2.175e-01,1.193e+00
2.225e-01,1.248e+00
2.275e-01,1.305e+00
2.325e-01,1.363e+00
2.375e-01,1.422e+00
2.425e-01,1.483e+00
2.475e-01,1.544e+00
2.525e-01,1.608e+00
2.575e-01,1.672e+00
2.625e-01,1.738e+00
2.675e-01,1.805e+00
2.725e-01,1.874e+00
2.775e-01,1.944e+00
2.825e-01,2.015e+00
2.875e-01,2.088e+00
2.925e-01,2.162e+00
2.975e-01,2.237e+00
3.025e-01,2.314e+00
3.075e-01,2.392e+00
3.125e-01,2.471e+00
3.175e-01,2.552e+00
3.225e-01,2.634e+00
3.275e-01,2.718e+00
3.325e-01,2.803e+00
3.375e-01,2.890e+00
3.425e-01,2.978e+00
3.475e-01,3.067e+00
3.525e-01,3.158e+00
3.575e-01,3.251e+00
3.625e-01,3.345e+00
3.675e-01,3.440e+00
3.725e-01,3.537e+00
3.775e-01,3.636e+00
3.825e-01,3.736e+00
3.875e-01,3.838e+00
3.925e-01,3.941e+00
3.975e-01,4.046e+00
4.025e-01,4.153e+00
4.075e-01,4.261e+00
4.125e-01,4.372e+00
4.175e-01,4.484e+00
4.225e-01,4.598e+00
4.275e-01,4.714e+00
4.325e-01,4.832e+00
4.375e-01,4.953e+00
4.425e-01,5.075e+00
4.475e-01,5.201e+00
4.525e-01,5.329e+00
4.575e-01,5.460e+00
4.625e-01,5.596e+00
4.675e-01,5.735e+00
4.725e-01,5.881e+00
4.775e-01,6.037e+00
4.825e-01,6.211e+00
4.875e-01,6.461e+00
4.925e-01,0.000e+00
4.975e-01,0.000e+00
5.025e-01,0.000e+00
5.075e-01,0.000e+00
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_022.csv <==
transmittance,probability_density
2.500e-03,1.101e-04
7.500e-03,9.901e-04
1.250e-02,2.761e-03
1.750e-02,5.434e-03
2.250e-02,9.020e-03
2.750e-02,1.353e-02
3.250e-02,1.897e-02
3.750e-02,2.534e-02
4.250e-02,3.267e-02
4.750e-02,4.094e-02
5.250e-02,5.018e-02
5.750e-02,6.038e-02
6.250e-02,7.155e-02
6.750e-02,8.370e-02
7.250e-02,9.683e-02
7.750e-02,1.110e-01
8.250e-02,1.261e-01
8.750e-02,1.422e-01
9.250e-02,1.593e-01
9.750e-02,1.775e-01
1.025e-01,1.966e-01
1.075e-01,2.168e-01
1.125e-01,2.380e-01
1.175e-01,2.602e-01
1.225e-01,2.835e-01
1.275e-01,3.078e-01
1.325e-01,3.332e-01
1.375e-01,3.596e-01
1.425e-01,3.871e-01
1.475e-01,4.157e-01
1.525e-01,4.453e-01
1.575e-01,4.760e-01
1.625e-01,5.077e-01
1.675e-01,5.406e-01
1.725e-01,5.745e-01
1.775e-01,6.096e-01
1.825e-01,6.457e-01
1.875e-01,6.829e-01
1.925e-01,7.213e-01
1.975e-01,7.608e-01
2.025e-01,8.013e-01
2.075e-01,8.431e-01
2.125e-01,8.859e-01
2.175e-01,9.299e-01
2.225e-01,9.750e-01
2.275e-01,1.021e+00
2.325e-01,1.069e+00
2.375e-01,1.117e+00
2.425e-01,1.167e+00
2.475e-01,1.218e+00
2.525e-01,1.270e+00
2.575e-01,1.323e+00
2.625e-01,1.378e+00
2.675e-01,1.434e+00
2.725e-01,1.491e+00
2.775e-01,1.549e+00
2.825e-01,1.608e+00
2.875e-01,1.669e+00
2.925e-01,1.730e+00
2.975e-01,1.794e+00
3.025e-01,1.858e+00
3.075e-01,1.923e+00
3.125e-01,1.990e+00
3.175e-01,2.058e+00
3.225e-01,2.128e+00
3.275e-01,2.198e+00
3.325e-01,2.270e+00
3.375e-01,2.344e+00
3.425e-01,2.418e+00
3.475e-01,2.494e+00
3.525e-01,2.572e+00
3.575e-01,2.650e+00
3.625e-01,2.731e+00
3.675e-01,2.812e+00
3.725e-01,2.895e+00
3.775e-01,2.979e+00
3.825e-01,3.065e+00
3.875e-01,3.152e+00
3.925e-01,3.241e+00
3.975e-01,3.331e+00
4.025e-01,3.423e+00
4.075e-01,3.516e+00
4.125e-01,3.611e+00
4.175e-01,3.708e+00
4.225e-01,3.806e+00
4.275e-01,3.905e+00
4.325e-01,4.007e+00
4.375e-01,4.110e+00
4.425e-01,4.215e+00
4.475e-01,4.322e+00
4.525e-01,4.431e+00
4.575e-01,4.543e+00
4.625e-01,4.656e+00
4.675e-01,4.771e+00
4.725e-01,4.889e+00
4.775e-01,5.010e+00
4.825e-01,5.134e+00
4.875e-01,5.261e+00
4.925e-01,5.392e+00
4.975e-01,5.528e+00
5.025e-01,5.670e+00
5.075e-01,5.822e+00
5.125e-01,5.989e+00
5.175e-01,6.197e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_023.csv <==
transmittance,probability_density
2.500e-03,6.097e-05
7.500e-03,5.919e-04
1.250e-02,1.712e-03
1.750e-02,3.454e-03
2.250e-02,5.843e-03
2.750e-02,8.896e-03
3.250e-02,1.263e-02
3.750e-02,1.707e-02
4.250e-02,2.221e-02
4.750e-02,2.808e-02
5.250e-02,3.469e-02
5.750e-02,4.204e-02
6.250e-02,5.015e-02
6.750e-02,5.903e-02
7.250e-02,6.869e-02
7.750e-02,7.914e-02
8.250e-02,9.038e-02
8.750e-02,1.024e-01
9.250e-02,1.153e-01
9.750e-02,1.290e-01
1.025e-01,1.435e-01
1.075e-01,1.588e-01
1.125e-01,1.751e-01
1.175e-01,1.921e-01
1.225e-01,2.100e-01
1.275e-01,2.288e-01
1.325e-01,2.485e-01
1.375e-01,2.690e-01
1.425e-01,2.905e-01
1.475e-01,3.128e-01
1.525e-01,3.361e-01
1.575e-01,3.603e-01
1.625e-01,3.854e-01
1.675e-01,4.114e-01
1.725e-01,4.384e-01
1.775e-01,4.663e-01
1.825e-01,4.951e-01
1.875e-01,5.249e-01
1.925e-01,5.557e-01
1.975e-01,5.875e-01
2.025e-01,6.202e-01
2.075e-01,6.539e-01
2.125e-01,6.886e-01
2.175e-01,7.243e-01
2.225e-01,7.611e-01
2.275e-01,7.988e-01
2.325e-01,8.376e-01
2.375e-01,8.774e-01
2.425e-01,9.182e-01
2.475e-01,9.601e-01
2.525e-01,1.003e+00
2.575e-01,1.047e+00
2.625e-01,1.092e+00
2.675e-01,1.138e+00
2.725e-01,1.185e+00
2.775e-01,1.234e+00
2.825e-01,1.283e+00
2.875e-01,1.334e+00
2.925e-01,1.385e+00
2.975e-01,1.438e+00
3.025e-01,1.492e+00
3.075e-01,1.547e+00
3.125e-01,1.604e+00
3.175e-01,1.661e+00
3.225e-01,1.720e+00
3.275e-01,1.779e+00
3.325e-01,1.840e+00
3.375e-01,1.902e+00
3.425e-01,1.966e+00
3.475e-01,2.031e+00
3.525e-01,2.096e+00
3.575e-01,2.164e+00
3.625e-01,2.232e+00
3.675e-01,2.302e+00
3.725e-01,2.373e+00
3.775e-01,2.445e+00
3.825e-01,2.519e+00
3.875e-01,2.594e+00
3.925e-01,2.670e+00
3.975e-01,2.748e+00
4.025e-01,2.827e+00
4.075e-01,2.907e+00
4.125e-01,2.989e+00
4.175e-01,3.073e+00
4.225e-01,3.157e+00
4.275e-01,3.244e+00
4.325e-01,3.332e+00
4.375e-01,3.421e+00
4.425e-01,3.513e+00
4.475e-01,3.605e+00
4.525e-01,3.700e+00
4.575e-01,3.796e+00
4.625e-01,3.894e+00
4.675e-01,3.994e+00
4.725e-01,4.096e+00
4.775e-01,4.199e+00
4.825e-01,4.305e+00
4.875e-01,4.413e+00
4.925e-01,4.524e+00
4.975e-01,4.636e+00
5.025e-01,4.752e+00
5.075e-01,4.870e+00
5.125e-01,4.992e+00
5.175e-01,5.117e+00
5.225e-01,5.247e+00
5.275e-01,5.382e+00
5.325e-01,5.524e+00
5.375e-01,5.675e+00
5.425e-01,5.842e+00
5.475e-01,6.043e+00
5.525e-01,6.492e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_024.csv <==
transmittance,probability_density
2.500e-03,3.359e-05
7.500e-03,3.518e-04
1.250e-02,1.056e-03
1.750e-02,2.183e-03
2.250e-02,3.763e-03
2.750e-02,5.817e-03
3.250e-02,8.367e-03
3.750e-02,1.143e-02
4.250e-02,1.502e-02
4.750e-02,1.916e-02
5.250e-02,2.386e-02
5.750e-02,2.913e-02
6.250e-02,3.499e-02
6.750e-02,4.144e-02
7.250e-02,4.850e-02
7.750e-02,5.619e-02
8.250e-02,6.450e-02
8.750e-02,7.346e-02
9.250e-02,8.307e-02
9.750e-02,9.335e-02
1.025e-01,1.043e-01
1.075e-01,1.159e-01
1.125e-01,1.283e-01
1.175e-01,1.413e-01
1.225e-01,1.550e-01
1.275e-01,1.695e-01
1.325e-01,1.847e-01
1.375e-01,2.006e-01
1.425e-01,2.173e-01
1.475e-01,2.347e-01
1.525e-01,2.529e-01
1.575e-01,2.719e-01
1.625e-01,2.916e-01
1.675e-01,3.122e-01
1.725e-01,3.335e-01
1.775e-01,3.557e-01
1.825e-01,3.787e-01
1.875e-01,4.024e-01
1.925e-01,4.271e-01
1.975e-01,4.526e-01
2.025e-01,4.789e-01
2.075e-01,5.061e-01
2.125e-01,5.341e-01
2.175e-01,5.630e-01
2.225e-01,5.929e-01
2.275e-01,6.236e-01
2.325e-01,6.552e-01
2.375e-01,6.877e-01
2.425e-01,7.211e-01
2.475e-01,7.555e-01
2.525e-01,7.908e-01
2.575e-01,8.271e-01
2.625e-01,8.643e-01
2.675e-01,9.025e-01
2.725e-01,9.416e-01
2.775e-01,9.817e-01
2.825e-01,1.023e+00
2.875e-01,1.065e+00
2.925e-01,1.108e+00
2.975e-01,1.152e+00
3.025e-01,1.197e+00
3.075e-01,1.244e+00
3.125e-01,1.291e+00
3.175e-01,1.339e+00
3.225e-01,1.389e+00
3.275e-01,1.439e+00
3.325e-01,1.491e+00
3.375e-01,1.544e+00
3.425e-01,1.597e+00
3.475e-01,1.652e+00
3.525e-01,1.709e+00
3.575e-01,1.766e+00
3.625e-01,1.824e+00
3.675e-01,1.884e+00
3.725e-01,1.945e+00
3.775e-01,2.007e+00
3.825e-01,2.070e+00
3.875e-01,2.135e+00
3.925e-01,2.200e+00
3.975e-01,2.267e+00
4.025e-01,2.336e+00
4.075e-01,2.405e+00
4.125e-01,2.476e+00
4.175e-01,2.549e+00
4.225e-01,2.622e+00
4.275e-01,2.697e+00
4.325e-01,2.774e+00
4.375e-01,2.852e+00
4.425e-01,2.931e+00
4.475e-01,3.012e+00
4.525e-01,3.094e+00
4.575e-01,3.178e+00
4.625e-01,3.264e+00
4.675e-01,3.351e+00
4.725e-01,3.440e+00
4.775e-01,3.530e+00
4.825e-01,3.623e+00
4.875e-01,3.717e+00
4.925e-01,3.813e+00
4.975e-01,3.911e+00
5.025e-01,4.011e+00
5.075e-01,4.113e+00
5.125e-01,4.218e+00
5.175e-01,4.324e+00
5.225e-01,4.434e+00
5.275e-01,4.546e+00
5.325e-01,4.661e+00
5.375e-01,4.779e+00
5.425e-01,4.901e+00
5.475e-01,5.027e+00
5.525e-01,5.158e+00
5.575e-01,5.295e+00
5.625e-01,5.439e+00
5.675e-01,5.595e+00
5.725e-01,5.768e+00
5.775e-01,5.976e+00
5.825e-01,6.341e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_025.csv <==
transmittance,probability_density
2.500e-03,1.844e-05
7.500e-03,2.081e-04
1.250e-02,6.476e-04
1.750e-02,1.373e-03
2.250e-02,2.410e-03
2.750e-02,3.784e-03
3.250e-02,5.512e-03
3.750e-02,7.615e-03
4.250e-02,1.011e-02
4.750e-02,1.301e-02
5.250e-02,1.633e-02
5.750e-02,2.008e-02
6.250e-02,2.428e-02
6.750e-02,2.894e-02
7.250e-02,3.408e-02
7.750e-02,3.970e-02
8.250e-02,4.581e-02
8.750e-02,5.244e-02
9.250e-02,5.958e-02
9.750e-02,6.725e-02
1.025e-01,7.547e-02
1.075e-01,8.423e-02
1.125e-01,9.356e-02
1.175e-01,1.035e-01
1.225e-01,1.139e-01
1.275e-01,1.250e-01
1.325e-01,1.367e-01
1.375e-01,1.490e-01
1.425e-01,1.619e-01
1.475e-01,1.754e-01
1.525e-01,1.896e-01
1.575e-01,2.044e-01
1.625e-01,2.199e-01
1.675e-01,2.360e-01
1.725e-01,2.529e-01
1.775e-01,2.704e-01
1.825e-01,2.886e-01
1.875e-01,3.075e-01
1.925e-01,3.271e-01
1.975e-01,3.475e-01
2.025e-01,3.686e-01
2.075e-01,3.904e-01
2.125e-01,4.130e-01
2.175e-01,4.364e-01
2.225e-01,4.605e-01
2.275e-01,4.854e-01
2.325e-01,5.111e-01
2.375e-01,5.376e-01
2.425e-01,5.649e-01
2.475e-01,5.930e-01
2.525e-01,6.219e-01
2.575e-01,6.517e-01
2.625e-01,6.823e-01
2.675e-01,7.138e-01
2.725e-01,7.462e-01
2.775e-01,7.794e-01
2.825e-01,8.136e-01
2.875e-01,8.486e-01
2.925e-01,8.845e-01
2.975e-01,9.214e-01
3.025e-01,9.592e-01
3.075e-01,9.979e-01
3.125e-01,1.038e+00
3.175e-01,1.078e+00
3.225e-01,1.120e+00
3.275e-01,1.162e+00
3.325e-01,1.206e+00
3.375e-01,1.251e+00
3.425e-01,1.296e+00
3.475e-01,1.343e+00
3.525e-01,1.391e+00
3.575e-01,1.440e+00
3.625e-01,1.489e+00
3.675e-01,1.540e+00
3.725e-01,1.592e+00
3.775e-01,1.646e+00
3.825e-01,1.700e+00
3.875e-01,1.755e+00
3.925e-01,1.812e+00
3.975e-01,1.870e+00
4.025e-01,1.929e+00
4.075e-01,1.989e+00
4.125e-01,2.050e+00
4.175e-01,2.113e+00
4.225e-01,2.177e+00
4.275e-01,2.242e+00
4.325e-01,2.309e+00
4.375e-01,2.377e+00
4.425e-01,2.446e+00
4.475e-01,2.517e+00
4.525e-01,2.589e+00
4.575e-01,2.662e+00
4.625e-01,2.737e+00
4.675e-01,2.813e+00
4.725e-01,2.891e+00
4.775e-01,2.971e+00
4.825e-01,3.052e+00
4.875e-01,3.134e+00
4.925e-01,3.219e+00
4.975e-01,3.305e+00
5.025e-01,3.393e+00
5.075e-01,3.482e+00
5.125e-01,3.574e+00
5.175e-01,3.668e+00
5.225e-01,3.763e+00
5.275e-01,3.861e+00
5.325e-01,3.961e+00
5.375e-01,4.063e+00
5.425e-01,4.168e+00
5.475e-01,4.275e+00
5.525e-01,4.385e+00
5.575e-01,4.499e+00
5.625e-01,4.615e+00
5.675e-01,4.736e+00
5.725e-01,4.860e+00
5.775e-01,4.990e+00
5.825e-01,5.125e+00
5.875e-01,5.267e+00
5.925e-01,5.419e+00
5.975e-01,5.584e+00
6.025e-01,5.770e+00
6.075e-01,6.001e+00
6.125e-01,6.437e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_026.csv <==
transmittance,probability_density
2.500e-03,1.012e-05
7.500e-03,1.227e-04
1.250e-02,3.956e-04
1.750e-02,8.591e-04
2.250e-02,1.537e-03
2.750e-02,2.449e-03
3.250e-02,3.613e-03
3.750e-02,5.047e-03
4.250e-02,6.765e-03
4.750e-02,8.782e-03
5.250e-02,1.111e-02
5.750e-02,1.377e-02
6.250e-02,1.676e-02
6.750e-02,2.011e-02
7.250e-02,2.382e-02
7.750e-02,2.790e-02
8.250e-02,3.237e-02
8.750e-02,3.724e-02
9.250e-02,4.252e-02
9.750e-02,4.821e-02
1.025e-01,5.434e-02
1.075e-01,6.090e-02
1.125e-01,6.792e-02
1.175e-01,7.539e-02
1.225e-01,8.334e-02
1.275e-01,9.177e-02
1.325e-01,1.007e-01
1.375e-01,1.101e-01
1.425e-01,1.200e-01
1.475e-01,1.305e-01
1.525e-01,1.415e-01
1.575e-01,1.530e-01
1.625e-01,1.651e-01
1.675e-01,1.777e-01
1.725e-01,1.909e-01
1.775e-01,2.047e-01
1.825e-01,2.190e-01
1.875e-01,2.340e-01
1.925e-01,2.496e-01
1.975e-01,2.658e-01
2.025e-01,2.826e-01
2.075e-01,3.001e-01
2.125e-01,3.182e-01
2.175e-01,3.369e-01
2.225e-01,3.563e-01
2.275e-01,3.765e-01
2.325e-01,3.972e-01
2.375e-01,4.187e-01
2.425e-01,4.409e-01
2.475e-01,4.638e-01
2.525e-01,4.875e-01
2.575e-01,5.119e-01
2.625e-01,5.370e-01
2.675e-01,5.629e-01
2.725e-01,5.895e-01
2.775e-01,6.169e-01
2.825e-01,6.452e-01
2.875e-01,6.742e-01
2.925e-01,7.040e-01
2.975e-01,7.347e-01
3.025e-01,7.662e-01
3.075e-01,7.985e-01
3.125e-01,8.317e-01
3.175e-01,8.658e-01
3.225e-01,9.007e-01
3.275e-01,9.366e-01
3.325e-01,9.733e-01
3.375e-01,1.011e+00
3.425e-01,1.050e+00
3.475e-01,1.089e+00
3.525e-01,1.130e+00
3.575e-01,1.171e+00
3.625e-01,1.214e+00
3.675e-01,1.257e+00
3.725e-01,1.301e+00
3.775e-01,1.347e+00
3.825e-01,1.393e+00
3.875e-01,1.441e+00
3.925e-01,1.490e+00
3.975e-01,1.539e+00
4.025e-01,1.590e+00
4.075e-01,1.642e+00
4.125e-01,1.695e+00
4.175e-01,1.750e+00
4.225e-01,1.805e+00
4.275e-01,1.862e+00
4.325e-01,1.920e+00
4.375e-01,1.979e+00
4.425e-01,2.039e+00
4.475e-01,2.101e+00
4.525e-01,2.164e+00
4.575e-01,2.228e+00
4.625e-01,2.293e+00
4.675e-01,2.360e+00
4.725e-01,2.429e+00
4.775e-01,2.499e+00
4.825e-01,2.570e+00
4.875e-01,2.643e+00
4.925e-01,2.717e+00
4.975e-01,2.793e+00
5.025e-01,2.870e+00
5.075e-01,2.950e+00
5.125e-01,3.030e+00
5.175e-01,3.113e+00
5.225e-01,3.197e+00
5.275e-01,3.284e+00
5.325e-01,3.372e+00
5.375e-01,3.462e+00
5.425e-01,3.554e+00
5.475e-01,3.649e+00
5.525e-01,3.745e+00
5.575e-01,3.844e+00
5.625e-01,3.946e+00
5.675e-01,4.050e+00
5.725e-01,4.157e+00
5.775e-01,4.267e+00
5.825e-01,4.380e+00
5.875e-01,4.497e+00
5.925e-01,4.618e+00
5.975e-01,4.743e+00
6.025e-01,4.873e+00
6.075e-01,5.009e+00
6.125e-01,5.152e+00
6.175e-01,5.305e+00
6.225e-01,5.469e+00
6.275e-01,5.651e+00
6.325e-01,5.863e+00
6.375e-01,6.144e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_027.csv <==
transmittance,probability_density
2.500e-03,5.554e-06
7.500e-03,7.221e-05
1.250e-02,2.410e-04
1.750e-02,5.356e-04
2.250e-02,9.756e-04
2.750e-02,1.578e-03
3.250e-02,2.357e-03
3.750e-02,3.329e-03
4.250e-02,4.506e-03
4.750e-02,5.901e-03
5.250e-02,7.526e-03
5.750e-02,9.393e-03
6.250e-02,1.151e-02
6.750e-02,1.390e-02
7.250e-02,1.656e-02
7.750e-02,1.951e-02
8.250e-02,2.276e-02
8.750e-02,2.631e-02
9.250e-02,3.018e-02
9.750e-02,3.438e-02
1.025e-01,3.892e-02
1.075e-01,4.381e-02
1.125e-01,4.905e-02
1.175e-01,5.466e-02
1.225e-01,6.065e-02
1.275e-01,6.703e-02
1.325e-01,7.380e-02
1.375e-01,8.098e-02
1.425e-01,8.858e-02
1.475e-01,9.660e-02
1.525e-01,1.051e-01
1.575e-01,1.140e-01
1.625e-01,1.233e-01
1.675e-01,1.331e-01
1.725e-01,1.434e-01
1.775e-01,1.542e-01
1.825e-01,1.655e-01
1.875e-01,1.773e-01
1.925e-01,1.896e-01
1.975e-01,2.024e-01
2.025e-01,2.157e-01
2.075e-01,2.296e-01
2.125e-01,2.440e-01
2.175e-01,2.590e-01
2.225e-01,2.746e-01
2.275e-01,2.907e-01
2.325e-01,3.075e-01
2.375e-01,3.248e-01
2.425e-01,3.428e-01
2.475e-01,3.614e-01
2.525e-01,3.806e-01
2.575e-01,4.004e-01
2.625e-01,4.209e-01
2.675e-01,4.421e-01
2.725e-01,4.640e-01
2.775e-01,4.865e-01
2.825e-01,5.097e-01
2.875e-01,5.337e-01
2.925e-01,5.583e-01
2.975e-01,5.837e-01
3.025e-01,6.099e-01
3.075e-01,6.368e-01
3.125e-01,6.644e-01
3.175e-01,6.928e-01
3.225e-01,7.221e-01
3.275e-01,7.521e-01
3.325e-01,7.829e-01
3.375e-01,8.146e-01
3.425e-01,8.471e-01
3.475e-01,8.805e-01
3.525e-01,9.147e-01
3.575e-01,9.499e-01
3.625e-01,9.859e-01
3.675e-01,1.023e+00
3.725e-01,1.061e+00
3.775e-01,1.099e+00
3.825e-01,1.139e+00
3.875e-01,1.180e+00
3.925e-01,1.222e+00
3.975e-01,1.264e+00
4.025e-01,1.308e+00
4.075e-01,1.353e+00
4.125e-01,1.399e+00
4.175e-01,1.445e+00
4.225e-01,1.493e+00
4.275e-01,1.542e+00
4.325e-01,1.593e+00
4.375e-01,1.644e+00
4.425e-01,1.696e+00
4.475e-01,1.750e+00
4.525e-01,1.805e+00
4.575e-01,1.861e+00
4.625e-01,1.919e+00
4.675e-01,1.977e+00
4.725e-01,2.037e+00
4.775e-01,2.099e+00
4.825e-01,2.161e+00
4.875e-01,2.225e+00
4.925e-01,2.291e+00
4.975e-01,2.358e+00
5.025e-01,2.426e+00
5.075e-01,2.496e+00
5.125e-01,2.568e+00
5.175e-01,2.641e+00
5.225e-01,2.715e+00
5.275e-01,2.792e+00
5.325e-01,2.870e+00
5.375e-01,2.950e+00
5.425e-01,3.032e+00
5.475e-01,3.116e+00
5.525e-01,3.201e+00
5.575e-01,3.289e+00
5.625e-01,3.379e+00
5.675e-01,3.471e+00
5.725e-01,3.565e+00
5.775e-01,3.662e+00
5.825e-01,3.762e+00
5.875e-01,3.864e+00
5.925e-01,3.969e+00
5.975e-01,4.077e+00
6.025e-01,4.188e+00
6.075e-01,4.303e+00
6.125e-01,4.422e+00
6.175e-01,4.545e+00
6.225e-01,4.673e+00
6.275e-01,4.806e+00
6.325e-01,4.945e+00
6.375e-01,5.093e+00
6.425e-01,5.249e+00
6.475e-01,5.418e+00
6.525e-01,5.604e+00
6.575e-01,5.816e+00
6.625e-01,6.080e+00
6.675e-01,6.503e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_028.csv <==
transmittance,probability_density
2.500e-03,3.059e-06
7.500e-03,4.247e-05
1.250e-02,1.465e-04
1.750e-02,3.330e-04
2.250e-02,6.173e-04
2.750e-02,1.013e-03
3.250e-02,1.532e-03
3.750e-02,2.186e-03
4.250e-02,2.987e-03
4.750e-02,3.946e-03
5.250e-02,5.072e-03
5.750e-02,6.377e-03
6.250e-02,7.869e-03
6.750e-02,9.560e-03
7.250e-02,1.146e-02
7.750e-02,1.357e-02
8.250e-02,1.591e-02
8.750e-02,1.849e-02
9.250e-02,2.131e-02
9.750e-02,2.439e-02
1.025e-01,2.773e-02
1.075e-01,3.134e-02
1.125e-01,3.524e-02
1.175e-01,3.942e-02
1.225e-01,4.391e-02
1.275e-01,4.870e-02
1.325e-01,5.381e-02
1.375e-01,5.925e-02
1.425e-01,6.502e-02
1.475e-01,7.114e-02
1.525e-01,7.762e-02
1.575e-01,8.445e-02
1.625e-01,9.166e-02
1.675e-01,9.925e-02
1.725e-01,1.072e-01
1.775e-01,1.156e-01
1.825e-01,1.244e-01
1.875e-01,1.336e-01
1.925e-01,1.432e-01
1.975e-01,1.533e-01
2.025e-01,1.638e-01
2.075e-01,1.748e-01
2.125e-01,1.863e-01
2.175e-01,1.982e-01
2.225e-01,2.106e-01
2.275e-01,2.235e-01
2.325e-01,2.369e-01
2.375e-01,2.508e-01
2.425e-01,2.652e-01
2.475e-01,2.802e-01
2.525e-01,2.958e-01
2.575e-01,3.118e-01
2.625e-01,3.285e-01
2.675e-01,3.457e-01
2.725e-01,3.635e-01
2.775e-01,3.820e-01
2.825e-01,4.010e-01
2.875e-01,4.206e-01
2.925e-01,4.409e-01
2.975e-01,4.618e-01
3.025e-01,4.834e-01
3.075e-01,5.057e-01
3.125e-01,5.286e-01
3.175e-01,5.522e-01
3.225e-01,5.766e-01
3.275e-01,6.016e-01
3.325e-01,6.274e-01
3.375e-01,6.539e-01
3.425e-01,6.812e-01
3.475e-01,7.092e-01
3.525e-01,7.380e-01
3.575e-01,7.676e-01
3.625e-01,7.980e-01
3.675e-01,8.293e-01
3.725e-01,8.614e-01
3.775e-01,8.943e-01
3.825e-01,9.281e-01
3.875e-01,9.628e-01
3.925e-01,9.984e-01
3.975e-01,1.035e+00
4.025e-01,1.072e+00
4.075e-01,1.111e+00
4.125e-01,1.150e+00
4.175e-01,1.190e+00
4.225e-01,1.232e+00
4.275e-01,1.274e+00
4.325e-01,1.318e+00
4.375e-01,1.362e+00
4.425e-01,1.407e+00
4.475e-01,1.454e+00
4.525e-01,1.502e+00
4.575e-01,1.551e+00
4.625e-01,1.601e+00
4.675e-01,1.652e+00
4.725e-01,1.705e+00
4.775e-01,1.758e+00
4.825e-01,1.813e+00
4.875e-01,1.870e+00
4.925e-01,1.927e+00
4.975e-01,1.986e+00
5.025e-01,2.046e+00
5.075e-01,2.108e+00
5.125e-01,2.171e+00
5.175e-01,2.236e+00
5.225e-01,2.302e+00
5.275e-01,2.370e+00
5.325e-01,2.439e+00
5.375e-01,2.510e+00
5.425e-01,2.583e+00
5.475e-01,2.658e+00
5.525e-01,2.734e+00
5.575e-01,2.812e+00
5.625e-01,2.892e+00
5.675e-01,2.974e+00
5.725e-01,3.058e+00
5.775e-01,3.144e+00
5.825e-01,3.233e+00
5.875e-01,3.323e+00
5.925e-01,3.417e+00
5.975e-01,3.512e+00
6.025e-01,3.611e+00
6.075e-01,3.712e+00
6.125e-01,3.816e+00
6.175e-01,3.923e+00
6.225e-01,4.034e+00
6.275e-01,4.148e+00
6.325e-01,4.266e+00
6.375e-01,4.389e+00
6.425e-01,4.516e+00
6.475e-01,4.649e+00
6.525e-01,4.788e+00
6.575e-01,4.934e+00
6.625e-01,5.089e+00
6.675e-01,5.254e+00
6.725e-01,5.432e+00
6.775e-01,5.629e+00
6.825e-01,5.854e+00
6.875e-01,6.128e+00
6.925e-01,6.529e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_029.csv <==
transmittance,probability_density
2.500e-03,1.694e-06
7.500e-03,2.499e-05
1.250e-02,8.893e-05
1.750e-02,2.066e-04
2.250e-02,3.895e-04
2.750e-02,6.480e-04
3.250e-02,9.917e-04
3.750e-02,1.430e-03
4.250e-02,1.972e-03
4.750e-02,2.627e-03
5.250e-02,3.403e-03
5.750e-02,4.309e-03
6.250e-02,5.353e-03
6.750e-02,6.543e-03
7.250e-02,7.887e-03
7.750e-02,9.395e-03
8.250e-02,1.107e-02
8.750e-02,1.293e-02
9.250e-02,1.497e-02
9.750e-02,1.721e-02
1.025e-01,1.965e-02
1.075e-01,2.231e-02
1.125e-01,2.518e-02
1.175e-01,2.828e-02
1.225e-01,3.162e-02
1.275e-01,3.519e-02
1.325e-01,3.903e-02
1.375e-01,4.312e-02
1.425e-01,4.748e-02
1.475e-01,5.211e-02
1.525e-01,5.703e-02
1.575e-01,6.225e-02
1.625e-01,6.776e-02
1.675e-01,7.359e-02
1.725e-01,7.973e-02
1.775e-01,8.620e-02
1.825e-01,9.301e-02
1.875e-01,1.002e-01
1.925e-01,1.077e-01
1.975e-01,1.155e-01
2.025e-01,1.238e-01
2.075e-01,1.324e-01
2.125e-01,1.414e-01
2.175e-01,1.508e-01
2.225e-01,1.607e-01
2.275e-01,1.709e-01
2.325e-01,1.816e-01
2.375e-01,1.927e-01
2.425e-01,2.042e-01
2.475e-01,2.162e-01
2.525e-01,2.287e-01
2.575e-01,2.416e-01
2.625e-01,2.551e-01
2.675e-01,2.690e-01
2.725e-01,2.835e-01
2.775e-01,2.984e-01
2.825e-01,3.139e-01
2.875e-01,3.300e-01
2.925e-01,3.465e-01
2.975e-01,3.637e-01
3.025e-01,3.814e-01
3.075e-01,3.997e-01
3.125e-01,4.186e-01
3.175e-01,4.381e-01
3.225e-01,4.583e-01
3.275e-01,4.791e-01
3.325e-01,5.005e-01
3.375e-01,5.225e-01
3.425e-01,5.453e-01
3.475e-01,5.687e-01
3.525e-01,5.929e-01
3.575e-01,6.177e-01
3.625e-01,6.433e-01
3.675e-01,6.696e-01
3.725e-01,6.967e-01
3.775e-01,7.245e-01
3.825e-01,7.531e-01
3.875e-01,7.825e-01
3.925e-01,8.128e-01
3.975e-01,8.438e-01
4.025e-01,8.758e-01
4.075e-01,9.085e-01
4.125e-01,9.422e-01
4.175e-01,9.768e-01
4.225e-01,1.012e+00
4.275e-01,1.049e+00
4.325e-01,1.086e+00
4.375e-01,1.124e+00
4.425e-01,1.164e+00
4.475e-01,1.204e+00
4.525e-01,1.245e+00
4.575e-01,1.288e+00
4.625e-01,1.331e+00
4.675e-01,1.376e+00
4.725e-01,1.422e+00
4.775e-01,1.469e+00
4.825e-01,1.517e+00
4.875e-01,1.566e+00
4.925e-01,1.616e+00
4.975e-01,1.668e+00
5.025e-01,1.721e+00
5.075e-01,1.776e+00
5.125e-01,1.831e+00
5.175e-01,1.888e+00
5.225e-01,1.947e+00
5.275e-01,2.007e+00
5.325e-01,2.068e+00
5.375e-01,2.131e+00
5.425e-01,2.196e+00
5.475e-01,2.262e+00
5.525e-01,2.330e+00
5.575e-01,2.399e+00
5.625e-01,2.471e+00
5.675e-01,2.544e+00
5.725e-01,2.619e+00
5.775e-01,2.696e+00
5.825e-01,2.775e+00
5.875e-01,2.856e+00
5.925e-01,2.939e+00
5.975e-01,3.024e+00
6.025e-01,3.112e+00
6.075e-01,3.202e+00
6.125e-01,3.295e+00
6.175e-01,3.391e+00
6.225e-01,3.489e+00
6.275e-01,3.590e+00
6.325e-01,3.695e+00
6.375e-01,3.802e+00
6.425e-01,3.914e+00
6.475e-01,4.029e+00
6.525e-01,4.148e+00
6.575e-01,4.272e+00
6.625e-01,4.401e+00
6.675e-01,4.535e+00
6.725e-01,4.676e+00
6.775e-01,4.824e+00
6.825e-01,4.980e+00
6.875e-01,5.146e+00
6.925e-01,5.324e+00
6.975e-01,5.518e+00
7.025e-01,5.734e+00
7.075e-01,5.983e+00
7.125e-01,6.292e+00
7.175e-01,6.747e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_03.csv <==
transmittance,probability_density
2.500e-03,9.439e-07
7.500e-03,1.474e-05
1.250e-02,5.400e-05
1.750e-02,1.281e-04
2.250e-02,2.453e-04
2.750e-02,4.135e-04
3.250e-02,6.402e-04
3.750e-02,9.325e-04
4.250e-02,1.298e-03
4.750e-02,1.742e-03
5.250e-02,2.274e-03
5.750e-02,2.899e-03
6.250e-02,3.624e-03
6.750e-02,4.457e-03
7.250e-02,5.403e-03
7.750e-02,6.471e-03
8.250e-02,7.665e-03
8.750e-02,8.995e-03
9.250e-02,1.046e-02
9.750e-02,1.208e-02
1.025e-01,1.386e-02
1.075e-01,1.579e-02
1.125e-01,1.790e-02
1.175e-01,2.018e-02
1.225e-01,2.264e-02
1.275e-01,2.530e-02
1.325e-01,2.815e-02
1.375e-01,3.120e-02
1.425e-01,3.447e-02
1.475e-01,3.796e-02
1.525e-01,4.167e-02
1.575e-01,4.562e-02
1.625e-01,4.981e-02
1.675e-01,5.426e-02
1.725e-01,5.896e-02
1.775e-01,6.392e-02
1.825e-01,6.916e-02
1.875e-01,7.468e-02
1.925e-01,8.049e-02
1.975e-01,8.659e-02
2.025e-01,9.301e-02
2.075e-01,9.973e-02
2.125e-01,1.068e-01
2.175e-01,1.142e-01
2.225e-01,1.219e-01
2.275e-01,1.300e-01
2.325e-01,1.384e-01
2.375e-01,1.472e-01
2.425e-01,1.564e-01
2.475e-01,1.659e-01
2.525e-01,1.759e-01
2.575e-01,1.862e-01
2.625e-01,1.970e-01
2.675e-01,2.082e-01
2.725e-01,2.199e-01
2.775e-01,2.319e-01
2.825e-01,2.445e-01
2.875e-01,2.575e-01
2.925e-01,2.710e-01
2.975e-01,2.849e-01
3.025e-01,2.994e-01
3.075e-01,3.144e-01
3.125e-01,3.299e-01
3.175e-01,3.459e-01
3.225e-01,3.624e-01
3.275e-01,3.796e-01
3.325e-01,3.973e-01
3.375e-01,4.155e-01
3.425e-01,4.344e-01
3.475e-01,4.539e-01
3.525e-01,4.740e-01
3.575e-01,4.947e-01
3.625e-01,5.161e-01
3.675e-01,5.381e-01
3.725e-01,5.608e-01
3.775e-01,5.842e-01
3.825e-01,6.083e-01
3.875e-01,6.331e-01
3.925e-01,6.587e-01
3.975e-01,6.850e-01
4.025e-01,7.120e-01
4.075e-01,7.399e-01
4.125e-01,7.685e-01
4.175e-01,7.980e-01
4.225e-01,8.283e-01
4.275e-01,8.594e-01
4.325e-01,8.914e-01
4.375e-01,9.243e-01
4.425e-01,9.582e-01
4.475e-01,9.929e-01
4.525e-01,1.029e+00
4.575e-01,1.065e+00
4.625e-01,1.103e+00
4.675e-01,1.142e+00
4.725e-01,1.181e+00
4.775e-01,1.222e+00
4.825e-01,1.264e+00
4.875e-01,1.307e+00
4.925e-01,1.351e+00
4.975e-01,1.396e+00
5.025e-01,1.443e+00
5.075e-01,1.490e+00
5.125e-01,1.539e+00
5.175e-01,1.590e+00
5.225e-01,1.641e+00
5.275e-01,1.694e+00
5.325e-01,1.748e+00
5.375e-01,1.804e+00
5.425e-01,1.861e+00
5.475e-01,1.920e+00
5.525e-01,1.980e+00
5.575e-01,2.042e+00
5.625e-01,2.105e+00
5.675e-01,2.170e+00
5.725e-01,2.237e+00
5.775e-01,2.306e+00
5.825e-01,2.376e+00
5.875e-01,2.449e+00
5.925e-01,2.523e+00
5.975e-01,2.600e+00
6.025e-01,2.678e+00
6.075e-01,2.759e+00
6.125e-01,2.842e+00
6.175e-01,2.927e+00
6.225e-01,3.015e+00
6.275e-01,3.106e+00
6.325e-01,3.199e+00
6.375e-01,3.296e+00
6.425e-01,3.395e+00
6.475e-01,3.497e+00
6.525e-01,3.603e+00
6.575e-01,3.712e+00
6.625e-01,3.826e+00
6.675e-01,3.943e+00
6.725e-01,4.065e+00
6.775e-01,4.191e+00
6.825e-01,4.323e+00
6.875e-01,4.461e+00
6.925e-01,4.606e+00
6.975e-01,4.758e+00
7.025e-01,4.919e+00
7.075e-01,5.089e+00
7.125e-01,5.273e+00
7.175e-01,5.471e+00
7.225e-01,5.690e+00
7.275e-01,5.938e+00
7.325e-01,6.230e+00
7.375e-01,6.607e+00
7.425e-01,7.228e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_031.csv <==
transmittance,probability_density
2.500e-03,5.304e-07
7.500e-03,8.719e-06
1.250e-02,3.282e-05
1.750e-02,7.936e-05
2.250e-02,1.543e-04
2.750e-02,2.634e-04
3.250e-02,4.122e-04
3.750e-02,6.062e-04
4.250e-02,8.509e-04
4.750e-02,1.152e-03
5.250e-02,1.514e-03
5.750e-02,1.943e-03
6.250e-02,2.444e-03
6.750e-02,3.023e-03
7.250e-02,3.685e-03
7.750e-02,4.436e-03
8.250e-02,5.281e-03
8.750e-02,6.226e-03
9.250e-02,7.277e-03
9.750e-02,8.439e-03
1.025e-01,9.719e-03
1.075e-01,1.112e-02
1.125e-01,1.265e-02
1.175e-01,1.432e-02
1.225e-01,1.613e-02
1.275e-01,1.808e-02
1.325e-01,2.019e-02
1.375e-01,2.246e-02
1.425e-01,2.489e-02
1.475e-01,2.750e-02
1.525e-01,3.028e-02
1.575e-01,3.325e-02
1.625e-01,3.641e-02
1.675e-01,3.978e-02
1.725e-01,4.334e-02
1.775e-01,4.713e-02
1.825e-01,5.113e-02
1.875e-01,5.536e-02
1.925e-01,5.982e-02
1.975e-01,6.453e-02
2.025e-01,6.948e-02
2.075e-01,7.469e-02
2.125e-01,8.017e-02
2.175e-01,8.592e-02
2.225e-01,9.195e-02
2.275e-01,9.827e-02
2.325e-01,1.049e-01
2.375e-01,1.118e-01
2.425e-01,1.191e-01
2.475e-01,1.266e-01
2.525e-01,1.345e-01
2.575e-01,1.427e-01
2.625e-01,1.513e-01
2.675e-01,1.603e-01
2.725e-01,1.696e-01
2.775e-01,1.793e-01
2.825e-01,1.893e-01
2.875e-01,1.998e-01
2.925e-01,2.107e-01
2.975e-01,2.220e-01
3.025e-01,2.337e-01
3.075e-01,2.459e-01
3.125e-01,2.585e-01
3.175e-01,2.716e-01
3.225e-01,2.851e-01
3.275e-01,2.991e-01
3.325e-01,3.137e-01
3.375e-01,3.287e-01
3.425e-01,3.442e-01
3.475e-01,3.603e-01
3.525e-01,3.769e-01
3.575e-01,3.941e-01
3.625e-01,4.119e-01
3.675e-01,4.302e-01
3.725e-01,4.491e-01
3.775e-01,4.687e-01
3.825e-01,4.888e-01
3.875e-01,5.097e-01
3.925e-01,5.311e-01
3.975e-01,5.532e-01
4.025e-01,5.761e-01
4.075e-01,5.996e-01
4.125e-01,6.238e-01
4.175e-01,6.488e-01
4.225e-01,6.745e-01
4.275e-01,7.010e-01
4.325e-01,7.283e-01
4.375e-01,7.564e-01
4.425e-01,7.853e-01
4.475e-01,8.150e-01
4.525e-01,8.457e-01
4.575e-01,8.772e-01
4.625e-01,9.096e-01
4.675e-01,9.429e-01
4.725e-01,9.772e-01
4.775e-01,1.012e+00
4.825e-01,1.049e+00
4.875e-01,1.086e+00
4.925e-01,1.124e+00
4.975e-01,1.164e+00
5.025e-01,1.204e+00
5.075e-01,1.246e+00
5.125e-01,1.289e+00
5.175e-01,1.333e+00
5.225e-01,1.378e+00
5.275e-01,1.424e+00
5.325e-01,1.472e+00
5.375e-01,1.521e+00
5.425e-01,1.572e+00
5.475e-01,1.623e+00
5.525e-01,1.677e+00
5.575e-01,1.731e+00
5.625e-01,1.788e+00
5.675e-01,1.845e+00
5.725e-01,1.905e+00
5.775e-01,1.966e+00
5.825e-01,2.029e+00
5.875e-01,2.093e+00
5.925e-01,2.160e+00
5.975e-01,2.228e+00
6.025e-01,2.298e+00
6.075e-01,2.371e+00
6.125e-01,2.445e+00
6.175e-01,2.522e+00
6.225e-01,2.601e+00
6.275e-01,2.682e+00
6.325e-01,2.766e+00
6.375e-01,2.852e+00
6.425e-01,2.941e+00
6.475e-01,3.033e+00
6.525e-01,3.128e+00
6.575e-01,3.225e+00
6.625e-01,3.327e+00
6.675e-01,3.431e+00
6.725e-01,3.540e+00
6.775e-01,3.652e+00
6.825e-01,3.768e+00
6.875e-01,3.890e+00
6.925e-01,4.016e+00
6.975e-01,4.147e+00
7.025e-01,4.284e+00
7.075e-01,4.428e+00
7.125e-01,4.579e+00
7.175e-01,4.738e+00
7.225e-01,4.906e+00
7.275e-01,5.086e+00
7.325e-01,5.278e+00
7.375e-01,5.487e+00
7.425e-01,5.717e+00
7.475e-01,5.975e+00
7.525e-01,6.276e+00
7.575e-01,6.648e+00
7.625e-01,7.179e+00
7.675e-01,8.633e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_032.csv <==
transmittance,probability_density
2.500e-03,3.008e-07
7.500e-03,5.178e-06
1.250e-02,1.998e-05
1.750e-02,4.919e-05
2.250e-02,9.701e-05
2.750e-02,1.676e-04
3.250e-02,2.649e-04
3.750e-02,3.931e-04
4.250e-02,5.563e-04
4.750e-02,7.586e-04
5.250e-02,1.004e-03
5.750e-02,1.297e-03
6.250e-02,1.641e-03
6.750e-02,2.041e-03
7.250e-02,2.502e-03
7.750e-02,3.027e-03
8.250e-02,3.622e-03
8.750e-02,4.290e-03
9.250e-02,5.036e-03
9.750e-02,5.865e-03
1.025e-01,6.782e-03
1.075e-01,7.791e-03
1.125e-01,8.898e-03
1.175e-01,1.011e-02
1.225e-01,1.142e-02
1.275e-01,1.285e-02
1.325e-01,1.440e-02
1.375e-01,1.607e-02
1.425e-01,1.787e-02
1.475e-01,1.980e-02
1.525e-01,2.188e-02
1.575e-01,2.410e-02
1.625e-01,2.647e-02
1.675e-01,2.899e-02
1.725e-01,3.168e-02
1.775e-01,3.454e-02
1.825e-01,3.758e-02
1.875e-01,4.079e-02
1.925e-01,4.420e-02
1.975e-01,4.780e-02
2.025e-01,5.160e-02
2.075e-01,5.561e-02
2.125e-01,5.983e-02
2.175e-01,6.428e-02
2.225e-01,6.896e-02
2.275e-01,7.387e-02
2.325e-01,7.903e-02
2.375e-01,8.444e-02
2.425e-01,9.011e-02
2.475e-01,9.604e-02
2.525e-01,1.023e-01
2.575e-01,1.087e-01
2.625e-01,1.155e-01
2.675e-01,1.226e-01
2.725e-01,1.300e-01
2.775e-01,1.377e-01
2.825e-01,1.458e-01
2.875e-01,1.541e-01
2.925e-01,1.629e-01
2.975e-01,1.719e-01
3.025e-01,1.814e-01
3.075e-01,1.912e-01
3.125e-01,2.014e-01
3.175e-01,2.120e-01
3.225e-01,2.230e-01
3.275e-01,2.344e-01
3.325e-01,2.462e-01
3.375e-01,2.585e-01
3.425e-01,2.712e-01
3.475e-01,2.844e-01
3.525e-01,2.981e-01
3.575e-01,3.122e-01
3.625e-01,3.269e-01
3.675e-01,3.420e-01
3.725e-01,3.577e-01
3.775e-01,3.739e-01
3.825e-01,3.907e-01
3.875e-01,4.080e-01
3.925e-01,4.260e-01
3.975e-01,4.445e-01
4.025e-01,4.636e-01
4.075e-01,4.833e-01
4.125e-01,5.037e-01
4.175e-01,5.247e-01
4.225e-01,5.464e-01
4.275e-01,5.688e-01
4.325e-01,5.919e-01
4.375e-01,6.158e-01
4.425e-01,6.403e-01
4.475e-01,6.657e-01
4.525e-01,6.918e-01
4.575e-01,7.187e-01
4.625e-01,7.464e-01
4.675e-01,7.750e-01
4.725e-01,8.044e-01
4.775e-01,8.348e-01
4.825e-01,8.660e-01
4.875e-01,8.982e-01
4.925e-01,9.313e-01
4.975e-01,9.655e-01
5.025e-01,1.001e+00
5.075e-01,1.037e+00
5.125e-01,1.074e+00
5.175e-01,1.112e+00
5.225e-01,1.152e+00
5.275e-01,1.192e+00
5.325e-01,1.234e+00
5.375e-01,1.277e+00
5.425e-01,1.321e+00
5.475e-01,1.367e+00
5.525e-01,1.414e+00
5.575e-01,1.462e+00
5.625e-01,1.512e+00
5.675e-01,1.563e+00
5.725e-01,1.616e+00
5.775e-01,1.670e+00
5.825e-01,1.726e+00
5.875e-01,1.783e+00
5.925e-01,1.842e+00
5.975e-01,1.903e+00
6.025e-01,1.966e+00
6.075e-01,2.030e+00
6.125e-01,2.097e+00
6.175e-01,2.165e+00
6.225e-01,2.236e+00
6.275e-01,2.309e+00
6.325e-01,2.384e+00
6.375e-01,2.462e+00
6.425e-01,2.541e+00
6.475e-01,2.624e+00
6.525e-01,2.709e+00
6.575e-01,2.797e+00
6.625e-01,2.888e+00
6.675e-01,2.982e+00
6.725e-01,3.079e+00
6.775e-01,3.180e+00
6.825e-01,3.284e+00
6.875e-01,3.393e+00
6.925e-01,3.505e+00
6.975e-01,3.622e+00
7.025e-01,3.743e+00
7.075e-01,3.869e+00
7.125e-01,4.001e+00
7.175e-01,4.139e+00
7.225e-01,4.284e+00
7.275e-01,4.436e+00
7.325e-01,4.596e+00
7.375e-01,4.765e+00
7.425e-01,4.945e+00
7.475e-01,5.137e+00
7.525e-01,5.345e+00
7.575e-01,5.570e+00
7.625e-01,5.819e+00
7.675e-01,6.100e+00
7.725e-01,6.426e+00
7.775e-01,6.827e+00
7.825e-01,7.381e+00
7.875e-01,8.513e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_033.csv <==
transmittance,probability_density
2.500e-03,1.723e-07
7.500e-03,3.089e-06
1.250e-02,1.219e-05
1.750e-02,3.051e-05
2.250e-02,6.097e-05
2.750e-02,1.065e-04
3.250e-02,1.700e-04
3.750e-02,2.544e-04
4.250e-02,3.628e-04
4.750e-02,4.982e-04
5.250e-02,6.638e-04
5.750e-02,8.627e-04
6.250e-02,1.098e-03
6.750e-02,1.373e-03
7.250e-02,1.692e-03
7.750e-02,2.057e-03
8.250e-02,2.472e-03
8.750e-02,2.942e-03
9.250e-02,3.468e-03
9.750e-02,4.056e-03
1.025e-01,4.709e-03
1.075e-01,5.431e-03
1.125e-01,6.225e-03
1.175e-01,7.097e-03
1.225e-01,8.050e-03
1.275e-01,9.088e-03
1.325e-01,1.022e-02
1.375e-01,1.144e-02
1.425e-01,1.276e-02
1.475e-01,1.418e-02
1.525e-01,1.572e-02
1.575e-01,1.736e-02
1.625e-01,1.912e-02
1.675e-01,2.101e-02
1.725e-01,2.302e-02
1.775e-01,2.517e-02
1.825e-01,2.746e-02
1.875e-01,2.988e-02
1.925e-01,3.246e-02
1.975e-01,3.520e-02
2.025e-01,3.809e-02
2.075e-01,4.115e-02
2.125e-01,4.439e-02
2.175e-01,4.780e-02
2.225e-01,5.140e-02
2.275e-01,5.519e-02
2.325e-01,5.918e-02
2.375e-01,6.338e-02
2.425e-01,6.779e-02
2.475e-01,7.241e-02
2.525e-01,7.726e-02
2.575e-01,8.235e-02
2.625e-01,8.768e-02
2.675e-01,9.325e-02
2.725e-01,9.909e-02
2.775e-01,1.052e-01
2.825e-01,1.116e-01
2.875e-01,1.182e-01
2.925e-01,1.251e-01
2.975e-01,1.324e-01
3.025e-01,1.399e-01
3.075e-01,1.478e-01
3.125e-01,1.560e-01
3.175e-01,1.645e-01
3.225e-01,1.734e-01
3.275e-01,1.826e-01
3.325e-01,1.922e-01
3.375e-01,2.021e-01
3.425e-01,2.125e-01
3.475e-01,2.232e-01
3.525e-01,2.344e-01
3.575e-01,2.459e-01
3.625e-01,2.579e-01
3.675e-01,2.704e-01
3.725e-01,2.833e-01
3.775e-01,2.966e-01
3.825e-01,3.105e-01
3.875e-01,3.248e-01
3.925e-01,3.397e-01
3.975e-01,3.550e-01
4.025e-01,3.709e-01
4.075e-01,3.874e-01
4.125e-01,4.044e-01
4.175e-01,4.220e-01
4.225e-01,4.402e-01
4.275e-01,4.590e-01
4.325e-01,4.785e-01
4.375e-01,4.985e-01
4.425e-01,5.193e-01
4.475e-01,5.407e-01
4.525e-01,5.628e-01
4.575e-01,5.857e-01
4.625e-01,6.093e-01
4.675e-01,6.336e-01
4.725e-01,6.587e-01
4.775e-01,6.847e-01
4.825e-01,7.114e-01
4.875e-01,7.390e-01
4.925e-01,7.675e-01
4.975e-01,7.969e-01
5.025e-01,8.272e-01
5.075e-01,8.584e-01
5.125e-01,8.906e-01
5.175e-01,9.238e-01
5.225e-01,9.581e-01
5.275e-01,9.934e-01
5.325e-01,1.030e+00
5.375e-01,1.067e+00
5.425e-01,1.106e+00
5.475e-01,1.146e+00
5.525e-01,1.187e+00
5.575e-01,1.229e+00
5.625e-01,1.273e+00
5.675e-01,1.318e+00
5.725e-01,1.364e+00
5.775e-01,1.412e+00
5.825e-01,1.461e+00
5.875e-01,1.512e+00
5.925e-01,1.565e+00
5.975e-01,1.619e+00
6.025e-01,1.674e+00
6.075e-01,1.732e+00
6.125e-01,1.791e+00
6.175e-01,1.852e+00
6.225e-01,1.916e+00
6.275e-01,1.981e+00
6.325e-01,2.048e+00
6.375e-01,2.117e+00
6.425e-01,2.189e+00
6.475e-01,2.263e+00
6.525e-01,2.339e+00
6.575e-01,2.419e+00
6.625e-01,2.500e+00
6.675e-01,2.585e+00
6.725e-01,2.672e+00
6.775e-01,2.763e+00
6.825e-01,2.857e+00
6.875e-01,2.954e+00
6.925e-01,3.055e+00
6.975e-01,3.160e+00
7.025e-01,3.269e+00
7.075e-01,3.382e+00
7.125e-01,3.500e+00
7.175e-01,3.623e+00
7.225e-01,3.751e+00
7.275e-01,3.885e+00
7.325e-01,4.025e+00
7.375e-01,4.172e+00
7.425e-01,4.327e+00
7.475e-01,4.490e+00
7.525e-01,4.663e+00
7.575e-01,4.847e+00
7.625e-01,5.043e+00
7.675e-01,5.253e+00
7.725e-01,5.482e+00
7.775e-01,5.732e+00
7.825e-01,6.010e+00
7.875e-01,6.327e+00
7.925e-01,6.698e+00
7.975e-01,7.162e+00
8.025e-01,7.817e+00
8.075e-01,9.233e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_034.csv <==
transmittance,probability_density
2.500e-03,9.969e-08
7.500e-03,1.851e-06
1.250e-02,7.459e-06
1.750e-02,1.894e-05
2.250e-02,3.832e-05
2.750e-02,6.761e-05
3.250e-02,1.089e-04
3.750e-02,1.643e-04
4.250e-02,2.361e-04
4.750e-02,3.264e-04
5.250e-02,4.376e-04
5.750e-02,5.720e-04
6.250e-02,7.321e-04
6.750e-02,9.204e-04
7.250e-02,1.140e-03
7.750e-02,1.392e-03
8.250e-02,1.681e-03
8.750e-02,2.008e-03
9.250e-02,2.378e-03
9.750e-02,2.792e-03
1.025e-01,3.254e-03
1.075e-01,3.767e-03
1.125e-01,4.333e-03
1.175e-01,4.958e-03
1.225e-01,5.643e-03
1.275e-01,6.392e-03
1.325e-01,7.209e-03
1.375e-01,8.097e-03
1.425e-01,9.060e-03
1.475e-01,1.010e-02
1.525e-01,1.123e-02
1.575e-01,1.244e-02
1.625e-01,1.374e-02
1.675e-01,1.514e-02
1.725e-01,1.663e-02
1.775e-01,1.823e-02
1.825e-01,1.994e-02
1.875e-01,2.176e-02
1.925e-01,2.370e-02
1.975e-01,2.576e-02
2.025e-01,2.795e-02
2.075e-01,3.027e-02
2.125e-01,3.273e-02
2.175e-01,3.533e-02
2.225e-01,3.808e-02
2.275e-01,4.099e-02
2.325e-01,4.405e-02
2.375e-01,4.728e-02
2.425e-01,5.068e-02
2.475e-01,5.426e-02
2.525e-01,5.802e-02
2.575e-01,6.197e-02
2.625e-01,6.613e-02
2.675e-01,7.048e-02
2.725e-01,7.505e-02
2.775e-01,7.983e-02
2.825e-01,8.484e-02
2.875e-01,9.008e-02
2.925e-01,9.556e-02
2.975e-01,1.013e-01
3.025e-01,1.073e-01
3.075e-01,1.135e-01
3.125e-01,1.200e-01
3.175e-01,1.269e-01
3.225e-01,1.339e-01
3.275e-01,1.413e-01
3.325e-01,1.490e-01
3.375e-01,1.571e-01
3.425e-01,1.654e-01
3.475e-01,1.741e-01
3.525e-01,1.831e-01
3.575e-01,1.925e-01
3.625e-01,2.023e-01
3.675e-01,2.124e-01
3.725e-01,2.230e-01
3.775e-01,2.339e-01
3.825e-01,2.452e-01
3.875e-01,2.570e-01
3.925e-01,2.692e-01
3.975e-01,2.819e-01
4.025e-01,2.951e-01
4.075e-01,3.087e-01
4.125e-01,3.228e-01
4.175e-01,3.374e-01
4.225e-01,3.526e-01
4.275e-01,3.682e-01
4.325e-01,3.845e-01
4.375e-01,4.013e-01
4.425e-01,4.187e-01
4.475e-01,4.367e-01
4.525e-01,4.553e-01
4.575e-01,4.746e-01
4.625e-01,4.945e-01
4.675e-01,5.151e-01
4.725e-01,5.364e-01
4.775e-01,5.584e-01
4.825e-01,5.812e-01
4.875e-01,6.047e-01
4.925e-01,6.290e-01
4.975e-01,6.541e-01
5.025e-01,6.801e-01
5.075e-01,7.069e-01
5.125e-01,7.346e-01
5.175e-01,7.632e-01
5.225e-01,7.927e-01
5.275e-01,8.232e-01
5.325e-01,8.547e-01
5.375e-01,8.872e-01
5.425e-01,9.208e-01
5.475e-01,9.555e-01
5.525e-01,9.913e-01
5.575e-01,1.028e+00
5.625e-01,1.066e+00
5.675e-01,1.106e+00
5.725e-01,1.146e+00
5.775e-01,1.188e+00
5.825e-01,1.232e+00
5.875e-01,1.277e+00
5.925e-01,1.323e+00
5.975e-01,1.371e+00
6.025e-01,1.420e+00
6.075e-01,1.471e+00
6.125e-01,1.523e+00
6.175e-01,1.578e+00
6.225e-01,1.634e+00
6.275e-01,1.692e+00
6.325e-01,1.752e+00
6.375e-01,1.814e+00
6.425e-01,1.878e+00
6.475e-01,1.944e+00
6.525e-01,2.013e+00
6.575e-01,2.084e+00
6.625e-01,2.157e+00
6.675e-01,2.233e+00
6.725e-01,2.312e+00
6.775e-01,2.393e+00
6.825e-01,2.478e+00
6.875e-01,2.565e+00
6.925e-01,2.656e+00
6.975e-01,2.750e+00
7.025e-01,2.849e+00
7.075e-01,2.950e+00
7.125e-01,3.056e+00
7.175e-01,3.167e+00
7.225e-01,3.282e+00
7.275e-01,3.402e+00
7.325e-01,3.527e+00
7.375e-01,3.658e+00
7.425e-01,3.795e+00
7.475e-01,3.939e+00
7.525e-01,4.091e+00
7.575e-01,4.250e+00
7.625e-01,4.419e+00
7.675e-01,4.598e+00
7.725e-01,4.788e+00
7.775e-01,4.991e+00
7.825e-01,5.210e+00
7.875e-01,5.447e+00
7.925e-01,5.706e+00
7.975e-01,5.992e+00
8.025e-01,6.315e+00
8.075e-01,6.688e+00
8.125e-01,7.138e+00
8.175e-01,7.721e+00
8.225e-01,8.617e+00
8.275e-01,1.252e+01
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_035.csv <==
transmittance,probability_density
2.500e-03,5.828e-08
7.500e-03,1.115e-06
1.250e-02,4.575e-06
1.750e-02,1.178e-05
2.250e-02,2.409e-05
2.750e-02,4.292e-05
3.250e-02,6.971e-05
3.750e-02,1.060e-04
4.250e-02,1.533e-04
4.750e-02,2.133e-04
5.250e-02,2.877e-04
5.750e-02,3.781e-04
6.250e-02,4.865e-04
6.750e-02,6.147e-04
7.250e-02,7.646e-04
7.750e-02,9.382e-04
8.250e-02,1.138e-03
8.750e-02,1.365e-03
9.250e-02,1.623e-03
9.750e-02,1.913e-03
1.025e-01,2.237e-03
1.075e-01,2.600e-03
1.125e-01,3.001e-03
1.175e-01,3.446e-03
1.225e-01,3.935e-03
1.275e-01,4.472e-03
1.325e-01,5.059e-03
1.375e-01,5.700e-03
1.425e-01,6.397e-03
1.475e-01,7.154e-03
1.525e-01,7.974e-03
1.575e-01,8.860e-03
1.625e-01,9.814e-03
1.675e-01,1.084e-02
1.725e-01,1.195e-02
1.775e-01,1.313e-02
1.825e-01,1.440e-02
1.875e-01,1.575e-02
1.925e-01,1.720e-02
1.975e-01,1.874e-02
2.025e-01,2.038e-02
2.075e-01,2.213e-02
2.125e-01,2.399e-02
2.175e-01,2.595e-02
2.225e-01,2.804e-02
2.275e-01,3.025e-02
2.325e-01,3.258e-02
2.375e-01,3.505e-02
2.425e-01,3.765e-02
2.475e-01,4.040e-02
2.525e-01,4.330e-02
2.575e-01,4.635e-02
2.625e-01,4.956e-02
2.675e-01,5.293e-02
2.725e-01,5.648e-02
2.775e-01,6.020e-02
2.825e-01,6.411e-02
2.875e-01,6.821e-02
2.925e-01,7.251e-02
2.975e-01,7.701e-02
3.025e-01,8.172e-02
3.075e-01,8.665e-02
3.125e-01,9.181e-02
3.175e-01,9.720e-02
3.225e-01,1.028e-01
3.275e-01,1.087e-01
3.325e-01,1.149e-01
3.375e-01,1.213e-01
3.425e-01,1.280e-01
3.475e-01,1.349e-01
3.525e-01,1.422e-01
3.575e-01,1.498e-01
3.625e-01,1.576e-01
3.675e-01,1.658e-01
3.725e-01,1.744e-01
3.775e-01,1.833e-01
3.825e-01,1.925e-01
3.875e-01,2.021e-01
3.925e-01,2.121e-01
3.975e-01,2.225e-01
4.025e-01,2.332e-01
4.075e-01,2.444e-01
4.125e-01,2.561e-01
4.175e-01,2.681e-01
4.225e-01,2.806e-01
4.275e-01,2.936e-01
4.325e-01,3.071e-01
4.375e-01,3.211e-01
4.425e-01,3.356e-01
4.475e-01,3.506e-01
4.525e-01,3.661e-01
4.575e-01,3.823e-01
4.625e-01,3.990e-01
4.675e-01,4.163e-01
4.725e-01,4.342e-01
4.775e-01,4.528e-01
4.825e-01,4.720e-01
4.875e-01,4.919e-01
4.925e-01,5.126e-01
4.975e-01,5.339e-01
5.025e-01,5.560e-01
5.075e-01,5.788e-01
5.125e-01,6.025e-01
5.175e-01,6.269e-01
5.225e-01,6.522e-01
5.275e-01,6.784e-01
5.325e-01,7.055e-01
5.375e-01,7.335e-01
5.425e-01,7.625e-01
5.475e-01,7.924e-01
5.525e-01,8.234e-01
5.575e-01,8.555e-01
5.625e-01,8.886e-01
5.675e-01,9.229e-01
5.725e-01,9.583e-01
5.775e-01,9.950e-01
5.825e-01,1.033e+00
5.875e-01,1.072e+00
5.925e-01,1.113e+00
5.975e-01,1.155e+00
6.025e-01,1.198e+00
6.075e-01,1.243e+00
6.125e-01,1.289e+00
6.175e-01,1.337e+00
6.225e-01,1.387e+00
6.275e-01,1.438e+00
6.325e-01,1.492e+00
6.375e-01,1.547e+00
6.425e-01,1.604e+00
6.475e-01,1.663e+00
6.525e-01,1.724e+00
6.575e-01,1.787e+00
6.625e-01,1.853e+00
6.675e-01,1.921e+00
6.725e-01,1.992e+00
6.775e-01,2.065e+00
6.825e-01,2.141e+00
6.875e-01,2.219e+00
6.925e-01,2.301e+00
6.975e-01,2.386e+00
7.025e-01,2.474e+00
7.075e-01,2.566e+00
7.125e-01,2.662e+00
7.175e-01,2.761e+00
7.225e-01,2.865e+00
7.275e-01,2.973e+00
7.325e-01,3.086e+00
7.375e-01,3.204e+00
7.425e-01,3.327e+00
7.475e-01,3.456e+00
7.525e-01,3.591e+00
7.575e-01,3.733e+00
7.625e-01,3.883e+00
7.675e-01,4.040e+00
7.725e-01,4.207e+00
7.775e-01,4.383e+00
7.825e-01,4.571e+00
7.875e-01,4.771e+00
7.925e-01,4.985e+00
7.975e-01,5.216e+00
8.025e-01,5.466e+00
8.075e-01,5.741e+00
8.125e-01,6.044e+00
8.175e-01,6.386e+00
8.225e-01,6.779e+00
8.275e-01,7.247e+00
8.325e-01,7.837e+00
8.375e-01,8.674e+00
8.425e-01,1.036e+01
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_036.csv <==
transmittance,probability_density
2.500e-03,3.442e-08
7.500e-03,6.754e-07
1.250e-02,2.815e-06
1.750e-02,7.335e-06
2.250e-02,1.515e-05
2.750e-02,2.723e-05
3.250e-02,4.457e-05
3.750e-02,6.825e-05
4.250e-02,9.935e-05
4.750e-02,1.391e-04
5.250e-02,1.886e-04
5.750e-02,2.492e-04
6.250e-02,3.222e-04
6.750e-02,4.090e-04
7.250e-02,5.111e-04
7.750e-02,6.299e-04
8.250e-02,7.669e-04
8.750e-02,9.239e-04
9.250e-02,1.102e-03
9.750e-02,1.304e-03
1.025e-01,1.531e-03
1.075e-01,1.786e-03
1.125e-01,2.069e-03
1.175e-01,2.383e-03
1.225e-01,2.730e-03
1.275e-01,3.112e-03
1.325e-01,3.532e-03
1.375e-01,3.991e-03
1.425e-01,4.493e-03
1.475e-01,5.039e-03
1.525e-01,5.632e-03
1.575e-01,6.275e-03
1.625e-01,6.971e-03
1.675e-01,7.721e-03
1.725e-01,8.530e-03
1.775e-01,9.400e-03
1.825e-01,1.033e-02
1.875e-01,1.134e-02
1.925e-01,1.241e-02
1.975e-01,1.355e-02
2.025e-01,1.478e-02
2.075e-01,1.608e-02
2.125e-01,1.747e-02
2.175e-01,1.895e-02
2.225e-01,2.052e-02
2.275e-01,2.218e-02
2.325e-01,2.395e-02
2.375e-01,2.582e-02
2.425e-01,2.780e-02
2.475e-01,2.989e-02
2.525e-01,3.211e-02
2.575e-01,3.444e-02
2.625e-01,3.690e-02
2.675e-01,3.950e-02
2.725e-01,4.223e-02
2.775e-01,4.511e-02
2.825e-01,4.814e-02
2.875e-01,5.132e-02
2.925e-01,5.466e-02
2.975e-01,5.817e-02
3.025e-01,6.186e-02
3.075e-01,6.572e-02
3.125e-01,6.977e-02
3.175e-01,7.401e-02
3.225e-01,7.845e-02
3.275e-01,8.309e-02
3.325e-01,8.795e-02
3.375e-01,9.304e-02
3.425e-01,9.835e-02
3.475e-01,1.039e-01
3.525e-01,1.097e-01
3.575e-01,1.157e-01
3.625e-01,1.221e-01
3.675e-01,1.287e-01
3.725e-01,1.355e-01
3.775e-01,1.427e-01
3.825e-01,1.501e-01
3.875e-01,1.579e-01
3.925e-01,1.660e-01
3.975e-01,1.744e-01
4.025e-01,1.832e-01
4.075e-01,1.923e-01
4.125e-01,2.018e-01
4.175e-01,2.117e-01
4.225e-01,2.220e-01
4.275e-01,2.327e-01
4.325e-01,2.438e-01
4.375e-01,2.553e-01
4.425e-01,2.673e-01
4.475e-01,2.797e-01
4.525e-01,2.926e-01
4.575e-01,3.060e-01
4.625e-01,3.199e-01
4.675e-01,3.344e-01
4.725e-01,3.494e-01
4.775e-01,3.649e-01
4.825e-01,3.811e-01
4.875e-01,3.978e-01
4.925e-01,4.151e-01
4.975e-01,4.331e-01
5.025e-01,4.518e-01
5.075e-01,4.711e-01
5.125e-01,4.912e-01
5.175e-01,5.120e-01
5.225e-01,5.335e-01
5.275e-01,5.558e-01
5.325e-01,5.789e-01
5.375e-01,6.029e-01
5.425e-01,6.277e-01
5.475e-01,6.535e-01
5.525e-01,6.801e-01
5.575e-01,7.077e-01
5.625e-01,7.363e-01
5.675e-01,7.659e-01
5.725e-01,7.966e-01
5.775e-01,8.284e-01
5.825e-01,8.614e-01
5.875e-01,8.955e-01
5.925e-01,9.308e-01
5.975e-01,9.674e-01
6.025e-01,1.005e+00
6.075e-01,1.045e+00
6.125e-01,1.085e+00
6.175e-01,1.128e+00
6.225e-01,1.171e+00
6.275e-01,1.217e+00
6.325e-01,1.264e+00
6.375e-01,1.312e+00
6.425e-01,1.363e+00
6.475e-01,1.415e+00
6.525e-01,1.470e+00
6.575e-01,1.526e+00
6.625e-01,1.584e+00
6.675e-01,1.645e+00
6.725e-01,1.708e+00
6.775e-01,1.774e+00
6.825e-01,1.841e+00
6.875e-01,1.912e+00
6.925e-01,1.985e+00
6.975e-01,2.062e+00
7.025e-01,2.141e+00
7.075e-01,2.224e+00
7.125e-01,2.310e+00
7.175e-01,2.399e+00
7.225e-01,2.493e+00
7.275e-01,2.590e+00
7.325e-01,2.692e+00
7.375e-01,2.798e+00
7.425e-01,2.909e+00
7.475e-01,3.026e+00
7.525e-01,3.147e+00
7.575e-01,3.275e+00
7.625e-01,3.409e+00
7.675e-01,3.550e+00
7.725e-01,3.699e+00
7.775e-01,3.856e+00
7.825e-01,4.022e+00
7.875e-01,4.197e+00
7.925e-01,4.384e+00
7.975e-01,4.584e+00
8.025e-01,4.797e+00
8.075e-01,5.027e+00
8.125e-01,5.275e+00
8.175e-01,5.546e+00
8.225e-01,5.843e+00
8.275e-01,6.173e+00
8.325e-01,6.546e+00
8.375e-01,6.977e+00
8.425e-01,7.490e+00
8.475e-01,8.135e+00
8.525e-01,9.035e+00
8.575e-01,1.070e+01
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_037.csv <==
transmittance,probability_density
2.500e-03,2.053e-08
7.500e-03,4.109e-07
1.250e-02,1.736e-06
1.750e-02,4.573e-06
2.250e-02,9.534e-06
2.750e-02,1.727e-05
3.250e-02,2.847e-05
3.750e-02,4.388e-05
4.250e-02,6.426e-05
4.750e-02,9.045e-05
5.250e-02,1.233e-04
5.750e-02,1.637e-04
6.250e-02,2.127e-04
6.750e-02,2.713e-04
7.250e-02,3.404e-04
7.750e-02,4.212e-04
8.250e-02,5.149e-04
8.750e-02,6.227e-04
9.250e-02,7.458e-04
9.750e-02,8.856e-04
1.025e-01,1.043e-03
1.075e-01,1.221e-03
1.125e-01,1.419e-03
1.175e-01,1.639e-03
1.225e-01,1.884e-03
1.275e-01,2.155e-03
1.325e-01,2.452e-03
1.375e-01,2.780e-03
1.425e-01,3.138e-03
1.475e-01,3.529e-03
1.525e-01,3.956e-03
1.575e-01,4.420e-03
1.625e-01,4.923e-03
1.675e-01,5.467e-03
1.725e-01,6.055e-03
1.775e-01,6.690e-03
1.825e-01,7.373e-03
1.875e-01,8.108e-03
1.925e-01,8.896e-03
1.975e-01,9.741e-03
2.025e-01,1.065e-02
2.075e-01,1.161e-02
2.125e-01,1.265e-02
2.175e-01,1.375e-02
2.225e-01,1.492e-02
2.275e-01,1.617e-02
2.325e-01,1.749e-02
2.375e-01,1.890e-02
2.425e-01,2.039e-02
2.475e-01,2.198e-02
2.525e-01,2.365e-02
2.575e-01,2.543e-02
2.625e-01,2.730e-02
2.675e-01,2.929e-02
2.725e-01,3.138e-02
2.775e-01,3.359e-02
2.825e-01,3.591e-02
2.875e-01,3.836e-02
2.925e-01,4.094e-02
2.975e-01,4.366e-02
3.025e-01,4.651e-02
3.075e-01,4.951e-02
3.125e-01,5.267e-02
3.175e-01,5.598e-02
3.225e-01,5.945e-02
3.275e-01,6.309e-02
3.325e-01,6.691e-02
3.375e-01,7.091e-02
3.425e-01,7.510e-02
3.475e-01,7.949e-02
3.525e-01,8.408e-02
3.575e-01,8.888e-02
3.625e-01,9.390e-02
3.675e-01,9.915e-02
3.725e-01,1.046e-01
3.775e-01,1.104e-01
3.825e-01,1.163e-01
3.875e-01,1.226e-01
3.925e-01,1.291e-01
3.975e-01,1.359e-01
4.025e-01,1.430e-01
4.075e-01,1.504e-01
4.125e-01,1.581e-01
4.175e-01,1.661e-01
4.225e-01,1.745e-01
4.275e-01,1.832e-01
4.325e-01,1.922e-01
4.375e-01,2.017e-01
4.425e-01,2.115e-01
4.475e-01,2.217e-01
4.525e-01,2.324e-01
4.575e-01,2.434e-01
4.625e-01,2.549e-01
4.675e-01,2.669e-01
4.725e-01,2.793e-01
4.775e-01,2.922e-01
4.825e-01,3.057e-01
4.875e-01,3.196e-01
4.925e-01,3.341e-01
4.975e-01,3.492e-01
5.025e-01,3.649e-01
5.075e-01,3.811e-01
5.125e-01,3.980e-01
5.175e-01,4.155e-01
5.225e-01,4.337e-01
5.275e-01,4.526e-01
5.325e-01,4.722e-01
5.375e-01,4.926e-01
5.425e-01,5.137e-01
5.475e-01,5.357e-01
5.525e-01,5.584e-01
5.575e-01,5.820e-01
5.625e-01,6.066e-01
5.675e-01,6.320e-01
5.725e-01,6.584e-01
5.775e-01,6.858e-01
5.825e-01,7.142e-01
5.875e-01,7.437e-01
5.925e-01,7.743e-01
5.975e-01,8.061e-01
6.025e-01,8.391e-01
6.075e-01,8.733e-01
6.125e-01,9.088e-01
6.175e-01,9.457e-01
6.225e-01,9.839e-01
6.275e-01,1.024e+00
6.325e-01,1.065e+00
6.375e-01,1.108e+00
6.425e-01,1.152e+00
6.475e-01,1.198e+00
6.525e-01,1.246e+00
6.575e-01,1.296e+00
6.625e-01,1.348e+00
6.675e-01,1.402e+00
6.725e-01,1.458e+00
6.775e-01,1.516e+00
6.825e-01,1.577e+00
6.875e-01,1.640e+00
6.925e-01,1.705e+00
6.975e-01,1.774e+00
7.025e-01,1.845e+00
7.075e-01,1.919e+00
7.125e-01,1.996e+00
7.175e-01,2.076e+00
7.225e-01,2.161e+00
7.275e-01,2.248e+00
7.325e-01,2.340e+00
7.375e-01,2.436e+00
7.425e-01,2.536e+00
7.475e-01,2.641e+00
7.525e-01,2.751e+00
7.575e-01,2.866e+00
7.625e-01,2.987e+00
7.675e-01,3.114e+00
7.725e-01,3.248e+00
7.775e-01,3.388e+00
7.825e-01,3.537e+00
7.875e-01,3.694e+00
7.925e-01,3.861e+00
7.975e-01,4.038e+00
8.025e-01,4.226e+00
8.075e-01,4.427e+00
8.125e-01,4.642e+00
8.175e-01,4.874e+00
8.225e-01,5.124e+00
8.275e-01,5.397e+00
8.325e-01,5.695e+00
8.375e-01,6.025e+00
8.425e-01,6.394e+00
8.475e-01,6.815e+00
8.525e-01,7.304e+00
8.575e-01,7.894e+00
8.625e-01,8.648e+00
8.675e-01,9.726e+00
8.725e-01,1.183e+01
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_038.csv <==
transmittance,probability_density
2.500e-03,1.235e-08
7.500e-03,2.511e-07
1.250e-02,1.073e-06
1.750e-02,2.855e-06
2.250e-02,6.001e-06
2.750e-02,1.095e-05
3.250e-02,1.817e-05
3.750e-02,2.817e-05
4.250e-02,4.149e-05
4.750e-02,5.870e-05
5.250e-02,8.042e-05
5.750e-02,1.073e-04
6.250e-02,1.400e-04
6.750e-02,1.793e-04
7.250e-02,2.259e-04
7.750e-02,2.806e-04
8.250e-02,3.444e-04
8.750e-02,4.180e-04
9.250e-02,5.024e-04
9.750e-02,5.986e-04
1.025e-01,7.076e-04
1.075e-01,8.305e-04
1.125e-01,9.684e-04
1.175e-01,1.122e-03
1.225e-01,1.294e-03
1.275e-01,1.484e-03
1.325e-01,1.694e-03
1.375e-01,1.926e-03
1.425e-01,2.180e-03
1.475e-01,2.459e-03
1.525e-01,2.763e-03
1.575e-01,3.095e-03
1.625e-01,3.457e-03
1.675e-01,3.849e-03
1.725e-01,4.274e-03
1.775e-01,4.733e-03
1.825e-01,5.230e-03
1.875e-01,5.765e-03
1.925e-01,6.340e-03
1.975e-01,6.959e-03
2.025e-01,7.623e-03
2.075e-01,8.335e-03
2.125e-01,9.097e-03
2.175e-01,9.911e-03
2.225e-01,1.078e-02
2.275e-01,1.171e-02
2.325e-01,1.270e-02
2.375e-01,1.375e-02
2.425e-01,1.487e-02
2.475e-01,1.606e-02
2.525e-01,1.732e-02
2.575e-01,1.865e-02
2.625e-01,2.007e-02
2.675e-01,2.157e-02
2.725e-01,2.316e-02
2.775e-01,2.484e-02
2.825e-01,2.662e-02
2.875e-01,2.849e-02
2.925e-01,3.047e-02
2.975e-01,3.255e-02
3.025e-01,3.475e-02
3.075e-01,3.706e-02
3.125e-01,3.950e-02
3.175e-01,4.206e-02
3.225e-01,4.475e-02
3.275e-01,4.759e-02
3.325e-01,5.056e-02
3.375e-01,5.369e-02
3.425e-01,5.697e-02
3.475e-01,6.040e-02
3.525e-01,6.401e-02
3.575e-01,6.779e-02
3.625e-01,7.175e-02
3.675e-01,7.590e-02
3.725e-01,8.025e-02
3.775e-01,8.479e-02
3.825e-01,8.955e-02
3.875e-01,9.453e-02
3.925e-01,9.973e-02
3.975e-01,1.052e-01
4.025e-01,1.108e-01
4.075e-01,1.168e-01
4.125e-01,1.230e-01
4.175e-01,1.295e-01
4.225e-01,1.362e-01
4.275e-01,1.433e-01
4.325e-01,1.506e-01
4.375e-01,1.583e-01
4.425e-01,1.663e-01
4.475e-01,1.746e-01
4.525e-01,1.833e-01
4.575e-01,1.924e-01
4.625e-01,2.018e-01
4.675e-01,2.116e-01
4.725e-01,2.219e-01
4.775e-01,2.325e-01
4.825e-01,2.436e-01
4.875e-01,2.552e-01
4.925e-01,2.672e-01
4.975e-01,2.798e-01
5.025e-01,2.928e-01
5.075e-01,3.064e-01
5.125e-01,3.205e-01
5.175e-01,3.351e-01
5.225e-01,3.504e-01
5.275e-01,3.663e-01
5.325e-01,3.828e-01
5.375e-01,4.000e-01
5.425e-01,4.178e-01
5.475e-01,4.364e-01
5.525e-01,4.557e-01
5.575e-01,4.758e-01
5.625e-01,4.966e-01
5.675e-01,5.183e-01
5.725e-01,5.409e-01
5.775e-01,5.643e-01
5.825e-01,5.887e-01
5.875e-01,6.140e-01
5.925e-01,6.403e-01
5.975e-01,6.677e-01
6.025e-01,6.962e-01
6.075e-01,7.258e-01
6.125e-01,7.565e-01
6.175e-01,7.885e-01
6.225e-01,8.218e-01
6.275e-01,8.564e-01
6.325e-01,8.924e-01
6.375e-01,9.298e-01
6.425e-01,9.687e-01
6.475e-01,1.009e+00
6.525e-01,1.051e+00
6.575e-01,1.095e+00
6.625e-01,1.141e+00
6.675e-01,1.188e+00
6.725e-01,1.238e+00
6.775e-01,1.289e+00
6.825e-01,1.343e+00
6.875e-01,1.399e+00
6.925e-01,1.457e+00
6.975e-01,1.518e+00
7.025e-01,1.582e+00
7.075e-01,1.648e+00
7.125e-01,1.717e+00
7.175e-01,1.789e+00
7.225e-01,1.864e+00
7.275e-01,1.943e+00
7.325e-01,2.025e+00
7.375e-01,2.111e+00
7.425e-01,2.202e+00
7.475e-01,2.296e+00
7.525e-01,2.395e+00
7.575e-01,2.499e+00
7.625e-01,2.608e+00
7.675e-01,2.723e+00
7.725e-01,2.843e+00
7.775e-01,2.971e+00
7.825e-01,3.105e+00
7.875e-01,3.246e+00
7.925e-01,3.396e+00
7.975e-01,3.555e+00
8.025e-01,3.723e+00
8.075e-01,3.903e+00
8.125e-01,4.094e+00
8.175e-01,4.298e+00
8.225e-01,4.518e+00
8.275e-01,4.754e+00
8.325e-01,5.010e+00
8.375e-01,5.289e+00
8.425e-01,5.594e+00
8.475e-01,5.931e+00
8.525e-01,6.307e+00
8.575e-01,6.733e+00
8.625e-01,7.224e+00
8.675e-01,7.806e+00
8.725e-01,8.524e+00
8.775e-01,9.476e+00
8.825e-01,1.094e+01
8.875e-01,1.484e+01
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_039.csv <==
transmittance,probability_density
2.500e-03,7.488e-09
7.500e-03,1.541e-07
1.250e-02,6.651e-07
1.750e-02,1.784e-06
2.250e-02,3.777e-06
2.750e-02,6.937e-06
3.250e-02,1.158e-05
3.750e-02,1.805e-05
4.250e-02,2.673e-05
4.750e-02,3.800e-05
5.250e-02,5.230e-05
5.750e-02,7.009e-05
6.250e-02,9.184e-05
6.750e-02,1.181e-04
7.250e-02,1.494e-04
7.750e-02,1.862e-04
8.250e-02,2.294e-04
8.750e-02,2.794e-04
9.250e-02,3.369e-04
9.750e-02,4.028e-04
1.025e-01,4.777e-04
1.075e-01,5.624e-04
1.125e-01,6.578e-04
1.175e-01,7.647e-04
1.225e-01,8.841e-04
1.275e-01,1.017e-03
1.325e-01,1.164e-03
1.375e-01,1.327e-03
1.425e-01,1.506e-03
1.475e-01,1.703e-03
1.525e-01,1.919e-03
1.575e-01,2.156e-03
1.625e-01,2.413e-03
1.675e-01,2.694e-03
1.725e-01,2.999e-03
1.775e-01,3.330e-03
1.825e-01,3.688e-03
1.875e-01,4.074e-03
1.925e-01,4.492e-03
1.975e-01,4.942e-03
2.025e-01,5.426e-03
2.075e-01,5.946e-03
2.125e-01,6.504e-03
2.175e-01,7.102e-03
2.225e-01,7.742e-03
2.275e-01,8.426e-03
2.325e-01,9.157e-03
2.375e-01,9.937e-03
2.425e-01,1.077e-02
2.475e-01,1.165e-02
2.525e-01,1.260e-02
2.575e-01,1.360e-02
2.625e-01,1.466e-02
2.675e-01,1.579e-02
2.725e-01,1.699e-02
2.775e-01,1.825e-02
2.825e-01,1.960e-02
2.875e-01,2.102e-02
2.925e-01,2.252e-02
2.975e-01,2.411e-02
3.025e-01,2.579e-02
3.075e-01,2.756e-02
3.125e-01,2.942e-02
3.175e-01,3.139e-02
3.225e-01,3.347e-02
3.275e-01,3.565e-02
3.325e-01,3.796e-02
3.375e-01,4.038e-02
3.425e-01,4.292e-02
3.475e-01,4.560e-02
3.525e-01,4.841e-02
3.575e-01,5.136e-02
3.625e-01,5.446e-02
3.675e-01,5.772e-02
3.725e-01,6.113e-02
3.775e-01,6.471e-02
3.825e-01,6.847e-02
3.875e-01,7.240e-02
3.925e-01,7.652e-02
3.975e-01,8.084e-02
4.025e-01,8.536e-02
4.075e-01,9.009e-02
4.125e-01,9.504e-02
4.175e-01,1.002e-01
4.225e-01,1.056e-01
4.275e-01,1.113e-01
4.325e-01,1.172e-01
4.375e-01,1.234e-01
4.425e-01,1.299e-01
4.475e-01,1.366e-01
4.525e-01,1.437e-01
4.575e-01,1.510e-01
4.625e-01,1.587e-01
4.675e-01,1.667e-01
4.725e-01,1.751e-01
4.775e-01,1.838e-01
4.825e-01,1.929e-01
4.875e-01,2.024e-01
4.925e-01,2.123e-01
4.975e-01,2.227e-01
5.025e-01,2.334e-01
5.075e-01,2.447e-01
5.125e-01,2.564e-01
5.175e-01,2.686e-01
5.225e-01,2.813e-01
5.275e-01,2.945e-01
5.325e-01,3.083e-01
5.375e-01,3.227e-01
5.425e-01,3.377e-01
5.475e-01,3.533e-01
5.525e-01,3.695e-01
5.575e-01,3.865e-01
5.625e-01,4.041e-01
5.675e-01,4.225e-01
5.725e-01,4.416e-01
5.775e-01,4.615e-01
5.825e-01,4.822e-01
5.875e-01,5.038e-01
5.925e-01,5.263e-01
5.975e-01,5.498e-01
6.025e-01,5.742e-01
6.075e-01,5.996e-01
6.125e-01,6.261e-01
6.175e-01,6.536e-01
6.225e-01,6.824e-01
6.275e-01,7.123e-01
6.325e-01,7.435e-01
6.375e-01,7.759e-01
6.425e-01,8.098e-01
6.475e-01,8.451e-01
6.525e-01,8.818e-01
6.575e-01,9.202e-01
6.625e-01,9.602e-01
6.675e-01,1.002e+00
6.725e-01,1.045e+00
6.775e-01,1.091e+00
6.825e-01,1.138e+00
6.875e-01,1.187e+00
6.925e-01,1.239e+00
6.975e-01,1.293e+00
7.025e-01,1.349e+00
7.075e-01,1.408e+00
7.125e-01,1.469e+00
7.175e-01,1.534e+00
7.225e-01,1.601e+00
7.275e-01,1.671e+00
7.325e-01,1.745e+00
7.375e-01,1.822e+00
7.425e-01,1.903e+00
7.475e-01,1.988e+00
7.525e-01,2.077e+00
7.575e-01,2.170e+00
7.625e-01,2.269e+00
7.675e-01,2.372e+00
7.725e-01,2.481e+00
7.775e-01,2.596e+00
7.825e-01,2.717e+00
7.875e-01,2.844e+00
7.925e-01,2.980e+00
7.975e-01,3.123e+00
8.025e-01,3.274e+00
8.075e-01,3.436e+00
8.125e-01,3.607e+00
8.175e-01,3.791e+00
8.225e-01,3.987e+00
8.275e-01,4.197e+00
8.325e-01,4.423e+00
8.375e-01,4.667e+00
8.425e-01,4.932e+00
8.475e-01,5.221e+00
8.525e-01,5.538e+00
8.575e-01,5.889e+00
8.625e-01,6.281e+00
8.675e-01,6.724e+00
8.725e-01,7.234e+00
8.775e-01,7.834e+00
8.825e-01,8.566e+00
8.875e-01,9.508e+00
8.925e-01,1.086e+01
8.975e-01,1.338e+01
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_04.csv <==
transmittance,probability_density
2.500e-03,4.574e-09
7.500e-03,9.485e-08
1.250e-02,4.128e-07
1.750e-02,1.115e-06
2.250e-02,2.377e-06
2.750e-02,4.392e-06
3.250e-02,7.372e-06
3.750e-02,1.155e-05
4.250e-02,1.718e-05
4.750e-02,2.454e-05
5.250e-02,3.392e-05
5.750e-02,4.565e-05
6.250e-02,6.005e-05
6.750e-02,7.750e-05
7.250e-02,9.839e-05
7.750e-02,1.231e-04
8.250e-02,1.522e-04
8.750e-02,1.859e-04
9.250e-02,2.250e-04
9.750e-02,2.698e-04
1.025e-01,3.210e-04
1.075e-01,3.790e-04
1.125e-01,4.446e-04
1.175e-01,5.184e-04
1.225e-01,6.011e-04
1.275e-01,6.933e-04
1.325e-01,7.958e-04
1.375e-01,9.095e-04
1.425e-01,1.035e-03
1.475e-01,1.174e-03
1.525e-01,1.326e-03
1.575e-01,1.493e-03
1.625e-01,1.676e-03
1.675e-01,1.875e-03
1.725e-01,2.092e-03
1.775e-01,2.328e-03
1.825e-01,2.585e-03
1.875e-01,2.863e-03
1.925e-01,3.163e-03
1.975e-01,3.488e-03
2.025e-01,3.838e-03
2.075e-01,4.215e-03
2.125e-01,4.621e-03
2.175e-01,5.057e-03
2.225e-01,5.525e-03
2.275e-01,6.026e-03
2.325e-01,6.563e-03
2.375e-01,7.137e-03
2.425e-01,7.750e-03
2.475e-01,8.405e-03
2.525e-01,9.103e-03
2.575e-01,9.847e-03
2.625e-01,1.064e-02
2.675e-01,1.148e-02
2.725e-01,1.238e-02
2.775e-01,1.333e-02
2.825e-01,1.434e-02
2.875e-01,1.540e-02
2.925e-01,1.654e-02
2.975e-01,1.774e-02
3.025e-01,1.901e-02
3.075e-01,2.035e-02
3.125e-01,2.178e-02
3.175e-01,2.328e-02
3.225e-01,2.486e-02
3.275e-01,2.654e-02
3.325e-01,2.830e-02
3.375e-01,3.016e-02
3.425e-01,3.212e-02
3.475e-01,3.419e-02
3.525e-01,3.637e-02
3.575e-01,3.865e-02
3.625e-01,4.106e-02
3.675e-01,4.360e-02
3.725e-01,4.626e-02
3.775e-01,4.906e-02
3.825e-01,5.200e-02
3.875e-01,5.508e-02
3.925e-01,5.832e-02
3.975e-01,6.172e-02
4.025e-01,6.529e-02
4.075e-01,6.903e-02
4.125e-01,7.295e-02
4.175e-01,7.706e-02
4.225e-01,8.137e-02
4.275e-01,8.588e-02
4.325e-01,9.061e-02
4.375e-01,9.556e-02
4.425e-01,1.007e-01
4.475e-01,1.062e-01
4.525e-01,1.118e-01
4.575e-01,1.178e-01
4.625e-01,1.240e-01
4.675e-01,1.305e-01
4.725e-01,1.372e-01
4.775e-01,1.443e-01
4.825e-01,1.518e-01
4.875e-01,1.595e-01
4.925e-01,1.676e-01
4.975e-01,1.761e-01
5.025e-01,1.849e-01
5.075e-01,1.941e-01
5.125e-01,2.037e-01
5.175e-01,2.138e-01
5.225e-01,2.243e-01
5.275e-01,2.353e-01
5.325e-01,2.467e-01
5.375e-01,2.587e-01
5.425e-01,2.711e-01
5.475e-01,2.842e-01
5.525e-01,2.977e-01
5.575e-01,3.119e-01
5.625e-01,3.267e-01
5.675e-01,3.421e-01
5.725e-01,3.582e-01
5.775e-01,3.750e-01
5.825e-01,3.926e-01
5.875e-01,4.108e-01
5.925e-01,4.299e-01
5.975e-01,4.498e-01
6.025e-01,4.706e-01
6.075e-01,4.923e-01
6.125e-01,5.149e-01
6.175e-01,5.385e-01
6.225e-01,5.631e-01
6.275e-01,5.888e-01
6.325e-01,6.157e-01
6.375e-01,6.437e-01
6.425e-01,6.729e-01
6.475e-01,7.035e-01
6.525e-01,7.353e-01
6.575e-01,7.686e-01
6.625e-01,8.034e-01
6.675e-01,8.398e-01
6.725e-01,8.777e-01
6.775e-01,9.174e-01
6.825e-01,9.589e-01
6.875e-01,1.002e+00
6.925e-01,1.048e+00
6.975e-01,1.095e+00
7.025e-01,1.145e+00
7.075e-01,1.197e+00
7.125e-01,1.251e+00
7.175e-01,1.308e+00
7.225e-01,1.368e+00
7.275e-01,1.430e+00
7.325e-01,1.496e+00
7.375e-01,1.565e+00
7.425e-01,1.637e+00
7.475e-01,1.713e+00
7.525e-01,1.793e+00
7.575e-01,1.877e+00
7.625e-01,1.965e+00
7.675e-01,2.058e+00
7.725e-01,2.156e+00
7.775e-01,2.259e+00
7.825e-01,2.368e+00
7.875e-01,2.483e+00
7.925e-01,2.605e+00
7.975e-01,2.735e+00
8.025e-01,2.872e+00
8.075e-01,3.017e+00
8.125e-01,3.172e+00
8.175e-01,3.337e+00
8.225e-01,3.513e+00
8.275e-01,3.702e+00
8.325e-01,3.904e+00
8.375e-01,4.122e+00
8.425e-01,4.358e+00
8.475e-01,4.613e+00
8.525e-01,4.890e+00
8.575e-01,5.194e+00
8.625e-01,5.529e+00
8.675e-01,5.900e+00
8.725e-01,6.317e+00
8.775e-01,6.789e+00
8.825e-01,7.333e+00
8.875e-01,7.975e+00
8.925e-01,8.756e+00
8.975e-01,9.755e+00
9.025e-01,1.115e+01
9.075e-01,1.357e+01
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_041.csv <==
transmittance,probability_density
2.500e-03,2.810e-09
7.500e-03,5.855e-08
1.250e-02,2.566e-07
1.750e-02,6.975e-07
2.250e-02,1.495e-06
2.750e-02,2.777e-06
3.250e-02,4.685e-06
3.750e-02,7.376e-06
4.250e-02,1.102e-05
4.750e-02,1.581e-05
5.250e-02,2.194e-05
5.750e-02,2.963e-05
6.250e-02,3.913e-05
6.750e-02,5.069e-05
7.250e-02,6.457e-05
7.750e-02,8.108e-05
8.250e-02,1.005e-04
8.750e-02,1.232e-04
9.250e-02,1.496e-04
9.750e-02,1.799e-04
1.025e-01,2.147e-04
1.075e-01,2.542e-04
1.125e-01,2.991e-04
1.175e-01,3.497e-04
1.225e-01,4.066e-04
1.275e-01,4.702e-04
1.325e-01,5.412e-04
1.375e-01,6.201e-04
1.425e-01,7.076e-04
1.475e-01,8.043e-04
1.525e-01,9.109e-04
1.575e-01,1.028e-03
1.625e-01,1.157e-03
1.675e-01,1.297e-03
1.725e-01,1.451e-03
1.775e-01,1.619e-03
1.825e-01,1.801e-03
1.875e-01,1.999e-03
1.925e-01,2.214e-03
1.975e-01,2.447e-03
2.025e-01,2.699e-03
2.075e-01,2.970e-03
2.125e-01,3.263e-03
2.175e-01,3.579e-03
2.225e-01,3.918e-03
2.275e-01,4.283e-03
2.325e-01,4.674e-03
2.375e-01,5.094e-03
2.425e-01,5.543e-03
2.475e-01,6.023e-03
2.525e-01,6.537e-03
2.575e-01,7.085e-03
2.625e-01,7.670e-03
2.675e-01,8.294e-03
2.725e-01,8.958e-03
2.775e-01,9.665e-03
2.825e-01,1.042e-02
2.875e-01,1.122e-02
2.925e-01,1.207e-02
2.975e-01,1.297e-02
3.025e-01,1.392e-02
3.075e-01,1.493e-02
3.125e-01,1.601e-02
3.175e-01,1.714e-02
3.225e-01,1.835e-02
3.275e-01,1.962e-02
3.325e-01,2.096e-02
3.375e-01,2.238e-02
3.425e-01,2.388e-02
3.475e-01,2.546e-02
3.525e-01,2.713e-02
3.575e-01,2.889e-02
3.625e-01,3.075e-02
3.675e-01,3.271e-02
3.725e-01,3.477e-02
3.775e-01,3.694e-02
3.825e-01,3.922e-02
3.875e-01,4.162e-02
3.925e-01,4.415e-02
3.975e-01,4.681e-02
4.025e-01,4.960e-02
4.075e-01,5.254e-02
4.125e-01,5.562e-02
4.175e-01,5.886e-02
4.225e-01,6.226e-02
4.275e-01,6.582e-02
4.325e-01,6.957e-02
4.375e-01,7.350e-02
4.425e-01,7.762e-02
4.475e-01,8.194e-02
4.525e-01,8.646e-02
4.575e-01,9.121e-02
4.625e-01,9.619e-02
4.675e-01,1.014e-01
4.725e-01,1.069e-01
4.775e-01,1.126e-01
4.825e-01,1.186e-01
4.875e-01,1.248e-01
4.925e-01,1.314e-01
4.975e-01,1.383e-01
5.025e-01,1.455e-01
5.075e-01,1.530e-01
5.125e-01,1.608e-01
5.175e-01,1.691e-01
5.225e-01,1.777e-01
5.275e-01,1.867e-01
5.325e-01,1.961e-01
5.375e-01,2.060e-01
5.425e-01,2.163e-01
5.475e-01,2.271e-01
5.525e-01,2.383e-01
5.575e-01,2.501e-01
5.625e-01,2.624e-01
5.675e-01,2.753e-01
5.725e-01,2.887e-01
5.775e-01,3.028e-01
5.825e-01,3.175e-01
5.875e-01,3.329e-01
5.925e-01,3.489e-01
5.975e-01,3.657e-01
6.025e-01,3.833e-01
6.075e-01,4.016e-01
6.125e-01,4.208e-01
6.175e-01,4.409e-01
6.225e-01,4.619e-01
6.275e-01,4.838e-01
6.325e-01,5.067e-01
6.375e-01,5.307e-01
6.425e-01,5.558e-01
6.475e-01,5.820e-01
6.525e-01,6.095e-01
6.575e-01,6.382e-01
6.625e-01,6.683e-01
6.675e-01,6.997e-01
6.725e-01,7.327e-01
6.775e-01,7.671e-01
6.825e-01,8.032e-01
6.875e-01,8.411e-01
6.925e-01,8.807e-01
6.975e-01,9.222e-01
7.025e-01,9.657e-01
7.075e-01,1.011e+00
7.125e-01,1.059e+00
7.175e-01,1.109e+00
7.225e-01,1.162e+00
7.275e-01,1.218e+00
7.325e-01,1.276e+00
7.375e-01,1.337e+00
7.425e-01,1.401e+00
7.475e-01,1.469e+00
7.525e-01,1.540e+00
7.575e-01,1.615e+00
7.625e-01,1.694e+00
7.675e-01,1.777e+00
7.725e-01,1.865e+00
7.775e-01,1.957e+00
7.825e-01,2.055e+00
7.875e-01,2.159e+00
7.925e-01,2.269e+00
7.975e-01,2.386e+00
8.025e-01,2.509e+00
8.075e-01,2.641e+00
8.125e-01,2.780e+00
8.175e-01,2.929e+00
8.225e-01,3.089e+00
8.275e-01,3.259e+00
8.325e-01,3.441e+00
8.375e-01,3.637e+00
8.425e-01,3.849e+00
8.475e-01,4.077e+00
8.525e-01,4.324e+00
8.575e-01,4.594e+00
8.625e-01,4.888e+00
8.675e-01,5.213e+00
8.725e-01,5.571e+00
8.775e-01,5.972e+00
8.825e-01,6.423e+00
8.875e-01,6.937e+00
8.925e-01,7.534e+00
8.975e-01,8.242e+00
9.025e-01,9.110e+00
9.075e-01,1.023e+01
9.125e-01,1.181e+01
9.175e-01,1.454e+01
9.225e-01,7.618e+01
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_042.csv <==
transmittance,probability_density
2.500e-03,1.735e-09
7.500e-03,3.622e-08
1.250e-02,1.596e-07
1.750e-02,4.361e-07
2.250e-02,9.396e-07
2.750e-02,1.754e-06
3.250e-02,2.972e-06
3.750e-02,4.700e-06
4.250e-02,7.051e-06
4.750e-02,1.015e-05
5.250e-02,1.415e-05
5.750e-02,1.918e-05
6.250e-02,2.541e-05
6.750e-02,3.303e-05
7.250e-02,4.222e-05
7.750e-02,5.318e-05
8.250e-02,6.614e-05
8.750e-02,8.133e-05
9.250e-02,9.901e-05
9.750e-02,1.194e-04
1.025e-01,1.429e-04
1.075e-01,1.697e-04
1.125e-01,2.002e-04
1.175e-01,2.347e-04
1.225e-01,2.736e-04
1.275e-01,3.173e-04
1.325e-01,3.661e-04
1.375e-01,4.206e-04
1.425e-01,4.811e-04
1.475e-01,5.482e-04
1.525e-01,6.223e-04
1.575e-01,7.041e-04
1.625e-01,7.940e-04
1.675e-01,8.927e-04
1.725e-01,1.001e-03
1.775e-01,1.119e-03
1.825e-01,1.248e-03
1.875e-01,1.388e-03
1.925e-01,1.541e-03
1.975e-01,1.706e-03
2.025e-01,1.886e-03
2.075e-01,2.080e-03
2.125e-01,2.290e-03
2.175e-01,2.517e-03
2.225e-01,2.762e-03
2.275e-01,3.025e-03
2.325e-01,3.308e-03
2.375e-01,3.612e-03
2.425e-01,3.939e-03
2.475e-01,4.289e-03
2.525e-01,4.664e-03
2.575e-01,5.065e-03
2.625e-01,5.494e-03
2.675e-01,5.953e-03
2.725e-01,6.442e-03
2.775e-01,6.964e-03
2.825e-01,7.520e-03
2.875e-01,8.113e-03
2.925e-01,8.744e-03
2.975e-01,9.414e-03
3.025e-01,1.013e-02
3.075e-01,1.088e-02
3.125e-01,1.169e-02
3.175e-01,1.254e-02
3.225e-01,1.345e-02
3.275e-01,1.440e-02
3.325e-01,1.542e-02
3.375e-01,1.649e-02
3.425e-01,1.763e-02
3.475e-01,1.884e-02
3.525e-01,2.011e-02
3.575e-01,2.145e-02
3.625e-01,2.287e-02
3.675e-01,2.437e-02
3.725e-01,2.595e-02
3.775e-01,2.762e-02
3.825e-01,2.938e-02
3.875e-01,3.124e-02
3.925e-01,3.319e-02
3.975e-01,3.525e-02
4.025e-01,3.742e-02
4.075e-01,3.971e-02
4.125e-01,4.211e-02
4.175e-01,4.464e-02
4.225e-01,4.731e-02
4.275e-01,5.011e-02
4.325e-01,5.305e-02
4.375e-01,5.614e-02
4.425e-01,5.939e-02
4.475e-01,6.281e-02
4.525e-01,6.640e-02
4.575e-01,7.017e-02
4.625e-01,7.412e-02
4.675e-01,7.827e-02
4.725e-01,8.263e-02
4.775e-01,8.721e-02
4.825e-01,9.201e-02
4.875e-01,9.704e-02
4.925e-01,1.023e-01
4.975e-01,1.079e-01
5.025e-01,1.137e-01
5.075e-01,1.197e-01
5.125e-01,1.261e-01
5.175e-01,1.328e-01
5.225e-01,1.398e-01
5.275e-01,1.472e-01
5.325e-01,1.549e-01
5.375e-01,1.629e-01
5.425e-01,1.714e-01
5.475e-01,1.802e-01
5.525e-01,1.895e-01
5.575e-01,1.992e-01
5.625e-01,2.094e-01
5.675e-01,2.200e-01
5.725e-01,2.312e-01
5.775e-01,2.429e-01
5.825e-01,2.551e-01
5.875e-01,2.680e-01
5.925e-01,2.814e-01
5.975e-01,2.954e-01
6.025e-01,3.102e-01
6.075e-01,3.256e-01
6.125e-01,3.418e-01
6.175e-01,3.587e-01
6.225e-01,3.764e-01
6.275e-01,3.950e-01
6.325e-01,4.145e-01
6.375e-01,4.348e-01
6.425e-01,4.562e-01
6.475e-01,4.786e-01
6.525e-01,5.021e-01
6.575e-01,5.267e-01
6.625e-01,5.525e-01
6.675e-01,5.795e-01
6.725e-01,6.079e-01
6.775e-01,6.377e-01
6.825e-01,6.689e-01
6.875e-01,7.017e-01
6.925e-01,7.361e-01
6.975e-01,7.722e-01
7.025e-01,8.101e-01
7.075e-01,8.499e-01
7.125e-01,8.918e-01
7.175e-01,9.358e-01
7.225e-01,9.821e-01
7.275e-01,1.031e+00
7.325e-01,1.082e+00
7.375e-01,1.136e+00
7.425e-01,1.193e+00
7.475e-01,1.253e+00
7.525e-01,1.316e+00
7.575e-01,1.382e+00
7.625e-01,1.452e+00
7.675e-01,1.527e+00
7.725e-01,1.605e+00
7.775e-01,1.688e+00
7.825e-01,1.776e+00
7.875e-01,1.869e+00
7.925e-01,1.968e+00
7.975e-01,2.072e+00
8.025e-01,2.184e+00
8.075e-01,2.302e+00
8.125e-01,2.428e+00
8.175e-01,2.563e+00
8.225e-01,2.706e+00
8.275e-01,2.860e+00
8.325e-01,3.025e+00
8.375e-01,3.202e+00
8.425e-01,3.392e+00
8.475e-01,3.598e+00
8.525e-01,3.821e+00
8.575e-01,4.062e+00
8.625e-01,4.326e+00
8.675e-01,4.614e+00
8.725e-01,4.931e+00
8.775e-01,5.282e+00
8.825e-01,5.673e+00
8.875e-01,6.113e+00
8.925e-01,6.612e+00
8.975e-01,7.186e+00
9.025e-01,7.859e+00
9.075e-01,8.667e+00
9.125e-01,9.673e+00
9.175e-01,1.100e+01
9.225e-01,1.293e+01
9.275e-01,1.653e+01
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_043.csv <==
transmittance,probability_density
2.500e-03,1.076e-09
7.500e-03,2.244e-08
1.250e-02,9.924e-08
1.750e-02,2.725e-07
2.250e-02,5.898e-07
2.750e-02,1.106e-06
3.250e-02,1.882e-06
3.750e-02,2.987e-06
4.250e-02,4.499e-06
4.750e-02,6.502e-06
5.250e-02,9.091e-06
5.750e-02,1.237e-05
6.250e-02,1.644e-05
6.750e-02,2.144e-05
7.250e-02,2.749e-05
7.750e-02,3.473e-05
8.250e-02,4.333e-05
8.750e-02,5.344e-05
9.250e-02,6.524e-05
9.750e-02,7.892e-05
1.025e-01,9.469e-05
1.075e-01,1.128e-04
1.125e-01,1.334e-04
1.175e-01,1.568e-04
1.225e-01,1.832e-04
1.275e-01,2.130e-04
1.325e-01,2.464e-04
1.375e-01,2.837e-04
1.425e-01,3.253e-04
1.475e-01,3.716e-04
1.525e-01,4.228e-04
1.575e-01,4.795e-04
1.625e-01,5.419e-04
1.675e-01,6.107e-04
1.725e-01,6.862e-04
1.775e-01,7.689e-04
1.825e-01,8.593e-04
1.875e-01,9.581e-04
1.925e-01,1.066e-03
1.975e-01,1.183e-03
2.025e-01,1.310e-03
2.075e-01,1.448e-03
2.125e-01,1.598e-03
2.175e-01,1.760e-03
2.225e-01,1.934e-03
2.275e-01,2.123e-03
2.325e-01,2.326e-03
2.375e-01,2.546e-03
2.425e-01,2.781e-03
2.475e-01,3.034e-03
2.525e-01,3.306e-03
2.575e-01,3.598e-03
2.625e-01,3.910e-03
2.675e-01,4.245e-03
2.725e-01,4.603e-03
2.775e-01,4.985e-03
2.825e-01,5.394e-03
2.875e-01,5.830e-03
2.925e-01,6.295e-03
2.975e-01,6.790e-03
3.025e-01,7.318e-03
3.075e-01,7.880e-03
3.125e-01,8.478e-03
3.175e-01,9.114e-03
3.225e-01,9.789e-03
3.275e-01,1.051e-02
3.325e-01,1.127e-02
3.375e-01,1.208e-02
3.425e-01,1.293e-02
3.475e-01,1.384e-02
3.525e-01,1.480e-02
3.575e-01,1.582e-02
3.625e-01,1.690e-02
3.675e-01,1.804e-02
3.725e-01,1.924e-02
3.775e-01,2.051e-02
3.825e-01,2.186e-02
3.875e-01,2.328e-02
3.925e-01,2.479e-02
3.975e-01,2.637e-02
4.025e-01,2.804e-02
4.075e-01,2.981e-02
4.125e-01,3.167e-02
4.175e-01,3.363e-02
4.225e-01,3.570e-02
4.275e-01,3.788e-02
4.325e-01,4.017e-02
4.375e-01,4.259e-02
4.425e-01,4.514e-02
4.475e-01,4.782e-02
4.525e-01,5.064e-02
4.575e-01,5.361e-02
4.625e-01,5.673e-02
4.675e-01,6.001e-02
4.725e-01,6.346e-02
4.775e-01,6.709e-02
4.825e-01,7.091e-02
4.875e-01,7.492e-02
4.925e-01,7.913e-02
4.975e-01,8.356e-02
5.025e-01,8.821e-02
5.075e-01,9.310e-02
5.125e-01,9.823e-02
5.175e-01,1.036e-01
5.225e-01,1.093e-01
5.275e-01,1.152e-01
5.325e-01,1.215e-01
5.375e-01,1.280e-01
5.425e-01,1.349e-01
5.475e-01,1.421e-01
5.525e-01,1.497e-01
5.575e-01,1.576e-01
5.625e-01,1.660e-01
5.675e-01,1.747e-01
5.725e-01,1.839e-01
5.775e-01,1.935e-01
5.825e-01,2.037e-01
5.875e-01,2.143e-01
5.925e-01,2.254e-01
5.975e-01,2.371e-01
6.025e-01,2.494e-01
6.075e-01,2.622e-01
6.125e-01,2.757e-01
6.175e-01,2.899e-01
6.225e-01,3.048e-01
6.275e-01,3.204e-01
6.325e-01,3.368e-01
6.375e-01,3.540e-01
6.425e-01,3.721e-01
6.475e-01,3.911e-01
6.525e-01,4.110e-01
6.575e-01,4.319e-01
6.625e-01,4.539e-01
6.675e-01,4.770e-01
6.725e-01,5.013e-01
6.775e-01,5.268e-01
6.825e-01,5.536e-01
6.875e-01,5.818e-01
6.925e-01,6.115e-01
6.975e-01,6.427e-01
7.025e-01,6.755e-01
7.075e-01,7.101e-01
7.125e-01,7.465e-01
7.175e-01,7.848e-01
7.225e-01,8.251e-01
7.275e-01,8.677e-01
7.325e-01,9.125e-01
7.375e-01,9.598e-01
7.425e-01,1.010e+00
7.475e-01,1.062e+00
7.525e-01,1.118e+00
7.575e-01,1.177e+00
7.625e-01,1.239e+00
7.675e-01,1.305e+00
7.725e-01,1.375e+00
7.775e-01,1.449e+00
7.825e-01,1.527e+00
7.875e-01,1.610e+00
7.925e-01,1.698e+00
7.975e-01,1.792e+00
8.025e-01,1.892e+00
8.075e-01,1.998e+00
8.125e-01,2.112e+00
8.175e-01,2.233e+00
8.225e-01,2.362e+00
8.275e-01,2.501e+00
8.325e-01,2.650e+00
8.375e-01,2.809e+00
8.425e-01,2.982e+00
8.475e-01,3.167e+00
8.525e-01,3.368e+00
8.575e-01,3.586e+00
8.625e-01,3.824e+00
8.675e-01,4.083e+00
8.725e-01,4.367e+00
8.775e-01,4.680e+00
8.825e-01,5.026e+00
8.875e-01,5.413e+00
8.925e-01,5.847e+00
8.975e-01,6.340e+00
9.025e-01,6.905e+00
9.075e-01,7.564e+00
9.125e-01,8.347e+00
9.175e-01,9.305e+00
9.225e-01,1.053e+01
9.275e-01,1.220e+01
9.325e-01,1.482e+01
9.375e-01,2.089e+01
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_044.csv <==
transmittance,probability_density
2.500e-03,6.685e-10
7.500e-03,1.391e-08
1.250e-02,6.170e-08
1.750e-02,1.701e-07
2.250e-02,3.696e-07
2.750e-02,6.956e-07
3.250e-02,1.188e-06
3.750e-02,1.893e-06
4.250e-02,2.862e-06
4.750e-02,4.151e-06
5.250e-02,5.822e-06
5.750e-02,7.946e-06
6.250e-02,1.060e-05
6.750e-02,1.386e-05
7.250e-02,1.783e-05
7.750e-02,2.259e-05
8.250e-02,2.826e-05
8.750e-02,3.495e-05
9.250e-02,4.279e-05
9.750e-02,5.190e-05
1.025e-01,6.244e-05
1.075e-01,7.455e-05
1.125e-01,8.840e-05
1.175e-01,1.042e-04
1.225e-01,1.220e-04
1.275e-01,1.422e-04
1.325e-01,1.649e-04
1.375e-01,1.904e-04
1.425e-01,2.188e-04
1.475e-01,2.505e-04
1.525e-01,2.857e-04
1.575e-01,3.247e-04
1.625e-01,3.678e-04
1.675e-01,4.154e-04
1.725e-01,4.677e-04
1.775e-01,5.252e-04
1.825e-01,5.883e-04
1.875e-01,6.573e-04
1.925e-01,7.327e-04
1.975e-01,8.149e-04
2.025e-01,9.045e-04
2.075e-01,1.002e-03
2.125e-01,1.108e-03
2.175e-01,1.222e-03
2.225e-01,1.346e-03
2.275e-01,1.481e-03
2.325e-01,1.626e-03
2.375e-01,1.783e-03
2.425e-01,1.951e-03
2.475e-01,2.133e-03
2.525e-01,2.329e-03
2.575e-01,2.539e-03
2.625e-01,2.765e-03
2.675e-01,3.007e-03
2.725e-01,3.267e-03
2.775e-01,3.545e-03
2.825e-01,3.843e-03
2.875e-01,4.161e-03
2.925e-01,4.502e-03
2.975e-01,4.865e-03
3.025e-01,5.253e-03
3.075e-01,5.667e-03
3.125e-01,6.109e-03
3.175e-01,6.579e-03
3.225e-01,7.079e-03
3.275e-01,7.612e-03
3.325e-01,8.178e-03
3.375e-01,8.780e-03
3.425e-01,9.420e-03
3.475e-01,1.010e-02
3.525e-01,1.082e-02
3.575e-01,1.158e-02
3.625e-01,1.240e-02
3.675e-01,1.326e-02
3.725e-01,1.417e-02
3.775e-01,1.513e-02
3.825e-01,1.615e-02
3.875e-01,1.724e-02
3.925e-01,1.838e-02
3.975e-01,1.959e-02
4.025e-01,2.087e-02
4.075e-01,2.222e-02
4.125e-01,2.365e-02
4.175e-01,2.516e-02
4.225e-01,2.676e-02
4.275e-01,2.844e-02
4.325e-01,3.022e-02
4.375e-01,3.209e-02
4.425e-01,3.407e-02
4.475e-01,3.615e-02
4.525e-01,3.835e-02
4.575e-01,4.067e-02
4.625e-01,4.312e-02
4.675e-01,4.569e-02
4.725e-01,4.841e-02
4.775e-01,5.126e-02
4.825e-01,5.427e-02
4.875e-01,5.745e-02
4.925e-01,6.078e-02
4.975e-01,6.430e-02
5.025e-01,6.800e-02
5.075e-01,7.189e-02
5.125e-01,7.599e-02
5.175e-01,8.030e-02
5.225e-01,8.483e-02
5.275e-01,8.960e-02
5.325e-01,9.462e-02
5.375e-01,9.990e-02
5.425e-01,1.054e-01
5.475e-01,1.113e-01
5.525e-01,1.174e-01
5.575e-01,1.239e-01
5.625e-01,1.307e-01
5.675e-01,1.378e-01
5.725e-01,1.453e-01
5.775e-01,1.532e-01
5.825e-01,1.615e-01
5.875e-01,1.702e-01
5.925e-01,1.794e-01
5.975e-01,1.890e-01
6.025e-01,1.992e-01
6.075e-01,2.098e-01
6.125e-01,2.210e-01
6.175e-01,2.328e-01
6.225e-01,2.452e-01
6.275e-01,2.582e-01
6.325e-01,2.720e-01
6.375e-01,2.864e-01
6.425e-01,3.016e-01
6.475e-01,3.175e-01
6.525e-01,3.343e-01
6.575e-01,3.520e-01
6.625e-01,3.706e-01
6.675e-01,3.902e-01
6.725e-01,4.108e-01
6.775e-01,4.325e-01
6.825e-01,4.554e-01
6.875e-01,4.795e-01
6.925e-01,5.049e-01
6.975e-01,5.317e-01
7.025e-01,5.599e-01
7.075e-01,5.897e-01
7.125e-01,6.211e-01
7.175e-01,6.542e-01
7.225e-01,6.892e-01
7.275e-01,7.262e-01
7.325e-01,7.652e-01
7.375e-01,8.064e-01
7.425e-01,8.501e-01
7.475e-01,8.962e-01
7.525e-01,9.450e-01
7.575e-01,9.967e-01
7.625e-01,1.051e+00
7.675e-01,1.110e+00
7.725e-01,1.171e+00
7.775e-01,1.237e+00
7.825e-01,1.306e+00
7.875e-01,1.380e+00
7.925e-01,1.458e+00
7.975e-01,1.542e+00
8.025e-01,1.631e+00
8.075e-01,1.726e+00
8.125e-01,1.828e+00
8.175e-01,1.937e+00
8.225e-01,2.053e+00
8.275e-01,2.178e+00
8.325e-01,2.312e+00
8.375e-01,2.456e+00
8.425e-01,2.611e+00
8.475e-01,2.779e+00
8.525e-01,2.961e+00
8.575e-01,3.158e+00
8.625e-01,3.372e+00
8.675e-01,3.606e+00
8.725e-01,3.862e+00
8.775e-01,4.144e+00
8.825e-01,4.455e+00
8.875e-01,4.800e+00
8.925e-01,5.186e+00
8.975e-01,5.620e+00
9.025e-01,6.112e+00
9.075e-01,6.678e+00
9.125e-01,7.336e+00
9.175e-01,8.117e+00
9.225e-01,9.064e+00
9.275e-01,1.026e+01
9.325e-01,1.184e+01
9.375e-01,1.416e+01
9.425e-01,1.837e+01
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_045.csv <==
transmittance,probability_density
2.500e-03,4.162e-10
7.500e-03,8.619e-09
1.250e-02,3.833e-08
1.750e-02,1.060e-07
2.250e-02,2.311e-07
2.750e-02,4.366e-07
3.250e-02,7.485e-07
3.750e-02,1.197e-06
4.250e-02,1.815e-06
4.750e-02,2.640e-06
5.250e-02,3.716e-06
5.750e-02,5.087e-06
6.250e-02,6.805e-06
6.750e-02,8.926e-06
7.250e-02,1.151e-05
7.750e-02,1.463e-05
8.250e-02,1.835e-05
8.750e-02,2.276e-05
9.250e-02,2.793e-05
9.750e-02,3.397e-05
1.025e-01,4.097e-05
1.075e-01,4.904e-05
1.125e-01,5.830e-05
1.175e-01,6.886e-05
1.225e-01,8.087e-05
1.275e-01,9.446e-05
1.325e-01,1.098e-04
1.375e-01,1.270e-04
1.425e-01,1.463e-04
1.475e-01,1.679e-04
1.525e-01,1.919e-04
1.575e-01,2.186e-04
1.625e-01,2.482e-04
1.675e-01,2.809e-04
1.725e-01,3.170e-04
1.775e-01,3.567e-04
1.825e-01,4.004e-04
1.875e-01,4.483e-04
1.925e-01,5.008e-04
1.975e-01,5.581e-04
2.025e-01,6.207e-04
2.075e-01,6.889e-04
2.125e-01,7.631e-04
2.175e-01,8.438e-04
2.225e-01,9.314e-04
2.275e-01,1.026e-03
2.325e-01,1.129e-03
2.375e-01,1.240e-03
2.425e-01,1.360e-03
2.475e-01,1.490e-03
2.525e-01,1.630e-03
2.575e-01,1.780e-03
2.625e-01,1.942e-03
2.675e-01,2.117e-03
2.725e-01,2.304e-03
2.775e-01,2.505e-03
2.825e-01,2.720e-03
2.875e-01,2.951e-03
2.925e-01,3.198e-03
2.975e-01,3.463e-03
3.025e-01,3.746e-03
3.075e-01,4.049e-03
3.125e-01,4.372e-03
3.175e-01,4.717e-03
3.225e-01,5.085e-03
3.275e-01,5.477e-03
3.325e-01,5.896e-03
3.375e-01,6.341e-03
3.425e-01,6.815e-03
3.475e-01,7.320e-03
3.525e-01,7.857e-03
3.575e-01,8.427e-03
3.625e-01,9.033e-03
3.675e-01,9.677e-03
3.725e-01,1.036e-02
3.775e-01,1.109e-02
3.825e-01,1.186e-02
3.875e-01,1.267e-02
3.925e-01,1.354e-02
3.975e-01,1.445e-02
4.025e-01,1.543e-02
4.075e-01,1.645e-02
4.125e-01,1.754e-02
4.175e-01,1.870e-02
4.225e-01,1.992e-02
4.275e-01,2.121e-02
4.325e-01,2.257e-02
4.375e-01,2.401e-02
4.425e-01,2.554e-02
4.475e-01,2.715e-02
4.525e-01,2.885e-02
4.575e-01,3.065e-02
4.625e-01,3.255e-02
4.675e-01,3.455e-02
4.725e-01,3.667e-02
4.775e-01,3.890e-02
4.825e-01,4.126e-02
4.875e-01,4.374e-02
4.925e-01,4.637e-02
4.975e-01,4.913e-02
5.025e-01,5.205e-02
5.075e-01,5.513e-02
5.125e-01,5.837e-02
5.175e-01,6.179e-02
5.225e-01,6.540e-02
5.275e-01,6.920e-02
5.325e-01,7.320e-02
5.375e-01,7.742e-02
5.425e-01,8.187e-02
5.475e-01,8.656e-02
5.525e-01,9.150e-02
5.575e-01,9.670e-02
5.625e-01,1.022e-01
5.675e-01,1.080e-01
5.725e-01,1.140e-01
5.775e-01,1.204e-01
5.825e-01,1.272e-01
5.875e-01,1.343e-01
5.925e-01,1.418e-01
5.975e-01,1.497e-01
6.025e-01,1.580e-01
6.075e-01,1.668e-01
6.125e-01,1.760e-01
6.175e-01,1.857e-01
6.225e-01,1.960e-01
6.275e-01,2.068e-01
6.325e-01,2.182e-01
6.375e-01,2.301e-01
6.425e-01,2.428e-01
6.475e-01,2.561e-01
6.525e-01,2.702e-01
6.575e-01,2.850e-01
6.625e-01,3.006e-01
6.675e-01,3.171e-01
6.725e-01,3.345e-01
6.775e-01,3.529e-01
6.825e-01,3.723e-01
6.875e-01,3.927e-01
6.925e-01,4.143e-01
6.975e-01,4.371e-01
7.025e-01,4.612e-01
7.075e-01,4.867e-01
7.125e-01,5.136e-01
7.175e-01,5.421e-01
7.225e-01,5.722e-01
7.275e-01,6.041e-01
7.325e-01,6.378e-01
7.375e-01,6.736e-01
7.425e-01,7.114e-01
7.475e-01,7.516e-01
7.525e-01,7.941e-01
7.575e-01,8.393e-01
7.625e-01,8.872e-01
7.675e-01,9.381e-01
7.725e-01,9.922e-01
7.775e-01,1.050e+00
7.825e-01,1.111e+00
7.875e-01,1.176e+00
7.925e-01,1.246e+00
7.975e-01,1.320e+00
8.025e-01,1.399e+00
8.075e-01,1.484e+00
8.125e-01,1.575e+00
8.175e-01,1.672e+00
8.225e-01,1.776e+00
8.275e-01,1.888e+00
8.325e-01,2.009e+00
8.375e-01,2.138e+00
8.425e-01,2.278e+00
8.475e-01,2.429e+00
8.525e-01,2.593e+00
8.575e-01,2.771e+00
8.625e-01,2.965e+00
8.675e-01,3.177e+00
8.725e-01,3.408e+00
8.775e-01,3.663e+00
8.825e-01,3.943e+00
8.875e-01,4.254e+00
8.925e-01,4.600e+00
8.975e-01,4.989e+00
9.025e-01,5.427e+00
9.075e-01,5.925e+00
9.125e-01,6.499e+00
9.175e-01,7.168e+00
9.225e-01,7.962e+00
9.275e-01,8.924e+00
9.325e-01,1.013e+01
9.375e-01,1.171e+01
9.425e-01,1.396e+01
9.475e-01,1.773e+01
9.525e-01,2.873e+01
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_046.csv <==
transmittance,probability_density
2.500e-03,2.593e-10
7.500e-03,5.338e-09
1.250e-02,2.377e-08
1.750e-02,6.592e-08
2.250e-02,1.442e-07
2.750e-02,2.733e-07
3.250e-02,4.700e-07
3.750e-02,7.538e-07
4.250e-02,1.147e-06
4.750e-02,1.674e-06
5.250e-02,2.362e-06
5.750e-02,3.243e-06
6.250e-02,4.351e-06
6.750e-02,5.723e-06
7.250e-02,7.402e-06
7.750e-02,9.432e-06
8.250e-02,1.186e-05
8.750e-02,1.475e-05
9.250e-02,1.815e-05
9.750e-02,2.213e-05
1.025e-01,2.675e-05
1.075e-01,3.210e-05
1.125e-01,3.825e-05
1.175e-01,4.529e-05
1.225e-01,5.331e-05
1.275e-01,6.241e-05
1.325e-01,7.270e-05
1.375e-01,8.430e-05
1.425e-01,9.733e-05
1.475e-01,1.119e-04
1.525e-01,1.282e-04
1.575e-01,1.464e-04
1.625e-01,1.665e-04
1.675e-01,1.889e-04
1.725e-01,2.136e-04
1.775e-01,2.408e-04
1.825e-01,2.709e-04
1.875e-01,3.039e-04
1.925e-01,3.402e-04
1.975e-01,3.799e-04
2.025e-01,4.233e-04
2.075e-01,4.708e-04
2.125e-01,5.226e-04
2.175e-01,5.790e-04
2.225e-01,6.403e-04
2.275e-01,7.069e-04
2.325e-01,7.792e-04
2.375e-01,8.576e-04
2.425e-01,9.425e-04
2.475e-01,1.034e-03
2.525e-01,1.133e-03
2.575e-01,1.240e-03
2.625e-01,1.356e-03
2.675e-01,1.480e-03
2.725e-01,1.614e-03
2.775e-01,1.758e-03
2.825e-01,1.913e-03
2.875e-01,2.079e-03
2.925e-01,2.257e-03
2.975e-01,2.449e-03
3.025e-01,2.654e-03
3.075e-01,2.873e-03
3.125e-01,3.108e-03
3.175e-01,3.360e-03
3.225e-01,3.628e-03
3.275e-01,3.915e-03
3.325e-01,4.222e-03
3.375e-01,4.549e-03
3.425e-01,4.898e-03
3.475e-01,5.270e-03
3.525e-01,5.666e-03
3.575e-01,6.088e-03
3.625e-01,6.538e-03
3.675e-01,7.016e-03
3.725e-01,7.525e-03
3.775e-01,8.066e-03
3.825e-01,8.642e-03
3.875e-01,9.253e-03
3.925e-01,9.902e-03
3.975e-01,1.059e-02
4.025e-01,1.132e-02
4.075e-01,1.210e-02
4.125e-01,1.292e-02
4.175e-01,1.380e-02
4.225e-01,1.472e-02
4.275e-01,1.570e-02
4.325e-01,1.674e-02
4.375e-01,1.784e-02
4.425e-01,1.901e-02
4.475e-01,2.024e-02
4.525e-01,2.155e-02
4.575e-01,2.293e-02
4.625e-01,2.440e-02
4.675e-01,2.595e-02
4.725e-01,2.758e-02
4.775e-01,2.931e-02
4.825e-01,3.115e-02
4.875e-01,3.308e-02
4.925e-01,3.513e-02
4.975e-01,3.729e-02
5.025e-01,3.957e-02
5.075e-01,4.199e-02
5.125e-01,4.453e-02
5.175e-01,4.723e-02
5.225e-01,5.007e-02
5.275e-01,5.308e-02
5.325e-01,5.625e-02
5.375e-01,5.960e-02
5.425e-01,6.313e-02
5.475e-01,6.686e-02
5.525e-01,7.081e-02
5.575e-01,7.497e-02
5.625e-01,7.936e-02
5.675e-01,8.399e-02
5.725e-01,8.889e-02
5.775e-01,9.405e-02
5.825e-01,9.950e-02
5.875e-01,1.053e-01
5.925e-01,1.113e-01
5.975e-01,1.177e-01
6.025e-01,1.245e-01
6.075e-01,1.317e-01
6.125e-01,1.392e-01
6.175e-01,1.472e-01
6.225e-01,1.556e-01
6.275e-01,1.645e-01
6.325e-01,1.738e-01
6.375e-01,1.837e-01
6.425e-01,1.942e-01
6.475e-01,2.052e-01
6.525e-01,2.169e-01
6.575e-01,2.293e-01
6.625e-01,2.423e-01
6.675e-01,2.561e-01
6.725e-01,2.707e-01
6.775e-01,2.861e-01
6.825e-01,3.024e-01
6.875e-01,3.196e-01
6.925e-01,3.378e-01
6.975e-01,3.571e-01
7.025e-01,3.776e-01
7.075e-01,3.992e-01
7.125e-01,4.222e-01
7.175e-01,4.464e-01
7.225e-01,4.722e-01
7.275e-01,4.995e-01
7.325e-01,5.285e-01
7.375e-01,5.592e-01
7.425e-01,5.919e-01
7.475e-01,6.266e-01
7.525e-01,6.634e-01
7.575e-01,7.026e-01
7.625e-01,7.443e-01
7.675e-01,7.887e-01
7.725e-01,8.359e-01
7.775e-01,8.863e-01
7.825e-01,9.401e-01
7.875e-01,9.974e-01
7.925e-01,1.059e+00
7.975e-01,1.124e+00
8.025e-01,1.194e+00
8.075e-01,1.269e+00
8.125e-01,1.350e+00
8.175e-01,1.436e+00
8.225e-01,1.529e+00
8.275e-01,1.629e+00
8.325e-01,1.737e+00
8.375e-01,1.853e+00
8.425e-01,1.979e+00
8.475e-01,2.115e+00
8.525e-01,2.263e+00
8.575e-01,2.423e+00
8.625e-01,2.598e+00
8.675e-01,2.789e+00
8.725e-01,2.998e+00
8.775e-01,3.229e+00
8.825e-01,3.482e+00
8.875e-01,3.764e+00
8.925e-01,4.076e+00
8.975e-01,4.426e+00
9.025e-01,4.820e+00
9.075e-01,5.266e+00
9.125e-01,5.776e+00
9.175e-01,6.366e+00
9.225e-01,7.056e+00
9.275e-01,7.877e+00
9.325e-01,8.876e+00
9.375e-01,1.013e+01
9.425e-01,1.177e+01
9.475e-01,1.410e+01
9.525e-01,1.787e+01
9.575e-01,2.711e+01
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_047.csv <==
transmittance,probability_density
2.500e-03,1.615e-10
7.500e-03,3.301e-09
1.250e-02,1.471e-08
1.750e-02,4.090e-08
2.250e-02,8.972e-08
2.750e-02,1.705e-07
3.250e-02,2.941e-07
3.750e-02,4.732e-07
4.250e-02,7.220e-07
4.750e-02,1.057e-06
5.250e-02,1.496e-06
5.750e-02,2.059e-06
6.250e-02,2.770e-06
6.750e-02,3.654e-06
7.250e-02,4.737e-06
7.750e-02,6.052e-06
8.250e-02,7.631e-06
8.750e-02,9.512e-06
9.250e-02,1.173e-05
9.750e-02,1.434e-05
1.025e-01,1.738e-05
1.075e-01,2.090e-05
1.125e-01,2.496e-05
1.175e-01,2.962e-05
1.225e-01,3.495e-05
1.275e-01,4.101e-05
1.325e-01,4.788e-05
1.375e-01,5.564e-05
1.425e-01,6.438e-05
1.475e-01,7.419e-05
1.525e-01,8.517e-05
1.575e-01,9.743e-05
1.625e-01,1.111e-04
1.675e-01,1.262e-04
1.725e-01,1.431e-04
1.775e-01,1.617e-04
1.825e-01,1.822e-04
1.875e-01,2.048e-04
1.925e-01,2.297e-04
1.975e-01,2.570e-04
2.025e-01,2.870e-04
2.075e-01,3.198e-04
2.125e-01,3.556e-04
2.175e-01,3.948e-04
2.225e-01,4.374e-04
2.275e-01,4.839e-04
2.325e-01,5.344e-04
2.375e-01,5.892e-04
2.425e-01,6.488e-04
2.475e-01,7.133e-04
2.525e-01,7.831e-04
2.575e-01,8.587e-04
2.625e-01,9.403e-04
2.675e-01,1.028e-03
2.725e-01,1.124e-03
2.775e-01,1.226e-03
2.825e-01,1.336e-03
2.875e-01,1.455e-03
2.925e-01,1.583e-03
2.975e-01,1.720e-03
3.025e-01,1.867e-03
3.075e-01,2.026e-03
3.125e-01,2.195e-03
3.175e-01,2.377e-03
3.225e-01,2.572e-03
3.275e-01,2.780e-03
3.325e-01,3.003e-03
3.375e-01,3.241e-03
3.425e-01,3.496e-03
3.475e-01,3.768e-03
3.525e-01,4.059e-03
3.575e-01,4.369e-03
3.625e-01,4.700e-03
3.675e-01,5.053e-03
3.725e-01,5.429e-03
3.775e-01,5.829e-03
3.825e-01,6.256e-03
3.875e-01,6.710e-03
3.925e-01,7.193e-03
3.975e-01,7.707e-03
4.025e-01,8.254e-03
4.075e-01,8.836e-03
4.125e-01,9.453e-03
4.175e-01,1.011e-02
4.225e-01,1.081e-02
4.275e-01,1.155e-02
4.325e-01,1.233e-02
4.375e-01,1.317e-02
4.425e-01,1.405e-02
4.475e-01,1.499e-02
4.525e-01,1.599e-02
4.575e-01,1.704e-02
4.625e-01,1.816e-02
4.675e-01,1.935e-02
4.725e-01,2.061e-02
4.775e-01,2.194e-02
4.825e-01,2.335e-02
4.875e-01,2.484e-02
4.925e-01,2.643e-02
4.975e-01,2.810e-02
5.025e-01,2.988e-02
5.075e-01,3.175e-02
5.125e-01,3.374e-02
5.175e-01,3.585e-02
5.225e-01,3.807e-02
5.275e-01,4.043e-02
5.325e-01,4.292e-02
5.375e-01,4.556e-02
5.425e-01,4.835e-02
5.475e-01,5.130e-02
5.525e-01,5.442e-02
5.575e-01,5.772e-02
5.625e-01,6.121e-02
5.675e-01,6.491e-02
5.725e-01,6.881e-02
5.775e-01,7.294e-02
5.825e-01,7.731e-02
5.875e-01,8.193e-02
5.925e-01,8.682e-02
5.975e-01,9.199e-02
6.025e-01,9.746e-02
6.075e-01,1.032e-01
6.125e-01,1.094e-01
6.175e-01,1.158e-01
6.225e-01,1.227e-01
6.275e-01,1.299e-01
6.325e-01,1.376e-01
6.375e-01,1.457e-01
6.425e-01,1.543e-01
6.475e-01,1.634e-01
6.525e-01,1.730e-01
6.575e-01,1.832e-01
6.625e-01,1.940e-01
6.675e-01,2.054e-01
6.725e-01,2.176e-01
6.775e-01,2.304e-01
6.825e-01,2.440e-01
6.875e-01,2.584e-01
6.925e-01,2.737e-01
6.975e-01,2.899e-01
7.025e-01,3.071e-01
7.075e-01,3.254e-01
7.125e-01,3.448e-01
7.175e-01,3.654e-01
7.225e-01,3.872e-01
7.275e-01,4.105e-01
7.325e-01,4.352e-01
7.375e-01,4.615e-01
7.425e-01,4.895e-01
7.475e-01,5.192e-01
7.525e-01,5.509e-01
7.575e-01,5.847e-01
7.625e-01,6.207e-01
7.675e-01,6.592e-01
7.725e-01,7.002e-01
7.775e-01,7.440e-01
7.825e-01,7.909e-01
7.875e-01,8.410e-01
7.925e-01,8.947e-01
7.975e-01,9.522e-01
8.025e-01,1.014e+00
8.075e-01,1.080e+00
8.125e-01,1.151e+00
8.175e-01,1.228e+00
8.225e-01,1.310e+00
8.275e-01,1.399e+00
8.325e-01,1.495e+00
8.375e-01,1.599e+00
8.425e-01,1.711e+00
8.475e-01,1.833e+00
8.525e-01,1.965e+00
8.575e-01,2.110e+00
8.625e-01,2.267e+00
8.675e-01,2.440e+00
8.725e-01,2.629e+00
8.775e-01,2.837e+00
8.825e-01,3.066e+00
8.875e-01,3.321e+00
8.925e-01,3.604e+00
8.975e-01,3.920e+00
9.025e-01,4.276e+00
9.075e-01,4.679e+00
9.125e-01,5.137e+00
9.175e-01,5.664e+00
9.225e-01,6.277e+00
9.275e-01,6.999e+00
9.325e-01,7.863e+00
9.375e-01,8.922e+00
9.425e-01,1.026e+01
9.475e-01,1.202e+01
9.525e-01,1.453e+01
9.575e-01,1.862e+01
9.625e-01,2.840e+01
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_048.csv <==
transmittance,probability_density
2.500e-03,1.005e-10
7.500e-03,2.037e-09
1.250e-02,9.083e-09
1.750e-02,2.530e-08
2.250e-02,5.564e-08
2.750e-02,1.060e-07
3.250e-02,1.834e-07
3.750e-02,2.959e-07
4.250e-02,4.527e-07
4.750e-02,6.644e-07
5.250e-02,9.430e-07
5.750e-02,1.302e-06
6.250e-02,1.756e-06
6.750e-02,2.322e-06
7.250e-02,3.018e-06
7.750e-02,3.865e-06
8.250e-02,4.886e-06
8.750e-02,6.104e-06
9.250e-02,7.548e-06
9.750e-02,9.246e-06
1.025e-01,1.123e-05
1.075e-01,1.354e-05
1.125e-01,1.621e-05
1.175e-01,1.928e-05
1.225e-01,2.279e-05
1.275e-01,2.680e-05
1.325e-01,3.136e-05
1.375e-01,3.652e-05
1.425e-01,4.234e-05
1.475e-01,4.890e-05
1.525e-01,5.625e-05
1.575e-01,6.448e-05
1.625e-01,7.366e-05
1.675e-01,8.389e-05
1.725e-01,9.526e-05
1.775e-01,1.079e-04
1.825e-01,1.218e-04
1.875e-01,1.372e-04
1.925e-01,1.542e-04
1.975e-01,1.728e-04
2.025e-01,1.934e-04
2.075e-01,2.159e-04
2.125e-01,2.405e-04
2.175e-01,2.675e-04
2.225e-01,2.970e-04
2.275e-01,3.291e-04
2.325e-01,3.642e-04
2.375e-01,4.023e-04
2.425e-01,4.438e-04
2.475e-01,4.888e-04
2.525e-01,5.376e-04
2.575e-01,5.906e-04
2.625e-01,6.479e-04
2.675e-01,7.099e-04
2.725e-01,7.770e-04
2.775e-01,8.494e-04
2.825e-01,9.275e-04
2.875e-01,1.012e-03
2.925e-01,1.103e-03
2.975e-01,1.200e-03
3.025e-01,1.305e-03
3.075e-01,1.418e-03
3.125e-01,1.540e-03
3.175e-01,1.670e-03
3.225e-01,1.810e-03
3.275e-01,1.961e-03
3.325e-01,2.122e-03
3.375e-01,2.294e-03
3.425e-01,2.479e-03
3.475e-01,2.676e-03
3.525e-01,2.888e-03
3.575e-01,3.114e-03
3.625e-01,3.356e-03
3.675e-01,3.614e-03
3.725e-01,3.889e-03
3.775e-01,4.184e-03
3.825e-01,4.498e-03
3.875e-01,4.833e-03
3.925e-01,5.190e-03
3.975e-01,5.571e-03
4.025e-01,5.976e-03
4.075e-01,6.408e-03
4.125e-01,6.868e-03
4.175e-01,7.358e-03
4.225e-01,7.879e-03
4.275e-01,8.433e-03
4.325e-01,9.023e-03
4.375e-01,9.650e-03
4.425e-01,1.032e-02
4.475e-01,1.103e-02
4.525e-01,1.178e-02
4.575e-01,1.258e-02
4.625e-01,1.343e-02
4.675e-01,1.433e-02
4.725e-01,1.529e-02
4.775e-01,1.630e-02
4.825e-01,1.738e-02
4.875e-01,1.853e-02
4.925e-01,1.974e-02
4.975e-01,2.103e-02
5.025e-01,2.240e-02
5.075e-01,2.385e-02
5.125e-01,2.539e-02
5.175e-01,2.702e-02
5.225e-01,2.875e-02
5.275e-01,3.058e-02
5.325e-01,3.253e-02
5.375e-01,3.459e-02
5.425e-01,3.677e-02
5.475e-01,3.908e-02
5.525e-01,4.154e-02
5.575e-01,4.414e-02
5.625e-01,4.689e-02
5.675e-01,4.981e-02
5.725e-01,5.291e-02
5.775e-01,5.618e-02
5.825e-01,5.966e-02
5.875e-01,6.334e-02
5.925e-01,6.724e-02
5.975e-01,7.138e-02
6.025e-01,7.576e-02
6.075e-01,8.041e-02
6.125e-01,8.534e-02
6.175e-01,9.056e-02
6.225e-01,9.609e-02
6.275e-01,1.020e-01
6.325e-01,1.082e-01
6.375e-01,1.148e-01
6.425e-01,1.218e-01
6.475e-01,1.292e-01
6.525e-01,1.371e-01
6.575e-01,1.454e-01
6.625e-01,1.543e-01
6.675e-01,1.637e-01
6.725e-01,1.737e-01
6.775e-01,1.843e-01
6.825e-01,1.956e-01
6.875e-01,2.076e-01
6.925e-01,2.203e-01
6.975e-01,2.338e-01
7.025e-01,2.482e-01
7.075e-01,2.635e-01
7.125e-01,2.798e-01
7.175e-01,2.971e-01
7.225e-01,3.156e-01
7.275e-01,3.352e-01
7.325e-01,3.562e-01
7.375e-01,3.785e-01
7.425e-01,4.023e-01
7.475e-01,4.276e-01
7.525e-01,4.547e-01
7.575e-01,4.837e-01
7.625e-01,5.146e-01
7.675e-01,5.477e-01
7.725e-01,5.831e-01
7.775e-01,6.210e-01
7.825e-01,6.616e-01
7.875e-01,7.051e-01
7.925e-01,7.518e-01
7.975e-01,8.019e-01
8.025e-01,8.558e-01
8.075e-01,9.138e-01
8.125e-01,9.763e-01
8.175e-01,1.044e+00
8.225e-01,1.116e+00
8.275e-01,1.195e+00
8.325e-01,1.280e+00
8.375e-01,1.372e+00
8.425e-01,1.472e+00
8.475e-01,1.581e+00
8.525e-01,1.699e+00
8.575e-01,1.829e+00
8.625e-01,1.970e+00
8.675e-01,2.125e+00
8.725e-01,2.295e+00
8.775e-01,2.483e+00
8.825e-01,2.691e+00
8.875e-01,2.921e+00
8.925e-01,3.177e+00
8.975e-01,3.464e+00
9.025e-01,3.786e+00
9.075e-01,4.150e+00
9.125e-01,4.565e+00
9.175e-01,5.041e+00
9.225e-01,5.591e+00
9.275e-01,6.236e+00
9.325e-01,7.001e+00
9.375e-01,7.926e+00
9.425e-01,9.070e+00
9.475e-01,1.053e+01
9.525e-01,1.249e+01
9.575e-01,1.532e+01
9.625e-01,2.007e+01
9.675e-01,3.229e+01
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_049.csv <==
transmittance,probability_density
2.500e-03,6.239e-11
7.500e-03,1.254e-09
1.250e-02,5.591e-09
1.750e-02,1.560e-08
2.250e-02,3.438e-08
2.750e-02,6.569e-08
3.250e-02,1.139e-07
3.750e-02,1.843e-07
4.250e-02,2.827e-07
4.750e-02,4.160e-07
5.250e-02,5.919e-07
5.750e-02,8.192e-07
6.250e-02,1.108e-06
6.750e-02,1.468e-06
7.250e-02,1.913e-06
7.750e-02,2.456e-06
8.250e-02,3.112e-06
8.750e-02,3.898e-06
9.250e-02,4.831e-06
9.750e-02,5.931e-06
1.025e-01,7.221e-06
1.075e-01,8.723e-06
1.125e-01,1.047e-05
1.175e-01,1.247e-05
1.225e-01,1.478e-05
1.275e-01,1.742e-05
1.325e-01,2.042e-05
1.375e-01,2.383e-05
1.425e-01,2.769e-05
1.475e-01,3.204e-05
1.525e-01,3.694e-05
1.575e-01,4.243e-05
1.625e-01,4.857e-05
1.675e-01,5.542e-05
1.725e-01,6.305e-05
1.775e-01,7.153e-05
1.825e-01,8.093e-05
1.875e-01,9.134e-05
1.925e-01,1.028e-04
1.975e-01,1.155e-04
2.025e-01,1.295e-04
2.075e-01,1.448e-04
2.125e-01,1.617e-04
2.175e-01,1.801e-04
2.225e-01,2.004e-04
2.275e-01,2.225e-04
2.325e-01,2.466e-04
2.375e-01,2.729e-04
2.425e-01,3.016e-04
2.475e-01,3.328e-04
2.525e-01,3.667e-04
2.575e-01,4.036e-04
2.625e-01,4.436e-04
2.675e-01,4.869e-04
2.725e-01,5.338e-04
2.775e-01,5.846e-04
2.825e-01,6.396e-04
2.875e-01,6.989e-04
2.925e-01,7.629e-04
2.975e-01,8.320e-04
3.025e-01,9.065e-04
3.075e-01,9.868e-04
3.125e-01,1.073e-03
3.175e-01,1.166e-03
3.225e-01,1.266e-03
3.275e-01,1.374e-03
3.325e-01,1.489e-03
3.375e-01,1.613e-03
3.425e-01,1.746e-03
3.475e-01,1.888e-03
3.525e-01,2.041e-03
3.575e-01,2.204e-03
3.625e-01,2.380e-03
3.675e-01,2.567e-03
3.725e-01,2.768e-03
3.775e-01,2.982e-03
3.825e-01,3.212e-03
3.875e-01,3.457e-03
3.925e-01,3.719e-03
3.975e-01,3.999e-03
4.025e-01,4.297e-03
4.075e-01,4.616e-03
4.125e-01,4.956e-03
4.175e-01,5.318e-03
4.225e-01,5.705e-03
4.275e-01,6.117e-03
4.325e-01,6.556e-03
4.375e-01,7.024e-03
4.425e-01,7.522e-03
4.475e-01,8.053e-03
4.525e-01,8.617e-03
4.575e-01,9.219e-03
4.625e-01,9.858e-03
4.675e-01,1.054e-02
4.725e-01,1.126e-02
4.775e-01,1.203e-02
4.825e-01,1.285e-02
4.875e-01,1.372e-02
4.925e-01,1.465e-02
4.975e-01,1.563e-02
5.025e-01,1.668e-02
5.075e-01,1.779e-02
5.125e-01,1.897e-02
5.175e-01,2.023e-02
5.225e-01,2.156e-02
5.275e-01,2.297e-02
5.325e-01,2.448e-02
5.375e-01,2.608e-02
5.425e-01,2.777e-02
5.475e-01,2.957e-02
5.525e-01,3.149e-02
5.575e-01,3.352e-02
5.625e-01,3.567e-02
5.675e-01,3.796e-02
5.725e-01,4.040e-02
5.775e-01,4.298e-02
5.825e-01,4.572e-02
5.875e-01,4.863e-02
5.925e-01,5.173e-02
5.975e-01,5.501e-02
6.025e-01,5.850e-02
6.075e-01,6.220e-02
6.125e-01,6.614e-02
6.175e-01,7.032e-02
6.225e-01,7.476e-02
6.275e-01,7.947e-02
6.325e-01,8.449e-02
6.375e-01,8.981e-02
6.425e-01,9.547e-02
6.475e-01,1.015e-01
6.525e-01,1.079e-01
6.575e-01,1.147e-01
6.625e-01,1.219e-01
6.675e-01,1.296e-01
6.725e-01,1.378e-01
6.775e-01,1.465e-01
6.825e-01,1.558e-01
6.875e-01,1.657e-01
6.925e-01,1.762e-01
6.975e-01,1.874e-01
7.025e-01,1.993e-01
7.075e-01,2.121e-01
7.125e-01,2.256e-01
7.175e-01,2.401e-01
7.225e-01,2.555e-01
7.275e-01,2.720e-01
7.325e-01,2.896e-01
7.375e-01,3.084e-01
7.425e-01,3.285e-01
7.475e-01,3.500e-01
7.525e-01,3.730e-01
7.575e-01,3.977e-01
7.625e-01,4.240e-01
7.675e-01,4.523e-01
7.725e-01,4.826e-01
7.775e-01,5.152e-01
7.825e-01,5.501e-01
7.875e-01,5.877e-01
7.925e-01,6.280e-01
7.975e-01,6.715e-01
8.025e-01,7.184e-01
8.075e-01,7.689e-01
8.125e-01,8.235e-01
8.175e-01,8.824e-01
8.225e-01,9.462e-01
8.275e-01,1.015e+00
8.325e-01,1.090e+00
8.375e-01,1.172e+00
8.425e-01,1.260e+00
8.475e-01,1.357e+00
8.525e-01,1.462e+00
8.575e-01,1.578e+00
8.625e-01,1.704e+00
8.675e-01,1.843e+00
8.725e-01,1.996e+00
8.775e-01,2.165e+00
8.825e-01,2.352e+00
8.875e-01,2.560e+00
8.925e-01,2.791e+00
8.975e-01,3.051e+00
9.025e-01,3.343e+00
9.075e-01,3.673e+00
9.125e-01,4.049e+00
9.175e-01,4.480e+00
9.225e-01,4.978e+00
9.275e-01,5.560e+00
9.325e-01,6.247e+00
9.375e-01,7.070e+00
9.425e-01,8.077e+00
9.475e-01,9.339e+00
9.525e-01,1.098e+01
9.575e-01,1.322e+01
9.625e-01,1.657e+01
9.675e-01,2.251e+01
9.725e-01,4.159e+01
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_05.csv <==
transmittance,probability_density
1.130e-01,6.831e-06
1.174e-01,7.999e-06
1.218e-01,9.323e-06
1.263e-01,1.082e-05
1.307e-01,1.250e-05
1.352e-01,1.439e-05
1.396e-01,1.651e-05
1.441e-01,1.887e-05
1.485e-01,2.151e-05
1.530e-01,2.444e-05
1.574e-01,2.769e-05
1.619e-01,3.129e-05
1.663e-01,3.526e-05
1.708e-01,3.965e-05
1.752e-01,4.447e-05
1.796e-01,4.978e-05
1.841e-01,5.561e-05
1.885e-01,6.199e-05
1.930e-01,6.898e-05
1.974e-01,7.661e-05
2.019e-01,8.495e-05
2.063e-01,9.403e-05
2.108e-01,1.039e-04
2.152e-01,1.147e-04
2.197e-01,1.264e-04
2.241e-01,1.390e-04
2.286e-01,1.528e-04
2.330e-01,1.677e-04
2.374e-01,1.838e-04
2.419e-01,2.012e-04
2.463e-01,2.200e-04
2.508e-01,2.403e-04
2.552e-01,2.622e-04
2.597e-01,2.858e-04
2.641e-01,3.112e-04
2.686e-01,3.386e-04
2.730e-01,3.680e-04
2.775e-01,3.995e-04
2.819e-01,4.335e-04
2.864e-01,4.698e-04
2.908e-01,5.089e-04
2.953e-01,5.507e-04
2.997e-01,5.955e-04
3.041e-01,6.435e-04
3.086e-01,6.948e-04
3.130e-01,7.498e-04
3.175e-01,8.085e-04
3.219e-01,8.712e-04
3.264e-01,9.382e-04
3.308e-01,1.010e-03
3.353e-01,1.086e-03
3.397e-01,1.167e-03
3.442e-01,1.254e-03
3.486e-01,1.347e-03
3.531e-01,1.445e-03
3.575e-01,1.550e-03
3.619e-01,1.662e-03
3.664e-01,1.781e-03
3.708e-01,1.907e-03
3.753e-01,2.041e-03
3.797e-01,2.184e-03
3.842e-01,2.336e-03
3.886e-01,2.498e-03
3.931e-01,2.669e-03
3.975e-01,2.851e-03
4.020e-01,3.045e-03
4.064e-01,3.250e-03
4.109e-01,3.467e-03
4.153e-01,3.698e-03
4.197e-01,3.943e-03
4.242e-01,4.203e-03
4.286e-01,4.478e-03
4.331e-01,4.770e-03
4.375e-01,5.079e-03
4.420e-01,5.407e-03
4.464e-01,5.754e-03
4.509e-01,6.121e-03
4.553e-01,6.511e-03
4.598e-01,6.923e-03
4.642e-01,7.359e-03
4.687e-01,7.821e-03
4.731e-01,8.309e-03
4.776e-01,8.826e-03
4.820e-01,9.373e-03
4.864e-01,9.952e-03
4.909e-01,1.056e-02
4.953e-01,1.121e-02
4.998e-01,1.190e-02
5.042e-01,1.262e-02
5.087e-01,1.338e-02
5.131e-01,1.419e-02
5.176e-01,1.505e-02
5.220e-01,1.595e-02
5.265e-01,1.691e-02
5.309e-01,1.792e-02
5.354e-01,1.899e-02
5.398e-01,2.011e-02
5.442e-01,2.131e-02
5.487e-01,2.257e-02
5.531e-01,2.390e-02
5.576e-01,2.531e-02
5.620e-01,2.679e-02
5.665e-01,2.836e-02
5.709e-01,3.002e-02
5.754e-01,3.178e-02
5.798e-01,3.363e-02
5.843e-01,3.559e-02
5.887e-01,3.766e-02
5.932e-01,3.985e-02
5.976e-01,4.216e-02
6.021e-01,4.460e-02
6.065e-01,4.719e-02
6.109e-01,4.992e-02
6.154e-01,5.280e-02
6.198e-01,5.585e-02
6.243e-01,5.908e-02
6.287e-01,6.249e-02
6.332e-01,6.609e-02
6.376e-01,6.990e-02
6.421e-01,7.394e-02
6.465e-01,7.820e-02
6.510e-01,8.272e-02
6.554e-01,8.749e-02
6.599e-01,9.255e-02
6.643e-01,9.789e-02
6.687e-01,1.036e-01
6.732e-01,1.095e-01
6.776e-01,1.159e-01
6.821e-01,1.226e-01
6.865e-01,1.297e-01
6.910e-01,1.373e-01
6.954e-01,1.453e-01
6.999e-01,1.538e-01
7.043e-01,1.628e-01
7.088e-01,1.723e-01
7.132e-01,1.824e-01
7.177e-01,1.931e-01
7.221e-01,2.045e-01
7.265e-01,2.166e-01
7.310e-01,2.295e-01
7.354e-01,2.432e-01
7.399e-01,2.577e-01
7.443e-01,2.731e-01
7.488e-01,2.896e-01
7.532e-01,3.070e-01
7.577e-01,3.257e-01
7.621e-01,3.455e-01
7.666e-01,3.666e-01
7.710e-01,3.892e-01
7.755e-01,4.132e-01
7.799e-01,4.389e-01
7.844e-01,4.663e-01
7.888e-01,4.956e-01
7.932e-01,5.270e-01
7.977e-01,5.605e-01
8.021e-01,5.965e-01
8.066e-01,6.350e-01
8.110e-01,6.763e-01
8.155e-01,7.206e-01
8.199e-01,7.683e-01
8.244e-01,8.196e-01
8.288e-01,8.748e-01
8.333e-01,9.343e-01
8.377e-01,9.985e-01
8.422e-01,1.068e+00
8.466e-01,1.143e+00
8.510e-01,1.224e+00
8.555e-01,1.312e+00
8.599e-01,1.408e+00
8.644e-01,1.512e+00
8.688e-01,1.626e+00
8.733e-01,1.750e+00
8.777e-01,1.886e+00
8.822e-01,2.035e+00
8.866e-01,2.200e+00
8.911e-01,2.381e+00
8.955e-01,2.581e+00
9.000e-01,2.804e+00
9.044e-01,3.052e+00
9.088e-01,3.329e+00
9.133e-01,3.641e+00
9.177e-01,3.994e+00
9.222e-01,4.396e+00
9.266e-01,4.856e+00
9.311e-01,5.387e+00
9.355e-01,6.007e+00
9.400e-01,6.739e+00
9.444e-01,7.616e+00
9.489e-01,8.688e+00
9.533e-01,1.003e+01
9.578e-01,1.177e+01
9.622e-01,1.413e+01
9.667e-01,1.763e+01
9.711e-01,2.365e+01
9.755e-01,3.989e+01
9.800e-01,0.000e+00
9.844e-01,0.000e+00
9.889e-01,0.000e+00
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_051.csv <==
transmittance,probability_density
1.312e-01,8.161e-06
1.355e-01,9.381e-06
1.399e-01,1.075e-05
1.442e-01,1.227e-05
1.486e-01,1.397e-05
1.530e-01,1.586e-05
1.573e-01,1.795e-05
1.617e-01,2.027e-05
1.660e-01,2.283e-05
1.704e-01,2.565e-05
1.747e-01,2.876e-05
1.791e-01,3.218e-05
1.834e-01,3.593e-05
1.878e-01,4.005e-05
1.921e-01,4.455e-05
1.965e-01,4.947e-05
2.009e-01,5.484e-05
2.052e-01,6.070e-05
2.096e-01,6.708e-05
2.139e-01,7.403e-05
2.183e-01,8.157e-05
2.226e-01,8.976e-05
2.270e-01,9.864e-05
2.313e-01,1.083e-04
2.357e-01,1.187e-04
2.401e-01,1.300e-04
2.444e-01,1.421e-04
2.488e-01,1.553e-04
2.531e-01,1.695e-04
2.575e-01,1.848e-04
2.618e-01,2.013e-04
2.662e-01,2.190e-04
2.705e-01,2.381e-04
2.749e-01,2.586e-04
2.792e-01,2.807e-04
2.836e-01,3.043e-04
2.880e-01,3.297e-04
2.923e-01,3.570e-04
2.967e-01,3.862e-04
3.010e-01,4.175e-04
3.054e-01,4.510e-04
3.097e-01,4.868e-04
3.141e-01,5.252e-04
3.184e-01,5.662e-04
3.228e-01,6.100e-04
3.272e-01,6.568e-04
3.315e-01,7.068e-04
3.359e-01,7.602e-04
3.402e-01,8.171e-04
3.446e-01,8.778e-04
3.489e-01,9.425e-04
3.533e-01,1.011e-03
3.576e-01,1.085e-03
3.620e-01,1.163e-03
3.663e-01,1.246e-03
3.707e-01,1.335e-03
3.751e-01,1.429e-03
3.794e-01,1.530e-03
3.838e-01,1.636e-03
3.881e-01,1.750e-03
3.925e-01,1.870e-03
3.968e-01,1.998e-03
4.012e-01,2.134e-03
4.055e-01,2.278e-03
4.099e-01,2.431e-03
4.143e-01,2.594e-03
4.186e-01,2.766e-03
4.230e-01,2.949e-03
4.273e-01,3.144e-03
4.317e-01,3.349e-03
4.360e-01,3.568e-03
4.404e-01,3.799e-03
4.447e-01,4.044e-03
4.491e-01,4.304e-03
4.534e-01,4.579e-03
4.578e-01,4.871e-03
4.622e-01,5.180e-03
4.665e-01,5.507e-03
4.709e-01,5.853e-03
4.752e-01,6.220e-03
4.796e-01,6.608e-03
4.839e-01,7.018e-03
4.883e-01,7.453e-03
4.926e-01,7.913e-03
4.970e-01,8.400e-03
5.014e-01,8.915e-03
5.057e-01,9.460e-03
5.101e-01,1.004e-02
5.144e-01,1.065e-02
5.188e-01,1.129e-02
5.231e-01,1.197e-02
5.275e-01,1.269e-02
5.318e-01,1.346e-02
5.362e-01,1.426e-02
5.405e-01,1.512e-02
5.449e-01,1.602e-02
5.493e-01,1.697e-02
5.536e-01,1.798e-02
5.580e-01,1.905e-02
5.623e-01,2.018e-02
5.667e-01,2.137e-02
5.710e-01,2.263e-02
5.754e-01,2.396e-02
5.797e-01,2.537e-02
5.841e-01,2.686e-02
5.885e-01,2.844e-02
5.928e-01,3.010e-02
5.972e-01,3.186e-02
6.015e-01,3.373e-02
6.059e-01,3.570e-02
6.102e-01,3.778e-02
6.146e-01,3.999e-02
6.189e-01,4.232e-02
6.233e-01,4.479e-02
6.276e-01,4.740e-02
6.320e-01,5.016e-02
6.364e-01,5.308e-02
6.407e-01,5.617e-02
6.451e-01,5.945e-02
6.494e-01,6.291e-02
6.538e-01,6.658e-02
6.581e-01,7.047e-02
6.625e-01,7.459e-02
6.668e-01,7.894e-02
6.712e-01,8.356e-02
6.756e-01,8.846e-02
6.799e-01,9.364e-02
6.843e-01,9.914e-02
6.886e-01,1.050e-01
6.930e-01,1.112e-01
6.973e-01,1.177e-01
7.017e-01,1.247e-01
7.060e-01,1.321e-01
7.104e-01,1.399e-01
7.147e-01,1.482e-01
7.191e-01,1.571e-01
7.235e-01,1.664e-01
7.278e-01,1.764e-01
7.322e-01,1.870e-01
7.365e-01,1.983e-01
7.409e-01,2.103e-01
7.452e-01,2.231e-01
7.496e-01,2.367e-01
7.539e-01,2.513e-01
7.583e-01,2.667e-01
7.627e-01,2.832e-01
7.670e-01,3.008e-01
7.714e-01,3.195e-01
7.757e-01,3.396e-01
7.801e-01,3.610e-01
7.844e-01,3.838e-01
7.888e-01,4.083e-01
7.931e-01,4.345e-01
7.975e-01,4.626e-01
8.018e-01,4.927e-01
8.062e-01,5.249e-01
8.106e-01,5.596e-01
8.149e-01,5.968e-01
8.193e-01,6.368e-01
8.236e-01,6.799e-01
8.280e-01,7.263e-01
8.323e-01,7.763e-01
8.367e-01,8.303e-01
8.410e-01,8.887e-01
8.454e-01,9.519e-01
8.498e-01,1.020e+00
8.541e-01,1.095e+00
8.585e-01,1.175e+00
8.628e-01,1.263e+00
8.672e-01,1.359e+00
8.715e-01,1.464e+00
8.759e-01,1.578e+00
8.802e-01,1.704e+00
8.846e-01,1.842e+00
8.889e-01,1.994e+00
8.933e-01,2.162e+00
8.977e-01,2.348e+00
9.020e-01,2.555e+00
9.064e-01,2.786e+00
9.107e-01,3.045e+00
9.151e-01,3.337e+00
9.194e-01,3.667e+00
9.238e-01,4.042e+00
9.281e-01,4.472e+00
9.325e-01,4.969e+00
9.369e-01,5.547e+00
9.412e-01,6.229e+00
9.456e-01,7.044e+00
9.499e-01,8.033e+00
9.543e-01,9.259e+00
9.586e-01,1.082e+01
9.630e-01,1.290e+01
9.673e-01,1.584e+01
9.717e-01,2.042e+01
9.760e-01,2.933e+01
9.804e-01,7.890e+01
9.848e-01,0.000e+00
9.891e-01,0.000e+00
9.935e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_052.csv <==
transmittance,probability_density
1.516e-01,9.830e-06
1.558e-01,1.112e-05
1.601e-01,1.255e-05
1.643e-01,1.414e-05
1.686e-01,1.588e-05
1.728e-01,1.780e-05
1.771e-01,1.992e-05
1.813e-01,2.224e-05
1.856e-01,2.478e-05
1.899e-01,2.757e-05
1.941e-01,3.061e-05
1.984e-01,3.394e-05
2.026e-01,3.757e-05
2.069e-01,4.152e-05
2.111e-01,4.582e-05
2.154e-01,5.050e-05
2.196e-01,5.558e-05
2.239e-01,6.109e-05
2.281e-01,6.707e-05
2.324e-01,7.354e-05
2.366e-01,8.054e-05
2.409e-01,8.812e-05
2.451e-01,9.630e-05
2.494e-01,1.051e-04
2.536e-01,1.147e-04
2.579e-01,1.249e-04
2.622e-01,1.360e-04
2.664e-01,1.479e-04
2.707e-01,1.607e-04
2.749e-01,1.745e-04
2.792e-01,1.892e-04
2.834e-01,2.051e-04
2.877e-01,2.222e-04
2.919e-01,2.404e-04
2.962e-01,2.600e-04
3.004e-01,2.810e-04
3.047e-01,3.035e-04
3.089e-01,3.275e-04
3.132e-01,3.533e-04
3.174e-01,3.808e-04
3.217e-01,4.102e-04
3.259e-01,4.416e-04
3.302e-01,4.752e-04
3.344e-01,5.110e-04
3.387e-01,5.493e-04
3.430e-01,5.900e-04
3.472e-01,6.335e-04
3.515e-01,6.799e-04
3.557e-01,7.292e-04
3.600e-01,7.818e-04
3.642e-01,8.379e-04
3.685e-01,8.975e-04
3.727e-01,9.609e-04
3.770e-01,1.028e-03
3.812e-01,1.100e-03
3.855e-01,1.177e-03
3.897e-01,1.258e-03
3.940e-01,1.344e-03
3.982e-01,1.436e-03
4.025e-01,1.533e-03
4.067e-01,1.636e-03
4.110e-01,1.746e-03
4.152e-01,1.863e-03
4.195e-01,1.986e-03
4.238e-01,2.117e-03
4.280e-01,2.256e-03
4.323e-01,2.404e-03
4.365e-01,2.560e-03
4.408e-01,2.726e-03
4.450e-01,2.902e-03
4.493e-01,3.089e-03
4.535e-01,3.286e-03
4.578e-01,3.496e-03
4.620e-01,3.717e-03
4.663e-01,3.952e-03
4.705e-01,4.201e-03
4.748e-01,4.464e-03
4.790e-01,4.743e-03
4.833e-01,5.039e-03
4.875e-01,5.352e-03
4.918e-01,5.683e-03
4.961e-01,6.033e-03
5.003e-01,6.404e-03
5.046e-01,6.796e-03
5.088e-01,7.212e-03
5.131e-01,7.651e-03
5.173e-01,8.116e-03
5.216e-01,8.608e-03
5.258e-01,9.128e-03
5.301e-01,9.679e-03
5.343e-01,1.026e-02
5.386e-01,1.088e-02
5.428e-01,1.153e-02
5.471e-01,1.222e-02
5.513e-01,1.295e-02
5.556e-01,1.372e-02
5.598e-01,1.453e-02
5.641e-01,1.540e-02
5.683e-01,1.631e-02
5.726e-01,1.728e-02
5.769e-01,1.830e-02
5.811e-01,1.938e-02
5.854e-01,2.052e-02
5.896e-01,2.173e-02
5.939e-01,2.301e-02
5.981e-01,2.436e-02
6.024e-01,2.579e-02
6.066e-01,2.731e-02
6.109e-01,2.891e-02
6.151e-01,3.060e-02
6.194e-01,3.240e-02
6.236e-01,3.430e-02
6.279e-01,3.631e-02
6.321e-01,3.844e-02
6.364e-01,4.069e-02
6.406e-01,4.308e-02
6.449e-01,4.560e-02
6.491e-01,4.828e-02
6.534e-01,5.112e-02
6.577e-01,5.412e-02
6.619e-01,5.730e-02
6.662e-01,6.067e-02
6.704e-01,6.425e-02
6.747e-01,6.804e-02
6.789e-01,7.206e-02
6.832e-01,7.632e-02
6.874e-01,8.084e-02
6.917e-01,8.563e-02
6.959e-01,9.072e-02
7.002e-01,9.613e-02
7.044e-01,1.019e-01
7.087e-01,1.080e-01
7.129e-01,1.144e-01
7.172e-01,1.213e-01
7.214e-01,1.286e-01
7.257e-01,1.364e-01
7.300e-01,1.447e-01
7.342e-01,1.535e-01
7.385e-01,1.628e-01
7.427e-01,1.728e-01
7.470e-01,1.834e-01
7.512e-01,1.947e-01
7.555e-01,2.068e-01
7.597e-01,2.196e-01
7.640e-01,2.334e-01
7.682e-01,2.480e-01
7.725e-01,2.637e-01
7.767e-01,2.804e-01
7.810e-01,2.983e-01
7.852e-01,3.174e-01
7.895e-01,3.379e-01
7.937e-01,3.598e-01
7.980e-01,3.834e-01
8.022e-01,4.086e-01
8.065e-01,4.357e-01
8.108e-01,4.647e-01
8.150e-01,4.960e-01
8.193e-01,5.296e-01
8.235e-01,5.659e-01
8.278e-01,6.049e-01
8.320e-01,6.470e-01
8.363e-01,6.925e-01
8.405e-01,7.417e-01
8.448e-01,7.950e-01
8.490e-01,8.527e-01
8.533e-01,9.154e-01
8.575e-01,9.835e-01
8.618e-01,1.058e+00
8.660e-01,1.138e+00
8.703e-01,1.227e+00
8.745e-01,1.323e+00
8.788e-01,1.429e+00
8.830e-01,1.545e+00
8.873e-01,1.673e+00
8.916e-01,1.815e+00
8.958e-01,1.971e+00
9.001e-01,2.145e+00
9.043e-01,2.338e+00
9.086e-01,2.554e+00
9.128e-01,2.796e+00
9.171e-01,3.070e+00
9.213e-01,3.379e+00
9.256e-01,3.732e+00
9.298e-01,4.136e+00
9.341e-01,4.603e+00
9.383e-01,5.147e+00
9.426e-01,5.787e+00
9.468e-01,6.550e+00
9.511e-01,7.474e+00
9.553e-01,8.612e+00
9.596e-01,1.005e+01
9.639e-01,1.194e+01
9.681e-01,1.452e+01
9.724e-01,1.835e+01
9.766e-01,2.490e+01
9.809e-01,4.100e+01
9.851e-01,0.000e+00
9.894e-01,0.000e+00
9.936e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_053.csv <==
transmittance,probability_density
1.762e-01,1.260e-05
1.804e-01,1.405e-05
1.845e-01,1.564e-05
1.886e-01,1.738e-05
1.928e-01,1.928e-05
1.969e-01,2.135e-05
2.010e-01,2.362e-05
2.051e-01,2.608e-05
2.093e-01,2.876e-05
2.134e-01,3.167e-05
2.175e-01,3.483e-05
2.217e-01,3.826e-05
2.258e-01,4.198e-05
2.299e-01,4.600e-05
2.341e-01,5.035e-05
2.382e-01,5.506e-05
2.423e-01,6.014e-05
2.464e-01,6.563e-05
2.506e-01,7.155e-05
2.547e-01,7.793e-05
2.588e-01,8.480e-05
2.630e-01,9.219e-05
2.671e-01,1.001e-04
2.712e-01,1.087e-04
2.753e-01,1.179e-04
2.795e-01,1.277e-04
2.836e-01,1.383e-04
2.877e-01,1.497e-04
2.919e-01,1.618e-04
2.960e-01,1.749e-04
3.001e-01,1.888e-04
3.042e-01,2.038e-04
3.084e-01,2.198e-04
3.125e-01,2.369e-04
3.166e-01,2.552e-04
3.208e-01,2.747e-04
3.249e-01,2.956e-04
3.290e-01,3.178e-04
3.332e-01,3.416e-04
3.373e-01,3.670e-04
3.414e-01,3.940e-04
3.455e-01,4.228e-04
3.497e-01,4.536e-04
3.538e-01,4.863e-04
3.579e-01,5.211e-04
3.621e-01,5.583e-04
3.662e-01,5.978e-04
3.703e-01,6.398e-04
3.744e-01,6.845e-04
3.786e-01,7.321e-04
3.827e-01,7.826e-04
3.868e-01,8.364e-04
3.910e-01,8.935e-04
3.951e-01,9.541e-04
3.992e-01,1.019e-03
4.033e-01,1.087e-03
4.075e-01,1.160e-03
4.116e-01,1.237e-03
4.157e-01,1.319e-03
4.199e-01,1.405e-03
4.240e-01,1.497e-03
4.281e-01,1.595e-03
4.322e-01,1.699e-03
4.364e-01,1.809e-03
4.405e-01,1.925e-03
4.446e-01,2.048e-03
4.488e-01,2.179e-03
4.529e-01,2.318e-03
4.570e-01,2.464e-03
4.612e-01,2.620e-03
4.653e-01,2.785e-03
4.694e-01,2.959e-03
4.735e-01,3.144e-03
4.777e-01,3.339e-03
4.818e-01,3.547e-03
4.859e-01,3.766e-03
4.901e-01,3.998e-03
4.942e-01,4.243e-03
4.983e-01,4.503e-03
5.024e-01,4.778e-03
5.066e-01,5.069e-03
5.107e-01,5.377e-03
5.148e-01,5.703e-03
5.190e-01,6.048e-03
5.231e-01,6.413e-03
5.272e-01,6.799e-03
5.313e-01,7.207e-03
5.355e-01,7.638e-03
5.396e-01,8.095e-03
5.437e-01,8.578e-03
5.479e-01,9.089e-03
5.520e-01,9.630e-03
5.561e-01,1.020e-02
5.603e-01,1.081e-02
5.644e-01,1.145e-02
5.685e-01,1.212e-02
5.726e-01,1.284e-02
5.768e-01,1.359e-02
5.809e-01,1.440e-02
5.850e-01,1.524e-02
5.892e-01,1.614e-02
5.933e-01,1.709e-02
5.974e-01,1.809e-02
6.015e-01,1.915e-02
6.057e-01,2.027e-02
6.098e-01,2.146e-02
6.139e-01,2.272e-02
6.181e-01,2.405e-02
6.222e-01,2.546e-02
6.263e-01,2.695e-02
6.304e-01,2.853e-02
6.346e-01,3.020e-02
6.387e-01,3.197e-02
6.428e-01,3.385e-02
6.470e-01,3.583e-02
6.511e-01,3.793e-02
6.552e-01,4.016e-02
6.593e-01,4.252e-02
6.635e-01,4.502e-02
6.676e-01,4.768e-02
6.717e-01,5.049e-02
6.759e-01,5.347e-02
6.800e-01,5.663e-02
6.841e-01,5.998e-02
6.883e-01,6.354e-02
6.924e-01,6.732e-02
6.965e-01,7.132e-02
7.006e-01,7.558e-02
7.048e-01,8.010e-02
7.089e-01,8.490e-02
7.130e-01,9.000e-02
7.172e-01,9.542e-02
7.213e-01,1.012e-01
7.254e-01,1.073e-01
7.295e-01,1.138e-01
7.337e-01,1.208e-01
7.378e-01,1.281e-01
7.419e-01,1.360e-01
7.461e-01,1.444e-01
7.502e-01,1.533e-01
7.543e-01,1.628e-01
7.584e-01,1.730e-01
7.626e-01,1.838e-01
7.667e-01,1.954e-01
7.708e-01,2.077e-01
7.750e-01,2.209e-01
7.791e-01,2.350e-01
7.832e-01,2.501e-01
7.874e-01,2.663e-01
7.915e-01,2.836e-01
7.956e-01,3.022e-01
7.997e-01,3.220e-01
8.039e-01,3.434e-01
8.080e-01,3.663e-01
8.121e-01,3.909e-01
8.163e-01,4.174e-01
8.204e-01,4.459e-01
8.245e-01,4.766e-01
8.286e-01,5.098e-01
8.328e-01,5.455e-01
8.369e-01,5.841e-01
8.410e-01,6.259e-01
8.452e-01,6.712e-01
8.493e-01,7.202e-01
8.534e-01,7.734e-01
8.575e-01,8.313e-01
8.617e-01,8.943e-01
8.658e-01,9.629e-01
8.699e-01,1.038e+00
8.741e-01,1.120e+00
8.782e-01,1.210e+00
8.823e-01,1.308e+00
8.864e-01,1.417e+00
8.906e-01,1.536e+00
8.947e-01,1.669e+00
8.988e-01,1.815e+00
9.030e-01,1.978e+00
9.071e-01,2.160e+00
9.112e-01,2.364e+00
9.154e-01,2.592e+00
9.195e-01,2.850e+00
9.236e-01,3.143e+00
9.277e-01,3.477e+00
9.319e-01,3.860e+00
9.360e-01,4.303e+00
9.401e-01,4.819e+00
9.443e-01,5.426e+00
9.484e-01,6.149e+00
9.525e-01,7.022e+00
9.566e-01,8.096e+00
9.608e-01,9.445e+00
9.649e-01,1.119e+01
9.690e-01,1.355e+01
9.732e-01,1.694e+01
9.773e-01,2.236e+01
9.814e-01,3.316e+01
9.855e-01,9.338e+01
9.897e-01,0.000e+00
9.938e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_054.csv <==
transmittance,probability_density
2.046e-01,1.673e-05
2.086e-01,1.842e-05
2.126e-01,2.025e-05
2.166e-01,2.224e-05
2.206e-01,2.439e-05
2.246e-01,2.672e-05
2.286e-01,2.924e-05
2.325e-01,3.196e-05
2.365e-01,3.490e-05
2.405e-01,3.808e-05
2.445e-01,4.150e-05
2.485e-01,4.519e-05
2.525e-01,4.916e-05
2.565e-01,5.344e-05
2.604e-01,5.804e-05
2.644e-01,6.299e-05
2.684e-01,6.830e-05
2.724e-01,7.401e-05
2.764e-01,8.013e-05
2.804e-01,8.669e-05
2.844e-01,9.373e-05
2.884e-01,1.013e-04
2.923e-01,1.094e-04
2.963e-01,1.180e-04
3.003e-01,1.272e-04
3.043e-01,1.371e-04
3.083e-01,1.477e-04
3.123e-01,1.590e-04
3.163e-01,1.711e-04
3.202e-01,1.840e-04
3.242e-01,1.977e-04
3.282e-01,2.124e-04
3.322e-01,2.280e-04
3.362e-01,2.447e-04
3.402e-01,2.625e-04
3.442e-01,2.814e-04
3.482e-01,3.016e-04
3.521e-01,3.231e-04
3.561e-01,3.459e-04
3.601e-01,3.703e-04
3.641e-01,3.962e-04
3.681e-01,4.237e-04
3.721e-01,4.529e-04
3.761e-01,4.840e-04
3.800e-01,5.171e-04
3.840e-01,5.522e-04
3.880e-01,5.895e-04
3.920e-01,6.291e-04
3.960e-01,6.711e-04
4.000e-01,7.158e-04
4.040e-01,7.631e-04
4.080e-01,8.134e-04
4.119e-01,8.667e-04
4.159e-01,9.232e-04
4.199e-01,9.831e-04
4.239e-01,1.047e-03
4.279e-01,1.114e-03
4.319e-01,1.185e-03
4.359e-01,1.261e-03
4.399e-01,1.341e-03
4.438e-01,1.426e-03
4.478e-01,1.516e-03
4.518e-01,1.611e-03
4.558e-01,1.712e-03
4.598e-01,1.819e-03
4.638e-01,1.932e-03
4.678e-01,2.052e-03
4.717e-01,2.179e-03
4.757e-01,2.313e-03
4.797e-01,2.455e-03
4.837e-01,2.605e-03
4.877e-01,2.764e-03
4.917e-01,2.932e-03
4.957e-01,3.110e-03
4.997e-01,3.298e-03
5.036e-01,3.497e-03
5.076e-01,3.708e-03
5.116e-01,3.930e-03
5.156e-01,4.166e-03
5.196e-01,4.415e-03
5.236e-01,4.678e-03
5.276e-01,4.957e-03
5.315e-01,5.251e-03
5.355e-01,5.563e-03
5.395e-01,5.892e-03
5.435e-01,6.240e-03
5.475e-01,6.608e-03
5.515e-01,6.998e-03
5.555e-01,7.409e-03
5.595e-01,7.844e-03
5.634e-01,8.305e-03
5.674e-01,8.791e-03
5.714e-01,9.306e-03
5.754e-01,9.850e-03
5.794e-01,1.042e-02
5.834e-01,1.103e-02
5.874e-01,1.168e-02
5.914e-01,1.236e-02
5.953e-01,1.308e-02
5.993e-01,1.384e-02
6.033e-01,1.464e-02
6.073e-01,1.549e-02
6.113e-01,1.640e-02
6.153e-01,1.735e-02
6.193e-01,1.836e-02
6.232e-01,1.942e-02
6.272e-01,2.055e-02
6.312e-01,2.175e-02
6.352e-01,2.301e-02
6.392e-01,2.435e-02
6.432e-01,2.577e-02
6.472e-01,2.727e-02
6.512e-01,2.886e-02
6.551e-01,3.055e-02
6.591e-01,3.233e-02
6.631e-01,3.422e-02
6.671e-01,3.623e-02
6.711e-01,3.835e-02
6.751e-01,4.060e-02
6.791e-01,4.299e-02
6.830e-01,4.552e-02
6.870e-01,4.820e-02
6.910e-01,5.105e-02
6.950e-01,5.407e-02
6.990e-01,5.728e-02
7.030e-01,6.068e-02
7.070e-01,6.430e-02
7.110e-01,6.814e-02
7.149e-01,7.222e-02
7.189e-01,7.655e-02
7.229e-01,8.116e-02
7.269e-01,8.606e-02
7.309e-01,9.127e-02
7.349e-01,9.682e-02
7.389e-01,1.027e-01
7.429e-01,1.090e-01
7.468e-01,1.157e-01
7.508e-01,1.228e-01
7.548e-01,1.304e-01
7.588e-01,1.386e-01
7.628e-01,1.472e-01
7.668e-01,1.564e-01
7.708e-01,1.663e-01
7.747e-01,1.768e-01
7.787e-01,1.881e-01
7.827e-01,2.001e-01
7.867e-01,2.130e-01
7.907e-01,2.268e-01
7.947e-01,2.416e-01
7.987e-01,2.575e-01
8.027e-01,2.745e-01
8.066e-01,2.927e-01
8.106e-01,3.123e-01
8.146e-01,3.334e-01
8.186e-01,3.560e-01
8.226e-01,3.804e-01
8.266e-01,4.067e-01
8.306e-01,4.351e-01
8.345e-01,4.657e-01
8.385e-01,4.988e-01
8.425e-01,5.345e-01
8.465e-01,5.733e-01
8.505e-01,6.153e-01
8.545e-01,6.608e-01
8.585e-01,7.104e-01
8.625e-01,7.643e-01
8.664e-01,8.230e-01
8.704e-01,8.872e-01
8.744e-01,9.573e-01
8.784e-01,1.034e+00
8.824e-01,1.118e+00
8.864e-01,1.211e+00
8.904e-01,1.313e+00
8.943e-01,1.426e+00
8.983e-01,1.551e+00
9.023e-01,1.689e+00
9.063e-01,1.843e+00
9.103e-01,2.016e+00
9.143e-01,2.209e+00
9.183e-01,2.426e+00
9.223e-01,2.672e+00
9.262e-01,2.951e+00
9.302e-01,3.269e+00
9.342e-01,3.635e+00
9.382e-01,4.058e+00
9.422e-01,4.552e+00
9.462e-01,5.133e+00
9.502e-01,5.825e+00
9.542e-01,6.660e+00
9.581e-01,7.684e+00
9.621e-01,8.966e+00
9.661e-01,1.062e+01
9.701e-01,1.282e+01
9.741e-01,1.593e+01
9.781e-01,2.069e+01
9.821e-01,2.929e+01
9.860e-01,5.355e+01
9.900e-01,0.000e+00
9.940e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/moderate_zap/beam_wandering/0_055.csv <==
transmittance,probability_density
2.388e-01,2.397e-05
2.426e-01,2.608e-05
2.464e-01,2.834e-05
2.503e-01,3.078e-05
2.541e-01,3.339e-05
2.579e-01,3.620e-05
2.617e-01,3.922e-05
2.655e-01,4.246e-05
2.693e-01,4.593e-05
2.732e-01,4.965e-05
2.770e-01,5.364e-05
2.808e-01,5.791e-05
2.846e-01,6.248e-05
2.884e-01,6.736e-05
2.922e-01,7.259e-05
2.960e-01,7.818e-05
2.999e-01,8.414e-05
3.037e-01,9.052e-05
3.075e-01,9.732e-05
3.113e-01,1.046e-04
3.151e-01,1.123e-04
3.189e-01,1.206e-04
3.228e-01,1.294e-04
3.266e-01,1.387e-04
3.304e-01,1.487e-04
3.342e-01,1.594e-04
3.380e-01,1.707e-04
3.418e-01,1.827e-04
3.456e-01,1.956e-04
3.495e-01,2.092e-04
3.533e-01,2.237e-04
3.571e-01,2.391e-04
3.609e-01,2.554e-04
3.647e-01,2.728e-04
3.685e-01,2.913e-04
3.724e-01,3.109e-04
3.762e-01,3.317e-04
3.800e-01,3.538e-04
3.838e-01,3.773e-04
3.876e-01,4.021e-04
3.914e-01,4.285e-04
3.953e-01,4.565e-04
3.991e-01,4.862e-04
4.029e-01,5.176e-04
4.067e-01,5.509e-04
4.105e-01,5.862e-04
4.143e-01,6.236e-04
4.181e-01,6.633e-04
4.220e-01,7.052e-04
4.258e-01,7.497e-04
4.296e-01,7.967e-04
4.334e-01,8.466e-04
4.372e-01,8.993e-04
4.410e-01,9.551e-04
4.449e-01,1.014e-03
4.487e-01,1.077e-03
4.525e-01,1.143e-03
4.563e-01,1.213e-03
4.601e-01,1.287e-03
4.639e-01,1.365e-03
4.677e-01,1.448e-03
4.716e-01,1.535e-03
4.754e-01,1.628e-03
4.792e-01,1.725e-03
4.830e-01,1.829e-03
4.868e-01,1.938e-03
4.906e-01,2.053e-03
4.945e-01,2.176e-03
4.983e-01,2.305e-03
5.021e-01,2.441e-03
5.059e-01,2.585e-03
5.097e-01,2.737e-03
5.135e-01,2.898e-03
5.173e-01,3.068e-03
5.212e-01,3.247e-03
5.250e-01,3.437e-03
5.288e-01,3.637e-03
5.326e-01,3.849e-03
5.364e-01,4.073e-03
5.402e-01,4.309e-03
5.441e-01,4.559e-03
5.479e-01,4.822e-03
5.517e-01,5.101e-03
5.555e-01,5.395e-03
5.593e-01,5.706e-03
5.631e-01,6.034e-03
5.669e-01,6.381e-03
5.708e-01,6.748e-03
5.746e-01,7.135e-03
5.784e-01,7.544e-03
5.822e-01,7.977e-03
5.860e-01,8.433e-03
5.898e-01,8.916e-03
5.937e-01,9.426e-03
5.975e-01,9.965e-03
6.013e-01,1.053e-02
6.051e-01,1.114e-02
6.089e-01,1.177e-02
6.127e-01,1.245e-02
6.165e-01,1.316e-02
6.204e-01,1.391e-02
6.242e-01,1.470e-02
6.280e-01,1.554e-02
6.318e-01,1.643e-02
6.356e-01,1.737e-02
6.394e-01,1.837e-02
6.433e-01,1.942e-02
6.471e-01,2.053e-02
6.509e-01,2.171e-02
6.547e-01,2.296e-02
6.585e-01,2.427e-02
6.623e-01,2.567e-02
6.661e-01,2.715e-02
6.700e-01,2.872e-02
6.738e-01,3.037e-02
6.776e-01,3.213e-02
6.814e-01,3.399e-02
6.852e-01,3.596e-02
6.890e-01,3.805e-02
6.929e-01,4.027e-02
6.967e-01,4.262e-02
7.005e-01,4.511e-02
7.043e-01,4.776e-02
7.081e-01,5.056e-02
7.119e-01,5.354e-02
7.157e-01,5.670e-02
7.196e-01,6.006e-02
7.234e-01,6.363e-02
7.272e-01,6.742e-02
7.310e-01,7.145e-02
7.348e-01,7.573e-02
7.386e-01,8.028e-02
7.425e-01,8.513e-02
7.463e-01,9.028e-02
7.501e-01,9.577e-02
7.539e-01,1.016e-01
7.577e-01,1.079e-01
7.615e-01,1.145e-01
7.653e-01,1.216e-01
7.692e-01,1.291e-01
7.730e-01,1.372e-01
7.768e-01,1.458e-01
7.806e-01,1.550e-01
7.844e-01,1.648e-01
7.882e-01,1.753e-01
7.921e-01,1.866e-01
7.959e-01,1.986e-01
7.997e-01,2.115e-01
8.035e-01,2.253e-01
8.073e-01,2.402e-01
8.111e-01,2.561e-01
8.150e-01,2.732e-01
8.188e-01,2.916e-01
8.226e-01,3.113e-01
8.264e-01,3.326e-01
8.302e-01,3.555e-01
8.340e-01,3.802e-01
8.378e-01,4.069e-01
8.417e-01,4.357e-01
8.455e-01,4.669e-01
8.493e-01,5.006e-01
8.531e-01,5.372e-01
8.569e-01,5.768e-01
8.607e-01,6.199e-01
8.646e-01,6.668e-01
8.684e-01,7.179e-01
8.722e-01,7.736e-01
8.760e-01,8.345e-01
8.798e-01,9.011e-01
8.836e-01,9.742e-01
8.874e-01,1.054e+00
8.913e-01,1.143e+00
8.951e-01,1.240e+00
8.989e-01,1.348e+00
9.027e-01,1.467e+00
9.065e-01,1.600e+00
9.103e-01,1.748e+00
9.142e-01,1.914e+00
9.180e-01,2.099e+00
9.218e-01,2.309e+00
9.256e-01,2.545e+00
9.294e-01,2.815e+00
9.332e-01,3.122e+00
9.370e-01,3.476e+00
9.409e-01,3.886e+00
9.447e-01,4.365e+00
9.485e-01,4.928e+00
9.523e-01,5.599e+00
9.561e-01,6.408e+00
9.599e-01,7.400e+00
9.638e-01,8.639e+00
9.676e-01,1.023e+01
9.714e-01,1.233e+01
9.752e-01,1.526e+01
9.790e-01,1.965e+01
9.828e-01,2.712e+01
9.866e-01,4.424e+01
9.905e-01,0.000e+00
9.943e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/moderate_zap/beta/0_001.csv <==
transmittance,probability_density
3.429e-05,2.651e+02
1.029e-04,3.666e+02
1.715e-04,4.134e+02
2.400e-04,4.388e+02
3.086e-04,4.522e+02
3.772e-04,4.578e+02
4.458e-04,4.582e+02
5.144e-04,4.548e+02
5.830e-04,4.485e+02
6.516e-04,4.403e+02
7.201e-04,4.305e+02
7.887e-04,4.196e+02
8.573e-04,4.079e+02
9.259e-04,3.956e+02
9.945e-04,3.830e+02
1.063e-03,3.702e+02
1.132e-03,3.572e+02
1.200e-03,3.443e+02
1.269e-03,3.315e+02
1.337e-03,3.188e+02
1.406e-03,3.064e+02
1.475e-03,2.941e+02
1.543e-03,2.822e+02
1.612e-03,2.705e+02
1.680e-03,2.592e+02
1.749e-03,2.482e+02
1.818e-03,2.375e+02
1.886e-03,2.272e+02
1.955e-03,2.172e+02
2.023e-03,2.076e+02
2.092e-03,1.983e+02
2.160e-03,1.894e+02
2.229e-03,1.808e+02
2.298e-03,1.725e+02
2.366e-03,1.646e+02
2.435e-03,1.570e+02
2.503e-03,1.497e+02
2.572e-03,1.427e+02
2.641e-03,1.360e+02
2.709e-03,1.295e+02
2.778e-03,1.234e+02
2.846e-03,1.175e+02
2.915e-03,1.119e+02
2.983e-03,1.065e+02
3.052e-03,1.014e+02
3.121e-03,9.644e+01
3.189e-03,9.176e+01
3.258e-03,8.728e+01
3.326e-03,8.302e+01
3.395e-03,7.895e+01
3.464e-03,7.506e+01
3.532e-03,7.136e+01
3.601e-03,6.783e+01
3.669e-03,6.447e+01
3.738e-03,6.127e+01
3.806e-03,5.822e+01
3.875e-03,5.531e+01
3.944e-03,5.255e+01
4.012e-03,4.991e+01
4.081e-03,4.741e+01
4.149e-03,4.502e+01
4.218e-03,4.275e+01
4.287e-03,4.059e+01
4.355e-03,3.854e+01
4.424e-03,3.659e+01
4.492e-03,3.473e+01
4.561e-03,3.296e+01
4.629e-03,3.129e+01
4.698e-03,2.969e+01
4.767e-03,2.817e+01
4.835e-03,2.673e+01
4.904e-03,2.536e+01
4.972e-03,2.406e+01
5.041e-03,2.283e+01
5.110e-03,2.166e+01
5.178e-03,2.054e+01
5.247e-03,1.948e+01
5.315e-03,1.848e+01
5.384e-03,1.752e+01
5.453e-03,1.662e+01
5.521e-03,1.576e+01
5.590e-03,1.494e+01
5.658e-03,1.417e+01
5.727e-03,1.343e+01
5.795e-03,1.273e+01
5.864e-03,1.207e+01
5.933e-03,1.144e+01
6.001e-03,1.084e+01
6.070e-03,1.028e+01
6.138e-03,9.742e+00
6.207e-03,9.233e+00
6.276e-03,8.750e+00
6.344e-03,8.292e+00
6.413e-03,7.858e+00
6.481e-03,7.446e+00
6.550e-03,7.055e+00
6.618e-03,6.685e+00
6.687e-03,6.333e+00
6.756e-03,6.000e+00
6.824e-03,5.685e+00
6.893e-03,5.385e+00
6.961e-03,5.102e+00
7.030e-03,4.833e+00
7.099e-03,4.578e+00
7.167e-03,4.336e+00
7.236e-03,4.107e+00
7.304e-03,3.890e+00
7.373e-03,3.684e+00
7.441e-03,3.489e+00
7.510e-03,3.304e+00
7.579e-03,3.129e+00
7.647e-03,2.963e+00
7.716e-03,2.806e+00
7.784e-03,2.657e+00
7.853e-03,2.516e+00
7.922e-03,2.382e+00
7.990e-03,2.255e+00
8.059e-03,2.135e+00
8.127e-03,2.022e+00
8.196e-03,1.914e+00
8.264e-03,1.812e+00
8.333e-03,1.715e+00
8.402e-03,1.624e+00
8.470e-03,1.537e+00
8.539e-03,1.455e+00
8.607e-03,1.378e+00
8.676e-03,1.304e+00
8.745e-03,1.234e+00
8.813e-03,1.168e+00
8.882e-03,1.106e+00
8.950e-03,1.047e+00
9.019e-03,9.905e-01
9.088e-03,9.374e-01
9.156e-03,8.872e-01
9.225e-03,8.396e-01
9.293e-03,7.945e-01
9.362e-03,7.519e-01
9.430e-03,7.115e-01
9.499e-03,6.733e-01
9.568e-03,6.372e-01
9.636e-03,6.029e-01
9.705e-03,5.705e-01
9.773e-03,5.398e-01
9.842e-03,5.108e-01
9.911e-03,4.833e-01
9.979e-03,4.572e-01
1.005e-02,4.326e-01
1.012e-02,4.093e-01
1.018e-02,3.872e-01
1.025e-02,3.663e-01
1.032e-02,3.466e-01
1.039e-02,3.279e-01
1.046e-02,3.102e-01
1.053e-02,2.934e-01
1.060e-02,2.776e-01
1.066e-02,2.626e-01
1.073e-02,2.484e-01
1.080e-02,2.350e-01
1.087e-02,2.223e-01
1.094e-02,2.102e-01
1.101e-02,1.989e-01
1.108e-02,1.881e-01
1.115e-02,1.779e-01
1.121e-02,1.683e-01
1.128e-02,1.592e-01
1.135e-02,1.505e-01
1.142e-02,1.424e-01
1.149e-02,1.346e-01
1.156e-02,1.273e-01
1.163e-02,1.204e-01
1.169e-02,1.139e-01
1.176e-02,1.077e-01
1.183e-02,1.019e-01
1.190e-02,9.633e-02
1.197e-02,9.109e-02
1.204e-02,8.614e-02
1.211e-02,8.146e-02
1.217e-02,7.703e-02
1.224e-02,7.284e-02
1.231e-02,6.888e-02
1.238e-02,6.513e-02
1.245e-02,6.158e-02
1.252e-02,5.823e-02
1.259e-02,5.506e-02
1.265e-02,5.206e-02
1.272e-02,4.922e-02
1.279e-02,4.654e-02
1.286e-02,4.400e-02
1.293e-02,4.160e-02
1.300e-02,3.933e-02
1.307e-02,3.719e-02
1.313e-02,3.516e-02
1.320e-02,3.324e-02
1.327e-02,3.142e-02
1.334e-02,2.971e-02
1.341e-02,2.809e-02
1.348e-02,2.655e-02
1.355e-02,2.510e-02
1.361e-02,2.373e-02
1.368e-02,2.243e-02


==> anc/03_results/moderate_zap/beta/0_002.csv <==
transmittance,probability_density
1.277e-04,6.447e+01
3.830e-04,9.132e+01
6.383e-04,1.042e+02
8.936e-04,1.115e+02
1.149e-03,1.157e+02
1.404e-03,1.178e+02
1.660e-03,1.185e+02
1.915e-03,1.181e+02
2.170e-03,1.169e+02
2.425e-03,1.152e+02
2.681e-03,1.130e+02
2.936e-03,1.105e+02
3.191e-03,1.077e+02
3.447e-03,1.048e+02
3.702e-03,1.017e+02
3.957e-03,9.859e+01
4.213e-03,9.539e+01
4.468e-03,9.217e+01
4.723e-03,8.895e+01
4.979e-03,8.575e+01
5.234e-03,8.258e+01
5.489e-03,7.946e+01
5.744e-03,7.640e+01
6.000e-03,7.340e+01
6.255e-03,7.047e+01
6.510e-03,6.761e+01
6.766e-03,6.483e+01
7.021e-03,6.213e+01
7.276e-03,5.952e+01
7.532e-03,5.698e+01
7.787e-03,5.454e+01
8.042e-03,5.217e+01
8.298e-03,4.989e+01
8.553e-03,4.769e+01
8.808e-03,4.558e+01
9.064e-03,4.354e+01
9.319e-03,4.158e+01
9.574e-03,3.970e+01
9.829e-03,3.789e+01
1.008e-02,3.615e+01
1.034e-02,3.449e+01
1.060e-02,3.289e+01
1.085e-02,3.137e+01
1.111e-02,2.990e+01
1.136e-02,2.850e+01
1.162e-02,2.716e+01
1.187e-02,2.587e+01
1.213e-02,2.465e+01
1.238e-02,2.347e+01
1.264e-02,2.235e+01
1.289e-02,2.128e+01
1.315e-02,2.026e+01
1.340e-02,1.928e+01
1.366e-02,1.835e+01
1.391e-02,1.746e+01
1.417e-02,1.661e+01
1.443e-02,1.580e+01
1.468e-02,1.503e+01
1.494e-02,1.429e+01
1.519e-02,1.359e+01
1.545e-02,1.292e+01
1.570e-02,1.228e+01
1.596e-02,1.168e+01
1.621e-02,1.110e+01
1.647e-02,1.055e+01
1.672e-02,1.002e+01
1.698e-02,9.523e+00
1.723e-02,9.048e+00
1.749e-02,8.595e+00
1.774e-02,8.164e+00
1.800e-02,7.754e+00
1.825e-02,7.365e+00
1.851e-02,6.994e+00
1.877e-02,6.641e+00
1.902e-02,6.305e+00
1.928e-02,5.986e+00
1.953e-02,5.683e+00
1.979e-02,5.395e+00
2.004e-02,5.120e+00
2.030e-02,4.860e+00
2.055e-02,4.612e+00
2.081e-02,4.377e+00
2.106e-02,4.153e+00
2.132e-02,3.941e+00
2.157e-02,3.739e+00
2.183e-02,3.547e+00
2.208e-02,3.365e+00
2.234e-02,3.192e+00
2.259e-02,3.028e+00
2.285e-02,2.872e+00
2.311e-02,2.724e+00
2.336e-02,2.583e+00
2.362e-02,2.449e+00
2.387e-02,2.323e+00
2.413e-02,2.202e+00
2.438e-02,2.088e+00
2.464e-02,1.980e+00
2.489e-02,1.877e+00
2.515e-02,1.779e+00
2.540e-02,1.687e+00
2.566e-02,1.599e+00
2.591e-02,1.515e+00
2.617e-02,1.436e+00
2.642e-02,1.361e+00
2.668e-02,1.290e+00
2.694e-02,1.222e+00
2.719e-02,1.158e+00
2.745e-02,1.098e+00
2.770e-02,1.040e+00
2.796e-02,9.853e-01
2.821e-02,9.335e-01
2.847e-02,8.844e-01
2.872e-02,8.378e-01
2.898e-02,7.937e-01
2.923e-02,7.518e-01
2.949e-02,7.121e-01
2.974e-02,6.745e-01
3.000e-02,6.389e-01
3.025e-02,6.051e-01
3.051e-02,5.730e-01
3.076e-02,5.427e-01
3.102e-02,5.139e-01
3.128e-02,4.866e-01
3.153e-02,4.608e-01
3.179e-02,4.363e-01
3.204e-02,4.131e-01
3.230e-02,3.911e-01
3.255e-02,3.703e-01
3.281e-02,3.506e-01
3.306e-02,3.319e-01
3.332e-02,3.142e-01
3.357e-02,2.974e-01
3.383e-02,2.815e-01
3.408e-02,2.665e-01
3.434e-02,2.522e-01
3.459e-02,2.387e-01
3.485e-02,2.259e-01
3.511e-02,2.138e-01
3.536e-02,2.024e-01
3.562e-02,1.915e-01
3.587e-02,1.812e-01
3.613e-02,1.715e-01
3.638e-02,1.623e-01
3.664e-02,1.535e-01
3.689e-02,1.453e-01
3.715e-02,1.375e-01
3.740e-02,1.301e-01
3.766e-02,1.230e-01
3.791e-02,1.164e-01
3.817e-02,1.101e-01
3.842e-02,1.042e-01
3.868e-02,9.855e-02
3.893e-02,9.323e-02
3.919e-02,8.818e-02
3.945e-02,8.341e-02
3.970e-02,7.890e-02
3.996e-02,7.462e-02
4.021e-02,7.058e-02
4.047e-02,6.675e-02
4.072e-02,6.313e-02
4.098e-02,5.970e-02
4.123e-02,5.646e-02
4.149e-02,5.339e-02
4.174e-02,5.049e-02
4.200e-02,4.774e-02
4.225e-02,4.514e-02
4.251e-02,4.269e-02
4.276e-02,4.036e-02
4.302e-02,3.816e-02
4.328e-02,3.608e-02
4.353e-02,3.411e-02
4.379e-02,3.225e-02
4.404e-02,3.049e-02
4.430e-02,2.882e-02
4.455e-02,2.725e-02
4.481e-02,2.576e-02
4.506e-02,2.435e-02
4.532e-02,2.301e-02
4.557e-02,2.175e-02
4.583e-02,2.056e-02
4.608e-02,1.943e-02
4.634e-02,1.837e-02
4.659e-02,1.736e-02
4.685e-02,1.641e-02
4.710e-02,1.551e-02
4.736e-02,1.465e-02
4.762e-02,1.385e-02
4.787e-02,1.309e-02
4.813e-02,1.237e-02
4.838e-02,1.169e-02
4.864e-02,1.104e-02
4.889e-02,1.043e-02
4.915e-02,9.859e-03
4.940e-02,9.315e-03
4.966e-02,8.801e-03
4.991e-02,8.316e-03
5.017e-02,7.857e-03
5.042e-02,7.423e-03
5.068e-02,7.012e-03
5.093e-02,6.625e-03


==> anc/03_results/moderate_zap/beta/0_003.csv <==
transmittance,probability_density
2.665e-04,2.707e+01
7.994e-04,3.956e+01
1.332e-03,4.585e+01
1.865e-03,4.961e+01
2.398e-03,5.190e+01
2.931e-03,5.323e+01
3.464e-03,5.386e+01
3.997e-03,5.399e+01
4.530e-03,5.374e+01
5.063e-03,5.319e+01
5.596e-03,5.242e+01
6.129e-03,5.147e+01
6.662e-03,5.038e+01
7.195e-03,4.919e+01
7.728e-03,4.793e+01
8.261e-03,4.661e+01
8.794e-03,4.524e+01
9.327e-03,4.386e+01
9.860e-03,4.246e+01
1.039e-02,4.105e+01
1.093e-02,3.965e+01
1.146e-02,3.826e+01
1.199e-02,3.689e+01
1.252e-02,3.554e+01
1.306e-02,3.421e+01
1.359e-02,3.291e+01
1.412e-02,3.163e+01
1.466e-02,3.039e+01
1.519e-02,2.919e+01
1.572e-02,2.801e+01
1.625e-02,2.687e+01
1.679e-02,2.576e+01
1.732e-02,2.469e+01
1.785e-02,2.366e+01
1.839e-02,2.266e+01
1.892e-02,2.169e+01
1.945e-02,2.076e+01
1.999e-02,1.986e+01
2.052e-02,1.899e+01
2.105e-02,1.816e+01
2.158e-02,1.736e+01
2.212e-02,1.659e+01
2.265e-02,1.585e+01
2.318e-02,1.513e+01
2.372e-02,1.445e+01
2.425e-02,1.380e+01
2.478e-02,1.317e+01
2.532e-02,1.257e+01
2.585e-02,1.199e+01
2.638e-02,1.143e+01
2.691e-02,1.091e+01
2.745e-02,1.040e+01
2.798e-02,9.913e+00
2.851e-02,9.449e+00
2.905e-02,9.004e+00
2.958e-02,8.580e+00
3.011e-02,8.174e+00
3.064e-02,7.786e+00
3.118e-02,7.416e+00
3.171e-02,7.062e+00
3.224e-02,6.724e+00
3.278e-02,6.401e+00
3.331e-02,6.093e+00
3.384e-02,5.799e+00
3.438e-02,5.518e+00
3.491e-02,5.251e+00
3.544e-02,4.996e+00
3.597e-02,4.752e+00
3.651e-02,4.520e+00
3.704e-02,4.299e+00
3.757e-02,4.088e+00
3.811e-02,3.887e+00
3.864e-02,3.696e+00
3.917e-02,3.513e+00
3.970e-02,3.339e+00
4.024e-02,3.174e+00
4.077e-02,3.016e+00
4.130e-02,2.866e+00
4.184e-02,2.723e+00
4.237e-02,2.587e+00
4.290e-02,2.458e+00
4.344e-02,2.335e+00
4.397e-02,2.218e+00
4.450e-02,2.106e+00
4.503e-02,2.000e+00
4.557e-02,1.899e+00
4.610e-02,1.803e+00
4.663e-02,1.712e+00
4.717e-02,1.625e+00
4.770e-02,1.543e+00
4.823e-02,1.464e+00
4.876e-02,1.390e+00
4.930e-02,1.319e+00
4.983e-02,1.252e+00
5.036e-02,1.188e+00
5.090e-02,1.127e+00
5.143e-02,1.069e+00
5.196e-02,1.014e+00
5.250e-02,9.619e-01
5.303e-02,9.124e-01
5.356e-02,8.654e-01
5.409e-02,8.207e-01
5.463e-02,7.783e-01
5.516e-02,7.380e-01
5.569e-02,6.998e-01
5.623e-02,6.635e-01
5.676e-02,6.290e-01
5.729e-02,5.963e-01
5.783e-02,5.652e-01
5.836e-02,5.358e-01
5.889e-02,5.078e-01
5.942e-02,4.812e-01
5.996e-02,4.561e-01
6.049e-02,4.322e-01
6.102e-02,4.095e-01
6.156e-02,3.880e-01
6.209e-02,3.676e-01
6.262e-02,3.483e-01
6.315e-02,3.299e-01
6.369e-02,3.125e-01
6.422e-02,2.960e-01
6.475e-02,2.804e-01
6.529e-02,2.656e-01
6.582e-02,2.515e-01
6.635e-02,2.382e-01
6.689e-02,2.255e-01
6.742e-02,2.135e-01
6.795e-02,2.022e-01
6.848e-02,1.914e-01
6.902e-02,1.812e-01
6.955e-02,1.716e-01
7.008e-02,1.624e-01
7.062e-02,1.537e-01
7.115e-02,1.455e-01
7.168e-02,1.377e-01
7.221e-02,1.303e-01
7.275e-02,1.233e-01
7.328e-02,1.167e-01
7.381e-02,1.104e-01
7.435e-02,1.045e-01
7.488e-02,9.885e-02
7.541e-02,9.353e-02
7.595e-02,8.848e-02
7.648e-02,8.370e-02
7.701e-02,7.917e-02
7.754e-02,7.489e-02
7.808e-02,7.083e-02
7.861e-02,6.699e-02
7.914e-02,6.336e-02
7.968e-02,5.992e-02
8.021e-02,5.666e-02
8.074e-02,5.358e-02
8.127e-02,5.066e-02
8.181e-02,4.790e-02
8.234e-02,4.529e-02
8.287e-02,4.281e-02
8.341e-02,4.047e-02
8.394e-02,3.826e-02
8.447e-02,3.617e-02
8.501e-02,3.418e-02
8.554e-02,3.231e-02
8.607e-02,3.054e-02
8.660e-02,2.886e-02
8.714e-02,2.727e-02
8.767e-02,2.577e-02
8.820e-02,2.435e-02
8.874e-02,2.301e-02
8.927e-02,2.174e-02
8.980e-02,2.054e-02
9.034e-02,1.941e-02
9.087e-02,1.833e-02
9.140e-02,1.732e-02
9.193e-02,1.636e-02
9.247e-02,1.545e-02
9.300e-02,1.459e-02
9.353e-02,1.378e-02
9.407e-02,1.302e-02
9.460e-02,1.229e-02
9.513e-02,1.161e-02
9.566e-02,1.096e-02
9.620e-02,1.035e-02
9.673e-02,9.774e-03
9.726e-02,9.228e-03
9.780e-02,8.712e-03
9.833e-02,8.225e-03
9.886e-02,7.765e-03
9.940e-02,7.330e-03
9.993e-02,6.919e-03
1.005e-01,6.531e-03
1.010e-01,6.164e-03
1.015e-01,5.818e-03
1.021e-01,5.490e-03
1.026e-01,5.181e-03
1.031e-01,4.890e-03
1.037e-01,4.614e-03
1.042e-01,4.354e-03
1.047e-01,4.108e-03
1.053e-01,3.876e-03
1.058e-01,3.657e-03
1.063e-01,3.450e-03


==> anc/03_results/moderate_zap/beta/0_004.csv <==
transmittance,probability_density
4.516e-04,1.347e+01
1.355e-03,2.050e+01
2.258e-03,2.424e+01
3.161e-03,2.660e+01
4.064e-03,2.814e+01
4.967e-03,2.912e+01
5.870e-03,2.970e+01
6.773e-03,2.999e+01
7.676e-03,3.004e+01
8.579e-03,2.991e+01
9.483e-03,2.964e+01
1.039e-02,2.926e+01
1.129e-02,2.878e+01
1.219e-02,2.823e+01
1.309e-02,2.763e+01
1.400e-02,2.698e+01
1.490e-02,2.630e+01
1.580e-02,2.560e+01
1.671e-02,2.488e+01
1.761e-02,2.415e+01
1.851e-02,2.341e+01
1.942e-02,2.267e+01
2.032e-02,2.193e+01
2.122e-02,2.119e+01
2.213e-02,2.047e+01
2.303e-02,1.975e+01
2.393e-02,1.905e+01
2.484e-02,1.835e+01
2.574e-02,1.768e+01
2.664e-02,1.701e+01
2.754e-02,1.637e+01
2.845e-02,1.574e+01
2.935e-02,1.512e+01
3.025e-02,1.453e+01
3.116e-02,1.395e+01
3.206e-02,1.339e+01
3.296e-02,1.285e+01
3.387e-02,1.232e+01
3.477e-02,1.181e+01
3.567e-02,1.132e+01
3.658e-02,1.085e+01
3.748e-02,1.039e+01
3.838e-02,9.947e+00
3.928e-02,9.522e+00
4.019e-02,9.112e+00
4.109e-02,8.718e+00
4.199e-02,8.338e+00
4.290e-02,7.973e+00
4.380e-02,7.622e+00
4.470e-02,7.285e+00
4.561e-02,6.961e+00
4.651e-02,6.650e+00
4.741e-02,6.352e+00
4.832e-02,6.066e+00
4.922e-02,5.791e+00
5.012e-02,5.528e+00
5.103e-02,5.276e+00
5.193e-02,5.034e+00
5.283e-02,4.803e+00
5.373e-02,4.581e+00
5.464e-02,4.369e+00
5.554e-02,4.166e+00
5.644e-02,3.972e+00
5.735e-02,3.786e+00
5.825e-02,3.608e+00
5.915e-02,3.438e+00
6.006e-02,3.276e+00
6.096e-02,3.121e+00
6.186e-02,2.973e+00
6.277e-02,2.831e+00
6.367e-02,2.696e+00
6.457e-02,2.567e+00
6.547e-02,2.443e+00
6.638e-02,2.325e+00
6.728e-02,2.213e+00
6.818e-02,2.106e+00
6.909e-02,2.004e+00
6.999e-02,1.906e+00
7.089e-02,1.813e+00
7.180e-02,1.725e+00
7.270e-02,1.640e+00
7.360e-02,1.559e+00
7.451e-02,1.483e+00
7.541e-02,1.409e+00
7.631e-02,1.340e+00
7.722e-02,1.273e+00
7.812e-02,1.210e+00
7.902e-02,1.150e+00
7.992e-02,1.092e+00
8.083e-02,1.038e+00
8.173e-02,9.857e-01
8.263e-02,9.362e-01
8.354e-02,8.891e-01
8.444e-02,8.443e-01
8.534e-02,8.017e-01
8.625e-02,7.611e-01
8.715e-02,7.225e-01
8.805e-02,6.858e-01
8.896e-02,6.509e-01
8.986e-02,6.177e-01
9.076e-02,5.861e-01
9.166e-02,5.561e-01
9.257e-02,5.276e-01
9.347e-02,5.005e-01
9.437e-02,4.747e-01
9.528e-02,4.503e-01
9.618e-02,4.270e-01
9.708e-02,4.049e-01
9.799e-02,3.839e-01
9.889e-02,3.640e-01
9.979e-02,3.451e-01
1.007e-01,3.271e-01
1.016e-01,3.100e-01
1.025e-01,2.938e-01
1.034e-01,2.784e-01
1.043e-01,2.638e-01
1.052e-01,2.500e-01
1.061e-01,2.368e-01
1.070e-01,2.244e-01
1.079e-01,2.125e-01
1.088e-01,2.013e-01
1.097e-01,1.906e-01
1.106e-01,1.805e-01
1.115e-01,1.709e-01
1.124e-01,1.618e-01
1.133e-01,1.532e-01
1.142e-01,1.450e-01
1.151e-01,1.373e-01
1.160e-01,1.299e-01
1.170e-01,1.230e-01
1.179e-01,1.164e-01
1.188e-01,1.101e-01
1.197e-01,1.042e-01
1.206e-01,9.857e-02
1.215e-01,9.325e-02
1.224e-01,8.821e-02
1.233e-01,8.343e-02
1.242e-01,7.890e-02
1.251e-01,7.462e-02
1.260e-01,7.056e-02
1.269e-01,6.671e-02
1.278e-01,6.307e-02
1.287e-01,5.963e-02
1.296e-01,5.637e-02
1.305e-01,5.328e-02
1.314e-01,5.035e-02
1.323e-01,4.759e-02
1.332e-01,4.497e-02
1.341e-01,4.249e-02
1.350e-01,4.015e-02
1.359e-01,3.793e-02
1.368e-01,3.583e-02
1.377e-01,3.384e-02
1.386e-01,3.197e-02
1.395e-01,3.019e-02
1.404e-01,2.851e-02
1.413e-01,2.692e-02
1.422e-01,2.542e-02
1.431e-01,2.400e-02
1.440e-01,2.266e-02
1.449e-01,2.139e-02
1.459e-01,2.019e-02
1.468e-01,1.905e-02
1.477e-01,1.798e-02
1.486e-01,1.697e-02
1.495e-01,1.601e-02
1.504e-01,1.511e-02
1.513e-01,1.425e-02
1.522e-01,1.345e-02
1.531e-01,1.268e-02
1.540e-01,1.196e-02
1.549e-01,1.128e-02
1.558e-01,1.064e-02
1.567e-01,1.004e-02
1.576e-01,9.463e-03
1.585e-01,8.922e-03
1.594e-01,8.411e-03
1.603e-01,7.929e-03
1.612e-01,7.474e-03
1.621e-01,7.045e-03
1.630e-01,6.640e-03
1.639e-01,6.257e-03
1.648e-01,5.896e-03
1.657e-01,5.556e-03
1.666e-01,5.235e-03
1.675e-01,4.931e-03
1.684e-01,4.646e-03
1.693e-01,4.376e-03
1.702e-01,4.122e-03
1.711e-01,3.882e-03
1.720e-01,3.655e-03
1.729e-01,3.442e-03
1.738e-01,3.241e-03
1.747e-01,3.051e-03
1.757e-01,2.873e-03
1.766e-01,2.704e-03
1.775e-01,2.545e-03
1.784e-01,2.396e-03
1.793e-01,2.255e-03
1.802e-01,2.122e-03


==> anc/03_results/moderate_zap/beta/0_005.csv <==
transmittance,probability_density
6.564e-04,7.662e+00
1.969e-03,1.219e+01
3.282e-03,1.473e+01
4.595e-03,1.641e+01
5.908e-03,1.757e+01
7.221e-03,1.836e+01
8.534e-03,1.890e+01
9.846e-03,1.922e+01
1.116e-02,1.939e+01
1.247e-02,1.944e+01
1.378e-02,1.938e+01
1.510e-02,1.923e+01
1.641e-02,1.902e+01
1.772e-02,1.876e+01
1.904e-02,1.844e+01
2.035e-02,1.810e+01
2.166e-02,1.772e+01
2.297e-02,1.732e+01
2.429e-02,1.690e+01
2.560e-02,1.647e+01
2.691e-02,1.603e+01
2.823e-02,1.558e+01
2.954e-02,1.513e+01
3.085e-02,1.468e+01
3.216e-02,1.422e+01
3.348e-02,1.377e+01
3.479e-02,1.333e+01
3.610e-02,1.288e+01
3.742e-02,1.245e+01
3.873e-02,1.202e+01
4.004e-02,1.160e+01
4.135e-02,1.119e+01
4.267e-02,1.078e+01
4.398e-02,1.039e+01
4.529e-02,1.000e+01
4.661e-02,9.628e+00
4.792e-02,9.262e+00
4.923e-02,8.907e+00
5.054e-02,8.562e+00
5.186e-02,8.227e+00
5.317e-02,7.903e+00
5.448e-02,7.588e+00
5.580e-02,7.284e+00
5.711e-02,6.989e+00
5.842e-02,6.704e+00
5.973e-02,6.429e+00
6.105e-02,6.163e+00
6.236e-02,5.907e+00
6.367e-02,5.659e+00
6.499e-02,5.421e+00
6.630e-02,5.191e+00
6.761e-02,4.969e+00
6.892e-02,4.756e+00
7.024e-02,4.551e+00
7.155e-02,4.354e+00
7.286e-02,4.164e+00
7.418e-02,3.982e+00
7.549e-02,3.807e+00
7.680e-02,3.638e+00
7.811e-02,3.477e+00
7.943e-02,3.322e+00
8.074e-02,3.173e+00
8.205e-02,3.030e+00
8.337e-02,2.893e+00
8.468e-02,2.762e+00
8.599e-02,2.636e+00
8.730e-02,2.515e+00
8.862e-02,2.400e+00
8.993e-02,2.289e+00
9.124e-02,2.184e+00
9.256e-02,2.082e+00
9.387e-02,1.985e+00
9.518e-02,1.892e+00
9.649e-02,1.804e+00
9.781e-02,1.719e+00
9.912e-02,1.638e+00
1.004e-01,1.560e+00
1.017e-01,1.486e+00
1.031e-01,1.415e+00
1.044e-01,1.347e+00
1.057e-01,1.283e+00
1.070e-01,1.221e+00
1.083e-01,1.162e+00
1.096e-01,1.106e+00
1.109e-01,1.052e+00
1.122e-01,1.001e+00
1.136e-01,9.522e-01
1.149e-01,9.056e-01
1.162e-01,8.611e-01
1.175e-01,8.187e-01
1.188e-01,7.783e-01
1.201e-01,7.398e-01
1.214e-01,7.031e-01
1.228e-01,6.681e-01
1.241e-01,6.347e-01
1.254e-01,6.030e-01
1.267e-01,5.728e-01
1.280e-01,5.440e-01
1.293e-01,5.165e-01
1.306e-01,4.904e-01
1.319e-01,4.656e-01
1.333e-01,4.419e-01
1.346e-01,4.195e-01
1.359e-01,3.980e-01
1.372e-01,3.777e-01
1.385e-01,3.583e-01
1.398e-01,3.399e-01
1.411e-01,3.224e-01
1.424e-01,3.057e-01
1.438e-01,2.899e-01
1.451e-01,2.749e-01
1.464e-01,2.606e-01
1.477e-01,2.470e-01
1.490e-01,2.341e-01
1.503e-01,2.218e-01
1.516e-01,2.102e-01
1.529e-01,1.991e-01
1.543e-01,1.886e-01
1.556e-01,1.787e-01
1.569e-01,1.692e-01
1.582e-01,1.602e-01
1.595e-01,1.517e-01
1.608e-01,1.436e-01
1.621e-01,1.359e-01
1.634e-01,1.287e-01
1.648e-01,1.218e-01
1.661e-01,1.152e-01
1.674e-01,1.090e-01
1.687e-01,1.031e-01
1.700e-01,9.754e-02
1.713e-01,9.225e-02
1.726e-01,8.724e-02
1.740e-01,8.249e-02
1.753e-01,7.799e-02
1.766e-01,7.372e-02
1.779e-01,6.968e-02
1.792e-01,6.585e-02
1.805e-01,6.223e-02
1.818e-01,5.880e-02
1.831e-01,5.555e-02
1.845e-01,5.247e-02
1.858e-01,4.956e-02
1.871e-01,4.681e-02
1.884e-01,4.420e-02
1.897e-01,4.173e-02
1.910e-01,3.940e-02
1.923e-01,3.719e-02
1.936e-01,3.510e-02
1.950e-01,3.312e-02
1.963e-01,3.125e-02
1.976e-01,2.949e-02
1.989e-01,2.782e-02
2.002e-01,2.624e-02
2.015e-01,2.475e-02
2.028e-01,2.334e-02
2.041e-01,2.201e-02
2.055e-01,2.075e-02
2.068e-01,1.956e-02
2.081e-01,1.843e-02
2.094e-01,1.737e-02
2.107e-01,1.637e-02
2.120e-01,1.543e-02
2.133e-01,1.453e-02
2.147e-01,1.369e-02
2.160e-01,1.289e-02
2.173e-01,1.214e-02
2.186e-01,1.143e-02
2.199e-01,1.077e-02
2.212e-01,1.014e-02
2.225e-01,9.541e-03
2.238e-01,8.980e-03
2.252e-01,8.450e-03
2.265e-01,7.952e-03
2.278e-01,7.481e-03
2.291e-01,7.038e-03
2.304e-01,6.620e-03
2.317e-01,6.226e-03
2.330e-01,5.854e-03
2.343e-01,5.505e-03
2.357e-01,5.175e-03
2.370e-01,4.865e-03
2.383e-01,4.572e-03
2.396e-01,4.297e-03
2.409e-01,4.038e-03
2.422e-01,3.794e-03
2.435e-01,3.564e-03
2.448e-01,3.348e-03
2.462e-01,3.144e-03
2.475e-01,2.952e-03
2.488e-01,2.772e-03
2.501e-01,2.603e-03
2.514e-01,2.443e-03
2.527e-01,2.293e-03
2.540e-01,2.152e-03
2.553e-01,2.019e-03
2.567e-01,1.895e-03
2.580e-01,1.777e-03
2.593e-01,1.667e-03
2.606e-01,1.564e-03
2.619e-01,1.466e-03


==> anc/03_results/moderate_zap/beta/0_006.csv <==
transmittance,probability_density
8.833e-04,4.543e+00
2.650e-03,7.605e+00
4.417e-03,9.425e+00
6.183e-03,1.068e+01
7.950e-03,1.159e+01
9.716e-03,1.226e+01
1.148e-02,1.274e+01
1.325e-02,1.307e+01
1.502e-02,1.330e+01
1.678e-02,1.343e+01
1.855e-02,1.348e+01
2.032e-02,1.347e+01
2.208e-02,1.340e+01
2.385e-02,1.329e+01
2.562e-02,1.314e+01
2.738e-02,1.297e+01
2.915e-02,1.276e+01
3.092e-02,1.254e+01
3.268e-02,1.229e+01
3.445e-02,1.204e+01
3.622e-02,1.177e+01
3.798e-02,1.149e+01
3.975e-02,1.120e+01
4.152e-02,1.091e+01
4.328e-02,1.062e+01
4.505e-02,1.033e+01
4.681e-02,1.003e+01
4.858e-02,9.736e+00
5.035e-02,9.442e+00
5.211e-02,9.151e+00
5.388e-02,8.862e+00
5.565e-02,8.578e+00
5.741e-02,8.297e+00
5.918e-02,8.021e+00
6.095e-02,7.749e+00
6.271e-02,7.483e+00
6.448e-02,7.223e+00
6.625e-02,6.968e+00
6.801e-02,6.719e+00
6.978e-02,6.477e+00
7.155e-02,6.240e+00
7.331e-02,6.010e+00
7.508e-02,5.785e+00
7.685e-02,5.567e+00
7.861e-02,5.356e+00
8.038e-02,5.150e+00
8.215e-02,4.951e+00
8.391e-02,4.758e+00
8.568e-02,4.571e+00
8.745e-02,4.389e+00
8.921e-02,4.214e+00
9.098e-02,4.045e+00
9.275e-02,3.881e+00
9.451e-02,3.723e+00
9.628e-02,3.570e+00
9.805e-02,3.422e+00
9.981e-02,3.280e+00
1.016e-01,3.143e+00
1.033e-01,3.011e+00
1.051e-01,2.884e+00
1.069e-01,2.761e+00
1.086e-01,2.643e+00
1.104e-01,2.529e+00
1.122e-01,2.420e+00
1.139e-01,2.315e+00
1.157e-01,2.214e+00
1.175e-01,2.117e+00
1.192e-01,2.023e+00
1.210e-01,1.934e+00
1.228e-01,1.848e+00
1.245e-01,1.765e+00
1.263e-01,1.686e+00
1.281e-01,1.610e+00
1.298e-01,1.537e+00
1.316e-01,1.467e+00
1.334e-01,1.400e+00
1.351e-01,1.336e+00
1.369e-01,1.274e+00
1.387e-01,1.215e+00
1.404e-01,1.159e+00
1.422e-01,1.105e+00
1.440e-01,1.053e+00
1.457e-01,1.004e+00
1.475e-01,9.564e-01
1.493e-01,9.112e-01
1.510e-01,8.679e-01
1.528e-01,8.265e-01
1.546e-01,7.869e-01
1.563e-01,7.492e-01
1.581e-01,7.130e-01
1.599e-01,6.786e-01
1.616e-01,6.456e-01
1.634e-01,6.142e-01
1.652e-01,5.842e-01
1.669e-01,5.555e-01
1.687e-01,5.282e-01
1.705e-01,5.021e-01
1.722e-01,4.772e-01
1.740e-01,4.535e-01
1.758e-01,4.309e-01
1.775e-01,4.093e-01
1.793e-01,3.888e-01
1.811e-01,3.692e-01
1.828e-01,3.505e-01
1.846e-01,3.328e-01
1.864e-01,3.158e-01
1.881e-01,2.997e-01
1.899e-01,2.844e-01
1.917e-01,2.698e-01
1.934e-01,2.559e-01
1.952e-01,2.427e-01
1.970e-01,2.301e-01
1.987e-01,2.182e-01
2.005e-01,2.068e-01
2.023e-01,1.960e-01
2.040e-01,1.857e-01
2.058e-01,1.759e-01
2.076e-01,1.666e-01
2.093e-01,1.578e-01
2.111e-01,1.494e-01
2.129e-01,1.415e-01
2.146e-01,1.339e-01
2.164e-01,1.268e-01
2.182e-01,1.199e-01
2.199e-01,1.135e-01
2.217e-01,1.074e-01
2.235e-01,1.015e-01
2.252e-01,9.601e-02
2.270e-01,9.078e-02
2.288e-01,8.582e-02
2.305e-01,8.111e-02
2.323e-01,7.665e-02
2.341e-01,7.242e-02
2.358e-01,6.842e-02
2.376e-01,6.462e-02
2.394e-01,6.103e-02
2.411e-01,5.762e-02
2.429e-01,5.440e-02
2.447e-01,5.135e-02
2.464e-01,4.846e-02
2.482e-01,4.572e-02
2.500e-01,4.313e-02
2.517e-01,4.069e-02
2.535e-01,3.837e-02
2.553e-01,3.618e-02
2.570e-01,3.411e-02
2.588e-01,3.215e-02
2.606e-01,3.030e-02
2.623e-01,2.855e-02
2.641e-01,2.690e-02
2.659e-01,2.533e-02
2.676e-01,2.386e-02
2.694e-01,2.247e-02
2.712e-01,2.115e-02
2.729e-01,1.991e-02
2.747e-01,1.874e-02
2.765e-01,1.763e-02
2.782e-01,1.659e-02
2.800e-01,1.560e-02
2.818e-01,1.467e-02
2.835e-01,1.379e-02
2.853e-01,1.297e-02
2.871e-01,1.219e-02
2.888e-01,1.146e-02
2.906e-01,1.076e-02
2.924e-01,1.011e-02
2.941e-01,9.497e-03
2.959e-01,8.918e-03
2.977e-01,8.373e-03
2.994e-01,7.860e-03
3.012e-01,7.377e-03
3.030e-01,6.923e-03
3.047e-01,6.495e-03
3.065e-01,6.093e-03
3.083e-01,5.714e-03
3.100e-01,5.358e-03
3.118e-01,5.023e-03
3.136e-01,4.708e-03
3.153e-01,4.412e-03
3.171e-01,4.134e-03
3.189e-01,3.873e-03
3.206e-01,3.627e-03
3.224e-01,3.397e-03
3.242e-01,3.180e-03
3.259e-01,2.977e-03
3.277e-01,2.786e-03
3.295e-01,2.607e-03
3.312e-01,2.439e-03
3.330e-01,2.281e-03
3.348e-01,2.133e-03
3.365e-01,1.994e-03
3.383e-01,1.864e-03
3.401e-01,1.742e-03
3.418e-01,1.628e-03
3.436e-01,1.521e-03
3.454e-01,1.420e-03
3.471e-01,1.326e-03
3.489e-01,1.238e-03
3.507e-01,1.156e-03
3.524e-01,1.079e-03


==> anc/03_results/moderate_zap/beta/0_007.csv <==
transmittance,probability_density
1.118e-03,2.722e+00
3.355e-03,4.827e+00
5.592e-03,6.156e+00
7.829e-03,7.118e+00
1.007e-02,7.847e+00
1.230e-02,8.407e+00
1.454e-02,8.838e+00
1.678e-02,9.167e+00
1.901e-02,9.411e+00
2.125e-02,9.586e+00
2.349e-02,9.702e+00
2.572e-02,9.769e+00
2.796e-02,9.793e+00
3.020e-02,9.781e+00
3.243e-02,9.738e+00
3.467e-02,9.669e+00
3.691e-02,9.576e+00
3.914e-02,9.464e+00
4.138e-02,9.335e+00
4.362e-02,9.192e+00
4.586e-02,9.036e+00
4.809e-02,8.871e+00
5.033e-02,8.697e+00
5.257e-02,8.516e+00
5.480e-02,8.329e+00
5.704e-02,8.138e+00
5.928e-02,7.944e+00
6.151e-02,7.747e+00
6.375e-02,7.549e+00
6.599e-02,7.350e+00
6.822e-02,7.151e+00
7.046e-02,6.952e+00
7.270e-02,6.754e+00
7.493e-02,6.558e+00
7.717e-02,6.363e+00
7.941e-02,6.171e+00
8.165e-02,5.981e+00
8.388e-02,5.794e+00
8.612e-02,5.609e+00
8.836e-02,5.428e+00
9.059e-02,5.251e+00
9.283e-02,5.076e+00
9.507e-02,4.906e+00
9.730e-02,4.739e+00
9.954e-02,4.576e+00
1.018e-01,4.416e+00
1.040e-01,4.261e+00
1.063e-01,4.110e+00
1.085e-01,3.962e+00
1.107e-01,3.818e+00
1.130e-01,3.679e+00
1.152e-01,3.543e+00
1.174e-01,3.411e+00
1.197e-01,3.283e+00
1.219e-01,3.158e+00
1.241e-01,3.038e+00
1.264e-01,2.921e+00
1.286e-01,2.808e+00
1.309e-01,2.698e+00
1.331e-01,2.592e+00
1.353e-01,2.489e+00
1.376e-01,2.390e+00
1.398e-01,2.294e+00
1.420e-01,2.202e+00
1.443e-01,2.112e+00
1.465e-01,2.026e+00
1.488e-01,1.942e+00
1.510e-01,1.862e+00
1.532e-01,1.784e+00
1.555e-01,1.710e+00
1.577e-01,1.637e+00
1.599e-01,1.568e+00
1.622e-01,1.501e+00
1.644e-01,1.437e+00
1.666e-01,1.375e+00
1.689e-01,1.315e+00
1.711e-01,1.258e+00
1.734e-01,1.203e+00
1.756e-01,1.150e+00
1.778e-01,1.099e+00
1.801e-01,1.050e+00
1.823e-01,1.004e+00
1.845e-01,9.586e-01
1.868e-01,9.153e-01
1.890e-01,8.739e-01
1.913e-01,8.341e-01
1.935e-01,7.960e-01
1.957e-01,7.594e-01
1.980e-01,7.243e-01
2.002e-01,6.907e-01
2.024e-01,6.586e-01
2.047e-01,6.278e-01
2.069e-01,5.983e-01
2.091e-01,5.700e-01
2.114e-01,5.430e-01
2.136e-01,5.171e-01
2.159e-01,4.924e-01
2.181e-01,4.688e-01
2.203e-01,4.461e-01
2.226e-01,4.245e-01
2.248e-01,4.039e-01
2.270e-01,3.841e-01
2.293e-01,3.653e-01
2.315e-01,3.473e-01
2.338e-01,3.301e-01
2.360e-01,3.137e-01
2.382e-01,2.981e-01
2.405e-01,2.831e-01
2.427e-01,2.689e-01
2.449e-01,2.553e-01
2.472e-01,2.424e-01
2.494e-01,2.300e-01
2.516e-01,2.183e-01
2.539e-01,2.071e-01
2.561e-01,1.964e-01
2.584e-01,1.863e-01
2.606e-01,1.766e-01
2.628e-01,1.674e-01
2.651e-01,1.586e-01
2.673e-01,1.503e-01
2.695e-01,1.423e-01
2.718e-01,1.348e-01
2.740e-01,1.276e-01
2.763e-01,1.208e-01
2.785e-01,1.144e-01
2.807e-01,1.082e-01
2.830e-01,1.024e-01
2.852e-01,9.681e-02
2.874e-01,9.154e-02
2.897e-01,8.653e-02
2.919e-01,8.179e-02
2.941e-01,7.728e-02
2.964e-01,7.301e-02
2.986e-01,6.896e-02
3.009e-01,6.512e-02
3.031e-01,6.148e-02
3.053e-01,5.802e-02
3.076e-01,5.475e-02
3.098e-01,5.166e-02
3.120e-01,4.872e-02
3.143e-01,4.594e-02
3.165e-01,4.332e-02
3.188e-01,4.083e-02
3.210e-01,3.847e-02
3.232e-01,3.624e-02
3.255e-01,3.414e-02
3.277e-01,3.215e-02
3.299e-01,3.026e-02
3.322e-01,2.848e-02
3.344e-01,2.680e-02
3.366e-01,2.521e-02
3.389e-01,2.371e-02
3.411e-01,2.230e-02
3.434e-01,2.096e-02
3.456e-01,1.970e-02
3.478e-01,1.851e-02
3.501e-01,1.739e-02
3.523e-01,1.633e-02
3.545e-01,1.533e-02
3.568e-01,1.439e-02
3.590e-01,1.350e-02
3.613e-01,1.267e-02
3.635e-01,1.188e-02
3.657e-01,1.114e-02
3.680e-01,1.045e-02
3.702e-01,9.789e-03
3.724e-01,9.172e-03
3.747e-01,8.591e-03
3.769e-01,8.045e-03
3.791e-01,7.532e-03
3.814e-01,7.049e-03
3.836e-01,6.596e-03
3.859e-01,6.170e-03
3.881e-01,5.770e-03
3.903e-01,5.395e-03
3.926e-01,5.042e-03
3.948e-01,4.711e-03
3.970e-01,4.401e-03
3.993e-01,4.110e-03
4.015e-01,3.837e-03
4.038e-01,3.581e-03
4.060e-01,3.342e-03
4.082e-01,3.117e-03
4.105e-01,2.907e-03
4.127e-01,2.710e-03
4.149e-01,2.526e-03
4.172e-01,2.353e-03
4.194e-01,2.192e-03
4.216e-01,2.041e-03
4.239e-01,1.900e-03
4.261e-01,1.768e-03
4.284e-01,1.645e-03
4.306e-01,1.529e-03
4.328e-01,1.422e-03
4.351e-01,1.322e-03
4.373e-01,1.228e-03
4.395e-01,1.140e-03
4.418e-01,1.059e-03
4.440e-01,9.830e-04
4.463e-01,9.121e-04


==> anc/03_results/moderate_zap/beta/0_008.csv <==
transmittance,probability_density
1.321e-03,1.724e+00
3.962e-03,3.237e+00
6.603e-03,4.247e+00
9.244e-03,5.010e+00
1.188e-02,5.610e+00
1.453e-02,6.090e+00
1.717e-02,6.477e+00
1.981e-02,6.787e+00
2.245e-02,7.034e+00
2.509e-02,7.228e+00
2.773e-02,7.376e+00
3.037e-02,7.485e+00
3.301e-02,7.559e+00
3.565e-02,7.603e+00
3.830e-02,7.621e+00
4.094e-02,7.616e+00
4.358e-02,7.591e+00
4.622e-02,7.548e+00
4.886e-02,7.490e+00
5.150e-02,7.417e+00
5.414e-02,7.333e+00
5.678e-02,7.239e+00
5.942e-02,7.135e+00
6.207e-02,7.024e+00
6.471e-02,6.906e+00
6.735e-02,6.782e+00
6.999e-02,6.653e+00
7.263e-02,6.521e+00
7.527e-02,6.385e+00
7.791e-02,6.246e+00
8.055e-02,6.106e+00
8.319e-02,5.964e+00
8.584e-02,5.821e+00
8.848e-02,5.677e+00
9.112e-02,5.533e+00
9.376e-02,5.389e+00
9.640e-02,5.246e+00
9.904e-02,5.104e+00
1.017e-01,4.963e+00
1.043e-01,4.823e+00
1.070e-01,4.684e+00
1.096e-01,4.548e+00
1.122e-01,4.413e+00
1.149e-01,4.280e+00
1.175e-01,4.149e+00
1.202e-01,4.021e+00
1.228e-01,3.894e+00
1.255e-01,3.770e+00
1.281e-01,3.649e+00
1.307e-01,3.530e+00
1.334e-01,3.414e+00
1.360e-01,3.300e+00
1.387e-01,3.189e+00
1.413e-01,3.080e+00
1.439e-01,2.974e+00
1.466e-01,2.871e+00
1.492e-01,2.770e+00
1.519e-01,2.672e+00
1.545e-01,2.577e+00
1.571e-01,2.484e+00
1.598e-01,2.394e+00
1.624e-01,2.306e+00
1.651e-01,2.221e+00
1.677e-01,2.139e+00
1.704e-01,2.058e+00
1.730e-01,1.981e+00
1.756e-01,1.905e+00
1.783e-01,1.832e+00
1.809e-01,1.761e+00
1.836e-01,1.693e+00
1.862e-01,1.626e+00
1.888e-01,1.562e+00
1.915e-01,1.500e+00
1.941e-01,1.440e+00
1.968e-01,1.382e+00
1.994e-01,1.326e+00
2.020e-01,1.272e+00
2.047e-01,1.220e+00
2.073e-01,1.170e+00
2.100e-01,1.121e+00
2.126e-01,1.074e+00
2.152e-01,1.029e+00
2.179e-01,9.856e-01
2.205e-01,9.436e-01
2.232e-01,9.033e-01
2.258e-01,8.644e-01
2.285e-01,8.270e-01
2.311e-01,7.910e-01
2.337e-01,7.563e-01
2.364e-01,7.230e-01
2.390e-01,6.910e-01
2.417e-01,6.603e-01
2.443e-01,6.307e-01
2.469e-01,6.023e-01
2.496e-01,5.751e-01
2.522e-01,5.489e-01
2.549e-01,5.238e-01
2.575e-01,4.998e-01
2.601e-01,4.767e-01
2.628e-01,4.545e-01
2.654e-01,4.333e-01
2.681e-01,4.130e-01
2.707e-01,3.935e-01
2.734e-01,3.748e-01
2.760e-01,3.569e-01
2.786e-01,3.398e-01
2.813e-01,3.235e-01
2.839e-01,3.078e-01
2.866e-01,2.928e-01
2.892e-01,2.785e-01
2.918e-01,2.648e-01
2.945e-01,2.518e-01
2.971e-01,2.393e-01
2.998e-01,2.273e-01
3.024e-01,2.159e-01
3.050e-01,2.051e-01
3.077e-01,1.947e-01
3.103e-01,1.848e-01
3.130e-01,1.753e-01
3.156e-01,1.663e-01
3.183e-01,1.577e-01
3.209e-01,1.496e-01
3.235e-01,1.418e-01
3.262e-01,1.343e-01
3.288e-01,1.273e-01
3.315e-01,1.205e-01
3.341e-01,1.141e-01
3.367e-01,1.080e-01
3.394e-01,1.022e-01
3.420e-01,9.671e-02
3.447e-01,9.146e-02
3.473e-01,8.648e-02
3.499e-01,8.175e-02
3.526e-01,7.725e-02
3.552e-01,7.298e-02
3.579e-01,6.893e-02
3.605e-01,6.508e-02
3.632e-01,6.143e-02
3.658e-01,5.797e-02
3.684e-01,5.468e-02
3.711e-01,5.157e-02
3.737e-01,4.862e-02
3.764e-01,4.583e-02
3.790e-01,4.318e-02
3.816e-01,4.067e-02
3.843e-01,3.830e-02
3.869e-01,3.605e-02
3.896e-01,3.393e-02
3.922e-01,3.192e-02
3.948e-01,3.002e-02
3.975e-01,2.823e-02
4.001e-01,2.653e-02
4.028e-01,2.493e-02
4.054e-01,2.342e-02
4.080e-01,2.199e-02
4.107e-01,2.064e-02
4.133e-01,1.937e-02
4.160e-01,1.817e-02
4.186e-01,1.704e-02
4.213e-01,1.597e-02
4.239e-01,1.497e-02
4.265e-01,1.403e-02
4.292e-01,1.313e-02
4.318e-01,1.230e-02
4.345e-01,1.151e-02
4.371e-01,1.077e-02
4.397e-01,1.007e-02
4.424e-01,9.413e-03
4.450e-01,8.797e-03
4.477e-01,8.218e-03
4.503e-01,7.675e-03
4.529e-01,7.164e-03
4.556e-01,6.686e-03
4.582e-01,6.237e-03
4.609e-01,5.815e-03
4.635e-01,5.421e-03
4.662e-01,5.051e-03
4.688e-01,4.704e-03
4.714e-01,4.380e-03
4.741e-01,4.076e-03
4.767e-01,3.792e-03
4.794e-01,3.526e-03
4.820e-01,3.278e-03
4.846e-01,3.046e-03
4.873e-01,2.829e-03
4.899e-01,2.626e-03
4.926e-01,2.437e-03
4.952e-01,2.261e-03
4.978e-01,2.096e-03
5.005e-01,1.943e-03
5.031e-01,1.800e-03
5.058e-01,1.667e-03
5.084e-01,1.543e-03
5.111e-01,1.427e-03
5.137e-01,1.320e-03
5.163e-01,1.220e-03
5.190e-01,1.127e-03
5.216e-01,1.041e-03
5.243e-01,9.607e-04
5.269e-01,8.864e-04


==> anc/03_results/moderate_zap/beta/0_009.csv <==
transmittance,probability_density
1.508e-03,1.065e+00
4.523e-03,2.133e+00
7.539e-03,2.891e+00
1.055e-02,3.487e+00
1.357e-02,3.975e+00
1.659e-02,4.380e+00
1.960e-02,4.719e+00
2.262e-02,5.003e+00
2.563e-02,5.241e+00
2.865e-02,5.439e+00
3.166e-02,5.603e+00
3.468e-02,5.735e+00
3.770e-02,5.841e+00
4.071e-02,5.922e+00
4.373e-02,5.982e+00
4.674e-02,6.023e+00
4.976e-02,6.046e+00
5.277e-02,6.054e+00
5.579e-02,6.048e+00
5.881e-02,6.030e+00
6.182e-02,6.000e+00
6.484e-02,5.960e+00
6.785e-02,5.912e+00
7.087e-02,5.855e+00
7.388e-02,5.791e+00
7.690e-02,5.721e+00
7.991e-02,5.645e+00
8.293e-02,5.564e+00
8.595e-02,5.479e+00
8.896e-02,5.390e+00
9.198e-02,5.297e+00
9.499e-02,5.202e+00
9.801e-02,5.104e+00
1.010e-01,5.005e+00
1.040e-01,4.904e+00
1.071e-01,4.801e+00
1.101e-01,4.698e+00
1.131e-01,4.593e+00
1.161e-01,4.489e+00
1.191e-01,4.384e+00
1.221e-01,4.279e+00
1.251e-01,4.175e+00
1.282e-01,4.071e+00
1.312e-01,3.967e+00
1.342e-01,3.864e+00
1.372e-01,3.762e+00
1.402e-01,3.661e+00
1.432e-01,3.561e+00
1.463e-01,3.463e+00
1.493e-01,3.365e+00
1.523e-01,3.269e+00
1.553e-01,3.174e+00
1.583e-01,3.081e+00
1.613e-01,2.990e+00
1.644e-01,2.900e+00
1.674e-01,2.811e+00
1.704e-01,2.725e+00
1.734e-01,2.640e+00
1.764e-01,2.557e+00
1.794e-01,2.475e+00
1.824e-01,2.395e+00
1.855e-01,2.317e+00
1.885e-01,2.241e+00
1.915e-01,2.167e+00
1.945e-01,2.094e+00
1.975e-01,2.023e+00
2.005e-01,1.954e+00
2.036e-01,1.887e+00
2.066e-01,1.821e+00
2.096e-01,1.758e+00
2.126e-01,1.695e+00
2.156e-01,1.635e+00
2.186e-01,1.576e+00
2.217e-01,1.519e+00
2.247e-01,1.464e+00
2.277e-01,1.410e+00
2.307e-01,1.357e+00
2.337e-01,1.307e+00
2.367e-01,1.257e+00
2.397e-01,1.210e+00
2.428e-01,1.163e+00
2.458e-01,1.119e+00
2.488e-01,1.075e+00
2.518e-01,1.033e+00
2.548e-01,9.925e-01
2.578e-01,9.532e-01
2.609e-01,9.151e-01
2.639e-01,8.783e-01
2.669e-01,8.428e-01
2.699e-01,8.085e-01
2.729e-01,7.753e-01
2.759e-01,7.433e-01
2.789e-01,7.124e-01
2.820e-01,6.826e-01
2.850e-01,6.539e-01
2.880e-01,6.262e-01
2.910e-01,5.994e-01
2.940e-01,5.737e-01
2.970e-01,5.489e-01
3.001e-01,5.251e-01
3.031e-01,5.021e-01
3.061e-01,4.800e-01
3.091e-01,4.587e-01
3.121e-01,4.383e-01
3.151e-01,4.186e-01
3.182e-01,3.997e-01
3.212e-01,3.815e-01
3.242e-01,3.641e-01
3.272e-01,3.474e-01
3.302e-01,3.313e-01
3.332e-01,3.159e-01
3.362e-01,3.011e-01
3.393e-01,2.869e-01
3.423e-01,2.733e-01
3.453e-01,2.603e-01
3.483e-01,2.478e-01
3.513e-01,2.358e-01
3.543e-01,2.244e-01
3.574e-01,2.134e-01
3.604e-01,2.029e-01
3.634e-01,1.929e-01
3.664e-01,1.833e-01
3.694e-01,1.741e-01
3.724e-01,1.653e-01
3.754e-01,1.570e-01
3.785e-01,1.490e-01
3.815e-01,1.413e-01
3.845e-01,1.341e-01
3.875e-01,1.271e-01
3.905e-01,1.205e-01
3.935e-01,1.141e-01
3.966e-01,1.081e-01
3.996e-01,1.024e-01
4.026e-01,9.690e-02
4.056e-01,9.169e-02
4.086e-01,8.673e-02
4.116e-01,8.201e-02
4.147e-01,7.752e-02
4.177e-01,7.325e-02
4.207e-01,6.919e-02
4.237e-01,6.533e-02
4.267e-01,6.166e-02
4.297e-01,5.818e-02
4.327e-01,5.488e-02
4.358e-01,5.175e-02
4.388e-01,4.877e-02
4.418e-01,4.595e-02
4.448e-01,4.328e-02
4.478e-01,4.074e-02
4.508e-01,3.834e-02
4.539e-01,3.607e-02
4.569e-01,3.392e-02
4.599e-01,3.188e-02
4.629e-01,2.996e-02
4.659e-01,2.814e-02
4.689e-01,2.641e-02
4.719e-01,2.479e-02
4.750e-01,2.325e-02
4.780e-01,2.180e-02
4.810e-01,2.044e-02
4.840e-01,1.915e-02
4.870e-01,1.793e-02
4.900e-01,1.678e-02
4.931e-01,1.570e-02
4.961e-01,1.469e-02
4.991e-01,1.373e-02
5.021e-01,1.283e-02
5.051e-01,1.198e-02
5.081e-01,1.118e-02
5.112e-01,1.044e-02
5.142e-01,9.733e-03
5.172e-01,9.073e-03
5.202e-01,8.453e-03
5.232e-01,7.872e-03
5.262e-01,7.328e-03
5.292e-01,6.817e-03
5.323e-01,6.339e-03
5.353e-01,5.891e-03
5.383e-01,5.473e-03
5.413e-01,5.081e-03
5.443e-01,4.714e-03
5.473e-01,4.372e-03
5.504e-01,4.053e-03
5.534e-01,3.754e-03
5.564e-01,3.476e-03
5.594e-01,3.216e-03
5.624e-01,2.975e-03
5.654e-01,2.749e-03
5.685e-01,2.540e-03
5.715e-01,2.344e-03
5.745e-01,2.163e-03
5.775e-01,1.994e-03
5.805e-01,1.838e-03
5.835e-01,1.692e-03
5.865e-01,1.557e-03
5.896e-01,1.432e-03
5.926e-01,1.316e-03
5.956e-01,1.209e-03
5.986e-01,1.110e-03
6.016e-01,1.018e-03


==> anc/03_results/moderate_zap/beta/0_01.csv <==
transmittance,probability_density
1.659e-03,6.664e-01
4.978e-03,1.427e+00
8.297e-03,1.998e+00
1.162e-02,2.467e+00
1.493e-02,2.863e+00
1.825e-02,3.202e+00
2.157e-02,3.496e+00
2.489e-02,3.751e+00
2.821e-02,3.972e+00
3.153e-02,4.163e+00
3.485e-02,4.328e+00
3.817e-02,4.470e+00
4.148e-02,4.590e+00
4.480e-02,4.692e+00
4.812e-02,4.776e+00
5.144e-02,4.844e+00
5.476e-02,4.898e+00
5.808e-02,4.938e+00
6.140e-02,4.967e+00
6.471e-02,4.984e+00
6.803e-02,4.992e+00
7.135e-02,4.990e+00
7.467e-02,4.980e+00
7.799e-02,4.963e+00
8.131e-02,4.938e+00
8.463e-02,4.906e+00
8.795e-02,4.869e+00
9.126e-02,4.827e+00
9.458e-02,4.780e+00
9.790e-02,4.728e+00
1.012e-01,4.673e+00
1.045e-01,4.614e+00
1.079e-01,4.551e+00
1.112e-01,4.486e+00
1.145e-01,4.419e+00
1.178e-01,4.349e+00
1.211e-01,4.277e+00
1.245e-01,4.204e+00
1.278e-01,4.129e+00
1.311e-01,4.053e+00
1.344e-01,3.976e+00
1.377e-01,3.898e+00
1.410e-01,3.819e+00
1.444e-01,3.740e+00
1.477e-01,3.661e+00
1.510e-01,3.581e+00
1.543e-01,3.502e+00
1.576e-01,3.422e+00
1.610e-01,3.343e+00
1.643e-01,3.264e+00
1.676e-01,3.186e+00
1.709e-01,3.108e+00
1.742e-01,3.031e+00
1.776e-01,2.954e+00
1.809e-01,2.878e+00
1.842e-01,2.803e+00
1.875e-01,2.729e+00
1.908e-01,2.656e+00
1.941e-01,2.584e+00
1.975e-01,2.513e+00
2.008e-01,2.442e+00
2.041e-01,2.373e+00
2.074e-01,2.305e+00
2.107e-01,2.239e+00
2.141e-01,2.173e+00
2.174e-01,2.109e+00
2.207e-01,2.045e+00
2.240e-01,1.983e+00
2.273e-01,1.922e+00
2.306e-01,1.863e+00
2.340e-01,1.805e+00
2.373e-01,1.748e+00
2.406e-01,1.692e+00
2.439e-01,1.637e+00
2.472e-01,1.584e+00
2.506e-01,1.532e+00
2.539e-01,1.481e+00
2.572e-01,1.432e+00
2.605e-01,1.383e+00
2.638e-01,1.336e+00
2.672e-01,1.290e+00
2.705e-01,1.245e+00
2.738e-01,1.202e+00
2.771e-01,1.159e+00
2.804e-01,1.118e+00
2.837e-01,1.078e+00
2.871e-01,1.039e+00
2.904e-01,1.001e+00
2.937e-01,9.644e-01
2.970e-01,9.287e-01
3.003e-01,8.940e-01
3.037e-01,8.603e-01
3.070e-01,8.277e-01
3.103e-01,7.960e-01
3.136e-01,7.653e-01
3.169e-01,7.356e-01
3.203e-01,7.068e-01
3.236e-01,6.790e-01
3.269e-01,6.520e-01
3.302e-01,6.259e-01
3.335e-01,6.006e-01
3.368e-01,5.762e-01
3.402e-01,5.527e-01
3.435e-01,5.299e-01
3.468e-01,5.079e-01
3.501e-01,4.866e-01
3.534e-01,4.661e-01
3.568e-01,4.463e-01
3.601e-01,4.272e-01
3.634e-01,4.088e-01
3.667e-01,3.911e-01
3.700e-01,3.740e-01
3.734e-01,3.575e-01
3.767e-01,3.417e-01
3.800e-01,3.264e-01
3.833e-01,3.118e-01
3.866e-01,2.977e-01
3.899e-01,2.841e-01
3.933e-01,2.710e-01
3.966e-01,2.585e-01
3.999e-01,2.465e-01
4.032e-01,2.349e-01
4.065e-01,2.238e-01
4.099e-01,2.131e-01
4.132e-01,2.029e-01
4.165e-01,1.931e-01
4.198e-01,1.837e-01
4.231e-01,1.747e-01
4.265e-01,1.661e-01
4.298e-01,1.579e-01
4.331e-01,1.500e-01
4.364e-01,1.424e-01
4.397e-01,1.352e-01
4.430e-01,1.283e-01
4.464e-01,1.217e-01
4.497e-01,1.154e-01
4.530e-01,1.094e-01
4.563e-01,1.036e-01
4.596e-01,9.813e-02
4.630e-01,9.289e-02
4.663e-01,8.790e-02
4.696e-01,8.315e-02
4.729e-01,7.861e-02
4.762e-01,7.430e-02
4.796e-01,7.019e-02
4.829e-01,6.627e-02
4.862e-01,6.255e-02
4.895e-01,5.902e-02
4.928e-01,5.565e-02
4.961e-01,5.246e-02
4.995e-01,4.943e-02
5.028e-01,4.655e-02
5.061e-01,4.382e-02
5.094e-01,4.122e-02
5.127e-01,3.877e-02
5.161e-01,3.644e-02
5.194e-01,3.424e-02
5.227e-01,3.215e-02
5.260e-01,3.017e-02
5.293e-01,2.831e-02
5.327e-01,2.654e-02
5.360e-01,2.487e-02
5.393e-01,2.330e-02
5.426e-01,2.181e-02
5.459e-01,2.040e-02
5.492e-01,1.908e-02
5.526e-01,1.783e-02
5.559e-01,1.666e-02
5.592e-01,1.555e-02
5.625e-01,1.451e-02
5.658e-01,1.353e-02
5.692e-01,1.261e-02
5.725e-01,1.174e-02
5.758e-01,1.093e-02
5.791e-01,1.017e-02
5.824e-01,9.450e-03
5.858e-01,8.779e-03
5.891e-01,8.151e-03
5.924e-01,7.562e-03
5.957e-01,7.011e-03
5.990e-01,6.496e-03
6.023e-01,6.015e-03
6.057e-01,5.566e-03
6.090e-01,5.146e-03
6.123e-01,4.755e-03
6.156e-01,4.390e-03
6.189e-01,4.050e-03
6.223e-01,3.733e-03
6.256e-01,3.439e-03
6.289e-01,3.165e-03
6.322e-01,2.911e-03
6.355e-01,2.675e-03
6.388e-01,2.456e-03
6.422e-01,2.254e-03
6.455e-01,2.066e-03
6.488e-01,1.892e-03
6.521e-01,1.731e-03
6.554e-01,1.583e-03
6.588e-01,1.445e-03
6.621e-01,1.319e-03


==> anc/03_results/moderate_zap/beta/0_011.csv <==
transmittance,probability_density
1.787e-03,4.055e-01
5.361e-03,9.344e-01
8.935e-03,1.356e+00
1.251e-02,1.716e+00
1.608e-02,2.031e+00
1.966e-02,2.309e+00
2.323e-02,2.557e+00
2.680e-02,2.778e+00
3.038e-02,2.976e+00
3.395e-02,3.153e+00
3.753e-02,3.310e+00
4.110e-02,3.451e+00
4.467e-02,3.575e+00
4.825e-02,3.685e+00
5.182e-02,3.781e+00
5.540e-02,3.865e+00
5.897e-02,3.938e+00
6.254e-02,4.000e+00
6.612e-02,4.052e+00
6.969e-02,4.094e+00
7.326e-02,4.128e+00
7.684e-02,4.154e+00
8.041e-02,4.173e+00
8.399e-02,4.185e+00
8.756e-02,4.190e+00
9.113e-02,4.189e+00
9.471e-02,4.183e+00
9.828e-02,4.171e+00
1.019e-01,4.155e+00
1.054e-01,4.134e+00
1.090e-01,4.109e+00
1.126e-01,4.080e+00
1.162e-01,4.047e+00
1.197e-01,4.012e+00
1.233e-01,3.973e+00
1.269e-01,3.932e+00
1.304e-01,3.888e+00
1.340e-01,3.842e+00
1.376e-01,3.793e+00
1.412e-01,3.743e+00
1.447e-01,3.691e+00
1.483e-01,3.638e+00
1.519e-01,3.583e+00
1.555e-01,3.527e+00
1.590e-01,3.470e+00
1.626e-01,3.412e+00
1.662e-01,3.353e+00
1.698e-01,3.293e+00
1.733e-01,3.233e+00
1.769e-01,3.173e+00
1.805e-01,3.112e+00
1.841e-01,3.051e+00
1.876e-01,2.989e+00
1.912e-01,2.928e+00
1.948e-01,2.867e+00
1.984e-01,2.806e+00
2.019e-01,2.745e+00
2.055e-01,2.684e+00
2.091e-01,2.623e+00
2.126e-01,2.563e+00
2.162e-01,2.503e+00
2.198e-01,2.444e+00
2.234e-01,2.385e+00
2.269e-01,2.327e+00
2.305e-01,2.269e+00
2.341e-01,2.212e+00
2.377e-01,2.156e+00
2.412e-01,2.100e+00
2.448e-01,2.045e+00
2.484e-01,1.991e+00
2.520e-01,1.938e+00
2.555e-01,1.885e+00
2.591e-01,1.833e+00
2.627e-01,1.782e+00
2.663e-01,1.732e+00
2.698e-01,1.683e+00
2.734e-01,1.634e+00
2.770e-01,1.587e+00
2.806e-01,1.540e+00
2.841e-01,1.494e+00
2.877e-01,1.449e+00
2.913e-01,1.405e+00
2.948e-01,1.362e+00
2.984e-01,1.320e+00
3.020e-01,1.278e+00
3.056e-01,1.238e+00
3.091e-01,1.198e+00
3.127e-01,1.160e+00
3.163e-01,1.122e+00
3.199e-01,1.085e+00
3.234e-01,1.049e+00
3.270e-01,1.014e+00
3.306e-01,9.797e-01
3.342e-01,9.463e-01
3.377e-01,9.137e-01
3.413e-01,8.820e-01
3.449e-01,8.510e-01
3.485e-01,8.209e-01
3.520e-01,7.916e-01
3.556e-01,7.632e-01
3.592e-01,7.354e-01
3.628e-01,7.085e-01
3.663e-01,6.823e-01
3.699e-01,6.569e-01
3.735e-01,6.322e-01
3.770e-01,6.082e-01
3.806e-01,5.850e-01
3.842e-01,5.624e-01
3.878e-01,5.406e-01
3.913e-01,5.194e-01
3.949e-01,4.988e-01
3.985e-01,4.789e-01
4.021e-01,4.597e-01
4.056e-01,4.410e-01
4.092e-01,4.230e-01
4.128e-01,4.056e-01
4.164e-01,3.887e-01
4.199e-01,3.724e-01
4.235e-01,3.567e-01
4.271e-01,3.415e-01
4.307e-01,3.268e-01
4.342e-01,3.127e-01
4.378e-01,2.990e-01
4.414e-01,2.858e-01
4.450e-01,2.731e-01
4.485e-01,2.609e-01
4.521e-01,2.491e-01
4.557e-01,2.378e-01
4.592e-01,2.269e-01
4.628e-01,2.164e-01
4.664e-01,2.063e-01
4.700e-01,1.966e-01
4.735e-01,1.873e-01
4.771e-01,1.783e-01
4.807e-01,1.697e-01
4.843e-01,1.614e-01
4.878e-01,1.535e-01
4.914e-01,1.459e-01
4.950e-01,1.387e-01
4.986e-01,1.317e-01
5.021e-01,1.250e-01
5.057e-01,1.186e-01
5.093e-01,1.125e-01
5.129e-01,1.066e-01
5.164e-01,1.010e-01
5.200e-01,9.568e-02
5.236e-01,9.057e-02
5.272e-01,8.569e-02
5.307e-01,8.103e-02
5.343e-01,7.659e-02
5.379e-01,7.236e-02
5.414e-01,6.832e-02
5.450e-01,6.447e-02
5.486e-01,6.081e-02
5.522e-01,5.733e-02
5.557e-01,5.402e-02
5.593e-01,5.087e-02
5.629e-01,4.787e-02
5.665e-01,4.503e-02
5.700e-01,4.233e-02
5.736e-01,3.977e-02
5.772e-01,3.734e-02
5.808e-01,3.504e-02
5.843e-01,3.286e-02
5.879e-01,3.080e-02
5.915e-01,2.885e-02
5.951e-01,2.700e-02
5.986e-01,2.526e-02
6.022e-01,2.361e-02
6.058e-01,2.205e-02
6.093e-01,2.059e-02
6.129e-01,1.920e-02
6.165e-01,1.790e-02
6.201e-01,1.668e-02
6.236e-01,1.552e-02
6.272e-01,1.444e-02
6.308e-01,1.342e-02
6.344e-01,1.246e-02
6.379e-01,1.156e-02
6.415e-01,1.072e-02
6.451e-01,9.931e-03
6.487e-01,9.193e-03
6.522e-01,8.502e-03
6.558e-01,7.856e-03
6.594e-01,7.253e-03
6.630e-01,6.690e-03
6.665e-01,6.165e-03
6.701e-01,5.675e-03
6.737e-01,5.220e-03
6.773e-01,4.796e-03
6.808e-01,4.402e-03
6.844e-01,4.037e-03
6.880e-01,3.698e-03
6.915e-01,3.383e-03
6.951e-01,3.092e-03
6.987e-01,2.823e-03
7.023e-01,2.575e-03
7.058e-01,2.345e-03
7.094e-01,2.133e-03
7.130e-01,1.938e-03


==> anc/03_results/moderate_zap/beta/0_012.csv <==
transmittance,probability_density
1.885e-03,2.468e-01
5.656e-03,6.133e-01
9.427e-03,9.235e-01
1.320e-02,1.199e+00
1.697e-02,1.447e+00
2.074e-02,1.672e+00
2.451e-02,1.878e+00
2.828e-02,2.066e+00
3.205e-02,2.238e+00
3.582e-02,2.396e+00
3.959e-02,2.541e+00
4.336e-02,2.673e+00
4.714e-02,2.793e+00
5.091e-02,2.903e+00
5.468e-02,3.003e+00
5.845e-02,3.093e+00
6.222e-02,3.174e+00
6.599e-02,3.247e+00
6.976e-02,3.312e+00
7.353e-02,3.369e+00
7.730e-02,3.419e+00
8.107e-02,3.463e+00
8.484e-02,3.500e+00
8.861e-02,3.531e+00
9.238e-02,3.557e+00
9.616e-02,3.577e+00
9.993e-02,3.593e+00
1.037e-01,3.603e+00
1.075e-01,3.609e+00
1.112e-01,3.611e+00
1.150e-01,3.609e+00
1.188e-01,3.603e+00
1.226e-01,3.594e+00
1.263e-01,3.581e+00
1.301e-01,3.566e+00
1.339e-01,3.547e+00
1.376e-01,3.525e+00
1.414e-01,3.501e+00
1.452e-01,3.475e+00
1.489e-01,3.446e+00
1.527e-01,3.415e+00
1.565e-01,3.383e+00
1.603e-01,3.348e+00
1.640e-01,3.312e+00
1.678e-01,3.274e+00
1.716e-01,3.235e+00
1.753e-01,3.195e+00
1.791e-01,3.153e+00
1.829e-01,3.110e+00
1.867e-01,3.067e+00
1.904e-01,3.022e+00
1.942e-01,2.977e+00
1.980e-01,2.931e+00
2.017e-01,2.884e+00
2.055e-01,2.837e+00
2.093e-01,2.789e+00
2.131e-01,2.741e+00
2.168e-01,2.693e+00
2.206e-01,2.644e+00
2.244e-01,2.596e+00
2.281e-01,2.547e+00
2.319e-01,2.498e+00
2.357e-01,2.449e+00
2.394e-01,2.400e+00
2.432e-01,2.351e+00
2.470e-01,2.302e+00
2.508e-01,2.254e+00
2.545e-01,2.205e+00
2.583e-01,2.157e+00
2.621e-01,2.109e+00
2.658e-01,2.062e+00
2.696e-01,2.015e+00
2.734e-01,1.968e+00
2.772e-01,1.922e+00
2.809e-01,1.876e+00
2.847e-01,1.831e+00
2.885e-01,1.786e+00
2.922e-01,1.741e+00
2.960e-01,1.698e+00
2.998e-01,1.654e+00
3.035e-01,1.612e+00
3.073e-01,1.569e+00
3.111e-01,1.528e+00
3.149e-01,1.487e+00
3.186e-01,1.447e+00
3.224e-01,1.407e+00
3.262e-01,1.368e+00
3.299e-01,1.330e+00
3.337e-01,1.292e+00
3.375e-01,1.255e+00
3.413e-01,1.218e+00
3.450e-01,1.183e+00
3.488e-01,1.148e+00
3.526e-01,1.113e+00
3.563e-01,1.079e+00
3.601e-01,1.046e+00
3.639e-01,1.014e+00
3.677e-01,9.824e-01
3.714e-01,9.514e-01
3.752e-01,9.210e-01
3.790e-01,8.914e-01
3.827e-01,8.623e-01
3.865e-01,8.340e-01
3.903e-01,8.063e-01
3.940e-01,7.793e-01
3.978e-01,7.529e-01
4.016e-01,7.272e-01
4.054e-01,7.021e-01
4.091e-01,6.776e-01
4.129e-01,6.537e-01
4.167e-01,6.305e-01
4.204e-01,6.079e-01
4.242e-01,5.859e-01
4.280e-01,5.645e-01
4.318e-01,5.436e-01
4.355e-01,5.234e-01
4.393e-01,5.037e-01
4.431e-01,4.845e-01
4.468e-01,4.660e-01
4.506e-01,4.479e-01
4.544e-01,4.304e-01
4.582e-01,4.135e-01
4.619e-01,3.970e-01
4.657e-01,3.810e-01
4.695e-01,3.656e-01
4.732e-01,3.506e-01
4.770e-01,3.361e-01
4.808e-01,3.221e-01
4.845e-01,3.085e-01
4.883e-01,2.954e-01
4.921e-01,2.827e-01
4.959e-01,2.705e-01
4.996e-01,2.587e-01
5.034e-01,2.472e-01
5.072e-01,2.362e-01
5.109e-01,2.256e-01
5.147e-01,2.153e-01
5.185e-01,2.055e-01
5.223e-01,1.959e-01
5.260e-01,1.868e-01
5.298e-01,1.780e-01
5.336e-01,1.695e-01
5.373e-01,1.613e-01
5.411e-01,1.535e-01
5.449e-01,1.459e-01
5.487e-01,1.387e-01
5.524e-01,1.318e-01
5.562e-01,1.251e-01
5.600e-01,1.187e-01
5.637e-01,1.126e-01
5.675e-01,1.067e-01
5.713e-01,1.011e-01
5.750e-01,9.573e-02
5.788e-01,9.059e-02
5.826e-01,8.568e-02
5.864e-01,8.098e-02
5.901e-01,7.650e-02
5.939e-01,7.222e-02
5.977e-01,6.813e-02
6.014e-01,6.424e-02
6.052e-01,6.053e-02
6.090e-01,5.700e-02
6.128e-01,5.364e-02
6.165e-01,5.044e-02
6.203e-01,4.740e-02
6.241e-01,4.451e-02
6.278e-01,4.177e-02
6.316e-01,3.916e-02
6.354e-01,3.670e-02
6.392e-01,3.436e-02
6.429e-01,3.215e-02
6.467e-01,3.005e-02
6.505e-01,2.807e-02
6.542e-01,2.620e-02
6.580e-01,2.443e-02
6.618e-01,2.276e-02
6.655e-01,2.119e-02
6.693e-01,1.971e-02
6.731e-01,1.831e-02
6.769e-01,1.700e-02
6.806e-01,1.577e-02
6.844e-01,1.461e-02
6.882e-01,1.352e-02
6.919e-01,1.251e-02
6.957e-01,1.155e-02
6.995e-01,1.066e-02
7.033e-01,9.826e-03
7.070e-01,9.046e-03
7.108e-01,8.319e-03
7.146e-01,7.642e-03
7.183e-01,7.011e-03
7.221e-01,6.424e-03
7.259e-01,5.879e-03
7.296e-01,5.373e-03
7.334e-01,4.903e-03
7.372e-01,4.469e-03
7.410e-01,4.067e-03
7.447e-01,3.696e-03
7.485e-01,3.354e-03
7.523e-01,3.039e-03


==> anc/03_results/moderate_zap/beta/0_013.csv <==
transmittance,probability_density
2.022e-03,1.484e-01
6.066e-03,4.004e-01
1.011e-02,6.272e-01
1.415e-02,8.361e-01
1.820e-02,1.030e+00
2.224e-02,1.211e+00
2.629e-02,1.379e+00
3.033e-02,1.537e+00
3.438e-02,1.684e+00
3.842e-02,1.822e+00
4.246e-02,1.951e+00
4.651e-02,2.070e+00
5.055e-02,2.182e+00
5.460e-02,2.286e+00
5.864e-02,2.382e+00
6.268e-02,2.471e+00
6.673e-02,2.553e+00
7.077e-02,2.629e+00
7.482e-02,2.699e+00
7.886e-02,2.762e+00
8.291e-02,2.820e+00
8.695e-02,2.872e+00
9.099e-02,2.920e+00
9.504e-02,2.962e+00
9.908e-02,2.999e+00
1.031e-01,3.032e+00
1.072e-01,3.061e+00
1.112e-01,3.085e+00
1.153e-01,3.106e+00
1.193e-01,3.122e+00
1.233e-01,3.135e+00
1.274e-01,3.145e+00
1.314e-01,3.151e+00
1.355e-01,3.154e+00
1.395e-01,3.154e+00
1.436e-01,3.152e+00
1.476e-01,3.146e+00
1.517e-01,3.138e+00
1.557e-01,3.127e+00
1.597e-01,3.115e+00
1.638e-01,3.100e+00
1.678e-01,3.082e+00
1.719e-01,3.063e+00
1.759e-01,3.042e+00
1.800e-01,3.020e+00
1.840e-01,2.995e+00
1.881e-01,2.969e+00
1.921e-01,2.942e+00
1.961e-01,2.913e+00
2.002e-01,2.883e+00
2.042e-01,2.852e+00
2.083e-01,2.820e+00
2.123e-01,2.786e+00
2.164e-01,2.752e+00
2.204e-01,2.717e+00
2.245e-01,2.681e+00
2.285e-01,2.644e+00
2.325e-01,2.607e+00
2.366e-01,2.569e+00
2.406e-01,2.530e+00
2.447e-01,2.491e+00
2.487e-01,2.452e+00
2.528e-01,2.412e+00
2.568e-01,2.372e+00
2.608e-01,2.331e+00
2.649e-01,2.291e+00
2.689e-01,2.250e+00
2.730e-01,2.209e+00
2.770e-01,2.168e+00
2.811e-01,2.127e+00
2.851e-01,2.086e+00
2.892e-01,2.045e+00
2.932e-01,2.004e+00
2.972e-01,1.963e+00
3.013e-01,1.922e+00
3.053e-01,1.882e+00
3.094e-01,1.842e+00
3.134e-01,1.801e+00
3.175e-01,1.762e+00
3.215e-01,1.722e+00
3.256e-01,1.683e+00
3.296e-01,1.644e+00
3.336e-01,1.605e+00
3.377e-01,1.567e+00
3.417e-01,1.529e+00
3.458e-01,1.491e+00
3.498e-01,1.454e+00
3.539e-01,1.418e+00
3.579e-01,1.381e+00
3.620e-01,1.346e+00
3.660e-01,1.310e+00
3.700e-01,1.275e+00
3.741e-01,1.241e+00
3.781e-01,1.207e+00
3.822e-01,1.174e+00
3.862e-01,1.141e+00
3.903e-01,1.109e+00
3.943e-01,1.077e+00
3.983e-01,1.046e+00
4.024e-01,1.015e+00
4.064e-01,9.852e-01
4.105e-01,9.556e-01
4.145e-01,9.266e-01
4.186e-01,8.981e-01
4.226e-01,8.702e-01
4.267e-01,8.429e-01
4.307e-01,8.161e-01
4.347e-01,7.898e-01
4.388e-01,7.641e-01
4.428e-01,7.390e-01
4.469e-01,7.144e-01
4.509e-01,6.904e-01
4.550e-01,6.669e-01
4.590e-01,6.440e-01
4.631e-01,6.216e-01
4.671e-01,5.998e-01
4.711e-01,5.785e-01
4.752e-01,5.577e-01
4.792e-01,5.374e-01
4.833e-01,5.177e-01
4.873e-01,4.984e-01
4.914e-01,4.797e-01
4.954e-01,4.615e-01
4.995e-01,4.438e-01
5.035e-01,4.266e-01
5.075e-01,4.099e-01
5.116e-01,3.936e-01
5.156e-01,3.778e-01
5.197e-01,3.625e-01
5.237e-01,3.477e-01
5.278e-01,3.333e-01
5.318e-01,3.193e-01
5.358e-01,3.058e-01
5.399e-01,2.927e-01
5.439e-01,2.800e-01
5.480e-01,2.677e-01
5.520e-01,2.559e-01
5.561e-01,2.444e-01
5.601e-01,2.334e-01
5.642e-01,2.227e-01
5.682e-01,2.124e-01
5.722e-01,2.024e-01
5.763e-01,1.928e-01
5.803e-01,1.836e-01
5.844e-01,1.747e-01
5.884e-01,1.661e-01
5.925e-01,1.579e-01
5.965e-01,1.499e-01
6.006e-01,1.423e-01
6.046e-01,1.350e-01
6.086e-01,1.280e-01
6.127e-01,1.212e-01
6.167e-01,1.148e-01
6.208e-01,1.086e-01
6.248e-01,1.027e-01
6.289e-01,9.698e-02
6.329e-01,9.155e-02
6.370e-01,8.637e-02
6.410e-01,8.141e-02
6.450e-01,7.668e-02
6.491e-01,7.217e-02
6.531e-01,6.787e-02
6.572e-01,6.377e-02
6.612e-01,5.987e-02
6.653e-01,5.616e-02
6.693e-01,5.263e-02
6.734e-01,4.928e-02
6.774e-01,4.610e-02
6.814e-01,4.309e-02
6.855e-01,4.023e-02
6.895e-01,3.753e-02
6.936e-01,3.497e-02
6.976e-01,3.255e-02
7.017e-01,3.027e-02
7.057e-01,2.812e-02
7.097e-01,2.609e-02
7.138e-01,2.418e-02
7.178e-01,2.238e-02
7.219e-01,2.069e-02
7.259e-01,1.910e-02
7.300e-01,1.762e-02
7.340e-01,1.622e-02
7.381e-01,1.492e-02
7.421e-01,1.370e-02
7.461e-01,1.257e-02
7.502e-01,1.151e-02
7.542e-01,1.052e-02
7.583e-01,9.603e-03
7.623e-01,8.751e-03
7.664e-01,7.961e-03
7.704e-01,7.230e-03
7.745e-01,6.554e-03
7.785e-01,5.930e-03
7.825e-01,5.355e-03
7.866e-01,4.826e-03
7.906e-01,4.340e-03
7.947e-01,3.894e-03
7.987e-01,3.486e-03
8.028e-01,3.114e-03
8.068e-01,2.774e-03


==> anc/03_results/moderate_zap/beta/0_014.csv <==
transmittance,probability_density
2.140e-03,8.690e-02
6.420e-03,2.562e-01
1.070e-02,4.186e-01
1.498e-02,5.742e-01
1.926e-02,7.231e-01
2.354e-02,8.653e-01
2.782e-02,1.001e+00
3.210e-02,1.131e+00
3.638e-02,1.254e+00
4.066e-02,1.371e+00
4.494e-02,1.483e+00
4.922e-02,1.589e+00
5.350e-02,1.689e+00
5.778e-02,1.784e+00
6.206e-02,1.873e+00
6.634e-02,1.958e+00
7.062e-02,2.038e+00
7.490e-02,2.113e+00
7.918e-02,2.183e+00
8.346e-02,2.248e+00
8.774e-02,2.310e+00
9.202e-02,2.367e+00
9.630e-02,2.420e+00
1.006e-01,2.469e+00
1.049e-01,2.514e+00
1.091e-01,2.555e+00
1.134e-01,2.592e+00
1.177e-01,2.627e+00
1.220e-01,2.657e+00
1.263e-01,2.685e+00
1.305e-01,2.709e+00
1.348e-01,2.730e+00
1.391e-01,2.749e+00
1.434e-01,2.764e+00
1.477e-01,2.777e+00
1.519e-01,2.787e+00
1.562e-01,2.794e+00
1.605e-01,2.800e+00
1.648e-01,2.802e+00
1.691e-01,2.803e+00
1.733e-01,2.801e+00
1.776e-01,2.797e+00
1.819e-01,2.791e+00
1.862e-01,2.784e+00
1.905e-01,2.774e+00
1.947e-01,2.763e+00
1.990e-01,2.750e+00
2.033e-01,2.735e+00
2.076e-01,2.719e+00
2.119e-01,2.702e+00
2.161e-01,2.683e+00
2.204e-01,2.663e+00
2.247e-01,2.641e+00
2.290e-01,2.618e+00
2.333e-01,2.595e+00
2.375e-01,2.570e+00
2.418e-01,2.544e+00
2.461e-01,2.517e+00
2.504e-01,2.490e+00
2.547e-01,2.461e+00
2.589e-01,2.432e+00
2.632e-01,2.402e+00
2.675e-01,2.371e+00
2.718e-01,2.340e+00
2.761e-01,2.309e+00
2.803e-01,2.276e+00
2.846e-01,2.244e+00
2.889e-01,2.210e+00
2.932e-01,2.177e+00
2.975e-01,2.143e+00
3.017e-01,2.109e+00
3.060e-01,2.074e+00
3.103e-01,2.040e+00
3.146e-01,2.005e+00
3.189e-01,1.970e+00
3.231e-01,1.935e+00
3.274e-01,1.900e+00
3.317e-01,1.864e+00
3.360e-01,1.829e+00
3.403e-01,1.794e+00
3.445e-01,1.758e+00
3.488e-01,1.723e+00
3.531e-01,1.688e+00
3.574e-01,1.653e+00
3.617e-01,1.618e+00
3.659e-01,1.584e+00
3.702e-01,1.549e+00
3.745e-01,1.515e+00
3.788e-01,1.481e+00
3.831e-01,1.447e+00
3.873e-01,1.413e+00
3.916e-01,1.380e+00
3.959e-01,1.347e+00
4.002e-01,1.314e+00
4.045e-01,1.282e+00
4.087e-01,1.250e+00
4.130e-01,1.218e+00
4.173e-01,1.187e+00
4.216e-01,1.156e+00
4.259e-01,1.125e+00
4.302e-01,1.095e+00
4.344e-01,1.065e+00
4.387e-01,1.036e+00
4.430e-01,1.007e+00
4.473e-01,9.782e-01
4.516e-01,9.501e-01
4.558e-01,9.225e-01
4.601e-01,8.953e-01
4.644e-01,8.686e-01
4.687e-01,8.423e-01
4.730e-01,8.165e-01
4.772e-01,7.911e-01
4.815e-01,7.663e-01
4.858e-01,7.418e-01
4.901e-01,7.179e-01
4.944e-01,6.945e-01
4.986e-01,6.715e-01
5.029e-01,6.490e-01
5.072e-01,6.269e-01
5.115e-01,6.054e-01
5.158e-01,5.843e-01
5.200e-01,5.637e-01
5.243e-01,5.436e-01
5.286e-01,5.239e-01
5.329e-01,5.048e-01
5.372e-01,4.860e-01
5.414e-01,4.678e-01
5.457e-01,4.500e-01
5.500e-01,4.327e-01
5.543e-01,4.158e-01
5.586e-01,3.994e-01
5.628e-01,3.834e-01
5.671e-01,3.679e-01
5.714e-01,3.528e-01
5.757e-01,3.381e-01
5.800e-01,3.239e-01
5.842e-01,3.101e-01
5.885e-01,2.967e-01
5.928e-01,2.837e-01
5.971e-01,2.711e-01
6.014e-01,2.589e-01
6.056e-01,2.471e-01
6.099e-01,2.357e-01
6.142e-01,2.247e-01
6.185e-01,2.140e-01
6.228e-01,2.038e-01
6.270e-01,1.938e-01
6.313e-01,1.843e-01
6.356e-01,1.751e-01
6.399e-01,1.662e-01
6.442e-01,1.576e-01
6.484e-01,1.494e-01
6.527e-01,1.415e-01
6.570e-01,1.339e-01
6.613e-01,1.266e-01
6.656e-01,1.196e-01
6.698e-01,1.129e-01
6.741e-01,1.065e-01
6.784e-01,1.004e-01
6.827e-01,9.448e-02
6.870e-01,8.886e-02
6.912e-01,8.349e-02
6.955e-01,7.837e-02
6.998e-01,7.349e-02
7.041e-01,6.884e-02
7.084e-01,6.442e-02
7.126e-01,6.021e-02
7.169e-01,5.622e-02
7.212e-01,5.242e-02
7.255e-01,4.883e-02
7.298e-01,4.542e-02
7.340e-01,4.220e-02
7.383e-01,3.915e-02
7.426e-01,3.628e-02
7.469e-01,3.357e-02
7.512e-01,3.101e-02
7.554e-01,2.861e-02
7.597e-01,2.635e-02
7.640e-01,2.423e-02
7.683e-01,2.225e-02
7.726e-01,2.039e-02
7.768e-01,1.865e-02
7.811e-01,1.703e-02
7.854e-01,1.553e-02
7.897e-01,1.412e-02
7.940e-01,1.282e-02
7.982e-01,1.161e-02
8.025e-01,1.049e-02
8.068e-01,9.456e-03
8.111e-01,8.503e-03
8.154e-01,7.627e-03
8.196e-01,6.823e-03
8.239e-01,6.086e-03
8.282e-01,5.412e-03
8.325e-01,4.798e-03
8.368e-01,4.240e-03
8.410e-01,3.734e-03
8.453e-01,3.277e-03
8.496e-01,2.864e-03
8.539e-01,2.493e-03


==> anc/03_results/moderate_zap/beta/0_015.csv <==
transmittance,probability_density
2.234e-03,5.008e-02
6.703e-03,1.619e-01
1.117e-02,2.765e-01
1.564e-02,3.907e-01
2.011e-02,5.033e-01
2.458e-02,6.136e-01
2.905e-02,7.212e-01
3.352e-02,8.258e-01
3.798e-02,9.273e-01
4.245e-02,1.025e+00
4.692e-02,1.120e+00
5.139e-02,1.212e+00
5.586e-02,1.300e+00
6.033e-02,1.384e+00
6.480e-02,1.466e+00
6.927e-02,1.543e+00
7.373e-02,1.618e+00
7.820e-02,1.689e+00
8.267e-02,1.756e+00
8.714e-02,1.821e+00
9.161e-02,1.882e+00
9.608e-02,1.940e+00
1.005e-01,1.995e+00
1.050e-01,2.047e+00
1.095e-01,2.096e+00
1.140e-01,2.142e+00
1.184e-01,2.185e+00
1.229e-01,2.225e+00
1.274e-01,2.263e+00
1.318e-01,2.298e+00
1.363e-01,2.330e+00
1.408e-01,2.359e+00
1.452e-01,2.386e+00
1.497e-01,2.411e+00
1.542e-01,2.433e+00
1.586e-01,2.453e+00
1.631e-01,2.470e+00
1.676e-01,2.486e+00
1.720e-01,2.499e+00
1.765e-01,2.510e+00
1.810e-01,2.519e+00
1.855e-01,2.526e+00
1.899e-01,2.532e+00
1.944e-01,2.535e+00
1.989e-01,2.537e+00
2.033e-01,2.537e+00
2.078e-01,2.535e+00
2.123e-01,2.531e+00
2.167e-01,2.526e+00
2.212e-01,2.520e+00
2.257e-01,2.512e+00
2.301e-01,2.502e+00
2.346e-01,2.492e+00
2.391e-01,2.480e+00
2.435e-01,2.466e+00
2.480e-01,2.452e+00
2.525e-01,2.436e+00
2.570e-01,2.420e+00
2.614e-01,2.402e+00
2.659e-01,2.383e+00
2.704e-01,2.364e+00
2.748e-01,2.343e+00
2.793e-01,2.321e+00
2.838e-01,2.299e+00
2.882e-01,2.276e+00
2.927e-01,2.252e+00
2.972e-01,2.228e+00
3.016e-01,2.203e+00
3.061e-01,2.177e+00
3.106e-01,2.150e+00
3.150e-01,2.123e+00
3.195e-01,2.096e+00
3.240e-01,2.068e+00
3.285e-01,2.040e+00
3.329e-01,2.011e+00
3.374e-01,1.982e+00
3.419e-01,1.952e+00
3.463e-01,1.923e+00
3.508e-01,1.893e+00
3.553e-01,1.862e+00
3.597e-01,1.832e+00
3.642e-01,1.801e+00
3.687e-01,1.770e+00
3.731e-01,1.739e+00
3.776e-01,1.708e+00
3.821e-01,1.677e+00
3.865e-01,1.646e+00
3.910e-01,1.615e+00
3.955e-01,1.584e+00
4.000e-01,1.553e+00
4.044e-01,1.521e+00
4.089e-01,1.490e+00
4.134e-01,1.459e+00
4.178e-01,1.429e+00
4.223e-01,1.398e+00
4.268e-01,1.367e+00
4.312e-01,1.337e+00
4.357e-01,1.306e+00
4.402e-01,1.276e+00
4.446e-01,1.246e+00
4.491e-01,1.217e+00
4.536e-01,1.187e+00
4.580e-01,1.158e+00
4.625e-01,1.129e+00
4.670e-01,1.101e+00
4.715e-01,1.072e+00
4.759e-01,1.044e+00
4.804e-01,1.017e+00
4.849e-01,9.894e-01
4.893e-01,9.624e-01
4.938e-01,9.357e-01
4.983e-01,9.093e-01
5.027e-01,8.833e-01
5.072e-01,8.577e-01
5.117e-01,8.325e-01
5.161e-01,8.076e-01
5.206e-01,7.832e-01
5.251e-01,7.591e-01
5.295e-01,7.355e-01
5.340e-01,7.122e-01
5.385e-01,6.893e-01
5.430e-01,6.669e-01
5.474e-01,6.449e-01
5.519e-01,6.233e-01
5.564e-01,6.021e-01
5.608e-01,5.813e-01
5.653e-01,5.610e-01
5.698e-01,5.411e-01
5.742e-01,5.216e-01
5.787e-01,5.026e-01
5.832e-01,4.839e-01
5.876e-01,4.658e-01
5.921e-01,4.480e-01
5.966e-01,4.307e-01
6.010e-01,4.137e-01
6.055e-01,3.973e-01
6.100e-01,3.812e-01
6.145e-01,3.656e-01
6.189e-01,3.503e-01
6.234e-01,3.355e-01
6.279e-01,3.211e-01
6.323e-01,3.071e-01
6.368e-01,2.936e-01
6.413e-01,2.804e-01
6.457e-01,2.676e-01
6.502e-01,2.552e-01
6.547e-01,2.432e-01
6.591e-01,2.316e-01
6.636e-01,2.204e-01
6.681e-01,2.095e-01
6.725e-01,1.990e-01
6.770e-01,1.889e-01
6.815e-01,1.791e-01
6.860e-01,1.697e-01
6.904e-01,1.606e-01
6.949e-01,1.519e-01
6.994e-01,1.435e-01
7.038e-01,1.355e-01
7.083e-01,1.277e-01
7.128e-01,1.203e-01
7.172e-01,1.132e-01
7.217e-01,1.064e-01
7.262e-01,9.983e-02
7.306e-01,9.360e-02
7.351e-01,8.764e-02
7.396e-01,8.196e-02
7.440e-01,7.655e-02
7.485e-01,7.140e-02
7.530e-01,6.651e-02
7.575e-01,6.185e-02
7.619e-01,5.744e-02
7.664e-01,5.326e-02
7.709e-01,4.930e-02
7.753e-01,4.556e-02
7.798e-01,4.203e-02
7.843e-01,3.871e-02
7.887e-01,3.558e-02
7.932e-01,3.264e-02
7.977e-01,2.988e-02
8.021e-01,2.729e-02
8.066e-01,2.487e-02
8.111e-01,2.262e-02
8.155e-01,2.052e-02
8.200e-01,1.856e-02
8.245e-01,1.675e-02
8.290e-01,1.507e-02
8.334e-01,1.352e-02
8.379e-01,1.209e-02
8.424e-01,1.077e-02
8.468e-01,9.570e-03
8.513e-01,8.468e-03
8.558e-01,7.464e-03
8.602e-01,6.551e-03
8.647e-01,5.725e-03
8.692e-01,4.979e-03
8.736e-01,4.308e-03
8.781e-01,3.708e-03
8.826e-01,3.172e-03
8.870e-01,2.697e-03
8.915e-01,2.277e-03


==> anc/03_results/moderate_zap/beta/0_016.csv <==
transmittance,probability_density
2.500e-03,3.074e-02
7.500e-03,1.095e-01
1.250e-02,1.957e-01
1.750e-02,2.850e-01
2.250e-02,3.755e-01
2.750e-02,4.661e-01
3.250e-02,5.561e-01
3.750e-02,6.451e-01
4.250e-02,7.326e-01
4.750e-02,8.184e-01
5.250e-02,9.023e-01
5.750e-02,9.840e-01
6.250e-02,1.064e+00
6.750e-02,1.141e+00
7.250e-02,1.216e+00
7.750e-02,1.288e+00
8.250e-02,1.358e+00
8.750e-02,1.425e+00
9.250e-02,1.490e+00
9.750e-02,1.552e+00
1.025e-01,1.612e+00
1.075e-01,1.669e+00
1.125e-01,1.723e+00
1.175e-01,1.775e+00
1.225e-01,1.824e+00
1.275e-01,1.871e+00
1.325e-01,1.915e+00
1.375e-01,1.957e+00
1.425e-01,1.997e+00
1.475e-01,2.033e+00
1.525e-01,2.068e+00
1.575e-01,2.100e+00
1.625e-01,2.130e+00
1.675e-01,2.158e+00
1.725e-01,2.183e+00
1.775e-01,2.207e+00
1.825e-01,2.228e+00
1.875e-01,2.247e+00
1.925e-01,2.264e+00
1.975e-01,2.279e+00
2.025e-01,2.292e+00
2.075e-01,2.303e+00
2.125e-01,2.312e+00
2.175e-01,2.319e+00
2.225e-01,2.325e+00
2.275e-01,2.329e+00
2.325e-01,2.331e+00
2.375e-01,2.331e+00
2.425e-01,2.330e+00
2.475e-01,2.328e+00
2.525e-01,2.323e+00
2.575e-01,2.318e+00
2.625e-01,2.311e+00
2.675e-01,2.303e+00
2.725e-01,2.293e+00
2.775e-01,2.282e+00
2.825e-01,2.270e+00
2.875e-01,2.257e+00
2.925e-01,2.242e+00
2.975e-01,2.227e+00
3.025e-01,2.210e+00
3.075e-01,2.192e+00
3.125e-01,2.174e+00
3.175e-01,2.154e+00
3.225e-01,2.134e+00
3.275e-01,2.113e+00
3.325e-01,2.091e+00
3.375e-01,2.068e+00
3.425e-01,2.044e+00
3.475e-01,2.020e+00
3.525e-01,1.995e+00
3.575e-01,1.970e+00
3.625e-01,1.944e+00
3.675e-01,1.918e+00
3.725e-01,1.890e+00
3.775e-01,1.863e+00
3.825e-01,1.835e+00
3.875e-01,1.807e+00
3.925e-01,1.778e+00
3.975e-01,1.749e+00
4.025e-01,1.720e+00
4.075e-01,1.690e+00
4.125e-01,1.661e+00
4.175e-01,1.631e+00
4.225e-01,1.600e+00
4.275e-01,1.570e+00
4.325e-01,1.540e+00
4.375e-01,1.509e+00
4.425e-01,1.479e+00
4.475e-01,1.448e+00
4.525e-01,1.417e+00
4.575e-01,1.387e+00
4.625e-01,1.356e+00
4.675e-01,1.326e+00
4.725e-01,1.295e+00
4.775e-01,1.265e+00
4.825e-01,1.235e+00
4.875e-01,1.204e+00
4.925e-01,1.175e+00
4.975e-01,1.145e+00
5.025e-01,1.115e+00
5.075e-01,1.086e+00
5.125e-01,1.057e+00
5.175e-01,1.028e+00
5.225e-01,9.995e-01
5.275e-01,9.713e-01
5.325e-01,9.433e-01
5.375e-01,9.157e-01
5.425e-01,8.883e-01
5.475e-01,8.614e-01
5.525e-01,8.347e-01
5.575e-01,8.085e-01
5.625e-01,7.826e-01
5.675e-01,7.571e-01
5.725e-01,7.319e-01
5.775e-01,7.072e-01
5.825e-01,6.829e-01
5.875e-01,6.590e-01
5.925e-01,6.356e-01
5.975e-01,6.126e-01
6.025e-01,5.900e-01
6.075e-01,5.679e-01
6.125e-01,5.462e-01
6.175e-01,5.250e-01
6.225e-01,5.042e-01
6.275e-01,4.839e-01
6.325e-01,4.640e-01
6.375e-01,4.447e-01
6.425e-01,4.258e-01
6.475e-01,4.074e-01
6.525e-01,3.894e-01
6.575e-01,3.719e-01
6.625e-01,3.549e-01
6.675e-01,3.384e-01
6.725e-01,3.223e-01
6.775e-01,3.067e-01
6.825e-01,2.916e-01
6.875e-01,2.770e-01
6.925e-01,2.628e-01
6.975e-01,2.491e-01
7.025e-01,2.358e-01
7.075e-01,2.230e-01
7.125e-01,2.106e-01
7.175e-01,1.987e-01
7.225e-01,1.872e-01
7.275e-01,1.762e-01
7.325e-01,1.656e-01
7.375e-01,1.554e-01
7.425e-01,1.456e-01
7.475e-01,1.363e-01
7.525e-01,1.273e-01
7.575e-01,1.188e-01
7.625e-01,1.106e-01
7.675e-01,1.028e-01
7.725e-01,9.545e-02
7.775e-01,8.841e-02
7.825e-01,8.173e-02
7.875e-01,7.540e-02
7.925e-01,6.941e-02
7.975e-01,6.376e-02
8.025e-01,5.843e-02
8.075e-01,5.341e-02
8.125e-01,4.869e-02
8.175e-01,4.427e-02
8.225e-01,4.014e-02
8.275e-01,3.628e-02
8.325e-01,3.268e-02
8.375e-01,2.935e-02
8.425e-01,2.625e-02
8.475e-01,2.340e-02
8.525e-01,2.076e-02
8.575e-01,1.835e-02
8.625e-01,1.614e-02
8.675e-01,1.412e-02
8.725e-01,1.229e-02
8.775e-01,1.063e-02
8.825e-01,9.140e-03
8.875e-01,7.804e-03
8.925e-01,6.613e-03
8.975e-01,5.558e-03
9.025e-01,4.629e-03
9.075e-01,3.817e-03
9.125e-01,3.113e-03
9.175e-01,2.507e-03
9.225e-01,1.991e-03
9.275e-01,1.557e-03
9.325e-01,1.195e-03
9.375e-01,8.986e-04
9.425e-01,6.594e-04
9.475e-01,4.701e-04
9.525e-01,3.238e-04
9.575e-01,2.138e-04
9.625e-01,1.339e-04
9.675e-01,7.836e-05
9.725e-01,4.188e-05
9.775e-01,1.970e-05
9.825e-01,7.653e-06
9.875e-01,2.153e-06
9.925e-01,3.129e-07
9.975e-01,4.911e-09


==> anc/03_results/moderate_zap/beta/0_017.csv <==
transmittance,probability_density
2.500e-03,1.600e-02
7.500e-03,6.353e-02
1.250e-02,1.196e-01
1.750e-02,1.803e-01
2.250e-02,2.439e-01
2.750e-02,3.094e-01
3.250e-02,3.760e-01
3.750e-02,4.433e-01
4.250e-02,5.108e-01
4.750e-02,5.782e-01
5.250e-02,6.451e-01
5.750e-02,7.116e-01
6.250e-02,7.772e-01
6.750e-02,8.419e-01
7.250e-02,9.056e-01
7.750e-02,9.681e-01
8.250e-02,1.029e+00
8.750e-02,1.089e+00
9.250e-02,1.148e+00
9.750e-02,1.205e+00
1.025e-01,1.260e+00
1.075e-01,1.314e+00
1.125e-01,1.367e+00
1.175e-01,1.417e+00
1.225e-01,1.466e+00
1.275e-01,1.514e+00
1.325e-01,1.559e+00
1.375e-01,1.603e+00
1.425e-01,1.646e+00
1.475e-01,1.686e+00
1.525e-01,1.725e+00
1.575e-01,1.762e+00
1.625e-01,1.798e+00
1.675e-01,1.831e+00
1.725e-01,1.863e+00
1.775e-01,1.893e+00
1.825e-01,1.922e+00
1.875e-01,1.949e+00
1.925e-01,1.974e+00
1.975e-01,1.998e+00
2.025e-01,2.020e+00
2.075e-01,2.040e+00
2.125e-01,2.059e+00
2.175e-01,2.076e+00
2.225e-01,2.092e+00
2.275e-01,2.106e+00
2.325e-01,2.119e+00
2.375e-01,2.130e+00
2.425e-01,2.140e+00
2.475e-01,2.148e+00
2.525e-01,2.155e+00
2.575e-01,2.161e+00
2.625e-01,2.165e+00
2.675e-01,2.168e+00
2.725e-01,2.169e+00
2.775e-01,2.170e+00
2.825e-01,2.169e+00
2.875e-01,2.166e+00
2.925e-01,2.163e+00
2.975e-01,2.159e+00
3.025e-01,2.153e+00
3.075e-01,2.146e+00
3.125e-01,2.138e+00
3.175e-01,2.130e+00
3.225e-01,2.120e+00
3.275e-01,2.109e+00
3.325e-01,2.097e+00
3.375e-01,2.084e+00
3.425e-01,2.071e+00
3.475e-01,2.056e+00
3.525e-01,2.041e+00
3.575e-01,2.025e+00
3.625e-01,2.008e+00
3.675e-01,1.991e+00
3.725e-01,1.972e+00
3.775e-01,1.953e+00
3.825e-01,1.933e+00
3.875e-01,1.913e+00
3.925e-01,1.892e+00
3.975e-01,1.871e+00
4.025e-01,1.849e+00
4.075e-01,1.826e+00
4.125e-01,1.803e+00
4.175e-01,1.779e+00
4.225e-01,1.755e+00
4.275e-01,1.731e+00
4.325e-01,1.706e+00
4.375e-01,1.681e+00
4.425e-01,1.655e+00
4.475e-01,1.630e+00
4.525e-01,1.604e+00
4.575e-01,1.577e+00
4.625e-01,1.551e+00
4.675e-01,1.524e+00
4.725e-01,1.497e+00
4.775e-01,1.469e+00
4.825e-01,1.442e+00
4.875e-01,1.415e+00
4.925e-01,1.387e+00
4.975e-01,1.359e+00
5.025e-01,1.332e+00
5.075e-01,1.304e+00
5.125e-01,1.276e+00
5.175e-01,1.248e+00
5.225e-01,1.221e+00
5.275e-01,1.193e+00
5.325e-01,1.165e+00
5.375e-01,1.138e+00
5.425e-01,1.110e+00
5.475e-01,1.083e+00
5.525e-01,1.056e+00
5.575e-01,1.029e+00
5.625e-01,1.002e+00
5.675e-01,9.751e-01
5.725e-01,9.486e-01
5.775e-01,9.223e-01
5.825e-01,8.962e-01
5.875e-01,8.703e-01
5.925e-01,8.448e-01
5.975e-01,8.194e-01
6.025e-01,7.944e-01
6.075e-01,7.696e-01
6.125e-01,7.452e-01
6.175e-01,7.211e-01
6.225e-01,6.973e-01
6.275e-01,6.738e-01
6.325e-01,6.507e-01
6.375e-01,6.279e-01
6.425e-01,6.055e-01
6.475e-01,5.835e-01
6.525e-01,5.618e-01
6.575e-01,5.406e-01
6.625e-01,5.197e-01
6.675e-01,4.993e-01
6.725e-01,4.792e-01
6.775e-01,4.596e-01
6.825e-01,4.404e-01
6.875e-01,4.216e-01
6.925e-01,4.033e-01
6.975e-01,3.853e-01
7.025e-01,3.679e-01
7.075e-01,3.508e-01
7.125e-01,3.342e-01
7.175e-01,3.181e-01
7.225e-01,3.024e-01
7.275e-01,2.871e-01
7.325e-01,2.723e-01
7.375e-01,2.579e-01
7.425e-01,2.440e-01
7.475e-01,2.306e-01
7.525e-01,2.175e-01
7.575e-01,2.050e-01
7.625e-01,1.928e-01
7.675e-01,1.811e-01
7.725e-01,1.699e-01
7.775e-01,1.591e-01
7.825e-01,1.487e-01
7.875e-01,1.387e-01
7.925e-01,1.292e-01
7.975e-01,1.201e-01
8.025e-01,1.113e-01
8.075e-01,1.030e-01
8.125e-01,9.514e-02
8.175e-01,8.763e-02
8.225e-01,8.051e-02
8.275e-01,7.377e-02
8.325e-01,6.740e-02
8.375e-01,6.139e-02
8.425e-01,5.574e-02
8.475e-01,5.044e-02
8.525e-01,4.548e-02
8.575e-01,4.085e-02
8.625e-01,3.654e-02
8.675e-01,3.254e-02
8.725e-01,2.883e-02
8.775e-01,2.542e-02
8.825e-01,2.229e-02
8.875e-01,1.942e-02
8.925e-01,1.681e-02
8.975e-01,1.445e-02
9.025e-01,1.232e-02
9.075e-01,1.041e-02
9.125e-01,8.713e-03
9.175e-01,7.213e-03
9.225e-01,5.898e-03
9.275e-01,4.756e-03
9.325e-01,3.774e-03
9.375e-01,2.941e-03
9.425e-01,2.243e-03
9.475e-01,1.668e-03
9.525e-01,1.203e-03
9.575e-01,8.364e-04
9.625e-01,5.550e-04
9.675e-01,3.469e-04
9.725e-01,2.002e-04
9.775e-01,1.033e-04
9.825e-01,4.502e-05
9.875e-01,1.478e-05
9.925e-01,2.714e-06
9.975e-01,7.040e-08


==> anc/03_results/moderate_zap/beta/0_018.csv <==
transmittance,probability_density
2.500e-03,8.147e-03
7.500e-03,3.626e-02
1.250e-02,7.201e-02
1.750e-02,1.126e-01
2.250e-02,1.566e-01
2.750e-02,2.031e-01
3.250e-02,2.516e-01
3.750e-02,3.015e-01
4.250e-02,3.526e-01
4.750e-02,4.044e-01
5.250e-02,4.568e-01
5.750e-02,5.095e-01
6.250e-02,5.624e-01
6.750e-02,6.152e-01
7.250e-02,6.680e-01
7.750e-02,7.204e-01
8.250e-02,7.724e-01
8.750e-02,8.240e-01
9.250e-02,8.750e-01
9.750e-02,9.253e-01
1.025e-01,9.749e-01
1.075e-01,1.024e+00
1.125e-01,1.072e+00
1.175e-01,1.119e+00
1.225e-01,1.165e+00
1.275e-01,1.210e+00
1.325e-01,1.254e+00
1.375e-01,1.297e+00
1.425e-01,1.339e+00
1.475e-01,1.380e+00
1.525e-01,1.420e+00
1.575e-01,1.458e+00
1.625e-01,1.496e+00
1.675e-01,1.532e+00
1.725e-01,1.567e+00
1.775e-01,1.601e+00
1.825e-01,1.633e+00
1.875e-01,1.665e+00
1.925e-01,1.695e+00
1.975e-01,1.723e+00
2.025e-01,1.751e+00
2.075e-01,1.777e+00
2.125e-01,1.802e+00
2.175e-01,1.826e+00
2.225e-01,1.849e+00
2.275e-01,1.870e+00
2.325e-01,1.890e+00
2.375e-01,1.909e+00
2.425e-01,1.926e+00
2.475e-01,1.943e+00
2.525e-01,1.958e+00
2.575e-01,1.972e+00
2.625e-01,1.984e+00
2.675e-01,1.996e+00
2.725e-01,2.006e+00
2.775e-01,2.016e+00
2.825e-01,2.024e+00
2.875e-01,2.031e+00
2.925e-01,2.036e+00
2.975e-01,2.041e+00
3.025e-01,2.045e+00
3.075e-01,2.047e+00
3.125e-01,2.049e+00
3.175e-01,2.049e+00
3.225e-01,2.049e+00
3.275e-01,2.047e+00
3.325e-01,2.045e+00
3.375e-01,2.041e+00
3.425e-01,2.037e+00
3.475e-01,2.031e+00
3.525e-01,2.025e+00
3.575e-01,2.018e+00
3.625e-01,2.010e+00
3.675e-01,2.001e+00
3.725e-01,1.991e+00
3.775e-01,1.980e+00
3.825e-01,1.969e+00
3.875e-01,1.957e+00
3.925e-01,1.944e+00
3.975e-01,1.930e+00
4.025e-01,1.916e+00
4.075e-01,1.901e+00
4.125e-01,1.885e+00
4.175e-01,1.869e+00
4.225e-01,1.852e+00
4.275e-01,1.834e+00
4.325e-01,1.816e+00
4.375e-01,1.798e+00
4.425e-01,1.778e+00
4.475e-01,1.758e+00
4.525e-01,1.738e+00
4.575e-01,1.717e+00
4.625e-01,1.696e+00
4.675e-01,1.675e+00
4.725e-01,1.653e+00
4.775e-01,1.630e+00
4.825e-01,1.607e+00
4.875e-01,1.584e+00
4.925e-01,1.561e+00
4.975e-01,1.537e+00
5.025e-01,1.513e+00
5.075e-01,1.488e+00
5.125e-01,1.464e+00
5.175e-01,1.439e+00
5.225e-01,1.414e+00
5.275e-01,1.388e+00
5.325e-01,1.363e+00
5.375e-01,1.338e+00
5.425e-01,1.312e+00
5.475e-01,1.286e+00
5.525e-01,1.260e+00
5.575e-01,1.234e+00
5.625e-01,1.208e+00
5.675e-01,1.182e+00
5.725e-01,1.156e+00
5.775e-01,1.130e+00
5.825e-01,1.104e+00
5.875e-01,1.078e+00
5.925e-01,1.052e+00
5.975e-01,1.026e+00
6.025e-01,1.000e+00
6.075e-01,9.745e-01
6.125e-01,9.489e-01
6.175e-01,9.234e-01
6.225e-01,8.981e-01
6.275e-01,8.730e-01
6.325e-01,8.480e-01
6.375e-01,8.232e-01
6.425e-01,7.986e-01
6.475e-01,7.743e-01
6.525e-01,7.502e-01
6.575e-01,7.263e-01
6.625e-01,7.027e-01
6.675e-01,6.794e-01
6.725e-01,6.563e-01
6.775e-01,6.336e-01
6.825e-01,6.112e-01
6.875e-01,5.890e-01
6.925e-01,5.673e-01
6.975e-01,5.458e-01
7.025e-01,5.247e-01
7.075e-01,5.040e-01
7.125e-01,4.836e-01
7.175e-01,4.636e-01
7.225e-01,4.440e-01
7.275e-01,4.248e-01
7.325e-01,4.060e-01
7.375e-01,3.876e-01
7.425e-01,3.696e-01
7.475e-01,3.520e-01
7.525e-01,3.349e-01
7.575e-01,3.182e-01
7.625e-01,3.019e-01
7.675e-01,2.861e-01
7.725e-01,2.707e-01
7.775e-01,2.557e-01
7.825e-01,2.412e-01
7.875e-01,2.272e-01
7.925e-01,2.136e-01
7.975e-01,2.005e-01
8.025e-01,1.878e-01
8.075e-01,1.756e-01
8.125e-01,1.639e-01
8.175e-01,1.526e-01
8.225e-01,1.417e-01
8.275e-01,1.314e-01
8.325e-01,1.214e-01
8.375e-01,1.119e-01
8.425e-01,1.029e-01
8.475e-01,9.432e-02
8.525e-01,8.617e-02
8.575e-01,7.845e-02
8.625e-01,7.116e-02
8.675e-01,6.430e-02
8.725e-01,5.785e-02
8.775e-01,5.181e-02
8.825e-01,4.616e-02
8.875e-01,4.092e-02
8.925e-01,3.605e-02
8.975e-01,3.156e-02
9.025e-01,2.744e-02
9.075e-01,2.366e-02
9.125e-01,2.023e-02
9.175e-01,1.714e-02
9.225e-01,1.435e-02
9.275e-01,1.187e-02
9.325e-01,9.686e-03
9.375e-01,7.774e-03
9.425e-01,6.121e-03
9.475e-01,4.713e-03
9.525e-01,3.532e-03
9.575e-01,2.562e-03
9.625e-01,1.783e-03
9.675e-01,1.177e-03
9.725e-01,7.235e-04
9.775e-01,4.028e-04
9.825e-01,1.931e-04
9.875e-01,7.198e-05
9.925e-01,1.603e-05
9.975e-01,6.293e-07


==> anc/03_results/moderate_zap/beta/0_019.csv <==
transmittance,probability_density
2.500e-03,3.946e-03
7.500e-03,1.988e-02
1.250e-02,4.186e-02
1.750e-02,6.804e-02
2.250e-02,9.748e-02
2.750e-02,1.295e-01
3.250e-02,1.637e-01
3.750e-02,1.997e-01
4.250e-02,2.372e-01
4.750e-02,2.760e-01
5.250e-02,3.157e-01
5.750e-02,3.564e-01
6.250e-02,3.977e-01
6.750e-02,4.396e-01
7.250e-02,4.819e-01
7.750e-02,5.245e-01
8.250e-02,5.674e-01
8.750e-02,6.103e-01
9.250e-02,6.532e-01
9.750e-02,6.961e-01
1.025e-01,7.389e-01
1.075e-01,7.814e-01
1.125e-01,8.237e-01
1.175e-01,8.657e-01
1.225e-01,9.072e-01
1.275e-01,9.483e-01
1.325e-01,9.890e-01
1.375e-01,1.029e+00
1.425e-01,1.069e+00
1.475e-01,1.108e+00
1.525e-01,1.146e+00
1.575e-01,1.184e+00
1.625e-01,1.220e+00
1.675e-01,1.257e+00
1.725e-01,1.292e+00
1.775e-01,1.327e+00
1.825e-01,1.361e+00
1.875e-01,1.394e+00
1.925e-01,1.426e+00
1.975e-01,1.457e+00
2.025e-01,1.488e+00
2.075e-01,1.517e+00
2.125e-01,1.546e+00
2.175e-01,1.573e+00
2.225e-01,1.600e+00
2.275e-01,1.626e+00
2.325e-01,1.651e+00
2.375e-01,1.675e+00
2.425e-01,1.698e+00
2.475e-01,1.720e+00
2.525e-01,1.741e+00
2.575e-01,1.761e+00
2.625e-01,1.780e+00
2.675e-01,1.798e+00
2.725e-01,1.815e+00
2.775e-01,1.831e+00
2.825e-01,1.846e+00
2.875e-01,1.861e+00
2.925e-01,1.874e+00
2.975e-01,1.886e+00
3.025e-01,1.897e+00
3.075e-01,1.908e+00
3.125e-01,1.917e+00
3.175e-01,1.925e+00
3.225e-01,1.933e+00
3.275e-01,1.939e+00
3.325e-01,1.945e+00
3.375e-01,1.949e+00
3.425e-01,1.953e+00
3.475e-01,1.956e+00
3.525e-01,1.958e+00
3.575e-01,1.959e+00
3.625e-01,1.959e+00
3.675e-01,1.958e+00
3.725e-01,1.957e+00
3.775e-01,1.954e+00
3.825e-01,1.951e+00
3.875e-01,1.947e+00
3.925e-01,1.942e+00
3.975e-01,1.936e+00
4.025e-01,1.930e+00
4.075e-01,1.923e+00
4.125e-01,1.915e+00
4.175e-01,1.906e+00
4.225e-01,1.896e+00
4.275e-01,1.886e+00
4.325e-01,1.875e+00
4.375e-01,1.864e+00
4.425e-01,1.851e+00
4.475e-01,1.838e+00
4.525e-01,1.825e+00
4.575e-01,1.811e+00
4.625e-01,1.796e+00
4.675e-01,1.780e+00
4.725e-01,1.764e+00
4.775e-01,1.748e+00
4.825e-01,1.731e+00
4.875e-01,1.713e+00
4.925e-01,1.695e+00
4.975e-01,1.676e+00
5.025e-01,1.657e+00
5.075e-01,1.638e+00
5.125e-01,1.618e+00
5.175e-01,1.597e+00
5.225e-01,1.577e+00
5.275e-01,1.555e+00
5.325e-01,1.534e+00
5.375e-01,1.512e+00
5.425e-01,1.490e+00
5.475e-01,1.467e+00
5.525e-01,1.444e+00
5.575e-01,1.421e+00
5.625e-01,1.398e+00
5.675e-01,1.374e+00
5.725e-01,1.350e+00
5.775e-01,1.326e+00
5.825e-01,1.302e+00
5.875e-01,1.277e+00
5.925e-01,1.252e+00
5.975e-01,1.228e+00
6.025e-01,1.203e+00
6.075e-01,1.178e+00
6.125e-01,1.153e+00
6.175e-01,1.127e+00
6.225e-01,1.102e+00
6.275e-01,1.077e+00
6.325e-01,1.052e+00
6.375e-01,1.026e+00
6.425e-01,1.001e+00
6.475e-01,9.760e-01
6.525e-01,9.508e-01
6.575e-01,9.257e-01
6.625e-01,9.006e-01
6.675e-01,8.757e-01
6.725e-01,8.509e-01
6.775e-01,8.262e-01
6.825e-01,8.016e-01
6.875e-01,7.772e-01
6.925e-01,7.530e-01
6.975e-01,7.290e-01
7.025e-01,7.052e-01
7.075e-01,6.816e-01
7.125e-01,6.582e-01
7.175e-01,6.351e-01
7.225e-01,6.123e-01
7.275e-01,5.897e-01
7.325e-01,5.674e-01
7.375e-01,5.454e-01
7.425e-01,5.238e-01
7.475e-01,5.024e-01
7.525e-01,4.814e-01
7.575e-01,4.608e-01
7.625e-01,4.405e-01
7.675e-01,4.206e-01
7.725e-01,4.011e-01
7.775e-01,3.820e-01
7.825e-01,3.633e-01
7.875e-01,3.450e-01
7.925e-01,3.271e-01
7.975e-01,3.096e-01
8.025e-01,2.927e-01
8.075e-01,2.761e-01
8.125e-01,2.600e-01
8.175e-01,2.444e-01
8.225e-01,2.293e-01
8.275e-01,2.146e-01
8.325e-01,2.004e-01
8.375e-01,1.867e-01
8.425e-01,1.735e-01
8.475e-01,1.608e-01
8.525e-01,1.486e-01
8.575e-01,1.369e-01
8.625e-01,1.257e-01
8.675e-01,1.150e-01
8.725e-01,1.049e-01
8.775e-01,9.520e-02
8.825e-01,8.605e-02
8.875e-01,7.740e-02
8.925e-01,6.925e-02
8.975e-01,6.161e-02
9.025e-01,5.447e-02
9.075e-01,4.782e-02
9.125e-01,4.166e-02
9.175e-01,3.598e-02
9.225e-01,3.077e-02
9.275e-01,2.603e-02
9.325e-01,2.175e-02
9.375e-01,1.791e-02
9.425e-01,1.450e-02
9.475e-01,1.150e-02
9.525e-01,8.911e-03
9.575e-01,6.704e-03
9.625e-01,4.861e-03
9.675e-01,3.363e-03
9.725e-01,2.184e-03
9.775e-01,1.299e-03
9.825e-01,6.760e-04
9.875e-01,2.812e-04
9.925e-01,7.398e-05
9.975e-01,4.151e-06


==> anc/03_results/moderate_zap/beta/0_02.csv <==
transmittance,probability_density
2.500e-03,1.844e-03
7.500e-03,1.059e-02
1.250e-02,2.374e-02
1.750e-02,4.022e-02
2.250e-02,5.944e-02
2.750e-02,8.100e-02
3.250e-02,1.046e-01
3.750e-02,1.300e-01
4.250e-02,1.569e-01
4.750e-02,1.852e-01
5.250e-02,2.147e-01
5.750e-02,2.453e-01
6.250e-02,2.769e-01
6.750e-02,3.094e-01
7.250e-02,3.425e-01
7.750e-02,3.763e-01
8.250e-02,4.107e-01
8.750e-02,4.456e-01
9.250e-02,4.808e-01
9.750e-02,5.163e-01
1.025e-01,5.522e-01
1.075e-01,5.882e-01
1.125e-01,6.243e-01
1.175e-01,6.605e-01
1.225e-01,6.967e-01
1.275e-01,7.329e-01
1.325e-01,7.691e-01
1.375e-01,8.051e-01
1.425e-01,8.409e-01
1.475e-01,8.765e-01
1.525e-01,9.119e-01
1.575e-01,9.470e-01
1.625e-01,9.818e-01
1.675e-01,1.016e+00
1.725e-01,1.050e+00
1.775e-01,1.084e+00
1.825e-01,1.117e+00
1.875e-01,1.150e+00
1.925e-01,1.182e+00
1.975e-01,1.214e+00
2.025e-01,1.245e+00
2.075e-01,1.275e+00
2.125e-01,1.305e+00
2.175e-01,1.335e+00
2.225e-01,1.364e+00
2.275e-01,1.392e+00
2.325e-01,1.419e+00
2.375e-01,1.446e+00
2.425e-01,1.472e+00
2.475e-01,1.498e+00
2.525e-01,1.522e+00
2.575e-01,1.546e+00
2.625e-01,1.569e+00
2.675e-01,1.592e+00
2.725e-01,1.614e+00
2.775e-01,1.635e+00
2.825e-01,1.655e+00
2.875e-01,1.674e+00
2.925e-01,1.693e+00
2.975e-01,1.711e+00
3.025e-01,1.728e+00
3.075e-01,1.744e+00
3.125e-01,1.759e+00
3.175e-01,1.774e+00
3.225e-01,1.787e+00
3.275e-01,1.800e+00
3.325e-01,1.813e+00
3.375e-01,1.824e+00
3.425e-01,1.834e+00
3.475e-01,1.844e+00
3.525e-01,1.853e+00
3.575e-01,1.861e+00
3.625e-01,1.868e+00
3.675e-01,1.874e+00
3.725e-01,1.880e+00
3.775e-01,1.885e+00
3.825e-01,1.889e+00
3.875e-01,1.892e+00
3.925e-01,1.894e+00
3.975e-01,1.896e+00
4.025e-01,1.897e+00
4.075e-01,1.897e+00
4.125e-01,1.896e+00
4.175e-01,1.894e+00
4.225e-01,1.892e+00
4.275e-01,1.889e+00
4.325e-01,1.885e+00
4.375e-01,1.880e+00
4.425e-01,1.875e+00
4.475e-01,1.869e+00
4.525e-01,1.862e+00
4.575e-01,1.855e+00
4.625e-01,1.847e+00
4.675e-01,1.838e+00
4.725e-01,1.829e+00
4.775e-01,1.819e+00
4.825e-01,1.808e+00
4.875e-01,1.796e+00
4.925e-01,1.784e+00
4.975e-01,1.772e+00
5.025e-01,1.758e+00
5.075e-01,1.745e+00
5.125e-01,1.730e+00
5.175e-01,1.715e+00
5.225e-01,1.699e+00
5.275e-01,1.683e+00
5.325e-01,1.667e+00
5.375e-01,1.650e+00
5.425e-01,1.632e+00
5.475e-01,1.614e+00
5.525e-01,1.595e+00
5.575e-01,1.576e+00
5.625e-01,1.557e+00
5.675e-01,1.537e+00
5.725e-01,1.516e+00
5.775e-01,1.496e+00
5.825e-01,1.475e+00
5.875e-01,1.453e+00
5.925e-01,1.431e+00
5.975e-01,1.409e+00
6.025e-01,1.387e+00
6.075e-01,1.364e+00
6.125e-01,1.341e+00
6.175e-01,1.317e+00
6.225e-01,1.294e+00
6.275e-01,1.270e+00
6.325e-01,1.246e+00
6.375e-01,1.222e+00
6.425e-01,1.197e+00
6.475e-01,1.173e+00
6.525e-01,1.148e+00
6.575e-01,1.123e+00
6.625e-01,1.098e+00
6.675e-01,1.073e+00
6.725e-01,1.048e+00
6.775e-01,1.023e+00
6.825e-01,9.976e-01
6.875e-01,9.723e-01
6.925e-01,9.470e-01
6.975e-01,9.217e-01
7.025e-01,8.964e-01
7.075e-01,8.712e-01
7.125e-01,8.460e-01
7.175e-01,8.210e-01
7.225e-01,7.960e-01
7.275e-01,7.711e-01
7.325e-01,7.463e-01
7.375e-01,7.217e-01
7.425e-01,6.973e-01
7.475e-01,6.730e-01
7.525e-01,6.490e-01
7.575e-01,6.251e-01
7.625e-01,6.015e-01
7.675e-01,5.781e-01
7.725e-01,5.550e-01
7.775e-01,5.322e-01
7.825e-01,5.097e-01
7.875e-01,4.875e-01
7.925e-01,4.656e-01
7.975e-01,4.441e-01
8.025e-01,4.229e-01
8.075e-01,4.021e-01
8.125e-01,3.817e-01
8.175e-01,3.617e-01
8.225e-01,3.421e-01
8.275e-01,3.230e-01
8.325e-01,3.043e-01
8.375e-01,2.861e-01
8.425e-01,2.683e-01
8.475e-01,2.511e-01
8.525e-01,2.343e-01
8.575e-01,2.181e-01
8.625e-01,2.024e-01
8.675e-01,1.872e-01
8.725e-01,1.726e-01
8.775e-01,1.585e-01
8.825e-01,1.450e-01
8.875e-01,1.321e-01
8.925e-01,1.197e-01
8.975e-01,1.080e-01
9.025e-01,9.687e-02
9.075e-01,8.634e-02
9.125e-01,7.642e-02
9.175e-01,6.712e-02
9.225e-01,5.844e-02
9.275e-01,5.038e-02
9.325e-01,4.295e-02
9.375e-01,3.614e-02
9.425e-01,2.995e-02
9.475e-01,2.438e-02
9.525e-01,1.943e-02
9.575e-01,1.508e-02
9.625e-01,1.132e-02
9.675e-01,8.151e-03
9.725e-01,5.546e-03
9.775e-01,3.486e-03
9.825e-01,1.945e-03
9.875e-01,8.880e-04
9.925e-01,2.689e-04
9.975e-01,2.040e-05


==> anc/03_results/moderate_zap/beta/0_021.csv <==
transmittance,probability_density
2.500e-03,7.800e-04
7.500e-03,5.211e-03
1.250e-02,1.253e-02
1.750e-02,2.225e-02
2.250e-02,3.408e-02
2.750e-02,4.778e-02
3.250e-02,6.319e-02
3.750e-02,8.016e-02
4.250e-02,9.856e-02
4.750e-02,1.183e-01
5.250e-02,1.392e-01
5.750e-02,1.613e-01
6.250e-02,1.843e-01
6.750e-02,2.084e-01
7.250e-02,2.333e-01
7.750e-02,2.590e-01
8.250e-02,2.854e-01
8.750e-02,3.125e-01
9.250e-02,3.403e-01
9.750e-02,3.686e-01
1.025e-01,3.974e-01
1.075e-01,4.267e-01
1.125e-01,4.563e-01
1.175e-01,4.863e-01
1.225e-01,5.166e-01
1.275e-01,5.472e-01
1.325e-01,5.780e-01
1.375e-01,6.090e-01
1.425e-01,6.402e-01
1.475e-01,6.714e-01
1.525e-01,7.027e-01
1.575e-01,7.340e-01
1.625e-01,7.654e-01
1.675e-01,7.967e-01
1.725e-01,8.279e-01
1.775e-01,8.590e-01
1.825e-01,8.900e-01
1.875e-01,9.209e-01
1.925e-01,9.516e-01
1.975e-01,9.820e-01
2.025e-01,1.012e+00
2.075e-01,1.042e+00
2.125e-01,1.072e+00
2.175e-01,1.101e+00
2.225e-01,1.130e+00
2.275e-01,1.159e+00
2.325e-01,1.187e+00
2.375e-01,1.215e+00
2.425e-01,1.243e+00
2.475e-01,1.270e+00
2.525e-01,1.296e+00
2.575e-01,1.322e+00
2.625e-01,1.348e+00
2.675e-01,1.373e+00
2.725e-01,1.398e+00
2.775e-01,1.422e+00
2.825e-01,1.445e+00
2.875e-01,1.468e+00
2.925e-01,1.491e+00
2.975e-01,1.513e+00
3.025e-01,1.534e+00
3.075e-01,1.555e+00
3.125e-01,1.575e+00
3.175e-01,1.594e+00
3.225e-01,1.613e+00
3.275e-01,1.631e+00
3.325e-01,1.648e+00
3.375e-01,1.665e+00
3.425e-01,1.681e+00
3.475e-01,1.696e+00
3.525e-01,1.711e+00
3.575e-01,1.725e+00
3.625e-01,1.738e+00
3.675e-01,1.751e+00
3.725e-01,1.763e+00
3.775e-01,1.774e+00
3.825e-01,1.785e+00
3.875e-01,1.794e+00
3.925e-01,1.804e+00
3.975e-01,1.812e+00
4.025e-01,1.819e+00
4.075e-01,1.826e+00
4.125e-01,1.832e+00
4.175e-01,1.838e+00
4.225e-01,1.843e+00
4.275e-01,1.847e+00
4.325e-01,1.850e+00
4.375e-01,1.852e+00
4.425e-01,1.854e+00
4.475e-01,1.855e+00
4.525e-01,1.855e+00
4.575e-01,1.855e+00
4.625e-01,1.854e+00
4.675e-01,1.852e+00
4.725e-01,1.850e+00
4.775e-01,1.846e+00
4.825e-01,1.842e+00
4.875e-01,1.838e+00
4.925e-01,1.832e+00
4.975e-01,1.826e+00
5.025e-01,1.820e+00
5.075e-01,1.812e+00
5.125e-01,1.804e+00
5.175e-01,1.796e+00
5.225e-01,1.786e+00
5.275e-01,1.776e+00
5.325e-01,1.766e+00
5.375e-01,1.755e+00
5.425e-01,1.743e+00
5.475e-01,1.730e+00
5.525e-01,1.717e+00
5.575e-01,1.703e+00
5.625e-01,1.689e+00
5.675e-01,1.674e+00
5.725e-01,1.659e+00
5.775e-01,1.643e+00
5.825e-01,1.627e+00
5.875e-01,1.610e+00
5.925e-01,1.592e+00
5.975e-01,1.574e+00
6.025e-01,1.556e+00
6.075e-01,1.537e+00
6.125e-01,1.517e+00
6.175e-01,1.497e+00
6.225e-01,1.477e+00
6.275e-01,1.456e+00
6.325e-01,1.435e+00
6.375e-01,1.413e+00
6.425e-01,1.391e+00
6.475e-01,1.369e+00
6.525e-01,1.346e+00
6.575e-01,1.323e+00
6.625e-01,1.300e+00
6.675e-01,1.276e+00
6.725e-01,1.252e+00
6.775e-01,1.228e+00
6.825e-01,1.204e+00
6.875e-01,1.179e+00
6.925e-01,1.154e+00
6.975e-01,1.129e+00
7.025e-01,1.104e+00
7.075e-01,1.078e+00
7.125e-01,1.053e+00
7.175e-01,1.027e+00
7.225e-01,1.001e+00
7.275e-01,9.750e-01
7.325e-01,9.490e-01
7.375e-01,9.229e-01
7.425e-01,8.967e-01
7.475e-01,8.706e-01
7.525e-01,8.444e-01
7.575e-01,8.183e-01
7.625e-01,7.921e-01
7.675e-01,7.661e-01
7.725e-01,7.401e-01
7.775e-01,7.143e-01
7.825e-01,6.885e-01
7.875e-01,6.629e-01
7.925e-01,6.375e-01
7.975e-01,6.122e-01
8.025e-01,5.872e-01
8.075e-01,5.624e-01
8.125e-01,5.378e-01
8.175e-01,5.135e-01
8.225e-01,4.895e-01
8.275e-01,4.658e-01
8.325e-01,4.424e-01
8.375e-01,4.194e-01
8.425e-01,3.968e-01
8.475e-01,3.746e-01
8.525e-01,3.528e-01
8.575e-01,3.314e-01
8.625e-01,3.106e-01
8.675e-01,2.902e-01
8.725e-01,2.703e-01
8.775e-01,2.509e-01
8.825e-01,2.321e-01
8.875e-01,2.139e-01
8.925e-01,1.963e-01
8.975e-01,1.793e-01
9.025e-01,1.630e-01
9.075e-01,1.473e-01
9.125e-01,1.323e-01
9.175e-01,1.180e-01
9.225e-01,1.044e-01
9.275e-01,9.158e-02
9.325e-01,7.953e-02
9.375e-01,6.827e-02
9.425e-01,5.781e-02
9.475e-01,4.817e-02
9.525e-01,3.938e-02
9.575e-01,3.144e-02
9.625e-01,2.438e-02
9.675e-01,1.820e-02
9.725e-01,1.292e-02
9.775e-01,8.544e-03
9.825e-01,5.079e-03
9.875e-01,2.523e-03
9.925e-01,8.684e-04
9.975e-01,8.671e-05


==> anc/03_results/moderate_zap/beta/0_022.csv <==
transmittance,probability_density
2.500e-03,3.430e-04
7.500e-03,2.650e-03
1.250e-02,6.822e-03
1.750e-02,1.267e-02
2.250e-02,2.008e-02
2.750e-02,2.894e-02
3.250e-02,3.916e-02
3.750e-02,5.067e-02
4.250e-02,6.340e-02
4.750e-02,7.728e-02
5.250e-02,9.225e-02
5.750e-02,1.083e-01
6.250e-02,1.252e-01
6.750e-02,1.432e-01
7.250e-02,1.619e-01
7.750e-02,1.816e-01
8.250e-02,2.020e-01
8.750e-02,2.231e-01
9.250e-02,2.450e-01
9.750e-02,2.675e-01
1.025e-01,2.906e-01
1.075e-01,3.143e-01
1.125e-01,3.385e-01
1.175e-01,3.632e-01
1.225e-01,3.884e-01
1.275e-01,4.140e-01
1.325e-01,4.400e-01
1.375e-01,4.664e-01
1.425e-01,4.931e-01
1.475e-01,5.201e-01
1.525e-01,5.474e-01
1.575e-01,5.749e-01
1.625e-01,6.026e-01
1.675e-01,6.304e-01
1.725e-01,6.584e-01
1.775e-01,6.866e-01
1.825e-01,7.148e-01
1.875e-01,7.431e-01
1.925e-01,7.714e-01
1.975e-01,7.997e-01
2.025e-01,8.280e-01
2.075e-01,8.563e-01
2.125e-01,8.845e-01
2.175e-01,9.127e-01
2.225e-01,9.407e-01
2.275e-01,9.686e-01
2.325e-01,9.963e-01
2.375e-01,1.024e+00
2.425e-01,1.051e+00
2.475e-01,1.078e+00
2.525e-01,1.105e+00
2.575e-01,1.132e+00
2.625e-01,1.158e+00
2.675e-01,1.184e+00
2.725e-01,1.210e+00
2.775e-01,1.236e+00
2.825e-01,1.261e+00
2.875e-01,1.285e+00
2.925e-01,1.310e+00
2.975e-01,1.334e+00
3.025e-01,1.357e+00
3.075e-01,1.380e+00
3.125e-01,1.403e+00
3.175e-01,1.425e+00
3.225e-01,1.447e+00
3.275e-01,1.468e+00
3.325e-01,1.489e+00
3.375e-01,1.509e+00
3.425e-01,1.529e+00
3.475e-01,1.548e+00
3.525e-01,1.567e+00
3.575e-01,1.585e+00
3.625e-01,1.603e+00
3.675e-01,1.620e+00
3.725e-01,1.636e+00
3.775e-01,1.652e+00
3.825e-01,1.667e+00
3.875e-01,1.682e+00
3.925e-01,1.696e+00
3.975e-01,1.709e+00
4.025e-01,1.722e+00
4.075e-01,1.734e+00
4.125e-01,1.746e+00
4.175e-01,1.757e+00
4.225e-01,1.767e+00
4.275e-01,1.776e+00
4.325e-01,1.785e+00
4.375e-01,1.793e+00
4.425e-01,1.801e+00
4.475e-01,1.808e+00
4.525e-01,1.814e+00
4.575e-01,1.819e+00
4.625e-01,1.824e+00
4.675e-01,1.828e+00
4.725e-01,1.831e+00
4.775e-01,1.834e+00
4.825e-01,1.836e+00
4.875e-01,1.837e+00
4.925e-01,1.838e+00
4.975e-01,1.838e+00
5.025e-01,1.837e+00
5.075e-01,1.836e+00
5.125e-01,1.833e+00
5.175e-01,1.831e+00
5.225e-01,1.827e+00
5.275e-01,1.823e+00
5.325e-01,1.818e+00
5.375e-01,1.812e+00
5.425e-01,1.806e+00
5.475e-01,1.799e+00
5.525e-01,1.791e+00
5.575e-01,1.783e+00
5.625e-01,1.774e+00
5.675e-01,1.764e+00
5.725e-01,1.754e+00
5.775e-01,1.743e+00
5.825e-01,1.732e+00
5.875e-01,1.719e+00
5.925e-01,1.707e+00
5.975e-01,1.693e+00
6.025e-01,1.679e+00
6.075e-01,1.665e+00
6.125e-01,1.649e+00
6.175e-01,1.633e+00
6.225e-01,1.617e+00
6.275e-01,1.600e+00
6.325e-01,1.583e+00
6.375e-01,1.565e+00
6.425e-01,1.546e+00
6.475e-01,1.527e+00
6.525e-01,1.507e+00
6.575e-01,1.487e+00
6.625e-01,1.466e+00
6.675e-01,1.445e+00
6.725e-01,1.424e+00
6.775e-01,1.402e+00
6.825e-01,1.379e+00
6.875e-01,1.356e+00
6.925e-01,1.333e+00
6.975e-01,1.310e+00
7.025e-01,1.286e+00
7.075e-01,1.261e+00
7.125e-01,1.236e+00
7.175e-01,1.211e+00
7.225e-01,1.186e+00
7.275e-01,1.160e+00
7.325e-01,1.134e+00
7.375e-01,1.108e+00
7.425e-01,1.082e+00
7.475e-01,1.055e+00
7.525e-01,1.028e+00
7.575e-01,1.001e+00
7.625e-01,9.739e-01
7.675e-01,9.466e-01
7.725e-01,9.191e-01
7.775e-01,8.915e-01
7.825e-01,8.639e-01
7.875e-01,8.362e-01
7.925e-01,8.085e-01
7.975e-01,7.808e-01
8.025e-01,7.531e-01
8.075e-01,7.254e-01
8.125e-01,6.978e-01
8.175e-01,6.703e-01
8.225e-01,6.429e-01
8.275e-01,6.156e-01
8.325e-01,5.885e-01
8.375e-01,5.616e-01
8.425e-01,5.350e-01
8.475e-01,5.086e-01
8.525e-01,4.824e-01
8.575e-01,4.566e-01
8.625e-01,4.311e-01
8.675e-01,4.060e-01
8.725e-01,3.813e-01
8.775e-01,3.570e-01
8.825e-01,3.331e-01
8.875e-01,3.098e-01
8.925e-01,2.870e-01
8.975e-01,2.648e-01
9.025e-01,2.431e-01
9.075e-01,2.221e-01
9.125e-01,2.018e-01
9.175e-01,1.821e-01
9.225e-01,1.633e-01
9.275e-01,1.452e-01
9.325e-01,1.279e-01
9.375e-01,1.115e-01
9.425e-01,9.602e-02
9.475e-01,8.149e-02
9.525e-01,6.796e-02
9.575e-01,5.547e-02
9.625e-01,4.409e-02
9.675e-01,3.386e-02
9.725e-01,2.484e-02
9.775e-01,1.708e-02
9.825e-01,1.066e-02
9.875e-01,5.656e-03
9.925e-01,2.149e-03
9.975e-01,2.653e-04


==> anc/03_results/moderate_zap/beta/0_023.csv <==
transmittance,probability_density
2.500e-03,1.251e-04
7.500e-03,1.157e-03
1.250e-02,3.240e-03
1.750e-02,6.366e-03
2.250e-02,1.052e-02
2.750e-02,1.568e-02
3.250e-02,2.183e-02
3.750e-02,2.894e-02
4.250e-02,3.699e-02
4.750e-02,4.596e-02
5.250e-02,5.582e-02
5.750e-02,6.655e-02
6.250e-02,7.812e-02
6.750e-02,9.052e-02
7.250e-02,1.037e-01
7.750e-02,1.177e-01
8.250e-02,1.324e-01
8.750e-02,1.478e-01
9.250e-02,1.639e-01
9.750e-02,1.807e-01
1.025e-01,1.981e-01
1.075e-01,2.162e-01
1.125e-01,2.348e-01
1.175e-01,2.541e-01
1.225e-01,2.738e-01
1.275e-01,2.941e-01
1.325e-01,3.149e-01
1.375e-01,3.362e-01
1.425e-01,3.579e-01
1.475e-01,3.801e-01
1.525e-01,4.026e-01
1.575e-01,4.256e-01
1.625e-01,4.489e-01
1.675e-01,4.725e-01
1.725e-01,4.964e-01
1.775e-01,5.207e-01
1.825e-01,5.451e-01
1.875e-01,5.699e-01
1.925e-01,5.949e-01
1.975e-01,6.200e-01
2.025e-01,6.454e-01
2.075e-01,6.709e-01
2.125e-01,6.965e-01
2.175e-01,7.223e-01
2.225e-01,7.481e-01
2.275e-01,7.741e-01
2.325e-01,8.001e-01
2.375e-01,8.261e-01
2.425e-01,8.521e-01
2.475e-01,8.781e-01
2.525e-01,9.041e-01
2.575e-01,9.301e-01
2.625e-01,9.560e-01
2.675e-01,9.818e-01
2.725e-01,1.008e+00
2.775e-01,1.033e+00
2.825e-01,1.059e+00
2.875e-01,1.084e+00
2.925e-01,1.109e+00
2.975e-01,1.134e+00
3.025e-01,1.159e+00
3.075e-01,1.183e+00
3.125e-01,1.208e+00
3.175e-01,1.232e+00
3.225e-01,1.255e+00
3.275e-01,1.279e+00
3.325e-01,1.302e+00
3.375e-01,1.325e+00
3.425e-01,1.347e+00
3.475e-01,1.370e+00
3.525e-01,1.391e+00
3.575e-01,1.413e+00
3.625e-01,1.434e+00
3.675e-01,1.455e+00
3.725e-01,1.475e+00
3.775e-01,1.495e+00
3.825e-01,1.514e+00
3.875e-01,1.533e+00
3.925e-01,1.551e+00
3.975e-01,1.569e+00
4.025e-01,1.587e+00
4.075e-01,1.604e+00
4.125e-01,1.620e+00
4.175e-01,1.636e+00
4.225e-01,1.651e+00
4.275e-01,1.666e+00
4.325e-01,1.680e+00
4.375e-01,1.694e+00
4.425e-01,1.707e+00
4.475e-01,1.720e+00
4.525e-01,1.732e+00
4.575e-01,1.743e+00
4.625e-01,1.754e+00
4.675e-01,1.764e+00
4.725e-01,1.774e+00
4.775e-01,1.783e+00
4.825e-01,1.791e+00
4.875e-01,1.798e+00
4.925e-01,1.805e+00
4.975e-01,1.812e+00
5.025e-01,1.817e+00
5.075e-01,1.822e+00
5.125e-01,1.827e+00
5.175e-01,1.830e+00
5.225e-01,1.833e+00
5.275e-01,1.836e+00
5.325e-01,1.837e+00
5.375e-01,1.838e+00
5.425e-01,1.838e+00
5.475e-01,1.838e+00
5.525e-01,1.837e+00
5.575e-01,1.835e+00
5.625e-01,1.832e+00
5.675e-01,1.829e+00
5.725e-01,1.825e+00
5.775e-01,1.820e+00
5.825e-01,1.815e+00
5.875e-01,1.809e+00
5.925e-01,1.802e+00
5.975e-01,1.794e+00
6.025e-01,1.786e+00
6.075e-01,1.777e+00
6.125e-01,1.768e+00
6.175e-01,1.757e+00
6.225e-01,1.746e+00
6.275e-01,1.735e+00
6.325e-01,1.722e+00
6.375e-01,1.709e+00
6.425e-01,1.696e+00
6.475e-01,1.681e+00
6.525e-01,1.667e+00
6.575e-01,1.651e+00
6.625e-01,1.635e+00
6.675e-01,1.618e+00
6.725e-01,1.600e+00
6.775e-01,1.582e+00
6.825e-01,1.563e+00
6.875e-01,1.544e+00
6.925e-01,1.524e+00
6.975e-01,1.503e+00
7.025e-01,1.482e+00
7.075e-01,1.460e+00
7.125e-01,1.438e+00
7.175e-01,1.415e+00
7.225e-01,1.392e+00
7.275e-01,1.368e+00
7.325e-01,1.344e+00
7.375e-01,1.319e+00
7.425e-01,1.294e+00
7.475e-01,1.268e+00
7.525e-01,1.242e+00
7.575e-01,1.215e+00
7.625e-01,1.188e+00
7.675e-01,1.161e+00
7.725e-01,1.133e+00
7.775e-01,1.105e+00
7.825e-01,1.076e+00
7.875e-01,1.047e+00
7.925e-01,1.018e+00
7.975e-01,9.891e-01
8.025e-01,9.595e-01
8.075e-01,9.297e-01
8.125e-01,8.998e-01
8.175e-01,8.696e-01
8.225e-01,8.394e-01
8.275e-01,8.090e-01
8.325e-01,7.785e-01
8.375e-01,7.480e-01
8.425e-01,7.174e-01
8.475e-01,6.869e-01
8.525e-01,6.564e-01
8.575e-01,6.260e-01
8.625e-01,5.956e-01
8.675e-01,5.654e-01
8.725e-01,5.354e-01
8.775e-01,5.056e-01
8.825e-01,4.761e-01
8.875e-01,4.469e-01
8.925e-01,4.180e-01
8.975e-01,3.895e-01
9.025e-01,3.614e-01
9.075e-01,3.338e-01
9.125e-01,3.068e-01
9.175e-01,2.803e-01
9.225e-01,2.545e-01
9.275e-01,2.294e-01
9.325e-01,2.051e-01
9.375e-01,1.816e-01
9.425e-01,1.590e-01
9.475e-01,1.374e-01
9.525e-01,1.169e-01
9.575e-01,9.758e-02
9.625e-01,7.950e-02
9.675e-01,6.280e-02
9.725e-01,4.760e-02
9.775e-01,3.405e-02
9.825e-01,2.232e-02
9.875e-01,1.264e-02
9.925e-01,5.299e-03
9.975e-01,8.076e-04


==> anc/03_results/moderate_zap/beta/0_024.csv <==
transmittance,probability_density
2.500e-03,4.687e-05
7.500e-03,5.175e-04
1.250e-02,1.574e-03
1.750e-02,3.266e-03
2.250e-02,5.623e-03
2.750e-02,8.662e-03
3.250e-02,1.239e-02
3.750e-02,1.683e-02
4.250e-02,2.196e-02
4.750e-02,2.780e-02
5.250e-02,3.434e-02
5.750e-02,4.157e-02
6.250e-02,4.950e-02
6.750e-02,5.811e-02
7.250e-02,6.740e-02
7.750e-02,7.735e-02
8.250e-02,8.797e-02
8.750e-02,9.923e-02
9.250e-02,1.111e-01
9.750e-02,1.236e-01
1.025e-01,1.368e-01
1.075e-01,1.505e-01
1.125e-01,1.648e-01
1.175e-01,1.797e-01
1.225e-01,1.952e-01
1.275e-01,2.112e-01
1.325e-01,2.277e-01
1.375e-01,2.447e-01
1.425e-01,2.623e-01
1.475e-01,2.803e-01
1.525e-01,2.988e-01
1.575e-01,3.177e-01
1.625e-01,3.371e-01
1.675e-01,3.569e-01
1.725e-01,3.771e-01
1.775e-01,3.977e-01
1.825e-01,4.186e-01
1.875e-01,4.399e-01
1.925e-01,4.615e-01
1.975e-01,4.835e-01
2.025e-01,5.058e-01
2.075e-01,5.283e-01
2.125e-01,5.511e-01
2.175e-01,5.742e-01
2.225e-01,5.975e-01
2.275e-01,6.210e-01
2.325e-01,6.447e-01
2.375e-01,6.686e-01
2.425e-01,6.927e-01
2.475e-01,7.169e-01
2.525e-01,7.412e-01
2.575e-01,7.657e-01
2.625e-01,7.902e-01
2.675e-01,8.148e-01
2.725e-01,8.395e-01
2.775e-01,8.643e-01
2.825e-01,8.890e-01
2.875e-01,9.138e-01
2.925e-01,9.386e-01
2.975e-01,9.633e-01
3.025e-01,9.880e-01
3.075e-01,1.013e+00
3.125e-01,1.037e+00
3.175e-01,1.062e+00
3.225e-01,1.086e+00
3.275e-01,1.110e+00
3.325e-01,1.135e+00
3.375e-01,1.159e+00
3.425e-01,1.182e+00
3.475e-01,1.206e+00
3.525e-01,1.229e+00
3.575e-01,1.253e+00
3.625e-01,1.276e+00
3.675e-01,1.298e+00
3.725e-01,1.321e+00
3.775e-01,1.343e+00
3.825e-01,1.365e+00
3.875e-01,1.387e+00
3.925e-01,1.408e+00
3.975e-01,1.429e+00
4.025e-01,1.449e+00
4.075e-01,1.470e+00
4.125e-01,1.490e+00
4.175e-01,1.509e+00
4.225e-01,1.528e+00
4.275e-01,1.547e+00
4.325e-01,1.565e+00
4.375e-01,1.583e+00
4.425e-01,1.600e+00
4.475e-01,1.617e+00
4.525e-01,1.633e+00
4.575e-01,1.649e+00
4.625e-01,1.665e+00
4.675e-01,1.679e+00
4.725e-01,1.694e+00
4.775e-01,1.708e+00
4.825e-01,1.721e+00
4.875e-01,1.734e+00
4.925e-01,1.746e+00
4.975e-01,1.757e+00
5.025e-01,1.768e+00
5.075e-01,1.779e+00
5.125e-01,1.788e+00
5.175e-01,1.797e+00
5.225e-01,1.806e+00
5.275e-01,1.814e+00
5.325e-01,1.821e+00
5.375e-01,1.828e+00
5.425e-01,1.833e+00
5.475e-01,1.839e+00
5.525e-01,1.843e+00
5.575e-01,1.847e+00
5.625e-01,1.850e+00
5.675e-01,1.853e+00
5.725e-01,1.855e+00
5.775e-01,1.856e+00
5.825e-01,1.856e+00
5.875e-01,1.856e+00
5.925e-01,1.855e+00
5.975e-01,1.853e+00
6.025e-01,1.850e+00
6.075e-01,1.847e+00
6.125e-01,1.843e+00
6.175e-01,1.838e+00
6.225e-01,1.833e+00
6.275e-01,1.826e+00
6.325e-01,1.819e+00
6.375e-01,1.812e+00
6.425e-01,1.803e+00
6.475e-01,1.794e+00
6.525e-01,1.784e+00
6.575e-01,1.773e+00
6.625e-01,1.762e+00
6.675e-01,1.750e+00
6.725e-01,1.737e+00
6.775e-01,1.723e+00
6.825e-01,1.708e+00
6.875e-01,1.693e+00
6.925e-01,1.677e+00
6.975e-01,1.661e+00
7.025e-01,1.643e+00
7.075e-01,1.625e+00
7.125e-01,1.606e+00
7.175e-01,1.587e+00
7.225e-01,1.566e+00
7.275e-01,1.545e+00
7.325e-01,1.524e+00
7.375e-01,1.502e+00
7.425e-01,1.479e+00
7.475e-01,1.455e+00
7.525e-01,1.431e+00
7.575e-01,1.406e+00
7.625e-01,1.380e+00
7.675e-01,1.354e+00
7.725e-01,1.327e+00
7.775e-01,1.300e+00
7.825e-01,1.272e+00
7.875e-01,1.244e+00
7.925e-01,1.215e+00
7.975e-01,1.185e+00
8.025e-01,1.156e+00
8.075e-01,1.125e+00
8.125e-01,1.094e+00
8.175e-01,1.063e+00
8.225e-01,1.031e+00
8.275e-01,9.991e-01
8.325e-01,9.667e-01
8.375e-01,9.339e-01
8.425e-01,9.008e-01
8.475e-01,8.675e-01
8.525e-01,8.339e-01
8.575e-01,8.001e-01
8.625e-01,7.661e-01
8.675e-01,7.320e-01
8.725e-01,6.978e-01
8.775e-01,6.635e-01
8.825e-01,6.292e-01
8.875e-01,5.950e-01
8.925e-01,5.608e-01
8.975e-01,5.268e-01
9.025e-01,4.929e-01
9.075e-01,4.593e-01
9.125e-01,4.260e-01
9.175e-01,3.931e-01
9.225e-01,3.605e-01
9.275e-01,3.285e-01
9.325e-01,2.971e-01
9.375e-01,2.664e-01
9.425e-01,2.364e-01
9.475e-01,2.073e-01
9.525e-01,1.792e-01
9.575e-01,1.522e-01
9.625e-01,1.264e-01
9.675e-01,1.021e-01
9.725e-01,7.943e-02
9.775e-01,5.860e-02
9.825e-01,3.992e-02
9.875e-01,2.379e-02
9.925e-01,1.078e-02
9.975e-01,1.938e-03


==> anc/03_results/moderate_zap/beta/0_025.csv <==
transmittance,probability_density
2.500e-03,1.479e-05
7.500e-03,2.013e-04
1.250e-02,6.751e-04
1.750e-02,1.494e-03
2.250e-02,2.700e-03
2.750e-02,4.324e-03
3.250e-02,6.392e-03
3.750e-02,8.923e-03
4.250e-02,1.194e-02
4.750e-02,1.544e-02
5.250e-02,1.945e-02
5.750e-02,2.398e-02
6.250e-02,2.903e-02
6.750e-02,3.461e-02
7.250e-02,4.072e-02
7.750e-02,4.737e-02
8.250e-02,5.455e-02
8.750e-02,6.228e-02
9.250e-02,7.054e-02
9.750e-02,7.934e-02
1.025e-01,8.868e-02
1.075e-01,9.854e-02
1.125e-01,1.089e-01
1.175e-01,1.199e-01
1.225e-01,1.313e-01
1.275e-01,1.433e-01
1.325e-01,1.557e-01
1.375e-01,1.687e-01
1.425e-01,1.822e-01
1.475e-01,1.961e-01
1.525e-01,2.106e-01
1.575e-01,2.255e-01
1.625e-01,2.409e-01
1.675e-01,2.567e-01
1.725e-01,2.730e-01
1.775e-01,2.897e-01
1.825e-01,3.068e-01
1.875e-01,3.244e-01
1.925e-01,3.424e-01
1.975e-01,3.607e-01
2.025e-01,3.795e-01
2.075e-01,3.986e-01
2.125e-01,4.180e-01
2.175e-01,4.379e-01
2.225e-01,4.580e-01
2.275e-01,4.785e-01
2.325e-01,4.993e-01
2.375e-01,5.204e-01
2.425e-01,5.417e-01
2.475e-01,5.634e-01
2.525e-01,5.853e-01
2.575e-01,6.074e-01
2.625e-01,6.298e-01
2.675e-01,6.524e-01
2.725e-01,6.752e-01
2.775e-01,6.982e-01
2.825e-01,7.213e-01
2.875e-01,7.446e-01
2.925e-01,7.681e-01
2.975e-01,7.917e-01
3.025e-01,8.154e-01
3.075e-01,8.392e-01
3.125e-01,8.631e-01
3.175e-01,8.871e-01
3.225e-01,9.111e-01
3.275e-01,9.352e-01
3.325e-01,9.593e-01
3.375e-01,9.834e-01
3.425e-01,1.007e+00
3.475e-01,1.032e+00
3.525e-01,1.056e+00
3.575e-01,1.080e+00
3.625e-01,1.104e+00
3.675e-01,1.127e+00
3.725e-01,1.151e+00
3.775e-01,1.175e+00
3.825e-01,1.198e+00
3.875e-01,1.222e+00
3.925e-01,1.245e+00
3.975e-01,1.268e+00
4.025e-01,1.291e+00
4.075e-01,1.314e+00
4.125e-01,1.336e+00
4.175e-01,1.358e+00
4.225e-01,1.380e+00
4.275e-01,1.402e+00
4.325e-01,1.423e+00
4.375e-01,1.445e+00
4.425e-01,1.465e+00
4.475e-01,1.486e+00
4.525e-01,1.506e+00
4.575e-01,1.526e+00
4.625e-01,1.545e+00
4.675e-01,1.564e+00
4.725e-01,1.583e+00
4.775e-01,1.601e+00
4.825e-01,1.619e+00
4.875e-01,1.637e+00
4.925e-01,1.654e+00
4.975e-01,1.670e+00
5.025e-01,1.686e+00
5.075e-01,1.702e+00
5.125e-01,1.717e+00
5.175e-01,1.731e+00
5.225e-01,1.745e+00
5.275e-01,1.758e+00
5.325e-01,1.771e+00
5.375e-01,1.783e+00
5.425e-01,1.795e+00
5.475e-01,1.806e+00
5.525e-01,1.817e+00
5.575e-01,1.827e+00
5.625e-01,1.836e+00
5.675e-01,1.844e+00
5.725e-01,1.852e+00
5.775e-01,1.859e+00
5.825e-01,1.866e+00
5.875e-01,1.872e+00
5.925e-01,1.877e+00
5.975e-01,1.882e+00
6.025e-01,1.885e+00
6.075e-01,1.888e+00
6.125e-01,1.891e+00
6.175e-01,1.892e+00
6.225e-01,1.893e+00
6.275e-01,1.893e+00
6.325e-01,1.892e+00
6.375e-01,1.891e+00
6.425e-01,1.888e+00
6.475e-01,1.885e+00
6.525e-01,1.881e+00
6.575e-01,1.876e+00
6.625e-01,1.871e+00
6.675e-01,1.865e+00
6.725e-01,1.857e+00
6.775e-01,1.849e+00
6.825e-01,1.840e+00
6.875e-01,1.831e+00
6.925e-01,1.820e+00
6.975e-01,1.809e+00
7.025e-01,1.796e+00
7.075e-01,1.783e+00
7.125e-01,1.769e+00
7.175e-01,1.755e+00
7.225e-01,1.739e+00
7.275e-01,1.722e+00
7.325e-01,1.705e+00
7.375e-01,1.687e+00
7.425e-01,1.668e+00
7.475e-01,1.648e+00
7.525e-01,1.627e+00
7.575e-01,1.605e+00
7.625e-01,1.583e+00
7.675e-01,1.559e+00
7.725e-01,1.535e+00
7.775e-01,1.510e+00
7.825e-01,1.485e+00
7.875e-01,1.458e+00
7.925e-01,1.431e+00
7.975e-01,1.402e+00
8.025e-01,1.373e+00
8.075e-01,1.344e+00
8.125e-01,1.313e+00
8.175e-01,1.282e+00
8.225e-01,1.250e+00
8.275e-01,1.218e+00
8.325e-01,1.184e+00
8.375e-01,1.151e+00
8.425e-01,1.116e+00
8.475e-01,1.081e+00
8.525e-01,1.045e+00
8.575e-01,1.009e+00
8.625e-01,9.719e-01
8.675e-01,9.346e-01
8.725e-01,8.968e-01
8.775e-01,8.586e-01
8.825e-01,8.199e-01
8.875e-01,7.810e-01
8.925e-01,7.417e-01
8.975e-01,7.022e-01
9.025e-01,6.624e-01
9.075e-01,6.226e-01
9.125e-01,5.826e-01
9.175e-01,5.426e-01
9.225e-01,5.027e-01
9.275e-01,4.629e-01
9.325e-01,4.233e-01
9.375e-01,3.841e-01
9.425e-01,3.453e-01
9.475e-01,3.070e-01
9.525e-01,2.695e-01
9.575e-01,2.327e-01
9.625e-01,1.970e-01
9.675e-01,1.626e-01
9.725e-01,1.296e-01
9.775e-01,9.850e-02
9.825e-01,6.961e-02
9.875e-01,4.356e-02
9.925e-01,2.124e-02
9.975e-01,4.470e-03


==> anc/03_results/moderate_zap/beta/0_026.csv <==
transmittance,probability_density
2.500e-03,4.497e-06
7.500e-03,7.609e-05
1.250e-02,2.824e-04
1.750e-02,6.685e-04
2.250e-02,1.270e-03
2.750e-02,2.118e-03
3.250e-02,3.237e-03
3.750e-02,4.651e-03
4.250e-02,6.381e-03
4.750e-02,8.444e-03
5.250e-02,1.086e-02
5.750e-02,1.363e-02
6.250e-02,1.679e-02
6.750e-02,2.034e-02
7.250e-02,2.428e-02
7.750e-02,2.864e-02
8.250e-02,3.341e-02
8.750e-02,3.862e-02
9.250e-02,4.425e-02
9.750e-02,5.032e-02
1.025e-01,5.684e-02
1.075e-01,6.380e-02
1.125e-01,7.122e-02
1.175e-01,7.909e-02
1.225e-01,8.741e-02
1.275e-01,9.620e-02
1.325e-01,1.054e-01
1.375e-01,1.151e-01
1.425e-01,1.253e-01
1.475e-01,1.359e-01
1.525e-01,1.470e-01
1.575e-01,1.585e-01
1.625e-01,1.705e-01
1.675e-01,1.829e-01
1.725e-01,1.958e-01
1.775e-01,2.091e-01
1.825e-01,2.228e-01
1.875e-01,2.370e-01
1.925e-01,2.516e-01
1.975e-01,2.667e-01
2.025e-01,2.821e-01
2.075e-01,2.980e-01
2.125e-01,3.142e-01
2.175e-01,3.309e-01
2.225e-01,3.479e-01
2.275e-01,3.654e-01
2.325e-01,3.832e-01
2.375e-01,4.014e-01
2.425e-01,4.199e-01
2.475e-01,4.388e-01
2.525e-01,4.580e-01
2.575e-01,4.775e-01
2.625e-01,4.974e-01
2.675e-01,5.176e-01
2.725e-01,5.381e-01
2.775e-01,5.588e-01
2.825e-01,5.799e-01
2.875e-01,6.012e-01
2.925e-01,6.228e-01
2.975e-01,6.446e-01
3.025e-01,6.666e-01
3.075e-01,6.889e-01
3.125e-01,7.114e-01
3.175e-01,7.341e-01
3.225e-01,7.570e-01
3.275e-01,7.800e-01
3.325e-01,8.032e-01
3.375e-01,8.266e-01
3.425e-01,8.500e-01
3.475e-01,8.736e-01
3.525e-01,8.973e-01
3.575e-01,9.211e-01
3.625e-01,9.450e-01
3.675e-01,9.690e-01
3.725e-01,9.930e-01
3.775e-01,1.017e+00
3.825e-01,1.041e+00
3.875e-01,1.065e+00
3.925e-01,1.089e+00
3.975e-01,1.113e+00
4.025e-01,1.137e+00
4.075e-01,1.161e+00
4.125e-01,1.185e+00
4.175e-01,1.209e+00
4.225e-01,1.233e+00
4.275e-01,1.256e+00
4.325e-01,1.280e+00
4.375e-01,1.303e+00
4.425e-01,1.326e+00
4.475e-01,1.349e+00
4.525e-01,1.372e+00
4.575e-01,1.394e+00
4.625e-01,1.417e+00
4.675e-01,1.439e+00
4.725e-01,1.461e+00
4.775e-01,1.482e+00
4.825e-01,1.504e+00
4.875e-01,1.525e+00
4.925e-01,1.545e+00
4.975e-01,1.566e+00
5.025e-01,1.586e+00
5.075e-01,1.605e+00
5.125e-01,1.624e+00
5.175e-01,1.643e+00
5.225e-01,1.662e+00
5.275e-01,1.680e+00
5.325e-01,1.697e+00
5.375e-01,1.714e+00
5.425e-01,1.731e+00
5.475e-01,1.747e+00
5.525e-01,1.763e+00
5.575e-01,1.778e+00
5.625e-01,1.792e+00
5.675e-01,1.806e+00
5.725e-01,1.820e+00
5.775e-01,1.832e+00
5.825e-01,1.845e+00
5.875e-01,1.856e+00
5.925e-01,1.867e+00
5.975e-01,1.877e+00
6.025e-01,1.887e+00
6.075e-01,1.896e+00
6.125e-01,1.904e+00
6.175e-01,1.912e+00
6.225e-01,1.918e+00
6.275e-01,1.925e+00
6.325e-01,1.930e+00
6.375e-01,1.934e+00
6.425e-01,1.938e+00
6.475e-01,1.941e+00
6.525e-01,1.943e+00
6.575e-01,1.945e+00
6.625e-01,1.945e+00
6.675e-01,1.945e+00
6.725e-01,1.944e+00
6.775e-01,1.942e+00
6.825e-01,1.939e+00
6.875e-01,1.935e+00
6.925e-01,1.930e+00
6.975e-01,1.924e+00
7.025e-01,1.918e+00
7.075e-01,1.910e+00
7.125e-01,1.902e+00
7.175e-01,1.892e+00
7.225e-01,1.882e+00
7.275e-01,1.871e+00
7.325e-01,1.858e+00
7.375e-01,1.845e+00
7.425e-01,1.831e+00
7.475e-01,1.815e+00
7.525e-01,1.799e+00
7.575e-01,1.782e+00
7.625e-01,1.763e+00
7.675e-01,1.744e+00
7.725e-01,1.724e+00
7.775e-01,1.702e+00
7.825e-01,1.680e+00
7.875e-01,1.656e+00
7.925e-01,1.632e+00
7.975e-01,1.606e+00
8.025e-01,1.580e+00
8.075e-01,1.552e+00
8.125e-01,1.524e+00
8.175e-01,1.494e+00
8.225e-01,1.463e+00
8.275e-01,1.432e+00
8.325e-01,1.399e+00
8.375e-01,1.365e+00
8.425e-01,1.331e+00
8.475e-01,1.295e+00
8.525e-01,1.259e+00
8.575e-01,1.222e+00
8.625e-01,1.183e+00
8.675e-01,1.144e+00
8.725e-01,1.104e+00
8.775e-01,1.063e+00
8.825e-01,1.022e+00
8.875e-01,9.790e-01
8.925e-01,9.358e-01
8.975e-01,8.919e-01
9.025e-01,8.474e-01
9.075e-01,8.022e-01
9.125e-01,7.564e-01
9.175e-01,7.102e-01
9.225e-01,6.635e-01
9.275e-01,6.165e-01
9.325e-01,5.692e-01
9.375e-01,5.217e-01
9.425e-01,4.741e-01
9.475e-01,4.265e-01
9.525e-01,3.792e-01
9.575e-01,3.322e-01
9.625e-01,2.857e-01
9.675e-01,2.400e-01
9.725e-01,1.953e-01
9.775e-01,1.521e-01
9.825e-01,1.109e-01
9.875e-01,7.224e-02
9.925e-01,3.745e-02
9.975e-01,8.980e-03


==> anc/03_results/moderate_zap/beta/0_027.csv <==
transmittance,probability_density
2.500e-03,1.168e-06
7.500e-03,2.532e-05
1.250e-02,1.055e-04
1.750e-02,2.694e-04
2.250e-02,5.420e-04
2.750e-02,9.459e-04
3.250e-02,1.502e-03
3.750e-02,2.230e-03
4.250e-02,3.149e-03
4.750e-02,4.275e-03
5.250e-02,5.625e-03
5.750e-02,7.214e-03
6.250e-02,9.057e-03
6.750e-02,1.117e-02
7.250e-02,1.356e-02
7.750e-02,1.624e-02
8.250e-02,1.923e-02
8.750e-02,2.253e-02
9.250e-02,2.616e-02
9.750e-02,3.012e-02
1.025e-01,3.443e-02
1.075e-01,3.909e-02
1.125e-01,4.410e-02
1.175e-01,4.949e-02
1.225e-01,5.525e-02
1.275e-01,6.139e-02
1.325e-01,6.791e-02
1.375e-01,7.482e-02
1.425e-01,8.213e-02
1.475e-01,8.984e-02
1.525e-01,9.795e-02
1.575e-01,1.065e-01
1.625e-01,1.154e-01
1.675e-01,1.247e-01
1.725e-01,1.345e-01
1.775e-01,1.447e-01
1.825e-01,1.552e-01
1.875e-01,1.662e-01
1.925e-01,1.776e-01
1.975e-01,1.895e-01
2.025e-01,2.017e-01
2.075e-01,2.144e-01
2.125e-01,2.274e-01
2.175e-01,2.409e-01
2.225e-01,2.548e-01
2.275e-01,2.691e-01
2.325e-01,2.838e-01
2.375e-01,2.989e-01
2.425e-01,3.144e-01
2.475e-01,3.303e-01
2.525e-01,3.465e-01
2.575e-01,3.632e-01
2.625e-01,3.802e-01
2.675e-01,3.976e-01
2.725e-01,4.154e-01
2.775e-01,4.335e-01
2.825e-01,4.520e-01
2.875e-01,4.708e-01
2.925e-01,4.900e-01
2.975e-01,5.094e-01
3.025e-01,5.293e-01
3.075e-01,5.494e-01
3.125e-01,5.698e-01
3.175e-01,5.906e-01
3.225e-01,6.116e-01
3.275e-01,6.329e-01
3.325e-01,6.545e-01
3.375e-01,6.763e-01
3.425e-01,6.984e-01
3.475e-01,7.207e-01
3.525e-01,7.433e-01
3.575e-01,7.660e-01
3.625e-01,7.890e-01
3.675e-01,8.122e-01
3.725e-01,8.356e-01
3.775e-01,8.591e-01
3.825e-01,8.828e-01
3.875e-01,9.066e-01
3.925e-01,9.306e-01
3.975e-01,9.547e-01
4.025e-01,9.789e-01
4.075e-01,1.003e+00
4.125e-01,1.028e+00
4.175e-01,1.052e+00
4.225e-01,1.076e+00
4.275e-01,1.101e+00
4.325e-01,1.126e+00
4.375e-01,1.150e+00
4.425e-01,1.175e+00
4.475e-01,1.199e+00
4.525e-01,1.224e+00
4.575e-01,1.248e+00
4.625e-01,1.273e+00
4.675e-01,1.297e+00
4.725e-01,1.321e+00
4.775e-01,1.345e+00
4.825e-01,1.369e+00
4.875e-01,1.393e+00
4.925e-01,1.416e+00
4.975e-01,1.440e+00
5.025e-01,1.463e+00
5.075e-01,1.486e+00
5.125e-01,1.509e+00
5.175e-01,1.532e+00
5.225e-01,1.554e+00
5.275e-01,1.576e+00
5.325e-01,1.597e+00
5.375e-01,1.619e+00
5.425e-01,1.640e+00
5.475e-01,1.660e+00
5.525e-01,1.681e+00
5.575e-01,1.700e+00
5.625e-01,1.720e+00
5.675e-01,1.739e+00
5.725e-01,1.757e+00
5.775e-01,1.776e+00
5.825e-01,1.793e+00
5.875e-01,1.810e+00
5.925e-01,1.827e+00
5.975e-01,1.843e+00
6.025e-01,1.858e+00
6.075e-01,1.873e+00
6.125e-01,1.887e+00
6.175e-01,1.901e+00
6.225e-01,1.914e+00
6.275e-01,1.926e+00
6.325e-01,1.937e+00
6.375e-01,1.948e+00
6.425e-01,1.958e+00
6.475e-01,1.968e+00
6.525e-01,1.976e+00
6.575e-01,1.984e+00
6.625e-01,1.991e+00
6.675e-01,1.998e+00
6.725e-01,2.003e+00
6.775e-01,2.007e+00
6.825e-01,2.011e+00
6.875e-01,2.014e+00
6.925e-01,2.016e+00
6.975e-01,2.017e+00
7.025e-01,2.016e+00
7.075e-01,2.015e+00
7.125e-01,2.013e+00
7.175e-01,2.010e+00
7.225e-01,2.006e+00
7.275e-01,2.001e+00
7.325e-01,1.995e+00
7.375e-01,1.988e+00
7.425e-01,1.979e+00
7.475e-01,1.970e+00
7.525e-01,1.959e+00
7.575e-01,1.948e+00
7.625e-01,1.935e+00
7.675e-01,1.921e+00
7.725e-01,1.906e+00
7.775e-01,1.889e+00
7.825e-01,1.871e+00
7.875e-01,1.853e+00
7.925e-01,1.832e+00
7.975e-01,1.811e+00
8.025e-01,1.788e+00
8.075e-01,1.765e+00
8.125e-01,1.739e+00
8.175e-01,1.713e+00
8.225e-01,1.685e+00
8.275e-01,1.656e+00
8.325e-01,1.626e+00
8.375e-01,1.594e+00
8.425e-01,1.561e+00
8.475e-01,1.526e+00
8.525e-01,1.491e+00
8.575e-01,1.454e+00
8.625e-01,1.416e+00
8.675e-01,1.376e+00
8.725e-01,1.335e+00
8.775e-01,1.293e+00
8.825e-01,1.249e+00
8.875e-01,1.204e+00
8.925e-01,1.158e+00
8.975e-01,1.111e+00
9.025e-01,1.063e+00
9.075e-01,1.013e+00
9.125e-01,9.620e-01
9.175e-01,9.100e-01
9.225e-01,8.570e-01
9.275e-01,8.029e-01
9.325e-01,7.479e-01
9.375e-01,6.920e-01
9.425e-01,6.353e-01
9.475e-01,5.779e-01
9.525e-01,5.199e-01
9.575e-01,4.614e-01
9.625e-01,4.027e-01
9.675e-01,3.439e-01
9.725e-01,2.853e-01
9.775e-01,2.273e-01
9.825e-01,1.704e-01
9.875e-01,1.152e-01
9.925e-01,6.318e-02
9.975e-01,1.706e-02


==> anc/03_results/moderate_zap/beta/0_028.csv <==
transmittance,probability_density
2.500e-03,2.903e-07
7.500e-03,8.137e-06
1.250e-02,3.822e-05
1.750e-02,1.057e-04
2.250e-02,2.255e-04
2.750e-02,4.126e-04
3.250e-02,6.816e-04
3.750e-02,1.047e-03
4.250e-02,1.523e-03
4.750e-02,2.123e-03
5.250e-02,2.860e-03
5.750e-02,3.749e-03
6.250e-02,4.802e-03
6.750e-02,6.031e-03
7.250e-02,7.449e-03
7.750e-02,9.068e-03
8.250e-02,1.090e-02
8.750e-02,1.295e-02
9.250e-02,1.524e-02
9.750e-02,1.778e-02
1.025e-01,2.057e-02
1.075e-01,2.363e-02
1.125e-01,2.696e-02
1.175e-01,3.057e-02
1.225e-01,3.448e-02
1.275e-01,3.869e-02
1.325e-01,4.321e-02
1.375e-01,4.805e-02
1.425e-01,5.321e-02
1.475e-01,5.871e-02
1.525e-01,6.455e-02
1.575e-01,7.073e-02
1.625e-01,7.726e-02
1.675e-01,8.415e-02
1.725e-01,9.140e-02
1.775e-01,9.902e-02
1.825e-01,1.070e-01
1.875e-01,1.154e-01
1.925e-01,1.241e-01
1.975e-01,1.333e-01
2.025e-01,1.428e-01
2.075e-01,1.527e-01
2.125e-01,1.630e-01
2.175e-01,1.737e-01
2.225e-01,1.848e-01
2.275e-01,1.963e-01
2.325e-01,2.082e-01
2.375e-01,2.205e-01
2.425e-01,2.332e-01
2.475e-01,2.463e-01
2.525e-01,2.598e-01
2.575e-01,2.737e-01
2.625e-01,2.880e-01
2.675e-01,3.026e-01
2.725e-01,3.177e-01
2.775e-01,3.332e-01
2.825e-01,3.491e-01
2.875e-01,3.653e-01
2.925e-01,3.820e-01
2.975e-01,3.990e-01
3.025e-01,4.164e-01
3.075e-01,4.342e-01
3.125e-01,4.523e-01
3.175e-01,4.708e-01
3.225e-01,4.897e-01
3.275e-01,5.089e-01
3.325e-01,5.285e-01
3.375e-01,5.484e-01
3.425e-01,5.686e-01
3.475e-01,5.892e-01
3.525e-01,6.101e-01
3.575e-01,6.312e-01
3.625e-01,6.528e-01
3.675e-01,6.745e-01
3.725e-01,6.966e-01
3.775e-01,7.190e-01
3.825e-01,7.416e-01
3.875e-01,7.645e-01
3.925e-01,7.877e-01
3.975e-01,8.110e-01
4.025e-01,8.346e-01
4.075e-01,8.585e-01
4.125e-01,8.825e-01
4.175e-01,9.067e-01
4.225e-01,9.311e-01
4.275e-01,9.557e-01
4.325e-01,9.804e-01
4.375e-01,1.005e+00
4.425e-01,1.030e+00
4.475e-01,1.055e+00
4.525e-01,1.081e+00
4.575e-01,1.106e+00
4.625e-01,1.131e+00
4.675e-01,1.157e+00
4.725e-01,1.182e+00
4.775e-01,1.208e+00
4.825e-01,1.233e+00
4.875e-01,1.259e+00
4.925e-01,1.285e+00
4.975e-01,1.310e+00
5.025e-01,1.335e+00
5.075e-01,1.361e+00
5.125e-01,1.386e+00
5.175e-01,1.411e+00
5.225e-01,1.436e+00
5.275e-01,1.461e+00
5.325e-01,1.486e+00
5.375e-01,1.511e+00
5.425e-01,1.535e+00
5.475e-01,1.559e+00
5.525e-01,1.583e+00
5.575e-01,1.607e+00
5.625e-01,1.630e+00
5.675e-01,1.653e+00
5.725e-01,1.676e+00
5.775e-01,1.698e+00
5.825e-01,1.721e+00
5.875e-01,1.742e+00
5.925e-01,1.764e+00
5.975e-01,1.784e+00
6.025e-01,1.805e+00
6.075e-01,1.825e+00
6.125e-01,1.844e+00
6.175e-01,1.863e+00
6.225e-01,1.882e+00
6.275e-01,1.899e+00
6.325e-01,1.917e+00
6.375e-01,1.933e+00
6.425e-01,1.949e+00
6.475e-01,1.965e+00
6.525e-01,1.979e+00
6.575e-01,1.993e+00
6.625e-01,2.007e+00
6.675e-01,2.019e+00
6.725e-01,2.031e+00
6.775e-01,2.042e+00
6.825e-01,2.052e+00
6.875e-01,2.061e+00
6.925e-01,2.069e+00
6.975e-01,2.077e+00
7.025e-01,2.083e+00
7.075e-01,2.089e+00
7.125e-01,2.093e+00
7.175e-01,2.097e+00
7.225e-01,2.099e+00
7.275e-01,2.100e+00
7.325e-01,2.101e+00
7.375e-01,2.100e+00
7.425e-01,2.098e+00
7.475e-01,2.095e+00
7.525e-01,2.091e+00
7.575e-01,2.085e+00
7.625e-01,2.078e+00
7.675e-01,2.070e+00
7.725e-01,2.061e+00
7.775e-01,2.050e+00
7.825e-01,2.038e+00
7.875e-01,2.025e+00
7.925e-01,2.010e+00
7.975e-01,1.994e+00
8.025e-01,1.976e+00
8.075e-01,1.957e+00
8.125e-01,1.936e+00
8.175e-01,1.914e+00
8.225e-01,1.890e+00
8.275e-01,1.865e+00
8.325e-01,1.838e+00
8.375e-01,1.810e+00
8.425e-01,1.780e+00
8.475e-01,1.748e+00
8.525e-01,1.714e+00
8.575e-01,1.679e+00
8.625e-01,1.642e+00
8.675e-01,1.604e+00
8.725e-01,1.564e+00
8.775e-01,1.522e+00
8.825e-01,1.478e+00
8.875e-01,1.432e+00
8.925e-01,1.385e+00
8.975e-01,1.335e+00
9.025e-01,1.284e+00
9.075e-01,1.232e+00
9.125e-01,1.177e+00
9.175e-01,1.121e+00
9.225e-01,1.063e+00
9.275e-01,1.003e+00
9.325e-01,9.412e-01
9.375e-01,8.779e-01
9.425e-01,8.129e-01
9.475e-01,7.464e-01
9.525e-01,6.783e-01
9.575e-01,6.087e-01
9.625e-01,5.378e-01
9.675e-01,4.657e-01
9.725e-01,3.926e-01
9.775e-01,3.188e-01
9.825e-01,2.446e-01
9.875e-01,1.706e-01
9.925e-01,9.799e-02
9.975e-01,2.920e-02


==> anc/03_results/moderate_zap/beta/0_029.csv <==
transmittance,probability_density
2.500e-03,5.662e-08
7.500e-03,2.149e-06
1.250e-02,1.163e-05
1.750e-02,3.529e-05
2.250e-02,8.075e-05
2.750e-02,1.562e-04
3.250e-02,2.703e-04
3.750e-02,4.321e-04
4.250e-02,6.508e-04
4.750e-02,9.359e-04
5.250e-02,1.297e-03
5.750e-02,1.744e-03
6.250e-02,2.287e-03
6.750e-02,2.935e-03
7.250e-02,3.699e-03
7.750e-02,4.588e-03
8.250e-02,5.613e-03
8.750e-02,6.784e-03
9.250e-02,8.110e-03
9.750e-02,9.601e-03
1.025e-01,1.127e-02
1.075e-01,1.312e-02
1.125e-01,1.516e-02
1.175e-01,1.741e-02
1.225e-01,1.988e-02
1.275e-01,2.256e-02
1.325e-01,2.548e-02
1.375e-01,2.864e-02
1.425e-01,3.204e-02
1.475e-01,3.571e-02
1.525e-01,3.964e-02
1.575e-01,4.384e-02
1.625e-01,4.833e-02
1.675e-01,5.311e-02
1.725e-01,5.818e-02
1.775e-01,6.356e-02
1.825e-01,6.926e-02
1.875e-01,7.527e-02
1.925e-01,8.161e-02
1.975e-01,8.828e-02
2.025e-01,9.529e-02
2.075e-01,1.026e-01
2.125e-01,1.104e-01
2.175e-01,1.184e-01
2.225e-01,1.268e-01
2.275e-01,1.356e-01
2.325e-01,1.448e-01
2.375e-01,1.543e-01
2.425e-01,1.642e-01
2.475e-01,1.745e-01
2.525e-01,1.852e-01
2.575e-01,1.963e-01
2.625e-01,2.078e-01
2.675e-01,2.196e-01
2.725e-01,2.319e-01
2.775e-01,2.445e-01
2.825e-01,2.576e-01
2.875e-01,2.711e-01
2.925e-01,2.849e-01
2.975e-01,2.992e-01
3.025e-01,3.139e-01
3.075e-01,3.289e-01
3.125e-01,3.444e-01
3.175e-01,3.603e-01
3.225e-01,3.766e-01
3.275e-01,3.932e-01
3.325e-01,4.103e-01
3.375e-01,4.278e-01
3.425e-01,4.457e-01
3.475e-01,4.639e-01
3.525e-01,4.826e-01
3.575e-01,5.016e-01
3.625e-01,5.210e-01
3.675e-01,5.408e-01
3.725e-01,5.610e-01
3.775e-01,5.815e-01
3.825e-01,6.024e-01
3.875e-01,6.236e-01
3.925e-01,6.452e-01
3.975e-01,6.671e-01
4.025e-01,6.894e-01
4.075e-01,7.120e-01
4.125e-01,7.349e-01
4.175e-01,7.581e-01
4.225e-01,7.816e-01
4.275e-01,8.054e-01
4.325e-01,8.295e-01
4.375e-01,8.539e-01
4.425e-01,8.786e-01
4.475e-01,9.034e-01
4.525e-01,9.286e-01
4.575e-01,9.539e-01
4.625e-01,9.795e-01
4.675e-01,1.005e+00
4.725e-01,1.031e+00
4.775e-01,1.057e+00
4.825e-01,1.084e+00
4.875e-01,1.110e+00
4.925e-01,1.137e+00
4.975e-01,1.164e+00
5.025e-01,1.190e+00
5.075e-01,1.217e+00
5.125e-01,1.244e+00
5.175e-01,1.272e+00
5.225e-01,1.299e+00
5.275e-01,1.326e+00
5.325e-01,1.353e+00
5.375e-01,1.380e+00
5.425e-01,1.407e+00
5.475e-01,1.434e+00
5.525e-01,1.461e+00
5.575e-01,1.488e+00
5.625e-01,1.515e+00
5.675e-01,1.542e+00
5.725e-01,1.568e+00
5.775e-01,1.595e+00
5.825e-01,1.621e+00
5.875e-01,1.647e+00
5.925e-01,1.672e+00
5.975e-01,1.698e+00
6.025e-01,1.723e+00
6.075e-01,1.748e+00
6.125e-01,1.772e+00
6.175e-01,1.797e+00
6.225e-01,1.820e+00
6.275e-01,1.844e+00
6.325e-01,1.867e+00
6.375e-01,1.889e+00
6.425e-01,1.911e+00
6.475e-01,1.932e+00
6.525e-01,1.953e+00
6.575e-01,1.973e+00
6.625e-01,1.993e+00
6.675e-01,2.012e+00
6.725e-01,2.031e+00
6.775e-01,2.048e+00
6.825e-01,2.065e+00
6.875e-01,2.081e+00
6.925e-01,2.097e+00
6.975e-01,2.111e+00
7.025e-01,2.125e+00
7.075e-01,2.138e+00
7.125e-01,2.149e+00
7.175e-01,2.160e+00
7.225e-01,2.170e+00
7.275e-01,2.179e+00
7.325e-01,2.187e+00
7.375e-01,2.194e+00
7.425e-01,2.199e+00
7.475e-01,2.203e+00
7.525e-01,2.207e+00
7.575e-01,2.209e+00
7.625e-01,2.209e+00
7.675e-01,2.208e+00
7.725e-01,2.206e+00
7.775e-01,2.203e+00
7.825e-01,2.198e+00
7.875e-01,2.192e+00
7.925e-01,2.184e+00
7.975e-01,2.174e+00
8.025e-01,2.163e+00
8.075e-01,2.150e+00
8.125e-01,2.136e+00
8.175e-01,2.120e+00
8.225e-01,2.102e+00
8.275e-01,2.082e+00
8.325e-01,2.060e+00
8.375e-01,2.037e+00
8.425e-01,2.012e+00
8.475e-01,1.984e+00
8.525e-01,1.955e+00
8.575e-01,1.923e+00
8.625e-01,1.890e+00
8.675e-01,1.854e+00
8.725e-01,1.816e+00
8.775e-01,1.776e+00
8.825e-01,1.733e+00
8.875e-01,1.688e+00
8.925e-01,1.641e+00
8.975e-01,1.591e+00
9.025e-01,1.539e+00
9.075e-01,1.485e+00
9.125e-01,1.428e+00
9.175e-01,1.368e+00
9.225e-01,1.306e+00
9.275e-01,1.241e+00
9.325e-01,1.173e+00
9.375e-01,1.103e+00
9.425e-01,1.030e+00
9.475e-01,9.540e-01
9.525e-01,8.754e-01
9.575e-01,7.940e-01
9.625e-01,7.099e-01
9.675e-01,6.229e-01
9.725e-01,5.332e-01
9.775e-01,4.407e-01
9.825e-01,3.457e-01
9.875e-01,2.483e-01
9.925e-01,1.490e-01
9.975e-01,4.867e-02


==> anc/03_results/moderate_zap/beta/0_03.csv <==
transmittance,probability_density
2.500e-03,1.053e-08
7.500e-03,5.470e-07
1.250e-02,3.424e-06
1.750e-02,1.144e-05
2.250e-02,2.813e-05
2.750e-02,5.765e-05
3.250e-02,1.047e-04
3.750e-02,1.743e-04
4.250e-02,2.722e-04
4.750e-02,4.042e-04
5.250e-02,5.766e-04
5.750e-02,7.959e-04
6.250e-02,1.069e-03
6.750e-02,1.403e-03
7.250e-02,1.805e-03
7.750e-02,2.283e-03
8.250e-02,2.844e-03
8.750e-02,3.497e-03
9.250e-02,4.249e-03
9.750e-02,5.108e-03
1.025e-01,6.083e-03
1.075e-01,7.182e-03
1.125e-01,8.413e-03
1.175e-01,9.785e-03
1.225e-01,1.131e-02
1.275e-01,1.299e-02
1.325e-01,1.483e-02
1.375e-01,1.685e-02
1.425e-01,1.906e-02
1.475e-01,2.146e-02
1.525e-01,2.406e-02
1.575e-01,2.686e-02
1.625e-01,2.989e-02
1.675e-01,3.314e-02
1.725e-01,3.663e-02
1.775e-01,4.036e-02
1.825e-01,4.435e-02
1.875e-01,4.859e-02
1.925e-01,5.310e-02
1.975e-01,5.788e-02
2.025e-01,6.295e-02
2.075e-01,6.832e-02
2.125e-01,7.398e-02
2.175e-01,7.994e-02
2.225e-01,8.622e-02
2.275e-01,9.282e-02
2.325e-01,9.975e-02
2.375e-01,1.070e-01
2.425e-01,1.146e-01
2.475e-01,1.226e-01
2.525e-01,1.309e-01
2.575e-01,1.395e-01
2.625e-01,1.486e-01
2.675e-01,1.580e-01
2.725e-01,1.677e-01
2.775e-01,1.779e-01
2.825e-01,1.884e-01
2.875e-01,1.994e-01
2.925e-01,2.107e-01
2.975e-01,2.224e-01
3.025e-01,2.346e-01
3.075e-01,2.471e-01
3.125e-01,2.600e-01
3.175e-01,2.734e-01
3.225e-01,2.872e-01
3.275e-01,3.013e-01
3.325e-01,3.160e-01
3.375e-01,3.310e-01
3.425e-01,3.464e-01
3.475e-01,3.623e-01
3.525e-01,3.786e-01
3.575e-01,3.953e-01
3.625e-01,4.125e-01
3.675e-01,4.300e-01
3.725e-01,4.480e-01
3.775e-01,4.664e-01
3.825e-01,4.852e-01
3.875e-01,5.045e-01
3.925e-01,5.241e-01
3.975e-01,5.442e-01
4.025e-01,5.647e-01
4.075e-01,5.856e-01
4.125e-01,6.069e-01
4.175e-01,6.285e-01
4.225e-01,6.506e-01
4.275e-01,6.731e-01
4.325e-01,6.959e-01
4.375e-01,7.192e-01
4.425e-01,7.427e-01
4.475e-01,7.667e-01
4.525e-01,7.910e-01
4.575e-01,8.157e-01
4.625e-01,8.406e-01
4.675e-01,8.660e-01
4.725e-01,8.916e-01
4.775e-01,9.176e-01
4.825e-01,9.438e-01
4.875e-01,9.703e-01
4.925e-01,9.971e-01
4.975e-01,1.024e+00
5.025e-01,1.052e+00
5.075e-01,1.079e+00
5.125e-01,1.107e+00
5.175e-01,1.135e+00
5.225e-01,1.163e+00
5.275e-01,1.191e+00
5.325e-01,1.220e+00
5.375e-01,1.249e+00
5.425e-01,1.278e+00
5.475e-01,1.306e+00
5.525e-01,1.336e+00
5.575e-01,1.365e+00
5.625e-01,1.394e+00
5.675e-01,1.423e+00
5.725e-01,1.452e+00
5.775e-01,1.482e+00
5.825e-01,1.511e+00
5.875e-01,1.540e+00
5.925e-01,1.569e+00
5.975e-01,1.598e+00
6.025e-01,1.627e+00
6.075e-01,1.656e+00
6.125e-01,1.684e+00
6.175e-01,1.713e+00
6.225e-01,1.741e+00
6.275e-01,1.769e+00
6.325e-01,1.796e+00
6.375e-01,1.824e+00
6.425e-01,1.851e+00
6.475e-01,1.877e+00
6.525e-01,1.903e+00
6.575e-01,1.929e+00
6.625e-01,1.955e+00
6.675e-01,1.979e+00
6.725e-01,2.004e+00
6.775e-01,2.028e+00
6.825e-01,2.051e+00
6.875e-01,2.073e+00
6.925e-01,2.095e+00
6.975e-01,2.116e+00
7.025e-01,2.137e+00
7.075e-01,2.156e+00
7.125e-01,2.175e+00
7.175e-01,2.193e+00
7.225e-01,2.210e+00
7.275e-01,2.226e+00
7.325e-01,2.241e+00
7.375e-01,2.255e+00
7.425e-01,2.268e+00
7.475e-01,2.280e+00
7.525e-01,2.291e+00
7.575e-01,2.300e+00
7.625e-01,2.308e+00
7.675e-01,2.315e+00
7.725e-01,2.321e+00
7.775e-01,2.325e+00
7.825e-01,2.327e+00
7.875e-01,2.328e+00
7.925e-01,2.328e+00
7.975e-01,2.325e+00
8.025e-01,2.322e+00
8.075e-01,2.316e+00
8.125e-01,2.308e+00
8.175e-01,2.299e+00
8.225e-01,2.288e+00
8.275e-01,2.275e+00
8.325e-01,2.259e+00
8.375e-01,2.242e+00
8.425e-01,2.222e+00
8.475e-01,2.200e+00
8.525e-01,2.176e+00
8.575e-01,2.150e+00
8.625e-01,2.121e+00
8.675e-01,2.089e+00
8.725e-01,2.055e+00
8.775e-01,2.018e+00
8.825e-01,1.978e+00
8.875e-01,1.936e+00
8.925e-01,1.890e+00
8.975e-01,1.842e+00
9.025e-01,1.790e+00
9.075e-01,1.736e+00
9.125e-01,1.678e+00
9.175e-01,1.617e+00
9.225e-01,1.552e+00
9.275e-01,1.483e+00
9.325e-01,1.411e+00
9.375e-01,1.336e+00
9.425e-01,1.256e+00
9.475e-01,1.172e+00
9.525e-01,1.085e+00
9.575e-01,9.926e-01
9.625e-01,8.961e-01
9.675e-01,7.950e-01
9.725e-01,6.891e-01
9.775e-01,5.781e-01
9.825e-01,4.618e-01
9.875e-01,3.397e-01
9.925e-01,2.111e-01
9.975e-01,7.430e-02


==> anc/03_results/moderate_zap/beta/0_031.csv <==
transmittance,probability_density
2.500e-03,1.467e-09
7.500e-03,1.102e-07
1.250e-02,8.187e-07
1.750e-02,3.063e-06
2.250e-02,8.197e-06
2.750e-02,1.797e-05
3.250e-02,3.452e-05
3.750e-02,6.034e-05
4.250e-02,9.829e-05
4.750e-02,1.515e-04
5.250e-02,2.236e-04
5.750e-02,3.184e-04
6.250e-02,4.399e-04
6.750e-02,5.926e-04
7.250e-02,7.812e-04
7.750e-02,1.011e-03
8.250e-02,1.286e-03
8.750e-02,1.613e-03
9.250e-02,1.998e-03
9.750e-02,2.445e-03
1.025e-01,2.962e-03
1.075e-01,3.555e-03
1.125e-01,4.230e-03
1.175e-01,4.994e-03
1.225e-01,5.853e-03
1.275e-01,6.816e-03
1.325e-01,7.889e-03
1.375e-01,9.079e-03
1.425e-01,1.039e-02
1.475e-01,1.184e-02
1.525e-01,1.343e-02
1.575e-01,1.517e-02
1.625e-01,1.706e-02
1.675e-01,1.912e-02
1.725e-01,2.135e-02
1.775e-01,2.376e-02
1.825e-01,2.635e-02
1.875e-01,2.915e-02
1.925e-01,3.215e-02
1.975e-01,3.536e-02
2.025e-01,3.880e-02
2.075e-01,4.246e-02
2.125e-01,4.637e-02
2.175e-01,5.052e-02
2.225e-01,5.493e-02
2.275e-01,5.960e-02
2.325e-01,6.454e-02
2.375e-01,6.976e-02
2.425e-01,7.527e-02
2.475e-01,8.108e-02
2.525e-01,8.719e-02
2.575e-01,9.361e-02
2.625e-01,1.004e-01
2.675e-01,1.074e-01
2.725e-01,1.148e-01
2.775e-01,1.226e-01
2.825e-01,1.307e-01
2.875e-01,1.391e-01
2.925e-01,1.480e-01
2.975e-01,1.572e-01
3.025e-01,1.667e-01
3.075e-01,1.767e-01
3.125e-01,1.870e-01
3.175e-01,1.978e-01
3.225e-01,2.089e-01
3.275e-01,2.205e-01
3.325e-01,2.324e-01
3.375e-01,2.448e-01
3.425e-01,2.576e-01
3.475e-01,2.709e-01
3.525e-01,2.845e-01
3.575e-01,2.987e-01
3.625e-01,3.132e-01
3.675e-01,3.282e-01
3.725e-01,3.437e-01
3.775e-01,3.595e-01
3.825e-01,3.759e-01
3.875e-01,3.927e-01
3.925e-01,4.100e-01
3.975e-01,4.277e-01
4.025e-01,4.459e-01
4.075e-01,4.645e-01
4.125e-01,4.836e-01
4.175e-01,5.032e-01
4.225e-01,5.232e-01
4.275e-01,5.437e-01
4.325e-01,5.647e-01
4.375e-01,5.861e-01
4.425e-01,6.079e-01
4.475e-01,6.303e-01
4.525e-01,6.530e-01
4.575e-01,6.762e-01
4.625e-01,6.999e-01
4.675e-01,7.240e-01
4.725e-01,7.485e-01
4.775e-01,7.735e-01
4.825e-01,7.988e-01
4.875e-01,8.246e-01
4.925e-01,8.508e-01
4.975e-01,8.774e-01
5.025e-01,9.044e-01
5.075e-01,9.317e-01
5.125e-01,9.595e-01
5.175e-01,9.876e-01
5.225e-01,1.016e+00
5.275e-01,1.045e+00
5.325e-01,1.074e+00
5.375e-01,1.103e+00
5.425e-01,1.133e+00
5.475e-01,1.163e+00
5.525e-01,1.193e+00
5.575e-01,1.224e+00
5.625e-01,1.255e+00
5.675e-01,1.286e+00
5.725e-01,1.317e+00
5.775e-01,1.348e+00
5.825e-01,1.380e+00
5.875e-01,1.412e+00
5.925e-01,1.443e+00
5.975e-01,1.475e+00
6.025e-01,1.507e+00
6.075e-01,1.539e+00
6.125e-01,1.571e+00
6.175e-01,1.604e+00
6.225e-01,1.636e+00
6.275e-01,1.668e+00
6.325e-01,1.700e+00
6.375e-01,1.731e+00
6.425e-01,1.763e+00
6.475e-01,1.795e+00
6.525e-01,1.826e+00
6.575e-01,1.857e+00
6.625e-01,1.888e+00
6.675e-01,1.919e+00
6.725e-01,1.949e+00
6.775e-01,1.979e+00
6.825e-01,2.008e+00
6.875e-01,2.037e+00
6.925e-01,2.066e+00
6.975e-01,2.094e+00
7.025e-01,2.121e+00
7.075e-01,2.148e+00
7.125e-01,2.174e+00
7.175e-01,2.199e+00
7.225e-01,2.224e+00
7.275e-01,2.248e+00
7.325e-01,2.271e+00
7.375e-01,2.293e+00
7.425e-01,2.314e+00
7.475e-01,2.334e+00
7.525e-01,2.353e+00
7.575e-01,2.371e+00
7.625e-01,2.388e+00
7.675e-01,2.403e+00
7.725e-01,2.417e+00
7.775e-01,2.430e+00
7.825e-01,2.441e+00
7.875e-01,2.451e+00
7.925e-01,2.459e+00
7.975e-01,2.465e+00
8.025e-01,2.470e+00
8.075e-01,2.473e+00
8.125e-01,2.474e+00
8.175e-01,2.473e+00
8.225e-01,2.470e+00
8.275e-01,2.465e+00
8.325e-01,2.458e+00
8.375e-01,2.448e+00
8.425e-01,2.436e+00
8.475e-01,2.422e+00
8.525e-01,2.405e+00
8.575e-01,2.385e+00
8.625e-01,2.363e+00
8.675e-01,2.337e+00
8.725e-01,2.309e+00
8.775e-01,2.277e+00
8.825e-01,2.242e+00
8.875e-01,2.204e+00
8.925e-01,2.162e+00
8.975e-01,2.117e+00
9.025e-01,2.068e+00
9.075e-01,2.015e+00
9.125e-01,1.958e+00
9.175e-01,1.896e+00
9.225e-01,1.831e+00
9.275e-01,1.760e+00
9.325e-01,1.685e+00
9.375e-01,1.605e+00
9.425e-01,1.520e+00
9.475e-01,1.429e+00
9.525e-01,1.332e+00
9.575e-01,1.230e+00
9.625e-01,1.120e+00
9.675e-01,1.004e+00
9.725e-01,8.809e-01
9.775e-01,7.493e-01
9.825e-01,6.088e-01
9.875e-01,4.578e-01
9.925e-01,2.939e-01
9.975e-01,1.107e-01


==> anc/03_results/moderate_zap/beta/0_032.csv <==
transmittance,probability_density
2.500e-03,1.933e-10
7.500e-03,2.123e-08
1.250e-02,1.883e-07
1.750e-02,7.918e-07
2.250e-02,2.312e-06
2.750e-02,5.435e-06
3.250e-02,1.106e-05
3.750e-02,2.033e-05
4.250e-02,3.458e-05
4.750e-02,5.542e-05
5.250e-02,8.468e-05
5.750e-02,1.244e-04
6.250e-02,1.770e-04
6.750e-02,2.450e-04
7.250e-02,3.311e-04
7.750e-02,4.385e-04
8.250e-02,5.704e-04
8.750e-02,7.304e-04
9.250e-02,9.222e-04
9.750e-02,1.150e-03
1.025e-01,1.418e-03
1.075e-01,1.730e-03
1.125e-01,2.092e-03
1.175e-01,2.507e-03
1.225e-01,2.983e-03
1.275e-01,3.522e-03
1.325e-01,4.133e-03
1.375e-01,4.819e-03
1.425e-01,5.587e-03
1.475e-01,6.444e-03
1.525e-01,7.395e-03
1.575e-01,8.447e-03
1.625e-01,9.607e-03
1.675e-01,1.088e-02
1.725e-01,1.228e-02
1.775e-01,1.380e-02
1.825e-01,1.547e-02
1.875e-01,1.727e-02
1.925e-01,1.923e-02
1.975e-01,2.135e-02
2.025e-01,2.363e-02
2.075e-01,2.609e-02
2.125e-01,2.873e-02
2.175e-01,3.157e-02
2.225e-01,3.461e-02
2.275e-01,3.785e-02
2.325e-01,4.131e-02
2.375e-01,4.500e-02
2.425e-01,4.892e-02
2.475e-01,5.308e-02
2.525e-01,5.750e-02
2.575e-01,6.217e-02
2.625e-01,6.712e-02
2.675e-01,7.234e-02
2.725e-01,7.785e-02
2.775e-01,8.365e-02
2.825e-01,8.976e-02
2.875e-01,9.618e-02
2.925e-01,1.029e-01
2.975e-01,1.100e-01
3.025e-01,1.174e-01
3.075e-01,1.252e-01
3.125e-01,1.333e-01
3.175e-01,1.418e-01
3.225e-01,1.506e-01
3.275e-01,1.599e-01
3.325e-01,1.695e-01
3.375e-01,1.795e-01
3.425e-01,1.899e-01
3.475e-01,2.008e-01
3.525e-01,2.120e-01
3.575e-01,2.237e-01
3.625e-01,2.358e-01
3.675e-01,2.484e-01
3.725e-01,2.614e-01
3.775e-01,2.749e-01
3.825e-01,2.888e-01
3.875e-01,3.032e-01
3.925e-01,3.180e-01
3.975e-01,3.334e-01
4.025e-01,3.492e-01
4.075e-01,3.655e-01
4.125e-01,3.823e-01
4.175e-01,3.996e-01
4.225e-01,4.174e-01
4.275e-01,4.356e-01
4.325e-01,4.544e-01
4.375e-01,4.738e-01
4.425e-01,4.936e-01
4.475e-01,5.139e-01
4.525e-01,5.347e-01
4.575e-01,5.561e-01
4.625e-01,5.780e-01
4.675e-01,6.004e-01
4.725e-01,6.233e-01
4.775e-01,6.467e-01
4.825e-01,6.706e-01
4.875e-01,6.951e-01
4.925e-01,7.200e-01
4.975e-01,7.455e-01
5.025e-01,7.714e-01
5.075e-01,7.979e-01
5.125e-01,8.248e-01
5.175e-01,8.522e-01
5.225e-01,8.801e-01
5.275e-01,9.085e-01
5.325e-01,9.373e-01
5.375e-01,9.666e-01
5.425e-01,9.964e-01
5.475e-01,1.027e+00
5.525e-01,1.057e+00
5.575e-01,1.088e+00
5.625e-01,1.120e+00
5.675e-01,1.151e+00
5.725e-01,1.184e+00
5.775e-01,1.216e+00
5.825e-01,1.249e+00
5.875e-01,1.282e+00
5.925e-01,1.316e+00
5.975e-01,1.350e+00
6.025e-01,1.384e+00
6.075e-01,1.418e+00
6.125e-01,1.452e+00
6.175e-01,1.487e+00
6.225e-01,1.522e+00
6.275e-01,1.557e+00
6.325e-01,1.592e+00
6.375e-01,1.628e+00
6.425e-01,1.663e+00
6.475e-01,1.699e+00
6.525e-01,1.734e+00
6.575e-01,1.770e+00
6.625e-01,1.805e+00
6.675e-01,1.840e+00
6.725e-01,1.875e+00
6.775e-01,1.910e+00
6.825e-01,1.945e+00
6.875e-01,1.980e+00
6.925e-01,2.014e+00
6.975e-01,2.048e+00
7.025e-01,2.082e+00
7.075e-01,2.115e+00
7.125e-01,2.147e+00
7.175e-01,2.180e+00
7.225e-01,2.211e+00
7.275e-01,2.242e+00
7.325e-01,2.272e+00
7.375e-01,2.302e+00
7.425e-01,2.331e+00
7.475e-01,2.358e+00
7.525e-01,2.385e+00
7.575e-01,2.411e+00
7.625e-01,2.436e+00
7.675e-01,2.460e+00
7.725e-01,2.483e+00
7.775e-01,2.504e+00
7.825e-01,2.524e+00
7.875e-01,2.542e+00
7.925e-01,2.559e+00
7.975e-01,2.574e+00
8.025e-01,2.588e+00
8.075e-01,2.600e+00
8.125e-01,2.610e+00
8.175e-01,2.618e+00
8.225e-01,2.624e+00
8.275e-01,2.627e+00
8.325e-01,2.629e+00
8.375e-01,2.628e+00
8.425e-01,2.624e+00
8.475e-01,2.618e+00
8.525e-01,2.609e+00
8.575e-01,2.597e+00
8.625e-01,2.582e+00
8.675e-01,2.563e+00
8.725e-01,2.542e+00
8.775e-01,2.517e+00
8.825e-01,2.488e+00
8.875e-01,2.456e+00
8.925e-01,2.419e+00
8.975e-01,2.378e+00
9.025e-01,2.333e+00
9.075e-01,2.283e+00
9.125e-01,2.229e+00
9.175e-01,2.169e+00
9.225e-01,2.104e+00
9.275e-01,2.033e+00
9.325e-01,1.957e+00
9.375e-01,1.874e+00
9.425e-01,1.784e+00
9.475e-01,1.688e+00
9.525e-01,1.584e+00
9.575e-01,1.472e+00
9.625e-01,1.352e+00
9.675e-01,1.223e+00
9.725e-01,1.083e+00
9.775e-01,9.314e-01
9.825e-01,7.671e-01
9.875e-01,5.871e-01
9.925e-01,3.868e-01
9.975e-01,1.538e-01


==> anc/03_results/moderate_zap/beta/0_033.csv <==
transmittance,probability_density
2.500e-03,1.723e-11
7.500e-03,2.984e-09
1.250e-02,3.270e-08
1.750e-02,1.581e-07
2.250e-02,5.122e-07
2.750e-02,1.309e-06
3.250e-02,2.855e-06
3.750e-02,5.567e-06
4.250e-02,9.976e-06
4.750e-02,1.675e-05
5.250e-02,2.668e-05
5.750e-02,4.071e-05
6.250e-02,5.996e-05
6.750e-02,8.568e-05
7.250e-02,1.193e-04
7.750e-02,1.625e-04
8.250e-02,2.169e-04
8.750e-02,2.847e-04
9.250e-02,3.679e-04
9.750e-02,4.689e-04
1.025e-01,5.903e-04
1.075e-01,7.349e-04
1.125e-01,9.056e-04
1.175e-01,1.106e-03
1.225e-01,1.338e-03
1.275e-01,1.607e-03
1.325e-01,1.916e-03
1.375e-01,2.270e-03
1.425e-01,2.671e-03
1.475e-01,3.126e-03
1.525e-01,3.638e-03
1.575e-01,4.213e-03
1.625e-01,4.855e-03
1.675e-01,5.570e-03
1.725e-01,6.363e-03
1.775e-01,7.241e-03
1.825e-01,8.209e-03
1.875e-01,9.273e-03
1.925e-01,1.044e-02
1.975e-01,1.172e-02
2.025e-01,1.311e-02
2.075e-01,1.462e-02
2.125e-01,1.627e-02
2.175e-01,1.805e-02
2.225e-01,1.998e-02
2.275e-01,2.206e-02
2.325e-01,2.430e-02
2.375e-01,2.671e-02
2.425e-01,2.930e-02
2.475e-01,3.207e-02
2.525e-01,3.504e-02
2.575e-01,3.820e-02
2.625e-01,4.158e-02
2.675e-01,4.518e-02
2.725e-01,4.901e-02
2.775e-01,5.308e-02
2.825e-01,5.740e-02
2.875e-01,6.197e-02
2.925e-01,6.681e-02
2.975e-01,7.193e-02
3.025e-01,7.733e-02
3.075e-01,8.302e-02
3.125e-01,8.903e-02
3.175e-01,9.535e-02
3.225e-01,1.020e-01
3.275e-01,1.090e-01
3.325e-01,1.163e-01
3.375e-01,1.240e-01
3.425e-01,1.320e-01
3.475e-01,1.404e-01
3.525e-01,1.492e-01
3.575e-01,1.584e-01
3.625e-01,1.680e-01
3.675e-01,1.780e-01
3.725e-01,1.885e-01
3.775e-01,1.993e-01
3.825e-01,2.106e-01
3.875e-01,2.224e-01
3.925e-01,2.346e-01
3.975e-01,2.473e-01
4.025e-01,2.605e-01
4.075e-01,2.741e-01
4.125e-01,2.883e-01
4.175e-01,3.030e-01
4.225e-01,3.181e-01
4.275e-01,3.338e-01
4.325e-01,3.500e-01
4.375e-01,3.668e-01
4.425e-01,3.841e-01
4.475e-01,4.019e-01
4.525e-01,4.203e-01
4.575e-01,4.392e-01
4.625e-01,4.587e-01
4.675e-01,4.788e-01
4.725e-01,4.995e-01
4.775e-01,5.207e-01
4.825e-01,5.425e-01
4.875e-01,5.649e-01
4.925e-01,5.879e-01
4.975e-01,6.115e-01
5.025e-01,6.357e-01
5.075e-01,6.605e-01
5.125e-01,6.859e-01
5.175e-01,7.118e-01
5.225e-01,7.384e-01
5.275e-01,7.655e-01
5.325e-01,7.933e-01
5.375e-01,8.216e-01
5.425e-01,8.505e-01
5.475e-01,8.800e-01
5.525e-01,9.101e-01
5.575e-01,9.407e-01
5.625e-01,9.720e-01
5.675e-01,1.004e+00
5.725e-01,1.036e+00
5.775e-01,1.069e+00
5.825e-01,1.102e+00
5.875e-01,1.136e+00
5.925e-01,1.171e+00
5.975e-01,1.205e+00
6.025e-01,1.241e+00
6.075e-01,1.277e+00
6.125e-01,1.313e+00
6.175e-01,1.350e+00
6.225e-01,1.387e+00
6.275e-01,1.424e+00
6.325e-01,1.462e+00
6.375e-01,1.500e+00
6.425e-01,1.539e+00
6.475e-01,1.577e+00
6.525e-01,1.616e+00
6.575e-01,1.656e+00
6.625e-01,1.695e+00
6.675e-01,1.735e+00
6.725e-01,1.774e+00
6.775e-01,1.814e+00
6.825e-01,1.854e+00
6.875e-01,1.894e+00
6.925e-01,1.934e+00
6.975e-01,1.974e+00
7.025e-01,2.014e+00
7.075e-01,2.053e+00
7.125e-01,2.092e+00
7.175e-01,2.131e+00
7.225e-01,2.170e+00
7.275e-01,2.209e+00
7.325e-01,2.246e+00
7.375e-01,2.284e+00
7.425e-01,2.321e+00
7.475e-01,2.357e+00
7.525e-01,2.393e+00
7.575e-01,2.427e+00
7.625e-01,2.461e+00
7.675e-01,2.494e+00
7.725e-01,2.526e+00
7.775e-01,2.557e+00
7.825e-01,2.586e+00
7.875e-01,2.615e+00
7.925e-01,2.642e+00
7.975e-01,2.667e+00
8.025e-01,2.691e+00
8.075e-01,2.713e+00
8.125e-01,2.734e+00
8.175e-01,2.752e+00
8.225e-01,2.768e+00
8.275e-01,2.783e+00
8.325e-01,2.794e+00
8.375e-01,2.804e+00
8.425e-01,2.811e+00
8.475e-01,2.815e+00
8.525e-01,2.816e+00
8.575e-01,2.814e+00
8.625e-01,2.808e+00
8.675e-01,2.800e+00
8.725e-01,2.787e+00
8.775e-01,2.771e+00
8.825e-01,2.750e+00
8.875e-01,2.726e+00
8.925e-01,2.697e+00
8.975e-01,2.663e+00
9.025e-01,2.623e+00
9.075e-01,2.579e+00
9.125e-01,2.529e+00
9.175e-01,2.473e+00
9.225e-01,2.410e+00
9.275e-01,2.341e+00
9.325e-01,2.265e+00
9.375e-01,2.181e+00
9.425e-01,2.089e+00
9.475e-01,1.988e+00
9.525e-01,1.878e+00
9.575e-01,1.757e+00
9.625e-01,1.626e+00
9.675e-01,1.482e+00
9.725e-01,1.324e+00
9.775e-01,1.151e+00
9.825e-01,9.604e-01
9.875e-01,7.471e-01
9.925e-01,5.040e-01
9.975e-01,2.103e-01


==> anc/03_results/moderate_zap/beta/0_034.csv <==
transmittance,probability_density
2.500e-03,1.321e-12
7.500e-03,3.713e-10
1.250e-02,5.098e-09
1.750e-02,2.859e-08
2.250e-02,1.035e-07
2.750e-02,2.890e-07
3.250e-02,6.787e-07
3.750e-02,1.410e-06
4.250e-02,2.670e-06
4.750e-02,4.708e-06
5.250e-02,7.839e-06
5.750e-02,1.245e-05
6.250e-02,1.903e-05
6.750e-02,2.814e-05
7.250e-02,4.045e-05
7.750e-02,5.673e-05
8.250e-02,7.788e-05
8.750e-02,1.049e-04
9.250e-02,1.390e-04
9.750e-02,1.813e-04
1.025e-01,2.334e-04
1.075e-01,2.967e-04
1.125e-01,3.731e-04
1.175e-01,4.644e-04
1.225e-01,5.727e-04
1.275e-01,7.002e-04
1.325e-01,8.493e-04
1.375e-01,1.023e-03
1.425e-01,1.223e-03
1.475e-01,1.453e-03
1.525e-01,1.717e-03
1.575e-01,2.017e-03
1.625e-01,2.357e-03
1.675e-01,2.741e-03
1.725e-01,3.172e-03
1.775e-01,3.656e-03
1.825e-01,4.197e-03
1.875e-01,4.799e-03
1.925e-01,5.467e-03
1.975e-01,6.206e-03
2.025e-01,7.022e-03
2.075e-01,7.920e-03
2.125e-01,8.905e-03
2.175e-01,9.985e-03
2.225e-01,1.117e-02
2.275e-01,1.245e-02
2.325e-01,1.385e-02
2.375e-01,1.537e-02
2.425e-01,1.702e-02
2.475e-01,1.880e-02
2.525e-01,2.073e-02
2.575e-01,2.280e-02
2.625e-01,2.504e-02
2.675e-01,2.744e-02
2.725e-01,3.001e-02
2.775e-01,3.277e-02
2.825e-01,3.573e-02
2.875e-01,3.888e-02
2.925e-01,4.225e-02
2.975e-01,4.583e-02
3.025e-01,4.965e-02
3.075e-01,5.371e-02
3.125e-01,5.802e-02
3.175e-01,6.258e-02
3.225e-01,6.742e-02
3.275e-01,7.254e-02
3.325e-01,7.796e-02
3.375e-01,8.367e-02
3.425e-01,8.970e-02
3.475e-01,9.605e-02
3.525e-01,1.027e-01
3.575e-01,1.098e-01
3.625e-01,1.172e-01
3.675e-01,1.249e-01
3.725e-01,1.331e-01
3.775e-01,1.416e-01
3.825e-01,1.506e-01
3.875e-01,1.599e-01
3.925e-01,1.697e-01
3.975e-01,1.800e-01
4.025e-01,1.906e-01
4.075e-01,2.018e-01
4.125e-01,2.134e-01
4.175e-01,2.255e-01
4.225e-01,2.381e-01
4.275e-01,2.512e-01
4.325e-01,2.648e-01
4.375e-01,2.790e-01
4.425e-01,2.937e-01
4.475e-01,3.089e-01
4.525e-01,3.248e-01
4.575e-01,3.412e-01
4.625e-01,3.581e-01
4.675e-01,3.757e-01
4.725e-01,3.939e-01
4.775e-01,4.126e-01
4.825e-01,4.320e-01
4.875e-01,4.521e-01
4.925e-01,4.727e-01
4.975e-01,4.941e-01
5.025e-01,5.160e-01
5.075e-01,5.387e-01
5.125e-01,5.620e-01
5.175e-01,5.859e-01
5.225e-01,6.106e-01
5.275e-01,6.359e-01
5.325e-01,6.619e-01
5.375e-01,6.886e-01
5.425e-01,7.160e-01
5.475e-01,7.441e-01
5.525e-01,7.729e-01
5.575e-01,8.024e-01
5.625e-01,8.326e-01
5.675e-01,8.635e-01
5.725e-01,8.951e-01
5.775e-01,9.273e-01
5.825e-01,9.603e-01
5.875e-01,9.939e-01
5.925e-01,1.028e+00
5.975e-01,1.063e+00
6.025e-01,1.099e+00
6.075e-01,1.135e+00
6.125e-01,1.172e+00
6.175e-01,1.210e+00
6.225e-01,1.248e+00
6.275e-01,1.287e+00
6.325e-01,1.326e+00
6.375e-01,1.366e+00
6.425e-01,1.407e+00
6.475e-01,1.448e+00
6.525e-01,1.489e+00
6.575e-01,1.531e+00
6.625e-01,1.574e+00
6.675e-01,1.616e+00
6.725e-01,1.660e+00
6.775e-01,1.703e+00
6.825e-01,1.747e+00
6.875e-01,1.792e+00
6.925e-01,1.836e+00
6.975e-01,1.881e+00
7.025e-01,1.926e+00
7.075e-01,1.971e+00
7.125e-01,2.016e+00
7.175e-01,2.061e+00
7.225e-01,2.106e+00
7.275e-01,2.151e+00
7.325e-01,2.196e+00
7.375e-01,2.241e+00
7.425e-01,2.285e+00
7.475e-01,2.329e+00
7.525e-01,2.373e+00
7.575e-01,2.416e+00
7.625e-01,2.458e+00
7.675e-01,2.500e+00
7.725e-01,2.541e+00
7.775e-01,2.581e+00
7.825e-01,2.620e+00
7.875e-01,2.658e+00
7.925e-01,2.695e+00
7.975e-01,2.731e+00
8.025e-01,2.765e+00
8.075e-01,2.798e+00
8.125e-01,2.829e+00
8.175e-01,2.858e+00
8.225e-01,2.886e+00
8.275e-01,2.911e+00
8.325e-01,2.934e+00
8.375e-01,2.954e+00
8.425e-01,2.972e+00
8.475e-01,2.987e+00
8.525e-01,2.999e+00
8.575e-01,3.008e+00
8.625e-01,3.013e+00
8.675e-01,3.015e+00
8.725e-01,3.013e+00
8.775e-01,3.007e+00
8.825e-01,2.996e+00
8.875e-01,2.981e+00
8.925e-01,2.961e+00
8.975e-01,2.935e+00
9.025e-01,2.903e+00
9.075e-01,2.866e+00
9.125e-01,2.822e+00
9.175e-01,2.771e+00
9.225e-01,2.713e+00
9.275e-01,2.647e+00
9.325e-01,2.573e+00
9.375e-01,2.489e+00
9.425e-01,2.396e+00
9.475e-01,2.292e+00
9.525e-01,2.177e+00
9.575e-01,2.050e+00
9.625e-01,1.908e+00
9.675e-01,1.751e+00
9.725e-01,1.577e+00
9.775e-01,1.383e+00
9.825e-01,1.165e+00
9.875e-01,9.185e-01
9.925e-01,6.311e-01
9.975e-01,2.733e-01


==> anc/03_results/moderate_zap/beta/0_035.csv <==
transmittance,probability_density
2.500e-03,7.181e-14
7.500e-03,3.499e-11
1.250e-02,6.205e-10
1.750e-02,4.118e-09
2.250e-02,1.691e-08
2.750e-02,5.222e-08
3.250e-02,1.334e-07
3.750e-02,2.976e-07
4.250e-02,6.002e-07
4.750e-02,1.119e-06
5.250e-02,1.959e-06
5.750e-02,3.259e-06
6.250e-02,5.193e-06
6.750e-02,7.981e-06
7.250e-02,1.189e-05
7.750e-02,1.725e-05
8.250e-02,2.443e-05
8.750e-02,3.390e-05
9.250e-02,4.617e-05
9.750e-02,6.187e-05
1.025e-01,8.167e-05
1.075e-01,1.064e-04
1.125e-01,1.368e-04
1.175e-01,1.741e-04
1.225e-01,2.193e-04
1.275e-01,2.735e-04
1.325e-01,3.383e-04
1.375e-01,4.150e-04
1.425e-01,5.053e-04
1.475e-01,6.110e-04
1.525e-01,7.340e-04
1.575e-01,8.764e-04
1.625e-01,1.041e-03
1.675e-01,1.229e-03
1.725e-01,1.444e-03
1.775e-01,1.688e-03
1.825e-01,1.965e-03
1.875e-01,2.278e-03
1.925e-01,2.630e-03
1.975e-01,3.024e-03
2.025e-01,3.466e-03
2.075e-01,3.957e-03
2.125e-01,4.504e-03
2.175e-01,5.110e-03
2.225e-01,5.780e-03
2.275e-01,6.520e-03
2.325e-01,7.333e-03
2.375e-01,8.227e-03
2.425e-01,9.206e-03
2.475e-01,1.028e-02
2.525e-01,1.144e-02
2.575e-01,1.272e-02
2.625e-01,1.410e-02
2.675e-01,1.560e-02
2.725e-01,1.723e-02
2.775e-01,1.899e-02
2.825e-01,2.089e-02
2.875e-01,2.294e-02
2.925e-01,2.514e-02
2.975e-01,2.751e-02
3.025e-01,3.006e-02
3.075e-01,3.279e-02
3.125e-01,3.571e-02
3.175e-01,3.884e-02
3.225e-01,4.218e-02
3.275e-01,4.574e-02
3.325e-01,4.954e-02
3.375e-01,5.358e-02
3.425e-01,5.788e-02
3.475e-01,6.244e-02
3.525e-01,6.728e-02
3.575e-01,7.241e-02
3.625e-01,7.784e-02
3.675e-01,8.359e-02
3.725e-01,8.966e-02
3.775e-01,9.607e-02
3.825e-01,1.028e-01
3.875e-01,1.100e-01
3.925e-01,1.175e-01
3.975e-01,1.254e-01
4.025e-01,1.337e-01
4.075e-01,1.424e-01
4.125e-01,1.515e-01
4.175e-01,1.611e-01
4.225e-01,1.712e-01
4.275e-01,1.817e-01
4.325e-01,1.928e-01
4.375e-01,2.043e-01
4.425e-01,2.163e-01
4.475e-01,2.289e-01
4.525e-01,2.420e-01
4.575e-01,2.557e-01
4.625e-01,2.699e-01
4.675e-01,2.847e-01
4.725e-01,3.002e-01
4.775e-01,3.162e-01
4.825e-01,3.329e-01
4.875e-01,3.502e-01
4.925e-01,3.682e-01
4.975e-01,3.869e-01
5.025e-01,4.062e-01
5.075e-01,4.262e-01
5.125e-01,4.470e-01
5.175e-01,4.684e-01
5.225e-01,4.906e-01
5.275e-01,5.135e-01
5.325e-01,5.372e-01
5.375e-01,5.616e-01
5.425e-01,5.869e-01
5.475e-01,6.129e-01
5.525e-01,6.397e-01
5.575e-01,6.672e-01
5.625e-01,6.956e-01
5.675e-01,7.249e-01
5.725e-01,7.549e-01
5.775e-01,7.858e-01
5.825e-01,8.174e-01
5.875e-01,8.500e-01
5.925e-01,8.833e-01
5.975e-01,9.175e-01
6.025e-01,9.525e-01
6.075e-01,9.884e-01
6.125e-01,1.025e+00
6.175e-01,1.063e+00
6.225e-01,1.101e+00
6.275e-01,1.140e+00
6.325e-01,1.180e+00
6.375e-01,1.221e+00
6.425e-01,1.262e+00
6.475e-01,1.305e+00
6.525e-01,1.348e+00
6.575e-01,1.392e+00
6.625e-01,1.436e+00
6.675e-01,1.481e+00
6.725e-01,1.527e+00
6.775e-01,1.574e+00
6.825e-01,1.621e+00
6.875e-01,1.669e+00
6.925e-01,1.717e+00
6.975e-01,1.766e+00
7.025e-01,1.816e+00
7.075e-01,1.866e+00
7.125e-01,1.916e+00
7.175e-01,1.966e+00
7.225e-01,2.017e+00
7.275e-01,2.068e+00
7.325e-01,2.120e+00
7.375e-01,2.171e+00
7.425e-01,2.223e+00
7.475e-01,2.274e+00
7.525e-01,2.326e+00
7.575e-01,2.377e+00
7.625e-01,2.428e+00
7.675e-01,2.479e+00
7.725e-01,2.529e+00
7.775e-01,2.579e+00
7.825e-01,2.628e+00
7.875e-01,2.676e+00
7.925e-01,2.723e+00
7.975e-01,2.770e+00
8.025e-01,2.815e+00
8.075e-01,2.859e+00
8.125e-01,2.902e+00
8.175e-01,2.942e+00
8.225e-01,2.982e+00
8.275e-01,3.019e+00
8.325e-01,3.054e+00
8.375e-01,3.087e+00
8.425e-01,3.117e+00
8.475e-01,3.145e+00
8.525e-01,3.170e+00
8.575e-01,3.191e+00
8.625e-01,3.209e+00
8.675e-01,3.223e+00
8.725e-01,3.233e+00
8.775e-01,3.239e+00
8.825e-01,3.240e+00
8.875e-01,3.236e+00
8.925e-01,3.226e+00
8.975e-01,3.211e+00
9.025e-01,3.190e+00
9.075e-01,3.161e+00
9.125e-01,3.126e+00
9.175e-01,3.082e+00
9.225e-01,3.031e+00
9.275e-01,2.970e+00
9.325e-01,2.899e+00
9.375e-01,2.818e+00
9.425e-01,2.725e+00
9.475e-01,2.620e+00
9.525e-01,2.501e+00
9.575e-01,2.367e+00
9.625e-01,2.216e+00
9.675e-01,2.046e+00
9.725e-01,1.855e+00
9.775e-01,1.639e+00
9.825e-01,1.394e+00
9.875e-01,1.110e+00
9.925e-01,7.744e-01
9.975e-01,3.454e-01


==> anc/03_results/moderate_zap/beta/0_036.csv <==
transmittance,probability_density
2.500e-03,2.935e-15
7.500e-03,2.619e-12
1.250e-02,6.154e-11
1.750e-02,4.917e-10
2.250e-02,2.319e-09
2.750e-02,7.997e-09
3.250e-02,2.240e-08
3.750e-02,5.408e-08
4.250e-02,1.169e-07
4.750e-02,2.317e-07
5.250e-02,4.287e-07
5.750e-02,7.496e-07
6.250e-02,1.251e-06
6.750e-02,2.006e-06
7.250e-02,3.109e-06
7.750e-02,4.678e-06
8.250e-02,6.859e-06
8.750e-02,9.831e-06
9.250e-02,1.381e-05
9.750e-02,1.905e-05
1.025e-01,2.585e-05
1.075e-01,3.456e-05
1.125e-01,4.560e-05
1.175e-01,5.943e-05
1.225e-01,7.658e-05
1.275e-01,9.768e-05
1.325e-01,1.234e-04
1.375e-01,1.545e-04
1.425e-01,1.919e-04
1.475e-01,2.365e-04
1.525e-01,2.894e-04
1.575e-01,3.518e-04
1.625e-01,4.250e-04
1.675e-01,5.103e-04
1.725e-01,6.095e-04
1.775e-01,7.241e-04
1.825e-01,8.560e-04
1.875e-01,1.007e-03
1.925e-01,1.180e-03
1.975e-01,1.376e-03
2.025e-01,1.599e-03
2.075e-01,1.851e-03
2.125e-01,2.135e-03
2.175e-01,2.453e-03
2.225e-01,2.810e-03
2.275e-01,3.209e-03
2.325e-01,3.654e-03
2.375e-01,4.148e-03
2.425e-01,4.695e-03
2.475e-01,5.301e-03
2.525e-01,5.970e-03
2.575e-01,6.706e-03
2.625e-01,7.515e-03
2.675e-01,8.404e-03
2.725e-01,9.376e-03
2.775e-01,1.044e-02
2.825e-01,1.160e-02
2.875e-01,1.286e-02
2.925e-01,1.423e-02
2.975e-01,1.572e-02
3.025e-01,1.734e-02
3.075e-01,1.909e-02
3.125e-01,2.098e-02
3.175e-01,2.302e-02
3.225e-01,2.522e-02
3.275e-01,2.758e-02
3.325e-01,3.013e-02
3.375e-01,3.286e-02
3.425e-01,3.578e-02
3.475e-01,3.892e-02
3.525e-01,4.227e-02
3.575e-01,4.586e-02
3.625e-01,4.968e-02
3.675e-01,5.376e-02
3.725e-01,5.811e-02
3.775e-01,6.273e-02
3.825e-01,6.764e-02
3.875e-01,7.286e-02
3.925e-01,7.840e-02
3.975e-01,8.426e-02
4.025e-01,9.048e-02
4.075e-01,9.705e-02
4.125e-01,1.040e-01
4.175e-01,1.113e-01
4.225e-01,1.191e-01
4.275e-01,1.272e-01
4.325e-01,1.358e-01
4.375e-01,1.449e-01
4.425e-01,1.544e-01
4.475e-01,1.644e-01
4.525e-01,1.750e-01
4.575e-01,1.860e-01
4.625e-01,1.976e-01
4.675e-01,2.097e-01
4.725e-01,2.224e-01
4.775e-01,2.357e-01
4.825e-01,2.496e-01
4.875e-01,2.641e-01
4.925e-01,2.793e-01
4.975e-01,2.951e-01
5.025e-01,3.116e-01
5.075e-01,3.288e-01
5.125e-01,3.467e-01
5.175e-01,3.654e-01
5.225e-01,3.848e-01
5.275e-01,4.050e-01
5.325e-01,4.259e-01
5.375e-01,4.477e-01
5.425e-01,4.703e-01
5.475e-01,4.937e-01
5.525e-01,5.179e-01
5.575e-01,5.431e-01
5.625e-01,5.691e-01
5.675e-01,5.960e-01
5.725e-01,6.238e-01
5.775e-01,6.525e-01
5.825e-01,6.822e-01
5.875e-01,7.129e-01
5.925e-01,7.444e-01
5.975e-01,7.770e-01
6.025e-01,8.105e-01
6.075e-01,8.451e-01
6.125e-01,8.806e-01
6.175e-01,9.171e-01
6.225e-01,9.546e-01
6.275e-01,9.932e-01
6.325e-01,1.033e+00
6.375e-01,1.073e+00
6.425e-01,1.115e+00
6.475e-01,1.157e+00
6.525e-01,1.201e+00
6.575e-01,1.246e+00
6.625e-01,1.291e+00
6.675e-01,1.338e+00
6.725e-01,1.385e+00
6.775e-01,1.434e+00
6.825e-01,1.483e+00
6.875e-01,1.533e+00
6.925e-01,1.585e+00
6.975e-01,1.637e+00
7.025e-01,1.689e+00
7.075e-01,1.743e+00
7.125e-01,1.798e+00
7.175e-01,1.853e+00
7.225e-01,1.908e+00
7.275e-01,1.965e+00
7.325e-01,2.022e+00
7.375e-01,2.079e+00
7.425e-01,2.137e+00
7.475e-01,2.196e+00
7.525e-01,2.254e+00
7.575e-01,2.313e+00
7.625e-01,2.372e+00
7.675e-01,2.431e+00
7.725e-01,2.490e+00
7.775e-01,2.549e+00
7.825e-01,2.608e+00
7.875e-01,2.666e+00
7.925e-01,2.724e+00
7.975e-01,2.781e+00
8.025e-01,2.838e+00
8.075e-01,2.893e+00
8.125e-01,2.947e+00
8.175e-01,3.000e+00
8.225e-01,3.052e+00
8.275e-01,3.102e+00
8.325e-01,3.150e+00
8.375e-01,3.196e+00
8.425e-01,3.240e+00
8.475e-01,3.281e+00
8.525e-01,3.319e+00
8.575e-01,3.354e+00
8.625e-01,3.386e+00
8.675e-01,3.414e+00
8.725e-01,3.437e+00
8.775e-01,3.457e+00
8.825e-01,3.471e+00
8.875e-01,3.480e+00
8.925e-01,3.483e+00
8.975e-01,3.480e+00
9.025e-01,3.470e+00
9.075e-01,3.453e+00
9.125e-01,3.428e+00
9.175e-01,3.393e+00
9.225e-01,3.350e+00
9.275e-01,3.296e+00
9.325e-01,3.231e+00
9.375e-01,3.154e+00
9.425e-01,3.063e+00
9.475e-01,2.958e+00
9.525e-01,2.837e+00
9.575e-01,2.697e+00
9.625e-01,2.538e+00
9.675e-01,2.356e+00
9.725e-01,2.148e+00
9.775e-01,1.909e+00
9.825e-01,1.634e+00
9.875e-01,1.313e+00
9.925e-01,9.262e-01
9.975e-01,4.218e-01


==> anc/03_results/moderate_zap/beta/0_037.csv <==
transmittance,probability_density
2.500e-03,7.794e-17
7.500e-03,1.383e-13
1.250e-02,4.475e-12
1.750e-02,4.413e-11
2.250e-02,2.437e-10
2.750e-02,9.526e-10
3.250e-02,2.962e-09
3.750e-02,7.822e-09
4.250e-02,1.828e-08
4.750e-02,3.886e-08
5.250e-02,7.655e-08
5.750e-02,1.417e-07
6.250e-02,2.491e-07
6.750e-02,4.192e-07
7.250e-02,6.795e-07
7.750e-02,1.066e-06
8.250e-02,1.626e-06
8.750e-02,2.418e-06
9.250e-02,3.516e-06
9.750e-02,5.013e-06
1.025e-01,7.020e-06
1.075e-01,9.671e-06
1.125e-01,1.313e-05
1.175e-01,1.758e-05
1.225e-01,2.326e-05
1.275e-01,3.042e-05
1.325e-01,3.936e-05
1.375e-01,5.045e-05
1.425e-01,6.407e-05
1.475e-01,8.070e-05
1.525e-01,1.008e-04
1.575e-01,1.251e-04
1.625e-01,1.541e-04
1.675e-01,1.886e-04
1.725e-01,2.294e-04
1.775e-01,2.775e-04
1.825e-01,3.338e-04
1.875e-01,3.995e-04
1.925e-01,4.758e-04
1.975e-01,5.640e-04
2.025e-01,6.657e-04
2.075e-01,7.824e-04
2.125e-01,9.160e-04
2.175e-01,1.068e-03
2.225e-01,1.241e-03
2.275e-01,1.437e-03
2.325e-01,1.659e-03
2.375e-01,1.909e-03
2.425e-01,2.189e-03
2.475e-01,2.503e-03
2.525e-01,2.855e-03
2.575e-01,3.247e-03
2.625e-01,3.683e-03
2.675e-01,4.167e-03
2.725e-01,4.704e-03
2.775e-01,5.297e-03
2.825e-01,5.952e-03
2.875e-01,6.674e-03
2.925e-01,7.467e-03
2.975e-01,8.337e-03
3.025e-01,9.291e-03
3.075e-01,1.033e-02
3.125e-01,1.147e-02
3.175e-01,1.272e-02
3.225e-01,1.407e-02
3.275e-01,1.554e-02
3.325e-01,1.713e-02
3.375e-01,1.886e-02
3.425e-01,2.073e-02
3.475e-01,2.276e-02
3.525e-01,2.494e-02
3.575e-01,2.730e-02
3.625e-01,2.984e-02
3.675e-01,3.257e-02
3.725e-01,3.550e-02
3.775e-01,3.865e-02
3.825e-01,4.202e-02
3.875e-01,4.564e-02
3.925e-01,4.950e-02
3.975e-01,5.364e-02
4.025e-01,5.805e-02
4.075e-01,6.275e-02
4.125e-01,6.777e-02
4.175e-01,7.310e-02
4.225e-01,7.878e-02
4.275e-01,8.481e-02
4.325e-01,9.121e-02
4.375e-01,9.800e-02
4.425e-01,1.052e-01
4.475e-01,1.128e-01
4.525e-01,1.209e-01
4.575e-01,1.294e-01
4.625e-01,1.384e-01
4.675e-01,1.479e-01
4.725e-01,1.579e-01
4.775e-01,1.685e-01
4.825e-01,1.796e-01
4.875e-01,1.913e-01
4.925e-01,2.036e-01
4.975e-01,2.165e-01
5.025e-01,2.301e-01
5.075e-01,2.443e-01
5.125e-01,2.593e-01
5.175e-01,2.749e-01
5.225e-01,2.913e-01
5.275e-01,3.084e-01
5.325e-01,3.263e-01
5.375e-01,3.450e-01
5.425e-01,3.646e-01
5.475e-01,3.850e-01
5.525e-01,4.062e-01
5.575e-01,4.284e-01
5.625e-01,4.515e-01
5.675e-01,4.755e-01
5.725e-01,5.005e-01
5.775e-01,5.265e-01
5.825e-01,5.535e-01
5.875e-01,5.815e-01
5.925e-01,6.105e-01
5.975e-01,6.407e-01
6.025e-01,6.719e-01
6.075e-01,7.042e-01
6.125e-01,7.377e-01
6.175e-01,7.723e-01
6.225e-01,8.081e-01
6.275e-01,8.450e-01
6.325e-01,8.832e-01
6.375e-01,9.225e-01
6.425e-01,9.630e-01
6.475e-01,1.005e+00
6.525e-01,1.048e+00
6.575e-01,1.092e+00
6.625e-01,1.138e+00
6.675e-01,1.184e+00
6.725e-01,1.232e+00
6.775e-01,1.281e+00
6.825e-01,1.332e+00
6.875e-01,1.384e+00
6.925e-01,1.436e+00
6.975e-01,1.491e+00
7.025e-01,1.546e+00
7.075e-01,1.602e+00
7.125e-01,1.660e+00
7.175e-01,1.719e+00
7.225e-01,1.778e+00
7.275e-01,1.839e+00
7.325e-01,1.901e+00
7.375e-01,1.964e+00
7.425e-01,2.027e+00
7.475e-01,2.092e+00
7.525e-01,2.157e+00
7.575e-01,2.223e+00
7.625e-01,2.290e+00
7.675e-01,2.357e+00
7.725e-01,2.424e+00
7.775e-01,2.492e+00
7.825e-01,2.560e+00
7.875e-01,2.629e+00
7.925e-01,2.697e+00
7.975e-01,2.765e+00
8.025e-01,2.833e+00
8.075e-01,2.900e+00
8.125e-01,2.967e+00
8.175e-01,3.032e+00
8.225e-01,3.097e+00
8.275e-01,3.161e+00
8.325e-01,3.223e+00
8.375e-01,3.283e+00
8.425e-01,3.341e+00
8.475e-01,3.397e+00
8.525e-01,3.450e+00
8.575e-01,3.501e+00
8.625e-01,3.548e+00
8.675e-01,3.591e+00
8.725e-01,3.630e+00
8.775e-01,3.665e+00
8.825e-01,3.695e+00
8.875e-01,3.719e+00
8.925e-01,3.737e+00
8.975e-01,3.749e+00
9.025e-01,3.753e+00
9.075e-01,3.749e+00
9.125e-01,3.736e+00
9.175e-01,3.714e+00
9.225e-01,3.681e+00
9.275e-01,3.636e+00
9.325e-01,3.579e+00
9.375e-01,3.507e+00
9.425e-01,3.421e+00
9.475e-01,3.317e+00
9.525e-01,3.194e+00
9.575e-01,3.050e+00
9.625e-01,2.883e+00
9.675e-01,2.688e+00
9.725e-01,2.462e+00
9.775e-01,2.200e+00
9.825e-01,1.894e+00
9.875e-01,1.531e+00
9.925e-01,1.088e+00
9.975e-01,5.023e-01


==> anc/03_results/moderate_zap/beta/0_038.csv <==
transmittance,probability_density
2.500e-03,1.399e-18
7.500e-03,5.322e-15
1.250e-02,2.455e-13
1.750e-02,3.058e-12
2.250e-02,2.010e-11
2.750e-02,9.032e-11
3.250e-02,3.154e-10
3.750e-02,9.199e-10
4.250e-02,2.345e-09
4.750e-02,5.384e-09
5.250e-02,1.137e-08
5.750e-02,2.242e-08
6.250e-02,4.177e-08
6.750e-02,7.415e-08
7.250e-02,1.263e-07
7.750e-02,2.075e-07
8.250e-02,3.305e-07
8.750e-02,5.120e-07
9.250e-02,7.740e-07
9.750e-02,1.144e-06
1.025e-01,1.659e-06
1.075e-01,2.363e-06
1.125e-01,3.310e-06
1.175e-01,4.569e-06
1.225e-01,6.221e-06
1.275e-01,8.365e-06
1.325e-01,1.112e-05
1.375e-01,1.462e-05
1.425e-01,1.904e-05
1.475e-01,2.456e-05
1.525e-01,3.141e-05
1.575e-01,3.984e-05
1.625e-01,5.015e-05
1.675e-01,6.269e-05
1.725e-01,7.784e-05
1.775e-01,9.603e-05
1.825e-01,1.178e-04
1.875e-01,1.436e-04
1.925e-01,1.742e-04
1.975e-01,2.102e-04
2.025e-01,2.525e-04
2.075e-01,3.018e-04
2.125e-01,3.592e-04
2.175e-01,4.257e-04
2.225e-01,5.026e-04
2.275e-01,5.910e-04
2.325e-01,6.925e-04
2.375e-01,8.085e-04
2.425e-01,9.409e-04
2.475e-01,1.091e-03
2.525e-01,1.262e-03
2.575e-01,1.455e-03
2.625e-01,1.673e-03
2.675e-01,1.918e-03
2.725e-01,2.193e-03
2.775e-01,2.501e-03
2.825e-01,2.845e-03
2.875e-01,3.229e-03
2.925e-01,3.656e-03
2.975e-01,4.130e-03
3.025e-01,4.656e-03
3.075e-01,5.239e-03
3.125e-01,5.882e-03
3.175e-01,6.591e-03
3.225e-01,7.371e-03
3.275e-01,8.229e-03
3.325e-01,9.170e-03
3.375e-01,1.020e-02
3.425e-01,1.133e-02
3.475e-01,1.256e-02
3.525e-01,1.390e-02
3.575e-01,1.537e-02
3.625e-01,1.696e-02
3.675e-01,1.869e-02
3.725e-01,2.056e-02
3.775e-01,2.259e-02
3.825e-01,2.479e-02
3.875e-01,2.717e-02
3.925e-01,2.973e-02
3.975e-01,3.250e-02
4.025e-01,3.548e-02
4.075e-01,3.869e-02
4.125e-01,4.213e-02
4.175e-01,4.583e-02
4.225e-01,4.980e-02
4.275e-01,5.405e-02
4.325e-01,5.861e-02
4.375e-01,6.348e-02
4.425e-01,6.868e-02
4.475e-01,7.423e-02
4.525e-01,8.015e-02
4.575e-01,8.646e-02
4.625e-01,9.318e-02
4.675e-01,1.003e-01
4.725e-01,1.079e-01
4.775e-01,1.160e-01
4.825e-01,1.245e-01
4.875e-01,1.336e-01
4.925e-01,1.432e-01
4.975e-01,1.534e-01
5.025e-01,1.641e-01
5.075e-01,1.755e-01
5.125e-01,1.875e-01
5.175e-01,2.001e-01
5.225e-01,2.134e-01
5.275e-01,2.275e-01
5.325e-01,2.423e-01
5.375e-01,2.579e-01
5.425e-01,2.742e-01
5.475e-01,2.914e-01
5.525e-01,3.095e-01
5.575e-01,3.284e-01
5.625e-01,3.483e-01
5.675e-01,3.691e-01
5.725e-01,3.909e-01
5.775e-01,4.136e-01
5.825e-01,4.375e-01
5.875e-01,4.623e-01
5.925e-01,4.883e-01
5.975e-01,5.154e-01
6.025e-01,5.437e-01
6.075e-01,5.732e-01
6.125e-01,6.038e-01
6.175e-01,6.358e-01
6.225e-01,6.689e-01
6.275e-01,7.034e-01
6.325e-01,7.393e-01
6.375e-01,7.764e-01
6.425e-01,8.150e-01
6.475e-01,8.549e-01
6.525e-01,8.963e-01
6.575e-01,9.392e-01
6.625e-01,9.835e-01
6.675e-01,1.029e+00
6.725e-01,1.077e+00
6.775e-01,1.125e+00
6.825e-01,1.176e+00
6.875e-01,1.227e+00
6.925e-01,1.281e+00
6.975e-01,1.336e+00
7.025e-01,1.392e+00
7.075e-01,1.450e+00
7.125e-01,1.510e+00
7.175e-01,1.571e+00
7.225e-01,1.633e+00
7.275e-01,1.697e+00
7.325e-01,1.763e+00
7.375e-01,1.830e+00
7.425e-01,1.898e+00
7.475e-01,1.967e+00
7.525e-01,2.038e+00
7.575e-01,2.110e+00
7.625e-01,2.184e+00
7.675e-01,2.258e+00
7.725e-01,2.333e+00
7.775e-01,2.409e+00
7.825e-01,2.486e+00
7.875e-01,2.564e+00
7.925e-01,2.642e+00
7.975e-01,2.721e+00
8.025e-01,2.800e+00
8.075e-01,2.879e+00
8.125e-01,2.958e+00
8.175e-01,3.036e+00
8.225e-01,3.114e+00
8.275e-01,3.192e+00
8.325e-01,3.268e+00
8.375e-01,3.343e+00
8.425e-01,3.417e+00
8.475e-01,3.488e+00
8.525e-01,3.558e+00
8.575e-01,3.625e+00
8.625e-01,3.688e+00
8.675e-01,3.749e+00
8.725e-01,3.805e+00
8.775e-01,3.857e+00
8.825e-01,3.904e+00
8.875e-01,3.945e+00
8.925e-01,3.980e+00
8.975e-01,4.008e+00
9.025e-01,4.028e+00
9.075e-01,4.040e+00
9.125e-01,4.042e+00
9.175e-01,4.033e+00
9.225e-01,4.013e+00
9.275e-01,3.979e+00
9.325e-01,3.932e+00
9.375e-01,3.868e+00
9.425e-01,3.787e+00
9.475e-01,3.686e+00
9.525e-01,3.563e+00
9.575e-01,3.415e+00
9.625e-01,3.240e+00
9.675e-01,3.033e+00
9.725e-01,2.789e+00
9.775e-01,2.502e+00
9.825e-01,2.162e+00
9.875e-01,1.754e+00
9.925e-01,1.253e+00
9.975e-01,5.811e-01


==> anc/03_results/moderate_zap/beta/0_039.csv <==
transmittance,probability_density
2.500e-03,1.449e-20
7.500e-03,1.313e-16
1.250e-02,9.063e-15
1.750e-02,1.473e-13
2.250e-02,1.180e-12
2.750e-02,6.215e-12
3.250e-02,2.476e-11
3.750e-02,8.085e-11
4.250e-02,2.275e-10
4.750e-02,5.703e-10
5.250e-02,1.303e-09
5.750e-02,2.762e-09
6.250e-02,5.494e-09
6.750e-02,1.036e-08
7.250e-02,1.868e-08
7.750e-02,3.235e-08
8.250e-02,5.412e-08
8.750e-02,8.783e-08
9.250e-02,1.387e-07
9.750e-02,2.138e-07
1.025e-01,3.224e-07
1.075e-01,4.767e-07
1.125e-01,6.923e-07
1.175e-01,9.889e-07
1.225e-01,1.392e-06
1.275e-01,1.931e-06
1.325e-01,2.646e-06
1.375e-01,3.582e-06
1.425e-01,4.797e-06
1.475e-01,6.359e-06
1.525e-01,8.349e-06
1.575e-01,1.086e-05
1.625e-01,1.402e-05
1.675e-01,1.795e-05
1.725e-01,2.280e-05
1.775e-01,2.878e-05
1.825e-01,3.607e-05
1.875e-01,4.493e-05
1.925e-01,5.565e-05
1.975e-01,6.852e-05
2.025e-01,8.393e-05
2.075e-01,1.023e-04
2.125e-01,1.240e-04
2.175e-01,1.497e-04
2.225e-01,1.799e-04
2.275e-01,2.153e-04
2.325e-01,2.567e-04
2.375e-01,3.048e-04
2.425e-01,3.605e-04
2.475e-01,4.249e-04
2.525e-01,4.992e-04
2.575e-01,5.845e-04
2.625e-01,6.822e-04
2.675e-01,7.938e-04
2.725e-01,9.209e-04
2.775e-01,1.065e-03
2.825e-01,1.229e-03
2.875e-01,1.415e-03
2.925e-01,1.624e-03
2.975e-01,1.859e-03
3.025e-01,2.123e-03
3.075e-01,2.420e-03
3.125e-01,2.752e-03
3.175e-01,3.122e-03
3.225e-01,3.535e-03
3.275e-01,3.994e-03
3.325e-01,4.504e-03
3.375e-01,5.070e-03
3.425e-01,5.696e-03
3.475e-01,6.387e-03
3.525e-01,7.150e-03
3.575e-01,7.991e-03
3.625e-01,8.915e-03
3.675e-01,9.930e-03
3.725e-01,1.104e-02
3.775e-01,1.226e-02
3.825e-01,1.360e-02
3.875e-01,1.505e-02
3.925e-01,1.664e-02
3.975e-01,1.837e-02
4.025e-01,2.025e-02
4.075e-01,2.230e-02
4.125e-01,2.452e-02
4.175e-01,2.692e-02
4.225e-01,2.953e-02
4.275e-01,3.235e-02
4.325e-01,3.540e-02
4.375e-01,3.868e-02
4.425e-01,4.223e-02
4.475e-01,4.605e-02
4.525e-01,5.016e-02
4.575e-01,5.457e-02
4.625e-01,5.932e-02
4.675e-01,6.440e-02
4.725e-01,6.986e-02
4.775e-01,7.570e-02
4.825e-01,8.195e-02
4.875e-01,8.863e-02
4.925e-01,9.576e-02
4.975e-01,1.034e-01
5.025e-01,1.115e-01
5.075e-01,1.201e-01
5.125e-01,1.293e-01
5.175e-01,1.391e-01
5.225e-01,1.495e-01
5.275e-01,1.605e-01
5.325e-01,1.723e-01
5.375e-01,1.847e-01
5.425e-01,1.978e-01
5.475e-01,2.117e-01
5.525e-01,2.265e-01
5.575e-01,2.420e-01
5.625e-01,2.584e-01
5.675e-01,2.758e-01
5.725e-01,2.941e-01
5.775e-01,3.133e-01
5.825e-01,3.336e-01
5.875e-01,3.549e-01
5.925e-01,3.774e-01
5.975e-01,4.009e-01
6.025e-01,4.257e-01
6.075e-01,4.517e-01
6.125e-01,4.789e-01
6.175e-01,5.074e-01
6.225e-01,5.373e-01
6.275e-01,5.685e-01
6.325e-01,6.012e-01
6.375e-01,6.353e-01
6.425e-01,6.709e-01
6.475e-01,7.080e-01
6.525e-01,7.468e-01
6.575e-01,7.871e-01
6.625e-01,8.291e-01
6.675e-01,8.728e-01
6.725e-01,9.182e-01
6.775e-01,9.653e-01
6.825e-01,1.014e+00
6.875e-01,1.065e+00
6.925e-01,1.118e+00
6.975e-01,1.172e+00
7.025e-01,1.228e+00
7.075e-01,1.287e+00
7.125e-01,1.347e+00
7.175e-01,1.409e+00
7.225e-01,1.473e+00
7.275e-01,1.539e+00
7.325e-01,1.606e+00
7.375e-01,1.676e+00
7.425e-01,1.748e+00
7.475e-01,1.821e+00
7.525e-01,1.897e+00
7.575e-01,1.974e+00
7.625e-01,2.053e+00
7.675e-01,2.133e+00
7.725e-01,2.215e+00
7.775e-01,2.299e+00
7.825e-01,2.384e+00
7.875e-01,2.471e+00
7.925e-01,2.558e+00
7.975e-01,2.647e+00
8.025e-01,2.737e+00
8.075e-01,2.828e+00
8.125e-01,2.919e+00
8.175e-01,3.010e+00
8.225e-01,3.102e+00
8.275e-01,3.194e+00
8.325e-01,3.285e+00
8.375e-01,3.376e+00
8.425e-01,3.466e+00
8.475e-01,3.555e+00
8.525e-01,3.642e+00
8.575e-01,3.726e+00
8.625e-01,3.809e+00
8.675e-01,3.888e+00
8.725e-01,3.963e+00
8.775e-01,4.034e+00
8.825e-01,4.101e+00
8.875e-01,4.162e+00
8.925e-01,4.216e+00
8.975e-01,4.263e+00
9.025e-01,4.302e+00
9.075e-01,4.332e+00
9.125e-01,4.351e+00
9.175e-01,4.359e+00
9.225e-01,4.354e+00
9.275e-01,4.335e+00
9.325e-01,4.299e+00
9.375e-01,4.245e+00
9.425e-01,4.172e+00
9.475e-01,4.075e+00
9.525e-01,3.953e+00
9.575e-01,3.803e+00
9.625e-01,3.619e+00
9.675e-01,3.399e+00
9.725e-01,3.135e+00
9.775e-01,2.820e+00
9.825e-01,2.443e+00
9.875e-01,1.987e+00
9.925e-01,1.420e+00
9.975e-01,6.568e-01


==> anc/03_results/moderate_zap/beta/0_04.csv <==
transmittance,probability_density
2.500e-03,8.284e-23
7.500e-03,2.001e-18
1.250e-02,2.180e-16
1.750e-02,4.782e-15
2.250e-02,4.797e-14
2.750e-02,3.021e-13
3.250e-02,1.397e-12
3.750e-02,5.184e-12
4.250e-02,1.631e-11
4.750e-02,4.515e-11
5.250e-02,1.128e-10
5.750e-02,2.593e-10
6.250e-02,5.557e-10
6.750e-02,1.123e-09
7.250e-02,2.156e-09
7.750e-02,3.963e-09
8.250e-02,7.011e-09
8.750e-02,1.199e-08
9.250e-02,1.990e-08
9.750e-02,3.215e-08
1.025e-01,5.069e-08
1.075e-01,7.819e-08
1.125e-01,1.182e-07
1.175e-01,1.756e-07
1.225e-01,2.564e-07
1.275e-01,3.688e-07
1.325e-01,5.228e-07
1.375e-01,7.317e-07
1.425e-01,1.012e-06
1.475e-01,1.383e-06
1.525e-01,1.870e-06
1.575e-01,2.504e-06
1.625e-01,3.322e-06
1.675e-01,4.369e-06
1.725e-01,5.699e-06
1.775e-01,7.377e-06
1.825e-01,9.479e-06
1.875e-01,1.210e-05
1.925e-01,1.533e-05
1.975e-01,1.932e-05
2.025e-01,2.419e-05
2.075e-01,3.013e-05
2.125e-01,3.732e-05
2.175e-01,4.599e-05
2.225e-01,5.640e-05
2.275e-01,6.884e-05
2.325e-01,8.366e-05
2.375e-01,1.012e-04
2.425e-01,1.220e-04
2.475e-01,1.464e-04
2.525e-01,1.751e-04
2.575e-01,2.086e-04
2.625e-01,2.476e-04
2.675e-01,2.930e-04
2.725e-01,3.456e-04
2.775e-01,4.063e-04
2.825e-01,4.763e-04
2.875e-01,5.567e-04
2.925e-01,6.488e-04
2.975e-01,7.541e-04
3.025e-01,8.742e-04
3.075e-01,1.011e-03
3.125e-01,1.166e-03
3.175e-01,1.342e-03
3.225e-01,1.540e-03
3.275e-01,1.764e-03
3.325e-01,2.017e-03
3.375e-01,2.300e-03
3.425e-01,2.618e-03
3.475e-01,2.973e-03
3.525e-01,3.371e-03
3.575e-01,3.815e-03
3.625e-01,4.308e-03
3.675e-01,4.857e-03
3.725e-01,5.467e-03
3.775e-01,6.142e-03
3.825e-01,6.890e-03
3.875e-01,7.716e-03
3.925e-01,8.627e-03
3.975e-01,9.631e-03
4.025e-01,1.074e-02
4.075e-01,1.195e-02
4.125e-01,1.328e-02
4.175e-01,1.474e-02
4.225e-01,1.634e-02
4.275e-01,1.809e-02
4.325e-01,1.999e-02
4.375e-01,2.207e-02
4.425e-01,2.434e-02
4.475e-01,2.680e-02
4.525e-01,2.948e-02
4.575e-01,3.239e-02
4.625e-01,3.554e-02
4.675e-01,3.896e-02
4.725e-01,4.266e-02
4.775e-01,4.665e-02
4.825e-01,5.097e-02
4.875e-01,5.563e-02
4.925e-01,6.064e-02
4.975e-01,6.605e-02
5.025e-01,7.186e-02
5.075e-01,7.811e-02
5.125e-01,8.482e-02
5.175e-01,9.202e-02
5.225e-01,9.973e-02
5.275e-01,1.080e-01
5.325e-01,1.168e-01
5.375e-01,1.263e-01
5.425e-01,1.364e-01
5.475e-01,1.471e-01
5.525e-01,1.586e-01
5.575e-01,1.709e-01
5.625e-01,1.839e-01
5.675e-01,1.978e-01
5.725e-01,2.125e-01
5.775e-01,2.281e-01
5.825e-01,2.447e-01
5.875e-01,2.623e-01
5.925e-01,2.810e-01
5.975e-01,3.007e-01
6.025e-01,3.216e-01
6.075e-01,3.437e-01
6.125e-01,3.671e-01
6.175e-01,3.917e-01
6.225e-01,4.176e-01
6.275e-01,4.450e-01
6.325e-01,4.738e-01
6.375e-01,5.041e-01
6.425e-01,5.360e-01
6.475e-01,5.695e-01
6.525e-01,6.047e-01
6.575e-01,6.416e-01
6.625e-01,6.803e-01
6.675e-01,7.208e-01
6.725e-01,7.632e-01
6.775e-01,8.075e-01
6.825e-01,8.538e-01
6.875e-01,9.022e-01
6.925e-01,9.527e-01
6.975e-01,1.005e+00
7.025e-01,1.060e+00
7.075e-01,1.117e+00
7.125e-01,1.176e+00
7.175e-01,1.238e+00
7.225e-01,1.302e+00
7.275e-01,1.368e+00
7.325e-01,1.437e+00
7.375e-01,1.508e+00
7.425e-01,1.582e+00
7.475e-01,1.657e+00
7.525e-01,1.736e+00
7.575e-01,1.817e+00
7.625e-01,1.900e+00
7.675e-01,1.985e+00
7.725e-01,2.073e+00
7.775e-01,2.163e+00
7.825e-01,2.255e+00
7.875e-01,2.350e+00
7.925e-01,2.446e+00
7.975e-01,2.544e+00
8.025e-01,2.645e+00
8.075e-01,2.746e+00
8.125e-01,2.849e+00
8.175e-01,2.954e+00
8.225e-01,3.059e+00
8.275e-01,3.166e+00
8.325e-01,3.273e+00
8.375e-01,3.380e+00
8.425e-01,3.486e+00
8.475e-01,3.593e+00
8.525e-01,3.698e+00
8.575e-01,3.802e+00
8.625e-01,3.904e+00
8.675e-01,4.004e+00
8.725e-01,4.100e+00
8.775e-01,4.193e+00
8.825e-01,4.281e+00
8.875e-01,4.364e+00
8.925e-01,4.440e+00
8.975e-01,4.509e+00
9.025e-01,4.570e+00
9.075e-01,4.621e+00
9.125e-01,4.661e+00
9.175e-01,4.688e+00
9.225e-01,4.701e+00
9.275e-01,4.698e+00
9.325e-01,4.677e+00
9.375e-01,4.636e+00
9.425e-01,4.572e+00
9.475e-01,4.481e+00
9.525e-01,4.361e+00
9.575e-01,4.208e+00
9.625e-01,4.017e+00
9.675e-01,3.782e+00
9.725e-01,3.496e+00
9.775e-01,3.150e+00
9.825e-01,2.732e+00
9.875e-01,2.221e+00
9.925e-01,1.583e+00
9.975e-01,7.239e-01


==> anc/03_results/moderate_zap/beta/0_041.csv <==
transmittance,probability_density
2.500e-03,2.370e-25
7.500e-03,1.742e-20
1.250e-02,3.182e-18
1.750e-02,9.816e-17
2.250e-02,1.270e-15
2.750e-02,9.800e-15
3.250e-02,5.366e-14
3.750e-02,2.302e-13
4.250e-02,8.220e-13
4.750e-02,2.546e-12
5.250e-02,7.041e-12
5.750e-02,1.774e-11
6.250e-02,4.136e-11
6.750e-02,9.033e-11
7.250e-02,1.865e-10
7.750e-02,3.667e-10
8.250e-02,6.911e-10
8.750e-02,1.254e-09
9.250e-02,2.202e-09
9.750e-02,3.751e-09
1.025e-01,6.221e-09
1.075e-01,1.007e-08
1.125e-01,1.594e-08
1.175e-01,2.474e-08
1.225e-01,3.768e-08
1.275e-01,5.642e-08
1.325e-01,8.317e-08
1.375e-01,1.208e-07
1.425e-01,1.732e-07
1.475e-01,2.451e-07
1.525e-01,3.428e-07
1.575e-01,4.742e-07
1.625e-01,6.493e-07
1.675e-01,8.804e-07
1.725e-01,1.183e-06
1.775e-01,1.576e-06
1.825e-01,2.082e-06
1.875e-01,2.731e-06
1.925e-01,3.555e-06
1.975e-01,4.595e-06
2.025e-01,5.902e-06
2.075e-01,7.533e-06
2.125e-01,9.557e-06
2.175e-01,1.206e-05
2.225e-01,1.513e-05
2.275e-01,1.888e-05
2.325e-01,2.345e-05
2.375e-01,2.899e-05
2.425e-01,3.568e-05
2.475e-01,4.371e-05
2.525e-01,5.333e-05
2.575e-01,6.480e-05
2.625e-01,7.844e-05
2.675e-01,9.459e-05
2.725e-01,1.137e-04
2.775e-01,1.361e-04
2.825e-01,1.624e-04
2.875e-01,1.932e-04
2.925e-01,2.291e-04
2.975e-01,2.708e-04
3.025e-01,3.193e-04
3.075e-01,3.753e-04
3.125e-01,4.399e-04
3.175e-01,5.144e-04
3.225e-01,5.998e-04
3.275e-01,6.977e-04
3.325e-01,8.097e-04
3.375e-01,9.374e-04
3.425e-01,1.083e-03
3.475e-01,1.248e-03
3.525e-01,1.435e-03
3.575e-01,1.647e-03
3.625e-01,1.886e-03
3.675e-01,2.156e-03
3.725e-01,2.459e-03
3.775e-01,2.800e-03
3.825e-01,3.183e-03
3.875e-01,3.611e-03
3.925e-01,4.089e-03
3.975e-01,4.623e-03
4.025e-01,5.218e-03
4.075e-01,5.880e-03
4.125e-01,6.616e-03
4.175e-01,7.431e-03
4.225e-01,8.335e-03
4.275e-01,9.335e-03
4.325e-01,1.044e-02
4.375e-01,1.166e-02
4.425e-01,1.300e-02
4.475e-01,1.448e-02
4.525e-01,1.610e-02
4.575e-01,1.788e-02
4.625e-01,1.984e-02
4.675e-01,2.198e-02
4.725e-01,2.432e-02
4.775e-01,2.688e-02
4.825e-01,2.967e-02
4.875e-01,3.271e-02
4.925e-01,3.603e-02
4.975e-01,3.963e-02
5.025e-01,4.355e-02
5.075e-01,4.780e-02
5.125e-01,5.241e-02
5.175e-01,5.741e-02
5.225e-01,6.282e-02
5.275e-01,6.866e-02
5.325e-01,7.498e-02
5.375e-01,8.180e-02
5.425e-01,8.914e-02
5.475e-01,9.706e-02
5.525e-01,1.056e-01
5.575e-01,1.147e-01
5.625e-01,1.246e-01
5.675e-01,1.351e-01
5.725e-01,1.465e-01
5.775e-01,1.586e-01
5.825e-01,1.716e-01
5.875e-01,1.855e-01
5.925e-01,2.003e-01
5.975e-01,2.162e-01
6.025e-01,2.331e-01
6.075e-01,2.511e-01
6.125e-01,2.703e-01
6.175e-01,2.907e-01
6.225e-01,3.124e-01
6.275e-01,3.355e-01
6.325e-01,3.600e-01
6.375e-01,3.860e-01
6.425e-01,4.136e-01
6.475e-01,4.427e-01
6.525e-01,4.736e-01
6.575e-01,5.062e-01
6.625e-01,5.407e-01
6.675e-01,5.771e-01
6.725e-01,6.154e-01
6.775e-01,6.559e-01
6.825e-01,6.984e-01
6.875e-01,7.432e-01
6.925e-01,7.903e-01
6.975e-01,8.397e-01
7.025e-01,8.916e-01
7.075e-01,9.460e-01
7.125e-01,1.003e+00
7.175e-01,1.063e+00
7.225e-01,1.125e+00
7.275e-01,1.190e+00
7.325e-01,1.258e+00
7.375e-01,1.329e+00
7.425e-01,1.402e+00
7.475e-01,1.479e+00
7.525e-01,1.559e+00
7.575e-01,1.641e+00
7.625e-01,1.727e+00
7.675e-01,1.816e+00
7.725e-01,1.908e+00
7.775e-01,2.003e+00
7.825e-01,2.101e+00
7.875e-01,2.202e+00
7.925e-01,2.306e+00
7.975e-01,2.412e+00
8.025e-01,2.522e+00
8.075e-01,2.634e+00
8.125e-01,2.748e+00
8.175e-01,2.865e+00
8.225e-01,2.984e+00
8.275e-01,3.104e+00
8.325e-01,3.227e+00
8.375e-01,3.350e+00
8.425e-01,3.475e+00
8.475e-01,3.599e+00
8.525e-01,3.724e+00
8.575e-01,3.849e+00
8.625e-01,3.972e+00
8.675e-01,4.094e+00
8.725e-01,4.214e+00
8.775e-01,4.330e+00
8.825e-01,4.442e+00
8.875e-01,4.550e+00
8.925e-01,4.651e+00
8.975e-01,4.745e+00
9.025e-01,4.830e+00
9.075e-01,4.906e+00
9.125e-01,4.970e+00
9.175e-01,5.020e+00
9.225e-01,5.054e+00
9.275e-01,5.071e+00
9.325e-01,5.068e+00
9.375e-01,5.042e+00
9.425e-01,4.989e+00
9.475e-01,4.907e+00
9.525e-01,4.790e+00
9.575e-01,4.635e+00
9.625e-01,4.435e+00
9.675e-01,4.184e+00
9.725e-01,3.874e+00
9.775e-01,3.493e+00
9.825e-01,3.027e+00
9.875e-01,2.455e+00
9.925e-01,1.738e+00
9.975e-01,7.795e-01


==> anc/03_results/moderate_zap/beta/0_042.csv <==
transmittance,probability_density
2.500e-03,3.543e-28
7.500e-03,8.963e-23
1.250e-02,2.909e-20
1.750e-02,1.310e-18
2.250e-02,2.249e-17
2.750e-02,2.175e-16
3.250e-02,1.437e-15
3.750e-02,7.239e-15
4.250e-02,2.976e-14
4.750e-02,1.045e-13
5.250e-02,3.232e-13
5.750e-02,9.020e-13
6.250e-02,2.310e-12
6.750e-02,5.500e-12
7.250e-02,1.230e-11
7.750e-02,2.607e-11
8.250e-02,5.271e-11
8.750e-02,1.022e-10
9.250e-02,1.909e-10
9.750e-02,3.451e-10
1.025e-01,6.054e-10
1.075e-01,1.034e-09
1.125e-01,1.722e-09
1.175e-01,2.806e-09
1.225e-01,4.478e-09
1.275e-01,7.013e-09
1.325e-01,1.079e-08
1.375e-01,1.634e-08
1.425e-01,2.438e-08
1.475e-01,3.586e-08
1.525e-01,5.207e-08
1.575e-01,7.468e-08
1.625e-01,1.059e-07
1.675e-01,1.485e-07
1.725e-01,2.063e-07
1.775e-01,2.837e-07
1.825e-01,3.868e-07
1.875e-01,5.227e-07
1.925e-01,7.008e-07
1.975e-01,9.323e-07
2.025e-01,1.231e-06
2.075e-01,1.615e-06
2.125e-01,2.104e-06
2.175e-01,2.724e-06
2.225e-01,3.506e-06
2.275e-01,4.486e-06
2.325e-01,5.709e-06
2.375e-01,7.227e-06
2.425e-01,9.102e-06
2.475e-01,1.141e-05
2.525e-01,1.423e-05
2.575e-01,1.768e-05
2.625e-01,2.186e-05
2.675e-01,2.692e-05
2.725e-01,3.302e-05
2.775e-01,4.035e-05
2.825e-01,4.912e-05
2.875e-01,5.958e-05
2.925e-01,7.202e-05
2.975e-01,8.677e-05
3.025e-01,1.042e-04
3.075e-01,1.247e-04
3.125e-01,1.489e-04
3.175e-01,1.771e-04
3.225e-01,2.102e-04
3.275e-01,2.487e-04
3.325e-01,2.935e-04
3.375e-01,3.455e-04
3.425e-01,4.056e-04
3.475e-01,4.751e-04
3.525e-01,5.551e-04
3.575e-01,6.470e-04
3.625e-01,7.525e-04
3.675e-01,8.733e-04
3.725e-01,1.011e-03
3.775e-01,1.169e-03
3.825e-01,1.348e-03
3.875e-01,1.551e-03
3.925e-01,1.781e-03
3.975e-01,2.042e-03
4.025e-01,2.337e-03
4.075e-01,2.670e-03
4.125e-01,3.045e-03
4.175e-01,3.466e-03
4.225e-01,3.939e-03
4.275e-01,4.469e-03
4.325e-01,5.062e-03
4.375e-01,5.725e-03
4.425e-01,6.465e-03
4.475e-01,7.289e-03
4.525e-01,8.206e-03
4.575e-01,9.226e-03
4.625e-01,1.036e-02
4.675e-01,1.161e-02
4.725e-01,1.300e-02
4.775e-01,1.453e-02
4.825e-01,1.623e-02
4.875e-01,1.809e-02
4.925e-01,2.015e-02
4.975e-01,2.241e-02
5.025e-01,2.490e-02
5.075e-01,2.763e-02
5.125e-01,3.062e-02
5.175e-01,3.390e-02
5.225e-01,3.748e-02
5.275e-01,4.140e-02
5.325e-01,4.567e-02
5.375e-01,5.033e-02
5.425e-01,5.541e-02
5.475e-01,6.094e-02
5.525e-01,6.694e-02
5.575e-01,7.347e-02
5.625e-01,8.055e-02
5.675e-01,8.822e-02
5.725e-01,9.652e-02
5.775e-01,1.055e-01
5.825e-01,1.152e-01
5.875e-01,1.257e-01
5.925e-01,1.370e-01
5.975e-01,1.492e-01
6.025e-01,1.623e-01
6.075e-01,1.764e-01
6.125e-01,1.916e-01
6.175e-01,2.079e-01
6.225e-01,2.254e-01
6.275e-01,2.441e-01
6.325e-01,2.642e-01
6.375e-01,2.857e-01
6.425e-01,3.086e-01
6.475e-01,3.331e-01
6.525e-01,3.593e-01
6.575e-01,3.872e-01
6.625e-01,4.169e-01
6.675e-01,4.485e-01
6.725e-01,4.822e-01
6.775e-01,5.179e-01
6.825e-01,5.558e-01
6.875e-01,5.960e-01
6.925e-01,6.387e-01
6.975e-01,6.838e-01
7.025e-01,7.315e-01
7.075e-01,7.819e-01
7.125e-01,8.351e-01
7.175e-01,8.913e-01
7.225e-01,9.504e-01
7.275e-01,1.013e+00
7.325e-01,1.078e+00
7.375e-01,1.147e+00
7.425e-01,1.219e+00
7.475e-01,1.295e+00
7.525e-01,1.374e+00
7.575e-01,1.457e+00
7.625e-01,1.543e+00
7.675e-01,1.634e+00
7.725e-01,1.728e+00
7.775e-01,1.826e+00
7.825e-01,1.927e+00
7.875e-01,2.033e+00
7.925e-01,2.143e+00
7.975e-01,2.256e+00
8.025e-01,2.373e+00
8.075e-01,2.494e+00
8.125e-01,2.618e+00
8.175e-01,2.746e+00
8.225e-01,2.877e+00
8.275e-01,3.011e+00
8.325e-01,3.148e+00
8.375e-01,3.288e+00
8.425e-01,3.429e+00
8.475e-01,3.573e+00
8.525e-01,3.718e+00
8.575e-01,3.863e+00
8.625e-01,4.009e+00
8.675e-01,4.154e+00
8.725e-01,4.298e+00
8.775e-01,4.440e+00
8.825e-01,4.578e+00
8.875e-01,4.712e+00
8.925e-01,4.841e+00
8.975e-01,4.962e+00
9.025e-01,5.076e+00
9.075e-01,5.179e+00
9.125e-01,5.269e+00
9.175e-01,5.346e+00
9.225e-01,5.405e+00
9.275e-01,5.445e+00
9.325e-01,5.463e+00
9.375e-01,5.454e+00
9.425e-01,5.416e+00
9.475e-01,5.343e+00
9.525e-01,5.231e+00
9.575e-01,5.074e+00
9.625e-01,4.865e+00
9.675e-01,4.596e+00
9.725e-01,4.257e+00
9.775e-01,3.837e+00
9.825e-01,3.319e+00
9.875e-01,2.679e+00
9.925e-01,1.878e+00
9.975e-01,8.186e-01


==> anc/03_results/moderate_zap/beta/0_043.csv <==
transmittance,probability_density
2.500e-03,1.789e-31
7.500e-03,1.915e-25
1.250e-02,1.215e-22
1.750e-02,8.512e-21
2.250e-02,2.032e-19
2.750e-02,2.557e-18
3.250e-02,2.103e-17
3.750e-02,1.278e-16
4.250e-02,6.191e-16
4.750e-02,2.515e-15
5.250e-02,8.872e-15
5.750e-02,2.789e-14
6.250e-02,7.967e-14
6.750e-02,2.098e-13
7.250e-02,5.154e-13
7.750e-02,1.192e-12
8.250e-02,2.615e-12
8.750e-02,5.477e-12
9.250e-02,1.100e-11
9.750e-02,2.131e-11
1.025e-01,3.991e-11
1.075e-01,7.252e-11
1.125e-01,1.282e-10
1.175e-01,2.211e-10
1.225e-01,3.727e-10
1.275e-01,6.150e-10
1.325e-01,9.952e-10
1.375e-01,1.582e-09
1.425e-01,2.472e-09
1.475e-01,3.804e-09
1.525e-01,5.769e-09
1.575e-01,8.630e-09
1.625e-01,1.275e-08
1.675e-01,1.860e-08
1.725e-01,2.684e-08
1.775e-01,3.832e-08
1.825e-01,5.417e-08
1.875e-01,7.583e-08
1.925e-01,1.052e-07
1.975e-01,1.447e-07
2.025e-01,1.975e-07
2.075e-01,2.674e-07
2.125e-01,3.593e-07
2.175e-01,4.795e-07
2.225e-01,6.357e-07
2.275e-01,8.373e-07
2.325e-01,1.096e-06
2.375e-01,1.426e-06
2.425e-01,1.846e-06
2.475e-01,2.376e-06
2.525e-01,3.042e-06
2.575e-01,3.875e-06
2.625e-01,4.913e-06
2.675e-01,6.201e-06
2.725e-01,7.791e-06
2.775e-01,9.747e-06
2.825e-01,1.214e-05
2.875e-01,1.507e-05
2.925e-01,1.863e-05
2.975e-01,2.294e-05
3.025e-01,2.815e-05
3.075e-01,3.442e-05
3.125e-01,4.195e-05
3.175e-01,5.095e-05
3.225e-01,6.169e-05
3.275e-01,7.447e-05
3.325e-01,8.962e-05
3.375e-01,1.075e-04
3.425e-01,1.287e-04
3.475e-01,1.536e-04
3.525e-01,1.828e-04
3.575e-01,2.169e-04
3.625e-01,2.569e-04
3.675e-01,3.034e-04
3.725e-01,3.575e-04
3.775e-01,4.203e-04
3.825e-01,4.929e-04
3.875e-01,5.769e-04
3.925e-01,6.737e-04
3.975e-01,7.851e-04
4.025e-01,9.130e-04
4.075e-01,1.060e-03
4.125e-01,1.227e-03
4.175e-01,1.419e-03
4.225e-01,1.637e-03
4.275e-01,1.886e-03
4.325e-01,2.168e-03
4.375e-01,2.489e-03
4.425e-01,2.851e-03
4.475e-01,3.262e-03
4.525e-01,3.725e-03
4.575e-01,4.247e-03
4.625e-01,4.834e-03
4.675e-01,5.494e-03
4.725e-01,6.235e-03
4.775e-01,7.065e-03
4.825e-01,7.994e-03
4.875e-01,9.031e-03
4.925e-01,1.019e-02
4.975e-01,1.148e-02
5.025e-01,1.292e-02
5.075e-01,1.452e-02
5.125e-01,1.629e-02
5.175e-01,1.826e-02
5.225e-01,2.043e-02
5.275e-01,2.284e-02
5.325e-01,2.550e-02
5.375e-01,2.844e-02
5.425e-01,3.168e-02
5.475e-01,3.525e-02
5.525e-01,3.917e-02
5.575e-01,4.348e-02
5.625e-01,4.820e-02
5.675e-01,5.338e-02
5.725e-01,5.906e-02
5.775e-01,6.527e-02
5.825e-01,7.205e-02
5.875e-01,7.945e-02
5.925e-01,8.753e-02
5.975e-01,9.632e-02
6.025e-01,1.059e-01
6.075e-01,1.163e-01
6.125e-01,1.276e-01
6.175e-01,1.399e-01
6.225e-01,1.532e-01
6.275e-01,1.675e-01
6.325e-01,1.831e-01
6.375e-01,1.999e-01
6.425e-01,2.181e-01
6.475e-01,2.377e-01
6.525e-01,2.588e-01
6.575e-01,2.816e-01
6.625e-01,3.060e-01
6.675e-01,3.323e-01
6.725e-01,3.605e-01
6.775e-01,3.908e-01
6.825e-01,4.232e-01
6.875e-01,4.579e-01
6.925e-01,4.950e-01
6.975e-01,5.346e-01
7.025e-01,5.769e-01
7.075e-01,6.220e-01
7.125e-01,6.701e-01
7.175e-01,7.212e-01
7.225e-01,7.755e-01
7.275e-01,8.332e-01
7.325e-01,8.944e-01
7.375e-01,9.592e-01
7.425e-01,1.028e+00
7.475e-01,1.100e+00
7.525e-01,1.177e+00
7.575e-01,1.258e+00
7.625e-01,1.343e+00
7.675e-01,1.433e+00
7.725e-01,1.527e+00
7.775e-01,1.625e+00
7.825e-01,1.729e+00
7.875e-01,1.837e+00
7.925e-01,1.951e+00
7.975e-01,2.069e+00
8.025e-01,2.192e+00
8.075e-01,2.320e+00
8.125e-01,2.453e+00
8.175e-01,2.590e+00
8.225e-01,2.733e+00
8.275e-01,2.880e+00
8.325e-01,3.031e+00
8.375e-01,3.186e+00
8.425e-01,3.345e+00
8.475e-01,3.508e+00
8.525e-01,3.673e+00
8.575e-01,3.841e+00
8.625e-01,4.011e+00
8.675e-01,4.181e+00
8.725e-01,4.352e+00
8.775e-01,4.522e+00
8.825e-01,4.690e+00
8.875e-01,4.854e+00
8.925e-01,5.014e+00
8.975e-01,5.168e+00
9.025e-01,5.314e+00
9.075e-01,5.449e+00
9.125e-01,5.572e+00
9.175e-01,5.680e+00
9.225e-01,5.770e+00
9.275e-01,5.838e+00
9.325e-01,5.881e+00
9.375e-01,5.894e+00
9.425e-01,5.874e+00
9.475e-01,5.814e+00
9.525e-01,5.708e+00
9.575e-01,5.549e+00
9.625e-01,5.330e+00
9.675e-01,5.040e+00
9.725e-01,4.668e+00
9.775e-01,4.201e+00
9.825e-01,3.620e+00
9.875e-01,2.902e+00
9.925e-01,2.005e+00
9.975e-01,8.412e-01


==> anc/03_results/moderate_zap/beta/0_044.csv <==
transmittance,probability_density
2.500e-03,4.300e-35
7.500e-03,2.241e-28
1.250e-02,2.969e-25
1.750e-02,3.376e-23
2.250e-02,1.157e-21
2.750e-02,1.944e-20
3.250e-02,2.034e-19
3.750e-02,1.519e-18
4.250e-02,8.811e-18
4.750e-02,4.200e-17
5.250e-02,1.711e-16
5.750e-02,6.132e-16
6.250e-02,1.975e-15
6.750e-02,5.808e-15
7.250e-02,1.581e-14
7.750e-02,4.025e-14
8.250e-02,9.661e-14
8.750e-02,2.202e-13
9.250e-02,4.791e-13
9.750e-02,1.001e-12
1.025e-01,2.014e-12
1.075e-01,3.918e-12
1.125e-01,7.395e-12
1.175e-01,1.357e-11
1.225e-01,2.428e-11
1.275e-01,4.244e-11
1.325e-01,7.257e-11
1.375e-01,1.216e-10
1.425e-01,2.001e-10
1.475e-01,3.235e-10
1.525e-01,5.146e-10
1.575e-01,8.062e-10
1.625e-01,1.245e-09
1.675e-01,1.898e-09
1.725e-01,2.856e-09
1.775e-01,4.248e-09
1.825e-01,6.248e-09
1.875e-01,9.091e-09
1.925e-01,1.310e-08
1.975e-01,1.869e-08
2.025e-01,2.643e-08
2.075e-01,3.705e-08
2.125e-01,5.151e-08
2.175e-01,7.107e-08
2.225e-01,9.732e-08
2.275e-01,1.323e-07
2.325e-01,1.787e-07
2.375e-01,2.397e-07
2.425e-01,3.195e-07
2.475e-01,4.233e-07
2.525e-01,5.577e-07
2.575e-01,7.307e-07
2.625e-01,9.521e-07
2.675e-01,1.234e-06
2.725e-01,1.592e-06
2.775e-01,2.044e-06
2.825e-01,2.612e-06
2.875e-01,3.324e-06
2.925e-01,4.210e-06
2.975e-01,5.312e-06
3.025e-01,6.674e-06
3.075e-01,8.353e-06
3.125e-01,1.041e-05
3.175e-01,1.294e-05
3.225e-01,1.602e-05
3.275e-01,1.976e-05
3.325e-01,2.430e-05
3.375e-01,2.978e-05
3.425e-01,3.638e-05
3.475e-01,4.431e-05
3.525e-01,5.382e-05
3.575e-01,6.517e-05
3.625e-01,7.869e-05
3.675e-01,9.476e-05
3.725e-01,1.138e-04
3.775e-01,1.363e-04
3.825e-01,1.629e-04
3.875e-01,1.942e-04
3.925e-01,2.309e-04
3.975e-01,2.739e-04
4.025e-01,3.242e-04
4.075e-01,3.829e-04
4.125e-01,4.512e-04
4.175e-01,5.305e-04
4.225e-01,6.225e-04
4.275e-01,7.289e-04
4.325e-01,8.519e-04
4.375e-01,9.937e-04
4.425e-01,1.157e-03
4.475e-01,1.344e-03
4.525e-01,1.559e-03
4.575e-01,1.805e-03
4.625e-01,2.086e-03
4.675e-01,2.407e-03
4.725e-01,2.773e-03
4.775e-01,3.188e-03
4.825e-01,3.660e-03
4.875e-01,4.195e-03
4.925e-01,4.801e-03
4.975e-01,5.486e-03
5.025e-01,6.259e-03
5.075e-01,7.131e-03
5.125e-01,8.112e-03
5.175e-01,9.215e-03
5.225e-01,1.045e-02
5.275e-01,1.184e-02
5.325e-01,1.339e-02
5.375e-01,1.513e-02
5.425e-01,1.707e-02
5.475e-01,1.924e-02
5.525e-01,2.165e-02
5.575e-01,2.433e-02
5.625e-01,2.731e-02
5.675e-01,3.061e-02
5.725e-01,3.428e-02
5.775e-01,3.834e-02
5.825e-01,4.283e-02
5.875e-01,4.778e-02
5.925e-01,5.325e-02
5.975e-01,5.928e-02
6.025e-01,6.592e-02
6.075e-01,7.322e-02
6.125e-01,8.124e-02
6.175e-01,9.004e-02
6.225e-01,9.968e-02
6.275e-01,1.102e-01
6.325e-01,1.218e-01
6.375e-01,1.344e-01
6.425e-01,1.482e-01
6.475e-01,1.632e-01
6.525e-01,1.796e-01
6.575e-01,1.973e-01
6.625e-01,2.167e-01
6.675e-01,2.377e-01
6.725e-01,2.605e-01
6.775e-01,2.851e-01
6.825e-01,3.118e-01
6.875e-01,3.407e-01
6.925e-01,3.719e-01
6.975e-01,4.055e-01
7.025e-01,4.418e-01
7.075e-01,4.808e-01
7.125e-01,5.228e-01
7.175e-01,5.679e-01
7.225e-01,6.162e-01
7.275e-01,6.681e-01
7.325e-01,7.236e-01
7.375e-01,7.830e-01
7.425e-01,8.464e-01
7.475e-01,9.141e-01
7.525e-01,9.862e-01
7.575e-01,1.063e+00
7.625e-01,1.145e+00
7.675e-01,1.231e+00
7.725e-01,1.323e+00
7.775e-01,1.420e+00
7.825e-01,1.523e+00
7.875e-01,1.631e+00
7.925e-01,1.746e+00
7.975e-01,1.866e+00
8.025e-01,1.993e+00
8.075e-01,2.125e+00
8.125e-01,2.264e+00
8.175e-01,2.409e+00
8.225e-01,2.561e+00
8.275e-01,2.718e+00
8.325e-01,2.882e+00
8.375e-01,3.051e+00
8.425e-01,3.226e+00
8.475e-01,3.406e+00
8.525e-01,3.592e+00
8.575e-01,3.781e+00
8.625e-01,3.974e+00
8.675e-01,4.170e+00
8.725e-01,4.368e+00
8.775e-01,4.567e+00
8.825e-01,4.766e+00
8.875e-01,4.963e+00
8.925e-01,5.157e+00
8.975e-01,5.346e+00
9.025e-01,5.527e+00
9.075e-01,5.698e+00
9.125e-01,5.857e+00
9.175e-01,6.000e+00
9.225e-01,6.124e+00
9.275e-01,6.224e+00
9.325e-01,6.297e+00
9.375e-01,6.336e+00
9.425e-01,6.337e+00
9.475e-01,6.291e+00
9.525e-01,6.193e+00
9.575e-01,6.034e+00
9.625e-01,5.803e+00
9.675e-01,5.490e+00
9.725e-01,5.081e+00
9.775e-01,4.561e+00
9.825e-01,3.911e+00
9.875e-01,3.106e+00
9.925e-01,2.108e+00
9.975e-01,8.441e-01


==> anc/03_results/moderate_zap/beta/0_045.csv <==
transmittance,probability_density
2.500e-03,1.955e-39
7.500e-03,6.803e-32
1.250e-02,2.179e-28
1.750e-02,4.431e-26
2.250e-02,2.344e-24
2.750e-02,5.569e-23
3.250e-02,7.775e-22
3.750e-02,7.433e-21
4.250e-02,5.351e-20
4.750e-02,3.090e-19
5.250e-02,1.496e-18
5.750e-02,6.273e-18
6.250e-02,2.332e-17
6.750e-02,7.834e-17
7.250e-02,2.412e-16
7.750e-02,6.888e-16
8.250e-02,1.841e-15
8.750e-02,4.644e-15
9.250e-02,1.112e-14
9.750e-02,2.543e-14
1.025e-01,5.578e-14
1.075e-01,1.178e-13
1.125e-01,2.404e-13
1.175e-01,4.756e-13
1.225e-01,9.141e-13
1.275e-01,1.711e-12
1.325e-01,3.126e-12
1.375e-01,5.584e-12
1.425e-01,9.768e-12
1.475e-01,1.676e-11
1.525e-01,2.822e-11
1.575e-01,4.674e-11
1.625e-01,7.617e-11
1.675e-01,1.223e-10
1.725e-01,1.936e-10
1.775e-01,3.024e-10
1.825e-01,4.664e-10
1.875e-01,7.108e-10
1.925e-01,1.071e-09
1.975e-01,1.597e-09
2.025e-01,2.358e-09
2.075e-01,3.446e-09
2.125e-01,4.991e-09
2.175e-01,7.165e-09
2.225e-01,1.020e-08
2.275e-01,1.441e-08
2.325e-01,2.019e-08
2.375e-01,2.808e-08
2.425e-01,3.880e-08
2.475e-01,5.323e-08
2.525e-01,7.256e-08
2.575e-01,9.830e-08
2.625e-01,1.324e-07
2.675e-01,1.772e-07
2.725e-01,2.360e-07
2.775e-01,3.125e-07
2.825e-01,4.117e-07
2.875e-01,5.396e-07
2.925e-01,7.039e-07
2.975e-01,9.140e-07
3.025e-01,1.181e-06
3.075e-01,1.521e-06
3.125e-01,1.949e-06
3.175e-01,2.487e-06
3.225e-01,3.162e-06
3.275e-01,4.004e-06
3.325e-01,5.051e-06
3.375e-01,6.350e-06
3.425e-01,7.954e-06
3.475e-01,9.929e-06
3.525e-01,1.235e-05
3.575e-01,1.532e-05
3.625e-01,1.894e-05
3.675e-01,2.334e-05
3.725e-01,2.868e-05
3.775e-01,3.515e-05
3.825e-01,4.294e-05
3.875e-01,5.232e-05
3.925e-01,6.357e-05
3.975e-01,7.704e-05
4.025e-01,9.313e-05
4.075e-01,1.123e-04
4.125e-01,1.351e-04
4.175e-01,1.621e-04
4.225e-01,1.940e-04
4.275e-01,2.318e-04
4.325e-01,2.762e-04
4.375e-01,3.285e-04
4.425e-01,3.897e-04
4.475e-01,4.615e-04
4.525e-01,5.454e-04
4.575e-01,6.432e-04
4.625e-01,7.570e-04
4.675e-01,8.893e-04
4.725e-01,1.043e-03
4.775e-01,1.220e-03
4.825e-01,1.426e-03
4.875e-01,1.662e-03
4.925e-01,1.935e-03
4.975e-01,2.249e-03
5.025e-01,2.609e-03
5.075e-01,3.021e-03
5.125e-01,3.494e-03
5.175e-01,4.033e-03
5.225e-01,4.649e-03
5.275e-01,5.350e-03
5.325e-01,6.147e-03
5.375e-01,7.053e-03
5.425e-01,8.080e-03
5.475e-01,9.243e-03
5.525e-01,1.056e-02
5.575e-01,1.204e-02
5.625e-01,1.372e-02
5.675e-01,1.561e-02
5.725e-01,1.773e-02
5.775e-01,2.012e-02
5.825e-01,2.279e-02
5.875e-01,2.579e-02
5.925e-01,2.914e-02
5.975e-01,3.289e-02
6.025e-01,3.708e-02
6.075e-01,4.174e-02
6.125e-01,4.694e-02
6.175e-01,5.271e-02
6.225e-01,5.913e-02
6.275e-01,6.625e-02
6.325e-01,7.414e-02
6.375e-01,8.287e-02
6.425e-01,9.253e-02
6.475e-01,1.032e-01
6.525e-01,1.149e-01
6.575e-01,1.279e-01
6.625e-01,1.422e-01
6.675e-01,1.578e-01
6.725e-01,1.750e-01
6.775e-01,1.939e-01
6.825e-01,2.145e-01
6.875e-01,2.371e-01
6.925e-01,2.619e-01
6.975e-01,2.888e-01
7.025e-01,3.182e-01
7.075e-01,3.502e-01
7.125e-01,3.851e-01
7.175e-01,4.229e-01
7.225e-01,4.639e-01
7.275e-01,5.084e-01
7.325e-01,5.566e-01
7.375e-01,6.087e-01
7.425e-01,6.649e-01
7.475e-01,7.256e-01
7.525e-01,7.909e-01
7.575e-01,8.612e-01
7.625e-01,9.367e-01
7.675e-01,1.018e+00
7.725e-01,1.104e+00
7.775e-01,1.197e+00
7.825e-01,1.296e+00
7.875e-01,1.402e+00
7.925e-01,1.515e+00
7.975e-01,1.634e+00
8.025e-01,1.761e+00
8.075e-01,1.896e+00
8.125e-01,2.038e+00
8.175e-01,2.188e+00
8.225e-01,2.346e+00
8.275e-01,2.512e+00
8.325e-01,2.686e+00
8.375e-01,2.868e+00
8.425e-01,3.058e+00
8.475e-01,3.256e+00
8.525e-01,3.460e+00
8.575e-01,3.672e+00
8.625e-01,3.890e+00
8.675e-01,4.113e+00
8.725e-01,4.341e+00
8.775e-01,4.573e+00
8.825e-01,4.806e+00
8.875e-01,5.041e+00
8.925e-01,5.274e+00
8.975e-01,5.503e+00
9.025e-01,5.727e+00
9.075e-01,5.942e+00
9.125e-01,6.144e+00
9.175e-01,6.331e+00
9.225e-01,6.497e+00
9.275e-01,6.638e+00
9.325e-01,6.748e+00
9.375e-01,6.820e+00
9.425e-01,6.848e+00
9.475e-01,6.823e+00
9.525e-01,6.736e+00
9.575e-01,6.576e+00
9.625e-01,6.332e+00
9.675e-01,5.991e+00
9.725e-01,5.537e+00
9.775e-01,4.952e+00
9.825e-01,4.218e+00
9.875e-01,3.309e+00
9.925e-01,2.195e+00
9.975e-01,8.279e-01


==> anc/03_results/moderate_zap/beta/0_046.csv <==
transmittance,probability_density
2.500e-03,2.923e-44
7.500e-03,8.378e-36
1.250e-02,7.152e-32
1.750e-02,2.774e-29
2.250e-02,2.377e-27
2.750e-02,8.297e-26
3.250e-02,1.596e-24
3.750e-02,2.007e-23
4.250e-02,1.837e-22
4.750e-02,1.313e-21
5.250e-02,7.700e-21
5.750e-02,3.842e-20
6.250e-02,1.676e-19
6.750e-02,6.524e-19
7.250e-02,2.303e-18
7.750e-02,7.473e-18
8.250e-02,2.251e-17
8.750e-02,6.355e-17
9.250e-02,1.693e-16
9.750e-02,4.280e-16
1.025e-01,1.033e-15
1.075e-01,2.390e-15
1.125e-01,5.319e-15
1.175e-01,1.143e-14
1.225e-01,2.380e-14
1.275e-01,4.809e-14
1.325e-01,9.455e-14
1.375e-01,1.813e-13
1.425e-01,3.394e-13
1.475e-01,6.218e-13
1.525e-01,1.116e-12
1.575e-01,1.966e-12
1.625e-01,3.400e-12
1.675e-01,5.783e-12
1.725e-01,9.682e-12
1.775e-01,1.597e-11
1.825e-01,2.597e-11
1.875e-01,4.167e-11
1.925e-01,6.603e-11
1.975e-01,1.034e-10
2.025e-01,1.600e-10
2.075e-01,2.450e-10
2.125e-01,3.712e-10
2.175e-01,5.570e-10
2.225e-01,8.279e-10
2.275e-01,1.220e-09
2.325e-01,1.781e-09
2.375e-01,2.580e-09
2.425e-01,3.708e-09
2.475e-01,5.288e-09
2.525e-01,7.487e-09
2.575e-01,1.053e-08
2.625e-01,1.470e-08
2.675e-01,2.040e-08
2.725e-01,2.813e-08
2.775e-01,3.855e-08
2.825e-01,5.254e-08
2.875e-01,7.119e-08
2.925e-01,9.595e-08
2.975e-01,1.286e-07
3.025e-01,1.716e-07
3.075e-01,2.278e-07
3.125e-01,3.010e-07
3.175e-01,3.958e-07
3.225e-01,5.182e-07
3.275e-01,6.755e-07
3.325e-01,8.769e-07
3.375e-01,1.134e-06
3.425e-01,1.460e-06
3.475e-01,1.873e-06
3.525e-01,2.394e-06
3.575e-01,3.049e-06
3.625e-01,3.869e-06
3.675e-01,4.892e-06
3.725e-01,6.166e-06
3.775e-01,7.746e-06
3.825e-01,9.701e-06
3.875e-01,1.211e-05
3.925e-01,1.507e-05
3.975e-01,1.871e-05
4.025e-01,2.315e-05
4.075e-01,2.856e-05
4.125e-01,3.515e-05
4.175e-01,4.314e-05
4.225e-01,5.281e-05
4.275e-01,6.447e-05
4.325e-01,7.852e-05
4.375e-01,9.540e-05
4.425e-01,1.156e-04
4.475e-01,1.398e-04
4.525e-01,1.687e-04
4.575e-01,2.030e-04
4.625e-01,2.438e-04
4.675e-01,2.922e-04
4.725e-01,3.494e-04
4.775e-01,4.170e-04
4.825e-01,4.967e-04
4.875e-01,5.903e-04
4.925e-01,7.003e-04
4.975e-01,8.292e-04
5.025e-01,9.799e-04
5.075e-01,1.156e-03
5.125e-01,1.361e-03
5.175e-01,1.599e-03
5.225e-01,1.876e-03
5.275e-01,2.198e-03
5.325e-01,2.569e-03
5.375e-01,2.999e-03
5.425e-01,3.495e-03
5.475e-01,4.066e-03
5.525e-01,4.722e-03
5.575e-01,5.476e-03
5.625e-01,6.341e-03
5.675e-01,7.331e-03
5.725e-01,8.462e-03
5.775e-01,9.754e-03
5.825e-01,1.123e-02
5.875e-01,1.290e-02
5.925e-01,1.481e-02
5.975e-01,1.697e-02
6.025e-01,1.942e-02
6.075e-01,2.219e-02
6.125e-01,2.532e-02
6.175e-01,2.886e-02
6.225e-01,3.285e-02
6.275e-01,3.734e-02
6.325e-01,4.238e-02
6.375e-01,4.805e-02
6.425e-01,5.440e-02
6.475e-01,6.152e-02
6.525e-01,6.948e-02
6.575e-01,7.837e-02
6.625e-01,8.828e-02
6.675e-01,9.933e-02
6.725e-01,1.116e-01
6.775e-01,1.253e-01
6.825e-01,1.405e-01
6.875e-01,1.573e-01
6.925e-01,1.759e-01
6.975e-01,1.965e-01
7.025e-01,2.192e-01
7.075e-01,2.442e-01
7.125e-01,2.718e-01
7.175e-01,3.022e-01
7.225e-01,3.356e-01
7.275e-01,3.722e-01
7.325e-01,4.123e-01
7.375e-01,4.562e-01
7.425e-01,5.041e-01
7.475e-01,5.565e-01
7.525e-01,6.135e-01
7.575e-01,6.755e-01
7.625e-01,7.430e-01
7.675e-01,8.162e-01
7.725e-01,8.954e-01
7.775e-01,9.812e-01
7.825e-01,1.074e+00
7.875e-01,1.174e+00
7.925e-01,1.281e+00
7.975e-01,1.397e+00
8.025e-01,1.521e+00
8.075e-01,1.654e+00
8.125e-01,1.795e+00
8.175e-01,1.947e+00
8.225e-01,2.108e+00
8.275e-01,2.279e+00
8.325e-01,2.460e+00
8.375e-01,2.651e+00
8.425e-01,2.853e+00
8.475e-01,3.064e+00
8.525e-01,3.286e+00
8.575e-01,3.518e+00
8.625e-01,3.759e+00
8.675e-01,4.008e+00
8.725e-01,4.266e+00
8.775e-01,4.530e+00
8.825e-01,4.799e+00
8.875e-01,5.072e+00
8.925e-01,5.347e+00
8.975e-01,5.620e+00
9.025e-01,5.890e+00
9.075e-01,6.153e+00
9.125e-01,6.405e+00
9.175e-01,6.641e+00
9.225e-01,6.856e+00
9.275e-01,7.044e+00
9.325e-01,7.198e+00
9.375e-01,7.310e+00
9.425e-01,7.371e+00
9.475e-01,7.370e+00
9.525e-01,7.298e+00
9.575e-01,7.140e+00
9.625e-01,6.882e+00
9.675e-01,6.509e+00
9.725e-01,6.003e+00
9.775e-01,5.345e+00
9.825e-01,4.515e+00
9.875e-01,3.491e+00
9.925e-01,2.254e+00
9.975e-01,7.935e-01


==> anc/03_results/moderate_zap/beta/0_047.csv <==
transmittance,probability_density
2.500e-03,7.792e-50
7.500e-03,2.549e-40
1.250e-02,6.746e-36
1.750e-02,5.513e-33
2.250e-02,8.242e-31
2.750e-02,4.487e-29
3.250e-02,1.249e-27
3.750e-02,2.157e-26
4.250e-02,2.603e-25
4.750e-02,2.380e-24
5.250e-02,1.742e-23
5.750e-02,1.063e-22
6.250e-02,5.575e-22
6.750e-02,2.572e-21
7.250e-02,1.064e-20
7.750e-02,3.998e-20
8.250e-02,1.383e-19
8.750e-02,4.445e-19
9.250e-02,1.339e-18
9.750e-02,3.802e-18
1.025e-01,1.025e-17
1.075e-01,2.633e-17
1.125e-01,6.480e-17
1.175e-01,1.533e-16
1.225e-01,3.498e-16
1.275e-01,7.719e-16
1.325e-01,1.652e-15
1.375e-01,3.436e-15
1.425e-01,6.961e-15
1.475e-01,1.376e-14
1.525e-01,2.658e-14
1.575e-01,5.025e-14
1.625e-01,9.311e-14
1.675e-01,1.693e-13
1.725e-01,3.024e-13
1.775e-01,5.310e-13
1.825e-01,9.179e-13
1.875e-01,1.563e-12
1.925e-01,2.624e-12
1.975e-01,4.346e-12
2.025e-01,7.106e-12
2.075e-01,1.148e-11
2.125e-01,1.833e-11
2.175e-01,2.894e-11
2.225e-01,4.521e-11
2.275e-01,6.993e-11
2.325e-01,1.071e-10
2.375e-01,1.626e-10
2.425e-01,2.445e-10
2.475e-01,3.646e-10
2.525e-01,5.394e-10
2.575e-01,7.916e-10
2.625e-01,1.153e-09
2.675e-01,1.667e-09
2.725e-01,2.394e-09
2.775e-01,3.414e-09
2.825e-01,4.837e-09
2.875e-01,6.811e-09
2.925e-01,9.531e-09
2.975e-01,1.326e-08
3.025e-01,1.834e-08
3.075e-01,2.524e-08
3.125e-01,3.453e-08
3.175e-01,4.701e-08
3.225e-01,6.368e-08
3.275e-01,8.584e-08
3.325e-01,1.152e-07
3.375e-01,1.538e-07
3.425e-01,2.045e-07
3.475e-01,2.707e-07
3.525e-01,3.569e-07
3.575e-01,4.686e-07
3.625e-01,6.129e-07
3.675e-01,7.984e-07
3.725e-01,1.036e-06
3.775e-01,1.340e-06
3.825e-01,1.726e-06
3.875e-01,2.217e-06
3.925e-01,2.837e-06
3.975e-01,3.618e-06
4.025e-01,4.600e-06
4.075e-01,5.829e-06
4.125e-01,7.364e-06
4.175e-01,9.276e-06
4.225e-01,1.165e-05
4.275e-01,1.459e-05
4.325e-01,1.822e-05
4.375e-01,2.269e-05
4.425e-01,2.818e-05
4.475e-01,3.490e-05
4.525e-01,4.312e-05
4.575e-01,5.315e-05
4.625e-01,6.534e-05
4.675e-01,8.012e-05
4.725e-01,9.803e-05
4.775e-01,1.197e-04
4.825e-01,1.457e-04
4.875e-01,1.771e-04
4.925e-01,2.147e-04
4.975e-01,2.597e-04
5.025e-01,3.135e-04
5.075e-01,3.777e-04
5.125e-01,4.541e-04
5.175e-01,5.448e-04
5.225e-01,6.523e-04
5.275e-01,7.796e-04
5.325e-01,9.299e-04
5.375e-01,1.107e-03
5.425e-01,1.316e-03
5.475e-01,1.561e-03
5.525e-01,1.848e-03
5.575e-01,2.184e-03
5.625e-01,2.577e-03
5.675e-01,3.035e-03
5.725e-01,3.569e-03
5.775e-01,4.190e-03
5.825e-01,4.910e-03
5.875e-01,5.745e-03
5.925e-01,6.711e-03
5.975e-01,7.827e-03
6.025e-01,9.115e-03
6.075e-01,1.060e-02
6.125e-01,1.230e-02
6.175e-01,1.426e-02
6.225e-01,1.651e-02
6.275e-01,1.907e-02
6.325e-01,2.201e-02
6.375e-01,2.537e-02
6.425e-01,2.919e-02
6.475e-01,3.354e-02
6.525e-01,3.848e-02
6.575e-01,4.409e-02
6.625e-01,5.045e-02
6.675e-01,5.764e-02
6.725e-01,6.577e-02
6.775e-01,7.495e-02
6.825e-01,8.529e-02
6.875e-01,9.692e-02
6.925e-01,1.100e-01
6.975e-01,1.247e-01
7.025e-01,1.411e-01
7.075e-01,1.595e-01
7.125e-01,1.801e-01
7.175e-01,2.030e-01
7.225e-01,2.286e-01
7.275e-01,2.570e-01
7.325e-01,2.886e-01
7.375e-01,3.237e-01
7.425e-01,3.625e-01
7.475e-01,4.055e-01
7.525e-01,4.529e-01
7.575e-01,5.052e-01
7.625e-01,5.629e-01
7.675e-01,6.262e-01
7.725e-01,6.957e-01
7.775e-01,7.719e-01
7.825e-01,8.552e-01
7.875e-01,9.462e-01
7.925e-01,1.045e+00
7.975e-01,1.153e+00
8.025e-01,1.270e+00
8.075e-01,1.397e+00
8.125e-01,1.535e+00
8.175e-01,1.683e+00
8.225e-01,1.843e+00
8.275e-01,2.014e+00
8.325e-01,2.198e+00
8.375e-01,2.395e+00
8.425e-01,2.604e+00
8.475e-01,2.827e+00
8.525e-01,3.063e+00
8.575e-01,3.312e+00
8.625e-01,3.574e+00
8.675e-01,3.848e+00
8.725e-01,4.134e+00
8.775e-01,4.431e+00
8.825e-01,4.737e+00
8.875e-01,5.051e+00
8.925e-01,5.371e+00
8.975e-01,5.693e+00
9.025e-01,6.015e+00
9.075e-01,6.333e+00
9.125e-01,6.641e+00
9.175e-01,6.936e+00
9.225e-01,7.209e+00
9.275e-01,7.454e+00
9.325e-01,7.662e+00
9.375e-01,7.823e+00
9.425e-01,7.925e+00
9.475e-01,7.958e+00
9.525e-01,7.904e+00
9.575e-01,7.751e+00
9.625e-01,7.478e+00
9.675e-01,7.069e+00
9.725e-01,6.502e+00
9.775e-01,5.757e+00
9.825e-01,4.816e+00
9.875e-01,3.661e+00
9.925e-01,2.290e+00
9.975e-01,7.429e-01


==> anc/03_results/moderate_zap/beta/0_048.csv <==
transmittance,probability_density
2.500e-03,4.594e-56
7.500e-03,2.279e-45
1.250e-02,2.135e-40
1.750e-02,4.010e-37
2.250e-02,1.116e-34
2.750e-02,9.981e-33
3.250e-02,4.200e-31
3.750e-02,1.033e-29
4.250e-02,1.699e-28
4.750e-02,2.044e-27
5.250e-02,1.915e-26
5.750e-02,1.463e-25
6.250e-02,9.430e-25
6.750e-02,5.262e-24
7.250e-02,2.595e-23
7.750e-02,1.150e-22
8.250e-02,4.642e-22
8.750e-02,1.725e-21
9.250e-02,5.957e-21
9.750e-02,1.927e-20
1.025e-01,5.873e-20
1.075e-01,1.697e-19
1.125e-01,4.672e-19
1.175e-01,1.230e-18
1.225e-01,3.110e-18
1.275e-01,7.574e-18
1.325e-01,1.782e-17
1.375e-01,4.060e-17
1.425e-01,8.981e-17
1.475e-01,1.932e-16
1.525e-01,4.051e-16
1.575e-01,8.291e-16
1.625e-01,1.659e-15
1.675e-01,3.249e-15
1.725e-01,6.238e-15
1.775e-01,1.175e-14
1.825e-01,2.175e-14
1.875e-01,3.957e-14
1.925e-01,7.086e-14
1.975e-01,1.250e-13
2.025e-01,2.173e-13
2.075e-01,3.726e-13
2.125e-01,6.306e-13
2.175e-01,1.054e-12
2.225e-01,1.741e-12
2.275e-01,2.844e-12
2.325e-01,4.594e-12
2.375e-01,7.344e-12
2.425e-01,1.162e-11
2.475e-01,1.822e-11
2.525e-01,2.830e-11
2.575e-01,4.358e-11
2.625e-01,6.652e-11
2.675e-01,1.007e-10
2.725e-01,1.513e-10
2.775e-01,2.256e-10
2.825e-01,3.339e-10
2.875e-01,4.906e-10
2.925e-01,7.160e-10
2.975e-01,1.038e-09
3.025e-01,1.495e-09
3.075e-01,2.141e-09
3.125e-01,3.047e-09
3.175e-01,4.312e-09
3.225e-01,6.066e-09
3.275e-01,8.489e-09
3.325e-01,1.182e-08
3.375e-01,1.636e-08
3.425e-01,2.255e-08
3.475e-01,3.092e-08
3.525e-01,4.220e-08
3.575e-01,5.732e-08
3.625e-01,7.753e-08
3.675e-01,1.044e-07
3.725e-01,1.400e-07
3.775e-01,1.870e-07
3.825e-01,2.487e-07
3.875e-01,3.295e-07
3.925e-01,4.349e-07
3.975e-01,5.719e-07
4.025e-01,7.493e-07
4.075e-01,9.783e-07
4.125e-01,1.273e-06
4.175e-01,1.650e-06
4.225e-01,2.133e-06
4.275e-01,2.748e-06
4.325e-01,3.529e-06
4.375e-01,4.517e-06
4.425e-01,5.766e-06
4.475e-01,7.337e-06
4.525e-01,9.310e-06
4.575e-01,1.178e-05
4.625e-01,1.486e-05
4.675e-01,1.870e-05
4.725e-01,2.347e-05
4.775e-01,2.938e-05
4.825e-01,3.668e-05
4.875e-01,4.568e-05
4.925e-01,5.674e-05
4.975e-01,7.032e-05
5.025e-01,8.694e-05
5.075e-01,1.072e-04
5.125e-01,1.320e-04
5.175e-01,1.620e-04
5.225e-01,1.985e-04
5.275e-01,2.426e-04
5.325e-01,2.959e-04
5.375e-01,3.602e-04
5.425e-01,4.375e-04
5.475e-01,5.303e-04
5.525e-01,6.415e-04
5.575e-01,7.745e-04
5.625e-01,9.333e-04
5.675e-01,1.122e-03
5.725e-01,1.347e-03
5.775e-01,1.614e-03
5.825e-01,1.930e-03
5.875e-01,2.304e-03
5.925e-01,2.746e-03
5.975e-01,3.266e-03
6.025e-01,3.877e-03
6.075e-01,4.596e-03
6.125e-01,5.438e-03
6.175e-01,6.424e-03
6.225e-01,7.575e-03
6.275e-01,8.919e-03
6.325e-01,1.048e-02
6.375e-01,1.230e-02
6.425e-01,1.441e-02
6.475e-01,1.686e-02
6.525e-01,1.969e-02
6.575e-01,2.296e-02
6.625e-01,2.673e-02
6.675e-01,3.107e-02
6.725e-01,3.606e-02
6.775e-01,4.179e-02
6.825e-01,4.836e-02
6.875e-01,5.587e-02
6.925e-01,6.446e-02
6.975e-01,7.425e-02
7.025e-01,8.541e-02
7.075e-01,9.809e-02
7.125e-01,1.125e-01
7.175e-01,1.288e-01
7.225e-01,1.473e-01
7.275e-01,1.682e-01
7.325e-01,1.918e-01
7.375e-01,2.183e-01
7.425e-01,2.482e-01
7.475e-01,2.818e-01
7.525e-01,3.194e-01
7.575e-01,3.614e-01
7.625e-01,4.084e-01
7.675e-01,4.609e-01
7.725e-01,5.193e-01
7.775e-01,5.842e-01
7.825e-01,6.562e-01
7.875e-01,7.359e-01
7.925e-01,8.240e-01
7.975e-01,9.212e-01
8.025e-01,1.028e+00
8.075e-01,1.146e+00
8.125e-01,1.274e+00
8.175e-01,1.415e+00
8.225e-01,1.569e+00
8.275e-01,1.736e+00
8.325e-01,1.918e+00
8.375e-01,2.114e+00
8.425e-01,2.327e+00
8.475e-01,2.555e+00
8.525e-01,2.800e+00
8.575e-01,3.061e+00
8.625e-01,3.340e+00
8.675e-01,3.636e+00
8.725e-01,3.947e+00
8.775e-01,4.275e+00
8.825e-01,4.617e+00
8.875e-01,4.972e+00
8.925e-01,5.337e+00
8.975e-01,5.710e+00
9.025e-01,6.088e+00
9.075e-01,6.465e+00
9.125e-01,6.837e+00
9.175e-01,7.197e+00
9.225e-01,7.536e+00
9.275e-01,7.848e+00
9.325e-01,8.119e+00
9.375e-01,8.339e+00
9.425e-01,8.493e+00
9.475e-01,8.566e+00
9.525e-01,8.539e+00
9.575e-01,8.392e+00
9.625e-01,8.106e+00
9.675e-01,7.656e+00
9.725e-01,7.020e+00
9.775e-01,6.177e+00
9.825e-01,5.108e+00
9.875e-01,3.809e+00
9.925e-01,2.298e+00
9.975e-01,6.801e-01


==> anc/03_results/moderate_zap/beta/0_049.csv <==
transmittance,probability_density
2.500e-03,2.018e-63
7.500e-03,2.477e-51
1.250e-02,1.031e-45
1.750e-02,5.174e-42
2.250e-02,2.999e-39
2.750e-02,4.817e-37
3.250e-02,3.300e-35
3.750e-02,1.232e-33
4.250e-02,2.918e-32
4.750e-02,4.857e-31
5.250e-02,6.094e-30
5.750e-02,6.069e-29
6.250e-02,4.986e-28
6.750e-02,3.482e-27
7.250e-02,2.115e-26
7.750e-02,1.138e-25
8.250e-02,5.510e-25
8.750e-02,2.430e-24
9.250e-02,9.865e-24
9.750e-02,3.718e-23
1.025e-01,1.311e-22
1.075e-01,4.351e-22
1.125e-01,1.367e-21
1.175e-01,4.085e-21
1.225e-01,1.166e-20
1.275e-01,3.189e-20
1.325e-01,8.388e-20
1.375e-01,2.128e-19
1.425e-01,5.222e-19
1.475e-01,1.242e-18
1.525e-01,2.868e-18
1.575e-01,6.446e-18
1.625e-01,1.412e-17
1.675e-01,3.020e-17
1.725e-01,6.313e-17
1.775e-01,1.292e-16
1.825e-01,2.591e-16
1.875e-01,5.099e-16
1.925e-01,9.853e-16
1.975e-01,1.872e-15
2.025e-01,3.498e-15
2.075e-01,6.437e-15
2.125e-01,1.167e-14
2.175e-01,2.087e-14
2.225e-01,3.680e-14
2.275e-01,6.409e-14
2.325e-01,1.102e-13
2.375e-01,1.874e-13
2.425e-01,3.150e-13
2.475e-01,5.238e-13
2.525e-01,8.619e-13
2.575e-01,1.404e-12
2.625e-01,2.266e-12
2.675e-01,3.622e-12
2.725e-01,5.739e-12
2.775e-01,9.016e-12
2.825e-01,1.405e-11
2.875e-01,2.171e-11
2.925e-01,3.330e-11
2.975e-01,5.069e-11
3.025e-01,7.660e-11
3.075e-01,1.150e-10
3.125e-01,1.714e-10
3.175e-01,2.538e-10
3.225e-01,3.734e-10
3.275e-01,5.461e-10
3.325e-01,7.938e-10
3.375e-01,1.147e-09
3.425e-01,1.649e-09
3.475e-01,2.357e-09
3.525e-01,3.351e-09
3.575e-01,4.739e-09
3.625e-01,6.670e-09
3.675e-01,9.340e-09
3.725e-01,1.302e-08
3.775e-01,1.806e-08
3.825e-01,2.494e-08
3.875e-01,3.429e-08
3.925e-01,4.694e-08
3.975e-01,6.400e-08
4.025e-01,8.689e-08
4.075e-01,1.175e-07
4.125e-01,1.583e-07
4.175e-01,2.124e-07
4.225e-01,2.839e-07
4.275e-01,3.781e-07
4.325e-01,5.019e-07
4.375e-01,6.638e-07
4.425e-01,8.749e-07
4.475e-01,1.149e-06
4.525e-01,1.505e-06
4.575e-01,1.964e-06
4.625e-01,2.556e-06
4.675e-01,3.315e-06
4.725e-01,4.287e-06
4.775e-01,5.528e-06
4.825e-01,7.107e-06
4.875e-01,9.112e-06
4.925e-01,1.165e-05
4.975e-01,1.485e-05
5.025e-01,1.888e-05
5.075e-01,2.395e-05
5.125e-01,3.029e-05
5.175e-01,3.822e-05
5.225e-01,4.810e-05
5.275e-01,6.038e-05
5.325e-01,7.562e-05
5.375e-01,9.447e-05
5.425e-01,1.178e-04
5.475e-01,1.464e-04
5.525e-01,1.817e-04
5.575e-01,2.249e-04
5.625e-01,2.778e-04
5.675e-01,3.424e-04
5.725e-01,4.212e-04
5.775e-01,5.169e-04
5.825e-01,6.331e-04
5.875e-01,7.737e-04
5.925e-01,9.438e-04
5.975e-01,1.149e-03
6.025e-01,1.396e-03
6.075e-01,1.692e-03
6.125e-01,2.048e-03
6.175e-01,2.474e-03
6.225e-01,2.983e-03
6.275e-01,3.589e-03
6.325e-01,4.311e-03
6.375e-01,5.169e-03
6.425e-01,6.186e-03
6.475e-01,7.390e-03
6.525e-01,8.812e-03
6.575e-01,1.049e-02
6.625e-01,1.247e-02
6.675e-01,1.479e-02
6.725e-01,1.751e-02
6.775e-01,2.070e-02
6.825e-01,2.443e-02
6.875e-01,2.879e-02
6.925e-01,3.386e-02
6.975e-01,3.976e-02
7.025e-01,4.661e-02
7.075e-01,5.456e-02
7.125e-01,6.375e-02
7.175e-01,7.436e-02
7.225e-01,8.660e-02
7.275e-01,1.007e-01
7.325e-01,1.169e-01
7.375e-01,1.354e-01
7.425e-01,1.567e-01
7.475e-01,1.810e-01
7.525e-01,2.087e-01
7.575e-01,2.403e-01
7.625e-01,2.762e-01
7.675e-01,3.169e-01
7.725e-01,3.630e-01
7.775e-01,4.151e-01
7.825e-01,4.739e-01
7.875e-01,5.400e-01
7.925e-01,6.143e-01
7.975e-01,6.976e-01
8.025e-01,7.908e-01
8.075e-01,8.947e-01
8.125e-01,1.010e+00
8.175e-01,1.139e+00
8.225e-01,1.281e+00
8.275e-01,1.439e+00
8.325e-01,1.612e+00
8.375e-01,1.802e+00
8.425e-01,2.011e+00
8.475e-01,2.239e+00
8.525e-01,2.487e+00
8.575e-01,2.755e+00
8.625e-01,3.046e+00
8.675e-01,3.358e+00
8.725e-01,3.691e+00
8.775e-01,4.047e+00
8.825e-01,4.423e+00
8.875e-01,4.819e+00
8.925e-01,5.232e+00
8.975e-01,5.659e+00
9.025e-01,6.098e+00
9.075e-01,6.543e+00
9.125e-01,6.988e+00
9.175e-01,7.425e+00
9.225e-01,7.845e+00
9.275e-01,8.237e+00
9.325e-01,8.589e+00
9.375e-01,8.884e+00
9.425e-01,9.104e+00
9.475e-01,9.231e+00
9.525e-01,9.240e+00
9.575e-01,9.108e+00
9.625e-01,8.808e+00
9.675e-01,8.312e+00
9.725e-01,7.595e+00
9.775e-01,6.633e+00
9.825e-01,5.414e+00
9.875e-01,3.946e+00
9.925e-01,2.282e+00
9.975e-01,6.063e-01


==> anc/03_results/moderate_zap/beta/0_05.csv <==
transmittance,probability_density
1.130e-01,2.434e-24
1.174e-01,7.281e-24
1.218e-01,2.090e-23
1.263e-01,5.775e-23
1.307e-01,1.540e-22
1.352e-01,3.974e-22
1.396e-01,9.942e-22
1.441e-01,2.416e-21
1.485e-01,5.713e-21
1.530e-01,1.317e-20
1.574e-01,2.962e-20
1.619e-01,6.513e-20
1.663e-01,1.402e-19
1.708e-01,2.955e-19
1.752e-01,6.111e-19
1.796e-01,1.240e-18
1.841e-01,2.474e-18
1.885e-01,4.854e-18
1.930e-01,9.371e-18
1.974e-01,1.782e-17
2.019e-01,3.339e-17
2.063e-01,6.171e-17
2.108e-01,1.126e-16
2.152e-01,2.027e-16
2.197e-01,3.605e-16
2.241e-01,6.337e-16
2.286e-01,1.101e-15
2.330e-01,1.894e-15
2.374e-01,3.222e-15
2.419e-01,5.428e-15
2.463e-01,9.055e-15
2.508e-01,1.497e-14
2.552e-01,2.451e-14
2.597e-01,3.980e-14
2.641e-01,6.407e-14
2.686e-01,1.023e-13
2.730e-01,1.621e-13
2.775e-01,2.549e-13
2.819e-01,3.978e-13
2.864e-01,6.165e-13
2.908e-01,9.487e-13
2.953e-01,1.450e-12
2.997e-01,2.202e-12
3.041e-01,3.323e-12
3.086e-01,4.984e-12
3.130e-01,7.430e-12
3.175e-01,1.101e-11
3.219e-01,1.623e-11
3.264e-01,2.378e-11
3.308e-01,3.467e-11
3.353e-01,5.028e-11
3.397e-01,7.255e-11
3.442e-01,1.042e-10
3.486e-01,1.488e-10
3.531e-01,2.116e-10
3.575e-01,2.996e-10
3.619e-01,4.222e-10
3.664e-01,5.923e-10
3.708e-01,8.275e-10
3.753e-01,1.151e-09
3.797e-01,1.595e-09
3.842e-01,2.201e-09
3.886e-01,3.026e-09
3.931e-01,4.144e-09
3.975e-01,5.654e-09
4.020e-01,7.686e-09
4.064e-01,1.041e-08
4.109e-01,1.405e-08
4.153e-01,1.890e-08
4.197e-01,2.534e-08
4.242e-01,3.386e-08
4.286e-01,4.510e-08
4.331e-01,5.988e-08
4.375e-01,7.926e-08
4.420e-01,1.046e-07
4.464e-01,1.376e-07
4.509e-01,1.805e-07
4.553e-01,2.361e-07
4.598e-01,3.080e-07
4.642e-01,4.006e-07
4.687e-01,5.197e-07
4.731e-01,6.724e-07
4.776e-01,8.677e-07
4.820e-01,1.117e-06
4.864e-01,1.434e-06
4.909e-01,1.836e-06
4.953e-01,2.345e-06
4.998e-01,2.989e-06
5.042e-01,3.800e-06
5.087e-01,4.820e-06
5.131e-01,6.100e-06
5.176e-01,7.701e-06
5.220e-01,9.702e-06
5.265e-01,1.220e-05
5.309e-01,1.530e-05
5.354e-01,1.915e-05
5.398e-01,2.392e-05
5.442e-01,2.981e-05
5.487e-01,3.708e-05
5.531e-01,4.603e-05
5.576e-01,5.703e-05
5.620e-01,7.051e-05
5.665e-01,8.702e-05
5.709e-01,1.072e-04
5.754e-01,1.318e-04
5.798e-01,1.617e-04
5.843e-01,1.981e-04
5.887e-01,2.422e-04
5.932e-01,2.955e-04
5.976e-01,3.600e-04
6.021e-01,4.379e-04
6.065e-01,5.316e-04
6.109e-01,6.442e-04
6.154e-01,7.794e-04
6.198e-01,9.414e-04
6.243e-01,1.135e-03
6.287e-01,1.367e-03
6.332e-01,1.643e-03
6.376e-01,1.971e-03
6.421e-01,2.361e-03
6.465e-01,2.824e-03
6.510e-01,3.373e-03
6.554e-01,4.021e-03
6.599e-01,4.787e-03
6.643e-01,5.690e-03
6.687e-01,6.753e-03
6.732e-01,8.003e-03
6.776e-01,9.469e-03
6.821e-01,1.119e-02
6.865e-01,1.320e-02
6.910e-01,1.555e-02
6.954e-01,1.828e-02
6.999e-01,2.147e-02
7.043e-01,2.518e-02
7.088e-01,2.949e-02
7.132e-01,3.448e-02
7.177e-01,4.026e-02
7.221e-01,4.694e-02
7.265e-01,5.465e-02
7.310e-01,6.353e-02
7.354e-01,7.375e-02
7.399e-01,8.548e-02
7.443e-01,9.894e-02
7.488e-01,1.144e-01
7.532e-01,1.320e-01
7.577e-01,1.521e-01
7.621e-01,1.750e-01
7.666e-01,2.011e-01
7.710e-01,2.307e-01
7.755e-01,2.643e-01
7.799e-01,3.023e-01
7.844e-01,3.453e-01
7.888e-01,3.938e-01
7.932e-01,4.483e-01
7.977e-01,5.097e-01
8.021e-01,5.785e-01
8.066e-01,6.556e-01
8.110e-01,7.417e-01
8.155e-01,8.378e-01
8.199e-01,9.446e-01
8.244e-01,1.063e+00
8.288e-01,1.195e+00
8.333e-01,1.340e+00
8.377e-01,1.500e+00
8.422e-01,1.677e+00
8.466e-01,1.870e+00
8.510e-01,2.082e+00
8.555e-01,2.312e+00
8.599e-01,2.563e+00
8.644e-01,2.834e+00
8.688e-01,3.127e+00
8.733e-01,3.442e+00
8.777e-01,3.780e+00
8.822e-01,4.139e+00
8.866e-01,4.520e+00
8.911e-01,4.921e+00
8.955e-01,5.342e+00
9.000e-01,5.779e+00
9.044e-01,6.229e+00
9.088e-01,6.690e+00
9.133e-01,7.154e+00
9.177e-01,7.617e+00
9.222e-01,8.070e+00
9.266e-01,8.504e+00
9.311e-01,8.908e+00
9.355e-01,9.269e+00
9.400e-01,9.573e+00
9.444e-01,9.801e+00
9.489e-01,9.937e+00
9.533e-01,9.958e+00
9.578e-01,9.842e+00
9.622e-01,9.567e+00
9.667e-01,9.108e+00
9.711e-01,8.444e+00
9.755e-01,7.558e+00
9.800e-01,6.441e+00
9.844e-01,5.098e+00
9.889e-01,3.566e+00
9.933e-01,1.938e+00
9.978e-01,4.504e-01


==> anc/03_results/moderate_zap/beta/0_051.csv <==
transmittance,probability_density
1.312e-01,1.389e-25
1.355e-01,3.969e-25
1.399e-01,1.097e-24
1.442e-01,2.938e-24
1.486e-01,7.638e-24
1.530e-01,1.931e-23
1.573e-01,4.757e-23
1.617e-01,1.143e-22
1.660e-01,2.682e-22
1.704e-01,6.153e-22
1.747e-01,1.382e-21
1.791e-01,3.043e-21
1.834e-01,6.572e-21
1.878e-01,1.394e-20
1.921e-01,2.904e-20
1.965e-01,5.951e-20
2.009e-01,1.200e-19
2.052e-01,2.384e-19
2.096e-01,4.666e-19
2.139e-01,9.006e-19
2.183e-01,1.715e-18
2.226e-01,3.224e-18
2.270e-01,5.985e-18
2.313e-01,1.098e-17
2.357e-01,1.991e-17
2.401e-01,3.570e-17
2.444e-01,6.334e-17
2.488e-01,1.112e-16
2.531e-01,1.933e-16
2.575e-01,3.329e-16
2.618e-01,5.679e-16
2.662e-01,9.600e-16
2.705e-01,1.609e-15
2.749e-01,2.673e-15
2.792e-01,4.406e-15
2.836e-01,7.204e-15
2.880e-01,1.169e-14
2.923e-01,1.883e-14
2.967e-01,3.010e-14
3.010e-01,4.779e-14
3.054e-01,7.536e-14
3.097e-01,1.180e-13
3.141e-01,1.837e-13
3.184e-01,2.841e-13
3.228e-01,4.367e-13
3.272e-01,6.672e-13
3.315e-01,1.013e-12
3.359e-01,1.531e-12
3.402e-01,2.300e-12
3.446e-01,3.436e-12
3.489e-01,5.107e-12
3.533e-01,7.552e-12
3.576e-01,1.111e-11
3.620e-01,1.627e-11
3.663e-01,2.371e-11
3.707e-01,3.439e-11
3.751e-01,4.966e-11
3.794e-01,7.138e-11
3.838e-01,1.022e-10
3.881e-01,1.456e-10
3.925e-01,2.067e-10
3.968e-01,2.921e-10
4.012e-01,4.112e-10
4.055e-01,5.767e-10
4.099e-01,8.057e-10
4.143e-01,1.121e-09
4.186e-01,1.555e-09
4.230e-01,2.149e-09
4.273e-01,2.959e-09
4.317e-01,4.060e-09
4.360e-01,5.552e-09
4.404e-01,7.567e-09
4.447e-01,1.028e-08
4.491e-01,1.392e-08
4.534e-01,1.879e-08
4.578e-01,2.529e-08
4.622e-01,3.393e-08
4.665e-01,4.539e-08
4.709e-01,6.054e-08
4.752e-01,8.051e-08
4.796e-01,1.068e-07
4.839e-01,1.412e-07
4.883e-01,1.862e-07
4.926e-01,2.450e-07
4.970e-01,3.213e-07
5.014e-01,4.205e-07
5.057e-01,5.487e-07
5.101e-01,7.144e-07
5.144e-01,9.276e-07
5.188e-01,1.202e-06
5.231e-01,1.553e-06
5.275e-01,2.002e-06
5.318e-01,2.575e-06
5.362e-01,3.304e-06
5.405e-01,4.230e-06
5.449e-01,5.404e-06
5.493e-01,6.887e-06
5.536e-01,8.759e-06
5.580e-01,1.112e-05
5.623e-01,1.408e-05
5.667e-01,1.779e-05
5.710e-01,2.243e-05
5.754e-01,2.823e-05
5.797e-01,3.546e-05
5.841e-01,4.445e-05
5.885e-01,5.561e-05
5.928e-01,6.943e-05
5.972e-01,8.652e-05
6.015e-01,1.076e-04
6.059e-01,1.336e-04
6.102e-01,1.655e-04
6.146e-01,2.047e-04
6.189e-01,2.527e-04
6.233e-01,3.115e-04
6.276e-01,3.831e-04
6.320e-01,4.705e-04
6.364e-01,5.767e-04
6.407e-01,7.057e-04
6.451e-01,8.620e-04
6.494e-01,1.051e-03
6.538e-01,1.280e-03
6.581e-01,1.555e-03
6.625e-01,1.887e-03
6.668e-01,2.285e-03
6.712e-01,2.763e-03
6.756e-01,3.336e-03
6.799e-01,4.021e-03
6.843e-01,4.839e-03
6.886e-01,5.813e-03
6.930e-01,6.973e-03
6.973e-01,8.350e-03
7.017e-01,9.984e-03
7.060e-01,1.192e-02
7.104e-01,1.420e-02
7.147e-01,1.690e-02
7.191e-01,2.008e-02
7.235e-01,2.382e-02
7.278e-01,2.822e-02
7.322e-01,3.337e-02
7.365e-01,3.940e-02
7.409e-01,4.644e-02
7.452e-01,5.466e-02
7.496e-01,6.424e-02
7.539e-01,7.537e-02
7.583e-01,8.829e-02
7.627e-01,1.033e-01
7.670e-01,1.206e-01
7.714e-01,1.406e-01
7.757e-01,1.636e-01
7.801e-01,1.902e-01
7.844e-01,2.206e-01
7.888e-01,2.556e-01
7.931e-01,2.955e-01
7.975e-01,3.412e-01
8.018e-01,3.932e-01
8.062e-01,4.524e-01
8.106e-01,5.195e-01
8.149e-01,5.956e-01
8.193e-01,6.816e-01
8.236e-01,7.786e-01
8.280e-01,8.877e-01
8.323e-01,1.010e+00
8.367e-01,1.147e+00
8.410e-01,1.300e+00
8.454e-01,1.471e+00
8.498e-01,1.660e+00
8.541e-01,1.870e+00
8.585e-01,2.101e+00
8.628e-01,2.356e+00
8.672e-01,2.635e+00
8.715e-01,2.939e+00
8.759e-01,3.270e+00
8.802e-01,3.628e+00
8.846e-01,4.014e+00
8.889e-01,4.428e+00
8.933e-01,4.868e+00
8.977e-01,5.334e+00
9.020e-01,5.823e+00
9.064e-01,6.333e+00
9.107e-01,6.858e+00
9.151e-01,7.393e+00
9.194e-01,7.931e+00
9.238e-01,8.462e+00
9.281e-01,8.976e+00
9.325e-01,9.459e+00
9.369e-01,9.895e+00
9.412e-01,1.027e+01
9.456e-01,1.055e+01
9.499e-01,1.073e+01
9.543e-01,1.077e+01
9.586e-01,1.064e+01
9.630e-01,1.033e+01
9.673e-01,9.803e+00
9.717e-01,9.034e+00
9.760e-01,8.009e+00
9.804e-01,6.728e+00
9.848e-01,5.211e+00
9.891e-01,3.524e+00
9.935e-01,1.805e+00
9.978e-01,3.636e-01


==> anc/03_results/moderate_zap/beta/0_052.csv <==
transmittance,probability_density
1.516e-01,1.159e-26
1.558e-01,3.159e-26
1.601e-01,8.379e-26
1.643e-01,2.165e-25
1.686e-01,5.461e-25
1.728e-01,1.346e-24
1.771e-01,3.242e-24
1.813e-01,7.650e-24
1.856e-01,1.769e-23
1.899e-01,4.012e-23
1.941e-01,8.935e-23
1.984e-01,1.955e-22
2.026e-01,4.206e-22
2.069e-01,8.904e-22
2.111e-01,1.856e-21
2.154e-01,3.812e-21
2.196e-01,7.716e-21
2.239e-01,1.541e-20
2.281e-01,3.036e-20
2.324e-01,5.907e-20
2.366e-01,1.135e-19
2.409e-01,2.156e-19
2.451e-01,4.047e-19
2.494e-01,7.515e-19
2.536e-01,1.381e-18
2.579e-01,2.510e-18
2.622e-01,4.519e-18
2.664e-01,8.056e-18
2.707e-01,1.423e-17
2.749e-01,2.490e-17
2.792e-01,4.320e-17
2.834e-01,7.431e-17
2.877e-01,1.268e-16
2.919e-01,2.145e-16
2.962e-01,3.601e-16
3.004e-01,6.001e-16
3.047e-01,9.926e-16
3.089e-01,1.630e-15
3.132e-01,2.658e-15
3.174e-01,4.305e-15
3.217e-01,6.927e-15
3.259e-01,1.107e-14
3.302e-01,1.759e-14
3.344e-01,2.777e-14
3.387e-01,4.359e-14
3.430e-01,6.801e-14
3.472e-01,1.055e-13
3.515e-01,1.628e-13
3.557e-01,2.498e-13
3.600e-01,3.813e-13
3.642e-01,5.790e-13
3.685e-01,8.748e-13
3.727e-01,1.315e-12
3.770e-01,1.968e-12
3.812e-01,2.930e-12
3.855e-01,4.343e-12
3.897e-01,6.407e-12
3.940e-01,9.412e-12
3.982e-01,1.377e-11
4.025e-01,2.005e-11
4.067e-01,2.908e-11
4.110e-01,4.200e-11
4.152e-01,6.042e-11
4.195e-01,8.658e-11
4.238e-01,1.236e-10
4.280e-01,1.757e-10
4.323e-01,2.490e-10
4.365e-01,3.515e-10
4.408e-01,4.945e-10
4.450e-01,6.931e-10
4.493e-01,9.682e-10
4.535e-01,1.348e-09
4.578e-01,1.870e-09
4.620e-01,2.587e-09
4.663e-01,3.567e-09
4.705e-01,4.902e-09
4.748e-01,6.716e-09
4.790e-01,9.173e-09
4.833e-01,1.249e-08
4.875e-01,1.696e-08
4.918e-01,2.296e-08
4.961e-01,3.100e-08
5.003e-01,4.173e-08
5.046e-01,5.603e-08
5.088e-01,7.501e-08
5.131e-01,1.002e-07
5.173e-01,1.334e-07
5.216e-01,1.772e-07
5.258e-01,2.347e-07
5.301e-01,3.102e-07
5.343e-01,4.089e-07
5.386e-01,5.377e-07
5.428e-01,7.053e-07
5.471e-01,9.230e-07
5.513e-01,1.205e-06
5.556e-01,1.570e-06
5.598e-01,2.040e-06
5.641e-01,2.645e-06
5.683e-01,3.421e-06
5.726e-01,4.416e-06
5.769e-01,5.688e-06
5.811e-01,7.311e-06
5.854e-01,9.376e-06
5.896e-01,1.200e-05
5.939e-01,1.532e-05
5.981e-01,1.953e-05
6.024e-01,2.484e-05
6.066e-01,3.153e-05
6.109e-01,3.994e-05
6.151e-01,5.049e-05
6.194e-01,6.370e-05
6.236e-01,8.022e-05
6.279e-01,1.008e-04
6.321e-01,1.265e-04
6.364e-01,1.584e-04
6.406e-01,1.980e-04
6.449e-01,2.470e-04
6.491e-01,3.075e-04
6.534e-01,3.822e-04
6.577e-01,4.742e-04
6.619e-01,5.873e-04
6.662e-01,7.260e-04
6.704e-01,8.959e-04
6.747e-01,1.104e-03
6.789e-01,1.357e-03
6.832e-01,1.666e-03
6.874e-01,2.042e-03
6.917e-01,2.498e-03
6.959e-01,3.051e-03
7.002e-01,3.719e-03
7.044e-01,4.527e-03
7.087e-01,5.500e-03
7.129e-01,6.672e-03
7.172e-01,8.080e-03
7.214e-01,9.768e-03
7.257e-01,1.179e-02
7.300e-01,1.420e-02
7.342e-01,1.709e-02
7.385e-01,2.052e-02
7.427e-01,2.460e-02
7.470e-01,2.944e-02
7.512e-01,3.518e-02
7.555e-01,4.196e-02
7.597e-01,4.997e-02
7.640e-01,5.941e-02
7.682e-01,7.051e-02
7.725e-01,8.354e-02
7.767e-01,9.880e-02
7.810e-01,1.167e-01
7.852e-01,1.375e-01
7.895e-01,1.618e-01
7.937e-01,1.900e-01
7.980e-01,2.228e-01
8.022e-01,2.607e-01
8.065e-01,3.046e-01
8.108e-01,3.551e-01
8.150e-01,4.133e-01
8.193e-01,4.801e-01
8.235e-01,5.566e-01
8.278e-01,6.439e-01
8.320e-01,7.435e-01
8.363e-01,8.568e-01
8.405e-01,9.851e-01
8.448e-01,1.130e+00
8.490e-01,1.294e+00
8.533e-01,1.478e+00
8.575e-01,1.684e+00
8.618e-01,1.914e+00
8.660e-01,2.170e+00
8.703e-01,2.454e+00
8.745e-01,2.767e+00
8.788e-01,3.112e+00
8.830e-01,3.489e+00
8.873e-01,3.899e+00
8.916e-01,4.343e+00
8.958e-01,4.820e+00
9.001e-01,5.331e+00
9.043e-01,5.872e+00
9.086e-01,6.440e+00
9.128e-01,7.031e+00
9.171e-01,7.639e+00
9.213e-01,8.254e+00
9.256e-01,8.867e+00
9.298e-01,9.464e+00
9.341e-01,1.003e+01
9.383e-01,1.054e+01
9.426e-01,1.098e+01
9.468e-01,1.133e+01
9.511e-01,1.154e+01
9.553e-01,1.160e+01
9.596e-01,1.146e+01
9.639e-01,1.110e+01
9.681e-01,1.049e+01
9.724e-01,9.595e+00
9.766e-01,8.416e+00
9.809e-01,6.957e+00
9.851e-01,5.262e+00
9.894e-01,3.430e+00
9.936e-01,1.649e+00
9.979e-01,2.850e-01


==> anc/03_results/moderate_zap/beta/0_053.csv <==
transmittance,probability_density
1.762e-01,1.147e-27
1.804e-01,2.971e-27
1.845e-01,7.529e-27
1.886e-01,1.868e-26
1.928e-01,4.545e-26
1.969e-01,1.085e-25
2.010e-01,2.541e-25
2.051e-01,5.851e-25
2.093e-01,1.325e-24
2.134e-01,2.951e-24
2.175e-01,6.471e-24
2.217e-01,1.398e-23
2.258e-01,2.977e-23
2.299e-01,6.250e-23
2.341e-01,1.295e-22
2.382e-01,2.648e-22
2.423e-01,5.349e-22
2.464e-01,1.067e-21
2.506e-01,2.105e-21
2.547e-01,4.104e-21
2.588e-01,7.915e-21
2.630e-01,1.510e-20
2.671e-01,2.853e-20
2.712e-01,5.334e-20
2.753e-01,9.879e-20
2.795e-01,1.812e-19
2.836e-01,3.295e-19
2.877e-01,5.937e-19
2.919e-01,1.061e-18
2.960e-01,1.879e-18
3.001e-01,3.301e-18
3.042e-01,5.755e-18
3.084e-01,9.956e-18
3.125e-01,1.709e-17
3.166e-01,2.914e-17
3.208e-01,4.931e-17
3.249e-01,8.287e-17
3.290e-01,1.383e-16
3.332e-01,2.294e-16
3.373e-01,3.780e-16
3.414e-01,6.188e-16
3.455e-01,1.007e-15
3.497e-01,1.629e-15
3.538e-01,2.619e-15
3.579e-01,4.188e-15
3.621e-01,6.658e-15
3.662e-01,1.053e-14
3.703e-01,1.656e-14
3.744e-01,2.591e-14
3.786e-01,4.033e-14
3.827e-01,6.246e-14
3.868e-01,9.626e-14
3.910e-01,1.476e-13
3.951e-01,2.254e-13
3.992e-01,3.424e-13
4.033e-01,5.180e-13
4.075e-01,7.801e-13
4.116e-01,1.170e-12
4.157e-01,1.746e-12
4.199e-01,2.596e-12
4.240e-01,3.844e-12
4.281e-01,5.669e-12
4.322e-01,8.326e-12
4.364e-01,1.218e-11
4.405e-01,1.776e-11
4.446e-01,2.579e-11
4.488e-01,3.731e-11
4.529e-01,5.378e-11
4.570e-01,7.725e-11
4.612e-01,1.106e-10
4.653e-01,1.577e-10
4.694e-01,2.242e-10
4.735e-01,3.177e-10
4.777e-01,4.488e-10
4.818e-01,6.318e-10
4.859e-01,8.866e-10
4.901e-01,1.240e-09
4.942e-01,1.730e-09
4.983e-01,2.405e-09
5.024e-01,3.334e-09
5.066e-01,4.609e-09
5.107e-01,6.352e-09
5.148e-01,8.730e-09
5.190e-01,1.196e-08
5.231e-01,1.635e-08
5.272e-01,2.229e-08
5.313e-01,3.029e-08
5.355e-01,4.107e-08
5.396e-01,5.553e-08
5.437e-01,7.489e-08
5.479e-01,1.007e-07
5.520e-01,1.352e-07
5.561e-01,1.809e-07
5.603e-01,2.416e-07
5.644e-01,3.218e-07
5.685e-01,4.276e-07
5.726e-01,5.669e-07
5.768e-01,7.497e-07
5.809e-01,9.893e-07
5.850e-01,1.302e-06
5.892e-01,1.711e-06
5.933e-01,2.242e-06
5.974e-01,2.932e-06
6.015e-01,3.826e-06
6.057e-01,4.982e-06
6.098e-01,6.473e-06
6.139e-01,8.392e-06
6.181e-01,1.086e-05
6.222e-01,1.402e-05
6.263e-01,1.806e-05
6.304e-01,2.323e-05
6.346e-01,2.981e-05
6.387e-01,3.817e-05
6.428e-01,4.879e-05
6.470e-01,6.224e-05
6.511e-01,7.924e-05
6.552e-01,1.007e-04
6.593e-01,1.277e-04
6.635e-01,1.616e-04
6.676e-01,2.042e-04
6.717e-01,2.575e-04
6.759e-01,3.241e-04
6.800e-01,4.072e-04
6.841e-01,5.107e-04
6.883e-01,6.392e-04
6.924e-01,7.987e-04
6.965e-01,9.961e-04
7.006e-01,1.240e-03
7.048e-01,1.541e-03
7.089e-01,1.911e-03
7.130e-01,2.367e-03
7.172e-01,2.925e-03
7.213e-01,3.609e-03
7.254e-01,4.445e-03
7.295e-01,5.464e-03
7.337e-01,6.706e-03
7.378e-01,8.215e-03
7.419e-01,1.005e-02
7.461e-01,1.226e-02
7.502e-01,1.494e-02
7.543e-01,1.818e-02
7.584e-01,2.207e-02
7.626e-01,2.675e-02
7.667e-01,3.236e-02
7.708e-01,3.908e-02
7.750e-01,4.711e-02
7.791e-01,5.668e-02
7.832e-01,6.808e-02
7.874e-01,8.162e-02
7.915e-01,9.766e-02
7.956e-01,1.166e-01
7.997e-01,1.391e-01
8.039e-01,1.654e-01
8.080e-01,1.965e-01
8.121e-01,2.328e-01
8.163e-01,2.754e-01
8.204e-01,3.251e-01
8.245e-01,3.829e-01
8.286e-01,4.501e-01
8.328e-01,5.280e-01
8.369e-01,6.179e-01
8.410e-01,7.216e-01
8.452e-01,8.408e-01
8.493e-01,9.773e-01
8.534e-01,1.133e+00
8.575e-01,1.311e+00
8.617e-01,1.512e+00
8.658e-01,1.740e+00
8.699e-01,1.996e+00
8.741e-01,2.284e+00
8.782e-01,2.606e+00
8.823e-01,2.963e+00
8.864e-01,3.359e+00
8.906e-01,3.794e+00
8.947e-01,4.270e+00
8.988e-01,4.788e+00
9.030e-01,5.346e+00
9.071e-01,5.944e+00
9.112e-01,6.578e+00
9.154e-01,7.243e+00
9.195e-01,7.932e+00
9.236e-01,8.636e+00
9.277e-01,9.342e+00
9.319e-01,1.003e+01
9.360e-01,1.069e+01
9.401e-01,1.130e+01
9.443e-01,1.181e+01
9.484e-01,1.222e+01
9.525e-01,1.247e+01
9.566e-01,1.253e+01
9.608e-01,1.237e+01
9.649e-01,1.194e+01
9.690e-01,1.121e+01
9.732e-01,1.017e+01
9.773e-01,8.799e+00
9.814e-01,7.134e+00
9.855e-01,5.245e+00
9.897e-01,3.273e+00
9.938e-01,1.461e+00
9.979e-01,2.111e-01


==> anc/03_results/moderate_zap/beta/0_054.csv <==
transmittance,probability_density
2.046e-01,2.375e-28
2.086e-01,5.810e-28
2.126e-01,1.397e-27
2.166e-01,3.303e-27
2.206e-01,7.689e-27
2.246e-01,1.762e-26
2.286e-01,3.980e-26
2.325e-01,8.859e-26
2.365e-01,1.945e-25
2.405e-01,4.213e-25
2.445e-01,9.010e-25
2.485e-01,1.903e-24
2.525e-01,3.969e-24
2.565e-01,8.185e-24
2.604e-01,1.668e-23
2.644e-01,3.364e-23
2.684e-01,6.710e-23
2.724e-01,1.324e-22
2.764e-01,2.588e-22
2.804e-01,5.008e-22
2.844e-01,9.599e-22
2.884e-01,1.823e-21
2.923e-01,3.430e-21
2.963e-01,6.398e-21
3.003e-01,1.183e-20
3.043e-01,2.170e-20
3.083e-01,3.949e-20
3.123e-01,7.127e-20
3.163e-01,1.276e-19
3.202e-01,2.269e-19
3.242e-01,4.004e-19
3.282e-01,7.015e-19
3.322e-01,1.220e-18
3.362e-01,2.109e-18
3.402e-01,3.620e-18
3.442e-01,6.173e-18
3.482e-01,1.046e-17
3.521e-01,1.762e-17
3.561e-01,2.948e-17
3.601e-01,4.905e-17
3.641e-01,8.114e-17
3.681e-01,1.335e-16
3.721e-01,2.183e-16
3.761e-01,3.550e-16
3.800e-01,5.744e-16
3.840e-01,9.245e-16
3.880e-01,1.480e-15
3.920e-01,2.358e-15
3.960e-01,3.739e-15
4.000e-01,5.898e-15
4.040e-01,9.261e-15
4.080e-01,1.447e-14
4.119e-01,2.252e-14
4.159e-01,3.487e-14
4.199e-01,5.377e-14
4.239e-01,8.255e-14
4.279e-01,1.262e-13
4.319e-01,1.921e-13
4.359e-01,2.913e-13
4.399e-01,4.399e-13
4.438e-01,6.616e-13
4.478e-01,9.913e-13
4.518e-01,1.479e-12
4.558e-01,2.200e-12
4.598e-01,3.259e-12
4.638e-01,4.810e-12
4.678e-01,7.075e-12
4.717e-01,1.037e-11
4.757e-01,1.514e-11
4.797e-01,2.204e-11
4.837e-01,3.197e-11
4.877e-01,4.623e-11
4.917e-01,6.662e-11
4.957e-01,9.571e-11
4.997e-01,1.370e-10
5.036e-01,1.956e-10
5.076e-01,2.784e-10
5.116e-01,3.950e-10
5.156e-01,5.588e-10
5.196e-01,7.881e-10
5.236e-01,1.108e-09
5.276e-01,1.554e-09
5.315e-01,2.173e-09
5.355e-01,3.031e-09
5.395e-01,4.214e-09
5.435e-01,5.845e-09
5.475e-01,8.084e-09
5.515e-01,1.115e-08
5.555e-01,1.534e-08
5.595e-01,2.105e-08
5.634e-01,2.882e-08
5.674e-01,3.935e-08
5.714e-01,5.359e-08
5.754e-01,7.280e-08
5.794e-01,9.867e-08
5.834e-01,1.334e-07
5.874e-01,1.799e-07
5.914e-01,2.421e-07
5.953e-01,3.250e-07
5.993e-01,4.353e-07
6.033e-01,5.818e-07
6.073e-01,7.757e-07
6.113e-01,1.032e-06
6.153e-01,1.370e-06
6.193e-01,1.814e-06
6.232e-01,2.398e-06
6.272e-01,3.162e-06
6.312e-01,4.161e-06
6.352e-01,5.464e-06
6.392e-01,7.159e-06
6.432e-01,9.362e-06
6.472e-01,1.222e-05
6.512e-01,1.591e-05
6.551e-01,2.068e-05
6.591e-01,2.682e-05
6.631e-01,3.472e-05
6.671e-01,4.485e-05
6.711e-01,5.783e-05
6.751e-01,7.441e-05
6.791e-01,9.556e-05
6.830e-01,1.225e-04
6.870e-01,1.567e-04
6.910e-01,2.001e-04
6.950e-01,2.550e-04
6.990e-01,3.244e-04
7.030e-01,4.118e-04
7.070e-01,5.218e-04
7.110e-01,6.600e-04
7.149e-01,8.332e-04
7.189e-01,1.050e-03
7.229e-01,1.320e-03
7.269e-01,1.658e-03
7.309e-01,2.077e-03
7.349e-01,2.598e-03
7.389e-01,3.243e-03
7.429e-01,4.042e-03
7.468e-01,5.027e-03
7.508e-01,6.241e-03
7.548e-01,7.733e-03
7.588e-01,9.565e-03
7.628e-01,1.181e-02
7.668e-01,1.455e-02
7.708e-01,1.789e-02
7.747e-01,2.197e-02
7.787e-01,2.692e-02
7.827e-01,3.292e-02
7.867e-01,4.017e-02
7.907e-01,4.894e-02
7.947e-01,5.950e-02
7.987e-01,7.220e-02
8.027e-01,8.743e-02
8.066e-01,1.057e-01
8.106e-01,1.274e-01
8.146e-01,1.534e-01
8.186e-01,1.842e-01
8.226e-01,2.208e-01
8.266e-01,2.641e-01
8.306e-01,3.151e-01
8.345e-01,3.752e-01
8.385e-01,4.456e-01
8.425e-01,5.281e-01
8.465e-01,6.244e-01
8.505e-01,7.364e-01
8.545e-01,8.662e-01
8.585e-01,1.016e+00
8.625e-01,1.189e+00
8.664e-01,1.388e+00
8.704e-01,1.615e+00
8.744e-01,1.873e+00
8.784e-01,2.167e+00
8.824e-01,2.498e+00
8.864e-01,2.870e+00
8.904e-01,3.285e+00
8.943e-01,3.747e+00
8.983e-01,4.257e+00
9.023e-01,4.817e+00
9.063e-01,5.425e+00
9.103e-01,6.082e+00
9.143e-01,6.784e+00
9.183e-01,7.526e+00
9.223e-01,8.300e+00
9.262e-01,9.095e+00
9.302e-01,9.896e+00
9.342e-01,1.068e+01
9.382e-01,1.144e+01
9.422e-01,1.213e+01
9.462e-01,1.272e+01
9.502e-01,1.317e+01
9.542e-01,1.345e+01
9.581e-01,1.350e+01
9.621e-01,1.329e+01
9.661e-01,1.276e+01
9.701e-01,1.189e+01
9.741e-01,1.066e+01
9.781e-01,9.085e+00
9.821e-01,7.205e+00
9.860e-01,5.132e+00
9.900e-01,3.053e+00
9.940e-01,1.257e+00
9.980e-01,1.499e-01


==> anc/03_results/moderate_zap/beta/0_055.csv <==
transmittance,probability_density
2.388e-01,7.416e-29
2.426e-01,1.709e-28
2.464e-01,3.887e-28
2.503e-01,8.726e-28
2.541e-01,1.935e-27
2.579e-01,4.239e-27
2.617e-01,9.177e-27
2.655e-01,1.964e-26
2.693e-01,4.158e-26
2.732e-01,8.707e-26
2.770e-01,1.804e-25
2.808e-01,3.701e-25
2.846e-01,7.517e-25
2.884e-01,1.512e-24
2.922e-01,3.013e-24
2.960e-01,5.949e-24
2.999e-01,1.164e-23
3.037e-01,2.258e-23
3.075e-01,4.343e-23
3.113e-01,8.285e-23
3.151e-01,1.568e-22
3.189e-01,2.943e-22
3.228e-01,5.482e-22
3.266e-01,1.014e-21
3.304e-01,1.860e-21
3.342e-01,3.389e-21
3.380e-01,6.132e-21
3.418e-01,1.102e-20
3.456e-01,1.967e-20
3.495e-01,3.487e-20
3.533e-01,6.144e-20
3.571e-01,1.076e-19
3.609e-01,1.871e-19
3.647e-01,3.236e-19
3.685e-01,5.563e-19
3.724e-01,9.509e-19
3.762e-01,1.616e-18
3.800e-01,2.731e-18
3.838e-01,4.590e-18
3.876e-01,7.674e-18
3.914e-01,1.276e-17
3.953e-01,2.111e-17
3.991e-01,3.476e-17
4.029e-01,5.693e-17
4.067e-01,9.279e-17
4.105e-01,1.505e-16
4.143e-01,2.430e-16
4.181e-01,3.905e-16
4.220e-01,6.247e-16
4.258e-01,9.950e-16
4.296e-01,1.578e-15
4.334e-01,2.491e-15
4.372e-01,3.916e-15
4.410e-01,6.131e-15
4.449e-01,9.559e-15
4.487e-01,1.484e-14
4.525e-01,2.296e-14
4.563e-01,3.537e-14
4.601e-01,5.429e-14
4.639e-01,8.300e-14
4.677e-01,1.264e-13
4.716e-01,1.919e-13
4.754e-01,2.902e-13
4.792e-01,4.372e-13
4.830e-01,6.565e-13
4.868e-01,9.824e-13
4.906e-01,1.465e-12
4.945e-01,2.177e-12
4.983e-01,3.225e-12
5.021e-01,4.762e-12
5.059e-01,7.009e-12
5.097e-01,1.028e-11
5.135e-01,1.504e-11
5.173e-01,2.192e-11
5.212e-01,3.187e-11
5.250e-01,4.618e-11
5.288e-01,6.673e-11
5.326e-01,9.613e-11
5.364e-01,1.381e-10
5.402e-01,1.978e-10
5.441e-01,2.825e-10
5.479e-01,4.024e-10
5.517e-01,5.716e-10
5.555e-01,8.097e-10
5.593e-01,1.144e-09
5.631e-01,1.612e-09
5.669e-01,2.265e-09
5.708e-01,3.175e-09
5.746e-01,4.438e-09
5.784e-01,6.189e-09
5.822e-01,8.609e-09
5.860e-01,1.195e-08
5.898e-01,1.653e-08
5.937e-01,2.283e-08
5.975e-01,3.145e-08
6.013e-01,4.321e-08
6.051e-01,5.924e-08
6.089e-01,8.103e-08
6.127e-01,1.106e-07
6.165e-01,1.505e-07
6.204e-01,2.045e-07
6.242e-01,2.771e-07
6.280e-01,3.747e-07
6.318e-01,5.055e-07
6.356e-01,6.806e-07
6.394e-01,9.143e-07
6.433e-01,1.226e-06
6.471e-01,1.639e-06
6.509e-01,2.188e-06
6.547e-01,2.914e-06
6.585e-01,3.873e-06
6.623e-01,5.137e-06
6.661e-01,6.799e-06
6.700e-01,8.981e-06
6.738e-01,1.184e-05
6.776e-01,1.557e-05
6.814e-01,2.045e-05
6.852e-01,2.679e-05
6.890e-01,3.503e-05
6.929e-01,4.571e-05
6.967e-01,5.954e-05
7.005e-01,7.739e-05
7.043e-01,1.004e-04
7.081e-01,1.300e-04
7.119e-01,1.680e-04
7.157e-01,2.167e-04
7.196e-01,2.789e-04
7.234e-01,3.583e-04
7.272e-01,4.595e-04
7.310e-01,5.881e-04
7.348e-01,7.512e-04
7.386e-01,9.577e-04
7.425e-01,1.219e-03
7.463e-01,1.548e-03
7.501e-01,1.962e-03
7.539e-01,2.482e-03
7.577e-01,3.134e-03
7.615e-01,3.950e-03
7.653e-01,4.968e-03
7.692e-01,6.237e-03
7.730e-01,7.815e-03
7.768e-01,9.773e-03
7.806e-01,1.220e-02
7.844e-01,1.519e-02
7.882e-01,1.888e-02
7.921e-01,2.343e-02
7.959e-01,2.901e-02
7.997e-01,3.584e-02
8.035e-01,4.419e-02
8.073e-01,5.438e-02
8.111e-01,6.677e-02
8.150e-01,8.181e-02
8.188e-01,1.000e-01
8.226e-01,1.220e-01
8.264e-01,1.485e-01
8.302e-01,1.804e-01
8.340e-01,2.186e-01
8.378e-01,2.642e-01
8.417e-01,3.186e-01
8.455e-01,3.833e-01
8.493e-01,4.599e-01
8.531e-01,5.505e-01
8.569e-01,6.571e-01
8.607e-01,7.823e-01
8.646e-01,9.288e-01
8.684e-01,1.099e+00
8.722e-01,1.298e+00
8.760e-01,1.527e+00
8.798e-01,1.791e+00
8.836e-01,2.093e+00
8.874e-01,2.438e+00
8.913e-01,2.829e+00
8.951e-01,3.271e+00
8.989e-01,3.766e+00
9.027e-01,4.317e+00
9.065e-01,4.928e+00
9.103e-01,5.597e+00
9.142e-01,6.324e+00
9.180e-01,7.106e+00
9.218e-01,7.938e+00
9.256e-01,8.810e+00
9.294e-01,9.709e+00
9.332e-01,1.062e+01
9.370e-01,1.151e+01
9.409e-01,1.237e+01
9.447e-01,1.314e+01
9.485e-01,1.380e+01
9.523e-01,1.430e+01
9.561e-01,1.458e+01
9.599e-01,1.460e+01
9.638e-01,1.429e+01
9.676e-01,1.362e+01
9.714e-01,1.256e+01
9.752e-01,1.110e+01
9.790e-01,9.270e+00
9.828e-01,7.152e+00
9.866e-01,4.901e+00
9.905e-01,2.752e+00
9.943e-01,1.029e+00
9.981e-01,9.791e-02


==> anc/03_results/moderate_zap/beta_total_probability/0_001.csv <==
transmittance,probability_density
3.429e-05,1.798e+02
1.029e-04,3.203e+02
1.715e-04,3.920e+02
2.400e-04,4.330e+02
3.086e-04,4.564e+02
3.772e-04,4.684e+02
4.458e-04,4.725e+02
5.144e-04,4.712e+02
5.830e-04,4.659e+02
6.516e-04,4.577e+02
7.201e-04,4.474e+02
7.887e-04,4.356e+02
8.573e-04,4.228e+02
9.259e-04,4.093e+02
9.945e-04,3.954e+02
1.063e-03,3.812e+02
1.132e-03,3.670e+02
1.200e-03,3.528e+02
1.269e-03,3.388e+02
1.337e-03,3.250e+02
1.406e-03,3.115e+02
1.475e-03,2.983e+02
1.543e-03,2.854e+02
1.612e-03,2.730e+02
1.680e-03,2.609e+02
1.749e-03,2.493e+02
1.818e-03,2.380e+02
1.886e-03,2.272e+02
1.955e-03,2.168e+02
2.023e-03,2.068e+02
2.092e-03,1.972e+02
2.160e-03,1.880e+02
2.229e-03,1.791e+02
2.298e-03,1.707e+02
2.366e-03,1.626e+02
2.435e-03,1.549e+02
2.503e-03,1.474e+02
2.572e-03,1.404e+02
2.641e-03,1.336e+02
2.709e-03,1.272e+02
2.778e-03,1.210e+02
2.846e-03,1.151e+02
2.915e-03,1.095e+02
2.983e-03,1.042e+02
3.052e-03,9.910e+01
3.121e-03,9.424e+01
3.189e-03,8.962e+01
3.258e-03,8.521e+01
3.326e-03,8.102e+01
3.395e-03,7.702e+01
3.464e-03,7.322e+01
3.532e-03,6.960e+01
3.601e-03,6.615e+01
3.669e-03,6.287e+01
3.738e-03,5.975e+01
3.806e-03,5.678e+01
3.875e-03,5.396e+01
3.944e-03,5.127e+01
4.012e-03,4.871e+01
4.081e-03,4.628e+01
4.149e-03,4.397e+01
4.218e-03,4.177e+01
4.287e-03,3.969e+01
4.355e-03,3.770e+01
4.424e-03,3.581e+01
4.492e-03,3.402e+01
4.561e-03,3.231e+01
4.629e-03,3.069e+01
4.698e-03,2.915e+01
4.767e-03,2.768e+01
4.835e-03,2.629e+01
4.904e-03,2.497e+01
4.972e-03,2.371e+01
5.041e-03,2.252e+01
5.110e-03,2.138e+01
5.178e-03,2.031e+01
5.247e-03,1.928e+01
5.315e-03,1.831e+01
5.384e-03,1.739e+01
5.453e-03,1.651e+01
5.521e-03,1.568e+01
5.590e-03,1.488e+01
5.658e-03,1.413e+01
5.727e-03,1.342e+01
5.795e-03,1.274e+01
5.864e-03,1.210e+01
5.933e-03,1.148e+01
6.001e-03,1.090e+01
6.070e-03,1.035e+01
6.138e-03,9.827e+00
6.207e-03,9.330e+00
6.276e-03,8.857e+00
6.344e-03,8.409e+00
6.413e-03,7.983e+00
6.481e-03,7.578e+00
6.550e-03,7.194e+00
6.618e-03,6.829e+00
6.687e-03,6.483e+00
6.756e-03,6.154e+00
6.824e-03,5.842e+00
6.893e-03,5.546e+00
6.961e-03,5.264e+00
7.030e-03,4.997e+00
7.099e-03,4.743e+00
7.167e-03,4.503e+00
7.236e-03,4.274e+00
7.304e-03,4.057e+00
7.373e-03,3.851e+00
7.441e-03,3.655e+00
7.510e-03,3.470e+00
7.579e-03,3.293e+00
7.647e-03,3.126e+00
7.716e-03,2.967e+00
7.784e-03,2.816e+00
7.853e-03,2.673e+00
7.922e-03,2.537e+00
7.990e-03,2.408e+00
8.059e-03,2.286e+00
8.127e-03,2.169e+00
8.196e-03,2.059e+00
8.264e-03,1.954e+00
8.333e-03,1.855e+00
8.402e-03,1.761e+00
8.470e-03,1.671e+00
8.539e-03,1.586e+00
8.607e-03,1.505e+00
8.676e-03,1.429e+00
8.745e-03,1.356e+00
8.813e-03,1.287e+00
8.882e-03,1.221e+00
8.950e-03,1.159e+00
9.019e-03,1.100e+00
9.088e-03,1.044e+00
9.156e-03,9.909e-01
9.225e-03,9.405e-01
9.293e-03,8.926e-01
9.362e-03,8.471e-01
9.430e-03,8.040e-01
9.499e-03,7.630e-01
9.568e-03,7.241e-01
9.636e-03,6.872e-01
9.705e-03,6.522e-01
9.773e-03,6.190e-01
9.842e-03,5.874e-01
9.911e-03,5.575e-01
9.979e-03,5.291e-01
1.005e-02,5.021e-01
1.012e-02,4.765e-01
1.018e-02,4.522e-01
1.025e-02,4.292e-01
1.032e-02,4.073e-01
1.039e-02,3.865e-01
1.046e-02,3.668e-01
1.053e-02,3.481e-01
1.060e-02,3.304e-01
1.066e-02,3.135e-01
1.073e-02,2.975e-01
1.080e-02,2.823e-01
1.087e-02,2.679e-01
1.094e-02,2.543e-01
1.101e-02,2.413e-01
1.108e-02,2.290e-01
1.115e-02,2.173e-01
1.121e-02,2.062e-01
1.128e-02,1.957e-01
1.135e-02,1.857e-01
1.142e-02,1.762e-01
1.149e-02,1.672e-01
1.156e-02,1.587e-01
1.163e-02,1.506e-01
1.169e-02,1.429e-01
1.176e-02,1.356e-01
1.183e-02,1.287e-01
1.190e-02,1.221e-01
1.197e-02,1.159e-01
1.204e-02,1.100e-01
1.211e-02,1.044e-01
1.217e-02,9.904e-02
1.224e-02,9.398e-02
1.231e-02,8.918e-02
1.238e-02,8.463e-02
1.245e-02,8.031e-02
1.252e-02,7.621e-02
1.259e-02,7.232e-02
1.265e-02,6.862e-02
1.272e-02,6.512e-02
1.279e-02,6.179e-02
1.286e-02,5.864e-02
1.293e-02,5.564e-02
1.300e-02,5.280e-02
1.307e-02,5.010e-02
1.313e-02,4.754e-02
1.320e-02,4.511e-02
1.327e-02,4.281e-02
1.334e-02,4.062e-02
1.341e-02,3.855e-02
1.348e-02,3.658e-02
1.355e-02,3.471e-02
1.361e-02,3.293e-02
1.368e-02,3.125e-02


==> anc/03_results/moderate_zap/beta_total_probability/0_002.csv <==
transmittance,probability_density
1.277e-04,4.366e+01
3.830e-04,7.969e+01
6.383e-04,9.889e+01
8.936e-04,1.103e+02
1.149e-03,1.172e+02
1.404e-03,1.209e+02
1.660e-03,1.226e+02
1.915e-03,1.228e+02
2.170e-03,1.219e+02
2.425e-03,1.201e+02
2.681e-03,1.178e+02
2.936e-03,1.151e+02
3.191e-03,1.120e+02
3.447e-03,1.087e+02
3.702e-03,1.053e+02
3.957e-03,1.017e+02
4.213e-03,9.816e+01
4.468e-03,9.457e+01
4.723e-03,9.101e+01
4.979e-03,8.748e+01
5.234e-03,8.401e+01
5.489e-03,8.061e+01
5.744e-03,7.728e+01
6.000e-03,7.405e+01
6.255e-03,7.090e+01
6.510e-03,6.786e+01
6.766e-03,6.491e+01
7.021e-03,6.206e+01
7.276e-03,5.931e+01
7.532e-03,5.666e+01
7.787e-03,5.411e+01
8.042e-03,5.166e+01
8.298e-03,4.931e+01
8.553e-03,4.705e+01
8.808e-03,4.489e+01
9.064e-03,4.281e+01
9.319e-03,4.082e+01
9.574e-03,3.891e+01
9.829e-03,3.709e+01
1.008e-02,3.535e+01
1.034e-02,3.368e+01
1.060e-02,3.209e+01
1.085e-02,3.056e+01
1.111e-02,2.911e+01
1.136e-02,2.772e+01
1.162e-02,2.640e+01
1.187e-02,2.513e+01
1.213e-02,2.392e+01
1.238e-02,2.277e+01
1.264e-02,2.167e+01
1.289e-02,2.063e+01
1.315e-02,1.963e+01
1.340e-02,1.868e+01
1.366e-02,1.777e+01
1.391e-02,1.691e+01
1.417e-02,1.608e+01
1.443e-02,1.530e+01
1.468e-02,1.455e+01
1.494e-02,1.384e+01
1.519e-02,1.316e+01
1.545e-02,1.252e+01
1.570e-02,1.191e+01
1.596e-02,1.132e+01
1.621e-02,1.077e+01
1.647e-02,1.024e+01
1.672e-02,9.732e+00
1.698e-02,9.252e+00
1.723e-02,8.796e+00
1.749e-02,8.362e+00
1.774e-02,7.949e+00
1.800e-02,7.556e+00
1.825e-02,7.182e+00
1.851e-02,6.826e+00
1.877e-02,6.488e+00
1.902e-02,6.166e+00
1.928e-02,5.860e+00
1.953e-02,5.569e+00
1.979e-02,5.293e+00
2.004e-02,5.030e+00
2.030e-02,4.779e+00
2.055e-02,4.541e+00
2.081e-02,4.315e+00
2.106e-02,4.100e+00
2.132e-02,3.896e+00
2.157e-02,3.702e+00
2.183e-02,3.517e+00
2.208e-02,3.341e+00
2.234e-02,3.174e+00
2.259e-02,3.016e+00
2.285e-02,2.865e+00
2.311e-02,2.722e+00
2.336e-02,2.585e+00
2.362e-02,2.456e+00
2.387e-02,2.333e+00
2.413e-02,2.216e+00
2.438e-02,2.105e+00
2.464e-02,1.999e+00
2.489e-02,1.899e+00
2.515e-02,1.804e+00
2.540e-02,1.713e+00
2.566e-02,1.627e+00
2.591e-02,1.545e+00
2.617e-02,1.468e+00
2.642e-02,1.394e+00
2.668e-02,1.324e+00
2.694e-02,1.257e+00
2.719e-02,1.194e+00
2.745e-02,1.134e+00
2.770e-02,1.077e+00
2.796e-02,1.022e+00
2.821e-02,9.707e-01
2.847e-02,9.218e-01
2.872e-02,8.753e-01
2.898e-02,8.311e-01
2.923e-02,7.891e-01
2.949e-02,7.493e-01
2.974e-02,7.114e-01
3.000e-02,6.755e-01
3.025e-02,6.413e-01
3.051e-02,6.089e-01
3.076e-02,5.781e-01
3.102e-02,5.488e-01
3.128e-02,5.211e-01
3.153e-02,4.947e-01
3.179e-02,4.696e-01
3.204e-02,4.458e-01
3.230e-02,4.233e-01
3.255e-02,4.018e-01
3.281e-02,3.814e-01
3.306e-02,3.621e-01
3.332e-02,3.437e-01
3.357e-02,3.263e-01
3.383e-02,3.097e-01
3.408e-02,2.940e-01
3.434e-02,2.791e-01
3.459e-02,2.649e-01
3.485e-02,2.514e-01
3.511e-02,2.386e-01
3.536e-02,2.265e-01
3.562e-02,2.150e-01
3.587e-02,2.040e-01
3.613e-02,1.937e-01
3.638e-02,1.838e-01
3.664e-02,1.744e-01
3.689e-02,1.656e-01
3.715e-02,1.571e-01
3.740e-02,1.491e-01
3.766e-02,1.415e-01
3.791e-02,1.343e-01
3.817e-02,1.275e-01
3.842e-02,1.209e-01
3.868e-02,1.148e-01
3.893e-02,1.089e-01
3.919e-02,1.034e-01
3.945e-02,9.808e-02
3.970e-02,9.307e-02
3.996e-02,8.832e-02
4.021e-02,8.380e-02
4.047e-02,7.952e-02
4.072e-02,7.545e-02
4.098e-02,7.159e-02
4.123e-02,6.793e-02
4.149e-02,6.445e-02
4.174e-02,6.116e-02
4.200e-02,5.802e-02
4.225e-02,5.505e-02
4.251e-02,5.223e-02
4.276e-02,4.956e-02
4.302e-02,4.702e-02
4.328e-02,4.461e-02
4.353e-02,4.232e-02
4.379e-02,4.015e-02
4.404e-02,3.809e-02
4.430e-02,3.613e-02
4.455e-02,3.428e-02
4.481e-02,3.252e-02
4.506e-02,3.085e-02
4.532e-02,2.927e-02
4.557e-02,2.776e-02
4.583e-02,2.633e-02
4.608e-02,2.498e-02
4.634e-02,2.370e-02
4.659e-02,2.248e-02
4.685e-02,2.132e-02
4.710e-02,2.022e-02
4.736e-02,1.918e-02
4.762e-02,1.820e-02
4.787e-02,1.726e-02
4.813e-02,1.637e-02
4.838e-02,1.553e-02
4.864e-02,1.473e-02
4.889e-02,1.397e-02
4.915e-02,1.325e-02
4.940e-02,1.256e-02
4.966e-02,1.192e-02
4.991e-02,1.130e-02
5.017e-02,1.072e-02
5.042e-02,1.016e-02
5.068e-02,9.640e-03
5.093e-02,9.142e-03


==> anc/03_results/moderate_zap/beta_total_probability/0_003.csv <==
transmittance,probability_density
2.665e-04,1.770e+01
7.994e-04,3.371e+01
1.332e-03,4.278e+01
1.865e-03,4.847e+01
2.398e-03,5.208e+01
2.931e-03,5.427e+01
3.464e-03,5.547e+01
3.997e-03,5.594e+01
4.530e-03,5.586e+01
5.063e-03,5.538e+01
5.596e-03,5.459e+01
6.129e-03,5.357e+01
6.662e-03,5.238e+01
7.195e-03,5.105e+01
7.728e-03,4.964e+01
8.261e-03,4.816e+01
8.794e-03,4.664e+01
9.327e-03,4.509e+01
9.860e-03,4.354e+01
1.039e-02,4.199e+01
1.093e-02,4.045e+01
1.146e-02,3.893e+01
1.199e-02,3.743e+01
1.252e-02,3.597e+01
1.306e-02,3.454e+01
1.359e-02,3.314e+01
1.412e-02,3.179e+01
1.466e-02,3.047e+01
1.519e-02,2.919e+01
1.572e-02,2.796e+01
1.625e-02,2.676e+01
1.679e-02,2.561e+01
1.732e-02,2.450e+01
1.785e-02,2.343e+01
1.839e-02,2.240e+01
1.892e-02,2.141e+01
1.945e-02,2.046e+01
1.999e-02,1.955e+01
2.052e-02,1.867e+01
2.105e-02,1.783e+01
2.158e-02,1.702e+01
2.212e-02,1.624e+01
2.265e-02,1.550e+01
2.318e-02,1.479e+01
2.372e-02,1.411e+01
2.425e-02,1.346e+01
2.478e-02,1.284e+01
2.532e-02,1.224e+01
2.585e-02,1.167e+01
2.638e-02,1.113e+01
2.691e-02,1.061e+01
2.745e-02,1.011e+01
2.798e-02,9.637e+00
2.851e-02,9.183e+00
2.905e-02,8.750e+00
2.958e-02,8.337e+00
3.011e-02,7.942e+00
3.064e-02,7.565e+00
3.118e-02,7.206e+00
3.171e-02,6.863e+00
3.224e-02,6.536e+00
3.278e-02,6.224e+00
3.331e-02,5.926e+00
3.384e-02,5.642e+00
3.438e-02,5.372e+00
3.491e-02,5.114e+00
3.544e-02,4.868e+00
3.597e-02,4.633e+00
3.651e-02,4.410e+00
3.704e-02,4.197e+00
3.757e-02,3.994e+00
3.811e-02,3.801e+00
3.864e-02,3.617e+00
3.917e-02,3.441e+00
3.970e-02,3.274e+00
4.024e-02,3.115e+00
4.077e-02,2.963e+00
4.130e-02,2.819e+00
4.184e-02,2.681e+00
4.237e-02,2.551e+00
4.290e-02,2.426e+00
4.344e-02,2.307e+00
4.397e-02,2.194e+00
4.450e-02,2.087e+00
4.503e-02,1.984e+00
4.557e-02,1.887e+00
4.610e-02,1.794e+00
4.663e-02,1.706e+00
4.717e-02,1.622e+00
4.770e-02,1.542e+00
4.823e-02,1.466e+00
4.876e-02,1.394e+00
4.930e-02,1.325e+00
4.983e-02,1.259e+00
5.036e-02,1.197e+00
5.090e-02,1.138e+00
5.143e-02,1.081e+00
5.196e-02,1.028e+00
5.250e-02,9.769e-01
5.303e-02,9.283e-01
5.356e-02,8.822e-01
5.409e-02,8.383e-01
5.463e-02,7.966e-01
5.516e-02,7.569e-01
5.569e-02,7.192e-01
5.623e-02,6.833e-01
5.676e-02,6.492e-01
5.729e-02,6.168e-01
5.783e-02,5.860e-01
5.836e-02,5.567e-01
5.889e-02,5.288e-01
5.942e-02,5.023e-01
5.996e-02,4.772e-01
6.049e-02,4.532e-01
6.102e-02,4.305e-01
6.156e-02,4.089e-01
6.209e-02,3.883e-01
6.262e-02,3.688e-01
6.315e-02,3.502e-01
6.369e-02,3.326e-01
6.422e-02,3.158e-01
6.475e-02,2.999e-01
6.529e-02,2.848e-01
6.582e-02,2.704e-01
6.635e-02,2.568e-01
6.689e-02,2.438e-01
6.742e-02,2.315e-01
6.795e-02,2.197e-01
6.848e-02,2.086e-01
6.902e-02,1.980e-01
6.955e-02,1.880e-01
7.008e-02,1.785e-01
7.062e-02,1.694e-01
7.115e-02,1.608e-01
7.168e-02,1.526e-01
7.221e-02,1.449e-01
7.275e-02,1.375e-01
7.328e-02,1.305e-01
7.381e-02,1.238e-01
7.435e-02,1.175e-01
7.488e-02,1.115e-01
7.541e-02,1.058e-01
7.595e-02,1.004e-01
7.648e-02,9.530e-02
7.701e-02,9.043e-02
7.754e-02,8.580e-02
7.808e-02,8.141e-02
7.861e-02,7.724e-02
7.914e-02,7.328e-02
7.968e-02,6.952e-02
8.021e-02,6.596e-02
8.074e-02,6.257e-02
8.127e-02,5.935e-02
8.181e-02,5.630e-02
8.234e-02,5.341e-02
8.287e-02,5.066e-02
8.341e-02,4.805e-02
8.394e-02,4.557e-02
8.447e-02,4.322e-02
8.501e-02,4.099e-02
8.554e-02,3.888e-02
8.607e-02,3.687e-02
8.660e-02,3.497e-02
8.714e-02,3.316e-02
8.767e-02,3.144e-02
8.820e-02,2.981e-02
8.874e-02,2.827e-02
8.927e-02,2.680e-02
8.980e-02,2.541e-02
9.034e-02,2.410e-02
9.087e-02,2.285e-02
9.140e-02,2.166e-02
9.193e-02,2.053e-02
9.247e-02,1.946e-02
9.300e-02,1.845e-02
9.353e-02,1.749e-02
9.407e-02,1.658e-02
9.460e-02,1.572e-02
9.513e-02,1.490e-02
9.566e-02,1.412e-02
9.620e-02,1.338e-02
9.673e-02,1.268e-02
9.726e-02,1.202e-02
9.780e-02,1.139e-02
9.833e-02,1.079e-02
9.886e-02,1.023e-02
9.940e-02,9.693e-03
9.993e-02,9.185e-03
1.005e-01,8.703e-03
1.010e-01,8.246e-03
1.015e-01,7.813e-03
1.021e-01,7.403e-03
1.026e-01,7.013e-03
1.031e-01,6.644e-03
1.037e-01,6.295e-03
1.042e-01,5.963e-03
1.047e-01,5.649e-03
1.053e-01,5.351e-03
1.058e-01,5.069e-03
1.063e-01,4.801e-03


==> anc/03_results/moderate_zap/beta_total_probability/0_004.csv <==
transmittance,probability_density
4.516e-04,8.310e+00
1.355e-03,1.707e+01
2.258e-03,2.229e+01
3.161e-03,2.572e+01
4.064e-03,2.801e+01
4.967e-03,2.951e+01
5.870e-03,3.045e+01
6.773e-03,3.097e+01
7.676e-03,3.116e+01
8.579e-03,3.110e+01
9.483e-03,3.086e+01
1.039e-02,3.046e+01
1.129e-02,2.994e+01
1.219e-02,2.934e+01
1.309e-02,2.866e+01
1.400e-02,2.794e+01
1.490e-02,2.718e+01
1.580e-02,2.639e+01
1.671e-02,2.558e+01
1.761e-02,2.477e+01
1.851e-02,2.395e+01
1.942e-02,2.313e+01
2.032e-02,2.232e+01
2.122e-02,2.152e+01
2.213e-02,2.073e+01
2.303e-02,1.996e+01
2.393e-02,1.920e+01
2.484e-02,1.846e+01
2.574e-02,1.774e+01
2.664e-02,1.704e+01
2.754e-02,1.636e+01
2.845e-02,1.570e+01
2.935e-02,1.506e+01
3.025e-02,1.444e+01
3.116e-02,1.384e+01
3.206e-02,1.326e+01
3.296e-02,1.270e+01
3.387e-02,1.216e+01
3.477e-02,1.164e+01
3.567e-02,1.114e+01
3.658e-02,1.066e+01
3.748e-02,1.020e+01
3.838e-02,9.755e+00
3.928e-02,9.327e+00
4.019e-02,8.917e+00
4.109e-02,8.523e+00
4.199e-02,8.145e+00
4.290e-02,7.782e+00
4.380e-02,7.435e+00
4.470e-02,7.101e+00
4.561e-02,6.782e+00
4.651e-02,6.476e+00
4.741e-02,6.182e+00
4.832e-02,5.902e+00
4.922e-02,5.633e+00
5.012e-02,5.376e+00
5.103e-02,5.130e+00
5.193e-02,4.894e+00
5.283e-02,4.669e+00
5.373e-02,4.454e+00
5.464e-02,4.248e+00
5.554e-02,4.051e+00
5.644e-02,3.863e+00
5.735e-02,3.683e+00
5.825e-02,3.511e+00
5.915e-02,3.347e+00
6.006e-02,3.190e+00
6.096e-02,3.041e+00
6.186e-02,2.898e+00
6.277e-02,2.761e+00
6.367e-02,2.631e+00
6.457e-02,2.507e+00
6.547e-02,2.388e+00
6.638e-02,2.275e+00
6.728e-02,2.167e+00
6.818e-02,2.063e+00
6.909e-02,1.965e+00
6.999e-02,1.871e+00
7.089e-02,1.782e+00
7.180e-02,1.696e+00
7.270e-02,1.615e+00
7.360e-02,1.538e+00
7.451e-02,1.464e+00
7.541e-02,1.393e+00
7.631e-02,1.326e+00
7.722e-02,1.262e+00
7.812e-02,1.201e+00
7.902e-02,1.143e+00
7.992e-02,1.087e+00
8.083e-02,1.034e+00
8.173e-02,9.840e-01
8.263e-02,9.360e-01
8.354e-02,8.904e-01
8.444e-02,8.469e-01
8.534e-02,8.055e-01
8.625e-02,7.660e-01
8.715e-02,7.285e-01
8.805e-02,6.927e-01
8.896e-02,6.587e-01
8.986e-02,6.262e-01
9.076e-02,5.954e-01
9.166e-02,5.660e-01
9.257e-02,5.380e-01
9.347e-02,5.114e-01
9.437e-02,4.861e-01
9.528e-02,4.620e-01
9.618e-02,4.391e-01
9.708e-02,4.173e-01
9.799e-02,3.965e-01
9.889e-02,3.767e-01
9.979e-02,3.580e-01
1.007e-01,3.401e-01
1.016e-01,3.231e-01
1.025e-01,3.069e-01
1.034e-01,2.915e-01
1.043e-01,2.769e-01
1.052e-01,2.630e-01
1.061e-01,2.498e-01
1.070e-01,2.372e-01
1.079e-01,2.253e-01
1.088e-01,2.139e-01
1.097e-01,2.031e-01
1.106e-01,1.928e-01
1.115e-01,1.831e-01
1.124e-01,1.738e-01
1.133e-01,1.650e-01
1.142e-01,1.566e-01
1.151e-01,1.486e-01
1.160e-01,1.411e-01
1.170e-01,1.339e-01
1.179e-01,1.271e-01
1.188e-01,1.206e-01
1.197e-01,1.144e-01
1.206e-01,1.086e-01
1.215e-01,1.030e-01
1.224e-01,9.771e-02
1.233e-01,9.270e-02
1.242e-01,8.793e-02
1.251e-01,8.341e-02
1.260e-01,7.911e-02
1.269e-01,7.503e-02
1.278e-01,7.116e-02
1.287e-01,6.748e-02
1.296e-01,6.399e-02
1.305e-01,6.068e-02
1.314e-01,5.753e-02
1.323e-01,5.455e-02
1.332e-01,5.171e-02
1.341e-01,4.902e-02
1.350e-01,4.647e-02
1.359e-01,4.405e-02
1.368e-01,4.175e-02
1.377e-01,3.957e-02
1.386e-01,3.750e-02
1.395e-01,3.554e-02
1.404e-01,3.368e-02
1.413e-01,3.191e-02
1.422e-01,3.024e-02
1.431e-01,2.865e-02
1.440e-01,2.714e-02
1.449e-01,2.571e-02
1.459e-01,2.435e-02
1.468e-01,2.307e-02
1.477e-01,2.185e-02
1.486e-01,2.069e-02
1.495e-01,1.960e-02
1.504e-01,1.856e-02
1.513e-01,1.757e-02
1.522e-01,1.664e-02
1.531e-01,1.576e-02
1.540e-01,1.492e-02
1.549e-01,1.412e-02
1.558e-01,1.337e-02
1.567e-01,1.265e-02
1.576e-01,1.198e-02
1.585e-01,1.134e-02
1.594e-01,1.073e-02
1.603e-01,1.015e-02
1.612e-01,9.609e-03
1.621e-01,9.092e-03
1.630e-01,8.603e-03
1.639e-01,8.140e-03
1.648e-01,7.701e-03
1.657e-01,7.285e-03
1.666e-01,6.891e-03
1.675e-01,6.519e-03
1.684e-01,6.166e-03
1.693e-01,5.831e-03
1.702e-01,5.515e-03
1.711e-01,5.215e-03
1.720e-01,4.932e-03
1.729e-01,4.663e-03
1.738e-01,4.409e-03
1.747e-01,4.168e-03
1.757e-01,3.941e-03
1.766e-01,3.725e-03
1.775e-01,3.521e-03
1.784e-01,3.328e-03
1.793e-01,3.146e-03
1.802e-01,2.973e-03


==> anc/03_results/moderate_zap/beta_total_probability/0_005.csv <==
transmittance,probability_density
6.564e-04,4.383e+00
1.969e-03,9.765e+00
3.282e-03,1.323e+01
4.595e-03,1.563e+01
5.908e-03,1.732e+01
7.221e-03,1.851e+01
8.534e-03,1.931e+01
9.846e-03,1.983e+01
1.116e-02,2.012e+01
1.247e-02,2.024e+01
1.378e-02,2.021e+01
1.510e-02,2.008e+01
1.641e-02,1.985e+01
1.772e-02,1.956e+01
1.904e-02,1.921e+01
2.035e-02,1.881e+01
2.166e-02,1.838e+01
2.297e-02,1.793e+01
2.429e-02,1.745e+01
2.560e-02,1.696e+01
2.691e-02,1.647e+01
2.823e-02,1.596e+01
2.954e-02,1.546e+01
3.085e-02,1.496e+01
3.216e-02,1.446e+01
3.348e-02,1.397e+01
3.479e-02,1.348e+01
3.610e-02,1.300e+01
3.742e-02,1.253e+01
3.873e-02,1.207e+01
4.004e-02,1.162e+01
4.135e-02,1.118e+01
4.267e-02,1.076e+01
4.398e-02,1.034e+01
4.529e-02,9.940e+00
4.661e-02,9.549e+00
4.792e-02,9.170e+00
4.923e-02,8.803e+00
5.054e-02,8.448e+00
5.186e-02,8.105e+00
5.317e-02,7.774e+00
5.448e-02,7.454e+00
5.580e-02,7.146e+00
5.711e-02,6.848e+00
5.842e-02,6.561e+00
5.973e-02,6.285e+00
6.105e-02,6.019e+00
6.236e-02,5.763e+00
6.367e-02,5.517e+00
6.499e-02,5.280e+00
6.630e-02,5.053e+00
6.761e-02,4.834e+00
6.892e-02,4.624e+00
7.024e-02,4.423e+00
7.155e-02,4.229e+00
7.286e-02,4.043e+00
7.418e-02,3.865e+00
7.549e-02,3.694e+00
7.680e-02,3.530e+00
7.811e-02,3.373e+00
7.943e-02,3.223e+00
8.074e-02,3.078e+00
8.205e-02,2.940e+00
8.337e-02,2.808e+00
8.468e-02,2.681e+00
8.599e-02,2.559e+00
8.730e-02,2.443e+00
8.862e-02,2.332e+00
8.993e-02,2.226e+00
9.124e-02,2.124e+00
9.256e-02,2.026e+00
9.387e-02,1.933e+00
9.518e-02,1.844e+00
9.649e-02,1.759e+00
9.781e-02,1.677e+00
9.912e-02,1.599e+00
1.004e-01,1.525e+00
1.017e-01,1.454e+00
1.031e-01,1.386e+00
1.044e-01,1.321e+00
1.057e-01,1.259e+00
1.070e-01,1.200e+00
1.083e-01,1.143e+00
1.096e-01,1.089e+00
1.109e-01,1.038e+00
1.122e-01,9.885e-01
1.136e-01,9.416e-01
1.149e-01,8.967e-01
1.162e-01,8.539e-01
1.175e-01,8.131e-01
1.188e-01,7.742e-01
1.201e-01,7.370e-01
1.214e-01,7.016e-01
1.228e-01,6.678e-01
1.241e-01,6.356e-01
1.254e-01,6.048e-01
1.267e-01,5.755e-01
1.280e-01,5.476e-01
1.293e-01,5.210e-01
1.306e-01,4.956e-01
1.319e-01,4.714e-01
1.333e-01,4.484e-01
1.346e-01,4.264e-01
1.359e-01,4.055e-01
1.372e-01,3.856e-01
1.385e-01,3.666e-01
1.398e-01,3.485e-01
1.411e-01,3.313e-01
1.424e-01,3.149e-01
1.438e-01,2.992e-01
1.451e-01,2.844e-01
1.464e-01,2.702e-01
1.477e-01,2.568e-01
1.490e-01,2.439e-01
1.503e-01,2.317e-01
1.516e-01,2.201e-01
1.529e-01,2.091e-01
1.543e-01,1.986e-01
1.556e-01,1.886e-01
1.569e-01,1.790e-01
1.582e-01,1.700e-01
1.595e-01,1.614e-01
1.608e-01,1.532e-01
1.621e-01,1.454e-01
1.634e-01,1.380e-01
1.648e-01,1.310e-01
1.661e-01,1.243e-01
1.674e-01,1.179e-01
1.687e-01,1.119e-01
1.700e-01,1.062e-01
1.713e-01,1.007e-01
1.726e-01,9.551e-02
1.740e-01,9.059e-02
1.753e-01,8.591e-02
1.766e-01,8.146e-02
1.779e-01,7.724e-02
1.792e-01,7.323e-02
1.805e-01,6.942e-02
1.818e-01,6.580e-02
1.831e-01,6.237e-02
1.845e-01,5.911e-02
1.858e-01,5.601e-02
1.871e-01,5.308e-02
1.884e-01,5.029e-02
1.897e-01,4.764e-02
1.910e-01,4.513e-02
1.923e-01,4.275e-02
1.936e-01,4.049e-02
1.950e-01,3.834e-02
1.963e-01,3.631e-02
1.976e-01,3.438e-02
1.989e-01,3.255e-02
2.002e-01,3.081e-02
2.015e-01,2.917e-02
2.028e-01,2.761e-02
2.041e-01,2.613e-02
2.055e-01,2.472e-02
2.068e-01,2.339e-02
2.081e-01,2.213e-02
2.094e-01,2.094e-02
2.107e-01,1.981e-02
2.120e-01,1.873e-02
2.133e-01,1.772e-02
2.147e-01,1.676e-02
2.160e-01,1.584e-02
2.173e-01,1.498e-02
2.186e-01,1.416e-02
2.199e-01,1.339e-02
2.212e-01,1.265e-02
2.225e-01,1.196e-02
2.238e-01,1.130e-02
2.252e-01,1.068e-02
2.265e-01,1.009e-02
2.278e-01,9.534e-03
2.291e-01,9.006e-03
2.304e-01,8.507e-03
2.317e-01,8.035e-03
2.330e-01,7.588e-03
2.343e-01,7.165e-03
2.357e-01,6.765e-03
2.370e-01,6.387e-03
2.383e-01,6.029e-03
2.396e-01,5.691e-03
2.409e-01,5.371e-03
2.422e-01,5.069e-03
2.435e-01,4.783e-03
2.448e-01,4.513e-03
2.462e-01,4.257e-03
2.475e-01,4.016e-03
2.488e-01,3.788e-03
2.501e-01,3.573e-03
2.514e-01,3.369e-03
2.527e-01,3.177e-03
2.540e-01,2.995e-03
2.553e-01,2.824e-03
2.567e-01,2.662e-03
2.580e-01,2.509e-03
2.593e-01,2.364e-03
2.606e-01,2.228e-03
2.619e-01,2.099e-03


==> anc/03_results/moderate_zap/beta_total_probability/0_006.csv <==
transmittance,probability_density
8.833e-04,2.453e+00
2.650e-03,5.899e+00
4.417e-03,8.283e+00
6.183e-03,1.002e+01
7.950e-03,1.130e+01
9.716e-03,1.225e+01
1.148e-02,1.294e+01
1.325e-02,1.343e+01
1.502e-02,1.375e+01
1.678e-02,1.395e+01
1.855e-02,1.404e+01
2.032e-02,1.405e+01
2.208e-02,1.399e+01
2.385e-02,1.387e+01
2.562e-02,1.370e+01
2.738e-02,1.350e+01
2.915e-02,1.326e+01
3.092e-02,1.300e+01
3.268e-02,1.272e+01
3.445e-02,1.242e+01
3.622e-02,1.212e+01
3.798e-02,1.180e+01
3.975e-02,1.148e+01
4.152e-02,1.115e+01
4.328e-02,1.083e+01
4.505e-02,1.050e+01
4.681e-02,1.017e+01
4.858e-02,9.851e+00
5.035e-02,9.532e+00
5.211e-02,9.216e+00
5.388e-02,8.905e+00
5.565e-02,8.600e+00
5.741e-02,8.301e+00
5.918e-02,8.008e+00
6.095e-02,7.721e+00
6.271e-02,7.442e+00
6.448e-02,7.170e+00
6.625e-02,6.905e+00
6.801e-02,6.647e+00
6.978e-02,6.396e+00
7.155e-02,6.153e+00
7.331e-02,5.917e+00
7.508e-02,5.688e+00
7.685e-02,5.467e+00
7.861e-02,5.252e+00
8.038e-02,5.045e+00
8.215e-02,4.844e+00
8.391e-02,4.650e+00
8.568e-02,4.463e+00
8.745e-02,4.283e+00
8.921e-02,4.108e+00
9.098e-02,3.940e+00
9.275e-02,3.778e+00
9.451e-02,3.622e+00
9.628e-02,3.471e+00
9.805e-02,3.326e+00
9.981e-02,3.187e+00
1.016e-01,3.053e+00
1.033e-01,2.924e+00
1.051e-01,2.799e+00
1.069e-01,2.680e+00
1.086e-01,2.565e+00
1.104e-01,2.455e+00
1.122e-01,2.349e+00
1.139e-01,2.247e+00
1.157e-01,2.150e+00
1.175e-01,2.056e+00
1.192e-01,1.966e+00
1.210e-01,1.879e+00
1.228e-01,1.796e+00
1.245e-01,1.717e+00
1.263e-01,1.641e+00
1.281e-01,1.568e+00
1.298e-01,1.498e+00
1.316e-01,1.431e+00
1.334e-01,1.366e+00
1.351e-01,1.305e+00
1.369e-01,1.246e+00
1.387e-01,1.189e+00
1.404e-01,1.135e+00
1.422e-01,1.083e+00
1.440e-01,1.034e+00
1.457e-01,9.862e-01
1.475e-01,9.408e-01
1.493e-01,8.974e-01
1.510e-01,8.558e-01
1.528e-01,8.161e-01
1.546e-01,7.781e-01
1.563e-01,7.418e-01
1.581e-01,7.071e-01
1.599e-01,6.739e-01
1.616e-01,6.422e-01
1.634e-01,6.119e-01
1.652e-01,5.830e-01
1.669e-01,5.553e-01
1.687e-01,5.289e-01
1.705e-01,5.037e-01
1.722e-01,4.796e-01
1.740e-01,4.566e-01
1.758e-01,4.347e-01
1.775e-01,4.138e-01
1.793e-01,3.938e-01
1.811e-01,3.747e-01
1.828e-01,3.565e-01
1.846e-01,3.392e-01
1.864e-01,3.226e-01
1.881e-01,3.069e-01
1.899e-01,2.918e-01
1.917e-01,2.775e-01
1.934e-01,2.638e-01
1.952e-01,2.508e-01
1.970e-01,2.384e-01
1.987e-01,2.265e-01
2.005e-01,2.153e-01
2.023e-01,2.045e-01
2.040e-01,1.943e-01
2.058e-01,1.846e-01
2.076e-01,1.753e-01
2.093e-01,1.665e-01
2.111e-01,1.580e-01
2.129e-01,1.500e-01
2.146e-01,1.424e-01
2.164e-01,1.352e-01
2.182e-01,1.283e-01
2.199e-01,1.217e-01
2.217e-01,1.155e-01
2.235e-01,1.096e-01
2.252e-01,1.039e-01
2.270e-01,9.856e-02
2.288e-01,9.347e-02
2.305e-01,8.862e-02
2.323e-01,8.401e-02
2.341e-01,7.963e-02
2.358e-01,7.547e-02
2.376e-01,7.152e-02
2.394e-01,6.777e-02
2.411e-01,6.420e-02
2.429e-01,6.082e-02
2.447e-01,5.760e-02
2.464e-01,5.455e-02
2.482e-01,5.165e-02
2.500e-01,4.890e-02
2.517e-01,4.629e-02
2.535e-01,4.381e-02
2.553e-01,4.146e-02
2.570e-01,3.923e-02
2.588e-01,3.711e-02
2.606e-01,3.511e-02
2.623e-01,3.321e-02
2.641e-01,3.140e-02
2.659e-01,2.969e-02
2.676e-01,2.807e-02
2.694e-01,2.654e-02
2.712e-01,2.508e-02
2.729e-01,2.370e-02
2.747e-01,2.240e-02
2.765e-01,2.116e-02
2.782e-01,1.999e-02
2.800e-01,1.888e-02
2.818e-01,1.783e-02
2.835e-01,1.683e-02
2.853e-01,1.589e-02
2.871e-01,1.500e-02
2.888e-01,1.416e-02
2.906e-01,1.336e-02
2.924e-01,1.260e-02
2.941e-01,1.189e-02
2.959e-01,1.121e-02
2.977e-01,1.058e-02
2.994e-01,9.972e-03
3.012e-01,9.401e-03
3.030e-01,8.862e-03
3.047e-01,8.352e-03
3.065e-01,7.871e-03
3.083e-01,7.416e-03
3.100e-01,6.986e-03
3.118e-01,6.580e-03
3.136e-01,6.197e-03
3.153e-01,5.835e-03
3.171e-01,5.494e-03
3.189e-01,5.171e-03
3.206e-01,4.867e-03
3.224e-01,4.580e-03
3.242e-01,4.309e-03
3.259e-01,4.054e-03
3.277e-01,3.813e-03
3.295e-01,3.585e-03
3.312e-01,3.371e-03
3.330e-01,3.169e-03
3.348e-01,2.979e-03
3.365e-01,2.799e-03
3.383e-01,2.630e-03
3.401e-01,2.471e-03
3.418e-01,2.321e-03
3.436e-01,2.180e-03
3.454e-01,2.047e-03
3.471e-01,1.921e-03
3.489e-01,1.804e-03
3.507e-01,1.693e-03
3.524e-01,1.588e-03


==> anc/03_results/moderate_zap/beta_total_probability/0_007.csv <==
transmittance,probability_density
1.118e-03,1.317e+00
3.355e-03,3.558e+00
5.592e-03,5.232e+00
7.829e-03,6.518e+00
1.007e-02,7.520e+00
1.230e-02,8.301e+00
1.454e-02,8.905e+00
1.678e-02,9.367e+00
1.901e-02,9.710e+00
2.125e-02,9.956e+00
2.349e-02,1.012e+01
2.572e-02,1.022e+01
2.796e-02,1.026e+01
3.020e-02,1.025e+01
3.243e-02,1.020e+01
3.467e-02,1.012e+01
3.691e-02,1.000e+01
3.914e-02,9.869e+00
4.138e-02,9.715e+00
4.362e-02,9.544e+00
4.586e-02,9.361e+00
4.809e-02,9.166e+00
5.033e-02,8.963e+00
5.257e-02,8.753e+00
5.480e-02,8.539e+00
5.704e-02,8.321e+00
5.928e-02,8.100e+00
6.151e-02,7.879e+00
6.375e-02,7.657e+00
6.599e-02,7.436e+00
6.822e-02,7.217e+00
7.046e-02,6.999e+00
7.270e-02,6.783e+00
7.493e-02,6.571e+00
7.717e-02,6.361e+00
7.941e-02,6.155e+00
8.165e-02,5.953e+00
8.388e-02,5.755e+00
8.612e-02,5.561e+00
8.836e-02,5.371e+00
9.059e-02,5.186e+00
9.283e-02,5.005e+00
9.507e-02,4.828e+00
9.730e-02,4.657e+00
9.954e-02,4.490e+00
1.018e-01,4.327e+00
1.040e-01,4.169e+00
1.063e-01,4.016e+00
1.085e-01,3.867e+00
1.107e-01,3.722e+00
1.130e-01,3.582e+00
1.152e-01,3.447e+00
1.174e-01,3.315e+00
1.197e-01,3.188e+00
1.219e-01,3.065e+00
1.241e-01,2.946e+00
1.264e-01,2.831e+00
1.286e-01,2.720e+00
1.309e-01,2.612e+00
1.331e-01,2.509e+00
1.353e-01,2.408e+00
1.376e-01,2.312e+00
1.398e-01,2.219e+00
1.420e-01,2.129e+00
1.443e-01,2.042e+00
1.465e-01,1.959e+00
1.488e-01,1.878e+00
1.510e-01,1.800e+00
1.532e-01,1.726e+00
1.555e-01,1.654e+00
1.577e-01,1.585e+00
1.599e-01,1.518e+00
1.622e-01,1.454e+00
1.644e-01,1.393e+00
1.666e-01,1.333e+00
1.689e-01,1.276e+00
1.711e-01,1.222e+00
1.734e-01,1.169e+00
1.756e-01,1.119e+00
1.778e-01,1.070e+00
1.801e-01,1.023e+00
1.823e-01,9.787e-01
1.845e-01,9.357e-01
1.868e-01,8.945e-01
1.890e-01,8.550e-01
1.913e-01,8.170e-01
1.935e-01,7.806e-01
1.957e-01,7.457e-01
1.980e-01,7.123e-01
2.002e-01,6.802e-01
2.024e-01,6.495e-01
2.047e-01,6.201e-01
2.069e-01,5.918e-01
2.091e-01,5.648e-01
2.114e-01,5.389e-01
2.136e-01,5.142e-01
2.159e-01,4.904e-01
2.181e-01,4.677e-01
2.203e-01,4.460e-01
2.226e-01,4.252e-01
2.248e-01,4.053e-01
2.270e-01,3.863e-01
2.293e-01,3.681e-01
2.315e-01,3.507e-01
2.338e-01,3.341e-01
2.360e-01,3.182e-01
2.382e-01,3.030e-01
2.405e-01,2.885e-01
2.427e-01,2.747e-01
2.449e-01,2.614e-01
2.472e-01,2.488e-01
2.494e-01,2.367e-01
2.516e-01,2.252e-01
2.539e-01,2.142e-01
2.561e-01,2.037e-01
2.584e-01,1.937e-01
2.606e-01,1.841e-01
2.628e-01,1.750e-01
2.651e-01,1.663e-01
2.673e-01,1.580e-01
2.695e-01,1.501e-01
2.718e-01,1.426e-01
2.740e-01,1.354e-01
2.763e-01,1.286e-01
2.785e-01,1.220e-01
2.807e-01,1.158e-01
2.830e-01,1.099e-01
2.852e-01,1.043e-01
2.874e-01,9.895e-02
2.897e-01,9.385e-02
2.919e-01,8.900e-02
2.941e-01,8.439e-02
2.964e-01,8.000e-02
2.986e-01,7.582e-02
3.009e-01,7.185e-02
3.031e-01,6.807e-02
3.053e-01,6.448e-02
3.076e-01,6.107e-02
3.098e-01,5.783e-02
3.120e-01,5.475e-02
3.143e-01,5.182e-02
3.165e-01,4.904e-02
3.188e-01,4.640e-02
3.210e-01,4.390e-02
3.232e-01,4.152e-02
3.255e-01,3.926e-02
3.277e-01,3.712e-02
3.299e-01,3.509e-02
3.322e-01,3.316e-02
3.344e-01,3.133e-02
3.366e-01,2.960e-02
3.389e-01,2.796e-02
3.411e-01,2.640e-02
3.434e-01,2.493e-02
3.456e-01,2.353e-02
3.478e-01,2.221e-02
3.501e-01,2.095e-02
3.523e-01,1.977e-02
3.545e-01,1.864e-02
3.568e-01,1.758e-02
3.590e-01,1.657e-02
3.613e-01,1.562e-02
3.635e-01,1.472e-02
3.657e-01,1.387e-02
3.680e-01,1.306e-02
3.702e-01,1.230e-02
3.724e-01,1.158e-02
3.747e-01,1.090e-02
3.769e-01,1.026e-02
3.791e-01,9.654e-03
3.814e-01,9.081e-03
3.836e-01,8.540e-03
3.859e-01,8.030e-03
3.881e-01,7.548e-03
3.903e-01,7.094e-03
3.926e-01,6.666e-03
3.948e-01,6.261e-03
3.970e-01,5.880e-03
3.993e-01,5.521e-03
4.015e-01,5.183e-03
4.038e-01,4.864e-03
4.060e-01,4.564e-03
4.082e-01,4.281e-03
4.105e-01,4.014e-03
4.127e-01,3.764e-03
4.149e-01,3.528e-03
4.172e-01,3.306e-03
4.194e-01,3.097e-03
4.216e-01,2.901e-03
4.239e-01,2.716e-03
4.261e-01,2.542e-03
4.284e-01,2.379e-03
4.306e-01,2.226e-03
4.328e-01,2.082e-03
4.351e-01,1.947e-03
4.373e-01,1.820e-03
4.395e-01,1.701e-03
4.418e-01,1.590e-03
4.440e-01,1.485e-03
4.463e-01,1.387e-03


==> anc/03_results/moderate_zap/beta_total_probability/0_008.csv <==
transmittance,probability_density
1.321e-03,7.757e-01
3.962e-03,2.230e+00
6.603e-03,3.430e+00
9.244e-03,4.416e+00
1.188e-02,5.224e+00
1.453e-02,5.883e+00
1.717e-02,6.417e+00
1.981e-02,6.846e+00
2.245e-02,7.187e+00
2.509e-02,7.453e+00
2.773e-02,7.654e+00
3.037e-02,7.801e+00
3.301e-02,7.900e+00
3.565e-02,7.959e+00
3.830e-02,7.984e+00
4.094e-02,7.978e+00
4.358e-02,7.947e+00
4.622e-02,7.893e+00
4.886e-02,7.821e+00
5.150e-02,7.732e+00
5.414e-02,7.630e+00
5.678e-02,7.515e+00
5.942e-02,7.391e+00
6.207e-02,7.258e+00
6.471e-02,7.119e+00
6.735e-02,6.974e+00
6.999e-02,6.825e+00
7.263e-02,6.672e+00
7.527e-02,6.516e+00
7.791e-02,6.359e+00
8.055e-02,6.200e+00
8.319e-02,6.041e+00
8.584e-02,5.882e+00
8.848e-02,5.723e+00
9.112e-02,5.565e+00
9.376e-02,5.408e+00
9.640e-02,5.253e+00
9.904e-02,5.100e+00
1.017e-01,4.948e+00
1.043e-01,4.799e+00
1.070e-01,4.652e+00
1.096e-01,4.508e+00
1.122e-01,4.366e+00
1.149e-01,4.228e+00
1.175e-01,4.092e+00
1.202e-01,3.958e+00
1.228e-01,3.828e+00
1.255e-01,3.701e+00
1.281e-01,3.577e+00
1.307e-01,3.456e+00
1.334e-01,3.338e+00
1.360e-01,3.223e+00
1.387e-01,3.111e+00
1.413e-01,3.002e+00
1.439e-01,2.896e+00
1.466e-01,2.793e+00
1.492e-01,2.693e+00
1.519e-01,2.596e+00
1.545e-01,2.502e+00
1.571e-01,2.410e+00
1.598e-01,2.322e+00
1.624e-01,2.236e+00
1.651e-01,2.152e+00
1.677e-01,2.072e+00
1.704e-01,1.993e+00
1.730e-01,1.918e+00
1.756e-01,1.845e+00
1.783e-01,1.774e+00
1.809e-01,1.705e+00
1.836e-01,1.639e+00
1.862e-01,1.575e+00
1.888e-01,1.513e+00
1.915e-01,1.454e+00
1.941e-01,1.396e+00
1.968e-01,1.340e+00
1.994e-01,1.287e+00
2.020e-01,1.235e+00
2.047e-01,1.185e+00
2.073e-01,1.137e+00
2.100e-01,1.090e+00
2.126e-01,1.046e+00
2.152e-01,1.003e+00
2.179e-01,9.610e-01
2.205e-01,9.211e-01
2.232e-01,8.825e-01
2.258e-01,8.455e-01
2.285e-01,8.098e-01
2.311e-01,7.755e-01
2.337e-01,7.425e-01
2.364e-01,7.107e-01
2.390e-01,6.802e-01
2.417e-01,6.508e-01
2.443e-01,6.226e-01
2.469e-01,5.955e-01
2.496e-01,5.695e-01
2.522e-01,5.445e-01
2.549e-01,5.205e-01
2.575e-01,4.974e-01
2.601e-01,4.753e-01
2.628e-01,4.541e-01
2.654e-01,4.337e-01
2.681e-01,4.142e-01
2.707e-01,3.954e-01
2.734e-01,3.775e-01
2.760e-01,3.602e-01
2.786e-01,3.437e-01
2.813e-01,3.279e-01
2.839e-01,3.127e-01
2.866e-01,2.982e-01
2.892e-01,2.843e-01
2.918e-01,2.710e-01
2.945e-01,2.583e-01
2.971e-01,2.461e-01
2.998e-01,2.344e-01
3.024e-01,2.233e-01
3.050e-01,2.126e-01
3.077e-01,2.024e-01
3.103e-01,1.926e-01
3.130e-01,1.833e-01
3.156e-01,1.744e-01
3.183e-01,1.659e-01
3.209e-01,1.578e-01
3.235e-01,1.500e-01
3.262e-01,1.426e-01
3.288e-01,1.355e-01
3.315e-01,1.287e-01
3.341e-01,1.223e-01
3.367e-01,1.161e-01
3.394e-01,1.103e-01
3.420e-01,1.047e-01
3.447e-01,9.935e-02
3.473e-01,9.427e-02
3.499e-01,8.943e-02
3.526e-01,8.481e-02
3.552e-01,8.042e-02
3.579e-01,7.624e-02
3.605e-01,7.225e-02
3.632e-01,6.846e-02
3.658e-01,6.485e-02
3.684e-01,6.142e-02
3.711e-01,5.815e-02
3.737e-01,5.505e-02
3.764e-01,5.209e-02
3.790e-01,4.929e-02
3.816e-01,4.662e-02
3.843e-01,4.409e-02
3.869e-01,4.168e-02
3.896e-01,3.939e-02
3.922e-01,3.723e-02
3.948e-01,3.517e-02
3.975e-01,3.321e-02
4.001e-01,3.136e-02
4.028e-01,2.960e-02
4.054e-01,2.793e-02
4.080e-01,2.635e-02
4.107e-01,2.485e-02
4.133e-01,2.344e-02
4.160e-01,2.209e-02
4.186e-01,2.082e-02
4.213e-01,1.961e-02
4.239e-01,1.847e-02
4.265e-01,1.739e-02
4.292e-01,1.637e-02
4.318e-01,1.541e-02
4.345e-01,1.450e-02
4.371e-01,1.363e-02
4.397e-01,1.282e-02
4.424e-01,1.205e-02
4.450e-01,1.132e-02
4.477e-01,1.063e-02
4.503e-01,9.986e-03
4.529e-01,9.374e-03
4.556e-01,8.797e-03
4.582e-01,8.253e-03
4.609e-01,7.741e-03
4.635e-01,7.257e-03
4.662e-01,6.802e-03
4.688e-01,6.373e-03
4.714e-01,5.969e-03
4.741e-01,5.589e-03
4.767e-01,5.232e-03
4.794e-01,4.895e-03
4.820e-01,4.579e-03
4.846e-01,4.281e-03
4.873e-01,4.002e-03
4.899e-01,3.739e-03
4.926e-01,3.493e-03
4.952e-01,3.261e-03
4.978e-01,3.044e-03
5.005e-01,2.840e-03
5.031e-01,2.649e-03
5.058e-01,2.469e-03
5.084e-01,2.301e-03
5.111e-01,2.144e-03
5.137e-01,1.997e-03
5.163e-01,1.859e-03
5.190e-01,1.729e-03
5.216e-01,1.608e-03
5.243e-01,1.495e-03
5.269e-01,1.390e-03


==> anc/03_results/moderate_zap/beta_total_probability/0_009.csv <==
transmittance,probability_density
1.508e-03,3.809e-01
4.523e-03,1.309e+00
7.539e-03,2.159e+00
1.055e-02,2.899e+00
1.357e-02,3.537e+00
1.659e-02,4.082e+00
1.960e-02,4.545e+00
2.262e-02,4.937e+00
2.563e-02,5.265e+00
2.865e-02,5.537e+00
3.166e-02,5.760e+00
3.468e-02,5.940e+00
3.770e-02,6.082e+00
4.071e-02,6.190e+00
4.373e-02,6.269e+00
4.674e-02,6.321e+00
4.976e-02,6.350e+00
5.277e-02,6.359e+00
5.579e-02,6.350e+00
5.881e-02,6.325e+00
6.182e-02,6.287e+00
6.484e-02,6.236e+00
6.785e-02,6.174e+00
7.087e-02,6.103e+00
7.388e-02,6.024e+00
7.690e-02,5.937e+00
7.991e-02,5.845e+00
8.293e-02,5.748e+00
8.595e-02,5.646e+00
8.896e-02,5.541e+00
9.198e-02,5.432e+00
9.499e-02,5.322e+00
9.801e-02,5.209e+00
1.010e-01,5.095e+00
1.040e-01,4.980e+00
1.071e-01,4.864e+00
1.101e-01,4.748e+00
1.131e-01,4.632e+00
1.161e-01,4.516e+00
1.191e-01,4.401e+00
1.221e-01,4.286e+00
1.251e-01,4.173e+00
1.282e-01,4.060e+00
1.312e-01,3.949e+00
1.342e-01,3.839e+00
1.372e-01,3.731e+00
1.402e-01,3.624e+00
1.432e-01,3.519e+00
1.463e-01,3.416e+00
1.493e-01,3.314e+00
1.523e-01,3.214e+00
1.553e-01,3.117e+00
1.583e-01,3.021e+00
1.613e-01,2.927e+00
1.644e-01,2.836e+00
1.674e-01,2.746e+00
1.704e-01,2.658e+00
1.734e-01,2.572e+00
1.764e-01,2.489e+00
1.794e-01,2.407e+00
1.824e-01,2.328e+00
1.855e-01,2.250e+00
1.885e-01,2.175e+00
1.915e-01,2.101e+00
1.945e-01,2.029e+00
1.975e-01,1.960e+00
2.005e-01,1.892e+00
2.036e-01,1.826e+00
2.066e-01,1.762e+00
2.096e-01,1.700e+00
2.126e-01,1.639e+00
2.156e-01,1.581e+00
2.186e-01,1.524e+00
2.217e-01,1.469e+00
2.247e-01,1.415e+00
2.277e-01,1.363e+00
2.307e-01,1.313e+00
2.337e-01,1.264e+00
2.367e-01,1.217e+00
2.397e-01,1.171e+00
2.428e-01,1.127e+00
2.458e-01,1.084e+00
2.488e-01,1.042e+00
2.518e-01,1.002e+00
2.548e-01,9.636e-01
2.578e-01,9.261e-01
2.609e-01,8.899e-01
2.639e-01,8.549e-01
2.669e-01,8.211e-01
2.699e-01,7.885e-01
2.729e-01,7.569e-01
2.759e-01,7.265e-01
2.789e-01,6.971e-01
2.820e-01,6.688e-01
2.850e-01,6.415e-01
2.880e-01,6.152e-01
2.910e-01,5.898e-01
2.940e-01,5.653e-01
2.970e-01,5.417e-01
3.001e-01,5.190e-01
3.031e-01,4.971e-01
3.061e-01,4.761e-01
3.091e-01,4.558e-01
3.121e-01,4.363e-01
3.151e-01,4.175e-01
3.182e-01,3.994e-01
3.212e-01,3.821e-01
3.242e-01,3.654e-01
3.272e-01,3.493e-01
3.302e-01,3.339e-01
3.332e-01,3.191e-01
3.362e-01,3.048e-01
3.393e-01,2.911e-01
3.423e-01,2.780e-01
3.453e-01,2.654e-01
3.483e-01,2.533e-01
3.513e-01,2.417e-01
3.543e-01,2.306e-01
3.574e-01,2.199e-01
3.604e-01,2.097e-01
3.634e-01,1.999e-01
3.664e-01,1.905e-01
3.694e-01,1.815e-01
3.724e-01,1.729e-01
3.754e-01,1.647e-01
3.785e-01,1.568e-01
3.815e-01,1.492e-01
3.845e-01,1.420e-01
3.875e-01,1.350e-01
3.905e-01,1.284e-01
3.935e-01,1.221e-01
3.966e-01,1.161e-01
3.996e-01,1.103e-01
4.026e-01,1.048e-01
4.056e-01,9.949e-02
4.086e-01,9.446e-02
4.116e-01,8.966e-02
4.147e-01,8.508e-02
4.177e-01,8.070e-02
4.207e-01,7.653e-02
4.237e-01,7.256e-02
4.267e-01,6.877e-02
4.297e-01,6.516e-02
4.327e-01,6.171e-02
4.358e-01,5.844e-02
4.388e-01,5.532e-02
4.418e-01,5.235e-02
4.448e-01,4.952e-02
4.478e-01,4.683e-02
4.508e-01,4.428e-02
4.539e-01,4.185e-02
4.569e-01,3.954e-02
4.599e-01,3.734e-02
4.629e-01,3.526e-02
4.659e-01,3.328e-02
4.689e-01,3.140e-02
4.719e-01,2.961e-02
4.750e-01,2.792e-02
4.780e-01,2.632e-02
4.810e-01,2.479e-02
4.840e-01,2.335e-02
4.870e-01,2.199e-02
4.900e-01,2.069e-02
4.931e-01,1.947e-02
4.961e-01,1.831e-02
4.991e-01,1.721e-02
5.021e-01,1.618e-02
5.051e-01,1.519e-02
5.081e-01,1.427e-02
5.112e-01,1.339e-02
5.142e-01,1.257e-02
5.172e-01,1.178e-02
5.202e-01,1.105e-02
5.232e-01,1.035e-02
5.262e-01,9.698e-03
5.292e-01,9.080e-03
5.323e-01,8.498e-03
5.353e-01,7.949e-03
5.383e-01,7.433e-03
5.413e-01,6.947e-03
5.443e-01,6.490e-03
5.473e-01,6.061e-03
5.504e-01,5.657e-03
5.534e-01,5.277e-03
5.564e-01,4.921e-03
5.594e-01,4.586e-03
5.624e-01,4.272e-03
5.654e-01,3.978e-03
5.685e-01,3.702e-03
5.715e-01,3.443e-03
5.745e-01,3.201e-03
5.775e-01,2.974e-03
5.805e-01,2.762e-03
5.835e-01,2.564e-03
5.865e-01,2.378e-03
5.896e-01,2.205e-03
5.926e-01,2.043e-03
5.956e-01,1.892e-03
5.986e-01,1.751e-03
6.016e-01,1.620e-03


==> anc/03_results/moderate_zap/beta_total_probability/0_01.csv <==
transmittance,probability_density
1.659e-03,2.110e-01
4.978e-03,8.061e-01
8.297e-03,1.397e+00
1.162e-02,1.948e+00
1.493e-02,2.446e+00
1.825e-02,2.890e+00
2.157e-02,3.281e+00
2.489e-02,3.624e+00
2.821e-02,3.923e+00
3.153e-02,4.181e+00
3.485e-02,4.402e+00
3.817e-02,4.591e+00
4.148e-02,4.749e+00
4.480e-02,4.881e+00
4.812e-02,4.988e+00
5.144e-02,5.074e+00
5.476e-02,5.140e+00
5.808e-02,5.188e+00
6.140e-02,5.220e+00
6.471e-02,5.238e+00
6.803e-02,5.243e+00
7.135e-02,5.236e+00
7.467e-02,5.219e+00
7.799e-02,5.193e+00
8.131e-02,5.158e+00
8.463e-02,5.116e+00
8.795e-02,5.067e+00
9.126e-02,5.013e+00
9.458e-02,4.953e+00
9.790e-02,4.888e+00
1.012e-01,4.820e+00
1.045e-01,4.748e+00
1.079e-01,4.672e+00
1.112e-01,4.595e+00
1.145e-01,4.515e+00
1.178e-01,4.433e+00
1.211e-01,4.349e+00
1.245e-01,4.265e+00
1.278e-01,4.179e+00
1.311e-01,4.093e+00
1.344e-01,4.006e+00
1.377e-01,3.919e+00
1.410e-01,3.831e+00
1.444e-01,3.744e+00
1.477e-01,3.657e+00
1.510e-01,3.571e+00
1.543e-01,3.485e+00
1.576e-01,3.399e+00
1.610e-01,3.314e+00
1.643e-01,3.230e+00
1.676e-01,3.147e+00
1.709e-01,3.065e+00
1.742e-01,2.984e+00
1.776e-01,2.905e+00
1.809e-01,2.826e+00
1.842e-01,2.748e+00
1.875e-01,2.672e+00
1.908e-01,2.597e+00
1.941e-01,2.523e+00
1.975e-01,2.451e+00
2.008e-01,2.380e+00
2.041e-01,2.310e+00
2.074e-01,2.242e+00
2.107e-01,2.175e+00
2.141e-01,2.110e+00
2.174e-01,2.046e+00
2.207e-01,1.983e+00
2.240e-01,1.922e+00
2.273e-01,1.862e+00
2.306e-01,1.803e+00
2.340e-01,1.746e+00
2.373e-01,1.690e+00
2.406e-01,1.636e+00
2.439e-01,1.583e+00
2.472e-01,1.531e+00
2.506e-01,1.481e+00
2.539e-01,1.432e+00
2.572e-01,1.384e+00
2.605e-01,1.337e+00
2.638e-01,1.292e+00
2.672e-01,1.248e+00
2.705e-01,1.205e+00
2.738e-01,1.163e+00
2.771e-01,1.123e+00
2.804e-01,1.083e+00
2.837e-01,1.045e+00
2.871e-01,1.008e+00
2.904e-01,9.718e-01
2.937e-01,9.368e-01
2.970e-01,9.028e-01
3.003e-01,8.699e-01
3.037e-01,8.379e-01
3.070e-01,8.069e-01
3.103e-01,7.769e-01
3.136e-01,7.479e-01
3.169e-01,7.197e-01
3.203e-01,6.924e-01
3.236e-01,6.660e-01
3.269e-01,6.404e-01
3.302e-01,6.157e-01
3.335e-01,5.918e-01
3.368e-01,5.687e-01
3.402e-01,5.463e-01
3.435e-01,5.247e-01
3.468e-01,5.038e-01
3.501e-01,4.836e-01
3.534e-01,4.641e-01
3.568e-01,4.453e-01
3.601e-01,4.271e-01
3.634e-01,4.096e-01
3.667e-01,3.927e-01
3.700e-01,3.763e-01
3.734e-01,3.606e-01
3.767e-01,3.454e-01
3.800e-01,3.308e-01
3.833e-01,3.167e-01
3.866e-01,3.032e-01
3.899e-01,2.901e-01
3.933e-01,2.775e-01
3.966e-01,2.654e-01
3.999e-01,2.538e-01
4.032e-01,2.425e-01
4.065e-01,2.318e-01
4.099e-01,2.214e-01
4.132e-01,2.114e-01
4.165e-01,2.019e-01
4.198e-01,1.927e-01
4.231e-01,1.838e-01
4.265e-01,1.754e-01
4.298e-01,1.672e-01
4.331e-01,1.594e-01
4.364e-01,1.519e-01
4.397e-01,1.447e-01
4.430e-01,1.378e-01
4.464e-01,1.312e-01
4.497e-01,1.249e-01
4.530e-01,1.189e-01
4.563e-01,1.130e-01
4.596e-01,1.075e-01
4.630e-01,1.022e-01
4.663e-01,9.709e-02
4.696e-01,9.222e-02
4.729e-01,8.757e-02
4.762e-01,8.313e-02
4.796e-01,7.888e-02
4.829e-01,7.482e-02
4.862e-01,7.095e-02
4.895e-01,6.725e-02
4.928e-01,6.372e-02
4.961e-01,6.035e-02
4.995e-01,5.714e-02
5.028e-01,5.408e-02
5.061e-01,5.116e-02
5.094e-01,4.838e-02
5.127e-01,4.574e-02
5.161e-01,4.322e-02
5.194e-01,4.082e-02
5.227e-01,3.854e-02
5.260e-01,3.638e-02
5.293e-01,3.432e-02
5.327e-01,3.236e-02
5.360e-01,3.050e-02
5.393e-01,2.874e-02
5.426e-01,2.706e-02
5.459e-01,2.547e-02
5.492e-01,2.397e-02
5.526e-01,2.254e-02
5.559e-01,2.119e-02
5.592e-01,1.990e-02
5.625e-01,1.869e-02
5.658e-01,1.754e-02
5.692e-01,1.646e-02
5.725e-01,1.543e-02
5.758e-01,1.446e-02
5.791e-01,1.355e-02
5.824e-01,1.268e-02
5.858e-01,1.187e-02
5.891e-01,1.110e-02
5.924e-01,1.037e-02
5.957e-01,9.689e-03
5.990e-01,9.045e-03
6.023e-01,8.439e-03
6.057e-01,7.870e-03
6.090e-01,7.334e-03
6.123e-01,6.830e-03
6.156e-01,6.357e-03
6.189e-01,5.914e-03
6.223e-01,5.497e-03
6.256e-01,5.107e-03
6.289e-01,4.741e-03
6.322e-01,4.398e-03
6.355e-01,4.077e-03
6.388e-01,3.778e-03
6.422e-01,3.497e-03
6.455e-01,3.235e-03
6.488e-01,2.991e-03
6.521e-01,2.762e-03
6.554e-01,2.550e-03
6.588e-01,2.352e-03
6.621e-01,2.167e-03


==> anc/03_results/moderate_zap/beta_total_probability/0_011.csv <==
transmittance,probability_density
1.787e-03,1.219e-01
5.361e-03,4.711e-01
8.935e-03,8.666e-01
1.251e-02,1.259e+00
1.608e-02,1.632e+00
1.966e-02,1.979e+00
2.323e-02,2.298e+00
2.680e-02,2.588e+00
3.038e-02,2.850e+00
3.395e-02,3.085e+00
3.753e-02,3.296e+00
4.110e-02,3.483e+00
4.467e-02,3.648e+00
4.825e-02,3.793e+00
5.182e-02,3.919e+00
5.540e-02,4.027e+00
5.897e-02,4.119e+00
6.254e-02,4.197e+00
6.612e-02,4.260e+00
6.969e-02,4.311e+00
7.326e-02,4.350e+00
7.684e-02,4.378e+00
8.041e-02,4.397e+00
8.399e-02,4.407e+00
8.756e-02,4.408e+00
9.113e-02,4.402e+00
9.471e-02,4.389e+00
9.828e-02,4.369e+00
1.019e-01,4.344e+00
1.054e-01,4.314e+00
1.090e-01,4.279e+00
1.126e-01,4.240e+00
1.162e-01,4.197e+00
1.197e-01,4.150e+00
1.233e-01,4.101e+00
1.269e-01,4.049e+00
1.304e-01,3.994e+00
1.340e-01,3.937e+00
1.376e-01,3.878e+00
1.412e-01,3.818e+00
1.447e-01,3.756e+00
1.483e-01,3.693e+00
1.519e-01,3.629e+00
1.555e-01,3.564e+00
1.590e-01,3.498e+00
1.626e-01,3.432e+00
1.662e-01,3.365e+00
1.698e-01,3.298e+00
1.733e-01,3.231e+00
1.769e-01,3.164e+00
1.805e-01,3.097e+00
1.841e-01,3.031e+00
1.876e-01,2.964e+00
1.912e-01,2.898e+00
1.948e-01,2.832e+00
1.984e-01,2.767e+00
2.019e-01,2.702e+00
2.055e-01,2.638e+00
2.091e-01,2.575e+00
2.126e-01,2.512e+00
2.162e-01,2.450e+00
2.198e-01,2.389e+00
2.234e-01,2.328e+00
2.269e-01,2.269e+00
2.305e-01,2.210e+00
2.341e-01,2.152e+00
2.377e-01,2.095e+00
2.412e-01,2.039e+00
2.448e-01,1.984e+00
2.484e-01,1.929e+00
2.520e-01,1.876e+00
2.555e-01,1.824e+00
2.591e-01,1.773e+00
2.627e-01,1.722e+00
2.663e-01,1.673e+00
2.698e-01,1.625e+00
2.734e-01,1.577e+00
2.770e-01,1.531e+00
2.806e-01,1.485e+00
2.841e-01,1.441e+00
2.877e-01,1.397e+00
2.913e-01,1.355e+00
2.948e-01,1.313e+00
2.984e-01,1.273e+00
3.020e-01,1.233e+00
3.056e-01,1.194e+00
3.091e-01,1.156e+00
3.127e-01,1.119e+00
3.163e-01,1.083e+00
3.199e-01,1.048e+00
3.234e-01,1.014e+00
3.270e-01,9.805e-01
3.306e-01,9.480e-01
3.342e-01,9.163e-01
3.377e-01,8.854e-01
3.413e-01,8.554e-01
3.449e-01,8.262e-01
3.485e-01,7.977e-01
3.520e-01,7.701e-01
3.556e-01,7.432e-01
3.592e-01,7.170e-01
3.628e-01,6.916e-01
3.663e-01,6.670e-01
3.699e-01,6.430e-01
3.735e-01,6.197e-01
3.770e-01,5.971e-01
3.806e-01,5.752e-01
3.842e-01,5.539e-01
3.878e-01,5.333e-01
3.913e-01,5.133e-01
3.949e-01,4.939e-01
3.985e-01,4.751e-01
4.021e-01,4.569e-01
4.056e-01,4.393e-01
4.092e-01,4.223e-01
4.128e-01,4.057e-01
4.164e-01,3.898e-01
4.199e-01,3.743e-01
4.235e-01,3.593e-01
4.271e-01,3.449e-01
4.307e-01,3.309e-01
4.342e-01,3.174e-01
4.378e-01,3.043e-01
4.414e-01,2.917e-01
4.450e-01,2.796e-01
4.485e-01,2.678e-01
4.521e-01,2.565e-01
4.557e-01,2.456e-01
4.592e-01,2.350e-01
4.628e-01,2.249e-01
4.664e-01,2.151e-01
4.700e-01,2.056e-01
4.735e-01,1.965e-01
4.771e-01,1.878e-01
4.807e-01,1.794e-01
4.843e-01,1.713e-01
4.878e-01,1.635e-01
4.914e-01,1.560e-01
4.950e-01,1.488e-01
4.986e-01,1.418e-01
5.021e-01,1.352e-01
5.057e-01,1.288e-01
5.093e-01,1.227e-01
5.129e-01,1.168e-01
5.164e-01,1.111e-01
5.200e-01,1.057e-01
5.236e-01,1.005e-01
5.272e-01,9.555e-02
5.307e-01,9.079e-02
5.343e-01,8.622e-02
5.379e-01,8.185e-02
5.414e-01,7.767e-02
5.450e-01,7.367e-02
5.486e-01,6.984e-02
5.522e-01,6.619e-02
5.557e-01,6.270e-02
5.593e-01,5.936e-02
5.629e-01,5.617e-02
5.665e-01,5.314e-02
5.700e-01,5.024e-02
5.736e-01,4.747e-02
5.772e-01,4.484e-02
5.808e-01,4.233e-02
5.843e-01,3.994e-02
5.879e-01,3.767e-02
5.915e-01,3.550e-02
5.951e-01,3.344e-02
5.986e-01,3.149e-02
6.022e-01,2.963e-02
6.058e-01,2.787e-02
6.093e-01,2.619e-02
6.129e-01,2.461e-02
6.165e-01,2.310e-02
6.201e-01,2.167e-02
6.236e-01,2.032e-02
6.272e-01,1.904e-02
6.308e-01,1.783e-02
6.344e-01,1.669e-02
6.379e-01,1.561e-02
6.415e-01,1.459e-02
6.451e-01,1.363e-02
6.487e-01,1.272e-02
6.522e-01,1.186e-02
6.558e-01,1.105e-02
6.594e-01,1.029e-02
6.630e-01,9.578e-03
6.665e-01,8.906e-03
6.701e-01,8.274e-03
6.737e-01,7.681e-03
6.773e-01,7.124e-03
6.808e-01,6.602e-03
6.844e-01,6.114e-03
6.880e-01,5.656e-03
6.915e-01,5.228e-03
6.951e-01,4.827e-03
6.987e-01,4.453e-03
7.023e-01,4.104e-03
7.058e-01,3.779e-03
7.094e-01,3.476e-03
7.130e-01,3.194e-03


==> anc/03_results/moderate_zap/beta_total_probability/0_012.csv <==
transmittance,probability_density
1.885e-03,4.563e-02
5.656e-03,2.613e-01
9.427e-03,5.205e-01
1.320e-02,7.954e-01
1.697e-02,1.071e+00
2.074e-02,1.339e+00
2.451e-02,1.594e+00
2.828e-02,1.835e+00
3.205e-02,2.059e+00
3.582e-02,2.267e+00
3.959e-02,2.458e+00
4.336e-02,2.633e+00
4.714e-02,2.793e+00
5.091e-02,2.938e+00
5.468e-02,3.069e+00
5.845e-02,3.187e+00
6.222e-02,3.292e+00
6.599e-02,3.386e+00
6.976e-02,3.468e+00
7.353e-02,3.539e+00
7.730e-02,3.601e+00
8.107e-02,3.653e+00
8.484e-02,3.697e+00
8.861e-02,3.732e+00
9.238e-02,3.760e+00
9.616e-02,3.781e+00
9.993e-02,3.795e+00
1.037e-01,3.803e+00
1.075e-01,3.806e+00
1.112e-01,3.803e+00
1.150e-01,3.795e+00
1.188e-01,3.783e+00
1.226e-01,3.766e+00
1.263e-01,3.746e+00
1.301e-01,3.722e+00
1.339e-01,3.694e+00
1.376e-01,3.664e+00
1.414e-01,3.631e+00
1.452e-01,3.596e+00
1.489e-01,3.558e+00
1.527e-01,3.518e+00
1.565e-01,3.476e+00
1.603e-01,3.433e+00
1.640e-01,3.388e+00
1.678e-01,3.341e+00
1.716e-01,3.294e+00
1.753e-01,3.245e+00
1.791e-01,3.195e+00
1.829e-01,3.145e+00
1.867e-01,3.094e+00
1.904e-01,3.042e+00
1.942e-01,2.990e+00
1.980e-01,2.937e+00
2.017e-01,2.885e+00
2.055e-01,2.831e+00
2.093e-01,2.778e+00
2.131e-01,2.725e+00
2.168e-01,2.672e+00
2.206e-01,2.619e+00
2.244e-01,2.566e+00
2.281e-01,2.513e+00
2.319e-01,2.460e+00
2.357e-01,2.408e+00
2.394e-01,2.356e+00
2.432e-01,2.304e+00
2.470e-01,2.253e+00
2.508e-01,2.202e+00
2.545e-01,2.152e+00
2.583e-01,2.102e+00
2.621e-01,2.053e+00
2.658e-01,2.005e+00
2.696e-01,1.957e+00
2.734e-01,1.909e+00
2.772e-01,1.862e+00
2.809e-01,1.816e+00
2.847e-01,1.770e+00
2.885e-01,1.726e+00
2.922e-01,1.681e+00
2.960e-01,1.638e+00
2.998e-01,1.595e+00
3.035e-01,1.553e+00
3.073e-01,1.511e+00
3.111e-01,1.471e+00
3.149e-01,1.431e+00
3.186e-01,1.391e+00
3.224e-01,1.353e+00
3.262e-01,1.315e+00
3.299e-01,1.278e+00
3.337e-01,1.241e+00
3.375e-01,1.206e+00
3.413e-01,1.171e+00
3.450e-01,1.137e+00
3.488e-01,1.103e+00
3.526e-01,1.070e+00
3.563e-01,1.038e+00
3.601e-01,1.007e+00
3.639e-01,9.760e-01
3.677e-01,9.460e-01
3.714e-01,9.166e-01
3.752e-01,8.880e-01
3.790e-01,8.599e-01
3.827e-01,8.326e-01
3.865e-01,8.059e-01
3.903e-01,7.798e-01
3.940e-01,7.544e-01
3.978e-01,7.296e-01
4.016e-01,7.055e-01
4.054e-01,6.819e-01
4.091e-01,6.590e-01
4.129e-01,6.366e-01
4.167e-01,6.148e-01
4.204e-01,5.936e-01
4.242e-01,5.730e-01
4.280e-01,5.529e-01
4.318e-01,5.334e-01
4.355e-01,5.144e-01
4.393e-01,4.960e-01
4.431e-01,4.780e-01
4.468e-01,4.606e-01
4.506e-01,4.437e-01
4.544e-01,4.273e-01
4.582e-01,4.113e-01
4.619e-01,3.958e-01
4.657e-01,3.808e-01
4.695e-01,3.662e-01
4.732e-01,3.521e-01
4.770e-01,3.384e-01
4.808e-01,3.252e-01
4.845e-01,3.123e-01
4.883e-01,2.999e-01
4.921e-01,2.878e-01
4.959e-01,2.762e-01
4.996e-01,2.649e-01
5.034e-01,2.540e-01
5.072e-01,2.434e-01
5.109e-01,2.333e-01
5.147e-01,2.234e-01
5.185e-01,2.139e-01
5.223e-01,2.047e-01
5.260e-01,1.959e-01
5.298e-01,1.873e-01
5.336e-01,1.791e-01
5.373e-01,1.711e-01
5.411e-01,1.634e-01
5.449e-01,1.560e-01
5.487e-01,1.489e-01
5.524e-01,1.421e-01
5.562e-01,1.355e-01
5.600e-01,1.291e-01
5.637e-01,1.230e-01
5.675e-01,1.172e-01
5.713e-01,1.115e-01
5.750e-01,1.061e-01
5.788e-01,1.009e-01
5.826e-01,9.593e-02
5.864e-01,9.115e-02
5.901e-01,8.655e-02
5.939e-01,8.215e-02
5.977e-01,7.793e-02
6.014e-01,7.389e-02
6.052e-01,7.002e-02
6.090e-01,6.632e-02
6.128e-01,6.278e-02
6.165e-01,5.940e-02
6.203e-01,5.616e-02
6.241e-01,5.308e-02
6.278e-01,5.013e-02
6.316e-01,4.731e-02
6.354e-01,4.463e-02
6.392e-01,4.207e-02
6.429e-01,3.964e-02
6.467e-01,3.732e-02
6.505e-01,3.511e-02
6.542e-01,3.301e-02
6.580e-01,3.102e-02
6.618e-01,2.912e-02
6.655e-01,2.732e-02
6.693e-01,2.561e-02
6.731e-01,2.400e-02
6.769e-01,2.246e-02
6.806e-01,2.101e-02
6.844e-01,1.963e-02
6.882e-01,1.833e-02
6.919e-01,1.711e-02
6.957e-01,1.595e-02
6.995e-01,1.485e-02
7.033e-01,1.382e-02
7.070e-01,1.285e-02
7.108e-01,1.193e-02
7.146e-01,1.107e-02
7.183e-01,1.026e-02
7.221e-01,9.503e-03
7.259e-01,8.790e-03
7.296e-01,8.121e-03
7.334e-01,7.495e-03
7.372e-01,6.910e-03
7.410e-01,6.362e-03
7.447e-01,5.851e-03
7.485e-01,5.374e-03
7.523e-01,4.930e-03


==> anc/03_results/moderate_zap/beta_total_probability/0_013.csv <==
transmittance,probability_density
2.022e-03,2.997e-02
6.066e-03,1.449e-01
1.011e-02,3.138e-01
1.415e-02,5.065e-01
1.820e-02,7.096e-01
2.224e-02,9.139e-01
2.629e-02,1.114e+00
3.033e-02,1.308e+00
3.438e-02,1.494e+00
3.842e-02,1.670e+00
4.246e-02,1.836e+00
4.651e-02,1.993e+00
5.055e-02,2.139e+00
5.460e-02,2.275e+00
5.864e-02,2.401e+00
6.268e-02,2.518e+00
6.673e-02,2.624e+00
7.077e-02,2.722e+00
7.482e-02,2.811e+00
7.886e-02,2.891e+00
8.291e-02,2.963e+00
8.695e-02,3.028e+00
9.099e-02,3.085e+00
9.504e-02,3.135e+00
9.908e-02,3.178e+00
1.031e-01,3.215e+00
1.072e-01,3.246e+00
1.112e-01,3.272e+00
1.153e-01,3.292e+00
1.193e-01,3.307e+00
1.233e-01,3.317e+00
1.274e-01,3.323e+00
1.314e-01,3.325e+00
1.355e-01,3.323e+00
1.395e-01,3.317e+00
1.436e-01,3.308e+00
1.476e-01,3.296e+00
1.517e-01,3.281e+00
1.557e-01,3.263e+00
1.597e-01,3.242e+00
1.638e-01,3.219e+00
1.678e-01,3.194e+00
1.719e-01,3.167e+00
1.759e-01,3.138e+00
1.800e-01,3.107e+00
1.840e-01,3.074e+00
1.881e-01,3.040e+00
1.921e-01,3.005e+00
1.961e-01,2.968e+00
2.002e-01,2.931e+00
2.042e-01,2.892e+00
2.083e-01,2.853e+00
2.123e-01,2.812e+00
2.164e-01,2.771e+00
2.204e-01,2.729e+00
2.245e-01,2.687e+00
2.285e-01,2.645e+00
2.325e-01,2.601e+00
2.366e-01,2.558e+00
2.406e-01,2.514e+00
2.447e-01,2.471e+00
2.487e-01,2.427e+00
2.528e-01,2.382e+00
2.568e-01,2.338e+00
2.608e-01,2.294e+00
2.649e-01,2.250e+00
2.689e-01,2.206e+00
2.730e-01,2.162e+00
2.770e-01,2.119e+00
2.811e-01,2.075e+00
2.851e-01,2.032e+00
2.892e-01,1.989e+00
2.932e-01,1.947e+00
2.972e-01,1.904e+00
3.013e-01,1.862e+00
3.053e-01,1.821e+00
3.094e-01,1.780e+00
3.134e-01,1.739e+00
3.175e-01,1.699e+00
3.215e-01,1.659e+00
3.256e-01,1.619e+00
3.296e-01,1.581e+00
3.336e-01,1.542e+00
3.377e-01,1.504e+00
3.417e-01,1.467e+00
3.458e-01,1.430e+00
3.498e-01,1.394e+00
3.539e-01,1.358e+00
3.579e-01,1.323e+00
3.620e-01,1.288e+00
3.660e-01,1.254e+00
3.700e-01,1.220e+00
3.741e-01,1.187e+00
3.781e-01,1.155e+00
3.822e-01,1.123e+00
3.862e-01,1.092e+00
3.903e-01,1.061e+00
3.943e-01,1.031e+00
3.983e-01,1.002e+00
4.024e-01,9.727e-01
4.064e-01,9.442e-01
4.105e-01,9.164e-01
4.145e-01,8.891e-01
4.186e-01,8.624e-01
4.226e-01,8.363e-01
4.267e-01,8.107e-01
4.307e-01,7.856e-01
4.347e-01,7.611e-01
4.388e-01,7.372e-01
4.428e-01,7.138e-01
4.469e-01,6.909e-01
4.509e-01,6.685e-01
4.550e-01,6.467e-01
4.590e-01,6.254e-01
4.631e-01,6.046e-01
4.671e-01,5.843e-01
4.711e-01,5.645e-01
4.752e-01,5.452e-01
4.792e-01,5.264e-01
4.833e-01,5.081e-01
4.873e-01,4.902e-01
4.914e-01,4.728e-01
4.954e-01,4.559e-01
4.995e-01,4.394e-01
5.035e-01,4.234e-01
5.075e-01,4.078e-01
5.116e-01,3.927e-01
5.156e-01,3.779e-01
5.197e-01,3.636e-01
5.237e-01,3.497e-01
5.278e-01,3.362e-01
5.318e-01,3.231e-01
5.358e-01,3.104e-01
5.399e-01,2.981e-01
5.439e-01,2.861e-01
5.480e-01,2.746e-01
5.520e-01,2.633e-01
5.561e-01,2.525e-01
5.601e-01,2.419e-01
5.642e-01,2.318e-01
5.682e-01,2.219e-01
5.722e-01,2.124e-01
5.763e-01,2.031e-01
5.803e-01,1.942e-01
5.844e-01,1.856e-01
5.884e-01,1.773e-01
5.925e-01,1.693e-01
5.965e-01,1.616e-01
6.006e-01,1.541e-01
6.046e-01,1.469e-01
6.086e-01,1.400e-01
6.127e-01,1.333e-01
6.167e-01,1.269e-01
6.208e-01,1.207e-01
6.248e-01,1.148e-01
6.289e-01,1.091e-01
6.329e-01,1.036e-01
6.370e-01,9.829e-02
6.410e-01,9.323e-02
6.450e-01,8.837e-02
6.491e-01,8.371e-02
6.531e-01,7.925e-02
6.572e-01,7.497e-02
6.612e-01,7.087e-02
6.653e-01,6.695e-02
6.693e-01,6.321e-02
6.734e-01,5.962e-02
6.774e-01,5.620e-02
6.814e-01,5.294e-02
6.855e-01,4.982e-02
6.895e-01,4.685e-02
6.936e-01,4.403e-02
6.976e-01,4.133e-02
7.017e-01,3.877e-02
7.057e-01,3.633e-02
7.097e-01,3.402e-02
7.138e-01,3.182e-02
7.178e-01,2.974e-02
7.219e-01,2.776e-02
7.259e-01,2.589e-02
7.300e-01,2.412e-02
7.340e-01,2.245e-02
7.381e-01,2.087e-02
7.421e-01,1.938e-02
7.461e-01,1.797e-02
7.502e-01,1.664e-02
7.542e-01,1.540e-02
7.583e-01,1.423e-02
7.623e-01,1.312e-02
7.664e-01,1.209e-02
7.704e-01,1.113e-02
7.745e-01,1.022e-02
7.785e-01,9.374e-03
7.825e-01,8.585e-03
7.866e-01,7.848e-03
7.906e-01,7.163e-03
7.947e-01,6.526e-03
7.987e-01,5.934e-03
8.028e-01,5.386e-03
8.068e-01,4.878e-03


==> anc/03_results/moderate_zap/beta_total_probability/0_014.csv <==
transmittance,probability_density
2.140e-03,1.886e-02
6.420e-03,8.831e-02
1.070e-02,1.852e-01
1.498e-02,3.088e-01
1.926e-02,4.483e-01
2.354e-02,5.963e-01
2.782e-02,7.479e-01
3.210e-02,9.001e-01
3.638e-02,1.050e+00
4.066e-02,1.197e+00
4.494e-02,1.340e+00
4.922e-02,1.477e+00
5.350e-02,1.608e+00
5.778e-02,1.733e+00
6.206e-02,1.852e+00
6.634e-02,1.963e+00
7.062e-02,2.068e+00
7.490e-02,2.166e+00
7.918e-02,2.257e+00
8.346e-02,2.341e+00
8.774e-02,2.419e+00
9.202e-02,2.491e+00
9.630e-02,2.557e+00
1.006e-01,2.617e+00
1.049e-01,2.671e+00
1.091e-01,2.720e+00
1.134e-01,2.763e+00
1.177e-01,2.801e+00
1.220e-01,2.835e+00
1.263e-01,2.864e+00
1.305e-01,2.889e+00
1.348e-01,2.909e+00
1.391e-01,2.926e+00
1.434e-01,2.938e+00
1.477e-01,2.948e+00
1.519e-01,2.954e+00
1.562e-01,2.956e+00
1.605e-01,2.956e+00
1.648e-01,2.953e+00
1.691e-01,2.947e+00
1.733e-01,2.939e+00
1.776e-01,2.928e+00
1.819e-01,2.915e+00
1.862e-01,2.900e+00
1.905e-01,2.883e+00
1.947e-01,2.864e+00
1.990e-01,2.843e+00
2.033e-01,2.821e+00
2.076e-01,2.797e+00
2.119e-01,2.772e+00
2.161e-01,2.745e+00
2.204e-01,2.718e+00
2.247e-01,2.689e+00
2.290e-01,2.659e+00
2.333e-01,2.628e+00
2.375e-01,2.596e+00
2.418e-01,2.564e+00
2.461e-01,2.531e+00
2.504e-01,2.497e+00
2.547e-01,2.463e+00
2.589e-01,2.428e+00
2.632e-01,2.392e+00
2.675e-01,2.356e+00
2.718e-01,2.320e+00
2.761e-01,2.284e+00
2.803e-01,2.247e+00
2.846e-01,2.210e+00
2.889e-01,2.173e+00
2.932e-01,2.136e+00
2.975e-01,2.099e+00
3.017e-01,2.061e+00
3.060e-01,2.024e+00
3.103e-01,1.987e+00
3.146e-01,1.949e+00
3.189e-01,1.912e+00
3.231e-01,1.875e+00
3.274e-01,1.838e+00
3.317e-01,1.802e+00
3.360e-01,1.765e+00
3.403e-01,1.729e+00
3.445e-01,1.693e+00
3.488e-01,1.657e+00
3.531e-01,1.621e+00
3.574e-01,1.586e+00
3.617e-01,1.551e+00
3.659e-01,1.516e+00
3.702e-01,1.482e+00
3.745e-01,1.448e+00
3.788e-01,1.414e+00
3.831e-01,1.381e+00
3.873e-01,1.348e+00
3.916e-01,1.316e+00
3.959e-01,1.284e+00
4.002e-01,1.252e+00
4.045e-01,1.221e+00
4.087e-01,1.190e+00
4.130e-01,1.160e+00
4.173e-01,1.130e+00
4.216e-01,1.100e+00
4.259e-01,1.071e+00
4.302e-01,1.043e+00
4.344e-01,1.015e+00
4.387e-01,9.870e-01
4.430e-01,9.598e-01
4.473e-01,9.330e-01
4.516e-01,9.068e-01
4.558e-01,8.810e-01
4.601e-01,8.556e-01
4.644e-01,8.308e-01
4.687e-01,8.064e-01
4.730e-01,7.824e-01
4.772e-01,7.589e-01
4.815e-01,7.359e-01
4.858e-01,7.134e-01
4.901e-01,6.913e-01
4.944e-01,6.697e-01
4.986e-01,6.485e-01
5.029e-01,6.278e-01
5.072e-01,6.075e-01
5.115e-01,5.877e-01
5.158e-01,5.683e-01
5.200e-01,5.493e-01
5.243e-01,5.308e-01
5.286e-01,5.128e-01
5.329e-01,4.951e-01
5.372e-01,4.779e-01
5.414e-01,4.611e-01
5.457e-01,4.447e-01
5.500e-01,4.287e-01
5.543e-01,4.132e-01
5.586e-01,3.980e-01
5.628e-01,3.832e-01
5.671e-01,3.688e-01
5.714e-01,3.549e-01
5.757e-01,3.412e-01
5.800e-01,3.280e-01
5.842e-01,3.151e-01
5.885e-01,3.026e-01
5.928e-01,2.905e-01
5.971e-01,2.787e-01
6.014e-01,2.673e-01
6.056e-01,2.562e-01
6.099e-01,2.454e-01
6.142e-01,2.350e-01
6.185e-01,2.249e-01
6.228e-01,2.151e-01
6.270e-01,2.056e-01
6.313e-01,1.964e-01
6.356e-01,1.876e-01
6.399e-01,1.790e-01
6.442e-01,1.707e-01
6.484e-01,1.627e-01
6.527e-01,1.550e-01
6.570e-01,1.475e-01
6.613e-01,1.404e-01
6.656e-01,1.334e-01
6.698e-01,1.268e-01
6.741e-01,1.203e-01
6.784e-01,1.142e-01
6.827e-01,1.082e-01
6.870e-01,1.025e-01
6.912e-01,9.703e-02
6.955e-01,9.177e-02
6.998e-01,8.672e-02
7.041e-01,8.188e-02
7.084e-01,7.724e-02
7.126e-01,7.280e-02
7.169e-01,6.855e-02
7.212e-01,6.449e-02
7.255e-01,6.062e-02
7.298e-01,5.691e-02
7.340e-01,5.338e-02
7.383e-01,5.002e-02
7.426e-01,4.681e-02
7.469e-01,4.376e-02
7.512e-01,4.086e-02
7.554e-01,3.811e-02
7.597e-01,3.550e-02
7.640e-01,3.302e-02
7.683e-01,3.068e-02
7.726e-01,2.846e-02
7.768e-01,2.637e-02
7.811e-01,2.439e-02
7.854e-01,2.253e-02
7.897e-01,2.077e-02
7.940e-01,1.912e-02
7.982e-01,1.757e-02
8.025e-01,1.611e-02
8.068e-01,1.475e-02
8.111e-01,1.348e-02
8.154e-01,1.229e-02
8.196e-01,1.118e-02
8.239e-01,1.015e-02
8.282e-01,9.190e-03
8.325e-01,8.301e-03
8.368e-01,7.479e-03
8.410e-01,6.719e-03
8.453e-01,6.019e-03
8.496e-01,5.375e-03
8.539e-01,4.784e-03


==> anc/03_results/moderate_zap/beta_total_probability/0_015.csv <==
transmittance,probability_density
2.234e-03,4.403e-03
6.703e-03,4.343e-02
1.117e-02,1.053e-01
1.564e-02,1.861e-01
2.011e-02,2.802e-01
2.458e-02,3.839e-01
2.905e-02,4.941e-01
3.352e-02,6.084e-01
3.798e-02,7.248e-01
4.245e-02,8.417e-01
4.692e-02,9.579e-01
5.139e-02,1.072e+00
5.586e-02,1.184e+00
6.033e-02,1.293e+00
6.480e-02,1.398e+00
6.927e-02,1.499e+00
7.373e-02,1.596e+00
7.820e-02,1.689e+00
8.267e-02,1.777e+00
8.714e-02,1.861e+00
9.161e-02,1.940e+00
9.608e-02,2.014e+00
1.005e-01,2.084e+00
1.050e-01,2.149e+00
1.095e-01,2.210e+00
1.140e-01,2.267e+00
1.184e-01,2.319e+00
1.229e-01,2.367e+00
1.274e-01,2.410e+00
1.318e-01,2.450e+00
1.363e-01,2.486e+00
1.408e-01,2.519e+00
1.452e-01,2.548e+00
1.497e-01,2.573e+00
1.542e-01,2.595e+00
1.586e-01,2.614e+00
1.631e-01,2.630e+00
1.676e-01,2.643e+00
1.720e-01,2.653e+00
1.765e-01,2.660e+00
1.810e-01,2.665e+00
1.855e-01,2.668e+00
1.899e-01,2.668e+00
1.944e-01,2.666e+00
1.989e-01,2.661e+00
2.033e-01,2.655e+00
2.078e-01,2.647e+00
2.123e-01,2.637e+00
2.167e-01,2.625e+00
2.212e-01,2.612e+00
2.257e-01,2.597e+00
2.301e-01,2.581e+00
2.346e-01,2.563e+00
2.391e-01,2.545e+00
2.435e-01,2.524e+00
2.480e-01,2.503e+00
2.525e-01,2.481e+00
2.570e-01,2.458e+00
2.614e-01,2.433e+00
2.659e-01,2.408e+00
2.704e-01,2.383e+00
2.748e-01,2.356e+00
2.793e-01,2.329e+00
2.838e-01,2.301e+00
2.882e-01,2.272e+00
2.927e-01,2.243e+00
2.972e-01,2.214e+00
3.016e-01,2.184e+00
3.061e-01,2.153e+00
3.106e-01,2.123e+00
3.150e-01,2.092e+00
3.195e-01,2.060e+00
3.240e-01,2.029e+00
3.285e-01,1.997e+00
3.329e-01,1.965e+00
3.374e-01,1.933e+00
3.419e-01,1.901e+00
3.463e-01,1.869e+00
3.508e-01,1.836e+00
3.553e-01,1.804e+00
3.597e-01,1.772e+00
3.642e-01,1.740e+00
3.687e-01,1.707e+00
3.731e-01,1.675e+00
3.776e-01,1.643e+00
3.821e-01,1.611e+00
3.865e-01,1.579e+00
3.910e-01,1.548e+00
3.955e-01,1.516e+00
4.000e-01,1.485e+00
4.044e-01,1.454e+00
4.089e-01,1.423e+00
4.134e-01,1.393e+00
4.178e-01,1.362e+00
4.223e-01,1.332e+00
4.268e-01,1.302e+00
4.312e-01,1.273e+00
4.357e-01,1.243e+00
4.402e-01,1.214e+00
4.446e-01,1.186e+00
4.491e-01,1.157e+00
4.536e-01,1.129e+00
4.580e-01,1.102e+00
4.625e-01,1.074e+00
4.670e-01,1.047e+00
4.715e-01,1.021e+00
4.759e-01,9.945e-01
4.804e-01,9.686e-01
4.849e-01,9.431e-01
4.893e-01,9.179e-01
4.938e-01,8.931e-01
4.983e-01,8.687e-01
5.027e-01,8.447e-01
5.072e-01,8.210e-01
5.117e-01,7.978e-01
5.161e-01,7.749e-01
5.206e-01,7.524e-01
5.251e-01,7.303e-01
5.295e-01,7.087e-01
5.340e-01,6.874e-01
5.385e-01,6.664e-01
5.430e-01,6.459e-01
5.474e-01,6.258e-01
5.519e-01,6.061e-01
5.564e-01,5.868e-01
5.608e-01,5.678e-01
5.653e-01,5.493e-01
5.698e-01,5.311e-01
5.742e-01,5.133e-01
5.787e-01,4.959e-01
5.832e-01,4.789e-01
5.876e-01,4.623e-01
5.921e-01,4.460e-01
5.966e-01,4.301e-01
6.010e-01,4.146e-01
6.055e-01,3.995e-01
6.100e-01,3.847e-01
6.145e-01,3.703e-01
6.189e-01,3.563e-01
6.234e-01,3.426e-01
6.279e-01,3.293e-01
6.323e-01,3.163e-01
6.368e-01,3.037e-01
6.413e-01,2.914e-01
6.457e-01,2.794e-01
6.502e-01,2.678e-01
6.547e-01,2.565e-01
6.591e-01,2.456e-01
6.636e-01,2.349e-01
6.681e-01,2.246e-01
6.725e-01,2.146e-01
6.770e-01,2.049e-01
6.815e-01,1.955e-01
6.860e-01,1.864e-01
6.904e-01,1.776e-01
6.949e-01,1.691e-01
6.994e-01,1.609e-01
7.038e-01,1.529e-01
7.083e-01,1.452e-01
7.128e-01,1.378e-01
7.172e-01,1.307e-01
7.217e-01,1.238e-01
7.262e-01,1.172e-01
7.306e-01,1.108e-01
7.351e-01,1.047e-01
7.396e-01,9.881e-02
7.440e-01,9.315e-02
7.485e-01,8.773e-02
7.530e-01,8.253e-02
7.575e-01,7.755e-02
7.619e-01,7.278e-02
7.664e-01,6.822e-02
7.709e-01,6.387e-02
7.753e-01,5.971e-02
7.798e-01,5.575e-02
7.843e-01,5.198e-02
7.887e-01,4.839e-02
7.932e-01,4.498e-02
7.977e-01,4.174e-02
8.021e-01,3.867e-02
8.066e-01,3.576e-02
8.111e-01,3.301e-02
8.155e-01,3.041e-02
8.200e-01,2.796e-02
8.245e-01,2.565e-02
8.290e-01,2.348e-02
8.334e-01,2.144e-02
8.379e-01,1.953e-02
8.424e-01,1.775e-02
8.468e-01,1.608e-02
8.513e-01,1.453e-02
8.558e-01,1.309e-02
8.602e-01,1.175e-02
8.647e-01,1.051e-02
8.692e-01,9.368e-03
8.736e-01,8.316e-03
8.781e-01,7.351e-03
8.826e-01,6.468e-03
8.870e-01,5.663e-03
8.915e-01,4.932e-03


==> anc/03_results/moderate_zap/beta_total_probability/0_016.csv <==
transmittance,probability_density
2.500e-03,8.994e-03
7.500e-03,3.222e-02
1.250e-02,6.500e-02
1.750e-02,1.184e-01
2.250e-02,1.866e-01
2.750e-02,2.650e-01
3.250e-02,3.510e-01
3.750e-02,4.424e-01
4.250e-02,5.378e-01
4.750e-02,6.358e-01
5.250e-02,7.351e-01
5.750e-02,8.349e-01
6.250e-02,9.341e-01
6.750e-02,1.032e+00
7.250e-02,1.128e+00
7.750e-02,1.222e+00
8.250e-02,1.314e+00
8.750e-02,1.402e+00
9.250e-02,1.487e+00
9.750e-02,1.569e+00
1.025e-01,1.647e+00
1.075e-01,1.721e+00
1.125e-01,1.792e+00
1.175e-01,1.858e+00
1.225e-01,1.921e+00
1.275e-01,1.980e+00
1.325e-01,2.035e+00
1.375e-01,2.087e+00
1.425e-01,2.134e+00
1.475e-01,2.178e+00
1.525e-01,2.218e+00
1.575e-01,2.255e+00
1.625e-01,2.289e+00
1.675e-01,2.318e+00
1.725e-01,2.345e+00
1.775e-01,2.369e+00
1.825e-01,2.389e+00
1.875e-01,2.407e+00
1.925e-01,2.422e+00
1.975e-01,2.434e+00
2.025e-01,2.443e+00
2.075e-01,2.450e+00
2.125e-01,2.455e+00
2.175e-01,2.457e+00
2.225e-01,2.457e+00
2.275e-01,2.455e+00
2.325e-01,2.451e+00
2.375e-01,2.445e+00
2.425e-01,2.437e+00
2.475e-01,2.428e+00
2.525e-01,2.416e+00
2.575e-01,2.404e+00
2.625e-01,2.390e+00
2.675e-01,2.374e+00
2.725e-01,2.357e+00
2.775e-01,2.339e+00
2.825e-01,2.320e+00
2.875e-01,2.299e+00
2.925e-01,2.278e+00
2.975e-01,2.255e+00
3.025e-01,2.232e+00
3.075e-01,2.208e+00
3.125e-01,2.183e+00
3.175e-01,2.157e+00
3.225e-01,2.131e+00
3.275e-01,2.104e+00
3.325e-01,2.077e+00
3.375e-01,2.048e+00
3.425e-01,2.020e+00
3.475e-01,1.991e+00
3.525e-01,1.962e+00
3.575e-01,1.932e+00
3.625e-01,1.902e+00
3.675e-01,1.872e+00
3.725e-01,1.841e+00
3.775e-01,1.810e+00
3.825e-01,1.779e+00
3.875e-01,1.748e+00
3.925e-01,1.717e+00
3.975e-01,1.686e+00
4.025e-01,1.655e+00
4.075e-01,1.624e+00
4.125e-01,1.592e+00
4.175e-01,1.561e+00
4.225e-01,1.530e+00
4.275e-01,1.499e+00
4.325e-01,1.468e+00
4.375e-01,1.437e+00
4.425e-01,1.406e+00
4.475e-01,1.376e+00
4.525e-01,1.345e+00
4.575e-01,1.315e+00
4.625e-01,1.285e+00
4.675e-01,1.255e+00
4.725e-01,1.226e+00
4.775e-01,1.196e+00
4.825e-01,1.167e+00
4.875e-01,1.139e+00
4.925e-01,1.110e+00
4.975e-01,1.082e+00
5.025e-01,1.054e+00
5.075e-01,1.027e+00
5.125e-01,9.994e-01
5.175e-01,9.725e-01
5.225e-01,9.460e-01
5.275e-01,9.198e-01
5.325e-01,8.940e-01
5.375e-01,8.685e-01
5.425e-01,8.435e-01
5.475e-01,8.187e-01
5.525e-01,7.944e-01
5.575e-01,7.705e-01
5.625e-01,7.469e-01
5.675e-01,7.237e-01
5.725e-01,7.009e-01
5.775e-01,6.786e-01
5.825e-01,6.566e-01
5.875e-01,6.350e-01
5.925e-01,6.139e-01
5.975e-01,5.931e-01
6.025e-01,5.727e-01
6.075e-01,5.528e-01
6.125e-01,5.333e-01
6.175e-01,5.141e-01
6.225e-01,4.954e-01
6.275e-01,4.771e-01
6.325e-01,4.592e-01
6.375e-01,4.417e-01
6.425e-01,4.246e-01
6.475e-01,4.080e-01
6.525e-01,3.917e-01
6.575e-01,3.758e-01
6.625e-01,3.603e-01
6.675e-01,3.453e-01
6.725e-01,3.306e-01
6.775e-01,3.163e-01
6.825e-01,3.024e-01
6.875e-01,2.889e-01
6.925e-01,2.757e-01
6.975e-01,2.630e-01
7.025e-01,2.506e-01
7.075e-01,2.386e-01
7.125e-01,2.270e-01
7.175e-01,2.157e-01
7.225e-01,2.048e-01
7.275e-01,1.943e-01
7.325e-01,1.841e-01
7.375e-01,1.743e-01
7.425e-01,1.648e-01
7.475e-01,1.556e-01
7.525e-01,1.468e-01
7.575e-01,1.383e-01
7.625e-01,1.301e-01
7.675e-01,1.223e-01
7.725e-01,1.147e-01
7.775e-01,1.075e-01
7.825e-01,1.006e-01
7.875e-01,9.395e-02
7.925e-01,8.761e-02
7.975e-01,8.156e-02
8.025e-01,7.578e-02
8.075e-01,7.029e-02
8.125e-01,6.506e-02
8.175e-01,6.009e-02
8.225e-01,5.537e-02
8.275e-01,5.091e-02
8.325e-01,4.669e-02
8.375e-01,4.271e-02
8.425e-01,3.896e-02
8.475e-01,3.543e-02
8.525e-01,3.212e-02
8.575e-01,2.902e-02
8.625e-01,2.612e-02
8.675e-01,2.342e-02
8.725e-01,2.092e-02
8.775e-01,1.860e-02
8.825e-01,1.645e-02
8.875e-01,1.448e-02
8.925e-01,1.266e-02
8.975e-01,1.101e-02
9.025e-01,9.506e-03
9.075e-01,8.145e-03
9.125e-01,6.919e-03
9.175e-01,5.823e-03
9.225e-01,4.848e-03
9.275e-01,3.988e-03
9.325e-01,3.236e-03
9.375e-01,2.584e-03
9.425e-01,2.026e-03
9.475e-01,1.554e-03
9.525e-01,1.161e-03
9.575e-01,8.403e-04
9.625e-01,5.844e-04
9.675e-01,3.862e-04
9.725e-01,2.384e-04
9.775e-01,1.337e-04
9.825e-01,6.502e-05
9.875e-01,2.486e-05
9.925e-01,5.828e-06
9.975e-01,2.655e-07


==> anc/03_results/moderate_zap/beta_total_probability/0_017.csv <==
transmittance,probability_density
2.500e-03,5.679e-04
7.500e-03,1.401e-02
1.250e-02,3.748e-02
1.750e-02,6.917e-02
2.250e-02,1.104e-01
2.750e-02,1.599e-01
3.250e-02,2.161e-01
3.750e-02,2.776e-01
4.250e-02,3.435e-01
4.750e-02,4.129e-01
5.250e-02,4.852e-01
5.750e-02,5.596e-01
6.250e-02,6.355e-01
6.750e-02,7.125e-01
7.250e-02,7.899e-01
7.750e-02,8.673e-01
8.250e-02,9.443e-01
8.750e-02,1.021e+00
9.250e-02,1.096e+00
9.750e-02,1.169e+00
1.025e-01,1.241e+00
1.075e-01,1.311e+00
1.125e-01,1.379e+00
1.175e-01,1.445e+00
1.225e-01,1.509e+00
1.275e-01,1.570e+00
1.325e-01,1.628e+00
1.375e-01,1.684e+00
1.425e-01,1.737e+00
1.475e-01,1.787e+00
1.525e-01,1.835e+00
1.575e-01,1.880e+00
1.625e-01,1.923e+00
1.675e-01,1.963e+00
1.725e-01,2.000e+00
1.775e-01,2.034e+00
1.825e-01,2.066e+00
1.875e-01,2.096e+00
1.925e-01,2.122e+00
1.975e-01,2.147e+00
2.025e-01,2.169e+00
2.075e-01,2.189e+00
2.125e-01,2.207e+00
2.175e-01,2.222e+00
2.225e-01,2.235e+00
2.275e-01,2.246e+00
2.325e-01,2.256e+00
2.375e-01,2.263e+00
2.425e-01,2.268e+00
2.475e-01,2.272e+00
2.525e-01,2.274e+00
2.575e-01,2.274e+00
2.625e-01,2.272e+00
2.675e-01,2.270e+00
2.725e-01,2.265e+00
2.775e-01,2.259e+00
2.825e-01,2.252e+00
2.875e-01,2.243e+00
2.925e-01,2.233e+00
2.975e-01,2.222e+00
3.025e-01,2.210e+00
3.075e-01,2.197e+00
3.125e-01,2.182e+00
3.175e-01,2.167e+00
3.225e-01,2.151e+00
3.275e-01,2.134e+00
3.325e-01,2.116e+00
3.375e-01,2.097e+00
3.425e-01,2.077e+00
3.475e-01,2.057e+00
3.525e-01,2.036e+00
3.575e-01,2.015e+00
3.625e-01,1.992e+00
3.675e-01,1.970e+00
3.725e-01,1.946e+00
3.775e-01,1.923e+00
3.825e-01,1.899e+00
3.875e-01,1.874e+00
3.925e-01,1.849e+00
3.975e-01,1.824e+00
4.025e-01,1.798e+00
4.075e-01,1.772e+00
4.125e-01,1.746e+00
4.175e-01,1.720e+00
4.225e-01,1.693e+00
4.275e-01,1.666e+00
4.325e-01,1.639e+00
4.375e-01,1.612e+00
4.425e-01,1.585e+00
4.475e-01,1.558e+00
4.525e-01,1.531e+00
4.575e-01,1.503e+00
4.625e-01,1.476e+00
4.675e-01,1.448e+00
4.725e-01,1.421e+00
4.775e-01,1.394e+00
4.825e-01,1.366e+00
4.875e-01,1.339e+00
4.925e-01,1.312e+00
4.975e-01,1.285e+00
5.025e-01,1.258e+00
5.075e-01,1.231e+00
5.125e-01,1.204e+00
5.175e-01,1.178e+00
5.225e-01,1.151e+00
5.275e-01,1.125e+00
5.325e-01,1.099e+00
5.375e-01,1.073e+00
5.425e-01,1.048e+00
5.475e-01,1.022e+00
5.525e-01,9.970e-01
5.575e-01,9.720e-01
5.625e-01,9.473e-01
5.675e-01,9.228e-01
5.725e-01,8.986e-01
5.775e-01,8.747e-01
5.825e-01,8.510e-01
5.875e-01,8.276e-01
5.925e-01,8.045e-01
5.975e-01,7.817e-01
6.025e-01,7.592e-01
6.075e-01,7.371e-01
6.125e-01,7.152e-01
6.175e-01,6.936e-01
6.225e-01,6.723e-01
6.275e-01,6.514e-01
6.325e-01,6.308e-01
6.375e-01,6.105e-01
6.425e-01,5.906e-01
6.475e-01,5.710e-01
6.525e-01,5.517e-01
6.575e-01,5.328e-01
6.625e-01,5.142e-01
6.675e-01,4.960e-01
6.725e-01,4.781e-01
6.775e-01,4.606e-01
6.825e-01,4.434e-01
6.875e-01,4.266e-01
6.925e-01,4.101e-01
6.975e-01,3.940e-01
7.025e-01,3.782e-01
7.075e-01,3.628e-01
7.125e-01,3.478e-01
7.175e-01,3.331e-01
7.225e-01,3.187e-01
7.275e-01,3.047e-01
7.325e-01,2.911e-01
7.375e-01,2.778e-01
7.425e-01,2.649e-01
7.475e-01,2.523e-01
7.525e-01,2.401e-01
7.575e-01,2.282e-01
7.625e-01,2.167e-01
7.675e-01,2.055e-01
7.725e-01,1.946e-01
7.775e-01,1.841e-01
7.825e-01,1.740e-01
7.875e-01,1.641e-01
7.925e-01,1.546e-01
7.975e-01,1.455e-01
8.025e-01,1.366e-01
8.075e-01,1.281e-01
8.125e-01,1.200e-01
8.175e-01,1.121e-01
8.225e-01,1.045e-01
8.275e-01,9.729e-02
8.325e-01,9.036e-02
8.375e-01,8.373e-02
8.425e-01,7.740e-02
8.475e-01,7.136e-02
8.525e-01,6.562e-02
8.575e-01,6.017e-02
8.625e-01,5.499e-02
8.675e-01,5.010e-02
8.725e-01,4.547e-02
8.775e-01,4.112e-02
8.825e-01,3.702e-02
8.875e-01,3.319e-02
8.925e-01,2.960e-02
8.975e-01,2.626e-02
9.025e-01,2.315e-02
9.075e-01,2.029e-02
9.125e-01,1.764e-02
9.175e-01,1.522e-02
9.225e-01,1.301e-02
9.275e-01,1.101e-02
9.325e-01,9.205e-03
9.375e-01,7.593e-03
9.425e-01,6.165e-03
9.475e-01,4.914e-03
9.525e-01,3.830e-03
9.575e-01,2.904e-03
9.625e-01,2.129e-03
9.675e-01,1.494e-03
9.725e-01,9.891e-04
9.775e-01,6.037e-04
9.825e-01,3.261e-04
9.875e-01,1.436e-04
9.925e-01,4.168e-05
9.975e-01,3.008e-06


==> anc/03_results/moderate_zap/beta_total_probability/0_018.csv <==
transmittance,probability_density
2.500e-03,2.523e-04
7.500e-03,7.468e-03
1.250e-02,2.213e-02
1.750e-02,4.187e-02
2.250e-02,6.721e-02
2.750e-02,9.828e-02
3.250e-02,1.348e-01
3.750e-02,1.763e-01
4.250e-02,2.220e-01
4.750e-02,2.713e-01
5.250e-02,3.238e-01
5.750e-02,3.789e-01
6.250e-02,4.361e-01
6.750e-02,4.951e-01
7.250e-02,5.555e-01
7.750e-02,6.168e-01
8.250e-02,6.789e-01
8.750e-02,7.413e-01
9.250e-02,8.039e-01
9.750e-02,8.665e-01
1.025e-01,9.287e-01
1.075e-01,9.904e-01
1.125e-01,1.051e+00
1.175e-01,1.111e+00
1.225e-01,1.170e+00
1.275e-01,1.228e+00
1.325e-01,1.285e+00
1.375e-01,1.340e+00
1.425e-01,1.393e+00
1.475e-01,1.445e+00
1.525e-01,1.495e+00
1.575e-01,1.543e+00
1.625e-01,1.590e+00
1.675e-01,1.634e+00
1.725e-01,1.677e+00
1.775e-01,1.718e+00
1.825e-01,1.756e+00
1.875e-01,1.793e+00
1.925e-01,1.828e+00
1.975e-01,1.861e+00
2.025e-01,1.891e+00
2.075e-01,1.920e+00
2.125e-01,1.947e+00
2.175e-01,1.972e+00
2.225e-01,1.995e+00
2.275e-01,2.016e+00
2.325e-01,2.036e+00
2.375e-01,2.053e+00
2.425e-01,2.069e+00
2.475e-01,2.083e+00
2.525e-01,2.096e+00
2.575e-01,2.107e+00
2.625e-01,2.116e+00
2.675e-01,2.123e+00
2.725e-01,2.129e+00
2.775e-01,2.134e+00
2.825e-01,2.137e+00
2.875e-01,2.139e+00
2.925e-01,2.139e+00
2.975e-01,2.138e+00
3.025e-01,2.136e+00
3.075e-01,2.133e+00
3.125e-01,2.128e+00
3.175e-01,2.122e+00
3.225e-01,2.115e+00
3.275e-01,2.108e+00
3.325e-01,2.099e+00
3.375e-01,2.089e+00
3.425e-01,2.078e+00
3.475e-01,2.066e+00
3.525e-01,2.053e+00
3.575e-01,2.040e+00
3.625e-01,2.026e+00
3.675e-01,2.011e+00
3.725e-01,1.995e+00
3.775e-01,1.979e+00
3.825e-01,1.962e+00
3.875e-01,1.944e+00
3.925e-01,1.926e+00
3.975e-01,1.907e+00
4.025e-01,1.887e+00
4.075e-01,1.867e+00
4.125e-01,1.847e+00
4.175e-01,1.826e+00
4.225e-01,1.805e+00
4.275e-01,1.783e+00
4.325e-01,1.761e+00
4.375e-01,1.739e+00
4.425e-01,1.716e+00
4.475e-01,1.694e+00
4.525e-01,1.670e+00
4.575e-01,1.647e+00
4.625e-01,1.623e+00
4.675e-01,1.599e+00
4.725e-01,1.575e+00
4.775e-01,1.551e+00
4.825e-01,1.526e+00
4.875e-01,1.502e+00
4.925e-01,1.477e+00
4.975e-01,1.453e+00
5.025e-01,1.428e+00
5.075e-01,1.403e+00
5.125e-01,1.378e+00
5.175e-01,1.353e+00
5.225e-01,1.328e+00
5.275e-01,1.303e+00
5.325e-01,1.278e+00
5.375e-01,1.253e+00
5.425e-01,1.229e+00
5.475e-01,1.204e+00
5.525e-01,1.179e+00
5.575e-01,1.154e+00
5.625e-01,1.130e+00
5.675e-01,1.105e+00
5.725e-01,1.081e+00
5.775e-01,1.057e+00
5.825e-01,1.033e+00
5.875e-01,1.009e+00
5.925e-01,9.852e-01
5.975e-01,9.616e-01
6.025e-01,9.382e-01
6.075e-01,9.149e-01
6.125e-01,8.919e-01
6.175e-01,8.691e-01
6.225e-01,8.464e-01
6.275e-01,8.240e-01
6.325e-01,8.018e-01
6.375e-01,7.799e-01
6.425e-01,7.581e-01
6.475e-01,7.367e-01
6.525e-01,7.154e-01
6.575e-01,6.944e-01
6.625e-01,6.737e-01
6.675e-01,6.533e-01
6.725e-01,6.331e-01
6.775e-01,6.132e-01
6.825e-01,5.935e-01
6.875e-01,5.742e-01
6.925e-01,5.551e-01
6.975e-01,5.364e-01
7.025e-01,5.179e-01
7.075e-01,4.997e-01
7.125e-01,4.819e-01
7.175e-01,4.643e-01
7.225e-01,4.471e-01
7.275e-01,4.302e-01
7.325e-01,4.136e-01
7.375e-01,3.973e-01
7.425e-01,3.813e-01
7.475e-01,3.656e-01
7.525e-01,3.503e-01
7.575e-01,3.353e-01
7.625e-01,3.207e-01
7.675e-01,3.063e-01
7.725e-01,2.923e-01
7.775e-01,2.787e-01
7.825e-01,2.653e-01
7.875e-01,2.524e-01
7.925e-01,2.397e-01
7.975e-01,2.274e-01
8.025e-01,2.154e-01
8.075e-01,2.038e-01
8.125e-01,1.925e-01
8.175e-01,1.815e-01
8.225e-01,1.709e-01
8.275e-01,1.606e-01
8.325e-01,1.506e-01
8.375e-01,1.410e-01
8.425e-01,1.318e-01
8.475e-01,1.228e-01
8.525e-01,1.142e-01
8.575e-01,1.060e-01
8.625e-01,9.804e-02
8.675e-01,9.044e-02
8.725e-01,8.317e-02
8.775e-01,7.623e-02
8.825e-01,6.962e-02
8.875e-01,6.333e-02
8.925e-01,5.736e-02
8.975e-01,5.171e-02
9.025e-01,4.638e-02
9.075e-01,4.137e-02
9.125e-01,3.666e-02
9.175e-01,3.227e-02
9.225e-01,2.818e-02
9.275e-01,2.439e-02
9.325e-01,2.089e-02
9.375e-01,1.769e-02
9.425e-01,1.478e-02
9.475e-01,1.215e-02
9.525e-01,9.794e-03
9.575e-01,7.715e-03
9.625e-01,5.902e-03
9.675e-01,4.348e-03
9.725e-01,3.048e-03
9.775e-01,1.992e-03
9.825e-01,1.173e-03
9.875e-01,5.797e-04
9.925e-01,2.006e-04
9.975e-01,2.115e-05


==> anc/03_results/moderate_zap/beta_total_probability/0_019.csv <==
transmittance,probability_density
2.500e-03,3.975e-04
7.500e-03,5.238e-03
1.250e-02,1.405e-02
1.750e-02,2.578e-02
2.250e-02,3.839e-02
2.750e-02,5.362e-02
3.250e-02,7.299e-02
3.750e-02,9.677e-02
4.250e-02,1.247e-01
4.750e-02,1.565e-01
5.250e-02,1.917e-01
5.750e-02,2.301e-01
6.250e-02,2.712e-01
6.750e-02,3.147e-01
7.250e-02,3.603e-01
7.750e-02,4.075e-01
8.250e-02,4.563e-01
8.750e-02,5.062e-01
9.250e-02,5.571e-01
9.750e-02,6.087e-01
1.025e-01,6.609e-01
1.075e-01,7.134e-01
1.125e-01,7.660e-01
1.175e-01,8.186e-01
1.225e-01,8.710e-01
1.275e-01,9.231e-01
1.325e-01,9.747e-01
1.375e-01,1.026e+00
1.425e-01,1.076e+00
1.475e-01,1.126e+00
1.525e-01,1.174e+00
1.575e-01,1.222e+00
1.625e-01,1.268e+00
1.675e-01,1.314e+00
1.725e-01,1.358e+00
1.775e-01,1.401e+00
1.825e-01,1.442e+00
1.875e-01,1.483e+00
1.925e-01,1.522e+00
1.975e-01,1.559e+00
2.025e-01,1.595e+00
2.075e-01,1.630e+00
2.125e-01,1.663e+00
2.175e-01,1.695e+00
2.225e-01,1.725e+00
2.275e-01,1.753e+00
2.325e-01,1.781e+00
2.375e-01,1.806e+00
2.425e-01,1.830e+00
2.475e-01,1.853e+00
2.525e-01,1.874e+00
2.575e-01,1.894e+00
2.625e-01,1.912e+00
2.675e-01,1.929e+00
2.725e-01,1.945e+00
2.775e-01,1.959e+00
2.825e-01,1.972e+00
2.875e-01,1.983e+00
2.925e-01,1.993e+00
2.975e-01,2.002e+00
3.025e-01,2.009e+00
3.075e-01,2.016e+00
3.125e-01,2.021e+00
3.175e-01,2.025e+00
3.225e-01,2.027e+00
3.275e-01,2.029e+00
3.325e-01,2.029e+00
3.375e-01,2.029e+00
3.425e-01,2.027e+00
3.475e-01,2.025e+00
3.525e-01,2.021e+00
3.575e-01,2.016e+00
3.625e-01,2.011e+00
3.675e-01,2.004e+00
3.725e-01,1.997e+00
3.775e-01,1.989e+00
3.825e-01,1.980e+00
3.875e-01,1.970e+00
3.925e-01,1.959e+00
3.975e-01,1.948e+00
4.025e-01,1.936e+00
4.075e-01,1.923e+00
4.125e-01,1.910e+00
4.175e-01,1.896e+00
4.225e-01,1.881e+00
4.275e-01,1.866e+00
4.325e-01,1.850e+00
4.375e-01,1.834e+00
4.425e-01,1.817e+00
4.475e-01,1.800e+00
4.525e-01,1.782e+00
4.575e-01,1.764e+00
4.625e-01,1.745e+00
4.675e-01,1.726e+00
4.725e-01,1.707e+00
4.775e-01,1.687e+00
4.825e-01,1.667e+00
4.875e-01,1.647e+00
4.925e-01,1.626e+00
4.975e-01,1.605e+00
5.025e-01,1.583e+00
5.075e-01,1.562e+00
5.125e-01,1.540e+00
5.175e-01,1.518e+00
5.225e-01,1.496e+00
5.275e-01,1.474e+00
5.325e-01,1.451e+00
5.375e-01,1.428e+00
5.425e-01,1.406e+00
5.475e-01,1.383e+00
5.525e-01,1.360e+00
5.575e-01,1.336e+00
5.625e-01,1.313e+00
5.675e-01,1.290e+00
5.725e-01,1.267e+00
5.775e-01,1.243e+00
5.825e-01,1.220e+00
5.875e-01,1.197e+00
5.925e-01,1.173e+00
5.975e-01,1.150e+00
6.025e-01,1.127e+00
6.075e-01,1.104e+00
6.125e-01,1.080e+00
6.175e-01,1.057e+00
6.225e-01,1.034e+00
6.275e-01,1.011e+00
6.325e-01,9.882e-01
6.375e-01,9.654e-01
6.425e-01,9.427e-01
6.475e-01,9.201e-01
6.525e-01,8.977e-01
6.575e-01,8.754e-01
6.625e-01,8.532e-01
6.675e-01,8.312e-01
6.725e-01,8.094e-01
6.775e-01,7.877e-01
6.825e-01,7.663e-01
6.875e-01,7.450e-01
6.925e-01,7.238e-01
6.975e-01,7.029e-01
7.025e-01,6.822e-01
7.075e-01,6.617e-01
7.125e-01,6.415e-01
7.175e-01,6.214e-01
7.225e-01,6.016e-01
7.275e-01,5.821e-01
7.325e-01,5.627e-01
7.375e-01,5.437e-01
7.425e-01,5.249e-01
7.475e-01,5.063e-01
7.525e-01,4.880e-01
7.575e-01,4.700e-01
7.625e-01,4.523e-01
7.675e-01,4.348e-01
7.725e-01,4.176e-01
7.775e-01,4.008e-01
7.825e-01,3.842e-01
7.875e-01,3.679e-01
7.925e-01,3.519e-01
7.975e-01,3.363e-01
8.025e-01,3.209e-01
8.075e-01,3.059e-01
8.125e-01,2.912e-01
8.175e-01,2.768e-01
8.225e-01,2.627e-01
8.275e-01,2.490e-01
8.325e-01,2.356e-01
8.375e-01,2.226e-01
8.425e-01,2.099e-01
8.475e-01,1.975e-01
8.525e-01,1.855e-01
8.575e-01,1.738e-01
8.625e-01,1.625e-01
8.675e-01,1.515e-01
8.725e-01,1.409e-01
8.775e-01,1.307e-01
8.825e-01,1.208e-01
8.875e-01,1.113e-01
8.925e-01,1.022e-01
8.975e-01,9.339e-02
9.025e-01,8.500e-02
9.075e-01,7.698e-02
9.125e-01,6.934e-02
9.175e-01,6.208e-02
9.225e-01,5.521e-02
9.275e-01,4.872e-02
9.325e-01,4.262e-02
9.375e-01,3.691e-02
9.425e-01,3.159e-02
9.475e-01,2.666e-02
9.525e-01,2.214e-02
9.575e-01,1.801e-02
9.625e-01,1.429e-02
9.675e-01,1.098e-02
9.725e-01,8.082e-03
9.775e-01,5.602e-03
9.825e-01,3.550e-03
9.875e-01,1.936e-03
9.925e-01,7.781e-04
9.975e-01,1.133e-04


==> anc/03_results/moderate_zap/beta_total_probability/0_02.csv <==
transmittance,probability_density
2.500e-03,1.129e-05
7.500e-03,2.121e-03
1.250e-02,7.430e-03
1.750e-02,1.214e-02
2.250e-02,1.866e-02
2.750e-02,2.896e-02
3.250e-02,4.301e-02
3.750e-02,6.005e-02
4.250e-02,7.950e-02
4.750e-02,1.011e-01
5.250e-02,1.247e-01
5.750e-02,1.505e-01
6.250e-02,1.783e-01
6.750e-02,2.082e-01
7.250e-02,2.401e-01
7.750e-02,2.739e-01
8.250e-02,3.094e-01
8.750e-02,3.465e-01
9.250e-02,3.851e-01
9.750e-02,4.249e-01
1.025e-01,4.659e-01
1.075e-01,5.078e-01
1.125e-01,5.504e-01
1.175e-01,5.938e-01
1.225e-01,6.377e-01
1.275e-01,6.820e-01
1.325e-01,7.266e-01
1.375e-01,7.714e-01
1.425e-01,8.163e-01
1.475e-01,8.611e-01
1.525e-01,9.058e-01
1.575e-01,9.502e-01
1.625e-01,9.943e-01
1.675e-01,1.038e+00
1.725e-01,1.081e+00
1.775e-01,1.124e+00
1.825e-01,1.166e+00
1.875e-01,1.207e+00
1.925e-01,1.247e+00
1.975e-01,1.287e+00
2.025e-01,1.325e+00
2.075e-01,1.363e+00
2.125e-01,1.400e+00
2.175e-01,1.435e+00
2.225e-01,1.469e+00
2.275e-01,1.503e+00
2.325e-01,1.535e+00
2.375e-01,1.566e+00
2.425e-01,1.596e+00
2.475e-01,1.624e+00
2.525e-01,1.651e+00
2.575e-01,1.677e+00
2.625e-01,1.702e+00
2.675e-01,1.726e+00
2.725e-01,1.748e+00
2.775e-01,1.769e+00
2.825e-01,1.789e+00
2.875e-01,1.808e+00
2.925e-01,1.825e+00
2.975e-01,1.842e+00
3.025e-01,1.857e+00
3.075e-01,1.871e+00
3.125e-01,1.883e+00
3.175e-01,1.895e+00
3.225e-01,1.905e+00
3.275e-01,1.915e+00
3.325e-01,1.923e+00
3.375e-01,1.930e+00
3.425e-01,1.936e+00
3.475e-01,1.941e+00
3.525e-01,1.945e+00
3.575e-01,1.948e+00
3.625e-01,1.950e+00
3.675e-01,1.951e+00
3.725e-01,1.951e+00
3.775e-01,1.950e+00
3.825e-01,1.949e+00
3.875e-01,1.946e+00
3.925e-01,1.942e+00
3.975e-01,1.938e+00
4.025e-01,1.933e+00
4.075e-01,1.927e+00
4.125e-01,1.921e+00
4.175e-01,1.913e+00
4.225e-01,1.905e+00
4.275e-01,1.896e+00
4.325e-01,1.887e+00
4.375e-01,1.877e+00
4.425e-01,1.866e+00
4.475e-01,1.854e+00
4.525e-01,1.842e+00
4.575e-01,1.830e+00
4.625e-01,1.817e+00
4.675e-01,1.803e+00
4.725e-01,1.789e+00
4.775e-01,1.774e+00
4.825e-01,1.759e+00
4.875e-01,1.743e+00
4.925e-01,1.727e+00
4.975e-01,1.710e+00
5.025e-01,1.693e+00
5.075e-01,1.676e+00
5.125e-01,1.658e+00
5.175e-01,1.640e+00
5.225e-01,1.622e+00
5.275e-01,1.603e+00
5.325e-01,1.584e+00
5.375e-01,1.564e+00
5.425e-01,1.545e+00
5.475e-01,1.525e+00
5.525e-01,1.505e+00
5.575e-01,1.484e+00
5.625e-01,1.464e+00
5.675e-01,1.443e+00
5.725e-01,1.422e+00
5.775e-01,1.401e+00
5.825e-01,1.379e+00
5.875e-01,1.358e+00
5.925e-01,1.336e+00
5.975e-01,1.314e+00
6.025e-01,1.292e+00
6.075e-01,1.270e+00
6.125e-01,1.248e+00
6.175e-01,1.226e+00
6.225e-01,1.204e+00
6.275e-01,1.182e+00
6.325e-01,1.159e+00
6.375e-01,1.137e+00
6.425e-01,1.115e+00
6.475e-01,1.092e+00
6.525e-01,1.070e+00
6.575e-01,1.047e+00
6.625e-01,1.025e+00
6.675e-01,1.003e+00
6.725e-01,9.805e-01
6.775e-01,9.582e-01
6.825e-01,9.361e-01
6.875e-01,9.140e-01
6.925e-01,8.920e-01
6.975e-01,8.700e-01
7.025e-01,8.482e-01
7.075e-01,8.265e-01
7.125e-01,8.049e-01
7.175e-01,7.834e-01
7.225e-01,7.620e-01
7.275e-01,7.408e-01
7.325e-01,7.197e-01
7.375e-01,6.988e-01
7.425e-01,6.780e-01
7.475e-01,6.574e-01
7.525e-01,6.370e-01
7.575e-01,6.168e-01
7.625e-01,5.967e-01
7.675e-01,5.769e-01
7.725e-01,5.572e-01
7.775e-01,5.378e-01
7.825e-01,5.186e-01
7.875e-01,4.996e-01
7.925e-01,4.809e-01
7.975e-01,4.623e-01
8.025e-01,4.441e-01
8.075e-01,4.261e-01
8.125e-01,4.083e-01
8.175e-01,3.908e-01
8.225e-01,3.736e-01
8.275e-01,3.567e-01
8.325e-01,3.400e-01
8.375e-01,3.236e-01
8.425e-01,3.076e-01
8.475e-01,2.918e-01
8.525e-01,2.764e-01
8.575e-01,2.612e-01
8.625e-01,2.464e-01
8.675e-01,2.320e-01
8.725e-01,2.178e-01
8.775e-01,2.040e-01
8.825e-01,1.906e-01
8.875e-01,1.775e-01
8.925e-01,1.648e-01
8.975e-01,1.524e-01
9.025e-01,1.405e-01
9.075e-01,1.289e-01
9.125e-01,1.177e-01
9.175e-01,1.069e-01
9.225e-01,9.658e-02
9.275e-01,8.665e-02
9.325e-01,7.715e-02
9.375e-01,6.809e-02
9.425e-01,5.949e-02
9.475e-01,5.135e-02
9.525e-01,4.370e-02
9.575e-01,3.655e-02
9.625e-01,2.991e-02
9.675e-01,2.380e-02
9.725e-01,1.825e-02
9.775e-01,1.329e-02
9.825e-01,8.962e-03
9.875e-01,5.311e-03
9.925e-01,2.422e-03
9.975e-01,4.631e-04


==> anc/03_results/moderate_zap/beta_total_probability/0_021.csv <==
transmittance,probability_density
2.500e-03,3.431e-05
7.500e-03,2.249e-03
1.250e-02,4.529e-03
1.750e-02,9.492e-03
2.250e-02,1.499e-02
2.750e-02,2.124e-02
3.250e-02,2.856e-02
3.750e-02,3.715e-02
4.250e-02,4.723e-02
4.750e-02,5.901e-02
5.250e-02,7.258e-02
5.750e-02,8.797e-02
6.250e-02,1.051e-01
6.750e-02,1.240e-01
7.250e-02,1.446e-01
7.750e-02,1.667e-01
8.250e-02,1.904e-01
8.750e-02,2.156e-01
9.250e-02,2.424e-01
9.750e-02,2.705e-01
1.025e-01,3.001e-01
1.075e-01,3.310e-01
1.125e-01,3.631e-01
1.175e-01,3.964e-01
1.225e-01,4.307e-01
1.275e-01,4.660e-01
1.325e-01,5.022e-01
1.375e-01,5.392e-01
1.425e-01,5.768e-01
1.475e-01,6.150e-01
1.525e-01,6.536e-01
1.575e-01,6.926e-01
1.625e-01,7.319e-01
1.675e-01,7.713e-01
1.725e-01,8.108e-01
1.775e-01,8.504e-01
1.825e-01,8.899e-01
1.875e-01,9.292e-01
1.925e-01,9.682e-01
1.975e-01,1.007e+00
2.025e-01,1.045e+00
2.075e-01,1.083e+00
2.125e-01,1.121e+00
2.175e-01,1.158e+00
2.225e-01,1.194e+00
2.275e-01,1.230e+00
2.325e-01,1.265e+00
2.375e-01,1.299e+00
2.425e-01,1.333e+00
2.475e-01,1.365e+00
2.525e-01,1.397e+00
2.575e-01,1.428e+00
2.625e-01,1.458e+00
2.675e-01,1.487e+00
2.725e-01,1.516e+00
2.775e-01,1.543e+00
2.825e-01,1.569e+00
2.875e-01,1.594e+00
2.925e-01,1.618e+00
2.975e-01,1.642e+00
3.025e-01,1.664e+00
3.075e-01,1.685e+00
3.125e-01,1.705e+00
3.175e-01,1.724e+00
3.225e-01,1.742e+00
3.275e-01,1.759e+00
3.325e-01,1.775e+00
3.375e-01,1.790e+00
3.425e-01,1.804e+00
3.475e-01,1.817e+00
3.525e-01,1.829e+00
3.575e-01,1.840e+00
3.625e-01,1.849e+00
3.675e-01,1.858e+00
3.725e-01,1.866e+00
3.775e-01,1.873e+00
3.825e-01,1.879e+00
3.875e-01,1.884e+00
3.925e-01,1.889e+00
3.975e-01,1.892e+00
4.025e-01,1.894e+00
4.075e-01,1.896e+00
4.125e-01,1.897e+00
4.175e-01,1.897e+00
4.225e-01,1.896e+00
4.275e-01,1.894e+00
4.325e-01,1.891e+00
4.375e-01,1.888e+00
4.425e-01,1.884e+00
4.475e-01,1.879e+00
4.525e-01,1.874e+00
4.575e-01,1.867e+00
4.625e-01,1.860e+00
4.675e-01,1.853e+00
4.725e-01,1.845e+00
4.775e-01,1.836e+00
4.825e-01,1.826e+00
4.875e-01,1.816e+00
4.925e-01,1.806e+00
4.975e-01,1.794e+00
5.025e-01,1.783e+00
5.075e-01,1.770e+00
5.125e-01,1.758e+00
5.175e-01,1.744e+00
5.225e-01,1.731e+00
5.275e-01,1.716e+00
5.325e-01,1.702e+00
5.375e-01,1.686e+00
5.425e-01,1.671e+00
5.475e-01,1.655e+00
5.525e-01,1.639e+00
5.575e-01,1.622e+00
5.625e-01,1.605e+00
5.675e-01,1.587e+00
5.725e-01,1.570e+00
5.775e-01,1.552e+00
5.825e-01,1.533e+00
5.875e-01,1.514e+00
5.925e-01,1.495e+00
5.975e-01,1.476e+00
6.025e-01,1.457e+00
6.075e-01,1.437e+00
6.125e-01,1.417e+00
6.175e-01,1.397e+00
6.225e-01,1.377e+00
6.275e-01,1.356e+00
6.325e-01,1.335e+00
6.375e-01,1.314e+00
6.425e-01,1.293e+00
6.475e-01,1.272e+00
6.525e-01,1.251e+00
6.575e-01,1.229e+00
6.625e-01,1.208e+00
6.675e-01,1.186e+00
6.725e-01,1.164e+00
6.775e-01,1.142e+00
6.825e-01,1.120e+00
6.875e-01,1.098e+00
6.925e-01,1.076e+00
6.975e-01,1.054e+00
7.025e-01,1.032e+00
7.075e-01,1.010e+00
7.125e-01,9.876e-01
7.175e-01,9.654e-01
7.225e-01,9.432e-01
7.275e-01,9.210e-01
7.325e-01,8.989e-01
7.375e-01,8.768e-01
7.425e-01,8.547e-01
7.475e-01,8.327e-01
7.525e-01,8.107e-01
7.575e-01,7.888e-01
7.625e-01,7.670e-01
7.675e-01,7.453e-01
7.725e-01,7.236e-01
7.775e-01,7.021e-01
7.825e-01,6.806e-01
7.875e-01,6.593e-01
7.925e-01,6.381e-01
7.975e-01,6.171e-01
8.025e-01,5.962e-01
8.075e-01,5.754e-01
8.125e-01,5.548e-01
8.175e-01,5.344e-01
8.225e-01,5.141e-01
8.275e-01,4.941e-01
8.325e-01,4.742e-01
8.375e-01,4.545e-01
8.425e-01,4.351e-01
8.475e-01,4.158e-01
8.525e-01,3.968e-01
8.575e-01,3.780e-01
8.625e-01,3.595e-01
8.675e-01,3.413e-01
8.725e-01,3.233e-01
8.775e-01,3.055e-01
8.825e-01,2.881e-01
8.875e-01,2.710e-01
8.925e-01,2.542e-01
8.975e-01,2.377e-01
9.025e-01,2.215e-01
9.075e-01,2.056e-01
9.125e-01,1.902e-01
9.175e-01,1.751e-01
9.225e-01,1.603e-01
9.275e-01,1.460e-01
9.325e-01,1.321e-01
9.375e-01,1.186e-01
9.425e-01,1.056e-01
9.475e-01,9.300e-02
9.525e-01,8.093e-02
9.575e-01,6.938e-02
9.625e-01,5.838e-02
9.675e-01,4.796e-02
9.725e-01,3.818e-02
9.775e-01,2.908e-02
9.825e-01,2.073e-02
9.875e-01,1.324e-02
9.925e-01,6.769e-03
9.975e-01,1.655e-03


==> anc/03_results/moderate_zap/beta_total_probability/0_022.csv <==
transmittance,probability_density
2.500e-03,2.460e-07
7.500e-03,1.138e-04
1.250e-02,1.865e-03
1.750e-02,6.124e-03
2.250e-02,1.075e-02
2.750e-02,1.474e-02
3.250e-02,1.876e-02
3.750e-02,2.368e-02
4.250e-02,3.000e-02
4.750e-02,3.783e-02
5.250e-02,4.707e-02
5.750e-02,5.759e-02
6.250e-02,6.930e-02
6.750e-02,8.221e-02
7.250e-02,9.636e-02
7.750e-02,1.118e-01
8.250e-02,1.287e-01
8.750e-02,1.469e-01
9.250e-02,1.666e-01
9.750e-02,1.876e-01
1.025e-01,2.099e-01
1.075e-01,2.335e-01
1.125e-01,2.583e-01
1.175e-01,2.843e-01
1.225e-01,3.113e-01
1.275e-01,3.393e-01
1.325e-01,3.683e-01
1.375e-01,3.981e-01
1.425e-01,4.288e-01
1.475e-01,4.603e-01
1.525e-01,4.924e-01
1.575e-01,5.251e-01
1.625e-01,5.585e-01
1.675e-01,5.923e-01
1.725e-01,6.266e-01
1.775e-01,6.612e-01
1.825e-01,6.962e-01
1.875e-01,7.314e-01
1.925e-01,7.667e-01
1.975e-01,8.022e-01
2.025e-01,8.378e-01
2.075e-01,8.733e-01
2.125e-01,9.088e-01
2.175e-01,9.442e-01
2.225e-01,9.794e-01
2.275e-01,1.014e+00
2.325e-01,1.049e+00
2.375e-01,1.083e+00
2.425e-01,1.117e+00
2.475e-01,1.151e+00
2.525e-01,1.184e+00
2.575e-01,1.216e+00
2.625e-01,1.248e+00
2.675e-01,1.280e+00
2.725e-01,1.310e+00
2.775e-01,1.340e+00
2.825e-01,1.370e+00
2.875e-01,1.398e+00
2.925e-01,1.426e+00
2.975e-01,1.453e+00
3.025e-01,1.480e+00
3.075e-01,1.505e+00
3.125e-01,1.530e+00
3.175e-01,1.554e+00
3.225e-01,1.577e+00
3.275e-01,1.599e+00
3.325e-01,1.620e+00
3.375e-01,1.640e+00
3.425e-01,1.660e+00
3.475e-01,1.678e+00
3.525e-01,1.696e+00
3.575e-01,1.713e+00
3.625e-01,1.729e+00
3.675e-01,1.744e+00
3.725e-01,1.758e+00
3.775e-01,1.771e+00
3.825e-01,1.783e+00
3.875e-01,1.794e+00
3.925e-01,1.805e+00
3.975e-01,1.814e+00
4.025e-01,1.823e+00
4.075e-01,1.831e+00
4.125e-01,1.838e+00
4.175e-01,1.844e+00
4.225e-01,1.849e+00
4.275e-01,1.854e+00
4.325e-01,1.857e+00
4.375e-01,1.860e+00
4.425e-01,1.862e+00
4.475e-01,1.863e+00
4.525e-01,1.863e+00
4.575e-01,1.863e+00
4.625e-01,1.862e+00
4.675e-01,1.860e+00
4.725e-01,1.857e+00
4.775e-01,1.854e+00
4.825e-01,1.850e+00
4.875e-01,1.845e+00
4.925e-01,1.840e+00
4.975e-01,1.834e+00
5.025e-01,1.827e+00
5.075e-01,1.820e+00
5.125e-01,1.812e+00
5.175e-01,1.803e+00
5.225e-01,1.794e+00
5.275e-01,1.785e+00
5.325e-01,1.774e+00
5.375e-01,1.763e+00
5.425e-01,1.752e+00
5.475e-01,1.740e+00
5.525e-01,1.728e+00
5.575e-01,1.715e+00
5.625e-01,1.702e+00
5.675e-01,1.688e+00
5.725e-01,1.673e+00
5.775e-01,1.659e+00
5.825e-01,1.643e+00
5.875e-01,1.628e+00
5.925e-01,1.612e+00
5.975e-01,1.596e+00
6.025e-01,1.579e+00
6.075e-01,1.562e+00
6.125e-01,1.544e+00
6.175e-01,1.527e+00
6.225e-01,1.508e+00
6.275e-01,1.490e+00
6.325e-01,1.471e+00
6.375e-01,1.452e+00
6.425e-01,1.433e+00
6.475e-01,1.414e+00
6.525e-01,1.394e+00
6.575e-01,1.374e+00
6.625e-01,1.354e+00
6.675e-01,1.333e+00
6.725e-01,1.312e+00
6.775e-01,1.292e+00
6.825e-01,1.271e+00
6.875e-01,1.249e+00
6.925e-01,1.228e+00
6.975e-01,1.206e+00
7.025e-01,1.185e+00
7.075e-01,1.163e+00
7.125e-01,1.141e+00
7.175e-01,1.119e+00
7.225e-01,1.097e+00
7.275e-01,1.075e+00
7.325e-01,1.052e+00
7.375e-01,1.030e+00
7.425e-01,1.007e+00
7.475e-01,9.848e-01
7.525e-01,9.623e-01
7.575e-01,9.397e-01
7.625e-01,9.170e-01
7.675e-01,8.944e-01
7.725e-01,8.717e-01
7.775e-01,8.490e-01
7.825e-01,8.264e-01
7.875e-01,8.037e-01
7.925e-01,7.811e-01
7.975e-01,7.585e-01
8.025e-01,7.360e-01
8.075e-01,7.135e-01
8.125e-01,6.911e-01
8.175e-01,6.687e-01
8.225e-01,6.464e-01
8.275e-01,6.242e-01
8.325e-01,6.021e-01
8.375e-01,5.801e-01
8.425e-01,5.582e-01
8.475e-01,5.365e-01
8.525e-01,5.148e-01
8.575e-01,4.934e-01
8.625e-01,4.720e-01
8.675e-01,4.508e-01
8.725e-01,4.298e-01
8.775e-01,4.090e-01
8.825e-01,3.884e-01
8.875e-01,3.680e-01
8.925e-01,3.477e-01
8.975e-01,3.278e-01
9.025e-01,3.080e-01
9.075e-01,2.885e-01
9.125e-01,2.693e-01
9.175e-01,2.503e-01
9.225e-01,2.317e-01
9.275e-01,2.133e-01
9.325e-01,1.953e-01
9.375e-01,1.776e-01
9.425e-01,1.603e-01
9.475e-01,1.434e-01
9.525e-01,1.269e-01
9.575e-01,1.108e-01
9.625e-01,9.522e-02
9.675e-01,8.013e-02
9.725e-01,6.560e-02
9.775e-01,5.168e-02
9.825e-01,3.844e-02
9.875e-01,2.599e-02
9.925e-01,1.449e-02
9.975e-01,4.277e-03


==> anc/03_results/moderate_zap/beta_total_probability/0_023.csv <==
transmittance,probability_density
2.500e-03,1.210e-06
7.500e-03,1.424e-03
1.250e-02,1.250e-03
1.750e-02,2.623e-03
2.250e-02,4.913e-03
2.750e-02,7.215e-03
3.250e-02,1.022e-02
3.750e-02,1.417e-02
4.250e-02,1.887e-02
4.750e-02,2.420e-02
5.250e-02,3.017e-02
5.750e-02,3.687e-02
6.250e-02,4.432e-02
6.750e-02,5.255e-02
7.250e-02,6.154e-02
7.750e-02,7.131e-02
8.250e-02,8.186e-02
8.750e-02,9.324e-02
9.250e-02,1.055e-01
9.750e-02,1.187e-01
1.025e-01,1.328e-01
1.075e-01,1.479e-01
1.125e-01,1.640e-01
1.175e-01,1.811e-01
1.225e-01,1.992e-01
1.275e-01,2.183e-01
1.325e-01,2.384e-01
1.375e-01,2.595e-01
1.425e-01,2.816e-01
1.475e-01,3.046e-01
1.525e-01,3.285e-01
1.575e-01,3.533e-01
1.625e-01,3.789e-01
1.675e-01,4.053e-01
1.725e-01,4.326e-01
1.775e-01,4.605e-01
1.825e-01,4.891e-01
1.875e-01,5.184e-01
1.925e-01,5.482e-01
1.975e-01,5.786e-01
2.025e-01,6.094e-01
2.075e-01,6.407e-01
2.125e-01,6.723e-01
2.175e-01,7.043e-01
2.225e-01,7.365e-01
2.275e-01,7.689e-01
2.325e-01,8.015e-01
2.375e-01,8.342e-01
2.425e-01,8.669e-01
2.475e-01,8.996e-01
2.525e-01,9.323e-01
2.575e-01,9.649e-01
2.625e-01,9.973e-01
2.675e-01,1.030e+00
2.725e-01,1.062e+00
2.775e-01,1.093e+00
2.825e-01,1.125e+00
2.875e-01,1.156e+00
2.925e-01,1.186e+00
2.975e-01,1.217e+00
3.025e-01,1.246e+00
3.075e-01,1.276e+00
3.125e-01,1.304e+00
3.175e-01,1.332e+00
3.225e-01,1.360e+00
3.275e-01,1.387e+00
3.325e-01,1.413e+00
3.375e-01,1.439e+00
3.425e-01,1.464e+00
3.475e-01,1.488e+00
3.525e-01,1.512e+00
3.575e-01,1.535e+00
3.625e-01,1.557e+00
3.675e-01,1.578e+00
3.725e-01,1.599e+00
3.775e-01,1.619e+00
3.825e-01,1.638e+00
3.875e-01,1.656e+00
3.925e-01,1.673e+00
3.975e-01,1.690e+00
4.025e-01,1.706e+00
4.075e-01,1.721e+00
4.125e-01,1.735e+00
4.175e-01,1.748e+00
4.225e-01,1.761e+00
4.275e-01,1.773e+00
4.325e-01,1.784e+00
4.375e-01,1.794e+00
4.425e-01,1.803e+00
4.475e-01,1.811e+00
4.525e-01,1.819e+00
4.575e-01,1.826e+00
4.625e-01,1.832e+00
4.675e-01,1.837e+00
4.725e-01,1.842e+00
4.775e-01,1.845e+00
4.825e-01,1.848e+00
4.875e-01,1.850e+00
4.925e-01,1.852e+00
4.975e-01,1.852e+00
5.025e-01,1.852e+00
5.075e-01,1.851e+00
5.125e-01,1.850e+00
5.175e-01,1.847e+00
5.225e-01,1.844e+00
5.275e-01,1.841e+00
5.325e-01,1.836e+00
5.375e-01,1.831e+00
5.425e-01,1.825e+00
5.475e-01,1.819e+00
5.525e-01,1.812e+00
5.575e-01,1.805e+00
5.625e-01,1.796e+00
5.675e-01,1.788e+00
5.725e-01,1.778e+00
5.775e-01,1.768e+00
5.825e-01,1.758e+00
5.875e-01,1.747e+00
5.925e-01,1.735e+00
5.975e-01,1.723e+00
6.025e-01,1.710e+00
6.075e-01,1.697e+00
6.125e-01,1.684e+00
6.175e-01,1.669e+00
6.225e-01,1.655e+00
6.275e-01,1.640e+00
6.325e-01,1.624e+00
6.375e-01,1.609e+00
6.425e-01,1.592e+00
6.475e-01,1.576e+00
6.525e-01,1.558e+00
6.575e-01,1.541e+00
6.625e-01,1.523e+00
6.675e-01,1.505e+00
6.725e-01,1.486e+00
6.775e-01,1.467e+00
6.825e-01,1.448e+00
6.875e-01,1.429e+00
6.925e-01,1.409e+00
6.975e-01,1.389e+00
7.025e-01,1.368e+00
7.075e-01,1.348e+00
7.125e-01,1.327e+00
7.175e-01,1.306e+00
7.225e-01,1.284e+00
7.275e-01,1.262e+00
7.325e-01,1.241e+00
7.375e-01,1.219e+00
7.425e-01,1.196e+00
7.475e-01,1.174e+00
7.525e-01,1.151e+00
7.575e-01,1.128e+00
7.625e-01,1.105e+00
7.675e-01,1.082e+00
7.725e-01,1.059e+00
7.775e-01,1.035e+00
7.825e-01,1.012e+00
7.875e-01,9.880e-01
7.925e-01,9.641e-01
7.975e-01,9.402e-01
8.025e-01,9.162e-01
8.075e-01,8.922e-01
8.125e-01,8.680e-01
8.175e-01,8.438e-01
8.225e-01,8.195e-01
8.275e-01,7.952e-01
8.325e-01,7.708e-01
8.375e-01,7.464e-01
8.425e-01,7.220e-01
8.475e-01,6.976e-01
8.525e-01,6.731e-01
8.575e-01,6.487e-01
8.625e-01,6.243e-01
8.675e-01,5.999e-01
8.725e-01,5.756e-01
8.775e-01,5.513e-01
8.825e-01,5.270e-01
8.875e-01,5.029e-01
8.925e-01,4.787e-01
8.975e-01,4.547e-01
9.025e-01,4.308e-01
9.075e-01,4.070e-01
9.125e-01,3.832e-01
9.175e-01,3.597e-01
9.225e-01,3.362e-01
9.275e-01,3.129e-01
9.325e-01,2.898e-01
9.375e-01,2.668e-01
9.425e-01,2.441e-01
9.475e-01,2.215e-01
9.525e-01,1.992e-01
9.575e-01,1.771e-01
9.625e-01,1.552e-01
9.675e-01,1.337e-01
9.725e-01,1.124e-01
9.775e-01,9.146e-02
9.825e-01,7.085e-02
9.875e-01,5.058e-02
9.925e-01,3.064e-02
9.975e-01,1.083e-02


==> anc/03_results/moderate_zap/beta_total_probability/0_024.csv <==
transmittance,probability_density
2.500e-03,8.399e-09
7.500e-03,1.289e-06
1.250e-02,9.002e-05
1.750e-02,6.101e-04
2.250e-02,1.526e-03
2.750e-02,2.861e-03
3.250e-02,4.805e-03
3.750e-02,7.137e-03
4.250e-02,9.642e-03
4.750e-02,1.241e-02
5.250e-02,1.569e-02
5.750e-02,1.973e-02
6.250e-02,2.469e-02
6.750e-02,3.061e-02
7.250e-02,3.745e-02
7.750e-02,4.515e-02
8.250e-02,5.361e-02
8.750e-02,6.277e-02
9.250e-02,7.255e-02
9.750e-02,8.294e-02
1.025e-01,9.391e-02
1.075e-01,1.055e-01
1.125e-01,1.176e-01
1.175e-01,1.304e-01
1.225e-01,1.438e-01
1.275e-01,1.579e-01
1.325e-01,1.727e-01
1.375e-01,1.882e-01
1.425e-01,2.045e-01
1.475e-01,2.215e-01
1.525e-01,2.393e-01
1.575e-01,2.579e-01
1.625e-01,2.772e-01
1.675e-01,2.973e-01
1.725e-01,3.182e-01
1.775e-01,3.398e-01
1.825e-01,3.622e-01
1.875e-01,3.854e-01
1.925e-01,4.092e-01
1.975e-01,4.338e-01
2.025e-01,4.590e-01
2.075e-01,4.848e-01
2.125e-01,5.113e-01
2.175e-01,5.383e-01
2.225e-01,5.659e-01
2.275e-01,5.940e-01
2.325e-01,6.225e-01
2.375e-01,6.514e-01
2.425e-01,6.807e-01
2.475e-01,7.104e-01
2.525e-01,7.403e-01
2.575e-01,7.704e-01
2.625e-01,8.008e-01
2.675e-01,8.312e-01
2.725e-01,8.618e-01
2.775e-01,8.924e-01
2.825e-01,9.230e-01
2.875e-01,9.536e-01
2.925e-01,9.841e-01
2.975e-01,1.014e+00
3.025e-01,1.045e+00
3.075e-01,1.075e+00
3.125e-01,1.104e+00
3.175e-01,1.134e+00
3.225e-01,1.163e+00
3.275e-01,1.192e+00
3.325e-01,1.221e+00
3.375e-01,1.249e+00
3.425e-01,1.276e+00
3.475e-01,1.303e+00
3.525e-01,1.330e+00
3.575e-01,1.356e+00
3.625e-01,1.382e+00
3.675e-01,1.407e+00
3.725e-01,1.432e+00
3.775e-01,1.456e+00
3.825e-01,1.479e+00
3.875e-01,1.502e+00
3.925e-01,1.524e+00
3.975e-01,1.545e+00
4.025e-01,1.566e+00
4.075e-01,1.586e+00
4.125e-01,1.605e+00
4.175e-01,1.624e+00
4.225e-01,1.642e+00
4.275e-01,1.659e+00
4.325e-01,1.675e+00
4.375e-01,1.691e+00
4.425e-01,1.706e+00
4.475e-01,1.720e+00
4.525e-01,1.734e+00
4.575e-01,1.747e+00
4.625e-01,1.758e+00
4.675e-01,1.770e+00
4.725e-01,1.780e+00
4.775e-01,1.790e+00
4.825e-01,1.799e+00
4.875e-01,1.807e+00
4.925e-01,1.814e+00
4.975e-01,1.821e+00
5.025e-01,1.827e+00
5.075e-01,1.832e+00
5.125e-01,1.836e+00
5.175e-01,1.840e+00
5.225e-01,1.842e+00
5.275e-01,1.845e+00
5.325e-01,1.846e+00
5.375e-01,1.847e+00
5.425e-01,1.847e+00
5.475e-01,1.846e+00
5.525e-01,1.844e+00
5.575e-01,1.842e+00
5.625e-01,1.840e+00
5.675e-01,1.836e+00
5.725e-01,1.832e+00
5.775e-01,1.827e+00
5.825e-01,1.822e+00
5.875e-01,1.815e+00
5.925e-01,1.809e+00
5.975e-01,1.801e+00
6.025e-01,1.793e+00
6.075e-01,1.785e+00
6.125e-01,1.776e+00
6.175e-01,1.766e+00
6.225e-01,1.755e+00
6.275e-01,1.745e+00
6.325e-01,1.733e+00
6.375e-01,1.721e+00
6.425e-01,1.709e+00
6.475e-01,1.696e+00
6.525e-01,1.682e+00
6.575e-01,1.668e+00
6.625e-01,1.653e+00
6.675e-01,1.638e+00
6.725e-01,1.623e+00
6.775e-01,1.607e+00
6.825e-01,1.590e+00
6.875e-01,1.574e+00
6.925e-01,1.556e+00
6.975e-01,1.539e+00
7.025e-01,1.520e+00
7.075e-01,1.502e+00
7.125e-01,1.483e+00
7.175e-01,1.464e+00
7.225e-01,1.444e+00
7.275e-01,1.424e+00
7.325e-01,1.404e+00
7.375e-01,1.383e+00
7.425e-01,1.362e+00
7.475e-01,1.341e+00
7.525e-01,1.319e+00
7.575e-01,1.297e+00
7.625e-01,1.275e+00
7.675e-01,1.252e+00
7.725e-01,1.229e+00
7.775e-01,1.206e+00
7.825e-01,1.183e+00
7.875e-01,1.159e+00
7.925e-01,1.135e+00
7.975e-01,1.111e+00
8.025e-01,1.087e+00
8.075e-01,1.062e+00
8.125e-01,1.037e+00
8.175e-01,1.012e+00
8.225e-01,9.870e-01
8.275e-01,9.616e-01
8.325e-01,9.360e-01
8.375e-01,9.103e-01
8.425e-01,8.844e-01
8.475e-01,8.584e-01
8.525e-01,8.322e-01
8.575e-01,8.058e-01
8.625e-01,7.793e-01
8.675e-01,7.527e-01
8.725e-01,7.260e-01
8.775e-01,6.992e-01
8.825e-01,6.722e-01
8.875e-01,6.452e-01
8.925e-01,6.180e-01
8.975e-01,5.908e-01
9.025e-01,5.635e-01
9.075e-01,5.361e-01
9.125e-01,5.086e-01
9.175e-01,4.810e-01
9.225e-01,4.534e-01
9.275e-01,4.258e-01
9.325e-01,3.980e-01
9.375e-01,3.702e-01
9.425e-01,3.424e-01
9.475e-01,3.145e-01
9.525e-01,2.865e-01
9.575e-01,2.585e-01
9.625e-01,2.303e-01
9.675e-01,2.021e-01
9.725e-01,1.736e-01
9.775e-01,1.450e-01
9.825e-01,1.160e-01
9.875e-01,8.654e-02
9.925e-01,5.601e-02
9.975e-01,2.281e-02


==> anc/03_results/moderate_zap/beta_total_probability/0_025.csv <==
transmittance,probability_density
2.500e-03,1.016e-09
7.500e-03,6.345e-08
1.250e-02,7.759e-06
1.750e-02,2.156e-04
2.250e-02,1.337e-03
2.750e-02,3.526e-03
3.250e-02,5.801e-03
3.750e-02,7.703e-03
4.250e-02,9.569e-03
4.750e-02,1.166e-02
5.250e-02,1.404e-02
5.750e-02,1.677e-02
6.250e-02,1.996e-02
6.750e-02,2.368e-02
7.250e-02,2.793e-02
7.750e-02,3.266e-02
8.250e-02,3.785e-02
8.750e-02,4.345e-02
9.250e-02,4.946e-02
9.750e-02,5.590e-02
1.025e-01,6.279e-02
1.075e-01,7.015e-02
1.125e-01,7.800e-02
1.175e-01,8.637e-02
1.225e-01,9.529e-02
1.275e-01,1.048e-01
1.325e-01,1.149e-01
1.375e-01,1.256e-01
1.425e-01,1.369e-01
1.475e-01,1.490e-01
1.525e-01,1.617e-01
1.575e-01,1.751e-01
1.625e-01,1.893e-01
1.675e-01,2.042e-01
1.725e-01,2.199e-01
1.775e-01,2.364e-01
1.825e-01,2.536e-01
1.875e-01,2.717e-01
1.925e-01,2.904e-01
1.975e-01,3.100e-01
2.025e-01,3.303e-01
2.075e-01,3.513e-01
2.125e-01,3.730e-01
2.175e-01,3.954e-01
2.225e-01,4.184e-01
2.275e-01,4.421e-01
2.325e-01,4.663e-01
2.375e-01,4.912e-01
2.425e-01,5.166e-01
2.475e-01,5.425e-01
2.525e-01,5.689e-01
2.575e-01,5.957e-01
2.625e-01,6.229e-01
2.675e-01,6.506e-01
2.725e-01,6.785e-01
2.775e-01,7.068e-01
2.825e-01,7.354e-01
2.875e-01,7.641e-01
2.925e-01,7.931e-01
2.975e-01,8.223e-01
3.025e-01,8.516e-01
3.075e-01,8.810e-01
3.125e-01,9.104e-01
3.175e-01,9.398e-01
3.225e-01,9.693e-01
3.275e-01,9.987e-01
3.325e-01,1.028e+00
3.375e-01,1.057e+00
3.425e-01,1.086e+00
3.475e-01,1.115e+00
3.525e-01,1.144e+00
3.575e-01,1.172e+00
3.625e-01,1.200e+00
3.675e-01,1.228e+00
3.725e-01,1.255e+00
3.775e-01,1.282e+00
3.825e-01,1.309e+00
3.875e-01,1.335e+00
3.925e-01,1.361e+00
3.975e-01,1.386e+00
4.025e-01,1.411e+00
4.075e-01,1.435e+00
4.125e-01,1.459e+00
4.175e-01,1.482e+00
4.225e-01,1.505e+00
4.275e-01,1.527e+00
4.325e-01,1.548e+00
4.375e-01,1.569e+00
4.425e-01,1.589e+00
4.475e-01,1.608e+00
4.525e-01,1.627e+00
4.575e-01,1.645e+00
4.625e-01,1.663e+00
4.675e-01,1.679e+00
4.725e-01,1.695e+00
4.775e-01,1.711e+00
4.825e-01,1.725e+00
4.875e-01,1.739e+00
4.925e-01,1.752e+00
4.975e-01,1.764e+00
5.025e-01,1.776e+00
5.075e-01,1.787e+00
5.125e-01,1.797e+00
5.175e-01,1.806e+00
5.225e-01,1.815e+00
5.275e-01,1.823e+00
5.325e-01,1.830e+00
5.375e-01,1.836e+00
5.425e-01,1.842e+00
5.475e-01,1.847e+00
5.525e-01,1.851e+00
5.575e-01,1.855e+00
5.625e-01,1.857e+00
5.675e-01,1.859e+00
5.725e-01,1.860e+00
5.775e-01,1.861e+00
5.825e-01,1.861e+00
5.875e-01,1.860e+00
5.925e-01,1.858e+00
5.975e-01,1.856e+00
6.025e-01,1.853e+00
6.075e-01,1.849e+00
6.125e-01,1.845e+00
6.175e-01,1.840e+00
6.225e-01,1.834e+00
6.275e-01,1.828e+00
6.325e-01,1.821e+00
6.375e-01,1.814e+00
6.425e-01,1.805e+00
6.475e-01,1.797e+00
6.525e-01,1.787e+00
6.575e-01,1.777e+00
6.625e-01,1.767e+00
6.675e-01,1.755e+00
6.725e-01,1.744e+00
6.775e-01,1.731e+00
6.825e-01,1.718e+00
6.875e-01,1.705e+00
6.925e-01,1.691e+00
6.975e-01,1.676e+00
7.025e-01,1.661e+00
7.075e-01,1.646e+00
7.125e-01,1.629e+00
7.175e-01,1.613e+00
7.225e-01,1.596e+00
7.275e-01,1.578e+00
7.325e-01,1.560e+00
7.375e-01,1.542e+00
7.425e-01,1.523e+00
7.475e-01,1.503e+00
7.525e-01,1.483e+00
7.575e-01,1.463e+00
7.625e-01,1.442e+00
7.675e-01,1.421e+00
7.725e-01,1.400e+00
7.775e-01,1.378e+00
7.825e-01,1.355e+00
7.875e-01,1.333e+00
7.925e-01,1.309e+00
7.975e-01,1.286e+00
8.025e-01,1.262e+00
8.075e-01,1.238e+00
8.125e-01,1.213e+00
8.175e-01,1.188e+00
8.225e-01,1.163e+00
8.275e-01,1.137e+00
8.325e-01,1.111e+00
8.375e-01,1.085e+00
8.425e-01,1.059e+00
8.475e-01,1.032e+00
8.525e-01,1.004e+00
8.575e-01,9.768e-01
8.625e-01,9.489e-01
8.675e-01,9.207e-01
8.725e-01,8.923e-01
8.775e-01,8.635e-01
8.825e-01,8.345e-01
8.875e-01,8.051e-01
8.925e-01,7.755e-01
8.975e-01,7.455e-01
9.025e-01,7.153e-01
9.075e-01,6.847e-01
9.125e-01,6.539e-01
9.175e-01,6.228e-01
9.225e-01,5.913e-01
9.275e-01,5.595e-01
9.325e-01,5.274e-01
9.375e-01,4.949e-01
9.425e-01,4.621e-01
9.475e-01,4.288e-01
9.525e-01,3.951e-01
9.575e-01,3.610e-01
9.625e-01,3.262e-01
9.675e-01,2.909e-01
9.725e-01,2.547e-01
9.775e-01,2.176e-01
9.825e-01,1.791e-01
9.875e-01,1.388e-01
9.925e-01,9.517e-02
9.975e-01,4.396e-02


==> anc/03_results/moderate_zap/beta_total_probability/0_026.csv <==
transmittance,probability_density
2.500e-03,1.064e-10
7.500e-03,8.465e-09
1.250e-02,1.230e-06
1.750e-02,6.209e-05
2.250e-02,5.066e-04
2.750e-02,1.448e-03
3.250e-02,2.385e-03
3.750e-02,3.359e-03
4.250e-02,4.841e-03
4.750e-02,6.802e-03
5.250e-02,8.869e-03
5.750e-02,1.087e-02
6.250e-02,1.293e-02
6.750e-02,1.525e-02
7.250e-02,1.795e-02
7.750e-02,2.104e-02
8.250e-02,2.449e-02
8.750e-02,2.829e-02
9.250e-02,3.244e-02
9.750e-02,3.697e-02
1.025e-01,4.189e-02
1.075e-01,4.722e-02
1.125e-01,5.295e-02
1.175e-01,5.906e-02
1.225e-01,6.555e-02
1.275e-01,7.242e-02
1.325e-01,7.969e-02
1.375e-01,8.736e-02
1.425e-01,9.548e-02
1.475e-01,1.041e-01
1.525e-01,1.132e-01
1.575e-01,1.228e-01
1.625e-01,1.330e-01
1.675e-01,1.437e-01
1.725e-01,1.551e-01
1.775e-01,1.670e-01
1.825e-01,1.795e-01
1.875e-01,1.927e-01
1.925e-01,2.064e-01
1.975e-01,2.208e-01
2.025e-01,2.357e-01
2.075e-01,2.513e-01
2.125e-01,2.675e-01
2.175e-01,2.843e-01
2.225e-01,3.018e-01
2.275e-01,3.199e-01
2.325e-01,3.387e-01
2.375e-01,3.580e-01
2.425e-01,3.781e-01
2.475e-01,3.987e-01
2.525e-01,4.200e-01
2.575e-01,4.419e-01
2.625e-01,4.644e-01
2.675e-01,4.874e-01
2.725e-01,5.110e-01
2.775e-01,5.352e-01
2.825e-01,5.599e-01
2.875e-01,5.850e-01
2.925e-01,6.106e-01
2.975e-01,6.367e-01
3.025e-01,6.631e-01
3.075e-01,6.899e-01
3.125e-01,7.171e-01
3.175e-01,7.445e-01
3.225e-01,7.722e-01
3.275e-01,8.001e-01
3.325e-01,8.283e-01
3.375e-01,8.566e-01
3.425e-01,8.850e-01
3.475e-01,9.136e-01
3.525e-01,9.422e-01
3.575e-01,9.708e-01
3.625e-01,9.995e-01
3.675e-01,1.028e+00
3.725e-01,1.057e+00
3.775e-01,1.085e+00
3.825e-01,1.114e+00
3.875e-01,1.142e+00
3.925e-01,1.170e+00
3.975e-01,1.198e+00
4.025e-01,1.225e+00
4.075e-01,1.253e+00
4.125e-01,1.280e+00
4.175e-01,1.306e+00
4.225e-01,1.333e+00
4.275e-01,1.359e+00
4.325e-01,1.384e+00
4.375e-01,1.410e+00
4.425e-01,1.434e+00
4.475e-01,1.459e+00
4.525e-01,1.483e+00
4.575e-01,1.506e+00
4.625e-01,1.529e+00
4.675e-01,1.551e+00
4.725e-01,1.573e+00
4.775e-01,1.594e+00
4.825e-01,1.614e+00
4.875e-01,1.634e+00
4.925e-01,1.653e+00
4.975e-01,1.672e+00
5.025e-01,1.690e+00
5.075e-01,1.707e+00
5.125e-01,1.724e+00
5.175e-01,1.739e+00
5.225e-01,1.755e+00
5.275e-01,1.769e+00
5.325e-01,1.783e+00
5.375e-01,1.796e+00
5.425e-01,1.808e+00
5.475e-01,1.820e+00
5.525e-01,1.830e+00
5.575e-01,1.840e+00
5.625e-01,1.850e+00
5.675e-01,1.858e+00
5.725e-01,1.866e+00
5.775e-01,1.873e+00
5.825e-01,1.879e+00
5.875e-01,1.885e+00
5.925e-01,1.890e+00
5.975e-01,1.894e+00
6.025e-01,1.897e+00
6.075e-01,1.899e+00
6.125e-01,1.901e+00
6.175e-01,1.902e+00
6.225e-01,1.902e+00
6.275e-01,1.901e+00
6.325e-01,1.900e+00
6.375e-01,1.898e+00
6.425e-01,1.895e+00
6.475e-01,1.892e+00
6.525e-01,1.887e+00
6.575e-01,1.882e+00
6.625e-01,1.877e+00
6.675e-01,1.870e+00
6.725e-01,1.863e+00
6.775e-01,1.855e+00
6.825e-01,1.847e+00
6.875e-01,1.837e+00
6.925e-01,1.827e+00
6.975e-01,1.817e+00
7.025e-01,1.805e+00
7.075e-01,1.794e+00
7.125e-01,1.781e+00
7.175e-01,1.768e+00
7.225e-01,1.754e+00
7.275e-01,1.739e+00
7.325e-01,1.724e+00
7.375e-01,1.708e+00
7.425e-01,1.692e+00
7.475e-01,1.675e+00
7.525e-01,1.657e+00
7.575e-01,1.639e+00
7.625e-01,1.620e+00
7.675e-01,1.601e+00
7.725e-01,1.581e+00
7.775e-01,1.560e+00
7.825e-01,1.539e+00
7.875e-01,1.518e+00
7.925e-01,1.496e+00
7.975e-01,1.473e+00
8.025e-01,1.450e+00
8.075e-01,1.426e+00
8.125e-01,1.402e+00
8.175e-01,1.377e+00
8.225e-01,1.352e+00
8.275e-01,1.326e+00
8.325e-01,1.299e+00
8.375e-01,1.273e+00
8.425e-01,1.245e+00
8.475e-01,1.218e+00
8.525e-01,1.189e+00
8.575e-01,1.161e+00
8.625e-01,1.131e+00
8.675e-01,1.102e+00
8.725e-01,1.072e+00
8.775e-01,1.041e+00
8.825e-01,1.010e+00
8.875e-01,9.782e-01
8.925e-01,9.461e-01
8.975e-01,9.135e-01
9.025e-01,8.804e-01
9.075e-01,8.468e-01
9.125e-01,8.127e-01
9.175e-01,7.780e-01
9.225e-01,7.428e-01
9.275e-01,7.070e-01
9.325e-01,6.706e-01
9.375e-01,6.336e-01
9.425e-01,5.959e-01
9.475e-01,5.574e-01
9.525e-01,5.181e-01
9.575e-01,4.779e-01
9.625e-01,4.367e-01
9.675e-01,3.942e-01
9.725e-01,3.503e-01
9.775e-01,3.045e-01
9.825e-01,2.563e-01
9.875e-01,2.045e-01
9.925e-01,1.468e-01
9.975e-01,7.485e-02


==> anc/03_results/moderate_zap/beta_total_probability/0_027.csv <==
transmittance,probability_density
2.500e-03,6.272e-12
7.500e-03,7.598e-10
1.250e-02,3.611e-08
1.750e-02,5.354e-06
2.250e-02,9.857e-05
2.750e-02,4.882e-04
3.250e-02,1.125e-03
3.750e-02,1.794e-03
4.250e-02,2.567e-03
4.750e-02,3.591e-03
5.250e-02,4.926e-03
5.750e-02,6.604e-03
6.250e-02,8.617e-03
6.750e-02,1.088e-02
7.250e-02,1.329e-02
7.750e-02,1.572e-02
8.250e-02,1.814e-02
8.750e-02,2.055e-02
9.250e-02,2.297e-02
9.750e-02,2.550e-02
1.025e-01,2.822e-02
1.075e-01,3.124e-02
1.125e-01,3.464e-02
1.175e-01,3.849e-02
1.225e-01,4.282e-02
1.275e-01,4.762e-02
1.325e-01,5.289e-02
1.375e-01,5.859e-02
1.425e-01,6.472e-02
1.475e-01,7.124e-02
1.525e-01,7.814e-02
1.575e-01,8.541e-02
1.625e-01,9.305e-02
1.675e-01,1.011e-01
1.725e-01,1.095e-01
1.775e-01,1.182e-01
1.825e-01,1.274e-01
1.875e-01,1.370e-01
1.925e-01,1.471e-01
1.975e-01,1.576e-01
2.025e-01,1.686e-01
2.075e-01,1.801e-01
2.125e-01,1.921e-01
2.175e-01,2.046e-01
2.225e-01,2.177e-01
2.275e-01,2.313e-01
2.325e-01,2.455e-01
2.375e-01,2.602e-01
2.425e-01,2.756e-01
2.475e-01,2.915e-01
2.525e-01,3.080e-01
2.575e-01,3.251e-01
2.625e-01,3.427e-01
2.675e-01,3.610e-01
2.725e-01,3.798e-01
2.775e-01,3.992e-01
2.825e-01,4.191e-01
2.875e-01,4.396e-01
2.925e-01,4.607e-01
2.975e-01,4.823e-01
3.025e-01,5.044e-01
3.075e-01,5.271e-01
3.125e-01,5.502e-01
3.175e-01,5.739e-01
3.225e-01,5.980e-01
3.275e-01,6.226e-01
3.325e-01,6.476e-01
3.375e-01,6.731e-01
3.425e-01,6.990e-01
3.475e-01,7.253e-01
3.525e-01,7.519e-01
3.575e-01,7.788e-01
3.625e-01,8.061e-01
3.675e-01,8.336e-01
3.725e-01,8.614e-01
3.775e-01,8.893e-01
3.825e-01,9.175e-01
3.875e-01,9.458e-01
3.925e-01,9.743e-01
3.975e-01,1.003e+00
4.025e-01,1.031e+00
4.075e-01,1.060e+00
4.125e-01,1.089e+00
4.175e-01,1.117e+00
4.225e-01,1.146e+00
4.275e-01,1.174e+00
4.325e-01,1.202e+00
4.375e-01,1.230e+00
4.425e-01,1.258e+00
4.475e-01,1.286e+00
4.525e-01,1.313e+00
4.575e-01,1.341e+00
4.625e-01,1.367e+00
4.675e-01,1.394e+00
4.725e-01,1.420e+00
4.775e-01,1.446e+00
4.825e-01,1.471e+00
4.875e-01,1.496e+00
4.925e-01,1.521e+00
4.975e-01,1.545e+00
5.025e-01,1.568e+00
5.075e-01,1.591e+00
5.125e-01,1.613e+00
5.175e-01,1.635e+00
5.225e-01,1.657e+00
5.275e-01,1.677e+00
5.325e-01,1.697e+00
5.375e-01,1.717e+00
5.425e-01,1.736e+00
5.475e-01,1.754e+00
5.525e-01,1.771e+00
5.575e-01,1.788e+00
5.625e-01,1.804e+00
5.675e-01,1.819e+00
5.725e-01,1.834e+00
5.775e-01,1.847e+00
5.825e-01,1.860e+00
5.875e-01,1.873e+00
5.925e-01,1.884e+00
5.975e-01,1.895e+00
6.025e-01,1.905e+00
6.075e-01,1.914e+00
6.125e-01,1.922e+00
6.175e-01,1.930e+00
6.225e-01,1.936e+00
6.275e-01,1.942e+00
6.325e-01,1.947e+00
6.375e-01,1.952e+00
6.425e-01,1.955e+00
6.475e-01,1.958e+00
6.525e-01,1.959e+00
6.575e-01,1.960e+00
6.625e-01,1.960e+00
6.675e-01,1.960e+00
6.725e-01,1.958e+00
6.775e-01,1.956e+00
6.825e-01,1.952e+00
6.875e-01,1.948e+00
6.925e-01,1.944e+00
6.975e-01,1.938e+00
7.025e-01,1.931e+00
7.075e-01,1.924e+00
7.125e-01,1.916e+00
7.175e-01,1.907e+00
7.225e-01,1.898e+00
7.275e-01,1.887e+00
7.325e-01,1.876e+00
7.375e-01,1.864e+00
7.425e-01,1.851e+00
7.475e-01,1.838e+00
7.525e-01,1.824e+00
7.575e-01,1.809e+00
7.625e-01,1.793e+00
7.675e-01,1.776e+00
7.725e-01,1.759e+00
7.775e-01,1.741e+00
7.825e-01,1.722e+00
7.875e-01,1.703e+00
7.925e-01,1.683e+00
7.975e-01,1.662e+00
8.025e-01,1.640e+00
8.075e-01,1.618e+00
8.125e-01,1.595e+00
8.175e-01,1.572e+00
8.225e-01,1.547e+00
8.275e-01,1.522e+00
8.325e-01,1.497e+00
8.375e-01,1.470e+00
8.425e-01,1.443e+00
8.475e-01,1.416e+00
8.525e-01,1.387e+00
8.575e-01,1.358e+00
8.625e-01,1.329e+00
8.675e-01,1.298e+00
8.725e-01,1.267e+00
8.775e-01,1.236e+00
8.825e-01,1.203e+00
8.875e-01,1.170e+00
8.925e-01,1.136e+00
8.975e-01,1.101e+00
9.025e-01,1.066e+00
9.075e-01,1.030e+00
9.125e-01,9.931e-01
9.175e-01,9.553e-01
9.225e-01,9.168e-01
9.275e-01,8.773e-01
9.325e-01,8.369e-01
9.375e-01,7.955e-01
9.425e-01,7.530e-01
9.475e-01,7.093e-01
9.525e-01,6.644e-01
9.575e-01,6.180e-01
9.625e-01,5.700e-01
9.675e-01,5.201e-01
9.725e-01,4.679e-01
9.775e-01,4.128e-01
9.825e-01,3.538e-01
9.875e-01,2.893e-01
9.925e-01,2.155e-01
9.975e-01,1.191e-01


==> anc/03_results/moderate_zap/beta_total_probability/0_028.csv <==
transmittance,probability_density
2.500e-03,2.712e-13
7.500e-03,5.655e-11
1.250e-02,2.518e-08
1.750e-02,8.904e-06
2.250e-02,1.947e-04
2.750e-02,8.901e-04
3.250e-02,1.778e-03
3.750e-02,2.416e-03
4.250e-02,2.685e-03
4.750e-02,2.858e-03
5.250e-02,3.348e-03
5.750e-02,4.207e-03
6.250e-02,5.301e-03
6.750e-02,6.633e-03
7.250e-02,8.325e-03
7.750e-02,1.042e-02
8.250e-02,1.280e-02
8.750e-02,1.525e-02
9.250e-02,1.757e-02
9.750e-02,1.966e-02
1.025e-01,2.155e-02
1.075e-01,2.334e-02
1.125e-01,2.520e-02
1.175e-01,2.727e-02
1.225e-01,2.968e-02
1.275e-01,3.249e-02
1.325e-01,3.575e-02
1.375e-01,3.946e-02
1.425e-01,4.361e-02
1.475e-01,4.820e-02
1.525e-01,5.319e-02
1.575e-01,5.858e-02
1.625e-01,6.434e-02
1.675e-01,7.046e-02
1.725e-01,7.694e-02
1.775e-01,8.376e-02
1.825e-01,9.093e-02
1.875e-01,9.845e-02
1.925e-01,1.063e-01
1.975e-01,1.146e-01
2.025e-01,1.232e-01
2.075e-01,1.322e-01
2.125e-01,1.417e-01
2.175e-01,1.515e-01
2.225e-01,1.617e-01
2.275e-01,1.724e-01
2.325e-01,1.835e-01
2.375e-01,1.950e-01
2.425e-01,2.069e-01
2.475e-01,2.193e-01
2.525e-01,2.320e-01
2.575e-01,2.452e-01
2.625e-01,2.589e-01
2.675e-01,2.729e-01
2.725e-01,2.875e-01
2.775e-01,3.024e-01
2.825e-01,3.179e-01
2.875e-01,3.338e-01
2.925e-01,3.502e-01
2.975e-01,3.671e-01
3.025e-01,3.846e-01
3.075e-01,4.025e-01
3.125e-01,4.211e-01
3.175e-01,4.402e-01
3.225e-01,4.598e-01
3.275e-01,4.801e-01
3.325e-01,5.009e-01
3.375e-01,5.223e-01
3.425e-01,5.442e-01
3.475e-01,5.668e-01
3.525e-01,5.899e-01
3.575e-01,6.135e-01
3.625e-01,6.377e-01
3.675e-01,6.624e-01
3.725e-01,6.876e-01
3.775e-01,7.133e-01
3.825e-01,7.395e-01
3.875e-01,7.661e-01
3.925e-01,7.931e-01
3.975e-01,8.205e-01
4.025e-01,8.483e-01
4.075e-01,8.764e-01
4.125e-01,9.048e-01
4.175e-01,9.335e-01
4.225e-01,9.624e-01
4.275e-01,9.915e-01
4.325e-01,1.021e+00
4.375e-01,1.050e+00
4.425e-01,1.080e+00
4.475e-01,1.109e+00
4.525e-01,1.139e+00
4.575e-01,1.169e+00
4.625e-01,1.198e+00
4.675e-01,1.228e+00
4.725e-01,1.257e+00
4.775e-01,1.286e+00
4.825e-01,1.315e+00
4.875e-01,1.344e+00
4.925e-01,1.373e+00
4.975e-01,1.401e+00
5.025e-01,1.430e+00
5.075e-01,1.457e+00
5.125e-01,1.485e+00
5.175e-01,1.512e+00
5.225e-01,1.538e+00
5.275e-01,1.565e+00
5.325e-01,1.590e+00
5.375e-01,1.615e+00
5.425e-01,1.640e+00
5.475e-01,1.664e+00
5.525e-01,1.688e+00
5.575e-01,1.711e+00
5.625e-01,1.733e+00
5.675e-01,1.755e+00
5.725e-01,1.776e+00
5.775e-01,1.796e+00
5.825e-01,1.816e+00
5.875e-01,1.834e+00
5.925e-01,1.852e+00
5.975e-01,1.870e+00
6.025e-01,1.886e+00
6.075e-01,1.902e+00
6.125e-01,1.917e+00
6.175e-01,1.931e+00
6.225e-01,1.945e+00
6.275e-01,1.957e+00
6.325e-01,1.969e+00
6.375e-01,1.979e+00
6.425e-01,1.989e+00
6.475e-01,1.998e+00
6.525e-01,2.006e+00
6.575e-01,2.013e+00
6.625e-01,2.020e+00
6.675e-01,2.025e+00
6.725e-01,2.029e+00
6.775e-01,2.033e+00
6.825e-01,2.035e+00
6.875e-01,2.037e+00
6.925e-01,2.038e+00
6.975e-01,2.038e+00
7.025e-01,2.036e+00
7.075e-01,2.034e+00
7.125e-01,2.031e+00
7.175e-01,2.027e+00
7.225e-01,2.022e+00
7.275e-01,2.017e+00
7.325e-01,2.010e+00
7.375e-01,2.002e+00
7.425e-01,1.994e+00
7.475e-01,1.984e+00
7.525e-01,1.974e+00
7.575e-01,1.962e+00
7.625e-01,1.950e+00
7.675e-01,1.937e+00
7.725e-01,1.923e+00
7.775e-01,1.908e+00
7.825e-01,1.892e+00
7.875e-01,1.875e+00
7.925e-01,1.858e+00
7.975e-01,1.839e+00
8.025e-01,1.820e+00
8.075e-01,1.799e+00
8.125e-01,1.778e+00
8.175e-01,1.756e+00
8.225e-01,1.733e+00
8.275e-01,1.710e+00
8.325e-01,1.685e+00
8.375e-01,1.660e+00
8.425e-01,1.633e+00
8.475e-01,1.606e+00
8.525e-01,1.578e+00
8.575e-01,1.549e+00
8.625e-01,1.519e+00
8.675e-01,1.489e+00
8.725e-01,1.457e+00
8.775e-01,1.425e+00
8.825e-01,1.391e+00
8.875e-01,1.357e+00
8.925e-01,1.322e+00
8.975e-01,1.286e+00
9.025e-01,1.248e+00
9.075e-01,1.210e+00
9.125e-01,1.171e+00
9.175e-01,1.131e+00
9.225e-01,1.089e+00
9.275e-01,1.046e+00
9.325e-01,1.002e+00
9.375e-01,9.571e-01
9.425e-01,9.104e-01
9.475e-01,8.620e-01
9.525e-01,8.119e-01
9.575e-01,7.599e-01
9.625e-01,7.056e-01
9.675e-01,6.488e-01
9.725e-01,5.888e-01
9.775e-01,5.248e-01
9.825e-01,4.557e-01
9.875e-01,3.791e-01
9.925e-01,2.897e-01
9.975e-01,1.693e-01


==> anc/03_results/moderate_zap/beta_total_probability/0_029.csv <==
transmittance,probability_density
2.500e-03,3.535e-15
7.500e-03,4.712e-12
1.250e-02,1.085e-06
1.750e-02,2.155e-04
2.250e-02,1.091e-03
2.750e-02,6.245e-04
3.250e-02,2.532e-04
3.750e-02,8.575e-04
4.250e-02,2.115e-03
4.750e-02,3.331e-03
5.250e-02,4.034e-03
5.750e-02,4.389e-03
6.250e-02,4.775e-03
6.750e-02,5.459e-03
7.250e-02,6.490e-03
7.750e-02,7.721e-03
8.250e-02,8.947e-03
8.750e-02,1.006e-02
9.250e-02,1.108e-02
9.750e-02,1.215e-02
1.025e-01,1.340e-02
1.075e-01,1.491e-02
1.125e-01,1.669e-02
1.175e-01,1.870e-02
1.225e-01,2.088e-02
1.275e-01,2.320e-02
1.325e-01,2.567e-02
1.375e-01,2.833e-02
1.425e-01,3.123e-02
1.475e-01,3.445e-02
1.525e-01,3.800e-02
1.575e-01,4.192e-02
1.625e-01,4.619e-02
1.675e-01,5.077e-02
1.725e-01,5.564e-02
1.775e-01,6.074e-02
1.825e-01,6.603e-02
1.875e-01,7.149e-02
1.925e-01,7.711e-02
1.975e-01,8.288e-02
2.025e-01,8.883e-02
2.075e-01,9.496e-02
2.125e-01,1.013e-01
2.175e-01,1.079e-01
2.225e-01,1.148e-01
2.275e-01,1.221e-01
2.325e-01,1.296e-01
2.375e-01,1.376e-01
2.425e-01,1.459e-01
2.475e-01,1.547e-01
2.525e-01,1.638e-01
2.575e-01,1.734e-01
2.625e-01,1.834e-01
2.675e-01,1.939e-01
2.725e-01,2.049e-01
2.775e-01,2.163e-01
2.825e-01,2.282e-01
2.875e-01,2.406e-01
2.925e-01,2.535e-01
2.975e-01,2.669e-01
3.025e-01,2.808e-01
3.075e-01,2.953e-01
3.125e-01,3.104e-01
3.175e-01,3.260e-01
3.225e-01,3.421e-01
3.275e-01,3.589e-01
3.325e-01,3.762e-01
3.375e-01,3.941e-01
3.425e-01,4.126e-01
3.475e-01,4.317e-01
3.525e-01,4.513e-01
3.575e-01,4.716e-01
3.625e-01,4.924e-01
3.675e-01,5.138e-01
3.725e-01,5.358e-01
3.775e-01,5.583e-01
3.825e-01,5.814e-01
3.875e-01,6.050e-01
3.925e-01,6.291e-01
3.975e-01,6.537e-01
4.025e-01,6.788e-01
4.075e-01,7.045e-01
4.125e-01,7.305e-01
4.175e-01,7.570e-01
4.225e-01,7.839e-01
4.275e-01,8.112e-01
4.325e-01,8.389e-01
4.375e-01,8.669e-01
4.425e-01,8.953e-01
4.475e-01,9.239e-01
4.525e-01,9.529e-01
4.575e-01,9.821e-01
4.625e-01,1.011e+00
4.675e-01,1.041e+00
4.725e-01,1.071e+00
4.775e-01,1.101e+00
4.825e-01,1.131e+00
4.875e-01,1.161e+00
4.925e-01,1.191e+00
4.975e-01,1.222e+00
5.025e-01,1.252e+00
5.075e-01,1.282e+00
5.125e-01,1.312e+00
5.175e-01,1.343e+00
5.225e-01,1.373e+00
5.275e-01,1.403e+00
5.325e-01,1.432e+00
5.375e-01,1.462e+00
5.425e-01,1.491e+00
5.475e-01,1.520e+00
5.525e-01,1.549e+00
5.575e-01,1.577e+00
5.625e-01,1.605e+00
5.675e-01,1.633e+00
5.725e-01,1.660e+00
5.775e-01,1.687e+00
5.825e-01,1.713e+00
5.875e-01,1.739e+00
5.925e-01,1.764e+00
5.975e-01,1.788e+00
6.025e-01,1.812e+00
6.075e-01,1.836e+00
6.125e-01,1.858e+00
6.175e-01,1.880e+00
6.225e-01,1.901e+00
6.275e-01,1.922e+00
6.325e-01,1.941e+00
6.375e-01,1.960e+00
6.425e-01,1.978e+00
6.475e-01,1.995e+00
6.525e-01,2.011e+00
6.575e-01,2.026e+00
6.625e-01,2.041e+00
6.675e-01,2.054e+00
6.725e-01,2.067e+00
6.775e-01,2.078e+00
6.825e-01,2.089e+00
6.875e-01,2.098e+00
6.925e-01,2.107e+00
6.975e-01,2.114e+00
7.025e-01,2.121e+00
7.075e-01,2.126e+00
7.125e-01,2.131e+00
7.175e-01,2.134e+00
7.225e-01,2.136e+00
7.275e-01,2.137e+00
7.325e-01,2.137e+00
7.375e-01,2.136e+00
7.425e-01,2.134e+00
7.475e-01,2.131e+00
7.525e-01,2.127e+00
7.575e-01,2.121e+00
7.625e-01,2.115e+00
7.675e-01,2.107e+00
7.725e-01,2.098e+00
7.775e-01,2.089e+00
7.825e-01,2.078e+00
7.875e-01,2.065e+00
7.925e-01,2.052e+00
7.975e-01,2.038e+00
8.025e-01,2.022e+00
8.075e-01,2.006e+00
8.125e-01,1.988e+00
8.175e-01,1.969e+00
8.225e-01,1.949e+00
8.275e-01,1.928e+00
8.325e-01,1.906e+00
8.375e-01,1.883e+00
8.425e-01,1.858e+00
8.475e-01,1.832e+00
8.525e-01,1.806e+00
8.575e-01,1.778e+00
8.625e-01,1.748e+00
8.675e-01,1.718e+00
8.725e-01,1.686e+00
8.775e-01,1.654e+00
8.825e-01,1.620e+00
8.875e-01,1.584e+00
8.925e-01,1.548e+00
8.975e-01,1.510e+00
9.025e-01,1.471e+00
9.075e-01,1.430e+00
9.125e-01,1.388e+00
9.175e-01,1.344e+00
9.225e-01,1.299e+00
9.275e-01,1.253e+00
9.325e-01,1.204e+00
9.375e-01,1.154e+00
9.425e-01,1.102e+00
9.475e-01,1.047e+00
9.525e-01,9.908e-01
9.575e-01,9.315e-01
9.625e-01,8.694e-01
9.675e-01,8.037e-01
9.725e-01,7.340e-01
9.775e-01,6.592e-01
9.825e-01,5.776e-01
9.875e-01,4.862e-01
9.925e-01,3.783e-01
9.975e-01,2.298e-01


==> anc/03_results/moderate_zap/beta_total_probability/0_03.csv <==
transmittance,probability_density
2.500e-03,2.320e-17
7.500e-03,2.626e-14
1.250e-02,1.415e-08
1.750e-02,3.165e-05
2.250e-02,7.115e-04
2.750e-02,1.015e-03
3.250e-02,2.403e-04
3.750e-02,1.555e-04
4.250e-02,6.443e-04
4.750e-02,1.444e-03
5.250e-02,1.998e-03
5.750e-02,2.302e-03
6.250e-02,2.933e-03
6.750e-02,4.036e-03
7.250e-02,5.224e-03
7.750e-02,6.207e-03
8.250e-02,7.048e-03
8.750e-02,7.942e-03
9.250e-02,8.983e-03
9.750e-02,1.012e-02
1.025e-01,1.126e-02
1.075e-01,1.235e-02
1.125e-01,1.344e-02
1.175e-01,1.462e-02
1.225e-01,1.599e-02
1.275e-01,1.761e-02
1.325e-01,1.950e-02
1.375e-01,2.163e-02
1.425e-01,2.396e-02
1.475e-01,2.644e-02
1.525e-01,2.904e-02
1.575e-01,3.175e-02
1.625e-01,3.457e-02
1.675e-01,3.752e-02
1.725e-01,4.062e-02
1.775e-01,4.389e-02
1.825e-01,4.733e-02
1.875e-01,5.096e-02
1.925e-01,5.476e-02
1.975e-01,5.873e-02
2.025e-01,6.289e-02
2.075e-01,6.721e-02
2.125e-01,7.173e-02
2.175e-01,7.646e-02
2.225e-01,8.141e-02
2.275e-01,8.663e-02
2.325e-01,9.212e-02
2.375e-01,9.793e-02
2.425e-01,1.041e-01
2.475e-01,1.106e-01
2.525e-01,1.175e-01
2.575e-01,1.248e-01
2.625e-01,1.325e-01
2.675e-01,1.407e-01
2.725e-01,1.492e-01
2.775e-01,1.582e-01
2.825e-01,1.677e-01
2.875e-01,1.775e-01
2.925e-01,1.879e-01
2.975e-01,1.987e-01
3.025e-01,2.099e-01
3.075e-01,2.216e-01
3.125e-01,2.337e-01
3.175e-01,2.464e-01
3.225e-01,2.595e-01
3.275e-01,2.730e-01
3.325e-01,2.871e-01
3.375e-01,3.016e-01
3.425e-01,3.167e-01
3.475e-01,3.322e-01
3.525e-01,3.483e-01
3.575e-01,3.648e-01
3.625e-01,3.818e-01
3.675e-01,3.994e-01
3.725e-01,4.175e-01
3.775e-01,4.361e-01
3.825e-01,4.553e-01
3.875e-01,4.749e-01
3.925e-01,4.952e-01
3.975e-01,5.160e-01
4.025e-01,5.373e-01
4.075e-01,5.592e-01
4.125e-01,5.817e-01
4.175e-01,6.047e-01
4.225e-01,6.283e-01
4.275e-01,6.525e-01
4.325e-01,6.773e-01
4.375e-01,7.026e-01
4.425e-01,7.285e-01
4.475e-01,7.549e-01
4.525e-01,7.818e-01
4.575e-01,8.093e-01
4.625e-01,8.373e-01
4.675e-01,8.658e-01
4.725e-01,8.948e-01
4.775e-01,9.242e-01
4.825e-01,9.540e-01
4.875e-01,9.843e-01
4.925e-01,1.015e+00
4.975e-01,1.046e+00
5.025e-01,1.077e+00
5.075e-01,1.109e+00
5.125e-01,1.141e+00
5.175e-01,1.173e+00
5.225e-01,1.205e+00
5.275e-01,1.238e+00
5.325e-01,1.270e+00
5.375e-01,1.303e+00
5.425e-01,1.336e+00
5.475e-01,1.369e+00
5.525e-01,1.402e+00
5.575e-01,1.435e+00
5.625e-01,1.467e+00
5.675e-01,1.500e+00
5.725e-01,1.532e+00
5.775e-01,1.564e+00
5.825e-01,1.596e+00
5.875e-01,1.628e+00
5.925e-01,1.659e+00
5.975e-01,1.690e+00
6.025e-01,1.721e+00
6.075e-01,1.751e+00
6.125e-01,1.780e+00
6.175e-01,1.809e+00
6.225e-01,1.837e+00
6.275e-01,1.865e+00
6.325e-01,1.892e+00
6.375e-01,1.919e+00
6.425e-01,1.944e+00
6.475e-01,1.969e+00
6.525e-01,1.993e+00
6.575e-01,2.017e+00
6.625e-01,2.039e+00
6.675e-01,2.061e+00
6.725e-01,2.081e+00
6.775e-01,2.101e+00
6.825e-01,2.119e+00
6.875e-01,2.137e+00
6.925e-01,2.154e+00
6.975e-01,2.169e+00
7.025e-01,2.183e+00
7.075e-01,2.197e+00
7.125e-01,2.209e+00
7.175e-01,2.220e+00
7.225e-01,2.229e+00
7.275e-01,2.238e+00
7.325e-01,2.245e+00
7.375e-01,2.251e+00
7.425e-01,2.256e+00
7.475e-01,2.259e+00
7.525e-01,2.261e+00
7.575e-01,2.262e+00
7.625e-01,2.262e+00
7.675e-01,2.260e+00
7.725e-01,2.257e+00
7.775e-01,2.252e+00
7.825e-01,2.247e+00
7.875e-01,2.239e+00
7.925e-01,2.231e+00
7.975e-01,2.221e+00
8.025e-01,2.210e+00
8.075e-01,2.197e+00
8.125e-01,2.183e+00
8.175e-01,2.167e+00
8.225e-01,2.151e+00
8.275e-01,2.132e+00
8.325e-01,2.113e+00
8.375e-01,2.091e+00
8.425e-01,2.069e+00
8.475e-01,2.045e+00
8.525e-01,2.019e+00
8.575e-01,1.992e+00
8.625e-01,1.964e+00
8.675e-01,1.934e+00
8.725e-01,1.902e+00
8.775e-01,1.869e+00
8.825e-01,1.835e+00
8.875e-01,1.798e+00
8.925e-01,1.760e+00
8.975e-01,1.721e+00
9.025e-01,1.680e+00
9.075e-01,1.637e+00
9.125e-01,1.592e+00
9.175e-01,1.545e+00
9.225e-01,1.496e+00
9.275e-01,1.445e+00
9.325e-01,1.392e+00
9.375e-01,1.337e+00
9.425e-01,1.279e+00
9.475e-01,1.219e+00
9.525e-01,1.155e+00
9.575e-01,1.088e+00
9.625e-01,1.018e+00
9.675e-01,9.432e-01
9.725e-01,8.634e-01
9.775e-01,7.773e-01
9.825e-01,6.829e-01
9.875e-01,5.767e-01
9.925e-01,4.507e-01
9.975e-01,2.762e-01


==> anc/03_results/moderate_zap/beta_total_probability/0_031.csv <==
transmittance,probability_density
2.500e-03,1.312e-20
7.500e-03,5.744e-17
1.250e-02,2.893e-15
1.750e-02,3.263e-13
2.250e-02,3.968e-09
2.750e-02,1.586e-06
3.250e-02,5.955e-05
3.750e-02,4.098e-04
4.250e-02,7.835e-04
4.750e-02,5.573e-04
5.250e-02,2.470e-04
5.750e-02,3.478e-04
6.250e-02,8.205e-04
6.750e-02,1.430e-03
7.250e-02,1.943e-03
7.750e-02,2.386e-03
8.250e-02,3.012e-03
8.750e-02,4.009e-03
9.250e-02,5.347e-03
9.750e-02,6.845e-03
1.025e-01,8.302e-03
1.075e-01,9.583e-03
1.125e-01,1.065e-02
1.175e-01,1.157e-02
1.225e-01,1.250e-02
1.275e-01,1.357e-02
1.325e-01,1.490e-02
1.375e-01,1.649e-02
1.425e-01,1.833e-02
1.475e-01,2.034e-02
1.525e-01,2.246e-02
1.575e-01,2.466e-02
1.625e-01,2.691e-02
1.675e-01,2.918e-02
1.725e-01,3.150e-02
1.775e-01,3.388e-02
1.825e-01,3.635e-02
1.875e-01,3.896e-02
1.925e-01,4.176e-02
1.975e-01,4.480e-02
2.025e-01,4.811e-02
2.075e-01,5.169e-02
2.125e-01,5.554e-02
2.175e-01,5.964e-02
2.225e-01,6.397e-02
2.275e-01,6.850e-02
2.325e-01,7.324e-02
2.375e-01,7.815e-02
2.425e-01,8.326e-02
2.475e-01,8.855e-02
2.525e-01,9.403e-02
2.575e-01,9.971e-02
2.625e-01,1.056e-01
2.675e-01,1.117e-01
2.725e-01,1.181e-01
2.775e-01,1.247e-01
2.825e-01,1.315e-01
2.875e-01,1.387e-01
2.925e-01,1.461e-01
2.975e-01,1.540e-01
3.025e-01,1.621e-01
3.075e-01,1.707e-01
3.125e-01,1.796e-01
3.175e-01,1.890e-01
3.225e-01,1.988e-01
3.275e-01,2.090e-01
3.325e-01,2.196e-01
3.375e-01,2.307e-01
3.425e-01,2.422e-01
3.475e-01,2.541e-01
3.525e-01,2.665e-01
3.575e-01,2.793e-01
3.625e-01,2.925e-01
3.675e-01,3.062e-01
3.725e-01,3.203e-01
3.775e-01,3.348e-01
3.825e-01,3.498e-01
3.875e-01,3.653e-01
3.925e-01,3.812e-01
3.975e-01,3.976e-01
4.025e-01,4.145e-01
4.075e-01,4.319e-01
4.125e-01,4.499e-01
4.175e-01,4.683e-01
4.225e-01,4.873e-01
4.275e-01,5.069e-01
4.325e-01,5.270e-01
4.375e-01,5.477e-01
4.425e-01,5.690e-01
4.475e-01,5.910e-01
4.525e-01,6.135e-01
4.575e-01,6.367e-01
4.625e-01,6.606e-01
4.675e-01,6.851e-01
4.725e-01,7.103e-01
4.775e-01,7.361e-01
4.825e-01,7.626e-01
4.875e-01,7.898e-01
4.925e-01,8.176e-01
4.975e-01,8.461e-01
5.025e-01,8.752e-01
5.075e-01,9.050e-01
5.125e-01,9.354e-01
5.175e-01,9.664e-01
5.225e-01,9.981e-01
5.275e-01,1.030e+00
5.325e-01,1.063e+00
5.375e-01,1.096e+00
5.425e-01,1.130e+00
5.475e-01,1.164e+00
5.525e-01,1.199e+00
5.575e-01,1.234e+00
5.625e-01,1.269e+00
5.675e-01,1.305e+00
5.725e-01,1.341e+00
5.775e-01,1.377e+00
5.825e-01,1.414e+00
5.875e-01,1.450e+00
5.925e-01,1.487e+00
5.975e-01,1.524e+00
6.025e-01,1.561e+00
6.075e-01,1.597e+00
6.125e-01,1.634e+00
6.175e-01,1.670e+00
6.225e-01,1.707e+00
6.275e-01,1.743e+00
6.325e-01,1.778e+00
6.375e-01,1.813e+00
6.425e-01,1.848e+00
6.475e-01,1.882e+00
6.525e-01,1.916e+00
6.575e-01,1.949e+00
6.625e-01,1.981e+00
6.675e-01,2.013e+00
6.725e-01,2.044e+00
6.775e-01,2.074e+00
6.825e-01,2.103e+00
6.875e-01,2.131e+00
6.925e-01,2.158e+00
6.975e-01,2.184e+00
7.025e-01,2.209e+00
7.075e-01,2.233e+00
7.125e-01,2.256e+00
7.175e-01,2.277e+00
7.225e-01,2.297e+00
7.275e-01,2.316e+00
7.325e-01,2.334e+00
7.375e-01,2.350e+00
7.425e-01,2.365e+00
7.475e-01,2.378e+00
7.525e-01,2.390e+00
7.575e-01,2.401e+00
7.625e-01,2.409e+00
7.675e-01,2.417e+00
7.725e-01,2.423e+00
7.775e-01,2.427e+00
7.825e-01,2.429e+00
7.875e-01,2.430e+00
7.925e-01,2.430e+00
7.975e-01,2.427e+00
8.025e-01,2.423e+00
8.075e-01,2.417e+00
8.125e-01,2.410e+00
8.175e-01,2.400e+00
8.225e-01,2.389e+00
8.275e-01,2.376e+00
8.325e-01,2.361e+00
8.375e-01,2.345e+00
8.425e-01,2.326e+00
8.475e-01,2.305e+00
8.525e-01,2.283e+00
8.575e-01,2.258e+00
8.625e-01,2.232e+00
8.675e-01,2.203e+00
8.725e-01,2.173e+00
8.775e-01,2.140e+00
8.825e-01,2.105e+00
8.875e-01,2.068e+00
8.925e-01,2.028e+00
8.975e-01,1.986e+00
9.025e-01,1.942e+00
9.075e-01,1.896e+00
9.125e-01,1.846e+00
9.175e-01,1.795e+00
9.225e-01,1.740e+00
9.275e-01,1.683e+00
9.325e-01,1.622e+00
9.375e-01,1.559e+00
9.425e-01,1.492e+00
9.475e-01,1.422e+00
9.525e-01,1.347e+00
9.575e-01,1.269e+00
9.625e-01,1.185e+00
9.675e-01,1.097e+00
9.725e-01,1.002e+00
9.775e-01,8.990e-01
9.825e-01,7.863e-01
9.875e-01,6.595e-01
9.925e-01,5.097e-01
9.975e-01,3.046e-01


==> anc/03_results/moderate_zap/beta_total_probability/0_032.csv <==
transmittance,probability_density
2.500e-03,1.464e-24
7.500e-03,3.742e-20
1.250e-02,1.589e-09
1.750e-02,8.925e-05
2.250e-02,1.701e-03
2.750e-02,3.914e-04
3.250e-02,9.665e-04
3.750e-02,8.078e-04
4.250e-02,3.402e-04
4.750e-02,8.538e-04
5.250e-02,1.305e-03
5.750e-02,1.019e-03
6.250e-02,4.963e-04
6.750e-02,3.279e-04
7.250e-02,6.325e-04
7.750e-02,1.331e-03
8.250e-02,2.306e-03
8.750e-02,3.385e-03
9.250e-02,4.333e-03
9.750e-02,4.928e-03
1.025e-01,5.110e-03
1.075e-01,5.044e-03
1.125e-01,4.998e-03
1.175e-01,5.175e-03
1.225e-01,5.660e-03
1.275e-01,6.472e-03
1.325e-01,7.615e-03
1.375e-01,9.077e-03
1.425e-01,1.081e-02
1.475e-01,1.273e-02
1.525e-01,1.476e-02
1.575e-01,1.682e-02
1.625e-01,1.885e-02
1.675e-01,2.080e-02
1.725e-01,2.264e-02
1.775e-01,2.439e-02
1.825e-01,2.611e-02
1.875e-01,2.785e-02
1.925e-01,2.970e-02
1.975e-01,3.170e-02
2.025e-01,3.389e-02
2.075e-01,3.627e-02
2.125e-01,3.884e-02
2.175e-01,4.162e-02
2.225e-01,4.462e-02
2.275e-01,4.787e-02
2.325e-01,5.141e-02
2.375e-01,5.527e-02
2.425e-01,5.948e-02
2.475e-01,6.405e-02
2.525e-01,6.898e-02
2.575e-01,7.424e-02
2.625e-01,7.981e-02
2.675e-01,8.563e-02
2.725e-01,9.167e-02
2.775e-01,9.788e-02
2.825e-01,1.042e-01
2.875e-01,1.107e-01
2.925e-01,1.174e-01
2.975e-01,1.242e-01
3.025e-01,1.311e-01
3.075e-01,1.382e-01
3.125e-01,1.455e-01
3.175e-01,1.530e-01
3.225e-01,1.608e-01
3.275e-01,1.688e-01
3.325e-01,1.771e-01
3.375e-01,1.857e-01
3.425e-01,1.945e-01
3.475e-01,2.037e-01
3.525e-01,2.132e-01
3.575e-01,2.230e-01
3.625e-01,2.332e-01
3.675e-01,2.437e-01
3.725e-01,2.546e-01
3.775e-01,2.659e-01
3.825e-01,2.775e-01
3.875e-01,2.896e-01
3.925e-01,3.021e-01
3.975e-01,3.150e-01
4.025e-01,3.284e-01
4.075e-01,3.423e-01
4.125e-01,3.566e-01
4.175e-01,3.715e-01
4.225e-01,3.868e-01
4.275e-01,4.027e-01
4.325e-01,4.192e-01
4.375e-01,4.362e-01
4.425e-01,4.539e-01
4.475e-01,4.721e-01
4.525e-01,4.909e-01
4.575e-01,5.104e-01
4.625e-01,5.306e-01
4.675e-01,5.514e-01
4.725e-01,5.729e-01
4.775e-01,5.951e-01
4.825e-01,6.180e-01
4.875e-01,6.416e-01
4.925e-01,6.660e-01
4.975e-01,6.911e-01
5.025e-01,7.169e-01
5.075e-01,7.435e-01
5.125e-01,7.709e-01
5.175e-01,7.990e-01
5.225e-01,8.278e-01
5.275e-01,8.575e-01
5.325e-01,8.878e-01
5.375e-01,9.189e-01
5.425e-01,9.508e-01
5.475e-01,9.834e-01
5.525e-01,1.017e+00
5.575e-01,1.051e+00
5.625e-01,1.085e+00
5.675e-01,1.121e+00
5.725e-01,1.157e+00
5.775e-01,1.193e+00
5.825e-01,1.231e+00
5.875e-01,1.268e+00
5.925e-01,1.307e+00
5.975e-01,1.345e+00
6.025e-01,1.385e+00
6.075e-01,1.424e+00
6.125e-01,1.464e+00
6.175e-01,1.504e+00
6.225e-01,1.545e+00
6.275e-01,1.585e+00
6.325e-01,1.626e+00
6.375e-01,1.667e+00
6.425e-01,1.707e+00
6.475e-01,1.748e+00
6.525e-01,1.789e+00
6.575e-01,1.829e+00
6.625e-01,1.870e+00
6.675e-01,1.909e+00
6.725e-01,1.949e+00
6.775e-01,1.988e+00
6.825e-01,2.027e+00
6.875e-01,2.065e+00
6.925e-01,2.102e+00
6.975e-01,2.138e+00
7.025e-01,2.174e+00
7.075e-01,2.209e+00
7.125e-01,2.243e+00
7.175e-01,2.276e+00
7.225e-01,2.308e+00
7.275e-01,2.339e+00
7.325e-01,2.368e+00
7.375e-01,2.396e+00
7.425e-01,2.423e+00
7.475e-01,2.448e+00
7.525e-01,2.472e+00
7.575e-01,2.495e+00
7.625e-01,2.515e+00
7.675e-01,2.534e+00
7.725e-01,2.552e+00
7.775e-01,2.567e+00
7.825e-01,2.581e+00
7.875e-01,2.593e+00
7.925e-01,2.602e+00
7.975e-01,2.610e+00
8.025e-01,2.616e+00
8.075e-01,2.619e+00
8.125e-01,2.621e+00
8.175e-01,2.620e+00
8.225e-01,2.617e+00
8.275e-01,2.612e+00
8.325e-01,2.604e+00
8.375e-01,2.594e+00
8.425e-01,2.581e+00
8.475e-01,2.566e+00
8.525e-01,2.549e+00
8.575e-01,2.528e+00
8.625e-01,2.505e+00
8.675e-01,2.479e+00
8.725e-01,2.451e+00
8.775e-01,2.419e+00
8.825e-01,2.385e+00
8.875e-01,2.348e+00
8.925e-01,2.307e+00
8.975e-01,2.264e+00
9.025e-01,2.217e+00
9.075e-01,2.166e+00
9.125e-01,2.113e+00
9.175e-01,2.055e+00
9.225e-01,1.994e+00
9.275e-01,1.929e+00
9.325e-01,1.860e+00
9.375e-01,1.787e+00
9.425e-01,1.710e+00
9.475e-01,1.627e+00
9.525e-01,1.540e+00
9.575e-01,1.447e+00
9.625e-01,1.348e+00
9.675e-01,1.242e+00
9.725e-01,1.128e+00
9.775e-01,1.005e+00
9.825e-01,8.702e-01
9.875e-01,7.191e-01
9.925e-01,5.422e-01
9.975e-01,3.061e-01


==> anc/03_results/moderate_zap/beta_total_probability/0_033.csv <==
transmittance,probability_density
2.500e-03,2.256e-31
7.500e-03,1.027e-25
1.250e-02,4.468e-23
1.750e-02,2.465e-21
2.250e-02,4.960e-20
2.750e-02,1.756e-16
3.250e-02,6.915e-12
3.750e-02,1.244e-08
4.250e-02,2.182e-06
4.750e-02,6.199e-05
5.250e-02,4.076e-04
5.750e-02,8.321e-04
6.250e-02,8.440e-04
6.750e-02,1.083e-03
7.250e-02,1.662e-03
7.750e-02,2.027e-03
8.250e-02,2.422e-03
8.750e-02,3.334e-03
9.250e-02,4.375e-03
9.750e-02,4.933e-03
1.025e-01,5.156e-03
1.075e-01,5.547e-03
1.125e-01,6.235e-03
1.175e-01,6.944e-03
1.225e-01,7.399e-03
1.275e-01,7.575e-03
1.325e-01,7.673e-03
1.375e-01,7.937e-03
1.425e-01,8.505e-03
1.475e-01,9.376e-03
1.525e-01,1.047e-02
1.575e-01,1.173e-02
1.625e-01,1.309e-02
1.675e-01,1.456e-02
1.725e-01,1.609e-02
1.775e-01,1.766e-02
1.825e-01,1.923e-02
1.875e-01,2.076e-02
1.925e-01,2.229e-02
1.975e-01,2.382e-02
2.025e-01,2.539e-02
2.075e-01,2.704e-02
2.125e-01,2.880e-02
2.175e-01,3.068e-02
2.225e-01,3.273e-02
2.275e-01,3.495e-02
2.325e-01,3.736e-02
2.375e-01,3.995e-02
2.425e-01,4.271e-02
2.475e-01,4.564e-02
2.525e-01,4.873e-02
2.575e-01,5.201e-02
2.625e-01,5.550e-02
2.675e-01,5.924e-02
2.725e-01,6.324e-02
2.775e-01,6.753e-02
2.825e-01,7.209e-02
2.875e-01,7.689e-02
2.925e-01,8.190e-02
2.975e-01,8.708e-02
3.025e-01,9.240e-02
3.075e-01,9.784e-02
3.125e-01,1.034e-01
3.175e-01,1.091e-01
3.225e-01,1.150e-01
3.275e-01,1.211e-01
3.325e-01,1.275e-01
3.375e-01,1.341e-01
3.425e-01,1.412e-01
3.475e-01,1.486e-01
3.525e-01,1.564e-01
3.575e-01,1.646e-01
3.625e-01,1.732e-01
3.675e-01,1.821e-01
3.725e-01,1.915e-01
3.775e-01,2.011e-01
3.825e-01,2.111e-01
3.875e-01,2.214e-01
3.925e-01,2.320e-01
3.975e-01,2.429e-01
4.025e-01,2.541e-01
4.075e-01,2.657e-01
4.125e-01,2.775e-01
4.175e-01,2.897e-01
4.225e-01,3.022e-01
4.275e-01,3.152e-01
4.325e-01,3.285e-01
4.375e-01,3.423e-01
4.425e-01,3.566e-01
4.475e-01,3.713e-01
4.525e-01,3.866e-01
4.575e-01,4.023e-01
4.625e-01,4.186e-01
4.675e-01,4.355e-01
4.725e-01,4.530e-01
4.775e-01,4.711e-01
4.825e-01,4.898e-01
4.875e-01,5.091e-01
4.925e-01,5.290e-01
4.975e-01,5.496e-01
5.025e-01,5.708e-01
5.075e-01,5.927e-01
5.125e-01,6.152e-01
5.175e-01,6.385e-01
5.225e-01,6.624e-01
5.275e-01,6.871e-01
5.325e-01,7.125e-01
5.375e-01,7.387e-01
5.425e-01,7.656e-01
5.475e-01,7.934e-01
5.525e-01,8.220e-01
5.575e-01,8.515e-01
5.625e-01,8.819e-01
5.675e-01,9.132e-01
5.725e-01,9.454e-01
5.775e-01,9.786e-01
5.825e-01,1.013e+00
5.875e-01,1.048e+00
5.925e-01,1.084e+00
5.975e-01,1.121e+00
6.025e-01,1.159e+00
6.075e-01,1.199e+00
6.125e-01,1.239e+00
6.175e-01,1.280e+00
6.225e-01,1.322e+00
6.275e-01,1.364e+00
6.325e-01,1.408e+00
6.375e-01,1.452e+00
6.425e-01,1.497e+00
6.475e-01,1.543e+00
6.525e-01,1.590e+00
6.575e-01,1.636e+00
6.625e-01,1.684e+00
6.675e-01,1.732e+00
6.725e-01,1.780e+00
6.775e-01,1.828e+00
6.825e-01,1.877e+00
6.875e-01,1.926e+00
6.925e-01,1.975e+00
6.975e-01,2.023e+00
7.025e-01,2.072e+00
7.075e-01,2.120e+00
7.125e-01,2.168e+00
7.175e-01,2.215e+00
7.225e-01,2.262e+00
7.275e-01,2.308e+00
7.325e-01,2.354e+00
7.375e-01,2.398e+00
7.425e-01,2.442e+00
7.475e-01,2.484e+00
7.525e-01,2.525e+00
7.575e-01,2.565e+00
7.625e-01,2.603e+00
7.675e-01,2.640e+00
7.725e-01,2.675e+00
7.775e-01,2.708e+00
7.825e-01,2.739e+00
7.875e-01,2.768e+00
7.925e-01,2.795e+00
7.975e-01,2.819e+00
8.025e-01,2.841e+00
8.075e-01,2.860e+00
8.125e-01,2.876e+00
8.175e-01,2.890e+00
8.225e-01,2.900e+00
8.275e-01,2.908e+00
8.325e-01,2.912e+00
8.375e-01,2.913e+00
8.425e-01,2.910e+00
8.475e-01,2.904e+00
8.525e-01,2.895e+00
8.575e-01,2.881e+00
8.625e-01,2.864e+00
8.675e-01,2.843e+00
8.725e-01,2.817e+00
8.775e-01,2.788e+00
8.825e-01,2.754e+00
8.875e-01,2.716e+00
8.925e-01,2.673e+00
8.975e-01,2.626e+00
9.025e-01,2.574e+00
9.075e-01,2.517e+00
9.125e-01,2.455e+00
9.175e-01,2.387e+00
9.225e-01,2.314e+00
9.275e-01,2.236e+00
9.325e-01,2.151e+00
9.375e-01,2.061e+00
9.425e-01,1.964e+00
9.475e-01,1.861e+00
9.525e-01,1.750e+00
9.575e-01,1.632e+00
9.625e-01,1.506e+00
9.675e-01,1.371e+00
9.725e-01,1.227e+00
9.775e-01,1.071e+00
9.825e-01,9.026e-01
9.875e-01,7.175e-01
9.925e-01,5.081e-01
9.975e-01,2.486e-01


==> anc/03_results/moderate_zap/beta_total_probability/0_034.csv <==
transmittance,probability_density
2.500e-03,1.131e-41
7.500e-03,4.575e-34
1.250e-02,1.602e-30
1.750e-02,3.487e-28
2.250e-02,1.952e-26
2.750e-02,4.878e-25
3.250e-02,1.851e-20
3.750e-02,6.728e-15
4.250e-02,8.412e-11
4.750e-02,7.544e-08
5.250e-02,8.110e-06
5.750e-02,1.517e-04
6.250e-02,6.545e-04
6.750e-02,8.357e-04
7.250e-02,5.670e-04
7.750e-02,7.357e-04
8.250e-02,1.216e-03
8.750e-02,2.053e-03
9.250e-02,3.240e-03
9.750e-02,3.748e-03
1.025e-01,3.051e-03
1.075e-01,2.051e-03
1.125e-01,1.632e-03
1.175e-01,1.778e-03
1.225e-01,2.197e-03
1.275e-01,2.780e-03
1.325e-01,3.506e-03
1.375e-01,4.406e-03
1.425e-01,5.541e-03
1.475e-01,6.877e-03
1.525e-01,8.250e-03
1.575e-01,9.512e-03
1.625e-01,1.063e-02
1.675e-01,1.168e-02
1.725e-01,1.275e-02
1.775e-01,1.388e-02
1.825e-01,1.506e-02
1.875e-01,1.626e-02
1.925e-01,1.754e-02
1.975e-01,1.894e-02
2.025e-01,2.056e-02
2.075e-01,2.241e-02
2.125e-01,2.446e-02
2.175e-01,2.662e-02
2.225e-01,2.882e-02
2.275e-01,3.101e-02
2.325e-01,3.320e-02
2.375e-01,3.541e-02
2.425e-01,3.770e-02
2.475e-01,4.012e-02
2.525e-01,4.273e-02
2.575e-01,4.557e-02
2.625e-01,4.866e-02
2.675e-01,5.202e-02
2.725e-01,5.559e-02
2.775e-01,5.932e-02
2.825e-01,6.311e-02
2.875e-01,6.687e-02
2.925e-01,7.055e-02
2.975e-01,7.414e-02
3.025e-01,7.769e-02
3.075e-01,8.129e-02
3.125e-01,8.505e-02
3.175e-01,8.908e-02
3.225e-01,9.347e-02
3.275e-01,9.829e-02
3.325e-01,1.036e-01
3.375e-01,1.093e-01
3.425e-01,1.155e-01
3.475e-01,1.221e-01
3.525e-01,1.289e-01
3.575e-01,1.361e-01
3.625e-01,1.434e-01
3.675e-01,1.508e-01
3.725e-01,1.584e-01
3.775e-01,1.660e-01
3.825e-01,1.737e-01
3.875e-01,1.815e-01
3.925e-01,1.895e-01
3.975e-01,1.976e-01
4.025e-01,2.061e-01
4.075e-01,2.148e-01
4.125e-01,2.238e-01
4.175e-01,2.333e-01
4.225e-01,2.432e-01
4.275e-01,2.535e-01
4.325e-01,2.642e-01
4.375e-01,2.754e-01
4.425e-01,2.870e-01
4.475e-01,2.991e-01
4.525e-01,3.117e-01
4.575e-01,3.248e-01
4.625e-01,3.384e-01
4.675e-01,3.525e-01
4.725e-01,3.672e-01
4.775e-01,3.824e-01
4.825e-01,3.982e-01
4.875e-01,4.147e-01
4.925e-01,4.318e-01
4.975e-01,4.495e-01
5.025e-01,4.679e-01
5.075e-01,4.869e-01
5.125e-01,5.065e-01
5.175e-01,5.267e-01
5.225e-01,5.475e-01
5.275e-01,5.689e-01
5.325e-01,5.909e-01
5.375e-01,6.134e-01
5.425e-01,6.365e-01
5.475e-01,6.602e-01
5.525e-01,6.846e-01
5.575e-01,7.096e-01
5.625e-01,7.353e-01
5.675e-01,7.618e-01
5.725e-01,7.891e-01
5.775e-01,8.172e-01
5.825e-01,8.462e-01
5.875e-01,8.762e-01
5.925e-01,9.072e-01
5.975e-01,9.392e-01
6.025e-01,9.723e-01
6.075e-01,1.006e+00
6.125e-01,1.042e+00
6.175e-01,1.078e+00
6.225e-01,1.116e+00
6.275e-01,1.155e+00
6.325e-01,1.195e+00
6.375e-01,1.236e+00
6.425e-01,1.279e+00
6.475e-01,1.322e+00
6.525e-01,1.367e+00
6.575e-01,1.413e+00
6.625e-01,1.461e+00
6.675e-01,1.509e+00
6.725e-01,1.559e+00
6.775e-01,1.609e+00
6.825e-01,1.661e+00
6.875e-01,1.714e+00
6.925e-01,1.767e+00
6.975e-01,1.822e+00
7.025e-01,1.878e+00
7.075e-01,1.934e+00
7.125e-01,1.991e+00
7.175e-01,2.049e+00
7.225e-01,2.107e+00
7.275e-01,2.166e+00
7.325e-01,2.225e+00
7.375e-01,2.284e+00
7.425e-01,2.343e+00
7.475e-01,2.403e+00
7.525e-01,2.462e+00
7.575e-01,2.520e+00
7.625e-01,2.578e+00
7.675e-01,2.635e+00
7.725e-01,2.691e+00
7.775e-01,2.746e+00
7.825e-01,2.799e+00
7.875e-01,2.851e+00
7.925e-01,2.900e+00
7.975e-01,2.948e+00
8.025e-01,2.993e+00
8.075e-01,3.036e+00
8.125e-01,3.075e+00
8.175e-01,3.112e+00
8.225e-01,3.145e+00
8.275e-01,3.174e+00
8.325e-01,3.200e+00
8.375e-01,3.221e+00
8.425e-01,3.238e+00
8.475e-01,3.250e+00
8.525e-01,3.258e+00
8.575e-01,3.260e+00
8.625e-01,3.256e+00
8.675e-01,3.247e+00
8.725e-01,3.231e+00
8.775e-01,3.210e+00
8.825e-01,3.181e+00
8.875e-01,3.146e+00
8.925e-01,3.104e+00
8.975e-01,3.055e+00
9.025e-01,2.997e+00
9.075e-01,2.932e+00
9.125e-01,2.859e+00
9.175e-01,2.778e+00
9.225e-01,2.688e+00
9.275e-01,2.588e+00
9.325e-01,2.480e+00
9.375e-01,2.363e+00
9.425e-01,2.236e+00
9.475e-01,2.099e+00
9.525e-01,1.952e+00
9.575e-01,1.795e+00
9.625e-01,1.628e+00
9.675e-01,1.451e+00
9.725e-01,1.263e+00
9.775e-01,1.065e+00
9.825e-01,8.556e-01
9.875e-01,6.354e-01
9.925e-01,4.032e-01
9.975e-01,1.538e-01


==> anc/03_results/moderate_zap/beta_total_probability/0_035.csv <==
transmittance,probability_density
2.500e-03,3.507e-62
7.500e-03,1.129e-50
1.250e-02,2.571e-45
1.750e-02,8.737e-42
2.250e-02,3.807e-39
2.750e-02,4.886e-37
3.250e-02,1.997e-31
3.750e-02,3.168e-22
4.250e-02,1.956e-15
4.750e-02,1.578e-10
5.250e-02,3.869e-07
5.750e-02,5.332e-05
6.250e-02,6.537e-04
6.750e-02,1.015e-03
7.250e-02,2.633e-04
7.750e-02,2.343e-05
8.250e-02,1.696e-04
8.750e-02,1.049e-03
9.250e-02,2.572e-03
9.750e-02,3.132e-03
1.025e-01,3.047e-03
1.075e-01,3.694e-03
1.125e-01,4.419e-03
1.175e-01,4.350e-03
1.225e-01,3.976e-03
1.275e-01,3.953e-03
1.325e-01,4.086e-03
1.375e-01,4.053e-03
1.425e-01,3.989e-03
1.475e-01,4.260e-03
1.525e-01,4.998e-03
1.575e-01,5.943e-03
1.625e-01,6.689e-03
1.675e-01,7.071e-03
1.725e-01,7.309e-03
1.775e-01,7.833e-03
1.825e-01,9.006e-03
1.875e-01,1.093e-02
1.925e-01,1.336e-02
1.975e-01,1.581e-02
2.025e-01,1.782e-02
2.075e-01,1.926e-02
2.125e-01,2.032e-02
2.175e-01,2.122e-02
2.225e-01,2.210e-02
2.275e-01,2.298e-02
2.325e-01,2.385e-02
2.375e-01,2.477e-02
2.425e-01,2.579e-02
2.475e-01,2.695e-02
2.525e-01,2.826e-02
2.575e-01,2.975e-02
2.625e-01,3.152e-02
2.675e-01,3.366e-02
2.725e-01,3.621e-02
2.775e-01,3.916e-02
2.825e-01,4.244e-02
2.875e-01,4.598e-02
2.925e-01,4.972e-02
2.975e-01,5.362e-02
3.025e-01,5.764e-02
3.075e-01,6.176e-02
3.125e-01,6.593e-02
3.175e-01,7.011e-02
3.225e-01,7.429e-02
3.275e-01,7.849e-02
3.325e-01,8.279e-02
3.375e-01,8.727e-02
3.425e-01,9.200e-02
3.475e-01,9.705e-02
3.525e-01,1.024e-01
3.575e-01,1.081e-01
3.625e-01,1.141e-01
3.675e-01,1.203e-01
3.725e-01,1.266e-01
3.775e-01,1.329e-01
3.825e-01,1.393e-01
3.875e-01,1.457e-01
3.925e-01,1.521e-01
3.975e-01,1.586e-01
4.025e-01,1.651e-01
4.075e-01,1.719e-01
4.125e-01,1.790e-01
4.175e-01,1.864e-01
4.225e-01,1.942e-01
4.275e-01,2.025e-01
4.325e-01,2.114e-01
4.375e-01,2.207e-01
4.425e-01,2.306e-01
4.475e-01,2.411e-01
4.525e-01,2.521e-01
4.575e-01,2.636e-01
4.625e-01,2.756e-01
4.675e-01,2.881e-01
4.725e-01,3.011e-01
4.775e-01,3.145e-01
4.825e-01,3.284e-01
4.875e-01,3.426e-01
4.925e-01,3.572e-01
4.975e-01,3.721e-01
5.025e-01,3.874e-01
5.075e-01,4.029e-01
5.125e-01,4.187e-01
5.175e-01,4.349e-01
5.225e-01,4.514e-01
5.275e-01,4.684e-01
5.325e-01,4.859e-01
5.375e-01,5.039e-01
5.425e-01,5.225e-01
5.475e-01,5.418e-01
5.525e-01,5.617e-01
5.575e-01,5.824e-01
5.625e-01,6.039e-01
5.675e-01,6.261e-01
5.725e-01,6.492e-01
5.775e-01,6.731e-01
5.825e-01,6.979e-01
5.875e-01,7.236e-01
5.925e-01,7.501e-01
5.975e-01,7.776e-01
6.025e-01,8.060e-01
6.075e-01,8.353e-01
6.125e-01,8.656e-01
6.175e-01,8.969e-01
6.225e-01,9.293e-01
6.275e-01,9.627e-01
6.325e-01,9.973e-01
6.375e-01,1.033e+00
6.425e-01,1.070e+00
6.475e-01,1.108e+00
6.525e-01,1.148e+00
6.575e-01,1.189e+00
6.625e-01,1.232e+00
6.675e-01,1.276e+00
6.725e-01,1.322e+00
6.775e-01,1.369e+00
6.825e-01,1.419e+00
6.875e-01,1.470e+00
6.925e-01,1.523e+00
6.975e-01,1.578e+00
7.025e-01,1.635e+00
7.075e-01,1.694e+00
7.125e-01,1.754e+00
7.175e-01,1.817e+00
7.225e-01,1.881e+00
7.275e-01,1.947e+00
7.325e-01,2.015e+00
7.375e-01,2.084e+00
7.425e-01,2.155e+00
7.475e-01,2.227e+00
7.525e-01,2.301e+00
7.575e-01,2.376e+00
7.625e-01,2.452e+00
7.675e-01,2.528e+00
7.725e-01,2.606e+00
7.775e-01,2.684e+00
7.825e-01,2.761e+00
7.875e-01,2.839e+00
7.925e-01,2.917e+00
7.975e-01,2.993e+00
8.025e-01,3.069e+00
8.075e-01,3.143e+00
8.125e-01,3.215e+00
8.175e-01,3.285e+00
8.225e-01,3.353e+00
8.275e-01,3.417e+00
8.325e-01,3.477e+00
8.375e-01,3.533e+00
8.425e-01,3.584e+00
8.475e-01,3.629e+00
8.525e-01,3.669e+00
8.575e-01,3.701e+00
8.625e-01,3.726e+00
8.675e-01,3.742e+00
8.725e-01,3.750e+00
8.775e-01,3.748e+00
8.825e-01,3.736e+00
8.875e-01,3.712e+00
8.925e-01,3.677e+00
8.975e-01,3.630e+00
9.025e-01,3.570e+00
9.075e-01,3.496e+00
9.125e-01,3.408e+00
9.175e-01,3.306e+00
9.225e-01,3.188e+00
9.275e-01,3.055e+00
9.325e-01,2.906e+00
9.375e-01,2.741e+00
9.425e-01,2.561e+00
9.475e-01,2.365e+00
9.525e-01,2.154e+00
9.575e-01,1.929e+00
9.625e-01,1.692e+00
9.675e-01,1.445e+00
9.725e-01,1.191e+00
9.775e-01,9.340e-01
9.825e-01,6.804e-01
9.875e-01,4.384e-01
9.925e-01,2.206e-01
9.975e-01,4.924e-02


==> anc/03_results/moderate_zap/beta_total_probability/0_036.csv <==
transmittance,probability_density
2.500e-03,3.088e-113
7.500e-03,5.458e-92
1.250e-02,4.180e-82
1.750e-02,1.359e-75
2.250e-02,9.955e-71
2.750e-02,7.636e-67
3.250e-02,1.310e-63
3.750e-02,7.739e-61
4.250e-02,7.575e-47
4.750e-02,7.570e-34
5.250e-02,8.135e-24
5.750e-02,3.149e-16
6.250e-02,1.085e-10
6.750e-02,6.671e-07
7.250e-02,1.263e-04
7.750e-02,1.139e-03
8.250e-02,6.960e-04
8.750e-02,3.857e-05
9.250e-02,2.468e-07
9.750e-02,2.352e-10
1.025e-01,7.327e-09
1.075e-01,1.061e-06
1.125e-01,4.084e-05
1.175e-01,4.724e-04
1.225e-01,1.885e-03
1.275e-01,3.161e-03
1.325e-01,3.116e-03
1.375e-01,3.093e-03
1.425e-01,4.001e-03
1.475e-01,4.812e-03
1.525e-01,5.068e-03
1.575e-01,5.003e-03
1.625e-01,4.780e-03
1.675e-01,4.823e-03
1.725e-01,5.306e-03
1.775e-01,6.078e-03
1.825e-01,6.814e-03
1.875e-01,7.251e-03
1.925e-01,7.556e-03
1.975e-01,8.245e-03
2.025e-01,9.593e-03
2.075e-01,1.144e-02
2.125e-01,1.322e-02
2.175e-01,1.421e-02
2.225e-01,1.428e-02
2.275e-01,1.433e-02
2.325e-01,1.540e-02
2.375e-01,1.776e-02
2.425e-01,2.084e-02
2.475e-01,2.383e-02
2.525e-01,2.611e-02
2.575e-01,2.767e-02
2.625e-01,2.894e-02
2.675e-01,3.039e-02
2.725e-01,3.217e-02
2.775e-01,3.419e-02
2.825e-01,3.638e-02
2.875e-01,3.875e-02
2.925e-01,4.124e-02
2.975e-01,4.374e-02
3.025e-01,4.614e-02
3.075e-01,4.847e-02
3.125e-01,5.087e-02
3.175e-01,5.349e-02
3.225e-01,5.650e-02
3.275e-01,6.001e-02
3.325e-01,6.406e-02
3.375e-01,6.856e-02
3.425e-01,7.325e-02
3.475e-01,7.782e-02
3.525e-01,8.205e-02
3.575e-01,8.591e-02
3.625e-01,8.952e-02
3.675e-01,9.308e-02
3.725e-01,9.680e-02
3.775e-01,1.008e-01
3.825e-01,1.052e-01
3.875e-01,1.100e-01
3.925e-01,1.152e-01
3.975e-01,1.204e-01
4.025e-01,1.257e-01
4.075e-01,1.309e-01
4.125e-01,1.362e-01
4.175e-01,1.419e-01
4.225e-01,1.480e-01
4.275e-01,1.549e-01
4.325e-01,1.625e-01
4.375e-01,1.709e-01
4.425e-01,1.800e-01
4.475e-01,1.896e-01
4.525e-01,1.995e-01
4.575e-01,2.096e-01
4.625e-01,2.196e-01
4.675e-01,2.296e-01
4.725e-01,2.398e-01
4.775e-01,2.502e-01
4.825e-01,2.613e-01
4.875e-01,2.732e-01
4.925e-01,2.858e-01
4.975e-01,2.990e-01
5.025e-01,3.126e-01
5.075e-01,3.264e-01
5.125e-01,3.401e-01
5.175e-01,3.538e-01
5.225e-01,3.676e-01
5.275e-01,3.817e-01
5.325e-01,3.964e-01
5.375e-01,4.117e-01
5.425e-01,4.278e-01
5.475e-01,4.448e-01
5.525e-01,4.625e-01
5.575e-01,4.809e-01
5.625e-01,5.000e-01
5.675e-01,5.198e-01
5.725e-01,5.401e-01
5.775e-01,5.611e-01
5.825e-01,5.828e-01
5.875e-01,6.053e-01
5.925e-01,6.286e-01
5.975e-01,6.528e-01
6.025e-01,6.780e-01
6.075e-01,7.043e-01
6.125e-01,7.317e-01
6.175e-01,7.601e-01
6.225e-01,7.896e-01
6.275e-01,8.200e-01
6.325e-01,8.514e-01
6.375e-01,8.837e-01
6.425e-01,9.168e-01
6.475e-01,9.509e-01
6.525e-01,9.859e-01
6.575e-01,1.022e+00
6.625e-01,1.059e+00
6.675e-01,1.098e+00
6.725e-01,1.137e+00
6.775e-01,1.178e+00
6.825e-01,1.221e+00
6.875e-01,1.264e+00
6.925e-01,1.309e+00
6.975e-01,1.355e+00
7.025e-01,1.403e+00
7.075e-01,1.452e+00
7.125e-01,1.503e+00
7.175e-01,1.557e+00
7.225e-01,1.613e+00
7.275e-01,1.671e+00
7.325e-01,1.733e+00
7.375e-01,1.797e+00
7.425e-01,1.865e+00
7.475e-01,1.936e+00
7.525e-01,2.010e+00
7.575e-01,2.088e+00
7.625e-01,2.169e+00
7.675e-01,2.254e+00
7.725e-01,2.341e+00
7.775e-01,2.431e+00
7.825e-01,2.525e+00
7.875e-01,2.621e+00
7.925e-01,2.719e+00
7.975e-01,2.820e+00
8.025e-01,2.924e+00
8.075e-01,3.030e+00
8.125e-01,3.138e+00
8.175e-01,3.247e+00
8.225e-01,3.359e+00
8.275e-01,3.471e+00
8.325e-01,3.584e+00
8.375e-01,3.697e+00
8.425e-01,3.808e+00
8.475e-01,3.918e+00
8.525e-01,4.024e+00
8.575e-01,4.125e+00
8.625e-01,4.219e+00
8.675e-01,4.305e+00
8.725e-01,4.380e+00
8.775e-01,4.442e+00
8.825e-01,4.489e+00
8.875e-01,4.519e+00
8.925e-01,4.528e+00
8.975e-01,4.514e+00
9.025e-01,4.475e+00
9.075e-01,4.407e+00
9.125e-01,4.307e+00
9.175e-01,4.175e+00
9.225e-01,4.008e+00
9.275e-01,3.804e+00
9.325e-01,3.565e+00
9.375e-01,3.292e+00
9.425e-01,2.986e+00
9.475e-01,2.652e+00
9.525e-01,2.297e+00
9.575e-01,1.928e+00
9.625e-01,1.557e+00
9.675e-01,1.196e+00
9.725e-01,8.592e-01
9.775e-01,5.619e-01
9.825e-01,3.191e-01
9.875e-01,1.431e-01
9.925e-01,3.970e-02
9.975e-01,2.224e-03


==> anc/03_results/moderate_zap/beta_total_probability/0_037.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,1.482e-323
3.250e-02,1.440e-307
3.750e-02,7.460e-294
4.250e-02,7.321e-282
4.750e-02,3.295e-271
5.250e-02,1.069e-237
5.750e-02,4.423e-180
6.250e-02,3.986e-133
6.750e-02,3.012e-95
7.250e-02,3.346e-65
7.750e-02,5.387e-42
8.250e-02,8.050e-25
8.750e-02,5.142e-13
9.250e-02,5.002e-06
9.750e-02,2.157e-03
1.025e-01,1.030e-04
1.075e-01,1.101e-03
1.125e-01,6.683e-04
1.175e-01,8.037e-05
1.225e-01,2.027e-03
1.275e-01,2.525e-03
1.325e-01,1.534e-03
1.375e-01,8.073e-04
1.425e-01,5.863e-03
1.475e-01,5.289e-03
1.525e-01,2.915e-03
1.575e-01,2.843e-03
1.625e-01,3.843e-03
1.675e-01,6.339e-03
1.725e-01,2.061e-03
1.775e-01,4.033e-04
1.825e-01,3.025e-03
1.875e-01,5.642e-03
1.925e-01,3.641e-03
1.975e-01,6.667e-03
2.025e-01,5.514e-03
2.075e-01,7.689e-03
2.125e-01,1.318e-02
2.175e-01,1.167e-02
2.225e-01,1.055e-02
2.275e-01,8.547e-03
2.325e-01,7.412e-03
2.375e-01,1.088e-02
2.425e-01,1.406e-02
2.475e-01,1.446e-02
2.525e-01,1.436e-02
2.575e-01,1.227e-02
2.625e-01,1.414e-02
2.675e-01,2.123e-02
2.725e-01,2.663e-02
2.775e-01,2.336e-02
2.825e-01,1.894e-02
2.875e-01,2.068e-02
2.925e-01,2.799e-02
2.975e-01,3.172e-02
3.025e-01,3.014e-02
3.075e-01,2.903e-02
3.125e-01,3.379e-02
3.175e-01,4.177e-02
3.225e-01,4.777e-02
3.275e-01,4.762e-02
3.325e-01,4.330e-02
3.375e-01,4.194e-02
3.425e-01,4.360e-02
3.475e-01,4.751e-02
3.525e-01,5.480e-02
3.575e-01,6.378e-02
3.625e-01,7.141e-02
3.675e-01,7.972e-02
3.725e-01,8.810e-02
3.775e-01,9.038e-02
3.825e-01,8.662e-02
3.875e-01,8.384e-02
3.925e-01,8.701e-02
3.975e-01,9.565e-02
4.025e-01,1.061e-01
4.075e-01,1.147e-01
4.125e-01,1.210e-01
4.175e-01,1.271e-01
4.225e-01,1.326e-01
4.275e-01,1.373e-01
4.325e-01,1.431e-01
4.375e-01,1.507e-01
4.425e-01,1.584e-01
4.475e-01,1.659e-01
4.525e-01,1.733e-01
4.575e-01,1.791e-01
4.625e-01,1.840e-01
4.675e-01,1.897e-01
4.725e-01,1.957e-01
4.775e-01,2.011e-01
4.825e-01,2.074e-01
4.875e-01,2.163e-01
4.925e-01,2.276e-01
4.975e-01,2.399e-01
5.025e-01,2.523e-01
5.075e-01,2.631e-01
5.125e-01,2.720e-01
5.175e-01,2.813e-01
5.225e-01,2.940e-01
5.275e-01,3.105e-01
5.325e-01,3.278e-01
5.375e-01,3.438e-01
5.425e-01,3.591e-01
5.475e-01,3.741e-01
5.525e-01,3.885e-01
5.575e-01,4.026e-01
5.625e-01,4.178e-01
5.675e-01,4.340e-01
5.725e-01,4.495e-01
5.775e-01,4.637e-01
5.825e-01,4.780e-01
5.875e-01,4.940e-01
5.925e-01,5.121e-01
5.975e-01,5.317e-01
6.025e-01,5.525e-01
6.075e-01,5.746e-01
6.125e-01,5.982e-01
6.175e-01,6.230e-01
6.225e-01,6.490e-01
6.275e-01,6.770e-01
6.325e-01,7.073e-01
6.375e-01,7.396e-01
6.425e-01,7.729e-01
6.475e-01,8.062e-01
6.525e-01,8.384e-01
6.575e-01,8.688e-01
6.625e-01,8.973e-01
6.675e-01,9.247e-01
6.725e-01,9.530e-01
6.775e-01,9.844e-01
6.825e-01,1.020e+00
6.875e-01,1.060e+00
6.925e-01,1.103e+00
6.975e-01,1.148e+00
7.025e-01,1.196e+00
7.075e-01,1.247e+00
7.125e-01,1.304e+00
7.175e-01,1.365e+00
7.225e-01,1.426e+00
7.275e-01,1.485e+00
7.325e-01,1.540e+00
7.375e-01,1.592e+00
7.425e-01,1.641e+00
7.475e-01,1.692e+00
7.525e-01,1.744e+00
7.575e-01,1.802e+00
7.625e-01,1.865e+00
7.675e-01,1.937e+00
7.725e-01,2.016e+00
7.775e-01,2.101e+00
7.825e-01,2.190e+00
7.875e-01,2.282e+00
7.925e-01,2.375e+00
7.975e-01,2.470e+00
8.025e-01,2.568e+00
8.075e-01,2.668e+00
8.125e-01,2.773e+00
8.175e-01,2.881e+00
8.225e-01,2.995e+00
8.275e-01,3.114e+00
8.325e-01,3.240e+00
8.375e-01,3.374e+00
8.425e-01,3.519e+00
8.475e-01,3.675e+00
8.525e-01,3.843e+00
8.575e-01,4.022e+00
8.625e-01,4.211e+00
8.675e-01,4.412e+00
8.725e-01,4.627e+00
8.775e-01,4.859e+00
8.825e-01,5.108e+00
8.875e-01,5.375e+00
8.925e-01,5.655e+00
8.975e-01,5.938e+00
9.025e-01,6.205e+00
9.075e-01,6.428e+00
9.125e-01,6.568e+00
9.175e-01,6.576e+00
9.225e-01,6.402e+00
9.275e-01,6.000e+00
9.325e-01,5.354e+00
9.375e-01,4.487e+00
9.425e-01,3.476e+00
9.475e-01,2.441e+00
9.525e-01,1.517e+00
9.575e-01,8.082e-01
9.625e-01,3.539e-01
9.675e-01,1.200e-01
9.725e-01,2.884e-02
9.775e-01,4.262e-03
9.825e-01,3.025e-04
9.875e-01,6.247e-06
9.925e-01,1.032e-08
9.975e-01,3.482e-15


==> anc/03_results/moderate_zap/beta_total_probability/0_038.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/beta_total_probability/0_039.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/beta_total_probability/0_04.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/beta_total_probability/0_041.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/beta_total_probability/0_042.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/beta_total_probability/0_043.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/beta_total_probability/0_044.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/beta_total_probability/0_045.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/beta_total_probability/0_046.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/beta_total_probability/0_047.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/beta_total_probability/0_048.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/beta_total_probability/0_049.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/beta_total_probability/0_05.csv <==
transmittance,probability_density
1.130e-01,
1.174e-01,
1.218e-01,
1.263e-01,
1.307e-01,
1.352e-01,
1.396e-01,
1.441e-01,
1.485e-01,
1.530e-01,
1.574e-01,
1.619e-01,
1.663e-01,
1.708e-01,
1.752e-01,
1.796e-01,
1.841e-01,
1.885e-01,
1.930e-01,
1.974e-01,
2.019e-01,
2.063e-01,
2.108e-01,
2.152e-01,
2.197e-01,
2.241e-01,
2.286e-01,
2.330e-01,
2.374e-01,
2.419e-01,
2.463e-01,
2.508e-01,
2.552e-01,
2.597e-01,
2.641e-01,
2.686e-01,
2.730e-01,
2.775e-01,
2.819e-01,
2.864e-01,
2.908e-01,
2.953e-01,
2.997e-01,
3.041e-01,
3.086e-01,
3.130e-01,
3.175e-01,
3.219e-01,
3.264e-01,
3.308e-01,
3.353e-01,
3.397e-01,
3.442e-01,
3.486e-01,
3.531e-01,
3.575e-01,
3.619e-01,
3.664e-01,
3.708e-01,
3.753e-01,
3.797e-01,
3.842e-01,
3.886e-01,
3.931e-01,
3.975e-01,
4.020e-01,
4.064e-01,
4.109e-01,
4.153e-01,
4.197e-01,
4.242e-01,
4.286e-01,
4.331e-01,
4.375e-01,
4.420e-01,
4.464e-01,
4.509e-01,
4.553e-01,
4.598e-01,
4.642e-01,
4.687e-01,
4.731e-01,
4.776e-01,
4.820e-01,
4.864e-01,
4.909e-01,
4.953e-01,
4.998e-01,
5.042e-01,
5.087e-01,
5.131e-01,
5.176e-01,
5.220e-01,
5.265e-01,
5.309e-01,
5.354e-01,
5.398e-01,
5.442e-01,
5.487e-01,
5.531e-01,
5.576e-01,
5.620e-01,
5.665e-01,
5.709e-01,
5.754e-01,
5.798e-01,
5.843e-01,
5.887e-01,
5.932e-01,
5.976e-01,
6.021e-01,
6.065e-01,
6.109e-01,
6.154e-01,
6.198e-01,
6.243e-01,
6.287e-01,
6.332e-01,
6.376e-01,
6.421e-01,
6.465e-01,
6.510e-01,
6.554e-01,
6.599e-01,
6.643e-01,
6.687e-01,
6.732e-01,
6.776e-01,
6.821e-01,
6.865e-01,
6.910e-01,
6.954e-01,
6.999e-01,
7.043e-01,
7.088e-01,
7.132e-01,
7.177e-01,
7.221e-01,
7.265e-01,
7.310e-01,
7.354e-01,
7.399e-01,
7.443e-01,
7.488e-01,
7.532e-01,
7.577e-01,
7.621e-01,
7.666e-01,
7.710e-01,
7.755e-01,
7.799e-01,
7.844e-01,
7.888e-01,
7.932e-01,
7.977e-01,
8.021e-01,
8.066e-01,
8.110e-01,
8.155e-01,
8.199e-01,
8.244e-01,
8.288e-01,
8.333e-01,
8.377e-01,
8.422e-01,
8.466e-01,
8.510e-01,
8.555e-01,
8.599e-01,
8.644e-01,
8.688e-01,
8.733e-01,
8.777e-01,
8.822e-01,
8.866e-01,
8.911e-01,
8.955e-01,
9.000e-01,
9.044e-01,
9.088e-01,
9.133e-01,
9.177e-01,
9.222e-01,
9.266e-01,
9.311e-01,
9.355e-01,
9.400e-01,
9.444e-01,
9.489e-01,
9.533e-01,
9.578e-01,
9.622e-01,
9.667e-01,
9.711e-01,
9.755e-01,
9.800e-01,
9.844e-01,
9.889e-01,
9.933e-01,
9.978e-01,


==> anc/03_results/moderate_zap/beta_total_probability/0_051.csv <==
transmittance,probability_density
1.312e-01,
1.355e-01,
1.399e-01,
1.442e-01,
1.486e-01,
1.530e-01,
1.573e-01,
1.617e-01,
1.660e-01,
1.704e-01,
1.747e-01,
1.791e-01,
1.834e-01,
1.878e-01,
1.921e-01,
1.965e-01,
2.009e-01,
2.052e-01,
2.096e-01,
2.139e-01,
2.183e-01,
2.226e-01,
2.270e-01,
2.313e-01,
2.357e-01,
2.401e-01,
2.444e-01,
2.488e-01,
2.531e-01,
2.575e-01,
2.618e-01,
2.662e-01,
2.705e-01,
2.749e-01,
2.792e-01,
2.836e-01,
2.880e-01,
2.923e-01,
2.967e-01,
3.010e-01,
3.054e-01,
3.097e-01,
3.141e-01,
3.184e-01,
3.228e-01,
3.272e-01,
3.315e-01,
3.359e-01,
3.402e-01,
3.446e-01,
3.489e-01,
3.533e-01,
3.576e-01,
3.620e-01,
3.663e-01,
3.707e-01,
3.751e-01,
3.794e-01,
3.838e-01,
3.881e-01,
3.925e-01,
3.968e-01,
4.012e-01,
4.055e-01,
4.099e-01,
4.143e-01,
4.186e-01,
4.230e-01,
4.273e-01,
4.317e-01,
4.360e-01,
4.404e-01,
4.447e-01,
4.491e-01,
4.534e-01,
4.578e-01,
4.622e-01,
4.665e-01,
4.709e-01,
4.752e-01,
4.796e-01,
4.839e-01,
4.883e-01,
4.926e-01,
4.970e-01,
5.014e-01,
5.057e-01,
5.101e-01,
5.144e-01,
5.188e-01,
5.231e-01,
5.275e-01,
5.318e-01,
5.362e-01,
5.405e-01,
5.449e-01,
5.493e-01,
5.536e-01,
5.580e-01,
5.623e-01,
5.667e-01,
5.710e-01,
5.754e-01,
5.797e-01,
5.841e-01,
5.885e-01,
5.928e-01,
5.972e-01,
6.015e-01,
6.059e-01,
6.102e-01,
6.146e-01,
6.189e-01,
6.233e-01,
6.276e-01,
6.320e-01,
6.364e-01,
6.407e-01,
6.451e-01,
6.494e-01,
6.538e-01,
6.581e-01,
6.625e-01,
6.668e-01,
6.712e-01,
6.756e-01,
6.799e-01,
6.843e-01,
6.886e-01,
6.930e-01,
6.973e-01,
7.017e-01,
7.060e-01,
7.104e-01,
7.147e-01,
7.191e-01,
7.235e-01,
7.278e-01,
7.322e-01,
7.365e-01,
7.409e-01,
7.452e-01,
7.496e-01,
7.539e-01,
7.583e-01,
7.627e-01,
7.670e-01,
7.714e-01,
7.757e-01,
7.801e-01,
7.844e-01,
7.888e-01,
7.931e-01,
7.975e-01,
8.018e-01,
8.062e-01,
8.106e-01,
8.149e-01,
8.193e-01,
8.236e-01,
8.280e-01,
8.323e-01,
8.367e-01,
8.410e-01,
8.454e-01,
8.498e-01,
8.541e-01,
8.585e-01,
8.628e-01,
8.672e-01,
8.715e-01,
8.759e-01,
8.802e-01,
8.846e-01,
8.889e-01,
8.933e-01,
8.977e-01,
9.020e-01,
9.064e-01,
9.107e-01,
9.151e-01,
9.194e-01,
9.238e-01,
9.281e-01,
9.325e-01,
9.369e-01,
9.412e-01,
9.456e-01,
9.499e-01,
9.543e-01,
9.586e-01,
9.630e-01,
9.673e-01,
9.717e-01,
9.760e-01,
9.804e-01,
9.848e-01,
9.891e-01,
9.935e-01,
9.978e-01,


==> anc/03_results/moderate_zap/beta_total_probability/0_052.csv <==
transmittance,probability_density
1.516e-01,
1.558e-01,
1.601e-01,
1.643e-01,
1.686e-01,
1.728e-01,
1.771e-01,
1.813e-01,
1.856e-01,
1.899e-01,
1.941e-01,
1.984e-01,
2.026e-01,
2.069e-01,
2.111e-01,
2.154e-01,
2.196e-01,
2.239e-01,
2.281e-01,
2.324e-01,
2.366e-01,
2.409e-01,
2.451e-01,
2.494e-01,
2.536e-01,
2.579e-01,
2.622e-01,
2.664e-01,
2.707e-01,
2.749e-01,
2.792e-01,
2.834e-01,
2.877e-01,
2.919e-01,
2.962e-01,
3.004e-01,
3.047e-01,
3.089e-01,
3.132e-01,
3.174e-01,
3.217e-01,
3.259e-01,
3.302e-01,
3.344e-01,
3.387e-01,
3.430e-01,
3.472e-01,
3.515e-01,
3.557e-01,
3.600e-01,
3.642e-01,
3.685e-01,
3.727e-01,
3.770e-01,
3.812e-01,
3.855e-01,
3.897e-01,
3.940e-01,
3.982e-01,
4.025e-01,
4.067e-01,
4.110e-01,
4.152e-01,
4.195e-01,
4.238e-01,
4.280e-01,
4.323e-01,
4.365e-01,
4.408e-01,
4.450e-01,
4.493e-01,
4.535e-01,
4.578e-01,
4.620e-01,
4.663e-01,
4.705e-01,
4.748e-01,
4.790e-01,
4.833e-01,
4.875e-01,
4.918e-01,
4.961e-01,
5.003e-01,
5.046e-01,
5.088e-01,
5.131e-01,
5.173e-01,
5.216e-01,
5.258e-01,
5.301e-01,
5.343e-01,
5.386e-01,
5.428e-01,
5.471e-01,
5.513e-01,
5.556e-01,
5.598e-01,
5.641e-01,
5.683e-01,
5.726e-01,
5.769e-01,
5.811e-01,
5.854e-01,
5.896e-01,
5.939e-01,
5.981e-01,
6.024e-01,
6.066e-01,
6.109e-01,
6.151e-01,
6.194e-01,
6.236e-01,
6.279e-01,
6.321e-01,
6.364e-01,
6.406e-01,
6.449e-01,
6.491e-01,
6.534e-01,
6.577e-01,
6.619e-01,
6.662e-01,
6.704e-01,
6.747e-01,
6.789e-01,
6.832e-01,
6.874e-01,
6.917e-01,
6.959e-01,
7.002e-01,
7.044e-01,
7.087e-01,
7.129e-01,
7.172e-01,
7.214e-01,
7.257e-01,
7.300e-01,
7.342e-01,
7.385e-01,
7.427e-01,
7.470e-01,
7.512e-01,
7.555e-01,
7.597e-01,
7.640e-01,
7.682e-01,
7.725e-01,
7.767e-01,
7.810e-01,
7.852e-01,
7.895e-01,
7.937e-01,
7.980e-01,
8.022e-01,
8.065e-01,
8.108e-01,
8.150e-01,
8.193e-01,
8.235e-01,
8.278e-01,
8.320e-01,
8.363e-01,
8.405e-01,
8.448e-01,
8.490e-01,
8.533e-01,
8.575e-01,
8.618e-01,
8.660e-01,
8.703e-01,
8.745e-01,
8.788e-01,
8.830e-01,
8.873e-01,
8.916e-01,
8.958e-01,
9.001e-01,
9.043e-01,
9.086e-01,
9.128e-01,
9.171e-01,
9.213e-01,
9.256e-01,
9.298e-01,
9.341e-01,
9.383e-01,
9.426e-01,
9.468e-01,
9.511e-01,
9.553e-01,
9.596e-01,
9.639e-01,
9.681e-01,
9.724e-01,
9.766e-01,
9.809e-01,
9.851e-01,
9.894e-01,
9.936e-01,
9.979e-01,


==> anc/03_results/moderate_zap/beta_total_probability/0_053.csv <==
transmittance,probability_density
1.762e-01,
1.804e-01,
1.845e-01,
1.886e-01,
1.928e-01,
1.969e-01,
2.010e-01,
2.051e-01,
2.093e-01,
2.134e-01,
2.175e-01,
2.217e-01,
2.258e-01,
2.299e-01,
2.341e-01,
2.382e-01,
2.423e-01,
2.464e-01,
2.506e-01,
2.547e-01,
2.588e-01,
2.630e-01,
2.671e-01,
2.712e-01,
2.753e-01,
2.795e-01,
2.836e-01,
2.877e-01,
2.919e-01,
2.960e-01,
3.001e-01,
3.042e-01,
3.084e-01,
3.125e-01,
3.166e-01,
3.208e-01,
3.249e-01,
3.290e-01,
3.332e-01,
3.373e-01,
3.414e-01,
3.455e-01,
3.497e-01,
3.538e-01,
3.579e-01,
3.621e-01,
3.662e-01,
3.703e-01,
3.744e-01,
3.786e-01,
3.827e-01,
3.868e-01,
3.910e-01,
3.951e-01,
3.992e-01,
4.033e-01,
4.075e-01,
4.116e-01,
4.157e-01,
4.199e-01,
4.240e-01,
4.281e-01,
4.322e-01,
4.364e-01,
4.405e-01,
4.446e-01,
4.488e-01,
4.529e-01,
4.570e-01,
4.612e-01,
4.653e-01,
4.694e-01,
4.735e-01,
4.777e-01,
4.818e-01,
4.859e-01,
4.901e-01,
4.942e-01,
4.983e-01,
5.024e-01,
5.066e-01,
5.107e-01,
5.148e-01,
5.190e-01,
5.231e-01,
5.272e-01,
5.313e-01,
5.355e-01,
5.396e-01,
5.437e-01,
5.479e-01,
5.520e-01,
5.561e-01,
5.603e-01,
5.644e-01,
5.685e-01,
5.726e-01,
5.768e-01,
5.809e-01,
5.850e-01,
5.892e-01,
5.933e-01,
5.974e-01,
6.015e-01,
6.057e-01,
6.098e-01,
6.139e-01,
6.181e-01,
6.222e-01,
6.263e-01,
6.304e-01,
6.346e-01,
6.387e-01,
6.428e-01,
6.470e-01,
6.511e-01,
6.552e-01,
6.593e-01,
6.635e-01,
6.676e-01,
6.717e-01,
6.759e-01,
6.800e-01,
6.841e-01,
6.883e-01,
6.924e-01,
6.965e-01,
7.006e-01,
7.048e-01,
7.089e-01,
7.130e-01,
7.172e-01,
7.213e-01,
7.254e-01,
7.295e-01,
7.337e-01,
7.378e-01,
7.419e-01,
7.461e-01,
7.502e-01,
7.543e-01,
7.584e-01,
7.626e-01,
7.667e-01,
7.708e-01,
7.750e-01,
7.791e-01,
7.832e-01,
7.874e-01,
7.915e-01,
7.956e-01,
7.997e-01,
8.039e-01,
8.080e-01,
8.121e-01,
8.163e-01,
8.204e-01,
8.245e-01,
8.286e-01,
8.328e-01,
8.369e-01,
8.410e-01,
8.452e-01,
8.493e-01,
8.534e-01,
8.575e-01,
8.617e-01,
8.658e-01,
8.699e-01,
8.741e-01,
8.782e-01,
8.823e-01,
8.864e-01,
8.906e-01,
8.947e-01,
8.988e-01,
9.030e-01,
9.071e-01,
9.112e-01,
9.154e-01,
9.195e-01,
9.236e-01,
9.277e-01,
9.319e-01,
9.360e-01,
9.401e-01,
9.443e-01,
9.484e-01,
9.525e-01,
9.566e-01,
9.608e-01,
9.649e-01,
9.690e-01,
9.732e-01,
9.773e-01,
9.814e-01,
9.855e-01,
9.897e-01,
9.938e-01,
9.979e-01,


==> anc/03_results/moderate_zap/beta_total_probability/0_054.csv <==
transmittance,probability_density
2.046e-01,
2.086e-01,
2.126e-01,
2.166e-01,
2.206e-01,
2.246e-01,
2.286e-01,
2.325e-01,
2.365e-01,
2.405e-01,
2.445e-01,
2.485e-01,
2.525e-01,
2.565e-01,
2.604e-01,
2.644e-01,
2.684e-01,
2.724e-01,
2.764e-01,
2.804e-01,
2.844e-01,
2.884e-01,
2.923e-01,
2.963e-01,
3.003e-01,
3.043e-01,
3.083e-01,
3.123e-01,
3.163e-01,
3.202e-01,
3.242e-01,
3.282e-01,
3.322e-01,
3.362e-01,
3.402e-01,
3.442e-01,
3.482e-01,
3.521e-01,
3.561e-01,
3.601e-01,
3.641e-01,
3.681e-01,
3.721e-01,
3.761e-01,
3.800e-01,
3.840e-01,
3.880e-01,
3.920e-01,
3.960e-01,
4.000e-01,
4.040e-01,
4.080e-01,
4.119e-01,
4.159e-01,
4.199e-01,
4.239e-01,
4.279e-01,
4.319e-01,
4.359e-01,
4.399e-01,
4.438e-01,
4.478e-01,
4.518e-01,
4.558e-01,
4.598e-01,
4.638e-01,
4.678e-01,
4.717e-01,
4.757e-01,
4.797e-01,
4.837e-01,
4.877e-01,
4.917e-01,
4.957e-01,
4.997e-01,
5.036e-01,
5.076e-01,
5.116e-01,
5.156e-01,
5.196e-01,
5.236e-01,
5.276e-01,
5.315e-01,
5.355e-01,
5.395e-01,
5.435e-01,
5.475e-01,
5.515e-01,
5.555e-01,
5.595e-01,
5.634e-01,
5.674e-01,
5.714e-01,
5.754e-01,
5.794e-01,
5.834e-01,
5.874e-01,
5.914e-01,
5.953e-01,
5.993e-01,
6.033e-01,
6.073e-01,
6.113e-01,
6.153e-01,
6.193e-01,
6.232e-01,
6.272e-01,
6.312e-01,
6.352e-01,
6.392e-01,
6.432e-01,
6.472e-01,
6.512e-01,
6.551e-01,
6.591e-01,
6.631e-01,
6.671e-01,
6.711e-01,
6.751e-01,
6.791e-01,
6.830e-01,
6.870e-01,
6.910e-01,
6.950e-01,
6.990e-01,
7.030e-01,
7.070e-01,
7.110e-01,
7.149e-01,
7.189e-01,
7.229e-01,
7.269e-01,
7.309e-01,
7.349e-01,
7.389e-01,
7.429e-01,
7.468e-01,
7.508e-01,
7.548e-01,
7.588e-01,
7.628e-01,
7.668e-01,
7.708e-01,
7.747e-01,
7.787e-01,
7.827e-01,
7.867e-01,
7.907e-01,
7.947e-01,
7.987e-01,
8.027e-01,
8.066e-01,
8.106e-01,
8.146e-01,
8.186e-01,
8.226e-01,
8.266e-01,
8.306e-01,
8.345e-01,
8.385e-01,
8.425e-01,
8.465e-01,
8.505e-01,
8.545e-01,
8.585e-01,
8.625e-01,
8.664e-01,
8.704e-01,
8.744e-01,
8.784e-01,
8.824e-01,
8.864e-01,
8.904e-01,
8.943e-01,
8.983e-01,
9.023e-01,
9.063e-01,
9.103e-01,
9.143e-01,
9.183e-01,
9.223e-01,
9.262e-01,
9.302e-01,
9.342e-01,
9.382e-01,
9.422e-01,
9.462e-01,
9.502e-01,
9.542e-01,
9.581e-01,
9.621e-01,
9.661e-01,
9.701e-01,
9.741e-01,
9.781e-01,
9.821e-01,
9.860e-01,
9.900e-01,
9.940e-01,
9.980e-01,


==> anc/03_results/moderate_zap/beta_total_probability/0_055.csv <==
transmittance,probability_density
2.388e-01,
2.426e-01,
2.464e-01,
2.503e-01,
2.541e-01,
2.579e-01,
2.617e-01,
2.655e-01,
2.693e-01,
2.732e-01,
2.770e-01,
2.808e-01,
2.846e-01,
2.884e-01,
2.922e-01,
2.960e-01,
2.999e-01,
3.037e-01,
3.075e-01,
3.113e-01,
3.151e-01,
3.189e-01,
3.228e-01,
3.266e-01,
3.304e-01,
3.342e-01,
3.380e-01,
3.418e-01,
3.456e-01,
3.495e-01,
3.533e-01,
3.571e-01,
3.609e-01,
3.647e-01,
3.685e-01,
3.724e-01,
3.762e-01,
3.800e-01,
3.838e-01,
3.876e-01,
3.914e-01,
3.953e-01,
3.991e-01,
4.029e-01,
4.067e-01,
4.105e-01,
4.143e-01,
4.181e-01,
4.220e-01,
4.258e-01,
4.296e-01,
4.334e-01,
4.372e-01,
4.410e-01,
4.449e-01,
4.487e-01,
4.525e-01,
4.563e-01,
4.601e-01,
4.639e-01,
4.677e-01,
4.716e-01,
4.754e-01,
4.792e-01,
4.830e-01,
4.868e-01,
4.906e-01,
4.945e-01,
4.983e-01,
5.021e-01,
5.059e-01,
5.097e-01,
5.135e-01,
5.173e-01,
5.212e-01,
5.250e-01,
5.288e-01,
5.326e-01,
5.364e-01,
5.402e-01,
5.441e-01,
5.479e-01,
5.517e-01,
5.555e-01,
5.593e-01,
5.631e-01,
5.669e-01,
5.708e-01,
5.746e-01,
5.784e-01,
5.822e-01,
5.860e-01,
5.898e-01,
5.937e-01,
5.975e-01,
6.013e-01,
6.051e-01,
6.089e-01,
6.127e-01,
6.165e-01,
6.204e-01,
6.242e-01,
6.280e-01,
6.318e-01,
6.356e-01,
6.394e-01,
6.433e-01,
6.471e-01,
6.509e-01,
6.547e-01,
6.585e-01,
6.623e-01,
6.661e-01,
6.700e-01,
6.738e-01,
6.776e-01,
6.814e-01,
6.852e-01,
6.890e-01,
6.929e-01,
6.967e-01,
7.005e-01,
7.043e-01,
7.081e-01,
7.119e-01,
7.157e-01,
7.196e-01,
7.234e-01,
7.272e-01,
7.310e-01,
7.348e-01,
7.386e-01,
7.425e-01,
7.463e-01,
7.501e-01,
7.539e-01,
7.577e-01,
7.615e-01,
7.653e-01,
7.692e-01,
7.730e-01,
7.768e-01,
7.806e-01,
7.844e-01,
7.882e-01,
7.921e-01,
7.959e-01,
7.997e-01,
8.035e-01,
8.073e-01,
8.111e-01,
8.150e-01,
8.188e-01,
8.226e-01,
8.264e-01,
8.302e-01,
8.340e-01,
8.378e-01,
8.417e-01,
8.455e-01,
8.493e-01,
8.531e-01,
8.569e-01,
8.607e-01,
8.646e-01,
8.684e-01,
8.722e-01,
8.760e-01,
8.798e-01,
8.836e-01,
8.874e-01,
8.913e-01,
8.951e-01,
8.989e-01,
9.027e-01,
9.065e-01,
9.103e-01,
9.142e-01,
9.180e-01,
9.218e-01,
9.256e-01,
9.294e-01,
9.332e-01,
9.370e-01,
9.409e-01,
9.447e-01,
9.485e-01,
9.523e-01,
9.561e-01,
9.599e-01,
9.638e-01,
9.676e-01,
9.714e-01,
9.752e-01,
9.790e-01,
9.828e-01,
9.866e-01,
9.905e-01,
9.943e-01,
9.981e-01,


==> anc/03_results/moderate_zap/elliptical_beam/0_001.csv <==
transmittance,probability_density
3.429e-05,3.116e+01
1.029e-04,7.562e+01
1.715e-04,1.262e+02
2.400e-04,1.808e+02
3.086e-04,2.298e+02
3.772e-04,2.874e+02
4.458e-04,3.497e+02
5.144e-04,4.112e+02
5.830e-04,4.872e+02
6.516e-04,5.421e+02
7.201e-04,6.347e+02
7.887e-04,6.867e+02
8.573e-04,7.682e+02
9.259e-04,8.276e+02
9.945e-04,8.863e+02
1.063e-03,9.366e+02
1.132e-03,9.253e+02
1.200e-03,9.410e+02
1.269e-03,8.566e+02
1.337e-03,8.026e+02
1.406e-03,7.100e+02
1.475e-03,6.282e+02
1.543e-03,5.144e+02
1.612e-03,4.219e+02
1.680e-03,3.298e+02
1.749e-03,2.721e+02
1.818e-03,1.921e+02
1.886e-03,1.518e+02
1.955e-03,1.066e+02
2.023e-03,7.943e+01
2.092e-03,5.792e+01
2.160e-03,3.920e+01
2.229e-03,2.838e+01
2.298e-03,1.989e+01
2.366e-03,1.404e+01
2.435e-03,9.508e+00
2.503e-03,5.558e+00
2.572e-03,4.827e+00
2.641e-03,2.779e+00
2.709e-03,2.048e+00
2.778e-03,1.316e+00
2.846e-03,4.388e-01
2.915e-03,5.851e-01
2.983e-03,0.000e+00
3.052e-03,1.463e-01
3.121e-03,2.925e-01
3.189e-03,1.463e-01
3.258e-03,0.000e+00
3.326e-03,1.463e-01
3.395e-03,0.000e+00
3.464e-03,0.000e+00
3.532e-03,0.000e+00
3.601e-03,0.000e+00
3.669e-03,0.000e+00
3.738e-03,0.000e+00
3.806e-03,0.000e+00
3.875e-03,0.000e+00
3.944e-03,0.000e+00
4.012e-03,0.000e+00
4.081e-03,0.000e+00
4.149e-03,0.000e+00
4.218e-03,0.000e+00
4.287e-03,0.000e+00
4.355e-03,0.000e+00
4.424e-03,0.000e+00
4.492e-03,0.000e+00
4.561e-03,0.000e+00
4.629e-03,0.000e+00
4.698e-03,0.000e+00
4.767e-03,0.000e+00
4.835e-03,0.000e+00
4.904e-03,0.000e+00
4.972e-03,0.000e+00
5.041e-03,0.000e+00
5.110e-03,0.000e+00
5.178e-03,0.000e+00
5.247e-03,0.000e+00
5.315e-03,0.000e+00
5.384e-03,0.000e+00
5.453e-03,0.000e+00
5.521e-03,0.000e+00
5.590e-03,0.000e+00
5.658e-03,0.000e+00
5.727e-03,0.000e+00
5.795e-03,0.000e+00
5.864e-03,0.000e+00
5.933e-03,0.000e+00
6.001e-03,0.000e+00
6.070e-03,0.000e+00
6.138e-03,0.000e+00
6.207e-03,0.000e+00
6.276e-03,0.000e+00
6.344e-03,0.000e+00
6.413e-03,0.000e+00
6.481e-03,0.000e+00
6.550e-03,0.000e+00
6.618e-03,0.000e+00
6.687e-03,0.000e+00
6.756e-03,0.000e+00
6.824e-03,0.000e+00
6.893e-03,0.000e+00
6.961e-03,0.000e+00
7.030e-03,0.000e+00
7.099e-03,0.000e+00
7.167e-03,0.000e+00
7.236e-03,0.000e+00
7.304e-03,0.000e+00
7.373e-03,0.000e+00
7.441e-03,0.000e+00
7.510e-03,0.000e+00
7.579e-03,0.000e+00
7.647e-03,0.000e+00
7.716e-03,0.000e+00
7.784e-03,0.000e+00
7.853e-03,0.000e+00
7.922e-03,0.000e+00
7.990e-03,0.000e+00
8.059e-03,0.000e+00
8.127e-03,0.000e+00
8.196e-03,0.000e+00
8.264e-03,0.000e+00
8.333e-03,0.000e+00
8.402e-03,0.000e+00
8.470e-03,0.000e+00
8.539e-03,0.000e+00
8.607e-03,0.000e+00
8.676e-03,0.000e+00
8.745e-03,0.000e+00
8.813e-03,0.000e+00
8.882e-03,0.000e+00
8.950e-03,0.000e+00
9.019e-03,0.000e+00
9.088e-03,0.000e+00
9.156e-03,0.000e+00
9.225e-03,0.000e+00
9.293e-03,0.000e+00
9.362e-03,0.000e+00
9.430e-03,0.000e+00
9.499e-03,0.000e+00
9.568e-03,0.000e+00
9.636e-03,0.000e+00
9.705e-03,0.000e+00
9.773e-03,0.000e+00
9.842e-03,0.000e+00
9.911e-03,0.000e+00
9.979e-03,0.000e+00
1.005e-02,0.000e+00
1.012e-02,0.000e+00
1.018e-02,0.000e+00
1.025e-02,0.000e+00
1.032e-02,0.000e+00
1.039e-02,0.000e+00
1.046e-02,0.000e+00
1.053e-02,0.000e+00
1.060e-02,0.000e+00
1.066e-02,0.000e+00
1.073e-02,0.000e+00
1.080e-02,0.000e+00
1.087e-02,0.000e+00
1.094e-02,0.000e+00
1.101e-02,0.000e+00
1.108e-02,0.000e+00
1.115e-02,0.000e+00
1.121e-02,0.000e+00
1.128e-02,0.000e+00
1.135e-02,0.000e+00
1.142e-02,0.000e+00
1.149e-02,0.000e+00
1.156e-02,0.000e+00
1.163e-02,0.000e+00
1.169e-02,0.000e+00
1.176e-02,0.000e+00
1.183e-02,0.000e+00
1.190e-02,0.000e+00
1.197e-02,0.000e+00
1.204e-02,0.000e+00
1.211e-02,0.000e+00
1.217e-02,0.000e+00
1.224e-02,0.000e+00
1.231e-02,0.000e+00
1.238e-02,0.000e+00
1.245e-02,0.000e+00
1.252e-02,0.000e+00
1.259e-02,0.000e+00
1.265e-02,0.000e+00
1.272e-02,0.000e+00
1.279e-02,0.000e+00
1.286e-02,0.000e+00
1.293e-02,0.000e+00
1.300e-02,0.000e+00
1.307e-02,0.000e+00
1.313e-02,0.000e+00
1.320e-02,0.000e+00
1.327e-02,0.000e+00
1.334e-02,0.000e+00
1.341e-02,0.000e+00
1.348e-02,0.000e+00
1.355e-02,0.000e+00
1.361e-02,0.000e+00
1.368e-02,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_002.csv <==
transmittance,probability_density
1.277e-04,8.161e+00
3.830e-04,1.879e+01
6.383e-04,3.103e+01
8.936e-04,4.100e+01
1.149e-03,5.257e+01
1.404e-03,6.693e+01
1.660e-03,8.274e+01
1.915e-03,9.479e+01
2.170e-03,1.114e+02
2.425e-03,1.249e+02
2.681e-03,1.430e+02
2.936e-03,1.608e+02
3.191e-03,1.757e+02
3.447e-03,1.946e+02
3.702e-03,2.057e+02
3.957e-03,2.223e+02
4.213e-03,2.327e+02
4.468e-03,2.370e+02
4.723e-03,2.323e+02
4.979e-03,2.224e+02
5.234e-03,2.107e+02
5.489e-03,1.860e+02
5.744e-03,1.692e+02
6.000e-03,1.432e+02
6.255e-03,1.220e+02
6.510e-03,9.961e+01
6.766e-03,7.843e+01
7.021e-03,6.434e+01
7.276e-03,4.771e+01
7.532e-03,3.798e+01
7.787e-03,2.691e+01
8.042e-03,1.966e+01
8.298e-03,1.405e+01
8.553e-03,1.024e+01
8.808e-03,8.749e+00
9.064e-03,6.277e+00
9.319e-03,3.806e+00
9.574e-03,3.335e+00
9.829e-03,1.765e+00
1.008e-02,1.177e+00
1.034e-02,6.277e-01
1.060e-02,6.670e-01
1.085e-02,4.708e-01
1.111e-02,2.354e-01
1.136e-02,2.354e-01
1.162e-02,1.177e-01
1.187e-02,1.177e-01
1.213e-02,7.847e-02
1.238e-02,7.847e-02
1.264e-02,0.000e+00
1.289e-02,3.923e-02
1.315e-02,3.923e-02
1.340e-02,0.000e+00
1.366e-02,0.000e+00
1.391e-02,0.000e+00
1.417e-02,0.000e+00
1.443e-02,0.000e+00
1.468e-02,0.000e+00
1.494e-02,0.000e+00
1.519e-02,0.000e+00
1.545e-02,0.000e+00
1.570e-02,0.000e+00
1.596e-02,0.000e+00
1.621e-02,0.000e+00
1.647e-02,0.000e+00
1.672e-02,0.000e+00
1.698e-02,0.000e+00
1.723e-02,0.000e+00
1.749e-02,0.000e+00
1.774e-02,0.000e+00
1.800e-02,0.000e+00
1.825e-02,0.000e+00
1.851e-02,0.000e+00
1.877e-02,0.000e+00
1.902e-02,0.000e+00
1.928e-02,0.000e+00
1.953e-02,0.000e+00
1.979e-02,0.000e+00
2.004e-02,0.000e+00
2.030e-02,0.000e+00
2.055e-02,0.000e+00
2.081e-02,0.000e+00
2.106e-02,0.000e+00
2.132e-02,0.000e+00
2.157e-02,0.000e+00
2.183e-02,0.000e+00
2.208e-02,0.000e+00
2.234e-02,0.000e+00
2.259e-02,0.000e+00
2.285e-02,0.000e+00
2.311e-02,0.000e+00
2.336e-02,0.000e+00
2.362e-02,0.000e+00
2.387e-02,0.000e+00
2.413e-02,0.000e+00
2.438e-02,0.000e+00
2.464e-02,0.000e+00
2.489e-02,0.000e+00
2.515e-02,0.000e+00
2.540e-02,0.000e+00
2.566e-02,0.000e+00
2.591e-02,0.000e+00
2.617e-02,0.000e+00
2.642e-02,0.000e+00
2.668e-02,0.000e+00
2.694e-02,0.000e+00
2.719e-02,0.000e+00
2.745e-02,0.000e+00
2.770e-02,0.000e+00
2.796e-02,0.000e+00
2.821e-02,0.000e+00
2.847e-02,0.000e+00
2.872e-02,0.000e+00
2.898e-02,0.000e+00
2.923e-02,0.000e+00
2.949e-02,0.000e+00
2.974e-02,0.000e+00
3.000e-02,0.000e+00
3.025e-02,0.000e+00
3.051e-02,0.000e+00
3.076e-02,0.000e+00
3.102e-02,0.000e+00
3.128e-02,0.000e+00
3.153e-02,0.000e+00
3.179e-02,0.000e+00
3.204e-02,0.000e+00
3.230e-02,0.000e+00
3.255e-02,0.000e+00
3.281e-02,0.000e+00
3.306e-02,0.000e+00
3.332e-02,0.000e+00
3.357e-02,0.000e+00
3.383e-02,0.000e+00
3.408e-02,0.000e+00
3.434e-02,0.000e+00
3.459e-02,0.000e+00
3.485e-02,0.000e+00
3.511e-02,0.000e+00
3.536e-02,0.000e+00
3.562e-02,0.000e+00
3.587e-02,0.000e+00
3.613e-02,0.000e+00
3.638e-02,0.000e+00
3.664e-02,0.000e+00
3.689e-02,0.000e+00
3.715e-02,0.000e+00
3.740e-02,0.000e+00
3.766e-02,0.000e+00
3.791e-02,0.000e+00
3.817e-02,0.000e+00
3.842e-02,0.000e+00
3.868e-02,0.000e+00
3.893e-02,0.000e+00
3.919e-02,0.000e+00
3.945e-02,0.000e+00
3.970e-02,0.000e+00
3.996e-02,0.000e+00
4.021e-02,0.000e+00
4.047e-02,0.000e+00
4.072e-02,0.000e+00
4.098e-02,0.000e+00
4.123e-02,0.000e+00
4.149e-02,0.000e+00
4.174e-02,0.000e+00
4.200e-02,0.000e+00
4.225e-02,0.000e+00
4.251e-02,0.000e+00
4.276e-02,0.000e+00
4.302e-02,0.000e+00
4.328e-02,0.000e+00
4.353e-02,0.000e+00
4.379e-02,0.000e+00
4.404e-02,0.000e+00
4.430e-02,0.000e+00
4.455e-02,0.000e+00
4.481e-02,0.000e+00
4.506e-02,0.000e+00
4.532e-02,0.000e+00
4.557e-02,0.000e+00
4.583e-02,0.000e+00
4.608e-02,0.000e+00
4.634e-02,0.000e+00
4.659e-02,0.000e+00
4.685e-02,0.000e+00
4.710e-02,0.000e+00
4.736e-02,0.000e+00
4.762e-02,0.000e+00
4.787e-02,0.000e+00
4.813e-02,0.000e+00
4.838e-02,0.000e+00
4.864e-02,0.000e+00
4.889e-02,0.000e+00
4.915e-02,0.000e+00
4.940e-02,0.000e+00
4.966e-02,0.000e+00
4.991e-02,0.000e+00
5.017e-02,0.000e+00
5.042e-02,0.000e+00
5.068e-02,0.000e+00
5.093e-02,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_003.csv <==
transmittance,probability_density
2.665e-04,3.024e+00
7.994e-04,6.818e+00
1.332e-03,1.339e+01
1.865e-03,1.683e+01
2.398e-03,2.214e+01
2.931e-03,2.763e+01
3.464e-03,3.257e+01
3.997e-03,3.848e+01
4.530e-03,4.603e+01
5.063e-03,5.047e+01
5.596e-03,5.745e+01
6.129e-03,6.313e+01
6.662e-03,7.408e+01
7.195e-03,8.058e+01
7.728e-03,8.854e+01
8.261e-03,9.291e+01
8.794e-03,9.564e+01
9.327e-03,1.021e+02
9.860e-03,1.052e+02
1.039e-02,1.047e+02
1.093e-02,1.029e+02
1.146e-02,9.754e+01
1.199e-02,9.338e+01
1.252e-02,7.996e+01
1.306e-02,7.098e+01
1.359e-02,6.316e+01
1.412e-02,5.270e+01
1.466e-02,4.434e+01
1.519e-02,3.433e+01
1.572e-02,2.772e+01
1.625e-02,2.119e+01
1.679e-02,1.636e+01
1.732e-02,1.388e+01
1.785e-02,1.027e+01
1.839e-02,6.743e+00
1.892e-02,5.729e+00
1.945e-02,4.264e+00
1.999e-02,3.043e+00
2.052e-02,2.216e+00
2.105e-02,1.164e+00
2.158e-02,8.640e-01
2.212e-02,5.259e-01
2.265e-02,3.569e-01
2.318e-02,3.569e-01
2.372e-02,2.254e-01
2.425e-02,1.503e-01
2.478e-02,1.127e-01
2.532e-02,5.635e-02
2.585e-02,3.756e-02
2.638e-02,1.878e-02
2.691e-02,1.878e-02
2.745e-02,1.878e-02
2.798e-02,1.878e-02
2.851e-02,1.878e-02
2.905e-02,0.000e+00
2.958e-02,1.878e-02
3.011e-02,0.000e+00
3.064e-02,0.000e+00
3.118e-02,0.000e+00
3.171e-02,0.000e+00
3.224e-02,0.000e+00
3.278e-02,0.000e+00
3.331e-02,0.000e+00
3.384e-02,0.000e+00
3.438e-02,0.000e+00
3.491e-02,0.000e+00
3.544e-02,0.000e+00
3.597e-02,0.000e+00
3.651e-02,0.000e+00
3.704e-02,0.000e+00
3.757e-02,0.000e+00
3.811e-02,0.000e+00
3.864e-02,0.000e+00
3.917e-02,0.000e+00
3.970e-02,0.000e+00
4.024e-02,0.000e+00
4.077e-02,0.000e+00
4.130e-02,0.000e+00
4.184e-02,0.000e+00
4.237e-02,0.000e+00
4.290e-02,0.000e+00
4.344e-02,0.000e+00
4.397e-02,0.000e+00
4.450e-02,0.000e+00
4.503e-02,0.000e+00
4.557e-02,0.000e+00
4.610e-02,0.000e+00
4.663e-02,0.000e+00
4.717e-02,0.000e+00
4.770e-02,0.000e+00
4.823e-02,0.000e+00
4.876e-02,0.000e+00
4.930e-02,0.000e+00
4.983e-02,0.000e+00
5.036e-02,0.000e+00
5.090e-02,0.000e+00
5.143e-02,0.000e+00
5.196e-02,0.000e+00
5.250e-02,0.000e+00
5.303e-02,0.000e+00
5.356e-02,0.000e+00
5.409e-02,0.000e+00
5.463e-02,0.000e+00
5.516e-02,0.000e+00
5.569e-02,0.000e+00
5.623e-02,0.000e+00
5.676e-02,0.000e+00
5.729e-02,0.000e+00
5.783e-02,0.000e+00
5.836e-02,0.000e+00
5.889e-02,0.000e+00
5.942e-02,0.000e+00
5.996e-02,0.000e+00
6.049e-02,0.000e+00
6.102e-02,0.000e+00
6.156e-02,0.000e+00
6.209e-02,0.000e+00
6.262e-02,0.000e+00
6.315e-02,0.000e+00
6.369e-02,0.000e+00
6.422e-02,0.000e+00
6.475e-02,0.000e+00
6.529e-02,0.000e+00
6.582e-02,0.000e+00
6.635e-02,0.000e+00
6.689e-02,0.000e+00
6.742e-02,0.000e+00
6.795e-02,0.000e+00
6.848e-02,0.000e+00
6.902e-02,0.000e+00
6.955e-02,0.000e+00
7.008e-02,0.000e+00
7.062e-02,0.000e+00
7.115e-02,0.000e+00
7.168e-02,0.000e+00
7.221e-02,0.000e+00
7.275e-02,0.000e+00
7.328e-02,0.000e+00
7.381e-02,0.000e+00
7.435e-02,0.000e+00
7.488e-02,0.000e+00
7.541e-02,0.000e+00
7.595e-02,0.000e+00
7.648e-02,0.000e+00
7.701e-02,0.000e+00
7.754e-02,0.000e+00
7.808e-02,0.000e+00
7.861e-02,0.000e+00
7.914e-02,0.000e+00
7.968e-02,0.000e+00
8.021e-02,0.000e+00
8.074e-02,0.000e+00
8.127e-02,0.000e+00
8.181e-02,0.000e+00
8.234e-02,0.000e+00
8.287e-02,0.000e+00
8.341e-02,0.000e+00
8.394e-02,0.000e+00
8.447e-02,0.000e+00
8.501e-02,0.000e+00
8.554e-02,0.000e+00
8.607e-02,0.000e+00
8.660e-02,0.000e+00
8.714e-02,0.000e+00
8.767e-02,0.000e+00
8.820e-02,0.000e+00
8.874e-02,0.000e+00
8.927e-02,0.000e+00
8.980e-02,0.000e+00
9.034e-02,0.000e+00
9.087e-02,0.000e+00
9.140e-02,0.000e+00
9.193e-02,0.000e+00
9.247e-02,0.000e+00
9.300e-02,0.000e+00
9.353e-02,0.000e+00
9.407e-02,0.000e+00
9.460e-02,0.000e+00
9.513e-02,0.000e+00
9.566e-02,0.000e+00
9.620e-02,0.000e+00
9.673e-02,0.000e+00
9.726e-02,0.000e+00
9.780e-02,0.000e+00
9.833e-02,0.000e+00
9.886e-02,0.000e+00
9.940e-02,0.000e+00
9.993e-02,0.000e+00
1.005e-01,0.000e+00
1.010e-01,0.000e+00
1.015e-01,0.000e+00
1.021e-01,0.000e+00
1.026e-01,0.000e+00
1.031e-01,0.000e+00
1.037e-01,0.000e+00
1.042e-01,0.000e+00
1.047e-01,0.000e+00
1.053e-01,0.000e+00
1.058e-01,0.000e+00
1.063e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_004.csv <==
transmittance,probability_density
4.516e-04,1.829e+00
1.355e-03,4.178e+00
2.258e-03,6.594e+00
3.161e-03,9.087e+00
4.064e-03,1.146e+01
4.967e-03,1.447e+01
5.870e-03,1.732e+01
6.773e-03,2.011e+01
7.676e-03,2.375e+01
8.579e-03,2.788e+01
9.483e-03,3.165e+01
1.039e-02,3.466e+01
1.129e-02,3.851e+01
1.219e-02,4.294e+01
1.309e-02,4.660e+01
1.400e-02,5.082e+01
1.490e-02,5.319e+01
1.580e-02,5.731e+01
1.671e-02,5.943e+01
1.761e-02,5.927e+01
1.851e-02,5.980e+01
1.942e-02,5.782e+01
2.032e-02,5.461e+01
2.122e-02,5.234e+01
2.213e-02,4.667e+01
2.303e-02,4.116e+01
2.393e-02,3.488e+01
2.484e-02,3.002e+01
2.574e-02,2.502e+01
2.664e-02,2.139e+01
2.754e-02,1.662e+01
2.845e-02,1.295e+01
2.935e-02,9.785e+00
3.025e-02,8.511e+00
3.116e-02,6.583e+00
3.206e-02,4.998e+00
3.296e-02,3.513e+00
3.387e-02,2.372e+00
3.477e-02,1.995e+00
3.567e-02,1.585e+00
3.658e-02,1.020e+00
3.748e-02,7.868e-01
3.838e-02,6.206e-01
3.928e-02,3.214e-01
4.019e-02,2.771e-01
4.109e-02,1.773e-01
4.199e-02,1.330e-01
4.290e-02,3.325e-02
4.380e-02,6.649e-02
4.470e-02,4.433e-02
4.561e-02,3.325e-02
4.651e-02,3.325e-02
4.741e-02,1.108e-02
4.832e-02,0.000e+00
4.922e-02,2.216e-02
5.012e-02,0.000e+00
5.103e-02,1.108e-02
5.193e-02,0.000e+00
5.283e-02,0.000e+00
5.373e-02,0.000e+00
5.464e-02,0.000e+00
5.554e-02,0.000e+00
5.644e-02,1.108e-02
5.735e-02,0.000e+00
5.825e-02,0.000e+00
5.915e-02,0.000e+00
6.006e-02,0.000e+00
6.096e-02,0.000e+00
6.186e-02,0.000e+00
6.277e-02,0.000e+00
6.367e-02,0.000e+00
6.457e-02,0.000e+00
6.547e-02,0.000e+00
6.638e-02,0.000e+00
6.728e-02,0.000e+00
6.818e-02,0.000e+00
6.909e-02,0.000e+00
6.999e-02,0.000e+00
7.089e-02,0.000e+00
7.180e-02,0.000e+00
7.270e-02,0.000e+00
7.360e-02,0.000e+00
7.451e-02,0.000e+00
7.541e-02,0.000e+00
7.631e-02,0.000e+00
7.722e-02,0.000e+00
7.812e-02,0.000e+00
7.902e-02,0.000e+00
7.992e-02,0.000e+00
8.083e-02,0.000e+00
8.173e-02,0.000e+00
8.263e-02,0.000e+00
8.354e-02,0.000e+00
8.444e-02,0.000e+00
8.534e-02,0.000e+00
8.625e-02,0.000e+00
8.715e-02,0.000e+00
8.805e-02,0.000e+00
8.896e-02,0.000e+00
8.986e-02,0.000e+00
9.076e-02,0.000e+00
9.166e-02,0.000e+00
9.257e-02,0.000e+00
9.347e-02,0.000e+00
9.437e-02,0.000e+00
9.528e-02,0.000e+00
9.618e-02,0.000e+00
9.708e-02,0.000e+00
9.799e-02,0.000e+00
9.889e-02,0.000e+00
9.979e-02,0.000e+00
1.007e-01,0.000e+00
1.016e-01,0.000e+00
1.025e-01,0.000e+00
1.034e-01,0.000e+00
1.043e-01,0.000e+00
1.052e-01,0.000e+00
1.061e-01,0.000e+00
1.070e-01,0.000e+00
1.079e-01,0.000e+00
1.088e-01,0.000e+00
1.097e-01,0.000e+00
1.106e-01,0.000e+00
1.115e-01,0.000e+00
1.124e-01,0.000e+00
1.133e-01,0.000e+00
1.142e-01,0.000e+00
1.151e-01,0.000e+00
1.160e-01,0.000e+00
1.170e-01,0.000e+00
1.179e-01,0.000e+00
1.188e-01,0.000e+00
1.197e-01,0.000e+00
1.206e-01,0.000e+00
1.215e-01,0.000e+00
1.224e-01,0.000e+00
1.233e-01,0.000e+00
1.242e-01,0.000e+00
1.251e-01,0.000e+00
1.260e-01,0.000e+00
1.269e-01,0.000e+00
1.278e-01,0.000e+00
1.287e-01,0.000e+00
1.296e-01,0.000e+00
1.305e-01,0.000e+00
1.314e-01,0.000e+00
1.323e-01,0.000e+00
1.332e-01,0.000e+00
1.341e-01,0.000e+00
1.350e-01,0.000e+00
1.359e-01,0.000e+00
1.368e-01,0.000e+00
1.377e-01,0.000e+00
1.386e-01,0.000e+00
1.395e-01,0.000e+00
1.404e-01,0.000e+00
1.413e-01,0.000e+00
1.422e-01,0.000e+00
1.431e-01,0.000e+00
1.440e-01,0.000e+00
1.449e-01,0.000e+00
1.459e-01,0.000e+00
1.468e-01,0.000e+00
1.477e-01,0.000e+00
1.486e-01,0.000e+00
1.495e-01,0.000e+00
1.504e-01,0.000e+00
1.513e-01,0.000e+00
1.522e-01,0.000e+00
1.531e-01,0.000e+00
1.540e-01,0.000e+00
1.549e-01,0.000e+00
1.558e-01,0.000e+00
1.567e-01,0.000e+00
1.576e-01,0.000e+00
1.585e-01,0.000e+00
1.594e-01,0.000e+00
1.603e-01,0.000e+00
1.612e-01,0.000e+00
1.621e-01,0.000e+00
1.630e-01,0.000e+00
1.639e-01,0.000e+00
1.648e-01,0.000e+00
1.657e-01,0.000e+00
1.666e-01,0.000e+00
1.675e-01,0.000e+00
1.684e-01,0.000e+00
1.693e-01,0.000e+00
1.702e-01,0.000e+00
1.711e-01,0.000e+00
1.720e-01,0.000e+00
1.729e-01,0.000e+00
1.738e-01,0.000e+00
1.747e-01,0.000e+00
1.757e-01,0.000e+00
1.766e-01,0.000e+00
1.775e-01,0.000e+00
1.784e-01,0.000e+00
1.793e-01,0.000e+00
1.802e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_005.csv <==
transmittance,probability_density
6.564e-04,8.613e-01
1.969e-03,2.104e+00
3.282e-03,3.773e+00
4.595e-03,5.427e+00
5.908e-03,7.363e+00
7.221e-03,8.941e+00
8.534e-03,1.040e+01
9.846e-03,1.215e+01
1.116e-02,1.402e+01
1.247e-02,1.644e+01
1.378e-02,1.849e+01
1.510e-02,2.074e+01
1.641e-02,2.271e+01
1.772e-02,2.521e+01
1.904e-02,2.726e+01
2.035e-02,3.004e+01
2.166e-02,3.254e+01
2.297e-02,3.406e+01
2.429e-02,3.651e+01
2.560e-02,3.781e+01
2.691e-02,3.859e+01
2.823e-02,3.967e+01
2.954e-02,3.746e+01
3.085e-02,3.717e+01
3.216e-02,3.414e+01
3.348e-02,3.145e+01
3.479e-02,2.870e+01
3.610e-02,2.548e+01
3.742e-02,2.323e+01
3.873e-02,1.930e+01
4.004e-02,1.621e+01
4.135e-02,1.306e+01
4.267e-02,1.104e+01
4.398e-02,8.979e+00
4.529e-02,6.906e+00
4.661e-02,5.808e+00
4.792e-02,3.964e+00
4.923e-02,3.262e+00
5.054e-02,2.576e+00
5.186e-02,2.028e+00
5.317e-02,1.486e+00
5.448e-02,1.334e+00
5.580e-02,7.775e-01
5.711e-02,6.098e-01
5.842e-02,4.116e-01
5.973e-02,3.125e-01
6.105e-02,2.744e-01
6.236e-02,1.601e-01
6.367e-02,1.220e-01
6.499e-02,6.860e-02
6.630e-02,9.909e-02
6.761e-02,7.622e-02
6.892e-02,3.811e-02
7.024e-02,7.622e-03
7.155e-02,2.287e-02
7.286e-02,0.000e+00
7.418e-02,0.000e+00
7.549e-02,0.000e+00
7.680e-02,0.000e+00
7.811e-02,0.000e+00
7.943e-02,0.000e+00
8.074e-02,0.000e+00
8.205e-02,0.000e+00
8.337e-02,0.000e+00
8.468e-02,0.000e+00
8.599e-02,0.000e+00
8.730e-02,0.000e+00
8.862e-02,0.000e+00
8.993e-02,0.000e+00
9.124e-02,0.000e+00
9.256e-02,0.000e+00
9.387e-02,0.000e+00
9.518e-02,0.000e+00
9.649e-02,0.000e+00
9.781e-02,0.000e+00
9.912e-02,0.000e+00
1.004e-01,0.000e+00
1.017e-01,0.000e+00
1.031e-01,0.000e+00
1.044e-01,0.000e+00
1.057e-01,0.000e+00
1.070e-01,0.000e+00
1.083e-01,0.000e+00
1.096e-01,0.000e+00
1.109e-01,0.000e+00
1.122e-01,0.000e+00
1.136e-01,0.000e+00
1.149e-01,0.000e+00
1.162e-01,0.000e+00
1.175e-01,0.000e+00
1.188e-01,0.000e+00
1.201e-01,0.000e+00
1.214e-01,0.000e+00
1.228e-01,0.000e+00
1.241e-01,0.000e+00
1.254e-01,0.000e+00
1.267e-01,0.000e+00
1.280e-01,0.000e+00
1.293e-01,0.000e+00
1.306e-01,0.000e+00
1.319e-01,0.000e+00
1.333e-01,0.000e+00
1.346e-01,0.000e+00
1.359e-01,0.000e+00
1.372e-01,0.000e+00
1.385e-01,0.000e+00
1.398e-01,0.000e+00
1.411e-01,0.000e+00
1.424e-01,0.000e+00
1.438e-01,0.000e+00
1.451e-01,0.000e+00
1.464e-01,0.000e+00
1.477e-01,0.000e+00
1.490e-01,0.000e+00
1.503e-01,0.000e+00
1.516e-01,0.000e+00
1.529e-01,0.000e+00
1.543e-01,0.000e+00
1.556e-01,0.000e+00
1.569e-01,0.000e+00
1.582e-01,0.000e+00
1.595e-01,0.000e+00
1.608e-01,0.000e+00
1.621e-01,0.000e+00
1.634e-01,0.000e+00
1.648e-01,0.000e+00
1.661e-01,0.000e+00
1.674e-01,0.000e+00
1.687e-01,0.000e+00
1.700e-01,0.000e+00
1.713e-01,0.000e+00
1.726e-01,0.000e+00
1.740e-01,0.000e+00
1.753e-01,0.000e+00
1.766e-01,0.000e+00
1.779e-01,0.000e+00
1.792e-01,0.000e+00
1.805e-01,0.000e+00
1.818e-01,0.000e+00
1.831e-01,0.000e+00
1.845e-01,0.000e+00
1.858e-01,0.000e+00
1.871e-01,0.000e+00
1.884e-01,0.000e+00
1.897e-01,0.000e+00
1.910e-01,0.000e+00
1.923e-01,0.000e+00
1.936e-01,0.000e+00
1.950e-01,0.000e+00
1.963e-01,0.000e+00
1.976e-01,0.000e+00
1.989e-01,0.000e+00
2.002e-01,0.000e+00
2.015e-01,0.000e+00
2.028e-01,0.000e+00
2.041e-01,0.000e+00
2.055e-01,0.000e+00
2.068e-01,0.000e+00
2.081e-01,0.000e+00
2.094e-01,0.000e+00
2.107e-01,0.000e+00
2.120e-01,0.000e+00
2.133e-01,0.000e+00
2.147e-01,0.000e+00
2.160e-01,0.000e+00
2.173e-01,0.000e+00
2.186e-01,0.000e+00
2.199e-01,0.000e+00
2.212e-01,0.000e+00
2.225e-01,0.000e+00
2.238e-01,0.000e+00
2.252e-01,0.000e+00
2.265e-01,0.000e+00
2.278e-01,0.000e+00
2.291e-01,0.000e+00
2.304e-01,0.000e+00
2.317e-01,0.000e+00
2.330e-01,0.000e+00
2.343e-01,0.000e+00
2.357e-01,0.000e+00
2.370e-01,0.000e+00
2.383e-01,0.000e+00
2.396e-01,0.000e+00
2.409e-01,0.000e+00
2.422e-01,0.000e+00
2.435e-01,0.000e+00
2.448e-01,0.000e+00
2.462e-01,0.000e+00
2.475e-01,0.000e+00
2.488e-01,0.000e+00
2.501e-01,0.000e+00
2.514e-01,0.000e+00
2.527e-01,0.000e+00
2.540e-01,0.000e+00
2.553e-01,0.000e+00
2.567e-01,0.000e+00
2.580e-01,0.000e+00
2.593e-01,0.000e+00
2.606e-01,0.000e+00
2.619e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_006.csv <==
transmittance,probability_density
8.833e-04,6.287e-01
2.650e-03,1.405e+00
4.417e-03,2.571e+00
6.183e-03,3.404e+00
7.950e-03,4.531e+00
9.716e-03,5.635e+00
1.148e-02,6.762e+00
1.325e-02,7.963e+00
1.502e-02,9.005e+00
1.678e-02,1.028e+01
1.855e-02,1.148e+01
2.032e-02,1.316e+01
2.208e-02,1.478e+01
2.385e-02,1.640e+01
2.562e-02,1.770e+01
2.738e-02,2.006e+01
2.915e-02,2.037e+01
3.092e-02,2.231e+01
3.268e-02,2.392e+01
3.445e-02,2.511e+01
3.622e-02,2.635e+01
3.798e-02,2.694e+01
3.975e-02,2.760e+01
4.152e-02,2.708e+01
4.328e-02,2.615e+01
4.505e-02,2.592e+01
4.681e-02,2.360e+01
4.858e-02,2.178e+01
5.035e-02,2.000e+01
5.211e-02,1.721e+01
5.388e-02,1.550e+01
5.565e-02,1.308e+01
5.741e-02,1.108e+01
5.918e-02,9.232e+00
6.095e-02,7.595e+00
6.271e-02,6.456e+00
6.448e-02,5.216e+00
6.625e-02,3.959e+00
6.801e-02,3.228e+00
6.978e-02,2.509e+00
7.155e-02,2.039e+00
7.331e-02,1.648e+00
7.508e-02,1.150e+00
7.685e-02,8.439e-01
7.861e-02,6.287e-01
8.038e-02,4.587e-01
8.215e-02,3.625e-01
8.391e-02,2.435e-01
8.568e-02,1.982e-01
8.745e-02,1.982e-01
8.921e-02,1.076e-01
9.098e-02,5.664e-02
9.275e-02,2.832e-02
9.451e-02,3.398e-02
9.628e-02,2.832e-02
9.805e-02,2.265e-02
9.981e-02,3.964e-02
1.016e-01,1.699e-02
1.033e-01,5.664e-03
1.051e-01,0.000e+00
1.069e-01,5.664e-03
1.086e-01,0.000e+00
1.104e-01,0.000e+00
1.122e-01,0.000e+00
1.139e-01,0.000e+00
1.157e-01,0.000e+00
1.175e-01,5.664e-03
1.192e-01,0.000e+00
1.210e-01,0.000e+00
1.228e-01,0.000e+00
1.245e-01,0.000e+00
1.263e-01,0.000e+00
1.281e-01,0.000e+00
1.298e-01,0.000e+00
1.316e-01,0.000e+00
1.334e-01,0.000e+00
1.351e-01,0.000e+00
1.369e-01,0.000e+00
1.387e-01,0.000e+00
1.404e-01,0.000e+00
1.422e-01,0.000e+00
1.440e-01,0.000e+00
1.457e-01,0.000e+00
1.475e-01,0.000e+00
1.493e-01,0.000e+00
1.510e-01,0.000e+00
1.528e-01,0.000e+00
1.546e-01,0.000e+00
1.563e-01,0.000e+00
1.581e-01,0.000e+00
1.599e-01,0.000e+00
1.616e-01,0.000e+00
1.634e-01,0.000e+00
1.652e-01,0.000e+00
1.669e-01,0.000e+00
1.687e-01,0.000e+00
1.705e-01,0.000e+00
1.722e-01,0.000e+00
1.740e-01,0.000e+00
1.758e-01,0.000e+00
1.775e-01,0.000e+00
1.793e-01,0.000e+00
1.811e-01,0.000e+00
1.828e-01,0.000e+00
1.846e-01,0.000e+00
1.864e-01,0.000e+00
1.881e-01,0.000e+00
1.899e-01,0.000e+00
1.917e-01,0.000e+00
1.934e-01,0.000e+00
1.952e-01,0.000e+00
1.970e-01,0.000e+00
1.987e-01,0.000e+00
2.005e-01,0.000e+00
2.023e-01,0.000e+00
2.040e-01,0.000e+00
2.058e-01,0.000e+00
2.076e-01,0.000e+00
2.093e-01,0.000e+00
2.111e-01,0.000e+00
2.129e-01,0.000e+00
2.146e-01,0.000e+00
2.164e-01,0.000e+00
2.182e-01,0.000e+00
2.199e-01,0.000e+00
2.217e-01,0.000e+00
2.235e-01,0.000e+00
2.252e-01,0.000e+00
2.270e-01,0.000e+00
2.288e-01,0.000e+00
2.305e-01,0.000e+00
2.323e-01,0.000e+00
2.341e-01,0.000e+00
2.358e-01,0.000e+00
2.376e-01,0.000e+00
2.394e-01,0.000e+00
2.411e-01,0.000e+00
2.429e-01,0.000e+00
2.447e-01,0.000e+00
2.464e-01,0.000e+00
2.482e-01,0.000e+00
2.500e-01,0.000e+00
2.517e-01,0.000e+00
2.535e-01,0.000e+00
2.553e-01,0.000e+00
2.570e-01,0.000e+00
2.588e-01,0.000e+00
2.606e-01,0.000e+00
2.623e-01,0.000e+00
2.641e-01,0.000e+00
2.659e-01,0.000e+00
2.676e-01,0.000e+00
2.694e-01,0.000e+00
2.712e-01,0.000e+00
2.729e-01,0.000e+00
2.747e-01,0.000e+00
2.765e-01,0.000e+00
2.782e-01,0.000e+00
2.800e-01,0.000e+00
2.818e-01,0.000e+00
2.835e-01,0.000e+00
2.853e-01,0.000e+00
2.871e-01,0.000e+00
2.888e-01,0.000e+00
2.906e-01,0.000e+00
2.924e-01,0.000e+00
2.941e-01,0.000e+00
2.959e-01,0.000e+00
2.977e-01,0.000e+00
2.994e-01,0.000e+00
3.012e-01,0.000e+00
3.030e-01,0.000e+00
3.047e-01,0.000e+00
3.065e-01,0.000e+00
3.083e-01,0.000e+00
3.100e-01,0.000e+00
3.118e-01,0.000e+00
3.136e-01,0.000e+00
3.153e-01,0.000e+00
3.171e-01,0.000e+00
3.189e-01,0.000e+00
3.206e-01,0.000e+00
3.224e-01,0.000e+00
3.242e-01,0.000e+00
3.259e-01,0.000e+00
3.277e-01,0.000e+00
3.295e-01,0.000e+00
3.312e-01,0.000e+00
3.330e-01,0.000e+00
3.348e-01,0.000e+00
3.365e-01,0.000e+00
3.383e-01,0.000e+00
3.401e-01,0.000e+00
3.418e-01,0.000e+00
3.436e-01,0.000e+00
3.454e-01,0.000e+00
3.471e-01,0.000e+00
3.489e-01,0.000e+00
3.507e-01,0.000e+00
3.524e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_007.csv <==
transmittance,probability_density
1.118e-03,3.310e-01
3.355e-03,9.751e-01
5.592e-03,1.691e+00
7.829e-03,2.317e+00
1.007e-02,3.149e+00
1.230e-02,3.659e+00
1.454e-02,4.714e+00
1.678e-02,5.376e+00
1.901e-02,6.181e+00
2.125e-02,6.915e+00
2.349e-02,8.056e+00
2.572e-02,8.731e+00
2.796e-02,1.014e+01
3.020e-02,1.104e+01
3.243e-02,1.201e+01
3.467e-02,1.288e+01
3.691e-02,1.478e+01
3.914e-02,1.558e+01
4.138e-02,1.658e+01
4.362e-02,1.750e+01
4.586e-02,1.834e+01
4.809e-02,1.917e+01
5.033e-02,2.036e+01
5.257e-02,2.088e+01
5.480e-02,2.081e+01
5.704e-02,1.985e+01
5.928e-02,1.924e+01
6.151e-02,1.826e+01
6.375e-02,1.718e+01
6.599e-02,1.646e+01
6.822e-02,1.471e+01
7.046e-02,1.272e+01
7.270e-02,1.119e+01
7.493e-02,1.022e+01
7.717e-02,8.597e+00
7.941e-02,6.987e+00
8.165e-02,5.859e+00
8.388e-02,5.010e+00
8.612e-02,3.923e+00
8.836e-02,3.086e+00
9.059e-02,2.563e+00
9.283e-02,2.035e+00
9.507e-02,1.637e+00
9.730e-02,1.275e+00
9.954e-02,9.393e-01
1.018e-01,7.962e-01
1.040e-01,6.754e-01
1.063e-01,4.920e-01
1.085e-01,2.997e-01
1.107e-01,2.371e-01
1.130e-01,1.521e-01
1.152e-01,1.476e-01
1.174e-01,8.498e-02
1.197e-01,6.709e-02
1.219e-01,4.920e-02
1.241e-01,4.473e-02
1.264e-01,3.131e-02
1.286e-01,2.236e-02
1.309e-01,1.789e-02
1.331e-01,0.000e+00
1.353e-01,8.946e-03
1.376e-01,1.342e-02
1.398e-01,4.473e-03
1.420e-01,0.000e+00
1.443e-01,4.473e-03
1.465e-01,0.000e+00
1.488e-01,0.000e+00
1.510e-01,0.000e+00
1.532e-01,0.000e+00
1.555e-01,0.000e+00
1.577e-01,0.000e+00
1.599e-01,0.000e+00
1.622e-01,0.000e+00
1.644e-01,0.000e+00
1.666e-01,0.000e+00
1.689e-01,0.000e+00
1.711e-01,0.000e+00
1.734e-01,0.000e+00
1.756e-01,0.000e+00
1.778e-01,0.000e+00
1.801e-01,0.000e+00
1.823e-01,0.000e+00
1.845e-01,0.000e+00
1.868e-01,0.000e+00
1.890e-01,0.000e+00
1.913e-01,0.000e+00
1.935e-01,0.000e+00
1.957e-01,0.000e+00
1.980e-01,0.000e+00
2.002e-01,0.000e+00
2.024e-01,0.000e+00
2.047e-01,0.000e+00
2.069e-01,0.000e+00
2.091e-01,0.000e+00
2.114e-01,0.000e+00
2.136e-01,0.000e+00
2.159e-01,0.000e+00
2.181e-01,0.000e+00
2.203e-01,0.000e+00
2.226e-01,0.000e+00
2.248e-01,0.000e+00
2.270e-01,0.000e+00
2.293e-01,0.000e+00
2.315e-01,0.000e+00
2.338e-01,0.000e+00
2.360e-01,0.000e+00
2.382e-01,0.000e+00
2.405e-01,0.000e+00
2.427e-01,0.000e+00
2.449e-01,0.000e+00
2.472e-01,0.000e+00
2.494e-01,0.000e+00
2.516e-01,0.000e+00
2.539e-01,0.000e+00
2.561e-01,0.000e+00
2.584e-01,0.000e+00
2.606e-01,0.000e+00
2.628e-01,0.000e+00
2.651e-01,0.000e+00
2.673e-01,0.000e+00
2.695e-01,0.000e+00
2.718e-01,0.000e+00
2.740e-01,0.000e+00
2.763e-01,0.000e+00
2.785e-01,0.000e+00
2.807e-01,0.000e+00
2.830e-01,0.000e+00
2.852e-01,0.000e+00
2.874e-01,0.000e+00
2.897e-01,0.000e+00
2.919e-01,0.000e+00
2.941e-01,0.000e+00
2.964e-01,0.000e+00
2.986e-01,0.000e+00
3.009e-01,0.000e+00
3.031e-01,0.000e+00
3.053e-01,0.000e+00
3.076e-01,0.000e+00
3.098e-01,0.000e+00
3.120e-01,0.000e+00
3.143e-01,0.000e+00
3.165e-01,0.000e+00
3.188e-01,0.000e+00
3.210e-01,0.000e+00
3.232e-01,0.000e+00
3.255e-01,0.000e+00
3.277e-01,0.000e+00
3.299e-01,0.000e+00
3.322e-01,0.000e+00
3.344e-01,0.000e+00
3.366e-01,0.000e+00
3.389e-01,0.000e+00
3.411e-01,0.000e+00
3.434e-01,0.000e+00
3.456e-01,0.000e+00
3.478e-01,0.000e+00
3.501e-01,0.000e+00
3.523e-01,0.000e+00
3.545e-01,0.000e+00
3.568e-01,0.000e+00
3.590e-01,0.000e+00
3.613e-01,0.000e+00
3.635e-01,0.000e+00
3.657e-01,0.000e+00
3.680e-01,0.000e+00
3.702e-01,0.000e+00
3.724e-01,0.000e+00
3.747e-01,0.000e+00
3.769e-01,0.000e+00
3.791e-01,0.000e+00
3.814e-01,0.000e+00
3.836e-01,0.000e+00
3.859e-01,0.000e+00
3.881e-01,0.000e+00
3.903e-01,0.000e+00
3.926e-01,0.000e+00
3.948e-01,0.000e+00
3.970e-01,0.000e+00
3.993e-01,0.000e+00
4.015e-01,0.000e+00
4.038e-01,0.000e+00
4.060e-01,0.000e+00
4.082e-01,0.000e+00
4.105e-01,0.000e+00
4.127e-01,0.000e+00
4.149e-01,0.000e+00
4.172e-01,0.000e+00
4.194e-01,0.000e+00
4.216e-01,0.000e+00
4.239e-01,0.000e+00
4.261e-01,0.000e+00
4.284e-01,0.000e+00
4.306e-01,0.000e+00
4.328e-01,0.000e+00
4.351e-01,0.000e+00
4.373e-01,0.000e+00
4.395e-01,0.000e+00
4.418e-01,0.000e+00
4.440e-01,0.000e+00
4.463e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_008.csv <==
transmittance,probability_density
1.321e-03,2.955e-01
3.962e-03,7.349e-01
6.603e-03,1.110e+00
9.244e-03,1.538e+00
1.188e-02,2.125e+00
1.453e-02,2.599e+00
1.717e-02,3.083e+00
1.981e-02,3.390e+00
2.245e-02,4.201e+00
2.509e-02,4.712e+00
2.773e-02,5.443e+00
3.037e-02,6.216e+00
3.301e-02,6.879e+00
3.565e-02,7.470e+00
3.830e-02,8.087e+00
4.094e-02,8.860e+00
4.358e-02,9.765e+00
4.622e-02,1.100e+01
4.886e-02,1.144e+01
5.150e-02,1.238e+01
5.414e-02,1.313e+01
5.678e-02,1.396e+01
5.942e-02,1.445e+01
6.207e-02,1.516e+01
6.471e-02,1.544e+01
6.735e-02,1.580e+01
6.999e-02,1.630e+01
7.263e-02,1.565e+01
7.527e-02,1.524e+01
7.791e-02,1.485e+01
8.055e-02,1.425e+01
8.319e-02,1.305e+01
8.584e-02,1.230e+01
8.848e-02,1.117e+01
9.112e-02,1.018e+01
9.376e-02,9.190e+00
9.640e-02,7.879e+00
9.904e-02,6.970e+00
1.017e-01,5.890e+00
1.043e-01,4.849e+00
1.070e-01,4.011e+00
1.096e-01,3.311e+00
1.122e-01,2.826e+00
1.149e-01,2.318e+00
1.175e-01,2.034e+00
1.202e-01,1.534e+00
1.228e-01,1.205e+00
1.255e-01,1.011e+00
1.281e-01,8.182e-01
1.307e-01,5.909e-01
1.334e-01,4.735e-01
1.360e-01,3.788e-01
1.387e-01,2.727e-01
1.413e-01,1.932e-01
1.439e-01,1.477e-01
1.466e-01,1.288e-01
1.492e-01,1.023e-01
1.519e-01,8.334e-02
1.545e-01,1.515e-02
1.571e-01,4.167e-02
1.598e-01,1.515e-02
1.624e-01,1.894e-02
1.651e-01,1.515e-02
1.677e-01,1.136e-02
1.704e-01,1.894e-02
1.730e-01,3.788e-03
1.756e-01,3.788e-03
1.783e-01,0.000e+00
1.809e-01,7.576e-03
1.836e-01,0.000e+00
1.862e-01,0.000e+00
1.888e-01,0.000e+00
1.915e-01,0.000e+00
1.941e-01,0.000e+00
1.968e-01,0.000e+00
1.994e-01,0.000e+00
2.020e-01,0.000e+00
2.047e-01,0.000e+00
2.073e-01,0.000e+00
2.100e-01,0.000e+00
2.126e-01,0.000e+00
2.152e-01,0.000e+00
2.179e-01,0.000e+00
2.205e-01,0.000e+00
2.232e-01,0.000e+00
2.258e-01,0.000e+00
2.285e-01,0.000e+00
2.311e-01,0.000e+00
2.337e-01,0.000e+00
2.364e-01,0.000e+00
2.390e-01,0.000e+00
2.417e-01,0.000e+00
2.443e-01,0.000e+00
2.469e-01,0.000e+00
2.496e-01,0.000e+00
2.522e-01,0.000e+00
2.549e-01,0.000e+00
2.575e-01,0.000e+00
2.601e-01,0.000e+00
2.628e-01,0.000e+00
2.654e-01,0.000e+00
2.681e-01,0.000e+00
2.707e-01,0.000e+00
2.734e-01,0.000e+00
2.760e-01,0.000e+00
2.786e-01,0.000e+00
2.813e-01,0.000e+00
2.839e-01,0.000e+00
2.866e-01,0.000e+00
2.892e-01,0.000e+00
2.918e-01,0.000e+00
2.945e-01,0.000e+00
2.971e-01,0.000e+00
2.998e-01,0.000e+00
3.024e-01,0.000e+00
3.050e-01,0.000e+00
3.077e-01,0.000e+00
3.103e-01,0.000e+00
3.130e-01,0.000e+00
3.156e-01,0.000e+00
3.183e-01,0.000e+00
3.209e-01,0.000e+00
3.235e-01,0.000e+00
3.262e-01,0.000e+00
3.288e-01,0.000e+00
3.315e-01,0.000e+00
3.341e-01,0.000e+00
3.367e-01,0.000e+00
3.394e-01,0.000e+00
3.420e-01,0.000e+00
3.447e-01,0.000e+00
3.473e-01,0.000e+00
3.499e-01,0.000e+00
3.526e-01,0.000e+00
3.552e-01,0.000e+00
3.579e-01,0.000e+00
3.605e-01,0.000e+00
3.632e-01,0.000e+00
3.658e-01,0.000e+00
3.684e-01,0.000e+00
3.711e-01,0.000e+00
3.737e-01,0.000e+00
3.764e-01,0.000e+00
3.790e-01,0.000e+00
3.816e-01,0.000e+00
3.843e-01,0.000e+00
3.869e-01,0.000e+00
3.896e-01,0.000e+00
3.922e-01,0.000e+00
3.948e-01,0.000e+00
3.975e-01,0.000e+00
4.001e-01,0.000e+00
4.028e-01,0.000e+00
4.054e-01,0.000e+00
4.080e-01,0.000e+00
4.107e-01,0.000e+00
4.133e-01,0.000e+00
4.160e-01,0.000e+00
4.186e-01,0.000e+00
4.213e-01,0.000e+00
4.239e-01,0.000e+00
4.265e-01,0.000e+00
4.292e-01,0.000e+00
4.318e-01,0.000e+00
4.345e-01,0.000e+00
4.371e-01,0.000e+00
4.397e-01,0.000e+00
4.424e-01,0.000e+00
4.450e-01,0.000e+00
4.477e-01,0.000e+00
4.503e-01,0.000e+00
4.529e-01,0.000e+00
4.556e-01,0.000e+00
4.582e-01,0.000e+00
4.609e-01,0.000e+00
4.635e-01,0.000e+00
4.662e-01,0.000e+00
4.688e-01,0.000e+00
4.714e-01,0.000e+00
4.741e-01,0.000e+00
4.767e-01,0.000e+00
4.794e-01,0.000e+00
4.820e-01,0.000e+00
4.846e-01,0.000e+00
4.873e-01,0.000e+00
4.899e-01,0.000e+00
4.926e-01,0.000e+00
4.952e-01,0.000e+00
4.978e-01,0.000e+00
5.005e-01,0.000e+00
5.031e-01,0.000e+00
5.058e-01,0.000e+00
5.084e-01,0.000e+00
5.111e-01,0.000e+00
5.137e-01,0.000e+00
5.163e-01,0.000e+00
5.190e-01,0.000e+00
5.216e-01,0.000e+00
5.243e-01,0.000e+00
5.269e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_009.csv <==
transmittance,probability_density
1.508e-03,1.725e-01
4.523e-03,4.578e-01
7.539e-03,8.359e-01
1.055e-02,1.118e+00
1.357e-02,1.496e+00
1.659e-02,1.751e+00
1.960e-02,2.047e+00
2.262e-02,2.587e+00
2.563e-02,2.939e+00
2.865e-02,3.370e+00
3.166e-02,3.679e+00
3.468e-02,4.319e+00
3.770e-02,4.770e+00
4.071e-02,5.168e+00
4.373e-02,5.725e+00
4.674e-02,6.319e+00
4.976e-02,6.717e+00
5.277e-02,7.500e+00
5.579e-02,8.223e+00
5.881e-02,8.415e+00
6.182e-02,9.172e+00
6.484e-02,9.799e+00
6.785e-02,1.061e+01
7.087e-02,1.100e+01
7.388e-02,1.140e+01
7.690e-02,1.230e+01
7.991e-02,1.222e+01
8.293e-02,1.259e+01
8.595e-02,1.245e+01
8.896e-02,1.299e+01
9.198e-02,1.255e+01
9.499e-02,1.246e+01
9.801e-02,1.206e+01
1.010e-01,1.172e+01
1.040e-01,1.121e+01
1.071e-01,1.004e+01
1.101e-01,9.006e+00
1.131e-01,8.303e+00
1.161e-01,7.672e+00
1.191e-01,6.734e+00
1.221e-01,5.961e+00
1.251e-01,5.025e+00
1.282e-01,4.574e+00
1.312e-01,4.037e+00
1.342e-01,3.320e+00
1.372e-01,2.727e+00
1.402e-01,2.332e+00
1.432e-01,1.947e+00
1.463e-01,1.396e+00
1.493e-01,1.320e+00
1.523e-01,1.025e+00
1.553e-01,8.492e-01
1.583e-01,6.203e-01
1.613e-01,5.606e-01
1.644e-01,4.810e-01
1.674e-01,3.483e-01
1.704e-01,2.654e-01
1.734e-01,1.791e-01
1.764e-01,1.625e-01
1.794e-01,1.327e-01
1.824e-01,8.956e-02
1.855e-01,1.161e-01
1.885e-01,3.981e-02
1.915e-01,6.302e-02
1.945e-01,2.985e-02
1.975e-01,3.317e-02
2.005e-01,1.659e-02
2.036e-01,1.327e-02
2.066e-01,1.327e-02
2.096e-01,9.951e-03
2.126e-01,6.634e-03
2.156e-01,6.634e-03
2.186e-01,9.951e-03
2.217e-01,0.000e+00
2.247e-01,0.000e+00
2.277e-01,3.317e-03
2.307e-01,0.000e+00
2.337e-01,3.317e-03
2.367e-01,0.000e+00
2.397e-01,0.000e+00
2.428e-01,0.000e+00
2.458e-01,0.000e+00
2.488e-01,0.000e+00
2.518e-01,0.000e+00
2.548e-01,0.000e+00
2.578e-01,0.000e+00
2.609e-01,0.000e+00
2.639e-01,0.000e+00
2.669e-01,0.000e+00
2.699e-01,0.000e+00
2.729e-01,0.000e+00
2.759e-01,0.000e+00
2.789e-01,0.000e+00
2.820e-01,0.000e+00
2.850e-01,0.000e+00
2.880e-01,0.000e+00
2.910e-01,0.000e+00
2.940e-01,0.000e+00
2.970e-01,0.000e+00
3.001e-01,0.000e+00
3.031e-01,0.000e+00
3.061e-01,0.000e+00
3.091e-01,0.000e+00
3.121e-01,0.000e+00
3.151e-01,0.000e+00
3.182e-01,0.000e+00
3.212e-01,0.000e+00
3.242e-01,0.000e+00
3.272e-01,0.000e+00
3.302e-01,0.000e+00
3.332e-01,0.000e+00
3.362e-01,0.000e+00
3.393e-01,0.000e+00
3.423e-01,0.000e+00
3.453e-01,0.000e+00
3.483e-01,0.000e+00
3.513e-01,0.000e+00
3.543e-01,0.000e+00
3.574e-01,0.000e+00
3.604e-01,0.000e+00
3.634e-01,0.000e+00
3.664e-01,0.000e+00
3.694e-01,0.000e+00
3.724e-01,0.000e+00
3.754e-01,0.000e+00
3.785e-01,0.000e+00
3.815e-01,0.000e+00
3.845e-01,0.000e+00
3.875e-01,0.000e+00
3.905e-01,0.000e+00
3.935e-01,0.000e+00
3.966e-01,0.000e+00
3.996e-01,0.000e+00
4.026e-01,0.000e+00
4.056e-01,0.000e+00
4.086e-01,0.000e+00
4.116e-01,0.000e+00
4.147e-01,0.000e+00
4.177e-01,0.000e+00
4.207e-01,0.000e+00
4.237e-01,0.000e+00
4.267e-01,0.000e+00
4.297e-01,0.000e+00
4.327e-01,0.000e+00
4.358e-01,0.000e+00
4.388e-01,0.000e+00
4.418e-01,0.000e+00
4.448e-01,0.000e+00
4.478e-01,0.000e+00
4.508e-01,0.000e+00
4.539e-01,0.000e+00
4.569e-01,0.000e+00
4.599e-01,0.000e+00
4.629e-01,0.000e+00
4.659e-01,0.000e+00
4.689e-01,0.000e+00
4.719e-01,0.000e+00
4.750e-01,0.000e+00
4.780e-01,0.000e+00
4.810e-01,0.000e+00
4.840e-01,0.000e+00
4.870e-01,0.000e+00
4.900e-01,0.000e+00
4.931e-01,0.000e+00
4.961e-01,0.000e+00
4.991e-01,0.000e+00
5.021e-01,0.000e+00
5.051e-01,0.000e+00
5.081e-01,0.000e+00
5.112e-01,0.000e+00
5.142e-01,0.000e+00
5.172e-01,0.000e+00
5.202e-01,0.000e+00
5.232e-01,0.000e+00
5.262e-01,0.000e+00
5.292e-01,0.000e+00
5.323e-01,0.000e+00
5.353e-01,0.000e+00
5.383e-01,0.000e+00
5.413e-01,0.000e+00
5.443e-01,0.000e+00
5.473e-01,0.000e+00
5.504e-01,0.000e+00
5.534e-01,0.000e+00
5.564e-01,0.000e+00
5.594e-01,0.000e+00
5.624e-01,0.000e+00
5.654e-01,0.000e+00
5.685e-01,0.000e+00
5.715e-01,0.000e+00
5.745e-01,0.000e+00
5.775e-01,0.000e+00
5.805e-01,0.000e+00
5.835e-01,0.000e+00
5.865e-01,0.000e+00
5.896e-01,0.000e+00
5.926e-01,0.000e+00
5.956e-01,0.000e+00
5.986e-01,0.000e+00
6.016e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_01.csv <==
transmittance,probability_density
1.659e-03,1.145e-01
4.978e-03,2.743e-01
8.297e-03,5.185e-01
1.162e-02,7.596e-01
1.493e-02,1.067e+00
1.825e-02,1.263e+00
2.157e-02,1.492e+00
2.489e-02,1.812e+00
2.821e-02,2.203e+00
3.153e-02,2.372e+00
3.485e-02,2.668e+00
3.817e-02,3.008e+00
4.148e-02,3.466e+00
4.480e-02,3.783e+00
4.812e-02,4.323e+00
5.144e-02,4.597e+00
5.476e-02,4.793e+00
5.808e-02,5.326e+00
6.140e-02,5.655e+00
6.471e-02,5.992e+00
6.803e-02,6.372e+00
7.135e-02,6.984e+00
7.467e-02,7.162e+00
7.799e-02,8.063e+00
8.131e-02,8.286e+00
8.463e-02,8.946e+00
8.795e-02,9.323e+00
9.126e-02,9.528e+00
9.458e-02,1.025e+01
9.790e-02,1.032e+01
1.012e-01,1.063e+01
1.045e-01,1.047e+01
1.079e-01,1.053e+01
1.112e-01,1.087e+01
1.145e-01,1.053e+01
1.178e-01,1.025e+01
1.211e-01,9.643e+00
1.245e-01,9.257e+00
1.278e-01,8.802e+00
1.311e-01,8.102e+00
1.344e-01,7.680e+00
1.377e-01,6.981e+00
1.410e-01,6.303e+00
1.444e-01,5.830e+00
1.477e-01,4.910e+00
1.510e-01,4.380e+00
1.543e-01,3.816e+00
1.576e-01,3.439e+00
1.610e-01,2.924e+00
1.643e-01,2.752e+00
1.676e-01,2.176e+00
1.709e-01,1.821e+00
1.742e-01,1.561e+00
1.776e-01,1.359e+00
1.809e-01,1.167e+00
1.842e-01,8.109e-01
1.875e-01,7.656e-01
1.908e-01,5.335e-01
1.941e-01,4.913e-01
1.975e-01,3.527e-01
2.008e-01,2.773e-01
2.041e-01,2.502e-01
2.074e-01,1.778e-01
2.107e-01,1.869e-01
2.141e-01,1.326e-01
2.174e-01,9.344e-02
2.207e-01,6.933e-02
2.240e-01,6.933e-02
2.273e-01,5.426e-02
2.306e-01,3.014e-02
2.340e-01,2.713e-02
2.373e-01,3.316e-02
2.406e-01,6.029e-03
2.439e-01,1.206e-02
2.472e-01,1.809e-02
2.506e-01,1.507e-02
2.539e-01,3.014e-03
2.572e-01,6.029e-03
2.605e-01,3.014e-03
2.638e-01,0.000e+00
2.672e-01,0.000e+00
2.705e-01,0.000e+00
2.738e-01,0.000e+00
2.771e-01,3.014e-03
2.804e-01,0.000e+00
2.837e-01,0.000e+00
2.871e-01,0.000e+00
2.904e-01,0.000e+00
2.937e-01,0.000e+00
2.970e-01,0.000e+00
3.003e-01,0.000e+00
3.037e-01,0.000e+00
3.070e-01,3.014e-03
3.103e-01,0.000e+00
3.136e-01,0.000e+00
3.169e-01,0.000e+00
3.203e-01,0.000e+00
3.236e-01,0.000e+00
3.269e-01,0.000e+00
3.302e-01,0.000e+00
3.335e-01,0.000e+00
3.368e-01,0.000e+00
3.402e-01,0.000e+00
3.435e-01,0.000e+00
3.468e-01,0.000e+00
3.501e-01,0.000e+00
3.534e-01,0.000e+00
3.568e-01,0.000e+00
3.601e-01,0.000e+00
3.634e-01,0.000e+00
3.667e-01,0.000e+00
3.700e-01,0.000e+00
3.734e-01,0.000e+00
3.767e-01,0.000e+00
3.800e-01,0.000e+00
3.833e-01,0.000e+00
3.866e-01,0.000e+00
3.899e-01,0.000e+00
3.933e-01,0.000e+00
3.966e-01,0.000e+00
3.999e-01,0.000e+00
4.032e-01,0.000e+00
4.065e-01,0.000e+00
4.099e-01,0.000e+00
4.132e-01,0.000e+00
4.165e-01,0.000e+00
4.198e-01,0.000e+00
4.231e-01,0.000e+00
4.265e-01,0.000e+00
4.298e-01,0.000e+00
4.331e-01,0.000e+00
4.364e-01,0.000e+00
4.397e-01,0.000e+00
4.430e-01,0.000e+00
4.464e-01,0.000e+00
4.497e-01,0.000e+00
4.530e-01,0.000e+00
4.563e-01,0.000e+00
4.596e-01,0.000e+00
4.630e-01,0.000e+00
4.663e-01,0.000e+00
4.696e-01,0.000e+00
4.729e-01,0.000e+00
4.762e-01,0.000e+00
4.796e-01,0.000e+00
4.829e-01,0.000e+00
4.862e-01,0.000e+00
4.895e-01,0.000e+00
4.928e-01,0.000e+00
4.961e-01,0.000e+00
4.995e-01,0.000e+00
5.028e-01,0.000e+00
5.061e-01,0.000e+00
5.094e-01,0.000e+00
5.127e-01,0.000e+00
5.161e-01,0.000e+00
5.194e-01,0.000e+00
5.227e-01,0.000e+00
5.260e-01,0.000e+00
5.293e-01,0.000e+00
5.327e-01,0.000e+00
5.360e-01,0.000e+00
5.393e-01,0.000e+00
5.426e-01,0.000e+00
5.459e-01,0.000e+00
5.492e-01,0.000e+00
5.526e-01,0.000e+00
5.559e-01,0.000e+00
5.592e-01,0.000e+00
5.625e-01,0.000e+00
5.658e-01,0.000e+00
5.692e-01,0.000e+00
5.725e-01,0.000e+00
5.758e-01,0.000e+00
5.791e-01,0.000e+00
5.824e-01,0.000e+00
5.858e-01,0.000e+00
5.891e-01,0.000e+00
5.924e-01,0.000e+00
5.957e-01,0.000e+00
5.990e-01,0.000e+00
6.023e-01,0.000e+00
6.057e-01,0.000e+00
6.090e-01,0.000e+00
6.123e-01,0.000e+00
6.156e-01,0.000e+00
6.189e-01,0.000e+00
6.223e-01,0.000e+00
6.256e-01,0.000e+00
6.289e-01,0.000e+00
6.322e-01,0.000e+00
6.355e-01,0.000e+00
6.388e-01,0.000e+00
6.422e-01,0.000e+00
6.455e-01,0.000e+00
6.488e-01,0.000e+00
6.521e-01,0.000e+00
6.554e-01,0.000e+00
6.588e-01,0.000e+00
6.621e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_011.csv <==
transmittance,probability_density
1.787e-03,5.878e-02
5.361e-03,2.183e-01
8.935e-03,4.198e-01
1.251e-02,5.934e-01
1.608e-02,6.661e-01
1.966e-02,8.984e-01
2.323e-02,1.058e+00
2.680e-02,1.178e+00
3.038e-02,1.551e+00
3.395e-02,1.657e+00
3.753e-02,1.912e+00
4.110e-02,2.150e+00
4.467e-02,2.315e+00
4.825e-02,2.656e+00
5.182e-02,2.869e+00
5.540e-02,3.255e+00
5.897e-02,3.499e+00
6.254e-02,3.907e+00
6.612e-02,4.058e+00
6.969e-02,4.377e+00
7.326e-02,4.495e+00
7.684e-02,5.136e+00
8.041e-02,5.402e+00
8.399e-02,5.802e+00
8.756e-02,6.057e+00
9.113e-02,6.284e+00
9.471e-02,6.639e+00
9.828e-02,7.179e+00
1.019e-01,7.420e+00
1.054e-01,8.176e+00
1.090e-01,8.234e+00
1.126e-01,8.307e+00
1.162e-01,8.349e+00
1.197e-01,8.671e+00
1.233e-01,9.057e+00
1.269e-01,9.105e+00
1.304e-01,9.049e+00
1.340e-01,9.130e+00
1.376e-01,8.842e+00
1.412e-01,8.674e+00
1.447e-01,8.377e+00
1.483e-01,7.982e+00
1.519e-01,7.591e+00
1.555e-01,7.230e+00
1.590e-01,6.754e+00
1.626e-01,6.205e+00
1.662e-01,5.573e+00
1.698e-01,5.035e+00
1.733e-01,4.837e+00
1.769e-01,4.151e+00
1.805e-01,3.890e+00
1.841e-01,3.451e+00
1.876e-01,2.729e+00
1.912e-01,2.530e+00
1.948e-01,2.113e+00
1.984e-01,1.996e+00
2.019e-01,1.643e+00
2.055e-01,1.464e+00
2.091e-01,1.243e+00
2.126e-01,9.348e-01
2.162e-01,9.264e-01
2.198e-01,6.521e-01
2.234e-01,5.766e-01
2.269e-01,4.562e-01
2.305e-01,4.562e-01
2.341e-01,3.527e-01
2.377e-01,2.463e-01
2.412e-01,2.099e-01
2.448e-01,1.875e-01
2.484e-01,1.343e-01
2.520e-01,1.008e-01
2.555e-01,9.796e-02
2.591e-01,7.277e-02
2.627e-01,5.038e-02
2.663e-01,5.878e-02
2.698e-01,3.639e-02
2.734e-01,3.639e-02
2.770e-01,2.519e-02
2.806e-01,1.959e-02
2.841e-01,1.679e-02
2.877e-01,5.598e-03
2.913e-01,1.399e-02
2.948e-01,1.120e-02
2.984e-01,5.598e-03
3.020e-01,0.000e+00
3.056e-01,8.397e-03
3.091e-01,8.397e-03
3.127e-01,2.799e-03
3.163e-01,0.000e+00
3.199e-01,0.000e+00
3.234e-01,0.000e+00
3.270e-01,0.000e+00
3.306e-01,0.000e+00
3.342e-01,0.000e+00
3.377e-01,0.000e+00
3.413e-01,2.799e-03
3.449e-01,0.000e+00
3.485e-01,0.000e+00
3.520e-01,0.000e+00
3.556e-01,0.000e+00
3.592e-01,0.000e+00
3.628e-01,0.000e+00
3.663e-01,0.000e+00
3.699e-01,0.000e+00
3.735e-01,0.000e+00
3.770e-01,0.000e+00
3.806e-01,0.000e+00
3.842e-01,0.000e+00
3.878e-01,0.000e+00
3.913e-01,0.000e+00
3.949e-01,2.799e-03
3.985e-01,0.000e+00
4.021e-01,0.000e+00
4.056e-01,0.000e+00
4.092e-01,0.000e+00
4.128e-01,0.000e+00
4.164e-01,0.000e+00
4.199e-01,0.000e+00
4.235e-01,0.000e+00
4.271e-01,0.000e+00
4.307e-01,0.000e+00
4.342e-01,0.000e+00
4.378e-01,0.000e+00
4.414e-01,0.000e+00
4.450e-01,0.000e+00
4.485e-01,0.000e+00
4.521e-01,0.000e+00
4.557e-01,0.000e+00
4.592e-01,0.000e+00
4.628e-01,0.000e+00
4.664e-01,0.000e+00
4.700e-01,0.000e+00
4.735e-01,0.000e+00
4.771e-01,0.000e+00
4.807e-01,0.000e+00
4.843e-01,0.000e+00
4.878e-01,0.000e+00
4.914e-01,0.000e+00
4.950e-01,0.000e+00
4.986e-01,0.000e+00
5.021e-01,0.000e+00
5.057e-01,0.000e+00
5.093e-01,0.000e+00
5.129e-01,0.000e+00
5.164e-01,0.000e+00
5.200e-01,0.000e+00
5.236e-01,0.000e+00
5.272e-01,0.000e+00
5.307e-01,0.000e+00
5.343e-01,0.000e+00
5.379e-01,0.000e+00
5.414e-01,0.000e+00
5.450e-01,0.000e+00
5.486e-01,0.000e+00
5.522e-01,0.000e+00
5.557e-01,0.000e+00
5.593e-01,0.000e+00
5.629e-01,0.000e+00
5.665e-01,0.000e+00
5.700e-01,0.000e+00
5.736e-01,0.000e+00
5.772e-01,0.000e+00
5.808e-01,0.000e+00
5.843e-01,0.000e+00
5.879e-01,0.000e+00
5.915e-01,0.000e+00
5.951e-01,0.000e+00
5.986e-01,0.000e+00
6.022e-01,0.000e+00
6.058e-01,0.000e+00
6.093e-01,0.000e+00
6.129e-01,0.000e+00
6.165e-01,0.000e+00
6.201e-01,0.000e+00
6.236e-01,0.000e+00
6.272e-01,0.000e+00
6.308e-01,0.000e+00
6.344e-01,0.000e+00
6.379e-01,0.000e+00
6.415e-01,0.000e+00
6.451e-01,0.000e+00
6.487e-01,0.000e+00
6.522e-01,0.000e+00
6.558e-01,0.000e+00
6.594e-01,0.000e+00
6.630e-01,0.000e+00
6.665e-01,0.000e+00
6.701e-01,0.000e+00
6.737e-01,0.000e+00
6.773e-01,0.000e+00
6.808e-01,0.000e+00
6.844e-01,0.000e+00
6.880e-01,0.000e+00
6.915e-01,0.000e+00
6.951e-01,0.000e+00
6.987e-01,0.000e+00
7.023e-01,0.000e+00
7.058e-01,0.000e+00
7.094e-01,0.000e+00
7.130e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_012.csv <==
transmittance,probability_density
1.885e-03,7.163e-02
5.656e-03,1.565e-01
9.427e-03,2.786e-01
1.320e-02,3.555e-01
1.697e-02,5.253e-01
2.074e-02,6.022e-01
2.451e-02,7.481e-01
2.828e-02,8.993e-01
3.205e-02,1.098e+00
3.582e-02,1.207e+00
3.959e-02,1.364e+00
4.336e-02,1.576e+00
4.714e-02,1.738e+00
5.091e-02,1.897e+00
5.468e-02,2.064e+00
5.845e-02,2.289e+00
6.222e-02,2.541e+00
6.599e-02,2.666e+00
6.976e-02,3.099e+00
7.353e-02,3.234e+00
7.730e-02,3.382e+00
8.107e-02,3.661e+00
8.484e-02,4.022e+00
8.861e-02,4.173e+00
9.238e-02,4.417e+00
9.616e-02,4.648e+00
9.993e-02,5.003e+00
1.037e-01,5.242e+00
1.075e-01,5.502e+00
1.112e-01,5.926e+00
1.150e-01,5.945e+00
1.188e-01,6.335e+00
1.226e-01,6.892e+00
1.263e-01,6.728e+00
1.301e-01,7.226e+00
1.339e-01,7.325e+00
1.376e-01,7.319e+00
1.414e-01,7.701e+00
1.452e-01,7.680e+00
1.489e-01,7.627e+00
1.527e-01,7.558e+00
1.565e-01,7.778e+00
1.603e-01,7.484e+00
1.640e-01,7.677e+00
1.678e-01,7.380e+00
1.716e-01,7.006e+00
1.753e-01,6.821e+00
1.791e-01,6.730e+00
1.829e-01,5.966e+00
1.867e-01,5.595e+00
1.904e-01,5.353e+00
1.942e-01,4.849e+00
1.980e-01,4.648e+00
2.017e-01,4.335e+00
2.055e-01,3.863e+00
2.093e-01,3.454e+00
2.131e-01,3.157e+00
2.168e-01,2.915e+00
2.206e-01,2.388e+00
2.244e-01,2.226e+00
2.281e-01,1.899e+00
2.319e-01,1.616e+00
2.357e-01,1.531e+00
2.394e-01,1.149e+00
2.432e-01,1.021e+00
2.470e-01,9.948e-01
2.508e-01,7.773e-01
2.545e-01,5.995e-01
2.583e-01,5.544e-01
2.621e-01,4.616e-01
2.658e-01,4.483e-01
2.696e-01,3.104e-01
2.734e-01,2.653e-01
2.772e-01,2.626e-01
2.809e-01,1.671e-01
2.847e-01,1.433e-01
2.885e-01,1.141e-01
2.922e-01,9.285e-02
2.960e-01,7.693e-02
2.998e-01,7.959e-02
3.035e-01,6.632e-02
3.073e-01,5.306e-02
3.111e-01,2.918e-02
3.149e-01,2.918e-02
3.186e-01,2.122e-02
3.224e-01,1.857e-02
3.262e-01,2.388e-02
3.299e-01,1.061e-02
3.337e-01,2.653e-03
3.375e-01,1.326e-02
3.413e-01,2.653e-03
3.450e-01,5.306e-03
3.488e-01,2.653e-03
3.526e-01,2.653e-03
3.563e-01,0.000e+00
3.601e-01,0.000e+00
3.639e-01,0.000e+00
3.677e-01,0.000e+00
3.714e-01,0.000e+00
3.752e-01,0.000e+00
3.790e-01,0.000e+00
3.827e-01,2.653e-03
3.865e-01,0.000e+00
3.903e-01,0.000e+00
3.940e-01,0.000e+00
3.978e-01,0.000e+00
4.016e-01,0.000e+00
4.054e-01,0.000e+00
4.091e-01,0.000e+00
4.129e-01,0.000e+00
4.167e-01,0.000e+00
4.204e-01,0.000e+00
4.242e-01,0.000e+00
4.280e-01,0.000e+00
4.318e-01,0.000e+00
4.355e-01,0.000e+00
4.393e-01,0.000e+00
4.431e-01,0.000e+00
4.468e-01,0.000e+00
4.506e-01,0.000e+00
4.544e-01,0.000e+00
4.582e-01,0.000e+00
4.619e-01,0.000e+00
4.657e-01,0.000e+00
4.695e-01,0.000e+00
4.732e-01,0.000e+00
4.770e-01,0.000e+00
4.808e-01,0.000e+00
4.845e-01,0.000e+00
4.883e-01,0.000e+00
4.921e-01,0.000e+00
4.959e-01,0.000e+00
4.996e-01,0.000e+00
5.034e-01,0.000e+00
5.072e-01,0.000e+00
5.109e-01,0.000e+00
5.147e-01,0.000e+00
5.185e-01,0.000e+00
5.223e-01,0.000e+00
5.260e-01,0.000e+00
5.298e-01,0.000e+00
5.336e-01,0.000e+00
5.373e-01,0.000e+00
5.411e-01,0.000e+00
5.449e-01,0.000e+00
5.487e-01,0.000e+00
5.524e-01,0.000e+00
5.562e-01,0.000e+00
5.600e-01,0.000e+00
5.637e-01,0.000e+00
5.675e-01,0.000e+00
5.713e-01,0.000e+00
5.750e-01,0.000e+00
5.788e-01,0.000e+00
5.826e-01,0.000e+00
5.864e-01,0.000e+00
5.901e-01,0.000e+00
5.939e-01,0.000e+00
5.977e-01,0.000e+00
6.014e-01,0.000e+00
6.052e-01,0.000e+00
6.090e-01,0.000e+00
6.128e-01,0.000e+00
6.165e-01,0.000e+00
6.203e-01,0.000e+00
6.241e-01,0.000e+00
6.278e-01,0.000e+00
6.316e-01,0.000e+00
6.354e-01,0.000e+00
6.392e-01,0.000e+00
6.429e-01,0.000e+00
6.467e-01,0.000e+00
6.505e-01,0.000e+00
6.542e-01,0.000e+00
6.580e-01,0.000e+00
6.618e-01,0.000e+00
6.655e-01,0.000e+00
6.693e-01,0.000e+00
6.731e-01,0.000e+00
6.769e-01,0.000e+00
6.806e-01,0.000e+00
6.844e-01,0.000e+00
6.882e-01,0.000e+00
6.919e-01,0.000e+00
6.957e-01,0.000e+00
6.995e-01,0.000e+00
7.033e-01,0.000e+00
7.070e-01,0.000e+00
7.108e-01,0.000e+00
7.146e-01,0.000e+00
7.183e-01,0.000e+00
7.221e-01,0.000e+00
7.259e-01,0.000e+00
7.296e-01,0.000e+00
7.334e-01,0.000e+00
7.372e-01,0.000e+00
7.410e-01,0.000e+00
7.447e-01,0.000e+00
7.485e-01,0.000e+00
7.523e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_013.csv <==
transmittance,probability_density
2.022e-03,3.957e-02
6.066e-03,1.039e-01
1.011e-02,1.731e-01
1.415e-02,2.325e-01
1.820e-02,3.809e-01
2.224e-02,4.575e-01
2.629e-02,5.960e-01
3.033e-02,6.727e-01
3.438e-02,7.123e-01
3.842e-02,1.004e+00
4.246e-02,1.002e+00
4.651e-02,1.133e+00
5.055e-02,1.264e+00
5.460e-02,1.405e+00
5.864e-02,1.588e+00
6.268e-02,1.810e+00
6.673e-02,1.766e+00
7.077e-02,2.033e+00
7.482e-02,2.332e+00
7.886e-02,2.419e+00
8.291e-02,2.661e+00
8.695e-02,2.849e+00
9.099e-02,2.960e+00
9.504e-02,3.173e+00
9.908e-02,3.490e+00
1.031e-01,3.707e+00
1.072e-01,3.774e+00
1.112e-01,3.858e+00
1.153e-01,4.059e+00
1.193e-01,4.489e+00
1.233e-01,4.551e+00
1.274e-01,4.778e+00
1.314e-01,5.068e+00
1.355e-01,5.214e+00
1.395e-01,5.805e+00
1.436e-01,5.963e+00
1.476e-01,6.183e+00
1.517e-01,6.314e+00
1.557e-01,6.594e+00
1.597e-01,6.507e+00
1.638e-01,6.663e+00
1.678e-01,6.670e+00
1.719e-01,7.061e+00
1.759e-01,6.920e+00
1.800e-01,7.009e+00
1.840e-01,6.915e+00
1.881e-01,6.871e+00
1.921e-01,6.571e+00
1.961e-01,6.401e+00
2.002e-01,6.240e+00
2.042e-01,5.978e+00
2.083e-01,5.602e+00
2.123e-01,5.364e+00
2.164e-01,4.976e+00
2.204e-01,4.684e+00
2.245e-01,4.368e+00
2.285e-01,4.041e+00
2.325e-01,3.821e+00
2.366e-01,3.349e+00
2.406e-01,2.931e+00
2.447e-01,2.735e+00
2.487e-01,2.369e+00
2.528e-01,2.308e+00
2.568e-01,2.033e+00
2.608e-01,1.704e+00
2.649e-01,1.652e+00
2.689e-01,1.293e+00
2.730e-01,1.195e+00
2.770e-01,1.051e+00
2.811e-01,7.840e-01
2.851e-01,7.444e-01
2.892e-01,6.406e-01
2.932e-01,4.848e-01
2.972e-01,4.477e-01
3.013e-01,4.056e-01
3.053e-01,3.314e-01
3.094e-01,2.646e-01
3.134e-01,2.127e-01
3.175e-01,1.682e-01
3.215e-01,1.880e-01
3.256e-01,1.138e-01
3.296e-01,1.063e-01
3.336e-01,6.925e-02
3.377e-01,9.646e-02
3.417e-01,5.688e-02
3.458e-01,5.688e-02
3.498e-01,4.452e-02
3.539e-01,2.968e-02
3.579e-01,1.979e-02
3.620e-01,1.979e-02
3.660e-01,1.484e-02
3.700e-01,1.237e-02
3.741e-01,9.893e-03
3.781e-01,1.979e-02
3.822e-01,7.420e-03
3.862e-01,7.420e-03
3.903e-01,2.473e-03
3.943e-01,7.420e-03
3.983e-01,4.946e-03
4.024e-01,0.000e+00
4.064e-01,0.000e+00
4.105e-01,0.000e+00
4.145e-01,0.000e+00
4.186e-01,0.000e+00
4.226e-01,2.473e-03
4.267e-01,0.000e+00
4.307e-01,0.000e+00
4.347e-01,0.000e+00
4.388e-01,0.000e+00
4.428e-01,0.000e+00
4.469e-01,0.000e+00
4.509e-01,0.000e+00
4.550e-01,0.000e+00
4.590e-01,0.000e+00
4.631e-01,0.000e+00
4.671e-01,0.000e+00
4.711e-01,0.000e+00
4.752e-01,0.000e+00
4.792e-01,0.000e+00
4.833e-01,0.000e+00
4.873e-01,0.000e+00
4.914e-01,0.000e+00
4.954e-01,0.000e+00
4.995e-01,0.000e+00
5.035e-01,0.000e+00
5.075e-01,0.000e+00
5.116e-01,0.000e+00
5.156e-01,0.000e+00
5.197e-01,0.000e+00
5.237e-01,0.000e+00
5.278e-01,0.000e+00
5.318e-01,0.000e+00
5.358e-01,0.000e+00
5.399e-01,0.000e+00
5.439e-01,0.000e+00
5.480e-01,0.000e+00
5.520e-01,0.000e+00
5.561e-01,0.000e+00
5.601e-01,0.000e+00
5.642e-01,0.000e+00
5.682e-01,0.000e+00
5.722e-01,0.000e+00
5.763e-01,0.000e+00
5.803e-01,0.000e+00
5.844e-01,0.000e+00
5.884e-01,0.000e+00
5.925e-01,0.000e+00
5.965e-01,0.000e+00
6.006e-01,0.000e+00
6.046e-01,0.000e+00
6.086e-01,0.000e+00
6.127e-01,0.000e+00
6.167e-01,0.000e+00
6.208e-01,0.000e+00
6.248e-01,0.000e+00
6.289e-01,0.000e+00
6.329e-01,0.000e+00
6.370e-01,0.000e+00
6.410e-01,0.000e+00
6.450e-01,0.000e+00
6.491e-01,0.000e+00
6.531e-01,0.000e+00
6.572e-01,0.000e+00
6.612e-01,0.000e+00
6.653e-01,0.000e+00
6.693e-01,0.000e+00
6.734e-01,0.000e+00
6.774e-01,0.000e+00
6.814e-01,0.000e+00
6.855e-01,0.000e+00
6.895e-01,0.000e+00
6.936e-01,0.000e+00
6.976e-01,0.000e+00
7.017e-01,0.000e+00
7.057e-01,0.000e+00
7.097e-01,0.000e+00
7.138e-01,0.000e+00
7.178e-01,0.000e+00
7.219e-01,0.000e+00
7.259e-01,0.000e+00
7.300e-01,0.000e+00
7.340e-01,0.000e+00
7.381e-01,0.000e+00
7.421e-01,0.000e+00
7.461e-01,0.000e+00
7.502e-01,0.000e+00
7.542e-01,0.000e+00
7.583e-01,0.000e+00
7.623e-01,0.000e+00
7.664e-01,0.000e+00
7.704e-01,0.000e+00
7.745e-01,0.000e+00
7.785e-01,0.000e+00
7.825e-01,0.000e+00
7.866e-01,0.000e+00
7.906e-01,0.000e+00
7.947e-01,0.000e+00
7.987e-01,0.000e+00
8.028e-01,0.000e+00
8.068e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_014.csv <==
transmittance,probability_density
2.140e-03,5.375e-02
6.420e-03,8.179e-02
1.070e-02,1.402e-01
1.498e-02,1.729e-01
1.926e-02,2.711e-01
2.354e-02,3.365e-01
2.782e-02,4.020e-01
3.210e-02,4.697e-01
3.638e-02,5.328e-01
4.066e-02,6.240e-01
4.494e-02,7.291e-01
4.922e-02,8.717e-01
5.350e-02,9.558e-01
5.778e-02,1.182e+00
6.206e-02,1.175e+00
6.634e-02,1.290e+00
7.062e-02,1.435e+00
7.490e-02,1.528e+00
7.918e-02,1.638e+00
8.346e-02,1.902e+00
8.774e-02,1.879e+00
9.202e-02,2.120e+00
9.630e-02,2.318e+00
1.006e-01,2.456e+00
1.049e-01,2.568e+00
1.091e-01,2.809e+00
1.134e-01,2.872e+00
1.177e-01,3.239e+00
1.220e-01,3.346e+00
1.263e-01,3.274e+00
1.305e-01,3.627e+00
1.348e-01,3.898e+00
1.391e-01,4.052e+00
1.434e-01,4.340e+00
1.477e-01,4.461e+00
1.519e-01,4.707e+00
1.562e-01,4.807e+00
1.605e-01,4.989e+00
1.648e-01,4.945e+00
1.691e-01,5.359e+00
1.733e-01,5.464e+00
1.776e-01,5.812e+00
1.819e-01,5.782e+00
1.862e-01,5.768e+00
1.905e-01,6.027e+00
1.947e-01,6.034e+00
1.990e-01,6.305e+00
2.033e-01,6.193e+00
2.076e-01,6.422e+00
2.119e-01,6.046e+00
2.161e-01,5.994e+00
2.204e-01,5.882e+00
2.247e-01,5.805e+00
2.290e-01,5.599e+00
2.333e-01,5.141e+00
2.375e-01,5.052e+00
2.418e-01,4.903e+00
2.461e-01,4.662e+00
2.504e-01,4.104e+00
2.547e-01,3.954e+00
2.589e-01,3.695e+00
2.632e-01,3.519e+00
2.675e-01,3.330e+00
2.718e-01,2.788e+00
2.761e-01,2.536e+00
2.803e-01,2.274e+00
2.846e-01,2.201e+00
2.889e-01,1.895e+00
2.932e-01,1.573e+00
2.975e-01,1.498e+00
3.017e-01,1.299e+00
3.060e-01,1.129e+00
3.103e-01,1.089e+00
3.146e-01,9.021e-01
3.189e-01,8.133e-01
3.231e-01,6.660e-01
3.274e-01,5.749e-01
3.317e-01,4.604e-01
3.360e-01,3.903e-01
3.403e-01,3.949e-01
3.445e-01,2.734e-01
3.488e-01,2.641e-01
3.531e-01,2.127e-01
3.574e-01,1.799e-01
3.617e-01,1.706e-01
3.659e-01,1.379e-01
3.702e-01,1.192e-01
3.745e-01,7.946e-02
3.788e-01,5.141e-02
3.831e-01,4.908e-02
3.873e-01,4.206e-02
3.916e-01,3.272e-02
3.959e-01,3.505e-02
4.002e-01,3.505e-02
4.045e-01,2.103e-02
4.087e-01,2.103e-02
4.130e-01,2.337e-03
4.173e-01,1.402e-02
4.216e-01,2.571e-02
4.259e-01,4.674e-03
4.302e-01,7.011e-03
4.344e-01,4.674e-03
4.387e-01,2.337e-03
4.430e-01,0.000e+00
4.473e-01,9.348e-03
4.516e-01,2.337e-03
4.558e-01,0.000e+00
4.601e-01,2.337e-03
4.644e-01,0.000e+00
4.687e-01,0.000e+00
4.730e-01,0.000e+00
4.772e-01,0.000e+00
4.815e-01,2.337e-03
4.858e-01,0.000e+00
4.901e-01,2.337e-03
4.944e-01,0.000e+00
4.986e-01,0.000e+00
5.029e-01,0.000e+00
5.072e-01,0.000e+00
5.115e-01,0.000e+00
5.158e-01,0.000e+00
5.200e-01,0.000e+00
5.243e-01,0.000e+00
5.286e-01,0.000e+00
5.329e-01,0.000e+00
5.372e-01,0.000e+00
5.414e-01,0.000e+00
5.457e-01,0.000e+00
5.500e-01,0.000e+00
5.543e-01,0.000e+00
5.586e-01,0.000e+00
5.628e-01,0.000e+00
5.671e-01,0.000e+00
5.714e-01,0.000e+00
5.757e-01,0.000e+00
5.800e-01,0.000e+00
5.842e-01,0.000e+00
5.885e-01,0.000e+00
5.928e-01,0.000e+00
5.971e-01,0.000e+00
6.014e-01,0.000e+00
6.056e-01,0.000e+00
6.099e-01,0.000e+00
6.142e-01,0.000e+00
6.185e-01,0.000e+00
6.228e-01,0.000e+00
6.270e-01,0.000e+00
6.313e-01,0.000e+00
6.356e-01,0.000e+00
6.399e-01,0.000e+00
6.442e-01,0.000e+00
6.484e-01,0.000e+00
6.527e-01,0.000e+00
6.570e-01,0.000e+00
6.613e-01,0.000e+00
6.656e-01,0.000e+00
6.698e-01,0.000e+00
6.741e-01,0.000e+00
6.784e-01,0.000e+00
6.827e-01,0.000e+00
6.870e-01,0.000e+00
6.912e-01,0.000e+00
6.955e-01,0.000e+00
6.998e-01,0.000e+00
7.041e-01,0.000e+00
7.084e-01,0.000e+00
7.126e-01,0.000e+00
7.169e-01,0.000e+00
7.212e-01,0.000e+00
7.255e-01,0.000e+00
7.298e-01,0.000e+00
7.340e-01,0.000e+00
7.383e-01,0.000e+00
7.426e-01,0.000e+00
7.469e-01,0.000e+00
7.512e-01,0.000e+00
7.554e-01,0.000e+00
7.597e-01,0.000e+00
7.640e-01,0.000e+00
7.683e-01,0.000e+00
7.726e-01,0.000e+00
7.768e-01,0.000e+00
7.811e-01,0.000e+00
7.854e-01,0.000e+00
7.897e-01,0.000e+00
7.940e-01,0.000e+00
7.982e-01,0.000e+00
8.025e-01,0.000e+00
8.068e-01,0.000e+00
8.111e-01,0.000e+00
8.154e-01,0.000e+00
8.196e-01,0.000e+00
8.239e-01,0.000e+00
8.282e-01,0.000e+00
8.325e-01,0.000e+00
8.368e-01,0.000e+00
8.410e-01,0.000e+00
8.453e-01,0.000e+00
8.496e-01,0.000e+00
8.539e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_015.csv <==
transmittance,probability_density
2.234e-03,1.119e-02
6.703e-03,6.715e-02
1.117e-02,8.729e-02
1.564e-02,1.298e-01
2.011e-02,2.126e-01
2.458e-02,2.261e-01
2.905e-02,3.290e-01
3.352e-02,3.469e-01
3.798e-02,4.902e-01
4.245e-02,4.790e-01
4.692e-02,5.976e-01
5.139e-02,6.827e-01
5.586e-02,6.894e-01
6.033e-02,8.080e-01
6.480e-02,9.602e-01
6.927e-02,9.960e-01
7.373e-02,1.106e+00
7.820e-02,1.193e+00
8.267e-02,1.383e+00
8.714e-02,1.428e+00
9.161e-02,1.479e+00
9.608e-02,1.603e+00
1.005e-01,1.703e+00
1.050e-01,1.952e+00
1.095e-01,1.961e+00
1.140e-01,2.176e+00
1.184e-01,2.326e+00
1.229e-01,2.460e+00
1.274e-01,2.399e+00
1.318e-01,2.724e+00
1.363e-01,2.840e+00
1.408e-01,3.187e+00
1.452e-01,3.189e+00
1.497e-01,3.351e+00
1.542e-01,3.422e+00
1.586e-01,3.653e+00
1.631e-01,3.733e+00
1.676e-01,3.959e+00
1.720e-01,4.062e+00
1.765e-01,4.398e+00
1.810e-01,4.219e+00
1.855e-01,4.689e+00
1.899e-01,4.940e+00
1.944e-01,4.830e+00
1.989e-01,5.002e+00
2.033e-01,5.025e+00
2.078e-01,5.448e+00
2.123e-01,5.629e+00
2.167e-01,5.522e+00
2.212e-01,5.618e+00
2.257e-01,5.616e+00
2.301e-01,5.493e+00
2.346e-01,5.390e+00
2.391e-01,5.408e+00
2.435e-01,5.401e+00
2.480e-01,5.249e+00
2.525e-01,5.078e+00
2.570e-01,4.819e+00
2.614e-01,4.821e+00
2.659e-01,4.738e+00
2.704e-01,4.561e+00
2.748e-01,4.378e+00
2.793e-01,4.176e+00
2.838e-01,3.675e+00
2.882e-01,3.568e+00
2.927e-01,3.214e+00
2.972e-01,3.026e+00
3.016e-01,2.791e+00
3.061e-01,2.467e+00
3.106e-01,2.352e+00
3.150e-01,2.140e+00
3.195e-01,1.952e+00
3.240e-01,1.753e+00
3.285e-01,1.556e+00
3.329e-01,1.385e+00
3.374e-01,1.298e+00
3.419e-01,1.059e+00
3.463e-01,9.647e-01
3.508e-01,7.946e-01
3.553e-01,7.185e-01
3.597e-01,6.871e-01
3.642e-01,5.775e-01
3.687e-01,4.655e-01
3.731e-01,4.253e-01
3.776e-01,3.133e-01
3.821e-01,3.178e-01
3.865e-01,2.417e-01
3.910e-01,2.126e-01
3.955e-01,1.656e-01
4.000e-01,1.276e-01
4.044e-01,1.298e-01
4.089e-01,1.007e-01
4.134e-01,6.715e-02
4.178e-01,8.729e-02
4.223e-01,4.029e-02
4.268e-01,5.819e-02
4.312e-01,2.910e-02
4.357e-01,3.581e-02
4.402e-01,4.029e-02
4.446e-01,1.567e-02
4.491e-01,1.343e-02
4.536e-01,8.953e-03
4.580e-01,1.791e-02
4.625e-01,8.953e-03
4.670e-01,4.476e-03
4.715e-01,2.238e-03
4.759e-01,4.476e-03
4.804e-01,0.000e+00
4.849e-01,4.476e-03
4.893e-01,0.000e+00
4.938e-01,2.238e-03
4.983e-01,0.000e+00
5.027e-01,2.238e-03
5.072e-01,4.476e-03
5.117e-01,0.000e+00
5.161e-01,0.000e+00
5.206e-01,0.000e+00
5.251e-01,0.000e+00
5.295e-01,2.238e-03
5.340e-01,0.000e+00
5.385e-01,0.000e+00
5.430e-01,0.000e+00
5.474e-01,0.000e+00
5.519e-01,0.000e+00
5.564e-01,0.000e+00
5.608e-01,0.000e+00
5.653e-01,0.000e+00
5.698e-01,0.000e+00
5.742e-01,0.000e+00
5.787e-01,0.000e+00
5.832e-01,0.000e+00
5.876e-01,0.000e+00
5.921e-01,0.000e+00
5.966e-01,0.000e+00
6.010e-01,0.000e+00
6.055e-01,0.000e+00
6.100e-01,0.000e+00
6.145e-01,0.000e+00
6.189e-01,0.000e+00
6.234e-01,0.000e+00
6.279e-01,0.000e+00
6.323e-01,0.000e+00
6.368e-01,0.000e+00
6.413e-01,0.000e+00
6.457e-01,0.000e+00
6.502e-01,0.000e+00
6.547e-01,0.000e+00
6.591e-01,0.000e+00
6.636e-01,0.000e+00
6.681e-01,0.000e+00
6.725e-01,0.000e+00
6.770e-01,0.000e+00
6.815e-01,0.000e+00
6.860e-01,0.000e+00
6.904e-01,0.000e+00
6.949e-01,0.000e+00
6.994e-01,0.000e+00
7.038e-01,0.000e+00
7.083e-01,0.000e+00
7.128e-01,0.000e+00
7.172e-01,0.000e+00
7.217e-01,0.000e+00
7.262e-01,0.000e+00
7.306e-01,0.000e+00
7.351e-01,0.000e+00
7.396e-01,0.000e+00
7.440e-01,0.000e+00
7.485e-01,0.000e+00
7.530e-01,0.000e+00
7.575e-01,0.000e+00
7.619e-01,0.000e+00
7.664e-01,0.000e+00
7.709e-01,0.000e+00
7.753e-01,0.000e+00
7.798e-01,0.000e+00
7.843e-01,0.000e+00
7.887e-01,0.000e+00
7.932e-01,0.000e+00
7.977e-01,0.000e+00
8.021e-01,0.000e+00
8.066e-01,0.000e+00
8.111e-01,0.000e+00
8.155e-01,0.000e+00
8.200e-01,0.000e+00
8.245e-01,0.000e+00
8.290e-01,0.000e+00
8.334e-01,0.000e+00
8.379e-01,0.000e+00
8.424e-01,0.000e+00
8.468e-01,0.000e+00
8.513e-01,0.000e+00
8.558e-01,0.000e+00
8.602e-01,0.000e+00
8.647e-01,0.000e+00
8.692e-01,0.000e+00
8.736e-01,0.000e+00
8.781e-01,0.000e+00
8.826e-01,0.000e+00
8.870e-01,0.000e+00
8.915e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_016.csv <==
transmittance,probability_density
2.500e-03,1.400e-02
7.500e-03,4.201e-02
1.250e-02,8.002e-02
1.750e-02,1.100e-01
2.250e-02,1.600e-01
2.750e-02,1.980e-01
3.250e-02,2.280e-01
3.750e-02,3.241e-01
4.250e-02,3.821e-01
4.750e-02,3.741e-01
5.250e-02,4.981e-01
5.750e-02,5.201e-01
6.250e-02,5.861e-01
6.750e-02,6.761e-01
7.250e-02,8.182e-01
7.750e-02,8.142e-01
8.250e-02,9.822e-01
8.750e-02,1.048e+00
9.250e-02,1.106e+00
9.750e-02,1.238e+00
1.025e-01,1.280e+00
1.075e-01,1.464e+00
1.125e-01,1.470e+00
1.175e-01,1.650e+00
1.225e-01,1.834e+00
1.275e-01,2.000e+00
1.325e-01,2.080e+00
1.375e-01,2.176e+00
1.425e-01,2.202e+00
1.475e-01,2.302e+00
1.525e-01,2.574e+00
1.575e-01,2.657e+00
1.625e-01,2.775e+00
1.675e-01,2.881e+00
1.725e-01,3.131e+00
1.775e-01,3.277e+00
1.825e-01,3.575e+00
1.875e-01,3.571e+00
1.925e-01,3.775e+00
1.975e-01,3.835e+00
2.025e-01,3.991e+00
2.075e-01,4.373e+00
2.125e-01,4.321e+00
2.175e-01,4.409e+00
2.225e-01,4.677e+00
2.275e-01,4.569e+00
2.325e-01,4.877e+00
2.375e-01,4.879e+00
2.425e-01,4.927e+00
2.475e-01,5.091e+00
2.525e-01,5.155e+00
2.575e-01,5.053e+00
2.625e-01,5.111e+00
2.675e-01,4.925e+00
2.725e-01,4.967e+00
2.775e-01,4.827e+00
2.825e-01,4.607e+00
2.875e-01,4.711e+00
2.925e-01,4.379e+00
2.975e-01,4.127e+00
3.025e-01,4.105e+00
3.075e-01,3.821e+00
3.125e-01,3.573e+00
3.175e-01,3.299e+00
3.225e-01,3.045e+00
3.275e-01,2.849e+00
3.325e-01,2.701e+00
3.375e-01,2.526e+00
3.425e-01,2.270e+00
3.475e-01,2.040e+00
3.525e-01,1.852e+00
3.575e-01,1.794e+00
3.625e-01,1.450e+00
3.675e-01,1.366e+00
3.725e-01,1.162e+00
3.775e-01,1.010e+00
3.825e-01,1.012e+00
3.875e-01,7.982e-01
3.925e-01,6.901e-01
3.975e-01,5.741e-01
4.025e-01,5.561e-01
4.075e-01,4.661e-01
4.125e-01,4.301e-01
4.175e-01,3.141e-01
4.225e-01,3.061e-01
4.275e-01,2.200e-01
4.325e-01,2.060e-01
4.375e-01,1.600e-01
4.425e-01,1.360e-01
4.475e-01,9.402e-02
4.525e-01,9.202e-02
4.575e-01,6.401e-02
4.625e-01,6.001e-02
4.675e-01,5.001e-02
4.725e-01,4.401e-02
4.775e-01,4.001e-02
4.825e-01,2.200e-02
4.875e-01,2.801e-02
4.925e-01,1.400e-02
4.975e-01,1.000e-02
5.025e-01,1.600e-02
5.075e-01,1.200e-02
5.125e-01,8.002e-03
5.175e-01,4.001e-03
5.225e-01,6.001e-03
5.275e-01,6.001e-03
5.325e-01,0.000e+00
5.375e-01,4.001e-03
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,2.000e-03
5.575e-01,4.001e-03
5.625e-01,0.000e+00
5.675e-01,4.001e-03
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_017.csv <==
transmittance,probability_density
2.500e-03,1.400e-02
7.500e-03,2.400e-02
1.250e-02,4.401e-02
1.750e-02,8.201e-02
2.250e-02,1.040e-01
2.750e-02,1.020e-01
3.250e-02,1.620e-01
3.750e-02,1.920e-01
4.250e-02,2.840e-01
4.750e-02,2.920e-01
5.250e-02,3.420e-01
5.750e-02,3.921e-01
6.250e-02,4.581e-01
6.750e-02,4.981e-01
7.250e-02,5.801e-01
7.750e-02,6.401e-01
8.250e-02,6.901e-01
8.750e-02,7.781e-01
9.250e-02,8.721e-01
9.750e-02,8.401e-01
1.025e-01,9.781e-01
1.075e-01,1.138e+00
1.125e-01,1.084e+00
1.175e-01,1.206e+00
1.225e-01,1.218e+00
1.275e-01,1.416e+00
1.325e-01,1.452e+00
1.375e-01,1.662e+00
1.425e-01,1.576e+00
1.475e-01,1.738e+00
1.525e-01,1.842e+00
1.575e-01,1.974e+00
1.625e-01,2.206e+00
1.675e-01,2.254e+00
1.725e-01,2.224e+00
1.775e-01,2.420e+00
1.825e-01,2.572e+00
1.875e-01,2.740e+00
1.925e-01,2.900e+00
1.975e-01,2.902e+00
2.025e-01,3.092e+00
2.075e-01,3.258e+00
2.125e-01,3.390e+00
2.175e-01,3.616e+00
2.225e-01,3.670e+00
2.275e-01,3.690e+00
2.325e-01,3.885e+00
2.375e-01,4.131e+00
2.425e-01,4.111e+00
2.475e-01,4.339e+00
2.525e-01,4.459e+00
2.575e-01,4.329e+00
2.625e-01,4.463e+00
2.675e-01,4.575e+00
2.725e-01,4.707e+00
2.775e-01,4.779e+00
2.825e-01,4.711e+00
2.875e-01,4.555e+00
2.925e-01,4.609e+00
2.975e-01,4.593e+00
3.025e-01,4.559e+00
3.075e-01,4.529e+00
3.125e-01,4.341e+00
3.175e-01,4.139e+00
3.225e-01,4.111e+00
3.275e-01,3.766e+00
3.325e-01,3.863e+00
3.375e-01,3.857e+00
3.425e-01,3.354e+00
3.475e-01,3.356e+00
3.525e-01,2.968e+00
3.575e-01,2.742e+00
3.625e-01,2.674e+00
3.675e-01,2.508e+00
3.725e-01,2.196e+00
3.775e-01,2.116e+00
3.825e-01,2.008e+00
3.875e-01,1.752e+00
3.925e-01,1.496e+00
3.975e-01,1.426e+00
4.025e-01,1.320e+00
4.075e-01,1.250e+00
4.125e-01,1.120e+00
4.175e-01,8.701e-01
4.225e-01,8.501e-01
4.275e-01,7.201e-01
4.325e-01,6.441e-01
4.375e-01,4.981e-01
4.425e-01,4.461e-01
4.475e-01,4.081e-01
4.525e-01,3.380e-01
4.575e-01,3.180e-01
4.625e-01,2.620e-01
4.675e-01,2.660e-01
4.725e-01,1.840e-01
4.775e-01,1.420e-01
4.825e-01,1.220e-01
4.875e-01,1.060e-01
4.925e-01,9.001e-02
4.975e-01,7.601e-02
5.025e-01,7.801e-02
5.075e-01,4.001e-02
5.125e-01,5.401e-02
5.175e-01,3.600e-02
5.225e-01,1.600e-02
5.275e-01,2.400e-02
5.325e-01,1.000e-02
5.375e-01,1.600e-02
5.425e-01,1.000e-02
5.475e-01,1.600e-02
5.525e-01,1.800e-02
5.575e-01,1.000e-02
5.625e-01,4.001e-03
5.675e-01,8.001e-03
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,4.001e-03
5.875e-01,4.001e-03
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,2.000e-03
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_018.csv <==
transmittance,probability_density
2.500e-03,1.000e-02
7.500e-03,2.601e-02
1.250e-02,3.201e-02
1.750e-02,4.801e-02
2.250e-02,7.802e-02
2.750e-02,9.402e-02
3.250e-02,9.402e-02
3.750e-02,1.740e-01
4.250e-02,1.940e-01
4.750e-02,1.940e-01
5.250e-02,2.921e-01
5.750e-02,3.061e-01
6.250e-02,3.341e-01
6.750e-02,3.621e-01
7.250e-02,3.801e-01
7.750e-02,4.501e-01
8.250e-02,5.081e-01
8.750e-02,6.121e-01
9.250e-02,5.561e-01
9.750e-02,6.781e-01
1.025e-01,7.301e-01
1.075e-01,8.422e-01
1.125e-01,8.782e-01
1.175e-01,9.542e-01
1.225e-01,9.022e-01
1.275e-01,1.070e+00
1.325e-01,1.062e+00
1.375e-01,1.302e+00
1.425e-01,1.320e+00
1.475e-01,1.384e+00
1.525e-01,1.412e+00
1.575e-01,1.510e+00
1.625e-01,1.580e+00
1.675e-01,1.688e+00
1.725e-01,1.728e+00
1.775e-01,1.844e+00
1.825e-01,1.856e+00
1.875e-01,2.102e+00
1.925e-01,2.084e+00
1.975e-01,2.234e+00
2.025e-01,2.352e+00
2.075e-01,2.474e+00
2.125e-01,2.474e+00
2.175e-01,2.569e+00
2.225e-01,2.819e+00
2.275e-01,2.833e+00
2.325e-01,2.905e+00
2.375e-01,3.225e+00
2.425e-01,3.299e+00
2.475e-01,3.365e+00
2.525e-01,3.597e+00
2.575e-01,3.647e+00
2.625e-01,3.627e+00
2.675e-01,3.935e+00
2.725e-01,4.105e+00
2.775e-01,3.973e+00
2.825e-01,4.113e+00
2.875e-01,4.033e+00
2.925e-01,4.333e+00
2.975e-01,4.333e+00
3.025e-01,4.357e+00
3.075e-01,4.367e+00
3.125e-01,4.497e+00
3.175e-01,4.285e+00
3.225e-01,4.255e+00
3.275e-01,4.365e+00
3.325e-01,4.255e+00
3.375e-01,4.243e+00
3.425e-01,4.119e+00
3.475e-01,3.997e+00
3.525e-01,3.915e+00
3.575e-01,3.827e+00
3.625e-01,3.549e+00
3.675e-01,3.509e+00
3.725e-01,3.443e+00
3.775e-01,3.235e+00
3.825e-01,3.007e+00
3.875e-01,2.897e+00
3.925e-01,2.627e+00
3.975e-01,2.529e+00
4.025e-01,2.350e+00
4.075e-01,2.128e+00
4.125e-01,1.810e+00
4.175e-01,1.770e+00
4.225e-01,1.702e+00
4.275e-01,1.538e+00
4.325e-01,1.284e+00
4.375e-01,1.204e+00
4.425e-01,1.136e+00
4.475e-01,1.020e+00
4.525e-01,8.702e-01
4.575e-01,7.782e-01
4.625e-01,6.861e-01
4.675e-01,6.421e-01
4.725e-01,5.761e-01
4.775e-01,4.281e-01
4.825e-01,4.321e-01
4.875e-01,3.641e-01
4.925e-01,2.821e-01
4.975e-01,3.121e-01
5.025e-01,2.601e-01
5.075e-01,2.000e-01
5.125e-01,1.420e-01
5.175e-01,1.660e-01
5.225e-01,1.240e-01
5.275e-01,1.100e-01
5.325e-01,1.060e-01
5.375e-01,8.802e-02
5.425e-01,5.801e-02
5.475e-01,4.601e-02
5.525e-01,3.001e-02
5.575e-01,3.001e-02
5.625e-01,2.000e-02
5.675e-01,2.400e-02
5.725e-01,2.801e-02
5.775e-01,1.000e-02
5.825e-01,6.001e-03
5.875e-01,1.000e-02
5.925e-01,1.000e-02
5.975e-01,4.001e-03
6.025e-01,0.000e+00
6.075e-01,2.000e-03
6.125e-01,8.002e-03
6.175e-01,2.000e-03
6.225e-01,2.000e-03
6.275e-01,0.000e+00
6.325e-01,2.000e-03
6.375e-01,4.001e-03
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_019.csv <==
transmittance,probability_density
2.500e-03,6.001e-03
7.500e-03,1.200e-02
1.250e-02,2.400e-02
1.750e-02,3.201e-02
2.250e-02,4.001e-02
2.750e-02,6.201e-02
3.250e-02,6.401e-02
3.750e-02,9.802e-02
4.250e-02,1.040e-01
4.750e-02,1.340e-01
5.250e-02,2.020e-01
5.750e-02,2.000e-01
6.250e-02,2.160e-01
6.750e-02,2.680e-01
7.250e-02,2.861e-01
7.750e-02,3.241e-01
8.250e-02,4.081e-01
8.750e-02,4.061e-01
9.250e-02,4.181e-01
9.750e-02,5.061e-01
1.025e-01,4.981e-01
1.075e-01,5.901e-01
1.125e-01,5.901e-01
1.175e-01,7.081e-01
1.225e-01,7.201e-01
1.275e-01,7.381e-01
1.325e-01,8.722e-01
1.375e-01,8.842e-01
1.425e-01,1.016e+00
1.475e-01,1.048e+00
1.525e-01,1.060e+00
1.575e-01,1.106e+00
1.625e-01,1.226e+00
1.675e-01,1.270e+00
1.725e-01,1.368e+00
1.775e-01,1.354e+00
1.825e-01,1.488e+00
1.875e-01,1.590e+00
1.925e-01,1.602e+00
1.975e-01,1.756e+00
2.025e-01,1.660e+00
2.075e-01,1.860e+00
2.125e-01,2.036e+00
2.175e-01,1.996e+00
2.225e-01,2.132e+00
2.275e-01,2.238e+00
2.325e-01,2.368e+00
2.375e-01,2.360e+00
2.425e-01,2.606e+00
2.475e-01,2.688e+00
2.525e-01,2.841e+00
2.575e-01,2.955e+00
2.625e-01,2.897e+00
2.675e-01,3.155e+00
2.725e-01,3.089e+00
2.775e-01,3.217e+00
2.825e-01,3.397e+00
2.875e-01,3.469e+00
2.925e-01,3.663e+00
2.975e-01,3.615e+00
3.025e-01,3.623e+00
3.075e-01,3.935e+00
3.125e-01,3.845e+00
3.175e-01,4.107e+00
3.225e-01,4.061e+00
3.275e-01,4.117e+00
3.325e-01,4.069e+00
3.375e-01,4.153e+00
3.425e-01,4.197e+00
3.475e-01,4.015e+00
3.525e-01,4.159e+00
3.575e-01,4.135e+00
3.625e-01,4.043e+00
3.675e-01,4.023e+00
3.725e-01,4.053e+00
3.775e-01,3.801e+00
3.825e-01,3.811e+00
3.875e-01,3.407e+00
3.925e-01,3.357e+00
3.975e-01,3.283e+00
4.025e-01,3.185e+00
4.075e-01,3.047e+00
4.125e-01,2.857e+00
4.175e-01,2.867e+00
4.225e-01,2.566e+00
4.275e-01,2.584e+00
4.325e-01,2.424e+00
4.375e-01,2.268e+00
4.425e-01,2.004e+00
4.475e-01,1.828e+00
4.525e-01,1.684e+00
4.575e-01,1.576e+00
4.625e-01,1.504e+00
4.675e-01,1.394e+00
4.725e-01,1.228e+00
4.775e-01,1.070e+00
4.825e-01,1.030e+00
4.875e-01,9.342e-01
4.925e-01,8.321e-01
4.975e-01,7.141e-01
5.025e-01,6.241e-01
5.075e-01,5.601e-01
5.125e-01,4.361e-01
5.175e-01,4.701e-01
5.225e-01,3.641e-01
5.275e-01,3.221e-01
5.325e-01,2.781e-01
5.375e-01,2.460e-01
5.425e-01,2.140e-01
5.475e-01,2.040e-01
5.525e-01,1.480e-01
5.575e-01,1.360e-01
5.625e-01,1.080e-01
5.675e-01,9.602e-02
5.725e-01,8.001e-02
5.775e-01,7.801e-02
5.825e-01,4.401e-02
5.875e-01,6.201e-02
5.925e-01,4.801e-02
5.975e-01,2.801e-02
6.025e-01,2.000e-02
6.075e-01,1.600e-02
6.125e-01,2.400e-02
6.175e-01,1.400e-02
6.225e-01,1.000e-02
6.275e-01,1.400e-02
6.325e-01,2.000e-03
6.375e-01,1.200e-02
6.425e-01,2.000e-03
6.475e-01,4.001e-03
6.525e-01,0.000e+00
6.575e-01,2.000e-03
6.625e-01,2.000e-03
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,2.000e-03
6.825e-01,2.000e-03
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_02.csv <==
transmittance,probability_density
2.500e-03,4.001e-03
7.500e-03,1.000e-02
1.250e-02,2.600e-02
1.750e-02,2.400e-02
2.250e-02,3.400e-02
2.750e-02,4.401e-02
3.250e-02,4.801e-02
3.750e-02,7.601e-02
4.250e-02,9.001e-02
4.750e-02,8.801e-02
5.250e-02,1.320e-01
5.750e-02,1.520e-01
6.250e-02,1.520e-01
6.750e-02,1.800e-01
7.250e-02,1.940e-01
7.750e-02,2.600e-01
8.250e-02,2.680e-01
8.750e-02,3.240e-01
9.250e-02,3.540e-01
9.750e-02,3.961e-01
1.025e-01,3.921e-01
1.075e-01,4.181e-01
1.125e-01,4.421e-01
1.175e-01,5.341e-01
1.225e-01,5.761e-01
1.275e-01,6.221e-01
1.325e-01,6.221e-01
1.375e-01,6.361e-01
1.425e-01,6.601e-01
1.475e-01,8.061e-01
1.525e-01,8.141e-01
1.575e-01,9.661e-01
1.625e-01,9.381e-01
1.675e-01,8.981e-01
1.725e-01,1.036e+00
1.775e-01,1.092e+00
1.825e-01,1.184e+00
1.875e-01,1.170e+00
1.925e-01,1.314e+00
1.975e-01,1.342e+00
2.025e-01,1.364e+00
2.075e-01,1.448e+00
2.125e-01,1.496e+00
2.175e-01,1.562e+00
2.225e-01,1.656e+00
2.275e-01,1.818e+00
2.325e-01,1.824e+00
2.375e-01,1.848e+00
2.425e-01,2.000e+00
2.475e-01,2.090e+00
2.525e-01,2.270e+00
2.575e-01,2.244e+00
2.625e-01,2.386e+00
2.675e-01,2.348e+00
2.725e-01,2.494e+00
2.775e-01,2.656e+00
2.825e-01,2.682e+00
2.875e-01,2.816e+00
2.925e-01,2.880e+00
2.975e-01,3.064e+00
3.025e-01,3.100e+00
3.075e-01,3.144e+00
3.125e-01,3.312e+00
3.175e-01,3.276e+00
3.225e-01,3.298e+00
3.275e-01,3.472e+00
3.325e-01,3.524e+00
3.375e-01,3.516e+00
3.425e-01,3.680e+00
3.475e-01,3.760e+00
3.525e-01,3.915e+00
3.575e-01,3.861e+00
3.625e-01,3.947e+00
3.675e-01,3.734e+00
3.725e-01,3.959e+00
3.775e-01,3.915e+00
3.825e-01,3.941e+00
3.875e-01,3.917e+00
3.925e-01,3.772e+00
3.975e-01,3.644e+00
4.025e-01,3.857e+00
4.075e-01,3.690e+00
4.125e-01,3.484e+00
4.175e-01,3.522e+00
4.225e-01,3.278e+00
4.275e-01,3.254e+00
4.325e-01,3.148e+00
4.375e-01,2.960e+00
4.425e-01,2.962e+00
4.475e-01,2.512e+00
4.525e-01,2.616e+00
4.575e-01,2.544e+00
4.625e-01,2.360e+00
4.675e-01,2.226e+00
4.725e-01,2.152e+00
4.775e-01,2.006e+00
4.825e-01,1.828e+00
4.875e-01,1.564e+00
4.925e-01,1.610e+00
4.975e-01,1.440e+00
5.025e-01,1.308e+00
5.075e-01,1.150e+00
5.125e-01,1.072e+00
5.175e-01,9.701e-01
5.225e-01,9.381e-01
5.275e-01,9.001e-01
5.325e-01,7.241e-01
5.375e-01,6.201e-01
5.425e-01,4.881e-01
5.475e-01,5.001e-01
5.525e-01,4.461e-01
5.575e-01,3.520e-01
5.625e-01,3.740e-01
5.675e-01,3.260e-01
5.725e-01,2.440e-01
5.775e-01,2.400e-01
5.825e-01,2.200e-01
5.875e-01,1.940e-01
5.925e-01,1.340e-01
5.975e-01,1.240e-01
6.025e-01,1.220e-01
6.075e-01,9.001e-02
6.125e-01,8.201e-02
6.175e-01,7.201e-02
6.225e-01,4.601e-02
6.275e-01,7.001e-02
6.325e-01,3.000e-02
6.375e-01,4.401e-02
6.425e-01,3.400e-02
6.475e-01,1.800e-02
6.525e-01,2.000e-02
6.575e-01,1.200e-02
6.625e-01,1.600e-02
6.675e-01,4.001e-03
6.725e-01,1.200e-02
6.775e-01,2.000e-03
6.825e-01,1.200e-02
6.875e-01,4.001e-03
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,4.001e-03
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_021.csv <==
transmittance,probability_density
2.500e-03,2.000e-03
7.500e-03,6.001e-03
1.250e-02,1.000e-02
1.750e-02,2.200e-02
2.250e-02,2.400e-02
2.750e-02,2.200e-02
3.250e-02,3.800e-02
3.750e-02,3.200e-02
4.250e-02,7.401e-02
4.750e-02,7.801e-02
5.250e-02,8.601e-02
5.750e-02,6.801e-02
6.250e-02,1.040e-01
6.750e-02,1.340e-01
7.250e-02,1.600e-01
7.750e-02,1.620e-01
8.250e-02,2.120e-01
8.750e-02,2.180e-01
9.250e-02,2.680e-01
9.750e-02,2.780e-01
1.025e-01,2.600e-01
1.075e-01,3.480e-01
1.125e-01,3.660e-01
1.175e-01,3.900e-01
1.225e-01,4.060e-01
1.275e-01,4.241e-01
1.325e-01,4.541e-01
1.375e-01,5.341e-01
1.425e-01,5.261e-01
1.475e-01,5.541e-01
1.525e-01,6.781e-01
1.575e-01,6.821e-01
1.625e-01,6.641e-01
1.675e-01,7.621e-01
1.725e-01,7.801e-01
1.775e-01,8.361e-01
1.825e-01,8.921e-01
1.875e-01,8.841e-01
1.925e-01,9.761e-01
1.975e-01,1.030e+00
2.025e-01,1.084e+00
2.075e-01,1.116e+00
2.125e-01,1.198e+00
2.175e-01,1.246e+00
2.225e-01,1.290e+00
2.275e-01,1.458e+00
2.325e-01,1.504e+00
2.375e-01,1.476e+00
2.425e-01,1.622e+00
2.475e-01,1.632e+00
2.525e-01,1.718e+00
2.575e-01,1.734e+00
2.625e-01,1.858e+00
2.675e-01,1.866e+00
2.725e-01,1.976e+00
2.775e-01,2.128e+00
2.825e-01,2.086e+00
2.875e-01,2.296e+00
2.925e-01,2.300e+00
2.975e-01,2.504e+00
3.025e-01,2.428e+00
3.075e-01,2.578e+00
3.125e-01,2.586e+00
3.175e-01,2.738e+00
3.225e-01,2.732e+00
3.275e-01,2.920e+00
3.325e-01,2.956e+00
3.375e-01,3.060e+00
3.425e-01,3.110e+00
3.475e-01,3.170e+00
3.525e-01,3.330e+00
3.575e-01,3.408e+00
3.625e-01,3.298e+00
3.675e-01,3.394e+00
3.725e-01,3.636e+00
3.775e-01,3.806e+00
3.825e-01,3.720e+00
3.875e-01,3.602e+00
3.925e-01,3.766e+00
3.975e-01,3.820e+00
4.025e-01,3.796e+00
4.075e-01,3.748e+00
4.125e-01,3.618e+00
4.175e-01,3.718e+00
4.225e-01,3.740e+00
4.275e-01,3.572e+00
4.325e-01,3.658e+00
4.375e-01,3.520e+00
4.425e-01,3.416e+00
4.475e-01,3.450e+00
4.525e-01,3.370e+00
4.575e-01,3.316e+00
4.625e-01,3.042e+00
4.675e-01,2.934e+00
4.725e-01,2.890e+00
4.775e-01,2.588e+00
4.825e-01,2.512e+00
4.875e-01,2.422e+00
4.925e-01,2.434e+00
4.975e-01,2.172e+00
5.025e-01,2.094e+00
5.075e-01,2.006e+00
5.125e-01,1.874e+00
5.175e-01,1.576e+00
5.225e-01,1.666e+00
5.275e-01,1.572e+00
5.325e-01,1.258e+00
5.375e-01,1.248e+00
5.425e-01,1.138e+00
5.475e-01,1.060e+00
5.525e-01,8.481e-01
5.575e-01,8.121e-01
5.625e-01,8.081e-01
5.675e-01,6.761e-01
5.725e-01,6.201e-01
5.775e-01,5.461e-01
5.825e-01,4.861e-01
5.875e-01,4.421e-01
5.925e-01,3.920e-01
5.975e-01,3.400e-01
6.025e-01,2.980e-01
6.075e-01,2.340e-01
6.125e-01,1.920e-01
6.175e-01,1.840e-01
6.225e-01,1.820e-01
6.275e-01,1.520e-01
6.325e-01,1.240e-01
6.375e-01,1.100e-01
6.425e-01,9.001e-02
6.475e-01,8.201e-02
6.525e-01,5.601e-02
6.575e-01,6.601e-02
6.625e-01,4.401e-02
6.675e-01,4.201e-02
6.725e-01,2.400e-02
6.775e-01,1.600e-02
6.825e-01,1.600e-02
6.875e-01,1.600e-02
6.925e-01,2.000e-02
6.975e-01,8.001e-03
7.025e-01,1.400e-02
7.075e-01,1.000e-02
7.125e-01,1.000e-02
7.175e-01,4.000e-03
7.225e-01,4.000e-03
7.275e-01,4.000e-03
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,2.000e-03
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_022.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,8.001e-03
1.250e-02,6.001e-03
1.750e-02,2.400e-02
2.250e-02,2.200e-02
2.750e-02,2.000e-02
3.250e-02,3.401e-02
3.750e-02,3.001e-02
4.250e-02,4.601e-02
4.750e-02,4.601e-02
5.250e-02,4.601e-02
5.750e-02,8.201e-02
6.250e-02,6.801e-02
6.750e-02,8.401e-02
7.250e-02,1.100e-01
7.750e-02,1.440e-01
8.250e-02,1.520e-01
8.750e-02,1.480e-01
9.250e-02,1.900e-01
9.750e-02,1.980e-01
1.025e-01,2.300e-01
1.075e-01,2.480e-01
1.125e-01,2.840e-01
1.175e-01,3.101e-01
1.225e-01,2.981e-01
1.275e-01,3.381e-01
1.325e-01,4.001e-01
1.375e-01,3.721e-01
1.425e-01,4.041e-01
1.475e-01,4.641e-01
1.525e-01,4.821e-01
1.575e-01,5.101e-01
1.625e-01,5.241e-01
1.675e-01,5.821e-01
1.725e-01,6.121e-01
1.775e-01,6.501e-01
1.825e-01,6.221e-01
1.875e-01,7.961e-01
1.925e-01,7.501e-01
1.975e-01,7.881e-01
2.025e-01,8.441e-01
2.075e-01,8.501e-01
2.125e-01,9.042e-01
2.175e-01,1.004e+00
2.225e-01,1.074e+00
2.275e-01,1.066e+00
2.325e-01,1.120e+00
2.375e-01,1.212e+00
2.425e-01,1.102e+00
2.475e-01,1.292e+00
2.525e-01,1.352e+00
2.575e-01,1.392e+00
2.625e-01,1.398e+00
2.675e-01,1.524e+00
2.725e-01,1.554e+00
2.775e-01,1.606e+00
2.825e-01,1.716e+00
2.875e-01,1.756e+00
2.925e-01,1.882e+00
2.975e-01,1.892e+00
3.025e-01,1.914e+00
3.075e-01,1.958e+00
3.125e-01,2.086e+00
3.175e-01,2.222e+00
3.225e-01,2.330e+00
3.275e-01,2.316e+00
3.325e-01,2.416e+00
3.375e-01,2.500e+00
3.425e-01,2.680e+00
3.475e-01,2.676e+00
3.525e-01,2.688e+00
3.575e-01,2.860e+00
3.625e-01,2.947e+00
3.675e-01,2.906e+00
3.725e-01,3.015e+00
3.775e-01,3.289e+00
3.825e-01,3.133e+00
3.875e-01,3.189e+00
3.925e-01,3.339e+00
3.975e-01,3.375e+00
4.025e-01,3.307e+00
4.075e-01,3.401e+00
4.125e-01,3.493e+00
4.175e-01,3.569e+00
4.225e-01,3.601e+00
4.275e-01,3.541e+00
4.325e-01,3.601e+00
4.375e-01,3.609e+00
4.425e-01,3.489e+00
4.475e-01,3.597e+00
4.525e-01,3.611e+00
4.575e-01,3.559e+00
4.625e-01,3.469e+00
4.675e-01,3.415e+00
4.725e-01,3.395e+00
4.775e-01,3.319e+00
4.825e-01,3.175e+00
4.875e-01,3.187e+00
4.925e-01,3.101e+00
4.975e-01,2.951e+00
5.025e-01,2.762e+00
5.075e-01,2.680e+00
5.125e-01,2.668e+00
5.175e-01,2.634e+00
5.225e-01,2.376e+00
5.275e-01,2.194e+00
5.325e-01,2.084e+00
5.375e-01,2.062e+00
5.425e-01,1.888e+00
5.475e-01,1.900e+00
5.525e-01,1.460e+00
5.575e-01,1.426e+00
5.625e-01,1.344e+00
5.675e-01,1.270e+00
5.725e-01,1.198e+00
5.775e-01,1.118e+00
5.825e-01,9.582e-01
5.875e-01,9.302e-01
5.925e-01,7.881e-01
5.975e-01,7.641e-01
6.025e-01,6.881e-01
6.075e-01,6.181e-01
6.125e-01,5.061e-01
6.175e-01,4.861e-01
6.225e-01,4.181e-01
6.275e-01,3.741e-01
6.325e-01,3.641e-01
6.375e-01,3.121e-01
6.425e-01,3.401e-01
6.475e-01,2.280e-01
6.525e-01,1.820e-01
6.575e-01,1.620e-01
6.625e-01,1.280e-01
6.675e-01,1.240e-01
6.725e-01,1.100e-01
6.775e-01,9.002e-02
6.825e-01,8.201e-02
6.875e-01,5.801e-02
6.925e-01,6.201e-02
6.975e-01,3.601e-02
7.025e-01,4.801e-02
7.075e-01,3.001e-02
7.125e-01,3.201e-02
7.175e-01,2.200e-02
7.225e-01,1.800e-02
7.275e-01,1.000e-02
7.325e-01,1.600e-02
7.375e-01,1.000e-02
7.425e-01,6.001e-03
7.475e-01,1.200e-02
7.525e-01,8.001e-03
7.575e-01,2.000e-03
7.625e-01,2.000e-03
7.675e-01,6.001e-03
7.725e-01,2.000e-03
7.775e-01,0.000e+00
7.825e-01,4.001e-03
7.875e-01,0.000e+00
7.925e-01,2.000e-03
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_023.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,4.001e-03
1.250e-02,2.000e-03
1.750e-02,4.001e-03
2.250e-02,1.200e-02
2.750e-02,1.400e-02
3.250e-02,2.600e-02
3.750e-02,2.000e-02
4.250e-02,3.001e-02
4.750e-02,7.201e-02
5.250e-02,3.801e-02
5.750e-02,8.201e-02
6.250e-02,6.201e-02
6.750e-02,5.201e-02
7.250e-02,7.201e-02
7.750e-02,9.202e-02
8.250e-02,1.140e-01
8.750e-02,1.400e-01
9.250e-02,1.480e-01
9.750e-02,1.340e-01
1.025e-01,1.520e-01
1.075e-01,1.860e-01
1.125e-01,1.740e-01
1.175e-01,2.180e-01
1.225e-01,2.000e-01
1.275e-01,2.200e-01
1.325e-01,2.560e-01
1.375e-01,3.281e-01
1.425e-01,3.121e-01
1.475e-01,3.401e-01
1.525e-01,3.781e-01
1.575e-01,3.221e-01
1.625e-01,4.081e-01
1.675e-01,4.541e-01
1.725e-01,5.021e-01
1.775e-01,4.941e-01
1.825e-01,5.061e-01
1.875e-01,5.421e-01
1.925e-01,5.401e-01
1.975e-01,6.241e-01
2.025e-01,6.441e-01
2.075e-01,6.181e-01
2.125e-01,7.341e-01
2.175e-01,7.021e-01
2.225e-01,7.641e-01
2.275e-01,8.221e-01
2.325e-01,9.722e-01
2.375e-01,8.521e-01
2.425e-01,9.762e-01
2.475e-01,1.018e+00
2.525e-01,1.020e+00
2.575e-01,1.084e+00
2.625e-01,1.108e+00
2.675e-01,1.294e+00
2.725e-01,1.254e+00
2.775e-01,1.232e+00
2.825e-01,1.344e+00
2.875e-01,1.362e+00
2.925e-01,1.344e+00
2.975e-01,1.556e+00
3.025e-01,1.572e+00
3.075e-01,1.564e+00
3.125e-01,1.636e+00
3.175e-01,1.788e+00
3.225e-01,1.904e+00
3.275e-01,1.784e+00
3.325e-01,1.976e+00
3.375e-01,1.998e+00
3.425e-01,2.092e+00
3.475e-01,2.242e+00
3.525e-01,2.286e+00
3.575e-01,2.282e+00
3.625e-01,2.430e+00
3.675e-01,2.526e+00
3.725e-01,2.582e+00
3.775e-01,2.468e+00
3.825e-01,2.736e+00
3.875e-01,2.726e+00
3.925e-01,2.977e+00
3.975e-01,2.932e+00
4.025e-01,2.983e+00
4.075e-01,3.043e+00
4.125e-01,3.111e+00
4.175e-01,3.027e+00
4.225e-01,3.315e+00
4.275e-01,3.271e+00
4.325e-01,3.375e+00
4.375e-01,3.519e+00
4.425e-01,3.321e+00
4.475e-01,3.387e+00
4.525e-01,3.401e+00
4.575e-01,3.501e+00
4.625e-01,3.563e+00
4.675e-01,3.521e+00
4.725e-01,3.425e+00
4.775e-01,3.471e+00
4.825e-01,3.449e+00
4.875e-01,3.309e+00
4.925e-01,3.515e+00
4.975e-01,3.277e+00
5.025e-01,3.243e+00
5.075e-01,3.231e+00
5.125e-01,3.251e+00
5.175e-01,3.095e+00
5.225e-01,2.896e+00
5.275e-01,2.836e+00
5.325e-01,2.738e+00
5.375e-01,2.690e+00
5.425e-01,2.574e+00
5.475e-01,2.348e+00
5.525e-01,2.400e+00
5.575e-01,2.370e+00
5.625e-01,2.220e+00
5.675e-01,2.202e+00
5.725e-01,1.882e+00
5.775e-01,1.798e+00
5.825e-01,1.582e+00
5.875e-01,1.600e+00
5.925e-01,1.472e+00
5.975e-01,1.384e+00
6.025e-01,1.284e+00
6.075e-01,1.160e+00
6.125e-01,1.050e+00
6.175e-01,9.682e-01
6.225e-01,7.881e-01
6.275e-01,8.121e-01
6.325e-01,7.281e-01
6.375e-01,6.381e-01
6.425e-01,5.921e-01
6.475e-01,5.081e-01
6.525e-01,4.501e-01
6.575e-01,4.061e-01
6.625e-01,3.321e-01
6.675e-01,3.301e-01
6.725e-01,2.640e-01
6.775e-01,2.560e-01
6.825e-01,2.340e-01
6.875e-01,1.760e-01
6.925e-01,1.380e-01
6.975e-01,1.320e-01
7.025e-01,1.040e-01
7.075e-01,8.801e-02
7.125e-01,7.001e-02
7.175e-01,4.601e-02
7.225e-01,6.601e-02
7.275e-01,4.201e-02
7.325e-01,5.001e-02
7.375e-01,4.001e-02
7.425e-01,2.800e-02
7.475e-01,3.401e-02
7.525e-01,1.600e-02
7.575e-01,1.400e-02
7.625e-01,1.800e-02
7.675e-01,1.600e-02
7.725e-01,1.400e-02
7.775e-01,1.200e-02
7.825e-01,6.001e-03
7.875e-01,0.000e+00
7.925e-01,4.001e-03
7.975e-01,2.000e-03
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,2.000e-03
8.175e-01,2.000e-03
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_024.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,8.001e-03
1.750e-02,8.001e-03
2.250e-02,8.001e-03
2.750e-02,1.600e-02
3.250e-02,1.200e-02
3.750e-02,2.000e-02
4.250e-02,2.600e-02
4.750e-02,3.000e-02
5.250e-02,2.600e-02
5.750e-02,3.000e-02
6.250e-02,3.200e-02
6.750e-02,6.001e-02
7.250e-02,6.001e-02
7.750e-02,7.001e-02
8.250e-02,7.601e-02
8.750e-02,1.100e-01
9.250e-02,1.220e-01
9.750e-02,1.200e-01
1.025e-01,1.360e-01
1.075e-01,1.020e-01
1.125e-01,1.240e-01
1.175e-01,1.660e-01
1.225e-01,1.660e-01
1.275e-01,1.900e-01
1.325e-01,2.280e-01
1.375e-01,2.240e-01
1.425e-01,2.420e-01
1.475e-01,2.740e-01
1.525e-01,2.240e-01
1.575e-01,3.280e-01
1.625e-01,3.000e-01
1.675e-01,3.520e-01
1.725e-01,3.820e-01
1.775e-01,4.000e-01
1.825e-01,3.980e-01
1.875e-01,3.600e-01
1.925e-01,4.340e-01
1.975e-01,4.701e-01
2.025e-01,5.001e-01
2.075e-01,5.721e-01
2.125e-01,5.921e-01
2.175e-01,5.481e-01
2.225e-01,6.201e-01
2.275e-01,6.341e-01
2.325e-01,7.841e-01
2.375e-01,6.781e-01
2.425e-01,8.041e-01
2.475e-01,8.041e-01
2.525e-01,7.661e-01
2.575e-01,8.141e-01
2.625e-01,8.961e-01
2.675e-01,9.421e-01
2.725e-01,9.921e-01
2.775e-01,1.080e+00
2.825e-01,1.134e+00
2.875e-01,1.082e+00
2.925e-01,1.134e+00
2.975e-01,1.268e+00
3.025e-01,1.282e+00
3.075e-01,1.306e+00
3.125e-01,1.274e+00
3.175e-01,1.450e+00
3.225e-01,1.496e+00
3.275e-01,1.596e+00
3.325e-01,1.742e+00
3.375e-01,1.634e+00
3.425e-01,1.644e+00
3.475e-01,1.736e+00
3.525e-01,1.882e+00
3.575e-01,1.946e+00
3.625e-01,2.010e+00
3.675e-01,1.918e+00
3.725e-01,2.034e+00
3.775e-01,2.072e+00
3.825e-01,2.272e+00
3.875e-01,2.360e+00
3.925e-01,2.358e+00
3.975e-01,2.464e+00
4.025e-01,2.482e+00
4.075e-01,2.494e+00
4.125e-01,2.488e+00
4.175e-01,2.714e+00
4.225e-01,2.914e+00
4.275e-01,2.862e+00
4.325e-01,2.928e+00
4.375e-01,2.980e+00
4.425e-01,3.076e+00
4.475e-01,2.912e+00
4.525e-01,3.056e+00
4.575e-01,3.264e+00
4.625e-01,3.196e+00
4.675e-01,3.304e+00
4.725e-01,3.294e+00
4.775e-01,3.210e+00
4.825e-01,3.472e+00
4.875e-01,3.260e+00
4.925e-01,3.456e+00
4.975e-01,3.450e+00
5.025e-01,3.386e+00
5.075e-01,3.454e+00
5.125e-01,3.400e+00
5.175e-01,3.362e+00
5.225e-01,3.314e+00
5.275e-01,3.240e+00
5.325e-01,3.128e+00
5.375e-01,3.022e+00
5.425e-01,3.084e+00
5.475e-01,3.028e+00
5.525e-01,3.016e+00
5.575e-01,2.746e+00
5.625e-01,2.760e+00
5.675e-01,2.624e+00
5.725e-01,2.626e+00
5.775e-01,2.466e+00
5.825e-01,2.280e+00
5.875e-01,2.346e+00
5.925e-01,2.212e+00
5.975e-01,2.064e+00
6.025e-01,1.916e+00
6.075e-01,1.784e+00
6.125e-01,1.716e+00
6.175e-01,1.582e+00
6.225e-01,1.406e+00
6.275e-01,1.462e+00
6.325e-01,1.226e+00
6.375e-01,1.158e+00
6.425e-01,1.030e+00
6.475e-01,9.401e-01
6.525e-01,9.741e-01
6.575e-01,8.561e-01
6.625e-01,6.961e-01
6.675e-01,6.981e-01
6.725e-01,6.261e-01
6.775e-01,5.361e-01
6.825e-01,4.200e-01
6.875e-01,4.300e-01
6.925e-01,3.500e-01
6.975e-01,3.380e-01
7.025e-01,2.720e-01
7.075e-01,2.400e-01
7.125e-01,2.080e-01
7.175e-01,2.460e-01
7.225e-01,1.340e-01
7.275e-01,1.480e-01
7.325e-01,1.200e-01
7.375e-01,1.060e-01
7.425e-01,1.020e-01
7.475e-01,6.801e-02
7.525e-01,7.001e-02
7.575e-01,5.001e-02
7.625e-01,4.801e-02
7.675e-01,3.200e-02
7.725e-01,3.800e-02
7.775e-01,3.200e-02
7.825e-01,2.600e-02
7.875e-01,2.000e-02
7.925e-01,1.400e-02
7.975e-01,4.000e-03
8.025e-01,0.000e+00
8.075e-01,6.001e-03
8.125e-01,1.000e-02
8.175e-01,2.000e-03
8.225e-01,4.000e-03
8.275e-01,2.000e-03
8.325e-01,4.000e-03
8.375e-01,4.000e-03
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_025.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,2.000e-03
1.250e-02,0.000e+00
1.750e-02,2.000e-03
2.250e-02,8.001e-03
2.750e-02,1.400e-02
3.250e-02,1.000e-02
3.750e-02,1.000e-02
4.250e-02,3.200e-02
4.750e-02,1.200e-02
5.250e-02,3.000e-02
5.750e-02,4.200e-02
6.250e-02,2.200e-02
6.750e-02,4.400e-02
7.250e-02,5.201e-02
7.750e-02,6.201e-02
8.250e-02,5.601e-02
8.750e-02,6.001e-02
9.250e-02,7.401e-02
9.750e-02,9.201e-02
1.025e-01,9.801e-02
1.075e-01,9.401e-02
1.125e-01,1.020e-01
1.175e-01,1.120e-01
1.225e-01,1.560e-01
1.275e-01,1.240e-01
1.325e-01,1.660e-01
1.375e-01,1.760e-01
1.425e-01,1.780e-01
1.475e-01,2.020e-01
1.525e-01,2.120e-01
1.575e-01,2.160e-01
1.625e-01,2.440e-01
1.675e-01,2.500e-01
1.725e-01,2.320e-01
1.775e-01,2.360e-01
1.825e-01,3.320e-01
1.875e-01,3.620e-01
1.925e-01,3.560e-01
1.975e-01,3.540e-01
2.025e-01,3.480e-01
2.075e-01,4.040e-01
2.125e-01,3.980e-01
2.175e-01,3.860e-01
2.225e-01,4.840e-01
2.275e-01,4.980e-01
2.325e-01,5.681e-01
2.375e-01,5.421e-01
2.425e-01,6.341e-01
2.475e-01,6.341e-01
2.525e-01,7.281e-01
2.575e-01,7.641e-01
2.625e-01,6.981e-01
2.675e-01,7.401e-01
2.725e-01,7.661e-01
2.775e-01,8.101e-01
2.825e-01,8.601e-01
2.875e-01,9.121e-01
2.925e-01,8.661e-01
2.975e-01,1.008e+00
3.025e-01,1.032e+00
3.075e-01,1.060e+00
3.125e-01,1.072e+00
3.175e-01,1.102e+00
3.225e-01,1.250e+00
3.275e-01,1.278e+00
3.325e-01,1.324e+00
3.375e-01,1.328e+00
3.425e-01,1.436e+00
3.475e-01,1.390e+00
3.525e-01,1.488e+00
3.575e-01,1.454e+00
3.625e-01,1.574e+00
3.675e-01,1.612e+00
3.725e-01,1.580e+00
3.775e-01,1.822e+00
3.825e-01,1.782e+00
3.875e-01,1.692e+00
3.925e-01,1.910e+00
3.975e-01,2.026e+00
4.025e-01,2.044e+00
4.075e-01,2.112e+00
4.125e-01,2.122e+00
4.175e-01,2.422e+00
4.225e-01,2.276e+00
4.275e-01,2.410e+00
4.325e-01,2.490e+00
4.375e-01,2.528e+00
4.425e-01,2.620e+00
4.475e-01,2.596e+00
4.525e-01,2.676e+00
4.575e-01,2.842e+00
4.625e-01,2.898e+00
4.675e-01,2.766e+00
4.725e-01,2.964e+00
4.775e-01,2.944e+00
4.825e-01,3.120e+00
4.875e-01,3.060e+00
4.925e-01,3.096e+00
4.975e-01,3.160e+00
5.025e-01,3.262e+00
5.075e-01,3.288e+00
5.125e-01,3.392e+00
5.175e-01,3.304e+00
5.225e-01,3.344e+00
5.275e-01,3.326e+00
5.325e-01,3.316e+00
5.375e-01,3.422e+00
5.425e-01,3.410e+00
5.475e-01,3.288e+00
5.525e-01,3.222e+00
5.575e-01,3.344e+00
5.625e-01,3.178e+00
5.675e-01,3.208e+00
5.725e-01,3.072e+00
5.775e-01,2.988e+00
5.825e-01,2.878e+00
5.875e-01,2.850e+00
5.925e-01,2.866e+00
5.975e-01,2.634e+00
6.025e-01,2.480e+00
6.075e-01,2.422e+00
6.125e-01,2.336e+00
6.175e-01,2.234e+00
6.225e-01,2.138e+00
6.275e-01,2.084e+00
6.325e-01,1.926e+00
6.375e-01,1.826e+00
6.425e-01,1.682e+00
6.475e-01,1.506e+00
6.525e-01,1.412e+00
6.575e-01,1.308e+00
6.625e-01,1.296e+00
6.675e-01,1.150e+00
6.725e-01,1.102e+00
6.775e-01,1.070e+00
6.825e-01,8.941e-01
6.875e-01,9.061e-01
6.925e-01,8.101e-01
6.975e-01,7.101e-01
7.025e-01,6.261e-01
7.075e-01,5.181e-01
7.125e-01,5.401e-01
7.175e-01,4.660e-01
7.225e-01,3.760e-01
7.275e-01,3.180e-01
7.325e-01,3.080e-01
7.375e-01,2.740e-01
7.425e-01,2.320e-01
7.475e-01,2.120e-01
7.525e-01,1.840e-01
7.575e-01,1.560e-01
7.625e-01,1.300e-01
7.675e-01,1.000e-01
7.725e-01,9.601e-02
7.775e-01,6.801e-02
7.825e-01,5.601e-02
7.875e-01,3.600e-02
7.925e-01,3.400e-02
7.975e-01,2.800e-02
8.025e-01,1.400e-02
8.075e-01,2.000e-02
8.125e-01,1.400e-02
8.175e-01,2.000e-02
8.225e-01,6.001e-03
8.275e-01,1.200e-02
8.325e-01,2.000e-03
8.375e-01,6.001e-03
8.425e-01,0.000e+00
8.475e-01,4.000e-03
8.525e-01,4.000e-03
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,2.000e-03
8.775e-01,0.000e+00
8.825e-01,2.000e-03
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_026.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,6.001e-03
2.250e-02,0.000e+00
2.750e-02,2.000e-03
3.250e-02,0.000e+00
3.750e-02,4.000e-03
4.250e-02,1.200e-02
4.750e-02,6.001e-03
5.250e-02,1.800e-02
5.750e-02,1.600e-02
6.250e-02,1.800e-02
6.750e-02,3.000e-02
7.250e-02,2.600e-02
7.750e-02,3.600e-02
8.250e-02,3.600e-02
8.750e-02,5.401e-02
9.250e-02,4.801e-02
9.750e-02,8.001e-02
1.025e-01,5.001e-02
1.075e-01,8.401e-02
1.125e-01,7.601e-02
1.175e-01,1.040e-01
1.225e-01,9.601e-02
1.275e-01,1.080e-01
1.325e-01,1.000e-01
1.375e-01,1.100e-01
1.425e-01,1.400e-01
1.475e-01,1.400e-01
1.525e-01,1.620e-01
1.575e-01,1.560e-01
1.625e-01,1.900e-01
1.675e-01,1.880e-01
1.725e-01,1.900e-01
1.775e-01,2.220e-01
1.825e-01,2.240e-01
1.875e-01,2.680e-01
1.925e-01,2.680e-01
1.975e-01,2.560e-01
2.025e-01,3.060e-01
2.075e-01,2.980e-01
2.125e-01,3.240e-01
2.175e-01,3.320e-01
2.225e-01,3.580e-01
2.275e-01,4.280e-01
2.325e-01,4.160e-01
2.375e-01,4.801e-01
2.425e-01,4.520e-01
2.475e-01,4.621e-01
2.525e-01,5.081e-01
2.575e-01,5.741e-01
2.625e-01,5.761e-01
2.675e-01,6.281e-01
2.725e-01,6.001e-01
2.775e-01,7.021e-01
2.825e-01,6.661e-01
2.875e-01,7.221e-01
2.925e-01,6.981e-01
2.975e-01,8.221e-01
3.025e-01,9.001e-01
3.075e-01,8.561e-01
3.125e-01,9.461e-01
3.175e-01,9.341e-01
3.225e-01,9.301e-01
3.275e-01,9.581e-01
3.325e-01,1.024e+00
3.375e-01,1.036e+00
3.425e-01,1.042e+00
3.475e-01,1.198e+00
3.525e-01,1.172e+00
3.575e-01,1.270e+00
3.625e-01,1.336e+00
3.675e-01,1.398e+00
3.725e-01,1.282e+00
3.775e-01,1.406e+00
3.825e-01,1.474e+00
3.875e-01,1.502e+00
3.925e-01,1.574e+00
3.975e-01,1.704e+00
4.025e-01,1.688e+00
4.075e-01,1.858e+00
4.125e-01,1.804e+00
4.175e-01,1.906e+00
4.225e-01,1.900e+00
4.275e-01,2.088e+00
4.325e-01,2.070e+00
4.375e-01,2.092e+00
4.425e-01,2.212e+00
4.475e-01,2.286e+00
4.525e-01,2.372e+00
4.575e-01,2.366e+00
4.625e-01,2.380e+00
4.675e-01,2.474e+00
4.725e-01,2.622e+00
4.775e-01,2.648e+00
4.825e-01,2.608e+00
4.875e-01,2.700e+00
4.925e-01,2.800e+00
4.975e-01,2.906e+00
5.025e-01,2.920e+00
5.075e-01,3.050e+00
5.125e-01,3.058e+00
5.175e-01,3.138e+00
5.225e-01,3.158e+00
5.275e-01,3.134e+00
5.325e-01,3.226e+00
5.375e-01,3.208e+00
5.425e-01,3.278e+00
5.475e-01,3.200e+00
5.525e-01,3.204e+00
5.575e-01,3.222e+00
5.625e-01,3.404e+00
5.675e-01,3.370e+00
5.725e-01,3.274e+00
5.775e-01,3.180e+00
5.825e-01,3.118e+00
5.875e-01,3.192e+00
5.925e-01,3.154e+00
5.975e-01,2.940e+00
6.025e-01,3.020e+00
6.075e-01,3.024e+00
6.125e-01,2.978e+00
6.175e-01,2.768e+00
6.225e-01,2.742e+00
6.275e-01,2.748e+00
6.325e-01,2.366e+00
6.375e-01,2.430e+00
6.425e-01,2.284e+00
6.475e-01,2.276e+00
6.525e-01,2.112e+00
6.575e-01,2.086e+00
6.625e-01,1.934e+00
6.675e-01,1.830e+00
6.725e-01,1.688e+00
6.775e-01,1.532e+00
6.825e-01,1.522e+00
6.875e-01,1.384e+00
6.925e-01,1.186e+00
6.975e-01,1.166e+00
7.025e-01,1.138e+00
7.075e-01,1.006e+00
7.125e-01,9.861e-01
7.175e-01,7.941e-01
7.225e-01,7.581e-01
7.275e-01,6.461e-01
7.325e-01,5.961e-01
7.375e-01,5.621e-01
7.425e-01,4.941e-01
7.475e-01,4.801e-01
7.525e-01,3.420e-01
7.575e-01,3.820e-01
7.625e-01,2.760e-01
7.675e-01,2.380e-01
7.725e-01,1.840e-01
7.775e-01,1.580e-01
7.825e-01,1.340e-01
7.875e-01,1.300e-01
7.925e-01,1.340e-01
7.975e-01,8.401e-02
8.025e-01,6.401e-02
8.075e-01,6.601e-02
8.125e-01,6.801e-02
8.175e-01,2.800e-02
8.225e-01,2.800e-02
8.275e-01,2.000e-02
8.325e-01,2.400e-02
8.375e-01,6.001e-03
8.425e-01,1.200e-02
8.475e-01,6.001e-03
8.525e-01,1.200e-02
8.575e-01,2.000e-03
8.625e-01,8.001e-03
8.675e-01,2.000e-03
8.725e-01,2.000e-03
8.775e-01,2.000e-03
8.825e-01,2.000e-03
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,2.000e-03
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_027.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,2.000e-03
1.250e-02,2.000e-03
1.750e-02,2.000e-03
2.250e-02,4.000e-03
2.750e-02,6.000e-03
3.250e-02,4.000e-03
3.750e-02,6.000e-03
4.250e-02,1.200e-02
4.750e-02,4.000e-03
5.250e-02,1.400e-02
5.750e-02,1.600e-02
6.250e-02,1.200e-02
6.750e-02,1.800e-02
7.250e-02,3.200e-02
7.750e-02,1.800e-02
8.250e-02,2.800e-02
8.750e-02,4.000e-02
9.250e-02,3.600e-02
9.750e-02,5.400e-02
1.025e-01,4.600e-02
1.075e-01,4.800e-02
1.125e-01,5.600e-02
1.175e-01,6.400e-02
1.225e-01,9.000e-02
1.275e-01,7.200e-02
1.325e-01,7.800e-02
1.375e-01,9.200e-02
1.425e-01,7.400e-02
1.475e-01,1.280e-01
1.525e-01,1.020e-01
1.575e-01,1.040e-01
1.625e-01,1.240e-01
1.675e-01,1.340e-01
1.725e-01,2.000e-01
1.775e-01,1.680e-01
1.825e-01,1.900e-01
1.875e-01,1.880e-01
1.925e-01,2.160e-01
1.975e-01,2.080e-01
2.025e-01,2.620e-01
2.075e-01,2.560e-01
2.125e-01,2.340e-01
2.175e-01,2.460e-01
2.225e-01,3.020e-01
2.275e-01,3.320e-01
2.325e-01,3.200e-01
2.375e-01,3.320e-01
2.425e-01,3.880e-01
2.475e-01,4.200e-01
2.525e-01,4.300e-01
2.575e-01,4.160e-01
2.625e-01,4.440e-01
2.675e-01,4.980e-01
2.725e-01,4.660e-01
2.775e-01,5.460e-01
2.825e-01,4.960e-01
2.875e-01,5.820e-01
2.925e-01,5.920e-01
2.975e-01,6.260e-01
3.025e-01,6.560e-01
3.075e-01,6.620e-01
3.125e-01,6.740e-01
3.175e-01,6.820e-01
3.225e-01,7.440e-01
3.275e-01,7.900e-01
3.325e-01,8.580e-01
3.375e-01,8.580e-01
3.425e-01,9.120e-01
3.475e-01,9.820e-01
3.525e-01,9.220e-01
3.575e-01,9.720e-01
3.625e-01,1.002e+00
3.675e-01,1.106e+00
3.725e-01,1.070e+00
3.775e-01,1.182e+00
3.825e-01,1.198e+00
3.875e-01,1.198e+00
3.925e-01,1.242e+00
3.975e-01,1.374e+00
4.025e-01,1.422e+00
4.075e-01,1.472e+00
4.125e-01,1.490e+00
4.175e-01,1.590e+00
4.225e-01,1.456e+00
4.275e-01,1.630e+00
4.325e-01,1.642e+00
4.375e-01,1.852e+00
4.425e-01,1.946e+00
4.475e-01,1.964e+00
4.525e-01,2.028e+00
4.575e-01,2.086e+00
4.625e-01,1.966e+00
4.675e-01,2.140e+00
4.725e-01,2.222e+00
4.775e-01,2.234e+00
4.825e-01,2.248e+00
4.875e-01,2.328e+00
4.925e-01,2.456e+00
4.975e-01,2.518e+00
5.025e-01,2.558e+00
5.075e-01,2.720e+00
5.125e-01,2.592e+00
5.175e-01,2.852e+00
5.225e-01,2.756e+00
5.275e-01,2.894e+00
5.325e-01,3.002e+00
5.375e-01,2.952e+00
5.425e-01,3.000e+00
5.475e-01,3.182e+00
5.525e-01,3.120e+00
5.575e-01,3.206e+00
5.625e-01,3.214e+00
5.675e-01,3.136e+00
5.725e-01,3.094e+00
5.775e-01,3.180e+00
5.825e-01,3.228e+00
5.875e-01,3.178e+00
5.925e-01,3.316e+00
5.975e-01,3.174e+00
6.025e-01,3.358e+00
6.075e-01,3.278e+00
6.125e-01,3.188e+00
6.175e-01,3.200e+00
6.225e-01,3.044e+00
6.275e-01,3.150e+00
6.325e-01,3.142e+00
6.375e-01,2.838e+00
6.425e-01,2.896e+00
6.475e-01,2.712e+00
6.525e-01,2.732e+00
6.575e-01,2.616e+00
6.625e-01,2.558e+00
6.675e-01,2.412e+00
6.725e-01,2.322e+00
6.775e-01,2.174e+00
6.825e-01,1.994e+00
6.875e-01,1.944e+00
6.925e-01,1.916e+00
6.975e-01,1.768e+00
7.025e-01,1.650e+00
7.075e-01,1.524e+00
7.125e-01,1.480e+00
7.175e-01,1.366e+00
7.225e-01,1.244e+00
7.275e-01,1.170e+00
7.325e-01,1.028e+00
7.375e-01,9.760e-01
7.425e-01,9.040e-01
7.475e-01,8.520e-01
7.525e-01,7.900e-01
7.575e-01,6.540e-01
7.625e-01,6.020e-01
7.675e-01,5.020e-01
7.725e-01,4.640e-01
7.775e-01,3.880e-01
7.825e-01,3.640e-01
7.875e-01,3.120e-01
7.925e-01,2.640e-01
7.975e-01,2.240e-01
8.025e-01,1.900e-01
8.075e-01,1.440e-01
8.125e-01,1.040e-01
8.175e-01,8.600e-02
8.225e-01,1.060e-01
8.275e-01,7.400e-02
8.325e-01,6.800e-02
8.375e-01,4.400e-02
8.425e-01,4.600e-02
8.475e-01,2.400e-02
8.525e-01,3.600e-02
8.575e-01,6.000e-03
8.625e-01,1.800e-02
8.675e-01,6.000e-03
8.725e-01,1.200e-02
8.775e-01,4.000e-03
8.825e-01,2.000e-03
8.875e-01,6.000e-03
8.925e-01,0.000e+00
8.975e-01,4.000e-03
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,2.000e-03
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_028.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,2.000e-03
3.250e-02,6.001e-03
3.750e-02,0.000e+00
4.250e-02,1.000e-02
4.750e-02,6.001e-03
5.250e-02,8.001e-03
5.750e-02,1.200e-02
6.250e-02,8.001e-03
6.750e-02,1.800e-02
7.250e-02,2.200e-02
7.750e-02,1.600e-02
8.250e-02,2.200e-02
8.750e-02,3.200e-02
9.250e-02,2.800e-02
9.750e-02,3.200e-02
1.025e-01,3.800e-02
1.075e-01,3.800e-02
1.125e-01,4.801e-02
1.175e-01,4.801e-02
1.225e-01,4.400e-02
1.275e-01,5.801e-02
1.325e-01,7.001e-02
1.375e-01,6.201e-02
1.425e-01,6.801e-02
1.475e-01,8.001e-02
1.525e-01,1.100e-01
1.575e-01,9.401e-02
1.625e-01,1.200e-01
1.675e-01,9.801e-02
1.725e-01,1.000e-01
1.775e-01,1.420e-01
1.825e-01,1.460e-01
1.875e-01,1.580e-01
1.925e-01,1.440e-01
1.975e-01,1.580e-01
2.025e-01,1.640e-01
2.075e-01,2.100e-01
2.125e-01,1.780e-01
2.175e-01,2.480e-01
2.225e-01,2.360e-01
2.275e-01,2.340e-01
2.325e-01,2.560e-01
2.375e-01,2.260e-01
2.425e-01,2.740e-01
2.475e-01,2.960e-01
2.525e-01,3.200e-01
2.575e-01,2.900e-01
2.625e-01,3.220e-01
2.675e-01,3.440e-01
2.725e-01,3.820e-01
2.775e-01,3.660e-01
2.825e-01,4.400e-01
2.875e-01,4.621e-01
2.925e-01,4.681e-01
2.975e-01,5.321e-01
3.025e-01,4.741e-01
3.075e-01,5.421e-01
3.125e-01,5.221e-01
3.175e-01,5.981e-01
3.225e-01,6.121e-01
3.275e-01,6.341e-01
3.325e-01,6.161e-01
3.375e-01,6.761e-01
3.425e-01,6.861e-01
3.475e-01,7.241e-01
3.525e-01,7.341e-01
3.575e-01,7.921e-01
3.625e-01,8.321e-01
3.675e-01,9.101e-01
3.725e-01,9.981e-01
3.775e-01,9.401e-01
3.825e-01,1.060e+00
3.875e-01,1.036e+00
3.925e-01,1.064e+00
3.975e-01,1.124e+00
4.025e-01,1.184e+00
4.075e-01,1.250e+00
4.125e-01,1.158e+00
4.175e-01,1.288e+00
4.225e-01,1.252e+00
4.275e-01,1.286e+00
4.325e-01,1.376e+00
4.375e-01,1.410e+00
4.425e-01,1.516e+00
4.475e-01,1.678e+00
4.525e-01,1.632e+00
4.575e-01,1.606e+00
4.625e-01,1.686e+00
4.675e-01,1.810e+00
4.725e-01,1.762e+00
4.775e-01,1.926e+00
4.825e-01,2.042e+00
4.875e-01,1.980e+00
4.925e-01,2.038e+00
4.975e-01,2.120e+00
5.025e-01,2.118e+00
5.075e-01,2.318e+00
5.125e-01,2.388e+00
5.175e-01,2.316e+00
5.225e-01,2.502e+00
5.275e-01,2.554e+00
5.325e-01,2.472e+00
5.375e-01,2.716e+00
5.425e-01,2.654e+00
5.475e-01,2.826e+00
5.525e-01,2.864e+00
5.575e-01,3.004e+00
5.625e-01,2.932e+00
5.675e-01,2.964e+00
5.725e-01,3.124e+00
5.775e-01,3.164e+00
5.825e-01,3.086e+00
5.875e-01,3.164e+00
5.925e-01,3.194e+00
5.975e-01,3.146e+00
6.025e-01,3.260e+00
6.075e-01,3.276e+00
6.125e-01,3.336e+00
6.175e-01,3.246e+00
6.225e-01,3.296e+00
6.275e-01,3.344e+00
6.325e-01,3.058e+00
6.375e-01,3.174e+00
6.425e-01,3.160e+00
6.475e-01,3.052e+00
6.525e-01,3.176e+00
6.575e-01,3.028e+00
6.625e-01,3.078e+00
6.675e-01,2.834e+00
6.725e-01,2.818e+00
6.775e-01,2.738e+00
6.825e-01,2.754e+00
6.875e-01,2.446e+00
6.925e-01,2.480e+00
6.975e-01,2.330e+00
7.025e-01,2.282e+00
7.075e-01,2.154e+00
7.125e-01,2.010e+00
7.175e-01,1.964e+00
7.225e-01,1.880e+00
7.275e-01,1.734e+00
7.325e-01,1.632e+00
7.375e-01,1.546e+00
7.425e-01,1.362e+00
7.475e-01,1.382e+00
7.525e-01,1.242e+00
7.575e-01,1.080e+00
7.625e-01,1.016e+00
7.675e-01,9.561e-01
7.725e-01,8.161e-01
7.775e-01,7.621e-01
7.825e-01,6.501e-01
7.875e-01,5.501e-01
7.925e-01,5.181e-01
7.975e-01,4.601e-01
8.025e-01,3.960e-01
8.075e-01,4.200e-01
8.125e-01,3.100e-01
8.175e-01,2.560e-01
8.225e-01,2.500e-01
8.275e-01,2.060e-01
8.325e-01,1.360e-01
8.375e-01,1.520e-01
8.425e-01,1.300e-01
8.475e-01,9.601e-02
8.525e-01,6.401e-02
8.575e-01,6.801e-02
8.625e-01,6.401e-02
8.675e-01,3.400e-02
8.725e-01,5.601e-02
8.775e-01,2.000e-02
8.825e-01,1.600e-02
8.875e-01,6.001e-03
8.925e-01,2.600e-02
8.975e-01,8.001e-03
9.025e-01,4.000e-03
9.075e-01,2.000e-03
9.125e-01,2.000e-03
9.175e-01,0.000e+00
9.225e-01,2.000e-03
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_029.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,2.000e-03
2.750e-02,2.000e-03
3.250e-02,0.000e+00
3.750e-02,6.001e-03
4.250e-02,0.000e+00
4.750e-02,2.000e-03
5.250e-02,2.000e-03
5.750e-02,8.001e-03
6.250e-02,8.001e-03
6.750e-02,8.001e-03
7.250e-02,4.001e-03
7.750e-02,1.000e-02
8.250e-02,1.600e-02
8.750e-02,1.600e-02
9.250e-02,8.001e-03
9.750e-02,2.200e-02
1.025e-01,2.600e-02
1.075e-01,2.000e-02
1.125e-01,2.200e-02
1.175e-01,2.600e-02
1.225e-01,3.000e-02
1.275e-01,3.600e-02
1.325e-01,4.401e-02
1.375e-01,4.601e-02
1.425e-01,5.601e-02
1.475e-01,6.401e-02
1.525e-01,5.001e-02
1.575e-01,4.601e-02
1.625e-01,7.601e-02
1.675e-01,8.401e-02
1.725e-01,7.801e-02
1.775e-01,1.140e-01
1.825e-01,1.200e-01
1.875e-01,8.601e-02
1.925e-01,1.220e-01
1.975e-01,1.220e-01
2.025e-01,1.160e-01
2.075e-01,1.540e-01
2.125e-01,1.520e-01
2.175e-01,1.760e-01
2.225e-01,1.580e-01
2.275e-01,1.940e-01
2.325e-01,1.520e-01
2.375e-01,2.040e-01
2.425e-01,2.160e-01
2.475e-01,1.740e-01
2.525e-01,2.360e-01
2.575e-01,2.340e-01
2.625e-01,2.720e-01
2.675e-01,2.800e-01
2.725e-01,3.760e-01
2.775e-01,3.420e-01
2.825e-01,3.360e-01
2.875e-01,3.640e-01
2.925e-01,3.740e-01
2.975e-01,3.720e-01
3.025e-01,3.820e-01
3.075e-01,4.161e-01
3.125e-01,4.461e-01
3.175e-01,4.561e-01
3.225e-01,4.541e-01
3.275e-01,5.141e-01
3.325e-01,5.001e-01
3.375e-01,5.361e-01
3.425e-01,6.101e-01
3.475e-01,5.821e-01
3.525e-01,5.961e-01
3.575e-01,6.601e-01
3.625e-01,6.261e-01
3.675e-01,6.901e-01
3.725e-01,7.361e-01
3.775e-01,7.621e-01
3.825e-01,8.441e-01
3.875e-01,7.901e-01
3.925e-01,8.461e-01
3.975e-01,9.361e-01
4.025e-01,9.021e-01
4.075e-01,9.481e-01
4.125e-01,1.018e+00
4.175e-01,9.441e-01
4.225e-01,1.020e+00
4.275e-01,1.100e+00
4.325e-01,1.126e+00
4.375e-01,1.190e+00
4.425e-01,1.268e+00
4.475e-01,1.248e+00
4.525e-01,1.338e+00
4.575e-01,1.474e+00
4.625e-01,1.380e+00
4.675e-01,1.490e+00
4.725e-01,1.436e+00
4.775e-01,1.602e+00
4.825e-01,1.584e+00
4.875e-01,1.664e+00
4.925e-01,1.812e+00
4.975e-01,1.800e+00
5.025e-01,1.838e+00
5.075e-01,2.044e+00
5.125e-01,2.086e+00
5.175e-01,2.180e+00
5.225e-01,2.064e+00
5.275e-01,2.212e+00
5.325e-01,2.174e+00
5.375e-01,2.228e+00
5.425e-01,2.338e+00
5.475e-01,2.320e+00
5.525e-01,2.490e+00
5.575e-01,2.572e+00
5.625e-01,2.626e+00
5.675e-01,2.702e+00
5.725e-01,2.842e+00
5.775e-01,2.954e+00
5.825e-01,2.760e+00
5.875e-01,2.982e+00
5.925e-01,3.042e+00
5.975e-01,3.150e+00
6.025e-01,3.098e+00
6.075e-01,3.070e+00
6.125e-01,3.192e+00
6.175e-01,3.092e+00
6.225e-01,3.206e+00
6.275e-01,3.342e+00
6.325e-01,3.026e+00
6.375e-01,3.206e+00
6.425e-01,3.350e+00
6.475e-01,3.462e+00
6.525e-01,3.306e+00
6.575e-01,3.334e+00
6.625e-01,3.240e+00
6.675e-01,3.256e+00
6.725e-01,3.202e+00
6.775e-01,3.084e+00
6.825e-01,3.032e+00
6.875e-01,3.072e+00
6.925e-01,2.890e+00
6.975e-01,2.966e+00
7.025e-01,2.750e+00
7.075e-01,2.732e+00
7.125e-01,2.640e+00
7.175e-01,2.558e+00
7.225e-01,2.478e+00
7.275e-01,2.246e+00
7.325e-01,2.270e+00
7.375e-01,2.200e+00
7.425e-01,1.992e+00
7.475e-01,1.750e+00
7.525e-01,1.794e+00
7.575e-01,1.766e+00
7.625e-01,1.568e+00
7.675e-01,1.436e+00
7.725e-01,1.356e+00
7.775e-01,1.220e+00
7.825e-01,1.144e+00
7.875e-01,9.601e-01
7.925e-01,8.721e-01
7.975e-01,7.961e-01
8.025e-01,8.521e-01
8.075e-01,6.581e-01
8.125e-01,5.821e-01
8.175e-01,5.021e-01
8.225e-01,4.941e-01
8.275e-01,4.141e-01
8.325e-01,3.760e-01
8.375e-01,2.820e-01
8.425e-01,2.420e-01
8.475e-01,1.840e-01
8.525e-01,1.740e-01
8.575e-01,1.600e-01
8.625e-01,1.060e-01
8.675e-01,9.201e-02
8.725e-01,1.000e-01
8.775e-01,5.001e-02
8.825e-01,3.400e-02
8.875e-01,4.601e-02
8.925e-01,2.000e-02
8.975e-01,2.200e-02
9.025e-01,1.800e-02
9.075e-01,1.200e-02
9.125e-01,2.000e-03
9.175e-01,2.000e-03
9.225e-01,0.000e+00
9.275e-01,2.000e-03
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_03.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,8.001e-03
4.750e-02,4.001e-03
5.250e-02,2.000e-03
5.750e-02,0.000e+00
6.250e-02,2.000e-03
6.750e-02,8.001e-03
7.250e-02,8.001e-03
7.750e-02,8.001e-03
8.250e-02,8.001e-03
8.750e-02,1.600e-02
9.250e-02,1.400e-02
9.750e-02,2.000e-02
1.025e-01,2.400e-02
1.075e-01,2.600e-02
1.125e-01,2.200e-02
1.175e-01,2.200e-02
1.225e-01,3.000e-02
1.275e-01,4.001e-02
1.325e-01,3.601e-02
1.375e-01,4.001e-02
1.425e-01,3.000e-02
1.475e-01,2.800e-02
1.525e-01,5.601e-02
1.575e-01,4.801e-02
1.625e-01,5.801e-02
1.675e-01,4.601e-02
1.725e-01,5.801e-02
1.775e-01,5.401e-02
1.825e-01,7.601e-02
1.875e-01,5.801e-02
1.925e-01,8.201e-02
1.975e-01,8.801e-02
2.025e-01,9.601e-02
2.075e-01,1.320e-01
2.125e-01,1.080e-01
2.175e-01,1.160e-01
2.225e-01,1.380e-01
2.275e-01,1.620e-01
2.325e-01,1.560e-01
2.375e-01,1.600e-01
2.425e-01,1.500e-01
2.475e-01,1.840e-01
2.525e-01,1.720e-01
2.575e-01,1.840e-01
2.625e-01,2.120e-01
2.675e-01,2.080e-01
2.725e-01,2.300e-01
2.775e-01,2.240e-01
2.825e-01,2.760e-01
2.875e-01,2.680e-01
2.925e-01,3.220e-01
2.975e-01,3.180e-01
3.025e-01,3.581e-01
3.075e-01,2.680e-01
3.125e-01,3.821e-01
3.175e-01,4.061e-01
3.225e-01,3.901e-01
3.275e-01,3.861e-01
3.325e-01,4.361e-01
3.375e-01,3.741e-01
3.425e-01,4.441e-01
3.475e-01,4.321e-01
3.525e-01,4.981e-01
3.575e-01,5.701e-01
3.625e-01,5.741e-01
3.675e-01,5.981e-01
3.725e-01,5.641e-01
3.775e-01,5.981e-01
3.825e-01,5.701e-01
3.875e-01,6.481e-01
3.925e-01,7.061e-01
3.975e-01,6.301e-01
4.025e-01,7.961e-01
4.075e-01,7.301e-01
4.125e-01,7.921e-01
4.175e-01,8.441e-01
4.225e-01,7.501e-01
4.275e-01,8.921e-01
4.325e-01,9.641e-01
4.375e-01,9.821e-01
4.425e-01,9.861e-01
4.475e-01,1.052e+00
4.525e-01,1.102e+00
4.575e-01,1.192e+00
4.625e-01,1.200e+00
4.675e-01,1.282e+00
4.725e-01,1.196e+00
4.775e-01,1.346e+00
4.825e-01,1.414e+00
4.875e-01,1.442e+00
4.925e-01,1.472e+00
4.975e-01,1.518e+00
5.025e-01,1.542e+00
5.075e-01,1.660e+00
5.125e-01,1.792e+00
5.175e-01,1.826e+00
5.225e-01,1.738e+00
5.275e-01,1.776e+00
5.325e-01,1.818e+00
5.375e-01,1.972e+00
5.425e-01,1.874e+00
5.475e-01,2.104e+00
5.525e-01,2.208e+00
5.575e-01,2.258e+00
5.625e-01,2.282e+00
5.675e-01,2.266e+00
5.725e-01,2.514e+00
5.775e-01,2.520e+00
5.825e-01,2.530e+00
5.875e-01,2.628e+00
5.925e-01,2.524e+00
5.975e-01,2.668e+00
6.025e-01,2.830e+00
6.075e-01,2.800e+00
6.125e-01,3.022e+00
6.175e-01,3.010e+00
6.225e-01,2.932e+00
6.275e-01,3.078e+00
6.325e-01,3.244e+00
6.375e-01,3.090e+00
6.425e-01,3.320e+00
6.475e-01,3.188e+00
6.525e-01,3.210e+00
6.575e-01,3.270e+00
6.625e-01,3.184e+00
6.675e-01,3.166e+00
6.725e-01,3.302e+00
6.775e-01,3.236e+00
6.825e-01,3.294e+00
6.875e-01,3.252e+00
6.925e-01,3.274e+00
6.975e-01,3.222e+00
7.025e-01,3.224e+00
7.075e-01,3.156e+00
7.125e-01,2.998e+00
7.175e-01,3.166e+00
7.225e-01,2.894e+00
7.275e-01,2.882e+00
7.325e-01,2.806e+00
7.375e-01,2.672e+00
7.425e-01,2.596e+00
7.475e-01,2.594e+00
7.525e-01,2.436e+00
7.575e-01,2.176e+00
7.625e-01,2.108e+00
7.675e-01,2.060e+00
7.725e-01,1.904e+00
7.775e-01,1.790e+00
7.825e-01,1.794e+00
7.875e-01,1.658e+00
7.925e-01,1.498e+00
7.975e-01,1.338e+00
8.025e-01,1.266e+00
8.075e-01,1.048e+00
8.125e-01,1.064e+00
8.175e-01,9.281e-01
8.225e-01,9.181e-01
8.275e-01,7.361e-01
8.325e-01,6.601e-01
8.375e-01,5.941e-01
8.425e-01,5.181e-01
8.475e-01,4.301e-01
8.525e-01,3.581e-01
8.575e-01,3.080e-01
8.625e-01,2.620e-01
8.675e-01,2.340e-01
8.725e-01,1.720e-01
8.775e-01,1.900e-01
8.825e-01,1.180e-01
8.875e-01,9.401e-02
8.925e-01,6.001e-02
8.975e-01,4.801e-02
9.025e-01,5.601e-02
9.075e-01,4.201e-02
9.125e-01,2.200e-02
9.175e-01,4.001e-03
9.225e-01,1.600e-02
9.275e-01,1.400e-02
9.325e-01,8.001e-03
9.375e-01,6.001e-03
9.425e-01,2.000e-03
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,2.000e-03
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_031.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,4.001e-03
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,2.000e-03
5.250e-02,0.000e+00
5.750e-02,2.000e-03
6.250e-02,8.001e-03
6.750e-02,6.001e-03
7.250e-02,0.000e+00
7.750e-02,6.001e-03
8.250e-02,1.000e-02
8.750e-02,1.200e-02
9.250e-02,4.001e-03
9.750e-02,8.001e-03
1.025e-01,1.400e-02
1.075e-01,1.400e-02
1.125e-01,1.800e-02
1.175e-01,1.800e-02
1.225e-01,2.800e-02
1.275e-01,1.000e-02
1.325e-01,1.200e-02
1.375e-01,3.401e-02
1.425e-01,3.201e-02
1.475e-01,3.601e-02
1.525e-01,3.801e-02
1.575e-01,3.001e-02
1.625e-01,4.601e-02
1.675e-01,3.801e-02
1.725e-01,5.401e-02
1.775e-01,5.801e-02
1.825e-01,4.201e-02
1.875e-01,6.001e-02
1.925e-01,7.001e-02
1.975e-01,7.401e-02
2.025e-01,1.000e-01
2.075e-01,7.201e-02
2.125e-01,9.202e-02
2.175e-01,1.220e-01
2.225e-01,9.802e-02
2.275e-01,1.040e-01
2.325e-01,1.100e-01
2.375e-01,1.340e-01
2.425e-01,1.140e-01
2.475e-01,1.640e-01
2.525e-01,1.380e-01
2.575e-01,1.520e-01
2.625e-01,1.940e-01
2.675e-01,1.720e-01
2.725e-01,1.740e-01
2.775e-01,2.000e-01
2.825e-01,2.360e-01
2.875e-01,2.120e-01
2.925e-01,2.360e-01
2.975e-01,2.300e-01
3.025e-01,2.280e-01
3.075e-01,2.600e-01
3.125e-01,2.880e-01
3.175e-01,2.660e-01
3.225e-01,3.081e-01
3.275e-01,2.920e-01
3.325e-01,3.321e-01
3.375e-01,3.181e-01
3.425e-01,3.821e-01
3.475e-01,3.561e-01
3.525e-01,3.941e-01
3.575e-01,4.181e-01
3.625e-01,3.921e-01
3.675e-01,4.561e-01
3.725e-01,5.101e-01
3.775e-01,4.861e-01
3.825e-01,4.821e-01
3.875e-01,5.681e-01
3.925e-01,5.621e-01
3.975e-01,5.961e-01
4.025e-01,6.501e-01
4.075e-01,6.141e-01
4.125e-01,6.321e-01
4.175e-01,6.541e-01
4.225e-01,7.321e-01
4.275e-01,7.461e-01
4.325e-01,7.781e-01
4.375e-01,8.942e-01
4.425e-01,8.521e-01
4.475e-01,8.581e-01
4.525e-01,9.622e-01
4.575e-01,8.481e-01
4.625e-01,8.902e-01
4.675e-01,9.682e-01
4.725e-01,1.032e+00
4.775e-01,1.098e+00
4.825e-01,1.138e+00
4.875e-01,1.144e+00
4.925e-01,1.206e+00
4.975e-01,1.186e+00
5.025e-01,1.272e+00
5.075e-01,1.400e+00
5.125e-01,1.420e+00
5.175e-01,1.364e+00
5.225e-01,1.524e+00
5.275e-01,1.518e+00
5.325e-01,1.488e+00
5.375e-01,1.666e+00
5.425e-01,1.742e+00
5.475e-01,1.736e+00
5.525e-01,1.896e+00
5.575e-01,1.840e+00
5.625e-01,1.972e+00
5.675e-01,2.006e+00
5.725e-01,2.012e+00
5.775e-01,2.226e+00
5.825e-01,2.144e+00
5.875e-01,2.280e+00
5.925e-01,2.394e+00
5.975e-01,2.434e+00
6.025e-01,2.524e+00
6.075e-01,2.470e+00
6.125e-01,2.574e+00
6.175e-01,2.696e+00
6.225e-01,2.726e+00
6.275e-01,2.732e+00
6.325e-01,2.947e+00
6.375e-01,2.993e+00
6.425e-01,2.896e+00
6.475e-01,3.031e+00
6.525e-01,3.035e+00
6.575e-01,3.351e+00
6.625e-01,3.321e+00
6.675e-01,3.107e+00
6.725e-01,3.229e+00
6.775e-01,3.167e+00
6.825e-01,3.347e+00
6.875e-01,3.239e+00
6.925e-01,3.351e+00
6.975e-01,3.231e+00
7.025e-01,3.349e+00
7.075e-01,3.353e+00
7.125e-01,3.291e+00
7.175e-01,3.229e+00
7.225e-01,3.339e+00
7.275e-01,3.233e+00
7.325e-01,3.259e+00
7.375e-01,3.053e+00
7.425e-01,3.001e+00
7.475e-01,3.077e+00
7.525e-01,2.918e+00
7.575e-01,2.864e+00
7.625e-01,2.760e+00
7.675e-01,2.812e+00
7.725e-01,2.438e+00
7.775e-01,2.472e+00
7.825e-01,2.198e+00
7.875e-01,2.188e+00
7.925e-01,2.134e+00
7.975e-01,1.938e+00
8.025e-01,1.978e+00
8.075e-01,1.754e+00
8.125e-01,1.566e+00
8.175e-01,1.438e+00
8.225e-01,1.366e+00
8.275e-01,1.190e+00
8.325e-01,1.112e+00
8.375e-01,1.044e+00
8.425e-01,8.381e-01
8.475e-01,8.041e-01
8.525e-01,6.821e-01
8.575e-01,6.181e-01
8.625e-01,4.801e-01
8.675e-01,4.141e-01
8.725e-01,3.781e-01
8.775e-01,3.161e-01
8.825e-01,3.061e-01
8.875e-01,1.980e-01
8.925e-01,1.840e-01
8.975e-01,1.080e-01
9.025e-01,1.120e-01
9.075e-01,6.801e-02
9.125e-01,4.601e-02
9.175e-01,4.801e-02
9.225e-01,5.001e-02
9.275e-01,1.600e-02
9.325e-01,1.600e-02
9.375e-01,1.400e-02
9.425e-01,8.001e-03
9.475e-01,4.001e-03
9.525e-01,4.001e-03
9.575e-01,2.000e-03
9.625e-01,0.000e+00
9.675e-01,2.000e-03
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_032.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,2.000e-03
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,2.000e-03
4.750e-02,0.000e+00
5.250e-02,2.000e-03
5.750e-02,2.000e-03
6.250e-02,4.000e-03
6.750e-02,4.000e-03
7.250e-02,4.000e-03
7.750e-02,6.000e-03
8.250e-02,6.000e-03
8.750e-02,4.000e-03
9.250e-02,1.000e-02
9.750e-02,1.200e-02
1.025e-01,4.000e-03
1.075e-01,4.000e-03
1.125e-01,8.000e-03
1.175e-01,1.800e-02
1.225e-01,2.000e-02
1.275e-01,2.000e-02
1.325e-01,1.600e-02
1.375e-01,2.200e-02
1.425e-01,1.600e-02
1.475e-01,3.000e-02
1.525e-01,3.400e-02
1.575e-01,1.800e-02
1.625e-01,3.200e-02
1.675e-01,3.600e-02
1.725e-01,4.000e-02
1.775e-01,4.200e-02
1.825e-01,4.400e-02
1.875e-01,3.800e-02
1.925e-01,5.800e-02
1.975e-01,4.200e-02
2.025e-01,6.000e-02
2.075e-01,7.200e-02
2.125e-01,5.000e-02
2.175e-01,5.600e-02
2.225e-01,8.600e-02
2.275e-01,7.000e-02
2.325e-01,7.200e-02
2.375e-01,9.600e-02
2.425e-01,1.100e-01
2.475e-01,1.160e-01
2.525e-01,1.240e-01
2.575e-01,1.060e-01
2.625e-01,1.260e-01
2.675e-01,1.240e-01
2.725e-01,1.460e-01
2.775e-01,1.640e-01
2.825e-01,1.640e-01
2.875e-01,1.560e-01
2.925e-01,1.780e-01
2.975e-01,2.080e-01
3.025e-01,1.680e-01
3.075e-01,1.860e-01
3.125e-01,2.120e-01
3.175e-01,2.220e-01
3.225e-01,2.500e-01
3.275e-01,2.880e-01
3.325e-01,2.380e-01
3.375e-01,2.740e-01
3.425e-01,2.800e-01
3.475e-01,3.140e-01
3.525e-01,3.480e-01
3.575e-01,3.360e-01
3.625e-01,3.300e-01
3.675e-01,3.500e-01
3.725e-01,3.380e-01
3.775e-01,4.000e-01
3.825e-01,4.120e-01
3.875e-01,4.100e-01
3.925e-01,4.980e-01
3.975e-01,4.960e-01
4.025e-01,4.360e-01
4.075e-01,4.960e-01
4.125e-01,5.520e-01
4.175e-01,5.020e-01
4.225e-01,5.000e-01
4.275e-01,6.360e-01
4.325e-01,6.020e-01
4.375e-01,6.120e-01
4.425e-01,7.720e-01
4.475e-01,7.620e-01
4.525e-01,7.080e-01
4.575e-01,7.700e-01
4.625e-01,7.440e-01
4.675e-01,7.820e-01
4.725e-01,9.220e-01
4.775e-01,8.500e-01
4.825e-01,9.260e-01
4.875e-01,1.018e+00
4.925e-01,1.028e+00
4.975e-01,9.920e-01
5.025e-01,1.088e+00
5.075e-01,1.214e+00
5.125e-01,1.272e+00
5.175e-01,1.178e+00
5.225e-01,1.210e+00
5.275e-01,1.286e+00
5.325e-01,1.326e+00
5.375e-01,1.352e+00
5.425e-01,1.456e+00
5.475e-01,1.408e+00
5.525e-01,1.536e+00
5.575e-01,1.552e+00
5.625e-01,1.664e+00
5.675e-01,1.774e+00
5.725e-01,1.734e+00
5.775e-01,1.798e+00
5.825e-01,1.892e+00
5.875e-01,1.986e+00
5.925e-01,1.944e+00
5.975e-01,2.134e+00
6.025e-01,2.216e+00
6.075e-01,2.210e+00
6.125e-01,2.354e+00
6.175e-01,2.342e+00
6.225e-01,2.382e+00
6.275e-01,2.406e+00
6.325e-01,2.460e+00
6.375e-01,2.544e+00
6.425e-01,2.718e+00
6.475e-01,2.816e+00
6.525e-01,2.792e+00
6.575e-01,2.788e+00
6.625e-01,3.022e+00
6.675e-01,3.036e+00
6.725e-01,3.014e+00
6.775e-01,3.254e+00
6.825e-01,3.244e+00
6.875e-01,3.254e+00
6.925e-01,3.384e+00
6.975e-01,3.268e+00
7.025e-01,3.326e+00
7.075e-01,3.466e+00
7.125e-01,3.360e+00
7.175e-01,3.368e+00
7.225e-01,3.390e+00
7.275e-01,3.456e+00
7.325e-01,3.388e+00
7.375e-01,3.332e+00
7.425e-01,3.502e+00
7.475e-01,3.450e+00
7.525e-01,3.420e+00
7.575e-01,3.152e+00
7.625e-01,3.282e+00
7.675e-01,3.092e+00
7.725e-01,2.992e+00
7.775e-01,2.884e+00
7.825e-01,3.020e+00
7.875e-01,2.838e+00
7.925e-01,2.492e+00
7.975e-01,2.446e+00
8.025e-01,2.424e+00
8.075e-01,2.392e+00
8.125e-01,2.230e+00
8.175e-01,2.042e+00
8.225e-01,1.856e+00
8.275e-01,1.668e+00
8.325e-01,1.678e+00
8.375e-01,1.526e+00
8.425e-01,1.406e+00
8.475e-01,1.250e+00
8.525e-01,1.148e+00
8.575e-01,9.920e-01
8.625e-01,9.100e-01
8.675e-01,7.900e-01
8.725e-01,6.700e-01
8.775e-01,6.340e-01
8.825e-01,5.100e-01
8.875e-01,4.200e-01
8.925e-01,4.060e-01
8.975e-01,2.500e-01
9.025e-01,2.420e-01
9.075e-01,1.800e-01
9.125e-01,1.420e-01
9.175e-01,1.320e-01
9.225e-01,6.400e-02
9.275e-01,8.800e-02
9.325e-01,4.800e-02
9.375e-01,2.800e-02
9.425e-01,2.600e-02
9.475e-01,1.000e-02
9.525e-01,4.000e-03
9.575e-01,1.000e-02
9.625e-01,4.000e-03
9.675e-01,2.000e-03
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_033.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,2.000e-03
4.250e-02,2.000e-03
4.750e-02,4.000e-03
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,2.000e-03
6.750e-02,4.000e-03
7.250e-02,0.000e+00
7.750e-02,4.000e-03
8.250e-02,2.000e-03
8.750e-02,1.000e-02
9.250e-02,4.000e-03
9.750e-02,4.000e-03
1.025e-01,4.000e-03
1.075e-01,6.001e-03
1.125e-01,4.000e-03
1.175e-01,1.000e-02
1.225e-01,1.800e-02
1.275e-01,1.000e-02
1.325e-01,6.001e-03
1.375e-01,1.600e-02
1.425e-01,8.001e-03
1.475e-01,2.000e-02
1.525e-01,2.600e-02
1.575e-01,2.200e-02
1.625e-01,1.400e-02
1.675e-01,2.800e-02
1.725e-01,3.200e-02
1.775e-01,2.400e-02
1.825e-01,2.600e-02
1.875e-01,4.200e-02
1.925e-01,2.600e-02
1.975e-01,4.000e-02
2.025e-01,3.400e-02
2.075e-01,4.600e-02
2.125e-01,6.801e-02
2.175e-01,4.800e-02
2.225e-01,5.000e-02
2.275e-01,5.400e-02
2.325e-01,6.401e-02
2.375e-01,6.601e-02
2.425e-01,8.401e-02
2.475e-01,1.060e-01
2.525e-01,6.001e-02
2.575e-01,9.201e-02
2.625e-01,8.601e-02
2.675e-01,8.601e-02
2.725e-01,9.401e-02
2.775e-01,1.000e-01
2.825e-01,1.260e-01
2.875e-01,1.240e-01
2.925e-01,1.300e-01
2.975e-01,1.580e-01
3.025e-01,1.500e-01
3.075e-01,1.520e-01
3.125e-01,1.760e-01
3.175e-01,1.560e-01
3.225e-01,1.380e-01
3.275e-01,1.920e-01
3.325e-01,2.040e-01
3.375e-01,1.860e-01
3.425e-01,2.360e-01
3.475e-01,2.120e-01
3.525e-01,2.620e-01
3.575e-01,2.720e-01
3.625e-01,2.420e-01
3.675e-01,2.640e-01
3.725e-01,2.980e-01
3.775e-01,3.540e-01
3.825e-01,3.720e-01
3.875e-01,3.200e-01
3.925e-01,3.240e-01
3.975e-01,3.580e-01
4.025e-01,4.120e-01
4.075e-01,4.560e-01
4.125e-01,4.440e-01
4.175e-01,4.100e-01
4.225e-01,4.640e-01
4.275e-01,5.020e-01
4.325e-01,4.740e-01
4.375e-01,5.040e-01
4.425e-01,5.701e-01
4.475e-01,5.781e-01
4.525e-01,5.400e-01
4.575e-01,6.161e-01
4.625e-01,6.401e-01
4.675e-01,6.441e-01
4.725e-01,6.981e-01
4.775e-01,7.081e-01
4.825e-01,7.581e-01
4.875e-01,7.921e-01
4.925e-01,7.921e-01
4.975e-01,9.021e-01
5.025e-01,8.661e-01
5.075e-01,9.081e-01
5.125e-01,9.161e-01
5.175e-01,1.048e+00
5.225e-01,1.074e+00
5.275e-01,1.038e+00
5.325e-01,1.110e+00
5.375e-01,1.130e+00
5.425e-01,1.138e+00
5.475e-01,1.232e+00
5.525e-01,1.284e+00
5.575e-01,1.314e+00
5.625e-01,1.428e+00
5.675e-01,1.454e+00
5.725e-01,1.440e+00
5.775e-01,1.492e+00
5.825e-01,1.564e+00
5.875e-01,1.654e+00
5.925e-01,1.836e+00
5.975e-01,1.828e+00
6.025e-01,1.836e+00
6.075e-01,1.924e+00
6.125e-01,1.998e+00
6.175e-01,2.038e+00
6.225e-01,2.160e+00
6.275e-01,2.154e+00
6.325e-01,2.218e+00
6.375e-01,2.284e+00
6.425e-01,2.364e+00
6.475e-01,2.404e+00
6.525e-01,2.452e+00
6.575e-01,2.644e+00
6.625e-01,2.586e+00
6.675e-01,2.684e+00
6.725e-01,2.754e+00
6.775e-01,2.810e+00
6.825e-01,2.978e+00
6.875e-01,3.036e+00
6.925e-01,2.982e+00
6.975e-01,3.142e+00
7.025e-01,3.262e+00
7.075e-01,3.324e+00
7.125e-01,3.210e+00
7.175e-01,3.162e+00
7.225e-01,3.380e+00
7.275e-01,3.362e+00
7.325e-01,3.624e+00
7.375e-01,3.512e+00
7.425e-01,3.574e+00
7.475e-01,3.374e+00
7.525e-01,3.652e+00
7.575e-01,3.606e+00
7.625e-01,3.580e+00
7.675e-01,3.310e+00
7.725e-01,3.410e+00
7.775e-01,3.522e+00
7.825e-01,3.472e+00
7.875e-01,3.244e+00
7.925e-01,3.236e+00
7.975e-01,3.040e+00
8.025e-01,2.980e+00
8.075e-01,2.926e+00
8.125e-01,2.820e+00
8.175e-01,2.688e+00
8.225e-01,2.528e+00
8.275e-01,2.468e+00
8.325e-01,2.432e+00
8.375e-01,2.106e+00
8.425e-01,2.024e+00
8.475e-01,1.952e+00
8.525e-01,1.732e+00
8.575e-01,1.594e+00
8.625e-01,1.464e+00
8.675e-01,1.194e+00
8.725e-01,1.192e+00
8.775e-01,1.018e+00
8.825e-01,8.821e-01
8.875e-01,7.661e-01
8.925e-01,6.741e-01
8.975e-01,5.681e-01
9.025e-01,4.440e-01
9.075e-01,3.880e-01
9.125e-01,2.940e-01
9.175e-01,2.320e-01
9.225e-01,1.880e-01
9.275e-01,1.360e-01
9.325e-01,1.100e-01
9.375e-01,7.401e-02
9.425e-01,7.001e-02
9.475e-01,3.600e-02
9.525e-01,3.800e-02
9.575e-01,1.600e-02
9.625e-01,8.001e-03
9.675e-01,8.001e-03
9.725e-01,6.001e-03
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_034.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,2.000e-03
5.750e-02,4.000e-03
6.250e-02,2.000e-03
6.750e-02,2.000e-03
7.250e-02,2.000e-03
7.750e-02,4.000e-03
8.250e-02,2.000e-03
8.750e-02,4.000e-03
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,2.000e-03
1.075e-01,2.000e-03
1.125e-01,1.000e-02
1.175e-01,6.000e-03
1.225e-01,4.000e-03
1.275e-01,4.000e-03
1.325e-01,6.000e-03
1.375e-01,1.000e-02
1.425e-01,2.000e-02
1.475e-01,3.000e-02
1.525e-01,1.200e-02
1.575e-01,2.000e-02
1.625e-01,1.800e-02
1.675e-01,2.200e-02
1.725e-01,1.400e-02
1.775e-01,2.400e-02
1.825e-01,2.600e-02
1.875e-01,3.000e-02
1.925e-01,3.200e-02
1.975e-01,2.200e-02
2.025e-01,2.600e-02
2.075e-01,5.000e-02
2.125e-01,3.000e-02
2.175e-01,3.800e-02
2.225e-01,3.800e-02
2.275e-01,5.400e-02
2.325e-01,4.000e-02
2.375e-01,4.600e-02
2.425e-01,5.000e-02
2.475e-01,6.601e-02
2.525e-01,6.801e-02
2.575e-01,5.000e-02
2.625e-01,6.401e-02
2.675e-01,7.201e-02
2.725e-01,8.801e-02
2.775e-01,8.401e-02
2.825e-01,6.601e-02
2.875e-01,1.160e-01
2.925e-01,1.180e-01
2.975e-01,9.001e-02
3.025e-01,1.300e-01
3.075e-01,1.420e-01
3.125e-01,1.220e-01
3.175e-01,1.600e-01
3.225e-01,1.400e-01
3.275e-01,1.660e-01
3.325e-01,1.360e-01
3.375e-01,1.860e-01
3.425e-01,1.540e-01
3.475e-01,1.900e-01
3.525e-01,1.980e-01
3.575e-01,2.080e-01
3.625e-01,2.100e-01
3.675e-01,2.280e-01
3.725e-01,2.460e-01
3.775e-01,2.040e-01
3.825e-01,2.900e-01
3.875e-01,2.420e-01
3.925e-01,3.020e-01
3.975e-01,2.740e-01
4.025e-01,2.820e-01
4.075e-01,3.340e-01
4.125e-01,3.220e-01
4.175e-01,3.140e-01
4.225e-01,3.700e-01
4.275e-01,3.680e-01
4.325e-01,4.200e-01
4.375e-01,4.560e-01
4.425e-01,4.680e-01
4.475e-01,4.760e-01
4.525e-01,3.920e-01
4.575e-01,4.440e-01
4.625e-01,5.940e-01
4.675e-01,5.700e-01
4.725e-01,5.540e-01
4.775e-01,5.360e-01
4.825e-01,5.980e-01
4.875e-01,6.521e-01
4.925e-01,6.881e-01
4.975e-01,6.341e-01
5.025e-01,7.301e-01
5.075e-01,7.421e-01
5.125e-01,8.641e-01
5.175e-01,8.581e-01
5.225e-01,8.501e-01
5.275e-01,9.241e-01
5.325e-01,8.881e-01
5.375e-01,9.501e-01
5.425e-01,1.006e+00
5.475e-01,1.002e+00
5.525e-01,1.064e+00
5.575e-01,1.102e+00
5.625e-01,1.144e+00
5.675e-01,1.164e+00
5.725e-01,1.290e+00
5.775e-01,1.246e+00
5.825e-01,1.372e+00
5.875e-01,1.396e+00
5.925e-01,1.586e+00
5.975e-01,1.576e+00
6.025e-01,1.506e+00
6.075e-01,1.668e+00
6.125e-01,1.736e+00
6.175e-01,1.750e+00
6.225e-01,1.860e+00
6.275e-01,1.850e+00
6.325e-01,2.006e+00
6.375e-01,1.962e+00
6.425e-01,1.924e+00
6.475e-01,2.086e+00
6.525e-01,2.250e+00
6.575e-01,2.310e+00
6.625e-01,2.232e+00
6.675e-01,2.340e+00
6.725e-01,2.364e+00
6.775e-01,2.634e+00
6.825e-01,2.588e+00
6.875e-01,2.774e+00
6.925e-01,2.666e+00
6.975e-01,2.912e+00
7.025e-01,3.026e+00
7.075e-01,2.942e+00
7.125e-01,3.194e+00
7.175e-01,3.278e+00
7.225e-01,3.330e+00
7.275e-01,3.334e+00
7.325e-01,3.468e+00
7.375e-01,3.352e+00
7.425e-01,3.460e+00
7.475e-01,3.368e+00
7.525e-01,3.666e+00
7.575e-01,3.562e+00
7.625e-01,3.628e+00
7.675e-01,3.650e+00
7.725e-01,3.704e+00
7.775e-01,3.762e+00
7.825e-01,3.540e+00
7.875e-01,3.646e+00
7.925e-01,3.580e+00
7.975e-01,3.534e+00
8.025e-01,3.676e+00
8.075e-01,3.320e+00
8.125e-01,3.210e+00
8.175e-01,3.152e+00
8.225e-01,3.214e+00
8.275e-01,3.172e+00
8.325e-01,2.882e+00
8.375e-01,2.774e+00
8.425e-01,2.684e+00
8.475e-01,2.454e+00
8.525e-01,2.340e+00
8.575e-01,2.074e+00
8.625e-01,2.002e+00
8.675e-01,1.866e+00
8.725e-01,1.754e+00
8.775e-01,1.640e+00
8.825e-01,1.352e+00
8.875e-01,1.322e+00
8.925e-01,1.080e+00
8.975e-01,8.641e-01
9.025e-01,7.581e-01
9.075e-01,6.541e-01
9.125e-01,5.640e-01
9.175e-01,5.300e-01
9.225e-01,4.140e-01
9.275e-01,3.120e-01
9.325e-01,2.080e-01
9.375e-01,1.880e-01
9.425e-01,1.180e-01
9.475e-01,8.401e-02
9.525e-01,6.000e-02
9.575e-01,3.400e-02
9.625e-01,1.800e-02
9.675e-01,1.400e-02
9.725e-01,4.000e-03
9.775e-01,6.000e-03
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_035.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,2.000e-03
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,2.000e-03
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,4.000e-03
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,2.000e-03
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,2.000e-03
9.750e-02,0.000e+00
1.025e-01,2.000e-03
1.075e-01,6.000e-03
1.125e-01,6.000e-03
1.175e-01,4.000e-03
1.225e-01,4.000e-03
1.275e-01,2.000e-03
1.325e-01,8.000e-03
1.375e-01,0.000e+00
1.425e-01,6.000e-03
1.475e-01,6.000e-03
1.525e-01,1.200e-02
1.575e-01,2.000e-03
1.625e-01,8.000e-03
1.675e-01,8.000e-03
1.725e-01,1.200e-02
1.775e-01,1.400e-02
1.825e-01,1.600e-02
1.875e-01,2.200e-02
1.925e-01,1.600e-02
1.975e-01,1.600e-02
2.025e-01,2.400e-02
2.075e-01,2.600e-02
2.125e-01,3.000e-02
2.175e-01,2.000e-02
2.225e-01,2.000e-02
2.275e-01,3.400e-02
2.325e-01,4.200e-02
2.375e-01,4.000e-02
2.425e-01,2.800e-02
2.475e-01,3.400e-02
2.525e-01,6.200e-02
2.575e-01,5.000e-02
2.625e-01,6.000e-02
2.675e-01,6.000e-02
2.725e-01,5.000e-02
2.775e-01,7.600e-02
2.825e-01,4.600e-02
2.875e-01,6.000e-02
2.925e-01,6.400e-02
2.975e-01,8.401e-02
3.025e-01,6.400e-02
3.075e-01,6.600e-02
3.125e-01,9.801e-02
3.175e-01,1.100e-01
3.225e-01,8.801e-02
3.275e-01,1.160e-01
3.325e-01,1.480e-01
3.375e-01,1.340e-01
3.425e-01,1.240e-01
3.475e-01,1.520e-01
3.525e-01,1.220e-01
3.575e-01,1.520e-01
3.625e-01,1.460e-01
3.675e-01,1.380e-01
3.725e-01,1.960e-01
3.775e-01,2.060e-01
3.825e-01,2.180e-01
3.875e-01,2.120e-01
3.925e-01,2.140e-01
3.975e-01,2.520e-01
4.025e-01,2.520e-01
4.075e-01,2.920e-01
4.125e-01,2.580e-01
4.175e-01,2.780e-01
4.225e-01,2.920e-01
4.275e-01,2.920e-01
4.325e-01,3.080e-01
4.375e-01,2.560e-01
4.425e-01,3.160e-01
4.475e-01,3.720e-01
4.525e-01,3.560e-01
4.575e-01,3.480e-01
4.625e-01,4.500e-01
4.675e-01,4.560e-01
4.725e-01,4.820e-01
4.775e-01,5.420e-01
4.825e-01,4.960e-01
4.875e-01,5.460e-01
4.925e-01,5.660e-01
4.975e-01,6.060e-01
5.025e-01,6.160e-01
5.075e-01,6.700e-01
5.125e-01,6.340e-01
5.175e-01,6.480e-01
5.225e-01,7.280e-01
5.275e-01,7.220e-01
5.325e-01,7.420e-01
5.375e-01,8.581e-01
5.425e-01,8.381e-01
5.475e-01,7.980e-01
5.525e-01,8.020e-01
5.575e-01,9.501e-01
5.625e-01,8.861e-01
5.675e-01,9.541e-01
5.725e-01,1.114e+00
5.775e-01,1.068e+00
5.825e-01,1.062e+00
5.875e-01,1.078e+00
5.925e-01,1.244e+00
5.975e-01,1.230e+00
6.025e-01,1.202e+00
6.075e-01,1.308e+00
6.125e-01,1.338e+00
6.175e-01,1.488e+00
6.225e-01,1.536e+00
6.275e-01,1.650e+00
6.325e-01,1.674e+00
6.375e-01,1.808e+00
6.425e-01,1.902e+00
6.475e-01,1.872e+00
6.525e-01,1.884e+00
6.575e-01,1.994e+00
6.625e-01,2.040e+00
6.675e-01,2.238e+00
6.725e-01,2.248e+00
6.775e-01,2.352e+00
6.825e-01,2.364e+00
6.875e-01,2.508e+00
6.925e-01,2.532e+00
6.975e-01,2.652e+00
7.025e-01,2.590e+00
7.075e-01,2.738e+00
7.125e-01,2.918e+00
7.175e-01,2.862e+00
7.225e-01,3.062e+00
7.275e-01,3.094e+00
7.325e-01,3.108e+00
7.375e-01,3.194e+00
7.425e-01,3.166e+00
7.475e-01,3.310e+00
7.525e-01,3.486e+00
7.575e-01,3.470e+00
7.625e-01,3.572e+00
7.675e-01,3.588e+00
7.725e-01,3.616e+00
7.775e-01,3.662e+00
7.825e-01,3.614e+00
7.875e-01,3.820e+00
7.925e-01,3.914e+00
7.975e-01,3.854e+00
8.025e-01,3.662e+00
8.075e-01,3.762e+00
8.125e-01,3.746e+00
8.175e-01,3.648e+00
8.225e-01,3.550e+00
8.275e-01,3.508e+00
8.325e-01,3.350e+00
8.375e-01,3.406e+00
8.425e-01,3.420e+00
8.475e-01,3.190e+00
8.525e-01,3.018e+00
8.575e-01,2.870e+00
8.625e-01,2.926e+00
8.675e-01,2.504e+00
8.725e-01,2.310e+00
8.775e-01,2.286e+00
8.825e-01,2.026e+00
8.875e-01,1.676e+00
8.925e-01,1.696e+00
8.975e-01,1.454e+00
9.025e-01,1.264e+00
9.075e-01,1.128e+00
9.125e-01,1.082e+00
9.175e-01,8.461e-01
9.225e-01,7.440e-01
9.275e-01,5.880e-01
9.325e-01,4.600e-01
9.375e-01,3.500e-01
9.425e-01,2.700e-01
9.475e-01,2.060e-01
9.525e-01,1.280e-01
9.575e-01,9.801e-02
9.625e-01,6.200e-02
9.675e-01,4.600e-02
9.725e-01,1.200e-02
9.775e-01,8.000e-03
9.825e-01,6.000e-03
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_036.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,2.000e-03
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,2.000e-03
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,2.000e-03
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,4.001e-03
1.025e-01,0.000e+00
1.075e-01,2.000e-03
1.125e-01,0.000e+00
1.175e-01,2.000e-03
1.225e-01,2.000e-03
1.275e-01,2.000e-03
1.325e-01,0.000e+00
1.375e-01,2.000e-03
1.425e-01,2.000e-03
1.475e-01,4.001e-03
1.525e-01,8.001e-03
1.575e-01,2.000e-03
1.625e-01,1.200e-02
1.675e-01,1.000e-02
1.725e-01,1.400e-02
1.775e-01,1.600e-02
1.825e-01,1.000e-02
1.875e-01,1.800e-02
1.925e-01,1.600e-02
1.975e-01,3.000e-02
2.025e-01,2.000e-02
2.075e-01,2.200e-02
2.125e-01,1.400e-02
2.175e-01,1.000e-02
2.225e-01,2.600e-02
2.275e-01,2.200e-02
2.325e-01,3.201e-02
2.375e-01,3.401e-02
2.425e-01,3.201e-02
2.475e-01,3.000e-02
2.525e-01,3.601e-02
2.575e-01,3.401e-02
2.625e-01,4.201e-02
2.675e-01,4.401e-02
2.725e-01,4.401e-02
2.775e-01,3.801e-02
2.825e-01,2.400e-02
2.875e-01,5.401e-02
2.925e-01,6.601e-02
2.975e-01,5.801e-02
3.025e-01,8.001e-02
3.075e-01,5.401e-02
3.125e-01,6.401e-02
3.175e-01,8.401e-02
3.225e-01,9.001e-02
3.275e-01,9.001e-02
3.325e-01,9.602e-02
3.375e-01,9.001e-02
3.425e-01,1.040e-01
3.475e-01,1.320e-01
3.525e-01,1.040e-01
3.575e-01,1.220e-01
3.625e-01,1.320e-01
3.675e-01,1.220e-01
3.725e-01,1.520e-01
3.775e-01,1.660e-01
3.825e-01,1.400e-01
3.875e-01,1.420e-01
3.925e-01,1.800e-01
3.975e-01,2.000e-01
4.025e-01,1.960e-01
4.075e-01,1.820e-01
4.125e-01,1.780e-01
4.175e-01,2.320e-01
4.225e-01,2.260e-01
4.275e-01,2.340e-01
4.325e-01,2.360e-01
4.375e-01,2.760e-01
4.425e-01,2.580e-01
4.475e-01,2.500e-01
4.525e-01,2.980e-01
4.575e-01,3.161e-01
4.625e-01,3.241e-01
4.675e-01,3.521e-01
4.725e-01,4.121e-01
4.775e-01,3.561e-01
4.825e-01,3.961e-01
4.875e-01,4.201e-01
4.925e-01,4.921e-01
4.975e-01,4.701e-01
5.025e-01,4.181e-01
5.075e-01,4.581e-01
5.125e-01,5.221e-01
5.175e-01,5.741e-01
5.225e-01,5.601e-01
5.275e-01,5.961e-01
5.325e-01,5.681e-01
5.375e-01,6.641e-01
5.425e-01,6.641e-01
5.475e-01,7.441e-01
5.525e-01,7.801e-01
5.575e-01,7.301e-01
5.625e-01,7.561e-01
5.675e-01,7.541e-01
5.725e-01,8.601e-01
5.775e-01,8.941e-01
5.825e-01,1.008e+00
5.875e-01,9.582e-01
5.925e-01,1.004e+00
5.975e-01,1.010e+00
6.025e-01,1.008e+00
6.075e-01,1.048e+00
6.125e-01,1.240e+00
6.175e-01,1.172e+00
6.225e-01,1.346e+00
6.275e-01,1.334e+00
6.325e-01,1.488e+00
6.375e-01,1.536e+00
6.425e-01,1.554e+00
6.475e-01,1.534e+00
6.525e-01,1.640e+00
6.575e-01,1.774e+00
6.625e-01,1.820e+00
6.675e-01,1.800e+00
6.725e-01,1.916e+00
6.775e-01,1.886e+00
6.825e-01,1.966e+00
6.875e-01,2.018e+00
6.925e-01,2.276e+00
6.975e-01,2.216e+00
7.025e-01,2.296e+00
7.075e-01,2.508e+00
7.125e-01,2.396e+00
7.175e-01,2.614e+00
7.225e-01,2.696e+00
7.275e-01,2.698e+00
7.325e-01,2.814e+00
7.375e-01,2.982e+00
7.425e-01,3.161e+00
7.475e-01,3.092e+00
7.525e-01,3.195e+00
7.575e-01,3.153e+00
7.625e-01,3.465e+00
7.675e-01,3.497e+00
7.725e-01,3.691e+00
7.775e-01,3.669e+00
7.825e-01,3.679e+00
7.875e-01,3.803e+00
7.925e-01,3.853e+00
7.975e-01,3.863e+00
8.025e-01,3.903e+00
8.075e-01,3.945e+00
8.125e-01,3.807e+00
8.175e-01,3.909e+00
8.225e-01,3.959e+00
8.275e-01,3.963e+00
8.325e-01,3.905e+00
8.375e-01,3.737e+00
8.425e-01,3.823e+00
8.475e-01,3.783e+00
8.525e-01,3.681e+00
8.575e-01,3.543e+00
8.625e-01,3.469e+00
8.675e-01,3.343e+00
8.725e-01,3.002e+00
8.775e-01,2.940e+00
8.825e-01,2.782e+00
8.875e-01,2.644e+00
8.925e-01,2.240e+00
8.975e-01,2.148e+00
9.025e-01,1.924e+00
9.075e-01,1.760e+00
9.125e-01,1.576e+00
9.175e-01,1.316e+00
9.225e-01,1.206e+00
9.275e-01,1.012e+00
9.325e-01,7.641e-01
9.375e-01,6.081e-01
9.425e-01,5.381e-01
9.475e-01,3.721e-01
9.525e-01,3.261e-01
9.575e-01,2.420e-01
9.625e-01,1.480e-01
9.675e-01,7.601e-02
9.725e-01,4.601e-02
9.775e-01,3.401e-02
9.825e-01,6.001e-03
9.875e-01,2.000e-03
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_037.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,2.000e-03
6.750e-02,2.000e-03
7.250e-02,0.000e+00
7.750e-02,2.000e-03
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,2.000e-03
9.750e-02,2.000e-03
1.025e-01,4.000e-03
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,4.000e-03
1.225e-01,0.000e+00
1.275e-01,2.000e-03
1.325e-01,2.000e-03
1.375e-01,2.000e-03
1.425e-01,8.001e-03
1.475e-01,2.000e-03
1.525e-01,8.001e-03
1.575e-01,8.001e-03
1.625e-01,6.001e-03
1.675e-01,8.001e-03
1.725e-01,1.200e-02
1.775e-01,6.001e-03
1.825e-01,1.200e-02
1.875e-01,2.000e-03
1.925e-01,8.001e-03
1.975e-01,1.800e-02
2.025e-01,1.000e-02
2.075e-01,1.400e-02
2.125e-01,1.200e-02
2.175e-01,1.200e-02
2.225e-01,1.400e-02
2.275e-01,1.000e-02
2.325e-01,2.000e-02
2.375e-01,3.000e-02
2.425e-01,2.600e-02
2.475e-01,2.200e-02
2.525e-01,2.200e-02
2.575e-01,3.000e-02
2.625e-01,3.800e-02
2.675e-01,3.000e-02
2.725e-01,2.800e-02
2.775e-01,3.800e-02
2.825e-01,4.000e-02
2.875e-01,3.200e-02
2.925e-01,6.001e-02
2.975e-01,6.001e-02
3.025e-01,4.400e-02
3.075e-01,5.401e-02
3.125e-01,6.001e-02
3.175e-01,5.001e-02
3.225e-01,7.201e-02
3.275e-01,6.801e-02
3.325e-01,8.001e-02
3.375e-01,6.601e-02
3.425e-01,9.401e-02
3.475e-01,8.401e-02
3.525e-01,8.801e-02
3.575e-01,9.801e-02
3.625e-01,1.140e-01
3.675e-01,1.060e-01
3.725e-01,1.040e-01
3.775e-01,1.160e-01
3.825e-01,1.220e-01
3.875e-01,1.460e-01
3.925e-01,1.280e-01
3.975e-01,1.600e-01
4.025e-01,1.500e-01
4.075e-01,1.540e-01
4.125e-01,1.840e-01
4.175e-01,1.760e-01
4.225e-01,2.000e-01
4.275e-01,1.640e-01
4.325e-01,2.000e-01
4.375e-01,1.940e-01
4.425e-01,2.340e-01
4.475e-01,2.220e-01
4.525e-01,2.260e-01
4.575e-01,2.620e-01
4.625e-01,2.820e-01
4.675e-01,2.860e-01
4.725e-01,2.620e-01
4.775e-01,3.420e-01
4.825e-01,3.040e-01
4.875e-01,3.020e-01
4.925e-01,3.600e-01
4.975e-01,3.480e-01
5.025e-01,3.720e-01
5.075e-01,4.020e-01
5.125e-01,4.120e-01
5.175e-01,4.720e-01
5.225e-01,4.600e-01
5.275e-01,4.720e-01
5.325e-01,4.920e-01
5.375e-01,5.381e-01
5.425e-01,5.481e-01
5.475e-01,6.221e-01
5.525e-01,5.881e-01
5.575e-01,6.121e-01
5.625e-01,6.201e-01
5.675e-01,6.941e-01
5.725e-01,6.801e-01
5.775e-01,7.401e-01
5.825e-01,7.701e-01
5.875e-01,7.781e-01
5.925e-01,8.381e-01
5.975e-01,8.501e-01
6.025e-01,9.301e-01
6.075e-01,1.014e+00
6.125e-01,9.581e-01
6.175e-01,9.601e-01
6.225e-01,1.072e+00
6.275e-01,1.090e+00
6.325e-01,1.188e+00
6.375e-01,1.172e+00
6.425e-01,1.226e+00
6.475e-01,1.256e+00
6.525e-01,1.406e+00
6.575e-01,1.460e+00
6.625e-01,1.620e+00
6.675e-01,1.540e+00
6.725e-01,1.570e+00
6.775e-01,1.614e+00
6.825e-01,1.736e+00
6.875e-01,1.804e+00
6.925e-01,1.850e+00
6.975e-01,1.936e+00
7.025e-01,1.946e+00
7.075e-01,2.028e+00
7.125e-01,2.224e+00
7.175e-01,2.330e+00
7.225e-01,2.544e+00
7.275e-01,2.420e+00
7.325e-01,2.624e+00
7.375e-01,2.680e+00
7.425e-01,2.738e+00
7.475e-01,2.782e+00
7.525e-01,2.812e+00
7.575e-01,3.088e+00
7.625e-01,3.092e+00
7.675e-01,3.342e+00
7.725e-01,3.302e+00
7.775e-01,3.548e+00
7.825e-01,3.594e+00
7.875e-01,3.744e+00
7.925e-01,3.806e+00
7.975e-01,3.714e+00
8.025e-01,3.686e+00
8.075e-01,3.812e+00
8.125e-01,3.886e+00
8.175e-01,3.998e+00
8.225e-01,4.184e+00
8.275e-01,4.308e+00
8.325e-01,4.154e+00
8.375e-01,4.194e+00
8.425e-01,4.102e+00
8.475e-01,4.052e+00
8.525e-01,4.082e+00
8.575e-01,3.878e+00
8.625e-01,3.844e+00
8.675e-01,3.928e+00
8.725e-01,3.642e+00
8.775e-01,3.626e+00
8.825e-01,3.400e+00
8.875e-01,3.226e+00
8.925e-01,3.256e+00
8.975e-01,3.014e+00
9.025e-01,2.612e+00
9.075e-01,2.540e+00
9.125e-01,2.274e+00
9.175e-01,2.044e+00
9.225e-01,1.942e+00
9.275e-01,1.602e+00
9.325e-01,1.336e+00
9.375e-01,1.116e+00
9.425e-01,8.321e-01
9.475e-01,7.361e-01
9.525e-01,5.261e-01
9.575e-01,3.660e-01
9.625e-01,3.180e-01
9.675e-01,1.860e-01
9.725e-01,1.000e-01
9.775e-01,6.201e-02
9.825e-01,1.600e-02
9.875e-01,4.000e-03
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_038.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,2.000e-03
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,2.000e-03
9.750e-02,4.001e-03
1.025e-01,0.000e+00
1.075e-01,2.000e-03
1.125e-01,4.001e-03
1.175e-01,0.000e+00
1.225e-01,2.000e-03
1.275e-01,0.000e+00
1.325e-01,4.001e-03
1.375e-01,4.001e-03
1.425e-01,2.000e-03
1.475e-01,4.001e-03
1.525e-01,0.000e+00
1.575e-01,4.001e-03
1.625e-01,6.001e-03
1.675e-01,0.000e+00
1.725e-01,8.001e-03
1.775e-01,8.001e-03
1.825e-01,8.001e-03
1.875e-01,1.400e-02
1.925e-01,2.000e-03
1.975e-01,4.001e-03
2.025e-01,6.001e-03
2.075e-01,1.400e-02
2.125e-01,6.001e-03
2.175e-01,1.000e-02
2.225e-01,1.400e-02
2.275e-01,2.000e-02
2.325e-01,2.000e-02
2.375e-01,6.001e-03
2.425e-01,1.800e-02
2.475e-01,2.000e-02
2.525e-01,2.400e-02
2.575e-01,1.400e-02
2.625e-01,2.200e-02
2.675e-01,2.400e-02
2.725e-01,2.600e-02
2.775e-01,2.600e-02
2.825e-01,2.000e-02
2.875e-01,4.001e-02
2.925e-01,2.000e-02
2.975e-01,4.601e-02
3.025e-01,4.601e-02
3.075e-01,3.401e-02
3.125e-01,3.601e-02
3.175e-01,2.400e-02
3.225e-01,3.801e-02
3.275e-01,5.201e-02
3.325e-01,5.001e-02
3.375e-01,6.001e-02
3.425e-01,5.801e-02
3.475e-01,7.401e-02
3.525e-01,7.801e-02
3.575e-01,6.801e-02
3.625e-01,6.201e-02
3.675e-01,7.001e-02
3.725e-01,9.802e-02
3.775e-01,7.801e-02
3.825e-01,1.040e-01
3.875e-01,7.801e-02
3.925e-01,1.040e-01
3.975e-01,1.100e-01
4.025e-01,1.160e-01
4.075e-01,1.080e-01
4.125e-01,1.420e-01
4.175e-01,1.700e-01
4.225e-01,1.520e-01
4.275e-01,1.480e-01
4.325e-01,1.640e-01
4.375e-01,1.800e-01
4.425e-01,1.780e-01
4.475e-01,2.140e-01
4.525e-01,2.200e-01
4.575e-01,2.340e-01
4.625e-01,2.120e-01
4.675e-01,2.720e-01
4.725e-01,2.160e-01
4.775e-01,2.360e-01
4.825e-01,2.720e-01
4.875e-01,2.680e-01
4.925e-01,2.980e-01
4.975e-01,3.201e-01
5.025e-01,2.660e-01
5.075e-01,3.181e-01
5.125e-01,3.100e-01
5.175e-01,3.040e-01
5.225e-01,3.901e-01
5.275e-01,3.721e-01
5.325e-01,3.981e-01
5.375e-01,4.381e-01
5.425e-01,3.981e-01
5.475e-01,4.541e-01
5.525e-01,4.941e-01
5.575e-01,5.301e-01
5.625e-01,5.121e-01
5.675e-01,5.561e-01
5.725e-01,6.021e-01
5.775e-01,6.101e-01
5.825e-01,6.121e-01
5.875e-01,6.781e-01
5.925e-01,6.421e-01
5.975e-01,7.001e-01
6.025e-01,7.201e-01
6.075e-01,8.101e-01
6.125e-01,8.221e-01
6.175e-01,8.581e-01
6.225e-01,8.821e-01
6.275e-01,9.462e-01
6.325e-01,9.582e-01
6.375e-01,1.096e+00
6.425e-01,1.038e+00
6.475e-01,1.124e+00
6.525e-01,1.198e+00
6.575e-01,1.220e+00
6.625e-01,1.348e+00
6.675e-01,1.332e+00
6.725e-01,1.372e+00
6.775e-01,1.404e+00
6.825e-01,1.572e+00
6.875e-01,1.534e+00
6.925e-01,1.668e+00
6.975e-01,1.736e+00
7.025e-01,1.818e+00
7.075e-01,1.754e+00
7.125e-01,1.976e+00
7.175e-01,1.898e+00
7.225e-01,2.086e+00
7.275e-01,2.140e+00
7.325e-01,2.214e+00
7.375e-01,2.334e+00
7.425e-01,2.406e+00
7.475e-01,2.512e+00
7.525e-01,2.556e+00
7.575e-01,2.648e+00
7.625e-01,2.866e+00
7.675e-01,3.050e+00
7.725e-01,2.974e+00
7.775e-01,3.072e+00
7.825e-01,3.233e+00
7.875e-01,3.447e+00
7.925e-01,3.489e+00
7.975e-01,3.653e+00
8.025e-01,3.603e+00
8.075e-01,3.781e+00
8.125e-01,3.953e+00
8.175e-01,3.995e+00
8.225e-01,4.049e+00
8.275e-01,3.993e+00
8.325e-01,4.317e+00
8.375e-01,4.377e+00
8.425e-01,4.317e+00
8.475e-01,4.399e+00
8.525e-01,4.365e+00
8.575e-01,4.353e+00
8.625e-01,4.413e+00
8.675e-01,4.309e+00
8.725e-01,4.253e+00
8.775e-01,4.113e+00
8.825e-01,4.183e+00
8.875e-01,4.141e+00
8.925e-01,3.743e+00
8.975e-01,3.785e+00
9.025e-01,3.473e+00
9.075e-01,3.235e+00
9.125e-01,3.038e+00
9.175e-01,2.676e+00
9.225e-01,2.420e+00
9.275e-01,2.382e+00
9.325e-01,2.000e+00
9.375e-01,1.646e+00
9.425e-01,1.370e+00
9.475e-01,1.138e+00
9.525e-01,8.821e-01
9.575e-01,7.441e-01
9.625e-01,4.961e-01
9.675e-01,3.721e-01
9.725e-01,2.100e-01
9.775e-01,1.240e-01
9.825e-01,5.401e-02
9.875e-01,1.800e-02
9.925e-01,4.001e-03
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_039.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,2.000e-03
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,2.000e-03
1.025e-01,0.000e+00
1.075e-01,6.000e-03
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,2.000e-03
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,4.000e-03
1.575e-01,2.000e-03
1.625e-01,2.000e-03
1.675e-01,2.000e-03
1.725e-01,1.000e-02
1.775e-01,1.200e-02
1.825e-01,2.000e-03
1.875e-01,8.001e-03
1.925e-01,2.000e-03
1.975e-01,8.001e-03
2.025e-01,4.000e-03
2.075e-01,8.001e-03
2.125e-01,8.001e-03
2.175e-01,1.200e-02
2.225e-01,1.000e-02
2.275e-01,1.000e-02
2.325e-01,1.000e-02
2.375e-01,6.000e-03
2.425e-01,1.800e-02
2.475e-01,8.001e-03
2.525e-01,1.000e-02
2.575e-01,1.600e-02
2.625e-01,2.200e-02
2.675e-01,2.000e-02
2.725e-01,1.400e-02
2.775e-01,1.600e-02
2.825e-01,2.800e-02
2.875e-01,2.400e-02
2.925e-01,1.200e-02
2.975e-01,2.000e-02
3.025e-01,2.800e-02
3.075e-01,2.800e-02
3.125e-01,2.600e-02
3.175e-01,4.200e-02
3.225e-01,3.400e-02
3.275e-01,4.800e-02
3.325e-01,3.200e-02
3.375e-01,3.000e-02
3.425e-01,5.000e-02
3.475e-01,4.800e-02
3.525e-01,7.801e-02
3.575e-01,4.800e-02
3.625e-01,5.000e-02
3.675e-01,8.601e-02
3.725e-01,6.200e-02
3.775e-01,6.801e-02
3.825e-01,8.401e-02
3.875e-01,6.601e-02
3.925e-01,6.801e-02
3.975e-01,8.401e-02
4.025e-01,9.201e-02
4.075e-01,8.001e-02
4.125e-01,6.401e-02
4.175e-01,1.260e-01
4.225e-01,1.020e-01
4.275e-01,8.801e-02
4.325e-01,1.060e-01
4.375e-01,1.300e-01
4.425e-01,1.500e-01
4.475e-01,1.540e-01
4.525e-01,1.340e-01
4.575e-01,1.640e-01
4.625e-01,1.700e-01
4.675e-01,1.800e-01
4.725e-01,1.660e-01
4.775e-01,2.220e-01
4.825e-01,2.360e-01
4.875e-01,1.960e-01
4.925e-01,2.400e-01
4.975e-01,2.640e-01
5.025e-01,2.520e-01
5.075e-01,2.600e-01
5.125e-01,2.820e-01
5.175e-01,2.600e-01
5.225e-01,3.180e-01
5.275e-01,2.720e-01
5.325e-01,3.460e-01
5.375e-01,3.340e-01
5.425e-01,3.580e-01
5.475e-01,3.880e-01
5.525e-01,4.160e-01
5.575e-01,3.860e-01
5.625e-01,4.100e-01
5.675e-01,4.760e-01
5.725e-01,4.320e-01
5.775e-01,4.760e-01
5.825e-01,5.540e-01
5.875e-01,5.560e-01
5.925e-01,5.600e-01
5.975e-01,6.321e-01
6.025e-01,5.720e-01
6.075e-01,6.541e-01
6.125e-01,6.261e-01
6.175e-01,6.981e-01
6.225e-01,7.461e-01
6.275e-01,6.781e-01
6.325e-01,8.661e-01
6.375e-01,8.441e-01
6.425e-01,9.241e-01
6.475e-01,9.541e-01
6.525e-01,1.034e+00
6.575e-01,1.058e+00
6.625e-01,1.056e+00
6.675e-01,1.132e+00
6.725e-01,1.136e+00
6.775e-01,1.108e+00
6.825e-01,1.246e+00
6.875e-01,1.224e+00
6.925e-01,1.342e+00
6.975e-01,1.392e+00
7.025e-01,1.480e+00
7.075e-01,1.598e+00
7.125e-01,1.590e+00
7.175e-01,1.660e+00
7.225e-01,1.824e+00
7.275e-01,1.880e+00
7.325e-01,1.930e+00
7.375e-01,2.038e+00
7.425e-01,2.048e+00
7.475e-01,2.228e+00
7.525e-01,2.162e+00
7.575e-01,2.296e+00
7.625e-01,2.458e+00
7.675e-01,2.644e+00
7.725e-01,2.694e+00
7.775e-01,2.812e+00
7.825e-01,2.970e+00
7.875e-01,3.150e+00
7.925e-01,3.278e+00
7.975e-01,3.346e+00
8.025e-01,3.364e+00
8.075e-01,3.508e+00
8.125e-01,3.766e+00
8.175e-01,3.812e+00
8.225e-01,3.762e+00
8.275e-01,3.990e+00
8.325e-01,4.210e+00
8.375e-01,4.364e+00
8.425e-01,4.314e+00
8.475e-01,4.540e+00
8.525e-01,4.564e+00
8.575e-01,4.550e+00
8.625e-01,4.652e+00
8.675e-01,4.706e+00
8.725e-01,4.784e+00
8.775e-01,4.870e+00
8.825e-01,4.752e+00
8.875e-01,4.588e+00
8.925e-01,4.536e+00
8.975e-01,4.268e+00
9.025e-01,4.248e+00
9.075e-01,4.164e+00
9.125e-01,3.810e+00
9.175e-01,3.544e+00
9.225e-01,3.292e+00
9.275e-01,3.096e+00
9.325e-01,2.772e+00
9.375e-01,2.490e+00
9.425e-01,2.092e+00
9.475e-01,1.836e+00
9.525e-01,1.502e+00
9.575e-01,1.118e+00
9.625e-01,8.641e-01
9.675e-01,6.180e-01
9.725e-01,4.340e-01
9.775e-01,2.360e-01
9.825e-01,1.160e-01
9.875e-01,2.400e-02
9.925e-01,2.000e-02
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_04.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,2.000e-03
1.125e-01,0.000e+00
1.175e-01,2.000e-03
1.225e-01,2.000e-03
1.275e-01,2.000e-03
1.325e-01,2.000e-03
1.375e-01,2.000e-03
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,4.000e-03
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,4.000e-03
1.775e-01,4.000e-03
1.825e-01,4.000e-03
1.875e-01,4.000e-03
1.925e-01,6.000e-03
1.975e-01,2.000e-03
2.025e-01,2.000e-03
2.075e-01,2.000e-03
2.125e-01,6.000e-03
2.175e-01,6.000e-03
2.225e-01,8.000e-03
2.275e-01,6.000e-03
2.325e-01,1.200e-02
2.375e-01,4.000e-03
2.425e-01,1.000e-02
2.475e-01,4.000e-03
2.525e-01,8.000e-03
2.575e-01,1.000e-02
2.625e-01,1.800e-02
2.675e-01,1.400e-02
2.725e-01,1.800e-02
2.775e-01,2.200e-02
2.825e-01,1.200e-02
2.875e-01,1.800e-02
2.925e-01,1.200e-02
2.975e-01,1.200e-02
3.025e-01,1.600e-02
3.075e-01,8.000e-03
3.125e-01,2.600e-02
3.175e-01,3.600e-02
3.225e-01,4.400e-02
3.275e-01,2.600e-02
3.325e-01,2.200e-02
3.375e-01,4.200e-02
3.425e-01,3.200e-02
3.475e-01,3.400e-02
3.525e-01,4.800e-02
3.575e-01,4.000e-02
3.625e-01,5.400e-02
3.675e-01,3.000e-02
3.725e-01,4.800e-02
3.775e-01,4.200e-02
3.825e-01,6.200e-02
3.875e-01,4.600e-02
3.925e-01,5.000e-02
3.975e-01,5.200e-02
4.025e-01,5.800e-02
4.075e-01,8.200e-02
4.125e-01,7.400e-02
4.175e-01,8.800e-02
4.225e-01,1.080e-01
4.275e-01,9.000e-02
4.325e-01,9.200e-02
4.375e-01,9.600e-02
4.425e-01,1.220e-01
4.475e-01,1.340e-01
4.525e-01,1.120e-01
4.575e-01,1.300e-01
4.625e-01,1.160e-01
4.675e-01,1.360e-01
4.725e-01,1.240e-01
4.775e-01,1.540e-01
4.825e-01,1.740e-01
4.875e-01,1.660e-01
4.925e-01,1.660e-01
4.975e-01,1.820e-01
5.025e-01,2.000e-01
5.075e-01,2.260e-01
5.125e-01,2.120e-01
5.175e-01,2.220e-01
5.225e-01,2.540e-01
5.275e-01,2.480e-01
5.325e-01,2.640e-01
5.375e-01,2.860e-01
5.425e-01,2.940e-01
5.475e-01,2.660e-01
5.525e-01,3.220e-01
5.575e-01,3.740e-01
5.625e-01,3.600e-01
5.675e-01,3.960e-01
5.725e-01,3.960e-01
5.775e-01,3.920e-01
5.825e-01,4.380e-01
5.875e-01,4.100e-01
5.925e-01,5.040e-01
5.975e-01,4.500e-01
6.025e-01,5.060e-01
6.075e-01,5.720e-01
6.125e-01,5.480e-01
6.175e-01,6.000e-01
6.225e-01,6.120e-01
6.275e-01,5.320e-01
6.325e-01,7.060e-01
6.375e-01,7.140e-01
6.425e-01,8.020e-01
6.475e-01,7.200e-01
6.525e-01,7.860e-01
6.575e-01,7.940e-01
6.625e-01,9.240e-01
6.675e-01,9.100e-01
6.725e-01,9.720e-01
6.775e-01,9.900e-01
6.825e-01,9.440e-01
6.875e-01,1.076e+00
6.925e-01,1.202e+00
6.975e-01,1.178e+00
7.025e-01,1.258e+00
7.075e-01,1.322e+00
7.125e-01,1.362e+00
7.175e-01,1.454e+00
7.225e-01,1.564e+00
7.275e-01,1.644e+00
7.325e-01,1.636e+00
7.375e-01,1.816e+00
7.425e-01,1.854e+00
7.475e-01,1.986e+00
7.525e-01,1.922e+00
7.575e-01,2.046e+00
7.625e-01,2.184e+00
7.675e-01,2.318e+00
7.725e-01,2.390e+00
7.775e-01,2.600e+00
7.825e-01,2.614e+00
7.875e-01,2.760e+00
7.925e-01,2.912e+00
7.975e-01,3.028e+00
8.025e-01,3.220e+00
8.075e-01,3.226e+00
8.125e-01,3.286e+00
8.175e-01,3.504e+00
8.225e-01,3.682e+00
8.275e-01,3.850e+00
8.325e-01,3.798e+00
8.375e-01,4.194e+00
8.425e-01,4.112e+00
8.475e-01,4.216e+00
8.525e-01,4.650e+00
8.575e-01,4.654e+00
8.625e-01,4.792e+00
8.675e-01,4.840e+00
8.725e-01,4.954e+00
8.775e-01,4.862e+00
8.825e-01,5.106e+00
8.875e-01,4.870e+00
8.925e-01,5.068e+00
8.975e-01,4.874e+00
9.025e-01,4.908e+00
9.075e-01,4.654e+00
9.125e-01,4.744e+00
9.175e-01,4.556e+00
9.225e-01,4.216e+00
9.275e-01,3.872e+00
9.325e-01,3.546e+00
9.375e-01,3.508e+00
9.425e-01,2.884e+00
9.475e-01,2.634e+00
9.525e-01,2.156e+00
9.575e-01,1.804e+00
9.625e-01,1.498e+00
9.675e-01,1.038e+00
9.725e-01,6.680e-01
9.775e-01,4.700e-01
9.825e-01,2.740e-01
9.875e-01,9.800e-02
9.925e-01,2.600e-02
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_041.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,2.000e-03
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,4.000e-03
1.175e-01,4.000e-03
1.225e-01,2.000e-03
1.275e-01,4.000e-03
1.325e-01,0.000e+00
1.375e-01,6.000e-03
1.425e-01,2.000e-03
1.475e-01,2.000e-03
1.525e-01,2.000e-03
1.575e-01,2.000e-03
1.625e-01,0.000e+00
1.675e-01,2.000e-03
1.725e-01,2.000e-03
1.775e-01,4.000e-03
1.825e-01,0.000e+00
1.875e-01,6.000e-03
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,6.000e-03
2.125e-01,4.000e-03
2.175e-01,1.200e-02
2.225e-01,4.000e-03
2.275e-01,4.000e-03
2.325e-01,2.000e-03
2.375e-01,1.000e-02
2.425e-01,6.000e-03
2.475e-01,6.000e-03
2.525e-01,1.200e-02
2.575e-01,1.000e-02
2.625e-01,1.000e-02
2.675e-01,6.000e-03
2.725e-01,1.200e-02
2.775e-01,1.200e-02
2.825e-01,8.001e-03
2.875e-01,6.000e-03
2.925e-01,1.200e-02
2.975e-01,0.000e+00
3.025e-01,6.000e-03
3.075e-01,1.400e-02
3.125e-01,2.800e-02
3.175e-01,1.400e-02
3.225e-01,8.001e-03
3.275e-01,2.000e-02
3.325e-01,2.200e-02
3.375e-01,2.000e-02
3.425e-01,3.000e-02
3.475e-01,2.200e-02
3.525e-01,3.400e-02
3.575e-01,3.000e-02
3.625e-01,3.200e-02
3.675e-01,3.400e-02
3.725e-01,2.800e-02
3.775e-01,3.800e-02
3.825e-01,4.800e-02
3.875e-01,3.800e-02
3.925e-01,4.400e-02
3.975e-01,4.000e-02
4.025e-01,5.400e-02
4.075e-01,5.600e-02
4.125e-01,6.801e-02
4.175e-01,6.601e-02
4.225e-01,6.601e-02
4.275e-01,7.201e-02
4.325e-01,9.201e-02
4.375e-01,7.801e-02
4.425e-01,7.201e-02
4.475e-01,9.601e-02
4.525e-01,1.000e-01
4.575e-01,6.801e-02
4.625e-01,8.401e-02
4.675e-01,8.601e-02
4.725e-01,9.801e-02
4.775e-01,1.120e-01
4.825e-01,9.801e-02
4.875e-01,1.020e-01
4.925e-01,1.060e-01
4.975e-01,1.460e-01
5.025e-01,1.540e-01
5.075e-01,1.320e-01
5.125e-01,2.040e-01
5.175e-01,1.480e-01
5.225e-01,1.760e-01
5.275e-01,2.120e-01
5.325e-01,2.200e-01
5.375e-01,1.920e-01
5.425e-01,2.500e-01
5.475e-01,2.220e-01
5.525e-01,2.540e-01
5.575e-01,2.340e-01
5.625e-01,2.780e-01
5.675e-01,2.620e-01
5.725e-01,2.940e-01
5.775e-01,3.400e-01
5.825e-01,3.140e-01
5.875e-01,3.640e-01
5.925e-01,3.740e-01
5.975e-01,3.960e-01
6.025e-01,3.780e-01
6.075e-01,4.380e-01
6.125e-01,4.460e-01
6.175e-01,5.220e-01
6.225e-01,4.420e-01
6.275e-01,5.260e-01
6.325e-01,6.020e-01
6.375e-01,5.840e-01
6.425e-01,6.060e-01
6.475e-01,6.381e-01
6.525e-01,6.601e-01
6.575e-01,6.781e-01
6.625e-01,6.901e-01
6.675e-01,8.201e-01
6.725e-01,7.961e-01
6.775e-01,8.181e-01
6.825e-01,8.841e-01
6.875e-01,9.241e-01
6.925e-01,9.501e-01
6.975e-01,9.921e-01
7.025e-01,1.056e+00
7.075e-01,1.080e+00
7.125e-01,1.224e+00
7.175e-01,1.144e+00
7.225e-01,1.314e+00
7.275e-01,1.378e+00
7.325e-01,1.412e+00
7.375e-01,1.518e+00
7.425e-01,1.514e+00
7.475e-01,1.724e+00
7.525e-01,1.742e+00
7.575e-01,1.890e+00
7.625e-01,1.938e+00
7.675e-01,1.986e+00
7.725e-01,1.996e+00
7.775e-01,2.186e+00
7.825e-01,2.358e+00
7.875e-01,2.510e+00
7.925e-01,2.356e+00
7.975e-01,2.698e+00
8.025e-01,2.882e+00
8.075e-01,3.050e+00
8.125e-01,3.010e+00
8.175e-01,3.256e+00
8.225e-01,3.420e+00
8.275e-01,3.584e+00
8.325e-01,3.710e+00
8.375e-01,3.906e+00
8.425e-01,4.012e+00
8.475e-01,4.210e+00
8.525e-01,4.586e+00
8.575e-01,4.352e+00
8.625e-01,4.386e+00
8.675e-01,4.746e+00
8.725e-01,4.950e+00
8.775e-01,5.180e+00
8.825e-01,5.050e+00
8.875e-01,5.210e+00
8.925e-01,5.460e+00
8.975e-01,5.446e+00
9.025e-01,5.402e+00
9.075e-01,5.298e+00
9.125e-01,5.180e+00
9.175e-01,5.102e+00
9.225e-01,4.912e+00
9.275e-01,4.798e+00
9.325e-01,4.468e+00
9.375e-01,4.422e+00
9.425e-01,3.948e+00
9.475e-01,3.564e+00
9.525e-01,3.120e+00
9.575e-01,2.776e+00
9.625e-01,2.164e+00
9.675e-01,1.788e+00
9.725e-01,1.186e+00
9.775e-01,8.181e-01
9.825e-01,4.580e-01
9.875e-01,2.060e-01
9.925e-01,6.601e-02
9.975e-01,8.001e-03


==> anc/03_results/moderate_zap/elliptical_beam/0_042.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,2.000e-03
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,4.000e-03
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,2.000e-03
1.675e-01,2.000e-03
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,6.000e-03
1.975e-01,2.000e-03
2.025e-01,0.000e+00
2.075e-01,4.000e-03
2.125e-01,2.000e-03
2.175e-01,2.000e-03
2.225e-01,4.000e-03
2.275e-01,4.000e-03
2.325e-01,4.000e-03
2.375e-01,4.000e-03
2.425e-01,8.001e-03
2.475e-01,0.000e+00
2.525e-01,6.000e-03
2.575e-01,2.000e-03
2.625e-01,1.000e-02
2.675e-01,6.000e-03
2.725e-01,4.000e-03
2.775e-01,6.000e-03
2.825e-01,6.000e-03
2.875e-01,8.001e-03
2.925e-01,6.000e-03
2.975e-01,1.200e-02
3.025e-01,6.000e-03
3.075e-01,8.001e-03
3.125e-01,8.001e-03
3.175e-01,1.000e-02
3.225e-01,1.600e-02
3.275e-01,2.200e-02
3.325e-01,1.000e-02
3.375e-01,1.800e-02
3.425e-01,1.600e-02
3.475e-01,2.400e-02
3.525e-01,2.000e-02
3.575e-01,3.000e-02
3.625e-01,1.800e-02
3.675e-01,3.200e-02
3.725e-01,3.000e-02
3.775e-01,3.200e-02
3.825e-01,2.000e-02
3.875e-01,2.400e-02
3.925e-01,2.200e-02
3.975e-01,3.600e-02
4.025e-01,4.400e-02
4.075e-01,5.000e-02
4.125e-01,4.800e-02
4.175e-01,5.200e-02
4.225e-01,6.000e-02
4.275e-01,7.401e-02
4.325e-01,6.601e-02
4.375e-01,5.800e-02
4.425e-01,5.600e-02
4.475e-01,7.801e-02
4.525e-01,8.601e-02
4.575e-01,4.800e-02
4.625e-01,9.401e-02
4.675e-01,8.201e-02
4.725e-01,9.001e-02
4.775e-01,6.401e-02
4.825e-01,9.001e-02
4.875e-01,9.001e-02
4.925e-01,1.060e-01
4.975e-01,1.080e-01
5.025e-01,1.160e-01
5.075e-01,1.580e-01
5.125e-01,1.520e-01
5.175e-01,1.180e-01
5.225e-01,1.420e-01
5.275e-01,1.540e-01
5.325e-01,1.760e-01
5.375e-01,1.520e-01
5.425e-01,2.080e-01
5.475e-01,1.700e-01
5.525e-01,1.740e-01
5.575e-01,2.620e-01
5.625e-01,2.280e-01
5.675e-01,2.420e-01
5.725e-01,2.440e-01
5.775e-01,2.420e-01
5.825e-01,2.780e-01
5.875e-01,2.400e-01
5.925e-01,3.120e-01
5.975e-01,3.240e-01
6.025e-01,3.500e-01
6.075e-01,3.220e-01
6.125e-01,2.860e-01
6.175e-01,4.100e-01
6.225e-01,3.840e-01
6.275e-01,4.240e-01
6.325e-01,4.320e-01
6.375e-01,4.880e-01
6.425e-01,4.400e-01
6.475e-01,4.740e-01
6.525e-01,5.280e-01
6.575e-01,5.920e-01
6.625e-01,5.740e-01
6.675e-01,6.281e-01
6.725e-01,6.621e-01
6.775e-01,6.701e-01
6.825e-01,6.761e-01
6.875e-01,8.241e-01
6.925e-01,8.161e-01
6.975e-01,8.881e-01
7.025e-01,9.341e-01
7.075e-01,8.521e-01
7.125e-01,1.110e+00
7.175e-01,1.010e+00
7.225e-01,1.092e+00
7.275e-01,1.112e+00
7.325e-01,1.184e+00
7.375e-01,1.304e+00
7.425e-01,1.366e+00
7.475e-01,1.404e+00
7.525e-01,1.408e+00
7.575e-01,1.560e+00
7.625e-01,1.632e+00
7.675e-01,1.714e+00
7.725e-01,1.760e+00
7.775e-01,1.754e+00
7.825e-01,1.966e+00
7.875e-01,1.974e+00
7.925e-01,2.132e+00
7.975e-01,2.374e+00
8.025e-01,2.466e+00
8.075e-01,2.560e+00
8.125e-01,2.694e+00
8.175e-01,2.974e+00
8.225e-01,3.142e+00
8.275e-01,3.206e+00
8.325e-01,3.434e+00
8.375e-01,3.350e+00
8.425e-01,3.800e+00
8.475e-01,4.040e+00
8.525e-01,4.028e+00
8.575e-01,4.114e+00
8.625e-01,4.468e+00
8.675e-01,4.678e+00
8.725e-01,4.940e+00
8.775e-01,4.824e+00
8.825e-01,5.180e+00
8.875e-01,5.268e+00
8.925e-01,5.586e+00
8.975e-01,5.566e+00
9.025e-01,5.596e+00
9.075e-01,5.794e+00
9.125e-01,5.920e+00
9.175e-01,5.826e+00
9.225e-01,5.816e+00
9.275e-01,5.674e+00
9.325e-01,5.400e+00
9.375e-01,5.360e+00
9.425e-01,4.944e+00
9.475e-01,4.486e+00
9.525e-01,4.232e+00
9.575e-01,3.810e+00
9.625e-01,3.040e+00
9.675e-01,2.518e+00
9.725e-01,2.028e+00
9.775e-01,1.280e+00
9.825e-01,8.281e-01
9.875e-01,4.020e-01
9.925e-01,1.380e-01
9.975e-01,1.000e-02


==> anc/03_results/moderate_zap/elliptical_beam/0_043.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,4.000e-03
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,2.000e-03
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,2.000e-03
1.925e-01,2.000e-03
1.975e-01,2.000e-03
2.025e-01,2.000e-03
2.075e-01,0.000e+00
2.125e-01,2.000e-03
2.175e-01,0.000e+00
2.225e-01,6.001e-03
2.275e-01,6.001e-03
2.325e-01,0.000e+00
2.375e-01,2.000e-03
2.425e-01,2.000e-03
2.475e-01,6.001e-03
2.525e-01,2.000e-03
2.575e-01,8.001e-03
2.625e-01,4.000e-03
2.675e-01,4.000e-03
2.725e-01,6.001e-03
2.775e-01,2.000e-03
2.825e-01,4.000e-03
2.875e-01,6.001e-03
2.925e-01,6.001e-03
2.975e-01,8.001e-03
3.025e-01,1.200e-02
3.075e-01,1.000e-02
3.125e-01,1.600e-02
3.175e-01,2.000e-03
3.225e-01,8.001e-03
3.275e-01,2.000e-03
3.325e-01,1.400e-02
3.375e-01,1.200e-02
3.425e-01,1.400e-02
3.475e-01,1.800e-02
3.525e-01,3.000e-02
3.575e-01,2.600e-02
3.625e-01,1.600e-02
3.675e-01,2.400e-02
3.725e-01,1.000e-02
3.775e-01,2.000e-02
3.825e-01,1.400e-02
3.875e-01,2.600e-02
3.925e-01,3.000e-02
3.975e-01,3.800e-02
4.025e-01,2.400e-02
4.075e-01,2.800e-02
4.125e-01,2.200e-02
4.175e-01,3.800e-02
4.225e-01,4.200e-02
4.275e-01,3.800e-02
4.325e-01,3.800e-02
4.375e-01,4.000e-02
4.425e-01,5.201e-02
4.475e-01,5.201e-02
4.525e-01,5.401e-02
4.575e-01,5.401e-02
4.625e-01,6.001e-02
4.675e-01,6.001e-02
4.725e-01,7.201e-02
4.775e-01,8.201e-02
4.825e-01,6.601e-02
4.875e-01,6.001e-02
4.925e-01,9.001e-02
4.975e-01,8.401e-02
5.025e-01,8.001e-02
5.075e-01,9.201e-02
5.125e-01,1.120e-01
5.175e-01,1.140e-01
5.225e-01,1.200e-01
5.275e-01,1.240e-01
5.325e-01,1.180e-01
5.375e-01,1.500e-01
5.425e-01,1.700e-01
5.475e-01,1.420e-01
5.525e-01,1.840e-01
5.575e-01,1.540e-01
5.625e-01,1.620e-01
5.675e-01,1.540e-01
5.725e-01,1.580e-01
5.775e-01,2.100e-01
5.825e-01,1.660e-01
5.875e-01,1.860e-01
5.925e-01,2.540e-01
5.975e-01,2.260e-01
6.025e-01,2.820e-01
6.075e-01,2.460e-01
6.125e-01,3.280e-01
6.175e-01,3.180e-01
6.225e-01,2.980e-01
6.275e-01,3.040e-01
6.325e-01,3.840e-01
6.375e-01,3.940e-01
6.425e-01,4.940e-01
6.475e-01,4.440e-01
6.525e-01,4.360e-01
6.575e-01,5.021e-01
6.625e-01,5.141e-01
6.675e-01,4.920e-01
6.725e-01,5.941e-01
6.775e-01,5.881e-01
6.825e-01,6.241e-01
6.875e-01,6.261e-01
6.925e-01,6.801e-01
6.975e-01,7.041e-01
7.025e-01,7.621e-01
7.075e-01,7.641e-01
7.125e-01,7.921e-01
7.175e-01,8.661e-01
7.225e-01,9.201e-01
7.275e-01,1.040e+00
7.325e-01,9.901e-01
7.375e-01,1.008e+00
7.425e-01,1.120e+00
7.475e-01,1.188e+00
7.525e-01,1.232e+00
7.575e-01,1.196e+00
7.625e-01,1.372e+00
7.675e-01,1.472e+00
7.725e-01,1.462e+00
7.775e-01,1.522e+00
7.825e-01,1.814e+00
7.875e-01,1.700e+00
7.925e-01,1.770e+00
7.975e-01,2.020e+00
8.025e-01,1.998e+00
8.075e-01,2.330e+00
8.125e-01,2.452e+00
8.175e-01,2.396e+00
8.225e-01,2.628e+00
8.275e-01,2.704e+00
8.325e-01,3.056e+00
8.375e-01,3.060e+00
8.425e-01,3.362e+00
8.475e-01,3.506e+00
8.525e-01,3.722e+00
8.575e-01,4.088e+00
8.625e-01,4.116e+00
8.675e-01,4.282e+00
8.725e-01,4.610e+00
8.775e-01,4.802e+00
8.825e-01,5.047e+00
8.875e-01,5.195e+00
8.925e-01,5.465e+00
8.975e-01,5.577e+00
9.025e-01,5.803e+00
9.075e-01,6.181e+00
9.125e-01,6.481e+00
9.175e-01,6.217e+00
9.225e-01,6.231e+00
9.275e-01,6.327e+00
9.325e-01,6.257e+00
9.375e-01,6.101e+00
9.425e-01,5.849e+00
9.475e-01,5.659e+00
9.525e-01,5.315e+00
9.575e-01,4.696e+00
9.625e-01,4.374e+00
9.675e-01,3.676e+00
9.725e-01,2.936e+00
9.775e-01,2.156e+00
9.825e-01,1.424e+00
9.875e-01,7.921e-01
9.925e-01,2.720e-01
9.975e-01,2.800e-02


==> anc/03_results/moderate_zap/elliptical_beam/0_044.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,2.000e-03
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,2.000e-03
1.275e-01,0.000e+00
1.325e-01,2.000e-03
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,2.000e-03
1.975e-01,2.000e-03
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,2.000e-03
2.175e-01,2.000e-03
2.225e-01,2.000e-03
2.275e-01,2.000e-03
2.325e-01,0.000e+00
2.375e-01,2.000e-03
2.425e-01,4.000e-03
2.475e-01,0.000e+00
2.525e-01,6.000e-03
2.575e-01,0.000e+00
2.625e-01,2.000e-03
2.675e-01,0.000e+00
2.725e-01,4.000e-03
2.775e-01,6.000e-03
2.825e-01,2.000e-03
2.875e-01,4.000e-03
2.925e-01,4.000e-03
2.975e-01,2.000e-03
3.025e-01,4.000e-03
3.075e-01,6.000e-03
3.125e-01,1.200e-02
3.175e-01,6.000e-03
3.225e-01,4.000e-03
3.275e-01,2.000e-03
3.325e-01,1.400e-02
3.375e-01,8.000e-03
3.425e-01,1.600e-02
3.475e-01,1.200e-02
3.525e-01,1.000e-02
3.575e-01,1.400e-02
3.625e-01,2.200e-02
3.675e-01,1.200e-02
3.725e-01,1.800e-02
3.775e-01,1.800e-02
3.825e-01,1.200e-02
3.875e-01,1.800e-02
3.925e-01,2.200e-02
3.975e-01,1.600e-02
4.025e-01,2.200e-02
4.075e-01,2.000e-02
4.125e-01,3.200e-02
4.175e-01,1.600e-02
4.225e-01,2.800e-02
4.275e-01,1.200e-02
4.325e-01,3.800e-02
4.375e-01,4.000e-02
4.425e-01,5.400e-02
4.475e-01,3.800e-02
4.525e-01,4.200e-02
4.575e-01,3.200e-02
4.625e-01,4.800e-02
4.675e-01,5.200e-02
4.725e-01,5.200e-02
4.775e-01,7.800e-02
4.825e-01,4.000e-02
4.875e-01,6.400e-02
4.925e-01,6.800e-02
4.975e-01,6.800e-02
5.025e-01,5.800e-02
5.075e-01,8.200e-02
5.125e-01,8.401e-02
5.175e-01,8.401e-02
5.225e-01,1.120e-01
5.275e-01,7.800e-02
5.325e-01,8.601e-02
5.375e-01,1.040e-01
5.425e-01,1.420e-01
5.475e-01,1.120e-01
5.525e-01,1.280e-01
5.575e-01,1.360e-01
5.625e-01,1.540e-01
5.675e-01,1.680e-01
5.725e-01,1.600e-01
5.775e-01,1.600e-01
5.825e-01,1.800e-01
5.875e-01,1.860e-01
5.925e-01,1.900e-01
5.975e-01,2.000e-01
6.025e-01,2.300e-01
6.075e-01,2.280e-01
6.125e-01,2.200e-01
6.175e-01,2.700e-01
6.225e-01,2.440e-01
6.275e-01,3.060e-01
6.325e-01,3.160e-01
6.375e-01,3.360e-01
6.425e-01,3.300e-01
6.475e-01,2.980e-01
6.525e-01,3.640e-01
6.575e-01,3.840e-01
6.625e-01,3.860e-01
6.675e-01,3.980e-01
6.725e-01,4.220e-01
6.775e-01,4.940e-01
6.825e-01,5.000e-01
6.875e-01,5.120e-01
6.925e-01,5.500e-01
6.975e-01,5.800e-01
7.025e-01,5.440e-01
7.075e-01,6.700e-01
7.125e-01,6.400e-01
7.175e-01,7.440e-01
7.225e-01,7.840e-01
7.275e-01,7.440e-01
7.325e-01,8.120e-01
7.375e-01,8.801e-01
7.425e-01,9.241e-01
7.475e-01,1.034e+00
7.525e-01,1.042e+00
7.575e-01,1.136e+00
7.625e-01,1.176e+00
7.675e-01,1.152e+00
7.725e-01,1.316e+00
7.775e-01,1.338e+00
7.825e-01,1.504e+00
7.875e-01,1.538e+00
7.925e-01,1.610e+00
7.975e-01,1.742e+00
8.025e-01,1.822e+00
8.075e-01,1.946e+00
8.125e-01,2.100e+00
8.175e-01,2.172e+00
8.225e-01,2.218e+00
8.275e-01,2.504e+00
8.325e-01,2.602e+00
8.375e-01,2.822e+00
8.425e-01,3.056e+00
8.475e-01,3.122e+00
8.525e-01,3.238e+00
8.575e-01,3.586e+00
8.625e-01,3.796e+00
8.675e-01,3.890e+00
8.725e-01,4.292e+00
8.775e-01,4.506e+00
8.825e-01,4.736e+00
8.875e-01,4.914e+00
8.925e-01,5.210e+00
8.975e-01,5.466e+00
9.025e-01,5.814e+00
9.075e-01,6.102e+00
9.125e-01,6.332e+00
9.175e-01,6.368e+00
9.225e-01,6.688e+00
9.275e-01,7.002e+00
9.325e-01,7.008e+00
9.375e-01,6.720e+00
9.425e-01,6.620e+00
9.475e-01,6.714e+00
9.525e-01,6.452e+00
9.575e-01,5.986e+00
9.625e-01,5.556e+00
9.675e-01,4.866e+00
9.725e-01,4.046e+00
9.775e-01,3.140e+00
9.825e-01,2.288e+00
9.875e-01,1.286e+00
9.925e-01,4.920e-01
9.975e-01,6.400e-02


==> anc/03_results/moderate_zap/elliptical_beam/0_045.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,4.000e-03
2.075e-01,0.000e+00
2.125e-01,2.000e-03
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,2.000e-03
2.325e-01,0.000e+00
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,0.000e+00
2.525e-01,2.000e-03
2.575e-01,0.000e+00
2.625e-01,6.000e-03
2.675e-01,2.000e-03
2.725e-01,0.000e+00
2.775e-01,1.400e-02
2.825e-01,2.000e-03
2.875e-01,2.000e-03
2.925e-01,6.000e-03
2.975e-01,6.000e-03
3.025e-01,8.000e-03
3.075e-01,6.000e-03
3.125e-01,4.000e-03
3.175e-01,4.000e-03
3.225e-01,8.000e-03
3.275e-01,1.600e-02
3.325e-01,6.000e-03
3.375e-01,8.000e-03
3.425e-01,6.000e-03
3.475e-01,1.000e-02
3.525e-01,6.000e-03
3.575e-01,4.000e-03
3.625e-01,1.200e-02
3.675e-01,1.000e-02
3.725e-01,0.000e+00
3.775e-01,2.200e-02
3.825e-01,1.200e-02
3.875e-01,2.000e-02
3.925e-01,1.600e-02
3.975e-01,1.000e-02
4.025e-01,1.400e-02
4.075e-01,1.200e-02
4.125e-01,2.200e-02
4.175e-01,2.800e-02
4.225e-01,1.200e-02
4.275e-01,1.600e-02
4.325e-01,2.400e-02
4.375e-01,2.600e-02
4.425e-01,1.600e-02
4.475e-01,3.400e-02
4.525e-01,3.600e-02
4.575e-01,4.000e-02
4.625e-01,4.600e-02
4.675e-01,3.600e-02
4.725e-01,3.800e-02
4.775e-01,4.000e-02
4.825e-01,4.000e-02
4.875e-01,4.400e-02
4.925e-01,3.600e-02
4.975e-01,5.600e-02
5.025e-01,6.200e-02
5.075e-01,6.200e-02
5.125e-01,7.000e-02
5.175e-01,5.000e-02
5.225e-01,7.200e-02
5.275e-01,5.800e-02
5.325e-01,7.400e-02
5.375e-01,1.100e-01
5.425e-01,8.801e-02
5.475e-01,9.401e-02
5.525e-01,9.201e-02
5.575e-01,1.180e-01
5.625e-01,1.000e-01
5.675e-01,1.000e-01
5.725e-01,1.120e-01
5.775e-01,1.100e-01
5.825e-01,1.300e-01
5.875e-01,1.460e-01
5.925e-01,1.560e-01
5.975e-01,1.480e-01
6.025e-01,1.900e-01
6.075e-01,1.900e-01
6.125e-01,1.820e-01
6.175e-01,2.260e-01
6.225e-01,2.120e-01
6.275e-01,2.360e-01
6.325e-01,2.120e-01
6.375e-01,2.180e-01
6.425e-01,2.500e-01
6.475e-01,2.740e-01
6.525e-01,2.940e-01
6.575e-01,3.260e-01
6.625e-01,3.240e-01
6.675e-01,3.160e-01
6.725e-01,3.560e-01
6.775e-01,4.040e-01
6.825e-01,4.200e-01
6.875e-01,3.780e-01
6.925e-01,4.780e-01
6.975e-01,4.200e-01
7.025e-01,5.320e-01
7.075e-01,5.800e-01
7.125e-01,5.380e-01
7.175e-01,5.980e-01
7.225e-01,6.440e-01
7.275e-01,6.940e-01
7.325e-01,7.220e-01
7.375e-01,7.340e-01
7.425e-01,8.080e-01
7.475e-01,8.961e-01
7.525e-01,8.280e-01
7.575e-01,9.021e-01
7.625e-01,1.006e+00
7.675e-01,1.016e+00
7.725e-01,1.096e+00
7.775e-01,1.138e+00
7.825e-01,1.180e+00
7.875e-01,1.358e+00
7.925e-01,1.356e+00
7.975e-01,1.516e+00
8.025e-01,1.628e+00
8.075e-01,1.680e+00
8.125e-01,1.732e+00
8.175e-01,1.920e+00
8.225e-01,2.008e+00
8.275e-01,2.106e+00
8.325e-01,2.294e+00
8.375e-01,2.572e+00
8.425e-01,2.628e+00
8.475e-01,2.792e+00
8.525e-01,3.124e+00
8.575e-01,3.100e+00
8.625e-01,3.432e+00
8.675e-01,3.632e+00
8.725e-01,3.838e+00
8.775e-01,4.154e+00
8.825e-01,4.274e+00
8.875e-01,4.658e+00
8.925e-01,4.906e+00
8.975e-01,5.044e+00
9.025e-01,5.558e+00
9.075e-01,5.972e+00
9.125e-01,5.978e+00
9.175e-01,6.406e+00
9.225e-01,6.836e+00
9.275e-01,7.026e+00
9.325e-01,7.412e+00
9.375e-01,7.348e+00
9.425e-01,7.310e+00
9.475e-01,7.648e+00
9.525e-01,7.490e+00
9.575e-01,7.164e+00
9.625e-01,6.934e+00
9.675e-01,6.382e+00
9.725e-01,5.418e+00
9.775e-01,4.572e+00
9.825e-01,3.222e+00
9.875e-01,1.926e+00
9.925e-01,8.661e-01
9.975e-01,1.460e-01


==> anc/03_results/moderate_zap/elliptical_beam/0_046.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,2.000e-03
1.525e-01,0.000e+00
1.575e-01,2.000e-03
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,4.000e-03
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,2.000e-03
2.325e-01,4.000e-03
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,4.000e-03
2.525e-01,0.000e+00
2.575e-01,0.000e+00
2.625e-01,0.000e+00
2.675e-01,2.000e-03
2.725e-01,0.000e+00
2.775e-01,2.000e-03
2.825e-01,2.000e-03
2.875e-01,0.000e+00
2.925e-01,2.000e-03
2.975e-01,4.000e-03
3.025e-01,4.000e-03
3.075e-01,2.000e-03
3.125e-01,4.000e-03
3.175e-01,6.001e-03
3.225e-01,0.000e+00
3.275e-01,2.000e-03
3.325e-01,0.000e+00
3.375e-01,2.000e-03
3.425e-01,6.001e-03
3.475e-01,4.000e-03
3.525e-01,4.000e-03
3.575e-01,6.001e-03
3.625e-01,6.001e-03
3.675e-01,6.001e-03
3.725e-01,1.000e-02
3.775e-01,8.001e-03
3.825e-01,0.000e+00
3.875e-01,1.200e-02
3.925e-01,2.000e-02
3.975e-01,1.000e-02
4.025e-01,1.200e-02
4.075e-01,1.000e-02
4.125e-01,1.200e-02
4.175e-01,2.200e-02
4.225e-01,4.000e-03
4.275e-01,2.000e-02
4.325e-01,1.600e-02
4.375e-01,1.600e-02
4.425e-01,2.400e-02
4.475e-01,1.800e-02
4.525e-01,3.000e-02
4.575e-01,2.200e-02
4.625e-01,1.600e-02
4.675e-01,2.200e-02
4.725e-01,2.600e-02
4.775e-01,2.600e-02
4.825e-01,3.200e-02
4.875e-01,3.600e-02
4.925e-01,3.600e-02
4.975e-01,3.400e-02
5.025e-01,4.200e-02
5.075e-01,3.400e-02
5.125e-01,5.201e-02
5.175e-01,4.400e-02
5.225e-01,4.400e-02
5.275e-01,3.800e-02
5.325e-01,6.401e-02
5.375e-01,6.201e-02
5.425e-01,7.801e-02
5.475e-01,5.401e-02
5.525e-01,9.601e-02
5.575e-01,8.201e-02
5.625e-01,9.001e-02
5.675e-01,8.401e-02
5.725e-01,1.160e-01
5.775e-01,9.801e-02
5.825e-01,1.140e-01
5.875e-01,1.100e-01
5.925e-01,1.060e-01
5.975e-01,1.240e-01
6.025e-01,1.120e-01
6.075e-01,1.320e-01
6.125e-01,1.500e-01
6.175e-01,1.500e-01
6.225e-01,1.640e-01
6.275e-01,1.580e-01
6.325e-01,1.880e-01
6.375e-01,2.100e-01
6.425e-01,2.000e-01
6.475e-01,2.180e-01
6.525e-01,2.360e-01
6.575e-01,2.940e-01
6.625e-01,2.700e-01
6.675e-01,2.520e-01
6.725e-01,2.840e-01
6.775e-01,2.740e-01
6.825e-01,3.480e-01
6.875e-01,3.440e-01
6.925e-01,3.360e-01
6.975e-01,3.520e-01
7.025e-01,4.200e-01
7.075e-01,4.500e-01
7.125e-01,4.941e-01
7.175e-01,4.340e-01
7.225e-01,5.661e-01
7.275e-01,5.461e-01
7.325e-01,6.001e-01
7.375e-01,5.661e-01
7.425e-01,6.261e-01
7.475e-01,7.001e-01
7.525e-01,7.641e-01
7.575e-01,7.841e-01
7.625e-01,7.441e-01
7.675e-01,9.201e-01
7.725e-01,9.161e-01
7.775e-01,9.441e-01
7.825e-01,1.090e+00
7.875e-01,1.186e+00
7.925e-01,1.236e+00
7.975e-01,1.182e+00
8.025e-01,1.330e+00
8.075e-01,1.430e+00
8.125e-01,1.558e+00
8.175e-01,1.668e+00
8.225e-01,1.678e+00
8.275e-01,1.800e+00
8.325e-01,2.008e+00
8.375e-01,2.118e+00
8.425e-01,2.238e+00
8.475e-01,2.450e+00
8.525e-01,2.520e+00
8.575e-01,2.850e+00
8.625e-01,2.992e+00
8.675e-01,3.128e+00
8.725e-01,3.520e+00
8.775e-01,3.746e+00
8.825e-01,3.962e+00
8.875e-01,4.142e+00
8.925e-01,4.715e+00
8.975e-01,4.725e+00
9.025e-01,5.173e+00
9.075e-01,5.569e+00
9.125e-01,5.785e+00
9.175e-01,6.185e+00
9.225e-01,6.627e+00
9.275e-01,7.029e+00
9.325e-01,7.551e+00
9.375e-01,7.885e+00
9.425e-01,8.073e+00
9.475e-01,8.369e+00
9.525e-01,8.377e+00
9.575e-01,8.215e+00
9.625e-01,8.203e+00
9.675e-01,7.627e+00
9.725e-01,7.145e+00
9.775e-01,5.977e+00
9.825e-01,4.761e+00
9.875e-01,3.058e+00
9.925e-01,1.572e+00
9.975e-01,2.900e-01


==> anc/03_results/moderate_zap/elliptical_beam/0_047.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,2.000e-03
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,2.000e-03
2.075e-01,2.000e-03
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,2.000e-03
2.275e-01,0.000e+00
2.325e-01,2.000e-03
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,0.000e+00
2.525e-01,2.000e-03
2.575e-01,0.000e+00
2.625e-01,4.000e-03
2.675e-01,4.000e-03
2.725e-01,0.000e+00
2.775e-01,4.000e-03
2.825e-01,0.000e+00
2.875e-01,0.000e+00
2.925e-01,6.000e-03
2.975e-01,2.000e-03
3.025e-01,6.000e-03
3.075e-01,0.000e+00
3.125e-01,0.000e+00
3.175e-01,0.000e+00
3.225e-01,2.000e-03
3.275e-01,2.000e-03
3.325e-01,2.000e-03
3.375e-01,2.000e-03
3.425e-01,4.000e-03
3.475e-01,6.000e-03
3.525e-01,2.000e-03
3.575e-01,2.000e-03
3.625e-01,4.000e-03
3.675e-01,2.000e-03
3.725e-01,6.000e-03
3.775e-01,1.000e-02
3.825e-01,6.000e-03
3.875e-01,2.000e-03
3.925e-01,4.000e-03
3.975e-01,1.000e-02
4.025e-01,1.600e-02
4.075e-01,6.000e-03
4.125e-01,8.000e-03
4.175e-01,6.000e-03
4.225e-01,6.000e-03
4.275e-01,1.000e-02
4.325e-01,2.200e-02
4.375e-01,1.000e-02
4.425e-01,1.800e-02
4.475e-01,1.000e-02
4.525e-01,1.800e-02
4.575e-01,2.200e-02
4.625e-01,4.000e-03
4.675e-01,2.800e-02
4.725e-01,2.400e-02
4.775e-01,2.000e-02
4.825e-01,3.000e-02
4.875e-01,2.800e-02
4.925e-01,1.600e-02
4.975e-01,2.000e-02
5.025e-01,2.000e-02
5.075e-01,4.400e-02
5.125e-01,3.200e-02
5.175e-01,3.800e-02
5.225e-01,4.000e-02
5.275e-01,5.200e-02
5.325e-01,4.800e-02
5.375e-01,4.400e-02
5.425e-01,4.400e-02
5.475e-01,7.000e-02
5.525e-01,5.400e-02
5.575e-01,6.600e-02
5.625e-01,6.400e-02
5.675e-01,6.000e-02
5.725e-01,6.200e-02
5.775e-01,6.000e-02
5.825e-01,9.000e-02
5.875e-01,8.800e-02
5.925e-01,7.200e-02
5.975e-01,9.000e-02
6.025e-01,8.800e-02
6.075e-01,1.100e-01
6.125e-01,9.400e-02
6.175e-01,1.080e-01
6.225e-01,1.020e-01
6.275e-01,1.100e-01
6.325e-01,1.640e-01
6.375e-01,1.460e-01
6.425e-01,1.660e-01
6.475e-01,1.620e-01
6.525e-01,1.720e-01
6.575e-01,1.920e-01
6.625e-01,2.180e-01
6.675e-01,2.200e-01
6.725e-01,2.440e-01
6.775e-01,2.460e-01
6.825e-01,2.700e-01
6.875e-01,2.860e-01
6.925e-01,3.440e-01
6.975e-01,3.140e-01
7.025e-01,3.060e-01
7.075e-01,3.300e-01
7.125e-01,4.180e-01
7.175e-01,4.040e-01
7.225e-01,4.220e-01
7.275e-01,4.360e-01
7.325e-01,4.900e-01
7.375e-01,4.980e-01
7.425e-01,4.360e-01
7.475e-01,6.040e-01
7.525e-01,6.100e-01
7.575e-01,6.220e-01
7.625e-01,7.140e-01
7.675e-01,7.400e-01
7.725e-01,7.280e-01
7.775e-01,7.920e-01
7.825e-01,8.960e-01
7.875e-01,9.240e-01
7.925e-01,9.800e-01
7.975e-01,1.088e+00
8.025e-01,1.082e+00
8.075e-01,1.240e+00
8.125e-01,1.208e+00
8.175e-01,1.446e+00
8.225e-01,1.520e+00
8.275e-01,1.492e+00
8.325e-01,1.590e+00
8.375e-01,1.872e+00
8.425e-01,1.894e+00
8.475e-01,2.056e+00
8.525e-01,2.374e+00
8.575e-01,2.480e+00
8.625e-01,2.568e+00
8.675e-01,2.954e+00
8.725e-01,3.034e+00
8.775e-01,3.302e+00
8.825e-01,3.326e+00
8.875e-01,3.848e+00
8.925e-01,4.110e+00
8.975e-01,4.434e+00
9.025e-01,4.676e+00
9.075e-01,5.096e+00
9.125e-01,5.894e+00
9.175e-01,6.058e+00
9.225e-01,6.352e+00
9.275e-01,6.968e+00
9.325e-01,7.194e+00
9.375e-01,7.722e+00
9.425e-01,8.338e+00
9.475e-01,8.830e+00
9.525e-01,9.006e+00
9.575e-01,9.368e+00
9.625e-01,9.324e+00
9.675e-01,9.338e+00
9.725e-01,8.586e+00
9.775e-01,7.642e+00
9.825e-01,6.502e+00
9.875e-01,4.602e+00
9.925e-01,2.380e+00
9.975e-01,5.260e-01


==> anc/03_results/moderate_zap/elliptical_beam/0_048.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,2.000e-03
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,0.000e+00
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,0.000e+00
2.525e-01,0.000e+00
2.575e-01,0.000e+00
2.625e-01,0.000e+00
2.675e-01,0.000e+00
2.725e-01,0.000e+00
2.775e-01,4.000e-03
2.825e-01,0.000e+00
2.875e-01,0.000e+00
2.925e-01,0.000e+00
2.975e-01,6.000e-03
3.025e-01,2.000e-03
3.075e-01,0.000e+00
3.125e-01,2.000e-03
3.175e-01,2.000e-03
3.225e-01,2.000e-03
3.275e-01,4.000e-03
3.325e-01,0.000e+00
3.375e-01,0.000e+00
3.425e-01,4.000e-03
3.475e-01,2.000e-03
3.525e-01,4.000e-03
3.575e-01,4.000e-03
3.625e-01,2.000e-03
3.675e-01,2.000e-03
3.725e-01,6.000e-03
3.775e-01,0.000e+00
3.825e-01,2.000e-03
3.875e-01,0.000e+00
3.925e-01,0.000e+00
3.975e-01,4.000e-03
4.025e-01,2.000e-03
4.075e-01,1.800e-02
4.125e-01,0.000e+00
4.175e-01,4.000e-03
4.225e-01,6.000e-03
4.275e-01,1.200e-02
4.325e-01,1.000e-02
4.375e-01,6.000e-03
4.425e-01,6.000e-03
4.475e-01,6.000e-03
4.525e-01,1.200e-02
4.575e-01,6.000e-03
4.625e-01,1.000e-02
4.675e-01,1.800e-02
4.725e-01,2.000e-02
4.775e-01,2.400e-02
4.825e-01,2.200e-02
4.875e-01,2.400e-02
4.925e-01,2.000e-02
4.975e-01,3.000e-02
5.025e-01,3.400e-02
5.075e-01,2.400e-02
5.125e-01,1.800e-02
5.175e-01,3.200e-02
5.225e-01,3.000e-02
5.275e-01,3.200e-02
5.325e-01,3.400e-02
5.375e-01,3.800e-02
5.425e-01,2.400e-02
5.475e-01,4.200e-02
5.525e-01,3.400e-02
5.575e-01,5.800e-02
5.625e-01,3.800e-02
5.675e-01,4.400e-02
5.725e-01,4.200e-02
5.775e-01,6.000e-02
5.825e-01,6.600e-02
5.875e-01,5.800e-02
5.925e-01,5.400e-02
5.975e-01,7.000e-02
6.025e-01,8.000e-02
6.075e-01,8.801e-02
6.125e-01,7.200e-02
6.175e-01,7.400e-02
6.225e-01,1.020e-01
6.275e-01,1.040e-01
6.325e-01,1.000e-01
6.375e-01,1.160e-01
6.425e-01,1.180e-01
6.475e-01,1.140e-01
6.525e-01,1.520e-01
6.575e-01,1.680e-01
6.625e-01,1.740e-01
6.675e-01,1.480e-01
6.725e-01,1.600e-01
6.775e-01,1.880e-01
6.825e-01,2.180e-01
6.875e-01,2.280e-01
6.925e-01,2.740e-01
6.975e-01,2.020e-01
7.025e-01,2.900e-01
7.075e-01,2.600e-01
7.125e-01,2.860e-01
7.175e-01,3.000e-01
7.225e-01,3.100e-01
7.275e-01,3.560e-01
7.325e-01,4.000e-01
7.375e-01,4.200e-01
7.425e-01,4.300e-01
7.475e-01,4.900e-01
7.525e-01,4.660e-01
7.575e-01,4.880e-01
7.625e-01,5.360e-01
7.675e-01,6.820e-01
7.725e-01,6.380e-01
7.775e-01,6.140e-01
7.825e-01,7.680e-01
7.875e-01,7.520e-01
7.925e-01,8.641e-01
7.975e-01,9.001e-01
8.025e-01,9.501e-01
8.075e-01,8.981e-01
8.125e-01,1.018e+00
8.175e-01,1.080e+00
8.225e-01,1.226e+00
8.275e-01,1.368e+00
8.325e-01,1.458e+00
8.375e-01,1.578e+00
8.425e-01,1.678e+00
8.475e-01,1.826e+00
8.525e-01,1.932e+00
8.575e-01,2.150e+00
8.625e-01,2.276e+00
8.675e-01,2.536e+00
8.725e-01,2.620e+00
8.775e-01,2.972e+00
8.825e-01,3.198e+00
8.875e-01,3.450e+00
8.925e-01,3.606e+00
8.975e-01,4.158e+00
9.025e-01,4.400e+00
9.075e-01,4.850e+00
9.125e-01,5.062e+00
9.175e-01,5.542e+00
9.225e-01,6.018e+00
9.275e-01,6.616e+00
9.325e-01,7.168e+00
9.375e-01,7.884e+00
9.425e-01,8.427e+00
9.475e-01,8.981e+00
9.525e-01,9.639e+00
9.575e-01,9.779e+00
9.625e-01,1.014e+01
9.675e-01,1.041e+01
9.725e-01,1.013e+01
9.775e-01,9.645e+00
9.825e-01,8.106e+00
9.875e-01,6.312e+00
9.925e-01,3.822e+00
9.975e-01,8.140e-01


==> anc/03_results/moderate_zap/elliptical_beam/0_049.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,2.000e-03
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,0.000e+00
2.375e-01,0.000e+00
2.425e-01,2.000e-03
2.475e-01,2.000e-03
2.525e-01,0.000e+00
2.575e-01,0.000e+00
2.625e-01,0.000e+00
2.675e-01,0.000e+00
2.725e-01,0.000e+00
2.775e-01,0.000e+00
2.825e-01,0.000e+00
2.875e-01,0.000e+00
2.925e-01,2.000e-03
2.975e-01,2.000e-03
3.025e-01,0.000e+00
3.075e-01,2.000e-03
3.125e-01,0.000e+00
3.175e-01,0.000e+00
3.225e-01,2.000e-03
3.275e-01,2.000e-03
3.325e-01,2.000e-03
3.375e-01,0.000e+00
3.425e-01,2.000e-03
3.475e-01,2.000e-03
3.525e-01,0.000e+00
3.575e-01,0.000e+00
3.625e-01,4.000e-03
3.675e-01,0.000e+00
3.725e-01,2.000e-03
3.775e-01,2.000e-03
3.825e-01,0.000e+00
3.875e-01,6.000e-03
3.925e-01,6.000e-03
3.975e-01,2.000e-03
4.025e-01,6.000e-03
4.075e-01,2.000e-03
4.125e-01,4.000e-03
4.175e-01,6.000e-03
4.225e-01,8.000e-03
4.275e-01,4.000e-03
4.325e-01,6.000e-03
4.375e-01,4.000e-03
4.425e-01,1.200e-02
4.475e-01,6.000e-03
4.525e-01,1.200e-02
4.575e-01,1.000e-02
4.625e-01,1.000e-02
4.675e-01,1.600e-02
4.725e-01,1.800e-02
4.775e-01,1.400e-02
4.825e-01,2.000e-02
4.875e-01,1.200e-02
4.925e-01,1.400e-02
4.975e-01,2.200e-02
5.025e-01,1.600e-02
5.075e-01,1.000e-02
5.125e-01,2.200e-02
5.175e-01,1.600e-02
5.225e-01,2.200e-02
5.275e-01,2.200e-02
5.325e-01,3.600e-02
5.375e-01,1.800e-02
5.425e-01,1.000e-02
5.475e-01,1.800e-02
5.525e-01,3.600e-02
5.575e-01,3.400e-02
5.625e-01,2.200e-02
5.675e-01,2.600e-02
5.725e-01,2.400e-02
5.775e-01,5.200e-02
5.825e-01,6.400e-02
5.875e-01,4.000e-02
5.925e-01,5.800e-02
5.975e-01,6.200e-02
6.025e-01,6.200e-02
6.075e-01,8.000e-02
6.125e-01,7.800e-02
6.175e-01,9.000e-02
6.225e-01,7.000e-02
6.275e-01,8.000e-02
6.325e-01,8.200e-02
6.375e-01,6.200e-02
6.425e-01,8.000e-02
6.475e-01,1.460e-01
6.525e-01,1.060e-01
6.575e-01,1.240e-01
6.625e-01,1.400e-01
6.675e-01,1.260e-01
6.725e-01,1.540e-01
6.775e-01,1.520e-01
6.825e-01,1.520e-01
6.875e-01,1.400e-01
6.925e-01,1.920e-01
6.975e-01,2.020e-01
7.025e-01,1.840e-01
7.075e-01,2.660e-01
7.125e-01,2.040e-01
7.175e-01,2.740e-01
7.225e-01,3.040e-01
7.275e-01,2.480e-01
7.325e-01,3.020e-01
7.375e-01,3.460e-01
7.425e-01,3.300e-01
7.475e-01,4.040e-01
7.525e-01,4.180e-01
7.575e-01,3.860e-01
7.625e-01,4.260e-01
7.675e-01,5.180e-01
7.725e-01,5.020e-01
7.775e-01,5.780e-01
7.825e-01,6.760e-01
7.875e-01,7.000e-01
7.925e-01,6.780e-01
7.975e-01,6.920e-01
8.025e-01,7.780e-01
8.075e-01,8.180e-01
8.125e-01,1.016e+00
8.175e-01,9.620e-01
8.225e-01,1.096e+00
8.275e-01,1.162e+00
8.325e-01,1.314e+00
8.375e-01,1.308e+00
8.425e-01,1.390e+00
8.475e-01,1.702e+00
8.525e-01,1.638e+00
8.575e-01,1.818e+00
8.625e-01,1.880e+00
8.675e-01,2.082e+00
8.725e-01,2.232e+00
8.775e-01,2.492e+00
8.825e-01,2.674e+00
8.875e-01,2.864e+00
8.925e-01,3.394e+00
8.975e-01,3.312e+00
9.025e-01,3.878e+00
9.075e-01,4.268e+00
9.125e-01,4.700e+00
9.175e-01,5.032e+00
9.225e-01,5.576e+00
9.275e-01,6.188e+00
9.325e-01,6.834e+00
9.375e-01,7.442e+00
9.425e-01,8.222e+00
9.475e-01,8.556e+00
9.525e-01,9.662e+00
9.575e-01,1.022e+01
9.625e-01,1.098e+01
9.675e-01,1.152e+01
9.725e-01,1.151e+01
9.775e-01,1.148e+01
9.825e-01,1.057e+01
9.875e-01,8.630e+00
9.925e-01,5.662e+00
9.975e-01,1.524e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_05.csv <==
transmittance,probability_density
1.130e-01,0.000e+00
1.174e-01,0.000e+00
1.218e-01,0.000e+00
1.263e-01,0.000e+00
1.307e-01,0.000e+00
1.352e-01,0.000e+00
1.396e-01,0.000e+00
1.441e-01,0.000e+00
1.485e-01,0.000e+00
1.530e-01,0.000e+00
1.574e-01,0.000e+00
1.619e-01,0.000e+00
1.663e-01,0.000e+00
1.708e-01,0.000e+00
1.752e-01,2.249e-03
1.796e-01,0.000e+00
1.841e-01,0.000e+00
1.885e-01,0.000e+00
1.930e-01,0.000e+00
1.974e-01,0.000e+00
2.019e-01,0.000e+00
2.063e-01,0.000e+00
2.108e-01,0.000e+00
2.152e-01,0.000e+00
2.197e-01,0.000e+00
2.241e-01,0.000e+00
2.286e-01,0.000e+00
2.330e-01,0.000e+00
2.374e-01,2.249e-03
2.419e-01,2.249e-03
2.463e-01,0.000e+00
2.508e-01,0.000e+00
2.552e-01,0.000e+00
2.597e-01,0.000e+00
2.641e-01,0.000e+00
2.686e-01,0.000e+00
2.730e-01,0.000e+00
2.775e-01,0.000e+00
2.819e-01,0.000e+00
2.864e-01,0.000e+00
2.908e-01,0.000e+00
2.953e-01,0.000e+00
2.997e-01,0.000e+00
3.041e-01,0.000e+00
3.086e-01,4.498e-03
3.130e-01,0.000e+00
3.175e-01,0.000e+00
3.219e-01,0.000e+00
3.264e-01,0.000e+00
3.308e-01,4.498e-03
3.353e-01,2.249e-03
3.397e-01,0.000e+00
3.442e-01,0.000e+00
3.486e-01,2.249e-03
3.531e-01,2.249e-03
3.575e-01,2.249e-03
3.619e-01,0.000e+00
3.664e-01,0.000e+00
3.708e-01,2.249e-03
3.753e-01,2.249e-03
3.797e-01,2.249e-03
3.842e-01,2.249e-03
3.886e-01,2.249e-03
3.931e-01,0.000e+00
3.975e-01,0.000e+00
4.020e-01,2.249e-03
4.064e-01,2.249e-03
4.109e-01,4.498e-03
4.153e-01,0.000e+00
4.197e-01,1.125e-02
4.242e-01,8.997e-03
4.286e-01,2.249e-03
4.331e-01,0.000e+00
4.375e-01,2.249e-03
4.420e-01,4.498e-03
4.464e-01,4.498e-03
4.509e-01,8.997e-03
4.553e-01,4.498e-03
4.598e-01,6.748e-03
4.642e-01,4.498e-03
4.687e-01,1.799e-02
4.731e-01,6.748e-03
4.776e-01,1.350e-02
4.820e-01,6.748e-03
4.864e-01,8.997e-03
4.909e-01,6.748e-03
4.953e-01,1.799e-02
4.998e-01,2.024e-02
5.042e-01,8.997e-03
5.087e-01,2.249e-02
5.131e-01,1.350e-02
5.176e-01,2.249e-02
5.220e-01,2.474e-02
5.265e-01,2.024e-02
5.309e-01,1.574e-02
5.354e-01,8.997e-03
5.398e-01,2.024e-02
5.442e-01,1.350e-02
5.487e-01,2.924e-02
5.531e-01,1.799e-02
5.576e-01,3.149e-02
5.620e-01,3.149e-02
5.665e-01,2.474e-02
5.709e-01,2.699e-02
5.754e-01,2.474e-02
5.798e-01,3.599e-02
5.843e-01,5.398e-02
5.887e-01,3.824e-02
5.932e-01,4.723e-02
5.976e-01,5.398e-02
6.021e-01,4.948e-02
6.065e-01,4.948e-02
6.109e-01,8.097e-02
6.154e-01,5.398e-02
6.198e-01,6.523e-02
6.243e-01,6.972e-02
6.287e-01,8.322e-02
6.332e-01,7.197e-02
6.376e-01,4.948e-02
6.421e-01,1.035e-01
6.465e-01,8.772e-02
6.510e-01,6.073e-02
6.554e-01,9.896e-02
6.599e-01,7.647e-02
6.643e-01,1.102e-01
6.687e-01,8.772e-02
6.732e-01,1.282e-01
6.776e-01,1.125e-01
6.821e-01,1.125e-01
6.865e-01,1.394e-01
6.910e-01,1.687e-01
6.954e-01,1.552e-01
6.999e-01,1.439e-01
7.043e-01,1.529e-01
7.088e-01,1.619e-01
7.132e-01,1.889e-01
7.177e-01,2.429e-01
7.221e-01,2.497e-01
7.265e-01,2.407e-01
7.310e-01,2.114e-01
7.354e-01,2.114e-01
7.399e-01,3.036e-01
7.443e-01,2.587e-01
7.488e-01,3.194e-01
7.532e-01,3.216e-01
7.577e-01,3.621e-01
7.621e-01,3.531e-01
7.666e-01,3.801e-01
7.710e-01,3.801e-01
7.755e-01,4.633e-01
7.799e-01,4.588e-01
7.844e-01,4.881e-01
7.888e-01,5.578e-01
7.932e-01,5.286e-01
7.977e-01,5.938e-01
8.021e-01,6.478e-01
8.066e-01,6.770e-01
8.110e-01,8.030e-01
8.155e-01,8.007e-01
8.199e-01,8.389e-01
8.244e-01,8.569e-01
8.288e-01,8.659e-01
8.333e-01,9.896e-01
8.377e-01,1.161e+00
8.422e-01,1.190e+00
8.466e-01,1.302e+00
8.510e-01,1.399e+00
8.555e-01,1.496e+00
8.599e-01,1.689e+00
8.644e-01,1.624e+00
8.688e-01,1.867e+00
8.733e-01,2.047e+00
8.777e-01,2.177e+00
8.822e-01,2.472e+00
8.866e-01,2.564e+00
8.911e-01,2.942e+00
8.955e-01,2.987e+00
9.000e-01,3.414e+00
9.044e-01,3.446e+00
9.088e-01,3.842e+00
9.133e-01,4.105e+00
9.177e-01,4.798e+00
9.222e-01,5.171e+00
9.266e-01,5.650e+00
9.311e-01,6.066e+00
9.355e-01,7.029e+00
9.400e-01,7.371e+00
9.444e-01,8.160e+00
9.489e-01,8.540e+00
9.533e-01,9.606e+00
9.578e-01,1.041e+01
9.622e-01,1.111e+01
9.667e-01,1.184e+01
9.711e-01,1.255e+01
9.755e-01,1.311e+01
9.800e-01,1.300e+01
9.844e-01,1.234e+01
9.889e-01,1.038e+01
9.933e-01,7.051e+00
9.978e-01,2.143e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_051.csv <==
transmittance,probability_density
1.312e-01,0.000e+00
1.355e-01,0.000e+00
1.399e-01,0.000e+00
1.442e-01,0.000e+00
1.486e-01,0.000e+00
1.530e-01,0.000e+00
1.573e-01,0.000e+00
1.617e-01,0.000e+00
1.660e-01,0.000e+00
1.704e-01,0.000e+00
1.747e-01,0.000e+00
1.791e-01,0.000e+00
1.834e-01,0.000e+00
1.878e-01,0.000e+00
1.921e-01,0.000e+00
1.965e-01,0.000e+00
2.009e-01,0.000e+00
2.052e-01,0.000e+00
2.096e-01,0.000e+00
2.139e-01,0.000e+00
2.183e-01,0.000e+00
2.226e-01,2.296e-03
2.270e-01,2.296e-03
2.313e-01,0.000e+00
2.357e-01,0.000e+00
2.401e-01,0.000e+00
2.444e-01,0.000e+00
2.488e-01,0.000e+00
2.531e-01,0.000e+00
2.575e-01,0.000e+00
2.618e-01,0.000e+00
2.662e-01,0.000e+00
2.705e-01,0.000e+00
2.749e-01,0.000e+00
2.792e-01,0.000e+00
2.836e-01,0.000e+00
2.880e-01,0.000e+00
2.923e-01,2.296e-03
2.967e-01,0.000e+00
3.010e-01,0.000e+00
3.054e-01,2.296e-03
3.097e-01,0.000e+00
3.141e-01,0.000e+00
3.184e-01,0.000e+00
3.228e-01,0.000e+00
3.272e-01,2.296e-03
3.315e-01,0.000e+00
3.359e-01,0.000e+00
3.402e-01,0.000e+00
3.446e-01,0.000e+00
3.489e-01,0.000e+00
3.533e-01,0.000e+00
3.576e-01,0.000e+00
3.620e-01,0.000e+00
3.663e-01,0.000e+00
3.707e-01,0.000e+00
3.751e-01,0.000e+00
3.794e-01,2.296e-03
3.838e-01,0.000e+00
3.881e-01,4.593e-03
3.925e-01,4.593e-03
3.968e-01,0.000e+00
4.012e-01,2.296e-03
4.055e-01,4.593e-03
4.099e-01,4.593e-03
4.143e-01,4.593e-03
4.186e-01,2.296e-03
4.230e-01,2.296e-03
4.273e-01,2.296e-03
4.317e-01,2.296e-03
4.360e-01,2.296e-03
4.404e-01,4.593e-03
4.447e-01,6.889e-03
4.491e-01,6.889e-03
4.534e-01,4.593e-03
4.578e-01,6.889e-03
4.622e-01,0.000e+00
4.665e-01,1.378e-02
4.709e-01,4.593e-03
4.752e-01,2.296e-03
4.796e-01,2.296e-03
4.839e-01,1.378e-02
4.883e-01,0.000e+00
4.926e-01,9.185e-03
4.970e-01,9.185e-03
5.014e-01,1.148e-02
5.057e-01,1.148e-02
5.101e-01,4.593e-03
5.144e-01,4.593e-03
5.188e-01,9.185e-03
5.231e-01,2.296e-03
5.275e-01,1.837e-02
5.318e-01,1.837e-02
5.362e-01,4.593e-03
5.405e-01,2.526e-02
5.449e-01,1.837e-02
5.493e-01,1.378e-02
5.536e-01,1.148e-02
5.580e-01,9.185e-03
5.623e-01,2.526e-02
5.667e-01,2.067e-02
5.710e-01,2.067e-02
5.754e-01,3.444e-02
5.797e-01,3.215e-02
5.841e-01,1.837e-02
5.885e-01,2.985e-02
5.928e-01,4.133e-02
5.972e-01,3.215e-02
6.015e-01,2.756e-02
6.059e-01,3.444e-02
6.102e-01,3.215e-02
6.146e-01,3.674e-02
6.189e-01,4.822e-02
6.233e-01,2.985e-02
6.276e-01,5.052e-02
6.320e-01,5.281e-02
6.364e-01,4.133e-02
6.407e-01,6.430e-02
6.451e-01,4.133e-02
6.494e-01,6.200e-02
6.538e-01,8.267e-02
6.581e-01,8.037e-02
6.625e-01,5.052e-02
6.668e-01,7.118e-02
6.712e-01,8.267e-02
6.756e-01,9.185e-02
6.799e-01,9.185e-02
6.843e-01,9.415e-02
6.886e-01,9.874e-02
6.930e-01,1.263e-01
6.973e-01,1.378e-01
7.017e-01,1.263e-01
7.060e-01,1.378e-01
7.104e-01,1.355e-01
7.147e-01,1.676e-01
7.191e-01,1.814e-01
7.235e-01,2.021e-01
7.278e-01,2.067e-01
7.322e-01,1.814e-01
7.365e-01,1.837e-01
7.409e-01,2.273e-01
7.452e-01,2.824e-01
7.496e-01,2.503e-01
7.539e-01,2.870e-01
7.583e-01,2.503e-01
7.627e-01,3.376e-01
7.670e-01,3.192e-01
7.714e-01,3.559e-01
7.757e-01,3.904e-01
7.801e-01,4.087e-01
7.844e-01,4.340e-01
7.888e-01,4.455e-01
7.931e-01,4.593e-01
7.975e-01,5.488e-01
8.018e-01,5.281e-01
8.062e-01,5.511e-01
8.106e-01,6.039e-01
8.149e-01,6.751e-01
8.193e-01,6.682e-01
8.236e-01,7.693e-01
8.280e-01,7.624e-01
8.323e-01,8.290e-01
8.367e-01,9.507e-01
8.410e-01,9.759e-01
8.454e-01,1.121e+00
8.498e-01,1.077e+00
8.541e-01,1.231e+00
8.585e-01,1.380e+00
8.628e-01,1.483e+00
8.672e-01,1.564e+00
8.715e-01,1.617e+00
8.759e-01,1.849e+00
8.802e-01,1.968e+00
8.846e-01,2.124e+00
8.889e-01,2.388e+00
8.933e-01,2.482e+00
8.977e-01,2.758e+00
9.020e-01,2.951e+00
9.064e-01,3.334e+00
9.107e-01,3.479e+00
9.151e-01,3.924e+00
9.194e-01,4.292e+00
9.238e-01,4.684e+00
9.281e-01,5.100e+00
9.325e-01,5.651e+00
9.369e-01,6.505e+00
9.412e-01,6.921e+00
9.456e-01,7.897e+00
9.499e-01,8.556e+00
9.543e-01,9.520e+00
9.586e-01,1.059e+01
9.630e-01,1.155e+01
9.673e-01,1.252e+01
9.717e-01,1.345e+01
9.760e-01,1.420e+01
9.804e-01,1.478e+01
9.848e-01,1.436e+01
9.891e-01,1.322e+01
9.935e-01,9.610e+00
9.978e-01,3.575e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_052.csv <==
transmittance,probability_density
1.516e-01,0.000e+00
1.558e-01,0.000e+00
1.601e-01,0.000e+00
1.643e-01,2.352e-03
1.686e-01,0.000e+00
1.728e-01,0.000e+00
1.771e-01,0.000e+00
1.813e-01,0.000e+00
1.856e-01,0.000e+00
1.899e-01,0.000e+00
1.941e-01,0.000e+00
1.984e-01,0.000e+00
2.026e-01,0.000e+00
2.069e-01,0.000e+00
2.111e-01,0.000e+00
2.154e-01,2.352e-03
2.196e-01,0.000e+00
2.239e-01,0.000e+00
2.281e-01,0.000e+00
2.324e-01,0.000e+00
2.366e-01,0.000e+00
2.409e-01,0.000e+00
2.451e-01,0.000e+00
2.494e-01,0.000e+00
2.536e-01,0.000e+00
2.579e-01,0.000e+00
2.622e-01,0.000e+00
2.664e-01,0.000e+00
2.707e-01,0.000e+00
2.749e-01,0.000e+00
2.792e-01,0.000e+00
2.834e-01,0.000e+00
2.877e-01,0.000e+00
2.919e-01,0.000e+00
2.962e-01,0.000e+00
3.004e-01,0.000e+00
3.047e-01,0.000e+00
3.089e-01,0.000e+00
3.132e-01,0.000e+00
3.174e-01,0.000e+00
3.217e-01,0.000e+00
3.259e-01,0.000e+00
3.302e-01,0.000e+00
3.344e-01,0.000e+00
3.387e-01,2.352e-03
3.430e-01,0.000e+00
3.472e-01,0.000e+00
3.515e-01,0.000e+00
3.557e-01,0.000e+00
3.600e-01,2.352e-03
3.642e-01,4.703e-03
3.685e-01,0.000e+00
3.727e-01,0.000e+00
3.770e-01,2.352e-03
3.812e-01,7.055e-03
3.855e-01,0.000e+00
3.897e-01,0.000e+00
3.940e-01,2.352e-03
3.982e-01,0.000e+00
4.025e-01,0.000e+00
4.067e-01,2.352e-03
4.110e-01,0.000e+00
4.152e-01,4.703e-03
4.195e-01,2.352e-03
4.238e-01,2.352e-03
4.280e-01,4.703e-03
4.323e-01,2.352e-03
4.365e-01,7.055e-03
4.408e-01,2.352e-03
4.450e-01,2.352e-03
4.493e-01,2.352e-03
4.535e-01,7.055e-03
4.578e-01,0.000e+00
4.620e-01,0.000e+00
4.663e-01,0.000e+00
4.705e-01,4.703e-03
4.748e-01,7.055e-03
4.790e-01,7.055e-03
4.833e-01,9.407e-03
4.875e-01,4.703e-03
4.918e-01,9.407e-03
4.961e-01,7.055e-03
5.003e-01,9.407e-03
5.046e-01,4.703e-03
5.088e-01,2.352e-03
5.131e-01,4.703e-03
5.173e-01,1.176e-02
5.216e-01,2.352e-03
5.258e-01,2.352e-03
5.301e-01,1.881e-02
5.343e-01,2.116e-02
5.386e-01,9.407e-03
5.428e-01,7.055e-03
5.471e-01,7.055e-03
5.513e-01,1.881e-02
5.556e-01,1.411e-02
5.598e-01,2.822e-02
5.641e-01,9.407e-03
5.683e-01,1.411e-02
5.726e-01,1.176e-02
5.769e-01,2.352e-02
5.811e-01,2.352e-02
5.854e-01,1.646e-02
5.896e-01,2.822e-02
5.939e-01,1.881e-02
5.981e-01,3.292e-02
6.024e-01,2.587e-02
6.066e-01,2.116e-02
6.109e-01,3.763e-02
6.151e-01,3.763e-02
6.194e-01,3.057e-02
6.236e-01,2.587e-02
6.279e-01,5.644e-02
6.321e-01,5.644e-02
6.364e-01,5.644e-02
6.406e-01,4.233e-02
6.449e-01,3.998e-02
6.491e-01,4.703e-02
6.534e-01,4.703e-02
6.577e-01,4.233e-02
6.619e-01,4.938e-02
6.662e-01,4.468e-02
6.704e-01,5.174e-02
6.747e-01,6.349e-02
6.789e-01,6.820e-02
6.832e-01,1.152e-01
6.874e-01,1.011e-01
6.917e-01,9.642e-02
6.959e-01,9.171e-02
7.002e-01,7.996e-02
7.044e-01,1.270e-01
7.087e-01,1.411e-01
7.129e-01,9.877e-02
7.172e-01,1.482e-01
7.214e-01,1.576e-01
7.257e-01,1.529e-01
7.300e-01,1.670e-01
7.342e-01,1.811e-01
7.385e-01,1.740e-01
7.427e-01,1.905e-01
7.470e-01,1.952e-01
7.512e-01,1.717e-01
7.555e-01,2.328e-01
7.597e-01,2.469e-01
7.640e-01,2.328e-01
7.682e-01,2.916e-01
7.725e-01,2.798e-01
7.767e-01,2.728e-01
7.810e-01,3.081e-01
7.852e-01,3.386e-01
7.895e-01,3.716e-01
7.937e-01,3.574e-01
7.980e-01,3.857e-01
8.022e-01,4.304e-01
8.065e-01,4.468e-01
8.108e-01,5.056e-01
8.150e-01,6.020e-01
8.193e-01,5.879e-01
8.235e-01,5.762e-01
8.278e-01,6.585e-01
8.320e-01,7.455e-01
8.363e-01,7.784e-01
8.405e-01,8.960e-01
8.448e-01,8.019e-01
8.490e-01,9.148e-01
8.533e-01,1.103e+00
8.575e-01,1.103e+00
8.618e-01,1.119e+00
8.660e-01,1.136e+00
8.703e-01,1.500e+00
8.745e-01,1.571e+00
8.788e-01,1.684e+00
8.830e-01,1.806e+00
8.873e-01,1.926e+00
8.916e-01,2.133e+00
8.958e-01,2.180e+00
9.001e-01,2.505e+00
9.043e-01,2.744e+00
9.086e-01,2.970e+00
9.128e-01,3.215e+00
9.171e-01,3.730e+00
9.213e-01,4.094e+00
9.256e-01,4.308e+00
9.298e-01,4.889e+00
9.341e-01,5.348e+00
9.383e-01,6.175e+00
9.426e-01,6.773e+00
9.468e-01,7.424e+00
9.511e-01,8.243e+00
9.553e-01,9.388e+00
9.596e-01,1.062e+01
9.639e-01,1.169e+01
9.681e-01,1.271e+01
9.724e-01,1.428e+01
9.766e-01,1.514e+01
9.809e-01,1.622e+01
9.851e-01,1.680e+01
9.894e-01,1.596e+01
9.936e-01,1.243e+01
9.979e-01,5.277e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_053.csv <==
transmittance,probability_density
1.762e-01,0.000e+00
1.804e-01,0.000e+00
1.845e-01,0.000e+00
1.886e-01,0.000e+00
1.928e-01,0.000e+00
1.969e-01,0.000e+00
2.010e-01,0.000e+00
2.051e-01,0.000e+00
2.093e-01,0.000e+00
2.134e-01,0.000e+00
2.175e-01,0.000e+00
2.217e-01,0.000e+00
2.258e-01,0.000e+00
2.299e-01,0.000e+00
2.341e-01,0.000e+00
2.382e-01,0.000e+00
2.423e-01,0.000e+00
2.464e-01,0.000e+00
2.506e-01,0.000e+00
2.547e-01,0.000e+00
2.588e-01,0.000e+00
2.630e-01,0.000e+00
2.671e-01,0.000e+00
2.712e-01,0.000e+00
2.753e-01,0.000e+00
2.795e-01,0.000e+00
2.836e-01,0.000e+00
2.877e-01,0.000e+00
2.919e-01,0.000e+00
2.960e-01,0.000e+00
3.001e-01,0.000e+00
3.042e-01,0.000e+00
3.084e-01,0.000e+00
3.125e-01,0.000e+00
3.166e-01,0.000e+00
3.208e-01,0.000e+00
3.249e-01,0.000e+00
3.290e-01,0.000e+00
3.332e-01,2.422e-03
3.373e-01,0.000e+00
3.414e-01,4.844e-03
3.455e-01,0.000e+00
3.497e-01,0.000e+00
3.538e-01,2.422e-03
3.579e-01,0.000e+00
3.621e-01,0.000e+00
3.662e-01,0.000e+00
3.703e-01,2.422e-03
3.744e-01,0.000e+00
3.786e-01,0.000e+00
3.827e-01,0.000e+00
3.868e-01,2.422e-03
3.910e-01,0.000e+00
3.951e-01,0.000e+00
3.992e-01,2.422e-03
4.033e-01,0.000e+00
4.075e-01,4.844e-03
4.116e-01,0.000e+00
4.157e-01,0.000e+00
4.199e-01,0.000e+00
4.240e-01,0.000e+00
4.281e-01,2.422e-03
4.322e-01,0.000e+00
4.364e-01,4.844e-03
4.405e-01,0.000e+00
4.446e-01,2.422e-03
4.488e-01,1.211e-02
4.529e-01,0.000e+00
4.570e-01,2.422e-03
4.612e-01,0.000e+00
4.653e-01,0.000e+00
4.694e-01,0.000e+00
4.735e-01,2.422e-03
4.777e-01,2.422e-03
4.818e-01,2.422e-03
4.859e-01,0.000e+00
4.901e-01,2.422e-03
4.942e-01,2.422e-03
4.983e-01,0.000e+00
5.024e-01,7.266e-03
5.066e-01,4.844e-03
5.107e-01,1.211e-02
5.148e-01,4.844e-03
5.190e-01,1.453e-02
5.231e-01,4.844e-03
5.272e-01,4.844e-03
5.313e-01,2.422e-03
5.355e-01,1.211e-02
5.396e-01,7.266e-03
5.437e-01,7.266e-03
5.479e-01,4.844e-03
5.520e-01,2.422e-03
5.561e-01,9.688e-03
5.603e-01,2.422e-03
5.644e-01,1.211e-02
5.685e-01,2.180e-02
5.726e-01,1.938e-02
5.768e-01,9.688e-03
5.809e-01,2.180e-02
5.850e-01,1.695e-02
5.892e-01,3.391e-02
5.933e-01,2.422e-03
5.974e-01,2.664e-02
6.015e-01,2.180e-02
6.057e-01,2.906e-02
6.098e-01,1.938e-02
6.139e-01,3.391e-02
6.181e-01,1.695e-02
6.222e-01,3.633e-02
6.263e-01,1.938e-02
6.304e-01,3.391e-02
6.346e-01,2.422e-02
6.387e-01,2.664e-02
6.428e-01,2.422e-02
6.470e-01,3.633e-02
6.511e-01,3.633e-02
6.552e-01,3.875e-02
6.593e-01,3.149e-02
6.635e-01,4.117e-02
6.676e-01,2.906e-02
6.717e-01,6.055e-02
6.759e-01,4.360e-02
6.800e-01,6.055e-02
6.841e-01,6.782e-02
6.883e-01,8.961e-02
6.924e-01,7.750e-02
6.965e-01,8.477e-02
7.006e-01,5.813e-02
7.048e-01,9.688e-02
7.089e-01,6.782e-02
7.130e-01,9.688e-02
7.172e-01,1.041e-01
7.213e-01,9.688e-02
7.254e-01,1.187e-01
7.295e-01,1.041e-01
7.337e-01,1.332e-01
7.378e-01,1.429e-01
7.419e-01,1.259e-01
7.461e-01,2.059e-01
7.502e-01,1.574e-01
7.543e-01,1.647e-01
7.584e-01,2.107e-01
7.626e-01,2.470e-01
7.667e-01,1.744e-01
7.708e-01,2.543e-01
7.750e-01,2.252e-01
7.791e-01,2.301e-01
7.832e-01,2.979e-01
7.874e-01,3.391e-01
7.915e-01,3.294e-01
7.956e-01,3.270e-01
7.997e-01,3.342e-01
8.039e-01,3.609e-01
8.080e-01,3.948e-01
8.121e-01,4.650e-01
8.163e-01,4.941e-01
8.204e-01,5.014e-01
8.245e-01,5.135e-01
8.286e-01,5.086e-01
8.328e-01,5.934e-01
8.369e-01,6.515e-01
8.410e-01,7.145e-01
8.452e-01,7.799e-01
8.493e-01,8.065e-01
8.534e-01,8.865e-01
8.575e-01,9.446e-01
8.617e-01,1.015e+00
8.658e-01,1.039e+00
8.699e-01,1.158e+00
8.741e-01,1.170e+00
8.782e-01,1.361e+00
8.823e-01,1.453e+00
8.864e-01,1.516e+00
8.906e-01,1.698e+00
8.947e-01,1.988e+00
8.988e-01,2.209e+00
9.030e-01,2.219e+00
9.071e-01,2.599e+00
9.112e-01,2.873e+00
9.154e-01,3.090e+00
9.195e-01,3.350e+00
9.236e-01,3.701e+00
9.277e-01,3.929e+00
9.319e-01,4.553e+00
9.360e-01,5.123e+00
9.401e-01,5.728e+00
9.443e-01,6.472e+00
9.484e-01,7.358e+00
9.525e-01,8.167e+00
9.566e-01,9.165e+00
9.608e-01,1.028e+01
9.649e-01,1.165e+01
9.690e-01,1.294e+01
9.732e-01,1.475e+01
9.773e-01,1.630e+01
9.814e-01,1.791e+01
9.855e-01,1.842e+01
9.897e-01,1.894e+01
9.938e-01,1.604e+01
9.979e-01,7.477e+00


==> anc/03_results/moderate_zap/elliptical_beam/0_054.csv <==
transmittance,probability_density
2.046e-01,0.000e+00
2.086e-01,0.000e+00
2.126e-01,0.000e+00
2.166e-01,0.000e+00
2.206e-01,0.000e+00
2.246e-01,0.000e+00
2.286e-01,0.000e+00
2.325e-01,0.000e+00
2.365e-01,0.000e+00
2.405e-01,0.000e+00
2.445e-01,0.000e+00
2.485e-01,0.000e+00
2.525e-01,0.000e+00
2.565e-01,0.000e+00
2.604e-01,0.000e+00
2.644e-01,0.000e+00
2.684e-01,0.000e+00
2.724e-01,0.000e+00
2.764e-01,0.000e+00
2.804e-01,0.000e+00
2.844e-01,0.000e+00
2.884e-01,2.508e-03
2.923e-01,0.000e+00
2.963e-01,0.000e+00
3.003e-01,0.000e+00
3.043e-01,0.000e+00
3.083e-01,0.000e+00
3.123e-01,0.000e+00
3.163e-01,0.000e+00
3.202e-01,0.000e+00
3.242e-01,2.508e-03
3.282e-01,0.000e+00
3.322e-01,0.000e+00
3.362e-01,0.000e+00
3.402e-01,0.000e+00
3.442e-01,0.000e+00
3.482e-01,0.000e+00
3.521e-01,0.000e+00
3.561e-01,0.000e+00
3.601e-01,0.000e+00
3.641e-01,0.000e+00
3.681e-01,0.000e+00
3.721e-01,0.000e+00
3.761e-01,0.000e+00
3.800e-01,0.000e+00
3.840e-01,0.000e+00
3.880e-01,0.000e+00
3.920e-01,2.508e-03
3.960e-01,0.000e+00
4.000e-01,2.508e-03
4.040e-01,0.000e+00
4.080e-01,0.000e+00
4.119e-01,0.000e+00
4.159e-01,0.000e+00
4.199e-01,0.000e+00
4.239e-01,0.000e+00
4.279e-01,0.000e+00
4.319e-01,2.508e-03
4.359e-01,0.000e+00
4.399e-01,0.000e+00
4.438e-01,2.508e-03
4.478e-01,0.000e+00
4.518e-01,0.000e+00
4.558e-01,0.000e+00
4.598e-01,0.000e+00
4.638e-01,2.508e-03
4.678e-01,2.508e-03
4.717e-01,5.017e-03
4.757e-01,1.254e-02
4.797e-01,2.508e-03
4.837e-01,0.000e+00
4.877e-01,2.508e-03
4.917e-01,5.017e-03
4.957e-01,0.000e+00
4.997e-01,5.017e-03
5.036e-01,2.508e-03
5.076e-01,7.525e-03
5.116e-01,7.525e-03
5.156e-01,5.017e-03
5.196e-01,7.525e-03
5.236e-01,7.525e-03
5.276e-01,7.525e-03
5.315e-01,5.017e-03
5.355e-01,1.505e-02
5.395e-01,7.525e-03
5.435e-01,7.525e-03
5.475e-01,5.017e-03
5.515e-01,1.254e-02
5.555e-01,2.508e-03
5.595e-01,2.508e-03
5.634e-01,5.017e-03
5.674e-01,5.017e-03
5.714e-01,1.254e-02
5.754e-01,1.505e-02
5.794e-01,1.254e-02
5.834e-01,1.505e-02
5.874e-01,1.505e-02
5.914e-01,2.258e-02
5.953e-01,1.254e-02
5.993e-01,2.258e-02
6.033e-01,1.505e-02
6.073e-01,2.007e-02
6.113e-01,7.525e-03
6.153e-01,2.759e-02
6.193e-01,2.508e-02
6.232e-01,2.759e-02
6.272e-01,3.010e-02
6.312e-01,2.258e-02
6.352e-01,3.512e-02
6.392e-01,2.007e-02
6.432e-01,4.264e-02
6.472e-01,4.013e-02
6.512e-01,3.763e-02
6.551e-01,2.508e-02
6.591e-01,4.766e-02
6.631e-01,4.264e-02
6.671e-01,3.512e-02
6.711e-01,5.017e-02
6.751e-01,6.271e-02
6.791e-01,3.261e-02
6.830e-01,5.769e-02
6.870e-01,4.515e-02
6.910e-01,4.264e-02
6.950e-01,4.515e-02
6.990e-01,7.023e-02
7.030e-01,5.017e-02
7.070e-01,6.020e-02
7.110e-01,5.769e-02
7.149e-01,6.522e-02
7.189e-01,7.776e-02
7.229e-01,9.783e-02
7.269e-01,1.129e-01
7.309e-01,9.281e-02
7.349e-01,8.779e-02
7.389e-01,1.204e-01
7.429e-01,1.104e-01
7.468e-01,1.430e-01
7.508e-01,1.279e-01
7.548e-01,9.030e-02
7.588e-01,1.480e-01
7.628e-01,1.806e-01
7.668e-01,1.856e-01
7.708e-01,1.681e-01
7.747e-01,1.430e-01
7.787e-01,2.057e-01
7.827e-01,1.982e-01
7.867e-01,1.906e-01
7.907e-01,2.559e-01
7.947e-01,2.634e-01
7.987e-01,2.734e-01
8.027e-01,2.684e-01
8.066e-01,2.885e-01
8.106e-01,3.286e-01
8.146e-01,3.988e-01
8.186e-01,3.712e-01
8.226e-01,3.913e-01
8.266e-01,4.339e-01
8.306e-01,5.293e-01
8.345e-01,4.716e-01
8.385e-01,5.970e-01
8.425e-01,5.518e-01
8.465e-01,6.045e-01
8.505e-01,7.575e-01
8.545e-01,7.876e-01
8.585e-01,7.099e-01
8.625e-01,7.625e-01
8.664e-01,8.855e-01
8.704e-01,1.021e+00
8.744e-01,1.064e+00
8.784e-01,1.154e+00
8.824e-01,1.247e+00
8.864e-01,1.284e+00
8.904e-01,1.492e+00
8.943e-01,1.613e+00
8.983e-01,1.633e+00
9.023e-01,1.791e+00
9.063e-01,2.094e+00
9.103e-01,2.373e+00
9.143e-01,2.428e+00
9.183e-01,2.917e+00
9.223e-01,3.228e+00
9.262e-01,3.293e+00
9.302e-01,3.813e+00
9.342e-01,4.430e+00
9.382e-01,5.029e+00
9.422e-01,5.446e+00
9.462e-01,6.246e+00
9.502e-01,7.232e+00
9.542e-01,7.701e+00
9.581e-01,8.907e+00
9.621e-01,1.024e+01
9.661e-01,1.155e+01
9.701e-01,1.340e+01
9.741e-01,1.501e+01
9.781e-01,1.743e+01
9.821e-01,1.930e+01
9.860e-01,2.093e+01
9.900e-01,2.177e+01
9.940e-01,1.968e+01
9.980e-01,1.023e+01


==> anc/03_results/moderate_zap/elliptical_beam/0_055.csv <==
transmittance,probability_density
2.388e-01,0.000e+00
2.426e-01,0.000e+00
2.464e-01,0.000e+00
2.503e-01,0.000e+00
2.541e-01,0.000e+00
2.579e-01,0.000e+00
2.617e-01,0.000e+00
2.655e-01,0.000e+00
2.693e-01,0.000e+00
2.732e-01,0.000e+00
2.770e-01,0.000e+00
2.808e-01,0.000e+00
2.846e-01,0.000e+00
2.884e-01,0.000e+00
2.922e-01,0.000e+00
2.960e-01,0.000e+00
2.999e-01,0.000e+00
3.037e-01,0.000e+00
3.075e-01,0.000e+00
3.113e-01,0.000e+00
3.151e-01,0.000e+00
3.189e-01,0.000e+00
3.228e-01,0.000e+00
3.266e-01,0.000e+00
3.304e-01,0.000e+00
3.342e-01,0.000e+00
3.380e-01,0.000e+00
3.418e-01,0.000e+00
3.456e-01,0.000e+00
3.495e-01,0.000e+00
3.533e-01,0.000e+00
3.571e-01,0.000e+00
3.609e-01,0.000e+00
3.647e-01,0.000e+00
3.685e-01,0.000e+00
3.724e-01,0.000e+00
3.762e-01,0.000e+00
3.800e-01,2.621e-03
3.838e-01,0.000e+00
3.876e-01,0.000e+00
3.914e-01,0.000e+00
3.953e-01,0.000e+00
3.991e-01,0.000e+00
4.029e-01,0.000e+00
4.067e-01,0.000e+00
4.105e-01,0.000e+00
4.143e-01,0.000e+00
4.181e-01,2.621e-03
4.220e-01,0.000e+00
4.258e-01,0.000e+00
4.296e-01,0.000e+00
4.334e-01,0.000e+00
4.372e-01,0.000e+00
4.410e-01,0.000e+00
4.449e-01,0.000e+00
4.487e-01,2.621e-03
4.525e-01,0.000e+00
4.563e-01,0.000e+00
4.601e-01,0.000e+00
4.639e-01,0.000e+00
4.677e-01,2.621e-03
4.716e-01,2.621e-03
4.754e-01,0.000e+00
4.792e-01,2.621e-03
4.830e-01,5.242e-03
4.868e-01,0.000e+00
4.906e-01,0.000e+00
4.945e-01,5.242e-03
4.983e-01,0.000e+00
5.021e-01,5.242e-03
5.059e-01,2.621e-03
5.097e-01,5.242e-03
5.135e-01,2.621e-03
5.173e-01,0.000e+00
5.212e-01,5.242e-03
5.250e-01,2.621e-03
5.288e-01,5.242e-03
5.326e-01,2.621e-03
5.364e-01,5.242e-03
5.402e-01,2.621e-03
5.441e-01,2.621e-03
5.479e-01,2.621e-03
5.517e-01,0.000e+00
5.555e-01,7.863e-03
5.593e-01,1.048e-02
5.631e-01,7.863e-03
5.669e-01,7.863e-03
5.708e-01,1.048e-02
5.746e-01,5.242e-03
5.784e-01,7.863e-03
5.822e-01,1.048e-02
5.860e-01,5.242e-03
5.898e-01,1.048e-02
5.937e-01,1.310e-02
5.975e-01,1.835e-02
6.013e-01,1.835e-02
6.051e-01,1.048e-02
6.089e-01,1.048e-02
6.127e-01,2.097e-02
6.165e-01,2.621e-03
6.204e-01,2.097e-02
6.242e-01,2.621e-02
6.280e-01,1.310e-02
6.318e-01,1.048e-02
6.356e-01,1.835e-02
6.394e-01,7.863e-03
6.433e-01,1.310e-02
6.471e-01,4.456e-02
6.509e-01,2.883e-02
6.547e-01,2.097e-02
6.585e-01,2.883e-02
6.623e-01,2.621e-02
6.661e-01,2.883e-02
6.700e-01,2.097e-02
6.738e-01,2.097e-02
6.776e-01,2.621e-02
6.814e-01,3.407e-02
6.852e-01,2.621e-02
6.890e-01,4.194e-02
6.929e-01,4.194e-02
6.967e-01,3.669e-02
7.005e-01,4.194e-02
7.043e-01,4.194e-02
7.081e-01,4.456e-02
7.119e-01,5.766e-02
7.157e-01,4.456e-02
7.196e-01,4.718e-02
7.234e-01,7.077e-02
7.272e-01,9.436e-02
7.310e-01,6.815e-02
7.348e-01,9.436e-02
7.386e-01,8.649e-02
7.425e-01,1.022e-01
7.463e-01,8.387e-02
7.501e-01,7.339e-02
7.539e-01,1.048e-01
7.577e-01,1.232e-01
7.615e-01,9.698e-02
7.653e-01,1.337e-01
7.692e-01,1.179e-01
7.730e-01,1.258e-01
7.768e-01,1.599e-01
7.806e-01,2.254e-01
7.844e-01,1.992e-01
7.882e-01,2.280e-01
7.921e-01,1.520e-01
7.959e-01,1.887e-01
7.997e-01,2.306e-01
8.035e-01,2.752e-01
8.073e-01,2.700e-01
8.111e-01,2.569e-01
8.150e-01,3.434e-01
8.188e-01,3.014e-01
8.226e-01,3.198e-01
8.264e-01,4.036e-01
8.302e-01,4.272e-01
8.340e-01,3.905e-01
8.378e-01,4.456e-01
8.417e-01,5.059e-01
8.455e-01,4.796e-01
8.493e-01,5.530e-01
8.531e-01,5.399e-01
8.569e-01,6.159e-01
8.607e-01,6.998e-01
8.646e-01,8.073e-01
8.684e-01,8.387e-01
8.722e-01,8.518e-01
8.760e-01,9.173e-01
8.798e-01,9.305e-01
8.836e-01,1.096e+00
8.874e-01,1.145e+00
8.913e-01,1.276e+00
8.951e-01,1.554e+00
8.989e-01,1.504e+00
9.027e-01,1.654e+00
9.065e-01,1.811e+00
9.103e-01,2.044e+00
9.142e-01,2.157e+00
9.180e-01,2.409e+00
9.218e-01,2.723e+00
9.256e-01,2.946e+00
9.294e-01,3.161e+00
9.332e-01,3.698e+00
9.370e-01,4.139e+00
9.409e-01,4.736e+00
9.447e-01,5.342e+00
9.485e-01,5.934e+00
9.523e-01,6.752e+00
9.561e-01,7.716e+00
9.599e-01,8.977e+00
9.638e-01,1.036e+01
9.676e-01,1.163e+01
9.714e-01,1.363e+01
9.752e-01,1.525e+01
9.790e-01,1.749e+01
9.828e-01,1.988e+01
9.866e-01,2.268e+01
9.905e-01,2.489e+01
9.943e-01,2.441e+01
9.981e-01,1.408e+01


==> anc/03_results/moderate_zap/ks_values.csv <==
aperture_radius,lognormal,beam_wandering,elliptical_beam,total_probability,beta,beta_total_probability,num_total_probability,num_beta_total_probability,num_elliptical_beam
1.000e-03,1.472e-01,4.228e-01,3.213e-01,1.235e-01,6.035e-02,7.124e-02,3.333e-02,2.874e-02,2.500e-01
2.000e-03,1.458e-01,4.402e-01,3.082e-01,1.215e-01,6.042e-02,7.036e-02,3.628e-02,3.372e-02,3.388e-01
3.000e-03,1.447e-01,4.469e-01,2.981e-01,1.196e-01,5.966e-02,6.992e-02,4.109e-02,3.963e-02,3.316e-01
4.000e-03,1.430e-01,4.446e-01,3.033e-01,1.188e-01,5.943e-02,6.986e-02,3.849e-02,3.743e-02,2.951e-01
5.000e-03,1.414e-01,3.927e-01,3.005e-01,1.156e-01,5.853e-02,6.935e-02,4.453e-02,4.203e-02,2.917e-01
6.000e-03,1.387e-01,4.141e-01,3.032e-01,1.123e-01,5.713e-02,6.756e-02,4.473e-02,4.194e-02,3.206e-01
7.000e-03,1.358e-01,4.288e-01,3.151e-01,1.096e-01,5.519e-02,6.545e-02,3.946e-02,3.767e-02,3.188e-01
8.000e-03,1.326e-01,4.285e-01,3.149e-01,1.064e-01,5.312e-02,6.372e-02,4.515e-02,4.190e-02,3.169e-01
9.000e-03,1.298e-01,4.209e-01,3.196e-01,1.032e-01,5.133e-02,6.280e-02,4.378e-02,4.044e-02,3.282e-01
1.000e-02,1.261e-01,4.646e-01,3.216e-01,9.985e-02,4.977e-02,6.078e-02,4.666e-02,4.328e-02,3.308e-01
1.100e-02,1.225e-01,4.488e-01,3.271e-01,9.434e-02,4.793e-02,5.894e-02,4.616e-02,4.260e-02,3.442e-01
1.200e-02,1.187e-01,4.479e-01,3.285e-01,9.087e-02,4.579e-02,5.715e-02,4.879e-02,4.517e-02,3.390e-01
1.300e-02,1.155e-01,4.588e-01,3.346e-01,8.588e-02,4.384e-02,5.478e-02,4.789e-02,4.422e-02,3.561e-01
1.400e-02,1.118e-01,4.604e-01,3.404e-01,8.380e-02,4.189e-02,5.279e-02,4.620e-02,4.265e-02,3.506e-01
1.500e-02,1.080e-01,4.779e-01,3.447e-01,8.572e-02,4.236e-02,5.113e-02,4.657e-02,4.295e-02,3.647e-01
1.600e-02,1.097e-01,4.942e-01,3.472e-01,8.885e-02,4.325e-02,5.402e-02,4.668e-02,4.305e-02,3.626e-01
1.700e-02,1.148e-01,4.814e-01,3.524e-01,9.094e-02,4.447e-02,5.529e-02,4.574e-02,4.216e-02,3.668e-01
1.800e-02,1.196e-01,4.942e-01,3.576e-01,9.320e-02,4.579e-02,5.911e-02,4.595e-02,4.249e-02,3.726e-01
1.900e-02,1.251e-01,5.080e-01,3.604e-01,9.588e-02,4.811e-02,5.999e-02,4.559e-02,4.233e-02,3.798e-01
2.000e-02,1.307e-01,4.954e-01,3.613e-01,9.842e-02,4.959e-02,6.327e-02,4.639e-02,4.321e-02,3.710e-01
2.100e-02,1.380e-01,5.126e-01,3.697e-01,1.009e-01,5.186e-02,6.477e-02,4.402e-02,4.088e-02,3.815e-01
2.200e-02,1.437e-01,5.010e-01,3.664e-01,1.028e-01,5.352e-02,6.888e-02,4.817e-02,4.515e-02,3.827e-01
2.300e-02,1.510e-01,5.236e-01,3.710e-01,1.056e-01,5.496e-02,6.853e-02,4.449e-02,4.138e-02,3.892e-01
2.400e-02,1.578e-01,5.193e-01,3.698e-01,1.077e-01,5.658e-02,7.003e-02,4.756e-02,4.465e-02,3.835e-01
2.500e-02,1.645e-01,5.234e-01,3.713e-01,1.092e-01,5.843e-02,7.536e-02,4.572e-02,4.287e-02,3.910e-01
2.600e-02,1.712e-01,5.057e-01,3.695e-01,1.111e-01,6.175e-02,7.478e-02,4.706e-02,4.435e-02,3.946e-01
2.700e-02,1.779e-01,5.165e-01,3.696e-01,1.100e-01,6.882e-02,7.869e-02,4.615e-02,4.363e-02,3.868e-01
2.800e-02,1.844e-01,5.056e-01,3.626e-01,1.115e-01,7.568e-02,8.456e-02,4.795e-02,4.574e-02,3.846e-01
2.900e-02,1.910e-01,5.040e-01,3.618e-01,1.072e-01,8.342e-02,9.159e-02,4.637e-02,4.429e-02,3.855e-01
3.000e-02,1.971e-01,5.027e-01,3.524e-01,1.037e-01,9.132e-02,9.675e-02,4.819e-02,4.638e-02,3.793e-01
3.100e-02,2.032e-01,5.137e-01,3.464e-01,9.765e-02,9.975e-02,1.022e-01,4.662e-02,4.508e-02,3.735e-01
3.200e-02,2.088e-01,4.939e-01,3.383e-01,9.227e-02,1.080e-01,1.066e-01,4.846e-02,4.715e-02,3.607e-01
3.300e-02,2.149e-01,4.865e-01,3.267e-01,8.231e-02,1.169e-01,1.091e-01,4.656e-02,4.554e-02,3.540e-01
3.400e-02,2.198e-01,4.902e-01,3.170e-01,8.288e-02,1.254e-01,1.091e-01,4.708e-02,4.617e-02,3.414e-01
3.500e-02,2.247e-01,4.478e-01,3.017e-01,8.537e-02,1.339e-01,1.052e-01,4.634e-02,4.551e-02,3.313e-01
3.600e-02,2.286e-01,4.172e-01,2.842e-01,8.505e-02,1.424e-01,9.624e-02,4.615e-02,4.548e-02,3.148e-01
3.700e-02,2.327e-01,3.893e-01,2.690e-01,7.871e-02,1.505e-01,8.287e-02,4.558e-02,4.517e-02,3.019e-01
3.800e-02,2.367e-01,3.672e-01,2.512e-01,,1.571e-01,,4.557e-02,4.541e-02,2.794e-01
3.900e-02,2.401e-01,3.001e-01,2.299e-01,,1.655e-01,,4.501e-02,4.501e-02,2.664e-01
4.000e-02,2.425e-01,2.383e-01,2.127e-01,,1.723e-01,,4.431e-02,4.402e-02,2.431e-01
4.100e-02,2.446e-01,4.987e-01,1.936e-01,,1.784e-01,,4.312e-02,4.318e-02,2.273e-01
4.200e-02,2.456e-01,1.333e-01,1.720e-01,,1.843e-01,,4.333e-02,4.303e-02,2.069e-01
4.300e-02,2.454e-01,1.116e-01,1.496e-01,,1.885e-01,,4.323e-02,4.196e-02,1.916e-01
4.400e-02,2.460e-01,9.243e-02,1.488e-01,,1.932e-01,,4.548e-02,4.191e-02,1.692e-01
4.500e-02,2.456e-01,1.290e-01,1.847e-01,,1.971e-01,,4.580e-02,3.989e-02,1.551e-01
4.600e-02,2.440e-01,1.998e-01,2.220e-01,,1.973e-01,,4.523e-02,3.853e-02,1.629e-01
4.700e-02,2.416e-01,2.664e-01,2.638e-01,,2.024e-01,,4.735e-02,3.760e-02,1.991e-01
4.800e-02,2.392e-01,3.260e-01,3.031e-01,,2.033e-01,,4.780e-02,3.719e-02,2.421e-01
4.900e-02,2.360e-01,3.836e-01,3.451e-01,,2.004e-01,,4.526e-02,3.563e-02,2.765e-01
5.000e-02,2.333e-01,4.327e-01,3.879e-01,,2.039e-01,,4.772e-02,3.478e-02,3.176e-01
5.100e-02,2.296e-01,4.850e-01,4.334e-01,,2.049e-01,,4.870e-02,3.408e-02,3.631e-01
5.200e-02,2.253e-01,5.297e-01,4.729e-01,,2.035e-01,,4.889e-02,3.512e-02,4.020e-01
5.300e-02,2.209e-01,5.678e-01,5.104e-01,,2.008e-01,,4.750e-02,3.429e-02,4.429e-01
5.400e-02,2.170e-01,6.047e-01,5.506e-01,,1.993e-01,,4.827e-02,3.526e-02,4.803e-01
5.500e-02,2.131e-01,6.378e-01,5.834e-01,,1.962e-01,,4.688e-02,3.348e-02,5.177e-01


==> anc/03_results/moderate_zap/lognormal/0_001.csv <==
transmittance,probability_density
3.429e-05,1.551e-01
1.029e-04,2.076e+01
1.715e-04,9.637e+01
2.400e-04,2.048e+02
3.086e-04,3.147e+02
3.772e-04,4.087e+02
4.458e-04,4.806e+02
5.144e-04,5.305e+02
5.830e-04,5.611e+02
6.516e-04,5.759e+02
7.201e-04,5.785e+02
7.887e-04,5.718e+02
8.573e-04,5.583e+02
9.259e-04,5.401e+02
9.945e-04,5.188e+02
1.063e-03,4.955e+02
1.132e-03,4.711e+02
1.200e-03,4.464e+02
1.269e-03,4.219e+02
1.337e-03,3.978e+02
1.406e-03,3.745e+02
1.475e-03,3.520e+02
1.543e-03,3.306e+02
1.612e-03,3.103e+02
1.680e-03,2.910e+02
1.749e-03,2.728e+02
1.818e-03,2.557e+02
1.886e-03,2.397e+02
1.955e-03,2.246e+02
2.023e-03,2.105e+02
2.092e-03,1.973e+02
2.160e-03,1.850e+02
2.229e-03,1.735e+02
2.298e-03,1.627e+02
2.366e-03,1.527e+02
2.435e-03,1.433e+02
2.503e-03,1.345e+02
2.572e-03,1.264e+02
2.641e-03,1.187e+02
2.709e-03,1.116e+02
2.778e-03,1.049e+02
2.846e-03,9.872e+01
2.915e-03,9.291e+01
2.983e-03,8.748e+01
3.052e-03,8.240e+01
3.121e-03,7.765e+01
3.189e-03,7.320e+01
3.258e-03,6.904e+01
3.326e-03,6.514e+01
3.395e-03,6.149e+01
3.464e-03,5.807e+01
3.532e-03,5.486e+01
3.601e-03,5.185e+01
3.669e-03,4.902e+01
3.738e-03,4.637e+01
3.806e-03,4.388e+01
3.875e-03,4.154e+01
3.944e-03,3.935e+01
4.012e-03,3.728e+01
4.081e-03,3.533e+01
4.149e-03,3.350e+01
4.218e-03,3.178e+01
4.287e-03,3.015e+01
4.355e-03,2.862e+01
4.424e-03,2.718e+01
4.492e-03,2.582e+01
4.561e-03,2.454e+01
4.629e-03,2.333e+01
4.698e-03,2.218e+01
4.767e-03,2.110e+01
4.835e-03,2.008e+01
4.904e-03,1.912e+01
4.972e-03,1.821e+01
5.041e-03,1.734e+01
5.110e-03,1.653e+01
5.178e-03,1.575e+01
5.247e-03,1.502e+01
5.315e-03,1.433e+01
5.384e-03,1.367e+01
5.453e-03,1.304e+01
5.521e-03,1.245e+01
5.590e-03,1.189e+01
5.658e-03,1.136e+01
5.727e-03,1.085e+01
5.795e-03,1.037e+01
5.864e-03,9.918e+00
5.933e-03,9.485e+00
6.001e-03,9.073e+00
6.070e-03,8.681e+00
6.138e-03,8.309e+00
6.207e-03,7.954e+00
6.276e-03,7.617e+00
6.344e-03,7.296e+00
6.413e-03,6.990e+00
6.481e-03,6.698e+00
6.550e-03,6.421e+00
6.618e-03,6.156e+00
6.687e-03,5.904e+00
6.756e-03,5.663e+00
6.824e-03,5.434e+00
6.893e-03,5.215e+00
6.961e-03,5.006e+00
7.030e-03,4.806e+00
7.099e-03,4.615e+00
7.167e-03,4.433e+00
7.236e-03,4.259e+00
7.304e-03,4.093e+00
7.373e-03,3.934e+00
7.441e-03,3.782e+00
7.510e-03,3.637e+00
7.579e-03,3.498e+00
7.647e-03,3.365e+00
7.716e-03,3.238e+00
7.784e-03,3.116e+00
7.853e-03,2.999e+00
7.922e-03,2.888e+00
7.990e-03,2.780e+00
8.059e-03,2.678e+00
8.127e-03,2.580e+00
8.196e-03,2.485e+00
8.264e-03,2.395e+00
8.333e-03,2.308e+00
8.402e-03,2.225e+00
8.470e-03,2.146e+00
8.539e-03,2.069e+00
8.607e-03,1.996e+00
8.676e-03,1.925e+00
8.745e-03,1.857e+00
8.813e-03,1.792e+00
8.882e-03,1.730e+00
8.950e-03,1.670e+00
9.019e-03,1.612e+00
9.088e-03,1.557e+00
9.156e-03,1.504e+00
9.225e-03,1.453e+00
9.293e-03,1.403e+00
9.362e-03,1.356e+00
9.430e-03,1.310e+00
9.499e-03,1.267e+00
9.568e-03,1.224e+00
9.636e-03,1.184e+00
9.705e-03,1.145e+00
9.773e-03,1.107e+00
9.842e-03,1.071e+00
9.911e-03,1.036e+00
9.979e-03,1.002e+00
1.005e-02,9.698e-01
1.012e-02,9.386e-01
1.018e-02,9.085e-01
1.025e-02,8.795e-01
1.032e-02,8.516e-01
1.039e-02,8.246e-01
1.046e-02,7.986e-01
1.053e-02,7.735e-01
1.060e-02,7.493e-01
1.066e-02,7.260e-01
1.073e-02,7.035e-01
1.080e-02,6.817e-01
1.087e-02,6.608e-01
1.094e-02,6.405e-01
1.101e-02,6.209e-01
1.108e-02,6.020e-01
1.115e-02,5.838e-01
1.121e-02,5.662e-01
1.128e-02,5.492e-01
1.135e-02,5.327e-01
1.142e-02,5.168e-01
1.149e-02,5.014e-01
1.156e-02,4.866e-01
1.163e-02,4.722e-01
1.169e-02,4.584e-01
1.176e-02,4.449e-01
1.183e-02,4.319e-01
1.190e-02,4.194e-01
1.197e-02,4.072e-01
1.204e-02,3.955e-01
1.211e-02,3.841e-01
1.217e-02,3.731e-01
1.224e-02,3.625e-01
1.231e-02,3.522e-01
1.238e-02,3.422e-01
1.245e-02,3.325e-01
1.252e-02,3.232e-01
1.259e-02,3.141e-01
1.265e-02,3.053e-01
1.272e-02,2.968e-01
1.279e-02,2.886e-01
1.286e-02,2.806e-01
1.293e-02,2.729e-01
1.300e-02,2.654e-01
1.307e-02,2.581e-01
1.313e-02,2.511e-01
1.320e-02,2.442e-01
1.327e-02,2.376e-01
1.334e-02,2.312e-01
1.341e-02,2.250e-01
1.348e-02,2.190e-01
1.355e-02,2.131e-01
1.361e-02,2.074e-01
1.368e-02,2.019e-01


==> anc/03_results/moderate_zap/lognormal/0_002.csv <==
transmittance,probability_density
1.277e-04,2.669e-02
3.830e-04,4.292e+00
6.383e-04,2.141e+01
8.936e-04,4.747e+01
1.149e-03,7.515e+01
1.404e-03,9.977e+01
1.660e-03,1.194e+02
1.915e-03,1.337e+02
2.170e-03,1.431e+02
2.425e-03,1.483e+02
2.681e-03,1.503e+02
2.936e-03,1.497e+02
3.191e-03,1.472e+02
3.447e-03,1.433e+02
3.702e-03,1.384e+02
3.957e-03,1.328e+02
4.213e-03,1.268e+02
4.468e-03,1.207e+02
4.723e-03,1.145e+02
4.979e-03,1.083e+02
5.234e-03,1.023e+02
5.489e-03,9.648e+01
5.744e-03,9.086e+01
6.000e-03,8.550e+01
6.255e-03,8.039e+01
6.510e-03,7.554e+01
6.766e-03,7.096e+01
7.021e-03,6.664e+01
7.276e-03,6.258e+01
7.532e-03,5.876e+01
7.787e-03,5.517e+01
8.042e-03,5.181e+01
8.298e-03,4.866e+01
8.553e-03,4.571e+01
8.808e-03,4.295e+01
9.064e-03,4.036e+01
9.319e-03,3.794e+01
9.574e-03,3.568e+01
9.829e-03,3.357e+01
1.008e-02,3.159e+01
1.034e-02,2.973e+01
1.060e-02,2.800e+01
1.085e-02,2.638e+01
1.111e-02,2.486e+01
1.136e-02,2.344e+01
1.162e-02,2.210e+01
1.187e-02,2.085e+01
1.213e-02,1.968e+01
1.238e-02,1.859e+01
1.264e-02,1.756e+01
1.289e-02,1.659e+01
1.315e-02,1.569e+01
1.340e-02,1.484e+01
1.366e-02,1.404e+01
1.391e-02,1.329e+01
1.417e-02,1.258e+01
1.443e-02,1.192e+01
1.468e-02,1.129e+01
1.494e-02,1.070e+01
1.519e-02,1.015e+01
1.545e-02,9.629e+00
1.570e-02,9.138e+00
1.596e-02,8.675e+00
1.621e-02,8.239e+00
1.647e-02,7.827e+00
1.672e-02,7.439e+00
1.698e-02,7.072e+00
1.723e-02,6.725e+00
1.749e-02,6.398e+00
1.774e-02,6.089e+00
1.800e-02,5.796e+00
1.825e-02,5.520e+00
1.851e-02,5.258e+00
1.877e-02,5.010e+00
1.902e-02,4.776e+00
1.928e-02,4.553e+00
1.953e-02,4.343e+00
1.979e-02,4.143e+00
2.004e-02,3.954e+00
2.030e-02,3.775e+00
2.055e-02,3.605e+00
2.081e-02,3.443e+00
2.106e-02,3.290e+00
2.132e-02,3.144e+00
2.157e-02,3.006e+00
2.183e-02,2.874e+00
2.208e-02,2.749e+00
2.234e-02,2.630e+00
2.259e-02,2.517e+00
2.285e-02,2.410e+00
2.311e-02,2.307e+00
2.336e-02,2.210e+00
2.362e-02,2.117e+00
2.387e-02,2.029e+00
2.413e-02,1.944e+00
2.438e-02,1.864e+00
2.464e-02,1.787e+00
2.489e-02,1.714e+00
2.515e-02,1.645e+00
2.540e-02,1.578e+00
2.566e-02,1.515e+00
2.591e-02,1.454e+00
2.617e-02,1.397e+00
2.642e-02,1.341e+00
2.668e-02,1.289e+00
2.694e-02,1.238e+00
2.719e-02,1.190e+00
2.745e-02,1.144e+00
2.770e-02,1.100e+00
2.796e-02,1.058e+00
2.821e-02,1.017e+00
2.847e-02,9.788e-01
2.872e-02,9.418e-01
2.898e-02,9.064e-01
2.923e-02,8.726e-01
2.949e-02,8.401e-01
2.974e-02,8.090e-01
3.000e-02,7.792e-01
3.025e-02,7.507e-01
3.051e-02,7.233e-01
3.076e-02,6.971e-01
3.102e-02,6.719e-01
3.128e-02,6.477e-01
3.153e-02,6.246e-01
3.179e-02,6.023e-01
3.204e-02,5.810e-01
3.230e-02,5.605e-01
3.255e-02,5.408e-01
3.281e-02,5.219e-01
3.306e-02,5.037e-01
3.332e-02,4.863e-01
3.357e-02,4.695e-01
3.383e-02,4.534e-01
3.408e-02,4.379e-01
3.434e-02,4.230e-01
3.459e-02,4.087e-01
3.485e-02,3.949e-01
3.511e-02,3.816e-01
3.536e-02,3.689e-01
3.562e-02,3.566e-01
3.587e-02,3.448e-01
3.613e-02,3.334e-01
3.638e-02,3.224e-01
3.664e-02,3.119e-01
3.689e-02,3.017e-01
3.715e-02,2.919e-01
3.740e-02,2.825e-01
3.766e-02,2.734e-01
3.791e-02,2.646e-01
3.817e-02,2.562e-01
3.842e-02,2.480e-01
3.868e-02,2.402e-01
3.893e-02,2.326e-01
3.919e-02,2.253e-01
3.945e-02,2.182e-01
3.970e-02,2.114e-01
3.996e-02,2.049e-01
4.021e-02,1.986e-01
4.047e-02,1.924e-01
4.072e-02,1.865e-01
4.098e-02,1.808e-01
4.123e-02,1.753e-01
4.149e-02,1.700e-01
4.174e-02,1.649e-01
4.200e-02,1.599e-01
4.225e-02,1.551e-01
4.251e-02,1.505e-01
4.276e-02,1.460e-01
4.302e-02,1.417e-01
4.328e-02,1.375e-01
4.353e-02,1.335e-01
4.379e-02,1.295e-01
4.404e-02,1.258e-01
4.430e-02,1.221e-01
4.455e-02,1.186e-01
4.481e-02,1.151e-01
4.506e-02,1.118e-01
4.532e-02,1.086e-01
4.557e-02,1.055e-01
4.583e-02,1.025e-01
4.608e-02,9.960e-02
4.634e-02,9.679e-02
4.659e-02,9.406e-02
4.685e-02,9.142e-02
4.710e-02,8.886e-02
4.736e-02,8.638e-02
4.762e-02,8.398e-02
4.787e-02,8.166e-02
4.813e-02,7.941e-02
4.838e-02,7.722e-02
4.864e-02,7.510e-02
4.889e-02,7.305e-02
4.915e-02,7.106e-02
4.940e-02,6.914e-02
4.966e-02,6.727e-02
4.991e-02,6.545e-02
5.017e-02,6.369e-02
5.042e-02,6.199e-02
5.068e-02,6.033e-02
5.093e-02,5.873e-02


==> anc/03_results/moderate_zap/lognormal/0_003.csv <==
transmittance,probability_density
2.665e-04,6.921e-03
7.994e-04,1.433e+00
1.332e-03,7.891e+00
1.865e-03,1.856e+01
2.398e-03,3.058e+01
2.931e-03,4.185e+01
3.464e-03,5.127e+01
3.997e-03,5.853e+01
4.530e-03,6.366e+01
5.063e-03,6.692e+01
5.596e-03,6.861e+01
6.129e-03,6.905e+01
6.662e-03,6.851e+01
7.195e-03,6.723e+01
7.728e-03,6.541e+01
8.261e-03,6.320e+01
8.794e-03,6.074e+01
9.327e-03,5.811e+01
9.860e-03,5.541e+01
1.039e-02,5.268e+01
1.093e-02,4.996e+01
1.146e-02,4.730e+01
1.199e-02,4.472e+01
1.252e-02,4.222e+01
1.306e-02,3.983e+01
1.359e-02,3.754e+01
1.412e-02,3.537e+01
1.466e-02,3.331e+01
1.519e-02,3.135e+01
1.572e-02,2.951e+01
1.625e-02,2.777e+01
1.679e-02,2.614e+01
1.732e-02,2.460e+01
1.785e-02,2.315e+01
1.839e-02,2.179e+01
1.892e-02,2.052e+01
1.945e-02,1.932e+01
1.999e-02,1.820e+01
2.052e-02,1.714e+01
2.105e-02,1.615e+01
2.158e-02,1.523e+01
2.212e-02,1.436e+01
2.265e-02,1.354e+01
2.318e-02,1.278e+01
2.372e-02,1.206e+01
2.425e-02,1.139e+01
2.478e-02,1.076e+01
2.532e-02,1.016e+01
2.585e-02,9.606e+00
2.638e-02,9.083e+00
2.691e-02,8.591e+00
2.745e-02,8.129e+00
2.798e-02,7.694e+00
2.851e-02,7.285e+00
2.905e-02,6.901e+00
2.958e-02,6.539e+00
3.011e-02,6.198e+00
3.064e-02,5.878e+00
3.118e-02,5.575e+00
3.171e-02,5.290e+00
3.224e-02,5.022e+00
3.278e-02,4.768e+00
3.331e-02,4.529e+00
3.384e-02,4.304e+00
3.438e-02,4.091e+00
3.491e-02,3.890e+00
3.544e-02,3.700e+00
3.597e-02,3.520e+00
3.651e-02,3.350e+00
3.704e-02,3.190e+00
3.757e-02,3.038e+00
3.811e-02,2.894e+00
3.864e-02,2.758e+00
3.917e-02,2.629e+00
3.970e-02,2.507e+00
4.024e-02,2.391e+00
4.077e-02,2.281e+00
4.130e-02,2.177e+00
4.184e-02,2.078e+00
4.237e-02,1.985e+00
4.290e-02,1.896e+00
4.344e-02,1.811e+00
4.397e-02,1.731e+00
4.450e-02,1.655e+00
4.503e-02,1.582e+00
4.557e-02,1.514e+00
4.610e-02,1.448e+00
4.663e-02,1.386e+00
4.717e-02,1.326e+00
4.770e-02,1.270e+00
4.823e-02,1.216e+00
4.876e-02,1.165e+00
4.930e-02,1.116e+00
4.983e-02,1.070e+00
5.036e-02,1.026e+00
5.090e-02,9.835e-01
5.143e-02,9.432e-01
5.196e-02,9.048e-01
5.250e-02,8.682e-01
5.303e-02,8.333e-01
5.356e-02,7.999e-01
5.409e-02,7.680e-01
5.463e-02,7.376e-01
5.516e-02,7.085e-01
5.569e-02,6.807e-01
5.623e-02,6.541e-01
5.676e-02,6.287e-01
5.729e-02,6.044e-01
5.783e-02,5.812e-01
5.836e-02,5.590e-01
5.889e-02,5.377e-01
5.942e-02,5.173e-01
5.996e-02,4.978e-01
6.049e-02,4.792e-01
6.102e-02,4.613e-01
6.156e-02,4.442e-01
6.209e-02,4.278e-01
6.262e-02,4.120e-01
6.315e-02,3.969e-01
6.369e-02,3.825e-01
6.422e-02,3.686e-01
6.475e-02,3.553e-01
6.529e-02,3.426e-01
6.582e-02,3.303e-01
6.635e-02,3.186e-01
6.689e-02,3.073e-01
6.742e-02,2.964e-01
6.795e-02,2.860e-01
6.848e-02,2.760e-01
6.902e-02,2.664e-01
6.955e-02,2.572e-01
7.008e-02,2.483e-01
7.062e-02,2.398e-01
7.115e-02,2.316e-01
7.168e-02,2.237e-01
7.221e-02,2.161e-01
7.275e-02,2.089e-01
7.328e-02,2.018e-01
7.381e-02,1.951e-01
7.435e-02,1.886e-01
7.488e-02,1.823e-01
7.541e-02,1.763e-01
7.595e-02,1.705e-01
7.648e-02,1.649e-01
7.701e-02,1.596e-01
7.754e-02,1.544e-01
7.808e-02,1.494e-01
7.861e-02,1.446e-01
7.914e-02,1.399e-01
7.968e-02,1.355e-01
8.021e-02,1.311e-01
8.074e-02,1.270e-01
8.127e-02,1.230e-01
8.181e-02,1.191e-01
8.234e-02,1.154e-01
8.287e-02,1.118e-01
8.341e-02,1.083e-01
8.394e-02,1.050e-01
8.447e-02,1.017e-01
8.501e-02,9.859e-02
8.554e-02,9.557e-02
8.607e-02,9.266e-02
8.660e-02,8.984e-02
8.714e-02,8.713e-02
8.767e-02,8.450e-02
8.820e-02,8.196e-02
8.874e-02,7.951e-02
8.927e-02,7.714e-02
8.980e-02,7.485e-02
9.034e-02,7.263e-02
9.087e-02,7.049e-02
9.140e-02,6.842e-02
9.193e-02,6.642e-02
9.247e-02,6.448e-02
9.300e-02,6.261e-02
9.353e-02,6.079e-02
9.407e-02,5.904e-02
9.460e-02,5.734e-02
9.513e-02,5.570e-02
9.566e-02,5.411e-02
9.620e-02,5.257e-02
9.673e-02,5.108e-02
9.726e-02,4.964e-02
9.780e-02,4.824e-02
9.833e-02,4.689e-02
9.886e-02,4.558e-02
9.940e-02,4.431e-02
9.993e-02,4.307e-02
1.005e-01,4.188e-02
1.010e-01,4.073e-02
1.015e-01,3.961e-02
1.021e-01,3.852e-02
1.026e-01,3.747e-02
1.031e-01,3.645e-02
1.037e-01,3.546e-02
1.042e-01,3.450e-02
1.047e-01,3.357e-02
1.053e-01,3.267e-02
1.058e-01,3.180e-02
1.063e-01,3.095e-02


==> anc/03_results/moderate_zap/lognormal/0_004.csv <==
transmittance,probability_density
4.516e-04,1.796e-03
1.355e-03,5.226e-01
2.258e-03,3.283e+00
3.161e-03,8.346e+00
4.064e-03,1.451e+01
4.967e-03,2.066e+01
5.870e-03,2.612e+01
6.773e-03,3.058e+01
7.676e-03,3.397e+01
8.579e-03,3.635e+01
9.483e-03,3.785e+01
1.039e-02,3.861e+01
1.129e-02,3.877e+01
1.219e-02,3.845e+01
1.309e-02,3.776e+01
1.400e-02,3.680e+01
1.490e-02,3.564e+01
1.580e-02,3.435e+01
1.671e-02,3.296e+01
1.761e-02,3.152e+01
1.851e-02,3.006e+01
1.942e-02,2.861e+01
2.032e-02,2.717e+01
2.122e-02,2.577e+01
2.213e-02,2.441e+01
2.303e-02,2.310e+01
2.393e-02,2.184e+01
2.484e-02,2.063e+01
2.574e-02,1.949e+01
2.664e-02,1.840e+01
2.754e-02,1.736e+01
2.845e-02,1.638e+01
2.935e-02,1.546e+01
3.025e-02,1.458e+01
3.116e-02,1.376e+01
3.206e-02,1.298e+01
3.296e-02,1.225e+01
3.387e-02,1.156e+01
3.477e-02,1.091e+01
3.567e-02,1.030e+01
3.658e-02,9.722e+00
3.748e-02,9.181e+00
3.838e-02,8.673e+00
3.928e-02,8.195e+00
4.019e-02,7.746e+00
4.109e-02,7.323e+00
4.199e-02,6.925e+00
4.290e-02,6.551e+00
4.380e-02,6.199e+00
4.470e-02,5.868e+00
4.561e-02,5.556e+00
4.651e-02,5.262e+00
4.741e-02,4.985e+00
4.832e-02,4.725e+00
4.922e-02,4.479e+00
5.012e-02,4.248e+00
5.103e-02,4.030e+00
5.193e-02,3.824e+00
5.283e-02,3.630e+00
5.373e-02,3.447e+00
5.464e-02,3.274e+00
5.554e-02,3.111e+00
5.644e-02,2.957e+00
5.735e-02,2.812e+00
5.825e-02,2.674e+00
5.915e-02,2.544e+00
6.006e-02,2.421e+00
6.096e-02,2.304e+00
6.186e-02,2.194e+00
6.277e-02,2.090e+00
6.367e-02,1.991e+00
6.457e-02,1.898e+00
6.547e-02,1.809e+00
6.638e-02,1.725e+00
6.728e-02,1.646e+00
6.818e-02,1.570e+00
6.909e-02,1.499e+00
6.999e-02,1.431e+00
7.089e-02,1.366e+00
7.180e-02,1.305e+00
7.270e-02,1.247e+00
7.360e-02,1.192e+00
7.451e-02,1.139e+00
7.541e-02,1.089e+00
7.631e-02,1.042e+00
7.722e-02,9.968e-01
7.812e-02,9.539e-01
7.902e-02,9.130e-01
7.992e-02,8.741e-01
8.083e-02,8.371e-01
8.173e-02,8.018e-01
8.263e-02,7.682e-01
8.354e-02,7.361e-01
8.444e-02,7.056e-01
8.534e-02,6.765e-01
8.625e-02,6.487e-01
8.715e-02,6.223e-01
8.805e-02,5.970e-01
8.896e-02,5.729e-01
8.986e-02,5.499e-01
9.076e-02,5.279e-01
9.166e-02,5.069e-01
9.257e-02,4.868e-01
9.347e-02,4.676e-01
9.437e-02,4.493e-01
9.528e-02,4.318e-01
9.618e-02,4.151e-01
9.708e-02,3.990e-01
9.799e-02,3.837e-01
9.889e-02,3.690e-01
9.979e-02,3.550e-01
1.007e-01,3.416e-01
1.016e-01,3.287e-01
1.025e-01,3.164e-01
1.034e-01,3.046e-01
1.043e-01,2.933e-01
1.052e-01,2.824e-01
1.061e-01,2.720e-01
1.070e-01,2.621e-01
1.079e-01,2.525e-01
1.088e-01,2.434e-01
1.097e-01,2.346e-01
1.106e-01,2.261e-01
1.115e-01,2.180e-01
1.124e-01,2.103e-01
1.133e-01,2.028e-01
1.142e-01,1.956e-01
1.151e-01,1.888e-01
1.160e-01,1.822e-01
1.170e-01,1.758e-01
1.179e-01,1.697e-01
1.188e-01,1.638e-01
1.197e-01,1.582e-01
1.206e-01,1.528e-01
1.215e-01,1.476e-01
1.224e-01,1.426e-01
1.233e-01,1.377e-01
1.242e-01,1.331e-01
1.251e-01,1.286e-01
1.260e-01,1.243e-01
1.269e-01,1.202e-01
1.278e-01,1.162e-01
1.287e-01,1.124e-01
1.296e-01,1.087e-01
1.305e-01,1.051e-01
1.314e-01,1.017e-01
1.323e-01,9.842e-02
1.332e-01,9.524e-02
1.341e-01,9.217e-02
1.350e-01,8.922e-02
1.359e-01,8.637e-02
1.368e-01,8.362e-02
1.377e-01,8.097e-02
1.386e-01,7.841e-02
1.395e-01,7.595e-02
1.404e-01,7.357e-02
1.413e-01,7.127e-02
1.422e-01,6.906e-02
1.431e-01,6.692e-02
1.440e-01,6.485e-02
1.449e-01,6.286e-02
1.459e-01,6.093e-02
1.468e-01,5.908e-02
1.477e-01,5.728e-02
1.486e-01,5.555e-02
1.495e-01,5.387e-02
1.504e-01,5.225e-02
1.513e-01,5.068e-02
1.522e-01,4.917e-02
1.531e-01,4.771e-02
1.540e-01,4.630e-02
1.549e-01,4.493e-02
1.558e-01,4.361e-02
1.567e-01,4.233e-02
1.576e-01,4.109e-02
1.585e-01,3.990e-02
1.594e-01,3.874e-02
1.603e-01,3.762e-02
1.612e-01,3.654e-02
1.621e-01,3.549e-02
1.630e-01,3.447e-02
1.639e-01,3.349e-02
1.648e-01,3.254e-02
1.657e-01,3.162e-02
1.666e-01,3.072e-02
1.675e-01,2.986e-02
1.684e-01,2.902e-02
1.693e-01,2.821e-02
1.702e-01,2.743e-02
1.711e-01,2.667e-02
1.720e-01,2.593e-02
1.729e-01,2.521e-02
1.738e-01,2.452e-02
1.747e-01,2.385e-02
1.757e-01,2.320e-02
1.766e-01,2.257e-02
1.775e-01,2.195e-02
1.784e-01,2.136e-02
1.793e-01,2.078e-02
1.802e-01,2.023e-02


==> anc/03_results/moderate_zap/lognormal/0_005.csv <==
transmittance,probability_density
6.564e-04,4.756e-04
1.969e-03,2.050e-01
3.282e-03,1.500e+00
4.595e-03,4.171e+00
5.908e-03,7.713e+00
7.221e-03,1.150e+01
8.534e-03,1.506e+01
9.846e-03,1.816e+01
1.116e-02,2.066e+01
1.247e-02,2.257e+01
1.378e-02,2.392e+01
1.510e-02,2.478e+01
1.641e-02,2.523e+01
1.772e-02,2.532e+01
1.904e-02,2.514e+01
2.035e-02,2.474e+01
2.166e-02,2.418e+01
2.297e-02,2.349e+01
2.429e-02,2.271e+01
2.560e-02,2.187e+01
2.691e-02,2.099e+01
2.823e-02,2.009e+01
2.954e-02,1.918e+01
3.085e-02,1.828e+01
3.216e-02,1.740e+01
3.348e-02,1.653e+01
3.479e-02,1.570e+01
3.610e-02,1.489e+01
3.742e-02,1.411e+01
3.873e-02,1.337e+01
4.004e-02,1.265e+01
4.135e-02,1.198e+01
4.267e-02,1.133e+01
4.398e-02,1.072e+01
4.529e-02,1.014e+01
4.661e-02,9.587e+00
4.792e-02,9.067e+00
4.923e-02,8.575e+00
5.054e-02,8.110e+00
5.186e-02,7.670e+00
5.317e-02,7.256e+00
5.448e-02,6.865e+00
5.580e-02,6.496e+00
5.711e-02,6.147e+00
5.842e-02,5.819e+00
5.973e-02,5.510e+00
6.105e-02,5.218e+00
6.236e-02,4.942e+00
6.367e-02,4.682e+00
6.499e-02,4.438e+00
6.630e-02,4.206e+00
6.761e-02,3.989e+00
6.892e-02,3.783e+00
7.024e-02,3.589e+00
7.155e-02,3.406e+00
7.286e-02,3.233e+00
7.418e-02,3.069e+00
7.549e-02,2.915e+00
7.680e-02,2.770e+00
7.811e-02,2.632e+00
7.943e-02,2.502e+00
8.074e-02,2.379e+00
8.205e-02,2.262e+00
8.337e-02,2.152e+00
8.468e-02,2.048e+00
8.599e-02,1.950e+00
8.730e-02,1.857e+00
8.862e-02,1.768e+00
8.993e-02,1.685e+00
9.124e-02,1.605e+00
9.256e-02,1.530e+00
9.387e-02,1.459e+00
9.518e-02,1.392e+00
9.649e-02,1.328e+00
9.781e-02,1.267e+00
9.912e-02,1.209e+00
1.004e-01,1.155e+00
1.017e-01,1.103e+00
1.031e-01,1.053e+00
1.044e-01,1.006e+00
1.057e-01,9.618e-01
1.070e-01,9.194e-01
1.083e-01,8.791e-01
1.096e-01,8.408e-01
1.109e-01,8.044e-01
1.122e-01,7.697e-01
1.136e-01,7.367e-01
1.149e-01,7.053e-01
1.162e-01,6.754e-01
1.175e-01,6.468e-01
1.188e-01,6.197e-01
1.201e-01,5.938e-01
1.214e-01,5.691e-01
1.228e-01,5.456e-01
1.241e-01,5.231e-01
1.254e-01,5.017e-01
1.267e-01,4.813e-01
1.280e-01,4.618e-01
1.293e-01,4.432e-01
1.306e-01,4.254e-01
1.319e-01,4.084e-01
1.333e-01,3.922e-01
1.346e-01,3.767e-01
1.359e-01,3.619e-01
1.372e-01,3.477e-01
1.385e-01,3.341e-01
1.398e-01,3.212e-01
1.411e-01,3.088e-01
1.424e-01,2.969e-01
1.438e-01,2.856e-01
1.451e-01,2.747e-01
1.464e-01,2.643e-01
1.477e-01,2.544e-01
1.490e-01,2.448e-01
1.503e-01,2.357e-01
1.516e-01,2.269e-01
1.529e-01,2.185e-01
1.543e-01,2.105e-01
1.556e-01,2.027e-01
1.569e-01,1.953e-01
1.582e-01,1.882e-01
1.595e-01,1.814e-01
1.608e-01,1.749e-01
1.621e-01,1.686e-01
1.634e-01,1.626e-01
1.648e-01,1.568e-01
1.661e-01,1.513e-01
1.674e-01,1.459e-01
1.687e-01,1.408e-01
1.700e-01,1.359e-01
1.713e-01,1.312e-01
1.726e-01,1.266e-01
1.740e-01,1.223e-01
1.753e-01,1.181e-01
1.766e-01,1.140e-01
1.779e-01,1.101e-01
1.792e-01,1.064e-01
1.805e-01,1.028e-01
1.818e-01,9.934e-02
1.831e-01,9.601e-02
1.845e-01,9.280e-02
1.858e-01,8.972e-02
1.871e-01,8.675e-02
1.884e-01,8.388e-02
1.897e-01,8.113e-02
1.910e-01,7.847e-02
1.923e-01,7.591e-02
1.936e-01,7.345e-02
1.950e-01,7.107e-02
1.963e-01,6.878e-02
1.976e-01,6.658e-02
1.989e-01,6.445e-02
2.002e-01,6.239e-02
2.015e-01,6.042e-02
2.028e-01,5.851e-02
2.041e-01,5.666e-02
2.055e-01,5.489e-02
2.068e-01,5.317e-02
2.081e-01,5.151e-02
2.094e-01,4.992e-02
2.107e-01,4.837e-02
2.120e-01,4.688e-02
2.133e-01,4.544e-02
2.147e-01,4.406e-02
2.160e-01,4.271e-02
2.173e-01,4.142e-02
2.186e-01,4.016e-02
2.199e-01,3.895e-02
2.212e-01,3.778e-02
2.225e-01,3.665e-02
2.238e-01,3.556e-02
2.252e-01,3.450e-02
2.265e-01,3.348e-02
2.278e-01,3.249e-02
2.291e-01,3.154e-02
2.304e-01,3.061e-02
2.317e-01,2.972e-02
2.330e-01,2.886e-02
2.343e-01,2.802e-02
2.357e-01,2.721e-02
2.370e-01,2.642e-02
2.383e-01,2.567e-02
2.396e-01,2.493e-02
2.409e-01,2.422e-02
2.422e-01,2.353e-02
2.435e-01,2.287e-02
2.448e-01,2.222e-02
2.462e-01,2.159e-02
2.475e-01,2.099e-02
2.488e-01,2.040e-02
2.501e-01,1.983e-02
2.514e-01,1.928e-02
2.527e-01,1.875e-02
2.540e-01,1.823e-02
2.553e-01,1.773e-02
2.567e-01,1.724e-02
2.580e-01,1.677e-02
2.593e-01,1.631e-02
2.606e-01,1.587e-02
2.619e-01,1.544e-02


==> anc/03_results/moderate_zap/lognormal/0_006.csv <==
transmittance,probability_density
8.833e-04,1.079e-04
2.650e-03,7.541e-02
4.417e-03,6.654e-01
6.183e-03,2.067e+00
7.950e-03,4.123e+00
9.716e-03,6.503e+00
1.148e-02,8.906e+00
1.325e-02,1.113e+01
1.502e-02,1.305e+01
1.678e-02,1.462e+01
1.855e-02,1.584e+01
2.032e-02,1.672e+01
2.208e-02,1.731e+01
2.385e-02,1.764e+01
2.562e-02,1.775e+01
2.738e-02,1.768e+01
2.915e-02,1.747e+01
3.092e-02,1.714e+01
3.268e-02,1.672e+01
3.445e-02,1.624e+01
3.622e-02,1.571e+01
3.798e-02,1.514e+01
3.975e-02,1.456e+01
4.152e-02,1.396e+01
4.328e-02,1.336e+01
4.505e-02,1.277e+01
4.681e-02,1.218e+01
4.858e-02,1.161e+01
5.035e-02,1.105e+01
5.211e-02,1.052e+01
5.388e-02,9.995e+00
5.565e-02,9.495e+00
5.741e-02,9.016e+00
5.918e-02,8.557e+00
6.095e-02,8.119e+00
6.271e-02,7.701e+00
6.448e-02,7.304e+00
6.625e-02,6.926e+00
6.801e-02,6.568e+00
6.978e-02,6.227e+00
7.155e-02,5.904e+00
7.331e-02,5.598e+00
7.508e-02,5.309e+00
7.685e-02,5.034e+00
7.861e-02,4.774e+00
8.038e-02,4.529e+00
8.215e-02,4.296e+00
8.391e-02,4.076e+00
8.568e-02,3.868e+00
8.745e-02,3.671e+00
8.921e-02,3.485e+00
9.098e-02,3.309e+00
9.275e-02,3.143e+00
9.451e-02,2.986e+00
9.628e-02,2.837e+00
9.805e-02,2.696e+00
9.981e-02,2.562e+00
1.016e-01,2.436e+00
1.033e-01,2.317e+00
1.051e-01,2.204e+00
1.069e-01,2.097e+00
1.086e-01,1.996e+00
1.104e-01,1.900e+00
1.122e-01,1.809e+00
1.139e-01,1.723e+00
1.157e-01,1.641e+00
1.175e-01,1.564e+00
1.192e-01,1.490e+00
1.210e-01,1.421e+00
1.228e-01,1.355e+00
1.245e-01,1.292e+00
1.263e-01,1.233e+00
1.281e-01,1.177e+00
1.298e-01,1.123e+00
1.316e-01,1.072e+00
1.334e-01,1.024e+00
1.351e-01,9.780e-01
1.369e-01,9.344e-01
1.387e-01,8.930e-01
1.404e-01,8.535e-01
1.422e-01,8.161e-01
1.440e-01,7.804e-01
1.457e-01,7.465e-01
1.475e-01,7.142e-01
1.493e-01,6.834e-01
1.510e-01,6.542e-01
1.528e-01,6.263e-01
1.546e-01,5.997e-01
1.563e-01,5.744e-01
1.581e-01,5.503e-01
1.599e-01,5.273e-01
1.616e-01,5.054e-01
1.634e-01,4.845e-01
1.652e-01,4.645e-01
1.669e-01,4.455e-01
1.687e-01,4.273e-01
1.705e-01,4.100e-01
1.722e-01,3.934e-01
1.740e-01,3.776e-01
1.758e-01,3.625e-01
1.775e-01,3.481e-01
1.793e-01,3.343e-01
1.811e-01,3.211e-01
1.828e-01,3.085e-01
1.846e-01,2.964e-01
1.864e-01,2.849e-01
1.881e-01,2.738e-01
1.899e-01,2.633e-01
1.917e-01,2.532e-01
1.934e-01,2.435e-01
1.952e-01,2.343e-01
1.970e-01,2.254e-01
1.987e-01,2.169e-01
2.005e-01,2.087e-01
2.023e-01,2.010e-01
2.040e-01,1.935e-01
2.058e-01,1.863e-01
2.076e-01,1.794e-01
2.093e-01,1.729e-01
2.111e-01,1.665e-01
2.129e-01,1.605e-01
2.146e-01,1.547e-01
2.164e-01,1.491e-01
2.182e-01,1.437e-01
2.199e-01,1.386e-01
2.217e-01,1.336e-01
2.235e-01,1.289e-01
2.252e-01,1.243e-01
2.270e-01,1.200e-01
2.288e-01,1.158e-01
2.305e-01,1.117e-01
2.323e-01,1.078e-01
2.341e-01,1.041e-01
2.358e-01,1.005e-01
2.376e-01,9.707e-02
2.394e-01,9.375e-02
2.411e-01,9.056e-02
2.429e-01,8.749e-02
2.447e-01,8.453e-02
2.464e-01,8.169e-02
2.482e-01,7.895e-02
2.500e-01,7.631e-02
2.517e-01,7.377e-02
2.535e-01,7.133e-02
2.553e-01,6.897e-02
2.570e-01,6.671e-02
2.588e-01,6.452e-02
2.606e-01,6.242e-02
2.623e-01,6.039e-02
2.641e-01,5.843e-02
2.659e-01,5.655e-02
2.676e-01,5.473e-02
2.694e-01,5.298e-02
2.712e-01,5.128e-02
2.729e-01,4.965e-02
2.747e-01,4.808e-02
2.765e-01,4.656e-02
2.782e-01,4.510e-02
2.800e-01,4.369e-02
2.818e-01,4.232e-02
2.835e-01,4.101e-02
2.853e-01,3.974e-02
2.871e-01,3.851e-02
2.888e-01,3.732e-02
2.906e-01,3.618e-02
2.924e-01,3.507e-02
2.941e-01,3.401e-02
2.959e-01,3.297e-02
2.977e-01,3.198e-02
2.994e-01,3.101e-02
3.012e-01,3.008e-02
3.030e-01,2.918e-02
3.047e-01,2.831e-02
3.065e-01,2.747e-02
3.083e-01,2.666e-02
3.100e-01,2.587e-02
3.118e-01,2.511e-02
3.136e-01,2.437e-02
3.153e-01,2.366e-02
3.171e-01,2.297e-02
3.189e-01,2.230e-02
3.206e-01,2.166e-02
3.224e-01,2.103e-02
3.242e-01,2.043e-02
3.259e-01,1.984e-02
3.277e-01,1.927e-02
3.295e-01,1.873e-02
3.312e-01,1.819e-02
3.330e-01,1.768e-02
3.348e-01,1.718e-02
3.365e-01,1.670e-02
3.383e-01,1.623e-02
3.401e-01,1.578e-02
3.418e-01,1.534e-02
3.436e-01,1.491e-02
3.454e-01,1.450e-02
3.471e-01,1.410e-02
3.489e-01,1.371e-02
3.507e-01,1.333e-02
3.524e-01,1.297e-02


==> anc/03_results/moderate_zap/lognormal/0_007.csv <==
transmittance,probability_density
1.118e-03,1.846e-05
3.355e-03,2.367e-02
5.592e-03,2.648e-01
7.829e-03,9.467e-01
1.007e-02,2.081e+00
1.230e-02,3.529e+00
1.454e-02,5.116e+00
1.678e-02,6.695e+00
1.901e-02,8.160e+00
2.125e-02,9.450e+00
2.349e-02,1.053e+01
2.572e-02,1.140e+01
2.796e-02,1.207e+01
3.020e-02,1.254e+01
3.243e-02,1.285e+01
3.467e-02,1.300e+01
3.691e-02,1.303e+01
3.914e-02,1.296e+01
4.138e-02,1.280e+01
4.362e-02,1.257e+01
4.586e-02,1.229e+01
4.809e-02,1.196e+01
5.033e-02,1.160e+01
5.257e-02,1.122e+01
5.480e-02,1.083e+01
5.704e-02,1.042e+01
5.928e-02,1.001e+01
6.151e-02,9.606e+00
6.375e-02,9.201e+00
6.599e-02,8.803e+00
6.822e-02,8.414e+00
7.046e-02,8.034e+00
7.270e-02,7.666e+00
7.493e-02,7.310e+00
7.717e-02,6.967e+00
7.941e-02,6.636e+00
8.165e-02,6.319e+00
8.388e-02,6.015e+00
8.612e-02,5.724e+00
8.836e-02,5.447e+00
9.059e-02,5.181e+00
9.283e-02,4.929e+00
9.507e-02,4.688e+00
9.730e-02,4.458e+00
9.954e-02,4.240e+00
1.018e-01,4.032e+00
1.040e-01,3.835e+00
1.063e-01,3.648e+00
1.085e-01,3.470e+00
1.107e-01,3.301e+00
1.130e-01,3.140e+00
1.152e-01,2.988e+00
1.174e-01,2.843e+00
1.197e-01,2.706e+00
1.219e-01,2.576e+00
1.241e-01,2.452e+00
1.264e-01,2.335e+00
1.286e-01,2.224e+00
1.309e-01,2.118e+00
1.331e-01,2.018e+00
1.353e-01,1.923e+00
1.376e-01,1.833e+00
1.398e-01,1.747e+00
1.420e-01,1.665e+00
1.443e-01,1.588e+00
1.465e-01,1.515e+00
1.488e-01,1.445e+00
1.510e-01,1.379e+00
1.532e-01,1.316e+00
1.555e-01,1.256e+00
1.577e-01,1.199e+00
1.599e-01,1.145e+00
1.622e-01,1.094e+00
1.644e-01,1.045e+00
1.666e-01,9.988e-01
1.689e-01,9.546e-01
1.711e-01,9.126e-01
1.734e-01,8.726e-01
1.756e-01,8.345e-01
1.778e-01,7.983e-01
1.801e-01,7.638e-01
1.823e-01,7.309e-01
1.845e-01,6.996e-01
1.868e-01,6.697e-01
1.890e-01,6.413e-01
1.913e-01,6.142e-01
1.935e-01,5.884e-01
1.957e-01,5.637e-01
1.980e-01,5.402e-01
2.002e-01,5.178e-01
2.024e-01,4.964e-01
2.047e-01,4.760e-01
2.069e-01,4.565e-01
2.091e-01,4.379e-01
2.114e-01,4.201e-01
2.136e-01,4.031e-01
2.159e-01,3.869e-01
2.181e-01,3.714e-01
2.203e-01,3.566e-01
2.226e-01,3.425e-01
2.248e-01,3.289e-01
2.270e-01,3.160e-01
2.293e-01,3.036e-01
2.315e-01,2.918e-01
2.338e-01,2.805e-01
2.360e-01,2.696e-01
2.382e-01,2.592e-01
2.405e-01,2.493e-01
2.427e-01,2.398e-01
2.449e-01,2.307e-01
2.472e-01,2.219e-01
2.494e-01,2.136e-01
2.516e-01,2.056e-01
2.539e-01,1.979e-01
2.561e-01,1.905e-01
2.584e-01,1.835e-01
2.606e-01,1.767e-01
2.628e-01,1.702e-01
2.651e-01,1.640e-01
2.673e-01,1.580e-01
2.695e-01,1.523e-01
2.718e-01,1.468e-01
2.740e-01,1.415e-01
2.763e-01,1.364e-01
2.785e-01,1.315e-01
2.807e-01,1.269e-01
2.830e-01,1.224e-01
2.852e-01,1.180e-01
2.874e-01,1.139e-01
2.897e-01,1.099e-01
2.919e-01,1.061e-01
2.941e-01,1.024e-01
2.964e-01,9.885e-02
2.986e-01,9.544e-02
3.009e-01,9.216e-02
3.031e-01,8.901e-02
3.053e-01,8.598e-02
3.076e-01,8.306e-02
3.098e-01,8.025e-02
3.120e-01,7.755e-02
3.143e-01,7.495e-02
3.165e-01,7.244e-02
3.188e-01,7.003e-02
3.210e-01,6.771e-02
3.232e-01,6.547e-02
3.255e-01,6.331e-02
3.277e-01,6.123e-02
3.299e-01,5.923e-02
3.322e-01,5.730e-02
3.344e-01,5.544e-02
3.366e-01,5.365e-02
3.389e-01,5.192e-02
3.411e-01,5.025e-02
3.434e-01,4.864e-02
3.456e-01,4.709e-02
3.478e-01,4.560e-02
3.501e-01,4.415e-02
3.523e-01,4.276e-02
3.545e-01,4.142e-02
3.568e-01,4.012e-02
3.590e-01,3.887e-02
3.613e-01,3.766e-02
3.635e-01,3.649e-02
3.657e-01,3.536e-02
3.680e-01,3.427e-02
3.702e-01,3.322e-02
3.724e-01,3.220e-02
3.747e-01,3.122e-02
3.769e-01,3.027e-02
3.791e-01,2.936e-02
3.814e-01,2.847e-02
3.836e-01,2.761e-02
3.859e-01,2.679e-02
3.881e-01,2.599e-02
3.903e-01,2.521e-02
3.926e-01,2.446e-02
3.948e-01,2.374e-02
3.970e-01,2.304e-02
3.993e-01,2.236e-02
4.015e-01,2.171e-02
4.038e-01,2.107e-02
4.060e-01,2.046e-02
4.082e-01,1.987e-02
4.105e-01,1.929e-02
4.127e-01,1.873e-02
4.149e-01,1.820e-02
4.172e-01,1.767e-02
4.194e-01,1.717e-02
4.216e-01,1.668e-02
4.239e-01,1.621e-02
4.261e-01,1.575e-02
4.284e-01,1.530e-02
4.306e-01,1.487e-02
4.328e-01,1.445e-02
4.351e-01,1.405e-02
4.373e-01,1.366e-02
4.395e-01,1.328e-02
4.418e-01,1.291e-02
4.440e-01,1.255e-02
4.463e-01,1.221e-02


==> anc/03_results/moderate_zap/lognormal/0_008.csv <==
transmittance,probability_density
1.321e-03,2.868e-06
3.962e-03,7.105e-03
6.603e-03,1.029e-01
9.244e-03,4.292e-01
1.188e-02,1.049e+00
1.453e-02,1.927e+00
1.717e-02,2.975e+00
1.981e-02,4.097e+00
2.245e-02,5.212e+00
2.509e-02,6.261e+00
2.773e-02,7.203e+00
3.037e-02,8.017e+00
3.301e-02,8.695e+00
3.565e-02,9.238e+00
3.830e-02,9.651e+00
4.094e-02,9.947e+00
4.358e-02,1.014e+01
4.622e-02,1.023e+01
4.886e-02,1.025e+01
5.150e-02,1.019e+01
5.414e-02,1.008e+01
5.678e-02,9.919e+00
5.942e-02,9.721e+00
6.207e-02,9.492e+00
6.471e-02,9.240e+00
6.735e-02,8.969e+00
6.999e-02,8.686e+00
7.263e-02,8.394e+00
7.527e-02,8.097e+00
7.791e-02,7.799e+00
8.055e-02,7.501e+00
8.319e-02,7.205e+00
8.584e-02,6.914e+00
8.848e-02,6.629e+00
9.112e-02,6.350e+00
9.376e-02,6.078e+00
9.640e-02,5.815e+00
9.904e-02,5.560e+00
1.017e-01,5.314e+00
1.043e-01,5.076e+00
1.070e-01,4.848e+00
1.096e-01,4.629e+00
1.122e-01,4.418e+00
1.149e-01,4.216e+00
1.175e-01,4.023e+00
1.202e-01,3.838e+00
1.228e-01,3.662e+00
1.255e-01,3.493e+00
1.281e-01,3.332e+00
1.307e-01,3.178e+00
1.334e-01,3.031e+00
1.360e-01,2.891e+00
1.387e-01,2.758e+00
1.413e-01,2.631e+00
1.439e-01,2.510e+00
1.466e-01,2.395e+00
1.492e-01,2.285e+00
1.519e-01,2.181e+00
1.545e-01,2.081e+00
1.571e-01,1.986e+00
1.598e-01,1.896e+00
1.624e-01,1.810e+00
1.651e-01,1.729e+00
1.677e-01,1.651e+00
1.704e-01,1.577e+00
1.730e-01,1.506e+00
1.756e-01,1.439e+00
1.783e-01,1.375e+00
1.809e-01,1.314e+00
1.836e-01,1.256e+00
1.862e-01,1.201e+00
1.888e-01,1.148e+00
1.915e-01,1.098e+00
1.941e-01,1.050e+00
1.968e-01,1.005e+00
1.994e-01,9.614e-01
2.020e-01,9.200e-01
2.047e-01,8.806e-01
2.073e-01,8.430e-01
2.100e-01,8.072e-01
2.126e-01,7.730e-01
2.152e-01,7.404e-01
2.179e-01,7.093e-01
2.205e-01,6.796e-01
2.232e-01,6.513e-01
2.258e-01,6.243e-01
2.285e-01,5.985e-01
2.311e-01,5.739e-01
2.337e-01,5.503e-01
2.364e-01,5.279e-01
2.390e-01,5.064e-01
2.417e-01,4.859e-01
2.443e-01,4.663e-01
2.469e-01,4.476e-01
2.496e-01,4.297e-01
2.522e-01,4.126e-01
2.549e-01,3.962e-01
2.575e-01,3.805e-01
2.601e-01,3.656e-01
2.628e-01,3.512e-01
2.654e-01,3.375e-01
2.681e-01,3.244e-01
2.707e-01,3.118e-01
2.734e-01,2.998e-01
2.760e-01,2.883e-01
2.786e-01,2.773e-01
2.813e-01,2.667e-01
2.839e-01,2.566e-01
2.866e-01,2.469e-01
2.892e-01,2.376e-01
2.918e-01,2.287e-01
2.945e-01,2.201e-01
2.971e-01,2.119e-01
2.998e-01,2.041e-01
3.024e-01,1.965e-01
3.050e-01,1.893e-01
3.077e-01,1.824e-01
3.103e-01,1.757e-01
3.130e-01,1.693e-01
3.156e-01,1.632e-01
3.183e-01,1.573e-01
3.209e-01,1.517e-01
3.235e-01,1.462e-01
3.262e-01,1.410e-01
3.288e-01,1.360e-01
3.315e-01,1.312e-01
3.341e-01,1.266e-01
3.367e-01,1.221e-01
3.394e-01,1.179e-01
3.420e-01,1.138e-01
3.447e-01,1.098e-01
3.473e-01,1.060e-01
3.499e-01,1.024e-01
3.526e-01,9.884e-02
3.552e-01,9.545e-02
3.579e-01,9.220e-02
3.605e-01,8.907e-02
3.632e-01,8.605e-02
3.658e-01,8.315e-02
3.684e-01,8.036e-02
3.711e-01,7.767e-02
3.737e-01,7.507e-02
3.764e-01,7.258e-02
3.790e-01,7.017e-02
3.816e-01,6.786e-02
3.843e-01,6.563e-02
3.869e-01,6.347e-02
3.896e-01,6.140e-02
3.922e-01,5.940e-02
3.948e-01,5.747e-02
3.975e-01,5.562e-02
4.001e-01,5.382e-02
4.028e-01,5.210e-02
4.054e-01,5.043e-02
4.080e-01,4.882e-02
4.107e-01,4.727e-02
4.133e-01,4.577e-02
4.160e-01,4.433e-02
4.186e-01,4.293e-02
4.213e-01,4.159e-02
4.239e-01,4.029e-02
4.265e-01,3.903e-02
4.292e-01,3.782e-02
4.318e-01,3.665e-02
4.345e-01,3.552e-02
4.371e-01,3.443e-02
4.397e-01,3.337e-02
4.424e-01,3.235e-02
4.450e-01,3.137e-02
4.477e-01,3.042e-02
4.503e-01,2.950e-02
4.529e-01,2.861e-02
4.556e-01,2.775e-02
4.582e-01,2.692e-02
4.609e-01,2.611e-02
4.635e-01,2.533e-02
4.662e-01,2.458e-02
4.688e-01,2.386e-02
4.714e-01,2.315e-02
4.741e-01,2.247e-02
4.767e-01,2.181e-02
4.794e-01,2.117e-02
4.820e-01,2.056e-02
4.846e-01,1.996e-02
4.873e-01,1.938e-02
4.899e-01,1.882e-02
4.926e-01,1.828e-02
4.952e-01,1.776e-02
4.978e-01,1.725e-02
5.005e-01,1.676e-02
5.031e-01,1.628e-02
5.058e-01,1.582e-02
5.084e-01,1.537e-02
5.111e-01,1.494e-02
5.137e-01,1.452e-02
5.163e-01,1.411e-02
5.190e-01,1.372e-02
5.216e-01,1.334e-02
5.243e-01,1.296e-02
5.269e-01,1.261e-02


==> anc/03_results/moderate_zap/lognormal/0_009.csv <==
transmittance,probability_density
1.508e-03,2.927e-07
4.523e-03,1.639e-03
7.539e-03,3.275e-02
1.055e-02,1.655e-01
1.357e-02,4.621e-01
1.659e-02,9.379e-01
1.960e-02,1.567e+00
2.262e-02,2.302e+00
2.563e-02,3.092e+00
2.865e-02,3.889e+00
3.166e-02,4.658e+00
3.468e-02,5.371e+00
3.770e-02,6.010e+00
4.071e-02,6.567e+00
4.373e-02,7.037e+00
4.674e-02,7.421e+00
4.976e-02,7.722e+00
5.277e-02,7.946e+00
5.579e-02,8.100e+00
5.881e-02,8.190e+00
6.182e-02,8.225e+00
6.484e-02,8.210e+00
6.785e-02,8.153e+00
7.087e-02,8.061e+00
7.388e-02,7.938e+00
7.690e-02,7.790e+00
7.991e-02,7.622e+00
8.293e-02,7.438e+00
8.595e-02,7.242e+00
8.896e-02,7.036e+00
9.198e-02,6.823e+00
9.499e-02,6.606e+00
9.801e-02,6.387e+00
1.010e-01,6.167e+00
1.040e-01,5.948e+00
1.071e-01,5.730e+00
1.101e-01,5.516e+00
1.131e-01,5.306e+00
1.161e-01,5.099e+00
1.191e-01,4.898e+00
1.221e-01,4.702e+00
1.251e-01,4.512e+00
1.282e-01,4.327e+00
1.312e-01,4.149e+00
1.342e-01,3.976e+00
1.372e-01,3.810e+00
1.402e-01,3.649e+00
1.432e-01,3.495e+00
1.463e-01,3.346e+00
1.493e-01,3.204e+00
1.523e-01,3.067e+00
1.553e-01,2.935e+00
1.583e-01,2.809e+00
1.613e-01,2.688e+00
1.644e-01,2.572e+00
1.674e-01,2.462e+00
1.704e-01,2.356e+00
1.734e-01,2.254e+00
1.764e-01,2.157e+00
1.794e-01,2.064e+00
1.824e-01,1.975e+00
1.855e-01,1.891e+00
1.885e-01,1.810e+00
1.915e-01,1.732e+00
1.945e-01,1.658e+00
1.975e-01,1.587e+00
2.005e-01,1.520e+00
2.036e-01,1.455e+00
2.066e-01,1.393e+00
2.096e-01,1.334e+00
2.126e-01,1.278e+00
2.156e-01,1.224e+00
2.186e-01,1.173e+00
2.217e-01,1.124e+00
2.247e-01,1.077e+00
2.277e-01,1.032e+00
2.307e-01,9.891e-01
2.337e-01,9.482e-01
2.367e-01,9.091e-01
2.397e-01,8.717e-01
2.428e-01,8.359e-01
2.458e-01,8.018e-01
2.488e-01,7.691e-01
2.518e-01,7.379e-01
2.548e-01,7.080e-01
2.578e-01,6.795e-01
2.609e-01,6.522e-01
2.639e-01,6.260e-01
2.669e-01,6.010e-01
2.699e-01,5.771e-01
2.729e-01,5.542e-01
2.759e-01,5.323e-01
2.789e-01,5.114e-01
2.820e-01,4.913e-01
2.850e-01,4.721e-01
2.880e-01,4.537e-01
2.910e-01,4.361e-01
2.940e-01,4.192e-01
2.970e-01,4.031e-01
3.001e-01,3.876e-01
3.031e-01,3.728e-01
3.061e-01,3.586e-01
3.091e-01,3.449e-01
3.121e-01,3.319e-01
3.151e-01,3.194e-01
3.182e-01,3.074e-01
3.212e-01,2.958e-01
3.242e-01,2.848e-01
3.272e-01,2.742e-01
3.302e-01,2.641e-01
3.332e-01,2.543e-01
3.362e-01,2.450e-01
3.393e-01,2.360e-01
3.423e-01,2.274e-01
3.453e-01,2.191e-01
3.483e-01,2.111e-01
3.513e-01,2.035e-01
3.543e-01,1.962e-01
3.574e-01,1.891e-01
3.604e-01,1.824e-01
3.634e-01,1.759e-01
3.664e-01,1.696e-01
3.694e-01,1.636e-01
3.724e-01,1.579e-01
3.754e-01,1.523e-01
3.785e-01,1.470e-01
3.815e-01,1.419e-01
3.845e-01,1.369e-01
3.875e-01,1.322e-01
3.905e-01,1.276e-01
3.935e-01,1.232e-01
3.966e-01,1.190e-01
3.996e-01,1.149e-01
4.026e-01,1.110e-01
4.056e-01,1.073e-01
4.086e-01,1.036e-01
4.116e-01,1.001e-01
4.147e-01,9.678e-02
4.177e-01,9.354e-02
4.207e-01,9.042e-02
4.237e-01,8.741e-02
4.267e-01,8.451e-02
4.297e-01,8.172e-02
4.327e-01,7.903e-02
4.358e-01,7.644e-02
4.388e-01,7.394e-02
4.418e-01,7.153e-02
4.448e-01,6.920e-02
4.478e-01,6.696e-02
4.508e-01,6.480e-02
4.539e-01,6.272e-02
4.569e-01,6.071e-02
4.599e-01,5.877e-02
4.629e-01,5.689e-02
4.659e-01,5.509e-02
4.689e-01,5.334e-02
4.719e-01,5.166e-02
4.750e-01,5.003e-02
4.780e-01,4.846e-02
4.810e-01,4.695e-02
4.840e-01,4.549e-02
4.870e-01,4.407e-02
4.900e-01,4.271e-02
4.931e-01,4.139e-02
4.961e-01,4.012e-02
4.991e-01,3.889e-02
5.021e-01,3.770e-02
5.051e-01,3.655e-02
5.081e-01,3.544e-02
5.112e-01,3.436e-02
5.142e-01,3.332e-02
5.172e-01,3.232e-02
5.202e-01,3.135e-02
5.232e-01,3.041e-02
5.262e-01,2.950e-02
5.292e-01,2.863e-02
5.323e-01,2.778e-02
5.353e-01,2.695e-02
5.383e-01,2.616e-02
5.413e-01,2.539e-02
5.443e-01,2.465e-02
5.473e-01,2.392e-02
5.504e-01,2.323e-02
5.534e-01,2.255e-02
5.564e-01,2.190e-02
5.594e-01,2.127e-02
5.624e-01,2.065e-02
5.654e-01,2.006e-02
5.685e-01,1.949e-02
5.715e-01,1.893e-02
5.745e-01,1.839e-02
5.775e-01,1.787e-02
5.805e-01,1.736e-02
5.835e-01,1.687e-02
5.865e-01,1.640e-02
5.896e-01,1.593e-02
5.926e-01,1.549e-02
5.956e-01,1.506e-02
5.986e-01,1.464e-02
6.016e-01,1.423e-02


==> anc/03_results/moderate_zap/lognormal/0_01.csv <==
transmittance,probability_density
1.659e-03,2.351e-08
4.978e-03,3.246e-04
8.297e-03,9.273e-03
1.162e-02,5.802e-02
1.493e-02,1.879e-01
1.825e-02,4.265e-01
2.157e-02,7.782e-01
2.489e-02,1.229e+00
2.821e-02,1.753e+00
3.153e-02,2.323e+00
3.485e-02,2.910e+00
3.817e-02,3.492e+00
4.148e-02,4.047e+00
4.480e-02,4.564e+00
4.812e-02,5.032e+00
5.144e-02,5.446e+00
5.476e-02,5.803e+00
5.808e-02,6.102e+00
6.140e-02,6.346e+00
6.471e-02,6.537e+00
6.803e-02,6.679e+00
7.135e-02,6.775e+00
7.467e-02,6.830e+00
7.799e-02,6.848e+00
8.131e-02,6.833e+00
8.463e-02,6.790e+00
8.795e-02,6.722e+00
9.126e-02,6.633e+00
9.458e-02,6.525e+00
9.790e-02,6.403e+00
1.012e-01,6.268e+00
1.045e-01,6.124e+00
1.079e-01,5.971e+00
1.112e-01,5.812e+00
1.145e-01,5.649e+00
1.178e-01,5.484e+00
1.211e-01,5.316e+00
1.245e-01,5.148e+00
1.278e-01,4.980e+00
1.311e-01,4.813e+00
1.344e-01,4.649e+00
1.377e-01,4.486e+00
1.410e-01,4.326e+00
1.444e-01,4.170e+00
1.477e-01,4.017e+00
1.510e-01,3.868e+00
1.543e-01,3.722e+00
1.576e-01,3.581e+00
1.610e-01,3.444e+00
1.643e-01,3.311e+00
1.676e-01,3.183e+00
1.709e-01,3.058e+00
1.742e-01,2.938e+00
1.776e-01,2.822e+00
1.809e-01,2.711e+00
1.842e-01,2.603e+00
1.875e-01,2.499e+00
1.908e-01,2.399e+00
1.941e-01,2.303e+00
1.975e-01,2.211e+00
2.008e-01,2.122e+00
2.041e-01,2.037e+00
2.074e-01,1.955e+00
2.107e-01,1.876e+00
2.141e-01,1.801e+00
2.174e-01,1.728e+00
2.207e-01,1.659e+00
2.240e-01,1.592e+00
2.273e-01,1.528e+00
2.306e-01,1.467e+00
2.340e-01,1.408e+00
2.373e-01,1.351e+00
2.406e-01,1.297e+00
2.439e-01,1.246e+00
2.472e-01,1.196e+00
2.506e-01,1.148e+00
2.539e-01,1.103e+00
2.572e-01,1.059e+00
2.605e-01,1.017e+00
2.638e-01,9.769e-01
2.672e-01,9.384e-01
2.705e-01,9.015e-01
2.738e-01,8.662e-01
2.771e-01,8.323e-01
2.804e-01,7.998e-01
2.837e-01,7.687e-01
2.871e-01,7.388e-01
2.904e-01,7.102e-01
2.937e-01,6.828e-01
2.970e-01,6.565e-01
3.003e-01,6.313e-01
3.037e-01,6.071e-01
3.070e-01,5.839e-01
3.103e-01,5.617e-01
3.136e-01,5.403e-01
3.169e-01,5.199e-01
3.203e-01,5.003e-01
3.236e-01,4.814e-01
3.269e-01,4.634e-01
3.302e-01,4.460e-01
3.335e-01,4.294e-01
3.368e-01,4.134e-01
3.402e-01,3.981e-01
3.435e-01,3.834e-01
3.468e-01,3.692e-01
3.501e-01,3.557e-01
3.534e-01,3.426e-01
3.568e-01,3.301e-01
3.601e-01,3.181e-01
3.634e-01,3.066e-01
3.667e-01,2.955e-01
3.700e-01,2.848e-01
3.734e-01,2.746e-01
3.767e-01,2.648e-01
3.800e-01,2.553e-01
3.833e-01,2.462e-01
3.866e-01,2.375e-01
3.899e-01,2.291e-01
3.933e-01,2.210e-01
3.966e-01,2.132e-01
3.999e-01,2.058e-01
4.032e-01,1.986e-01
4.065e-01,1.916e-01
4.099e-01,1.850e-01
4.132e-01,1.786e-01
4.165e-01,1.724e-01
4.198e-01,1.665e-01
4.231e-01,1.608e-01
4.265e-01,1.553e-01
4.298e-01,1.500e-01
4.331e-01,1.449e-01
4.364e-01,1.400e-01
4.397e-01,1.353e-01
4.430e-01,1.307e-01
4.464e-01,1.263e-01
4.497e-01,1.221e-01
4.530e-01,1.181e-01
4.563e-01,1.141e-01
4.596e-01,1.104e-01
4.630e-01,1.067e-01
4.663e-01,1.032e-01
4.696e-01,9.981e-02
4.729e-01,9.654e-02
4.762e-01,9.340e-02
4.796e-01,9.036e-02
4.829e-01,8.743e-02
4.862e-01,8.460e-02
4.895e-01,8.188e-02
4.928e-01,7.925e-02
4.961e-01,7.671e-02
4.995e-01,7.426e-02
5.028e-01,7.190e-02
5.061e-01,6.962e-02
5.094e-01,6.741e-02
5.127e-01,6.529e-02
5.161e-01,6.323e-02
5.194e-01,6.125e-02
5.227e-01,5.933e-02
5.260e-01,5.748e-02
5.293e-01,5.570e-02
5.327e-01,5.397e-02
5.360e-01,5.230e-02
5.393e-01,5.069e-02
5.426e-01,4.914e-02
5.459e-01,4.763e-02
5.492e-01,4.618e-02
5.526e-01,4.477e-02
5.559e-01,4.341e-02
5.592e-01,4.210e-02
5.625e-01,4.083e-02
5.658e-01,3.960e-02
5.692e-01,3.841e-02
5.725e-01,3.726e-02
5.758e-01,3.615e-02
5.791e-01,3.507e-02
5.824e-01,3.403e-02
5.858e-01,3.302e-02
5.891e-01,3.205e-02
5.924e-01,3.110e-02
5.957e-01,3.019e-02
5.990e-01,2.931e-02
6.023e-01,2.845e-02
6.057e-01,2.762e-02
6.090e-01,2.682e-02
6.123e-01,2.605e-02
6.156e-01,2.529e-02
6.189e-01,2.457e-02
6.223e-01,2.386e-02
6.256e-01,2.318e-02
6.289e-01,2.252e-02
6.322e-01,2.188e-02
6.355e-01,2.125e-02
6.388e-01,2.065e-02
6.422e-01,2.007e-02
6.455e-01,1.950e-02
6.488e-01,1.896e-02
6.521e-01,1.842e-02
6.554e-01,1.791e-02
6.588e-01,1.741e-02
6.621e-01,1.693e-02


==> anc/03_results/moderate_zap/lognormal/0_011.csv <==
transmittance,probability_density
1.787e-03,1.179e-09
5.361e-03,4.736e-05
8.935e-03,2.066e-03
1.251e-02,1.666e-02
1.608e-02,6.435e-02
1.966e-02,1.667e-01
2.323e-02,3.379e-01
2.680e-02,5.815e-01
3.038e-02,8.918e-01
3.395e-02,1.257e+00
3.753e-02,1.662e+00
4.110e-02,2.090e+00
4.467e-02,2.527e+00
4.825e-02,2.959e+00
5.182e-02,3.375e+00
5.540e-02,3.768e+00
5.897e-02,4.130e+00
6.254e-02,4.458e+00
6.612e-02,4.749e+00
6.969e-02,5.002e+00
7.326e-02,5.217e+00
7.684e-02,5.395e+00
8.041e-02,5.537e+00
8.399e-02,5.646e+00
8.756e-02,5.724e+00
9.113e-02,5.774e+00
9.471e-02,5.797e+00
9.828e-02,5.797e+00
1.019e-01,5.776e+00
1.054e-01,5.736e+00
1.090e-01,5.679e+00
1.126e-01,5.609e+00
1.162e-01,5.526e+00
1.197e-01,5.432e+00
1.233e-01,5.329e+00
1.269e-01,5.220e+00
1.304e-01,5.104e+00
1.340e-01,4.983e+00
1.376e-01,4.859e+00
1.412e-01,4.732e+00
1.447e-01,4.603e+00
1.483e-01,4.473e+00
1.519e-01,4.343e+00
1.555e-01,4.213e+00
1.590e-01,4.084e+00
1.626e-01,3.955e+00
1.662e-01,3.829e+00
1.698e-01,3.704e+00
1.733e-01,3.582e+00
1.769e-01,3.461e+00
1.805e-01,3.344e+00
1.841e-01,3.229e+00
1.876e-01,3.116e+00
1.912e-01,3.007e+00
1.948e-01,2.900e+00
1.984e-01,2.797e+00
2.019e-01,2.697e+00
2.055e-01,2.599e+00
2.091e-01,2.505e+00
2.126e-01,2.413e+00
2.162e-01,2.325e+00
2.198e-01,2.239e+00
2.234e-01,2.156e+00
2.269e-01,2.077e+00
2.305e-01,1.999e+00
2.341e-01,1.925e+00
2.377e-01,1.853e+00
2.412e-01,1.784e+00
2.448e-01,1.717e+00
2.484e-01,1.653e+00
2.520e-01,1.591e+00
2.555e-01,1.531e+00
2.591e-01,1.474e+00
2.627e-01,1.419e+00
2.663e-01,1.365e+00
2.698e-01,1.314e+00
2.734e-01,1.265e+00
2.770e-01,1.217e+00
2.806e-01,1.172e+00
2.841e-01,1.128e+00
2.877e-01,1.086e+00
2.913e-01,1.045e+00
2.948e-01,1.006e+00
2.984e-01,9.687e-01
3.020e-01,9.326e-01
3.056e-01,8.980e-01
3.091e-01,8.647e-01
3.127e-01,8.326e-01
3.163e-01,8.018e-01
3.199e-01,7.722e-01
3.234e-01,7.438e-01
3.270e-01,7.164e-01
3.306e-01,6.901e-01
3.342e-01,6.648e-01
3.377e-01,6.405e-01
3.413e-01,6.172e-01
3.449e-01,5.947e-01
3.485e-01,5.731e-01
3.520e-01,5.523e-01
3.556e-01,5.323e-01
3.592e-01,5.131e-01
3.628e-01,4.947e-01
3.663e-01,4.769e-01
3.699e-01,4.598e-01
3.735e-01,4.434e-01
3.770e-01,4.276e-01
3.806e-01,4.124e-01
3.842e-01,3.977e-01
3.878e-01,3.837e-01
3.913e-01,3.701e-01
3.949e-01,3.571e-01
3.985e-01,3.445e-01
4.021e-01,3.325e-01
4.056e-01,3.209e-01
4.092e-01,3.097e-01
4.128e-01,2.989e-01
4.164e-01,2.886e-01
4.199e-01,2.786e-01
4.235e-01,2.690e-01
4.271e-01,2.597e-01
4.307e-01,2.508e-01
4.342e-01,2.423e-01
4.378e-01,2.340e-01
4.414e-01,2.260e-01
4.450e-01,2.184e-01
4.485e-01,2.110e-01
4.521e-01,2.039e-01
4.557e-01,1.970e-01
4.592e-01,1.904e-01
4.628e-01,1.840e-01
4.664e-01,1.779e-01
4.700e-01,1.720e-01
4.735e-01,1.663e-01
4.771e-01,1.608e-01
4.807e-01,1.555e-01
4.843e-01,1.504e-01
4.878e-01,1.454e-01
4.914e-01,1.407e-01
4.950e-01,1.361e-01
4.986e-01,1.316e-01
5.021e-01,1.274e-01
5.057e-01,1.232e-01
5.093e-01,1.193e-01
5.129e-01,1.154e-01
5.164e-01,1.117e-01
5.200e-01,1.081e-01
5.236e-01,1.047e-01
5.272e-01,1.014e-01
5.307e-01,9.814e-02
5.343e-01,9.504e-02
5.379e-01,9.204e-02
5.414e-01,8.914e-02
5.450e-01,8.634e-02
5.486e-01,8.364e-02
5.522e-01,8.102e-02
5.557e-01,7.850e-02
5.593e-01,7.606e-02
5.629e-01,7.371e-02
5.665e-01,7.143e-02
5.700e-01,6.923e-02
5.736e-01,6.710e-02
5.772e-01,6.504e-02
5.808e-01,6.306e-02
5.843e-01,6.113e-02
5.879e-01,5.928e-02
5.915e-01,5.748e-02
5.951e-01,5.574e-02
5.986e-01,5.406e-02
6.022e-01,5.243e-02
6.058e-01,5.086e-02
6.093e-01,4.934e-02
6.129e-01,4.787e-02
6.165e-01,4.644e-02
6.201e-01,4.506e-02
6.236e-01,4.373e-02
6.272e-01,4.244e-02
6.308e-01,4.119e-02
6.344e-01,3.998e-02
6.379e-01,3.881e-02
6.415e-01,3.767e-02
6.451e-01,3.658e-02
6.487e-01,3.551e-02
6.522e-01,3.448e-02
6.558e-01,3.349e-02
6.594e-01,3.252e-02
6.630e-01,3.158e-02
6.665e-01,3.068e-02
6.701e-01,2.980e-02
6.737e-01,2.895e-02
6.773e-01,2.812e-02
6.808e-01,2.733e-02
6.844e-01,2.655e-02
6.880e-01,2.580e-02
6.915e-01,2.507e-02
6.951e-01,2.437e-02
6.987e-01,2.368e-02
7.023e-01,2.302e-02
7.058e-01,2.238e-02
7.094e-01,2.176e-02
7.130e-01,2.115e-02


==> anc/03_results/moderate_zap/lognormal/0_012.csv <==
transmittance,probability_density
1.885e-03,4.353e-11
5.656e-03,5.641e-06
9.427e-03,3.917e-04
1.320e-02,4.171e-03
1.697e-02,1.956e-02
2.074e-02,5.863e-02
2.451e-02,1.333e-01
2.828e-02,2.522e-01
3.205e-02,4.188e-01
3.582e-02,6.317e-01
3.959e-02,8.860e-01
4.336e-02,1.174e+00
4.714e-02,1.486e+00
5.091e-02,1.814e+00
5.468e-02,2.149e+00
5.845e-02,2.482e+00
6.222e-02,2.807e+00
6.599e-02,3.118e+00
6.976e-02,3.411e+00
7.353e-02,3.681e+00
7.730e-02,3.928e+00
8.107e-02,4.149e+00
8.484e-02,4.345e+00
8.861e-02,4.514e+00
9.238e-02,4.657e+00
9.616e-02,4.775e+00
9.993e-02,4.870e+00
1.037e-01,4.942e+00
1.075e-01,4.993e+00
1.112e-01,5.025e+00
1.150e-01,5.038e+00
1.188e-01,5.035e+00
1.226e-01,5.017e+00
1.263e-01,4.986e+00
1.301e-01,4.943e+00
1.339e-01,4.889e+00
1.376e-01,4.826e+00
1.414e-01,4.755e+00
1.452e-01,4.677e+00
1.489e-01,4.593e+00
1.527e-01,4.504e+00
1.565e-01,4.411e+00
1.603e-01,4.314e+00
1.640e-01,4.215e+00
1.678e-01,4.114e+00
1.716e-01,4.011e+00
1.753e-01,3.908e+00
1.791e-01,3.804e+00
1.829e-01,3.700e+00
1.867e-01,3.596e+00
1.904e-01,3.493e+00
1.942e-01,3.391e+00
1.980e-01,3.291e+00
2.017e-01,3.191e+00
2.055e-01,3.093e+00
2.093e-01,2.997e+00
2.131e-01,2.902e+00
2.168e-01,2.810e+00
2.206e-01,2.720e+00
2.244e-01,2.631e+00
2.281e-01,2.545e+00
2.319e-01,2.461e+00
2.357e-01,2.379e+00
2.394e-01,2.299e+00
2.432e-01,2.222e+00
2.470e-01,2.147e+00
2.508e-01,2.074e+00
2.545e-01,2.003e+00
2.583e-01,1.934e+00
2.621e-01,1.867e+00
2.658e-01,1.803e+00
2.696e-01,1.740e+00
2.734e-01,1.680e+00
2.772e-01,1.621e+00
2.809e-01,1.565e+00
2.847e-01,1.510e+00
2.885e-01,1.457e+00
2.922e-01,1.406e+00
2.960e-01,1.357e+00
2.998e-01,1.309e+00
3.035e-01,1.263e+00
3.073e-01,1.219e+00
3.111e-01,1.176e+00
3.149e-01,1.134e+00
3.186e-01,1.094e+00
3.224e-01,1.056e+00
3.262e-01,1.019e+00
3.299e-01,9.830e-01
3.337e-01,9.484e-01
3.375e-01,9.151e-01
3.413e-01,8.830e-01
3.450e-01,8.520e-01
3.488e-01,8.222e-01
3.526e-01,7.934e-01
3.563e-01,7.656e-01
3.601e-01,7.389e-01
3.639e-01,7.131e-01
3.677e-01,6.883e-01
3.714e-01,6.643e-01
3.752e-01,6.412e-01
3.790e-01,6.190e-01
3.827e-01,5.975e-01
3.865e-01,5.768e-01
3.903e-01,5.569e-01
3.940e-01,5.377e-01
3.978e-01,5.192e-01
4.016e-01,5.014e-01
4.054e-01,4.842e-01
4.091e-01,4.676e-01
4.129e-01,4.516e-01
4.167e-01,4.362e-01
4.204e-01,4.213e-01
4.242e-01,4.070e-01
4.280e-01,3.932e-01
4.318e-01,3.799e-01
4.355e-01,3.671e-01
4.393e-01,3.547e-01
4.431e-01,3.428e-01
4.468e-01,3.313e-01
4.506e-01,3.202e-01
4.544e-01,3.095e-01
4.582e-01,2.992e-01
4.619e-01,2.892e-01
4.657e-01,2.796e-01
4.695e-01,2.703e-01
4.732e-01,2.614e-01
4.770e-01,2.528e-01
4.808e-01,2.445e-01
4.845e-01,2.364e-01
4.883e-01,2.287e-01
4.921e-01,2.212e-01
4.959e-01,2.140e-01
4.996e-01,2.070e-01
5.034e-01,2.003e-01
5.072e-01,1.938e-01
5.109e-01,1.876e-01
5.147e-01,1.815e-01
5.185e-01,1.757e-01
5.223e-01,1.701e-01
5.260e-01,1.646e-01
5.298e-01,1.594e-01
5.336e-01,1.543e-01
5.373e-01,1.494e-01
5.411e-01,1.447e-01
5.449e-01,1.401e-01
5.487e-01,1.357e-01
5.524e-01,1.314e-01
5.562e-01,1.273e-01
5.600e-01,1.233e-01
5.637e-01,1.194e-01
5.675e-01,1.157e-01
5.713e-01,1.121e-01
5.750e-01,1.086e-01
5.788e-01,1.053e-01
5.826e-01,1.020e-01
5.864e-01,9.889e-02
5.901e-01,9.585e-02
5.939e-01,9.292e-02
5.977e-01,9.008e-02
6.014e-01,8.733e-02
6.052e-01,8.467e-02
6.090e-01,8.210e-02
6.128e-01,7.962e-02
6.165e-01,7.722e-02
6.203e-01,7.489e-02
6.241e-01,7.264e-02
6.278e-01,7.046e-02
6.316e-01,6.835e-02
6.354e-01,6.631e-02
6.392e-01,6.434e-02
6.429e-01,6.243e-02
6.467e-01,6.058e-02
6.505e-01,5.879e-02
6.542e-01,5.706e-02
6.580e-01,5.538e-02
6.618e-01,5.376e-02
6.655e-01,5.218e-02
6.693e-01,5.066e-02
6.731e-01,4.918e-02
6.769e-01,4.775e-02
6.806e-01,4.637e-02
6.844e-01,4.503e-02
6.882e-01,4.373e-02
6.919e-01,4.247e-02
6.957e-01,4.125e-02
6.995e-01,4.007e-02
7.033e-01,3.892e-02
7.070e-01,3.781e-02
7.108e-01,3.674e-02
7.146e-01,3.569e-02
7.183e-01,3.468e-02
7.221e-01,3.370e-02
7.259e-01,3.275e-02
7.296e-01,3.183e-02
7.334e-01,3.094e-02
7.372e-01,3.007e-02
7.410e-01,2.923e-02
7.447e-01,2.842e-02
7.485e-01,2.763e-02
7.523e-01,2.686e-02


==> anc/03_results/moderate_zap/lognormal/0_013.csv <==
transmittance,probability_density
2.022e-03,1.316e-12
6.066e-03,6.079e-07
1.011e-02,6.943e-05
1.415e-02,9.934e-04
1.820e-02,5.711e-03
2.224e-02,1.994e-02
2.629e-02,5.112e-02
3.033e-02,1.066e-01
3.438e-02,1.921e-01
3.842e-02,3.106e-01
4.246e-02,4.626e-01
4.651e-02,6.462e-01
5.055e-02,8.573e-01
5.460e-02,1.091e+00
5.864e-02,1.342e+00
6.268e-02,1.603e+00
6.673e-02,1.870e+00
7.077e-02,2.136e+00
7.482e-02,2.398e+00
7.886e-02,2.651e+00
8.291e-02,2.893e+00
8.695e-02,3.119e+00
9.099e-02,3.329e+00
9.504e-02,3.521e+00
9.908e-02,3.694e+00
1.031e-01,3.848e+00
1.072e-01,3.983e+00
1.112e-01,4.098e+00
1.153e-01,4.195e+00
1.193e-01,4.274e+00
1.233e-01,4.336e+00
1.274e-01,4.382e+00
1.314e-01,4.413e+00
1.355e-01,4.429e+00
1.395e-01,4.433e+00
1.436e-01,4.424e+00
1.476e-01,4.405e+00
1.517e-01,4.376e+00
1.557e-01,4.338e+00
1.597e-01,4.292e+00
1.638e-01,4.239e+00
1.678e-01,4.180e+00
1.719e-01,4.115e+00
1.759e-01,4.046e+00
1.800e-01,3.972e+00
1.840e-01,3.896e+00
1.881e-01,3.816e+00
1.921e-01,3.735e+00
1.961e-01,3.651e+00
2.002e-01,3.566e+00
2.042e-01,3.480e+00
2.083e-01,3.394e+00
2.123e-01,3.307e+00
2.164e-01,3.221e+00
2.204e-01,3.135e+00
2.245e-01,3.049e+00
2.285e-01,2.964e+00
2.325e-01,2.880e+00
2.366e-01,2.797e+00
2.406e-01,2.715e+00
2.447e-01,2.634e+00
2.487e-01,2.555e+00
2.528e-01,2.478e+00
2.568e-01,2.402e+00
2.608e-01,2.327e+00
2.649e-01,2.255e+00
2.689e-01,2.184e+00
2.730e-01,2.114e+00
2.770e-01,2.047e+00
2.811e-01,1.981e+00
2.851e-01,1.917e+00
2.892e-01,1.854e+00
2.932e-01,1.794e+00
2.972e-01,1.735e+00
3.013e-01,1.677e+00
3.053e-01,1.622e+00
3.094e-01,1.568e+00
3.134e-01,1.516e+00
3.175e-01,1.465e+00
3.215e-01,1.416e+00
3.256e-01,1.368e+00
3.296e-01,1.322e+00
3.336e-01,1.278e+00
3.377e-01,1.234e+00
3.417e-01,1.193e+00
3.458e-01,1.152e+00
3.498e-01,1.113e+00
3.539e-01,1.075e+00
3.579e-01,1.039e+00
3.620e-01,1.004e+00
3.660e-01,9.694e-01
3.700e-01,9.364e-01
3.741e-01,9.045e-01
3.781e-01,8.738e-01
3.822e-01,8.440e-01
3.862e-01,8.153e-01
3.903e-01,7.876e-01
3.943e-01,7.608e-01
3.983e-01,7.349e-01
4.024e-01,7.099e-01
4.064e-01,6.858e-01
4.105e-01,6.626e-01
4.145e-01,6.401e-01
4.186e-01,6.184e-01
4.226e-01,5.975e-01
4.267e-01,5.773e-01
4.307e-01,5.578e-01
4.347e-01,5.390e-01
4.388e-01,5.208e-01
4.428e-01,5.033e-01
4.469e-01,4.863e-01
4.509e-01,4.700e-01
4.550e-01,4.542e-01
4.590e-01,4.390e-01
4.631e-01,4.243e-01
4.671e-01,4.102e-01
4.711e-01,3.965e-01
4.752e-01,3.833e-01
4.792e-01,3.706e-01
4.833e-01,3.583e-01
4.873e-01,3.464e-01
4.914e-01,3.349e-01
4.954e-01,3.239e-01
4.995e-01,3.132e-01
5.035e-01,3.029e-01
5.075e-01,2.929e-01
5.116e-01,2.833e-01
5.156e-01,2.741e-01
5.197e-01,2.651e-01
5.237e-01,2.565e-01
5.278e-01,2.481e-01
5.318e-01,2.401e-01
5.358e-01,2.323e-01
5.399e-01,2.248e-01
5.439e-01,2.175e-01
5.480e-01,2.105e-01
5.520e-01,2.037e-01
5.561e-01,1.972e-01
5.601e-01,1.909e-01
5.642e-01,1.848e-01
5.682e-01,1.789e-01
5.722e-01,1.732e-01
5.763e-01,1.677e-01
5.803e-01,1.623e-01
5.844e-01,1.572e-01
5.884e-01,1.522e-01
5.925e-01,1.474e-01
5.965e-01,1.428e-01
6.006e-01,1.383e-01
6.046e-01,1.340e-01
6.086e-01,1.298e-01
6.127e-01,1.258e-01
6.167e-01,1.218e-01
6.208e-01,1.181e-01
6.248e-01,1.144e-01
6.289e-01,1.109e-01
6.329e-01,1.074e-01
6.370e-01,1.041e-01
6.410e-01,1.009e-01
6.450e-01,9.784e-02
6.491e-01,9.484e-02
6.531e-01,9.195e-02
6.572e-01,8.915e-02
6.612e-01,8.644e-02
6.653e-01,8.382e-02
6.693e-01,8.128e-02
6.734e-01,7.882e-02
6.774e-01,7.645e-02
6.814e-01,7.415e-02
6.855e-01,7.193e-02
6.895e-01,6.977e-02
6.936e-01,6.769e-02
6.976e-01,6.567e-02
7.017e-01,6.372e-02
7.057e-01,6.183e-02
7.097e-01,6.000e-02
7.138e-01,5.822e-02
7.178e-01,5.651e-02
7.219e-01,5.484e-02
7.259e-01,5.323e-02
7.300e-01,5.167e-02
7.340e-01,5.016e-02
7.381e-01,4.870e-02
7.421e-01,4.728e-02
7.461e-01,4.591e-02
7.502e-01,4.458e-02
7.542e-01,4.329e-02
7.583e-01,4.204e-02
7.623e-01,4.083e-02
7.664e-01,3.966e-02
7.704e-01,3.852e-02
7.745e-01,3.742e-02
7.785e-01,3.635e-02
7.825e-01,3.532e-02
7.866e-01,3.431e-02
7.906e-01,3.334e-02
7.947e-01,3.240e-02
7.987e-01,3.148e-02
8.028e-01,3.059e-02
8.068e-01,2.973e-02


==> anc/03_results/moderate_zap/lognormal/0_014.csv <==
transmittance,probability_density
2.140e-03,2.363e-14
6.420e-03,4.678e-08
1.070e-02,9.450e-06
1.498e-02,1.897e-04
1.926e-02,1.378e-03
2.354e-02,5.730e-03
2.782e-02,1.686e-02
3.210e-02,3.934e-02
3.638e-02,7.785e-02
4.066e-02,1.364e-01
4.494e-02,2.177e-01
4.922e-02,3.230e-01
5.350e-02,4.523e-01
5.778e-02,6.038e-01
6.206e-02,7.753e-01
6.634e-02,9.633e-01
7.062e-02,1.164e+00
7.490e-02,1.374e+00
7.918e-02,1.590e+00
8.346e-02,1.807e+00
8.774e-02,2.022e+00
9.202e-02,2.233e+00
9.630e-02,2.437e+00
1.006e-01,2.631e+00
1.049e-01,2.815e+00
1.091e-01,2.986e+00
1.134e-01,3.143e+00
1.177e-01,3.287e+00
1.220e-01,3.416e+00
1.263e-01,3.530e+00
1.305e-01,3.630e+00
1.348e-01,3.716e+00
1.391e-01,3.788e+00
1.434e-01,3.847e+00
1.477e-01,3.892e+00
1.519e-01,3.926e+00
1.562e-01,3.948e+00
1.605e-01,3.959e+00
1.648e-01,3.961e+00
1.691e-01,3.953e+00
1.733e-01,3.937e+00
1.776e-01,3.913e+00
1.819e-01,3.882e+00
1.862e-01,3.844e+00
1.905e-01,3.801e+00
1.947e-01,3.753e+00
1.990e-01,3.700e+00
2.033e-01,3.643e+00
2.076e-01,3.583e+00
2.119e-01,3.519e+00
2.161e-01,3.454e+00
2.204e-01,3.386e+00
2.247e-01,3.316e+00
2.290e-01,3.245e+00
2.333e-01,3.173e+00
2.375e-01,3.101e+00
2.418e-01,3.027e+00
2.461e-01,2.954e+00
2.504e-01,2.880e+00
2.547e-01,2.807e+00
2.589e-01,2.734e+00
2.632e-01,2.662e+00
2.675e-01,2.590e+00
2.718e-01,2.519e+00
2.761e-01,2.449e+00
2.803e-01,2.380e+00
2.846e-01,2.312e+00
2.889e-01,2.245e+00
2.932e-01,2.180e+00
2.975e-01,2.116e+00
3.017e-01,2.053e+00
3.060e-01,1.991e+00
3.103e-01,1.931e+00
3.146e-01,1.872e+00
3.189e-01,1.814e+00
3.231e-01,1.758e+00
3.274e-01,1.703e+00
3.317e-01,1.650e+00
3.360e-01,1.598e+00
3.403e-01,1.548e+00
3.445e-01,1.498e+00
3.488e-01,1.451e+00
3.531e-01,1.404e+00
3.574e-01,1.359e+00
3.617e-01,1.315e+00
3.659e-01,1.273e+00
3.702e-01,1.232e+00
3.745e-01,1.192e+00
3.788e-01,1.153e+00
3.831e-01,1.115e+00
3.873e-01,1.079e+00
3.916e-01,1.043e+00
3.959e-01,1.009e+00
4.002e-01,9.759e-01
4.045e-01,9.438e-01
4.087e-01,9.127e-01
4.130e-01,8.826e-01
4.173e-01,8.535e-01
4.216e-01,8.253e-01
4.259e-01,7.981e-01
4.302e-01,7.717e-01
4.344e-01,7.462e-01
4.387e-01,7.215e-01
4.430e-01,6.977e-01
4.473e-01,6.746e-01
4.516e-01,6.523e-01
4.558e-01,6.307e-01
4.601e-01,6.099e-01
4.644e-01,5.898e-01
4.687e-01,5.703e-01
4.730e-01,5.515e-01
4.772e-01,5.333e-01
4.815e-01,5.157e-01
4.858e-01,4.987e-01
4.901e-01,4.823e-01
4.944e-01,4.664e-01
4.986e-01,4.511e-01
5.029e-01,4.363e-01
5.072e-01,4.219e-01
5.115e-01,4.081e-01
5.158e-01,3.947e-01
5.200e-01,3.818e-01
5.243e-01,3.694e-01
5.286e-01,3.573e-01
5.329e-01,3.457e-01
5.372e-01,3.344e-01
5.414e-01,3.235e-01
5.457e-01,3.130e-01
5.500e-01,3.029e-01
5.543e-01,2.931e-01
5.586e-01,2.836e-01
5.628e-01,2.744e-01
5.671e-01,2.656e-01
5.714e-01,2.570e-01
5.757e-01,2.487e-01
5.800e-01,2.408e-01
5.842e-01,2.330e-01
5.885e-01,2.256e-01
5.928e-01,2.184e-01
5.971e-01,2.114e-01
6.014e-01,2.047e-01
6.056e-01,1.982e-01
6.099e-01,1.919e-01
6.142e-01,1.858e-01
6.185e-01,1.799e-01
6.228e-01,1.742e-01
6.270e-01,1.687e-01
6.313e-01,1.634e-01
6.356e-01,1.583e-01
6.399e-01,1.533e-01
6.442e-01,1.485e-01
6.484e-01,1.439e-01
6.527e-01,1.394e-01
6.570e-01,1.350e-01
6.613e-01,1.308e-01
6.656e-01,1.268e-01
6.698e-01,1.228e-01
6.741e-01,1.190e-01
6.784e-01,1.154e-01
6.827e-01,1.118e-01
6.870e-01,1.084e-01
6.912e-01,1.050e-01
6.955e-01,1.018e-01
6.998e-01,9.871e-02
7.041e-01,9.570e-02
7.084e-01,9.278e-02
7.126e-01,8.996e-02
7.169e-01,8.723e-02
7.212e-01,8.459e-02
7.255e-01,8.203e-02
7.298e-01,7.955e-02
7.340e-01,7.716e-02
7.383e-01,7.484e-02
7.426e-01,7.259e-02
7.469e-01,7.042e-02
7.512e-01,6.831e-02
7.554e-01,6.627e-02
7.597e-01,6.430e-02
7.640e-01,6.239e-02
7.683e-01,6.054e-02
7.726e-01,5.875e-02
7.768e-01,5.701e-02
7.811e-01,5.533e-02
7.854e-01,5.370e-02
7.897e-01,5.212e-02
7.940e-01,5.060e-02
7.982e-01,4.912e-02
8.025e-01,4.768e-02
8.068e-01,4.629e-02
8.111e-01,4.495e-02
8.154e-01,4.364e-02
8.196e-01,4.238e-02
8.239e-01,4.115e-02
8.282e-01,3.996e-02
8.325e-01,3.881e-02
8.368e-01,3.770e-02
8.410e-01,3.661e-02
8.453e-01,3.557e-02
8.496e-01,3.455e-02
8.539e-01,3.356e-02


==> anc/03_results/moderate_zap/lognormal/0_015.csv <==
transmittance,probability_density
2.234e-03,2.604e-16
6.703e-03,2.611e-09
1.117e-02,9.968e-07
1.564e-02,2.922e-05
2.011e-02,2.757e-04
2.458e-02,1.394e-03
2.905e-02,4.787e-03
3.352e-02,1.267e-02
3.798e-02,2.784e-02
4.245e-02,5.335e-02
4.692e-02,9.204e-02
5.139e-02,1.462e-01
5.586e-02,2.175e-01
6.033e-02,3.064e-01
6.480e-02,4.130e-01
6.927e-02,5.363e-01
7.373e-02,6.747e-01
7.820e-02,8.262e-01
8.267e-02,9.885e-01
8.714e-02,1.159e+00
9.161e-02,1.335e+00
9.608e-02,1.515e+00
1.005e-01,1.695e+00
1.050e-01,1.873e+00
1.095e-01,2.048e+00
1.140e-01,2.217e+00
1.184e-01,2.380e+00
1.229e-01,2.534e+00
1.274e-01,2.680e+00
1.318e-01,2.815e+00
1.363e-01,2.939e+00
1.408e-01,3.053e+00
1.452e-01,3.156e+00
1.497e-01,3.247e+00
1.542e-01,3.327e+00
1.586e-01,3.396e+00
1.631e-01,3.454e+00
1.676e-01,3.502e+00
1.720e-01,3.539e+00
1.765e-01,3.567e+00
1.810e-01,3.587e+00
1.855e-01,3.597e+00
1.899e-01,3.600e+00
1.944e-01,3.595e+00
1.989e-01,3.583e+00
2.033e-01,3.565e+00
2.078e-01,3.540e+00
2.123e-01,3.511e+00
2.167e-01,3.476e+00
2.212e-01,3.437e+00
2.257e-01,3.394e+00
2.301e-01,3.348e+00
2.346e-01,3.298e+00
2.391e-01,3.246e+00
2.435e-01,3.191e+00
2.480e-01,3.134e+00
2.525e-01,3.076e+00
2.570e-01,3.016e+00
2.614e-01,2.955e+00
2.659e-01,2.893e+00
2.704e-01,2.830e+00
2.748e-01,2.767e+00
2.793e-01,2.703e+00
2.838e-01,2.640e+00
2.882e-01,2.576e+00
2.927e-01,2.513e+00
2.972e-01,2.450e+00
3.016e-01,2.387e+00
3.061e-01,2.325e+00
3.106e-01,2.264e+00
3.150e-01,2.203e+00
3.195e-01,2.144e+00
3.240e-01,2.085e+00
3.285e-01,2.027e+00
3.329e-01,1.970e+00
3.374e-01,1.914e+00
3.419e-01,1.859e+00
3.463e-01,1.806e+00
3.508e-01,1.753e+00
3.553e-01,1.702e+00
3.597e-01,1.651e+00
3.642e-01,1.602e+00
3.687e-01,1.554e+00
3.731e-01,1.507e+00
3.776e-01,1.462e+00
3.821e-01,1.417e+00
3.865e-01,1.374e+00
3.910e-01,1.331e+00
3.955e-01,1.290e+00
4.000e-01,1.250e+00
4.044e-01,1.211e+00
4.089e-01,1.173e+00
4.134e-01,1.137e+00
4.178e-01,1.101e+00
4.223e-01,1.066e+00
4.268e-01,1.033e+00
4.312e-01,9.999e-01
4.357e-01,9.681e-01
4.402e-01,9.374e-01
4.446e-01,9.075e-01
4.491e-01,8.785e-01
4.536e-01,8.505e-01
4.580e-01,8.232e-01
4.625e-01,7.968e-01
4.670e-01,7.713e-01
4.715e-01,7.465e-01
4.759e-01,7.225e-01
4.804e-01,6.993e-01
4.849e-01,6.768e-01
4.893e-01,6.550e-01
4.938e-01,6.339e-01
4.983e-01,6.134e-01
5.027e-01,5.936e-01
5.072e-01,5.745e-01
5.117e-01,5.560e-01
5.161e-01,5.380e-01
5.206e-01,5.207e-01
5.251e-01,5.039e-01
5.295e-01,4.876e-01
5.340e-01,4.719e-01
5.385e-01,4.567e-01
5.430e-01,4.420e-01
5.474e-01,4.278e-01
5.519e-01,4.140e-01
5.564e-01,4.007e-01
5.608e-01,3.878e-01
5.653e-01,3.753e-01
5.698e-01,3.633e-01
5.742e-01,3.516e-01
5.787e-01,3.403e-01
5.832e-01,3.294e-01
5.876e-01,3.189e-01
5.921e-01,3.087e-01
5.966e-01,2.988e-01
6.010e-01,2.893e-01
6.055e-01,2.801e-01
6.100e-01,2.711e-01
6.145e-01,2.625e-01
6.189e-01,2.542e-01
6.234e-01,2.461e-01
6.279e-01,2.383e-01
6.323e-01,2.307e-01
6.368e-01,2.234e-01
6.413e-01,2.164e-01
6.457e-01,2.095e-01
6.502e-01,2.029e-01
6.547e-01,1.965e-01
6.591e-01,1.904e-01
6.636e-01,1.844e-01
6.681e-01,1.786e-01
6.725e-01,1.730e-01
6.770e-01,1.676e-01
6.815e-01,1.624e-01
6.860e-01,1.573e-01
6.904e-01,1.524e-01
6.949e-01,1.477e-01
6.994e-01,1.431e-01
7.038e-01,1.386e-01
7.083e-01,1.343e-01
7.128e-01,1.302e-01
7.172e-01,1.262e-01
7.217e-01,1.223e-01
7.262e-01,1.185e-01
7.306e-01,1.149e-01
7.351e-01,1.114e-01
7.396e-01,1.079e-01
7.440e-01,1.046e-01
7.485e-01,1.014e-01
7.530e-01,9.836e-02
7.575e-01,9.536e-02
7.619e-01,9.247e-02
7.664e-01,8.966e-02
7.709e-01,8.695e-02
7.753e-01,8.432e-02
7.798e-01,8.177e-02
7.843e-01,7.931e-02
7.887e-01,7.692e-02
7.932e-01,7.461e-02
7.977e-01,7.237e-02
8.021e-01,7.021e-02
8.066e-01,6.811e-02
8.111e-01,6.608e-02
8.155e-01,6.411e-02
8.200e-01,6.220e-02
8.245e-01,6.036e-02
8.290e-01,5.857e-02
8.334e-01,5.684e-02
8.379e-01,5.516e-02
8.424e-01,5.353e-02
8.468e-01,5.196e-02
8.513e-01,5.043e-02
8.558e-01,4.895e-02
8.602e-01,4.752e-02
8.647e-01,4.613e-02
8.692e-01,4.478e-02
8.736e-01,4.348e-02
8.781e-01,4.222e-02
8.826e-01,4.099e-02
8.870e-01,3.980e-02
8.915e-01,3.865e-02


==> anc/03_results/moderate_zap/lognormal/0_016.csv <==
transmittance,probability_density
2.500e-03,6.631e-18
7.500e-03,2.918e-10
1.250e-02,1.941e-07
1.750e-02,7.832e-06
2.250e-02,9.162e-05
2.750e-02,5.423e-04
3.250e-02,2.101e-03
3.750e-02,6.122e-03
4.250e-02,1.456e-02
4.750e-02,2.981e-02
5.250e-02,5.438e-02
5.750e-02,9.063e-02
6.250e-02,1.405e-01
6.750e-02,2.054e-01
7.250e-02,2.858e-01
7.750e-02,3.819e-01
8.250e-02,4.928e-01
8.750e-02,6.174e-01
9.250e-02,7.540e-01
9.750e-02,9.006e-01
1.025e-01,1.055e+00
1.075e-01,1.215e+00
1.125e-01,1.378e+00
1.175e-01,1.543e+00
1.225e-01,1.706e+00
1.275e-01,1.867e+00
1.325e-01,2.023e+00
1.375e-01,2.174e+00
1.425e-01,2.317e+00
1.475e-01,2.452e+00
1.525e-01,2.578e+00
1.575e-01,2.694e+00
1.625e-01,2.801e+00
1.675e-01,2.897e+00
1.725e-01,2.983e+00
1.775e-01,3.058e+00
1.825e-01,3.123e+00
1.875e-01,3.178e+00
1.925e-01,3.223e+00
1.975e-01,3.258e+00
2.025e-01,3.285e+00
2.075e-01,3.303e+00
2.125e-01,3.313e+00
2.175e-01,3.315e+00
2.225e-01,3.310e+00
2.275e-01,3.299e+00
2.325e-01,3.281e+00
2.375e-01,3.258e+00
2.425e-01,3.229e+00
2.475e-01,3.196e+00
2.525e-01,3.159e+00
2.575e-01,3.118e+00
2.625e-01,3.073e+00
2.675e-01,3.025e+00
2.725e-01,2.975e+00
2.775e-01,2.923e+00
2.825e-01,2.868e+00
2.875e-01,2.812e+00
2.925e-01,2.755e+00
2.975e-01,2.696e+00
3.025e-01,2.637e+00
3.075e-01,2.577e+00
3.125e-01,2.517e+00
3.175e-01,2.456e+00
3.225e-01,2.395e+00
3.275e-01,2.335e+00
3.325e-01,2.275e+00
3.375e-01,2.215e+00
3.425e-01,2.155e+00
3.475e-01,2.097e+00
3.525e-01,2.039e+00
3.575e-01,1.981e+00
3.625e-01,1.925e+00
3.675e-01,1.869e+00
3.725e-01,1.815e+00
3.775e-01,1.761e+00
3.825e-01,1.708e+00
3.875e-01,1.657e+00
3.925e-01,1.606e+00
3.975e-01,1.557e+00
4.025e-01,1.509e+00
4.075e-01,1.462e+00
4.125e-01,1.416e+00
4.175e-01,1.371e+00
4.225e-01,1.328e+00
4.275e-01,1.285e+00
4.325e-01,1.244e+00
4.375e-01,1.204e+00
4.425e-01,1.165e+00
4.475e-01,1.127e+00
4.525e-01,1.090e+00
4.575e-01,1.054e+00
4.625e-01,1.019e+00
4.675e-01,9.856e-01
4.725e-01,9.529e-01
4.775e-01,9.211e-01
4.825e-01,8.904e-01
4.875e-01,8.606e-01
4.925e-01,8.317e-01
4.975e-01,8.037e-01
5.025e-01,7.767e-01
5.075e-01,7.504e-01
5.125e-01,7.251e-01
5.175e-01,7.005e-01
5.225e-01,6.768e-01
5.275e-01,6.538e-01
5.325e-01,6.316e-01
5.375e-01,6.101e-01
5.425e-01,5.893e-01
5.475e-01,5.692e-01
5.525e-01,5.498e-01
5.575e-01,5.310e-01
5.625e-01,5.129e-01
5.675e-01,4.954e-01
5.725e-01,4.784e-01
5.775e-01,4.621e-01
5.825e-01,4.463e-01
5.875e-01,4.310e-01
5.925e-01,4.163e-01
5.975e-01,4.021e-01
6.025e-01,3.883e-01
6.075e-01,3.751e-01
6.125e-01,3.622e-01
6.175e-01,3.499e-01
6.225e-01,3.379e-01
6.275e-01,3.264e-01
6.325e-01,3.152e-01
6.375e-01,3.045e-01
6.425e-01,2.941e-01
6.475e-01,2.841e-01
6.525e-01,2.744e-01
6.575e-01,2.651e-01
6.625e-01,2.561e-01
6.675e-01,2.474e-01
6.725e-01,2.390e-01
6.775e-01,2.309e-01
6.825e-01,2.231e-01
6.875e-01,2.155e-01
6.925e-01,2.082e-01
6.975e-01,2.012e-01
7.025e-01,1.944e-01
7.075e-01,1.879e-01
7.125e-01,1.815e-01
7.175e-01,1.754e-01
7.225e-01,1.695e-01
7.275e-01,1.639e-01
7.325e-01,1.584e-01
7.375e-01,1.531e-01
7.425e-01,1.479e-01
7.475e-01,1.430e-01
7.525e-01,1.382e-01
7.575e-01,1.336e-01
7.625e-01,1.292e-01
7.675e-01,1.249e-01
7.725e-01,1.208e-01
7.775e-01,1.168e-01
7.825e-01,1.129e-01
7.875e-01,1.092e-01
7.925e-01,1.056e-01
7.975e-01,1.021e-01
8.025e-01,9.872e-02
8.075e-01,9.548e-02
8.125e-01,9.235e-02
8.175e-01,8.932e-02
8.225e-01,8.640e-02
8.275e-01,8.358e-02
8.325e-01,8.086e-02
8.375e-01,7.822e-02
8.425e-01,7.568e-02
8.475e-01,7.322e-02
8.525e-01,7.085e-02
8.575e-01,6.856e-02
8.625e-01,6.634e-02
8.675e-01,6.420e-02
8.725e-01,6.214e-02
8.775e-01,6.014e-02
8.825e-01,5.821e-02
8.875e-01,5.634e-02
8.925e-01,5.454e-02
8.975e-01,5.280e-02
9.025e-01,5.111e-02
9.075e-01,4.949e-02
9.125e-01,4.791e-02
9.175e-01,4.639e-02
9.225e-01,4.492e-02
9.275e-01,4.350e-02
9.325e-01,4.213e-02
9.375e-01,4.080e-02
9.425e-01,3.952e-02
9.475e-01,3.827e-02
9.525e-01,3.707e-02
9.575e-01,3.591e-02
9.625e-01,3.479e-02
9.675e-01,3.370e-02
9.725e-01,3.265e-02
9.775e-01,3.164e-02
9.825e-01,3.066e-02
9.875e-01,2.971e-02
9.925e-01,2.879e-02
9.975e-01,2.790e-02


==> anc/03_results/moderate_zap/lognormal/0_017.csv <==
transmittance,probability_density
2.500e-03,1.164e-20
7.500e-03,4.731e-12
1.250e-02,7.593e-09
1.750e-02,5.191e-07
2.250e-02,8.758e-06
2.750e-02,6.828e-05
3.250e-02,3.290e-04
3.750e-02,1.146e-03
4.250e-02,3.166e-03
4.750e-02,7.367e-03
5.250e-02,1.502e-02
5.750e-02,2.762e-02
6.250e-02,4.673e-02
6.750e-02,7.385e-02
7.250e-02,1.103e-01
7.750e-02,1.571e-01
8.250e-02,2.151e-01
8.750e-02,2.843e-01
9.250e-02,3.650e-01
9.750e-02,4.565e-01
1.025e-01,5.581e-01
1.075e-01,6.689e-01
1.125e-01,7.876e-01
1.175e-01,9.130e-01
1.225e-01,1.043e+00
1.275e-01,1.178e+00
1.325e-01,1.314e+00
1.375e-01,1.451e+00
1.425e-01,1.587e+00
1.475e-01,1.722e+00
1.525e-01,1.854e+00
1.575e-01,1.981e+00
1.625e-01,2.104e+00
1.675e-01,2.220e+00
1.725e-01,2.331e+00
1.775e-01,2.434e+00
1.825e-01,2.530e+00
1.875e-01,2.619e+00
1.925e-01,2.699e+00
1.975e-01,2.772e+00
2.025e-01,2.837e+00
2.075e-01,2.893e+00
2.125e-01,2.942e+00
2.175e-01,2.984e+00
2.225e-01,3.018e+00
2.275e-01,3.044e+00
2.325e-01,3.064e+00
2.375e-01,3.077e+00
2.425e-01,3.084e+00
2.475e-01,3.085e+00
2.525e-01,3.081e+00
2.575e-01,3.071e+00
2.625e-01,3.056e+00
2.675e-01,3.037e+00
2.725e-01,3.014e+00
2.775e-01,2.986e+00
2.825e-01,2.956e+00
2.875e-01,2.922e+00
2.925e-01,2.885e+00
2.975e-01,2.845e+00
3.025e-01,2.803e+00
3.075e-01,2.760e+00
3.125e-01,2.714e+00
3.175e-01,2.667e+00
3.225e-01,2.618e+00
3.275e-01,2.568e+00
3.325e-01,2.518e+00
3.375e-01,2.466e+00
3.425e-01,2.414e+00
3.475e-01,2.362e+00
3.525e-01,2.309e+00
3.575e-01,2.257e+00
3.625e-01,2.204e+00
3.675e-01,2.151e+00
3.725e-01,2.099e+00
3.775e-01,2.047e+00
3.825e-01,1.995e+00
3.875e-01,1.944e+00
3.925e-01,1.893e+00
3.975e-01,1.843e+00
4.025e-01,1.794e+00
4.075e-01,1.745e+00
4.125e-01,1.697e+00
4.175e-01,1.650e+00
4.225e-01,1.604e+00
4.275e-01,1.558e+00
4.325e-01,1.514e+00
4.375e-01,1.470e+00
4.425e-01,1.427e+00
4.475e-01,1.385e+00
4.525e-01,1.344e+00
4.575e-01,1.304e+00
4.625e-01,1.265e+00
4.675e-01,1.227e+00
4.725e-01,1.190e+00
4.775e-01,1.154e+00
4.825e-01,1.118e+00
4.875e-01,1.084e+00
4.925e-01,1.050e+00
4.975e-01,1.018e+00
5.025e-01,9.859e-01
5.075e-01,9.550e-01
5.125e-01,9.249e-01
5.175e-01,8.957e-01
5.225e-01,8.674e-01
5.275e-01,8.398e-01
5.325e-01,8.131e-01
5.375e-01,7.871e-01
5.425e-01,7.619e-01
5.475e-01,7.375e-01
5.525e-01,7.138e-01
5.575e-01,6.908e-01
5.625e-01,6.684e-01
5.675e-01,6.468e-01
5.725e-01,6.259e-01
5.775e-01,6.055e-01
5.825e-01,5.859e-01
5.875e-01,5.668e-01
5.925e-01,5.483e-01
5.975e-01,5.304e-01
6.025e-01,5.131e-01
6.075e-01,4.963e-01
6.125e-01,4.801e-01
6.175e-01,4.644e-01
6.225e-01,4.491e-01
6.275e-01,4.344e-01
6.325e-01,4.202e-01
6.375e-01,4.064e-01
6.425e-01,3.930e-01
6.475e-01,3.801e-01
6.525e-01,3.676e-01
6.575e-01,3.556e-01
6.625e-01,3.439e-01
6.675e-01,3.326e-01
6.725e-01,3.216e-01
6.775e-01,3.111e-01
6.825e-01,3.008e-01
6.875e-01,2.910e-01
6.925e-01,2.814e-01
6.975e-01,2.722e-01
7.025e-01,2.632e-01
7.075e-01,2.546e-01
7.125e-01,2.462e-01
7.175e-01,2.382e-01
7.225e-01,2.304e-01
7.275e-01,2.228e-01
7.325e-01,2.155e-01
7.375e-01,2.085e-01
7.425e-01,2.016e-01
7.475e-01,1.950e-01
7.525e-01,1.887e-01
7.575e-01,1.825e-01
7.625e-01,1.766e-01
7.675e-01,1.708e-01
7.725e-01,1.652e-01
7.775e-01,1.599e-01
7.825e-01,1.547e-01
7.875e-01,1.496e-01
7.925e-01,1.448e-01
7.975e-01,1.401e-01
8.025e-01,1.356e-01
8.075e-01,1.312e-01
8.125e-01,1.269e-01
8.175e-01,1.228e-01
8.225e-01,1.189e-01
8.275e-01,1.150e-01
8.325e-01,1.113e-01
8.375e-01,1.077e-01
8.425e-01,1.043e-01
8.475e-01,1.009e-01
8.525e-01,9.769e-02
8.575e-01,9.456e-02
8.625e-01,9.154e-02
8.675e-01,8.861e-02
8.725e-01,8.578e-02
8.775e-01,8.305e-02
8.825e-01,8.040e-02
8.875e-01,7.785e-02
8.925e-01,7.537e-02
8.975e-01,7.298e-02
9.025e-01,7.067e-02
9.075e-01,6.843e-02
9.125e-01,6.627e-02
9.175e-01,6.418e-02
9.225e-01,6.215e-02
9.275e-01,6.020e-02
9.325e-01,5.831e-02
9.375e-01,5.647e-02
9.425e-01,5.470e-02
9.475e-01,5.299e-02
9.525e-01,5.133e-02
9.575e-01,4.973e-02
9.625e-01,4.818e-02
9.675e-01,4.668e-02
9.725e-01,4.522e-02
9.775e-01,4.382e-02
9.825e-01,4.246e-02
9.875e-01,4.115e-02
9.925e-01,3.987e-02
9.975e-01,3.864e-02


==> anc/03_results/moderate_zap/lognormal/0_018.csv <==
transmittance,probability_density
2.500e-03,1.062e-23
7.500e-03,4.974e-14
1.250e-02,2.099e-10
1.750e-02,2.559e-08
2.250e-02,6.449e-07
2.750e-02,6.800e-06
3.250e-02,4.159e-05
3.750e-02,1.761e-04
4.250e-02,5.732e-04
4.750e-02,1.535e-03
5.250e-02,3.535e-03
5.750e-02,7.234e-03
6.250e-02,1.346e-02
6.750e-02,2.316e-02
7.250e-02,3.737e-02
7.750e-02,5.710e-02
8.250e-02,8.330e-02
8.750e-02,1.168e-01
9.250e-02,1.583e-01
9.750e-02,2.081e-01
1.025e-01,2.666e-01
1.075e-01,3.336e-01
1.125e-01,4.091e-01
1.175e-01,4.926e-01
1.225e-01,5.834e-01
1.275e-01,6.809e-01
1.325e-01,7.841e-01
1.375e-01,8.922e-01
1.425e-01,1.004e+00
1.475e-01,1.119e+00
1.525e-01,1.235e+00
1.575e-01,1.353e+00
1.625e-01,1.470e+00
1.675e-01,1.586e+00
1.725e-01,1.700e+00
1.775e-01,1.811e+00
1.825e-01,1.919e+00
1.875e-01,2.023e+00
1.925e-01,2.122e+00
1.975e-01,2.216e+00
2.025e-01,2.305e+00
2.075e-01,2.387e+00
2.125e-01,2.464e+00
2.175e-01,2.535e+00
2.225e-01,2.599e+00
2.275e-01,2.657e+00
2.325e-01,2.709e+00
2.375e-01,2.754e+00
2.425e-01,2.793e+00
2.475e-01,2.827e+00
2.525e-01,2.854e+00
2.575e-01,2.875e+00
2.625e-01,2.891e+00
2.675e-01,2.902e+00
2.725e-01,2.907e+00
2.775e-01,2.908e+00
2.825e-01,2.904e+00
2.875e-01,2.896e+00
2.925e-01,2.884e+00
2.975e-01,2.868e+00
3.025e-01,2.848e+00
3.075e-01,2.826e+00
3.125e-01,2.800e+00
3.175e-01,2.771e+00
3.225e-01,2.740e+00
3.275e-01,2.706e+00
3.325e-01,2.671e+00
3.375e-01,2.633e+00
3.425e-01,2.594e+00
3.475e-01,2.553e+00
3.525e-01,2.511e+00
3.575e-01,2.468e+00
3.625e-01,2.424e+00
3.675e-01,2.379e+00
3.725e-01,2.333e+00
3.775e-01,2.287e+00
3.825e-01,2.240e+00
3.875e-01,2.193e+00
3.925e-01,2.146e+00
3.975e-01,2.099e+00
4.025e-01,2.052e+00
4.075e-01,2.005e+00
4.125e-01,1.958e+00
4.175e-01,1.912e+00
4.225e-01,1.866e+00
4.275e-01,1.820e+00
4.325e-01,1.775e+00
4.375e-01,1.730e+00
4.425e-01,1.686e+00
4.475e-01,1.642e+00
4.525e-01,1.599e+00
4.575e-01,1.557e+00
4.625e-01,1.515e+00
4.675e-01,1.474e+00
4.725e-01,1.434e+00
4.775e-01,1.394e+00
4.825e-01,1.356e+00
4.875e-01,1.318e+00
4.925e-01,1.280e+00
4.975e-01,1.244e+00
5.025e-01,1.209e+00
5.075e-01,1.174e+00
5.125e-01,1.140e+00
5.175e-01,1.106e+00
5.225e-01,1.074e+00
5.275e-01,1.042e+00
5.325e-01,1.011e+00
5.375e-01,9.814e-01
5.425e-01,9.520e-01
5.475e-01,9.234e-01
5.525e-01,8.956e-01
5.575e-01,8.685e-01
5.625e-01,8.421e-01
5.675e-01,8.164e-01
5.725e-01,7.914e-01
5.775e-01,7.671e-01
5.825e-01,7.435e-01
5.875e-01,7.206e-01
5.925e-01,6.983e-01
5.975e-01,6.766e-01
6.025e-01,6.555e-01
6.075e-01,6.351e-01
6.125e-01,6.153e-01
6.175e-01,5.960e-01
6.225e-01,5.773e-01
6.275e-01,5.591e-01
6.325e-01,5.415e-01
6.375e-01,5.245e-01
6.425e-01,5.079e-01
6.475e-01,4.918e-01
6.525e-01,4.763e-01
6.575e-01,4.612e-01
6.625e-01,4.465e-01
6.675e-01,4.323e-01
6.725e-01,4.186e-01
6.775e-01,4.053e-01
6.825e-01,3.923e-01
6.875e-01,3.798e-01
6.925e-01,3.677e-01
6.975e-01,3.560e-01
7.025e-01,3.446e-01
7.075e-01,3.336e-01
7.125e-01,3.229e-01
7.175e-01,3.126e-01
7.225e-01,3.026e-01
7.275e-01,2.929e-01
7.325e-01,2.835e-01
7.375e-01,2.745e-01
7.425e-01,2.657e-01
7.475e-01,2.572e-01
7.525e-01,2.489e-01
7.575e-01,2.410e-01
7.625e-01,2.333e-01
7.675e-01,2.258e-01
7.725e-01,2.186e-01
7.775e-01,2.116e-01
7.825e-01,2.048e-01
7.875e-01,1.982e-01
7.925e-01,1.919e-01
7.975e-01,1.858e-01
8.025e-01,1.798e-01
8.075e-01,1.741e-01
8.125e-01,1.685e-01
8.175e-01,1.632e-01
8.225e-01,1.579e-01
8.275e-01,1.529e-01
8.325e-01,1.480e-01
8.375e-01,1.433e-01
8.425e-01,1.388e-01
8.475e-01,1.343e-01
8.525e-01,1.301e-01
8.575e-01,1.259e-01
8.625e-01,1.219e-01
8.675e-01,1.181e-01
8.725e-01,1.143e-01
8.775e-01,1.107e-01
8.825e-01,1.072e-01
8.875e-01,1.038e-01
8.925e-01,1.005e-01
8.975e-01,9.736e-02
9.025e-01,9.429e-02
9.075e-01,9.131e-02
9.125e-01,8.844e-02
9.175e-01,8.566e-02
9.225e-01,8.296e-02
9.275e-01,8.036e-02
9.325e-01,7.783e-02
9.375e-01,7.539e-02
9.425e-01,7.303e-02
9.475e-01,7.075e-02
9.525e-01,6.853e-02
9.575e-01,6.639e-02
9.625e-01,6.432e-02
9.675e-01,6.232e-02
9.725e-01,6.038e-02
9.775e-01,5.850e-02
9.825e-01,5.668e-02
9.875e-01,5.492e-02
9.925e-01,5.322e-02
9.975e-01,5.157e-02


==> anc/03_results/moderate_zap/lognormal/0_019.csv <==
transmittance,probability_density
2.500e-03,3.486e-27
7.500e-03,2.664e-16
1.250e-02,3.392e-12
1.750e-02,7.995e-10
2.250e-02,3.185e-08
2.750e-02,4.737e-07
3.250e-02,3.802e-06
3.750e-02,2.011e-05
4.250e-02,7.887e-05
4.750e-02,2.476e-04
5.250e-02,6.552e-04
5.750e-02,1.515e-03
6.250e-02,3.140e-03
6.750e-02,5.954e-03
7.250e-02,1.048e-02
7.750e-02,1.734e-02
8.250e-02,2.721e-02
8.750e-02,4.078e-02
9.250e-02,5.875e-02
9.750e-02,8.177e-02
1.025e-01,1.104e-01
1.075e-01,1.452e-01
1.125e-01,1.864e-01
1.175e-01,2.343e-01
1.225e-01,2.889e-01
1.275e-01,3.502e-01
1.325e-01,4.180e-01
1.375e-01,4.920e-01
1.425e-01,5.718e-01
1.475e-01,6.567e-01
1.525e-01,7.463e-01
1.575e-01,8.398e-01
1.625e-01,9.365e-01
1.675e-01,1.036e+00
1.725e-01,1.137e+00
1.775e-01,1.239e+00
1.825e-01,1.341e+00
1.875e-01,1.443e+00
1.925e-01,1.544e+00
1.975e-01,1.644e+00
2.025e-01,1.741e+00
2.075e-01,1.835e+00
2.125e-01,1.926e+00
2.175e-01,2.014e+00
2.225e-01,2.097e+00
2.275e-01,2.176e+00
2.325e-01,2.250e+00
2.375e-01,2.320e+00
2.425e-01,2.385e+00
2.475e-01,2.444e+00
2.525e-01,2.498e+00
2.575e-01,2.548e+00
2.625e-01,2.592e+00
2.675e-01,2.631e+00
2.725e-01,2.664e+00
2.775e-01,2.693e+00
2.825e-01,2.717e+00
2.875e-01,2.736e+00
2.925e-01,2.750e+00
2.975e-01,2.760e+00
3.025e-01,2.766e+00
3.075e-01,2.768e+00
3.125e-01,2.765e+00
3.175e-01,2.759e+00
3.225e-01,2.750e+00
3.275e-01,2.737e+00
3.325e-01,2.721e+00
3.375e-01,2.702e+00
3.425e-01,2.681e+00
3.475e-01,2.657e+00
3.525e-01,2.630e+00
3.575e-01,2.601e+00
3.625e-01,2.571e+00
3.675e-01,2.538e+00
3.725e-01,2.504e+00
3.775e-01,2.469e+00
3.825e-01,2.432e+00
3.875e-01,2.394e+00
3.925e-01,2.355e+00
3.975e-01,2.315e+00
4.025e-01,2.275e+00
4.075e-01,2.234e+00
4.125e-01,2.192e+00
4.175e-01,2.150e+00
4.225e-01,2.107e+00
4.275e-01,2.064e+00
4.325e-01,2.022e+00
4.375e-01,1.979e+00
4.425e-01,1.936e+00
4.475e-01,1.893e+00
4.525e-01,1.851e+00
4.575e-01,1.808e+00
4.625e-01,1.766e+00
4.675e-01,1.725e+00
4.725e-01,1.683e+00
4.775e-01,1.642e+00
4.825e-01,1.602e+00
4.875e-01,1.562e+00
4.925e-01,1.523e+00
4.975e-01,1.484e+00
5.025e-01,1.446e+00
5.075e-01,1.408e+00
5.125e-01,1.371e+00
5.175e-01,1.335e+00
5.225e-01,1.299e+00
5.275e-01,1.264e+00
5.325e-01,1.230e+00
5.375e-01,1.196e+00
5.425e-01,1.163e+00
5.475e-01,1.131e+00
5.525e-01,1.099e+00
5.575e-01,1.068e+00
5.625e-01,1.038e+00
5.675e-01,1.008e+00
5.725e-01,9.793e-01
5.775e-01,9.511e-01
5.825e-01,9.236e-01
5.875e-01,8.968e-01
5.925e-01,8.706e-01
5.975e-01,8.451e-01
6.025e-01,8.202e-01
6.075e-01,7.960e-01
6.125e-01,7.723e-01
6.175e-01,7.493e-01
6.225e-01,7.270e-01
6.275e-01,7.052e-01
6.325e-01,6.840e-01
6.375e-01,6.633e-01
6.425e-01,6.433e-01
6.475e-01,6.237e-01
6.525e-01,6.048e-01
6.575e-01,5.863e-01
6.625e-01,5.684e-01
6.675e-01,5.510e-01
6.725e-01,5.341e-01
6.775e-01,5.177e-01
6.825e-01,5.017e-01
6.875e-01,4.862e-01
6.925e-01,4.712e-01
6.975e-01,4.566e-01
7.025e-01,4.425e-01
7.075e-01,4.287e-01
7.125e-01,4.154e-01
7.175e-01,4.024e-01
7.225e-01,3.899e-01
7.275e-01,3.777e-01
7.325e-01,3.659e-01
7.375e-01,3.545e-01
7.425e-01,3.434e-01
7.475e-01,3.326e-01
7.525e-01,3.222e-01
7.575e-01,3.121e-01
7.625e-01,3.023e-01
7.675e-01,2.928e-01
7.725e-01,2.835e-01
7.775e-01,2.746e-01
7.825e-01,2.660e-01
7.875e-01,2.576e-01
7.925e-01,2.495e-01
7.975e-01,2.416e-01
8.025e-01,2.340e-01
8.075e-01,2.266e-01
8.125e-01,2.195e-01
8.175e-01,2.125e-01
8.225e-01,2.058e-01
8.275e-01,1.993e-01
8.325e-01,1.931e-01
8.375e-01,1.870e-01
8.425e-01,1.811e-01
8.475e-01,1.753e-01
8.525e-01,1.698e-01
8.575e-01,1.645e-01
8.625e-01,1.593e-01
8.675e-01,1.542e-01
8.725e-01,1.494e-01
8.775e-01,1.447e-01
8.825e-01,1.401e-01
8.875e-01,1.357e-01
8.925e-01,1.314e-01
8.975e-01,1.273e-01
9.025e-01,1.233e-01
9.075e-01,1.194e-01
9.125e-01,1.156e-01
9.175e-01,1.120e-01
9.225e-01,1.085e-01
9.275e-01,1.051e-01
9.325e-01,1.018e-01
9.375e-01,9.859e-02
9.425e-01,9.550e-02
9.475e-01,9.251e-02
9.525e-01,8.961e-02
9.575e-01,8.681e-02
9.625e-01,8.409e-02
9.675e-01,8.146e-02
9.725e-01,7.892e-02
9.775e-01,7.645e-02
9.825e-01,7.407e-02
9.875e-01,7.176e-02
9.925e-01,6.952e-02
9.975e-01,6.736e-02


==> anc/03_results/moderate_zap/lognormal/0_02.csv <==
transmittance,probability_density
2.500e-03,4.433e-31
7.500e-03,7.631e-19
1.250e-02,3.324e-14
1.750e-02,1.634e-11
2.250e-02,1.083e-09
2.750e-02,2.362e-08
3.250e-02,2.566e-07
3.750e-02,1.737e-06
4.250e-02,8.386e-06
4.750e-02,3.144e-05
5.250e-02,9.703e-05
5.750e-02,2.568e-04
6.250e-02,6.003e-04
6.750e-02,1.268e-03
7.250e-02,2.460e-03
7.750e-02,4.445e-03
8.250e-02,7.557e-03
8.750e-02,1.220e-02
9.250e-02,1.881e-02
9.750e-02,2.788e-02
1.025e-01,3.992e-02
1.075e-01,5.543e-02
1.125e-01,7.488e-02
1.175e-01,9.871e-02
1.225e-01,1.273e-01
1.275e-01,1.609e-01
1.325e-01,1.999e-01
1.375e-01,2.442e-01
1.425e-01,2.940e-01
1.475e-01,3.492e-01
1.525e-01,4.097e-01
1.575e-01,4.752e-01
1.625e-01,5.454e-01
1.675e-01,6.200e-01
1.725e-01,6.985e-01
1.775e-01,7.805e-01
1.825e-01,8.654e-01
1.875e-01,9.527e-01
1.925e-01,1.042e+00
1.975e-01,1.132e+00
2.025e-01,1.223e+00
2.075e-01,1.315e+00
2.125e-01,1.406e+00
2.175e-01,1.496e+00
2.225e-01,1.585e+00
2.275e-01,1.672e+00
2.325e-01,1.756e+00
2.375e-01,1.838e+00
2.425e-01,1.918e+00
2.475e-01,1.994e+00
2.525e-01,2.066e+00
2.575e-01,2.135e+00
2.625e-01,2.199e+00
2.675e-01,2.260e+00
2.725e-01,2.317e+00
2.775e-01,2.369e+00
2.825e-01,2.416e+00
2.875e-01,2.460e+00
2.925e-01,2.499e+00
2.975e-01,2.533e+00
3.025e-01,2.563e+00
3.075e-01,2.589e+00
3.125e-01,2.611e+00
3.175e-01,2.629e+00
3.225e-01,2.642e+00
3.275e-01,2.652e+00
3.325e-01,2.658e+00
3.375e-01,2.661e+00
3.425e-01,2.660e+00
3.475e-01,2.656e+00
3.525e-01,2.648e+00
3.575e-01,2.638e+00
3.625e-01,2.625e+00
3.675e-01,2.609e+00
3.725e-01,2.590e+00
3.775e-01,2.570e+00
3.825e-01,2.547e+00
3.875e-01,2.522e+00
3.925e-01,2.495e+00
3.975e-01,2.467e+00
4.025e-01,2.437e+00
4.075e-01,2.405e+00
4.125e-01,2.372e+00
4.175e-01,2.338e+00
4.225e-01,2.303e+00
4.275e-01,2.267e+00
4.325e-01,2.231e+00
4.375e-01,2.193e+00
4.425e-01,2.155e+00
4.475e-01,2.116e+00
4.525e-01,2.077e+00
4.575e-01,2.038e+00
4.625e-01,1.999e+00
4.675e-01,1.959e+00
4.725e-01,1.919e+00
4.775e-01,1.879e+00
4.825e-01,1.839e+00
4.875e-01,1.800e+00
4.925e-01,1.760e+00
4.975e-01,1.721e+00
5.025e-01,1.682e+00
5.075e-01,1.643e+00
5.125e-01,1.605e+00
5.175e-01,1.567e+00
5.225e-01,1.529e+00
5.275e-01,1.492e+00
5.325e-01,1.455e+00
5.375e-01,1.419e+00
5.425e-01,1.384e+00
5.475e-01,1.349e+00
5.525e-01,1.314e+00
5.575e-01,1.280e+00
5.625e-01,1.247e+00
5.675e-01,1.214e+00
5.725e-01,1.182e+00
5.775e-01,1.150e+00
5.825e-01,1.119e+00
5.875e-01,1.089e+00
5.925e-01,1.059e+00
5.975e-01,1.030e+00
6.025e-01,1.001e+00
6.075e-01,9.735e-01
6.125e-01,9.463e-01
6.175e-01,9.196e-01
6.225e-01,8.936e-01
6.275e-01,8.682e-01
6.325e-01,8.434e-01
6.375e-01,8.192e-01
6.425e-01,7.955e-01
6.475e-01,7.725e-01
6.525e-01,7.500e-01
6.575e-01,7.281e-01
6.625e-01,7.068e-01
6.675e-01,6.860e-01
6.725e-01,6.657e-01
6.775e-01,6.460e-01
6.825e-01,6.268e-01
6.875e-01,6.081e-01
6.925e-01,5.899e-01
6.975e-01,5.723e-01
7.025e-01,5.550e-01
7.075e-01,5.383e-01
7.125e-01,5.221e-01
7.175e-01,5.062e-01
7.225e-01,4.909e-01
7.275e-01,4.759e-01
7.325e-01,4.614e-01
7.375e-01,4.473e-01
7.425e-01,4.336e-01
7.475e-01,4.203e-01
7.525e-01,4.074e-01
7.575e-01,3.949e-01
7.625e-01,3.827e-01
7.675e-01,3.709e-01
7.725e-01,3.595e-01
7.775e-01,3.483e-01
7.825e-01,3.375e-01
7.875e-01,3.271e-01
7.925e-01,3.169e-01
7.975e-01,3.071e-01
8.025e-01,2.975e-01
8.075e-01,2.882e-01
8.125e-01,2.792e-01
8.175e-01,2.705e-01
8.225e-01,2.621e-01
8.275e-01,2.539e-01
8.325e-01,2.459e-01
8.375e-01,2.382e-01
8.425e-01,2.308e-01
8.475e-01,2.236e-01
8.525e-01,2.165e-01
8.575e-01,2.098e-01
8.625e-01,2.032e-01
8.675e-01,1.968e-01
8.725e-01,1.906e-01
8.775e-01,1.846e-01
8.825e-01,1.788e-01
8.875e-01,1.732e-01
8.925e-01,1.678e-01
8.975e-01,1.625e-01
9.025e-01,1.574e-01
9.075e-01,1.524e-01
9.125e-01,1.476e-01
9.175e-01,1.430e-01
9.225e-01,1.385e-01
9.275e-01,1.341e-01
9.325e-01,1.299e-01
9.375e-01,1.258e-01
9.425e-01,1.219e-01
9.475e-01,1.180e-01
9.525e-01,1.143e-01
9.575e-01,1.107e-01
9.625e-01,1.072e-01
9.675e-01,1.039e-01
9.725e-01,1.006e-01
9.775e-01,9.745e-02
9.825e-01,9.439e-02
9.875e-01,9.143e-02
9.925e-01,8.856e-02
9.975e-01,8.578e-02


==> anc/03_results/moderate_zap/lognormal/0_021.csv <==
transmittance,probability_density
2.500e-03,8.962e-36
7.500e-03,6.518e-22
1.250e-02,1.245e-16
1.750e-02,1.478e-13
2.250e-02,1.807e-11
2.750e-02,6.239e-10
3.250e-02,9.741e-09
3.750e-02,8.873e-08
4.250e-02,5.492e-07
4.750e-02,2.547e-06
5.250e-02,9.454e-06
5.750e-02,2.943e-05
6.250e-02,7.945e-05
6.750e-02,1.909e-04
7.250e-02,4.161e-04
7.750e-02,8.356e-04
8.250e-02,1.565e-03
8.750e-02,2.759e-03
9.250e-02,4.617e-03
9.750e-02,7.380e-03
1.025e-01,1.133e-02
1.075e-01,1.679e-02
1.125e-01,2.411e-02
1.175e-01,3.365e-02
1.225e-01,4.578e-02
1.275e-01,6.087e-02
1.325e-01,7.926e-02
1.375e-01,1.013e-01
1.425e-01,1.272e-01
1.475e-01,1.573e-01
1.525e-01,1.917e-01
1.575e-01,2.305e-01
1.625e-01,2.738e-01
1.675e-01,3.216e-01
1.725e-01,3.738e-01
1.775e-01,4.303e-01
1.825e-01,4.909e-01
1.875e-01,5.553e-01
1.925e-01,6.233e-01
1.975e-01,6.945e-01
2.025e-01,7.686e-01
2.075e-01,8.452e-01
2.125e-01,9.238e-01
2.175e-01,1.004e+00
2.225e-01,1.086e+00
2.275e-01,1.168e+00
2.325e-01,1.250e+00
2.375e-01,1.333e+00
2.425e-01,1.415e+00
2.475e-01,1.496e+00
2.525e-01,1.576e+00
2.575e-01,1.654e+00
2.625e-01,1.730e+00
2.675e-01,1.804e+00
2.725e-01,1.875e+00
2.775e-01,1.944e+00
2.825e-01,2.010e+00
2.875e-01,2.072e+00
2.925e-01,2.131e+00
2.975e-01,2.187e+00
3.025e-01,2.239e+00
3.075e-01,2.287e+00
3.125e-01,2.332e+00
3.175e-01,2.372e+00
3.225e-01,2.409e+00
3.275e-01,2.442e+00
3.325e-01,2.472e+00
3.375e-01,2.497e+00
3.425e-01,2.519e+00
3.475e-01,2.537e+00
3.525e-01,2.552e+00
3.575e-01,2.563e+00
3.625e-01,2.571e+00
3.675e-01,2.576e+00
3.725e-01,2.577e+00
3.775e-01,2.575e+00
3.825e-01,2.571e+00
3.875e-01,2.564e+00
3.925e-01,2.554e+00
3.975e-01,2.541e+00
4.025e-01,2.527e+00
4.075e-01,2.510e+00
4.125e-01,2.490e+00
4.175e-01,2.469e+00
4.225e-01,2.446e+00
4.275e-01,2.422e+00
4.325e-01,2.395e+00
4.375e-01,2.367e+00
4.425e-01,2.338e+00
4.475e-01,2.308e+00
4.525e-01,2.277e+00
4.575e-01,2.244e+00
4.625e-01,2.211e+00
4.675e-01,2.177e+00
4.725e-01,2.142e+00
4.775e-01,2.106e+00
4.825e-01,2.070e+00
4.875e-01,2.034e+00
4.925e-01,1.997e+00
4.975e-01,1.960e+00
5.025e-01,1.922e+00
5.075e-01,1.885e+00
5.125e-01,1.847e+00
5.175e-01,1.810e+00
5.225e-01,1.772e+00
5.275e-01,1.735e+00
5.325e-01,1.698e+00
5.375e-01,1.660e+00
5.425e-01,1.624e+00
5.475e-01,1.587e+00
5.525e-01,1.551e+00
5.575e-01,1.515e+00
5.625e-01,1.479e+00
5.675e-01,1.444e+00
5.725e-01,1.409e+00
5.775e-01,1.375e+00
5.825e-01,1.341e+00
5.875e-01,1.308e+00
5.925e-01,1.275e+00
5.975e-01,1.243e+00
6.025e-01,1.211e+00
6.075e-01,1.179e+00
6.125e-01,1.149e+00
6.175e-01,1.119e+00
6.225e-01,1.089e+00
6.275e-01,1.060e+00
6.325e-01,1.031e+00
6.375e-01,1.004e+00
6.425e-01,9.763e-01
6.475e-01,9.495e-01
6.525e-01,9.234e-01
6.575e-01,8.977e-01
6.625e-01,8.727e-01
6.675e-01,8.482e-01
6.725e-01,8.243e-01
6.775e-01,8.010e-01
6.825e-01,7.782e-01
6.875e-01,7.559e-01
6.925e-01,7.342e-01
6.975e-01,7.130e-01
7.025e-01,6.923e-01
7.075e-01,6.722e-01
7.125e-01,6.525e-01
7.175e-01,6.334e-01
7.225e-01,6.148e-01
7.275e-01,5.966e-01
7.325e-01,5.789e-01
7.375e-01,5.617e-01
7.425e-01,5.450e-01
7.475e-01,5.287e-01
7.525e-01,5.128e-01
7.575e-01,4.974e-01
7.625e-01,4.824e-01
7.675e-01,4.678e-01
7.725e-01,4.536e-01
7.775e-01,4.399e-01
7.825e-01,4.265e-01
7.875e-01,4.135e-01
7.925e-01,4.008e-01
7.975e-01,3.885e-01
8.025e-01,3.766e-01
8.075e-01,3.650e-01
8.125e-01,3.538e-01
8.175e-01,3.429e-01
8.225e-01,3.323e-01
8.275e-01,3.220e-01
8.325e-01,3.120e-01
8.375e-01,3.023e-01
8.425e-01,2.929e-01
8.475e-01,2.838e-01
8.525e-01,2.749e-01
8.575e-01,2.664e-01
8.625e-01,2.580e-01
8.675e-01,2.500e-01
8.725e-01,2.421e-01
8.775e-01,2.346e-01
8.825e-01,2.272e-01
8.875e-01,2.201e-01
8.925e-01,2.131e-01
8.975e-01,2.064e-01
9.025e-01,1.999e-01
9.075e-01,1.936e-01
9.125e-01,1.875e-01
9.175e-01,1.816e-01
9.225e-01,1.759e-01
9.275e-01,1.703e-01
9.325e-01,1.650e-01
9.375e-01,1.597e-01
9.425e-01,1.547e-01
9.475e-01,1.498e-01
9.525e-01,1.451e-01
9.575e-01,1.405e-01
9.625e-01,1.360e-01
9.675e-01,1.317e-01
9.725e-01,1.275e-01
9.775e-01,1.235e-01
9.825e-01,1.196e-01
9.875e-01,1.158e-01
9.925e-01,1.121e-01
9.975e-01,1.086e-01


==> anc/03_results/moderate_zap/lognormal/0_022.csv <==
transmittance,probability_density
2.500e-03,1.546e-40
7.500e-03,4.977e-25
1.250e-02,4.240e-19
1.750e-02,1.230e-15
2.250e-02,2.791e-13
2.750e-02,1.534e-11
3.250e-02,3.457e-10
3.750e-02,4.250e-09
4.250e-02,3.383e-08
4.750e-02,1.945e-07
5.250e-02,8.700e-07
5.750e-02,3.190e-06
6.250e-02,9.963e-06
6.750e-02,2.727e-05
7.250e-02,6.686e-05
7.750e-02,1.494e-04
8.250e-02,3.084e-04
8.750e-02,5.945e-04
9.250e-02,1.080e-03
9.750e-02,1.864e-03
1.025e-01,3.071e-03
1.075e-01,4.861e-03
1.125e-01,7.422e-03
1.175e-01,1.097e-02
1.225e-01,1.575e-02
1.275e-01,2.204e-02
1.325e-01,3.010e-02
1.375e-01,4.024e-02
1.425e-01,5.275e-02
1.475e-01,6.790e-02
1.525e-01,8.598e-02
1.575e-01,1.072e-01
1.625e-01,1.319e-01
1.675e-01,1.601e-01
1.725e-01,1.920e-01
1.775e-01,2.278e-01
1.825e-01,2.674e-01
1.875e-01,3.109e-01
1.925e-01,3.583e-01
1.975e-01,4.094e-01
2.025e-01,4.641e-01
2.075e-01,5.223e-01
2.125e-01,5.837e-01
2.175e-01,6.481e-01
2.225e-01,7.151e-01
2.275e-01,7.846e-01
2.325e-01,8.562e-01
2.375e-01,9.295e-01
2.425e-01,1.004e+00
2.475e-01,1.080e+00
2.525e-01,1.156e+00
2.575e-01,1.233e+00
2.625e-01,1.310e+00
2.675e-01,1.386e+00
2.725e-01,1.462e+00
2.775e-01,1.536e+00
2.825e-01,1.609e+00
2.875e-01,1.681e+00
2.925e-01,1.750e+00
2.975e-01,1.818e+00
3.025e-01,1.883e+00
3.075e-01,1.945e+00
3.125e-01,2.005e+00
3.175e-01,2.062e+00
3.225e-01,2.116e+00
3.275e-01,2.166e+00
3.325e-01,2.214e+00
3.375e-01,2.258e+00
3.425e-01,2.298e+00
3.475e-01,2.335e+00
3.525e-01,2.369e+00
3.575e-01,2.399e+00
3.625e-01,2.426e+00
3.675e-01,2.450e+00
3.725e-01,2.470e+00
3.775e-01,2.487e+00
3.825e-01,2.500e+00
3.875e-01,2.511e+00
3.925e-01,2.518e+00
3.975e-01,2.523e+00
4.025e-01,2.524e+00
4.075e-01,2.523e+00
4.125e-01,2.519e+00
4.175e-01,2.512e+00
4.225e-01,2.503e+00
4.275e-01,2.492e+00
4.325e-01,2.478e+00
4.375e-01,2.462e+00
4.425e-01,2.445e+00
4.475e-01,2.425e+00
4.525e-01,2.404e+00
4.575e-01,2.381e+00
4.625e-01,2.356e+00
4.675e-01,2.330e+00
4.725e-01,2.303e+00
4.775e-01,2.274e+00
4.825e-01,2.244e+00
4.875e-01,2.214e+00
4.925e-01,2.182e+00
4.975e-01,2.150e+00
5.025e-01,2.117e+00
5.075e-01,2.083e+00
5.125e-01,2.049e+00
5.175e-01,2.014e+00
5.225e-01,1.978e+00
5.275e-01,1.943e+00
5.325e-01,1.907e+00
5.375e-01,1.871e+00
5.425e-01,1.835e+00
5.475e-01,1.799e+00
5.525e-01,1.763e+00
5.575e-01,1.726e+00
5.625e-01,1.690e+00
5.675e-01,1.654e+00
5.725e-01,1.619e+00
5.775e-01,1.583e+00
5.825e-01,1.548e+00
5.875e-01,1.513e+00
5.925e-01,1.478e+00
5.975e-01,1.444e+00
6.025e-01,1.410e+00
6.075e-01,1.376e+00
6.125e-01,1.343e+00
6.175e-01,1.310e+00
6.225e-01,1.278e+00
6.275e-01,1.246e+00
6.325e-01,1.215e+00
6.375e-01,1.184e+00
6.425e-01,1.153e+00
6.475e-01,1.124e+00
6.525e-01,1.094e+00
6.575e-01,1.065e+00
6.625e-01,1.037e+00
6.675e-01,1.010e+00
6.725e-01,9.824e-01
6.775e-01,9.558e-01
6.825e-01,9.298e-01
6.875e-01,9.042e-01
6.925e-01,8.793e-01
6.975e-01,8.549e-01
7.025e-01,8.310e-01
7.075e-01,8.076e-01
7.125e-01,7.848e-01
7.175e-01,7.626e-01
7.225e-01,7.408e-01
7.275e-01,7.196e-01
7.325e-01,6.988e-01
7.375e-01,6.786e-01
7.425e-01,6.589e-01
7.475e-01,6.397e-01
7.525e-01,6.209e-01
7.575e-01,6.027e-01
7.625e-01,5.849e-01
7.675e-01,5.675e-01
7.725e-01,5.506e-01
7.775e-01,5.342e-01
7.825e-01,5.182e-01
7.875e-01,5.027e-01
7.925e-01,4.875e-01
7.975e-01,4.728e-01
8.025e-01,4.584e-01
8.075e-01,4.445e-01
8.125e-01,4.310e-01
8.175e-01,4.178e-01
8.225e-01,4.050e-01
8.275e-01,3.926e-01
8.325e-01,3.805e-01
8.375e-01,3.688e-01
8.425e-01,3.574e-01
8.475e-01,3.463e-01
8.525e-01,3.356e-01
8.575e-01,3.251e-01
8.625e-01,3.150e-01
8.675e-01,3.052e-01
8.725e-01,2.956e-01
8.775e-01,2.864e-01
8.825e-01,2.774e-01
8.875e-01,2.687e-01
8.925e-01,2.602e-01
8.975e-01,2.520e-01
9.025e-01,2.441e-01
9.075e-01,2.364e-01
9.125e-01,2.289e-01
9.175e-01,2.217e-01
9.225e-01,2.146e-01
9.275e-01,2.078e-01
9.325e-01,2.012e-01
9.375e-01,1.948e-01
9.425e-01,1.886e-01
9.475e-01,1.826e-01
9.525e-01,1.768e-01
9.575e-01,1.712e-01
9.625e-01,1.657e-01
9.675e-01,1.604e-01
9.725e-01,1.553e-01
9.775e-01,1.503e-01
9.825e-01,1.455e-01
9.875e-01,1.408e-01
9.925e-01,1.363e-01
9.975e-01,1.319e-01


==> anc/03_results/moderate_zap/lognormal/0_023.csv <==
transmittance,probability_density
2.500e-03,9.374e-47
7.500e-03,4.204e-29
1.250e-02,2.512e-22
1.750e-02,2.329e-18
2.250e-02,1.183e-15
2.750e-02,1.191e-13
3.250e-02,4.326e-12
3.750e-02,7.860e-11
4.250e-02,8.678e-10
4.750e-02,6.599e-09
5.250e-02,3.762e-08
5.750e-02,1.708e-07
6.250e-02,6.444e-07
6.750e-02,2.090e-06
7.250e-02,5.970e-06
7.750e-02,1.533e-05
8.250e-02,3.591e-05
8.750e-02,7.777e-05
9.250e-02,1.573e-04
9.750e-02,2.996e-04
1.025e-01,5.412e-04
1.075e-01,9.332e-04
1.125e-01,1.543e-03
1.175e-01,2.458e-03
1.225e-01,3.786e-03
1.275e-01,5.657e-03
1.325e-01,8.224e-03
1.375e-01,1.166e-02
1.425e-01,1.615e-02
1.475e-01,2.192e-02
1.525e-01,2.917e-02
1.575e-01,3.814e-02
1.625e-01,4.907e-02
1.675e-01,6.217e-02
1.725e-01,7.768e-02
1.775e-01,9.581e-02
1.825e-01,1.167e-01
1.875e-01,1.407e-01
1.925e-01,1.677e-01
1.975e-01,1.980e-01
2.025e-01,2.316e-01
2.075e-01,2.685e-01
2.125e-01,3.089e-01
2.175e-01,3.526e-01
2.225e-01,3.996e-01
2.275e-01,4.497e-01
2.325e-01,5.030e-01
2.375e-01,5.592e-01
2.425e-01,6.181e-01
2.475e-01,6.795e-01
2.525e-01,7.432e-01
2.575e-01,8.089e-01
2.625e-01,8.764e-01
2.675e-01,9.454e-01
2.725e-01,1.015e+00
2.775e-01,1.086e+00
2.825e-01,1.158e+00
2.875e-01,1.230e+00
2.925e-01,1.302e+00
2.975e-01,1.373e+00
3.025e-01,1.444e+00
3.075e-01,1.514e+00
3.125e-01,1.583e+00
3.175e-01,1.650e+00
3.225e-01,1.716e+00
3.275e-01,1.780e+00
3.325e-01,1.841e+00
3.375e-01,1.901e+00
3.425e-01,1.958e+00
3.475e-01,2.013e+00
3.525e-01,2.065e+00
3.575e-01,2.114e+00
3.625e-01,2.160e+00
3.675e-01,2.203e+00
3.725e-01,2.243e+00
3.775e-01,2.280e+00
3.825e-01,2.314e+00
3.875e-01,2.345e+00
3.925e-01,2.373e+00
3.975e-01,2.397e+00
4.025e-01,2.419e+00
4.075e-01,2.437e+00
4.125e-01,2.453e+00
4.175e-01,2.465e+00
4.225e-01,2.474e+00
4.275e-01,2.481e+00
4.325e-01,2.485e+00
4.375e-01,2.486e+00
4.425e-01,2.484e+00
4.475e-01,2.480e+00
4.525e-01,2.474e+00
4.575e-01,2.465e+00
4.625e-01,2.454e+00
4.675e-01,2.441e+00
4.725e-01,2.426e+00
4.775e-01,2.409e+00
4.825e-01,2.390e+00
4.875e-01,2.370e+00
4.925e-01,2.348e+00
4.975e-01,2.324e+00
5.025e-01,2.300e+00
5.075e-01,2.273e+00
5.125e-01,2.246e+00
5.175e-01,2.218e+00
5.225e-01,2.188e+00
5.275e-01,2.158e+00
5.325e-01,2.126e+00
5.375e-01,2.095e+00
5.425e-01,2.062e+00
5.475e-01,2.029e+00
5.525e-01,1.995e+00
5.575e-01,1.961e+00
5.625e-01,1.926e+00
5.675e-01,1.892e+00
5.725e-01,1.857e+00
5.775e-01,1.822e+00
5.825e-01,1.786e+00
5.875e-01,1.751e+00
5.925e-01,1.716e+00
5.975e-01,1.680e+00
6.025e-01,1.645e+00
6.075e-01,1.610e+00
6.125e-01,1.575e+00
6.175e-01,1.541e+00
6.225e-01,1.506e+00
6.275e-01,1.472e+00
6.325e-01,1.438e+00
6.375e-01,1.405e+00
6.425e-01,1.372e+00
6.475e-01,1.339e+00
6.525e-01,1.306e+00
6.575e-01,1.275e+00
6.625e-01,1.243e+00
6.675e-01,1.212e+00
6.725e-01,1.181e+00
6.775e-01,1.151e+00
6.825e-01,1.122e+00
6.875e-01,1.093e+00
6.925e-01,1.064e+00
6.975e-01,1.036e+00
7.025e-01,1.008e+00
7.075e-01,9.813e-01
7.125e-01,9.548e-01
7.175e-01,9.289e-01
7.225e-01,9.034e-01
7.275e-01,8.785e-01
7.325e-01,8.541e-01
7.375e-01,8.302e-01
7.425e-01,8.069e-01
7.475e-01,7.841e-01
7.525e-01,7.618e-01
7.575e-01,7.400e-01
7.625e-01,7.187e-01
7.675e-01,6.979e-01
7.725e-01,6.777e-01
7.775e-01,6.579e-01
7.825e-01,6.386e-01
7.875e-01,6.198e-01
7.925e-01,6.014e-01
7.975e-01,5.836e-01
8.025e-01,5.662e-01
8.075e-01,5.492e-01
8.125e-01,5.327e-01
8.175e-01,5.166e-01
8.225e-01,5.010e-01
8.275e-01,4.858e-01
8.325e-01,4.709e-01
8.375e-01,4.565e-01
8.425e-01,4.425e-01
8.475e-01,4.289e-01
8.525e-01,4.157e-01
8.575e-01,4.028e-01
8.625e-01,3.903e-01
8.675e-01,3.781e-01
8.725e-01,3.663e-01
8.775e-01,3.549e-01
8.825e-01,3.437e-01
8.875e-01,3.329e-01
8.925e-01,3.224e-01
8.975e-01,3.122e-01
9.025e-01,3.024e-01
9.075e-01,2.928e-01
9.125e-01,2.835e-01
9.175e-01,2.744e-01
9.225e-01,2.657e-01
9.275e-01,2.572e-01
9.325e-01,2.490e-01
9.375e-01,2.410e-01
9.425e-01,2.332e-01
9.475e-01,2.257e-01
9.525e-01,2.185e-01
9.575e-01,2.114e-01
9.625e-01,2.046e-01
9.675e-01,1.980e-01
9.725e-01,1.915e-01
9.775e-01,1.853e-01
9.825e-01,1.793e-01
9.875e-01,1.735e-01
9.925e-01,1.678e-01
9.975e-01,1.624e-01


==> anc/03_results/moderate_zap/lognormal/0_024.csv <==
transmittance,probability_density
2.500e-03,3.525e-53
7.500e-03,2.571e-33
1.250e-02,1.145e-25
1.750e-02,3.518e-21
2.250e-02,4.102e-18
2.750e-02,7.702e-16
3.250e-02,4.579e-14
3.750e-02,1.244e-12
4.250e-02,1.924e-11
4.750e-02,1.952e-10
5.250e-02,1.429e-09
5.750e-02,8.082e-09
6.250e-02,3.707e-08
6.750e-02,1.432e-07
7.250e-02,4.788e-07
7.750e-02,1.418e-06
8.250e-02,3.786e-06
8.750e-02,9.242e-06
9.250e-02,2.087e-05
9.750e-02,4.402e-05
1.025e-01,8.744e-05
1.075e-01,1.646e-04
1.125e-01,2.956e-04
1.175e-01,5.086e-04
1.225e-01,8.421e-04
1.275e-01,1.347e-03
1.325e-01,2.087e-03
1.375e-01,3.143e-03
1.425e-01,4.611e-03
1.475e-01,6.603e-03
1.525e-01,9.251e-03
1.575e-01,1.270e-02
1.625e-01,1.711e-02
1.675e-01,2.266e-02
1.725e-01,2.953e-02
1.775e-01,3.792e-02
1.825e-01,4.801e-02
1.875e-01,6.000e-02
1.925e-01,7.409e-02
1.975e-01,9.045e-02
2.025e-01,1.093e-01
2.075e-01,1.307e-01
2.125e-01,1.548e-01
2.175e-01,1.818e-01
2.225e-01,2.118e-01
2.275e-01,2.448e-01
2.325e-01,2.808e-01
2.375e-01,3.198e-01
2.425e-01,3.619e-01
2.475e-01,4.070e-01
2.525e-01,4.550e-01
2.575e-01,5.058e-01
2.625e-01,5.593e-01
2.675e-01,6.153e-01
2.725e-01,6.736e-01
2.775e-01,7.340e-01
2.825e-01,7.963e-01
2.875e-01,8.604e-01
2.925e-01,9.258e-01
2.975e-01,9.925e-01
3.025e-01,1.060e+00
3.075e-01,1.128e+00
3.125e-01,1.197e+00
3.175e-01,1.266e+00
3.225e-01,1.334e+00
3.275e-01,1.402e+00
3.325e-01,1.470e+00
3.375e-01,1.537e+00
3.425e-01,1.602e+00
3.475e-01,1.666e+00
3.525e-01,1.729e+00
3.575e-01,1.790e+00
3.625e-01,1.849e+00
3.675e-01,1.905e+00
3.725e-01,1.960e+00
3.775e-01,2.012e+00
3.825e-01,2.062e+00
3.875e-01,2.109e+00
3.925e-01,2.153e+00
3.975e-01,2.194e+00
4.025e-01,2.233e+00
4.075e-01,2.268e+00
4.125e-01,2.301e+00
4.175e-01,2.331e+00
4.225e-01,2.358e+00
4.275e-01,2.382e+00
4.325e-01,2.402e+00
4.375e-01,2.420e+00
4.425e-01,2.436e+00
4.475e-01,2.448e+00
4.525e-01,2.457e+00
4.575e-01,2.464e+00
4.625e-01,2.468e+00
4.675e-01,2.470e+00
4.725e-01,2.468e+00
4.775e-01,2.465e+00
4.825e-01,2.459e+00
4.875e-01,2.451e+00
4.925e-01,2.441e+00
4.975e-01,2.429e+00
5.025e-01,2.414e+00
5.075e-01,2.398e+00
5.125e-01,2.380e+00
5.175e-01,2.361e+00
5.225e-01,2.339e+00
5.275e-01,2.317e+00
5.325e-01,2.293e+00
5.375e-01,2.267e+00
5.425e-01,2.241e+00
5.475e-01,2.213e+00
5.525e-01,2.184e+00
5.575e-01,2.155e+00
5.625e-01,2.124e+00
5.675e-01,2.093e+00
5.725e-01,2.061e+00
5.775e-01,2.028e+00
5.825e-01,1.995e+00
5.875e-01,1.962e+00
5.925e-01,1.928e+00
5.975e-01,1.893e+00
6.025e-01,1.859e+00
6.075e-01,1.824e+00
6.125e-01,1.789e+00
6.175e-01,1.754e+00
6.225e-01,1.719e+00
6.275e-01,1.684e+00
6.325e-01,1.649e+00
6.375e-01,1.614e+00
6.425e-01,1.579e+00
6.475e-01,1.545e+00
6.525e-01,1.510e+00
6.575e-01,1.476e+00
6.625e-01,1.443e+00
6.675e-01,1.409e+00
6.725e-01,1.376e+00
6.775e-01,1.343e+00
6.825e-01,1.311e+00
6.875e-01,1.279e+00
6.925e-01,1.247e+00
6.975e-01,1.216e+00
7.025e-01,1.185e+00
7.075e-01,1.155e+00
7.125e-01,1.125e+00
7.175e-01,1.096e+00
7.225e-01,1.067e+00
7.275e-01,1.039e+00
7.325e-01,1.011e+00
7.375e-01,9.839e-01
7.425e-01,9.571e-01
7.475e-01,9.309e-01
7.525e-01,9.053e-01
7.575e-01,8.801e-01
7.625e-01,8.555e-01
7.675e-01,8.314e-01
7.725e-01,8.078e-01
7.775e-01,7.848e-01
7.825e-01,7.623e-01
7.875e-01,7.403e-01
7.925e-01,7.188e-01
7.975e-01,6.978e-01
8.025e-01,6.773e-01
8.075e-01,6.573e-01
8.125e-01,6.378e-01
8.175e-01,6.188e-01
8.225e-01,6.002e-01
8.275e-01,5.822e-01
8.325e-01,5.646e-01
8.375e-01,5.474e-01
8.425e-01,5.307e-01
8.475e-01,5.145e-01
8.525e-01,4.987e-01
8.575e-01,4.833e-01
8.625e-01,4.683e-01
8.675e-01,4.538e-01
8.725e-01,4.396e-01
8.775e-01,4.259e-01
8.825e-01,4.125e-01
8.875e-01,3.995e-01
8.925e-01,3.869e-01
8.975e-01,3.746e-01
9.025e-01,3.627e-01
9.075e-01,3.511e-01
9.125e-01,3.399e-01
9.175e-01,3.290e-01
9.225e-01,3.184e-01
9.275e-01,3.082e-01
9.325e-01,2.982e-01
9.375e-01,2.886e-01
9.425e-01,2.792e-01
9.475e-01,2.701e-01
9.525e-01,2.613e-01
9.575e-01,2.528e-01
9.625e-01,2.445e-01
9.675e-01,2.365e-01
9.725e-01,2.287e-01
9.775e-01,2.212e-01
9.825e-01,2.139e-01
9.875e-01,2.068e-01
9.925e-01,2.000e-01
9.975e-01,1.934e-01


==> anc/03_results/moderate_zap/lognormal/0_025.csv <==
transmittance,probability_density
2.500e-03,3.385e-61
7.500e-03,1.402e-38
1.250e-02,7.618e-30
1.750e-02,1.042e-24
2.250e-02,3.417e-21
2.750e-02,1.395e-18
3.250e-02,1.531e-16
3.750e-02,6.866e-15
4.250e-02,1.617e-13
4.750e-02,2.348e-12
5.250e-02,2.348e-11
5.750e-02,1.745e-10
6.250e-02,1.021e-09
6.750e-02,4.899e-09
7.250e-02,1.994e-08
7.750e-02,7.057e-08
8.250e-02,2.217e-07
8.750e-02,6.281e-07
9.250e-02,1.627e-06
9.750e-02,3.897e-06
1.025e-01,8.709e-06
1.075e-01,1.830e-05
1.125e-01,3.640e-05
1.175e-01,6.894e-05
1.225e-01,1.249e-04
1.275e-01,2.173e-04
1.325e-01,3.648e-04
1.375e-01,5.922e-04
1.425e-01,9.328e-04
1.475e-01,1.429e-03
1.525e-01,2.134e-03
1.575e-01,3.113e-03
1.625e-01,4.444e-03
1.675e-01,6.217e-03
1.725e-01,8.537e-03
1.775e-01,1.152e-02
1.825e-01,1.530e-02
1.875e-01,2.001e-02
1.925e-01,2.582e-02
1.975e-01,3.286e-02
2.025e-01,4.132e-02
2.075e-01,5.136e-02
2.125e-01,6.314e-02
2.175e-01,7.683e-02
2.225e-01,9.258e-02
2.275e-01,1.106e-01
2.325e-01,1.309e-01
2.375e-01,1.537e-01
2.425e-01,1.791e-01
2.475e-01,2.072e-01
2.525e-01,2.380e-01
2.575e-01,2.716e-01
2.625e-01,3.080e-01
2.675e-01,3.472e-01
2.725e-01,3.892e-01
2.775e-01,4.339e-01
2.825e-01,4.813e-01
2.875e-01,5.312e-01
2.925e-01,5.836e-01
2.975e-01,6.382e-01
3.025e-01,6.950e-01
3.075e-01,7.537e-01
3.125e-01,8.142e-01
3.175e-01,8.763e-01
3.225e-01,9.396e-01
3.275e-01,1.004e+00
3.325e-01,1.070e+00
3.375e-01,1.136e+00
3.425e-01,1.202e+00
3.475e-01,1.268e+00
3.525e-01,1.335e+00
3.575e-01,1.401e+00
3.625e-01,1.467e+00
3.675e-01,1.531e+00
3.725e-01,1.595e+00
3.775e-01,1.658e+00
3.825e-01,1.719e+00
3.875e-01,1.779e+00
3.925e-01,1.837e+00
3.975e-01,1.892e+00
4.025e-01,1.946e+00
4.075e-01,1.998e+00
4.125e-01,2.047e+00
4.175e-01,2.094e+00
4.225e-01,2.138e+00
4.275e-01,2.180e+00
4.325e-01,2.219e+00
4.375e-01,2.255e+00
4.425e-01,2.288e+00
4.475e-01,2.318e+00
4.525e-01,2.346e+00
4.575e-01,2.371e+00
4.625e-01,2.393e+00
4.675e-01,2.412e+00
4.725e-01,2.428e+00
4.775e-01,2.442e+00
4.825e-01,2.453e+00
4.875e-01,2.461e+00
4.925e-01,2.466e+00
4.975e-01,2.469e+00
5.025e-01,2.470e+00
5.075e-01,2.468e+00
5.125e-01,2.463e+00
5.175e-01,2.456e+00
5.225e-01,2.448e+00
5.275e-01,2.437e+00
5.325e-01,2.424e+00
5.375e-01,2.409e+00
5.425e-01,2.392e+00
5.475e-01,2.374e+00
5.525e-01,2.354e+00
5.575e-01,2.332e+00
5.625e-01,2.309e+00
5.675e-01,2.284e+00
5.725e-01,2.259e+00
5.775e-01,2.232e+00
5.825e-01,2.204e+00
5.875e-01,2.175e+00
5.925e-01,2.145e+00
5.975e-01,2.114e+00
6.025e-01,2.082e+00
6.075e-01,2.050e+00
6.125e-01,2.017e+00
6.175e-01,1.984e+00
6.225e-01,1.950e+00
6.275e-01,1.916e+00
6.325e-01,1.882e+00
6.375e-01,1.847e+00
6.425e-01,1.812e+00
6.475e-01,1.777e+00
6.525e-01,1.742e+00
6.575e-01,1.706e+00
6.625e-01,1.671e+00
6.675e-01,1.636e+00
6.725e-01,1.601e+00
6.775e-01,1.566e+00
6.825e-01,1.531e+00
6.875e-01,1.497e+00
6.925e-01,1.462e+00
6.975e-01,1.428e+00
7.025e-01,1.395e+00
7.075e-01,1.361e+00
7.125e-01,1.328e+00
7.175e-01,1.296e+00
7.225e-01,1.263e+00
7.275e-01,1.232e+00
7.325e-01,1.200e+00
7.375e-01,1.170e+00
7.425e-01,1.139e+00
7.475e-01,1.109e+00
7.525e-01,1.080e+00
7.575e-01,1.051e+00
7.625e-01,1.023e+00
7.675e-01,9.947e-01
7.725e-01,9.674e-01
7.775e-01,9.405e-01
7.825e-01,9.143e-01
7.875e-01,8.885e-01
7.925e-01,8.633e-01
7.975e-01,8.386e-01
8.025e-01,8.145e-01
8.075e-01,7.909e-01
8.125e-01,7.678e-01
8.175e-01,7.452e-01
8.225e-01,7.232e-01
8.275e-01,7.017e-01
8.325e-01,6.807e-01
8.375e-01,6.602e-01
8.425e-01,6.403e-01
8.475e-01,6.208e-01
8.525e-01,6.018e-01
8.575e-01,5.833e-01
8.625e-01,5.653e-01
8.675e-01,5.478e-01
8.725e-01,5.307e-01
8.775e-01,5.141e-01
8.825e-01,4.979e-01
8.875e-01,4.822e-01
8.925e-01,4.669e-01
8.975e-01,4.520e-01
9.025e-01,4.375e-01
9.075e-01,4.235e-01
9.125e-01,4.099e-01
9.175e-01,3.966e-01
9.225e-01,3.837e-01
9.275e-01,3.712e-01
9.325e-01,3.591e-01
9.375e-01,3.474e-01
9.425e-01,3.359e-01
9.475e-01,3.249e-01
9.525e-01,3.141e-01
9.575e-01,3.037e-01
9.625e-01,2.936e-01
9.675e-01,2.838e-01
9.725e-01,2.743e-01
9.775e-01,2.651e-01
9.825e-01,2.562e-01
9.875e-01,2.476e-01
9.925e-01,2.392e-01
9.975e-01,2.311e-01


==> anc/03_results/moderate_zap/lognormal/0_026.csv <==
transmittance,probability_density
2.500e-03,5.607e-70
7.500e-03,2.384e-44
1.250e-02,1.995e-34
1.750e-02,1.395e-28
2.250e-02,1.418e-24
2.750e-02,1.354e-21
3.250e-02,2.904e-19
3.750e-02,2.252e-17
4.250e-02,8.394e-16
4.750e-02,1.805e-14
5.250e-02,2.537e-13
5.750e-02,2.544e-12
6.250e-02,1.940e-11
6.750e-02,1.181e-10
7.250e-02,5.958e-10
7.750e-02,2.562e-09
8.250e-02,9.613e-09
8.750e-02,3.206e-08
9.250e-02,9.652e-08
9.750e-02,2.656e-07
1.025e-01,6.752e-07
1.075e-01,1.600e-06
1.125e-01,3.559e-06
1.175e-01,7.485e-06
1.225e-01,1.496e-05
1.275e-01,2.856e-05
1.325e-01,5.229e-05
1.375e-01,9.218e-05
1.425e-01,1.569e-04
1.475e-01,2.588e-04
1.525e-01,4.144e-04
1.575e-01,6.460e-04
1.625e-01,9.821e-04
1.675e-01,1.459e-03
1.725e-01,2.121e-03
1.775e-01,3.024e-03
1.825e-01,4.231e-03
1.875e-01,5.817e-03
1.925e-01,7.870e-03
1.975e-01,1.049e-02
2.025e-01,1.378e-02
2.075e-01,1.786e-02
2.125e-01,2.286e-02
2.175e-01,2.891e-02
2.225e-01,3.616e-02
2.275e-01,4.476e-02
2.325e-01,5.485e-02
2.375e-01,6.658e-02
2.425e-01,8.011e-02
2.475e-01,9.557e-02
2.525e-01,1.131e-01
2.575e-01,1.328e-01
2.625e-01,1.549e-01
2.675e-01,1.793e-01
2.725e-01,2.062e-01
2.775e-01,2.358e-01
2.825e-01,2.679e-01
2.875e-01,3.027e-01
2.925e-01,3.401e-01
2.975e-01,3.801e-01
3.025e-01,4.228e-01
3.075e-01,4.680e-01
3.125e-01,5.158e-01
3.175e-01,5.658e-01
3.225e-01,6.182e-01
3.275e-01,6.727e-01
3.325e-01,7.291e-01
3.375e-01,7.874e-01
3.425e-01,8.473e-01
3.475e-01,9.086e-01
3.525e-01,9.712e-01
3.575e-01,1.035e+00
3.625e-01,1.099e+00
3.675e-01,1.164e+00
3.725e-01,1.230e+00
3.775e-01,1.295e+00
3.825e-01,1.360e+00
3.875e-01,1.425e+00
3.925e-01,1.490e+00
3.975e-01,1.554e+00
4.025e-01,1.617e+00
4.075e-01,1.678e+00
4.125e-01,1.738e+00
4.175e-01,1.797e+00
4.225e-01,1.854e+00
4.275e-01,1.909e+00
4.325e-01,1.963e+00
4.375e-01,2.014e+00
4.425e-01,2.062e+00
4.475e-01,2.109e+00
4.525e-01,2.153e+00
4.575e-01,2.194e+00
4.625e-01,2.233e+00
4.675e-01,2.269e+00
4.725e-01,2.302e+00
4.775e-01,2.333e+00
4.825e-01,2.360e+00
4.875e-01,2.385e+00
4.925e-01,2.407e+00
4.975e-01,2.427e+00
5.025e-01,2.443e+00
5.075e-01,2.457e+00
5.125e-01,2.468e+00
5.175e-01,2.476e+00
5.225e-01,2.482e+00
5.275e-01,2.485e+00
5.325e-01,2.486e+00
5.375e-01,2.484e+00
5.425e-01,2.480e+00
5.475e-01,2.474e+00
5.525e-01,2.465e+00
5.575e-01,2.454e+00
5.625e-01,2.441e+00
5.675e-01,2.426e+00
5.725e-01,2.410e+00
5.775e-01,2.391e+00
5.825e-01,2.371e+00
5.875e-01,2.350e+00
5.925e-01,2.326e+00
5.975e-01,2.302e+00
6.025e-01,2.276e+00
6.075e-01,2.249e+00
6.125e-01,2.221e+00
6.175e-01,2.191e+00
6.225e-01,2.161e+00
6.275e-01,2.130e+00
6.325e-01,2.098e+00
6.375e-01,2.065e+00
6.425e-01,2.032e+00
6.475e-01,1.998e+00
6.525e-01,1.964e+00
6.575e-01,1.929e+00
6.625e-01,1.894e+00
6.675e-01,1.859e+00
6.725e-01,1.823e+00
6.775e-01,1.787e+00
6.825e-01,1.751e+00
6.875e-01,1.716e+00
6.925e-01,1.680e+00
6.975e-01,1.644e+00
7.025e-01,1.608e+00
7.075e-01,1.572e+00
7.125e-01,1.537e+00
7.175e-01,1.502e+00
7.225e-01,1.467e+00
7.275e-01,1.432e+00
7.325e-01,1.398e+00
7.375e-01,1.364e+00
7.425e-01,1.330e+00
7.475e-01,1.297e+00
7.525e-01,1.264e+00
7.575e-01,1.231e+00
7.625e-01,1.199e+00
7.675e-01,1.168e+00
7.725e-01,1.137e+00
7.775e-01,1.106e+00
7.825e-01,1.076e+00
7.875e-01,1.047e+00
7.925e-01,1.018e+00
7.975e-01,9.896e-01
8.025e-01,9.617e-01
8.075e-01,9.344e-01
8.125e-01,9.076e-01
8.175e-01,8.814e-01
8.225e-01,8.557e-01
8.275e-01,8.306e-01
8.325e-01,8.061e-01
8.375e-01,7.821e-01
8.425e-01,7.586e-01
8.475e-01,7.357e-01
8.525e-01,7.133e-01
8.575e-01,6.915e-01
8.625e-01,6.702e-01
8.675e-01,6.495e-01
8.725e-01,6.292e-01
8.775e-01,6.095e-01
8.825e-01,5.903e-01
8.875e-01,5.716e-01
8.925e-01,5.534e-01
8.975e-01,5.357e-01
9.025e-01,5.184e-01
9.075e-01,5.017e-01
9.125e-01,4.854e-01
9.175e-01,4.696e-01
9.225e-01,4.542e-01
9.275e-01,4.392e-01
9.325e-01,4.247e-01
9.375e-01,4.106e-01
9.425e-01,3.969e-01
9.475e-01,3.836e-01
9.525e-01,3.708e-01
9.575e-01,3.583e-01
9.625e-01,3.461e-01
9.675e-01,3.344e-01
9.725e-01,3.230e-01
9.775e-01,3.120e-01
9.825e-01,3.013e-01
9.875e-01,2.909e-01
9.925e-01,2.809e-01
9.975e-01,2.712e-01


==> anc/03_results/moderate_zap/lognormal/0_027.csv <==
transmittance,probability_density
2.500e-03,1.559e-80
7.500e-03,2.724e-51
1.250e-02,6.076e-40
1.750e-02,3.012e-33
2.250e-02,1.190e-28
2.750e-02,3.147e-25
3.250e-02,1.510e-22
3.750e-02,2.260e-20
4.250e-02,1.462e-18
4.750e-02,5.036e-17
5.250e-02,1.065e-15
5.750e-02,1.530e-14
6.250e-02,1.605e-13
6.750e-02,1.300e-12
7.250e-02,8.481e-12
7.750e-02,4.607e-11
8.250e-02,2.140e-10
8.750e-02,8.680e-10
9.250e-02,3.130e-09
9.750e-02,1.017e-08
1.025e-01,3.019e-08
1.075e-01,8.262e-08
1.125e-01,2.103e-07
1.175e-01,5.015e-07
1.225e-01,1.128e-06
1.275e-01,2.406e-06
1.325e-01,4.892e-06
1.375e-01,9.518e-06
1.425e-01,1.779e-05
1.475e-01,3.205e-05
1.525e-01,5.581e-05
1.575e-01,9.420e-05
1.625e-01,1.545e-04
1.675e-01,2.467e-04
1.725e-01,3.842e-04
1.775e-01,5.847e-04
1.825e-01,8.709e-04
1.875e-01,1.271e-03
1.925e-01,1.822e-03
1.975e-01,2.564e-03
2.025e-01,3.551e-03
2.075e-01,4.841e-03
2.125e-01,6.504e-03
2.175e-01,8.618e-03
2.225e-01,1.127e-02
2.275e-01,1.457e-02
2.325e-01,1.861e-02
2.375e-01,2.350e-02
2.425e-01,2.939e-02
2.475e-01,3.638e-02
2.525e-01,4.462e-02
2.575e-01,5.424e-02
2.625e-01,6.538e-02
2.675e-01,7.817e-02
2.725e-01,9.275e-02
2.775e-01,1.093e-01
2.825e-01,1.278e-01
2.875e-01,1.485e-01
2.925e-01,1.714e-01
2.975e-01,1.967e-01
3.025e-01,2.245e-01
3.075e-01,2.547e-01
3.125e-01,2.874e-01
3.175e-01,3.227e-01
3.225e-01,3.605e-01
3.275e-01,4.009e-01
3.325e-01,4.438e-01
3.375e-01,4.891e-01
3.425e-01,5.369e-01
3.475e-01,5.869e-01
3.525e-01,6.392e-01
3.575e-01,6.935e-01
3.625e-01,7.497e-01
3.675e-01,8.077e-01
3.725e-01,8.673e-01
3.775e-01,9.283e-01
3.825e-01,9.905e-01
3.875e-01,1.054e+00
3.925e-01,1.118e+00
3.975e-01,1.183e+00
4.025e-01,1.248e+00
4.075e-01,1.313e+00
4.125e-01,1.378e+00
4.175e-01,1.443e+00
4.225e-01,1.507e+00
4.275e-01,1.571e+00
4.325e-01,1.634e+00
4.375e-01,1.696e+00
4.425e-01,1.756e+00
4.475e-01,1.815e+00
4.525e-01,1.873e+00
4.575e-01,1.929e+00
4.625e-01,1.982e+00
4.675e-01,2.034e+00
4.725e-01,2.083e+00
4.775e-01,2.130e+00
4.825e-01,2.175e+00
4.875e-01,2.217e+00
4.925e-01,2.256e+00
4.975e-01,2.293e+00
5.025e-01,2.327e+00
5.075e-01,2.359e+00
5.125e-01,2.387e+00
5.175e-01,2.413e+00
5.225e-01,2.436e+00
5.275e-01,2.456e+00
5.325e-01,2.473e+00
5.375e-01,2.487e+00
5.425e-01,2.499e+00
5.475e-01,2.508e+00
5.525e-01,2.514e+00
5.575e-01,2.518e+00
5.625e-01,2.519e+00
5.675e-01,2.517e+00
5.725e-01,2.514e+00
5.775e-01,2.507e+00
5.825e-01,2.499e+00
5.875e-01,2.488e+00
5.925e-01,2.475e+00
5.975e-01,2.460e+00
6.025e-01,2.444e+00
6.075e-01,2.425e+00
6.125e-01,2.405e+00
6.175e-01,2.383e+00
6.225e-01,2.359e+00
6.275e-01,2.334e+00
6.325e-01,2.308e+00
6.375e-01,2.280e+00
6.425e-01,2.251e+00
6.475e-01,2.221e+00
6.525e-01,2.190e+00
6.575e-01,2.158e+00
6.625e-01,2.125e+00
6.675e-01,2.092e+00
6.725e-01,2.057e+00
6.775e-01,2.022e+00
6.825e-01,1.987e+00
6.875e-01,1.951e+00
6.925e-01,1.915e+00
6.975e-01,1.879e+00
7.025e-01,1.842e+00
7.075e-01,1.805e+00
7.125e-01,1.768e+00
7.175e-01,1.731e+00
7.225e-01,1.694e+00
7.275e-01,1.657e+00
7.325e-01,1.620e+00
7.375e-01,1.583e+00
7.425e-01,1.547e+00
7.475e-01,1.510e+00
7.525e-01,1.474e+00
7.575e-01,1.438e+00
7.625e-01,1.403e+00
7.675e-01,1.368e+00
7.725e-01,1.333e+00
7.775e-01,1.299e+00
7.825e-01,1.265e+00
7.875e-01,1.231e+00
7.925e-01,1.198e+00
7.975e-01,1.166e+00
8.025e-01,1.134e+00
8.075e-01,1.102e+00
8.125e-01,1.072e+00
8.175e-01,1.041e+00
8.225e-01,1.011e+00
8.275e-01,9.823e-01
8.325e-01,9.537e-01
8.375e-01,9.256e-01
8.425e-01,8.982e-01
8.475e-01,8.713e-01
8.525e-01,8.450e-01
8.575e-01,8.193e-01
8.625e-01,7.942e-01
8.675e-01,7.696e-01
8.725e-01,7.457e-01
8.775e-01,7.223e-01
8.825e-01,6.995e-01
8.875e-01,6.773e-01
8.925e-01,6.556e-01
8.975e-01,6.345e-01
9.025e-01,6.139e-01
9.075e-01,5.939e-01
9.125e-01,5.745e-01
9.175e-01,5.555e-01
9.225e-01,5.371e-01
9.275e-01,5.192e-01
9.325e-01,5.018e-01
9.375e-01,4.849e-01
9.425e-01,4.685e-01
9.475e-01,4.525e-01
9.525e-01,4.371e-01
9.575e-01,4.220e-01
9.625e-01,4.075e-01
9.675e-01,3.934e-01
9.725e-01,3.797e-01
9.775e-01,3.664e-01
9.825e-01,3.535e-01
9.875e-01,3.411e-01
9.925e-01,3.290e-01
9.975e-01,3.174e-01


==> anc/03_results/moderate_zap/lognormal/0_028.csv <==
transmittance,probability_density
2.500e-03,4.413e-92
7.500e-03,6.832e-59
1.250e-02,5.498e-46
1.750e-02,2.316e-38
2.250e-02,4.033e-33
2.750e-02,3.248e-29
3.250e-02,3.754e-26
3.750e-02,1.153e-23
4.250e-02,1.362e-21
4.750e-02,7.850e-20
5.250e-02,2.596e-18
5.750e-02,5.519e-17
6.250e-02,8.204e-16
6.750e-02,9.079e-15
7.250e-02,7.848e-14
7.750e-02,5.505e-13
8.250e-02,3.228e-12
8.750e-02,1.622e-11
9.250e-02,7.120e-11
9.750e-02,2.778e-10
1.025e-01,9.762e-10
1.075e-01,3.127e-09
1.125e-01,9.218e-09
1.175e-01,2.523e-08
1.225e-01,6.457e-08
1.275e-01,1.555e-07
1.325e-01,3.544e-07
1.375e-01,7.682e-07
1.425e-01,1.590e-06
1.475e-01,3.155e-06
1.525e-01,6.022e-06
1.575e-01,1.109e-05
1.625e-01,1.976e-05
1.675e-01,3.413e-05
1.725e-01,5.731e-05
1.775e-01,9.371e-05
1.825e-01,1.495e-04
1.875e-01,2.330e-04
1.925e-01,3.554e-04
1.975e-01,5.313e-04
2.025e-01,7.792e-04
2.075e-01,1.123e-03
2.125e-01,1.590e-03
2.175e-01,2.217e-03
2.225e-01,3.046e-03
2.275e-01,4.125e-03
2.325e-01,5.513e-03
2.375e-01,7.276e-03
2.425e-01,9.487e-03
2.475e-01,1.223e-02
2.525e-01,1.560e-02
2.575e-01,1.969e-02
2.625e-01,2.461e-02
2.675e-01,3.048e-02
2.725e-01,3.742e-02
2.775e-01,4.554e-02
2.825e-01,5.499e-02
2.875e-01,6.589e-02
2.925e-01,7.836e-02
2.975e-01,9.255e-02
3.025e-01,1.086e-01
3.075e-01,1.265e-01
3.125e-01,1.466e-01
3.175e-01,1.688e-01
3.225e-01,1.933e-01
3.275e-01,2.201e-01
3.325e-01,2.493e-01
3.375e-01,2.810e-01
3.425e-01,3.152e-01
3.475e-01,3.519e-01
3.525e-01,3.911e-01
3.575e-01,4.329e-01
3.625e-01,4.770e-01
3.675e-01,5.236e-01
3.725e-01,5.726e-01
3.775e-01,6.237e-01
3.825e-01,6.771e-01
3.875e-01,7.324e-01
3.925e-01,7.896e-01
3.975e-01,8.485e-01
4.025e-01,9.090e-01
4.075e-01,9.708e-01
4.125e-01,1.034e+00
4.175e-01,1.098e+00
4.225e-01,1.163e+00
4.275e-01,1.228e+00
4.325e-01,1.294e+00
4.375e-01,1.360e+00
4.425e-01,1.425e+00
4.475e-01,1.491e+00
4.525e-01,1.556e+00
4.575e-01,1.620e+00
4.625e-01,1.683e+00
4.675e-01,1.746e+00
4.725e-01,1.807e+00
4.775e-01,1.866e+00
4.825e-01,1.924e+00
4.875e-01,1.980e+00
4.925e-01,2.034e+00
4.975e-01,2.085e+00
5.025e-01,2.135e+00
5.075e-01,2.182e+00
5.125e-01,2.227e+00
5.175e-01,2.269e+00
5.225e-01,2.309e+00
5.275e-01,2.345e+00
5.325e-01,2.379e+00
5.375e-01,2.410e+00
5.425e-01,2.439e+00
5.475e-01,2.464e+00
5.525e-01,2.487e+00
5.575e-01,2.506e+00
5.625e-01,2.523e+00
5.675e-01,2.537e+00
5.725e-01,2.548e+00
5.775e-01,2.556e+00
5.825e-01,2.561e+00
5.875e-01,2.564e+00
5.925e-01,2.564e+00
5.975e-01,2.562e+00
6.025e-01,2.557e+00
6.075e-01,2.550e+00
6.125e-01,2.540e+00
6.175e-01,2.528e+00
6.225e-01,2.514e+00
6.275e-01,2.498e+00
6.325e-01,2.479e+00
6.375e-01,2.459e+00
6.425e-01,2.437e+00
6.475e-01,2.414e+00
6.525e-01,2.388e+00
6.575e-01,2.362e+00
6.625e-01,2.334e+00
6.675e-01,2.304e+00
6.725e-01,2.274e+00
6.775e-01,2.242e+00
6.825e-01,2.209e+00
6.875e-01,2.175e+00
6.925e-01,2.141e+00
6.975e-01,2.105e+00
7.025e-01,2.069e+00
7.075e-01,2.033e+00
7.125e-01,1.996e+00
7.175e-01,1.958e+00
7.225e-01,1.920e+00
7.275e-01,1.882e+00
7.325e-01,1.844e+00
7.375e-01,1.805e+00
7.425e-01,1.767e+00
7.475e-01,1.728e+00
7.525e-01,1.689e+00
7.575e-01,1.651e+00
7.625e-01,1.613e+00
7.675e-01,1.574e+00
7.725e-01,1.536e+00
7.775e-01,1.499e+00
7.825e-01,1.461e+00
7.875e-01,1.424e+00
7.925e-01,1.387e+00
7.975e-01,1.351e+00
8.025e-01,1.315e+00
8.075e-01,1.280e+00
8.125e-01,1.245e+00
8.175e-01,1.211e+00
8.225e-01,1.177e+00
8.275e-01,1.143e+00
8.325e-01,1.111e+00
8.375e-01,1.078e+00
8.425e-01,1.047e+00
8.475e-01,1.016e+00
8.525e-01,9.855e-01
8.575e-01,9.557e-01
8.625e-01,9.266e-01
8.675e-01,8.981e-01
8.725e-01,8.702e-01
8.775e-01,8.429e-01
8.825e-01,8.163e-01
8.875e-01,7.902e-01
8.925e-01,7.649e-01
8.975e-01,7.401e-01
9.025e-01,7.159e-01
9.075e-01,6.924e-01
9.125e-01,6.695e-01
9.175e-01,6.472e-01
9.225e-01,6.254e-01
9.275e-01,6.043e-01
9.325e-01,5.838e-01
9.375e-01,5.638e-01
9.425e-01,5.444e-01
9.475e-01,5.255e-01
9.525e-01,5.072e-01
9.575e-01,4.895e-01
9.625e-01,4.722e-01
9.675e-01,4.555e-01
9.725e-01,4.393e-01
9.775e-01,4.236e-01
9.825e-01,4.084e-01
9.875e-01,3.936e-01
9.925e-01,3.793e-01
9.975e-01,3.655e-01


==> anc/03_results/moderate_zap/lognormal/0_029.csv <==
transmittance,probability_density
2.500e-03,1.878e-106
7.500e-03,2.338e-68
1.250e-02,1.621e-53
1.750e-02,9.759e-45
2.250e-02,1.074e-38
2.750e-02,3.451e-34
3.250e-02,1.190e-30
3.750e-02,8.927e-28
4.250e-02,2.230e-25
4.750e-02,2.437e-23
5.250e-02,1.404e-21
5.750e-02,4.864e-20
6.250e-02,1.115e-18
6.750e-02,1.819e-17
7.250e-02,2.231e-16
7.750e-02,2.150e-15
8.250e-02,1.685e-14
8.750e-02,1.104e-13
9.250e-02,6.196e-13
9.750e-02,3.032e-12
1.025e-01,1.315e-11
1.075e-01,5.123e-11
1.125e-01,1.813e-10
1.175e-01,5.890e-10
1.225e-01,1.770e-09
1.275e-01,4.957e-09
1.325e-01,1.303e-08
1.375e-01,3.229e-08
1.425e-01,7.588e-08
1.475e-01,1.698e-07
1.525e-01,3.633e-07
1.575e-01,7.455e-07
1.625e-01,1.472e-06
1.675e-01,2.806e-06
1.725e-01,5.173e-06
1.775e-01,9.247e-06
1.825e-01,1.606e-05
1.875e-01,2.716e-05
1.925e-01,4.480e-05
1.975e-01,7.216e-05
2.025e-01,1.137e-04
2.075e-01,1.754e-04
2.125e-01,2.655e-04
2.175e-01,3.944e-04
2.225e-01,5.758e-04
2.275e-01,8.269e-04
2.325e-01,1.169e-03
2.375e-01,1.629e-03
2.425e-01,2.238e-03
2.475e-01,3.035e-03
2.525e-01,4.063e-03
2.575e-01,5.375e-03
2.625e-01,7.031e-03
2.675e-01,9.097e-03
2.725e-01,1.165e-02
2.775e-01,1.477e-02
2.825e-01,1.855e-02
2.875e-01,2.310e-02
2.925e-01,2.851e-02
2.975e-01,3.490e-02
3.025e-01,4.238e-02
3.075e-01,5.108e-02
3.125e-01,6.113e-02
3.175e-01,7.265e-02
3.225e-01,8.576e-02
3.275e-01,1.006e-01
3.325e-01,1.173e-01
3.375e-01,1.359e-01
3.425e-01,1.566e-01
3.475e-01,1.795e-01
3.525e-01,2.047e-01
3.575e-01,2.322e-01
3.625e-01,2.621e-01
3.675e-01,2.944e-01
3.725e-01,3.293e-01
3.775e-01,3.667e-01
3.825e-01,4.067e-01
3.875e-01,4.491e-01
3.925e-01,4.941e-01
3.975e-01,5.414e-01
4.025e-01,5.911e-01
4.075e-01,6.432e-01
4.125e-01,6.973e-01
4.175e-01,7.536e-01
4.225e-01,8.117e-01
4.275e-01,8.717e-01
4.325e-01,9.332e-01
4.375e-01,9.962e-01
4.425e-01,1.060e+00
4.475e-01,1.126e+00
4.525e-01,1.192e+00
4.575e-01,1.258e+00
4.625e-01,1.326e+00
4.675e-01,1.393e+00
4.725e-01,1.460e+00
4.775e-01,1.527e+00
4.825e-01,1.594e+00
4.875e-01,1.660e+00
4.925e-01,1.725e+00
4.975e-01,1.789e+00
5.025e-01,1.851e+00
5.075e-01,1.912e+00
5.125e-01,1.972e+00
5.175e-01,2.029e+00
5.225e-01,2.085e+00
5.275e-01,2.138e+00
5.325e-01,2.189e+00
5.375e-01,2.238e+00
5.425e-01,2.284e+00
5.475e-01,2.328e+00
5.525e-01,2.368e+00
5.575e-01,2.406e+00
5.625e-01,2.441e+00
5.675e-01,2.473e+00
5.725e-01,2.502e+00
5.775e-01,2.528e+00
5.825e-01,2.551e+00
5.875e-01,2.571e+00
5.925e-01,2.588e+00
5.975e-01,2.602e+00
6.025e-01,2.613e+00
6.075e-01,2.621e+00
6.125e-01,2.627e+00
6.175e-01,2.629e+00
6.225e-01,2.629e+00
6.275e-01,2.625e+00
6.325e-01,2.620e+00
6.375e-01,2.611e+00
6.425e-01,2.600e+00
6.475e-01,2.587e+00
6.525e-01,2.572e+00
6.575e-01,2.554e+00
6.625e-01,2.534e+00
6.675e-01,2.512e+00
6.725e-01,2.489e+00
6.775e-01,2.463e+00
6.825e-01,2.436e+00
6.875e-01,2.407e+00
6.925e-01,2.377e+00
6.975e-01,2.346e+00
7.025e-01,2.313e+00
7.075e-01,2.279e+00
7.125e-01,2.244e+00
7.175e-01,2.208e+00
7.225e-01,2.171e+00
7.275e-01,2.133e+00
7.325e-01,2.095e+00
7.375e-01,2.056e+00
7.425e-01,2.016e+00
7.475e-01,1.977e+00
7.525e-01,1.936e+00
7.575e-01,1.896e+00
7.625e-01,1.855e+00
7.675e-01,1.814e+00
7.725e-01,1.774e+00
7.775e-01,1.733e+00
7.825e-01,1.692e+00
7.875e-01,1.651e+00
7.925e-01,1.611e+00
7.975e-01,1.571e+00
8.025e-01,1.531e+00
8.075e-01,1.491e+00
8.125e-01,1.452e+00
8.175e-01,1.413e+00
8.225e-01,1.375e+00
8.275e-01,1.337e+00
8.325e-01,1.299e+00
8.375e-01,1.262e+00
8.425e-01,1.226e+00
8.475e-01,1.190e+00
8.525e-01,1.155e+00
8.575e-01,1.121e+00
8.625e-01,1.087e+00
8.675e-01,1.053e+00
8.725e-01,1.021e+00
8.775e-01,9.888e-01
8.825e-01,9.575e-01
8.875e-01,9.270e-01
8.925e-01,8.971e-01
8.975e-01,8.678e-01
9.025e-01,8.393e-01
9.075e-01,8.115e-01
9.125e-01,7.843e-01
9.175e-01,7.578e-01
9.225e-01,7.321e-01
9.275e-01,7.069e-01
9.325e-01,6.825e-01
9.375e-01,6.587e-01
9.425e-01,6.356e-01
9.475e-01,6.131e-01
9.525e-01,5.913e-01
9.575e-01,5.701e-01
9.625e-01,5.496e-01
9.675e-01,5.296e-01
9.725e-01,5.102e-01
9.775e-01,4.915e-01
9.825e-01,4.733e-01
9.875e-01,4.557e-01
9.925e-01,4.387e-01
9.975e-01,4.221e-01


==> anc/03_results/moderate_zap/lognormal/0_03.csv <==
transmittance,probability_density
2.500e-03,4.165e-122
7.500e-03,1.124e-78
1.250e-02,9.935e-62
1.750e-02,1.080e-51
2.250e-02,8.830e-45
2.750e-02,1.280e-39
3.250e-02,1.450e-35
3.750e-02,2.875e-32
4.250e-02,1.622e-29
4.750e-02,3.559e-27
5.250e-02,3.753e-25
5.750e-02,2.211e-23
6.250e-02,8.124e-22
6.750e-02,2.021e-20
7.250e-02,3.629e-19
7.750e-02,4.942e-18
8.250e-02,5.311e-17
8.750e-02,4.651e-16
9.250e-02,3.407e-15
9.750e-02,2.134e-14
1.025e-01,1.164e-13
1.075e-01,5.611e-13
1.125e-01,2.424e-12
1.175e-01,9.484e-12
1.225e-01,3.395e-11
1.275e-01,1.121e-10
1.325e-01,3.438e-10
1.375e-01,9.866e-10
1.425e-01,2.662e-09
1.475e-01,6.792e-09
1.525e-01,1.645e-08
1.575e-01,3.799e-08
1.625e-01,8.393e-08
1.675e-01,1.780e-07
1.725e-01,3.633e-07
1.775e-01,7.159e-07
1.825e-01,1.365e-06
1.875e-01,2.522e-06
1.925e-01,4.528e-06
1.975e-01,7.911e-06
2.025e-01,1.348e-05
2.075e-01,2.241e-05
2.125e-01,3.644e-05
2.175e-01,5.801e-05
2.225e-01,9.050e-05
2.275e-01,1.385e-04
2.325e-01,2.083e-04
2.375e-01,3.080e-04
2.425e-01,4.480e-04
2.475e-01,6.417e-04
2.525e-01,9.060e-04
2.575e-01,1.262e-03
2.625e-01,1.734e-03
2.675e-01,2.353e-03
2.725e-01,3.155e-03
2.775e-01,4.183e-03
2.825e-01,5.486e-03
2.875e-01,7.120e-03
2.925e-01,9.149e-03
2.975e-01,1.164e-02
3.025e-01,1.469e-02
3.075e-01,1.836e-02
3.125e-01,2.277e-02
3.175e-01,2.800e-02
3.225e-01,3.418e-02
3.275e-01,4.141e-02
3.325e-01,4.981e-02
3.375e-01,5.951e-02
3.425e-01,7.063e-02
3.475e-01,8.330e-02
3.525e-01,9.765e-02
3.575e-01,1.138e-01
3.625e-01,1.319e-01
3.675e-01,1.520e-01
3.725e-01,1.742e-01
3.775e-01,1.987e-01
3.825e-01,2.255e-01
3.875e-01,2.548e-01
3.925e-01,2.865e-01
3.975e-01,3.208e-01
4.025e-01,3.576e-01
4.075e-01,3.970e-01
4.125e-01,4.390e-01
4.175e-01,4.836e-01
4.225e-01,5.307e-01
4.275e-01,5.802e-01
4.325e-01,6.322e-01
4.375e-01,6.865e-01
4.425e-01,7.430e-01
4.475e-01,8.016e-01
4.525e-01,8.621e-01
4.575e-01,9.244e-01
4.625e-01,9.883e-01
4.675e-01,1.054e+00
4.725e-01,1.120e+00
4.775e-01,1.188e+00
4.825e-01,1.256e+00
4.875e-01,1.325e+00
4.925e-01,1.395e+00
4.975e-01,1.464e+00
5.025e-01,1.534e+00
5.075e-01,1.603e+00
5.125e-01,1.671e+00
5.175e-01,1.739e+00
5.225e-01,1.806e+00
5.275e-01,1.871e+00
5.325e-01,1.936e+00
5.375e-01,1.998e+00
5.425e-01,2.059e+00
5.475e-01,2.118e+00
5.525e-01,2.174e+00
5.575e-01,2.229e+00
5.625e-01,2.280e+00
5.675e-01,2.329e+00
5.725e-01,2.376e+00
5.775e-01,2.419e+00
5.825e-01,2.460e+00
5.875e-01,2.498e+00
5.925e-01,2.532e+00
5.975e-01,2.564e+00
6.025e-01,2.592e+00
6.075e-01,2.617e+00
6.125e-01,2.639e+00
6.175e-01,2.658e+00
6.225e-01,2.673e+00
6.275e-01,2.686e+00
6.325e-01,2.695e+00
6.375e-01,2.701e+00
6.425e-01,2.704e+00
6.475e-01,2.704e+00
6.525e-01,2.701e+00
6.575e-01,2.695e+00
6.625e-01,2.687e+00
6.675e-01,2.676e+00
6.725e-01,2.662e+00
6.775e-01,2.646e+00
6.825e-01,2.627e+00
6.875e-01,2.606e+00
6.925e-01,2.583e+00
6.975e-01,2.558e+00
7.025e-01,2.531e+00
7.075e-01,2.502e+00
7.125e-01,2.471e+00
7.175e-01,2.439e+00
7.225e-01,2.406e+00
7.275e-01,2.371e+00
7.325e-01,2.334e+00
7.375e-01,2.297e+00
7.425e-01,2.259e+00
7.475e-01,2.219e+00
7.525e-01,2.179e+00
7.575e-01,2.138e+00
7.625e-01,2.096e+00
7.675e-01,2.054e+00
7.725e-01,2.012e+00
7.775e-01,1.969e+00
7.825e-01,1.926e+00
7.875e-01,1.883e+00
7.925e-01,1.839e+00
7.975e-01,1.796e+00
8.025e-01,1.752e+00
8.075e-01,1.709e+00
8.125e-01,1.666e+00
8.175e-01,1.623e+00
8.225e-01,1.580e+00
8.275e-01,1.538e+00
8.325e-01,1.496e+00
8.375e-01,1.455e+00
8.425e-01,1.413e+00
8.475e-01,1.373e+00
8.525e-01,1.333e+00
8.575e-01,1.294e+00
8.625e-01,1.255e+00
8.675e-01,1.217e+00
8.725e-01,1.179e+00
8.775e-01,1.143e+00
8.825e-01,1.106e+00
8.875e-01,1.071e+00
8.925e-01,1.036e+00
8.975e-01,1.002e+00
9.025e-01,9.693e-01
9.075e-01,9.368e-01
9.125e-01,9.052e-01
9.175e-01,8.742e-01
9.225e-01,8.441e-01
9.275e-01,8.147e-01
9.325e-01,7.860e-01
9.375e-01,7.582e-01
9.425e-01,7.310e-01
9.475e-01,7.047e-01
9.525e-01,6.790e-01
9.575e-01,6.541e-01
9.625e-01,6.299e-01
9.675e-01,6.064e-01
9.725e-01,5.837e-01
9.775e-01,5.616e-01
9.825e-01,5.402e-01
9.875e-01,5.195e-01
9.925e-01,4.995e-01
9.975e-01,4.801e-01


==> anc/03_results/moderate_zap/lognormal/0_031.csv <==
transmittance,probability_density
2.500e-03,1.590e-141
7.500e-03,1.749e-91
1.250e-02,6.284e-72
1.750e-02,2.464e-60
2.250e-02,2.419e-52
2.750e-02,2.268e-46
3.250e-02,1.122e-41
3.750e-02,7.422e-38
4.250e-02,1.150e-34
4.750e-02,5.981e-32
5.250e-02,1.335e-29
5.750e-02,1.519e-27
6.250e-02,1.001e-25
6.750e-02,4.206e-24
7.250e-02,1.211e-22
7.750e-02,2.532e-21
8.250e-02,4.025e-20
8.750e-02,5.048e-19
9.250e-02,5.148e-18
9.750e-02,4.379e-17
1.025e-01,3.173e-16
1.075e-01,1.993e-15
1.125e-01,1.102e-14
1.175e-01,5.434e-14
1.225e-01,2.416e-13
1.275e-01,9.782e-13
1.325e-01,3.637e-12
1.375e-01,1.251e-11
1.425e-01,4.008e-11
1.475e-01,1.203e-10
1.525e-01,3.399e-10
1.575e-01,9.088e-10
1.625e-01,2.308e-09
1.675e-01,5.588e-09
1.725e-01,1.294e-08
1.775e-01,2.877e-08
1.825e-01,6.155e-08
1.875e-01,1.270e-07
1.925e-01,2.534e-07
1.975e-01,4.898e-07
2.025e-01,9.192e-07
2.075e-01,1.678e-06
2.125e-01,2.982e-06
2.175e-01,5.172e-06
2.225e-01,8.763e-06
2.275e-01,1.452e-05
2.325e-01,2.357e-05
2.375e-01,3.749e-05
2.425e-01,5.854e-05
2.475e-01,8.979e-05
2.525e-01,1.354e-04
2.575e-01,2.009e-04
2.625e-01,2.936e-04
2.675e-01,4.228e-04
2.725e-01,6.003e-04
2.775e-01,8.412e-04
2.825e-01,1.164e-03
2.875e-01,1.591e-03
2.925e-01,2.149e-03
2.975e-01,2.872e-03
3.025e-01,3.796e-03
3.075e-01,4.968e-03
3.125e-01,6.437e-03
3.175e-01,8.263e-03
3.225e-01,1.051e-02
3.275e-01,1.326e-02
3.325e-01,1.658e-02
3.375e-01,2.057e-02
3.425e-01,2.533e-02
3.475e-01,3.095e-02
3.525e-01,3.755e-02
3.575e-01,4.526e-02
3.625e-01,5.418e-02
3.675e-01,6.444e-02
3.725e-01,7.618e-02
3.775e-01,8.953e-02
3.825e-01,1.046e-01
3.875e-01,1.215e-01
3.925e-01,1.405e-01
3.975e-01,1.615e-01
4.025e-01,1.848e-01
4.075e-01,2.104e-01
4.125e-01,2.384e-01
4.175e-01,2.689e-01
4.225e-01,3.020e-01
4.275e-01,3.377e-01
4.325e-01,3.761e-01
4.375e-01,4.171e-01
4.425e-01,4.609e-01
4.475e-01,5.074e-01
4.525e-01,5.565e-01
4.575e-01,6.082e-01
4.625e-01,6.624e-01
4.675e-01,7.190e-01
4.725e-01,7.780e-01
4.775e-01,8.391e-01
4.825e-01,9.023e-01
4.875e-01,9.674e-01
4.925e-01,1.034e+00
4.975e-01,1.103e+00
5.025e-01,1.172e+00
5.075e-01,1.243e+00
5.125e-01,1.314e+00
5.175e-01,1.387e+00
5.225e-01,1.459e+00
5.275e-01,1.532e+00
5.325e-01,1.605e+00
5.375e-01,1.677e+00
5.425e-01,1.748e+00
5.475e-01,1.819e+00
5.525e-01,1.889e+00
5.575e-01,1.958e+00
5.625e-01,2.025e+00
5.675e-01,2.090e+00
5.725e-01,2.153e+00
5.775e-01,2.214e+00
5.825e-01,2.273e+00
5.875e-01,2.329e+00
5.925e-01,2.382e+00
5.975e-01,2.433e+00
6.025e-01,2.481e+00
6.075e-01,2.525e+00
6.125e-01,2.567e+00
6.175e-01,2.605e+00
6.225e-01,2.640e+00
6.275e-01,2.671e+00
6.325e-01,2.699e+00
6.375e-01,2.724e+00
6.425e-01,2.745e+00
6.475e-01,2.763e+00
6.525e-01,2.777e+00
6.575e-01,2.788e+00
6.625e-01,2.795e+00
6.675e-01,2.799e+00
6.725e-01,2.800e+00
6.775e-01,2.797e+00
6.825e-01,2.792e+00
6.875e-01,2.783e+00
6.925e-01,2.772e+00
6.975e-01,2.757e+00
7.025e-01,2.740e+00
7.075e-01,2.720e+00
7.125e-01,2.698e+00
7.175e-01,2.673e+00
7.225e-01,2.646e+00
7.275e-01,2.617e+00
7.325e-01,2.586e+00
7.375e-01,2.553e+00
7.425e-01,2.518e+00
7.475e-01,2.482e+00
7.525e-01,2.444e+00
7.575e-01,2.404e+00
7.625e-01,2.364e+00
7.675e-01,2.322e+00
7.725e-01,2.279e+00
7.775e-01,2.236e+00
7.825e-01,2.192e+00
7.875e-01,2.147e+00
7.925e-01,2.101e+00
7.975e-01,2.055e+00
8.025e-01,2.009e+00
8.075e-01,1.962e+00
8.125e-01,1.915e+00
8.175e-01,1.868e+00
8.225e-01,1.821e+00
8.275e-01,1.775e+00
8.325e-01,1.728e+00
8.375e-01,1.682e+00
8.425e-01,1.636e+00
8.475e-01,1.590e+00
8.525e-01,1.545e+00
8.575e-01,1.500e+00
8.625e-01,1.455e+00
8.675e-01,1.412e+00
8.725e-01,1.369e+00
8.775e-01,1.326e+00
8.825e-01,1.284e+00
8.875e-01,1.243e+00
8.925e-01,1.203e+00
8.975e-01,1.163e+00
9.025e-01,1.125e+00
9.075e-01,1.087e+00
9.125e-01,1.050e+00
9.175e-01,1.013e+00
9.225e-01,9.777e-01
9.275e-01,9.431e-01
9.325e-01,9.093e-01
9.375e-01,8.764e-01
9.425e-01,8.443e-01
9.475e-01,8.131e-01
9.525e-01,7.828e-01
9.575e-01,7.533e-01
9.625e-01,7.247e-01
9.675e-01,6.969e-01
9.725e-01,6.699e-01
9.775e-01,6.437e-01
9.825e-01,6.184e-01
9.875e-01,5.938e-01
9.925e-01,5.701e-01
9.975e-01,5.471e-01


==> anc/03_results/moderate_zap/lognormal/0_032.csv <==
transmittance,probability_density
2.500e-03,1.251e-162
7.500e-03,2.063e-105
1.250e-02,5.037e-83
1.750e-02,9.688e-70
2.250e-02,1.414e-60
2.750e-02,1.007e-53
3.250e-02,2.468e-48
3.750e-02,6.044e-44
4.250e-02,2.805e-40
4.750e-02,3.727e-37
5.250e-02,1.877e-34
5.750e-02,4.369e-32
6.250e-02,5.435e-30
6.750e-02,4.032e-28
7.250e-02,1.939e-26
7.750e-02,6.462e-25
8.250e-02,1.572e-23
8.750e-02,2.912e-22
9.250e-02,4.255e-21
9.750e-02,5.048e-20
1.025e-01,4.980e-19
1.075e-01,4.170e-18
1.125e-01,3.015e-17
1.175e-01,1.911e-16
1.225e-01,1.076e-15
1.275e-01,5.437e-15
1.325e-01,2.491e-14
1.375e-01,1.044e-13
1.425e-01,4.030e-13
1.475e-01,1.443e-12
1.525e-01,4.823e-12
1.575e-01,1.512e-11
1.625e-01,4.466e-11
1.675e-01,1.249e-10
1.725e-01,3.320e-10
1.775e-01,8.415e-10
1.825e-01,2.040e-09
1.875e-01,4.746e-09
1.925e-01,1.062e-08
1.975e-01,2.292e-08
2.025e-01,4.778e-08
2.075e-01,9.649e-08
2.125e-01,1.890e-07
2.175e-01,3.599e-07
2.225e-01,6.669e-07
2.275e-01,1.205e-06
2.325e-01,2.124e-06
2.375e-01,3.661e-06
2.425e-01,6.174e-06
2.475e-01,1.020e-05
2.525e-01,1.653e-05
2.575e-01,2.628e-05
2.625e-01,4.105e-05
2.675e-01,6.305e-05
2.725e-01,9.530e-05
2.775e-01,1.418e-04
2.825e-01,2.080e-04
2.875e-01,3.008e-04
2.925e-01,4.292e-04
2.975e-01,6.046e-04
3.025e-01,8.412e-04
3.075e-01,1.157e-03
3.125e-01,1.572e-03
3.175e-01,2.115e-03
3.225e-01,2.814e-03
3.275e-01,3.708e-03
3.325e-01,4.838e-03
3.375e-01,6.255e-03
3.425e-01,8.015e-03
3.475e-01,1.018e-02
3.525e-01,1.283e-02
3.575e-01,1.603e-02
3.625e-01,1.989e-02
3.675e-01,2.449e-02
3.725e-01,2.993e-02
3.775e-01,3.634e-02
3.825e-01,4.382e-02
3.875e-01,5.250e-02
3.925e-01,6.252e-02
3.975e-01,7.400e-02
4.025e-01,8.708e-02
4.075e-01,1.019e-01
4.125e-01,1.186e-01
4.175e-01,1.373e-01
4.225e-01,1.581e-01
4.275e-01,1.812e-01
4.325e-01,2.067e-01
4.375e-01,2.346e-01
4.425e-01,2.652e-01
4.475e-01,2.984e-01
4.525e-01,3.343e-01
4.575e-01,3.730e-01
4.625e-01,4.146e-01
4.675e-01,4.590e-01
4.725e-01,5.063e-01
4.775e-01,5.563e-01
4.825e-01,6.092e-01
4.875e-01,6.648e-01
4.925e-01,7.230e-01
4.975e-01,7.837e-01
5.025e-01,8.468e-01
5.075e-01,9.122e-01
5.125e-01,9.797e-01
5.175e-01,1.049e+00
5.225e-01,1.120e+00
5.275e-01,1.193e+00
5.325e-01,1.267e+00
5.375e-01,1.342e+00
5.425e-01,1.417e+00
5.475e-01,1.494e+00
5.525e-01,1.570e+00
5.575e-01,1.647e+00
5.625e-01,1.723e+00
5.675e-01,1.799e+00
5.725e-01,1.874e+00
5.775e-01,1.948e+00
5.825e-01,2.020e+00
5.875e-01,2.091e+00
5.925e-01,2.160e+00
5.975e-01,2.228e+00
6.025e-01,2.292e+00
6.075e-01,2.355e+00
6.125e-01,2.414e+00
6.175e-01,2.471e+00
6.225e-01,2.525e+00
6.275e-01,2.575e+00
6.325e-01,2.623e+00
6.375e-01,2.666e+00
6.425e-01,2.707e+00
6.475e-01,2.743e+00
6.525e-01,2.776e+00
6.575e-01,2.805e+00
6.625e-01,2.831e+00
6.675e-01,2.852e+00
6.725e-01,2.870e+00
6.775e-01,2.884e+00
6.825e-01,2.895e+00
6.875e-01,2.901e+00
6.925e-01,2.904e+00
6.975e-01,2.903e+00
7.025e-01,2.899e+00
7.075e-01,2.892e+00
7.125e-01,2.881e+00
7.175e-01,2.867e+00
7.225e-01,2.850e+00
7.275e-01,2.830e+00
7.325e-01,2.807e+00
7.375e-01,2.781e+00
7.425e-01,2.753e+00
7.475e-01,2.722e+00
7.525e-01,2.689e+00
7.575e-01,2.654e+00
7.625e-01,2.617e+00
7.675e-01,2.578e+00
7.725e-01,2.537e+00
7.775e-01,2.495e+00
7.825e-01,2.451e+00
7.875e-01,2.406e+00
7.925e-01,2.360e+00
7.975e-01,2.313e+00
8.025e-01,2.265e+00
8.075e-01,2.216e+00
8.125e-01,2.167e+00
8.175e-01,2.117e+00
8.225e-01,2.067e+00
8.275e-01,2.016e+00
8.325e-01,1.966e+00
8.375e-01,1.915e+00
8.425e-01,1.864e+00
8.475e-01,1.814e+00
8.525e-01,1.763e+00
8.575e-01,1.713e+00
8.625e-01,1.664e+00
8.675e-01,1.614e+00
8.725e-01,1.566e+00
8.775e-01,1.518e+00
8.825e-01,1.470e+00
8.875e-01,1.423e+00
8.925e-01,1.377e+00
8.975e-01,1.331e+00
9.025e-01,1.287e+00
9.075e-01,1.243e+00
9.125e-01,1.200e+00
9.175e-01,1.158e+00
9.225e-01,1.117e+00
9.275e-01,1.077e+00
9.325e-01,1.037e+00
9.375e-01,9.992e-01
9.425e-01,9.618e-01
9.475e-01,9.254e-01
9.525e-01,8.900e-01
9.575e-01,8.556e-01
9.625e-01,8.221e-01
9.675e-01,7.896e-01
9.725e-01,7.581e-01
9.775e-01,7.275e-01
9.825e-01,6.979e-01
9.875e-01,6.692e-01
9.925e-01,6.415e-01
9.975e-01,6.146e-01


==> anc/03_results/moderate_zap/lognormal/0_033.csv <==
transmittance,probability_density
2.500e-03,3.079e-189
7.500e-03,5.530e-123
1.250e-02,4.987e-97
1.750e-02,1.294e-81
2.250e-02,5.661e-71
2.750e-02,5.182e-63
3.250e-02,9.547e-57
3.750e-02,1.216e-51
4.250e-02,2.249e-47
4.750e-02,9.743e-44
5.250e-02,1.369e-40
5.750e-02,7.849e-38
6.250e-02,2.175e-35
6.750e-02,3.304e-33
7.250e-02,3.035e-31
7.750e-02,1.819e-29
8.250e-02,7.565e-28
8.750e-02,2.292e-26
9.250e-02,5.271e-25
9.750e-02,9.510e-24
1.025e-01,1.385e-22
1.075e-01,1.666e-21
1.125e-01,1.690e-20
1.175e-01,1.471e-19
1.225e-01,1.114e-18
1.275e-01,7.449e-18
1.325e-01,4.442e-17
1.375e-01,2.387e-16
1.425e-01,1.166e-15
1.475e-01,5.218e-15
1.525e-01,2.154e-14
1.575e-01,8.255e-14
1.625e-01,2.952e-13
1.675e-01,9.905e-13
1.725e-01,3.131e-12
1.775e-01,9.365e-12
1.825e-01,2.660e-11
1.875e-01,7.197e-11
1.925e-01,1.861e-10
1.975e-01,4.614e-10
2.025e-01,1.099e-09
2.075e-01,2.521e-09
2.125e-01,5.583e-09
2.175e-01,1.196e-08
2.225e-01,2.481e-08
2.275e-01,4.998e-08
2.325e-01,9.787e-08
2.375e-01,1.866e-07
2.425e-01,3.469e-07
2.475e-01,6.294e-07
2.525e-01,1.116e-06
2.575e-01,1.937e-06
2.625e-01,3.293e-06
2.675e-01,5.487e-06
2.725e-01,8.972e-06
2.775e-01,1.441e-05
2.825e-01,2.275e-05
2.875e-01,3.533e-05
2.925e-01,5.400e-05
2.975e-01,8.131e-05
3.025e-01,1.207e-04
3.075e-01,1.767e-04
3.125e-01,2.552e-04
3.175e-01,3.640e-04
3.225e-01,5.128e-04
3.275e-01,7.140e-04
3.325e-01,9.831e-04
3.375e-01,1.339e-03
3.425e-01,1.804e-03
3.475e-01,2.407e-03
3.525e-01,3.181e-03
3.575e-01,4.164e-03
3.625e-01,5.401e-03
3.675e-01,6.946e-03
3.725e-01,8.859e-03
3.775e-01,1.121e-02
3.825e-01,1.406e-02
3.875e-01,1.752e-02
3.925e-01,2.166e-02
3.975e-01,2.660e-02
4.025e-01,3.244e-02
4.075e-01,3.930e-02
4.125e-01,4.730e-02
4.175e-01,5.659e-02
4.225e-01,6.729e-02
4.275e-01,7.955e-02
4.325e-01,9.352e-02
4.375e-01,1.093e-01
4.425e-01,1.272e-01
4.475e-01,1.471e-01
4.525e-01,1.694e-01
4.575e-01,1.940e-01
4.625e-01,2.212e-01
4.675e-01,2.511e-01
4.725e-01,2.838e-01
4.775e-01,3.193e-01
4.825e-01,3.578e-01
4.875e-01,3.993e-01
4.925e-01,4.438e-01
4.975e-01,4.914e-01
5.025e-01,5.420e-01
5.075e-01,5.957e-01
5.125e-01,6.524e-01
5.175e-01,7.120e-01
5.225e-01,7.745e-01
5.275e-01,8.396e-01
5.325e-01,9.074e-01
5.375e-01,9.776e-01
5.425e-01,1.050e+00
5.475e-01,1.125e+00
5.525e-01,1.201e+00
5.575e-01,1.279e+00
5.625e-01,1.358e+00
5.675e-01,1.438e+00
5.725e-01,1.519e+00
5.775e-01,1.601e+00
5.825e-01,1.682e+00
5.875e-01,1.764e+00
5.925e-01,1.845e+00
5.975e-01,1.926e+00
6.025e-01,2.005e+00
6.075e-01,2.084e+00
6.125e-01,2.160e+00
6.175e-01,2.235e+00
6.225e-01,2.308e+00
6.275e-01,2.378e+00
6.325e-01,2.446e+00
6.375e-01,2.510e+00
6.425e-01,2.572e+00
6.475e-01,2.630e+00
6.525e-01,2.685e+00
6.575e-01,2.736e+00
6.625e-01,2.783e+00
6.675e-01,2.827e+00
6.725e-01,2.866e+00
6.775e-01,2.902e+00
6.825e-01,2.933e+00
6.875e-01,2.960e+00
6.925e-01,2.983e+00
6.975e-01,3.001e+00
7.025e-01,3.016e+00
7.075e-01,3.026e+00
7.125e-01,3.032e+00
7.175e-01,3.034e+00
7.225e-01,3.032e+00
7.275e-01,3.026e+00
7.325e-01,3.016e+00
7.375e-01,3.002e+00
7.425e-01,2.985e+00
7.475e-01,2.965e+00
7.525e-01,2.941e+00
7.575e-01,2.914e+00
7.625e-01,2.884e+00
7.675e-01,2.851e+00
7.725e-01,2.816e+00
7.775e-01,2.778e+00
7.825e-01,2.738e+00
7.875e-01,2.696e+00
7.925e-01,2.651e+00
7.975e-01,2.605e+00
8.025e-01,2.557e+00
8.075e-01,2.508e+00
8.125e-01,2.458e+00
8.175e-01,2.406e+00
8.225e-01,2.353e+00
8.275e-01,2.300e+00
8.325e-01,2.245e+00
8.375e-01,2.191e+00
8.425e-01,2.135e+00
8.475e-01,2.080e+00
8.525e-01,2.024e+00
8.575e-01,1.969e+00
8.625e-01,1.913e+00
8.675e-01,1.858e+00
8.725e-01,1.803e+00
8.775e-01,1.748e+00
8.825e-01,1.693e+00
8.875e-01,1.640e+00
8.925e-01,1.587e+00
8.975e-01,1.534e+00
9.025e-01,1.483e+00
9.075e-01,1.432e+00
9.125e-01,1.382e+00
9.175e-01,1.333e+00
9.225e-01,1.285e+00
9.275e-01,1.238e+00
9.325e-01,1.192e+00
9.375e-01,1.147e+00
9.425e-01,1.103e+00
9.475e-01,1.060e+00
9.525e-01,1.018e+00
9.575e-01,9.775e-01
9.625e-01,9.380e-01
9.675e-01,8.997e-01
9.725e-01,8.625e-01
9.775e-01,8.264e-01
9.825e-01,7.914e-01
9.875e-01,7.575e-01
9.925e-01,7.248e-01
9.975e-01,6.931e-01


==> anc/03_results/moderate_zap/lognormal/0_034.csv <==
transmittance,probability_density
2.500e-03,4.093e-219
7.500e-03,1.005e-142
1.250e-02,9.107e-113
1.750e-02,5.790e-95
2.250e-02,1.150e-82
2.750e-02,1.849e-73
3.250e-02,3.275e-66
3.750e-02,2.654e-60
4.250e-02,2.316e-55
4.750e-02,3.781e-51
5.250e-02,1.680e-47
5.750e-02,2.650e-44
6.250e-02,1.803e-41
6.750e-02,6.128e-39
7.250e-02,1.164e-36
7.750e-02,1.349e-34
8.250e-02,1.024e-32
8.750e-02,5.391e-31
9.250e-02,2.062e-29
9.750e-02,5.959e-28
1.025e-01,1.343e-26
1.075e-01,2.428e-25
1.125e-01,3.602e-24
1.175e-01,4.474e-23
1.225e-01,4.735e-22
1.275e-01,4.333e-21
1.325e-01,3.474e-20
1.375e-01,2.469e-19
1.425e-01,1.571e-18
1.475e-01,9.029e-18
1.525e-01,4.727e-17
1.575e-01,2.270e-16
1.625e-01,1.006e-15
1.675e-01,4.141e-15
1.725e-01,1.591e-14
1.775e-01,5.730e-14
1.825e-01,1.944e-13
1.875e-01,6.235e-13
1.925e-01,1.898e-12
1.975e-01,5.497e-12
2.025e-01,1.520e-11
2.075e-01,4.026e-11
2.125e-01,1.023e-10
2.175e-01,2.501e-10
2.225e-01,5.895e-10
2.275e-01,1.342e-09
2.325e-01,2.957e-09
2.375e-01,6.316e-09
2.425e-01,1.310e-08
2.475e-01,2.641e-08
2.525e-01,5.186e-08
2.575e-01,9.929e-08
2.625e-01,1.856e-07
2.675e-01,3.389e-07
2.725e-01,6.055e-07
2.775e-01,1.059e-06
2.825e-01,1.817e-06
2.875e-01,3.057e-06
2.925e-01,5.050e-06
2.975e-01,8.197e-06
3.025e-01,1.308e-05
3.075e-01,2.055e-05
3.125e-01,3.178e-05
3.175e-01,4.843e-05
3.225e-01,7.276e-05
3.275e-01,1.078e-04
3.325e-01,1.577e-04
3.375e-01,2.277e-04
3.425e-01,3.248e-04
3.475e-01,4.579e-04
3.525e-01,6.384e-04
3.575e-01,8.802e-04
3.625e-01,1.201e-03
3.675e-01,1.622e-03
3.725e-01,2.170e-03
3.775e-01,2.875e-03
3.825e-01,3.775e-03
3.875e-01,4.912e-03
3.925e-01,6.338e-03
3.975e-01,8.112e-03
4.025e-01,1.030e-02
4.075e-01,1.297e-02
4.125e-01,1.622e-02
4.175e-01,2.014e-02
4.225e-01,2.482e-02
4.275e-01,3.039e-02
4.325e-01,3.696e-02
4.375e-01,4.467e-02
4.425e-01,5.365e-02
4.475e-01,6.406e-02
4.525e-01,7.603e-02
4.575e-01,8.973e-02
4.625e-01,1.053e-01
4.675e-01,1.230e-01
4.725e-01,1.428e-01
4.775e-01,1.650e-01
4.825e-01,1.898e-01
4.875e-01,2.172e-01
4.925e-01,2.474e-01
4.975e-01,2.806e-01
5.025e-01,3.168e-01
5.075e-01,3.562e-01
5.125e-01,3.988e-01
5.175e-01,4.446e-01
5.225e-01,4.939e-01
5.275e-01,5.464e-01
5.325e-01,6.023e-01
5.375e-01,6.615e-01
5.425e-01,7.240e-01
5.475e-01,7.896e-01
5.525e-01,8.582e-01
5.575e-01,9.298e-01
5.625e-01,1.004e+00
5.675e-01,1.081e+00
5.725e-01,1.160e+00
5.775e-01,1.241e+00
5.825e-01,1.324e+00
5.875e-01,1.409e+00
5.925e-01,1.495e+00
5.975e-01,1.582e+00
6.025e-01,1.669e+00
6.075e-01,1.757e+00
6.125e-01,1.845e+00
6.175e-01,1.932e+00
6.225e-01,2.019e+00
6.275e-01,2.104e+00
6.325e-01,2.188e+00
6.375e-01,2.271e+00
6.425e-01,2.351e+00
6.475e-01,2.429e+00
6.525e-01,2.504e+00
6.575e-01,2.576e+00
6.625e-01,2.645e+00
6.675e-01,2.711e+00
6.725e-01,2.773e+00
6.775e-01,2.830e+00
6.825e-01,2.884e+00
6.875e-01,2.934e+00
6.925e-01,2.979e+00
6.975e-01,3.019e+00
7.025e-01,3.055e+00
7.075e-01,3.086e+00
7.125e-01,3.113e+00
7.175e-01,3.135e+00
7.225e-01,3.152e+00
7.275e-01,3.164e+00
7.325e-01,3.172e+00
7.375e-01,3.174e+00
7.425e-01,3.173e+00
7.475e-01,3.167e+00
7.525e-01,3.156e+00
7.575e-01,3.142e+00
7.625e-01,3.123e+00
7.675e-01,3.100e+00
7.725e-01,3.074e+00
7.775e-01,3.044e+00
7.825e-01,3.011e+00
7.875e-01,2.974e+00
7.925e-01,2.935e+00
7.975e-01,2.893e+00
8.025e-01,2.848e+00
8.075e-01,2.800e+00
8.125e-01,2.751e+00
8.175e-01,2.699e+00
8.225e-01,2.646e+00
8.275e-01,2.591e+00
8.325e-01,2.535e+00
8.375e-01,2.477e+00
8.425e-01,2.418e+00
8.475e-01,2.359e+00
8.525e-01,2.299e+00
8.575e-01,2.238e+00
8.625e-01,2.177e+00
8.675e-01,2.116e+00
8.725e-01,2.054e+00
8.775e-01,1.993e+00
8.825e-01,1.932e+00
8.875e-01,1.871e+00
8.925e-01,1.811e+00
8.975e-01,1.751e+00
9.025e-01,1.692e+00
9.075e-01,1.634e+00
9.125e-01,1.576e+00
9.175e-01,1.520e+00
9.225e-01,1.464e+00
9.275e-01,1.410e+00
9.325e-01,1.356e+00
9.375e-01,1.304e+00
9.425e-01,1.253e+00
9.475e-01,1.203e+00
9.525e-01,1.154e+00
9.575e-01,1.106e+00
9.625e-01,1.060e+00
9.675e-01,1.015e+00
9.725e-01,9.718e-01
9.775e-01,9.296e-01
9.825e-01,8.886e-01
9.875e-01,8.490e-01
9.925e-01,8.107e-01
9.975e-01,7.737e-01


==> anc/03_results/moderate_zap/lognormal/0_035.csv <==
transmittance,probability_density
2.500e-03,6.815e-255
7.500e-03,2.238e-166
1.250e-02,1.245e-131
1.750e-02,5.727e-111
2.250e-02,1.094e-96
2.750e-02,5.427e-86
3.250e-02,1.443e-77
3.750e-02,1.072e-70
4.250e-02,5.991e-65
4.750e-02,4.786e-60
5.250e-02,8.440e-56
5.750e-02,4.473e-52
6.250e-02,8.926e-49
6.750e-02,7.951e-46
7.250e-02,3.602e-43
7.750e-02,9.196e-41
8.250e-02,1.436e-38
8.750e-02,1.465e-36
9.250e-02,1.031e-34
9.750e-02,5.237e-33
1.025e-01,1.993e-31
1.075e-01,5.865e-30
1.125e-01,1.372e-28
1.175e-01,2.610e-27
1.225e-01,4.120e-26
1.275e-01,5.493e-25
1.325e-01,6.279e-24
1.375e-01,6.237e-23
1.425e-01,5.447e-22
1.475e-01,4.226e-21
1.525e-01,2.941e-20
1.575e-01,1.851e-19
1.625e-01,1.061e-18
1.675e-01,5.579e-18
1.725e-01,2.707e-17
1.775e-01,1.219e-16
1.825e-01,5.117e-16
1.875e-01,2.012e-15
1.925e-01,7.443e-15
1.975e-01,2.599e-14
2.025e-01,8.600e-14
2.075e-01,2.705e-13
2.125e-01,8.107e-13
2.175e-01,2.323e-12
2.225e-01,6.377e-12
2.275e-01,1.682e-11
2.325e-01,4.268e-11
2.375e-01,1.044e-10
2.425e-01,2.470e-10
2.475e-01,5.653e-10
2.525e-01,1.254e-09
2.575e-01,2.701e-09
2.625e-01,5.657e-09
2.675e-01,1.153e-08
2.725e-01,2.292e-08
2.775e-01,4.443e-08
2.825e-01,8.417e-08
2.875e-01,1.559e-07
2.925e-01,2.827e-07
2.975e-01,5.021e-07
3.025e-01,8.746e-07
3.075e-01,1.495e-06
3.125e-01,2.510e-06
3.175e-01,4.140e-06
3.225e-01,6.718e-06
3.275e-01,1.073e-05
3.325e-01,1.687e-05
3.375e-01,2.613e-05
3.425e-01,3.991e-05
3.475e-01,6.012e-05
3.525e-01,8.938e-05
3.575e-01,1.312e-04
3.625e-01,1.902e-04
3.675e-01,2.725e-04
3.725e-01,3.860e-04
3.775e-01,5.407e-04
3.825e-01,7.494e-04
3.875e-01,1.028e-03
3.925e-01,1.396e-03
3.975e-01,1.877e-03
4.025e-01,2.502e-03
4.075e-01,3.303e-03
4.125e-01,4.324e-03
4.175e-01,5.611e-03
4.225e-01,7.223e-03
4.275e-01,9.224e-03
4.325e-01,1.169e-02
4.375e-01,1.470e-02
4.425e-01,1.835e-02
4.475e-01,2.276e-02
4.525e-01,2.802e-02
4.575e-01,3.427e-02
4.625e-01,4.165e-02
4.675e-01,5.030e-02
4.725e-01,6.038e-02
4.775e-01,7.206e-02
4.825e-01,8.549e-02
4.875e-01,1.009e-01
4.925e-01,1.184e-01
4.975e-01,1.381e-01
5.025e-01,1.604e-01
5.075e-01,1.853e-01
5.125e-01,2.131e-01
5.175e-01,2.438e-01
5.225e-01,2.777e-01
5.275e-01,3.149e-01
5.325e-01,3.555e-01
5.375e-01,3.996e-01
5.425e-01,4.473e-01
5.475e-01,4.987e-01
5.525e-01,5.538e-01
5.575e-01,6.125e-01
5.625e-01,6.750e-01
5.675e-01,7.411e-01
5.725e-01,8.107e-01
5.775e-01,8.838e-01
5.825e-01,9.602e-01
5.875e-01,1.040e+00
5.925e-01,1.122e+00
5.975e-01,1.207e+00
6.025e-01,1.295e+00
6.075e-01,1.384e+00
6.125e-01,1.476e+00
6.175e-01,1.569e+00
6.225e-01,1.663e+00
6.275e-01,1.757e+00
6.325e-01,1.852e+00
6.375e-01,1.948e+00
6.425e-01,2.042e+00
6.475e-01,2.136e+00
6.525e-01,2.229e+00
6.575e-01,2.320e+00
6.625e-01,2.409e+00
6.675e-01,2.496e+00
6.725e-01,2.580e+00
6.775e-01,2.660e+00
6.825e-01,2.738e+00
6.875e-01,2.812e+00
6.925e-01,2.881e+00
6.975e-01,2.947e+00
7.025e-01,3.007e+00
7.075e-01,3.063e+00
7.125e-01,3.114e+00
7.175e-01,3.160e+00
7.225e-01,3.201e+00
7.275e-01,3.237e+00
7.325e-01,3.267e+00
7.375e-01,3.292e+00
7.425e-01,3.311e+00
7.475e-01,3.325e+00
7.525e-01,3.333e+00
7.575e-01,3.336e+00
7.625e-01,3.334e+00
7.675e-01,3.327e+00
7.725e-01,3.315e+00
7.775e-01,3.298e+00
7.825e-01,3.276e+00
7.875e-01,3.250e+00
7.925e-01,3.220e+00
7.975e-01,3.185e+00
8.025e-01,3.147e+00
8.075e-01,3.105e+00
8.125e-01,3.060e+00
8.175e-01,3.011e+00
8.225e-01,2.960e+00
8.275e-01,2.906e+00
8.325e-01,2.849e+00
8.375e-01,2.790e+00
8.425e-01,2.730e+00
8.475e-01,2.667e+00
8.525e-01,2.604e+00
8.575e-01,2.539e+00
8.625e-01,2.473e+00
8.675e-01,2.406e+00
8.725e-01,2.338e+00
8.775e-01,2.270e+00
8.825e-01,2.202e+00
8.875e-01,2.134e+00
8.925e-01,2.066e+00
8.975e-01,1.998e+00
9.025e-01,1.931e+00
9.075e-01,1.864e+00
9.125e-01,1.798e+00
9.175e-01,1.733e+00
9.225e-01,1.669e+00
9.275e-01,1.605e+00
9.325e-01,1.543e+00
9.375e-01,1.482e+00
9.425e-01,1.423e+00
9.475e-01,1.364e+00
9.525e-01,1.307e+00
9.575e-01,1.252e+00
9.625e-01,1.198e+00
9.675e-01,1.145e+00
9.725e-01,1.094e+00
9.775e-01,1.044e+00
9.825e-01,9.962e-01
9.875e-01,9.497e-01
9.925e-01,9.048e-01
9.975e-01,8.615e-01


==> anc/03_results/moderate_zap/lognormal/0_036.csv <==
transmittance,probability_density
2.500e-03,2.509e-296
7.500e-03,8.823e-194
1.250e-02,1.706e-153
1.750e-02,1.598e-129
2.250e-02,6.017e-113
2.750e-02,1.582e-100
3.250e-02,9.679e-91
3.750e-02,9.332e-83
4.250e-02,4.481e-76
4.750e-02,2.250e-70
5.250e-02,1.957e-65
5.750e-02,4.219e-61
6.250e-02,2.927e-57
6.750e-02,7.957e-54
7.250e-02,9.868e-51
7.750e-02,6.287e-48
8.250e-02,2.263e-45
8.750e-02,4.967e-43
9.250e-02,7.083e-41
9.750e-02,6.913e-39
1.025e-01,4.825e-37
1.075e-01,2.498e-35
1.125e-01,9.901e-34
1.175e-01,3.087e-32
1.225e-01,7.747e-31
1.275e-01,1.597e-29
1.325e-01,2.754e-28
1.375e-01,4.031e-27
1.425e-01,5.082e-26
1.475e-01,5.582e-25
1.525e-01,5.402e-24
1.575e-01,4.651e-23
1.625e-01,3.592e-22
1.675e-01,2.509e-21
1.725e-01,1.596e-20
1.775e-01,9.306e-20
1.825e-01,5.002e-19
1.875e-01,2.491e-18
1.925e-01,1.155e-17
1.975e-01,5.010e-17
2.025e-01,2.041e-16
2.075e-01,7.833e-16
2.125e-01,2.844e-15
2.175e-01,9.793e-15
2.225e-01,3.209e-14
2.275e-01,1.003e-13
2.325e-01,3.000e-13
2.375e-01,8.598e-13
2.425e-01,2.367e-12
2.475e-01,6.275e-12
2.525e-01,1.604e-11
2.575e-01,3.961e-11
2.625e-01,9.467e-11
2.675e-01,2.193e-10
2.725e-01,4.929e-10
2.775e-01,1.077e-09
2.825e-01,2.289e-09
2.875e-01,4.740e-09
2.925e-01,9.575e-09
2.975e-01,1.888e-08
3.025e-01,3.640e-08
3.075e-01,6.863e-08
3.125e-01,1.267e-07
3.175e-01,2.293e-07
3.225e-01,4.068e-07
3.275e-01,7.084e-07
3.325e-01,1.212e-06
3.375e-01,2.037e-06
3.425e-01,3.368e-06
3.475e-01,5.479e-06
3.525e-01,8.777e-06
3.575e-01,1.385e-05
3.625e-01,2.155e-05
3.675e-01,3.307e-05
3.725e-01,5.006e-05
3.775e-01,7.481e-05
3.825e-01,1.104e-04
3.875e-01,1.610e-04
3.925e-01,2.320e-04
3.975e-01,3.306e-04
4.025e-01,4.660e-04
4.075e-01,6.498e-04
4.125e-01,8.970e-04
4.175e-01,1.226e-03
4.225e-01,1.660e-03
4.275e-01,2.226e-03
4.325e-01,2.958e-03
4.375e-01,3.896e-03
4.425e-01,5.090e-03
4.475e-01,6.593e-03
4.525e-01,8.473e-03
4.575e-01,1.080e-02
4.625e-01,1.367e-02
4.675e-01,1.718e-02
4.725e-01,2.143e-02
4.775e-01,2.654e-02
4.825e-01,3.266e-02
4.875e-01,3.992e-02
4.925e-01,4.848e-02
4.975e-01,5.852e-02
5.025e-01,7.021e-02
5.075e-01,8.374e-02
5.125e-01,9.931e-02
5.175e-01,1.171e-01
5.225e-01,1.374e-01
5.275e-01,1.603e-01
5.325e-01,1.860e-01
5.375e-01,2.149e-01
5.425e-01,2.469e-01
5.475e-01,2.824e-01
5.525e-01,3.215e-01
5.575e-01,3.644e-01
5.625e-01,4.111e-01
5.675e-01,4.619e-01
5.725e-01,5.167e-01
5.775e-01,5.756e-01
5.825e-01,6.387e-01
5.875e-01,7.059e-01
5.925e-01,7.772e-01
5.975e-01,8.526e-01
6.025e-01,9.318e-01
6.075e-01,1.015e+00
6.125e-01,1.101e+00
6.175e-01,1.191e+00
6.225e-01,1.284e+00
6.275e-01,1.379e+00
6.325e-01,1.477e+00
6.375e-01,1.577e+00
6.425e-01,1.678e+00
6.475e-01,1.781e+00
6.525e-01,1.885e+00
6.575e-01,1.989e+00
6.625e-01,2.092e+00
6.675e-01,2.195e+00
6.725e-01,2.297e+00
6.775e-01,2.398e+00
6.825e-01,2.497e+00
6.875e-01,2.593e+00
6.925e-01,2.686e+00
6.975e-01,2.776e+00
7.025e-01,2.862e+00
7.075e-01,2.943e+00
7.125e-01,3.021e+00
7.175e-01,3.094e+00
7.225e-01,3.161e+00
7.275e-01,3.223e+00
7.325e-01,3.280e+00
7.375e-01,3.330e+00
7.425e-01,3.375e+00
7.475e-01,3.414e+00
7.525e-01,3.446e+00
7.575e-01,3.472e+00
7.625e-01,3.492e+00
7.675e-01,3.506e+00
7.725e-01,3.513e+00
7.775e-01,3.514e+00
7.825e-01,3.510e+00
7.875e-01,3.499e+00
7.925e-01,3.483e+00
7.975e-01,3.461e+00
8.025e-01,3.434e+00
8.075e-01,3.402e+00
8.125e-01,3.365e+00
8.175e-01,3.323e+00
8.225e-01,3.277e+00
8.275e-01,3.228e+00
8.325e-01,3.174e+00
8.375e-01,3.117e+00
8.425e-01,3.057e+00
8.475e-01,2.994e+00
8.525e-01,2.928e+00
8.575e-01,2.860e+00
8.625e-01,2.790e+00
8.675e-01,2.719e+00
8.725e-01,2.646e+00
8.775e-01,2.572e+00
8.825e-01,2.497e+00
8.875e-01,2.421e+00
8.925e-01,2.345e+00
8.975e-01,2.269e+00
9.025e-01,2.193e+00
9.075e-01,2.117e+00
9.125e-01,2.042e+00
9.175e-01,1.967e+00
9.225e-01,1.893e+00
9.275e-01,1.820e+00
9.325e-01,1.749e+00
9.375e-01,1.678e+00
9.425e-01,1.608e+00
9.475e-01,1.541e+00
9.525e-01,1.474e+00
9.575e-01,1.409e+00
9.625e-01,1.346e+00
9.675e-01,1.285e+00
9.725e-01,1.225e+00
9.775e-01,1.167e+00
9.825e-01,1.111e+00
9.875e-01,1.056e+00
9.925e-01,1.004e+00
9.975e-01,9.534e-01


==> anc/03_results/moderate_zap/lognormal/0_037.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,1.339e-226
1.250e-02,1.098e-179
1.750e-02,9.348e-152
2.250e-02,1.960e-132
2.750e-02,5.954e-118
3.250e-02,1.552e-106
3.750e-02,3.218e-97
4.250e-02,2.025e-89
4.750e-02,9.177e-83
5.250e-02,5.392e-77
5.750e-02,6.230e-72
6.250e-02,1.920e-67
6.750e-02,1.985e-63
7.250e-02,8.218e-60
7.750e-02,1.564e-56
8.250e-02,1.530e-53
8.750e-02,8.405e-51
9.250e-02,2.792e-48
9.750e-02,5.957e-46
1.025e-01,8.594e-44
1.075e-01,8.750e-42
1.125e-01,6.522e-40
1.175e-01,3.673e-38
1.225e-01,1.606e-36
1.275e-01,5.582e-35
1.325e-01,1.574e-33
1.375e-01,3.668e-32
1.425e-01,7.176e-31
1.475e-01,1.196e-29
1.525e-01,1.718e-28
1.575e-01,2.152e-27
1.625e-01,2.376e-26
1.675e-01,2.332e-25
1.725e-01,2.052e-24
1.775e-01,1.631e-23
1.825e-01,1.178e-22
1.875e-01,7.789e-22
1.925e-01,4.736e-21
1.975e-01,2.663e-20
2.025e-01,1.391e-19
2.075e-01,6.783e-19
2.125e-01,3.098e-18
2.175e-01,1.330e-17
2.225e-01,5.389e-17
2.275e-01,2.066e-16
2.325e-01,7.519e-16
2.375e-01,2.605e-15
2.425e-01,8.608e-15
2.475e-01,2.721e-14
2.525e-01,8.242e-14
2.575e-01,2.398e-13
2.625e-01,6.714e-13
2.675e-01,1.812e-12
2.725e-01,4.723e-12
2.775e-01,1.190e-11
2.825e-01,2.906e-11
2.875e-01,6.880e-11
2.925e-01,1.582e-10
2.975e-01,3.537e-10
3.025e-01,7.699e-10
3.075e-01,1.633e-09
3.125e-01,3.380e-09
3.175e-01,6.831e-09
3.225e-01,1.349e-08
3.275e-01,2.608e-08
3.325e-01,4.934e-08
3.375e-01,9.149e-08
3.425e-01,1.664e-07
3.475e-01,2.969e-07
3.525e-01,5.202e-07
3.575e-01,8.958e-07
3.625e-01,1.517e-06
3.675e-01,2.526e-06
3.725e-01,4.143e-06
3.775e-01,6.691e-06
3.825e-01,1.065e-05
3.875e-01,1.671e-05
3.925e-01,2.587e-05
3.975e-01,3.951e-05
4.025e-01,5.957e-05
4.075e-01,8.872e-05
4.125e-01,1.305e-04
4.175e-01,1.899e-04
4.225e-01,2.730e-04
4.275e-01,3.883e-04
4.325e-01,5.465e-04
4.375e-01,7.612e-04
4.425e-01,1.050e-03
4.475e-01,1.434e-03
4.525e-01,1.940e-03
4.575e-01,2.600e-03
4.625e-01,3.455e-03
4.675e-01,4.551e-03
4.725e-01,5.945e-03
4.775e-01,7.703e-03
4.825e-01,9.902e-03
4.875e-01,1.263e-02
4.925e-01,1.599e-02
4.975e-01,2.010e-02
5.025e-01,2.508e-02
5.075e-01,3.108e-02
5.125e-01,3.826e-02
5.175e-01,4.678e-02
5.225e-01,5.685e-02
5.275e-01,6.865e-02
5.325e-01,8.239e-02
5.375e-01,9.831e-02
5.425e-01,1.166e-01
5.475e-01,1.376e-01
5.525e-01,1.614e-01
5.575e-01,1.884e-01
5.625e-01,2.186e-01
5.675e-01,2.525e-01
5.725e-01,2.902e-01
5.775e-01,3.319e-01
5.825e-01,3.778e-01
5.875e-01,4.280e-01
5.925e-01,4.828e-01
5.975e-01,5.421e-01
6.025e-01,6.061e-01
6.075e-01,6.749e-01
6.125e-01,7.483e-01
6.175e-01,8.264e-01
6.225e-01,9.090e-01
6.275e-01,9.961e-01
6.325e-01,1.087e+00
6.375e-01,1.183e+00
6.425e-01,1.282e+00
6.475e-01,1.384e+00
6.525e-01,1.490e+00
6.575e-01,1.598e+00
6.625e-01,1.708e+00
6.675e-01,1.821e+00
6.725e-01,1.934e+00
6.775e-01,2.048e+00
6.825e-01,2.162e+00
6.875e-01,2.276e+00
6.925e-01,2.389e+00
6.975e-01,2.501e+00
7.025e-01,2.610e+00
7.075e-01,2.717e+00
7.125e-01,2.821e+00
7.175e-01,2.921e+00
7.225e-01,3.016e+00
7.275e-01,3.107e+00
7.325e-01,3.193e+00
7.375e-01,3.273e+00
7.425e-01,3.348e+00
7.475e-01,3.416e+00
7.525e-01,3.478e+00
7.575e-01,3.533e+00
7.625e-01,3.580e+00
7.675e-01,3.621e+00
7.725e-01,3.655e+00
7.775e-01,3.681e+00
7.825e-01,3.700e+00
7.875e-01,3.712e+00
7.925e-01,3.716e+00
7.975e-01,3.713e+00
8.025e-01,3.704e+00
8.075e-01,3.687e+00
8.125e-01,3.664e+00
8.175e-01,3.635e+00
8.225e-01,3.600e+00
8.275e-01,3.559e+00
8.325e-01,3.512e+00
8.375e-01,3.461e+00
8.425e-01,3.404e+00
8.475e-01,3.344e+00
8.525e-01,3.279e+00
8.575e-01,3.211e+00
8.625e-01,3.139e+00
8.675e-01,3.064e+00
8.725e-01,2.987e+00
8.775e-01,2.908e+00
8.825e-01,2.826e+00
8.875e-01,2.743e+00
8.925e-01,2.660e+00
8.975e-01,2.575e+00
9.025e-01,2.489e+00
9.075e-01,2.404e+00
9.125e-01,2.318e+00
9.175e-01,2.233e+00
9.225e-01,2.148e+00
9.275e-01,2.064e+00
9.325e-01,1.981e+00
9.375e-01,1.899e+00
9.425e-01,1.818e+00
9.475e-01,1.739e+00
9.525e-01,1.662e+00
9.575e-01,1.586e+00
9.625e-01,1.512e+00
9.675e-01,1.440e+00
9.725e-01,1.370e+00
9.775e-01,1.302e+00
9.825e-01,1.236e+00
9.875e-01,1.173e+00
9.925e-01,1.111e+00
9.975e-01,1.052e+00


==> anc/03_results/moderate_zap/lognormal/0_038.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,6.473e-265
1.250e-02,2.847e-210
1.750e-02,1.003e-177
2.250e-02,3.350e-155
2.750e-02,2.593e-138
3.250e-02,5.381e-125
3.750e-02,3.999e-114
4.250e-02,5.064e-105
4.750e-02,2.990e-97
5.250e-02,1.632e-90
5.750e-02,1.338e-84
6.250e-02,2.349e-79
6.750e-02,1.154e-74
7.250e-02,1.951e-70
7.750e-02,1.333e-66
8.250e-02,4.185e-63
8.750e-02,6.707e-60
9.250e-02,5.976e-57
9.750e-02,3.178e-54
1.025e-01,1.070e-51
1.075e-01,2.399e-49
1.125e-01,3.739e-47
1.175e-01,4.201e-45
1.225e-01,3.511e-43
1.275e-01,2.245e-41
1.325e-01,1.125e-39
1.375e-01,4.510e-38
1.425e-01,1.474e-36
1.475e-01,3.994e-35
1.525e-01,9.102e-34
1.575e-01,1.768e-32
1.625e-01,2.963e-31
1.675e-01,4.327e-30
1.725e-01,5.561e-29
1.775e-01,6.345e-28
1.825e-01,6.477e-27
1.875e-01,5.959e-26
1.925e-01,4.974e-25
1.975e-01,3.788e-24
2.025e-01,2.647e-23
2.075e-01,1.706e-22
2.125e-01,1.019e-21
2.175e-01,5.661e-21
2.225e-01,2.939e-20
2.275e-01,1.430e-19
2.325e-01,6.549e-19
2.375e-01,2.830e-18
2.425e-01,1.158e-17
2.475e-01,4.496e-17
2.525e-01,1.661e-16
2.575e-01,5.854e-16
2.625e-01,1.972e-15
2.675e-01,6.366e-15
2.725e-01,1.972e-14
2.775e-01,5.876e-14
2.825e-01,1.686e-13
2.875e-01,4.669e-13
2.925e-01,1.249e-12
2.975e-01,3.235e-12
3.025e-01,8.116e-12
3.075e-01,1.976e-11
3.125e-01,4.673e-11
3.175e-01,1.075e-10
3.225e-01,2.408e-10
3.275e-01,5.255e-10
3.325e-01,1.119e-09
3.375e-01,2.327e-09
3.425e-01,4.730e-09
3.475e-01,9.404e-09
3.525e-01,1.830e-08
3.575e-01,3.490e-08
3.625e-01,6.524e-08
3.675e-01,1.197e-07
3.725e-01,2.155e-07
3.775e-01,3.811e-07
3.825e-01,6.626e-07
3.875e-01,1.133e-06
3.925e-01,1.907e-06
3.975e-01,3.159e-06
4.025e-01,5.155e-06
4.075e-01,8.291e-06
4.125e-01,1.315e-05
4.175e-01,2.056e-05
4.225e-01,3.174e-05
4.275e-01,4.837e-05
4.325e-01,7.280e-05
4.375e-01,1.082e-04
4.425e-01,1.591e-04
4.475e-01,2.311e-04
4.525e-01,3.321e-04
4.575e-01,4.721e-04
4.625e-01,6.642e-04
4.675e-01,9.249e-04
4.725e-01,1.275e-03
4.775e-01,1.742e-03
4.825e-01,2.357e-03
4.875e-01,3.161e-03
4.925e-01,4.201e-03
4.975e-01,5.536e-03
5.025e-01,7.235e-03
5.075e-01,9.378e-03
5.125e-01,1.206e-02
5.175e-01,1.539e-02
5.225e-01,1.949e-02
5.275e-01,2.451e-02
5.325e-01,3.060e-02
5.375e-01,3.793e-02
5.425e-01,4.671e-02
5.475e-01,5.713e-02
5.525e-01,6.944e-02
5.575e-01,8.386e-02
5.625e-01,1.007e-01
5.675e-01,1.201e-01
5.725e-01,1.425e-01
5.775e-01,1.680e-01
5.825e-01,1.971e-01
5.875e-01,2.299e-01
5.925e-01,2.668e-01
5.975e-01,3.079e-01
6.025e-01,3.537e-01
6.075e-01,4.041e-01
6.125e-01,4.596e-01
6.175e-01,5.202e-01
6.225e-01,5.861e-01
6.275e-01,6.574e-01
6.325e-01,7.340e-01
6.375e-01,8.160e-01
6.425e-01,9.034e-01
6.475e-01,9.960e-01
6.525e-01,1.094e+00
6.575e-01,1.196e+00
6.625e-01,1.303e+00
6.675e-01,1.414e+00
6.725e-01,1.529e+00
6.775e-01,1.647e+00
6.825e-01,1.768e+00
6.875e-01,1.892e+00
6.925e-01,2.017e+00
6.975e-01,2.143e+00
7.025e-01,2.269e+00
7.075e-01,2.395e+00
7.125e-01,2.521e+00
7.175e-01,2.645e+00
7.225e-01,2.766e+00
7.275e-01,2.884e+00
7.325e-01,2.999e+00
7.375e-01,3.109e+00
7.425e-01,3.215e+00
7.475e-01,3.315e+00
7.525e-01,3.409e+00
7.575e-01,3.496e+00
7.625e-01,3.576e+00
7.675e-01,3.649e+00
7.725e-01,3.715e+00
7.775e-01,3.772e+00
7.825e-01,3.820e+00
7.875e-01,3.861e+00
7.925e-01,3.893e+00
7.975e-01,3.916e+00
8.025e-01,3.931e+00
8.075e-01,3.937e+00
8.125e-01,3.934e+00
8.175e-01,3.924e+00
8.225e-01,3.905e+00
8.275e-01,3.879e+00
8.325e-01,3.845e+00
8.375e-01,3.804e+00
8.425e-01,3.757e+00
8.475e-01,3.703e+00
8.525e-01,3.643e+00
8.575e-01,3.577e+00
8.625e-01,3.507e+00
8.675e-01,3.431e+00
8.725e-01,3.352e+00
8.775e-01,3.269e+00
8.825e-01,3.183e+00
8.875e-01,3.094e+00
8.925e-01,3.002e+00
8.975e-01,2.909e+00
9.025e-01,2.814e+00
9.075e-01,2.719e+00
9.125e-01,2.622e+00
9.175e-01,2.525e+00
9.225e-01,2.429e+00
9.275e-01,2.332e+00
9.325e-01,2.237e+00
9.375e-01,2.142e+00
9.425e-01,2.049e+00
9.475e-01,1.957e+00
9.525e-01,1.867e+00
9.575e-01,1.778e+00
9.625e-01,1.692e+00
9.675e-01,1.608e+00
9.725e-01,1.526e+00
9.775e-01,1.447e+00
9.825e-01,1.370e+00
9.875e-01,1.296e+00
9.925e-01,1.224e+00
9.975e-01,1.155e+00


==> anc/03_results/moderate_zap/lognormal/0_039.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,8.368e-311
1.250e-02,6.505e-247
1.750e-02,7.654e-209
2.250e-02,1.738e-182
2.750e-02,1.019e-162
3.250e-02,3.982e-147
3.750e-02,2.146e-134
4.250e-02,9.877e-124
4.750e-02,1.259e-114
5.250e-02,9.904e-107
5.750e-02,8.473e-100
6.250e-02,1.195e-93
6.750e-02,3.795e-88
7.250e-02,3.455e-83
7.750e-02,1.090e-78
8.250e-02,1.384e-74
8.750e-02,7.992e-71
9.250e-02,2.321e-67
9.750e-02,3.683e-64
1.025e-01,3.423e-61
1.075e-01,1.976e-58
1.125e-01,7.445e-56
1.175e-01,1.912e-53
1.225e-01,3.474e-51
1.275e-01,4.611e-49
1.325e-01,4.598e-47
1.375e-01,3.531e-45
1.425e-01,2.134e-43
1.475e-01,1.036e-41
1.525e-01,4.102e-40
1.575e-01,1.348e-38
1.625e-01,3.722e-37
1.675e-01,8.749e-36
1.725e-01,1.771e-34
1.775e-01,3.117e-33
1.825e-01,4.815e-32
1.875e-01,6.584e-31
1.925e-01,8.030e-30
1.975e-01,8.798e-29
2.025e-01,8.714e-28
2.075e-01,7.848e-27
2.125e-01,6.463e-26
2.175e-01,4.891e-25
2.225e-01,3.418e-24
2.275e-01,2.214e-23
2.325e-01,1.335e-22
2.375e-01,7.524e-22
2.425e-01,3.975e-21
2.475e-01,1.975e-20
2.525e-01,9.260e-20
2.575e-01,4.107e-19
2.625e-01,1.728e-18
2.675e-01,6.910e-18
2.725e-01,2.634e-17
2.775e-01,9.590e-17
2.825e-01,3.341e-16
2.875e-01,1.116e-15
2.925e-01,3.582e-15
2.975e-01,1.106e-14
3.025e-01,3.291e-14
3.075e-01,9.453e-14
3.125e-01,2.624e-13
3.175e-01,7.051e-13
3.225e-01,1.836e-12
3.275e-01,4.638e-12
3.325e-01,1.138e-11
3.375e-01,2.716e-11
3.425e-01,6.310e-11
3.475e-01,1.428e-10
3.525e-01,3.153e-10
3.575e-01,6.795e-10
3.625e-01,1.431e-09
3.675e-01,2.946e-09
3.725e-01,5.934e-09
3.775e-01,1.171e-08
3.825e-01,2.264e-08
3.875e-01,4.291e-08
3.925e-01,7.984e-08
3.975e-01,1.458e-07
4.025e-01,2.617e-07
4.075e-01,4.616e-07
4.125e-01,8.009e-07
4.175e-01,1.367e-06
4.225e-01,2.298e-06
4.275e-01,3.804e-06
4.325e-01,6.206e-06
4.375e-01,9.982e-06
4.425e-01,1.583e-05
4.475e-01,2.478e-05
4.525e-01,3.828e-05
4.575e-01,5.840e-05
4.625e-01,8.799e-05
4.675e-01,1.310e-04
4.725e-01,1.928e-04
4.775e-01,2.806e-04
4.825e-01,4.038e-04
4.875e-01,5.751e-04
4.925e-01,8.105e-04
4.975e-01,1.131e-03
5.025e-01,1.562e-03
5.075e-01,2.137e-03
5.125e-01,2.897e-03
5.175e-01,3.892e-03
5.225e-01,5.182e-03
5.275e-01,6.840e-03
5.325e-01,8.953e-03
5.375e-01,1.162e-02
5.425e-01,1.497e-02
5.475e-01,1.913e-02
5.525e-01,2.426e-02
5.575e-01,3.054e-02
5.625e-01,3.816e-02
5.675e-01,4.735e-02
5.725e-01,5.836e-02
5.775e-01,7.144e-02
5.825e-01,8.687e-02
5.875e-01,1.050e-01
5.925e-01,1.260e-01
5.975e-01,1.504e-01
6.025e-01,1.784e-01
6.075e-01,2.104e-01
6.125e-01,2.467e-01
6.175e-01,2.877e-01
6.225e-01,3.336e-01
6.275e-01,3.848e-01
6.325e-01,4.416e-01
6.375e-01,5.041e-01
6.425e-01,5.726e-01
6.475e-01,6.472e-01
6.525e-01,7.281e-01
6.575e-01,8.153e-01
6.625e-01,9.086e-01
6.675e-01,1.008e+00
6.725e-01,1.114e+00
6.775e-01,1.225e+00
6.825e-01,1.342e+00
6.875e-01,1.464e+00
6.925e-01,1.590e+00
6.975e-01,1.721e+00
7.025e-01,1.855e+00
7.075e-01,1.991e+00
7.125e-01,2.131e+00
7.175e-01,2.271e+00
7.225e-01,2.412e+00
7.275e-01,2.553e+00
7.325e-01,2.693e+00
7.375e-01,2.830e+00
7.425e-01,2.965e+00
7.475e-01,3.097e+00
7.525e-01,3.224e+00
7.575e-01,3.346e+00
7.625e-01,3.461e+00
7.675e-01,3.570e+00
7.725e-01,3.672e+00
7.775e-01,3.766e+00
7.825e-01,3.851e+00
7.875e-01,3.927e+00
7.925e-01,3.994e+00
7.975e-01,4.051e+00
8.025e-01,4.098e+00
8.075e-01,4.135e+00
8.125e-01,4.161e+00
8.175e-01,4.178e+00
8.225e-01,4.184e+00
8.275e-01,4.180e+00
8.325e-01,4.167e+00
8.375e-01,4.143e+00
8.425e-01,4.111e+00
8.475e-01,4.070e+00
8.525e-01,4.020e+00
8.575e-01,3.963e+00
8.625e-01,3.898e+00
8.675e-01,3.826e+00
8.725e-01,3.748e+00
8.775e-01,3.664e+00
8.825e-01,3.575e+00
8.875e-01,3.481e+00
8.925e-01,3.383e+00
8.975e-01,3.282e+00
9.025e-01,3.178e+00
9.075e-01,3.072e+00
9.125e-01,2.964e+00
9.175e-01,2.855e+00
9.225e-01,2.746e+00
9.275e-01,2.636e+00
9.325e-01,2.526e+00
9.375e-01,2.417e+00
9.425e-01,2.308e+00
9.475e-01,2.202e+00
9.525e-01,2.097e+00
9.575e-01,1.993e+00
9.625e-01,1.893e+00
9.675e-01,1.794e+00
9.725e-01,1.698e+00
9.775e-01,1.605e+00
9.825e-01,1.515e+00
9.875e-01,1.428e+00
9.925e-01,1.345e+00
9.975e-01,1.264e+00


==> anc/03_results/moderate_zap/lognormal/0_04.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,1.693e-290
1.750e-02,7.293e-246
2.250e-02,5.922e-215
2.750e-02,9.172e-192
3.250e-02,1.811e-173
3.750e-02,1.587e-158
4.250e-02,5.225e-146
4.750e-02,2.568e-135
5.250e-02,4.814e-126
5.750e-02,6.691e-118
6.250e-02,1.122e-110
6.750e-02,3.278e-104
7.250e-02,2.210e-98
7.750e-02,4.296e-93
8.250e-02,2.871e-88
8.750e-02,7.616e-84
9.250e-02,9.015e-80
9.750e-02,5.249e-76
1.025e-01,1.631e-72
1.075e-01,2.898e-69
1.125e-01,3.122e-66
1.175e-01,2.144e-63
1.225e-01,9.806e-61
1.275e-01,3.102e-58
1.325e-01,7.013e-56
1.375e-01,1.167e-53
1.425e-01,1.466e-51
1.475e-01,1.422e-49
1.525e-01,1.087e-47
1.575e-01,6.673e-46
1.625e-01,3.340e-44
1.675e-01,1.383e-42
1.725e-01,4.806e-41
1.775e-01,1.417e-39
1.825e-01,3.583e-38
1.875e-01,7.851e-37
1.925e-01,1.504e-35
1.975e-01,2.540e-34
2.025e-01,3.809e-33
2.075e-01,5.110e-32
2.125e-01,6.169e-31
2.175e-01,6.744e-30
2.225e-01,6.711e-29
2.275e-01,6.111e-28
2.325e-01,5.115e-27
2.375e-01,3.953e-26
2.425e-01,2.832e-25
2.475e-01,1.887e-24
2.525e-01,1.175e-23
2.575e-01,6.850e-23
2.625e-01,3.753e-22
2.675e-01,1.938e-21
2.725e-01,9.458e-21
2.775e-01,4.372e-20
2.825e-01,1.919e-19
2.875e-01,8.019e-19
2.925e-01,3.196e-18
2.975e-01,1.217e-17
3.025e-01,4.437e-17
3.075e-01,1.552e-16
3.125e-01,5.213e-16
3.175e-01,1.685e-15
3.225e-01,5.251e-15
3.275e-01,1.579e-14
3.325e-01,4.588e-14
3.375e-01,1.290e-13
3.425e-01,3.514e-13
3.475e-01,9.284e-13
3.525e-01,2.382e-12
3.575e-01,5.939e-12
3.625e-01,1.441e-11
3.675e-01,3.405e-11
3.725e-01,7.842e-11
3.775e-01,1.762e-10
3.825e-01,3.867e-10
3.875e-01,8.291e-10
3.925e-01,1.739e-09
3.975e-01,3.568e-09
4.025e-01,7.170e-09
4.075e-01,1.412e-08
4.125e-01,2.727e-08
4.175e-01,5.168e-08
4.225e-01,9.615e-08
4.275e-01,1.757e-07
4.325e-01,3.156e-07
4.375e-01,5.574e-07
4.425e-01,9.686e-07
4.475e-01,1.657e-06
4.525e-01,2.790e-06
4.575e-01,4.630e-06
4.625e-01,7.573e-06
4.675e-01,1.221e-05
4.725e-01,1.943e-05
4.775e-01,3.049e-05
4.825e-01,4.724e-05
4.875e-01,7.229e-05
4.925e-01,1.093e-04
4.975e-01,1.632e-04
5.025e-01,2.409e-04
5.075e-01,3.516e-04
5.125e-01,5.075e-04
5.175e-01,7.248e-04
5.225e-01,1.024e-03
5.275e-01,1.433e-03
5.325e-01,1.985e-03
5.375e-01,2.723e-03
5.425e-01,3.701e-03
5.475e-01,4.983e-03
5.525e-01,6.649e-03
5.575e-01,8.795e-03
5.625e-01,1.153e-02
5.675e-01,1.500e-02
5.725e-01,1.935e-02
5.775e-01,2.476e-02
5.825e-01,3.145e-02
5.875e-01,3.963e-02
5.925e-01,4.958e-02
5.975e-01,6.157e-02
6.025e-01,7.592e-02
6.075e-01,9.297e-02
6.125e-01,1.131e-01
6.175e-01,1.366e-01
6.225e-01,1.641e-01
6.275e-01,1.957e-01
6.325e-01,2.320e-01
6.375e-01,2.734e-01
6.425e-01,3.203e-01
6.475e-01,3.731e-01
6.525e-01,4.321e-01
6.575e-01,4.977e-01
6.625e-01,5.701e-01
6.675e-01,6.496e-01
6.725e-01,7.363e-01
6.775e-01,8.304e-01
6.825e-01,9.318e-01
6.875e-01,1.040e+00
6.925e-01,1.156e+00
6.975e-01,1.279e+00
7.025e-01,1.408e+00
7.075e-01,1.544e+00
7.125e-01,1.685e+00
7.175e-01,1.830e+00
7.225e-01,1.980e+00
7.275e-01,2.134e+00
7.325e-01,2.290e+00
7.375e-01,2.447e+00
7.425e-01,2.606e+00
7.475e-01,2.763e+00
7.525e-01,2.920e+00
7.575e-01,3.074e+00
7.625e-01,3.224e+00
7.675e-01,3.369e+00
7.725e-01,3.509e+00
7.775e-01,3.642e+00
7.825e-01,3.768e+00
7.875e-01,3.885e+00
7.925e-01,3.992e+00
7.975e-01,4.090e+00
8.025e-01,4.177e+00
8.075e-01,4.253e+00
8.125e-01,4.317e+00
8.175e-01,4.370e+00
8.225e-01,4.410e+00
8.275e-01,4.438e+00
8.325e-01,4.453e+00
8.375e-01,4.457e+00
8.425e-01,4.448e+00
8.475e-01,4.428e+00
8.525e-01,4.396e+00
8.575e-01,4.353e+00
8.625e-01,4.301e+00
8.675e-01,4.238e+00
8.725e-01,4.166e+00
8.775e-01,4.085e+00
8.825e-01,3.997e+00
8.875e-01,3.902e+00
8.925e-01,3.800e+00
8.975e-01,3.693e+00
9.025e-01,3.581e+00
9.075e-01,3.465e+00
9.125e-01,3.345e+00
9.175e-01,3.223e+00
9.225e-01,3.099e+00
9.275e-01,2.974e+00
9.325e-01,2.849e+00
9.375e-01,2.723e+00
9.425e-01,2.598e+00
9.475e-01,2.474e+00
9.525e-01,2.352e+00
9.575e-01,2.231e+00
9.625e-01,2.113e+00
9.675e-01,1.998e+00
9.725e-01,1.886e+00
9.775e-01,1.777e+00
9.825e-01,1.671e+00
9.875e-01,1.569e+00
9.925e-01,1.472e+00
9.975e-01,1.377e+00


==> anc/03_results/moderate_zap/lognormal/0_041.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,4.660e-290
2.250e-02,1.017e-253
2.750e-02,1.896e-226
3.250e-02,6.269e-205
3.750e-02,2.380e-187
4.250e-02,1.277e-172
4.750e-02,4.890e-160
5.250e-02,4.026e-149
5.750e-02,1.556e-139
6.250e-02,5.006e-131
6.750e-02,2.062e-123
7.250e-02,1.516e-116
7.750e-02,2.578e-110
8.250e-02,1.250e-104
8.750e-02,2.044e-99
9.250e-02,1.293e-94
9.750e-02,3.553e-90
1.025e-01,4.662e-86
1.075e-01,3.168e-82
1.125e-01,1.195e-78
1.175e-01,2.654e-75
1.225e-01,3.654e-72
1.275e-01,3.258e-69
1.325e-01,1.957e-66
1.375e-01,8.195e-64
1.425e-01,2.465e-61
1.475e-01,5.468e-59
1.525e-01,9.167e-57
1.575e-01,1.186e-54
1.625e-01,1.207e-52
1.675e-01,9.833e-51
1.725e-01,6.510e-49
1.775e-01,3.552e-47
1.825e-01,1.618e-45
1.875e-01,6.227e-44
1.925e-01,2.045e-42
1.975e-01,5.790e-41
2.025e-01,1.425e-39
2.075e-01,3.077e-38
2.125e-01,5.866e-37
2.175e-01,9.948e-36
2.225e-01,1.510e-34
2.275e-01,2.065e-33
2.325e-01,2.557e-32
2.375e-01,2.882e-31
2.425e-01,2.970e-30
2.475e-01,2.812e-29
2.525e-01,2.455e-28
2.575e-01,1.985e-27
2.625e-01,1.492e-26
2.675e-01,1.045e-25
2.725e-01,6.852e-25
2.775e-01,4.214e-24
2.825e-01,2.438e-23
2.875e-01,1.331e-22
2.925e-01,6.868e-22
2.975e-01,3.360e-21
3.025e-01,1.562e-20
3.075e-01,6.911e-20
3.125e-01,2.917e-19
3.175e-01,1.177e-18
3.225e-01,4.543e-18
3.275e-01,1.682e-17
3.325e-01,5.983e-17
3.375e-01,2.047e-16
3.425e-01,6.744e-16
3.475e-01,2.144e-15
3.525e-01,6.582e-15
3.575e-01,1.954e-14
3.625e-01,5.617e-14
3.675e-01,1.565e-13
3.725e-01,4.231e-13
3.775e-01,1.111e-12
3.825e-01,2.836e-12
3.875e-01,7.045e-12
3.925e-01,1.705e-11
3.975e-01,4.021e-11
4.025e-01,9.255e-11
4.075e-01,2.080e-10
4.125e-01,4.566e-10
4.175e-01,9.804e-10
4.225e-01,2.060e-09
4.275e-01,4.237e-09
4.325e-01,8.538e-09
4.375e-01,1.687e-08
4.425e-01,3.270e-08
4.475e-01,6.220e-08
4.525e-01,1.162e-07
4.575e-01,2.132e-07
4.625e-01,3.847e-07
4.675e-01,6.827e-07
4.725e-01,1.192e-06
4.775e-01,2.048e-06
4.825e-01,3.467e-06
4.875e-01,5.781e-06
4.925e-01,9.502e-06
4.975e-01,1.540e-05
5.025e-01,2.461e-05
5.075e-01,3.882e-05
5.125e-01,6.043e-05
5.175e-01,9.288e-05
5.225e-01,1.410e-04
5.275e-01,2.115e-04
5.325e-01,3.136e-04
5.375e-01,4.596e-04
5.425e-01,6.660e-04
5.475e-01,9.548e-04
5.525e-01,1.354e-03
5.575e-01,1.901e-03
5.625e-01,2.642e-03
5.675e-01,3.635e-03
5.725e-01,4.954e-03
5.775e-01,6.687e-03
5.825e-01,8.945e-03
5.875e-01,1.186e-02
5.925e-01,1.558e-02
5.975e-01,2.030e-02
6.025e-01,2.623e-02
6.075e-01,3.360e-02
6.125e-01,4.272e-02
6.175e-01,5.388e-02
6.225e-01,6.743e-02
6.275e-01,8.377e-02
6.325e-01,1.033e-01
6.375e-01,1.265e-01
6.425e-01,1.538e-01
6.475e-01,1.857e-01
6.525e-01,2.227e-01
6.575e-01,2.654e-01
6.625e-01,3.142e-01
6.675e-01,3.697e-01
6.725e-01,4.322e-01
6.775e-01,5.023e-01
6.825e-01,5.804e-01
6.875e-01,6.667e-01
6.925e-01,7.615e-01
6.975e-01,8.649e-01
7.025e-01,9.771e-01
7.075e-01,1.098e+00
7.125e-01,1.227e+00
7.175e-01,1.365e+00
7.225e-01,1.510e+00
7.275e-01,1.663e+00
7.325e-01,1.822e+00
7.375e-01,1.987e+00
7.425e-01,2.157e+00
7.475e-01,2.331e+00
7.525e-01,2.507e+00
7.575e-01,2.685e+00
7.625e-01,2.864e+00
7.675e-01,3.041e+00
7.725e-01,3.216e+00
7.775e-01,3.388e+00
7.825e-01,3.554e+00
7.875e-01,3.714e+00
7.925e-01,3.866e+00
7.975e-01,4.010e+00
8.025e-01,4.143e+00
8.075e-01,4.265e+00
8.125e-01,4.375e+00
8.175e-01,4.473e+00
8.225e-01,4.556e+00
8.275e-01,4.626e+00
8.325e-01,4.681e+00
8.375e-01,4.722e+00
8.425e-01,4.747e+00
8.475e-01,4.758e+00
8.525e-01,4.754e+00
8.575e-01,4.736e+00
8.625e-01,4.703e+00
8.675e-01,4.658e+00
8.725e-01,4.599e+00
8.775e-01,4.528e+00
8.825e-01,4.446e+00
8.875e-01,4.354e+00
8.925e-01,4.252e+00
8.975e-01,4.141e+00
9.025e-01,4.023e+00
9.075e-01,3.899e+00
9.125e-01,3.768e+00
9.175e-01,3.633e+00
9.225e-01,3.495e+00
9.275e-01,3.353e+00
9.325e-01,3.210e+00
9.375e-01,3.066e+00
9.425e-01,2.922e+00
9.475e-01,2.778e+00
9.525e-01,2.635e+00
9.575e-01,2.495e+00
9.625e-01,2.357e+00
9.675e-01,2.222e+00
9.725e-01,2.090e+00
9.775e-01,1.962e+00
9.825e-01,1.839e+00
9.875e-01,1.719e+00
9.925e-01,1.605e+00
9.975e-01,1.495e+00


==> anc/03_results/moderate_zap/lognormal/0_042.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,5.965e-299
2.750e-02,6.330e-267
3.250e-02,1.198e-241
3.750e-02,5.390e-221
4.250e-02,1.095e-203
4.750e-02,6.725e-189
5.250e-02,4.552e-176
5.750e-02,8.493e-165
6.250e-02,8.553e-155
6.750e-02,7.708e-146
7.250e-02,9.177e-138
7.750e-02,1.959e-130
8.250e-02,9.576e-124
8.750e-02,1.305e-117
9.250e-02,5.834e-112
9.750e-02,9.783e-107
1.025e-01,6.886e-102
1.075e-01,2.238e-97
1.125e-01,3.640e-93
1.175e-01,3.178e-89
1.225e-01,1.581e-85
1.275e-01,4.725e-82
1.325e-01,8.872e-79
1.375e-01,1.090e-75
1.425e-01,9.076e-73
1.475e-01,5.286e-70
1.525e-01,2.214e-67
1.575e-01,6.840e-65
1.625e-01,1.593e-62
1.675e-01,2.857e-60
1.725e-01,4.014e-58
1.775e-01,4.493e-56
1.825e-01,4.068e-54
1.875e-01,3.019e-52
1.925e-01,1.860e-50
1.975e-01,9.624e-49
2.025e-01,4.224e-47
2.075e-01,1.588e-45
2.125e-01,5.162e-44
2.175e-01,1.462e-42
2.225e-01,3.634e-41
2.275e-01,7.986e-40
2.325e-01,1.562e-38
2.375e-01,2.734e-37
2.425e-01,4.308e-36
2.475e-01,6.143e-35
2.525e-01,7.965e-34
2.575e-01,9.434e-33
2.625e-01,1.025e-31
2.675e-01,1.026e-30
2.725e-01,9.489e-30
2.775e-01,8.143e-29
2.825e-01,6.504e-28
2.875e-01,4.850e-27
2.925e-01,3.387e-26
2.975e-01,2.221e-25
3.025e-01,1.371e-24
3.075e-01,7.983e-24
3.125e-01,4.398e-23
3.175e-01,2.297e-22
3.225e-01,1.140e-21
3.275e-01,5.382e-21
3.325e-01,2.423e-20
3.375e-01,1.043e-19
3.425e-01,4.291e-19
3.475e-01,1.693e-18
3.525e-01,6.412e-18
3.575e-01,2.334e-17
3.625e-01,8.180e-17
3.675e-01,2.763e-16
3.725e-01,9.007e-16
3.775e-01,2.837e-15
3.825e-01,8.645e-15
3.875e-01,2.551e-14
3.925e-01,7.298e-14
3.975e-01,2.026e-13
4.025e-01,5.463e-13
4.075e-01,1.432e-12
4.125e-01,3.654e-12
4.175e-01,9.079e-12
4.225e-01,2.199e-11
4.275e-01,5.194e-11
4.325e-01,1.198e-10
4.375e-01,2.698e-10
4.425e-01,5.942e-10
4.475e-01,1.280e-09
4.525e-01,2.699e-09
4.575e-01,5.574e-09
4.625e-01,1.128e-08
4.675e-01,2.239e-08
4.725e-01,4.358e-08
4.775e-01,8.329e-08
4.825e-01,1.563e-07
4.875e-01,2.883e-07
4.925e-01,5.227e-07
4.975e-01,9.320e-07
5.025e-01,1.635e-06
5.075e-01,2.824e-06
5.125e-01,4.801e-06
5.175e-01,8.044e-06
5.225e-01,1.328e-05
5.275e-01,2.161e-05
5.325e-01,3.470e-05
5.375e-01,5.495e-05
5.425e-01,8.588e-05
5.475e-01,1.325e-04
5.525e-01,2.019e-04
5.575e-01,3.039e-04
5.625e-01,4.519e-04
5.675e-01,6.643e-04
5.725e-01,9.654e-04
5.775e-01,1.388e-03
5.825e-01,1.973e-03
5.875e-01,2.775e-03
5.925e-01,3.863e-03
5.975e-01,5.324e-03
6.025e-01,7.264e-03
6.075e-01,9.817e-03
6.125e-01,1.314e-02
6.175e-01,1.743e-02
6.225e-01,2.291e-02
6.275e-01,2.985e-02
6.325e-01,3.855e-02
6.375e-01,4.937e-02
6.425e-01,6.270e-02
6.475e-01,7.899e-02
6.525e-01,9.872e-02
6.575e-01,1.224e-01
6.625e-01,1.507e-01
6.675e-01,1.841e-01
6.725e-01,2.233e-01
6.775e-01,2.688e-01
6.825e-01,3.215e-01
6.875e-01,3.818e-01
6.925e-01,4.504e-01
6.975e-01,5.278e-01
7.025e-01,6.145e-01
7.075e-01,7.111e-01
7.125e-01,8.177e-01
7.175e-01,9.345e-01
7.225e-01,1.062e+00
7.275e-01,1.199e+00
7.325e-01,1.347e+00
7.375e-01,1.504e+00
7.425e-01,1.671e+00
7.475e-01,1.846e+00
7.525e-01,2.029e+00
7.575e-01,2.218e+00
7.625e-01,2.412e+00
7.675e-01,2.611e+00
7.725e-01,2.812e+00
7.775e-01,3.014e+00
7.825e-01,3.215e+00
7.875e-01,3.414e+00
7.925e-01,3.608e+00
7.975e-01,3.797e+00
8.025e-01,3.978e+00
8.075e-01,4.150e+00
8.125e-01,4.311e+00
8.175e-01,4.460e+00
8.225e-01,4.595e+00
8.275e-01,4.715e+00
8.325e-01,4.819e+00
8.375e-01,4.907e+00
8.425e-01,4.978e+00
8.475e-01,5.030e+00
8.525e-01,5.065e+00
8.575e-01,5.081e+00
8.625e-01,5.080e+00
8.675e-01,5.061e+00
8.725e-01,5.025e+00
8.775e-01,4.972e+00
8.825e-01,4.904e+00
8.875e-01,4.821e+00
8.925e-01,4.725e+00
8.975e-01,4.615e+00
9.025e-01,4.495e+00
9.075e-01,4.364e+00
9.125e-01,4.225e+00
9.175e-01,4.078e+00
9.225e-01,3.925e+00
9.275e-01,3.767e+00
9.325e-01,3.605e+00
9.375e-01,3.441e+00
9.425e-01,3.275e+00
9.475e-01,3.109e+00
9.525e-01,2.944e+00
9.575e-01,2.781e+00
9.625e-01,2.620e+00
9.675e-01,2.462e+00
9.725e-01,2.308e+00
9.775e-01,2.158e+00
9.825e-01,2.013e+00
9.875e-01,1.874e+00
9.925e-01,1.741e+00
9.975e-01,1.613e+00


==> anc/03_results/moderate_zap/lognormal/0_043.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,1.450e-316
3.250e-02,1.100e-286
3.750e-02,2.882e-262
4.250e-02,8.438e-242
4.750e-02,2.607e-224
5.250e-02,3.915e-209
5.750e-02,8.445e-196
6.250e-02,5.783e-184
6.750e-02,2.286e-173
7.250e-02,8.257e-164
7.750e-02,3.913e-155
8.250e-02,3.245e-147
8.750e-02,5.949e-140
9.250e-02,2.919e-133
9.750e-02,4.493e-127
1.025e-01,2.478e-121
1.075e-01,5.482e-116
1.125e-01,5.349e-111
1.175e-01,2.501e-106
1.225e-01,6.013e-102
1.275e-01,7.908e-98
1.325e-01,6.005e-94
1.375e-01,2.761e-90
1.425e-01,8.011e-87
1.475e-01,1.523e-83
1.525e-01,1.961e-80
1.575e-01,1.761e-77
1.625e-01,1.132e-74
1.675e-01,5.341e-72
1.725e-01,1.888e-69
1.775e-01,5.101e-67
1.825e-01,1.072e-64
1.875e-01,1.781e-62
1.925e-01,2.374e-60
1.975e-01,2.573e-58
2.025e-01,2.295e-56
2.075e-01,1.705e-54
2.125e-01,1.066e-52
2.175e-01,5.659e-51
2.225e-01,2.576e-49
2.275e-01,1.013e-47
2.325e-01,3.471e-46
2.375e-01,1.043e-44
2.425e-01,2.767e-43
2.475e-01,6.523e-42
2.525e-01,1.374e-40
2.575e-01,2.599e-39
2.625e-01,4.440e-38
2.675e-01,6.879e-37
2.725e-01,9.713e-36
2.775e-01,1.255e-34
2.825e-01,1.489e-33
2.875e-01,1.628e-32
2.925e-01,1.648e-31
2.975e-01,1.547e-30
3.025e-01,1.353e-29
3.075e-01,1.104e-28
3.125e-01,8.436e-28
3.175e-01,6.051e-27
3.225e-01,4.084e-26
3.275e-01,2.599e-25
3.325e-01,1.564e-24
3.375e-01,8.914e-24
3.425e-01,4.822e-23
3.475e-01,2.481e-22
3.525e-01,1.216e-21
3.575e-01,5.684e-21
3.625e-01,2.541e-20
3.675e-01,1.087e-19
3.725e-01,4.461e-19
3.775e-01,1.757e-18
3.825e-01,6.654e-18
3.875e-01,2.426e-17
3.925e-01,8.525e-17
3.975e-01,2.891e-16
4.025e-01,9.471e-16
4.075e-01,3.001e-15
4.125e-01,9.207e-15
4.175e-01,2.737e-14
4.225e-01,7.894e-14
4.275e-01,2.211e-13
4.325e-01,6.016e-13
4.375e-01,1.592e-12
4.425e-01,4.103e-12
4.475e-01,1.030e-11
4.525e-01,2.520e-11
4.575e-01,6.017e-11
4.625e-01,1.402e-10
4.675e-01,3.194e-10
4.725e-01,7.110e-10
4.775e-01,1.548e-09
4.825e-01,3.300e-09
4.875e-01,6.890e-09
4.925e-01,1.409e-08
4.975e-01,2.826e-08
5.025e-01,5.561e-08
5.075e-01,1.074e-07
5.125e-01,2.036e-07
5.175e-01,3.791e-07
5.225e-01,6.940e-07
5.275e-01,1.249e-06
5.325e-01,2.211e-06
5.375e-01,3.852e-06
5.425e-01,6.607e-06
5.475e-01,1.116e-05
5.525e-01,1.857e-05
5.575e-01,3.046e-05
5.625e-01,4.925e-05
5.675e-01,7.854e-05
5.725e-01,1.236e-04
5.775e-01,1.918e-04
5.825e-01,2.940e-04
5.875e-01,4.450e-04
5.925e-01,6.652e-04
5.975e-01,9.825e-04
6.025e-01,1.434e-03
6.075e-01,2.070e-03
6.125e-01,2.953e-03
6.175e-01,4.168e-03
6.225e-01,5.819e-03
6.275e-01,8.039e-03
6.325e-01,1.099e-02
6.375e-01,1.488e-02
6.425e-01,1.995e-02
6.475e-01,2.648e-02
6.525e-01,3.483e-02
6.575e-01,4.538e-02
6.625e-01,5.860e-02
6.675e-01,7.500e-02
6.725e-01,9.516e-02
6.775e-01,1.197e-01
6.825e-01,1.494e-01
6.875e-01,1.849e-01
6.925e-01,2.270e-01
6.975e-01,2.765e-01
7.025e-01,3.342e-01
7.075e-01,4.010e-01
7.125e-01,4.776e-01
7.175e-01,5.647e-01
7.225e-01,6.631e-01
7.275e-01,7.731e-01
7.325e-01,8.953e-01
7.375e-01,1.030e+00
7.425e-01,1.177e+00
7.475e-01,1.337e+00
7.525e-01,1.508e+00
7.575e-01,1.692e+00
7.625e-01,1.886e+00
7.675e-01,2.089e+00
7.725e-01,2.302e+00
7.775e-01,2.521e+00
7.825e-01,2.746e+00
7.875e-01,2.975e+00
7.925e-01,3.205e+00
7.975e-01,3.435e+00
8.025e-01,3.662e+00
8.075e-01,3.884e+00
8.125e-01,4.099e+00
8.175e-01,4.304e+00
8.225e-01,4.498e+00
8.275e-01,4.678e+00
8.325e-01,4.842e+00
8.375e-01,4.990e+00
8.425e-01,5.118e+00
8.475e-01,5.227e+00
8.525e-01,5.315e+00
8.575e-01,5.381e+00
8.625e-01,5.425e+00
8.675e-01,5.447e+00
8.725e-01,5.446e+00
8.775e-01,5.424e+00
8.825e-01,5.381e+00
8.875e-01,5.318e+00
8.925e-01,5.235e+00
8.975e-01,5.134e+00
9.025e-01,5.017e+00
9.075e-01,4.885e+00
9.125e-01,4.740e+00
9.175e-01,4.582e+00
9.225e-01,4.415e+00
9.275e-01,4.240e+00
9.325e-01,4.058e+00
9.375e-01,3.871e+00
9.425e-01,3.681e+00
9.475e-01,3.489e+00
9.525e-01,3.297e+00
9.575e-01,3.106e+00
9.625e-01,2.917e+00
9.675e-01,2.732e+00
9.725e-01,2.551e+00
9.775e-01,2.375e+00
9.825e-01,2.205e+00
9.875e-01,2.041e+00
9.925e-01,1.885e+00
9.975e-01,1.735e+00


==> anc/03_results/moderate_zap/lognormal/0_044.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,8.131e-310
4.250e-02,1.027e-285
4.750e-02,4.076e-265
5.250e-02,3.069e-247
5.750e-02,1.566e-231
6.250e-02,1.379e-217
6.750e-02,4.229e-205
7.250e-02,7.762e-194
7.750e-02,1.304e-183
8.250e-02,2.815e-174
8.750e-02,1.028e-165
9.250e-02,7.952e-158
9.750e-02,1.571e-150
1.025e-01,9.272e-144
1.075e-01,1.865e-137
1.125e-01,1.432e-131
1.175e-01,4.621e-126
1.225e-01,6.814e-121
1.275e-01,4.938e-116
1.325e-01,1.874e-111
1.375e-01,3.936e-107
1.425e-01,4.810e-103
1.475e-01,3.572e-99
1.525e-01,1.675e-95
1.575e-01,5.141e-92
1.625e-01,1.065e-88
1.675e-01,1.530e-85
1.725e-01,1.566e-82
1.775e-01,1.167e-79
1.825e-01,6.469e-77
1.875e-01,2.718e-74
1.925e-01,8.812e-72
1.975e-01,2.238e-69
2.025e-01,4.521e-67
2.075e-01,7.358e-65
2.125e-01,9.771e-63
2.175e-01,1.071e-60
2.225e-01,9.782e-59
2.275e-01,7.525e-57
2.325e-01,4.919e-55
2.375e-01,2.755e-53
2.425e-01,1.332e-51
2.475e-01,5.602e-50
2.525e-01,2.063e-48
2.575e-01,6.698e-47
2.625e-01,1.927e-45
2.675e-01,4.943e-44
2.725e-01,1.136e-42
2.775e-01,2.351e-41
2.825e-01,4.402e-40
2.875e-01,7.488e-39
2.925e-01,1.162e-37
2.975e-01,1.651e-36
3.025e-01,2.156e-35
3.075e-01,2.596e-34
3.125e-01,2.893e-33
3.175e-01,2.991e-32
3.225e-01,2.879e-31
3.275e-01,2.586e-30
3.325e-01,2.173e-29
3.375e-01,1.713e-28
3.425e-01,1.270e-27
3.475e-01,8.871e-27
3.525e-01,5.852e-26
3.575e-01,3.653e-25
3.625e-01,2.162e-24
3.675e-01,1.215e-23
3.725e-01,6.500e-23
3.775e-01,3.314e-22
3.825e-01,1.613e-21
3.875e-01,7.504e-21
3.925e-01,3.343e-20
3.975e-01,1.428e-19
4.025e-01,5.858e-19
4.075e-01,2.310e-18
4.125e-01,8.767e-18
4.175e-01,3.206e-17
4.225e-01,1.131e-16
4.275e-01,3.855e-16
4.325e-01,1.270e-15
4.375e-01,4.050e-15
4.425e-01,1.251e-14
4.475e-01,3.746e-14
4.525e-01,1.089e-13
4.575e-01,3.073e-13
4.625e-01,8.432e-13
4.675e-01,2.251e-12
4.725e-01,5.850e-12
4.775e-01,1.481e-11
4.825e-01,3.657e-11
4.875e-01,8.810e-11
4.925e-01,2.072e-10
4.975e-01,4.760e-10
5.025e-01,1.069e-09
5.075e-01,2.348e-09
5.125e-01,5.048e-09
5.175e-01,1.063e-08
5.225e-01,2.192e-08
5.275e-01,4.431e-08
5.325e-01,8.785e-08
5.375e-01,1.709e-07
5.425e-01,3.264e-07
5.475e-01,6.121e-07
5.525e-01,1.128e-06
5.575e-01,2.043e-06
5.625e-01,3.639e-06
5.675e-01,6.377e-06
5.725e-01,1.100e-05
5.775e-01,1.867e-05
5.825e-01,3.121e-05
5.875e-01,5.141e-05
5.925e-01,8.346e-05
5.975e-01,1.336e-04
6.025e-01,2.108e-04
6.075e-01,3.282e-04
6.125e-01,5.043e-04
6.175e-01,7.648e-04
6.225e-01,1.145e-03
6.275e-01,1.693e-03
6.325e-01,2.474e-03
6.375e-01,3.572e-03
6.425e-01,5.096e-03
6.475e-01,7.190e-03
6.525e-01,1.003e-02
6.575e-01,1.384e-02
6.625e-01,1.889e-02
6.675e-01,2.553e-02
6.725e-01,3.413e-02
6.775e-01,4.519e-02
6.825e-01,5.923e-02
6.875e-01,7.690e-02
6.925e-01,9.890e-02
6.975e-01,1.260e-01
7.025e-01,1.591e-01
7.075e-01,1.991e-01
7.125e-01,2.471e-01
7.175e-01,3.039e-01
7.225e-01,3.707e-01
7.275e-01,4.485e-01
7.325e-01,5.383e-01
7.375e-01,6.410e-01
7.425e-01,7.573e-01
7.475e-01,8.880e-01
7.525e-01,1.033e+00
7.575e-01,1.194e+00
7.625e-01,1.370e+00
7.675e-01,1.560e+00
7.725e-01,1.765e+00
7.775e-01,1.983e+00
7.825e-01,2.213e+00
7.875e-01,2.454e+00
7.925e-01,2.704e+00
7.975e-01,2.960e+00
8.025e-01,3.221e+00
8.075e-01,3.483e+00
8.125e-01,3.745e+00
8.175e-01,4.002e+00
8.225e-01,4.253e+00
8.275e-01,4.494e+00
8.325e-01,4.722e+00
8.375e-01,4.935e+00
8.425e-01,5.130e+00
8.475e-01,5.305e+00
8.525e-01,5.457e+00
8.575e-01,5.585e+00
8.625e-01,5.688e+00
8.675e-01,5.764e+00
8.725e-01,5.813e+00
8.775e-01,5.835e+00
8.825e-01,5.830e+00
8.875e-01,5.798e+00
8.925e-01,5.740e+00
8.975e-01,5.658e+00
9.025e-01,5.552e+00
9.075e-01,5.426e+00
9.125e-01,5.279e+00
9.175e-01,5.116e+00
9.225e-01,4.937e+00
9.275e-01,4.746e+00
9.325e-01,4.544e+00
9.375e-01,4.334e+00
9.425e-01,4.118e+00
9.475e-01,3.898e+00
9.525e-01,3.676e+00
9.575e-01,3.454e+00
9.625e-01,3.234e+00
9.675e-01,3.017e+00
9.725e-01,2.805e+00
9.775e-01,2.599e+00
9.825e-01,2.400e+00
9.875e-01,2.210e+00
9.925e-01,2.027e+00
9.975e-01,1.854e+00


==> anc/03_results/moderate_zap/lognormal/0_045.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,1.506e-316
5.250e-02,2.842e-295
5.750e-02,1.414e-276
6.250e-02,5.627e-260
6.750e-02,4.132e-245
7.250e-02,1.066e-231
7.750e-02,1.599e-219
8.250e-02,2.091e-208
8.750e-02,3.302e-198
9.250e-02,8.233e-189
9.750e-02,4.047e-180
1.025e-01,4.723e-172
1.075e-01,1.532e-164
1.125e-01,1.580e-157
1.175e-01,5.808e-151
1.225e-01,8.409e-145
1.275e-01,5.227e-139
1.325e-01,1.504e-133
1.375e-01,2.143e-128
1.425e-01,1.601e-123
1.475e-01,6.615e-119
1.525e-01,1.582e-114
1.575e-01,2.282e-110
1.625e-01,2.062e-106
1.675e-01,1.206e-102
1.725e-01,4.707e-99
1.775e-01,1.260e-95
1.825e-01,2.371e-92
1.875e-01,3.208e-89
1.925e-01,3.186e-86
1.975e-01,2.367e-83
2.025e-01,1.339e-80
2.075e-01,5.855e-78
2.125e-01,2.009e-75
2.175e-01,5.485e-73
2.225e-01,1.206e-70
2.275e-01,2.161e-68
2.325e-01,3.188e-66
2.375e-01,3.913e-64
2.425e-01,4.032e-62
2.475e-01,3.519e-60
2.525e-01,2.622e-58
2.575e-01,1.680e-56
2.625e-01,9.330e-55
2.675e-01,4.517e-53
2.725e-01,1.919e-51
2.775e-01,7.196e-50
2.825e-01,2.394e-48
2.875e-01,7.107e-47
2.925e-01,1.890e-45
2.975e-01,4.528e-44
3.025e-01,9.809e-43
3.075e-01,1.929e-41
3.125e-01,3.458e-40
3.175e-01,5.672e-39
3.225e-01,8.540e-38
3.275e-01,1.184e-36
3.325e-01,1.517e-35
3.375e-01,1.801e-34
3.425e-01,1.986e-33
3.475e-01,2.041e-32
3.525e-01,1.959e-31
3.575e-01,1.760e-30
3.625e-01,1.484e-29
3.675e-01,1.177e-28
3.725e-01,8.801e-28
3.775e-01,6.213e-27
3.825e-01,4.149e-26
3.875e-01,2.627e-25
3.925e-01,1.579e-24
3.975e-01,9.027e-24
4.025e-01,4.917e-23
4.075e-01,2.555e-22
4.125e-01,1.268e-21
4.175e-01,6.026e-21
4.225e-01,2.742e-20
4.275e-01,1.197e-19
4.325e-01,5.022e-19
4.375e-01,2.026e-18
4.425e-01,7.865e-18
4.475e-01,2.944e-17
4.525e-01,1.063e-16
4.575e-01,3.707e-16
4.625e-01,1.250e-15
4.675e-01,4.079e-15
4.725e-01,1.289e-14
4.775e-01,3.949e-14
4.825e-01,1.174e-13
4.875e-01,3.389e-13
4.925e-01,9.505e-13
4.975e-01,2.593e-12
5.025e-01,6.884e-12
5.075e-01,1.780e-11
5.125e-01,4.485e-11
5.175e-01,1.102e-10
5.225e-01,2.643e-10
5.275e-01,6.190e-10
5.325e-01,1.416e-09
5.375e-01,3.167e-09
5.425e-01,6.930e-09
5.475e-01,1.484e-08
5.525e-01,3.111e-08
5.575e-01,6.389e-08
5.625e-01,1.286e-07
5.675e-01,2.539e-07
5.725e-01,4.917e-07
5.775e-01,9.347e-07
5.825e-01,1.745e-06
5.875e-01,3.199e-06
5.925e-01,5.765e-06
5.975e-01,1.021e-05
6.025e-01,1.779e-05
6.075e-01,3.050e-05
6.125e-01,5.147e-05
6.175e-01,8.550e-05
6.225e-01,1.399e-04
6.275e-01,2.255e-04
6.325e-01,3.583e-04
6.375e-01,5.611e-04
6.425e-01,8.667e-04
6.475e-01,1.321e-03
6.525e-01,1.986e-03
6.575e-01,2.947e-03
6.625e-01,4.317e-03
6.675e-01,6.247e-03
6.725e-01,8.929e-03
6.775e-01,1.261e-02
6.825e-01,1.760e-02
6.875e-01,2.428e-02
6.925e-01,3.312e-02
6.975e-01,4.469e-02
7.025e-01,5.964e-02
7.075e-01,7.876e-02
7.125e-01,1.029e-01
7.175e-01,1.331e-01
7.225e-01,1.705e-01
7.275e-01,2.162e-01
7.325e-01,2.715e-01
7.375e-01,3.378e-01
7.425e-01,4.164e-01
7.475e-01,5.087e-01
7.525e-01,6.158e-01
7.575e-01,7.391e-01
7.625e-01,8.794e-01
7.675e-01,1.038e+00
7.725e-01,1.214e+00
7.775e-01,1.409e+00
7.825e-01,1.623e+00
7.875e-01,1.854e+00
7.925e-01,2.102e+00
7.975e-01,2.365e+00
8.025e-01,2.642e+00
8.075e-01,2.930e+00
8.125e-01,3.225e+00
8.175e-01,3.526e+00
8.225e-01,3.829e+00
8.275e-01,4.129e+00
8.325e-01,4.424e+00
8.375e-01,4.708e+00
8.425e-01,4.979e+00
8.475e-01,5.233e+00
8.525e-01,5.465e+00
8.575e-01,5.673e+00
8.625e-01,5.854e+00
8.675e-01,6.005e+00
8.725e-01,6.125e+00
8.775e-01,6.212e+00
8.825e-01,6.264e+00
8.875e-01,6.283e+00
8.925e-01,6.268e+00
8.975e-01,6.219e+00
9.025e-01,6.139e+00
9.075e-01,6.029e+00
9.125e-01,5.891e+00
9.175e-01,5.727e+00
9.225e-01,5.542e+00
9.275e-01,5.336e+00
9.325e-01,5.114e+00
9.375e-01,4.878e+00
9.425e-01,4.632e+00
9.475e-01,4.379e+00
9.525e-01,4.121e+00
9.575e-01,3.861e+00
9.625e-01,3.603e+00
9.675e-01,3.347e+00
9.725e-01,3.097e+00
9.775e-01,2.854e+00
9.825e-01,2.619e+00
9.875e-01,2.394e+00
9.925e-01,2.180e+00
9.975e-01,1.978e+00


==> anc/03_results/moderate_zap/lognormal/0_046.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,1.908e-309
6.750e-02,8.310e-292
7.250e-02,6.828e-276
7.750e-02,1.926e-261
8.250e-02,3.010e-248
8.750e-02,3.837e-236
9.250e-02,5.481e-225
9.750e-02,1.141e-214
1.025e-01,4.322e-205
1.075e-01,3.585e-196
1.125e-01,7.638e-188
1.175e-01,4.789e-180
1.225e-01,9.943e-173
1.275e-01,7.574e-166
1.325e-01,2.315e-159
1.375e-01,3.071e-153
1.425e-01,1.896e-147
1.475e-01,5.794e-142
1.525e-01,9.257e-137
1.575e-01,8.122e-132
1.625e-01,4.089e-127
1.675e-01,1.229e-122
1.725e-01,2.286e-118
1.775e-01,2.718e-114
1.825e-01,2.127e-110
1.875e-01,1.126e-106
1.925e-01,4.128e-103
1.975e-01,1.073e-99
2.025e-01,2.016e-96
2.075e-01,2.792e-93
2.125e-01,2.901e-90
2.175e-01,2.297e-87
2.225e-01,1.407e-84
2.275e-01,6.758e-82
2.325e-01,2.578e-79
2.375e-01,7.904e-77
2.425e-01,1.969e-74
2.475e-01,4.028e-72
2.525e-01,6.828e-70
2.575e-01,9.681e-68
2.625e-01,1.158e-65
2.675e-01,1.176e-63
2.725e-01,1.024e-61
2.775e-01,7.679e-60
2.825e-01,4.999e-58
2.875e-01,2.841e-56
2.925e-01,1.418e-54
2.975e-01,6.248e-53
3.025e-01,2.443e-51
3.075e-01,8.520e-50
3.125e-01,2.661e-48
3.175e-01,7.478e-47
3.225e-01,1.898e-45
3.275e-01,4.370e-44
3.325e-01,9.158e-43
3.375e-01,1.753e-41
3.425e-01,3.075e-40
3.475e-01,4.959e-39
3.525e-01,7.376e-38
3.575e-01,1.014e-36
3.625e-01,1.294e-35
3.675e-01,1.534e-34
3.725e-01,1.695e-33
3.775e-01,1.750e-32
3.825e-01,1.691e-31
3.875e-01,1.534e-30
3.925e-01,1.309e-29
3.975e-01,1.052e-28
4.025e-01,7.977e-28
4.075e-01,5.722e-27
4.125e-01,3.888e-26
4.175e-01,2.507e-25
4.225e-01,1.537e-24
4.275e-01,8.963e-24
4.325e-01,4.984e-23
4.375e-01,2.646e-22
4.425e-01,1.343e-21
4.475e-01,6.520e-21
4.525e-01,3.035e-20
4.575e-01,1.355e-19
4.625e-01,5.816e-19
4.675e-01,2.400e-18
4.725e-01,9.532e-18
4.775e-01,3.649e-17
4.825e-01,1.348e-16
4.875e-01,4.806e-16
4.925e-01,1.657e-15
4.975e-01,5.525e-15
5.025e-01,1.784e-14
5.075e-01,5.582e-14
5.125e-01,1.694e-13
5.175e-01,4.990e-13
5.225e-01,1.428e-12
5.275e-01,3.970e-12
5.325e-01,1.074e-11
5.375e-01,2.828e-11
5.425e-01,7.255e-11
5.475e-01,1.814e-10
5.525e-01,4.422e-10
5.575e-01,1.052e-09
5.625e-01,2.445e-09
5.675e-01,5.550e-09
5.725e-01,1.231e-08
5.775e-01,2.672e-08
5.825e-01,5.675e-08
5.875e-01,1.180e-07
5.925e-01,2.402e-07
5.975e-01,4.794e-07
6.025e-01,9.380e-07
6.075e-01,1.800e-06
6.125e-01,3.390e-06
6.175e-01,6.266e-06
6.225e-01,1.138e-05
6.275e-01,2.029e-05
6.325e-01,3.557e-05
6.375e-01,6.130e-05
6.425e-01,1.039e-04
6.475e-01,1.733e-04
6.525e-01,2.845e-04
6.575e-01,4.599e-04
6.625e-01,7.321e-04
6.675e-01,1.148e-03
6.725e-01,1.775e-03
6.775e-01,2.704e-03
6.825e-01,4.062e-03
6.875e-01,6.020e-03
6.925e-01,8.802e-03
6.975e-01,1.270e-02
7.025e-01,1.809e-02
7.075e-01,2.545e-02
7.125e-01,3.535e-02
7.175e-01,4.852e-02
7.225e-01,6.579e-02
7.275e-01,8.819e-02
7.325e-01,1.168e-01
7.375e-01,1.531e-01
7.425e-01,1.984e-01
7.475e-01,2.543e-01
7.525e-01,3.225e-01
7.575e-01,4.049e-01
7.625e-01,5.030e-01
7.675e-01,6.187e-01
7.725e-01,7.535e-01
7.775e-01,9.089e-01
7.825e-01,1.086e+00
7.875e-01,1.285e+00
7.925e-01,1.508e+00
7.975e-01,1.753e+00
8.025e-01,2.019e+00
8.075e-01,2.307e+00
8.125e-01,2.613e+00
8.175e-01,2.935e+00
8.225e-01,3.269e+00
8.275e-01,3.613e+00
8.325e-01,3.961e+00
8.375e-01,4.308e+00
8.425e-01,4.651e+00
8.475e-01,4.984e+00
8.525e-01,5.300e+00
8.575e-01,5.597e+00
8.625e-01,5.867e+00
8.675e-01,6.108e+00
8.725e-01,6.315e+00
8.775e-01,6.485e+00
8.825e-01,6.616e+00
8.875e-01,6.704e+00
8.925e-01,6.751e+00
8.975e-01,6.755e+00
9.025e-01,6.717e+00
9.075e-01,6.638e+00
9.125e-01,6.521e+00
9.175e-01,6.368e+00
9.225e-01,6.182e+00
9.275e-01,5.968e+00
9.325e-01,5.728e+00
9.375e-01,5.468e+00
9.425e-01,5.191e+00
9.475e-01,4.902e+00
9.525e-01,4.605e+00
9.575e-01,4.303e+00
9.625e-01,4.000e+00
9.675e-01,3.700e+00
9.725e-01,3.406e+00
9.775e-01,3.120e+00
9.825e-01,2.844e+00
9.875e-01,2.580e+00
9.925e-01,2.330e+00
9.975e-01,2.094e+00


==> anc/03_results/moderate_zap/lognormal/0_047.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,2.722e-312
8.250e-02,1.397e-296
8.750e-02,3.638e-282
9.250e-02,7.008e-269
9.750e-02,1.366e-256
1.025e-01,3.503e-245
1.075e-01,1.475e-234
1.125e-01,1.233e-224
1.175e-01,2.403e-215
1.225e-01,1.257e-206
1.275e-01,1.995e-198
1.325e-01,1.068e-190
1.375e-01,2.118e-183
1.425e-01,1.689e-176
1.475e-01,5.835e-170
1.525e-01,9.314e-164
1.575e-01,7.285e-158
1.625e-01,2.942e-152
1.675e-01,6.430e-147
1.725e-01,7.936e-142
1.775e-01,5.750e-137
1.825e-01,2.533e-132
1.875e-01,7.001e-128
1.925e-01,1.250e-123
1.975e-01,1.482e-119
2.025e-01,1.194e-115
2.075e-01,6.694e-112
2.125e-01,2.664e-108
2.175e-01,7.670e-105
2.225e-01,1.627e-101
2.275e-01,2.583e-98
2.325e-01,3.118e-95
2.375e-01,2.901e-92
2.425e-01,2.108e-89
2.475e-01,1.211e-86
2.525e-01,5.563e-84
2.575e-01,2.066e-81
2.625e-01,6.261e-79
2.675e-01,1.564e-76
2.725e-01,3.246e-74
2.775e-01,5.647e-72
2.825e-01,8.298e-70
2.875e-01,1.037e-67
2.925e-01,1.110e-65
2.975e-01,1.025e-63
3.025e-01,8.205e-62
3.075e-01,5.731e-60
3.125e-01,3.510e-58
3.175e-01,1.896e-56
3.225e-01,9.072e-55
3.275e-01,3.864e-53
3.325e-01,1.471e-51
3.375e-01,5.028e-50
3.425e-01,1.549e-48
3.475e-01,4.316e-47
3.525e-01,1.092e-45
3.575e-01,2.517e-44
3.625e-01,5.303e-43
3.675e-01,1.024e-41
3.725e-01,1.819e-40
3.775e-01,2.979e-39
3.825e-01,4.510e-38
3.875e-01,6.330e-37
3.925e-01,8.257e-36
3.975e-01,1.003e-34
4.025e-01,1.138e-33
4.075e-01,1.207e-32
4.125e-01,1.201e-31
4.175e-01,1.122e-30
4.225e-01,9.871e-30
4.275e-01,8.185e-29
4.325e-01,6.411e-28
4.375e-01,4.751e-27
4.425e-01,3.337e-26
4.475e-01,2.224e-25
4.525e-01,1.409e-24
4.575e-01,8.498e-24
4.625e-01,4.886e-23
4.675e-01,2.681e-22
4.725e-01,1.406e-21
4.775e-01,7.057e-21
4.825e-01,3.393e-20
4.875e-01,1.565e-19
4.925e-01,6.930e-19
4.975e-01,2.950e-18
5.025e-01,1.208e-17
5.075e-01,4.768e-17
5.125e-01,1.814e-16
5.175e-01,6.658e-16
5.225e-01,2.361e-15
5.275e-01,8.093e-15
5.325e-01,2.684e-14
5.375e-01,8.622e-14
5.425e-01,2.684e-13
5.475e-01,8.102e-13
5.525e-01,2.374e-12
5.575e-01,6.756e-12
5.625e-01,1.869e-11
5.675e-01,5.027e-11
5.725e-01,1.316e-10
5.775e-01,3.356e-10
5.825e-01,8.339e-10
5.875e-01,2.020e-09
5.925e-01,4.774e-09
5.975e-01,1.101e-08
6.025e-01,2.482e-08
6.075e-01,5.464e-08
6.125e-01,1.176e-07
6.175e-01,2.476e-07
6.225e-01,5.103e-07
6.275e-01,1.030e-06
6.325e-01,2.035e-06
6.375e-01,3.940e-06
6.425e-01,7.482e-06
6.475e-01,1.393e-05
6.525e-01,2.546e-05
6.575e-01,4.567e-05
6.625e-01,8.044e-05
6.675e-01,1.392e-04
6.725e-01,2.367e-04
6.775e-01,3.956e-04
6.825e-01,6.503e-04
6.875e-01,1.052e-03
6.925e-01,1.674e-03
6.975e-01,2.622e-03
7.025e-01,4.044e-03
7.075e-01,6.144e-03
7.125e-01,9.198e-03
7.175e-01,1.357e-02
7.225e-01,1.974e-02
7.275e-01,2.831e-02
7.325e-01,4.006e-02
7.375e-01,5.591e-02
7.425e-01,7.703e-02
7.475e-01,1.048e-01
7.525e-01,1.407e-01
7.575e-01,1.865e-01
7.625e-01,2.444e-01
7.675e-01,3.163e-01
7.725e-01,4.046e-01
7.775e-01,5.116e-01
7.825e-01,6.397e-01
7.875e-01,7.909e-01
7.925e-01,9.673e-01
7.975e-01,1.170e+00
8.025e-01,1.401e+00
8.075e-01,1.660e+00
8.125e-01,1.947e+00
8.175e-01,2.261e+00
8.225e-01,2.600e+00
8.275e-01,2.961e+00
8.325e-01,3.341e+00
8.375e-01,3.734e+00
8.425e-01,4.135e+00
8.475e-01,4.538e+00
8.525e-01,4.937e+00
8.575e-01,5.325e+00
8.625e-01,5.695e+00
8.675e-01,6.039e+00
8.725e-01,6.351e+00
8.775e-01,6.626e+00
8.825e-01,6.857e+00
8.875e-01,7.042e+00
8.925e-01,7.175e+00
8.975e-01,7.256e+00
9.025e-01,7.284e+00
9.075e-01,7.258e+00
9.125e-01,7.181e+00
9.175e-01,7.054e+00
9.225e-01,6.881e+00
9.275e-01,6.666e+00
9.325e-01,6.415e+00
9.375e-01,6.132e+00
9.425e-01,5.824e+00
9.475e-01,5.496e+00
9.525e-01,5.153e+00
9.575e-01,4.802e+00
9.625e-01,4.448e+00
9.675e-01,4.094e+00
9.725e-01,3.747e+00
9.775e-01,3.409e+00
9.825e-01,3.084e+00
9.875e-01,2.774e+00
9.925e-01,2.481e+00
9.975e-01,2.208e+00


==> anc/03_results/moderate_zap/lognormal/0_048.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,2.543e-320
9.750e-02,1.006e-305
1.025e-01,3.582e-292
1.075e-01,1.496e-279
1.125e-01,9.161e-268
1.175e-01,9.976e-257
1.225e-01,2.281e-246
1.275e-01,1.266e-236
1.325e-01,1.933e-227
1.375e-01,9.088e-219
1.425e-01,1.450e-210
1.475e-01,8.562e-203
1.525e-01,2.023e-195
1.575e-01,2.049e-188
1.625e-01,9.472e-182
1.675e-01,2.112e-175
1.725e-01,2.391e-169
1.775e-01,1.438e-163
1.825e-01,4.788e-158
1.875e-01,9.170e-153
1.925e-01,1.046e-147
1.975e-01,7.328e-143
2.025e-01,3.249e-138
2.075e-01,9.357e-134
2.125e-01,1.795e-129
2.175e-01,2.344e-125
2.225e-01,2.129e-121
2.275e-01,1.372e-117
2.325e-01,6.379e-114
2.375e-01,2.178e-110
2.425e-01,5.545e-107
2.475e-01,1.068e-103
2.525e-01,1.577e-100
2.575e-01,1.809e-97
2.625e-01,1.631e-94
2.675e-01,1.168e-91
2.725e-01,6.713e-89
2.775e-01,3.129e-86
2.825e-01,1.193e-83
2.875e-01,3.755e-81
2.925e-01,9.831e-79
2.975e-01,2.158e-76
3.025e-01,4.000e-74
3.075e-01,6.305e-72
3.125e-01,8.504e-70
3.175e-01,9.876e-68
3.225e-01,9.933e-66
3.275e-01,8.699e-64
3.325e-01,6.668e-62
3.375e-01,4.497e-60
3.425e-01,2.680e-58
3.475e-01,1.418e-56
3.525e-01,6.688e-55
3.575e-01,2.824e-53
3.625e-01,1.072e-51
3.675e-01,3.667e-50
3.725e-01,1.136e-48
3.775e-01,3.195e-47
3.825e-01,8.188e-46
3.875e-01,1.917e-44
3.925e-01,4.115e-43
3.975e-01,8.118e-42
4.025e-01,1.476e-40
4.075e-01,2.478e-39
4.125e-01,3.855e-38
4.175e-01,5.566e-37
4.225e-01,7.478e-36
4.275e-01,9.368e-35
4.325e-01,1.097e-33
4.375e-01,1.202e-32
4.425e-01,1.236e-31
4.475e-01,1.194e-30
4.525e-01,1.086e-29
4.575e-01,9.322e-29
4.625e-01,7.555e-28
4.675e-01,5.794e-27
4.725e-01,4.210e-26
4.775e-01,2.903e-25
4.825e-01,1.903e-24
4.875e-01,1.186e-23
4.925e-01,7.051e-23
4.975e-01,3.997e-22
5.025e-01,2.165e-21
5.075e-01,1.121e-20
5.125e-01,5.562e-20
5.175e-01,2.645e-19
5.225e-01,1.206e-18
5.275e-01,5.287e-18
5.325e-01,2.228e-17
5.375e-01,9.036e-17
5.425e-01,3.530e-16
5.475e-01,1.330e-15
5.525e-01,4.836e-15
5.575e-01,1.698e-14
5.625e-01,5.766e-14
5.675e-01,1.894e-13
5.725e-01,6.024e-13
5.775e-01,1.856e-12
5.825e-01,5.547e-12
5.875e-01,1.608e-11
5.925e-01,4.529e-11
5.975e-01,1.239e-10
6.025e-01,3.296e-10
6.075e-01,8.529e-10
6.125e-01,2.149e-09
6.175e-01,5.273e-09
6.225e-01,1.261e-08
6.275e-01,2.942e-08
6.325e-01,6.694e-08
6.375e-01,1.487e-07
6.425e-01,3.227e-07
6.475e-01,6.843e-07
6.525e-01,1.419e-06
6.575e-01,2.876e-06
6.625e-01,5.708e-06
6.675e-01,1.109e-05
6.725e-01,2.110e-05
6.775e-01,3.934e-05
6.825e-01,7.191e-05
6.875e-01,1.289e-04
6.925e-01,2.266e-04
6.975e-01,3.911e-04
7.025e-01,6.628e-04
7.075e-01,1.103e-03
7.125e-01,1.803e-03
7.175e-01,2.898e-03
7.225e-01,4.579e-03
7.275e-01,7.114e-03
7.325e-01,1.088e-02
7.375e-01,1.636e-02
7.425e-01,2.423e-02
7.475e-01,3.534e-02
7.525e-01,5.076e-02
7.575e-01,7.184e-02
7.625e-01,1.002e-01
7.675e-01,1.378e-01
7.725e-01,1.868e-01
7.775e-01,2.498e-01
7.825e-01,3.296e-01
7.875e-01,4.291e-01
7.925e-01,5.515e-01
7.975e-01,6.998e-01
8.025e-01,8.768e-01
8.075e-01,1.085e+00
8.125e-01,1.327e+00
8.175e-01,1.603e+00
8.225e-01,1.914e+00
8.275e-01,2.260e+00
8.325e-01,2.638e+00
8.375e-01,3.045e+00
8.425e-01,3.477e+00
8.475e-01,3.928e+00
8.525e-01,4.391e+00
8.575e-01,4.858e+00
8.625e-01,5.321e+00
8.675e-01,5.769e+00
8.725e-01,6.194e+00
8.775e-01,6.587e+00
8.825e-01,6.938e+00
8.875e-01,7.239e+00
8.925e-01,7.485e+00
8.975e-01,7.670e+00
9.025e-01,7.790e+00
9.075e-01,7.842e+00
9.125e-01,7.828e+00
9.175e-01,7.748e+00
9.225e-01,7.605e+00
9.275e-01,7.404e+00
9.325e-01,7.150e+00
9.375e-01,6.851e+00
9.425e-01,6.513e+00
9.475e-01,6.145e+00
9.525e-01,5.754e+00
9.575e-01,5.348e+00
9.625e-01,4.934e+00
9.675e-01,4.520e+00
9.725e-01,4.111e+00
9.775e-01,3.714e+00
9.825e-01,3.331e+00
9.875e-01,2.968e+00
9.925e-01,2.628e+00
9.975e-01,2.311e+00


==> anc/03_results/moderate_zap/lognormal/0_049.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,3.029e-321
1.175e-01,4.801e-308
1.225e-01,1.180e-295
1.275e-01,5.341e-284
1.325e-01,5.177e-273
1.375e-01,1.227e-262
1.425e-01,7.993e-253
1.475e-01,1.589e-243
1.525e-01,1.056e-234
1.575e-01,2.554e-226
1.625e-01,2.417e-218
1.675e-01,9.572e-211
1.725e-01,1.686e-203
1.775e-01,1.394e-196
1.825e-01,5.687e-190
1.875e-01,1.198e-183
1.925e-01,1.358e-177
1.975e-01,8.603e-172
2.025e-01,3.152e-166
2.075e-01,6.898e-161
2.125e-01,9.282e-156
2.175e-01,7.893e-151
2.225e-01,4.348e-146
2.275e-01,1.588e-141
2.325e-01,3.928e-137
2.375e-01,6.717e-133
2.425e-01,8.086e-129
2.475e-01,6.973e-125
2.525e-01,4.378e-121
2.575e-01,2.031e-117
2.625e-01,7.065e-114
2.675e-01,1.866e-110
2.725e-01,3.792e-107
2.775e-01,5.994e-104
2.825e-01,7.454e-101
2.875e-01,7.368e-98
2.925e-01,5.844e-95
2.975e-01,3.755e-92
3.025e-01,1.971e-89
3.075e-01,8.519e-87
3.125e-01,3.057e-84
3.175e-01,9.171e-82
3.225e-01,2.316e-79
3.275e-01,4.959e-77
3.325e-01,9.052e-75
3.375e-01,1.418e-72
3.425e-01,1.915e-70
3.475e-01,2.243e-68
3.525e-01,2.291e-66
3.575e-01,2.049e-64
3.625e-01,1.613e-62
3.675e-01,1.122e-60
3.725e-01,6.929e-59
3.775e-01,3.812e-57
3.825e-01,1.876e-55
3.875e-01,8.291e-54
3.925e-01,3.300e-52
3.975e-01,1.188e-50
4.025e-01,3.876e-49
4.075e-01,1.151e-47
4.125e-01,3.116e-46
4.175e-01,7.720e-45
4.225e-01,1.755e-43
4.275e-01,3.668e-42
4.325e-01,7.070e-41
4.375e-01,1.259e-39
4.425e-01,2.078e-38
4.475e-01,3.184e-37
4.525e-01,4.538e-36
4.575e-01,6.031e-35
4.625e-01,7.486e-34
4.675e-01,8.697e-33
4.725e-01,9.473e-32
4.775e-01,9.691e-31
4.825e-01,9.328e-30
4.875e-01,8.461e-29
4.925e-01,7.244e-28
4.975e-01,5.862e-27
5.025e-01,4.492e-26
5.075e-01,3.263e-25
5.125e-01,2.250e-24
5.175e-01,1.475e-23
5.225e-01,9.201e-23
5.275e-01,5.471e-22
5.325e-01,3.103e-21
5.375e-01,1.682e-20
5.425e-01,8.715e-20
5.475e-01,4.324e-19
5.525e-01,2.056e-18
5.575e-01,9.377e-18
5.625e-01,4.107e-17
5.675e-01,1.729e-16
5.725e-01,7.004e-16
5.775e-01,2.732e-15
5.825e-01,1.027e-14
5.875e-01,3.724e-14
5.925e-01,1.303e-13
5.975e-01,4.408e-13
6.025e-01,1.442e-12
6.075e-01,4.562e-12
6.125e-01,1.398e-11
6.175e-01,4.150e-11
6.225e-01,1.195e-10
6.275e-01,3.338e-10
6.325e-01,9.055e-10
6.375e-01,2.386e-09
6.425e-01,6.115e-09
6.475e-01,1.524e-08
6.525e-01,3.697e-08
6.575e-01,8.734e-08
6.625e-01,2.011e-07
6.675e-01,4.512e-07
6.725e-01,9.878e-07
6.775e-01,2.110e-06
6.825e-01,4.402e-06
6.875e-01,8.972e-06
6.925e-01,1.787e-05
6.975e-01,3.480e-05
7.025e-01,6.629e-05
7.075e-01,1.236e-04
7.125e-01,2.256e-04
7.175e-01,4.033e-04
7.225e-01,7.065e-04
7.275e-01,1.213e-03
7.325e-01,2.043e-03
7.375e-01,3.375e-03
7.425e-01,5.472e-03
7.475e-01,8.708e-03
7.525e-01,1.361e-02
7.575e-01,2.089e-02
7.625e-01,3.152e-02
7.675e-01,4.675e-02
7.725e-01,6.819e-02
7.775e-01,9.781e-02
7.825e-01,1.381e-01
7.875e-01,1.918e-01
7.925e-01,2.623e-01
7.975e-01,3.533e-01
8.025e-01,4.687e-01
8.075e-01,6.127e-01
8.125e-01,7.893e-01
8.175e-01,1.002e+00
8.225e-01,1.255e+00
8.275e-01,1.551e+00
8.325e-01,1.890e+00
8.375e-01,2.273e+00
8.425e-01,2.697e+00
8.475e-01,3.161e+00
8.525e-01,3.657e+00
8.575e-01,4.179e+00
8.625e-01,4.718e+00
8.675e-01,5.263e+00
8.725e-01,5.801e+00
8.775e-01,6.322e+00
8.825e-01,6.810e+00
8.875e-01,7.255e+00
8.925e-01,7.644e+00
8.975e-01,7.968e+00
9.025e-01,8.216e+00
9.075e-01,8.385e+00
9.125e-01,8.469e+00
9.175e-01,8.467e+00
9.225e-01,8.381e+00
9.275e-01,8.215e+00
9.325e-01,7.975e+00
9.375e-01,7.669e+00
9.425e-01,7.306e+00
9.475e-01,6.896e+00
9.525e-01,6.451e+00
9.575e-01,5.981e+00
9.625e-01,5.496e+00
9.675e-01,5.008e+00
9.725e-01,4.524e+00
9.775e-01,4.053e+00
9.825e-01,3.601e+00
9.875e-01,3.174e+00
9.925e-01,2.775e+00
9.975e-01,2.408e+00


==> anc/03_results/moderate_zap/lognormal/0_05.csv <==
transmittance,probability_density
1.130e-01,0.000e+00
1.174e-01,0.000e+00
1.218e-01,0.000e+00
1.263e-01,0.000e+00
1.307e-01,0.000e+00
1.352e-01,5.323e-319
1.396e-01,2.562e-308
1.441e-01,3.826e-298
1.485e-01,1.926e-288
1.530e-01,3.525e-279
1.574e-01,2.510e-270
1.619e-01,7.395e-262
1.663e-01,9.537e-254
1.708e-01,5.668e-246
1.752e-01,1.627e-238
1.796e-01,2.355e-231
1.841e-01,1.788e-224
1.885e-01,7.389e-218
1.930e-01,1.718e-211
1.974e-01,2.320e-205
2.019e-01,1.872e-199
2.063e-01,9.269e-194
2.108e-01,2.888e-188
2.152e-01,5.795e-183
2.197e-01,7.652e-178
2.241e-01,6.783e-173
2.286e-01,4.113e-168
2.330e-01,1.737e-163
2.374e-01,5.190e-159
2.419e-01,1.115e-154
2.463e-01,1.748e-150
2.508e-01,2.025e-146
2.552e-01,1.758e-142
2.597e-01,1.157e-138
2.641e-01,5.838e-135
2.686e-01,2.284e-131
2.730e-01,6.995e-128
2.775e-01,1.694e-124
2.819e-01,3.275e-121
2.864e-01,5.095e-118
2.908e-01,6.432e-115
2.953e-01,6.640e-112
2.997e-01,5.648e-109
3.041e-01,3.987e-106
3.086e-01,2.350e-103
3.130e-01,1.165e-100
3.175e-01,4.881e-98
3.219e-01,1.740e-95
3.264e-01,5.304e-93
3.308e-01,1.390e-90
3.353e-01,3.149e-88
3.397e-01,6.193e-86
3.442e-01,1.062e-83
3.486e-01,1.596e-81
3.531e-01,2.110e-79
3.575e-01,2.464e-77
3.619e-01,2.551e-75
3.664e-01,2.350e-73
3.708e-01,1.934e-71
3.753e-01,1.426e-69
3.797e-01,9.455e-68
3.842e-01,5.653e-66
3.886e-01,3.057e-64
3.931e-01,1.500e-62
3.975e-01,6.694e-61
4.020e-01,2.725e-59
4.064e-01,1.015e-57
4.109e-01,3.462e-56
4.153e-01,1.086e-54
4.197e-01,3.136e-53
4.242e-01,8.362e-52
4.286e-01,2.062e-50
4.331e-01,4.715e-49
4.375e-01,1.001e-47
4.420e-01,1.978e-46
4.464e-01,3.644e-45
4.509e-01,6.269e-44
4.553e-01,1.009e-42
4.598e-01,1.522e-41
4.642e-01,2.155e-40
4.687e-01,2.869e-39
4.731e-01,3.595e-38
4.776e-01,4.248e-37
4.820e-01,4.740e-36
4.864e-01,5.001e-35
4.909e-01,4.995e-34
4.953e-01,4.730e-33
4.998e-01,4.252e-32
5.042e-01,3.632e-31
5.087e-01,2.952e-30
5.131e-01,2.285e-29
5.176e-01,1.687e-28
5.220e-01,1.189e-27
5.265e-01,8.004e-27
5.309e-01,5.155e-26
5.354e-01,3.179e-25
5.398e-01,1.879e-24
5.442e-01,1.065e-23
5.487e-01,5.800e-23
5.531e-01,3.034e-22
5.576e-01,1.527e-21
5.620e-01,7.394e-21
5.665e-01,3.450e-20
5.709e-01,1.552e-19
5.754e-01,6.734e-19
5.798e-01,2.821e-18
5.843e-01,1.142e-17
5.887e-01,4.472e-17
5.932e-01,1.694e-16
5.976e-01,6.211e-16
6.021e-01,2.207e-15
6.065e-01,7.601e-15
6.109e-01,2.539e-14
6.154e-01,8.234e-14
6.198e-01,2.593e-13
6.243e-01,7.936e-13
6.287e-01,2.361e-12
6.332e-01,6.833e-12
6.376e-01,1.925e-11
6.421e-01,5.280e-11
6.465e-01,1.411e-10
6.510e-01,3.676e-10
6.554e-01,9.339e-10
6.599e-01,2.315e-09
6.643e-01,5.600e-09
6.687e-01,1.323e-08
6.732e-01,3.054e-08
6.776e-01,6.890e-08
6.821e-01,1.520e-07
6.865e-01,3.280e-07
6.910e-01,6.925e-07
6.954e-01,1.431e-06
6.999e-01,2.897e-06
7.043e-01,5.745e-06
7.088e-01,1.117e-05
7.132e-01,2.127e-05
7.177e-01,3.975e-05
7.221e-01,7.286e-05
7.265e-01,1.311e-04
7.310e-01,2.314e-04
7.354e-01,4.013e-04
7.399e-01,6.835e-04
7.443e-01,1.144e-03
7.488e-01,1.882e-03
7.532e-01,3.043e-03
7.577e-01,4.840e-03
7.621e-01,7.571e-03
7.666e-01,1.165e-02
7.710e-01,1.766e-02
7.755e-01,2.634e-02
7.799e-01,3.868e-02
7.844e-01,5.597e-02
7.888e-01,7.977e-02
7.932e-01,1.120e-01
7.977e-01,1.551e-01
8.021e-01,2.117e-01
8.066e-01,2.850e-01
8.110e-01,3.784e-01
8.155e-01,4.956e-01
8.199e-01,6.406e-01
8.244e-01,8.172e-01
8.288e-01,1.029e+00
8.333e-01,1.280e+00
8.377e-01,1.571e+00
8.422e-01,1.906e+00
8.466e-01,2.284e+00
8.510e-01,2.704e+00
8.555e-01,3.164e+00
8.599e-01,3.660e+00
8.644e-01,4.186e+00
8.688e-01,4.734e+00
8.733e-01,5.294e+00
8.777e-01,5.857e+00
8.822e-01,6.410e+00
8.866e-01,6.942e+00
8.911e-01,7.439e+00
8.955e-01,7.891e+00
9.000e-01,8.286e+00
9.044e-01,8.615e+00
9.088e-01,8.869e+00
9.133e-01,9.042e+00
9.177e-01,9.132e+00
9.222e-01,9.135e+00
9.266e-01,9.055e+00
9.311e-01,8.894e+00
9.355e-01,8.657e+00
9.400e-01,8.352e+00
9.444e-01,7.987e+00
9.489e-01,7.573e+00
9.533e-01,7.119e+00
9.578e-01,6.637e+00
9.622e-01,6.137e+00
9.667e-01,5.628e+00
9.711e-01,5.120e+00
9.755e-01,4.621e+00
9.800e-01,4.138e+00
9.844e-01,3.677e+00
9.889e-01,3.243e+00
9.933e-01,2.839e+00
9.978e-01,2.466e+00


==> anc/03_results/moderate_zap/lognormal/0_051.csv <==
transmittance,probability_density
1.312e-01,0.000e+00
1.355e-01,0.000e+00
1.399e-01,0.000e+00
1.442e-01,0.000e+00
1.486e-01,0.000e+00
1.530e-01,0.000e+00
1.573e-01,0.000e+00
1.617e-01,1.781e-315
1.660e-01,6.311e-306
1.704e-01,9.145e-297
1.747e-01,5.716e-288
1.791e-01,1.619e-279
1.834e-01,2.172e-271
1.878e-01,1.439e-263
1.921e-01,4.895e-256
1.965e-01,8.855e-249
2.009e-01,8.804e-242
2.052e-01,4.961e-235
2.096e-01,1.630e-228
2.139e-01,3.207e-222
2.183e-01,3.872e-216
2.226e-01,2.937e-210
2.270e-01,1.430e-204
2.313e-01,4.559e-199
2.357e-01,9.703e-194
2.401e-01,1.404e-188
2.444e-01,1.403e-183
2.488e-01,9.849e-179
2.531e-01,4.926e-174
2.575e-01,1.780e-169
2.618e-01,4.711e-165
2.662e-01,9.245e-161
2.705e-01,1.361e-156
2.749e-01,1.521e-152
2.792e-01,1.303e-148
2.836e-01,8.643e-145
2.880e-01,4.484e-141
2.923e-01,1.836e-137
2.967e-01,5.982e-134
3.010e-01,1.564e-130
3.054e-01,3.308e-127
3.097e-01,5.698e-124
3.141e-01,8.054e-121
3.184e-01,9.404e-118
3.228e-01,9.128e-115
3.272e-01,7.411e-112
3.315e-01,5.063e-109
3.359e-01,2.926e-106
3.402e-01,1.439e-103
3.446e-01,6.049e-101
3.489e-01,2.185e-98
3.533e-01,6.813e-96
3.576e-01,1.842e-93
3.620e-01,4.339e-91
3.663e-01,8.936e-89
3.707e-01,1.616e-86
3.751e-01,2.575e-84
3.794e-01,3.631e-82
3.838e-01,4.545e-80
3.881e-01,5.067e-78
3.925e-01,5.049e-76
3.968e-01,4.509e-74
4.012e-01,3.622e-72
4.055e-01,2.623e-70
4.099e-01,1.718e-68
4.143e-01,1.021e-66
4.186e-01,5.511e-65
4.230e-01,2.712e-63
4.273e-01,1.220e-61
4.317e-01,5.022e-60
4.360e-01,1.898e-58
4.404e-01,6.599e-57
4.447e-01,2.115e-55
4.491e-01,6.261e-54
4.534e-01,1.715e-52
4.578e-01,4.358e-51
4.622e-01,1.029e-49
4.665e-01,2.259e-48
4.709e-01,4.626e-47
4.752e-01,8.846e-46
4.796e-01,1.582e-44
4.839e-01,2.650e-43
4.883e-01,4.166e-42
4.926e-01,6.153e-41
4.970e-01,8.551e-40
5.014e-01,1.120e-38
5.057e-01,1.383e-37
5.101e-01,1.615e-36
5.144e-01,1.783e-35
5.188e-01,1.864e-34
5.231e-01,1.849e-33
5.275e-01,1.740e-32
5.318e-01,1.557e-31
5.362e-01,1.325e-30
5.405e-01,1.074e-29
5.449e-01,8.304e-29
5.493e-01,6.126e-28
5.536e-01,4.318e-27
5.580e-01,2.910e-26
5.623e-01,1.877e-25
5.667e-01,1.160e-24
5.710e-01,6.871e-24
5.754e-01,3.906e-23
5.797e-01,2.133e-22
5.841e-01,1.120e-21
5.885e-01,5.653e-21
5.928e-01,2.748e-20
5.972e-01,1.287e-19
6.015e-01,5.809e-19
6.059e-01,2.531e-18
6.102e-01,1.064e-17
6.146e-01,4.324e-17
6.189e-01,1.699e-16
6.233e-01,6.454e-16
6.276e-01,2.374e-15
6.320e-01,8.458e-15
6.364e-01,2.920e-14
6.407e-01,9.778e-14
6.451e-01,3.176e-13
6.494e-01,1.002e-12
6.538e-01,3.069e-12
6.581e-01,9.136e-12
6.625e-01,2.645e-11
6.668e-01,7.447e-11
6.712e-01,2.041e-10
6.756e-01,5.448e-10
6.799e-01,1.417e-09
6.843e-01,3.590e-09
6.886e-01,8.873e-09
6.930e-01,2.139e-08
6.973e-01,5.034e-08
7.017e-01,1.157e-07
7.060e-01,2.595e-07
7.104e-01,5.691e-07
7.147e-01,1.220e-06
7.191e-01,2.557e-06
7.235e-01,5.245e-06
7.278e-01,1.053e-05
7.322e-01,2.068e-05
7.365e-01,3.980e-05
7.409e-01,7.504e-05
7.452e-01,1.387e-04
7.496e-01,2.511e-04
7.539e-01,4.461e-04
7.583e-01,7.774e-04
7.627e-01,1.329e-03
7.670e-01,2.231e-03
7.714e-01,3.677e-03
7.757e-01,5.951e-03
7.801e-01,9.463e-03
7.844e-01,1.479e-02
7.888e-01,2.271e-02
7.931e-01,3.431e-02
7.975e-01,5.096e-02
8.018e-01,7.448e-02
8.062e-01,1.071e-01
8.106e-01,1.516e-01
8.149e-01,2.112e-01
8.193e-01,2.898e-01
8.236e-01,3.917e-01
8.280e-01,5.216e-01
8.323e-01,6.844e-01
8.367e-01,8.851e-01
8.410e-01,1.129e+00
8.454e-01,1.419e+00
8.498e-01,1.759e+00
8.541e-01,2.152e+00
8.585e-01,2.597e+00
8.628e-01,3.093e+00
8.672e-01,3.637e+00
8.715e-01,4.221e+00
8.759e-01,4.838e+00
8.802e-01,5.476e+00
8.846e-01,6.122e+00
8.889e-01,6.763e+00
8.933e-01,7.382e+00
8.977e-01,7.963e+00
9.020e-01,8.491e+00
9.064e-01,8.952e+00
9.107e-01,9.332e+00
9.151e-01,9.620e+00
9.194e-01,9.810e+00
9.238e-01,9.896e+00
9.281e-01,9.877e+00
9.325e-01,9.756e+00
9.369e-01,9.536e+00
9.412e-01,9.227e+00
9.456e-01,8.839e+00
9.499e-01,8.384e+00
9.543e-01,7.875e+00
9.586e-01,7.325e+00
9.630e-01,6.750e+00
9.673e-01,6.161e+00
9.717e-01,5.572e+00
9.760e-01,4.994e+00
9.804e-01,4.435e+00
9.848e-01,3.905e+00
9.891e-01,3.407e+00
9.935e-01,2.948e+00
9.978e-01,2.529e+00


==> anc/03_results/moderate_zap/lognormal/0_052.csv <==
transmittance,probability_density
1.516e-01,0.000e+00
1.558e-01,0.000e+00
1.601e-01,0.000e+00
1.643e-01,0.000e+00
1.686e-01,0.000e+00
1.728e-01,0.000e+00
1.771e-01,0.000e+00
1.813e-01,0.000e+00
1.856e-01,5.928e-319
1.899e-01,4.880e-310
1.941e-01,1.924e-301
1.984e-01,3.776e-293
2.026e-01,3.819e-285
2.069e-01,2.057e-277
2.111e-01,6.087e-270
2.154e-01,1.018e-262
2.196e-01,9.878e-256
2.239e-01,5.706e-249
2.281e-01,2.008e-242
2.324e-01,4.402e-236
2.366e-01,6.135e-230
2.409e-01,5.543e-224
2.451e-01,3.308e-218
2.494e-01,1.326e-212
2.536e-01,3.629e-207
2.579e-01,6.888e-202
2.622e-01,9.199e-197
2.664e-01,8.763e-192
2.707e-01,6.033e-187
2.749e-01,3.039e-182
2.792e-01,1.133e-177
2.834e-01,3.163e-173
2.877e-01,6.678e-169
2.919e-01,1.077e-164
2.962e-01,1.341e-160
3.004e-01,1.299e-156
3.047e-01,9.887e-153
3.089e-01,5.956e-149
3.132e-01,2.864e-145
3.174e-01,1.107e-141
3.217e-01,3.465e-138
3.259e-01,8.846e-135
3.302e-01,1.853e-131
3.344e-01,3.207e-128
3.387e-01,4.611e-125
3.430e-01,5.541e-122
3.472e-01,5.595e-119
3.515e-01,4.773e-116
3.557e-01,3.457e-113
3.600e-01,2.136e-110
3.642e-01,1.132e-107
3.685e-01,5.162e-105
3.727e-01,2.036e-102
3.770e-01,6.973e-100
3.812e-01,2.082e-97
3.855e-01,5.442e-95
3.897e-01,1.249e-92
3.940e-01,2.528e-90
3.982e-01,4.526e-88
4.025e-01,7.191e-86
4.067e-01,1.017e-83
4.110e-01,1.285e-81
4.152e-01,1.454e-79
4.195e-01,1.477e-77
4.238e-01,1.352e-75
4.280e-01,1.118e-73
4.323e-01,8.371e-72
4.365e-01,5.689e-70
4.408e-01,3.518e-68
4.450e-01,1.984e-66
4.493e-01,1.023e-64
4.535e-01,4.829e-63
4.578e-01,2.093e-61
4.620e-01,8.347e-60
4.663e-01,3.068e-58
4.705e-01,1.041e-56
4.748e-01,3.270e-55
4.790e-01,9.516e-54
4.833e-01,2.571e-52
4.875e-01,6.462e-51
4.918e-01,1.513e-49
4.961e-01,3.304e-48
5.003e-01,6.743e-47
5.046e-01,1.288e-45
5.088e-01,2.306e-44
5.131e-01,3.874e-43
5.173e-01,6.118e-42
5.216e-01,9.092e-41
5.258e-01,1.273e-39
5.301e-01,1.682e-38
5.343e-01,2.100e-37
5.386e-01,2.479e-36
5.428e-01,2.770e-35
5.471e-01,2.935e-34
5.513e-01,2.951e-33
5.556e-01,2.819e-32
5.598e-01,2.561e-31
5.641e-01,2.214e-30
5.683e-01,1.824e-29
5.726e-01,1.434e-28
5.769e-01,1.075e-27
5.811e-01,7.710e-27
5.854e-01,5.286e-26
5.896e-01,3.469e-25
5.939e-01,2.181e-24
5.981e-01,1.315e-23
6.024e-01,7.606e-23
6.066e-01,4.225e-22
6.109e-01,2.256e-21
6.151e-01,1.158e-20
6.194e-01,5.724e-20
6.236e-01,2.725e-19
6.279e-01,1.250e-18
6.321e-01,5.530e-18
6.364e-01,2.362e-17
6.406e-01,9.739e-17
6.449e-01,3.881e-16
6.491e-01,1.495e-15
6.534e-01,5.574e-15
6.577e-01,2.012e-14
6.619e-01,7.032e-14
6.662e-01,2.382e-13
6.704e-01,7.827e-13
6.747e-01,2.495e-12
6.789e-01,7.718e-12
6.832e-01,2.319e-11
6.874e-01,6.772e-11
6.917e-01,1.922e-10
6.959e-01,5.307e-10
7.002e-01,1.426e-09
7.044e-01,3.729e-09
7.087e-01,9.500e-09
7.129e-01,2.358e-08
7.172e-01,5.706e-08
7.214e-01,1.347e-07
7.257e-01,3.100e-07
7.300e-01,6.967e-07
7.342e-01,1.529e-06
7.385e-01,3.276e-06
7.427e-01,6.860e-06
7.470e-01,1.404e-05
7.512e-01,2.811e-05
7.555e-01,5.505e-05
7.597e-01,1.055e-04
7.640e-01,1.979e-04
7.682e-01,3.635e-04
7.725e-01,6.540e-04
7.767e-01,1.153e-03
7.810e-01,1.992e-03
7.852e-01,3.376e-03
7.895e-01,5.610e-03
7.937e-01,9.145e-03
7.980e-01,1.463e-02
8.022e-01,2.298e-02
8.065e-01,3.543e-02
8.108e-01,5.366e-02
8.150e-01,7.985e-02
8.193e-01,1.168e-01
8.235e-01,1.678e-01
8.278e-01,2.371e-01
8.320e-01,3.296e-01
8.363e-01,4.506e-01
8.405e-01,6.061e-01
8.448e-01,8.024e-01
8.490e-01,1.046e+00
8.533e-01,1.342e+00
8.575e-01,1.695e+00
8.618e-01,2.111e+00
8.660e-01,2.589e+00
8.703e-01,3.129e+00
8.745e-01,3.727e+00
8.788e-01,4.378e+00
8.830e-01,5.071e+00
8.873e-01,5.792e+00
8.916e-01,6.527e+00
8.958e-01,7.257e+00
9.001e-01,7.963e+00
9.043e-01,8.624e+00
9.086e-01,9.220e+00
9.128e-01,9.734e+00
9.171e-01,1.015e+01
9.213e-01,1.045e+01
9.256e-01,1.063e+01
9.298e-01,1.068e+01
9.341e-01,1.061e+01
9.383e-01,1.042e+01
9.426e-01,1.011e+01
9.468e-01,9.703e+00
9.511e-01,9.206e+00
9.553e-01,8.639e+00
9.596e-01,8.019e+00
9.639e-01,7.363e+00
9.681e-01,6.690e+00
9.724e-01,6.015e+00
9.766e-01,5.352e+00
9.809e-01,4.714e+00
9.851e-01,4.110e+00
9.894e-01,3.549e+00
9.936e-01,3.034e+00
9.979e-01,2.568e+00


==> anc/03_results/moderate_zap/lognormal/0_053.csv <==
transmittance,probability_density
1.762e-01,0.000e+00
1.804e-01,0.000e+00
1.845e-01,0.000e+00
1.886e-01,0.000e+00
1.928e-01,0.000e+00
1.969e-01,0.000e+00
2.010e-01,0.000e+00
2.051e-01,0.000e+00
2.093e-01,0.000e+00
2.134e-01,8.045e-320
2.175e-01,1.463e-311
2.217e-01,1.462e-303
2.258e-01,8.238e-296
2.299e-01,2.684e-288
2.341e-01,5.177e-281
2.382e-01,6.044e-274
2.423e-01,4.360e-267
2.464e-01,1.982e-260
2.506e-01,5.784e-254
2.547e-01,1.103e-247
2.588e-01,1.397e-241
2.630e-01,1.194e-235
2.671e-01,6.991e-230
2.712e-01,2.844e-224
2.753e-01,8.143e-219
2.795e-01,1.663e-213
2.836e-01,2.451e-208
2.877e-01,2.638e-203
2.919e-01,2.096e-198
2.960e-01,1.243e-193
3.001e-01,5.550e-189
3.042e-01,1.886e-184
3.084e-01,4.917e-180
3.125e-01,9.929e-176
3.166e-01,1.565e-171
3.208e-01,1.942e-167
3.249e-01,1.910e-163
3.290e-01,1.501e-159
3.332e-01,9.485e-156
3.373e-01,4.853e-152
3.414e-01,2.024e-148
3.455e-01,6.917e-145
3.497e-01,1.950e-141
3.538e-01,4.559e-138
3.579e-01,8.889e-135
3.621e-01,1.453e-131
3.662e-01,2.000e-128
3.703e-01,2.331e-125
3.744e-01,2.311e-122
3.786e-01,1.957e-119
3.827e-01,1.421e-116
3.868e-01,8.895e-114
3.910e-01,4.815e-111
3.951e-01,2.263e-108
3.992e-01,9.272e-106
4.033e-01,3.322e-103
4.075e-01,1.045e-100
4.116e-01,2.893e-98
4.157e-01,7.078e-96
4.199e-01,1.535e-93
4.240e-01,2.958e-91
4.281e-01,5.082e-89
4.322e-01,7.806e-87
4.364e-01,1.075e-84
4.405e-01,1.330e-82
4.446e-01,1.483e-80
4.488e-01,1.494e-78
4.529e-01,1.363e-76
4.570e-01,1.128e-74
4.612e-01,8.497e-73
4.653e-01,5.833e-71
4.694e-01,3.658e-69
4.735e-01,2.100e-67
4.777e-01,1.106e-65
4.818e-01,5.351e-64
4.859e-01,2.384e-62
4.901e-01,9.797e-61
4.942e-01,3.720e-59
4.983e-01,1.308e-57
5.024e-01,4.261e-56
5.066e-01,1.289e-54
5.107e-01,3.629e-53
5.148e-01,9.516e-52
5.190e-01,2.327e-50
5.231e-01,5.318e-49
5.272e-01,1.137e-47
5.313e-01,2.277e-46
5.355e-01,4.278e-45
5.396e-01,7.550e-44
5.437e-01,1.253e-42
5.479e-01,1.959e-41
5.520e-01,2.886e-40
5.561e-01,4.013e-39
5.603e-01,5.274e-38
5.644e-01,6.556e-37
5.685e-01,7.717e-36
5.726e-01,8.612e-35
5.768e-01,9.120e-34
5.809e-01,9.175e-33
5.850e-01,8.775e-32
5.892e-01,7.988e-31
5.933e-01,6.927e-30
5.974e-01,5.727e-29
6.015e-01,4.519e-28
6.057e-01,3.406e-27
6.098e-01,2.453e-26
6.139e-01,1.691e-25
6.181e-01,1.116e-24
6.222e-01,7.056e-24
6.263e-01,4.279e-23
6.304e-01,2.490e-22
6.346e-01,1.392e-21
6.387e-01,7.475e-21
6.428e-01,3.861e-20
6.470e-01,1.919e-19
6.511e-01,9.189e-19
6.552e-01,4.239e-18
6.593e-01,1.886e-17
6.635e-01,8.094e-17
6.676e-01,3.354e-16
6.717e-01,1.342e-15
6.759e-01,5.194e-15
6.800e-01,1.944e-14
6.841e-01,7.038e-14
6.883e-01,2.467e-13
6.924e-01,8.379e-13
6.965e-01,2.758e-12
7.006e-01,8.803e-12
7.048e-01,2.726e-11
7.089e-01,8.194e-11
7.130e-01,2.392e-10
7.172e-01,6.784e-10
7.213e-01,1.870e-09
7.254e-01,5.014e-09
7.295e-01,1.308e-08
7.337e-01,3.320e-08
7.378e-01,8.209e-08
7.419e-01,1.977e-07
7.461e-01,4.640e-07
7.502e-01,1.062e-06
7.543e-01,2.369e-06
7.584e-01,5.158e-06
7.626e-01,1.096e-05
7.667e-01,2.275e-05
7.708e-01,4.612e-05
7.750e-01,9.134e-05
7.791e-01,1.768e-04
7.832e-01,3.347e-04
7.874e-01,6.198e-04
7.915e-01,1.123e-03
7.956e-01,1.991e-03
7.997e-01,3.457e-03
8.039e-01,5.877e-03
8.080e-01,9.790e-03
8.121e-01,1.598e-02
8.163e-01,2.557e-02
8.204e-01,4.012e-02
8.245e-01,6.175e-02
8.286e-01,9.323e-02
8.328e-01,1.381e-01
8.369e-01,2.009e-01
8.410e-01,2.869e-01
8.452e-01,4.025e-01
8.493e-01,5.546e-01
8.534e-01,7.509e-01
8.575e-01,9.994e-01
8.617e-01,1.308e+00
8.658e-01,1.682e+00
8.699e-01,2.129e+00
8.741e-01,2.650e+00
8.782e-01,3.247e+00
8.823e-01,3.915e+00
8.864e-01,4.647e+00
8.906e-01,5.432e+00
8.947e-01,6.253e+00
8.988e-01,7.091e+00
9.030e-01,7.923e+00
9.071e-01,8.724e+00
9.112e-01,9.468e+00
9.154e-01,1.013e+01
9.195e-01,1.069e+01
9.236e-01,1.112e+01
9.277e-01,1.142e+01
9.319e-01,1.156e+01
9.360e-01,1.155e+01
9.401e-01,1.139e+01
9.443e-01,1.109e+01
9.484e-01,1.066e+01
9.525e-01,1.012e+01
9.566e-01,9.482e+00
9.608e-01,8.779e+00
9.649e-01,8.029e+00
9.690e-01,7.257e+00
9.732e-01,6.481e+00
9.773e-01,5.721e+00
9.814e-01,4.993e+00
9.855e-01,4.308e+00
9.897e-01,3.675e+00
9.938e-01,3.101e+00
9.979e-01,2.588e+00


==> anc/03_results/moderate_zap/lognormal/0_054.csv <==
transmittance,probability_density
2.046e-01,0.000e+00
2.086e-01,0.000e+00
2.126e-01,0.000e+00
2.166e-01,0.000e+00
2.206e-01,0.000e+00
2.246e-01,0.000e+00
2.286e-01,0.000e+00
2.325e-01,0.000e+00
2.365e-01,0.000e+00
2.405e-01,3.903e-322
2.445e-01,2.184e-314
2.485e-01,7.422e-307
2.525e-01,1.559e-299
2.565e-01,2.062e-292
2.604e-01,1.746e-285
2.644e-01,9.633e-279
2.684e-01,3.514e-272
2.724e-01,8.605e-266
2.764e-01,1.435e-259
2.804e-01,1.651e-253
2.844e-01,1.327e-247
2.884e-01,7.551e-242
2.923e-01,3.075e-236
2.963e-01,9.063e-231
3.003e-01,1.954e-225
3.043e-01,3.114e-220
3.083e-01,3.702e-215
3.123e-01,3.314e-210
3.163e-01,2.255e-205
3.202e-01,1.176e-200
3.242e-01,4.735e-196
3.282e-01,1.485e-191
3.322e-01,3.653e-187
3.362e-01,7.102e-183
3.402e-01,1.098e-178
3.442e-01,1.361e-174
3.482e-01,1.359e-170
3.521e-01,1.100e-166
3.561e-01,7.267e-163
3.601e-01,3.938e-159
3.641e-01,1.761e-155
3.681e-01,6.526e-152
3.721e-01,2.016e-148
3.761e-01,5.218e-145
3.800e-01,1.136e-141
3.840e-01,2.091e-138
3.880e-01,3.267e-135
3.920e-01,4.353e-132
3.960e-01,4.964e-129
4.000e-01,4.866e-126
4.040e-01,4.114e-123
4.080e-01,3.013e-120
4.119e-01,1.917e-117
4.159e-01,1.064e-114
4.199e-01,5.163e-112
4.239e-01,2.199e-109
4.279e-01,8.250e-107
4.319e-01,2.733e-104
4.359e-01,8.017e-102
4.399e-01,2.089e-99
4.438e-01,4.848e-97
4.478e-01,1.005e-94
4.518e-01,1.864e-92
4.558e-01,3.104e-90
4.598e-01,4.650e-88
4.638e-01,6.282e-86
4.678e-01,7.672e-84
4.717e-01,8.488e-82
4.757e-01,8.525e-80
4.797e-01,7.789e-78
4.837e-01,6.487e-76
4.877e-01,4.935e-74
4.917e-01,3.436e-72
4.957e-01,2.193e-70
4.997e-01,1.286e-68
5.036e-01,6.935e-67
5.076e-01,3.448e-65
5.116e-01,1.583e-63
5.156e-01,6.718e-62
5.196e-01,2.641e-60
5.236e-01,9.631e-59
5.276e-01,3.263e-57
5.315e-01,1.028e-55
5.355e-01,3.020e-54
5.395e-01,8.274e-53
5.435e-01,2.118e-51
5.475e-01,5.070e-50
5.515e-01,1.137e-48
5.555e-01,2.391e-47
5.595e-01,4.723e-46
5.634e-01,8.767e-45
5.674e-01,1.532e-43
5.714e-01,2.522e-42
5.754e-01,3.916e-41
5.794e-01,5.742e-40
5.834e-01,7.958e-39
5.874e-01,1.044e-37
5.914e-01,1.297e-36
5.953e-01,1.527e-35
5.993e-01,1.707e-34
6.033e-01,1.812e-33
6.073e-01,1.829e-32
6.113e-01,1.757e-31
6.153e-01,1.608e-30
6.193e-01,1.402e-29
6.232e-01,1.167e-28
6.272e-01,9.268e-28
6.312e-01,7.035e-27
6.352e-01,5.107e-26
6.392e-01,3.548e-25
6.432e-01,2.361e-24
6.472e-01,1.506e-23
6.512e-01,9.209e-23
6.551e-01,5.406e-22
6.591e-01,3.048e-21
6.631e-01,1.652e-20
6.671e-01,8.607e-20
6.711e-01,4.316e-19
6.751e-01,2.084e-18
6.791e-01,9.697e-18
6.830e-01,4.349e-17
6.870e-01,1.882e-16
6.910e-01,7.859e-16
6.950e-01,3.170e-15
6.990e-01,1.235e-14
7.030e-01,4.654e-14
7.070e-01,1.696e-13
7.110e-01,5.982e-13
7.149e-01,2.043e-12
7.189e-01,6.760e-12
7.229e-01,2.168e-11
7.269e-01,6.742e-11
7.309e-01,2.034e-10
7.349e-01,5.956e-10
7.389e-01,1.694e-09
7.429e-01,4.679e-09
7.468e-01,1.256e-08
7.508e-01,3.279e-08
7.548e-01,8.328e-08
7.588e-01,2.058e-07
7.628e-01,4.951e-07
7.668e-01,1.160e-06
7.708e-01,2.648e-06
7.747e-01,5.890e-06
7.787e-01,1.278e-05
7.827e-01,2.703e-05
7.867e-01,5.581e-05
7.907e-01,1.125e-04
7.947e-01,2.212e-04
7.987e-01,4.252e-04
8.027e-01,7.983e-04
8.066e-01,1.465e-03
8.106e-01,2.628e-03
8.146e-01,4.612e-03
8.186e-01,7.918e-03
8.226e-01,1.330e-02
8.266e-01,2.188e-02
8.306e-01,3.523e-02
8.345e-01,5.556e-02
8.385e-01,8.587e-02
8.425e-01,1.300e-01
8.465e-01,1.931e-01
8.505e-01,2.811e-01
8.545e-01,4.014e-01
8.585e-01,5.623e-01
8.625e-01,7.731e-01
8.664e-01,1.043e+00
8.704e-01,1.382e+00
8.744e-01,1.799e+00
8.784e-01,2.299e+00
8.824e-01,2.888e+00
8.864e-01,3.564e+00
8.904e-01,4.324e+00
8.943e-01,5.159e+00
8.983e-01,6.052e+00
9.023e-01,6.984e+00
9.063e-01,7.930e+00
9.103e-01,8.860e+00
9.143e-01,9.744e+00
9.183e-01,1.055e+01
9.223e-01,1.125e+01
9.262e-01,1.181e+01
9.302e-01,1.221e+01
9.342e-01,1.245e+01
9.382e-01,1.250e+01
9.422e-01,1.237e+01
9.462e-01,1.207e+01
9.502e-01,1.161e+01
9.542e-01,1.102e+01
9.581e-01,1.031e+01
9.621e-01,9.515e+00
9.661e-01,8.666e+00
9.701e-01,7.789e+00
9.741e-01,6.910e+00
9.781e-01,6.051e+00
9.821e-01,5.232e+00
9.860e-01,4.467e+00
9.900e-01,3.766e+00
9.940e-01,3.137e+00
9.980e-01,2.581e+00


==> anc/03_results/moderate_zap/lognormal/0_055.csv <==
transmittance,probability_density
2.388e-01,0.000e+00
2.426e-01,0.000e+00
2.464e-01,0.000e+00
2.503e-01,0.000e+00
2.541e-01,0.000e+00
2.579e-01,0.000e+00
2.617e-01,0.000e+00
2.655e-01,0.000e+00
2.693e-01,0.000e+00
2.732e-01,8.390e-319
2.770e-01,1.106e-311
2.808e-01,9.724e-305
2.846e-01,5.775e-298
2.884e-01,2.347e-291
2.922e-01,6.609e-285
2.960e-01,1.304e-278
2.999e-01,1.824e-272
3.037e-01,1.828e-266
3.075e-01,1.326e-260
3.113e-01,7.028e-255
3.151e-01,2.749e-249
3.189e-01,8.003e-244
3.228e-01,1.750e-238
3.266e-01,2.898e-233
3.304e-01,3.664e-228
3.342e-01,3.563e-223
3.380e-01,2.685e-218
3.418e-01,1.580e-213
3.456e-01,7.302e-209
3.495e-01,2.670e-204
3.533e-01,7.773e-200
3.571e-01,1.813e-195
3.609e-01,3.405e-191
3.647e-01,5.184e-187
3.685e-01,6.431e-183
3.724e-01,6.533e-179
3.762e-01,5.465e-175
3.800e-01,3.782e-171
3.838e-01,2.176e-167
3.876e-01,1.045e-163
3.914e-01,4.214e-160
3.953e-01,1.431e-156
3.991e-01,4.110e-153
4.029e-01,1.003e-149
4.067e-01,2.087e-146
4.105e-01,3.717e-143
4.143e-01,5.688e-140
4.181e-01,7.503e-137
4.220e-01,8.562e-134
4.258e-01,8.481e-131
4.296e-01,7.315e-128
4.334e-01,5.511e-125
4.372e-01,3.638e-122
4.410e-01,2.110e-119
4.449e-01,1.079e-116
4.487e-01,4.872e-114
4.525e-01,1.950e-111
4.563e-01,6.934e-109
4.601e-01,2.196e-106
4.639e-01,6.208e-104
4.677e-01,1.571e-101
4.716e-01,3.566e-99
4.754e-01,7.277e-97
4.792e-01,1.338e-94
4.830e-01,2.222e-92
4.868e-01,3.339e-90
4.906e-01,4.549e-88
4.945e-01,5.630e-86
4.983e-01,6.343e-84
5.021e-01,6.517e-82
5.059e-01,6.117e-80
5.097e-01,5.255e-78
5.135e-01,4.139e-76
5.173e-01,2.994e-74
5.212e-01,1.992e-72
5.250e-01,1.221e-70
5.288e-01,6.907e-69
5.326e-01,3.610e-67
5.364e-01,1.747e-65
5.402e-01,7.833e-64
5.441e-01,3.261e-62
5.479e-01,1.261e-60
5.517e-01,4.542e-59
5.555e-01,1.524e-57
5.593e-01,4.772e-56
5.631e-01,1.396e-54
5.669e-01,3.819e-53
5.708e-01,9.788e-52
5.746e-01,2.352e-50
5.784e-01,5.304e-49
5.822e-01,1.124e-47
5.860e-01,2.242e-46
5.898e-01,4.209e-45
5.937e-01,7.451e-44
5.975e-01,1.245e-42
6.013e-01,1.964e-41
6.051e-01,2.930e-40
6.089e-01,4.137e-39
6.127e-01,5.534e-38
6.165e-01,7.018e-37
6.204e-01,8.446e-36
6.242e-01,9.655e-35
6.280e-01,1.049e-33
6.318e-01,1.085e-32
6.356e-01,1.068e-31
6.394e-01,1.002e-30
6.433e-01,8.960e-30
6.471e-01,7.650e-29
6.509e-01,6.239e-28
6.547e-01,4.863e-27
6.585e-01,3.625e-26
6.623e-01,2.587e-25
6.661e-01,1.768e-24
6.700e-01,1.159e-23
6.738e-01,7.280e-23
6.776e-01,4.390e-22
6.814e-01,2.542e-21
6.852e-01,1.415e-20
6.890e-01,7.570e-20
6.929e-01,3.897e-19
6.967e-01,1.931e-18
7.005e-01,9.218e-18
7.043e-01,4.241e-17
7.081e-01,1.881e-16
7.119e-01,8.051e-16
7.157e-01,3.326e-15
7.196e-01,1.327e-14
7.234e-01,5.117e-14
7.272e-01,1.908e-13
7.310e-01,6.878e-13
7.348e-01,2.400e-12
7.386e-01,8.109e-12
7.425e-01,2.654e-11
7.463e-01,8.416e-11
7.501e-01,2.588e-10
7.539e-01,7.718e-10
7.577e-01,2.234e-09
7.615e-01,6.276e-09
7.653e-01,1.712e-08
7.692e-01,4.540e-08
7.730e-01,1.170e-07
7.768e-01,2.931e-07
7.806e-01,7.144e-07
7.844e-01,1.695e-06
7.882e-01,3.913e-06
7.921e-01,8.798e-06
7.959e-01,1.927e-05
7.997e-01,4.114e-05
8.035e-01,8.563e-05
8.073e-01,1.738e-04
8.111e-01,3.441e-04
8.150e-01,6.649e-04
8.188e-01,1.254e-03
8.226e-01,2.310e-03
8.264e-01,4.157e-03
8.302e-01,7.308e-03
8.340e-01,1.256e-02
8.378e-01,2.110e-02
8.417e-01,3.467e-02
8.455e-01,5.572e-02
8.493e-01,8.766e-02
8.531e-01,1.350e-01
8.569e-01,2.035e-01
8.607e-01,3.004e-01
8.646e-01,4.345e-01
8.684e-01,6.159e-01
8.722e-01,8.556e-01
8.760e-01,1.165e+00
8.798e-01,1.557e+00
8.836e-01,2.039e+00
8.874e-01,2.622e+00
8.913e-01,3.307e+00
8.951e-01,4.095e+00
8.989e-01,4.979e+00
9.027e-01,5.945e+00
9.065e-01,6.972e+00
9.103e-01,8.034e+00
9.142e-01,9.098e+00
9.180e-01,1.013e+01
9.218e-01,1.108e+01
9.256e-01,1.192e+01
9.294e-01,1.262e+01
9.332e-01,1.314e+01
9.370e-01,1.346e+01
9.409e-01,1.357e+01
9.447e-01,1.346e+01
9.485e-01,1.315e+01
9.523e-01,1.265e+01
9.561e-01,1.199e+01
9.599e-01,1.119e+01
9.638e-01,1.029e+01
9.676e-01,9.321e+00
9.714e-01,8.324e+00
9.752e-01,7.328e+00
9.790e-01,6.360e+00
9.828e-01,5.443e+00
9.866e-01,4.594e+00
9.905e-01,3.825e+00
9.943e-01,3.141e+00
9.981e-01,2.546e+00


==> anc/03_results/moderate_zap/num_beta_total_probability/0_001.csv <==
transmittance,probability_density
3.429e-05,5.154e+02
1.029e-04,5.020e+02
1.715e-04,4.765e+02
2.400e-04,4.510e+02
3.086e-04,4.280e+02
3.772e-04,4.082e+02
4.458e-04,3.914e+02
5.144e-04,3.771e+02
5.830e-04,3.652e+02
6.516e-04,3.550e+02
7.201e-04,3.464e+02
7.887e-04,3.389e+02
8.573e-04,3.322e+02
9.259e-04,3.262e+02
9.945e-04,3.206e+02
1.063e-03,3.153e+02
1.132e-03,3.101e+02
1.200e-03,3.049e+02
1.269e-03,2.996e+02
1.337e-03,2.943e+02
1.406e-03,2.887e+02
1.475e-03,2.830e+02
1.543e-03,2.771e+02
1.612e-03,2.709e+02
1.680e-03,2.645e+02
1.749e-03,2.580e+02
1.818e-03,2.512e+02
1.886e-03,2.443e+02
1.955e-03,2.372e+02
2.023e-03,2.299e+02
2.092e-03,2.226e+02
2.160e-03,2.152e+02
2.229e-03,2.078e+02
2.298e-03,2.003e+02
2.366e-03,1.929e+02
2.435e-03,1.855e+02
2.503e-03,1.781e+02
2.572e-03,1.708e+02
2.641e-03,1.636e+02
2.709e-03,1.565e+02
2.778e-03,1.496e+02
2.846e-03,1.427e+02
2.915e-03,1.361e+02
2.983e-03,1.296e+02
3.052e-03,1.233e+02
3.121e-03,1.172e+02
3.189e-03,1.112e+02
3.258e-03,1.055e+02
3.326e-03,9.994e+01
3.395e-03,9.460e+01
3.464e-03,8.947e+01
3.532e-03,8.454e+01
3.601e-03,7.982e+01
3.669e-03,7.529e+01
3.738e-03,7.097e+01
3.806e-03,6.684e+01
3.875e-03,6.290e+01
3.944e-03,5.915e+01
4.012e-03,5.559e+01
4.081e-03,5.220e+01
4.149e-03,4.898e+01
4.218e-03,4.593e+01
4.287e-03,4.305e+01
4.355e-03,4.032e+01
4.424e-03,3.774e+01
4.492e-03,3.530e+01
4.561e-03,3.300e+01
4.629e-03,3.084e+01
4.698e-03,2.880e+01
4.767e-03,2.688e+01
4.835e-03,2.507e+01
4.904e-03,2.338e+01
4.972e-03,2.178e+01
5.041e-03,2.029e+01
5.110e-03,1.889e+01
5.178e-03,1.758e+01
5.247e-03,1.635e+01
5.315e-03,1.520e+01
5.384e-03,1.413e+01
5.453e-03,1.312e+01
5.521e-03,1.219e+01
5.590e-03,1.131e+01
5.658e-03,1.049e+01
5.727e-03,9.732e+00
5.795e-03,9.023e+00
5.864e-03,8.362e+00
5.933e-03,7.746e+00
6.001e-03,7.173e+00
6.070e-03,6.641e+00
6.138e-03,6.145e+00
6.207e-03,5.685e+00
6.276e-03,5.258e+00
6.344e-03,4.861e+00
6.413e-03,4.492e+00
6.481e-03,4.150e+00
6.550e-03,3.833e+00
6.618e-03,3.540e+00
6.687e-03,3.267e+00
6.756e-03,3.015e+00
6.824e-03,2.782e+00
6.893e-03,2.565e+00
6.961e-03,2.365e+00
7.030e-03,2.180e+00
7.099e-03,2.009e+00
7.167e-03,1.851e+00
7.236e-03,1.705e+00
7.304e-03,1.570e+00
7.373e-03,1.445e+00
7.441e-03,1.330e+00
7.510e-03,1.224e+00
7.579e-03,1.126e+00
7.647e-03,1.036e+00
7.716e-03,9.523e-01
7.784e-03,8.754e-01
7.853e-03,8.046e-01
7.922e-03,7.393e-01
7.990e-03,6.792e-01
8.059e-03,6.238e-01
8.127e-03,5.728e-01
8.196e-03,5.259e-01
8.264e-03,4.827e-01
8.333e-03,4.430e-01
8.402e-03,4.065e-01
8.470e-03,3.729e-01
8.539e-03,3.420e-01
8.607e-03,3.136e-01
8.676e-03,2.875e-01
8.745e-03,2.635e-01
8.813e-03,2.415e-01
8.882e-03,2.213e-01
8.950e-03,2.028e-01
9.019e-03,1.857e-01
9.088e-03,1.701e-01
9.156e-03,1.557e-01
9.225e-03,1.426e-01
9.293e-03,1.305e-01
9.362e-03,1.194e-01
9.430e-03,1.093e-01
9.499e-03,9.998e-02
9.568e-03,9.145e-02
9.636e-03,8.364e-02
9.705e-03,7.649e-02
9.773e-03,6.993e-02
9.842e-03,6.393e-02
9.911e-03,5.843e-02
9.979e-03,5.340e-02
1.005e-02,4.879e-02
1.012e-02,4.457e-02
1.018e-02,4.072e-02
1.025e-02,3.719e-02
1.032e-02,3.396e-02
1.039e-02,3.101e-02
1.046e-02,2.831e-02
1.053e-02,2.584e-02
1.060e-02,2.358e-02
1.066e-02,2.152e-02
1.073e-02,1.964e-02
1.080e-02,1.792e-02
1.087e-02,1.634e-02
1.094e-02,1.491e-02
1.101e-02,1.359e-02
1.108e-02,1.240e-02
1.115e-02,1.130e-02
1.121e-02,1.030e-02
1.128e-02,9.391e-03
1.135e-02,8.559e-03
1.142e-02,7.799e-03
1.149e-02,7.107e-03
1.156e-02,6.474e-03
1.163e-02,5.898e-03
1.169e-02,5.372e-03
1.176e-02,4.893e-03
1.183e-02,4.455e-03
1.190e-02,4.057e-03
1.197e-02,3.693e-03
1.204e-02,3.362e-03
1.211e-02,3.060e-03
1.217e-02,2.785e-03
1.224e-02,2.535e-03
1.231e-02,2.306e-03
1.238e-02,2.099e-03
1.245e-02,1.909e-03
1.252e-02,1.737e-03
1.259e-02,1.580e-03
1.265e-02,1.437e-03
1.272e-02,1.306e-03
1.279e-02,1.188e-03
1.286e-02,1.080e-03
1.293e-02,9.818e-04
1.300e-02,8.924e-04
1.307e-02,8.112e-04
1.313e-02,7.372e-04
1.320e-02,6.699e-04
1.327e-02,6.087e-04
1.334e-02,5.531e-04
1.341e-02,5.025e-04
1.348e-02,4.564e-04
1.355e-02,4.146e-04
1.361e-02,3.766e-04
1.368e-02,3.420e-04


==> anc/03_results/moderate_zap/num_beta_total_probability/0_002.csv <==
transmittance,probability_density
1.277e-04,1.232e+02
3.830e-04,1.236e+02
6.383e-04,1.189e+02
8.936e-04,1.134e+02
1.149e-03,1.082e+02
1.404e-03,1.035e+02
1.660e-03,9.941e+01
1.915e-03,9.588e+01
2.170e-03,9.287e+01
2.425e-03,9.029e+01
2.681e-03,8.809e+01
2.936e-03,8.620e+01
3.191e-03,8.454e+01
3.447e-03,8.308e+01
3.702e-03,8.175e+01
3.957e-03,8.052e+01
4.213e-03,7.935e+01
4.468e-03,7.821e+01
4.723e-03,7.709e+01
4.979e-03,7.595e+01
5.234e-03,7.478e+01
5.489e-03,7.358e+01
5.744e-03,7.234e+01
6.000e-03,7.104e+01
6.255e-03,6.969e+01
6.510e-03,6.828e+01
6.766e-03,6.682e+01
7.021e-03,6.531e+01
7.276e-03,6.375e+01
7.532e-03,6.214e+01
7.787e-03,6.049e+01
8.042e-03,5.881e+01
8.298e-03,5.710e+01
8.553e-03,5.536e+01
8.808e-03,5.361e+01
9.064e-03,5.184e+01
9.319e-03,5.007e+01
9.574e-03,4.830e+01
9.829e-03,4.653e+01
1.008e-02,4.478e+01
1.034e-02,4.304e+01
1.060e-02,4.132e+01
1.085e-02,3.962e+01
1.111e-02,3.795e+01
1.136e-02,3.631e+01
1.162e-02,3.470e+01
1.187e-02,3.313e+01
1.213e-02,3.160e+01
1.238e-02,3.012e+01
1.264e-02,2.867e+01
1.289e-02,2.727e+01
1.315e-02,2.591e+01
1.340e-02,2.460e+01
1.366e-02,2.333e+01
1.391e-02,2.211e+01
1.417e-02,2.094e+01
1.443e-02,1.981e+01
1.468e-02,1.873e+01
1.494e-02,1.769e+01
1.519e-02,1.670e+01
1.545e-02,1.576e+01
1.570e-02,1.485e+01
1.596e-02,1.399e+01
1.621e-02,1.317e+01
1.647e-02,1.239e+01
1.672e-02,1.165e+01
1.698e-02,1.095e+01
1.723e-02,1.028e+01
1.749e-02,9.645e+00
1.774e-02,9.046e+00
1.800e-02,8.479e+00
1.825e-02,7.944e+00
1.851e-02,7.438e+00
1.877e-02,6.960e+00
1.902e-02,6.510e+00
1.928e-02,6.086e+00
1.953e-02,5.687e+00
1.979e-02,5.312e+00
2.004e-02,4.958e+00
2.030e-02,4.627e+00
2.055e-02,4.315e+00
2.081e-02,4.023e+00
2.106e-02,3.749e+00
2.132e-02,3.492e+00
2.157e-02,3.251e+00
2.183e-02,3.025e+00
2.208e-02,2.815e+00
2.234e-02,2.617e+00
2.259e-02,2.433e+00
2.285e-02,2.261e+00
2.311e-02,2.100e+00
2.336e-02,1.950e+00
2.362e-02,1.810e+00
2.387e-02,1.679e+00
2.413e-02,1.558e+00
2.438e-02,1.444e+00
2.464e-02,1.339e+00
2.489e-02,1.241e+00
2.515e-02,1.149e+00
2.540e-02,1.064e+00
2.566e-02,9.852e-01
2.591e-02,9.117e-01
2.617e-02,8.435e-01
2.642e-02,7.802e-01
2.668e-02,7.213e-01
2.694e-02,6.668e-01
2.719e-02,6.162e-01
2.745e-02,5.692e-01
2.770e-02,5.257e-01
2.796e-02,4.854e-01
2.821e-02,4.481e-01
2.847e-02,4.135e-01
2.872e-02,3.815e-01
2.898e-02,3.519e-01
2.923e-02,3.245e-01
2.949e-02,2.991e-01
2.974e-02,2.757e-01
3.000e-02,2.540e-01
3.025e-02,2.340e-01
3.051e-02,2.155e-01
3.076e-02,1.984e-01
3.102e-02,1.827e-01
3.128e-02,1.681e-01
3.153e-02,1.547e-01
3.179e-02,1.423e-01
3.204e-02,1.309e-01
3.230e-02,1.203e-01
3.255e-02,1.106e-01
3.281e-02,1.017e-01
3.306e-02,9.344e-02
3.332e-02,8.585e-02
3.357e-02,7.886e-02
3.383e-02,7.242e-02
3.408e-02,6.649e-02
3.434e-02,6.104e-02
3.459e-02,5.602e-02
3.485e-02,5.140e-02
3.511e-02,4.716e-02
3.536e-02,4.326e-02
3.562e-02,3.967e-02
3.587e-02,3.637e-02
3.613e-02,3.335e-02
3.638e-02,3.056e-02
3.664e-02,2.801e-02
3.689e-02,2.566e-02
3.715e-02,2.351e-02
3.740e-02,2.153e-02
3.766e-02,1.972e-02
3.791e-02,1.805e-02
3.817e-02,1.653e-02
3.842e-02,1.512e-02
3.868e-02,1.384e-02
3.893e-02,1.266e-02
3.919e-02,1.158e-02
3.945e-02,1.060e-02
3.970e-02,9.690e-03
3.996e-02,8.860e-03
4.021e-02,8.100e-03
4.047e-02,7.404e-03
4.072e-02,6.766e-03
4.098e-02,6.183e-03
4.123e-02,5.649e-03
4.149e-02,5.160e-03
4.174e-02,4.713e-03
4.200e-02,4.304e-03
4.225e-02,3.930e-03
4.251e-02,3.587e-03
4.276e-02,3.275e-03
4.302e-02,2.989e-03
4.328e-02,2.727e-03
4.353e-02,2.488e-03
4.379e-02,2.270e-03
4.404e-02,2.070e-03
4.430e-02,1.888e-03
4.455e-02,1.722e-03
4.481e-02,1.570e-03
4.506e-02,1.431e-03
4.532e-02,1.305e-03
4.557e-02,1.189e-03
4.583e-02,1.083e-03
4.608e-02,9.871e-04
4.634e-02,8.993e-04
4.659e-02,8.191e-04
4.685e-02,7.460e-04
4.710e-02,6.794e-04
4.736e-02,6.186e-04
4.762e-02,5.632e-04
4.787e-02,5.127e-04
4.813e-02,4.666e-04
4.838e-02,4.247e-04
4.864e-02,3.864e-04
4.889e-02,3.516e-04
4.915e-02,3.198e-04
4.940e-02,2.909e-04
4.966e-02,2.646e-04
4.991e-02,2.406e-04
5.017e-02,2.188e-04
5.042e-02,1.989e-04
5.068e-02,1.808e-04
5.093e-02,1.644e-04


==> anc/03_results/moderate_zap/num_beta_total_probability/0_003.csv <==
transmittance,probability_density
2.665e-04,5.138e+01
7.994e-04,5.346e+01
1.332e-03,5.233e+01
1.865e-03,5.046e+01
2.398e-03,4.848e+01
2.931e-03,4.660e+01
3.464e-03,4.489e+01
3.997e-03,4.338e+01
4.530e-03,4.207e+01
5.063e-03,4.093e+01
5.596e-03,3.994e+01
6.129e-03,3.910e+01
6.662e-03,3.836e+01
7.195e-03,3.771e+01
7.728e-03,3.714e+01
8.261e-03,3.662e+01
8.794e-03,3.615e+01
9.327e-03,3.569e+01
9.860e-03,3.526e+01
1.039e-02,3.482e+01
1.093e-02,3.439e+01
1.146e-02,3.395e+01
1.199e-02,3.349e+01
1.252e-02,3.301e+01
1.306e-02,3.252e+01
1.359e-02,3.200e+01
1.412e-02,3.145e+01
1.466e-02,3.088e+01
1.519e-02,3.029e+01
1.572e-02,2.967e+01
1.625e-02,2.903e+01
1.679e-02,2.837e+01
1.732e-02,2.769e+01
1.785e-02,2.700e+01
1.839e-02,2.628e+01
1.892e-02,2.556e+01
1.945e-02,2.482e+01
1.999e-02,2.408e+01
2.052e-02,2.333e+01
2.105e-02,2.258e+01
2.158e-02,2.182e+01
2.212e-02,2.107e+01
2.265e-02,2.032e+01
2.318e-02,1.957e+01
2.372e-02,1.883e+01
2.425e-02,1.810e+01
2.478e-02,1.738e+01
2.532e-02,1.667e+01
2.585e-02,1.598e+01
2.638e-02,1.529e+01
2.691e-02,1.463e+01
2.745e-02,1.397e+01
2.798e-02,1.334e+01
2.851e-02,1.272e+01
2.905e-02,1.212e+01
2.958e-02,1.154e+01
3.011e-02,1.098e+01
3.064e-02,1.043e+01
3.118e-02,9.909e+00
3.171e-02,9.403e+00
3.224e-02,8.916e+00
3.278e-02,8.448e+00
3.331e-02,7.999e+00
3.384e-02,7.568e+00
3.438e-02,7.155e+00
3.491e-02,6.760e+00
3.544e-02,6.382e+00
3.597e-02,6.022e+00
3.651e-02,5.679e+00
3.704e-02,5.351e+00
3.757e-02,5.040e+00
3.811e-02,4.743e+00
3.864e-02,4.462e+00
3.917e-02,4.195e+00
3.970e-02,3.941e+00
4.024e-02,3.701e+00
4.077e-02,3.474e+00
4.130e-02,3.258e+00
4.184e-02,3.055e+00
4.237e-02,2.863e+00
4.290e-02,2.681e+00
4.344e-02,2.510e+00
4.397e-02,2.349e+00
4.450e-02,2.197e+00
4.503e-02,2.054e+00
4.557e-02,1.919e+00
4.610e-02,1.792e+00
4.663e-02,1.673e+00
4.717e-02,1.562e+00
4.770e-02,1.457e+00
4.823e-02,1.358e+00
4.876e-02,1.266e+00
4.930e-02,1.179e+00
4.983e-02,1.098e+00
5.036e-02,1.022e+00
5.090e-02,9.515e-01
5.143e-02,8.851e-01
5.196e-02,8.230e-01
5.250e-02,7.650e-01
5.303e-02,7.109e-01
5.356e-02,6.603e-01
5.409e-02,6.131e-01
5.463e-02,5.691e-01
5.516e-02,5.281e-01
5.569e-02,4.898e-01
5.623e-02,4.542e-01
5.676e-02,4.211e-01
5.729e-02,3.902e-01
5.783e-02,3.615e-01
5.836e-02,3.348e-01
5.889e-02,3.099e-01
5.942e-02,2.868e-01
5.996e-02,2.654e-01
6.049e-02,2.455e-01
6.102e-02,2.270e-01
6.156e-02,2.098e-01
6.209e-02,1.939e-01
6.262e-02,1.792e-01
6.315e-02,1.655e-01
6.369e-02,1.528e-01
6.422e-02,1.410e-01
6.475e-02,1.302e-01
6.529e-02,1.201e-01
6.582e-02,1.108e-01
6.635e-02,1.021e-01
6.689e-02,9.416e-02
6.742e-02,8.678e-02
6.795e-02,7.995e-02
6.848e-02,7.365e-02
6.902e-02,6.782e-02
6.955e-02,6.245e-02
7.008e-02,5.748e-02
7.062e-02,5.289e-02
7.115e-02,4.866e-02
7.168e-02,4.476e-02
7.221e-02,4.116e-02
7.275e-02,3.784e-02
7.328e-02,3.478e-02
7.381e-02,3.196e-02
7.435e-02,2.936e-02
7.488e-02,2.696e-02
7.541e-02,2.476e-02
7.595e-02,2.273e-02
7.648e-02,2.086e-02
7.701e-02,1.915e-02
7.754e-02,1.757e-02
7.808e-02,1.611e-02
7.861e-02,1.478e-02
7.914e-02,1.355e-02
7.968e-02,1.242e-02
8.021e-02,1.138e-02
8.074e-02,1.043e-02
8.127e-02,9.552e-03
8.181e-02,8.748e-03
8.234e-02,8.010e-03
8.287e-02,7.333e-03
8.341e-02,6.712e-03
8.394e-02,6.142e-03
8.447e-02,5.620e-03
8.501e-02,5.141e-03
8.554e-02,4.702e-03
8.607e-02,4.299e-03
8.660e-02,3.930e-03
8.714e-02,3.592e-03
8.767e-02,3.283e-03
8.820e-02,2.999e-03
8.874e-02,2.740e-03
8.927e-02,2.503e-03
8.980e-02,2.285e-03
9.034e-02,2.086e-03
9.087e-02,1.904e-03
9.140e-02,1.738e-03
9.193e-02,1.586e-03
9.247e-02,1.447e-03
9.300e-02,1.320e-03
9.353e-02,1.204e-03
9.407e-02,1.097e-03
9.460e-02,1.000e-03
9.513e-02,9.119e-04
9.566e-02,8.310e-04
9.620e-02,7.572e-04
9.673e-02,6.898e-04
9.726e-02,6.283e-04
9.780e-02,5.722e-04
9.833e-02,5.210e-04
9.886e-02,4.743e-04
9.940e-02,4.317e-04
9.993e-02,3.929e-04
1.005e-01,3.575e-04
1.010e-01,3.252e-04
1.015e-01,2.958e-04
1.021e-01,2.690e-04
1.026e-01,2.446e-04
1.031e-01,2.224e-04
1.037e-01,2.021e-04
1.042e-01,1.837e-04
1.047e-01,1.669e-04
1.053e-01,1.517e-04
1.058e-01,1.378e-04
1.063e-01,1.251e-04


==> anc/03_results/moderate_zap/num_beta_total_probability/0_004.csv <==
transmittance,probability_density
4.516e-04,2.656e+01
1.355e-03,2.886e+01
2.258e-03,2.880e+01
3.161e-03,2.810e+01
4.064e-03,2.721e+01
4.967e-03,2.629e+01
5.870e-03,2.543e+01
6.773e-03,2.464e+01
7.676e-03,2.394e+01
8.579e-03,2.332e+01
9.483e-03,2.278e+01
1.039e-02,2.232e+01
1.129e-02,2.191e+01
1.219e-02,2.156e+01
1.309e-02,2.125e+01
1.400e-02,2.098e+01
1.490e-02,2.073e+01
1.580e-02,2.050e+01
1.671e-02,2.028e+01
1.761e-02,2.007e+01
1.851e-02,1.986e+01
1.942e-02,1.965e+01
2.032e-02,1.943e+01
2.122e-02,1.921e+01
2.213e-02,1.897e+01
2.303e-02,1.872e+01
2.393e-02,1.846e+01
2.484e-02,1.818e+01
2.574e-02,1.789e+01
2.664e-02,1.758e+01
2.754e-02,1.725e+01
2.845e-02,1.692e+01
2.935e-02,1.657e+01
3.025e-02,1.620e+01
3.116e-02,1.583e+01
3.206e-02,1.544e+01
3.296e-02,1.505e+01
3.387e-02,1.464e+01
3.477e-02,1.424e+01
3.567e-02,1.382e+01
3.658e-02,1.340e+01
3.748e-02,1.298e+01
3.838e-02,1.256e+01
3.928e-02,1.213e+01
4.019e-02,1.171e+01
4.109e-02,1.129e+01
4.199e-02,1.087e+01
4.290e-02,1.046e+01
4.380e-02,1.005e+01
4.470e-02,9.648e+00
4.561e-02,9.252e+00
4.651e-02,8.863e+00
4.741e-02,8.483e+00
4.832e-02,8.110e+00
4.922e-02,7.747e+00
5.012e-02,7.393e+00
5.103e-02,7.049e+00
5.193e-02,6.715e+00
5.283e-02,6.391e+00
5.373e-02,6.078e+00
5.464e-02,5.775e+00
5.554e-02,5.482e+00
5.644e-02,5.201e+00
5.735e-02,4.930e+00
5.825e-02,4.669e+00
5.915e-02,4.419e+00
6.006e-02,4.179e+00
6.096e-02,3.950e+00
6.186e-02,3.730e+00
6.277e-02,3.520e+00
6.367e-02,3.320e+00
6.457e-02,3.129e+00
6.547e-02,2.947e+00
6.638e-02,2.773e+00
6.728e-02,2.609e+00
6.818e-02,2.452e+00
6.909e-02,2.304e+00
6.999e-02,2.163e+00
7.089e-02,2.030e+00
7.180e-02,1.904e+00
7.270e-02,1.784e+00
7.360e-02,1.672e+00
7.451e-02,1.565e+00
7.541e-02,1.465e+00
7.631e-02,1.370e+00
7.722e-02,1.281e+00
7.812e-02,1.196e+00
7.902e-02,1.117e+00
7.992e-02,1.043e+00
8.083e-02,9.730e-01
8.173e-02,9.073e-01
8.263e-02,8.457e-01
8.354e-02,7.878e-01
8.444e-02,7.336e-01
8.534e-02,6.829e-01
8.625e-02,6.353e-01
8.715e-02,5.908e-01
8.805e-02,5.492e-01
8.896e-02,5.103e-01
8.986e-02,4.739e-01
9.076e-02,4.400e-01
9.166e-02,4.083e-01
9.257e-02,3.787e-01
9.347e-02,3.512e-01
9.437e-02,3.255e-01
9.528e-02,3.016e-01
9.618e-02,2.793e-01
9.708e-02,2.586e-01
9.799e-02,2.393e-01
9.889e-02,2.214e-01
9.979e-02,2.047e-01
1.007e-01,1.892e-01
1.016e-01,1.749e-01
1.025e-01,1.615e-01
1.034e-01,1.492e-01
1.043e-01,1.377e-01
1.052e-01,1.270e-01
1.061e-01,1.172e-01
1.070e-01,1.081e-01
1.079e-01,9.960e-02
1.088e-01,9.178e-02
1.097e-01,8.454e-02
1.106e-01,7.785e-02
1.115e-01,7.166e-02
1.124e-01,6.594e-02
1.133e-01,6.066e-02
1.142e-01,5.579e-02
1.151e-01,5.129e-02
1.160e-01,4.714e-02
1.170e-01,4.331e-02
1.179e-01,3.977e-02
1.188e-01,3.652e-02
1.197e-01,3.352e-02
1.206e-01,3.076e-02
1.215e-01,2.821e-02
1.224e-01,2.587e-02
1.233e-01,2.372e-02
1.242e-01,2.174e-02
1.251e-01,1.992e-02
1.260e-01,1.824e-02
1.269e-01,1.670e-02
1.278e-01,1.529e-02
1.287e-01,1.399e-02
1.296e-01,1.280e-02
1.305e-01,1.171e-02
1.314e-01,1.070e-02
1.323e-01,9.785e-03
1.332e-01,8.941e-03
1.341e-01,8.168e-03
1.350e-01,7.460e-03
1.359e-01,6.811e-03
1.368e-01,6.217e-03
1.377e-01,5.673e-03
1.386e-01,5.176e-03
1.395e-01,4.720e-03
1.404e-01,4.304e-03
1.413e-01,3.923e-03
1.422e-01,3.575e-03
1.431e-01,3.257e-03
1.440e-01,2.966e-03
1.449e-01,2.701e-03
1.459e-01,2.459e-03
1.468e-01,2.238e-03
1.477e-01,2.036e-03
1.486e-01,1.852e-03
1.495e-01,1.684e-03
1.504e-01,1.531e-03
1.513e-01,1.391e-03
1.522e-01,1.264e-03
1.531e-01,1.148e-03
1.540e-01,1.043e-03
1.549e-01,9.469e-04
1.558e-01,8.595e-04
1.567e-01,7.800e-04
1.576e-01,7.076e-04
1.585e-01,6.418e-04
1.594e-01,5.820e-04
1.603e-01,5.276e-04
1.612e-01,4.782e-04
1.621e-01,4.333e-04
1.630e-01,3.925e-04
1.639e-01,3.555e-04
1.648e-01,3.219e-04
1.657e-01,2.914e-04
1.666e-01,2.637e-04
1.675e-01,2.386e-04
1.684e-01,2.158e-04
1.693e-01,1.952e-04
1.702e-01,1.765e-04
1.711e-01,1.595e-04
1.720e-01,1.441e-04
1.729e-01,1.302e-04
1.738e-01,1.176e-04
1.747e-01,1.062e-04
1.757e-01,9.591e-05
1.766e-01,8.657e-05
1.775e-01,7.812e-05
1.784e-01,7.048e-05
1.793e-01,6.357e-05
1.802e-01,5.733e-05


==> anc/03_results/moderate_zap/num_beta_total_probability/0_005.csv <==
transmittance,probability_density
6.564e-04,1.524e+01
1.969e-03,1.745e+01
3.282e-03,1.786e+01
4.595e-03,1.770e+01
5.908e-03,1.733e+01
7.221e-03,1.687e+01
8.534e-03,1.641e+01
9.846e-03,1.597e+01
1.116e-02,1.556e+01
1.247e-02,1.519e+01
1.378e-02,1.486e+01
1.510e-02,1.457e+01
1.641e-02,1.432e+01
1.772e-02,1.410e+01
1.904e-02,1.391e+01
2.035e-02,1.374e+01
2.166e-02,1.359e+01
2.297e-02,1.345e+01
2.429e-02,1.333e+01
2.560e-02,1.322e+01
2.691e-02,1.311e+01
2.823e-02,1.300e+01
2.954e-02,1.289e+01
3.085e-02,1.278e+01
3.216e-02,1.267e+01
3.348e-02,1.254e+01
3.479e-02,1.241e+01
3.610e-02,1.227e+01
3.742e-02,1.212e+01
3.873e-02,1.196e+01
4.004e-02,1.179e+01
4.135e-02,1.162e+01
4.267e-02,1.143e+01
4.398e-02,1.123e+01
4.529e-02,1.102e+01
4.661e-02,1.080e+01
4.792e-02,1.058e+01
4.923e-02,1.034e+01
5.054e-02,1.010e+01
5.186e-02,9.859e+00
5.317e-02,9.608e+00
5.448e-02,9.352e+00
5.580e-02,9.092e+00
5.711e-02,8.829e+00
5.842e-02,8.564e+00
5.973e-02,8.297e+00
6.105e-02,8.029e+00
6.236e-02,7.762e+00
6.367e-02,7.495e+00
6.499e-02,7.229e+00
6.630e-02,6.966e+00
6.761e-02,6.705e+00
6.892e-02,6.447e+00
7.024e-02,6.193e+00
7.155e-02,5.943e+00
7.286e-02,5.697e+00
7.418e-02,5.456e+00
7.549e-02,5.220e+00
7.680e-02,4.990e+00
7.811e-02,4.766e+00
7.943e-02,4.548e+00
8.074e-02,4.336e+00
8.205e-02,4.130e+00
8.337e-02,3.930e+00
8.468e-02,3.738e+00
8.599e-02,3.551e+00
8.730e-02,3.371e+00
8.862e-02,3.198e+00
8.993e-02,3.031e+00
9.124e-02,2.871e+00
9.256e-02,2.717e+00
9.387e-02,2.570e+00
9.518e-02,2.429e+00
9.649e-02,2.294e+00
9.781e-02,2.165e+00
9.912e-02,2.042e+00
1.004e-01,1.924e+00
1.017e-01,1.812e+00
1.031e-01,1.706e+00
1.044e-01,1.604e+00
1.057e-01,1.508e+00
1.070e-01,1.417e+00
1.083e-01,1.330e+00
1.096e-01,1.248e+00
1.109e-01,1.170e+00
1.122e-01,1.097e+00
1.136e-01,1.027e+00
1.149e-01,9.614e-01
1.162e-01,8.995e-01
1.175e-01,8.410e-01
1.188e-01,7.860e-01
1.201e-01,7.341e-01
1.214e-01,6.853e-01
1.228e-01,6.394e-01
1.241e-01,5.963e-01
1.254e-01,5.557e-01
1.267e-01,5.177e-01
1.280e-01,4.820e-01
1.293e-01,4.486e-01
1.306e-01,4.173e-01
1.319e-01,3.880e-01
1.333e-01,3.605e-01
1.346e-01,3.349e-01
1.359e-01,3.109e-01
1.372e-01,2.885e-01
1.385e-01,2.676e-01
1.398e-01,2.481e-01
1.411e-01,2.299e-01
1.424e-01,2.129e-01
1.438e-01,1.971e-01
1.451e-01,1.824e-01
1.464e-01,1.688e-01
1.477e-01,1.560e-01
1.490e-01,1.442e-01
1.503e-01,1.332e-01
1.516e-01,1.230e-01
1.529e-01,1.135e-01
1.543e-01,1.048e-01
1.556e-01,9.661e-02
1.569e-01,8.906e-02
1.582e-01,8.206e-02
1.595e-01,7.559e-02
1.608e-01,6.959e-02
1.621e-01,6.405e-02
1.634e-01,5.892e-02
1.648e-01,5.418e-02
1.661e-01,4.980e-02
1.674e-01,4.576e-02
1.687e-01,4.203e-02
1.700e-01,3.859e-02
1.713e-01,3.541e-02
1.726e-01,3.249e-02
1.740e-01,2.979e-02
1.753e-01,2.731e-02
1.766e-01,2.502e-02
1.779e-01,2.292e-02
1.792e-01,2.099e-02
1.805e-01,1.921e-02
1.818e-01,1.757e-02
1.831e-01,1.607e-02
1.845e-01,1.469e-02
1.858e-01,1.343e-02
1.871e-01,1.227e-02
1.884e-01,1.120e-02
1.897e-01,1.023e-02
1.910e-01,9.332e-03
1.923e-01,8.512e-03
1.936e-01,7.762e-03
1.950e-01,7.075e-03
1.963e-01,6.446e-03
1.976e-01,5.872e-03
1.989e-01,5.346e-03
2.002e-01,4.866e-03
2.015e-01,4.427e-03
2.028e-01,4.027e-03
2.041e-01,3.661e-03
2.055e-01,3.327e-03
2.068e-01,3.023e-03
2.081e-01,2.745e-03
2.094e-01,2.493e-03
2.107e-01,2.262e-03
2.120e-01,2.052e-03
2.133e-01,1.861e-03
2.147e-01,1.687e-03
2.160e-01,1.529e-03
2.173e-01,1.386e-03
2.186e-01,1.255e-03
2.199e-01,1.136e-03
2.212e-01,1.028e-03
2.225e-01,9.301e-04
2.238e-01,8.412e-04
2.252e-01,7.605e-04
2.265e-01,6.873e-04
2.278e-01,6.209e-04
2.291e-01,5.607e-04
2.304e-01,5.062e-04
2.317e-01,4.569e-04
2.330e-01,4.122e-04
2.343e-01,3.718e-04
2.357e-01,3.352e-04
2.370e-01,3.021e-04
2.383e-01,2.721e-04
2.396e-01,2.451e-04
2.409e-01,2.207e-04
2.422e-01,1.986e-04
2.435e-01,1.787e-04
2.448e-01,1.607e-04
2.462e-01,1.445e-04
2.475e-01,1.299e-04
2.488e-01,1.167e-04
2.501e-01,1.048e-04
2.514e-01,9.411e-05
2.527e-01,8.447e-05
2.540e-01,7.579e-05
2.553e-01,6.798e-05
2.567e-01,6.096e-05
2.580e-01,5.464e-05
2.593e-01,4.896e-05
2.606e-01,4.386e-05
2.619e-01,3.927e-05


==> anc/03_results/moderate_zap/num_beta_total_probability/0_006.csv <==
transmittance,probability_density
8.833e-04,9.281e+00
2.650e-03,1.125e+01
4.417e-03,1.185e+01
6.183e-03,1.197e+01
7.950e-03,1.186e+01
9.716e-03,1.166e+01
1.148e-02,1.142e+01
1.325e-02,1.117e+01
1.502e-02,1.092e+01
1.678e-02,1.070e+01
1.855e-02,1.049e+01
2.032e-02,1.030e+01
2.208e-02,1.014e+01
2.385e-02,9.992e+00
2.562e-02,9.864e+00
2.738e-02,9.752e+00
2.915e-02,9.655e+00
3.092e-02,9.570e+00
3.268e-02,9.495e+00
3.445e-02,9.428e+00
3.622e-02,9.366e+00
3.798e-02,9.308e+00
3.975e-02,9.251e+00
4.152e-02,9.194e+00
4.328e-02,9.135e+00
4.505e-02,9.072e+00
4.681e-02,9.006e+00
4.858e-02,8.934e+00
5.035e-02,8.857e+00
5.211e-02,8.773e+00
5.388e-02,8.682e+00
5.565e-02,8.583e+00
5.741e-02,8.478e+00
5.918e-02,8.364e+00
6.095e-02,8.244e+00
6.271e-02,8.116e+00
6.448e-02,7.981e+00
6.625e-02,7.839e+00
6.801e-02,7.691e+00
6.978e-02,7.537e+00
7.155e-02,7.377e+00
7.331e-02,7.213e+00
7.508e-02,7.043e+00
7.685e-02,6.870e+00
7.861e-02,6.693e+00
8.038e-02,6.514e+00
8.215e-02,6.331e+00
8.391e-02,6.147e+00
8.568e-02,5.962e+00
8.745e-02,5.775e+00
8.921e-02,5.588e+00
9.098e-02,5.402e+00
9.275e-02,5.216e+00
9.451e-02,5.031e+00
9.628e-02,4.847e+00
9.805e-02,4.665e+00
9.981e-02,4.486e+00
1.016e-01,4.309e+00
1.033e-01,4.135e+00
1.051e-01,3.964e+00
1.069e-01,3.796e+00
1.086e-01,3.632e+00
1.104e-01,3.472e+00
1.122e-01,3.316e+00
1.139e-01,3.164e+00
1.157e-01,3.016e+00
1.175e-01,2.873e+00
1.192e-01,2.734e+00
1.210e-01,2.599e+00
1.228e-01,2.469e+00
1.245e-01,2.344e+00
1.263e-01,2.223e+00
1.281e-01,2.107e+00
1.298e-01,1.995e+00
1.316e-01,1.888e+00
1.334e-01,1.785e+00
1.351e-01,1.686e+00
1.369e-01,1.592e+00
1.387e-01,1.502e+00
1.404e-01,1.415e+00
1.422e-01,1.333e+00
1.440e-01,1.255e+00
1.457e-01,1.181e+00
1.475e-01,1.110e+00
1.493e-01,1.043e+00
1.510e-01,9.787e-01
1.528e-01,9.181e-01
1.546e-01,8.608e-01
1.563e-01,8.064e-01
1.581e-01,7.551e-01
1.599e-01,7.065e-01
1.616e-01,6.607e-01
1.634e-01,6.175e-01
1.652e-01,5.767e-01
1.669e-01,5.383e-01
1.687e-01,5.021e-01
1.705e-01,4.681e-01
1.722e-01,4.362e-01
1.740e-01,4.062e-01
1.758e-01,3.780e-01
1.775e-01,3.516e-01
1.793e-01,3.268e-01
1.811e-01,3.037e-01
1.828e-01,2.820e-01
1.846e-01,2.617e-01
1.864e-01,2.427e-01
1.881e-01,2.250e-01
1.899e-01,2.084e-01
1.917e-01,1.930e-01
1.934e-01,1.786e-01
1.952e-01,1.652e-01
1.970e-01,1.527e-01
1.987e-01,1.411e-01
2.005e-01,1.303e-01
2.023e-01,1.203e-01
2.040e-01,1.110e-01
2.058e-01,1.023e-01
2.076e-01,9.431e-02
2.093e-01,8.687e-02
2.111e-01,7.997e-02
2.129e-01,7.359e-02
2.146e-01,6.768e-02
2.164e-01,6.221e-02
2.182e-01,5.716e-02
2.199e-01,5.248e-02
2.217e-01,4.817e-02
2.235e-01,4.419e-02
2.252e-01,4.052e-02
2.270e-01,3.713e-02
2.288e-01,3.401e-02
2.305e-01,3.114e-02
2.323e-01,2.849e-02
2.341e-01,2.606e-02
2.358e-01,2.382e-02
2.376e-01,2.177e-02
2.394e-01,1.988e-02
2.411e-01,1.815e-02
2.429e-01,1.656e-02
2.447e-01,1.510e-02
2.464e-01,1.376e-02
2.482e-01,1.254e-02
2.500e-01,1.142e-02
2.517e-01,1.039e-02
2.535e-01,9.452e-03
2.553e-01,8.594e-03
2.570e-01,7.810e-03
2.588e-01,7.094e-03
2.606e-01,6.441e-03
2.623e-01,5.845e-03
2.641e-01,5.302e-03
2.659e-01,4.807e-03
2.676e-01,4.356e-03
2.694e-01,3.945e-03
2.712e-01,3.572e-03
2.729e-01,3.232e-03
2.747e-01,2.923e-03
2.765e-01,2.642e-03
2.782e-01,2.387e-03
2.800e-01,2.156e-03
2.818e-01,1.946e-03
2.835e-01,1.756e-03
2.853e-01,1.584e-03
2.871e-01,1.427e-03
2.888e-01,1.286e-03
2.906e-01,1.158e-03
2.924e-01,1.042e-03
2.941e-01,9.377e-04
2.959e-01,8.432e-04
2.977e-01,7.578e-04
2.994e-01,6.808e-04
3.012e-01,6.113e-04
3.030e-01,5.486e-04
3.047e-01,4.921e-04
3.065e-01,4.412e-04
3.083e-01,3.954e-04
3.100e-01,3.542e-04
3.118e-01,3.171e-04
3.136e-01,2.837e-04
3.153e-01,2.538e-04
3.171e-01,2.269e-04
3.189e-01,2.027e-04
3.206e-01,1.810e-04
3.224e-01,1.616e-04
3.242e-01,1.442e-04
3.259e-01,1.286e-04
3.277e-01,1.146e-04
3.295e-01,1.021e-04
3.312e-01,9.093e-05
3.330e-01,8.093e-05
3.348e-01,7.200e-05
3.365e-01,6.402e-05
3.383e-01,5.689e-05
3.401e-01,5.053e-05
3.418e-01,4.487e-05
3.436e-01,3.981e-05
3.454e-01,3.531e-05
3.471e-01,3.130e-05
3.489e-01,2.774e-05
3.507e-01,2.456e-05
3.524e-01,2.174e-05


==> anc/03_results/moderate_zap/num_beta_total_probability/0_007.csv <==
transmittance,probability_density
1.118e-03,5.846e+00
3.355e-03,7.523e+00
5.592e-03,8.194e+00
7.829e-03,8.454e+00
1.007e-02,8.506e+00
1.230e-02,8.451e+00
1.454e-02,8.345e+00
1.678e-02,8.216e+00
1.901e-02,8.081e+00
2.125e-02,7.947e+00
2.349e-02,7.819e+00
2.572e-02,7.699e+00
2.796e-02,7.590e+00
3.020e-02,7.491e+00
3.243e-02,7.404e+00
3.467e-02,7.327e+00
3.691e-02,7.260e+00
3.914e-02,7.202e+00
4.138e-02,7.152e+00
4.362e-02,7.109e+00
4.586e-02,7.072e+00
4.809e-02,7.039e+00
5.033e-02,7.009e+00
5.257e-02,6.980e+00
5.480e-02,6.952e+00
5.704e-02,6.923e+00
5.928e-02,6.892e+00
6.151e-02,6.859e+00
6.375e-02,6.821e+00
6.599e-02,6.780e+00
6.822e-02,6.734e+00
7.046e-02,6.683e+00
7.270e-02,6.626e+00
7.493e-02,6.564e+00
7.717e-02,6.496e+00
7.941e-02,6.423e+00
8.165e-02,6.343e+00
8.388e-02,6.258e+00
8.612e-02,6.167e+00
8.836e-02,6.071e+00
9.059e-02,5.969e+00
9.283e-02,5.863e+00
9.507e-02,5.751e+00
9.730e-02,5.636e+00
9.954e-02,5.516e+00
1.018e-01,5.393e+00
1.040e-01,5.267e+00
1.063e-01,5.137e+00
1.085e-01,5.005e+00
1.107e-01,4.871e+00
1.130e-01,4.735e+00
1.152e-01,4.598e+00
1.174e-01,4.460e+00
1.197e-01,4.321e+00
1.219e-01,4.182e+00
1.241e-01,4.043e+00
1.264e-01,3.904e+00
1.286e-01,3.766e+00
1.309e-01,3.629e+00
1.331e-01,3.494e+00
1.353e-01,3.360e+00
1.376e-01,3.227e+00
1.398e-01,3.097e+00
1.420e-01,2.970e+00
1.443e-01,2.844e+00
1.465e-01,2.722e+00
1.488e-01,2.602e+00
1.510e-01,2.485e+00
1.532e-01,2.371e+00
1.555e-01,2.260e+00
1.577e-01,2.153e+00
1.599e-01,2.048e+00
1.622e-01,1.947e+00
1.644e-01,1.850e+00
1.666e-01,1.756e+00
1.689e-01,1.665e+00
1.711e-01,1.577e+00
1.734e-01,1.493e+00
1.756e-01,1.412e+00
1.778e-01,1.335e+00
1.801e-01,1.260e+00
1.823e-01,1.189e+00
1.845e-01,1.121e+00
1.868e-01,1.056e+00
1.890e-01,9.945e-01
1.913e-01,9.355e-01
1.935e-01,8.793e-01
1.957e-01,8.259e-01
1.980e-01,7.751e-01
2.002e-01,7.269e-01
2.024e-01,6.813e-01
2.047e-01,6.380e-01
2.069e-01,5.971e-01
2.091e-01,5.584e-01
2.114e-01,5.218e-01
2.136e-01,4.873e-01
2.159e-01,4.547e-01
2.181e-01,4.241e-01
2.203e-01,3.952e-01
2.226e-01,3.680e-01
2.248e-01,3.425e-01
2.270e-01,3.186e-01
2.293e-01,2.961e-01
2.315e-01,2.750e-01
2.338e-01,2.552e-01
2.360e-01,2.368e-01
2.382e-01,2.195e-01
2.405e-01,2.033e-01
2.427e-01,1.882e-01
2.449e-01,1.741e-01
2.472e-01,1.610e-01
2.494e-01,1.487e-01
2.516e-01,1.373e-01
2.539e-01,1.267e-01
2.561e-01,1.169e-01
2.584e-01,1.077e-01
2.606e-01,9.921e-02
2.628e-01,9.132e-02
2.651e-01,8.400e-02
2.673e-01,7.722e-02
2.695e-01,7.094e-02
2.718e-01,6.513e-02
2.740e-01,5.976e-02
2.763e-01,5.479e-02
2.785e-01,5.021e-02
2.807e-01,4.598e-02
2.830e-01,4.208e-02
2.852e-01,3.849e-02
2.874e-01,3.518e-02
2.897e-01,3.214e-02
2.919e-01,2.934e-02
2.941e-01,2.677e-02
2.964e-01,2.441e-02
2.986e-01,2.224e-02
3.009e-01,2.025e-02
3.031e-01,1.843e-02
3.053e-01,1.676e-02
3.076e-01,1.524e-02
3.098e-01,1.384e-02
3.120e-01,1.256e-02
3.143e-01,1.140e-02
3.165e-01,1.033e-02
3.188e-01,9.362e-03
3.210e-01,8.477e-03
3.232e-01,7.670e-03
3.255e-01,6.936e-03
3.277e-01,6.269e-03
3.299e-01,5.662e-03
3.322e-01,5.110e-03
3.344e-01,4.609e-03
3.366e-01,4.155e-03
3.389e-01,3.743e-03
3.411e-01,3.370e-03
3.434e-01,3.032e-03
3.456e-01,2.726e-03
3.478e-01,2.449e-03
3.501e-01,2.199e-03
3.523e-01,1.973e-03
3.545e-01,1.770e-03
3.568e-01,1.586e-03
3.590e-01,1.420e-03
3.613e-01,1.271e-03
3.635e-01,1.137e-03
3.657e-01,1.016e-03
3.680e-01,9.076e-04
3.702e-01,8.102e-04
3.724e-01,7.227e-04
3.747e-01,6.442e-04
3.769e-01,5.739e-04
3.791e-01,5.109e-04
3.814e-01,4.545e-04
3.836e-01,4.040e-04
3.859e-01,3.590e-04
3.881e-01,3.187e-04
3.903e-01,2.827e-04
3.926e-01,2.507e-04
3.948e-01,2.221e-04
3.970e-01,1.966e-04
3.993e-01,1.739e-04
4.015e-01,1.538e-04
4.038e-01,1.359e-04
4.060e-01,1.200e-04
4.082e-01,1.058e-04
4.105e-01,9.330e-05
4.127e-01,8.219e-05
4.149e-01,7.236e-05
4.172e-01,6.365e-05
4.194e-01,5.595e-05
4.216e-01,4.915e-05
4.239e-01,4.314e-05
4.261e-01,3.784e-05
4.284e-01,3.317e-05
4.306e-01,2.905e-05
4.328e-01,2.542e-05
4.351e-01,2.223e-05
4.373e-01,1.943e-05
4.395e-01,1.697e-05
4.418e-01,1.480e-05
4.440e-01,1.291e-05
4.463e-01,1.124e-05


==> anc/03_results/moderate_zap/num_beta_total_probability/0_008.csv <==
transmittance,probability_density
1.321e-03,3.733e+00
3.962e-03,5.094e+00
6.603e-03,5.762e+00
9.244e-03,6.109e+00
1.188e-02,6.268e+00
1.453e-02,6.318e+00
1.717e-02,6.307e+00
1.981e-02,6.262e+00
2.245e-02,6.201e+00
2.509e-02,6.133e+00
2.773e-02,6.062e+00
3.037e-02,5.993e+00
3.301e-02,5.926e+00
3.565e-02,5.863e+00
3.830e-02,5.804e+00
4.094e-02,5.751e+00
4.358e-02,5.703e+00
4.622e-02,5.662e+00
4.886e-02,5.626e+00
5.150e-02,5.595e+00
5.414e-02,5.569e+00
5.678e-02,5.548e+00
5.942e-02,5.531e+00
6.207e-02,5.516e+00
6.471e-02,5.504e+00
6.735e-02,5.492e+00
6.999e-02,5.482e+00
7.263e-02,5.471e+00
7.527e-02,5.458e+00
7.791e-02,5.445e+00
8.055e-02,5.428e+00
8.319e-02,5.409e+00
8.584e-02,5.387e+00
8.848e-02,5.361e+00
9.112e-02,5.331e+00
9.376e-02,5.298e+00
9.640e-02,5.259e+00
9.904e-02,5.217e+00
1.017e-01,5.170e+00
1.043e-01,5.118e+00
1.070e-01,5.062e+00
1.096e-01,5.001e+00
1.122e-01,4.937e+00
1.149e-01,4.867e+00
1.175e-01,4.794e+00
1.202e-01,4.717e+00
1.228e-01,4.637e+00
1.255e-01,4.552e+00
1.281e-01,4.465e+00
1.307e-01,4.375e+00
1.334e-01,4.281e+00
1.360e-01,4.186e+00
1.387e-01,4.087e+00
1.413e-01,3.987e+00
1.439e-01,3.886e+00
1.466e-01,3.783e+00
1.492e-01,3.678e+00
1.519e-01,3.573e+00
1.545e-01,3.467e+00
1.571e-01,3.361e+00
1.598e-01,3.254e+00
1.624e-01,3.148e+00
1.651e-01,3.042e+00
1.677e-01,2.937e+00
1.704e-01,2.832e+00
1.730e-01,2.728e+00
1.756e-01,2.626e+00
1.783e-01,2.525e+00
1.809e-01,2.425e+00
1.836e-01,2.327e+00
1.862e-01,2.231e+00
1.888e-01,2.137e+00
1.915e-01,2.045e+00
1.941e-01,1.955e+00
1.968e-01,1.867e+00
1.994e-01,1.782e+00
2.020e-01,1.699e+00
2.047e-01,1.618e+00
2.073e-01,1.540e+00
2.100e-01,1.464e+00
2.126e-01,1.391e+00
2.152e-01,1.320e+00
2.179e-01,1.252e+00
2.205e-01,1.186e+00
2.232e-01,1.123e+00
2.258e-01,1.063e+00
2.285e-01,1.004e+00
2.311e-01,9.485e-01
2.337e-01,8.950e-01
2.364e-01,8.439e-01
2.390e-01,7.951e-01
2.417e-01,7.484e-01
2.443e-01,7.040e-01
2.469e-01,6.617e-01
2.496e-01,6.214e-01
2.522e-01,5.832e-01
2.549e-01,5.468e-01
2.575e-01,5.124e-01
2.601e-01,4.797e-01
2.628e-01,4.488e-01
2.654e-01,4.196e-01
2.681e-01,3.919e-01
2.707e-01,3.658e-01
2.734e-01,3.412e-01
2.760e-01,3.180e-01
2.786e-01,2.962e-01
2.813e-01,2.757e-01
2.839e-01,2.564e-01
2.866e-01,2.382e-01
2.892e-01,2.212e-01
2.918e-01,2.053e-01
2.945e-01,1.903e-01
2.971e-01,1.764e-01
2.998e-01,1.633e-01
3.024e-01,1.511e-01
3.050e-01,1.397e-01
3.077e-01,1.290e-01
3.103e-01,1.191e-01
3.130e-01,1.099e-01
3.156e-01,1.013e-01
3.183e-01,9.330e-02
3.209e-01,8.588e-02
3.235e-01,7.899e-02
3.262e-01,7.260e-02
3.288e-01,6.668e-02
3.315e-01,6.120e-02
3.341e-01,5.612e-02
3.367e-01,5.143e-02
3.394e-01,4.710e-02
3.420e-01,4.309e-02
3.447e-01,3.940e-02
3.473e-01,3.600e-02
3.499e-01,3.287e-02
3.526e-01,2.999e-02
3.552e-01,2.734e-02
3.579e-01,2.490e-02
3.605e-01,2.267e-02
3.632e-01,2.062e-02
3.658e-01,1.874e-02
3.684e-01,1.702e-02
3.711e-01,1.544e-02
3.737e-01,1.400e-02
3.764e-01,1.269e-02
3.790e-01,1.149e-02
3.816e-01,1.039e-02
3.843e-01,9.393e-03
3.869e-01,8.484e-03
3.896e-01,7.657e-03
3.922e-01,6.905e-03
3.948e-01,6.222e-03
3.975e-01,5.602e-03
4.001e-01,5.040e-03
4.028e-01,4.531e-03
4.054e-01,4.070e-03
4.080e-01,3.652e-03
4.107e-01,3.275e-03
4.133e-01,2.935e-03
4.160e-01,2.627e-03
4.186e-01,2.350e-03
4.213e-01,2.101e-03
4.239e-01,1.876e-03
4.265e-01,1.674e-03
4.292e-01,1.492e-03
4.318e-01,1.329e-03
4.345e-01,1.183e-03
4.371e-01,1.052e-03
4.397e-01,9.347e-04
4.424e-01,8.297e-04
4.450e-01,7.359e-04
4.477e-01,6.521e-04
4.503e-01,5.773e-04
4.529e-01,5.107e-04
4.556e-01,4.513e-04
4.582e-01,3.985e-04
4.609e-01,3.515e-04
4.635e-01,3.098e-04
4.662e-01,2.728e-04
4.688e-01,2.400e-04
4.714e-01,2.109e-04
4.741e-01,1.852e-04
4.767e-01,1.625e-04
4.794e-01,1.424e-04
4.820e-01,1.247e-04
4.846e-01,1.091e-04
4.873e-01,9.530e-05
4.899e-01,8.320e-05
4.926e-01,7.256e-05
4.952e-01,6.322e-05
4.978e-01,5.503e-05
5.005e-01,4.784e-05
5.031e-01,4.156e-05
5.058e-01,3.606e-05
5.084e-01,3.126e-05
5.111e-01,2.707e-05
5.137e-01,2.341e-05
5.163e-01,2.023e-05
5.190e-01,1.746e-05
5.216e-01,1.506e-05
5.243e-01,1.297e-05
5.269e-01,1.116e-05


==> anc/03_results/moderate_zap/num_beta_total_probability/0_009.csv <==
transmittance,probability_density
1.508e-03,2.412e+00
4.523e-03,3.468e+00
7.539e-03,4.074e+00
1.055e-02,4.452e+00
1.357e-02,4.675e+00
1.659e-02,4.795e+00
1.960e-02,4.850e+00
2.262e-02,4.864e+00
2.563e-02,4.854e+00
2.865e-02,4.832e+00
3.166e-02,4.803e+00
3.468e-02,4.771e+00
3.770e-02,4.738e+00
4.071e-02,4.704e+00
4.373e-02,4.671e+00
4.674e-02,4.640e+00
4.976e-02,4.610e+00
5.277e-02,4.582e+00
5.579e-02,4.557e+00
5.881e-02,4.536e+00
6.182e-02,4.517e+00
6.484e-02,4.502e+00
6.785e-02,4.490e+00
7.087e-02,4.481e+00
7.388e-02,4.475e+00
7.690e-02,4.471e+00
7.991e-02,4.468e+00
8.293e-02,4.467e+00
8.595e-02,4.467e+00
8.896e-02,4.467e+00
9.198e-02,4.466e+00
9.499e-02,4.465e+00
9.801e-02,4.462e+00
1.010e-01,4.457e+00
1.040e-01,4.450e+00
1.071e-01,4.441e+00
1.101e-01,4.429e+00
1.131e-01,4.413e+00
1.161e-01,4.395e+00
1.191e-01,4.373e+00
1.221e-01,4.348e+00
1.251e-01,4.319e+00
1.282e-01,4.286e+00
1.312e-01,4.250e+00
1.342e-01,4.211e+00
1.372e-01,4.168e+00
1.402e-01,4.121e+00
1.432e-01,4.071e+00
1.463e-01,4.018e+00
1.493e-01,3.961e+00
1.523e-01,3.901e+00
1.553e-01,3.839e+00
1.583e-01,3.774e+00
1.613e-01,3.706e+00
1.644e-01,3.635e+00
1.674e-01,3.563e+00
1.704e-01,3.488e+00
1.734e-01,3.411e+00
1.764e-01,3.333e+00
1.794e-01,3.253e+00
1.824e-01,3.172e+00
1.855e-01,3.089e+00
1.885e-01,3.006e+00
1.915e-01,2.922e+00
1.945e-01,2.838e+00
1.975e-01,2.753e+00
2.005e-01,2.668e+00
2.036e-01,2.583e+00
2.066e-01,2.498e+00
2.096e-01,2.414e+00
2.126e-01,2.330e+00
2.156e-01,2.247e+00
2.186e-01,2.164e+00
2.217e-01,2.083e+00
2.247e-01,2.003e+00
2.277e-01,1.924e+00
2.307e-01,1.847e+00
2.337e-01,1.770e+00
2.367e-01,1.696e+00
2.397e-01,1.623e+00
2.428e-01,1.552e+00
2.458e-01,1.482e+00
2.488e-01,1.414e+00
2.518e-01,1.349e+00
2.548e-01,1.285e+00
2.578e-01,1.223e+00
2.609e-01,1.163e+00
2.639e-01,1.104e+00
2.669e-01,1.048e+00
2.699e-01,9.942e-01
2.729e-01,9.421e-01
2.759e-01,8.919e-01
2.789e-01,8.436e-01
2.820e-01,7.973e-01
2.850e-01,7.528e-01
2.880e-01,7.103e-01
2.910e-01,6.695e-01
2.940e-01,6.306e-01
2.970e-01,5.935e-01
3.001e-01,5.580e-01
3.031e-01,5.242e-01
3.061e-01,4.921e-01
3.091e-01,4.616e-01
3.121e-01,4.326e-01
3.151e-01,4.050e-01
3.182e-01,3.789e-01
3.212e-01,3.542e-01
3.242e-01,3.309e-01
3.272e-01,3.088e-01
3.302e-01,2.880e-01
3.332e-01,2.683e-01
3.362e-01,2.498e-01
3.393e-01,2.323e-01
3.423e-01,2.159e-01
3.453e-01,2.005e-01
3.483e-01,1.861e-01
3.513e-01,1.725e-01
3.543e-01,1.598e-01
3.574e-01,1.479e-01
3.604e-01,1.368e-01
3.634e-01,1.264e-01
3.664e-01,1.167e-01
3.694e-01,1.077e-01
3.724e-01,9.922e-02
3.754e-01,9.137e-02
3.785e-01,8.408e-02
3.815e-01,7.730e-02
3.845e-01,7.100e-02
3.875e-01,6.516e-02
3.905e-01,5.975e-02
3.935e-01,5.474e-02
3.966e-01,5.011e-02
3.996e-01,4.583e-02
4.026e-01,4.188e-02
4.056e-01,3.823e-02
4.086e-01,3.487e-02
4.116e-01,3.178e-02
4.147e-01,2.894e-02
4.177e-01,2.632e-02
4.207e-01,2.392e-02
4.237e-01,2.172e-02
4.267e-01,1.971e-02
4.297e-01,1.786e-02
4.327e-01,1.617e-02
4.358e-01,1.463e-02
4.388e-01,1.323e-02
4.418e-01,1.194e-02
4.448e-01,1.077e-02
4.478e-01,9.708e-03
4.508e-01,8.741e-03
4.539e-01,7.862e-03
4.569e-01,7.064e-03
4.599e-01,6.342e-03
4.629e-01,5.687e-03
4.659e-01,5.095e-03
4.689e-01,4.560e-03
4.719e-01,4.077e-03
4.750e-01,3.641e-03
4.780e-01,3.249e-03
4.810e-01,2.896e-03
4.840e-01,2.578e-03
4.870e-01,2.293e-03
4.900e-01,2.037e-03
4.931e-01,1.808e-03
4.961e-01,1.603e-03
4.991e-01,1.419e-03
5.021e-01,1.256e-03
5.051e-01,1.109e-03
5.081e-01,9.791e-04
5.112e-01,8.632e-04
5.142e-01,7.601e-04
5.172e-01,6.685e-04
5.202e-01,5.873e-04
5.232e-01,5.153e-04
5.262e-01,4.517e-04
5.292e-01,3.954e-04
5.323e-01,3.457e-04
5.353e-01,3.018e-04
5.383e-01,2.633e-04
5.413e-01,2.293e-04
5.443e-01,1.995e-04
5.473e-01,1.733e-04
5.504e-01,1.504e-04
5.534e-01,1.303e-04
5.564e-01,1.128e-04
5.594e-01,9.747e-05
5.624e-01,8.413e-05
5.654e-01,7.251e-05
5.685e-01,6.241e-05
5.715e-01,5.364e-05
5.745e-01,4.604e-05
5.775e-01,3.946e-05
5.805e-01,3.377e-05
5.835e-01,2.886e-05
5.865e-01,2.463e-05
5.896e-01,2.098e-05
5.926e-01,1.785e-05
5.956e-01,1.516e-05
5.986e-01,1.286e-05
6.016e-01,1.089e-05


==> anc/03_results/moderate_zap/num_beta_total_probability/0_01.csv <==
transmittance,probability_density
1.659e-03,1.570e+00
4.978e-03,2.351e+00
8.297e-03,2.858e+00
1.162e-02,3.223e+00
1.493e-02,3.478e+00
1.825e-02,3.647e+00
2.157e-02,3.751e+00
2.489e-02,3.811e+00
2.821e-02,3.842e+00
3.153e-02,3.854e+00
3.485e-02,3.855e+00
3.817e-02,3.850e+00
4.148e-02,3.842e+00
4.480e-02,3.832e+00
4.812e-02,3.820e+00
5.144e-02,3.808e+00
5.476e-02,3.796e+00
5.808e-02,3.783e+00
6.140e-02,3.771e+00
6.471e-02,3.759e+00
6.803e-02,3.748e+00
7.135e-02,3.738e+00
7.467e-02,3.730e+00
7.799e-02,3.723e+00
8.131e-02,3.719e+00
8.463e-02,3.717e+00
8.795e-02,3.716e+00
9.126e-02,3.718e+00
9.458e-02,3.721e+00
9.790e-02,3.725e+00
1.012e-01,3.731e+00
1.045e-01,3.737e+00
1.079e-01,3.743e+00
1.112e-01,3.749e+00
1.145e-01,3.755e+00
1.178e-01,3.760e+00
1.211e-01,3.763e+00
1.245e-01,3.766e+00
1.278e-01,3.766e+00
1.311e-01,3.764e+00
1.344e-01,3.760e+00
1.377e-01,3.754e+00
1.410e-01,3.745e+00
1.444e-01,3.734e+00
1.477e-01,3.720e+00
1.510e-01,3.703e+00
1.543e-01,3.683e+00
1.576e-01,3.660e+00
1.610e-01,3.635e+00
1.643e-01,3.606e+00
1.676e-01,3.575e+00
1.709e-01,3.541e+00
1.742e-01,3.504e+00
1.776e-01,3.465e+00
1.809e-01,3.422e+00
1.842e-01,3.378e+00
1.875e-01,3.330e+00
1.908e-01,3.281e+00
1.941e-01,3.229e+00
1.975e-01,3.175e+00
2.008e-01,3.119e+00
2.041e-01,3.061e+00
2.074e-01,3.001e+00
2.107e-01,2.940e+00
2.141e-01,2.877e+00
2.174e-01,2.813e+00
2.207e-01,2.748e+00
2.240e-01,2.681e+00
2.273e-01,2.614e+00
2.306e-01,2.546e+00
2.340e-01,2.477e+00
2.373e-01,2.408e+00
2.406e-01,2.338e+00
2.439e-01,2.268e+00
2.472e-01,2.199e+00
2.506e-01,2.129e+00
2.539e-01,2.060e+00
2.572e-01,1.990e+00
2.605e-01,1.922e+00
2.638e-01,1.854e+00
2.672e-01,1.787e+00
2.705e-01,1.720e+00
2.738e-01,1.654e+00
2.771e-01,1.590e+00
2.804e-01,1.526e+00
2.837e-01,1.464e+00
2.871e-01,1.403e+00
2.904e-01,1.343e+00
2.937e-01,1.285e+00
2.970e-01,1.228e+00
3.003e-01,1.172e+00
3.037e-01,1.118e+00
3.070e-01,1.065e+00
3.103e-01,1.014e+00
3.136e-01,9.650e-01
3.169e-01,9.171e-01
3.203e-01,8.708e-01
3.236e-01,8.261e-01
3.269e-01,7.830e-01
3.302e-01,7.415e-01
3.335e-01,7.016e-01
3.368e-01,6.632e-01
3.402e-01,6.263e-01
3.435e-01,5.910e-01
3.468e-01,5.571e-01
3.501e-01,5.248e-01
3.534e-01,4.939e-01
3.568e-01,4.643e-01
3.601e-01,4.362e-01
3.634e-01,4.094e-01
3.667e-01,3.839e-01
3.700e-01,3.597e-01
3.734e-01,3.367e-01
3.767e-01,3.148e-01
3.800e-01,2.942e-01
3.833e-01,2.746e-01
3.866e-01,2.561e-01
3.899e-01,2.387e-01
3.933e-01,2.222e-01
3.966e-01,2.067e-01
3.999e-01,1.921e-01
4.032e-01,1.783e-01
4.065e-01,1.654e-01
4.099e-01,1.533e-01
4.132e-01,1.419e-01
4.165e-01,1.313e-01
4.198e-01,1.213e-01
4.231e-01,1.120e-01
4.265e-01,1.033e-01
4.298e-01,9.519e-02
4.331e-01,8.763e-02
4.364e-01,8.059e-02
4.397e-01,7.405e-02
4.430e-01,6.797e-02
4.464e-01,6.233e-02
4.497e-01,5.710e-02
4.530e-01,5.225e-02
4.563e-01,4.777e-02
4.596e-01,4.363e-02
4.630e-01,3.980e-02
4.663e-01,3.628e-02
4.696e-01,3.303e-02
4.729e-01,3.004e-02
4.762e-01,2.729e-02
4.796e-01,2.477e-02
4.829e-01,2.245e-02
4.862e-01,2.033e-02
4.895e-01,1.839e-02
4.928e-01,1.662e-02
4.961e-01,1.500e-02
4.995e-01,1.352e-02
5.028e-01,1.218e-02
5.061e-01,1.095e-02
5.094e-01,9.841e-03
5.127e-01,8.831e-03
5.161e-01,7.915e-03
5.194e-01,7.086e-03
5.227e-01,6.336e-03
5.260e-01,5.658e-03
5.293e-01,5.047e-03
5.327e-01,4.496e-03
5.360e-01,4.000e-03
5.393e-01,3.554e-03
5.426e-01,3.154e-03
5.459e-01,2.795e-03
5.492e-01,2.473e-03
5.526e-01,2.186e-03
5.559e-01,1.930e-03
5.592e-01,1.701e-03
5.625e-01,1.497e-03
5.658e-01,1.316e-03
5.692e-01,1.155e-03
5.725e-01,1.012e-03
5.758e-01,8.860e-04
5.791e-01,7.743e-04
5.824e-01,6.756e-04
5.858e-01,5.886e-04
5.891e-01,5.120e-04
5.924e-01,4.447e-04
5.957e-01,3.856e-04
5.990e-01,3.339e-04
6.023e-01,2.886e-04
6.057e-01,2.490e-04
6.090e-01,2.146e-04
6.123e-01,1.845e-04
6.156e-01,1.584e-04
6.189e-01,1.358e-04
6.223e-01,1.162e-04
6.256e-01,9.920e-05
6.289e-01,8.456e-05
6.322e-01,7.194e-05
6.355e-01,6.109e-05
6.388e-01,5.178e-05
6.422e-01,4.381e-05
6.455e-01,3.698e-05
6.488e-01,3.116e-05
6.521e-01,2.620e-05
6.554e-01,2.198e-05
6.588e-01,1.841e-05
6.621e-01,1.538e-05


==> anc/03_results/moderate_zap/num_beta_total_probability/0_011.csv <==
transmittance,probability_density
1.787e-03,1.032e+00
5.361e-03,1.592e+00
8.935e-03,1.984e+00
1.251e-02,2.302e+00
1.608e-02,2.555e+00
1.966e-02,2.747e+00
2.323e-02,2.886e+00
2.680e-02,2.983e+00
3.038e-02,3.047e+00
3.395e-02,3.088e+00
3.753e-02,3.113e+00
4.110e-02,3.127e+00
4.467e-02,3.136e+00
4.825e-02,3.142e+00
5.182e-02,3.145e+00
5.540e-02,3.148e+00
5.897e-02,3.149e+00
6.254e-02,3.151e+00
6.612e-02,3.151e+00
6.969e-02,3.151e+00
7.326e-02,3.150e+00
7.684e-02,3.149e+00
8.041e-02,3.147e+00
8.399e-02,3.146e+00
8.756e-02,3.145e+00
9.113e-02,3.144e+00
9.471e-02,3.145e+00
9.828e-02,3.146e+00
1.019e-01,3.149e+00
1.054e-01,3.153e+00
1.090e-01,3.159e+00
1.126e-01,3.165e+00
1.162e-01,3.173e+00
1.197e-01,3.182e+00
1.233e-01,3.192e+00
1.269e-01,3.202e+00
1.304e-01,3.212e+00
1.340e-01,3.222e+00
1.376e-01,3.232e+00
1.412e-01,3.242e+00
1.447e-01,3.250e+00
1.483e-01,3.257e+00
1.519e-01,3.263e+00
1.555e-01,3.267e+00
1.590e-01,3.270e+00
1.626e-01,3.271e+00
1.662e-01,3.270e+00
1.698e-01,3.266e+00
1.733e-01,3.261e+00
1.769e-01,3.253e+00
1.805e-01,3.243e+00
1.841e-01,3.231e+00
1.876e-01,3.216e+00
1.912e-01,3.199e+00
1.948e-01,3.180e+00
1.984e-01,3.158e+00
2.019e-01,3.134e+00
2.055e-01,3.107e+00
2.091e-01,3.079e+00
2.126e-01,3.048e+00
2.162e-01,3.015e+00
2.198e-01,2.979e+00
2.234e-01,2.942e+00
2.269e-01,2.903e+00
2.305e-01,2.861e+00
2.341e-01,2.818e+00
2.377e-01,2.773e+00
2.412e-01,2.727e+00
2.448e-01,2.678e+00
2.484e-01,2.629e+00
2.520e-01,2.578e+00
2.555e-01,2.525e+00
2.591e-01,2.472e+00
2.627e-01,2.417e+00
2.663e-01,2.361e+00
2.698e-01,2.305e+00
2.734e-01,2.248e+00
2.770e-01,2.190e+00
2.806e-01,2.131e+00
2.841e-01,2.073e+00
2.877e-01,2.014e+00
2.913e-01,1.954e+00
2.948e-01,1.895e+00
2.984e-01,1.836e+00
3.020e-01,1.777e+00
3.056e-01,1.718e+00
3.091e-01,1.660e+00
3.127e-01,1.602e+00
3.163e-01,1.545e+00
3.199e-01,1.488e+00
3.234e-01,1.432e+00
3.270e-01,1.377e+00
3.306e-01,1.323e+00
3.342e-01,1.270e+00
3.377e-01,1.217e+00
3.413e-01,1.166e+00
3.449e-01,1.116e+00
3.485e-01,1.067e+00
3.520e-01,1.019e+00
3.556e-01,9.724e-01
3.592e-01,9.271e-01
3.628e-01,8.831e-01
3.663e-01,8.403e-01
3.699e-01,7.989e-01
3.735e-01,7.588e-01
3.770e-01,7.200e-01
3.806e-01,6.826e-01
3.842e-01,6.465e-01
3.878e-01,6.117e-01
3.913e-01,5.783e-01
3.949e-01,5.462e-01
3.985e-01,5.153e-01
4.021e-01,4.858e-01
4.056e-01,4.575e-01
4.092e-01,4.304e-01
4.128e-01,4.046e-01
4.164e-01,3.799e-01
4.199e-01,3.564e-01
4.235e-01,3.340e-01
4.271e-01,3.127e-01
4.307e-01,2.925e-01
4.342e-01,2.733e-01
4.378e-01,2.552e-01
4.414e-01,2.380e-01
4.450e-01,2.217e-01
4.485e-01,2.064e-01
4.521e-01,1.919e-01
4.557e-01,1.782e-01
4.592e-01,1.654e-01
4.628e-01,1.533e-01
4.664e-01,1.419e-01
4.700e-01,1.313e-01
4.735e-01,1.213e-01
4.771e-01,1.120e-01
4.807e-01,1.032e-01
4.843e-01,9.507e-02
4.878e-01,8.746e-02
4.914e-01,8.038e-02
4.950e-01,7.378e-02
4.986e-01,6.765e-02
5.021e-01,6.195e-02
5.057e-01,5.668e-02
5.093e-01,5.179e-02
5.129e-01,4.726e-02
5.164e-01,4.308e-02
5.200e-01,3.922e-02
5.236e-01,3.567e-02
5.272e-01,3.239e-02
5.307e-01,2.938e-02
5.343e-01,2.662e-02
5.379e-01,2.409e-02
5.414e-01,2.177e-02
5.450e-01,1.964e-02
5.486e-01,1.770e-02
5.522e-01,1.593e-02
5.557e-01,1.432e-02
5.593e-01,1.285e-02
5.629e-01,1.152e-02
5.665e-01,1.031e-02
5.700e-01,9.217e-03
5.736e-01,8.226e-03
5.772e-01,7.331e-03
5.808e-01,6.524e-03
5.843e-01,5.796e-03
5.879e-01,5.142e-03
5.915e-01,4.555e-03
5.951e-01,4.028e-03
5.986e-01,3.557e-03
6.022e-01,3.135e-03
6.058e-01,2.759e-03
6.093e-01,2.424e-03
6.129e-01,2.126e-03
6.165e-01,1.862e-03
6.201e-01,1.627e-03
6.236e-01,1.420e-03
6.272e-01,1.236e-03
6.308e-01,1.075e-03
6.344e-01,9.325e-04
6.379e-01,8.075e-04
6.415e-01,6.979e-04
6.451e-01,6.020e-04
6.487e-01,5.183e-04
6.522e-01,4.453e-04
6.558e-01,3.817e-04
6.594e-01,3.266e-04
6.630e-01,2.788e-04
6.665e-01,2.374e-04
6.701e-01,2.018e-04
6.737e-01,1.711e-04
6.773e-01,1.447e-04
6.808e-01,1.221e-04
6.844e-01,1.028e-04
6.880e-01,8.634e-05
6.915e-01,7.232e-05
6.951e-01,6.042e-05
6.987e-01,5.034e-05
7.023e-01,4.184e-05
7.058e-01,3.467e-05
7.094e-01,2.865e-05
7.130e-01,2.360e-05


==> anc/03_results/moderate_zap/num_beta_total_probability/0_012.csv <==
transmittance,probability_density
1.885e-03,6.849e-01
5.656e-03,1.080e+00
9.427e-03,1.363e+00
1.320e-02,1.614e+00
1.697e-02,1.836e+00
2.074e-02,2.025e+00
2.451e-02,2.179e+00
2.828e-02,2.301e+00
3.205e-02,2.393e+00
3.582e-02,2.461e+00
3.959e-02,2.509e+00
4.336e-02,2.543e+00
4.714e-02,2.567e+00
5.091e-02,2.584e+00
5.468e-02,2.598e+00
5.845e-02,2.609e+00
6.222e-02,2.619e+00
6.599e-02,2.628e+00
6.976e-02,2.637e+00
7.353e-02,2.646e+00
7.730e-02,2.655e+00
8.107e-02,2.663e+00
8.484e-02,2.671e+00
8.861e-02,2.677e+00
9.238e-02,2.683e+00
9.616e-02,2.688e+00
9.993e-02,2.693e+00
1.037e-01,2.698e+00
1.075e-01,2.702e+00
1.112e-01,2.706e+00
1.150e-01,2.711e+00
1.188e-01,2.717e+00
1.226e-01,2.723e+00
1.263e-01,2.731e+00
1.301e-01,2.739e+00
1.339e-01,2.748e+00
1.376e-01,2.758e+00
1.414e-01,2.770e+00
1.452e-01,2.781e+00
1.489e-01,2.794e+00
1.527e-01,2.806e+00
1.565e-01,2.819e+00
1.603e-01,2.832e+00
1.640e-01,2.844e+00
1.678e-01,2.856e+00
1.716e-01,2.867e+00
1.753e-01,2.877e+00
1.791e-01,2.886e+00
1.829e-01,2.894e+00
1.867e-01,2.901e+00
1.904e-01,2.906e+00
1.942e-01,2.909e+00
1.980e-01,2.911e+00
2.017e-01,2.911e+00
2.055e-01,2.909e+00
2.093e-01,2.905e+00
2.131e-01,2.899e+00
2.168e-01,2.892e+00
2.206e-01,2.882e+00
2.244e-01,2.871e+00
2.281e-01,2.857e+00
2.319e-01,2.842e+00
2.357e-01,2.824e+00
2.394e-01,2.805e+00
2.432e-01,2.784e+00
2.470e-01,2.761e+00
2.508e-01,2.736e+00
2.545e-01,2.709e+00
2.583e-01,2.680e+00
2.621e-01,2.649e+00
2.658e-01,2.617e+00
2.696e-01,2.583e+00
2.734e-01,2.548e+00
2.772e-01,2.511e+00
2.809e-01,2.472e+00
2.847e-01,2.432e+00
2.885e-01,2.390e+00
2.922e-01,2.348e+00
2.960e-01,2.304e+00
2.998e-01,2.259e+00
3.035e-01,2.212e+00
3.073e-01,2.165e+00
3.111e-01,2.117e+00
3.149e-01,2.069e+00
3.186e-01,2.019e+00
3.224e-01,1.969e+00
3.262e-01,1.918e+00
3.299e-01,1.867e+00
3.337e-01,1.816e+00
3.375e-01,1.764e+00
3.413e-01,1.713e+00
3.450e-01,1.661e+00
3.488e-01,1.609e+00
3.526e-01,1.558e+00
3.563e-01,1.507e+00
3.601e-01,1.456e+00
3.639e-01,1.405e+00
3.677e-01,1.355e+00
3.714e-01,1.306e+00
3.752e-01,1.257e+00
3.790e-01,1.208e+00
3.827e-01,1.161e+00
3.865e-01,1.114e+00
3.903e-01,1.068e+00
3.940e-01,1.023e+00
3.978e-01,9.792e-01
4.016e-01,9.361e-01
4.054e-01,8.941e-01
4.091e-01,8.531e-01
4.129e-01,8.132e-01
4.167e-01,7.745e-01
4.204e-01,7.368e-01
4.242e-01,7.003e-01
4.280e-01,6.649e-01
4.318e-01,6.307e-01
4.355e-01,5.977e-01
4.393e-01,5.658e-01
4.431e-01,5.351e-01
4.468e-01,5.055e-01
4.506e-01,4.771e-01
4.544e-01,4.498e-01
4.582e-01,4.236e-01
4.619e-01,3.986e-01
4.657e-01,3.746e-01
4.695e-01,3.517e-01
4.732e-01,3.299e-01
4.770e-01,3.091e-01
4.808e-01,2.893e-01
4.845e-01,2.705e-01
4.883e-01,2.526e-01
4.921e-01,2.356e-01
4.959e-01,2.196e-01
4.996e-01,2.044e-01
5.034e-01,1.900e-01
5.072e-01,1.765e-01
5.109e-01,1.637e-01
5.147e-01,1.517e-01
5.185e-01,1.404e-01
5.223e-01,1.297e-01
5.260e-01,1.198e-01
5.298e-01,1.105e-01
5.336e-01,1.017e-01
5.373e-01,9.357e-02
5.411e-01,8.597e-02
5.449e-01,7.888e-02
5.487e-01,7.228e-02
5.524e-01,6.615e-02
5.562e-01,6.045e-02
5.600e-01,5.518e-02
5.637e-01,5.029e-02
5.675e-01,4.578e-02
5.713e-01,4.161e-02
5.750e-01,3.777e-02
5.788e-01,3.423e-02
5.826e-01,3.098e-02
5.864e-01,2.800e-02
5.901e-01,2.526e-02
5.939e-01,2.276e-02
5.977e-01,2.047e-02
6.014e-01,1.839e-02
6.052e-01,1.649e-02
6.090e-01,1.476e-02
6.128e-01,1.319e-02
6.165e-01,1.177e-02
6.203e-01,1.049e-02
6.241e-01,9.324e-03
6.278e-01,8.276e-03
6.316e-01,7.333e-03
6.354e-01,6.485e-03
6.392e-01,5.725e-03
6.429e-01,5.044e-03
6.467e-01,4.435e-03
6.505e-01,3.893e-03
6.542e-01,3.409e-03
6.580e-01,2.980e-03
6.618e-01,2.599e-03
6.655e-01,2.262e-03
6.693e-01,1.965e-03
6.731e-01,1.703e-03
6.769e-01,1.472e-03
6.806e-01,1.270e-03
6.844e-01,1.093e-03
6.882e-01,9.381e-04
6.919e-01,8.033e-04
6.957e-01,6.862e-04
6.995e-01,5.846e-04
7.033e-01,4.968e-04
7.070e-01,4.210e-04
7.108e-01,3.558e-04
7.146e-01,2.998e-04
7.183e-01,2.519e-04
7.221e-01,2.111e-04
7.259e-01,1.763e-04
7.296e-01,1.468e-04
7.334e-01,1.218e-04
7.372e-01,1.008e-04
7.410e-01,8.306e-05
7.447e-01,6.823e-05
7.485e-01,5.585e-05
7.523e-01,4.555e-05


==> anc/03_results/moderate_zap/num_beta_total_probability/0_013.csv <==
transmittance,probability_density
2.022e-03,4.656e-01
6.066e-03,7.486e-01
1.011e-02,9.481e-01
1.415e-02,1.135e+00
1.820e-02,1.314e+00
2.224e-02,1.480e+00
2.629e-02,1.628e+00
3.033e-02,1.755e+00
3.438e-02,1.861e+00
3.842e-02,1.947e+00
4.246e-02,2.015e+00
4.651e-02,2.066e+00
5.055e-02,2.105e+00
5.460e-02,2.134e+00
5.864e-02,2.156e+00
6.268e-02,2.173e+00
6.673e-02,2.188e+00
7.077e-02,2.201e+00
7.482e-02,2.214e+00
7.886e-02,2.227e+00
8.291e-02,2.241e+00
8.695e-02,2.254e+00
9.099e-02,2.268e+00
9.504e-02,2.281e+00
9.908e-02,2.294e+00
1.031e-01,2.307e+00
1.072e-01,2.318e+00
1.112e-01,2.329e+00
1.153e-01,2.338e+00
1.193e-01,2.347e+00
1.233e-01,2.355e+00
1.274e-01,2.363e+00
1.314e-01,2.371e+00
1.355e-01,2.379e+00
1.395e-01,2.387e+00
1.436e-01,2.395e+00
1.476e-01,2.404e+00
1.517e-01,2.414e+00
1.557e-01,2.425e+00
1.597e-01,2.437e+00
1.638e-01,2.449e+00
1.678e-01,2.462e+00
1.719e-01,2.476e+00
1.759e-01,2.490e+00
1.800e-01,2.505e+00
1.840e-01,2.519e+00
1.881e-01,2.534e+00
1.921e-01,2.548e+00
1.961e-01,2.562e+00
2.002e-01,2.575e+00
2.042e-01,2.588e+00
2.083e-01,2.600e+00
2.123e-01,2.610e+00
2.164e-01,2.620e+00
2.204e-01,2.628e+00
2.245e-01,2.634e+00
2.285e-01,2.639e+00
2.325e-01,2.643e+00
2.366e-01,2.645e+00
2.406e-01,2.645e+00
2.447e-01,2.644e+00
2.487e-01,2.641e+00
2.528e-01,2.636e+00
2.568e-01,2.630e+00
2.608e-01,2.622e+00
2.649e-01,2.611e+00
2.689e-01,2.600e+00
2.730e-01,2.586e+00
2.770e-01,2.571e+00
2.811e-01,2.553e+00
2.851e-01,2.535e+00
2.892e-01,2.514e+00
2.932e-01,2.491e+00
2.972e-01,2.467e+00
3.013e-01,2.442e+00
3.053e-01,2.414e+00
3.094e-01,2.385e+00
3.134e-01,2.355e+00
3.175e-01,2.322e+00
3.215e-01,2.289e+00
3.256e-01,2.254e+00
3.296e-01,2.217e+00
3.336e-01,2.180e+00
3.377e-01,2.141e+00
3.417e-01,2.101e+00
3.458e-01,2.059e+00
3.498e-01,2.017e+00
3.539e-01,1.974e+00
3.579e-01,1.930e+00
3.620e-01,1.885e+00
3.660e-01,1.839e+00
3.700e-01,1.793e+00
3.741e-01,1.746e+00
3.781e-01,1.699e+00
3.822e-01,1.652e+00
3.862e-01,1.604e+00
3.903e-01,1.556e+00
3.943e-01,1.508e+00
3.983e-01,1.460e+00
4.024e-01,1.413e+00
4.064e-01,1.365e+00
4.105e-01,1.317e+00
4.145e-01,1.270e+00
4.186e-01,1.224e+00
4.226e-01,1.178e+00
4.267e-01,1.132e+00
4.307e-01,1.087e+00
4.347e-01,1.043e+00
4.388e-01,9.992e-01
4.428e-01,9.564e-01
4.469e-01,9.145e-01
4.509e-01,8.735e-01
4.550e-01,8.334e-01
4.590e-01,7.943e-01
4.631e-01,7.562e-01
4.671e-01,7.192e-01
4.711e-01,6.832e-01
4.752e-01,6.482e-01
4.792e-01,6.144e-01
4.833e-01,5.817e-01
4.873e-01,5.501e-01
4.914e-01,5.196e-01
4.954e-01,4.902e-01
4.995e-01,4.619e-01
5.035e-01,4.348e-01
5.075e-01,4.088e-01
5.116e-01,3.838e-01
5.156e-01,3.600e-01
5.197e-01,3.372e-01
5.237e-01,3.155e-01
5.278e-01,2.948e-01
5.318e-01,2.751e-01
5.358e-01,2.564e-01
5.399e-01,2.387e-01
5.439e-01,2.219e-01
5.480e-01,2.060e-01
5.520e-01,1.910e-01
5.561e-01,1.768e-01
5.601e-01,1.635e-01
5.642e-01,1.510e-01
5.682e-01,1.392e-01
5.722e-01,1.282e-01
5.763e-01,1.178e-01
5.803e-01,1.082e-01
5.844e-01,9.915e-02
5.884e-01,9.075e-02
5.925e-01,8.293e-02
5.965e-01,7.567e-02
6.006e-01,6.893e-02
6.046e-01,6.269e-02
6.086e-01,5.692e-02
6.127e-01,5.159e-02
6.167e-01,4.669e-02
6.208e-01,4.217e-02
6.248e-01,3.803e-02
6.289e-01,3.423e-02
6.329e-01,3.075e-02
6.370e-01,2.758e-02
6.410e-01,2.468e-02
6.450e-01,2.205e-02
6.491e-01,1.965e-02
6.531e-01,1.749e-02
6.572e-01,1.553e-02
6.612e-01,1.376e-02
6.653e-01,1.216e-02
6.693e-01,1.073e-02
6.734e-01,9.440e-03
6.774e-01,8.289e-03
6.814e-01,7.261e-03
6.855e-01,6.346e-03
6.895e-01,5.532e-03
6.936e-01,4.810e-03
6.976e-01,4.171e-03
7.017e-01,3.608e-03
7.057e-01,3.112e-03
7.097e-01,2.677e-03
7.138e-01,2.296e-03
7.178e-01,1.964e-03
7.219e-01,1.674e-03
7.259e-01,1.423e-03
7.300e-01,1.206e-03
7.340e-01,1.018e-03
7.381e-01,8.571e-04
7.421e-01,7.189e-04
7.461e-01,6.008e-04
7.502e-01,5.003e-04
7.542e-01,4.150e-04
7.583e-01,3.429e-04
7.623e-01,2.822e-04
7.664e-01,2.313e-04
7.704e-01,1.887e-04
7.745e-01,1.533e-04
7.785e-01,1.240e-04
7.825e-01,9.978e-05
7.866e-01,7.991e-05
7.906e-01,6.367e-05
7.947e-01,5.046e-05
7.987e-01,3.977e-05
8.028e-01,3.117e-05
8.068e-01,2.428e-05


==> anc/03_results/moderate_zap/num_beta_total_probability/0_014.csv <==
transmittance,probability_density
2.140e-03,3.194e-01
6.420e-03,5.260e-01
1.070e-02,6.623e-01
1.498e-02,7.937e-01
1.926e-02,9.273e-01
2.354e-02,1.060e+00
2.782e-02,1.187e+00
3.210e-02,1.306e+00
3.638e-02,1.413e+00
4.066e-02,1.507e+00
4.494e-02,1.588e+00
4.922e-02,1.655e+00
5.350e-02,1.710e+00
5.778e-02,1.753e+00
6.206e-02,1.787e+00
6.634e-02,1.814e+00
7.062e-02,1.835e+00
7.490e-02,1.852e+00
7.918e-02,1.867e+00
8.346e-02,1.881e+00
8.774e-02,1.895e+00
9.202e-02,1.909e+00
9.630e-02,1.924e+00
1.006e-01,1.939e+00
1.049e-01,1.955e+00
1.091e-01,1.972e+00
1.134e-01,1.988e+00
1.177e-01,2.005e+00
1.220e-01,2.020e+00
1.263e-01,2.036e+00
1.305e-01,2.050e+00
1.348e-01,2.063e+00
1.391e-01,2.075e+00
1.434e-01,2.086e+00
1.477e-01,2.097e+00
1.519e-01,2.107e+00
1.562e-01,2.117e+00
1.605e-01,2.127e+00
1.648e-01,2.137e+00
1.691e-01,2.147e+00
1.733e-01,2.157e+00
1.776e-01,2.169e+00
1.819e-01,2.181e+00
1.862e-01,2.194e+00
1.905e-01,2.207e+00
1.947e-01,2.221e+00
1.990e-01,2.236e+00
2.033e-01,2.252e+00
2.076e-01,2.267e+00
2.119e-01,2.283e+00
2.161e-01,2.299e+00
2.204e-01,2.315e+00
2.247e-01,2.331e+00
2.290e-01,2.346e+00
2.333e-01,2.361e+00
2.375e-01,2.375e+00
2.418e-01,2.388e+00
2.461e-01,2.400e+00
2.504e-01,2.411e+00
2.547e-01,2.421e+00
2.589e-01,2.429e+00
2.632e-01,2.436e+00
2.675e-01,2.442e+00
2.718e-01,2.446e+00
2.761e-01,2.449e+00
2.803e-01,2.450e+00
2.846e-01,2.450e+00
2.889e-01,2.448e+00
2.932e-01,2.444e+00
2.975e-01,2.439e+00
3.017e-01,2.432e+00
3.060e-01,2.424e+00
3.103e-01,2.414e+00
3.146e-01,2.402e+00
3.189e-01,2.389e+00
3.231e-01,2.374e+00
3.274e-01,2.357e+00
3.317e-01,2.339e+00
3.360e-01,2.319e+00
3.403e-01,2.297e+00
3.445e-01,2.274e+00
3.488e-01,2.249e+00
3.531e-01,2.223e+00
3.574e-01,2.195e+00
3.617e-01,2.165e+00
3.659e-01,2.134e+00
3.702e-01,2.102e+00
3.745e-01,2.069e+00
3.788e-01,2.034e+00
3.831e-01,1.997e+00
3.873e-01,1.960e+00
3.916e-01,1.922e+00
3.959e-01,1.882e+00
4.002e-01,1.842e+00
4.045e-01,1.800e+00
4.087e-01,1.758e+00
4.130e-01,1.715e+00
4.173e-01,1.671e+00
4.216e-01,1.627e+00
4.259e-01,1.583e+00
4.302e-01,1.538e+00
4.344e-01,1.492e+00
4.387e-01,1.447e+00
4.430e-01,1.401e+00
4.473e-01,1.355e+00
4.516e-01,1.310e+00
4.558e-01,1.264e+00
4.601e-01,1.219e+00
4.644e-01,1.174e+00
4.687e-01,1.129e+00
4.730e-01,1.085e+00
4.772e-01,1.041e+00
4.815e-01,9.980e-01
4.858e-01,9.556e-01
4.901e-01,9.139e-01
4.944e-01,8.729e-01
4.986e-01,8.328e-01
5.029e-01,7.936e-01
5.072e-01,7.553e-01
5.115e-01,7.179e-01
5.158e-01,6.815e-01
5.200e-01,6.462e-01
5.243e-01,6.119e-01
5.286e-01,5.787e-01
5.329e-01,5.465e-01
5.372e-01,5.155e-01
5.414e-01,4.856e-01
5.457e-01,4.568e-01
5.500e-01,4.291e-01
5.543e-01,4.025e-01
5.586e-01,3.771e-01
5.628e-01,3.528e-01
5.671e-01,3.295e-01
5.714e-01,3.074e-01
5.757e-01,2.863e-01
5.800e-01,2.663e-01
5.842e-01,2.473e-01
5.885e-01,2.293e-01
5.928e-01,2.122e-01
5.971e-01,1.961e-01
6.014e-01,1.810e-01
6.056e-01,1.667e-01
6.099e-01,1.534e-01
6.142e-01,1.408e-01
6.185e-01,1.290e-01
6.228e-01,1.181e-01
6.270e-01,1.078e-01
6.313e-01,9.830e-02
6.356e-01,8.944e-02
6.399e-01,8.123e-02
6.442e-01,7.362e-02
6.484e-01,6.660e-02
6.527e-01,6.012e-02
6.570e-01,5.417e-02
6.613e-01,4.869e-02
6.656e-01,4.368e-02
6.698e-01,3.910e-02
6.741e-01,3.491e-02
6.784e-01,3.111e-02
6.827e-01,2.765e-02
6.870e-01,2.451e-02
6.912e-01,2.168e-02
6.955e-01,1.913e-02
6.998e-01,1.683e-02
7.041e-01,1.477e-02
7.084e-01,1.292e-02
7.126e-01,1.127e-02
7.169e-01,9.809e-03
7.212e-01,8.509e-03
7.255e-01,7.358e-03
7.298e-01,6.342e-03
7.340e-01,5.449e-03
7.383e-01,4.665e-03
7.426e-01,3.981e-03
7.469e-01,3.385e-03
7.512e-01,2.867e-03
7.554e-01,2.419e-03
7.597e-01,2.033e-03
7.640e-01,1.702e-03
7.683e-01,1.419e-03
7.726e-01,1.177e-03
7.768e-01,9.726e-04
7.811e-01,7.997e-04
7.854e-01,6.543e-04
7.897e-01,5.327e-04
7.940e-01,4.314e-04
7.982e-01,3.474e-04
8.025e-01,2.782e-04
8.068e-01,2.215e-04
8.111e-01,1.752e-04
8.154e-01,1.377e-04
8.196e-01,1.075e-04
8.239e-01,8.335e-05
8.282e-01,6.413e-05
8.325e-01,4.897e-05
8.368e-01,3.708e-05
8.410e-01,2.784e-05
8.453e-01,2.071e-05
8.496e-01,1.527e-05
8.539e-01,1.114e-05


==> anc/03_results/moderate_zap/num_beta_total_probability/0_015.csv <==
transmittance,probability_density
2.234e-03,2.194e-01
6.703e-03,3.753e-01
1.117e-02,4.676e-01
1.564e-02,5.550e-01
2.011e-02,6.479e-01
2.458e-02,7.457e-01
2.905e-02,8.454e-01
3.352e-02,9.441e-01
3.798e-02,1.039e+00
4.245e-02,1.129e+00
4.692e-02,1.212e+00
5.139e-02,1.287e+00
5.586e-02,1.353e+00
6.033e-02,1.410e+00
6.480e-02,1.459e+00
6.927e-02,1.498e+00
7.373e-02,1.531e+00
7.820e-02,1.557e+00
8.267e-02,1.578e+00
8.714e-02,1.596e+00
9.161e-02,1.611e+00
9.608e-02,1.624e+00
1.005e-01,1.637e+00
1.050e-01,1.651e+00
1.095e-01,1.665e+00
1.140e-01,1.680e+00
1.184e-01,1.696e+00
1.229e-01,1.714e+00
1.274e-01,1.732e+00
1.318e-01,1.750e+00
1.363e-01,1.768e+00
1.408e-01,1.787e+00
1.452e-01,1.805e+00
1.497e-01,1.822e+00
1.542e-01,1.838e+00
1.586e-01,1.853e+00
1.631e-01,1.867e+00
1.676e-01,1.881e+00
1.720e-01,1.893e+00
1.765e-01,1.905e+00
1.810e-01,1.916e+00
1.855e-01,1.927e+00
1.899e-01,1.938e+00
1.944e-01,1.949e+00
1.989e-01,1.961e+00
2.033e-01,1.972e+00
2.078e-01,1.985e+00
2.123e-01,1.998e+00
2.167e-01,2.012e+00
2.212e-01,2.027e+00
2.257e-01,2.042e+00
2.301e-01,2.058e+00
2.346e-01,2.074e+00
2.391e-01,2.091e+00
2.435e-01,2.108e+00
2.480e-01,2.125e+00
2.525e-01,2.143e+00
2.570e-01,2.159e+00
2.614e-01,2.176e+00
2.659e-01,2.192e+00
2.704e-01,2.207e+00
2.748e-01,2.222e+00
2.793e-01,2.236e+00
2.838e-01,2.249e+00
2.882e-01,2.260e+00
2.927e-01,2.271e+00
2.972e-01,2.280e+00
3.016e-01,2.289e+00
3.061e-01,2.295e+00
3.106e-01,2.301e+00
3.150e-01,2.305e+00
3.195e-01,2.308e+00
3.240e-01,2.309e+00
3.285e-01,2.308e+00
3.329e-01,2.307e+00
3.374e-01,2.303e+00
3.419e-01,2.299e+00
3.463e-01,2.292e+00
3.508e-01,2.284e+00
3.553e-01,2.275e+00
3.597e-01,2.264e+00
3.642e-01,2.251e+00
3.687e-01,2.237e+00
3.731e-01,2.221e+00
3.776e-01,2.204e+00
3.821e-01,2.185e+00
3.865e-01,2.164e+00
3.910e-01,2.142e+00
3.955e-01,2.118e+00
4.000e-01,2.093e+00
4.044e-01,2.066e+00
4.089e-01,2.038e+00
4.134e-01,2.008e+00
4.178e-01,1.977e+00
4.223e-01,1.944e+00
4.268e-01,1.910e+00
4.312e-01,1.875e+00
4.357e-01,1.839e+00
4.402e-01,1.802e+00
4.446e-01,1.763e+00
4.491e-01,1.724e+00
4.536e-01,1.683e+00
4.580e-01,1.642e+00
4.625e-01,1.600e+00
4.670e-01,1.558e+00
4.715e-01,1.515e+00
4.759e-01,1.471e+00
4.804e-01,1.427e+00
4.849e-01,1.383e+00
4.893e-01,1.338e+00
4.938e-01,1.294e+00
4.983e-01,1.249e+00
5.027e-01,1.204e+00
5.072e-01,1.160e+00
5.117e-01,1.116e+00
5.161e-01,1.072e+00
5.206e-01,1.029e+00
5.251e-01,9.856e-01
5.295e-01,9.432e-01
5.340e-01,9.014e-01
5.385e-01,8.603e-01
5.430e-01,8.200e-01
5.474e-01,7.805e-01
5.519e-01,7.418e-01
5.564e-01,7.041e-01
5.608e-01,6.673e-01
5.653e-01,6.316e-01
5.698e-01,5.969e-01
5.742e-01,5.632e-01
5.787e-01,5.307e-01
5.832e-01,4.993e-01
5.876e-01,4.690e-01
5.921e-01,4.398e-01
5.966e-01,4.118e-01
6.010e-01,3.850e-01
6.055e-01,3.593e-01
6.100e-01,3.348e-01
6.145e-01,3.114e-01
6.189e-01,2.891e-01
6.234e-01,2.680e-01
6.279e-01,2.479e-01
6.323e-01,2.290e-01
6.368e-01,2.111e-01
6.413e-01,1.942e-01
6.457e-01,1.783e-01
6.502e-01,1.634e-01
6.547e-01,1.494e-01
6.591e-01,1.364e-01
6.636e-01,1.242e-01
6.681e-01,1.129e-01
6.725e-01,1.023e-01
6.770e-01,9.258e-02
6.815e-01,8.356e-02
6.860e-01,7.523e-02
6.904e-01,6.757e-02
6.949e-01,6.054e-02
6.994e-01,5.410e-02
7.038e-01,4.821e-02
7.083e-01,4.285e-02
7.128e-01,3.798e-02
7.172e-01,3.357e-02
7.217e-01,2.958e-02
7.262e-01,2.598e-02
7.306e-01,2.275e-02
7.351e-01,1.986e-02
7.396e-01,1.727e-02
7.440e-01,1.497e-02
7.485e-01,1.293e-02
7.530e-01,1.113e-02
7.575e-01,9.543e-03
7.619e-01,8.149e-03
7.664e-01,6.930e-03
7.709e-01,5.868e-03
7.753e-01,4.947e-03
7.798e-01,4.152e-03
7.843e-01,3.468e-03
7.887e-01,2.882e-03
7.932e-01,2.383e-03
7.977e-01,1.960e-03
8.021e-01,1.603e-03
8.066e-01,1.303e-03
8.111e-01,1.053e-03
8.155e-01,8.455e-04
8.200e-01,6.744e-04
8.245e-01,5.341e-04
8.290e-01,4.199e-04
8.334e-01,3.276e-04
8.379e-01,2.535e-04
8.424e-01,1.945e-04
8.468e-01,1.479e-04
8.513e-01,1.114e-04
8.558e-01,8.300e-05
8.602e-01,6.121e-05
8.647e-01,4.462e-05
8.692e-01,3.213e-05
8.736e-01,2.284e-05
8.781e-01,1.601e-05
8.826e-01,1.105e-05
8.870e-01,7.511e-06
8.915e-01,5.015e-06


==> anc/03_results/moderate_zap/num_beta_total_probability/0_016.csv <==
transmittance,probability_density
2.500e-03,1.576e-01
7.500e-03,2.814e-01
1.250e-02,3.479e-01
1.750e-02,4.092e-01
2.250e-02,4.771e-01
2.750e-02,5.522e-01
3.250e-02,6.322e-01
3.750e-02,7.145e-01
4.250e-02,7.970e-01
4.750e-02,8.778e-01
5.250e-02,9.555e-01
5.750e-02,1.029e+00
6.250e-02,1.097e+00
6.750e-02,1.158e+00
7.250e-02,1.212e+00
7.750e-02,1.259e+00
8.250e-02,1.299e+00
8.750e-02,1.331e+00
9.250e-02,1.358e+00
9.750e-02,1.380e+00
1.025e-01,1.398e+00
1.075e-01,1.413e+00
1.125e-01,1.427e+00
1.175e-01,1.440e+00
1.225e-01,1.453e+00
1.275e-01,1.468e+00
1.325e-01,1.483e+00
1.375e-01,1.500e+00
1.425e-01,1.519e+00
1.475e-01,1.539e+00
1.525e-01,1.560e+00
1.575e-01,1.581e+00
1.625e-01,1.602e+00
1.675e-01,1.623e+00
1.725e-01,1.644e+00
1.775e-01,1.664e+00
1.825e-01,1.682e+00
1.875e-01,1.699e+00
1.925e-01,1.716e+00
1.975e-01,1.731e+00
2.025e-01,1.745e+00
2.075e-01,1.758e+00
2.125e-01,1.771e+00
2.175e-01,1.784e+00
2.225e-01,1.797e+00
2.275e-01,1.810e+00
2.325e-01,1.823e+00
2.375e-01,1.838e+00
2.425e-01,1.852e+00
2.475e-01,1.868e+00
2.525e-01,1.885e+00
2.575e-01,1.902e+00
2.625e-01,1.920e+00
2.675e-01,1.939e+00
2.725e-01,1.958e+00
2.775e-01,1.978e+00
2.825e-01,1.997e+00
2.875e-01,2.017e+00
2.925e-01,2.036e+00
2.975e-01,2.055e+00
3.025e-01,2.073e+00
3.075e-01,2.091e+00
3.125e-01,2.108e+00
3.175e-01,2.124e+00
3.225e-01,2.139e+00
3.275e-01,2.152e+00
3.325e-01,2.165e+00
3.375e-01,2.176e+00
3.425e-01,2.185e+00
3.475e-01,2.194e+00
3.525e-01,2.200e+00
3.575e-01,2.205e+00
3.625e-01,2.209e+00
3.675e-01,2.211e+00
3.725e-01,2.211e+00
3.775e-01,2.210e+00
3.825e-01,2.206e+00
3.875e-01,2.202e+00
3.925e-01,2.195e+00
3.975e-01,2.186e+00
4.025e-01,2.176e+00
4.075e-01,2.164e+00
4.125e-01,2.150e+00
4.175e-01,2.134e+00
4.225e-01,2.116e+00
4.275e-01,2.097e+00
4.325e-01,2.075e+00
4.375e-01,2.051e+00
4.425e-01,2.026e+00
4.475e-01,1.999e+00
4.525e-01,1.970e+00
4.575e-01,1.939e+00
4.625e-01,1.907e+00
4.675e-01,1.873e+00
4.725e-01,1.837e+00
4.775e-01,1.800e+00
4.825e-01,1.761e+00
4.875e-01,1.721e+00
4.925e-01,1.679e+00
4.975e-01,1.637e+00
5.025e-01,1.593e+00
5.075e-01,1.548e+00
5.125e-01,1.503e+00
5.175e-01,1.456e+00
5.225e-01,1.409e+00
5.275e-01,1.362e+00
5.325e-01,1.314e+00
5.375e-01,1.266e+00
5.425e-01,1.217e+00
5.475e-01,1.169e+00
5.525e-01,1.121e+00
5.575e-01,1.073e+00
5.625e-01,1.025e+00
5.675e-01,9.780e-01
5.725e-01,9.313e-01
5.775e-01,8.853e-01
5.825e-01,8.401e-01
5.875e-01,7.958e-01
5.925e-01,7.524e-01
5.975e-01,7.100e-01
6.025e-01,6.688e-01
6.075e-01,6.287e-01
6.125e-01,5.899e-01
6.175e-01,5.523e-01
6.225e-01,5.161e-01
6.275e-01,4.812e-01
6.325e-01,4.477e-01
6.375e-01,4.157e-01
6.425e-01,3.850e-01
6.475e-01,3.559e-01
6.525e-01,3.281e-01
6.575e-01,3.018e-01
6.625e-01,2.770e-01
6.675e-01,2.535e-01
6.725e-01,2.315e-01
6.775e-01,2.108e-01
6.825e-01,1.914e-01
6.875e-01,1.733e-01
6.925e-01,1.565e-01
6.975e-01,1.409e-01
7.025e-01,1.265e-01
7.075e-01,1.132e-01
7.125e-01,1.010e-01
7.175e-01,8.978e-02
7.225e-01,7.955e-02
7.275e-01,7.024e-02
7.325e-01,6.179e-02
7.375e-01,5.415e-02
7.425e-01,4.727e-02
7.475e-01,4.109e-02
7.525e-01,3.558e-02
7.575e-01,3.067e-02
7.625e-01,2.632e-02
7.675e-01,2.247e-02
7.725e-01,1.910e-02
7.775e-01,1.615e-02
7.825e-01,1.358e-02
7.875e-01,1.136e-02
7.925e-01,9.444e-03
7.975e-01,7.805e-03
8.025e-01,6.409e-03
8.075e-01,5.227e-03
8.125e-01,4.233e-03
8.175e-01,3.403e-03
8.225e-01,2.714e-03
8.275e-01,2.147e-03
8.325e-01,1.684e-03
8.375e-01,1.308e-03
8.425e-01,1.007e-03
8.475e-01,7.666e-04
8.525e-01,5.773e-04
8.575e-01,4.296e-04
8.625e-01,3.157e-04
8.675e-01,2.289e-04
8.725e-01,1.635e-04
8.775e-01,1.150e-04
8.825e-01,7.953e-05
8.875e-01,5.399e-05
8.925e-01,3.592e-05
8.975e-01,2.338e-05
9.025e-01,1.485e-05
9.075e-01,9.189e-06
9.125e-01,5.519e-06
9.175e-01,3.207e-06
9.225e-01,1.795e-06
9.275e-01,9.640e-07
9.325e-01,4.933e-07
9.375e-01,2.389e-07
9.425e-01,1.085e-07
9.475e-01,4.564e-08
9.525e-01,1.753e-08
9.575e-01,6.023e-09
9.625e-01,1.801e-09
9.675e-01,4.501e-10
9.725e-01,8.861e-11
9.775e-01,1.248e-11
9.825e-01,1.063e-12
9.875e-01,3.885e-14
9.925e-01,2.522e-16
9.975e-01,4.896e-21


==> anc/03_results/moderate_zap/num_beta_total_probability/0_017.csv <==
transmittance,probability_density
2.500e-03,1.051e-01
7.500e-03,2.042e-01
1.250e-02,2.528e-01
1.750e-02,2.904e-01
2.250e-02,3.307e-01
2.750e-02,3.775e-01
3.250e-02,4.304e-01
3.750e-02,4.880e-01
4.250e-02,5.488e-01
4.750e-02,6.112e-01
5.250e-02,6.742e-01
5.750e-02,7.369e-01
6.250e-02,7.985e-01
6.750e-02,8.581e-01
7.250e-02,9.152e-01
7.750e-02,9.689e-01
8.250e-02,1.019e+00
8.750e-02,1.064e+00
9.250e-02,1.104e+00
9.750e-02,1.140e+00
1.025e-01,1.170e+00
1.075e-01,1.195e+00
1.125e-01,1.217e+00
1.175e-01,1.234e+00
1.225e-01,1.249e+00
1.275e-01,1.262e+00
1.325e-01,1.274e+00
1.375e-01,1.285e+00
1.425e-01,1.297e+00
1.475e-01,1.310e+00
1.525e-01,1.324e+00
1.575e-01,1.340e+00
1.625e-01,1.357e+00
1.675e-01,1.375e+00
1.725e-01,1.395e+00
1.775e-01,1.416e+00
1.825e-01,1.438e+00
1.875e-01,1.460e+00
1.925e-01,1.482e+00
1.975e-01,1.503e+00
2.025e-01,1.523e+00
2.075e-01,1.543e+00
2.125e-01,1.562e+00
2.175e-01,1.579e+00
2.225e-01,1.596e+00
2.275e-01,1.611e+00
2.325e-01,1.626e+00
2.375e-01,1.640e+00
2.425e-01,1.653e+00
2.475e-01,1.666e+00
2.525e-01,1.679e+00
2.575e-01,1.692e+00
2.625e-01,1.706e+00
2.675e-01,1.720e+00
2.725e-01,1.735e+00
2.775e-01,1.750e+00
2.825e-01,1.767e+00
2.875e-01,1.784e+00
2.925e-01,1.802e+00
2.975e-01,1.820e+00
3.025e-01,1.840e+00
3.075e-01,1.859e+00
3.125e-01,1.879e+00
3.175e-01,1.899e+00
3.225e-01,1.920e+00
3.275e-01,1.940e+00
3.325e-01,1.960e+00
3.375e-01,1.979e+00
3.425e-01,1.998e+00
3.475e-01,2.016e+00
3.525e-01,2.033e+00
3.575e-01,2.050e+00
3.625e-01,2.065e+00
3.675e-01,2.079e+00
3.725e-01,2.092e+00
3.775e-01,2.104e+00
3.825e-01,2.115e+00
3.875e-01,2.124e+00
3.925e-01,2.132e+00
3.975e-01,2.139e+00
4.025e-01,2.144e+00
4.075e-01,2.148e+00
4.125e-01,2.150e+00
4.175e-01,2.151e+00
4.225e-01,2.149e+00
4.275e-01,2.147e+00
4.325e-01,2.142e+00
4.375e-01,2.136e+00
4.425e-01,2.128e+00
4.475e-01,2.119e+00
4.525e-01,2.107e+00
4.575e-01,2.094e+00
4.625e-01,2.079e+00
4.675e-01,2.062e+00
4.725e-01,2.043e+00
4.775e-01,2.022e+00
4.825e-01,2.000e+00
4.875e-01,1.975e+00
4.925e-01,1.949e+00
4.975e-01,1.921e+00
5.025e-01,1.891e+00
5.075e-01,1.859e+00
5.125e-01,1.825e+00
5.175e-01,1.790e+00
5.225e-01,1.753e+00
5.275e-01,1.715e+00
5.325e-01,1.676e+00
5.375e-01,1.635e+00
5.425e-01,1.592e+00
5.475e-01,1.549e+00
5.525e-01,1.505e+00
5.575e-01,1.459e+00
5.625e-01,1.413e+00
5.675e-01,1.366e+00
5.725e-01,1.319e+00
5.775e-01,1.271e+00
5.825e-01,1.223e+00
5.875e-01,1.175e+00
5.925e-01,1.127e+00
5.975e-01,1.078e+00
6.025e-01,1.030e+00
6.075e-01,9.828e-01
6.125e-01,9.356e-01
6.175e-01,8.890e-01
6.225e-01,8.430e-01
6.275e-01,7.979e-01
6.325e-01,7.537e-01
6.375e-01,7.104e-01
6.425e-01,6.682e-01
6.475e-01,6.272e-01
6.525e-01,5.874e-01
6.575e-01,5.489e-01
6.625e-01,5.117e-01
6.675e-01,4.759e-01
6.725e-01,4.416e-01
6.775e-01,4.087e-01
6.825e-01,3.773e-01
6.875e-01,3.474e-01
6.925e-01,3.191e-01
6.975e-01,2.922e-01
7.025e-01,2.669e-01
7.075e-01,2.430e-01
7.125e-01,2.206e-01
7.175e-01,1.997e-01
7.225e-01,1.801e-01
7.275e-01,1.620e-01
7.325e-01,1.452e-01
7.375e-01,1.296e-01
7.425e-01,1.153e-01
7.475e-01,1.022e-01
7.525e-01,9.028e-02
7.575e-01,7.940e-02
7.625e-01,6.953e-02
7.675e-01,6.062e-02
7.725e-01,5.262e-02
7.775e-01,4.545e-02
7.825e-01,3.907e-02
7.875e-01,3.341e-02
7.925e-01,2.842e-02
7.975e-01,2.403e-02
8.025e-01,2.021e-02
8.075e-01,1.688e-02
8.125e-01,1.401e-02
8.175e-01,1.155e-02
8.225e-01,9.456e-03
8.275e-01,7.681e-03
8.325e-01,6.189e-03
8.375e-01,4.944e-03
8.425e-01,3.914e-03
8.475e-01,3.069e-03
8.525e-01,2.382e-03
8.575e-01,1.828e-03
8.625e-01,1.387e-03
8.675e-01,1.039e-03
8.725e-01,7.683e-04
8.775e-01,5.597e-04
8.825e-01,4.014e-04
8.875e-01,2.830e-04
8.925e-01,1.958e-04
8.975e-01,1.328e-04
9.025e-01,8.806e-05
9.075e-01,5.697e-05
9.125e-01,3.586e-05
9.175e-01,2.190e-05
9.225e-01,1.292e-05
9.275e-01,7.332e-06
9.325e-01,3.981e-06
9.375e-01,2.054e-06
9.425e-01,9.982e-07
9.475e-01,4.523e-07
9.525e-01,1.884e-07
9.575e-01,7.078e-08
9.625e-01,2.339e-08
9.675e-01,6.551e-09
9.725e-01,1.472e-09
9.775e-01,2.429e-10
9.825e-01,2.518e-11
9.875e-01,1.197e-12
9.925e-01,1.155e-14
9.975e-01,5.239e-19


==> anc/03_results/moderate_zap/num_beta_total_probability/0_018.csv <==
transmittance,probability_density
2.500e-03,6.873e-02
7.500e-03,1.484e-01
1.250e-02,1.882e-01
1.750e-02,2.135e-01
2.250e-02,2.369e-01
2.750e-02,2.636e-01
3.250e-02,2.955e-01
3.750e-02,3.323e-01
4.250e-02,3.735e-01
4.750e-02,4.178e-01
5.250e-02,4.645e-01
5.750e-02,5.127e-01
6.250e-02,5.617e-01
6.750e-02,6.110e-01
7.250e-02,6.602e-01
7.750e-02,7.090e-01
8.250e-02,7.569e-01
8.750e-02,8.035e-01
9.250e-02,8.483e-01
9.750e-02,8.908e-01
1.025e-01,9.307e-01
1.075e-01,9.673e-01
1.125e-01,1.001e+00
1.175e-01,1.030e+00
1.225e-01,1.056e+00
1.275e-01,1.078e+00
1.325e-01,1.097e+00
1.375e-01,1.113e+00
1.425e-01,1.126e+00
1.475e-01,1.138e+00
1.525e-01,1.148e+00
1.575e-01,1.158e+00
1.625e-01,1.169e+00
1.675e-01,1.180e+00
1.725e-01,1.192e+00
1.775e-01,1.205e+00
1.825e-01,1.220e+00
1.875e-01,1.236e+00
1.925e-01,1.254e+00
1.975e-01,1.274e+00
2.025e-01,1.294e+00
2.075e-01,1.316e+00
2.125e-01,1.338e+00
2.175e-01,1.360e+00
2.225e-01,1.382e+00
2.275e-01,1.404e+00
2.325e-01,1.424e+00
2.375e-01,1.445e+00
2.425e-01,1.464e+00
2.475e-01,1.482e+00
2.525e-01,1.498e+00
2.575e-01,1.514e+00
2.625e-01,1.529e+00
2.675e-01,1.544e+00
2.725e-01,1.558e+00
2.775e-01,1.571e+00
2.825e-01,1.584e+00
2.875e-01,1.598e+00
2.925e-01,1.612e+00
2.975e-01,1.626e+00
3.025e-01,1.640e+00
3.075e-01,1.656e+00
3.125e-01,1.672e+00
3.175e-01,1.689e+00
3.225e-01,1.707e+00
3.275e-01,1.725e+00
3.325e-01,1.744e+00
3.375e-01,1.764e+00
3.425e-01,1.784e+00
3.475e-01,1.805e+00
3.525e-01,1.826e+00
3.575e-01,1.847e+00
3.625e-01,1.868e+00
3.675e-01,1.889e+00
3.725e-01,1.909e+00
3.775e-01,1.929e+00
3.825e-01,1.949e+00
3.875e-01,1.968e+00
3.925e-01,1.986e+00
3.975e-01,2.003e+00
4.025e-01,2.020e+00
4.075e-01,2.035e+00
4.125e-01,2.049e+00
4.175e-01,2.063e+00
4.225e-01,2.075e+00
4.275e-01,2.086e+00
4.325e-01,2.095e+00
4.375e-01,2.103e+00
4.425e-01,2.110e+00
4.475e-01,2.115e+00
4.525e-01,2.119e+00
4.575e-01,2.122e+00
4.625e-01,2.123e+00
4.675e-01,2.122e+00
4.725e-01,2.119e+00
4.775e-01,2.115e+00
4.825e-01,2.109e+00
4.875e-01,2.102e+00
4.925e-01,2.092e+00
4.975e-01,2.081e+00
5.025e-01,2.067e+00
5.075e-01,2.052e+00
5.125e-01,2.035e+00
5.175e-01,2.016e+00
5.225e-01,1.995e+00
5.275e-01,1.972e+00
5.325e-01,1.947e+00
5.375e-01,1.920e+00
5.425e-01,1.891e+00
5.475e-01,1.860e+00
5.525e-01,1.827e+00
5.575e-01,1.793e+00
5.625e-01,1.756e+00
5.675e-01,1.718e+00
5.725e-01,1.679e+00
5.775e-01,1.638e+00
5.825e-01,1.596e+00
5.875e-01,1.552e+00
5.925e-01,1.507e+00
5.975e-01,1.461e+00
6.025e-01,1.414e+00
6.075e-01,1.367e+00
6.125e-01,1.318e+00
6.175e-01,1.269e+00
6.225e-01,1.220e+00
6.275e-01,1.171e+00
6.325e-01,1.121e+00
6.375e-01,1.071e+00
6.425e-01,1.022e+00
6.475e-01,9.726e-01
6.525e-01,9.238e-01
6.575e-01,8.757e-01
6.625e-01,8.282e-01
6.675e-01,7.816e-01
6.725e-01,7.359e-01
6.775e-01,6.912e-01
6.825e-01,6.477e-01
6.875e-01,6.054e-01
6.925e-01,5.645e-01
6.975e-01,5.249e-01
7.025e-01,4.868e-01
7.075e-01,4.503e-01
7.125e-01,4.153e-01
7.175e-01,3.819e-01
7.225e-01,3.501e-01
7.275e-01,3.199e-01
7.325e-01,2.915e-01
7.375e-01,2.647e-01
7.425e-01,2.395e-01
7.475e-01,2.159e-01
7.525e-01,1.940e-01
7.575e-01,1.736e-01
7.625e-01,1.548e-01
7.675e-01,1.374e-01
7.725e-01,1.214e-01
7.775e-01,1.069e-01
7.825e-01,9.361e-02
7.875e-01,8.160e-02
7.925e-01,7.077e-02
7.975e-01,6.105e-02
8.025e-01,5.238e-02
8.075e-01,4.468e-02
8.125e-01,3.787e-02
8.175e-01,3.190e-02
8.225e-01,2.669e-02
8.275e-01,2.217e-02
8.325e-01,1.828e-02
8.375e-01,1.495e-02
8.425e-01,1.212e-02
8.475e-01,9.744e-03
8.525e-01,7.756e-03
8.575e-01,6.111e-03
8.625e-01,4.762e-03
8.675e-01,3.668e-03
8.725e-01,2.790e-03
8.775e-01,2.093e-03
8.825e-01,1.548e-03
8.875e-01,1.126e-03
8.925e-01,8.051e-04
8.975e-01,5.648e-04
9.025e-01,3.880e-04
9.075e-01,2.605e-04
9.125e-01,1.705e-04
9.175e-01,1.084e-04
9.225e-01,6.677e-05
9.275e-01,3.966e-05
9.325e-01,2.260e-05
9.375e-01,1.227e-05
9.425e-01,6.306e-06
9.475e-01,3.034e-06
9.525e-01,1.349e-06
9.575e-01,5.447e-07
9.625e-01,1.951e-07
9.675e-01,5.986e-08
9.725e-01,1.495e-08
9.775e-01,2.798e-09
9.825e-01,3.391e-10
9.875e-01,1.984e-11
9.925e-01,2.618e-13
9.975e-01,2.317e-17


==> anc/03_results/moderate_zap/num_beta_total_probability/0_019.csv <==
transmittance,probability_density
2.500e-03,4.389e-02
7.500e-03,1.069e-01
1.250e-02,1.414e-01
1.750e-02,1.616e-01
2.250e-02,1.765e-01
2.750e-02,1.914e-01
3.250e-02,2.088e-01
3.750e-02,2.300e-01
4.250e-02,2.550e-01
4.750e-02,2.837e-01
5.250e-02,3.155e-01
5.750e-02,3.498e-01
6.250e-02,3.861e-01
6.750e-02,4.237e-01
7.250e-02,4.622e-01
7.750e-02,5.013e-01
8.250e-02,5.408e-01
8.750e-02,5.805e-01
9.250e-02,6.201e-01
9.750e-02,6.595e-01
1.025e-01,6.985e-01
1.075e-01,7.368e-01
1.125e-01,7.740e-01
1.175e-01,8.098e-01
1.225e-01,8.439e-01
1.275e-01,8.758e-01
1.325e-01,9.052e-01
1.375e-01,9.318e-01
1.425e-01,9.557e-01
1.475e-01,9.766e-01
1.525e-01,9.947e-01
1.575e-01,1.010e+00
1.625e-01,1.023e+00
1.675e-01,1.035e+00
1.725e-01,1.045e+00
1.775e-01,1.054e+00
1.825e-01,1.063e+00
1.875e-01,1.072e+00
1.925e-01,1.082e+00
1.975e-01,1.093e+00
2.025e-01,1.105e+00
2.075e-01,1.119e+00
2.125e-01,1.134e+00
2.175e-01,1.151e+00
2.225e-01,1.169e+00
2.275e-01,1.189e+00
2.325e-01,1.210e+00
2.375e-01,1.232e+00
2.425e-01,1.254e+00
2.475e-01,1.276e+00
2.525e-01,1.299e+00
2.575e-01,1.321e+00
2.625e-01,1.342e+00
2.675e-01,1.362e+00
2.725e-01,1.382e+00
2.775e-01,1.401e+00
2.825e-01,1.418e+00
2.875e-01,1.435e+00
2.925e-01,1.451e+00
2.975e-01,1.466e+00
3.025e-01,1.481e+00
3.075e-01,1.495e+00
3.125e-01,1.509e+00
3.175e-01,1.522e+00
3.225e-01,1.536e+00
3.275e-01,1.551e+00
3.325e-01,1.565e+00
3.375e-01,1.581e+00
3.425e-01,1.597e+00
3.475e-01,1.614e+00
3.525e-01,1.631e+00
3.575e-01,1.650e+00
3.625e-01,1.669e+00
3.675e-01,1.689e+00
3.725e-01,1.709e+00
3.775e-01,1.730e+00
3.825e-01,1.752e+00
3.875e-01,1.774e+00
3.925e-01,1.796e+00
3.975e-01,1.818e+00
4.025e-01,1.840e+00
4.075e-01,1.862e+00
4.125e-01,1.884e+00
4.175e-01,1.905e+00
4.225e-01,1.926e+00
4.275e-01,1.946e+00
4.325e-01,1.965e+00
4.375e-01,1.984e+00
4.425e-01,2.002e+00
4.475e-01,2.018e+00
4.525e-01,2.034e+00
4.575e-01,2.049e+00
4.625e-01,2.063e+00
4.675e-01,2.075e+00
4.725e-01,2.086e+00
4.775e-01,2.096e+00
4.825e-01,2.105e+00
4.875e-01,2.112e+00
4.925e-01,2.117e+00
4.975e-01,2.121e+00
5.025e-01,2.124e+00
5.075e-01,2.125e+00
5.125e-01,2.124e+00
5.175e-01,2.121e+00
5.225e-01,2.117e+00
5.275e-01,2.110e+00
5.325e-01,2.102e+00
5.375e-01,2.091e+00
5.425e-01,2.079e+00
5.475e-01,2.065e+00
5.525e-01,2.048e+00
5.575e-01,2.029e+00
5.625e-01,2.008e+00
5.675e-01,1.985e+00
5.725e-01,1.960e+00
5.775e-01,1.933e+00
5.825e-01,1.904e+00
5.875e-01,1.872e+00
5.925e-01,1.838e+00
5.975e-01,1.803e+00
6.025e-01,1.765e+00
6.075e-01,1.726e+00
6.125e-01,1.685e+00
6.175e-01,1.642e+00
6.225e-01,1.598e+00
6.275e-01,1.552e+00
6.325e-01,1.505e+00
6.375e-01,1.456e+00
6.425e-01,1.407e+00
6.475e-01,1.357e+00
6.525e-01,1.305e+00
6.575e-01,1.254e+00
6.625e-01,1.202e+00
6.675e-01,1.149e+00
6.725e-01,1.097e+00
6.775e-01,1.044e+00
6.825e-01,9.923e-01
6.875e-01,9.405e-01
6.925e-01,8.892e-01
6.975e-01,8.386e-01
7.025e-01,7.889e-01
7.075e-01,7.402e-01
7.125e-01,6.926e-01
7.175e-01,6.463e-01
7.225e-01,6.013e-01
7.275e-01,5.578e-01
7.325e-01,5.158e-01
7.375e-01,4.755e-01
7.425e-01,4.369e-01
7.475e-01,4.001e-01
7.525e-01,3.650e-01
7.575e-01,3.319e-01
7.625e-01,3.006e-01
7.675e-01,2.712e-01
7.725e-01,2.437e-01
7.775e-01,2.180e-01
7.825e-01,1.942e-01
7.875e-01,1.722e-01
7.925e-01,1.519e-01
7.975e-01,1.334e-01
8.025e-01,1.165e-01
8.075e-01,1.012e-01
8.125e-01,8.734e-02
8.175e-01,7.496e-02
8.225e-01,6.392e-02
8.275e-01,5.413e-02
8.325e-01,4.552e-02
8.375e-01,3.799e-02
8.425e-01,3.145e-02
8.475e-01,2.582e-02
8.525e-01,2.100e-02
8.575e-01,1.692e-02
8.625e-01,1.349e-02
8.675e-01,1.063e-02
8.725e-01,8.285e-03
8.775e-01,6.372e-03
8.825e-01,4.833e-03
8.875e-01,3.610e-03
8.925e-01,2.653e-03
8.975e-01,1.915e-03
9.025e-01,1.355e-03
9.075e-01,9.380e-04
9.125e-01,6.339e-04
9.175e-01,4.169e-04
9.225e-01,2.660e-04
9.275e-01,1.639e-04
9.325e-01,9.717e-05
9.375e-01,5.505e-05
9.425e-01,2.958e-05
9.475e-01,1.494e-05
9.525e-01,7.001e-06
9.575e-01,2.996e-06
9.625e-01,1.144e-06
9.675e-01,3.775e-07
9.725e-01,1.025e-07
9.775e-01,2.118e-08
9.825e-01,2.903e-09
9.875e-01,1.998e-10
9.925e-01,3.364e-12
9.975e-01,4.997e-16


==> anc/03_results/moderate_zap/num_beta_total_probability/0_02.csv <==
transmittance,probability_density
2.500e-03,2.713e-02
7.500e-03,7.562e-02
1.250e-02,1.058e-01
1.750e-02,1.239e-01
2.250e-02,1.357e-01
2.750e-02,1.451e-01
3.250e-02,1.546e-01
3.750e-02,1.656e-01
4.250e-02,1.792e-01
4.750e-02,1.955e-01
5.250e-02,2.148e-01
5.750e-02,2.367e-01
6.250e-02,2.612e-01
6.750e-02,2.877e-01
7.250e-02,3.160e-01
7.750e-02,3.455e-01
8.250e-02,3.761e-01
8.750e-02,4.073e-01
9.250e-02,4.391e-01
9.750e-02,4.713e-01
1.025e-01,5.037e-01
1.075e-01,5.364e-01
1.125e-01,5.692e-01
1.175e-01,6.021e-01
1.225e-01,6.349e-01
1.275e-01,6.675e-01
1.325e-01,6.996e-01
1.375e-01,7.310e-01
1.425e-01,7.614e-01
1.475e-01,7.904e-01
1.525e-01,8.177e-01
1.575e-01,8.432e-01
1.625e-01,8.664e-01
1.675e-01,8.874e-01
1.725e-01,9.060e-01
1.775e-01,9.223e-01
1.825e-01,9.364e-01
1.875e-01,9.485e-01
1.925e-01,9.590e-01
1.975e-01,9.682e-01
2.025e-01,9.766e-01
2.075e-01,9.846e-01
2.125e-01,9.927e-01
2.175e-01,1.001e+00
2.225e-01,1.011e+00
2.275e-01,1.021e+00
2.325e-01,1.033e+00
2.375e-01,1.047e+00
2.425e-01,1.062e+00
2.475e-01,1.079e+00
2.525e-01,1.098e+00
2.575e-01,1.117e+00
2.625e-01,1.138e+00
2.675e-01,1.160e+00
2.725e-01,1.182e+00
2.775e-01,1.205e+00
2.825e-01,1.227e+00
2.875e-01,1.250e+00
2.925e-01,1.272e+00
2.975e-01,1.293e+00
3.025e-01,1.314e+00
3.075e-01,1.333e+00
3.125e-01,1.352e+00
3.175e-01,1.370e+00
3.225e-01,1.387e+00
3.275e-01,1.403e+00
3.325e-01,1.418e+00
3.375e-01,1.433e+00
3.425e-01,1.448e+00
3.475e-01,1.463e+00
3.525e-01,1.477e+00
3.575e-01,1.492e+00
3.625e-01,1.507e+00
3.675e-01,1.522e+00
3.725e-01,1.539e+00
3.775e-01,1.555e+00
3.825e-01,1.573e+00
3.875e-01,1.591e+00
3.925e-01,1.611e+00
3.975e-01,1.631e+00
4.025e-01,1.652e+00
4.075e-01,1.673e+00
4.125e-01,1.695e+00
4.175e-01,1.718e+00
4.225e-01,1.741e+00
4.275e-01,1.765e+00
4.325e-01,1.788e+00
4.375e-01,1.812e+00
4.425e-01,1.836e+00
4.475e-01,1.859e+00
4.525e-01,1.883e+00
4.575e-01,1.905e+00
4.625e-01,1.928e+00
4.675e-01,1.950e+00
4.725e-01,1.971e+00
4.775e-01,1.991e+00
4.825e-01,2.011e+00
4.875e-01,2.029e+00
4.925e-01,2.047e+00
4.975e-01,2.063e+00
5.025e-01,2.079e+00
5.075e-01,2.093e+00
5.125e-01,2.106e+00
5.175e-01,2.118e+00
5.225e-01,2.128e+00
5.275e-01,2.136e+00
5.325e-01,2.144e+00
5.375e-01,2.149e+00
5.425e-01,2.153e+00
5.475e-01,2.155e+00
5.525e-01,2.155e+00
5.575e-01,2.153e+00
5.625e-01,2.149e+00
5.675e-01,2.143e+00
5.725e-01,2.135e+00
5.775e-01,2.125e+00
5.825e-01,2.112e+00
5.875e-01,2.097e+00
5.925e-01,2.080e+00
5.975e-01,2.060e+00
6.025e-01,2.038e+00
6.075e-01,2.013e+00
6.125e-01,1.986e+00
6.175e-01,1.957e+00
6.225e-01,1.925e+00
6.275e-01,1.891e+00
6.325e-01,1.854e+00
6.375e-01,1.815e+00
6.425e-01,1.774e+00
6.475e-01,1.731e+00
6.525e-01,1.686e+00
6.575e-01,1.639e+00
6.625e-01,1.590e+00
6.675e-01,1.540e+00
6.725e-01,1.488e+00
6.775e-01,1.435e+00
6.825e-01,1.381e+00
6.875e-01,1.326e+00
6.925e-01,1.270e+00
6.975e-01,1.214e+00
7.025e-01,1.158e+00
7.075e-01,1.101e+00
7.125e-01,1.044e+00
7.175e-01,9.876e-01
7.225e-01,9.317e-01
7.275e-01,8.763e-01
7.325e-01,8.219e-01
7.375e-01,7.684e-01
7.425e-01,7.162e-01
7.475e-01,6.653e-01
7.525e-01,6.160e-01
7.575e-01,5.683e-01
7.625e-01,5.224e-01
7.675e-01,4.784e-01
7.725e-01,4.363e-01
7.775e-01,3.964e-01
7.825e-01,3.585e-01
7.875e-01,3.229e-01
7.925e-01,2.894e-01
7.975e-01,2.581e-01
8.025e-01,2.291e-01
8.075e-01,2.022e-01
8.125e-01,1.775e-01
8.175e-01,1.549e-01
8.225e-01,1.344e-01
8.275e-01,1.158e-01
8.325e-01,9.908e-02
8.375e-01,8.417e-02
8.425e-01,7.096e-02
8.475e-01,5.934e-02
8.525e-01,4.919e-02
8.575e-01,4.039e-02
8.625e-01,3.285e-02
8.675e-01,2.642e-02
8.725e-01,2.102e-02
8.775e-01,1.651e-02
8.825e-01,1.280e-02
8.875e-01,9.779e-03
8.925e-01,7.354e-03
8.975e-01,5.437e-03
9.025e-01,3.943e-03
9.075e-01,2.801e-03
9.125e-01,1.944e-03
9.175e-01,1.315e-03
9.225e-01,8.636e-04
9.275e-01,5.490e-04
9.325e-01,3.361e-04
9.375e-01,1.970e-04
9.425e-01,1.098e-04
9.475e-01,5.767e-05
9.525e-01,2.820e-05
9.575e-01,1.264e-05
9.625e-01,5.078e-06
9.675e-01,1.775e-06
9.725e-01,5.146e-07
9.775e-01,1.149e-07
9.825e-01,1.732e-08
9.875e-01,1.350e-09
9.925e-01,2.737e-11
9.975e-01,6.016e-15


==> anc/03_results/moderate_zap/num_beta_total_probability/0_021.csv <==
transmittance,probability_density
2.500e-03,1.613e-02
7.500e-03,5.222e-02
1.250e-02,7.805e-02
1.750e-02,9.474e-02
2.250e-02,1.055e-01
2.750e-02,1.131e-01
3.250e-02,1.193e-01
3.750e-02,1.255e-01
4.250e-02,1.324e-01
4.750e-02,1.408e-01
5.250e-02,1.510e-01
5.750e-02,1.632e-01
6.250e-02,1.776e-01
6.750e-02,1.941e-01
7.250e-02,2.126e-01
7.750e-02,2.329e-01
8.250e-02,2.548e-01
8.750e-02,2.781e-01
9.250e-02,3.023e-01
9.750e-02,3.275e-01
1.025e-01,3.532e-01
1.075e-01,3.794e-01
1.125e-01,4.060e-01
1.175e-01,4.329e-01
1.225e-01,4.601e-01
1.275e-01,4.875e-01
1.325e-01,5.152e-01
1.375e-01,5.432e-01
1.425e-01,5.713e-01
1.475e-01,5.996e-01
1.525e-01,6.278e-01
1.575e-01,6.558e-01
1.625e-01,6.835e-01
1.675e-01,7.104e-01
1.725e-01,7.365e-01
1.775e-01,7.613e-01
1.825e-01,7.846e-01
1.875e-01,8.062e-01
1.925e-01,8.260e-01
1.975e-01,8.438e-01
2.025e-01,8.595e-01
2.075e-01,8.733e-01
2.125e-01,8.853e-01
2.175e-01,8.957e-01
2.225e-01,9.047e-01
2.275e-01,9.128e-01
2.325e-01,9.203e-01
2.375e-01,9.276e-01
2.425e-01,9.351e-01
2.475e-01,9.432e-01
2.525e-01,9.523e-01
2.575e-01,9.625e-01
2.625e-01,9.741e-01
2.675e-01,9.873e-01
2.725e-01,1.002e+00
2.775e-01,1.019e+00
2.825e-01,1.037e+00
2.875e-01,1.056e+00
2.925e-01,1.077e+00
2.975e-01,1.098e+00
3.025e-01,1.121e+00
3.075e-01,1.143e+00
3.125e-01,1.166e+00
3.175e-01,1.189e+00
3.225e-01,1.212e+00
3.275e-01,1.234e+00
3.325e-01,1.256e+00
3.375e-01,1.277e+00
3.425e-01,1.297e+00
3.475e-01,1.316e+00
3.525e-01,1.334e+00
3.575e-01,1.351e+00
3.625e-01,1.368e+00
3.675e-01,1.385e+00
3.725e-01,1.400e+00
3.775e-01,1.416e+00
3.825e-01,1.431e+00
3.875e-01,1.447e+00
3.925e-01,1.463e+00
3.975e-01,1.479e+00
4.025e-01,1.495e+00
4.075e-01,1.513e+00
4.125e-01,1.531e+00
4.175e-01,1.549e+00
4.225e-01,1.569e+00
4.275e-01,1.589e+00
4.325e-01,1.611e+00
4.375e-01,1.633e+00
4.425e-01,1.656e+00
4.475e-01,1.679e+00
4.525e-01,1.704e+00
4.575e-01,1.728e+00
4.625e-01,1.754e+00
4.675e-01,1.779e+00
4.725e-01,1.805e+00
4.775e-01,1.831e+00
4.825e-01,1.856e+00
4.875e-01,1.882e+00
4.925e-01,1.907e+00
4.975e-01,1.932e+00
5.025e-01,1.957e+00
5.075e-01,1.981e+00
5.125e-01,2.004e+00
5.175e-01,2.027e+00
5.225e-01,2.048e+00
5.275e-01,2.069e+00
5.325e-01,2.089e+00
5.375e-01,2.108e+00
5.425e-01,2.125e+00
5.475e-01,2.141e+00
5.525e-01,2.156e+00
5.575e-01,2.169e+00
5.625e-01,2.181e+00
5.675e-01,2.191e+00
5.725e-01,2.199e+00
5.775e-01,2.205e+00
5.825e-01,2.210e+00
5.875e-01,2.212e+00
5.925e-01,2.213e+00
5.975e-01,2.211e+00
6.025e-01,2.206e+00
6.075e-01,2.199e+00
6.125e-01,2.190e+00
6.175e-01,2.178e+00
6.225e-01,2.164e+00
6.275e-01,2.146e+00
6.325e-01,2.126e+00
6.375e-01,2.103e+00
6.425e-01,2.078e+00
6.475e-01,2.049e+00
6.525e-01,2.018e+00
6.575e-01,1.983e+00
6.625e-01,1.946e+00
6.675e-01,1.906e+00
6.725e-01,1.864e+00
6.775e-01,1.819e+00
6.825e-01,1.772e+00
6.875e-01,1.722e+00
6.925e-01,1.670e+00
6.975e-01,1.616e+00
7.025e-01,1.560e+00
7.075e-01,1.502e+00
7.125e-01,1.443e+00
7.175e-01,1.383e+00
7.225e-01,1.322e+00
7.275e-01,1.260e+00
7.325e-01,1.198e+00
7.375e-01,1.135e+00
7.425e-01,1.072e+00
7.475e-01,1.010e+00
7.525e-01,9.479e-01
7.575e-01,8.868e-01
7.625e-01,8.267e-01
7.675e-01,7.678e-01
7.725e-01,7.104e-01
7.775e-01,6.547e-01
7.825e-01,6.008e-01
7.875e-01,5.490e-01
7.925e-01,4.994e-01
7.975e-01,4.521e-01
8.025e-01,4.073e-01
8.075e-01,3.650e-01
8.125e-01,3.254e-01
8.175e-01,2.884e-01
8.225e-01,2.541e-01
8.275e-01,2.224e-01
8.325e-01,1.934e-01
8.375e-01,1.670e-01
8.425e-01,1.431e-01
8.475e-01,1.217e-01
8.525e-01,1.026e-01
8.575e-01,8.571e-02
8.625e-01,7.092e-02
8.675e-01,5.809e-02
8.725e-01,4.705e-02
8.775e-01,3.765e-02
8.825e-01,2.974e-02
8.875e-01,2.317e-02
8.925e-01,1.778e-02
8.975e-01,1.341e-02
9.025e-01,9.936e-03
9.075e-01,7.213e-03
9.125e-01,5.120e-03
9.175e-01,3.544e-03
9.225e-01,2.385e-03
9.275e-01,1.555e-03
9.325e-01,9.776e-04
9.375e-01,5.893e-04
9.425e-01,3.383e-04
9.475e-01,1.834e-04
9.525e-01,9.274e-05
9.575e-01,4.311e-05
9.625e-01,1.804e-05
9.675e-01,6.590e-06
9.725e-01,2.010e-06
9.775e-01,4.762e-07
9.825e-01,7.712e-08
9.875e-01,6.598e-09
9.925e-01,1.534e-10
9.975e-01,4.482e-14


==> anc/03_results/moderate_zap/num_beta_total_probability/0_022.csv <==
transmittance,probability_density
2.500e-03,9.070e-03
7.500e-03,3.495e-02
1.250e-02,5.636e-02
1.750e-02,7.149e-02
2.250e-02,8.179e-02
2.750e-02,8.894e-02
3.250e-02,9.424e-02
3.750e-02,9.864e-02
4.250e-02,1.028e-01
4.750e-02,1.072e-01
5.250e-02,1.124e-01
5.750e-02,1.185e-01
6.250e-02,1.258e-01
6.750e-02,1.346e-01
7.250e-02,1.450e-01
7.750e-02,1.571e-01
8.250e-02,1.708e-01
8.750e-02,1.860e-01
9.250e-02,2.027e-01
9.750e-02,2.207e-01
1.025e-01,2.398e-01
1.075e-01,2.599e-01
1.125e-01,2.807e-01
1.175e-01,3.021e-01
1.225e-01,3.241e-01
1.275e-01,3.464e-01
1.325e-01,3.690e-01
1.375e-01,3.918e-01
1.425e-01,4.150e-01
1.475e-01,4.384e-01
1.525e-01,4.621e-01
1.575e-01,4.861e-01
1.625e-01,5.104e-01
1.675e-01,5.351e-01
1.725e-01,5.600e-01
1.775e-01,5.851e-01
1.825e-01,6.102e-01
1.875e-01,6.353e-01
1.925e-01,6.600e-01
1.975e-01,6.842e-01
2.025e-01,7.075e-01
2.075e-01,7.298e-01
2.125e-01,7.508e-01
2.175e-01,7.703e-01
2.225e-01,7.882e-01
2.275e-01,8.043e-01
2.325e-01,8.186e-01
2.375e-01,8.312e-01
2.425e-01,8.422e-01
2.475e-01,8.518e-01
2.525e-01,8.602e-01
2.575e-01,8.677e-01
2.625e-01,8.748e-01
2.675e-01,8.816e-01
2.725e-01,8.887e-01
2.775e-01,8.963e-01
2.825e-01,9.048e-01
2.875e-01,9.144e-01
2.925e-01,9.254e-01
2.975e-01,9.379e-01
3.025e-01,9.520e-01
3.075e-01,9.677e-01
3.125e-01,9.851e-01
3.175e-01,1.004e+00
3.225e-01,1.024e+00
3.275e-01,1.045e+00
3.325e-01,1.068e+00
3.375e-01,1.090e+00
3.425e-01,1.114e+00
3.475e-01,1.137e+00
3.525e-01,1.160e+00
3.575e-01,1.184e+00
3.625e-01,1.206e+00
3.675e-01,1.228e+00
3.725e-01,1.250e+00
3.775e-01,1.270e+00
3.825e-01,1.290e+00
3.875e-01,1.310e+00
3.925e-01,1.328e+00
3.975e-01,1.346e+00
4.025e-01,1.363e+00
4.075e-01,1.380e+00
4.125e-01,1.397e+00
4.175e-01,1.414e+00
4.225e-01,1.431e+00
4.275e-01,1.448e+00
4.325e-01,1.466e+00
4.375e-01,1.484e+00
4.425e-01,1.502e+00
4.475e-01,1.522e+00
4.525e-01,1.542e+00
4.575e-01,1.563e+00
4.625e-01,1.586e+00
4.675e-01,1.609e+00
4.725e-01,1.633e+00
4.775e-01,1.657e+00
4.825e-01,1.683e+00
4.875e-01,1.709e+00
4.925e-01,1.736e+00
4.975e-01,1.764e+00
5.025e-01,1.791e+00
5.075e-01,1.820e+00
5.125e-01,1.848e+00
5.175e-01,1.877e+00
5.225e-01,1.905e+00
5.275e-01,1.934e+00
5.325e-01,1.962e+00
5.375e-01,1.990e+00
5.425e-01,2.017e+00
5.475e-01,2.043e+00
5.525e-01,2.069e+00
5.575e-01,2.095e+00
5.625e-01,2.119e+00
5.675e-01,2.142e+00
5.725e-01,2.164e+00
5.775e-01,2.185e+00
5.825e-01,2.204e+00
5.875e-01,2.222e+00
5.925e-01,2.239e+00
5.975e-01,2.253e+00
6.025e-01,2.266e+00
6.075e-01,2.277e+00
6.125e-01,2.286e+00
6.175e-01,2.292e+00
6.225e-01,2.296e+00
6.275e-01,2.298e+00
6.325e-01,2.297e+00
6.375e-01,2.293e+00
6.425e-01,2.286e+00
6.475e-01,2.276e+00
6.525e-01,2.264e+00
6.575e-01,2.248e+00
6.625e-01,2.228e+00
6.675e-01,2.206e+00
6.725e-01,2.180e+00
6.775e-01,2.150e+00
6.825e-01,2.118e+00
6.875e-01,2.081e+00
6.925e-01,2.042e+00
6.975e-01,1.999e+00
7.025e-01,1.953e+00
7.075e-01,1.903e+00
7.125e-01,1.851e+00
7.175e-01,1.796e+00
7.225e-01,1.738e+00
7.275e-01,1.677e+00
7.325e-01,1.615e+00
7.375e-01,1.550e+00
7.425e-01,1.484e+00
7.475e-01,1.416e+00
7.525e-01,1.347e+00
7.575e-01,1.277e+00
7.625e-01,1.206e+00
7.675e-01,1.136e+00
7.725e-01,1.066e+00
7.775e-01,9.956e-01
7.825e-01,9.266e-01
7.875e-01,8.587e-01
7.925e-01,7.922e-01
7.975e-01,7.275e-01
8.025e-01,6.649e-01
8.075e-01,6.046e-01
8.125e-01,5.469e-01
8.175e-01,4.919e-01
8.225e-01,4.398e-01
8.275e-01,3.908e-01
8.325e-01,3.450e-01
8.375e-01,3.024e-01
8.425e-01,2.632e-01
8.475e-01,2.273e-01
8.525e-01,1.946e-01
8.575e-01,1.652e-01
8.625e-01,1.389e-01
8.675e-01,1.156e-01
8.725e-01,9.520e-02
8.775e-01,7.747e-02
8.825e-01,6.225e-02
8.875e-01,4.934e-02
8.925e-01,3.852e-02
8.975e-01,2.959e-02
9.025e-01,2.232e-02
9.075e-01,1.651e-02
9.125e-01,1.195e-02
9.175e-01,8.437e-03
9.225e-01,5.795e-03
9.275e-01,3.859e-03
9.325e-01,2.480e-03
9.375e-01,1.530e-03
9.425e-01,8.995e-04
9.475e-01,5.000e-04
9.525e-01,2.598e-04
9.575e-01,1.243e-04
9.625e-01,5.365e-05
9.675e-01,2.028e-05
9.725e-01,6.429e-06
9.775e-01,1.592e-06
9.825e-01,2.717e-07
9.875e-01,2.485e-08
9.925e-01,6.360e-10
9.975e-01,2.258e-13


==> anc/03_results/moderate_zap/num_beta_total_probability/0_023.csv <==
transmittance,probability_density
2.500e-03,4.751e-03
7.500e-03,2.244e-02
1.250e-02,3.958e-02
1.750e-02,5.291e-02
2.250e-02,6.257e-02
2.750e-02,6.948e-02
3.250e-02,7.456e-02
3.750e-02,7.853e-02
4.250e-02,8.187e-02
4.750e-02,8.495e-02
5.250e-02,8.802e-02
5.750e-02,9.131e-02
6.250e-02,9.503e-02
6.750e-02,9.937e-02
7.250e-02,1.045e-01
7.750e-02,1.106e-01
8.250e-02,1.178e-01
8.750e-02,1.263e-01
9.250e-02,1.360e-01
9.750e-02,1.470e-01
1.025e-01,1.593e-01
1.075e-01,1.728e-01
1.125e-01,1.875e-01
1.175e-01,2.032e-01
1.225e-01,2.198e-01
1.275e-01,2.371e-01
1.325e-01,2.551e-01
1.375e-01,2.737e-01
1.425e-01,2.926e-01
1.475e-01,3.118e-01
1.525e-01,3.314e-01
1.575e-01,3.511e-01
1.625e-01,3.711e-01
1.675e-01,3.913e-01
1.725e-01,4.118e-01
1.775e-01,4.326e-01
1.825e-01,4.538e-01
1.875e-01,4.753e-01
1.925e-01,4.972e-01
1.975e-01,5.195e-01
2.025e-01,5.421e-01
2.075e-01,5.650e-01
2.125e-01,5.880e-01
2.175e-01,6.110e-01
2.225e-01,6.339e-01
2.275e-01,6.562e-01
2.325e-01,6.780e-01
2.375e-01,6.988e-01
2.425e-01,7.186e-01
2.475e-01,7.370e-01
2.525e-01,7.540e-01
2.575e-01,7.695e-01
2.625e-01,7.833e-01
2.675e-01,7.956e-01
2.725e-01,8.064e-01
2.775e-01,8.158e-01
2.825e-01,8.241e-01
2.875e-01,8.316e-01
2.925e-01,8.385e-01
2.975e-01,8.451e-01
3.025e-01,8.519e-01
3.075e-01,8.591e-01
3.125e-01,8.671e-01
3.175e-01,8.760e-01
3.225e-01,8.863e-01
3.275e-01,8.980e-01
3.325e-01,9.112e-01
3.375e-01,9.261e-01
3.425e-01,9.425e-01
3.475e-01,9.606e-01
3.525e-01,9.801e-01
3.575e-01,1.001e+00
3.625e-01,1.023e+00
3.675e-01,1.046e+00
3.725e-01,1.069e+00
3.775e-01,1.093e+00
3.825e-01,1.117e+00
3.875e-01,1.141e+00
3.925e-01,1.165e+00
3.975e-01,1.188e+00
4.025e-01,1.211e+00
4.075e-01,1.233e+00
4.125e-01,1.255e+00
4.175e-01,1.276e+00
4.225e-01,1.296e+00
4.275e-01,1.316e+00
4.325e-01,1.336e+00
4.375e-01,1.355e+00
4.425e-01,1.373e+00
4.475e-01,1.392e+00
4.525e-01,1.410e+00
4.575e-01,1.429e+00
4.625e-01,1.448e+00
4.675e-01,1.468e+00
4.725e-01,1.488e+00
4.775e-01,1.509e+00
4.825e-01,1.530e+00
4.875e-01,1.553e+00
4.925e-01,1.576e+00
4.975e-01,1.600e+00
5.025e-01,1.626e+00
5.075e-01,1.652e+00
5.125e-01,1.679e+00
5.175e-01,1.708e+00
5.225e-01,1.737e+00
5.275e-01,1.766e+00
5.325e-01,1.797e+00
5.375e-01,1.828e+00
5.425e-01,1.859e+00
5.475e-01,1.891e+00
5.525e-01,1.923e+00
5.575e-01,1.955e+00
5.625e-01,1.987e+00
5.675e-01,2.019e+00
5.725e-01,2.051e+00
5.775e-01,2.082e+00
5.825e-01,2.113e+00
5.875e-01,2.143e+00
5.925e-01,2.172e+00
5.975e-01,2.200e+00
6.025e-01,2.227e+00
6.075e-01,2.253e+00
6.125e-01,2.278e+00
6.175e-01,2.301e+00
6.225e-01,2.322e+00
6.275e-01,2.341e+00
6.325e-01,2.359e+00
6.375e-01,2.374e+00
6.425e-01,2.387e+00
6.475e-01,2.397e+00
6.525e-01,2.404e+00
6.575e-01,2.409e+00
6.625e-01,2.410e+00
6.675e-01,2.408e+00
6.725e-01,2.403e+00
6.775e-01,2.395e+00
6.825e-01,2.382e+00
6.875e-01,2.366e+00
6.925e-01,2.345e+00
6.975e-01,2.321e+00
7.025e-01,2.293e+00
7.075e-01,2.260e+00
7.125e-01,2.223e+00
7.175e-01,2.182e+00
7.225e-01,2.137e+00
7.275e-01,2.087e+00
7.325e-01,2.034e+00
7.375e-01,1.977e+00
7.425e-01,1.916e+00
7.475e-01,1.851e+00
7.525e-01,1.784e+00
7.575e-01,1.713e+00
7.625e-01,1.640e+00
7.675e-01,1.565e+00
7.725e-01,1.487e+00
7.775e-01,1.409e+00
7.825e-01,1.329e+00
7.875e-01,1.248e+00
7.925e-01,1.168e+00
7.975e-01,1.088e+00
8.025e-01,1.008e+00
8.075e-01,9.295e-01
8.125e-01,8.527e-01
8.175e-01,7.780e-01
8.225e-01,7.057e-01
8.275e-01,6.362e-01
8.325e-01,5.698e-01
8.375e-01,5.069e-01
8.425e-01,4.477e-01
8.475e-01,3.923e-01
8.525e-01,3.410e-01
8.575e-01,2.939e-01
8.625e-01,2.508e-01
8.675e-01,2.120e-01
8.725e-01,1.772e-01
8.775e-01,1.465e-01
8.825e-01,1.195e-01
8.875e-01,9.625e-02
8.925e-01,7.636e-02
8.975e-01,5.960e-02
9.025e-01,4.571e-02
9.075e-01,3.437e-02
9.125e-01,2.530e-02
9.175e-01,1.817e-02
9.225e-01,1.270e-02
9.275e-01,8.609e-03
9.325e-01,5.635e-03
9.375e-01,3.542e-03
9.425e-01,2.124e-03
9.475e-01,1.205e-03
9.525e-01,6.393e-04
9.575e-01,3.127e-04
9.625e-01,1.382e-04
9.675e-01,5.360e-05
9.725e-01,1.747e-05
9.775e-01,4.459e-06
9.825e-01,7.889e-07
9.875e-01,7.541e-08
9.925e-01,2.050e-09
9.975e-01,8.170e-13


==> anc/03_results/moderate_zap/num_beta_total_probability/0_024.csv <==
transmittance,probability_density
2.500e-03,2.252e-03
7.500e-03,1.357e-02
1.250e-02,2.673e-02
1.750e-02,3.815e-02
2.250e-02,4.703e-02
2.750e-02,5.364e-02
3.250e-02,5.856e-02
3.750e-02,6.236e-02
4.250e-02,6.544e-02
4.750e-02,6.812e-02
5.250e-02,7.057e-02
5.750e-02,7.295e-02
6.250e-02,7.534e-02
6.750e-02,7.785e-02
7.250e-02,8.057e-02
7.750e-02,8.363e-02
8.250e-02,8.713e-02
8.750e-02,9.122e-02
9.250e-02,9.602e-02
9.750e-02,1.016e-01
1.025e-01,1.082e-01
1.075e-01,1.158e-01
1.125e-01,1.244e-01
1.175e-01,1.340e-01
1.225e-01,1.448e-01
1.275e-01,1.566e-01
1.325e-01,1.693e-01
1.375e-01,1.829e-01
1.425e-01,1.973e-01
1.475e-01,2.124e-01
1.525e-01,2.281e-01
1.575e-01,2.443e-01
1.625e-01,2.608e-01
1.675e-01,2.777e-01
1.725e-01,2.948e-01
1.775e-01,3.122e-01
1.825e-01,3.297e-01
1.875e-01,3.475e-01
1.925e-01,3.655e-01
1.975e-01,3.837e-01
2.025e-01,4.022e-01
2.075e-01,4.210e-01
2.125e-01,4.402e-01
2.175e-01,4.599e-01
2.225e-01,4.800e-01
2.275e-01,5.005e-01
2.325e-01,5.214e-01
2.375e-01,5.427e-01
2.425e-01,5.642e-01
2.475e-01,5.858e-01
2.525e-01,6.073e-01
2.575e-01,6.286e-01
2.625e-01,6.494e-01
2.675e-01,6.695e-01
2.725e-01,6.886e-01
2.775e-01,7.067e-01
2.825e-01,7.235e-01
2.875e-01,7.390e-01
2.925e-01,7.530e-01
2.975e-01,7.655e-01
3.025e-01,7.766e-01
3.075e-01,7.865e-01
3.125e-01,7.951e-01
3.175e-01,8.029e-01
3.225e-01,8.101e-01
3.275e-01,8.169e-01
3.325e-01,8.236e-01
3.375e-01,8.306e-01
3.425e-01,8.382e-01
3.475e-01,8.466e-01
3.525e-01,8.562e-01
3.575e-01,8.671e-01
3.625e-01,8.794e-01
3.675e-01,8.933e-01
3.725e-01,9.089e-01
3.775e-01,9.260e-01
3.825e-01,9.447e-01
3.875e-01,9.648e-01
3.925e-01,9.862e-01
3.975e-01,1.009e+00
4.025e-01,1.032e+00
4.075e-01,1.056e+00
4.125e-01,1.081e+00
4.175e-01,1.106e+00
4.225e-01,1.130e+00
4.275e-01,1.155e+00
4.325e-01,1.180e+00
4.375e-01,1.204e+00
4.425e-01,1.227e+00
4.475e-01,1.250e+00
4.525e-01,1.273e+00
4.575e-01,1.295e+00
4.625e-01,1.317e+00
4.675e-01,1.338e+00
4.725e-01,1.359e+00
4.775e-01,1.380e+00
4.825e-01,1.400e+00
4.875e-01,1.421e+00
4.925e-01,1.442e+00
4.975e-01,1.464e+00
5.025e-01,1.486e+00
5.075e-01,1.509e+00
5.125e-01,1.532e+00
5.175e-01,1.557e+00
5.225e-01,1.582e+00
5.275e-01,1.609e+00
5.325e-01,1.636e+00
5.375e-01,1.665e+00
5.425e-01,1.694e+00
5.475e-01,1.725e+00
5.525e-01,1.757e+00
5.575e-01,1.790e+00
5.625e-01,1.823e+00
5.675e-01,1.858e+00
5.725e-01,1.893e+00
5.775e-01,1.928e+00
5.825e-01,1.965e+00
5.875e-01,2.001e+00
5.925e-01,2.038e+00
5.975e-01,2.075e+00
6.025e-01,2.111e+00
6.075e-01,2.148e+00
6.125e-01,2.184e+00
6.175e-01,2.219e+00
6.225e-01,2.254e+00
6.275e-01,2.288e+00
6.325e-01,2.321e+00
6.375e-01,2.352e+00
6.425e-01,2.382e+00
6.475e-01,2.410e+00
6.525e-01,2.437e+00
6.575e-01,2.461e+00
6.625e-01,2.483e+00
6.675e-01,2.502e+00
6.725e-01,2.518e+00
6.775e-01,2.532e+00
6.825e-01,2.542e+00
6.875e-01,2.549e+00
6.925e-01,2.551e+00
6.975e-01,2.550e+00
7.025e-01,2.545e+00
7.075e-01,2.535e+00
7.125e-01,2.520e+00
7.175e-01,2.500e+00
7.225e-01,2.476e+00
7.275e-01,2.446e+00
7.325e-01,2.411e+00
7.375e-01,2.371e+00
7.425e-01,2.326e+00
7.475e-01,2.275e+00
7.525e-01,2.219e+00
7.575e-01,2.159e+00
7.625e-01,2.093e+00
7.675e-01,2.023e+00
7.725e-01,1.948e+00
7.775e-01,1.869e+00
7.825e-01,1.787e+00
7.875e-01,1.701e+00
7.925e-01,1.613e+00
7.975e-01,1.523e+00
8.025e-01,1.431e+00
8.075e-01,1.338e+00
8.125e-01,1.245e+00
8.175e-01,1.152e+00
8.225e-01,1.059e+00
8.275e-01,9.688e-01
8.325e-01,8.802e-01
8.375e-01,7.943e-01
8.425e-01,7.117e-01
8.475e-01,6.328e-01
8.525e-01,5.581e-01
8.575e-01,4.879e-01
8.625e-01,4.226e-01
8.675e-01,3.624e-01
8.725e-01,3.075e-01
8.775e-01,2.579e-01
8.825e-01,2.136e-01
8.875e-01,1.746e-01
8.925e-01,1.406e-01
8.975e-01,1.114e-01
9.025e-01,8.671e-02
9.075e-01,6.620e-02
9.125e-01,4.946e-02
9.175e-01,3.607e-02
9.225e-01,2.560e-02
9.275e-01,1.763e-02
9.325e-01,1.172e-02
9.375e-01,7.483e-03
9.425e-01,4.559e-03
9.475e-01,2.628e-03
9.525e-01,1.418e-03
9.575e-01,7.056e-04
9.625e-01,3.173e-04
9.675e-01,1.253e-04
9.725e-01,4.160e-05
9.775e-01,1.084e-05
9.825e-01,1.959e-06
9.875e-01,1.919e-07
9.925e-01,5.378e-09
9.975e-01,2.247e-12


==> anc/03_results/moderate_zap/num_beta_total_probability/0_025.csv <==
transmittance,probability_density
2.500e-03,9.457e-04
7.500e-03,7.573e-03
1.250e-02,1.705e-02
1.750e-02,2.645e-02
2.250e-02,3.444e-02
2.750e-02,4.073e-02
3.250e-02,4.551e-02
3.750e-02,4.917e-02
4.250e-02,5.206e-02
4.750e-02,5.449e-02
5.250e-02,5.666e-02
5.750e-02,5.870e-02
6.250e-02,6.067e-02
6.750e-02,6.262e-02
7.250e-02,6.458e-02
7.750e-02,6.659e-02
8.250e-02,6.868e-02
8.750e-02,7.091e-02
9.250e-02,7.334e-02
9.750e-02,7.607e-02
1.025e-01,7.919e-02
1.075e-01,8.279e-02
1.125e-01,8.699e-02
1.175e-01,9.186e-02
1.225e-01,9.751e-02
1.275e-01,1.040e-01
1.325e-01,1.114e-01
1.375e-01,1.196e-01
1.425e-01,1.288e-01
1.475e-01,1.389e-01
1.525e-01,1.499e-01
1.575e-01,1.616e-01
1.625e-01,1.741e-01
1.675e-01,1.873e-01
1.725e-01,2.010e-01
1.775e-01,2.152e-01
1.825e-01,2.299e-01
1.875e-01,2.448e-01
1.925e-01,2.601e-01
1.975e-01,2.756e-01
2.025e-01,2.912e-01
2.075e-01,3.071e-01
2.125e-01,3.231e-01
2.175e-01,3.393e-01
2.225e-01,3.557e-01
2.275e-01,3.724e-01
2.325e-01,3.894e-01
2.375e-01,4.067e-01
2.425e-01,4.244e-01
2.475e-01,4.426e-01
2.525e-01,4.613e-01
2.575e-01,4.804e-01
2.625e-01,5.000e-01
2.675e-01,5.200e-01
2.725e-01,5.403e-01
2.775e-01,5.609e-01
2.825e-01,5.815e-01
2.875e-01,6.020e-01
2.925e-01,6.222e-01
2.975e-01,6.419e-01
3.025e-01,6.609e-01
3.075e-01,6.790e-01
3.125e-01,6.961e-01
3.175e-01,7.119e-01
3.225e-01,7.265e-01
3.275e-01,7.397e-01
3.325e-01,7.516e-01
3.375e-01,7.622e-01
3.425e-01,7.718e-01
3.475e-01,7.803e-01
3.525e-01,7.881e-01
3.575e-01,7.954e-01
3.625e-01,8.025e-01
3.675e-01,8.096e-01
3.725e-01,8.172e-01
3.775e-01,8.254e-01
3.825e-01,8.345e-01
3.875e-01,8.448e-01
3.925e-01,8.564e-01
3.975e-01,8.695e-01
4.025e-01,8.842e-01
4.075e-01,9.004e-01
4.125e-01,9.183e-01
4.175e-01,9.377e-01
4.225e-01,9.586e-01
4.275e-01,9.807e-01
4.325e-01,1.004e+00
4.375e-01,1.028e+00
4.425e-01,1.053e+00
4.475e-01,1.079e+00
4.525e-01,1.104e+00
4.575e-01,1.130e+00
4.625e-01,1.156e+00
4.675e-01,1.182e+00
4.725e-01,1.208e+00
4.775e-01,1.233e+00
4.825e-01,1.258e+00
4.875e-01,1.282e+00
4.925e-01,1.307e+00
4.975e-01,1.331e+00
5.025e-01,1.354e+00
5.075e-01,1.378e+00
5.125e-01,1.401e+00
5.175e-01,1.425e+00
5.225e-01,1.449e+00
5.275e-01,1.473e+00
5.325e-01,1.498e+00
5.375e-01,1.523e+00
5.425e-01,1.550e+00
5.475e-01,1.577e+00
5.525e-01,1.605e+00
5.575e-01,1.635e+00
5.625e-01,1.665e+00
5.675e-01,1.697e+00
5.725e-01,1.730e+00
5.775e-01,1.764e+00
5.825e-01,1.799e+00
5.875e-01,1.836e+00
5.925e-01,1.874e+00
5.975e-01,1.912e+00
6.025e-01,1.952e+00
6.075e-01,1.993e+00
6.125e-01,2.034e+00
6.175e-01,2.076e+00
6.225e-01,2.118e+00
6.275e-01,2.161e+00
6.325e-01,2.204e+00
6.375e-01,2.246e+00
6.425e-01,2.289e+00
6.475e-01,2.331e+00
6.525e-01,2.372e+00
6.575e-01,2.412e+00
6.625e-01,2.451e+00
6.675e-01,2.489e+00
6.725e-01,2.525e+00
6.775e-01,2.559e+00
6.825e-01,2.590e+00
6.875e-01,2.619e+00
6.925e-01,2.646e+00
6.975e-01,2.668e+00
7.025e-01,2.688e+00
7.075e-01,2.703e+00
7.125e-01,2.714e+00
7.175e-01,2.721e+00
7.225e-01,2.722e+00
7.275e-01,2.718e+00
7.325e-01,2.709e+00
7.375e-01,2.694e+00
7.425e-01,2.673e+00
7.475e-01,2.645e+00
7.525e-01,2.611e+00
7.575e-01,2.571e+00
7.625e-01,2.523e+00
7.675e-01,2.469e+00
7.725e-01,2.408e+00
7.775e-01,2.341e+00
7.825e-01,2.267e+00
7.875e-01,2.187e+00
7.925e-01,2.102e+00
7.975e-01,2.011e+00
8.025e-01,1.915e+00
8.075e-01,1.816e+00
8.125e-01,1.713e+00
8.175e-01,1.607e+00
8.225e-01,1.499e+00
8.275e-01,1.390e+00
8.325e-01,1.281e+00
8.375e-01,1.173e+00
8.425e-01,1.066e+00
8.475e-01,9.615e-01
8.525e-01,8.602e-01
8.575e-01,7.630e-01
8.625e-01,6.704e-01
8.675e-01,5.833e-01
8.725e-01,5.021e-01
8.775e-01,4.272e-01
8.825e-01,3.590e-01
8.875e-01,2.976e-01
8.925e-01,2.431e-01
8.975e-01,1.954e-01
9.025e-01,1.543e-01
9.075e-01,1.195e-01
9.125e-01,9.052e-02
9.175e-01,6.695e-02
9.225e-01,4.819e-02
9.275e-01,3.363e-02
9.325e-01,2.267e-02
9.375e-01,1.467e-02
9.425e-01,9.060e-03
9.475e-01,5.292e-03
9.525e-01,2.893e-03
9.575e-01,1.458e-03
9.625e-01,6.636e-04
9.675e-01,2.652e-04
9.725e-01,8.908e-05
9.775e-01,2.346e-05
9.825e-01,4.282e-06
9.875e-01,4.226e-07
9.925e-01,1.188e-08
9.975e-01,4.904e-12


==> anc/03_results/moderate_zap/num_beta_total_probability/0_026.csv <==
transmittance,probability_density
2.500e-03,3.376e-04
7.500e-03,3.780e-03
1.250e-02,1.000e-02
1.750e-02,1.723e-02
2.250e-02,2.415e-02
2.750e-02,3.007e-02
3.250e-02,3.480e-02
3.750e-02,3.846e-02
4.250e-02,4.127e-02
4.750e-02,4.351e-02
5.250e-02,4.540e-02
5.750e-02,4.712e-02
6.250e-02,4.877e-02
6.750e-02,5.041e-02
7.250e-02,5.207e-02
7.750e-02,5.375e-02
8.250e-02,5.544e-02
8.750e-02,5.714e-02
9.250e-02,5.887e-02
9.750e-02,6.062e-02
1.025e-01,6.244e-02
1.075e-01,6.437e-02
1.125e-01,6.646e-02
1.175e-01,6.878e-02
1.225e-01,7.140e-02
1.275e-01,7.441e-02
1.325e-01,7.789e-02
1.375e-01,8.193e-02
1.425e-01,8.659e-02
1.475e-01,9.195e-02
1.525e-01,9.806e-02
1.575e-01,1.049e-01
1.625e-01,1.126e-01
1.675e-01,1.211e-01
1.725e-01,1.304e-01
1.775e-01,1.405e-01
1.825e-01,1.513e-01
1.875e-01,1.627e-01
1.925e-01,1.747e-01
1.975e-01,1.872e-01
2.025e-01,2.002e-01
2.075e-01,2.136e-01
2.125e-01,2.273e-01
2.175e-01,2.412e-01
2.225e-01,2.554e-01
2.275e-01,2.698e-01
2.325e-01,2.843e-01
2.375e-01,2.990e-01
2.425e-01,3.138e-01
2.475e-01,3.289e-01
2.525e-01,3.441e-01
2.575e-01,3.596e-01
2.625e-01,3.754e-01
2.675e-01,3.916e-01
2.725e-01,4.082e-01
2.775e-01,4.252e-01
2.825e-01,4.427e-01
2.875e-01,4.608e-01
2.925e-01,4.793e-01
2.975e-01,4.982e-01
3.025e-01,5.176e-01
3.075e-01,5.373e-01
3.125e-01,5.571e-01
3.175e-01,5.770e-01
3.225e-01,5.968e-01
3.275e-01,6.163e-01
3.325e-01,6.353e-01
3.375e-01,6.537e-01
3.425e-01,6.711e-01
3.475e-01,6.876e-01
3.525e-01,7.030e-01
3.575e-01,7.172e-01
3.625e-01,7.302e-01
3.675e-01,7.420e-01
3.725e-01,7.526e-01
3.775e-01,7.623e-01
3.825e-01,7.712e-01
3.875e-01,7.794e-01
3.925e-01,7.873e-01
3.975e-01,7.950e-01
4.025e-01,8.029e-01
4.075e-01,8.113e-01
4.125e-01,8.204e-01
4.175e-01,8.305e-01
4.225e-01,8.417e-01
4.275e-01,8.542e-01
4.325e-01,8.683e-01
4.375e-01,8.839e-01
4.425e-01,9.011e-01
4.475e-01,9.199e-01
4.525e-01,9.402e-01
4.575e-01,9.620e-01
4.625e-01,9.851e-01
4.675e-01,1.009e+00
4.725e-01,1.035e+00
4.775e-01,1.061e+00
4.825e-01,1.087e+00
4.875e-01,1.115e+00
4.925e-01,1.142e+00
4.975e-01,1.170e+00
5.025e-01,1.197e+00
5.075e-01,1.225e+00
5.125e-01,1.252e+00
5.175e-01,1.280e+00
5.225e-01,1.307e+00
5.275e-01,1.334e+00
5.325e-01,1.360e+00
5.375e-01,1.387e+00
5.425e-01,1.414e+00
5.475e-01,1.441e+00
5.525e-01,1.468e+00
5.575e-01,1.496e+00
5.625e-01,1.525e+00
5.675e-01,1.554e+00
5.725e-01,1.584e+00
5.775e-01,1.615e+00
5.825e-01,1.647e+00
5.875e-01,1.681e+00
5.925e-01,1.715e+00
5.975e-01,1.751e+00
6.025e-01,1.789e+00
6.075e-01,1.828e+00
6.125e-01,1.868e+00
6.175e-01,1.910e+00
6.225e-01,1.953e+00
6.275e-01,1.998e+00
6.325e-01,2.044e+00
6.375e-01,2.091e+00
6.425e-01,2.139e+00
6.475e-01,2.188e+00
6.525e-01,2.237e+00
6.575e-01,2.287e+00
6.625e-01,2.337e+00
6.675e-01,2.388e+00
6.725e-01,2.438e+00
6.775e-01,2.487e+00
6.825e-01,2.536e+00
6.875e-01,2.584e+00
6.925e-01,2.630e+00
6.975e-01,2.675e+00
7.025e-01,2.717e+00
7.075e-01,2.756e+00
7.125e-01,2.793e+00
7.175e-01,2.826e+00
7.225e-01,2.855e+00
7.275e-01,2.880e+00
7.325e-01,2.899e+00
7.375e-01,2.914e+00
7.425e-01,2.922e+00
7.475e-01,2.924e+00
7.525e-01,2.920e+00
7.575e-01,2.908e+00
7.625e-01,2.888e+00
7.675e-01,2.861e+00
7.725e-01,2.825e+00
7.775e-01,2.780e+00
7.825e-01,2.728e+00
7.875e-01,2.666e+00
7.925e-01,2.596e+00
7.975e-01,2.517e+00
8.025e-01,2.430e+00
8.075e-01,2.336e+00
8.125e-01,2.234e+00
8.175e-01,2.125e+00
8.225e-01,2.011e+00
8.275e-01,1.891e+00
8.325e-01,1.768e+00
8.375e-01,1.641e+00
8.425e-01,1.513e+00
8.475e-01,1.385e+00
8.525e-01,1.257e+00
8.575e-01,1.131e+00
8.625e-01,1.008e+00
8.675e-01,8.900e-01
8.725e-01,7.772e-01
8.775e-01,6.709e-01
8.825e-01,5.718e-01
8.875e-01,4.808e-01
8.925e-01,3.983e-01
8.975e-01,3.247e-01
9.025e-01,2.599e-01
9.075e-01,2.040e-01
9.125e-01,1.567e-01
9.175e-01,1.174e-01
9.225e-01,8.564e-02
9.275e-01,6.054e-02
9.325e-01,4.131e-02
9.375e-01,2.706e-02
9.425e-01,1.690e-02
9.475e-01,9.983e-03
9.525e-01,5.512e-03
9.575e-01,2.804e-03
9.625e-01,1.288e-03
9.675e-01,5.183e-04
9.725e-01,1.751e-04
9.775e-01,4.623e-05
9.825e-01,8.434e-06
9.875e-01,8.269e-07
9.925e-01,2.279e-08
9.975e-01,8.823e-12


==> anc/03_results/moderate_zap/num_beta_total_probability/0_027.csv <==
transmittance,probability_density
2.500e-03,9.939e-05
7.500e-03,1.644e-03
1.250e-02,5.250e-03
1.750e-02,1.026e-02
2.250e-02,1.578e-02
2.750e-02,2.108e-02
3.250e-02,2.571e-02
3.750e-02,2.950e-02
4.250e-02,3.245e-02
4.750e-02,3.472e-02
5.250e-02,3.649e-02
5.750e-02,3.795e-02
6.250e-02,3.925e-02
6.750e-02,4.050e-02
7.250e-02,4.179e-02
7.750e-02,4.314e-02
8.250e-02,4.455e-02
8.750e-02,4.602e-02
9.250e-02,4.753e-02
9.750e-02,4.905e-02
1.025e-01,5.058e-02
1.075e-01,5.210e-02
1.125e-01,5.361e-02
1.175e-01,5.514e-02
1.225e-01,5.670e-02
1.275e-01,5.833e-02
1.325e-01,6.006e-02
1.375e-01,6.196e-02
1.425e-01,6.409e-02
1.475e-01,6.650e-02
1.525e-01,6.927e-02
1.575e-01,7.247e-02
1.625e-01,7.618e-02
1.675e-01,8.044e-02
1.725e-01,8.533e-02
1.775e-01,9.089e-02
1.825e-01,9.716e-02
1.875e-01,1.042e-01
1.925e-01,1.119e-01
1.975e-01,1.203e-01
2.025e-01,1.295e-01
2.075e-01,1.393e-01
2.125e-01,1.497e-01
2.175e-01,1.607e-01
2.225e-01,1.722e-01
2.275e-01,1.842e-01
2.325e-01,1.965e-01
2.375e-01,2.092e-01
2.425e-01,2.221e-01
2.475e-01,2.352e-01
2.525e-01,2.486e-01
2.575e-01,2.621e-01
2.625e-01,2.757e-01
2.675e-01,2.896e-01
2.725e-01,3.035e-01
2.775e-01,3.177e-01
2.825e-01,3.321e-01
2.875e-01,3.467e-01
2.925e-01,3.616e-01
2.975e-01,3.769e-01
3.025e-01,3.926e-01
3.075e-01,4.087e-01
3.125e-01,4.253e-01
3.175e-01,4.424e-01
3.225e-01,4.600e-01
3.275e-01,4.781e-01
3.325e-01,4.966e-01
3.375e-01,5.155e-01
3.425e-01,5.348e-01
3.475e-01,5.542e-01
3.525e-01,5.736e-01
3.575e-01,5.929e-01
3.625e-01,6.120e-01
3.675e-01,6.306e-01
3.725e-01,6.486e-01
3.775e-01,6.658e-01
3.825e-01,6.821e-01
3.875e-01,6.973e-01
3.925e-01,7.116e-01
3.975e-01,7.247e-01
4.025e-01,7.368e-01
4.075e-01,7.479e-01
4.125e-01,7.582e-01
4.175e-01,7.678e-01
4.225e-01,7.769e-01
4.275e-01,7.857e-01
4.325e-01,7.945e-01
4.375e-01,8.036e-01
4.425e-01,8.132e-01
4.475e-01,8.235e-01
4.525e-01,8.348e-01
4.575e-01,8.473e-01
4.625e-01,8.611e-01
4.675e-01,8.765e-01
4.725e-01,8.933e-01
4.775e-01,9.118e-01
4.825e-01,9.319e-01
4.875e-01,9.535e-01
4.925e-01,9.766e-01
4.975e-01,1.001e+00
5.025e-01,1.027e+00
5.075e-01,1.053e+00
5.125e-01,1.081e+00
5.175e-01,1.110e+00
5.225e-01,1.139e+00
5.275e-01,1.168e+00
5.325e-01,1.198e+00
5.375e-01,1.228e+00
5.425e-01,1.258e+00
5.475e-01,1.288e+00
5.525e-01,1.319e+00
5.575e-01,1.349e+00
5.625e-01,1.380e+00
5.675e-01,1.410e+00
5.725e-01,1.441e+00
5.775e-01,1.472e+00
5.825e-01,1.504e+00
5.875e-01,1.536e+00
5.925e-01,1.569e+00
5.975e-01,1.603e+00
6.025e-01,1.638e+00
6.075e-01,1.674e+00
6.125e-01,1.712e+00
6.175e-01,1.751e+00
6.225e-01,1.791e+00
6.275e-01,1.834e+00
6.325e-01,1.877e+00
6.375e-01,1.923e+00
6.425e-01,1.970e+00
6.475e-01,2.019e+00
6.525e-01,2.070e+00
6.575e-01,2.123e+00
6.625e-01,2.177e+00
6.675e-01,2.232e+00
6.725e-01,2.289e+00
6.775e-01,2.347e+00
6.825e-01,2.406e+00
6.875e-01,2.465e+00
6.925e-01,2.525e+00
6.975e-01,2.585e+00
7.025e-01,2.644e+00
7.075e-01,2.703e+00
7.125e-01,2.761e+00
7.175e-01,2.817e+00
7.225e-01,2.870e+00
7.275e-01,2.922e+00
7.325e-01,2.969e+00
7.375e-01,3.013e+00
7.425e-01,3.053e+00
7.475e-01,3.087e+00
7.525e-01,3.116e+00
7.575e-01,3.138e+00
7.625e-01,3.152e+00
7.675e-01,3.159e+00
7.725e-01,3.157e+00
7.775e-01,3.146e+00
7.825e-01,3.125e+00
7.875e-01,3.093e+00
7.925e-01,3.051e+00
7.975e-01,2.998e+00
8.025e-01,2.934e+00
8.075e-01,2.859e+00
8.125e-01,2.772e+00
8.175e-01,2.674e+00
8.225e-01,2.566e+00
8.275e-01,2.448e+00
8.325e-01,2.322e+00
8.375e-01,2.187e+00
8.425e-01,2.046e+00
8.475e-01,1.900e+00
8.525e-01,1.750e+00
8.575e-01,1.598e+00
8.625e-01,1.445e+00
8.675e-01,1.295e+00
8.725e-01,1.147e+00
8.775e-01,1.005e+00
8.825e-01,8.687e-01
8.875e-01,7.409e-01
8.925e-01,6.225e-01
8.975e-01,5.145e-01
9.025e-01,4.177e-01
9.075e-01,3.323e-01
9.125e-01,2.586e-01
9.175e-01,1.964e-01
9.225e-01,1.450e-01
9.275e-01,1.037e-01
9.325e-01,7.161e-02
9.375e-01,4.743e-02
9.425e-01,2.993e-02
9.475e-01,1.785e-02
9.525e-01,9.937e-03
9.575e-01,5.092e-03
9.625e-01,2.351e-03
9.675e-01,9.496e-04
9.725e-01,3.210e-04
9.775e-01,8.450e-05
9.825e-01,1.528e-05
9.875e-01,1.470e-06
9.925e-01,3.894e-08
9.975e-01,1.350e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_028.csv <==
transmittance,probability_density
2.500e-03,2.257e-05
7.500e-03,5.959e-04
1.250e-02,2.375e-03
1.750e-02,5.390e-03
2.250e-02,9.279e-03
2.750e-02,1.355e-02
3.250e-02,1.776e-02
3.750e-02,2.156e-02
4.250e-02,2.478e-02
4.750e-02,2.736e-02
5.250e-02,2.934e-02
5.750e-02,3.084e-02
6.250e-02,3.200e-02
6.750e-02,3.296e-02
7.250e-02,3.384e-02
7.750e-02,3.473e-02
8.250e-02,3.569e-02
8.750e-02,3.676e-02
9.250e-02,3.794e-02
9.750e-02,3.922e-02
1.025e-01,4.056e-02
1.075e-01,4.195e-02
1.125e-01,4.336e-02
1.175e-01,4.476e-02
1.225e-01,4.615e-02
1.275e-01,4.751e-02
1.325e-01,4.885e-02
1.375e-01,5.018e-02
1.425e-01,5.152e-02
1.475e-01,5.288e-02
1.525e-01,5.431e-02
1.575e-01,5.585e-02
1.625e-01,5.753e-02
1.675e-01,5.941e-02
1.725e-01,6.155e-02
1.775e-01,6.401e-02
1.825e-01,6.684e-02
1.875e-01,7.011e-02
1.925e-01,7.389e-02
1.975e-01,7.821e-02
2.025e-01,8.314e-02
2.075e-01,8.871e-02
2.125e-01,9.494e-02
2.175e-01,1.019e-01
2.225e-01,1.094e-01
2.275e-01,1.177e-01
2.325e-01,1.266e-01
2.375e-01,1.361e-01
2.425e-01,1.462e-01
2.475e-01,1.568e-01
2.525e-01,1.678e-01
2.575e-01,1.792e-01
2.625e-01,1.910e-01
2.675e-01,2.031e-01
2.725e-01,2.154e-01
2.775e-01,2.279e-01
2.825e-01,2.407e-01
2.875e-01,2.535e-01
2.925e-01,2.666e-01
2.975e-01,2.797e-01
3.025e-01,2.931e-01
3.075e-01,3.066e-01
3.125e-01,3.203e-01
3.175e-01,3.343e-01
3.225e-01,3.486e-01
3.275e-01,3.632e-01
3.325e-01,3.782e-01
3.375e-01,3.937e-01
3.425e-01,4.096e-01
3.475e-01,4.259e-01
3.525e-01,4.428e-01
3.575e-01,4.602e-01
3.625e-01,4.781e-01
3.675e-01,4.964e-01
3.725e-01,5.150e-01
3.775e-01,5.340e-01
3.825e-01,5.531e-01
3.875e-01,5.723e-01
3.925e-01,5.914e-01
3.975e-01,6.102e-01
4.025e-01,6.286e-01
4.075e-01,6.465e-01
4.125e-01,6.637e-01
4.175e-01,6.801e-01
4.225e-01,6.956e-01
4.275e-01,7.102e-01
4.325e-01,7.238e-01
4.375e-01,7.366e-01
4.425e-01,7.485e-01
4.475e-01,7.598e-01
4.525e-01,7.705e-01
4.575e-01,7.808e-01
4.625e-01,7.910e-01
4.675e-01,8.013e-01
4.725e-01,8.120e-01
4.775e-01,8.232e-01
4.825e-01,8.352e-01
4.875e-01,8.482e-01
4.925e-01,8.624e-01
4.975e-01,8.780e-01
5.025e-01,8.951e-01
5.075e-01,9.137e-01
5.125e-01,9.339e-01
5.175e-01,9.558e-01
5.225e-01,9.793e-01
5.275e-01,1.004e+00
5.325e-01,1.031e+00
5.375e-01,1.058e+00
5.425e-01,1.087e+00
5.475e-01,1.117e+00
5.525e-01,1.148e+00
5.575e-01,1.180e+00
5.625e-01,1.212e+00
5.675e-01,1.245e+00
5.725e-01,1.278e+00
5.775e-01,1.312e+00
5.825e-01,1.346e+00
5.875e-01,1.380e+00
5.925e-01,1.415e+00
5.975e-01,1.450e+00
6.025e-01,1.486e+00
6.075e-01,1.523e+00
6.125e-01,1.560e+00
6.175e-01,1.598e+00
6.225e-01,1.637e+00
6.275e-01,1.677e+00
6.325e-01,1.719e+00
6.375e-01,1.762e+00
6.425e-01,1.806e+00
6.475e-01,1.853e+00
6.525e-01,1.901e+00
6.575e-01,1.952e+00
6.625e-01,2.005e+00
6.675e-01,2.059e+00
6.725e-01,2.116e+00
6.775e-01,2.175e+00
6.825e-01,2.237e+00
6.875e-01,2.300e+00
6.925e-01,2.365e+00
6.975e-01,2.432e+00
7.025e-01,2.501e+00
7.075e-01,2.571e+00
7.125e-01,2.642e+00
7.175e-01,2.713e+00
7.225e-01,2.785e+00
7.275e-01,2.856e+00
7.325e-01,2.927e+00
7.375e-01,2.996e+00
7.425e-01,3.063e+00
7.475e-01,3.127e+00
7.525e-01,3.187e+00
7.575e-01,3.242e+00
7.625e-01,3.293e+00
7.675e-01,3.337e+00
7.725e-01,3.373e+00
7.775e-01,3.401e+00
7.825e-01,3.420e+00
7.875e-01,3.428e+00
7.925e-01,3.425e+00
7.975e-01,3.410e+00
8.025e-01,3.382e+00
8.075e-01,3.340e+00
8.125e-01,3.283e+00
8.175e-01,3.213e+00
8.225e-01,3.127e+00
8.275e-01,3.027e+00
8.325e-01,2.912e+00
8.375e-01,2.784e+00
8.425e-01,2.644e+00
8.475e-01,2.491e+00
8.525e-01,2.329e+00
8.575e-01,2.159e+00
8.625e-01,1.982e+00
8.675e-01,1.802e+00
8.725e-01,1.621e+00
8.775e-01,1.441e+00
8.825e-01,1.264e+00
8.875e-01,1.094e+00
8.925e-01,9.328e-01
8.975e-01,7.820e-01
9.025e-01,6.437e-01
9.075e-01,5.192e-01
9.125e-01,4.094e-01
9.175e-01,3.149e-01
9.225e-01,2.354e-01
9.275e-01,1.705e-01
9.325e-01,1.190e-01
9.375e-01,7.963e-02
9.425e-01,5.074e-02
9.475e-01,3.051e-02
9.525e-01,1.711e-02
9.575e-01,8.814e-03
9.625e-01,4.084e-03
9.675e-01,1.651e-03
9.725e-01,5.563e-04
9.775e-01,1.453e-04
9.825e-01,2.586e-05
9.875e-01,2.417e-06
9.925e-01,6.054e-08
9.975e-01,1.808e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_029.csv <==
transmittance,probability_density
2.500e-03,3.744e-06
7.500e-03,1.731e-04
1.250e-02,8.949e-04
1.750e-02,2.415e-03
2.250e-02,4.742e-03
2.750e-02,7.702e-03
3.250e-02,1.102e-02
3.750e-02,1.442e-02
4.250e-02,1.764e-02
4.750e-02,2.050e-02
5.250e-02,2.290e-02
5.750e-02,2.481e-02
6.250e-02,2.625e-02
6.750e-02,2.731e-02
7.250e-02,2.809e-02
7.750e-02,2.871e-02
8.250e-02,2.925e-02
8.750e-02,2.981e-02
9.250e-02,3.046e-02
9.750e-02,3.122e-02
1.025e-01,3.213e-02
1.075e-01,3.317e-02
1.125e-01,3.433e-02
1.175e-01,3.558e-02
1.225e-01,3.688e-02
1.275e-01,3.821e-02
1.325e-01,3.955e-02
1.375e-01,4.086e-02
1.425e-01,4.214e-02
1.475e-01,4.338e-02
1.525e-01,4.458e-02
1.575e-01,4.575e-02
1.625e-01,4.691e-02
1.675e-01,4.807e-02
1.725e-01,4.926e-02
1.775e-01,5.051e-02
1.825e-01,5.185e-02
1.875e-01,5.331e-02
1.925e-01,5.494e-02
1.975e-01,5.679e-02
2.025e-01,5.890e-02
2.075e-01,6.133e-02
2.125e-01,6.414e-02
2.175e-01,6.738e-02
2.225e-01,7.110e-02
2.275e-01,7.536e-02
2.325e-01,8.019e-02
2.375e-01,8.563e-02
2.425e-01,9.171e-02
2.475e-01,9.842e-02
2.525e-01,1.058e-01
2.575e-01,1.138e-01
2.625e-01,1.224e-01
2.675e-01,1.316e-01
2.725e-01,1.413e-01
2.775e-01,1.515e-01
2.825e-01,1.621e-01
2.875e-01,1.732e-01
2.925e-01,1.845e-01
2.975e-01,1.962e-01
3.025e-01,2.080e-01
3.075e-01,2.201e-01
3.125e-01,2.324e-01
3.175e-01,2.448e-01
3.225e-01,2.574e-01
3.275e-01,2.702e-01
3.325e-01,2.831e-01
3.375e-01,2.962e-01
3.425e-01,3.095e-01
3.475e-01,3.230e-01
3.525e-01,3.369e-01
3.575e-01,3.510e-01
3.625e-01,3.655e-01
3.675e-01,3.805e-01
3.725e-01,3.959e-01
3.775e-01,4.117e-01
3.825e-01,4.281e-01
3.875e-01,4.450e-01
3.925e-01,4.623e-01
3.975e-01,4.801e-01
4.025e-01,4.984e-01
4.075e-01,5.170e-01
4.125e-01,5.359e-01
4.175e-01,5.549e-01
4.225e-01,5.740e-01
4.275e-01,5.930e-01
4.325e-01,6.118e-01
4.375e-01,6.303e-01
4.425e-01,6.483e-01
4.475e-01,6.658e-01
4.525e-01,6.825e-01
4.575e-01,6.986e-01
4.625e-01,7.138e-01
4.675e-01,7.284e-01
4.725e-01,7.421e-01
4.775e-01,7.553e-01
4.825e-01,7.679e-01
4.875e-01,7.801e-01
4.925e-01,7.922e-01
4.975e-01,8.042e-01
5.025e-01,8.164e-01
5.075e-01,8.291e-01
5.125e-01,8.424e-01
5.175e-01,8.566e-01
5.225e-01,8.719e-01
5.275e-01,8.885e-01
5.325e-01,9.064e-01
5.375e-01,9.259e-01
5.425e-01,9.470e-01
5.475e-01,9.697e-01
5.525e-01,9.941e-01
5.575e-01,1.020e+00
5.625e-01,1.048e+00
5.675e-01,1.077e+00
5.725e-01,1.108e+00
5.775e-01,1.140e+00
5.825e-01,1.173e+00
5.875e-01,1.207e+00
5.925e-01,1.243e+00
5.975e-01,1.279e+00
6.025e-01,1.316e+00
6.075e-01,1.354e+00
6.125e-01,1.392e+00
6.175e-01,1.432e+00
6.225e-01,1.472e+00
6.275e-01,1.513e+00
6.325e-01,1.555e+00
6.375e-01,1.598e+00
6.425e-01,1.642e+00
6.475e-01,1.688e+00
6.525e-01,1.735e+00
6.575e-01,1.784e+00
6.625e-01,1.834e+00
6.675e-01,1.887e+00
6.725e-01,1.941e+00
6.775e-01,1.998e+00
6.825e-01,2.058e+00
6.875e-01,2.120e+00
6.925e-01,2.185e+00
6.975e-01,2.253e+00
7.025e-01,2.323e+00
7.075e-01,2.396e+00
7.125e-01,2.472e+00
7.175e-01,2.550e+00
7.225e-01,2.631e+00
7.275e-01,2.714e+00
7.325e-01,2.798e+00
7.375e-01,2.883e+00
7.425e-01,2.970e+00
7.475e-01,3.056e+00
7.525e-01,3.141e+00
7.575e-01,3.225e+00
7.625e-01,3.307e+00
7.675e-01,3.385e+00
7.725e-01,3.459e+00
7.775e-01,3.526e+00
7.825e-01,3.587e+00
7.875e-01,3.639e+00
7.925e-01,3.681e+00
7.975e-01,3.712e+00
8.025e-01,3.730e+00
8.075e-01,3.733e+00
8.125e-01,3.721e+00
8.175e-01,3.693e+00
8.225e-01,3.646e+00
8.275e-01,3.582e+00
8.325e-01,3.497e+00
8.375e-01,3.394e+00
8.425e-01,3.272e+00
8.475e-01,3.131e+00
8.525e-01,2.972e+00
8.575e-01,2.797e+00
8.625e-01,2.609e+00
8.675e-01,2.409e+00
8.725e-01,2.200e+00
8.775e-01,1.986e+00
8.825e-01,1.769e+00
8.875e-01,1.554e+00
8.925e-01,1.345e+00
8.975e-01,1.144e+00
9.025e-01,9.554e-01
9.075e-01,7.815e-01
9.125e-01,6.247e-01
9.175e-01,4.868e-01
9.225e-01,3.685e-01
9.275e-01,2.700e-01
9.325e-01,1.906e-01
9.375e-01,1.289e-01
9.425e-01,8.286e-02
9.475e-01,5.021e-02
9.525e-01,2.834e-02
9.575e-01,1.466e-02
9.625e-01,6.805e-03
9.675e-01,2.747e-03
9.725e-01,9.206e-04
9.775e-01,2.376e-04
9.825e-01,4.140e-05
9.875e-01,3.729e-06
9.925e-01,8.713e-08
9.975e-01,2.168e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_03.csv <==
transmittance,probability_density
2.500e-03,4.071e-07
7.500e-03,3.742e-05
1.250e-02,2.651e-04
1.750e-02,8.799e-04
2.250e-02,2.017e-03
2.750e-02,3.710e-03
3.250e-02,5.895e-03
3.750e-02,8.438e-03
4.250e-02,1.116e-02
4.750e-02,1.390e-02
5.250e-02,1.648e-02
5.750e-02,1.878e-02
6.250e-02,2.073e-02
6.750e-02,2.228e-02
7.250e-02,2.346e-02
7.750e-02,2.430e-02
8.250e-02,2.488e-02
8.750e-02,2.527e-02
9.250e-02,2.557e-02
9.750e-02,2.584e-02
1.025e-01,2.617e-02
1.075e-01,2.660e-02
1.125e-01,2.718e-02
1.175e-01,2.791e-02
1.225e-01,2.879e-02
1.275e-01,2.982e-02
1.325e-01,3.096e-02
1.375e-01,3.219e-02
1.425e-01,3.346e-02
1.475e-01,3.476e-02
1.525e-01,3.605e-02
1.575e-01,3.730e-02
1.625e-01,3.851e-02
1.675e-01,3.967e-02
1.725e-01,4.077e-02
1.775e-01,4.183e-02
1.825e-01,4.286e-02
1.875e-01,4.387e-02
1.925e-01,4.489e-02
1.975e-01,4.592e-02
2.025e-01,4.701e-02
2.075e-01,4.817e-02
2.125e-01,4.943e-02
2.175e-01,5.082e-02
2.225e-01,5.240e-02
2.275e-01,5.418e-02
2.325e-01,5.623e-02
2.375e-01,5.859e-02
2.425e-01,6.131e-02
2.475e-01,6.444e-02
2.525e-01,6.803e-02
2.575e-01,7.213e-02
2.625e-01,7.679e-02
2.675e-01,8.202e-02
2.725e-01,8.786e-02
2.775e-01,9.433e-02
2.825e-01,1.014e-01
2.875e-01,1.091e-01
2.925e-01,1.174e-01
2.975e-01,1.263e-01
3.025e-01,1.357e-01
3.075e-01,1.456e-01
3.125e-01,1.559e-01
3.175e-01,1.666e-01
3.225e-01,1.776e-01
3.275e-01,1.889e-01
3.325e-01,2.005e-01
3.375e-01,2.123e-01
3.425e-01,2.243e-01
3.475e-01,2.364e-01
3.525e-01,2.487e-01
3.575e-01,2.612e-01
3.625e-01,2.738e-01
3.675e-01,2.867e-01
3.725e-01,2.997e-01
3.775e-01,3.130e-01
3.825e-01,3.266e-01
3.875e-01,3.405e-01
3.925e-01,3.548e-01
3.975e-01,3.694e-01
4.025e-01,3.845e-01
4.075e-01,4.001e-01
4.125e-01,4.161e-01
4.175e-01,4.327e-01
4.225e-01,4.497e-01
4.275e-01,4.673e-01
4.325e-01,4.852e-01
4.375e-01,5.036e-01
4.425e-01,5.224e-01
4.475e-01,5.414e-01
4.525e-01,5.606e-01
4.575e-01,5.798e-01
4.625e-01,5.990e-01
4.675e-01,6.181e-01
4.725e-01,6.369e-01
4.775e-01,6.553e-01
4.825e-01,6.733e-01
4.875e-01,6.907e-01
4.925e-01,7.076e-01
4.975e-01,7.239e-01
5.025e-01,7.396e-01
5.075e-01,7.547e-01
5.125e-01,7.695e-01
5.175e-01,7.839e-01
5.225e-01,7.981e-01
5.275e-01,8.123e-01
5.325e-01,8.266e-01
5.375e-01,8.414e-01
5.425e-01,8.567e-01
5.475e-01,8.728e-01
5.525e-01,8.899e-01
5.575e-01,9.082e-01
5.625e-01,9.279e-01
5.675e-01,9.491e-01
5.725e-01,9.719e-01
5.775e-01,9.964e-01
5.825e-01,1.023e+00
5.875e-01,1.051e+00
5.925e-01,1.080e+00
5.975e-01,1.112e+00
6.025e-01,1.145e+00
6.075e-01,1.180e+00
6.125e-01,1.217e+00
6.175e-01,1.255e+00
6.225e-01,1.294e+00
6.275e-01,1.335e+00
6.325e-01,1.377e+00
6.375e-01,1.420e+00
6.425e-01,1.465e+00
6.475e-01,1.511e+00
6.525e-01,1.558e+00
6.575e-01,1.607e+00
6.625e-01,1.657e+00
6.675e-01,1.709e+00
6.725e-01,1.763e+00
6.775e-01,1.818e+00
6.825e-01,1.876e+00
6.875e-01,1.936e+00
6.925e-01,1.999e+00
6.975e-01,2.065e+00
7.025e-01,2.134e+00
7.075e-01,2.206e+00
7.125e-01,2.281e+00
7.175e-01,2.360e+00
7.225e-01,2.442e+00
7.275e-01,2.528e+00
7.325e-01,2.618e+00
7.375e-01,2.711e+00
7.425e-01,2.807e+00
7.475e-01,2.905e+00
7.525e-01,3.006e+00
7.575e-01,3.109e+00
7.625e-01,3.213e+00
7.675e-01,3.317e+00
7.725e-01,3.421e+00
7.775e-01,3.522e+00
7.825e-01,3.620e+00
7.875e-01,3.714e+00
7.925e-01,3.800e+00
7.975e-01,3.879e+00
8.025e-01,3.947e+00
8.075e-01,4.003e+00
8.125e-01,4.045e+00
8.175e-01,4.070e+00
8.225e-01,4.077e+00
8.275e-01,4.063e+00
8.325e-01,4.028e+00
8.375e-01,3.969e+00
8.425e-01,3.885e+00
8.475e-01,3.776e+00
8.525e-01,3.642e+00
8.575e-01,3.483e+00
8.625e-01,3.301e+00
8.675e-01,3.097e+00
8.725e-01,2.874e+00
8.775e-01,2.636e+00
8.825e-01,2.386e+00
8.875e-01,2.130e+00
8.925e-01,1.871e+00
8.975e-01,1.616e+00
9.025e-01,1.370e+00
9.075e-01,1.137e+00
9.125e-01,9.220e-01
9.175e-01,7.282e-01
9.225e-01,5.585e-01
9.275e-01,4.142e-01
9.325e-01,2.957e-01
9.375e-01,2.020e-01
9.425e-01,1.311e-01
9.475e-01,8.002e-02
9.525e-01,4.542e-02
9.575e-01,2.359e-02
9.625e-01,1.096e-02
9.675e-01,4.410e-03
9.725e-01,1.466e-03
9.775e-01,3.729e-04
9.825e-01,6.337e-05
9.875e-01,5.468e-06
9.925e-01,1.179e-07
9.975e-01,2.384e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_031.csv <==
transmittance,probability_density
2.500e-03,2.647e-08
7.500e-03,5.611e-06
1.250e-02,5.828e-05
1.750e-02,2.480e-04
2.250e-02,6.834e-04
2.750e-02,1.455e-03
3.250e-02,2.611e-03
3.750e-02,4.149e-03
4.250e-02,6.017e-03
4.750e-02,8.128e-03
5.250e-02,1.037e-02
5.750e-02,1.263e-02
6.250e-02,1.479e-02
6.750e-02,1.677e-02
7.250e-02,1.848e-02
7.750e-02,1.989e-02
8.250e-02,2.098e-02
8.750e-02,2.177e-02
9.250e-02,2.229e-02
9.750e-02,2.260e-02
1.025e-01,2.276e-02
1.075e-01,2.284e-02
1.125e-01,2.290e-02
1.175e-01,2.301e-02
1.225e-01,2.323e-02
1.275e-01,2.358e-02
1.325e-01,2.409e-02
1.375e-01,2.478e-02
1.425e-01,2.562e-02
1.475e-01,2.662e-02
1.525e-01,2.774e-02
1.575e-01,2.895e-02
1.625e-01,3.021e-02
1.675e-01,3.150e-02
1.725e-01,3.277e-02
1.775e-01,3.401e-02
1.825e-01,3.521e-02
1.875e-01,3.633e-02
1.925e-01,3.739e-02
1.975e-01,3.839e-02
2.025e-01,3.934e-02
2.075e-01,4.024e-02
2.125e-01,4.113e-02
2.175e-01,4.201e-02
2.225e-01,4.291e-02
2.275e-01,4.385e-02
2.325e-01,4.485e-02
2.375e-01,4.594e-02
2.425e-01,4.714e-02
2.475e-01,4.848e-02
2.525e-01,4.999e-02
2.575e-01,5.171e-02
2.625e-01,5.367e-02
2.675e-01,5.593e-02
2.725e-01,5.853e-02
2.775e-01,6.151e-02
2.825e-01,6.493e-02
2.875e-01,6.883e-02
2.925e-01,7.325e-02
2.975e-01,7.823e-02
3.025e-01,8.381e-02
3.075e-01,8.998e-02
3.125e-01,9.677e-02
3.175e-01,1.042e-01
3.225e-01,1.122e-01
3.275e-01,1.207e-01
3.325e-01,1.298e-01
3.375e-01,1.394e-01
3.425e-01,1.494e-01
3.475e-01,1.599e-01
3.525e-01,1.707e-01
3.575e-01,1.818e-01
3.625e-01,1.932e-01
3.675e-01,2.048e-01
3.725e-01,2.166e-01
3.775e-01,2.286e-01
3.825e-01,2.408e-01
3.875e-01,2.531e-01
3.925e-01,2.657e-01
3.975e-01,2.784e-01
4.025e-01,2.914e-01
4.075e-01,3.046e-01
4.125e-01,3.181e-01
4.175e-01,3.319e-01
4.225e-01,3.461e-01
4.275e-01,3.607e-01
4.325e-01,3.757e-01
4.375e-01,3.911e-01
4.425e-01,4.071e-01
4.475e-01,4.235e-01
4.525e-01,4.405e-01
4.575e-01,4.580e-01
4.625e-01,4.759e-01
4.675e-01,4.943e-01
4.725e-01,5.131e-01
4.775e-01,5.322e-01
4.825e-01,5.517e-01
4.875e-01,5.713e-01
4.925e-01,5.909e-01
4.975e-01,6.107e-01
5.025e-01,6.303e-01
5.075e-01,6.497e-01
5.125e-01,6.689e-01
5.175e-01,6.877e-01
5.225e-01,7.062e-01
5.275e-01,7.243e-01
5.325e-01,7.420e-01
5.375e-01,7.593e-01
5.425e-01,7.764e-01
5.475e-01,7.932e-01
5.525e-01,8.099e-01
5.575e-01,8.267e-01
5.625e-01,8.436e-01
5.675e-01,8.610e-01
5.725e-01,8.790e-01
5.775e-01,8.978e-01
5.825e-01,9.176e-01
5.875e-01,9.386e-01
5.925e-01,9.609e-01
5.975e-01,9.848e-01
6.025e-01,1.010e+00
6.075e-01,1.038e+00
6.125e-01,1.067e+00
6.175e-01,1.098e+00
6.225e-01,1.132e+00
6.275e-01,1.167e+00
6.325e-01,1.204e+00
6.375e-01,1.243e+00
6.425e-01,1.285e+00
6.475e-01,1.328e+00
6.525e-01,1.373e+00
6.575e-01,1.420e+00
6.625e-01,1.469e+00
6.675e-01,1.520e+00
6.725e-01,1.573e+00
6.775e-01,1.628e+00
6.825e-01,1.685e+00
6.875e-01,1.744e+00
6.925e-01,1.806e+00
6.975e-01,1.870e+00
7.025e-01,1.937e+00
7.075e-01,2.007e+00
7.125e-01,2.081e+00
7.175e-01,2.158e+00
7.225e-01,2.239e+00
7.275e-01,2.324e+00
7.325e-01,2.413e+00
7.375e-01,2.507e+00
7.425e-01,2.605e+00
7.475e-01,2.708e+00
7.525e-01,2.815e+00
7.575e-01,2.927e+00
7.625e-01,3.043e+00
7.675e-01,3.163e+00
7.725e-01,3.285e+00
7.775e-01,3.410e+00
7.825e-01,3.536e+00
7.875e-01,3.662e+00
7.925e-01,3.786e+00
7.975e-01,3.907e+00
8.025e-01,4.022e+00
8.075e-01,4.130e+00
8.125e-01,4.227e+00
8.175e-01,4.311e+00
8.225e-01,4.379e+00
8.275e-01,4.429e+00
8.325e-01,4.456e+00
8.375e-01,4.458e+00
8.425e-01,4.433e+00
8.475e-01,4.379e+00
8.525e-01,4.292e+00
8.575e-01,4.173e+00
8.625e-01,4.021e+00
8.675e-01,3.836e+00
8.725e-01,3.620e+00
8.775e-01,3.376e+00
8.825e-01,3.107e+00
8.875e-01,2.819e+00
8.925e-01,2.518e+00
8.975e-01,2.210e+00
9.025e-01,1.903e+00
9.075e-01,1.604e+00
9.125e-01,1.320e+00
9.175e-01,1.057e+00
9.225e-01,8.219e-01
9.275e-01,6.174e-01
9.325e-01,4.460e-01
9.375e-01,3.079e-01
9.425e-01,2.016e-01
9.475e-01,1.240e-01
9.525e-01,7.079e-02
9.575e-01,3.687e-02
9.625e-01,1.713e-02
9.675e-01,6.867e-03
9.725e-01,2.262e-03
9.775e-01,5.657e-04
9.825e-01,9.344e-05
9.875e-01,7.688e-06
9.925e-01,1.519e-07
9.975e-01,2.457e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_032.csv <==
transmittance,probability_density
2.500e-03,8.643e-10
7.500e-03,5.133e-07
1.250e-02,8.559e-06
1.750e-02,4.954e-05
2.250e-02,1.712e-04
2.750e-02,4.355e-04
3.250e-02,9.051e-04
3.750e-02,1.629e-03
4.250e-02,2.633e-03
4.750e-02,3.915e-03
5.250e-02,5.447e-03
5.750e-02,7.175e-03
6.250e-02,9.031e-03
6.750e-02,1.094e-02
7.250e-02,1.281e-02
7.750e-02,1.458e-02
8.250e-02,1.617e-02
8.750e-02,1.755e-02
9.250e-02,1.868e-02
9.750e-02,1.954e-02
1.025e-01,2.015e-02
1.075e-01,2.053e-02
1.125e-01,2.070e-02
1.175e-01,2.073e-02
1.225e-01,2.066e-02
1.275e-01,2.056e-02
1.325e-01,2.048e-02
1.375e-01,2.046e-02
1.425e-01,2.056e-02
1.475e-01,2.081e-02
1.525e-01,2.123e-02
1.575e-01,2.182e-02
1.625e-01,2.259e-02
1.675e-01,2.352e-02
1.725e-01,2.459e-02
1.775e-01,2.576e-02
1.825e-01,2.702e-02
1.875e-01,2.831e-02
1.925e-01,2.961e-02
1.975e-01,3.089e-02
2.025e-01,3.211e-02
2.075e-01,3.327e-02
2.125e-01,3.436e-02
2.175e-01,3.536e-02
2.225e-01,3.628e-02
2.275e-01,3.714e-02
2.325e-01,3.795e-02
2.375e-01,3.872e-02
2.425e-01,3.949e-02
2.475e-01,4.026e-02
2.525e-01,4.107e-02
2.575e-01,4.193e-02
2.625e-01,4.286e-02
2.675e-01,4.389e-02
2.725e-01,4.504e-02
2.775e-01,4.633e-02
2.825e-01,4.778e-02
2.875e-01,4.944e-02
2.925e-01,5.132e-02
2.975e-01,5.348e-02
3.025e-01,5.595e-02
3.075e-01,5.878e-02
3.125e-01,6.201e-02
3.175e-01,6.570e-02
3.225e-01,6.989e-02
3.275e-01,7.461e-02
3.325e-01,7.990e-02
3.375e-01,8.577e-02
3.425e-01,9.226e-02
3.475e-01,9.934e-02
3.525e-01,1.070e-01
3.575e-01,1.153e-01
3.625e-01,1.241e-01
3.675e-01,1.334e-01
3.725e-01,1.432e-01
3.775e-01,1.535e-01
3.825e-01,1.641e-01
3.875e-01,1.751e-01
3.925e-01,1.863e-01
3.975e-01,1.979e-01
4.025e-01,2.096e-01
4.075e-01,2.216e-01
4.125e-01,2.338e-01
4.175e-01,2.462e-01
4.225e-01,2.588e-01
4.275e-01,2.716e-01
4.325e-01,2.846e-01
4.375e-01,2.979e-01
4.425e-01,3.115e-01
4.475e-01,3.254e-01
4.525e-01,3.397e-01
4.575e-01,3.544e-01
4.625e-01,3.696e-01
4.675e-01,3.852e-01
4.725e-01,4.013e-01
4.775e-01,4.179e-01
4.825e-01,4.350e-01
4.875e-01,4.527e-01
4.925e-01,4.708e-01
4.975e-01,4.895e-01
5.025e-01,5.086e-01
5.075e-01,5.281e-01
5.125e-01,5.480e-01
5.175e-01,5.681e-01
5.225e-01,5.885e-01
5.275e-01,6.090e-01
5.325e-01,6.296e-01
5.375e-01,6.502e-01
5.425e-01,6.707e-01
5.475e-01,6.911e-01
5.525e-01,7.113e-01
5.575e-01,7.313e-01
5.625e-01,7.512e-01
5.675e-01,7.709e-01
5.725e-01,7.904e-01
5.775e-01,8.099e-01
5.825e-01,8.295e-01
5.875e-01,8.493e-01
5.925e-01,8.695e-01
5.975e-01,8.901e-01
6.025e-01,9.115e-01
6.075e-01,9.338e-01
6.125e-01,9.572e-01
6.175e-01,9.819e-01
6.225e-01,1.008e+00
6.275e-01,1.036e+00
6.325e-01,1.066e+00
6.375e-01,1.098e+00
6.425e-01,1.132e+00
6.475e-01,1.168e+00
6.525e-01,1.206e+00
6.575e-01,1.247e+00
6.625e-01,1.290e+00
6.675e-01,1.336e+00
6.725e-01,1.385e+00
6.775e-01,1.436e+00
6.825e-01,1.489e+00
6.875e-01,1.546e+00
6.925e-01,1.605e+00
6.975e-01,1.666e+00
7.025e-01,1.731e+00
7.075e-01,1.799e+00
7.125e-01,1.871e+00
7.175e-01,1.945e+00
7.225e-01,2.024e+00
7.275e-01,2.107e+00
7.325e-01,2.194e+00
7.375e-01,2.286e+00
7.425e-01,2.383e+00
7.475e-01,2.485e+00
7.525e-01,2.593e+00
7.575e-01,2.706e+00
7.625e-01,2.826e+00
7.675e-01,2.952e+00
7.725e-01,3.083e+00
7.775e-01,3.221e+00
7.825e-01,3.363e+00
7.875e-01,3.510e+00
7.925e-01,3.660e+00
7.975e-01,3.812e+00
8.025e-01,3.965e+00
8.075e-01,4.116e+00
8.125e-01,4.263e+00
8.175e-01,4.402e+00
8.225e-01,4.532e+00
8.275e-01,4.647e+00
8.325e-01,4.744e+00
8.375e-01,4.820e+00
8.425e-01,4.868e+00
8.475e-01,4.886e+00
8.525e-01,4.870e+00
8.575e-01,4.815e+00
8.625e-01,4.719e+00
8.675e-01,4.581e+00
8.725e-01,4.399e+00
8.775e-01,4.175e+00
8.825e-01,3.910e+00
8.875e-01,3.610e+00
8.925e-01,3.281e+00
8.975e-01,2.929e+00
9.025e-01,2.564e+00
9.075e-01,2.196e+00
9.125e-01,1.836e+00
9.175e-01,1.493e+00
9.225e-01,1.178e+00
9.275e-01,8.965e-01
9.325e-01,6.556e-01
9.375e-01,4.577e-01
9.425e-01,3.026e-01
9.475e-01,1.876e-01
9.525e-01,1.077e-01
9.575e-01,5.626e-02
9.625e-01,2.612e-02
9.675e-01,1.042e-02
9.725e-01,3.398e-03
9.775e-01,8.343e-04
9.825e-01,1.337e-04
9.875e-01,1.045e-05
9.925e-01,1.885e-07
9.975e-01,2.424e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_033.csv <==
transmittance,probability_density
2.500e-03,1.197e-11
7.500e-03,2.506e-08
1.250e-02,7.480e-07
1.750e-02,6.327e-06
2.250e-02,2.893e-05
2.750e-02,9.175e-05
3.250e-02,2.284e-04
3.750e-02,4.788e-04
4.250e-02,8.827e-04
4.750e-02,1.473e-03
5.250e-02,2.271e-03
5.750e-02,3.281e-03
6.250e-02,4.494e-03
6.750e-02,5.880e-03
7.250e-02,7.401e-03
7.750e-02,9.007e-03
8.250e-02,1.064e-02
8.750e-02,1.224e-02
9.250e-02,1.376e-02
9.750e-02,1.515e-02
1.025e-01,1.636e-02
1.075e-01,1.736e-02
1.125e-01,1.815e-02
1.175e-01,1.871e-02
1.225e-01,1.906e-02
1.275e-01,1.921e-02
1.325e-01,1.920e-02
1.375e-01,1.907e-02
1.425e-01,1.887e-02
1.475e-01,1.863e-02
1.525e-01,1.842e-02
1.575e-01,1.827e-02
1.625e-01,1.823e-02
1.675e-01,1.834e-02
1.725e-01,1.860e-02
1.775e-01,1.905e-02
1.825e-01,1.968e-02
1.875e-01,2.048e-02
1.925e-01,2.145e-02
1.975e-01,2.256e-02
2.025e-01,2.377e-02
2.075e-01,2.506e-02
2.125e-01,2.639e-02
2.175e-01,2.773e-02
2.225e-01,2.903e-02
2.275e-01,3.029e-02
2.325e-01,3.146e-02
2.375e-01,3.255e-02
2.425e-01,3.354e-02
2.475e-01,3.444e-02
2.525e-01,3.525e-02
2.575e-01,3.599e-02
2.625e-01,3.669e-02
2.675e-01,3.735e-02
2.725e-01,3.801e-02
2.775e-01,3.869e-02
2.825e-01,3.941e-02
2.875e-01,4.020e-02
2.925e-01,4.107e-02
2.975e-01,4.205e-02
3.025e-01,4.316e-02
3.075e-01,4.441e-02
3.125e-01,4.583e-02
3.175e-01,4.744e-02
3.225e-01,4.927e-02
3.275e-01,5.135e-02
3.325e-01,5.372e-02
3.375e-01,5.643e-02
3.425e-01,5.951e-02
3.475e-01,6.300e-02
3.525e-01,6.697e-02
3.575e-01,7.144e-02
3.625e-01,7.645e-02
3.675e-01,8.204e-02
3.725e-01,8.821e-02
3.775e-01,9.500e-02
3.825e-01,1.024e-01
3.875e-01,1.104e-01
3.925e-01,1.189e-01
3.975e-01,1.280e-01
4.025e-01,1.376e-01
4.075e-01,1.477e-01
4.125e-01,1.582e-01
4.175e-01,1.691e-01
4.225e-01,1.803e-01
4.275e-01,1.918e-01
4.325e-01,2.036e-01
4.375e-01,2.157e-01
4.425e-01,2.280e-01
4.475e-01,2.406e-01
4.525e-01,2.533e-01
4.575e-01,2.664e-01
4.625e-01,2.796e-01
4.675e-01,2.932e-01
4.725e-01,3.071e-01
4.775e-01,3.214e-01
4.825e-01,3.360e-01
4.875e-01,3.510e-01
4.925e-01,3.665e-01
4.975e-01,3.825e-01
5.025e-01,3.990e-01
5.075e-01,4.160e-01
5.125e-01,4.336e-01
5.175e-01,4.517e-01
5.225e-01,4.704e-01
5.275e-01,4.896e-01
5.325e-01,5.093e-01
5.375e-01,5.295e-01
5.425e-01,5.502e-01
5.475e-01,5.712e-01
5.525e-01,5.926e-01
5.575e-01,6.142e-01
5.625e-01,6.361e-01
5.675e-01,6.581e-01
5.725e-01,6.802e-01
5.775e-01,7.024e-01
5.825e-01,7.247e-01
5.875e-01,7.469e-01
5.925e-01,7.693e-01
5.975e-01,7.916e-01
6.025e-01,8.141e-01
6.075e-01,8.369e-01
6.125e-01,8.599e-01
6.175e-01,8.833e-01
6.225e-01,9.074e-01
6.275e-01,9.321e-01
6.325e-01,9.579e-01
6.375e-01,9.848e-01
6.425e-01,1.013e+00
6.475e-01,1.043e+00
6.525e-01,1.075e+00
6.575e-01,1.108e+00
6.625e-01,1.144e+00
6.675e-01,1.182e+00
6.725e-01,1.223e+00
6.775e-01,1.267e+00
6.825e-01,1.313e+00
6.875e-01,1.362e+00
6.925e-01,1.415e+00
6.975e-01,1.471e+00
7.025e-01,1.530e+00
7.075e-01,1.593e+00
7.125e-01,1.659e+00
7.175e-01,1.730e+00
7.225e-01,1.804e+00
7.275e-01,1.883e+00
7.325e-01,1.966e+00
7.375e-01,2.054e+00
7.425e-01,2.148e+00
7.475e-01,2.247e+00
7.525e-01,2.352e+00
7.575e-01,2.464e+00
7.625e-01,2.582e+00
7.675e-01,2.708e+00
7.725e-01,2.841e+00
7.775e-01,2.982e+00
7.825e-01,3.131e+00
7.875e-01,3.287e+00
7.925e-01,3.452e+00
7.975e-01,3.623e+00
8.025e-01,3.800e+00
8.075e-01,3.982e+00
8.125e-01,4.166e+00
8.175e-01,4.351e+00
8.225e-01,4.533e+00
8.275e-01,4.709e+00
8.325e-01,4.874e+00
8.375e-01,5.024e+00
8.425e-01,5.153e+00
8.475e-01,5.255e+00
8.525e-01,5.325e+00
8.575e-01,5.355e+00
8.625e-01,5.341e+00
8.675e-01,5.278e+00
8.725e-01,5.161e+00
8.775e-01,4.988e+00
8.825e-01,4.759e+00
8.875e-01,4.476e+00
8.925e-01,4.142e+00
8.975e-01,3.765e+00
9.025e-01,3.355e+00
9.075e-01,2.924e+00
9.125e-01,2.486e+00
9.175e-01,2.055e+00
9.225e-01,1.645e+00
9.275e-01,1.271e+00
9.325e-01,9.417e-01
9.375e-01,6.652e-01
9.425e-01,4.443e-01
9.475e-01,2.778e-01
9.525e-01,1.604e-01
9.575e-01,8.406e-02
9.625e-01,3.901e-02
9.675e-01,1.549e-02
9.725e-01,4.993e-03
9.775e-01,1.202e-03
9.825e-01,1.865e-04
9.875e-01,1.384e-05
9.925e-01,2.273e-07
9.975e-01,2.333e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_034.csv <==
transmittance,probability_density
2.500e-03,5.379e-14
7.500e-03,5.337e-10
1.250e-02,3.271e-08
1.750e-02,4.432e-07
2.250e-02,2.871e-06
2.750e-02,1.200e-05
3.250e-02,3.746e-05
3.750e-02,9.509e-05
4.250e-02,2.067e-04
4.750e-02,3.983e-04
5.250e-02,6.974e-04
5.750e-02,1.129e-03
6.250e-02,1.714e-03
6.750e-02,2.463e-03
7.250e-02,3.378e-03
7.750e-02,4.449e-03
8.250e-02,5.659e-03
8.750e-02,6.977e-03
9.250e-02,8.369e-03
9.750e-02,9.795e-03
1.025e-01,1.121e-02
1.075e-01,1.257e-02
1.125e-01,1.385e-02
1.175e-01,1.499e-02
1.225e-01,1.597e-02
1.275e-01,1.678e-02
1.325e-01,1.739e-02
1.375e-01,1.781e-02
1.425e-01,1.804e-02
1.475e-01,1.810e-02
1.525e-01,1.800e-02
1.575e-01,1.779e-02
1.625e-01,1.750e-02
1.675e-01,1.717e-02
1.725e-01,1.684e-02
1.775e-01,1.655e-02
1.825e-01,1.635e-02
1.875e-01,1.627e-02
1.925e-01,1.633e-02
1.975e-01,1.657e-02
2.025e-01,1.699e-02
2.075e-01,1.760e-02
2.125e-01,1.840e-02
2.175e-01,1.936e-02
2.225e-01,2.047e-02
2.275e-01,2.170e-02
2.325e-01,2.302e-02
2.375e-01,2.439e-02
2.425e-01,2.577e-02
2.475e-01,2.714e-02
2.525e-01,2.846e-02
2.575e-01,2.970e-02
2.625e-01,3.085e-02
2.675e-01,3.189e-02
2.725e-01,3.282e-02
2.775e-01,3.365e-02
2.825e-01,3.438e-02
2.875e-01,3.504e-02
2.925e-01,3.564e-02
2.975e-01,3.621e-02
3.025e-01,3.677e-02
3.075e-01,3.736e-02
3.125e-01,3.800e-02
3.175e-01,3.872e-02
3.225e-01,3.953e-02
3.275e-01,4.046e-02
3.325e-01,4.153e-02
3.375e-01,4.275e-02
3.425e-01,4.414e-02
3.475e-01,4.572e-02
3.525e-01,4.752e-02
3.575e-01,4.956e-02
3.625e-01,5.188e-02
3.675e-01,5.450e-02
3.725e-01,5.748e-02
3.775e-01,6.084e-02
3.825e-01,6.463e-02
3.875e-01,6.891e-02
3.925e-01,7.369e-02
3.975e-01,7.903e-02
4.025e-01,8.495e-02
4.075e-01,9.145e-02
4.125e-01,9.857e-02
4.175e-01,1.063e-01
4.225e-01,1.146e-01
4.275e-01,1.235e-01
4.325e-01,1.329e-01
4.375e-01,1.429e-01
4.425e-01,1.533e-01
4.475e-01,1.641e-01
4.525e-01,1.754e-01
4.575e-01,1.870e-01
4.625e-01,1.990e-01
4.675e-01,2.112e-01
4.725e-01,2.238e-01
4.775e-01,2.366e-01
4.825e-01,2.497e-01
4.875e-01,2.631e-01
4.925e-01,2.769e-01
4.975e-01,2.909e-01
5.025e-01,3.053e-01
5.075e-01,3.201e-01
5.125e-01,3.353e-01
5.175e-01,3.509e-01
5.225e-01,3.670e-01
5.275e-01,3.837e-01
5.325e-01,4.009e-01
5.375e-01,4.186e-01
5.425e-01,4.370e-01
5.475e-01,4.559e-01
5.525e-01,4.755e-01
5.575e-01,4.956e-01
5.625e-01,5.163e-01
5.675e-01,5.376e-01
5.725e-01,5.595e-01
5.775e-01,5.818e-01
5.825e-01,6.045e-01
5.875e-01,6.277e-01
5.925e-01,6.513e-01
5.975e-01,6.752e-01
6.025e-01,6.994e-01
6.075e-01,7.239e-01
6.125e-01,7.487e-01
6.175e-01,7.738e-01
6.225e-01,7.991e-01
6.275e-01,8.249e-01
6.325e-01,8.510e-01
6.375e-01,8.777e-01
6.425e-01,9.050e-01
6.475e-01,9.331e-01
6.525e-01,9.621e-01
6.575e-01,9.923e-01
6.625e-01,1.024e+00
6.675e-01,1.057e+00
6.725e-01,1.092e+00
6.775e-01,1.129e+00
6.825e-01,1.168e+00
6.875e-01,1.210e+00
6.925e-01,1.255e+00
6.975e-01,1.302e+00
7.025e-01,1.354e+00
7.075e-01,1.408e+00
7.125e-01,1.467e+00
7.175e-01,1.529e+00
7.225e-01,1.596e+00
7.275e-01,1.667e+00
7.325e-01,1.744e+00
7.375e-01,1.825e+00
7.425e-01,1.912e+00
7.475e-01,2.005e+00
7.525e-01,2.104e+00
7.575e-01,2.211e+00
7.625e-01,2.324e+00
7.675e-01,2.445e+00
7.725e-01,2.575e+00
7.775e-01,2.713e+00
7.825e-01,2.861e+00
7.875e-01,3.019e+00
7.925e-01,3.188e+00
7.975e-01,3.366e+00
8.025e-01,3.556e+00
8.075e-01,3.755e+00
8.125e-01,3.963e+00
8.175e-01,4.178e+00
8.225e-01,4.400e+00
8.275e-01,4.624e+00
8.325e-01,4.846e+00
8.375e-01,5.064e+00
8.425e-01,5.269e+00
8.475e-01,5.457e+00
8.525e-01,5.620e+00
8.575e-01,5.749e+00
8.625e-01,5.836e+00
8.675e-01,5.872e+00
8.725e-01,5.850e+00
8.775e-01,5.763e+00
8.825e-01,5.604e+00
8.875e-01,5.373e+00
8.925e-01,5.069e+00
8.975e-01,4.698e+00
9.025e-01,4.266e+00
9.075e-01,3.788e+00
9.125e-01,3.279e+00
9.175e-01,2.758e+00
9.225e-01,2.245e+00
9.275e-01,1.761e+00
9.325e-01,1.324e+00
9.375e-01,9.472e-01
9.425e-01,6.397e-01
9.475e-01,4.036e-01
9.525e-01,2.346e-01
9.575e-01,1.233e-01
9.625e-01,5.723e-02
9.675e-01,2.260e-02
9.725e-01,7.203e-03
9.775e-01,1.700e-03
9.825e-01,2.552e-04
9.875e-01,1.796e-05
9.925e-01,2.688e-07
9.975e-01,2.231e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_035.csv <==
transmittance,probability_density
2.500e-03,5.838e-17
7.500e-03,3.939e-12
1.250e-02,5.864e-10
1.750e-02,1.421e-08
2.250e-02,1.418e-07
2.750e-02,8.343e-07
3.250e-02,3.456e-06
3.750e-02,1.115e-05
4.250e-02,2.981e-05
4.750e-02,6.889e-05
5.250e-02,1.417e-04
5.750e-02,2.651e-04
6.250e-02,4.581e-04
6.750e-02,7.404e-04
7.250e-02,1.130e-03
7.750e-02,1.643e-03
8.250e-02,2.287e-03
8.750e-02,3.066e-03
9.250e-02,3.976e-03
9.750e-02,5.006e-03
1.025e-01,6.136e-03
1.075e-01,7.343e-03
1.125e-01,8.598e-03
1.175e-01,9.869e-03
1.225e-01,1.112e-02
1.275e-01,1.233e-02
1.325e-01,1.345e-02
1.375e-01,1.446e-02
1.425e-01,1.533e-02
1.475e-01,1.605e-02
1.525e-01,1.661e-02
1.575e-01,1.699e-02
1.625e-01,1.719e-02
1.675e-01,1.724e-02
1.725e-01,1.714e-02
1.775e-01,1.691e-02
1.825e-01,1.658e-02
1.875e-01,1.619e-02
1.925e-01,1.577e-02
1.975e-01,1.536e-02
2.025e-01,1.500e-02
2.075e-01,1.473e-02
2.125e-01,1.457e-02
2.175e-01,1.456e-02
2.225e-01,1.471e-02
2.275e-01,1.505e-02
2.325e-01,1.559e-02
2.375e-01,1.631e-02
2.425e-01,1.722e-02
2.475e-01,1.829e-02
2.525e-01,1.950e-02
2.575e-01,2.082e-02
2.625e-01,2.222e-02
2.675e-01,2.365e-02
2.725e-01,2.510e-02
2.775e-01,2.651e-02
2.825e-01,2.786e-02
2.875e-01,2.912e-02
2.925e-01,3.027e-02
2.975e-01,3.131e-02
3.025e-01,3.222e-02
3.075e-01,3.301e-02
3.125e-01,3.370e-02
3.175e-01,3.430e-02
3.225e-01,3.483e-02
3.275e-01,3.533e-02
3.325e-01,3.582e-02
3.375e-01,3.633e-02
3.425e-01,3.690e-02
3.475e-01,3.754e-02
3.525e-01,3.829e-02
3.575e-01,3.916e-02
3.625e-01,4.019e-02
3.675e-01,4.138e-02
3.725e-01,4.275e-02
3.775e-01,4.433e-02
3.825e-01,4.612e-02
3.875e-01,4.816e-02
3.925e-01,5.046e-02
3.975e-01,5.306e-02
4.025e-01,5.599e-02
4.075e-01,5.929e-02
4.125e-01,6.299e-02
4.175e-01,6.714e-02
4.225e-01,7.178e-02
4.275e-01,7.694e-02
4.325e-01,8.265e-02
4.375e-01,8.895e-02
4.425e-01,9.585e-02
4.475e-01,1.034e-01
4.525e-01,1.115e-01
4.575e-01,1.202e-01
4.625e-01,1.295e-01
4.675e-01,1.394e-01
4.725e-01,1.498e-01
4.775e-01,1.606e-01
4.825e-01,1.720e-01
4.875e-01,1.838e-01
4.925e-01,1.960e-01
4.975e-01,2.085e-01
5.025e-01,2.215e-01
5.075e-01,2.348e-01
5.125e-01,2.484e-01
5.175e-01,2.624e-01
5.225e-01,2.767e-01
5.275e-01,2.914e-01
5.325e-01,3.066e-01
5.375e-01,3.221e-01
5.425e-01,3.382e-01
5.475e-01,3.547e-01
5.525e-01,3.718e-01
5.575e-01,3.894e-01
5.625e-01,4.077e-01
5.675e-01,4.265e-01
5.725e-01,4.461e-01
5.775e-01,4.663e-01
5.825e-01,4.871e-01
5.875e-01,5.087e-01
5.925e-01,5.309e-01
5.975e-01,5.538e-01
6.025e-01,5.773e-01
6.075e-01,6.015e-01
6.125e-01,6.263e-01
6.175e-01,6.516e-01
6.225e-01,6.776e-01
6.275e-01,7.041e-01
6.325e-01,7.311e-01
6.375e-01,7.587e-01
6.425e-01,7.869e-01
6.475e-01,8.156e-01
6.525e-01,8.450e-01
6.575e-01,8.752e-01
6.625e-01,9.061e-01
6.675e-01,9.381e-01
6.725e-01,9.711e-01
6.775e-01,1.005e+00
6.825e-01,1.041e+00
6.875e-01,1.079e+00
6.925e-01,1.119e+00
6.975e-01,1.160e+00
7.025e-01,1.205e+00
7.075e-01,1.252e+00
7.125e-01,1.303e+00
7.175e-01,1.357e+00
7.225e-01,1.415e+00
7.275e-01,1.477e+00
7.325e-01,1.544e+00
7.375e-01,1.617e+00
7.425e-01,1.694e+00
7.475e-01,1.778e+00
7.525e-01,1.868e+00
7.575e-01,1.965e+00
7.625e-01,2.069e+00
7.675e-01,2.182e+00
7.725e-01,2.303e+00
7.775e-01,2.434e+00
7.825e-01,2.576e+00
7.875e-01,2.728e+00
7.925e-01,2.893e+00
7.975e-01,3.070e+00
8.025e-01,3.260e+00
8.075e-01,3.464e+00
8.125e-01,3.682e+00
8.175e-01,3.914e+00
8.225e-01,4.158e+00
8.275e-01,4.414e+00
8.325e-01,4.678e+00
8.375e-01,4.948e+00
8.425e-01,5.219e+00
8.475e-01,5.483e+00
8.525e-01,5.735e+00
8.575e-01,5.964e+00
8.625e-01,6.161e+00
8.675e-01,6.313e+00
8.725e-01,6.410e+00
8.775e-01,6.438e+00
8.825e-01,6.387e+00
8.875e-01,6.248e+00
8.925e-01,6.016e+00
8.975e-01,5.690e+00
9.025e-01,5.273e+00
9.075e-01,4.776e+00
9.125e-01,4.215e+00
9.175e-01,3.612e+00
9.225e-01,2.994e+00
9.275e-01,2.388e+00
9.325e-01,1.823e+00
9.375e-01,1.323e+00
9.425e-01,9.046e-01
9.475e-01,5.764e-01
9.525e-01,3.375e-01
9.575e-01,1.782e-01
9.625e-01,8.266e-02
9.675e-01,3.248e-02
9.725e-01,1.023e-02
9.775e-01,2.365e-03
9.825e-01,3.437e-04
9.875e-01,2.294e-05
9.925e-01,3.142e-07
9.975e-01,2.154e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_036.csv <==
transmittance,probability_density
2.500e-03,9.966e-21
7.500e-03,7.260e-15
1.250e-02,3.250e-12
1.750e-02,1.621e-10
2.250e-02,2.765e-09
2.750e-02,2.490e-08
3.250e-02,1.467e-07
3.750e-02,6.387e-07
4.250e-02,2.215e-06
4.750e-02,6.439e-06
5.250e-02,1.625e-05
5.750e-02,3.650e-05
6.250e-02,7.446e-05
6.750e-02,1.400e-04
7.250e-02,2.453e-04
7.750e-02,4.046e-04
8.250e-02,6.329e-04
8.750e-02,9.448e-04
9.250e-02,1.353e-03
9.750e-02,1.868e-03
1.025e-01,2.495e-03
1.075e-01,3.236e-03
1.125e-01,4.084e-03
1.175e-01,5.031e-03
1.225e-01,6.062e-03
1.275e-01,7.157e-03
1.325e-01,8.294e-03
1.375e-01,9.447e-03
1.425e-01,1.059e-02
1.475e-01,1.170e-02
1.525e-01,1.274e-02
1.575e-01,1.369e-02
1.625e-01,1.453e-02
1.675e-01,1.525e-02
1.725e-01,1.582e-02
1.775e-01,1.624e-02
1.825e-01,1.650e-02
1.875e-01,1.660e-02
1.925e-01,1.656e-02
1.975e-01,1.638e-02
2.025e-01,1.608e-02
2.075e-01,1.570e-02
2.125e-01,1.524e-02
2.175e-01,1.476e-02
2.225e-01,1.428e-02
2.275e-01,1.384e-02
2.325e-01,1.346e-02
2.375e-01,1.320e-02
2.425e-01,1.307e-02
2.475e-01,1.309e-02
2.525e-01,1.330e-02
2.575e-01,1.370e-02
2.625e-01,1.430e-02
2.675e-01,1.509e-02
2.725e-01,1.606e-02
2.775e-01,1.720e-02
2.825e-01,1.848e-02
2.875e-01,1.987e-02
2.925e-01,2.133e-02
2.975e-01,2.283e-02
3.025e-01,2.434e-02
3.075e-01,2.581e-02
3.125e-01,2.721e-02
3.175e-01,2.852e-02
3.225e-01,2.972e-02
3.275e-01,3.079e-02
3.325e-01,3.172e-02
3.375e-01,3.253e-02
3.425e-01,3.321e-02
3.475e-01,3.380e-02
3.525e-01,3.430e-02
3.575e-01,3.476e-02
3.625e-01,3.519e-02
3.675e-01,3.564e-02
3.725e-01,3.614e-02
3.775e-01,3.672e-02
3.825e-01,3.740e-02
3.875e-01,3.822e-02
3.925e-01,3.919e-02
3.975e-01,4.035e-02
4.025e-01,4.170e-02
4.075e-01,4.327e-02
4.125e-01,4.507e-02
4.175e-01,4.713e-02
4.225e-01,4.945e-02
4.275e-01,5.208e-02
4.325e-01,5.503e-02
4.375e-01,5.833e-02
4.425e-01,6.203e-02
4.475e-01,6.615e-02
4.525e-01,7.074e-02
4.575e-01,7.584e-02
4.625e-01,8.147e-02
4.675e-01,8.766e-02
4.725e-01,9.446e-02
4.775e-01,1.019e-01
4.825e-01,1.099e-01
4.875e-01,1.185e-01
4.925e-01,1.278e-01
4.975e-01,1.376e-01
5.025e-01,1.481e-01
5.075e-01,1.591e-01
5.125e-01,1.707e-01
5.175e-01,1.827e-01
5.225e-01,1.952e-01
5.275e-01,2.083e-01
5.325e-01,2.217e-01
5.375e-01,2.356e-01
5.425e-01,2.499e-01
5.475e-01,2.647e-01
5.525e-01,2.799e-01
5.575e-01,2.955e-01
5.625e-01,3.117e-01
5.675e-01,3.283e-01
5.725e-01,3.456e-01
5.775e-01,3.634e-01
5.825e-01,3.818e-01
5.875e-01,4.008e-01
5.925e-01,4.206e-01
5.975e-01,4.411e-01
6.025e-01,4.623e-01
6.075e-01,4.843e-01
6.125e-01,5.070e-01
6.175e-01,5.306e-01
6.225e-01,5.550e-01
6.275e-01,5.802e-01
6.325e-01,6.062e-01
6.375e-01,6.331e-01
6.425e-01,6.607e-01
6.475e-01,6.892e-01
6.525e-01,7.185e-01
6.575e-01,7.486e-01
6.625e-01,7.796e-01
6.675e-01,8.115e-01
6.725e-01,8.444e-01
6.775e-01,8.783e-01
6.825e-01,9.133e-01
6.875e-01,9.497e-01
6.925e-01,9.874e-01
6.975e-01,1.027e+00
7.025e-01,1.068e+00
7.075e-01,1.111e+00
7.125e-01,1.157e+00
7.175e-01,1.206e+00
7.225e-01,1.257e+00
7.275e-01,1.312e+00
7.325e-01,1.371e+00
7.375e-01,1.434e+00
7.425e-01,1.503e+00
7.475e-01,1.576e+00
7.525e-01,1.656e+00
7.575e-01,1.742e+00
7.625e-01,1.835e+00
7.675e-01,1.936e+00
7.725e-01,2.046e+00
7.775e-01,2.165e+00
7.825e-01,2.295e+00
7.875e-01,2.437e+00
7.925e-01,2.591e+00
7.975e-01,2.759e+00
8.025e-01,2.941e+00
8.075e-01,3.140e+00
8.125e-01,3.356e+00
8.175e-01,3.589e+00
8.225e-01,3.841e+00
8.275e-01,4.111e+00
8.325e-01,4.399e+00
8.375e-01,4.703e+00
8.425e-01,5.019e+00
8.475e-01,5.344e+00
8.525e-01,5.670e+00
8.575e-01,5.990e+00
8.625e-01,6.293e+00
8.675e-01,6.565e+00
8.725e-01,6.792e+00
8.775e-01,6.958e+00
8.825e-01,7.046e+00
8.875e-01,7.039e+00
8.925e-01,6.923e+00
8.975e-01,6.690e+00
9.025e-01,6.334e+00
9.075e-01,5.860e+00
9.125e-01,5.281e+00
9.175e-01,4.618e+00
9.225e-01,3.903e+00
9.275e-01,3.172e+00
9.325e-01,2.463e+00
9.375e-01,1.815e+00
9.425e-01,1.258e+00
9.475e-01,8.105e-01
9.525e-01,4.784e-01
9.575e-01,2.538e-01
9.625e-01,1.178e-01
9.675e-01,4.608e-02
9.725e-01,1.435e-02
9.775e-01,3.251e-03
9.825e-01,4.571e-04
9.875e-01,2.899e-05
9.925e-01,3.655e-07
9.975e-01,2.131e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_037.csv <==
transmittance,probability_density
2.500e-03,1.620e-25
7.500e-03,2.264e-18
1.250e-02,3.975e-15
1.750e-02,4.855e-13
2.250e-02,1.612e-11
2.750e-02,2.464e-10
3.250e-02,2.249e-09
3.750e-02,1.422e-08
4.250e-02,6.820e-08
4.750e-02,2.639e-07
5.250e-02,8.602e-07
5.750e-02,2.435e-06
6.250e-02,6.126e-06
6.750e-02,1.395e-05
7.250e-02,2.917e-05
7.750e-02,5.660e-05
8.250e-02,1.029e-04
8.750e-02,1.766e-04
9.250e-02,2.880e-04
9.750e-02,4.487e-04
1.025e-01,6.707e-04
1.075e-01,9.659e-04
1.125e-01,1.345e-03
1.175e-01,1.816e-03
1.225e-01,2.384e-03
1.275e-01,3.050e-03
1.325e-01,3.813e-03
1.375e-01,4.664e-03
1.425e-01,5.593e-03
1.475e-01,6.584e-03
1.525e-01,7.621e-03
1.575e-01,8.682e-03
1.625e-01,9.747e-03
1.675e-01,1.079e-02
1.725e-01,1.180e-02
1.775e-01,1.273e-02
1.825e-01,1.359e-02
1.875e-01,1.434e-02
1.925e-01,1.498e-02
1.975e-01,1.548e-02
2.025e-01,1.584e-02
2.075e-01,1.606e-02
2.125e-01,1.613e-02
2.175e-01,1.607e-02
2.225e-01,1.587e-02
2.275e-01,1.556e-02
2.325e-01,1.515e-02
2.375e-01,1.467e-02
2.425e-01,1.414e-02
2.475e-01,1.360e-02
2.525e-01,1.307e-02
2.575e-01,1.260e-02
2.625e-01,1.221e-02
2.675e-01,1.194e-02
2.725e-01,1.180e-02
2.775e-01,1.184e-02
2.825e-01,1.205e-02
2.875e-01,1.247e-02
2.925e-01,1.308e-02
2.975e-01,1.389e-02
3.025e-01,1.489e-02
3.075e-01,1.607e-02
3.125e-01,1.738e-02
3.175e-01,1.882e-02
3.225e-01,2.034e-02
3.275e-01,2.190e-02
3.325e-01,2.347e-02
3.375e-01,2.501e-02
3.425e-01,2.649e-02
3.475e-01,2.787e-02
3.525e-01,2.914e-02
3.575e-01,3.028e-02
3.625e-01,3.128e-02
3.675e-01,3.214e-02
3.725e-01,3.286e-02
3.775e-01,3.347e-02
3.825e-01,3.399e-02
3.875e-01,3.445e-02
3.925e-01,3.487e-02
3.975e-01,3.529e-02
4.025e-01,3.575e-02
4.075e-01,3.628e-02
4.125e-01,3.692e-02
4.175e-01,3.769e-02
4.225e-01,3.863e-02
4.275e-01,3.976e-02
4.325e-01,4.109e-02
4.375e-01,4.266e-02
4.425e-01,4.448e-02
4.475e-01,4.657e-02
4.525e-01,4.895e-02
4.575e-01,5.163e-02
4.625e-01,5.465e-02
4.675e-01,5.803e-02
4.725e-01,6.180e-02
4.775e-01,6.600e-02
4.825e-01,7.065e-02
4.875e-01,7.579e-02
4.925e-01,8.146e-02
4.975e-01,8.769e-02
5.025e-01,9.451e-02
5.075e-01,1.019e-01
5.125e-01,1.100e-01
5.175e-01,1.187e-01
5.225e-01,1.281e-01
5.275e-01,1.381e-01
5.325e-01,1.487e-01
5.375e-01,1.600e-01
5.425e-01,1.719e-01
5.475e-01,1.843e-01
5.525e-01,1.974e-01
5.575e-01,2.110e-01
5.625e-01,2.252e-01
5.675e-01,2.399e-01
5.725e-01,2.551e-01
5.775e-01,2.710e-01
5.825e-01,2.873e-01
5.875e-01,3.043e-01
5.925e-01,3.218e-01
5.975e-01,3.400e-01
6.025e-01,3.588e-01
6.075e-01,3.783e-01
6.125e-01,3.986e-01
6.175e-01,4.196e-01
6.225e-01,4.415e-01
6.275e-01,4.642e-01
6.325e-01,4.878e-01
6.375e-01,5.124e-01
6.425e-01,5.379e-01
6.475e-01,5.643e-01
6.525e-01,5.918e-01
6.575e-01,6.204e-01
6.625e-01,6.499e-01
6.675e-01,6.806e-01
6.725e-01,7.124e-01
6.775e-01,7.454e-01
6.825e-01,7.795e-01
6.875e-01,8.149e-01
6.925e-01,8.517e-01
6.975e-01,8.899e-01
7.025e-01,9.297e-01
7.075e-01,9.712e-01
7.125e-01,1.015e+00
7.175e-01,1.060e+00
7.225e-01,1.108e+00
7.275e-01,1.159e+00
7.325e-01,1.213e+00
7.375e-01,1.270e+00
7.425e-01,1.331e+00
7.475e-01,1.397e+00
7.525e-01,1.467e+00
7.575e-01,1.543e+00
7.625e-01,1.626e+00
7.675e-01,1.715e+00
7.725e-01,1.813e+00
7.775e-01,1.920e+00
7.825e-01,2.036e+00
7.875e-01,2.163e+00
7.925e-01,2.303e+00
7.975e-01,2.456e+00
8.025e-01,2.625e+00
8.075e-01,2.810e+00
8.125e-01,3.014e+00
8.175e-01,3.238e+00
8.225e-01,3.484e+00
8.275e-01,3.753e+00
8.325e-01,4.045e+00
8.375e-01,4.362e+00
8.425e-01,4.703e+00
8.475e-01,5.065e+00
8.525e-01,5.444e+00
8.575e-01,5.835e+00
8.625e-01,6.227e+00
8.675e-01,6.610e+00
8.725e-01,6.966e+00
8.775e-01,7.278e+00
8.825e-01,7.524e+00
8.875e-01,7.680e+00
8.925e-01,7.723e+00
8.975e-01,7.633e+00
9.025e-01,7.393e+00
9.075e-01,6.998e+00
9.125e-01,6.449e+00
9.175e-01,5.765e+00
9.225e-01,4.977e+00
9.275e-01,4.126e+00
9.325e-01,3.265e+00
9.375e-01,2.448e+00
9.425e-01,1.722e+00
9.475e-01,1.123e+00
9.525e-01,6.693e-01
9.575e-01,3.571e-01
9.625e-01,1.660e-01
9.675e-01,6.465e-02
9.725e-01,1.991e-02
9.775e-01,4.420e-03
9.825e-01,6.019e-04
9.875e-01,3.636e-05
9.925e-01,4.253e-07
9.975e-01,2.184e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_038.csv <==
transmittance,probability_density
2.500e-03,1.382e-31
7.500e-03,7.482e-23
1.250e-02,7.133e-19
1.750e-02,2.641e-16
2.250e-02,1.999e-14
2.750e-02,5.882e-13
3.250e-02,9.238e-12
3.750e-02,9.271e-11
4.250e-02,6.649e-10
4.750e-02,3.672e-09
5.250e-02,1.645e-08
5.750e-02,6.206e-08
6.250e-02,2.029e-07
6.750e-02,5.875e-07
7.250e-02,1.533e-06
7.750e-02,3.651e-06
8.250e-02,8.033e-06
8.750e-02,1.647e-05
9.250e-02,3.172e-05
9.750e-02,5.773e-05
1.025e-01,9.988e-05
1.075e-01,1.650e-04
1.125e-01,2.614e-04
1.175e-01,3.985e-04
1.225e-01,5.866e-04
1.275e-01,8.358e-04
1.325e-01,1.156e-03
1.375e-01,1.555e-03
1.425e-01,2.039e-03
1.475e-01,2.612e-03
1.525e-01,3.273e-03
1.575e-01,4.018e-03
1.625e-01,4.841e-03
1.675e-01,5.730e-03
1.725e-01,6.672e-03
1.775e-01,7.652e-03
1.825e-01,8.651e-03
1.875e-01,9.650e-03
1.925e-01,1.063e-02
1.975e-01,1.157e-02
2.025e-01,1.246e-02
2.075e-01,1.327e-02
2.125e-01,1.398e-02
2.175e-01,1.460e-02
2.225e-01,1.509e-02
2.275e-01,1.546e-02
2.325e-01,1.569e-02
2.375e-01,1.579e-02
2.425e-01,1.575e-02
2.475e-01,1.559e-02
2.525e-01,1.530e-02
2.575e-01,1.491e-02
2.625e-01,1.444e-02
2.675e-01,1.390e-02
2.725e-01,1.332e-02
2.775e-01,1.274e-02
2.825e-01,1.218e-02
2.875e-01,1.167e-02
2.925e-01,1.125e-02
2.975e-01,1.095e-02
3.025e-01,1.079e-02
3.075e-01,1.079e-02
3.125e-01,1.098e-02
3.175e-01,1.137e-02
3.225e-01,1.197e-02
3.275e-01,1.276e-02
3.325e-01,1.376e-02
3.375e-01,1.493e-02
3.425e-01,1.625e-02
3.475e-01,1.771e-02
3.525e-01,1.926e-02
3.575e-01,2.087e-02
3.625e-01,2.249e-02
3.675e-01,2.411e-02
3.725e-01,2.566e-02
3.775e-01,2.714e-02
3.825e-01,2.850e-02
3.875e-01,2.974e-02
3.925e-01,3.083e-02
3.975e-01,3.178e-02
4.025e-01,3.259e-02
4.075e-01,3.328e-02
4.125e-01,3.386e-02
4.175e-01,3.436e-02
4.225e-01,3.481e-02
4.275e-01,3.525e-02
4.325e-01,3.571e-02
4.375e-01,3.624e-02
4.425e-01,3.686e-02
4.475e-01,3.761e-02
4.525e-01,3.854e-02
4.575e-01,3.965e-02
4.625e-01,4.099e-02
4.675e-01,4.257e-02
4.725e-01,4.442e-02
4.775e-01,4.656e-02
4.825e-01,4.902e-02
4.875e-01,5.180e-02
4.925e-01,5.493e-02
4.975e-01,5.845e-02
5.025e-01,6.237e-02
5.075e-01,6.672e-02
5.125e-01,7.155e-02
5.175e-01,7.687e-02
5.225e-01,8.272e-02
5.275e-01,8.915e-02
5.325e-01,9.617e-02
5.375e-01,1.038e-01
5.425e-01,1.121e-01
5.475e-01,1.211e-01
5.525e-01,1.307e-01
5.575e-01,1.411e-01
5.625e-01,1.521e-01
5.675e-01,1.639e-01
5.725e-01,1.763e-01
5.775e-01,1.895e-01
5.825e-01,2.033e-01
5.875e-01,2.178e-01
5.925e-01,2.330e-01
5.975e-01,2.488e-01
6.025e-01,2.654e-01
6.075e-01,2.826e-01
6.125e-01,3.006e-01
6.175e-01,3.192e-01
6.225e-01,3.386e-01
6.275e-01,3.589e-01
6.325e-01,3.799e-01
6.375e-01,4.018e-01
6.425e-01,4.246e-01
6.475e-01,4.484e-01
6.525e-01,4.733e-01
6.575e-01,4.991e-01
6.625e-01,5.261e-01
6.675e-01,5.543e-01
6.725e-01,5.837e-01
6.775e-01,6.144e-01
6.825e-01,6.463e-01
6.875e-01,6.797e-01
6.925e-01,7.145e-01
6.975e-01,7.509e-01
7.025e-01,7.888e-01
7.075e-01,8.284e-01
7.125e-01,8.699e-01
7.175e-01,9.133e-01
7.225e-01,9.589e-01
7.275e-01,1.007e+00
7.325e-01,1.057e+00
7.375e-01,1.111e+00
7.425e-01,1.167e+00
7.475e-01,1.228e+00
7.525e-01,1.292e+00
7.575e-01,1.361e+00
7.625e-01,1.435e+00
7.675e-01,1.516e+00
7.725e-01,1.603e+00
7.775e-01,1.698e+00
7.825e-01,1.801e+00
7.875e-01,1.915e+00
7.925e-01,2.040e+00
7.975e-01,2.177e+00
8.025e-01,2.329e+00
8.075e-01,2.497e+00
8.125e-01,2.683e+00
8.175e-01,2.890e+00
8.225e-01,3.119e+00
8.275e-01,3.374e+00
8.325e-01,3.656e+00
8.375e-01,3.968e+00
8.425e-01,4.312e+00
8.475e-01,4.687e+00
8.525e-01,5.093e+00
8.575e-01,5.528e+00
8.625e-01,5.985e+00
8.675e-01,6.454e+00
8.725e-01,6.923e+00
8.775e-01,7.373e+00
8.825e-01,7.780e+00
8.875e-01,8.116e+00
8.925e-01,8.349e+00
8.975e-01,8.448e+00
9.025e-01,8.381e+00
9.075e-01,8.127e+00
9.125e-01,7.673e+00
9.175e-01,7.024e+00
9.225e-01,6.204e+00
9.275e-01,5.259e+00
9.325e-01,4.248e+00
9.375e-01,3.245e+00
9.425e-01,2.321e+00
9.475e-01,1.536e+00
9.525e-01,9.252e-01
9.575e-01,4.971e-01
9.625e-01,2.315e-01
9.675e-01,8.986e-02
9.725e-01,2.738e-02
9.775e-01,5.960e-03
9.825e-01,7.868e-04
9.875e-01,4.540e-05
9.925e-01,4.979e-07
9.975e-01,2.335e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_039.csv <==
transmittance,probability_density
2.500e-03,3.188e-39
7.500e-03,1.545e-28
1.250e-02,1.179e-23
1.750e-02,1.708e-20
2.250e-02,3.563e-18
2.750e-02,2.347e-16
3.250e-02,7.188e-15
3.750e-02,1.275e-13
4.250e-02,1.501e-12
4.750e-02,1.284e-11
5.250e-02,8.518e-11
5.750e-02,4.582e-10
6.250e-02,2.070e-09
6.750e-02,8.067e-09
7.250e-02,2.768e-08
7.750e-02,8.505e-08
8.250e-02,2.372e-07
8.750e-02,6.071e-07
9.250e-02,1.439e-06
9.750e-02,3.186e-06
1.025e-01,6.630e-06
1.075e-01,1.304e-05
1.125e-01,2.436e-05
1.175e-01,4.341e-05
1.225e-01,7.408e-05
1.275e-01,1.215e-04
1.325e-01,1.920e-04
1.375e-01,2.931e-04
1.425e-01,4.333e-04
1.475e-01,6.219e-04
1.525e-01,8.679e-04
1.575e-01,1.180e-03
1.625e-01,1.566e-03
1.675e-01,2.031e-03
1.725e-01,2.577e-03
1.775e-01,3.206e-03
1.825e-01,3.914e-03
1.875e-01,4.695e-03
1.925e-01,5.538e-03
1.975e-01,6.433e-03
2.025e-01,7.364e-03
2.075e-01,8.316e-03
2.125e-01,9.271e-03
2.175e-01,1.021e-02
2.225e-01,1.112e-02
2.275e-01,1.199e-02
2.325e-01,1.279e-02
2.375e-01,1.351e-02
2.425e-01,1.413e-02
2.475e-01,1.466e-02
2.525e-01,1.507e-02
2.575e-01,1.535e-02
2.625e-01,1.552e-02
2.675e-01,1.555e-02
2.725e-01,1.545e-02
2.775e-01,1.524e-02
2.825e-01,1.491e-02
2.875e-01,1.448e-02
2.925e-01,1.397e-02
2.975e-01,1.340e-02
3.025e-01,1.279e-02
3.075e-01,1.218e-02
3.125e-01,1.158e-02
3.175e-01,1.104e-02
3.225e-01,1.058e-02
3.275e-01,1.023e-02
3.325e-01,1.002e-02
3.375e-01,9.973e-03
3.425e-01,1.011e-02
3.475e-01,1.045e-02
3.525e-01,1.099e-02
3.575e-01,1.174e-02
3.625e-01,1.269e-02
3.675e-01,1.383e-02
3.725e-01,1.514e-02
3.775e-01,1.658e-02
3.825e-01,1.814e-02
3.875e-01,1.977e-02
3.925e-01,2.144e-02
3.975e-01,2.311e-02
4.025e-01,2.474e-02
4.075e-01,2.631e-02
4.125e-01,2.778e-02
4.175e-01,2.912e-02
4.225e-01,3.034e-02
4.275e-01,3.141e-02
4.325e-01,3.234e-02
4.375e-01,3.314e-02
4.425e-01,3.383e-02
4.475e-01,3.443e-02
4.525e-01,3.496e-02
4.575e-01,3.547e-02
4.625e-01,3.600e-02
4.675e-01,3.657e-02
4.725e-01,3.723e-02
4.775e-01,3.801e-02
4.825e-01,3.896e-02
4.875e-01,4.011e-02
4.925e-01,4.149e-02
4.975e-01,4.312e-02
5.025e-01,4.504e-02
5.075e-01,4.727e-02
5.125e-01,4.983e-02
5.175e-01,5.275e-02
5.225e-01,5.606e-02
5.275e-01,5.977e-02
5.325e-01,6.392e-02
5.375e-01,6.854e-02
5.425e-01,7.364e-02
5.475e-01,7.928e-02
5.525e-01,8.548e-02
5.575e-01,9.227e-02
5.625e-01,9.969e-02
5.675e-01,1.078e-01
5.725e-01,1.165e-01
5.775e-01,1.260e-01
5.825e-01,1.363e-01
5.875e-01,1.472e-01
5.925e-01,1.590e-01
5.975e-01,1.716e-01
6.025e-01,1.849e-01
6.075e-01,1.991e-01
6.125e-01,2.141e-01
6.175e-01,2.299e-01
6.225e-01,2.465e-01
6.275e-01,2.640e-01
6.325e-01,2.824e-01
6.375e-01,3.016e-01
6.425e-01,3.217e-01
6.475e-01,3.428e-01
6.525e-01,3.648e-01
6.575e-01,3.879e-01
6.625e-01,4.120e-01
6.675e-01,4.372e-01
6.725e-01,4.637e-01
6.775e-01,4.914e-01
6.825e-01,5.204e-01
6.875e-01,5.508e-01
6.925e-01,5.827e-01
6.975e-01,6.162e-01
7.025e-01,6.513e-01
7.075e-01,6.881e-01
7.125e-01,7.268e-01
7.175e-01,7.674e-01
7.225e-01,8.102e-01
7.275e-01,8.552e-01
7.325e-01,9.026e-01
7.375e-01,9.528e-01
7.425e-01,1.006e+00
7.475e-01,1.062e+00
7.525e-01,1.122e+00
7.575e-01,1.186e+00
7.625e-01,1.254e+00
7.675e-01,1.328e+00
7.725e-01,1.407e+00
7.775e-01,1.493e+00
7.825e-01,1.586e+00
7.875e-01,1.688e+00
7.925e-01,1.799e+00
7.975e-01,1.922e+00
8.025e-01,2.057e+00
8.075e-01,2.208e+00
8.125e-01,2.375e+00
8.175e-01,2.561e+00
8.225e-01,2.770e+00
8.275e-01,3.003e+00
8.325e-01,3.265e+00
8.375e-01,3.559e+00
8.425e-01,3.888e+00
8.475e-01,4.255e+00
8.525e-01,4.664e+00
8.575e-01,5.113e+00
8.625e-01,5.603e+00
8.675e-01,6.128e+00
8.725e-01,6.680e+00
8.775e-01,7.243e+00
8.825e-01,7.796e+00
8.875e-01,8.309e+00
8.925e-01,8.746e+00
8.975e-01,9.065e+00
9.025e-01,9.222e+00
9.075e-01,9.173e+00
9.125e-01,8.886e+00
9.175e-01,8.345e+00
9.225e-01,7.559e+00
9.275e-01,6.563e+00
9.325e-01,5.424e+00
9.375e-01,4.231e+00
9.425e-01,3.084e+00
9.475e-01,2.073e+00
9.525e-01,1.265e+00
9.575e-01,6.851e-01
9.625e-01,3.202e-01
9.675e-01,1.239e-01
9.725e-01,3.737e-02
9.775e-01,7.982e-03
9.825e-01,1.023e-03
9.875e-01,5.658e-05
9.925e-01,5.880e-07
9.975e-01,2.604e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_04.csv <==
transmittance,probability_density
2.500e-03,1.011e-48
7.500e-03,1.148e-35
1.250e-02,1.097e-29
1.750e-02,8.336e-26
2.250e-02,5.969e-23
2.750e-02,1.048e-20
3.250e-02,7.236e-19
3.750e-02,2.567e-17
4.250e-02,5.526e-16
4.750e-02,8.070e-15
5.250e-02,8.635e-14
5.750e-02,7.162e-13
6.250e-02,4.804e-12
6.750e-02,2.691e-11
7.250e-02,1.291e-10
7.750e-02,5.416e-10
8.250e-02,2.020e-09
8.750e-02,6.786e-09
9.250e-02,2.077e-08
9.750e-02,5.851e-08
1.025e-01,1.528e-07
1.075e-01,3.729e-07
1.125e-01,8.546e-07
1.175e-01,1.850e-06
1.225e-01,3.798e-06
1.275e-01,7.429e-06
1.325e-01,1.389e-05
1.375e-01,2.490e-05
1.425e-01,4.294e-05
1.475e-01,7.137e-05
1.525e-01,1.146e-04
1.575e-01,1.783e-04
1.625e-01,2.689e-04
1.675e-01,3.943e-04
1.725e-01,5.626e-04
1.775e-01,7.827e-04
1.825e-01,1.063e-03
1.875e-01,1.410e-03
1.925e-01,1.832e-03
1.975e-01,2.331e-03
2.025e-01,2.909e-03
2.075e-01,3.565e-03
2.125e-01,4.293e-03
2.175e-01,5.086e-03
2.225e-01,5.934e-03
2.275e-01,6.823e-03
2.325e-01,7.738e-03
2.375e-01,8.665e-03
2.425e-01,9.586e-03
2.475e-01,1.049e-02
2.525e-01,1.135e-02
2.575e-01,1.216e-02
2.625e-01,1.290e-02
2.675e-01,1.357e-02
2.725e-01,1.414e-02
2.775e-01,1.461e-02
2.825e-01,1.498e-02
2.875e-01,1.523e-02
2.925e-01,1.536e-02
2.975e-01,1.537e-02
3.025e-01,1.526e-02
3.075e-01,1.503e-02
3.125e-01,1.469e-02
3.175e-01,1.425e-02
3.225e-01,1.373e-02
3.275e-01,1.315e-02
3.325e-01,1.253e-02
3.375e-01,1.189e-02
3.425e-01,1.127e-02
3.475e-01,1.069e-02
3.525e-01,1.019e-02
3.575e-01,9.793e-03
3.625e-01,9.527e-03
3.675e-01,9.419e-03
3.725e-01,9.490e-03
3.775e-01,9.756e-03
3.825e-01,1.023e-02
3.875e-01,1.090e-02
3.925e-01,1.179e-02
3.975e-01,1.287e-02
4.025e-01,1.412e-02
4.075e-01,1.553e-02
4.125e-01,1.706e-02
4.175e-01,1.869e-02
4.225e-01,2.038e-02
4.275e-01,2.208e-02
4.325e-01,2.377e-02
4.375e-01,2.542e-02
4.425e-01,2.698e-02
4.475e-01,2.845e-02
4.525e-01,2.979e-02
4.575e-01,3.100e-02
4.625e-01,3.208e-02
4.675e-01,3.303e-02
4.725e-01,3.386e-02
4.775e-01,3.460e-02
4.825e-01,3.528e-02
4.875e-01,3.592e-02
4.925e-01,3.656e-02
4.975e-01,3.724e-02
5.025e-01,3.799e-02
5.075e-01,3.887e-02
5.125e-01,3.991e-02
5.175e-01,4.115e-02
5.225e-01,4.263e-02
5.275e-01,4.437e-02
5.325e-01,4.642e-02
5.375e-01,4.880e-02
5.425e-01,5.155e-02
5.475e-01,5.468e-02
5.525e-01,5.824e-02
5.575e-01,6.224e-02
5.625e-01,6.673e-02
5.675e-01,7.173e-02
5.725e-01,7.727e-02
5.775e-01,8.338e-02
5.825e-01,9.011e-02
5.875e-01,9.749e-02
5.925e-01,1.056e-01
5.975e-01,1.144e-01
6.025e-01,1.239e-01
6.075e-01,1.343e-01
6.125e-01,1.454e-01
6.175e-01,1.575e-01
6.225e-01,1.704e-01
6.275e-01,1.842e-01
6.325e-01,1.990e-01
6.375e-01,2.147e-01
6.425e-01,2.314e-01
6.475e-01,2.492e-01
6.525e-01,2.679e-01
6.575e-01,2.878e-01
6.625e-01,3.087e-01
6.675e-01,3.308e-01
6.725e-01,3.540e-01
6.775e-01,3.785e-01
6.825e-01,4.043e-01
6.875e-01,4.314e-01
6.925e-01,4.600e-01
6.975e-01,4.901e-01
7.025e-01,5.218e-01
7.075e-01,5.552e-01
7.125e-01,5.904e-01
7.175e-01,6.275e-01
7.225e-01,6.667e-01
7.275e-01,7.082e-01
7.325e-01,7.520e-01
7.375e-01,7.984e-01
7.425e-01,8.476e-01
7.475e-01,8.998e-01
7.525e-01,9.553e-01
7.575e-01,1.014e+00
7.625e-01,1.078e+00
7.675e-01,1.145e+00
7.725e-01,1.218e+00
7.775e-01,1.297e+00
7.825e-01,1.382e+00
7.875e-01,1.474e+00
7.925e-01,1.575e+00
7.975e-01,1.685e+00
8.025e-01,1.807e+00
8.075e-01,1.941e+00
8.125e-01,2.091e+00
8.175e-01,2.258e+00
8.225e-01,2.445e+00
8.275e-01,2.655e+00
8.325e-01,2.892e+00
8.375e-01,3.160e+00
8.425e-01,3.465e+00
8.475e-01,3.809e+00
8.525e-01,4.199e+00
8.575e-01,4.639e+00
8.625e-01,5.132e+00
8.675e-01,5.678e+00
8.725e-01,6.276e+00
8.775e-01,6.915e+00
8.825e-01,7.581e+00
8.875e-01,8.248e+00
8.925e-01,8.880e+00
8.975e-01,9.430e+00
9.025e-01,9.842e+00
9.075e-01,1.005e+01
9.125e-01,1.001e+01
9.175e-01,9.661e+00
9.225e-01,8.991e+00
9.275e-01,8.015e+00
9.325e-01,6.793e+00
9.375e-01,5.424e+00
9.425e-01,4.038e+00
9.475e-01,2.764e+00
9.525e-01,1.710e+00
9.575e-01,9.360e-01
9.625e-01,4.395e-01
9.675e-01,1.698e-01
9.725e-01,5.073e-02
9.775e-01,1.064e-02
9.825e-01,1.324e-03
9.875e-01,7.050e-05
9.925e-01,7.017e-07
9.975e-01,3.012e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_041.csv <==
transmittance,probability_density
2.500e-03,2.850e-60
7.500e-03,2.091e-44
1.250e-02,4.005e-37
1.750e-02,2.178e-32
2.250e-02,6.747e-29
2.750e-02,3.800e-26
3.250e-02,6.898e-24
3.750e-02,5.584e-22
4.250e-02,2.468e-20
4.750e-02,6.811e-19
5.250e-02,1.290e-17
5.750e-02,1.794e-16
6.250e-02,1.928e-15
6.750e-02,1.667e-14
7.250e-02,1.194e-13
7.750e-02,7.276e-13
8.250e-02,3.843e-12
8.750e-02,1.789e-11
9.250e-02,7.445e-11
9.750e-02,2.801e-10
1.025e-01,9.619e-10
1.075e-01,3.042e-09
1.125e-01,8.922e-09
1.175e-01,2.442e-08
1.225e-01,6.273e-08
1.275e-01,1.520e-07
1.325e-01,3.486e-07
1.375e-01,7.604e-07
1.425e-01,1.582e-06
1.475e-01,3.149e-06
1.525e-01,6.016e-06
1.575e-01,1.105e-05
1.625e-01,1.957e-05
1.675e-01,3.348e-05
1.725e-01,5.543e-05
1.775e-01,8.895e-05
1.825e-01,1.386e-04
1.875e-01,2.100e-04
1.925e-01,3.098e-04
1.975e-01,4.455e-04
2.025e-01,6.254e-04
2.075e-01,8.577e-04
2.125e-01,1.150e-03
2.175e-01,1.511e-03
2.225e-01,1.945e-03
2.275e-01,2.456e-03
2.325e-01,3.044e-03
2.375e-01,3.708e-03
2.425e-01,4.442e-03
2.475e-01,5.237e-03
2.525e-01,6.083e-03
2.575e-01,6.967e-03
2.625e-01,7.872e-03
2.675e-01,8.783e-03
2.725e-01,9.685e-03
2.775e-01,1.056e-02
2.825e-01,1.139e-02
2.875e-01,1.217e-02
2.925e-01,1.289e-02
2.975e-01,1.352e-02
3.025e-01,1.407e-02
3.075e-01,1.452e-02
3.125e-01,1.487e-02
3.175e-01,1.510e-02
3.225e-01,1.523e-02
3.275e-01,1.524e-02
3.325e-01,1.514e-02
3.375e-01,1.492e-02
3.425e-01,1.460e-02
3.475e-01,1.418e-02
3.525e-01,1.368e-02
3.575e-01,1.311e-02
3.625e-01,1.249e-02
3.675e-01,1.185e-02
3.725e-01,1.122e-02
3.775e-01,1.061e-02
3.825e-01,1.008e-02
3.875e-01,9.635e-03
3.925e-01,9.314e-03
3.975e-01,9.141e-03
4.025e-01,9.139e-03
4.075e-01,9.326e-03
4.125e-01,9.713e-03
4.175e-01,1.031e-02
4.225e-01,1.111e-02
4.275e-01,1.210e-02
4.325e-01,1.329e-02
4.375e-01,1.463e-02
4.425e-01,1.612e-02
4.475e-01,1.772e-02
4.525e-01,1.939e-02
4.575e-01,2.111e-02
4.625e-01,2.283e-02
4.675e-01,2.453e-02
4.725e-01,2.618e-02
4.775e-01,2.775e-02
4.825e-01,2.922e-02
4.875e-01,3.058e-02
4.925e-01,3.181e-02
4.975e-01,3.293e-02
5.025e-01,3.395e-02
5.075e-01,3.487e-02
5.125e-01,3.573e-02
5.175e-01,3.655e-02
5.225e-01,3.737e-02
5.275e-01,3.823e-02
5.325e-01,3.916e-02
5.375e-01,4.021e-02
5.425e-01,4.142e-02
5.475e-01,4.284e-02
5.525e-01,4.450e-02
5.575e-01,4.645e-02
5.625e-01,4.872e-02
5.675e-01,5.135e-02
5.725e-01,5.438e-02
5.775e-01,5.784e-02
5.825e-01,6.178e-02
5.875e-01,6.621e-02
5.925e-01,7.119e-02
5.975e-01,7.675e-02
6.025e-01,8.292e-02
6.075e-01,8.974e-02
6.125e-01,9.727e-02
6.175e-01,1.055e-01
6.225e-01,1.146e-01
6.275e-01,1.245e-01
6.325e-01,1.352e-01
6.375e-01,1.469e-01
6.425e-01,1.595e-01
6.475e-01,1.731e-01
6.525e-01,1.878e-01
6.575e-01,2.036e-01
6.625e-01,2.205e-01
6.675e-01,2.386e-01
6.725e-01,2.580e-01
6.775e-01,2.786e-01
6.825e-01,3.005e-01
6.875e-01,3.238e-01
6.925e-01,3.486e-01
6.975e-01,3.749e-01
7.025e-01,4.028e-01
7.075e-01,4.323e-01
7.125e-01,4.637e-01
7.175e-01,4.969e-01
7.225e-01,5.321e-01
7.275e-01,5.695e-01
7.325e-01,6.091e-01
7.375e-01,6.513e-01
7.425e-01,6.961e-01
7.475e-01,7.438e-01
7.525e-01,7.946e-01
7.575e-01,8.489e-01
7.625e-01,9.069e-01
7.675e-01,9.691e-01
7.725e-01,1.036e+00
7.775e-01,1.108e+00
7.825e-01,1.186e+00
7.875e-01,1.270e+00
7.925e-01,1.362e+00
7.975e-01,1.462e+00
8.025e-01,1.572e+00
8.075e-01,1.693e+00
8.125e-01,1.827e+00
8.175e-01,1.977e+00
8.225e-01,2.144e+00
8.275e-01,2.332e+00
8.325e-01,2.544e+00
8.375e-01,2.786e+00
8.425e-01,3.061e+00
8.475e-01,3.375e+00
8.525e-01,3.735e+00
8.575e-01,4.148e+00
8.625e-01,4.620e+00
8.675e-01,5.157e+00
8.725e-01,5.763e+00
8.775e-01,6.437e+00
8.825e-01,7.172e+00
8.875e-01,7.952e+00
8.925e-01,8.747e+00
8.975e-01,9.512e+00
9.025e-01,1.019e+01
9.075e-01,1.069e+01
9.125e-01,1.095e+01
9.175e-01,1.089e+01
9.225e-01,1.043e+01
9.275e-01,9.569e+00
9.325e-01,8.337e+00
9.375e-01,6.833e+00
9.425e-01,5.207e+00
9.475e-01,3.639e+00
9.525e-01,2.290e+00
9.575e-01,1.268e+00
9.625e-01,5.994e-01
9.675e-01,2.314e-01
9.725e-01,6.855e-02
9.775e-01,1.412e-02
9.825e-01,1.710e-03
9.875e-01,8.792e-05
9.925e-01,8.463e-07
9.975e-01,3.582e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_042.csv <==
transmittance,probability_density
2.500e-03,7.682e-74
7.500e-03,9.187e-55
1.250e-02,5.430e-46
1.750e-02,2.810e-40
2.250e-02,4.664e-36
2.750e-02,9.997e-33
3.250e-02,5.504e-30
3.750e-02,1.150e-27
4.250e-02,1.161e-25
4.750e-02,6.669e-24
5.250e-02,2.437e-22
5.750e-02,6.148e-21
6.250e-02,1.139e-19
6.750e-02,1.625e-18
7.250e-02,1.852e-17
7.750e-02,1.737e-16
8.250e-02,1.373e-15
8.750e-02,9.330e-15
9.250e-02,5.543e-14
9.750e-02,2.919e-13
1.025e-01,1.378e-12
1.075e-01,5.897e-12
1.125e-01,2.306e-11
1.175e-01,8.301e-11
1.225e-01,2.770e-10
1.275e-01,8.620e-10
1.325e-01,2.514e-09
1.375e-01,6.901e-09
1.425e-01,1.791e-08
1.475e-01,4.410e-08
1.525e-01,1.034e-07
1.575e-01,2.313e-07
1.625e-01,4.954e-07
1.675e-01,1.018e-06
1.725e-01,2.013e-06
1.775e-01,3.836e-06
1.825e-01,7.057e-06
1.875e-01,1.255e-05
1.925e-01,2.164e-05
1.975e-01,3.617e-05
2.025e-01,5.873e-05
2.075e-01,9.276e-05
2.125e-01,1.426e-04
2.175e-01,2.138e-04
2.225e-01,3.127e-04
2.275e-01,4.468e-04
2.325e-01,6.239e-04
2.375e-01,8.525e-04
2.425e-01,1.141e-03
2.475e-01,1.496e-03
2.525e-01,1.924e-03
2.575e-01,2.428e-03
2.625e-01,3.010e-03
2.675e-01,3.669e-03
2.725e-01,4.398e-03
2.775e-01,5.189e-03
2.825e-01,6.032e-03
2.875e-01,6.913e-03
2.925e-01,7.815e-03
2.975e-01,8.722e-03
3.025e-01,9.617e-03
3.075e-01,1.048e-02
3.125e-01,1.131e-02
3.175e-01,1.208e-02
3.225e-01,1.278e-02
3.275e-01,1.340e-02
3.325e-01,1.394e-02
3.375e-01,1.438e-02
3.425e-01,1.473e-02
3.475e-01,1.497e-02
3.525e-01,1.511e-02
3.575e-01,1.514e-02
3.625e-01,1.506e-02
3.675e-01,1.488e-02
3.725e-01,1.459e-02
3.775e-01,1.421e-02
3.825e-01,1.375e-02
3.875e-01,1.321e-02
3.925e-01,1.262e-02
3.975e-01,1.200e-02
4.025e-01,1.137e-02
4.075e-01,1.077e-02
4.125e-01,1.022e-02
4.175e-01,9.742e-03
4.225e-01,9.379e-03
4.275e-01,9.151e-03
4.325e-01,9.083e-03
4.375e-01,9.194e-03
4.425e-01,9.498e-03
4.475e-01,1.000e-02
4.525e-01,1.071e-02
4.575e-01,1.162e-02
4.625e-01,1.272e-02
4.675e-01,1.399e-02
4.725e-01,1.541e-02
4.775e-01,1.696e-02
4.825e-01,1.860e-02
4.875e-01,2.031e-02
4.925e-01,2.204e-02
4.975e-01,2.378e-02
5.025e-01,2.550e-02
5.075e-01,2.715e-02
5.125e-01,2.874e-02
5.175e-01,3.023e-02
5.225e-01,3.163e-02
5.275e-01,3.294e-02
5.325e-01,3.415e-02
5.375e-01,3.529e-02
5.425e-01,3.637e-02
5.475e-01,3.742e-02
5.525e-01,3.848e-02
5.575e-01,3.958e-02
5.625e-01,4.076e-02
5.675e-01,4.206e-02
5.725e-01,4.354e-02
5.775e-01,4.524e-02
5.825e-01,4.720e-02
5.875e-01,4.948e-02
5.925e-01,5.211e-02
5.975e-01,5.514e-02
6.025e-01,5.862e-02
6.075e-01,6.259e-02
6.125e-01,6.710e-02
6.175e-01,7.218e-02
6.225e-01,7.790e-02
6.275e-01,8.428e-02
6.325e-01,9.139e-02
6.375e-01,9.927e-02
6.425e-01,1.080e-01
6.475e-01,1.176e-01
6.525e-01,1.281e-01
6.575e-01,1.396e-01
6.625e-01,1.521e-01
6.675e-01,1.658e-01
6.725e-01,1.806e-01
6.775e-01,1.967e-01
6.825e-01,2.141e-01
6.875e-01,2.329e-01
6.925e-01,2.531e-01
6.975e-01,2.748e-01
7.025e-01,2.981e-01
7.075e-01,3.231e-01
7.125e-01,3.499e-01
7.175e-01,3.786e-01
7.225e-01,4.092e-01
7.275e-01,4.420e-01
7.325e-01,4.770e-01
7.375e-01,5.144e-01
7.425e-01,5.543e-01
7.475e-01,5.971e-01
7.525e-01,6.429e-01
7.575e-01,6.919e-01
7.625e-01,7.445e-01
7.675e-01,8.009e-01
7.725e-01,8.617e-01
7.775e-01,9.272e-01
7.825e-01,9.980e-01
7.875e-01,1.075e+00
7.925e-01,1.158e+00
7.975e-01,1.249e+00
8.025e-01,1.349e+00
8.075e-01,1.458e+00
8.125e-01,1.579e+00
8.175e-01,1.714e+00
8.225e-01,1.864e+00
8.275e-01,2.032e+00
8.325e-01,2.222e+00
8.375e-01,2.437e+00
8.425e-01,2.683e+00
8.475e-01,2.966e+00
8.525e-01,3.291e+00
8.575e-01,3.668e+00
8.625e-01,4.104e+00
8.675e-01,4.610e+00
8.725e-01,5.195e+00
8.775e-01,5.865e+00
8.825e-01,6.623e+00
8.875e-01,7.465e+00
8.925e-01,8.373e+00
8.975e-01,9.312e+00
9.025e-01,1.023e+01
9.075e-01,1.104e+01
9.125e-01,1.164e+01
9.175e-01,1.193e+01
9.225e-01,1.179e+01
9.275e-01,1.116e+01
9.325e-01,1.002e+01
9.375e-01,8.450e+00
9.425e-01,6.613e+00
9.475e-01,4.730e+00
9.525e-01,3.035e+00
9.575e-01,1.705e+00
9.625e-01,8.126e-01
9.675e-01,3.140e-01
9.725e-01,9.230e-02
9.775e-01,1.868e-02
9.825e-01,2.204e-03
9.875e-01,1.098e-04
9.925e-01,1.031e-06
9.975e-01,4.367e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_043.csv <==
transmittance,probability_density
2.500e-03,4.969e-89
7.500e-03,1.821e-66
1.250e-02,4.468e-56
1.750e-02,2.681e-49
2.250e-02,2.765e-44
2.750e-02,2.543e-40
3.250e-02,4.697e-37
3.750e-02,2.762e-34
4.250e-02,6.888e-32
4.750e-02,8.817e-30
5.250e-02,6.618e-28
5.750e-02,3.209e-26
6.250e-02,1.081e-24
6.750e-02,2.674e-23
7.250e-02,5.077e-22
7.750e-02,7.659e-21
8.250e-02,9.445e-20
8.750e-02,9.748e-19
9.250e-02,8.586e-18
9.750e-02,6.561e-17
1.025e-01,4.410e-16
1.075e-01,2.638e-15
1.125e-01,1.420e-14
1.175e-01,6.935e-14
1.225e-01,3.098e-13
1.275e-01,1.275e-12
1.325e-01,4.859e-12
1.375e-01,1.726e-11
1.425e-01,5.738e-11
1.475e-01,1.794e-10
1.525e-01,5.292e-10
1.575e-01,1.479e-09
1.625e-01,3.926e-09
1.675e-01,9.934e-09
1.725e-01,2.401e-08
1.775e-01,5.559e-08
1.825e-01,1.235e-07
1.875e-01,2.640e-07
1.925e-01,5.435e-07
1.975e-01,1.080e-06
2.025e-01,2.074e-06
2.075e-01,3.858e-06
2.125e-01,6.954e-06
2.175e-01,1.217e-05
2.225e-01,2.069e-05
2.275e-01,3.421e-05
2.325e-01,5.510e-05
2.375e-01,8.649e-05
2.425e-01,1.325e-04
2.475e-01,1.981e-04
2.525e-01,2.894e-04
2.575e-01,4.136e-04
2.625e-01,5.783e-04
2.675e-01,7.920e-04
2.725e-01,1.063e-03
2.775e-01,1.399e-03
2.825e-01,1.806e-03
2.875e-01,2.290e-03
2.925e-01,2.853e-03
2.975e-01,3.493e-03
3.025e-01,4.207e-03
3.075e-01,4.988e-03
3.125e-01,5.824e-03
3.175e-01,6.701e-03
3.225e-01,7.605e-03
3.275e-01,8.516e-03
3.325e-01,9.419e-03
3.375e-01,1.029e-02
3.425e-01,1.113e-02
3.475e-01,1.190e-02
3.525e-01,1.261e-02
3.575e-01,1.324e-02
3.625e-01,1.378e-02
3.675e-01,1.423e-02
3.725e-01,1.458e-02
3.775e-01,1.484e-02
3.825e-01,1.499e-02
3.875e-01,1.505e-02
3.925e-01,1.500e-02
3.975e-01,1.486e-02
4.025e-01,1.462e-02
4.075e-01,1.429e-02
4.125e-01,1.388e-02
4.175e-01,1.339e-02
4.225e-01,1.285e-02
4.275e-01,1.227e-02
4.325e-01,1.168e-02
4.375e-01,1.110e-02
4.425e-01,1.055e-02
4.475e-01,1.007e-02
4.525e-01,9.686e-03
4.575e-01,9.423e-03
4.625e-01,9.305e-03
4.675e-01,9.354e-03
4.725e-01,9.586e-03
4.775e-01,1.001e-02
4.825e-01,1.064e-02
4.875e-01,1.146e-02
4.925e-01,1.247e-02
4.975e-01,1.366e-02
5.025e-01,1.501e-02
5.075e-01,1.650e-02
5.125e-01,1.809e-02
5.175e-01,1.978e-02
5.225e-01,2.151e-02
5.275e-01,2.327e-02
5.325e-01,2.503e-02
5.375e-01,2.677e-02
5.425e-01,2.846e-02
5.475e-01,3.009e-02
5.525e-01,3.166e-02
5.575e-01,3.315e-02
5.625e-01,3.458e-02
5.675e-01,3.596e-02
5.725e-01,3.730e-02
5.775e-01,3.863e-02
5.825e-01,3.999e-02
5.875e-01,4.141e-02
5.925e-01,4.293e-02
5.975e-01,4.460e-02
6.025e-01,4.647e-02
6.075e-01,4.858e-02
6.125e-01,5.100e-02
6.175e-01,5.378e-02
6.225e-01,5.696e-02
6.275e-01,6.061e-02
6.325e-01,6.478e-02
6.375e-01,6.952e-02
6.425e-01,7.490e-02
6.475e-01,8.098e-02
6.525e-01,8.780e-02
6.575e-01,9.544e-02
6.625e-01,1.040e-01
6.675e-01,1.134e-01
6.725e-01,1.239e-01
6.775e-01,1.355e-01
6.825e-01,1.482e-01
6.875e-01,1.622e-01
6.925e-01,1.775e-01
6.975e-01,1.942e-01
7.025e-01,2.125e-01
7.075e-01,2.323e-01
7.125e-01,2.539e-01
7.175e-01,2.773e-01
7.225e-01,3.026e-01
7.275e-01,3.300e-01
7.325e-01,3.596e-01
7.375e-01,3.915e-01
7.425e-01,4.260e-01
7.475e-01,4.632e-01
7.525e-01,5.032e-01
7.575e-01,5.465e-01
7.625e-01,5.931e-01
7.675e-01,6.434e-01
7.725e-01,6.978e-01
7.775e-01,7.566e-01
7.825e-01,8.204e-01
7.875e-01,8.896e-01
7.925e-01,9.650e-01
7.975e-01,1.047e+00
8.025e-01,1.137e+00
8.075e-01,1.236e+00
8.125e-01,1.345e+00
8.175e-01,1.466e+00
8.225e-01,1.601e+00
8.275e-01,1.752e+00
8.325e-01,1.922e+00
8.375e-01,2.114e+00
8.425e-01,2.334e+00
8.475e-01,2.585e+00
8.525e-01,2.876e+00
8.575e-01,3.214e+00
8.625e-01,3.609e+00
8.675e-01,4.071e+00
8.725e-01,4.614e+00
8.775e-01,5.251e+00
8.825e-01,5.993e+00
8.875e-01,6.846e+00
8.925e-01,7.809e+00
8.975e-01,8.863e+00
9.025e-01,9.967e+00
9.075e-01,1.105e+01
9.125e-01,1.200e+01
9.175e-01,1.269e+01
9.225e-01,1.296e+01
9.275e-01,1.268e+01
9.325e-01,1.177e+01
9.375e-01,1.025e+01
9.425e-01,8.260e+00
9.475e-01,6.067e+00
9.525e-01,3.981e+00
9.575e-01,2.275e+00
9.625e-01,1.096e+00
9.675e-01,4.245e-01
9.725e-01,1.240e-01
9.775e-01,2.468e-02
9.825e-01,2.838e-03
9.875e-01,1.374e-04
9.925e-01,1.267e-06
9.975e-01,5.453e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_044.csv <==
transmittance,probability_density
2.500e-03,4.864e-105
7.500e-03,6.242e-79
1.250e-02,6.799e-67
1.750e-02,4.955e-59
2.250e-02,3.297e-53
2.750e-02,1.343e-48
3.250e-02,8.554e-45
3.750e-02,1.452e-41
4.250e-02,9.147e-39
4.750e-02,2.667e-36
5.250e-02,4.197e-34
5.750e-02,3.987e-32
6.250e-02,2.487e-30
6.750e-02,1.086e-28
7.250e-02,3.495e-27
7.750e-02,8.623e-26
8.250e-02,1.686e-24
8.750e-02,2.686e-23
9.250e-02,3.562e-22
9.750e-02,4.010e-21
1.025e-01,3.894e-20
1.075e-01,3.308e-19
1.125e-01,2.486e-18
1.175e-01,1.671e-17
1.225e-01,1.014e-16
1.275e-01,5.594e-16
1.325e-01,2.828e-15
1.375e-01,1.318e-14
1.425e-01,5.691e-14
1.475e-01,2.290e-13
1.525e-01,8.621e-13
1.575e-01,3.050e-12
1.625e-01,1.018e-11
1.675e-01,3.212e-11
1.725e-01,9.624e-11
1.775e-01,2.744e-10
1.825e-01,7.465e-10
1.875e-01,1.942e-09
1.925e-01,4.843e-09
1.975e-01,1.160e-08
2.025e-01,2.671e-08
2.075e-01,5.929e-08
2.125e-01,1.270e-07
2.175e-01,2.630e-07
2.225e-01,5.272e-07
2.275e-01,1.024e-06
2.325e-01,1.929e-06
2.375e-01,3.531e-06
2.425e-01,6.284e-06
2.475e-01,1.088e-05
2.525e-01,1.835e-05
2.575e-01,3.018e-05
2.625e-01,4.842e-05
2.675e-01,7.586e-05
2.725e-01,1.161e-04
2.775e-01,1.738e-04
2.825e-01,2.544e-04
2.875e-01,3.646e-04
2.925e-01,5.119e-04
2.975e-01,7.045e-04
3.025e-01,9.506e-04
3.075e-01,1.258e-03
3.125e-01,1.636e-03
3.175e-01,2.088e-03
3.225e-01,2.619e-03
3.275e-01,3.229e-03
3.325e-01,3.917e-03
3.375e-01,4.676e-03
3.425e-01,5.498e-03
3.475e-01,6.368e-03
3.525e-01,7.271e-03
3.575e-01,8.191e-03
3.625e-01,9.107e-03
3.675e-01,1.000e-02
3.725e-01,1.086e-02
3.775e-01,1.166e-02
3.825e-01,1.239e-02
3.875e-01,1.303e-02
3.925e-01,1.360e-02
3.975e-01,1.406e-02
4.025e-01,1.443e-02
4.075e-01,1.471e-02
4.125e-01,1.488e-02
4.175e-01,1.496e-02
4.225e-01,1.495e-02
4.275e-01,1.484e-02
4.325e-01,1.465e-02
4.375e-01,1.437e-02
4.425e-01,1.402e-02
4.475e-01,1.359e-02
4.525e-01,1.312e-02
4.575e-01,1.260e-02
4.625e-01,1.207e-02
4.675e-01,1.153e-02
4.725e-01,1.102e-02
4.775e-01,1.057e-02
4.825e-01,1.019e-02
4.875e-01,9.924e-03
4.925e-01,9.785e-03
4.975e-01,9.798e-03
5.025e-01,9.980e-03
5.075e-01,1.035e-02
5.125e-01,1.090e-02
5.175e-01,1.165e-02
5.225e-01,1.259e-02
5.275e-01,1.371e-02
5.325e-01,1.499e-02
5.375e-01,1.642e-02
5.425e-01,1.798e-02
5.475e-01,1.963e-02
5.525e-01,2.136e-02
5.575e-01,2.315e-02
5.625e-01,2.495e-02
5.675e-01,2.676e-02
5.725e-01,2.856e-02
5.775e-01,3.033e-02
5.825e-01,3.207e-02
5.875e-01,3.377e-02
5.925e-01,3.543e-02
5.975e-01,3.708e-02
6.025e-01,3.873e-02
6.075e-01,4.040e-02
6.125e-01,4.213e-02
6.175e-01,4.397e-02
6.225e-01,4.594e-02
6.275e-01,4.811e-02
6.325e-01,5.053e-02
6.375e-01,5.325e-02
6.425e-01,5.634e-02
6.475e-01,5.987e-02
6.525e-01,6.389e-02
6.575e-01,6.848e-02
6.625e-01,7.371e-02
6.675e-01,7.965e-02
6.725e-01,8.638e-02
6.775e-01,9.398e-02
6.825e-01,1.025e-01
6.875e-01,1.121e-01
6.925e-01,1.228e-01
6.975e-01,1.347e-01
7.025e-01,1.480e-01
7.075e-01,1.626e-01
7.125e-01,1.789e-01
7.175e-01,1.967e-01
7.225e-01,2.164e-01
7.275e-01,2.379e-01
7.325e-01,2.616e-01
7.375e-01,2.875e-01
7.425e-01,3.157e-01
7.475e-01,3.466e-01
7.525e-01,3.803e-01
7.575e-01,4.169e-01
7.625e-01,4.569e-01
7.675e-01,5.004e-01
7.725e-01,5.477e-01
7.775e-01,5.993e-01
7.825e-01,6.556e-01
7.875e-01,7.170e-01
7.925e-01,7.841e-01
7.975e-01,8.575e-01
8.025e-01,9.382e-01
8.075e-01,1.027e+00
8.125e-01,1.125e+00
8.175e-01,1.233e+00
8.225e-01,1.354e+00
8.275e-01,1.489e+00
8.325e-01,1.641e+00
8.375e-01,1.813e+00
8.425e-01,2.009e+00
8.475e-01,2.233e+00
8.525e-01,2.492e+00
8.575e-01,2.792e+00
8.625e-01,3.145e+00
8.675e-01,3.560e+00
8.725e-01,4.052e+00
8.775e-01,4.637e+00
8.825e-01,5.333e+00
8.875e-01,6.156e+00
8.925e-01,7.119e+00
8.975e-01,8.222e+00
9.025e-01,9.447e+00
9.075e-01,1.074e+01
9.125e-01,1.201e+01
9.175e-01,1.311e+01
9.225e-01,1.386e+01
9.275e-01,1.404e+01
9.325e-01,1.350e+01
9.375e-01,1.217e+01
9.425e-01,1.014e+01
9.475e-01,7.672e+00
9.525e-01,5.165e+00
9.575e-01,3.012e+00
9.625e-01,1.469e+00
9.675e-01,5.720e-01
9.725e-01,1.661e-01
9.775e-01,3.254e-02
9.825e-01,3.649e-03
9.875e-01,1.720e-04
9.925e-01,1.568e-06
9.975e-01,6.946e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_045.csv <==
transmittance,probability_density
2.500e-03,5.806e-118
7.500e-03,6.804e-91
1.250e-02,2.262e-77
1.750e-02,1.572e-68
2.250e-02,5.653e-62
2.750e-02,8.870e-57
3.250e-02,1.740e-52
3.750e-02,7.748e-49
4.250e-02,1.136e-45
4.750e-02,7.028e-43
5.250e-02,2.178e-40
5.750e-02,3.835e-38
6.250e-02,4.215e-36
6.750e-02,3.107e-34
7.250e-02,1.627e-32
7.750e-02,6.326e-31
8.250e-02,1.897e-29
8.750e-02,4.519e-28
9.250e-02,8.772e-27
9.750e-02,1.418e-25
1.025e-01,1.942e-24
1.075e-01,2.290e-23
1.125e-01,2.356e-22
1.175e-01,2.139e-21
1.225e-01,1.731e-20
1.275e-01,1.261e-19
1.325e-01,8.327e-19
1.375e-01,5.021e-18
1.425e-01,2.782e-17
1.475e-01,1.424e-16
1.525e-01,6.771e-16
1.575e-01,3.003e-15
1.625e-01,1.248e-14
1.675e-01,4.876e-14
1.725e-01,1.797e-13
1.775e-01,6.271e-13
1.825e-01,2.077e-12
1.875e-01,6.544e-12
1.925e-01,1.967e-11
1.975e-01,5.653e-11
2.025e-01,1.556e-10
2.075e-01,4.113e-10
2.125e-01,1.045e-09
2.175e-01,2.557e-09
2.225e-01,6.034e-09
2.275e-01,1.375e-08
2.325e-01,3.032e-08
2.375e-01,6.473e-08
2.425e-01,1.339e-07
2.475e-01,2.690e-07
2.525e-01,5.249e-07
2.575e-01,9.957e-07
2.625e-01,1.838e-06
2.675e-01,3.306e-06
2.725e-01,5.796e-06
2.775e-01,9.913e-06
2.825e-01,1.655e-05
2.875e-01,2.699e-05
2.925e-01,4.302e-05
2.975e-01,6.708e-05
3.025e-01,1.023e-04
3.075e-01,1.529e-04
3.125e-01,2.237e-04
3.175e-01,3.209e-04
3.225e-01,4.514e-04
3.275e-01,6.228e-04
3.325e-01,8.433e-04
3.375e-01,1.121e-03
3.425e-01,1.464e-03
3.475e-01,1.879e-03
3.525e-01,2.371e-03
3.575e-01,2.943e-03
3.625e-01,3.593e-03
3.675e-01,4.319e-03
3.725e-01,5.113e-03
3.775e-01,5.963e-03
3.825e-01,6.856e-03
3.875e-01,7.774e-03
3.925e-01,8.699e-03
3.975e-01,9.611e-03
4.025e-01,1.049e-02
4.075e-01,1.132e-02
4.125e-01,1.208e-02
4.175e-01,1.277e-02
4.225e-01,1.337e-02
4.275e-01,1.387e-02
4.325e-01,1.427e-02
4.375e-01,1.458e-02
4.425e-01,1.478e-02
4.475e-01,1.489e-02
4.525e-01,1.491e-02
4.575e-01,1.484e-02
4.625e-01,1.469e-02
4.675e-01,1.446e-02
4.725e-01,1.417e-02
4.775e-01,1.381e-02
4.825e-01,1.340e-02
4.875e-01,1.296e-02
4.925e-01,1.250e-02
4.975e-01,1.203e-02
5.025e-01,1.158e-02
5.075e-01,1.118e-02
5.125e-01,1.085e-02
5.175e-01,1.060e-02
5.225e-01,1.047e-02
5.275e-01,1.048e-02
5.325e-01,1.065e-02
5.375e-01,1.098e-02
5.425e-01,1.150e-02
5.475e-01,1.220e-02
5.525e-01,1.309e-02
5.575e-01,1.416e-02
5.625e-01,1.539e-02
5.675e-01,1.679e-02
5.725e-01,1.832e-02
5.775e-01,1.996e-02
5.825e-01,2.170e-02
5.875e-01,2.352e-02
5.925e-01,2.538e-02
5.975e-01,2.728e-02
6.025e-01,2.921e-02
6.075e-01,3.114e-02
6.125e-01,3.307e-02
6.175e-01,3.501e-02
6.225e-01,3.696e-02
6.275e-01,3.894e-02
6.325e-01,4.097e-02
6.375e-01,4.308e-02
6.425e-01,4.530e-02
6.475e-01,4.769e-02
6.525e-01,5.030e-02
6.575e-01,5.317e-02
6.625e-01,5.638e-02
6.675e-01,6.000e-02
6.725e-01,6.411e-02
6.775e-01,6.877e-02
6.825e-01,7.409e-02
6.875e-01,8.014e-02
6.925e-01,8.703e-02
6.975e-01,9.485e-02
7.025e-01,1.037e-01
7.075e-01,1.137e-01
7.125e-01,1.250e-01
7.175e-01,1.377e-01
7.225e-01,1.519e-01
7.275e-01,1.678e-01
7.325e-01,1.855e-01
7.375e-01,2.052e-01
7.425e-01,2.270e-01
7.475e-01,2.513e-01
7.525e-01,2.781e-01
7.575e-01,3.077e-01
7.625e-01,3.404e-01
7.675e-01,3.764e-01
7.725e-01,4.161e-01
7.775e-01,4.597e-01
7.825e-01,5.078e-01
7.875e-01,5.607e-01
7.925e-01,6.190e-01
7.975e-01,6.833e-01
8.025e-01,7.542e-01
8.075e-01,8.326e-01
8.125e-01,9.195e-01
8.175e-01,1.016e+00
8.225e-01,1.124e+00
8.275e-01,1.244e+00
8.325e-01,1.380e+00
8.375e-01,1.533e+00
8.425e-01,1.707e+00
8.475e-01,1.906e+00
8.525e-01,2.136e+00
8.575e-01,2.403e+00
8.625e-01,2.715e+00
8.675e-01,3.084e+00
8.725e-01,3.523e+00
8.775e-01,4.049e+00
8.825e-01,4.683e+00
8.875e-01,5.447e+00
8.925e-01,6.366e+00
8.975e-01,7.459e+00
9.025e-01,8.729e+00
9.075e-01,1.016e+01
9.125e-01,1.167e+01
9.175e-01,1.315e+01
9.225e-01,1.438e+01
9.275e-01,1.512e+01
9.325e-01,1.510e+01
9.375e-01,1.414e+01
9.425e-01,1.221e+01
9.475e-01,9.555e+00
9.525e-01,6.623e+00
9.575e-01,3.954e+00
9.625e-01,1.961e+00
9.675e-01,7.685e-01
9.725e-01,2.223e-01
9.775e-01,4.286e-02
9.825e-01,4.686e-03
9.875e-01,2.153e-04
9.925e-01,1.947e-06
9.975e-01,8.946e-11


==> anc/03_results/moderate_zap/num_beta_total_probability/0_046.csv <==
transmittance,probability_density
2.500e-03,5.187e-120
7.500e-03,1.762e-95
1.250e-02,4.786e-84
1.750e-02,2.197e-76
2.250e-02,8.700e-70
2.750e-02,3.739e-64
3.250e-02,1.804e-59
3.750e-02,1.750e-55
4.250e-02,5.085e-52
4.750e-02,5.790e-49
5.250e-02,3.116e-46
5.750e-02,9.079e-44
6.250e-02,1.586e-41
6.750e-02,1.798e-39
7.250e-02,1.405e-37
7.750e-02,7.958e-36
8.250e-02,3.399e-34
8.750e-02,1.132e-32
9.250e-02,3.018e-31
9.750e-02,6.597e-30
1.025e-01,1.206e-28
1.075e-01,1.873e-27
1.125e-01,2.511e-26
1.175e-01,2.940e-25
1.225e-01,3.040e-24
1.275e-01,2.804e-23
1.325e-01,2.326e-22
1.375e-01,1.749e-21
1.425e-01,1.200e-20
1.475e-01,7.561e-20
1.525e-01,4.398e-19
1.575e-01,2.373e-18
1.625e-01,1.194e-17
1.675e-01,5.618e-17
1.725e-01,2.483e-16
1.775e-01,1.034e-15
1.825e-01,4.073e-15
1.875e-01,1.520e-14
1.925e-01,5.394e-14
1.975e-01,1.824e-13
2.025e-01,5.887e-13
2.075e-01,1.818e-12
2.125e-01,5.385e-12
2.175e-01,1.532e-11
2.225e-01,4.190e-11
2.275e-01,1.105e-10
2.325e-01,2.809e-10
2.375e-01,6.904e-10
2.425e-01,1.641e-09
2.475e-01,3.778e-09
2.525e-01,8.431e-09
2.575e-01,1.826e-08
2.625e-01,3.843e-08
2.675e-01,7.864e-08
2.725e-01,1.566e-07
2.775e-01,3.037e-07
2.825e-01,5.742e-07
2.875e-01,1.059e-06
2.925e-01,1.905e-06
2.975e-01,3.349e-06
3.025e-01,5.754e-06
3.075e-01,9.665e-06
3.125e-01,1.588e-05
3.175e-01,2.555e-05
3.225e-01,4.026e-05
3.275e-01,6.215e-05
3.325e-01,9.404e-05
3.375e-01,1.395e-04
3.425e-01,2.031e-04
3.475e-01,2.902e-04
3.525e-01,4.072e-04
3.575e-01,5.610e-04
3.625e-01,7.593e-04
3.675e-01,1.010e-03
3.725e-01,1.322e-03
3.775e-01,1.700e-03
3.825e-01,2.152e-03
3.875e-01,2.681e-03
3.925e-01,3.288e-03
3.975e-01,3.972e-03
4.025e-01,4.727e-03
4.075e-01,5.545e-03
4.125e-01,6.413e-03
4.175e-01,7.316e-03
4.225e-01,8.237e-03
4.275e-01,9.157e-03
4.325e-01,1.006e-02
4.375e-01,1.091e-02
4.425e-01,1.171e-02
4.475e-01,1.244e-02
4.525e-01,1.309e-02
4.575e-01,1.363e-02
4.625e-01,1.408e-02
4.675e-01,1.443e-02
4.725e-01,1.468e-02
4.775e-01,1.483e-02
4.825e-01,1.489e-02
4.875e-01,1.486e-02
4.925e-01,1.475e-02
4.975e-01,1.457e-02
5.025e-01,1.433e-02
5.075e-01,1.403e-02
5.125e-01,1.370e-02
5.175e-01,1.333e-02
5.225e-01,1.294e-02
5.275e-01,1.256e-02
5.325e-01,1.219e-02
5.375e-01,1.186e-02
5.425e-01,1.159e-02
5.475e-01,1.141e-02
5.525e-01,1.133e-02
5.575e-01,1.137e-02
5.625e-01,1.156e-02
5.675e-01,1.190e-02
5.725e-01,1.242e-02
5.775e-01,1.312e-02
5.825e-01,1.399e-02
5.875e-01,1.505e-02
5.925e-01,1.627e-02
5.975e-01,1.766e-02
6.025e-01,1.920e-02
6.075e-01,2.087e-02
6.125e-01,2.266e-02
6.175e-01,2.454e-02
6.225e-01,2.651e-02
6.275e-01,2.854e-02
6.325e-01,3.063e-02
6.375e-01,3.278e-02
6.425e-01,3.497e-02
6.475e-01,3.723e-02
6.525e-01,3.956e-02
6.575e-01,4.198e-02
6.625e-01,4.452e-02
6.675e-01,4.723e-02
6.725e-01,5.015e-02
6.775e-01,5.334e-02
6.825e-01,5.685e-02
6.875e-01,6.078e-02
6.925e-01,6.519e-02
6.975e-01,7.019e-02
7.025e-01,7.587e-02
7.075e-01,8.234e-02
7.125e-01,8.971e-02
7.175e-01,9.813e-02
7.225e-01,1.077e-01
7.275e-01,1.186e-01
7.325e-01,1.310e-01
7.375e-01,1.450e-01
7.425e-01,1.608e-01
7.475e-01,1.787e-01
7.525e-01,1.988e-01
7.575e-01,2.214e-01
7.625e-01,2.467e-01
7.675e-01,2.750e-01
7.725e-01,3.067e-01
7.775e-01,3.420e-01
7.825e-01,3.814e-01
7.875e-01,4.253e-01
7.925e-01,4.742e-01
7.975e-01,5.286e-01
8.025e-01,5.892e-01
8.075e-01,6.568e-01
8.125e-01,7.323e-01
8.175e-01,8.166e-01
8.225e-01,9.111e-01
8.275e-01,1.017e+00
8.325e-01,1.137e+00
8.375e-01,1.273e+00
8.425e-01,1.427e+00
8.475e-01,1.603e+00
8.525e-01,1.807e+00
8.575e-01,2.043e+00
8.625e-01,2.319e+00
8.675e-01,2.645e+00
8.725e-01,3.034e+00
8.775e-01,3.501e+00
8.825e-01,4.067e+00
8.875e-01,4.758e+00
8.925e-01,5.605e+00
8.975e-01,6.639e+00
9.025e-01,7.887e+00
9.075e-01,9.360e+00
9.125e-01,1.103e+01
9.175e-01,1.280e+01
9.225e-01,1.449e+01
9.275e-01,1.582e+01
9.325e-01,1.645e+01
9.375e-01,1.603e+01
9.425e-01,1.441e+01
9.475e-01,1.170e+01
9.525e-01,8.388e+00
9.575e-01,5.147e+00
9.625e-01,2.602e+00
9.675e-01,1.030e+00
9.725e-01,2.972e-01
9.775e-01,5.643e-02
9.825e-01,6.012e-03
9.875e-01,2.693e-04
9.925e-01,2.423e-06
9.975e-01,1.154e-10


==> anc/03_results/moderate_zap/num_beta_total_probability/0_047.csv <==
transmittance,probability_density
2.500e-03,5.075e-121
7.500e-03,1.962e-96
1.250e-02,5.258e-85
1.750e-02,1.755e-77
2.250e-02,7.259e-72
2.750e-02,2.220e-67
3.250e-02,1.261e-63
3.750e-02,2.892e-60
4.250e-02,5.638e-57
4.750e-02,7.824e-54
5.250e-02,5.779e-51
5.750e-02,2.313e-48
6.250e-02,5.455e-46
6.750e-02,8.187e-44
7.250e-02,8.334e-42
7.750e-02,6.056e-40
8.250e-02,3.276e-38
8.750e-02,1.365e-36
9.250e-02,4.511e-35
9.750e-02,1.211e-33
1.025e-01,2.694e-32
1.075e-01,5.061e-31
1.125e-01,8.144e-30
1.175e-01,1.138e-28
1.225e-01,1.396e-27
1.275e-01,1.520e-26
1.325e-01,1.482e-25
1.375e-01,1.304e-24
1.425e-01,1.043e-23
1.475e-01,7.629e-23
1.525e-01,5.135e-22
1.575e-01,3.196e-21
1.625e-01,1.848e-20
1.675e-01,9.975e-20
1.725e-01,5.043e-19
1.775e-01,2.397e-18
1.825e-01,1.074e-17
1.875e-01,4.555e-17
1.925e-01,1.832e-16
1.975e-01,7.009e-16
2.025e-01,2.555e-15
2.075e-01,8.900e-15
2.125e-01,2.967e-14
2.175e-01,9.486e-14
2.225e-01,2.913e-13
2.275e-01,8.609e-13
2.325e-01,2.451e-12
2.375e-01,6.736e-12
2.425e-01,1.788e-11
2.475e-01,4.593e-11
2.525e-01,1.143e-10
2.575e-01,2.756e-10
2.625e-01,6.453e-10
2.675e-01,1.468e-09
2.725e-01,3.247e-09
2.775e-01,6.988e-09
2.825e-01,1.465e-08
2.875e-01,2.994e-08
2.925e-01,5.968e-08
2.975e-01,1.161e-07
3.025e-01,2.207e-07
3.075e-01,4.098e-07
3.125e-01,7.442e-07
3.175e-01,1.322e-06
3.225e-01,2.300e-06
3.275e-01,3.917e-06
3.325e-01,6.537e-06
3.375e-01,1.069e-05
3.425e-01,1.716e-05
3.475e-01,2.700e-05
3.525e-01,4.170e-05
3.575e-01,6.323e-05
3.625e-01,9.416e-05
3.675e-01,1.378e-04
3.725e-01,1.981e-04
3.775e-01,2.799e-04
3.825e-01,3.890e-04
3.875e-01,5.317e-04
3.925e-01,7.151e-04
3.975e-01,9.464e-04
4.025e-01,1.233e-03
4.075e-01,1.582e-03
4.125e-01,1.999e-03
4.175e-01,2.489e-03
4.225e-01,3.053e-03
4.275e-01,3.692e-03
4.325e-01,4.402e-03
4.375e-01,5.178e-03
4.425e-01,6.008e-03
4.475e-01,6.881e-03
4.525e-01,7.781e-03
4.575e-01,8.690e-03
4.625e-01,9.591e-03
4.675e-01,1.046e-02
4.725e-01,1.129e-02
4.775e-01,1.205e-02
4.825e-01,1.274e-02
4.875e-01,1.334e-02
4.925e-01,1.385e-02
4.975e-01,1.425e-02
5.025e-01,1.456e-02
5.075e-01,1.477e-02
5.125e-01,1.488e-02
5.175e-01,1.490e-02
5.225e-01,1.485e-02
5.275e-01,1.473e-02
5.325e-01,1.454e-02
5.375e-01,1.431e-02
5.425e-01,1.403e-02
5.475e-01,1.374e-02
5.525e-01,1.343e-02
5.575e-01,1.313e-02
5.625e-01,1.285e-02
5.675e-01,1.261e-02
5.725e-01,1.242e-02
5.775e-01,1.232e-02
5.825e-01,1.232e-02
5.875e-01,1.243e-02
5.925e-01,1.269e-02
5.975e-01,1.309e-02
6.025e-01,1.366e-02
6.075e-01,1.439e-02
6.125e-01,1.531e-02
6.175e-01,1.641e-02
6.225e-01,1.768e-02
6.275e-01,1.913e-02
6.325e-01,2.073e-02
6.375e-01,2.249e-02
6.425e-01,2.438e-02
6.475e-01,2.640e-02
6.525e-01,2.854e-02
6.575e-01,3.079e-02
6.625e-01,3.315e-02
6.675e-01,3.562e-02
6.725e-01,3.821e-02
6.775e-01,4.093e-02
6.825e-01,4.381e-02
6.875e-01,4.689e-02
6.925e-01,5.021e-02
6.975e-01,5.383e-02
7.025e-01,5.781e-02
7.075e-01,6.224e-02
7.125e-01,6.720e-02
7.175e-01,7.280e-02
7.225e-01,7.916e-02
7.275e-01,8.641e-02
7.325e-01,9.470e-02
7.375e-01,1.042e-01
7.425e-01,1.150e-01
7.475e-01,1.275e-01
7.525e-01,1.417e-01
7.575e-01,1.579e-01
7.625e-01,1.764e-01
7.675e-01,1.974e-01
7.725e-01,2.213e-01
7.775e-01,2.485e-01
7.825e-01,2.792e-01
7.875e-01,3.139e-01
7.925e-01,3.532e-01
7.975e-01,3.975e-01
8.025e-01,4.474e-01
8.075e-01,5.038e-01
8.125e-01,5.673e-01
8.175e-01,6.391e-01
8.225e-01,7.201e-01
8.275e-01,8.119e-01
8.325e-01,9.159e-01
8.375e-01,1.034e+00
8.425e-01,1.170e+00
8.475e-01,1.325e+00
8.525e-01,1.504e+00
8.575e-01,1.712e+00
8.625e-01,1.955e+00
8.675e-01,2.243e+00
8.725e-01,2.585e+00
8.775e-01,2.996e+00
8.825e-01,3.496e+00
8.875e-01,4.111e+00
8.925e-01,4.872e+00
8.975e-01,5.818e+00
9.025e-01,6.993e+00
9.075e-01,8.434e+00
9.125e-01,1.015e+01
9.175e-01,1.211e+01
9.225e-01,1.418e+01
9.275e-01,1.608e+01
9.325e-01,1.741e+01
9.375e-01,1.772e+01
9.425e-01,1.663e+01
9.475e-01,1.408e+01
9.525e-01,1.048e+01
9.575e-01,6.635e+00
9.625e-01,3.434e+00
9.675e-01,1.377e+00
9.725e-01,3.972e-01
9.775e-01,7.431e-02
9.825e-01,7.709e-03
9.875e-01,3.364e-04
9.925e-01,3.012e-06
9.975e-01,1.487e-10


==> anc/03_results/moderate_zap/num_beta_total_probability/0_048.csv <==
transmittance,probability_density
2.500e-03,1.167e-122
7.500e-03,6.265e-98
1.250e-02,2.087e-86
1.750e-02,8.511e-79
2.250e-02,4.301e-73
2.750e-02,1.603e-68
3.250e-02,1.060e-64
3.750e-02,2.041e-61
4.250e-02,1.564e-58
4.750e-02,5.967e-56
5.250e-02,1.393e-53
5.750e-02,2.489e-51
6.250e-02,3.941e-49
6.750e-02,5.324e-47
7.250e-02,5.602e-45
7.750e-02,4.434e-43
8.250e-02,2.658e-41
8.750e-02,1.233e-39
9.250e-02,4.538e-38
9.750e-02,1.354e-36
1.025e-01,3.344e-35
1.075e-01,6.952e-34
1.125e-01,1.236e-32
1.175e-01,1.903e-31
1.225e-01,2.570e-30
1.275e-01,3.074e-29
1.325e-01,3.287e-28
1.375e-01,3.167e-27
1.425e-01,2.771e-26
1.475e-01,2.214e-25
1.525e-01,1.626e-24
1.575e-01,1.104e-23
1.625e-01,6.952e-23
1.675e-01,4.083e-22
1.725e-01,2.244e-21
1.775e-01,1.159e-20
1.825e-01,5.642e-20
1.875e-01,2.597e-19
1.925e-01,1.133e-18
1.975e-01,4.698e-18
2.025e-01,1.856e-17
2.075e-01,7.004e-17
2.125e-01,2.528e-16
2.175e-01,8.750e-16
2.225e-01,2.908e-15
2.275e-01,9.296e-15
2.325e-01,2.863e-14
2.375e-01,8.506e-14
2.425e-01,2.442e-13
2.475e-01,6.780e-13
2.525e-01,1.823e-12
2.575e-01,4.752e-12
2.625e-01,1.202e-11
2.675e-01,2.955e-11
2.725e-01,7.062e-11
2.775e-01,1.643e-10
2.825e-01,3.721e-10
2.875e-01,8.215e-10
2.925e-01,1.769e-09
2.975e-01,3.720e-09
3.025e-01,7.640e-09
3.075e-01,1.533e-08
3.125e-01,3.010e-08
3.175e-01,5.780e-08
3.225e-01,1.087e-07
3.275e-01,2.001e-07
3.325e-01,3.612e-07
3.375e-01,6.390e-07
3.425e-01,1.109e-06
3.475e-01,1.888e-06
3.525e-01,3.155e-06
3.575e-01,5.177e-06
3.625e-01,8.345e-06
3.675e-01,1.322e-05
3.725e-01,2.058e-05
3.775e-01,3.149e-05
3.825e-01,4.741e-05
3.875e-01,7.020e-05
3.925e-01,1.023e-04
3.975e-01,1.467e-04
4.025e-01,2.072e-04
4.075e-01,2.881e-04
4.125e-01,3.945e-04
4.175e-01,5.323e-04
4.225e-01,7.077e-04
4.275e-01,9.273e-04
4.325e-01,1.198e-03
4.375e-01,1.526e-03
4.425e-01,1.916e-03
4.475e-01,2.374e-03
4.525e-01,2.902e-03
4.575e-01,3.501e-03
4.625e-01,4.169e-03
4.675e-01,4.901e-03
4.725e-01,5.689e-03
4.775e-01,6.524e-03
4.825e-01,7.392e-03
4.875e-01,8.278e-03
4.925e-01,9.165e-03
4.975e-01,1.004e-02
5.025e-01,1.087e-02
5.075e-01,1.166e-02
5.125e-01,1.238e-02
5.175e-01,1.303e-02
5.225e-01,1.359e-02
5.275e-01,1.405e-02
5.325e-01,1.442e-02
5.375e-01,1.469e-02
5.425e-01,1.487e-02
5.475e-01,1.496e-02
5.525e-01,1.497e-02
5.575e-01,1.491e-02
5.625e-01,1.479e-02
5.675e-01,1.463e-02
5.725e-01,1.443e-02
5.775e-01,1.421e-02
5.825e-01,1.398e-02
5.875e-01,1.377e-02
5.925e-01,1.359e-02
5.975e-01,1.345e-02
6.025e-01,1.337e-02
6.075e-01,1.338e-02
6.125e-01,1.348e-02
6.175e-01,1.371e-02
6.225e-01,1.407e-02
6.275e-01,1.458e-02
6.325e-01,1.525e-02
6.375e-01,1.610e-02
6.425e-01,1.713e-02
6.475e-01,1.835e-02
6.525e-01,1.975e-02
6.575e-01,2.133e-02
6.625e-01,2.309e-02
6.675e-01,2.504e-02
6.725e-01,2.715e-02
6.775e-01,2.943e-02
6.825e-01,3.188e-02
6.875e-01,3.451e-02
6.925e-01,3.731e-02
6.975e-01,4.031e-02
7.025e-01,4.354e-02
7.075e-01,4.702e-02
7.125e-01,5.081e-02
7.175e-01,5.497e-02
7.225e-01,5.957e-02
7.275e-01,6.470e-02
7.325e-01,7.046e-02
7.375e-01,7.699e-02
7.425e-01,8.442e-02
7.475e-01,9.293e-02
7.525e-01,1.027e-01
7.575e-01,1.139e-01
7.625e-01,1.269e-01
7.675e-01,1.418e-01
7.725e-01,1.590e-01
7.775e-01,1.787e-01
7.825e-01,2.015e-01
7.875e-01,2.277e-01
7.925e-01,2.577e-01
7.975e-01,2.921e-01
8.025e-01,3.315e-01
8.075e-01,3.766e-01
8.125e-01,4.282e-01
8.175e-01,4.871e-01
8.225e-01,5.545e-01
8.275e-01,6.316e-01
8.325e-01,7.199e-01
8.375e-01,8.212e-01
8.425e-01,9.378e-01
8.475e-01,1.072e+00
8.525e-01,1.228e+00
8.575e-01,1.410e+00
8.625e-01,1.623e+00
8.675e-01,1.875e+00
8.725e-01,2.174e+00
8.775e-01,2.535e+00
8.825e-01,2.974e+00
8.875e-01,3.515e+00
8.925e-01,4.188e+00
8.975e-01,5.034e+00
9.025e-01,6.104e+00
9.075e-01,7.455e+00
9.125e-01,9.137e+00
9.175e-01,1.116e+01
9.225e-01,1.347e+01
9.275e-01,1.585e+01
9.325e-01,1.791e+01
9.375e-01,1.907e+01
9.425e-01,1.875e+01
9.475e-01,1.661e+01
9.525e-01,1.289e+01
9.575e-01,8.463e+00
9.625e-01,4.505e+00
9.675e-01,1.836e+00
9.725e-01,5.309e-01
9.775e-01,9.795e-02
9.825e-01,9.883e-03
9.875e-01,4.197e-04
9.925e-01,3.741e-06
9.975e-01,1.925e-10


==> anc/03_results/moderate_zap/num_beta_total_probability/0_049.csv <==
transmittance,probability_density
2.500e-03,1.183e-124
7.500e-03,2.501e-99
1.250e-02,1.650e-87
1.750e-02,1.041e-79
2.250e-02,7.081e-74
2.750e-02,3.240e-69
3.250e-02,2.465e-65
3.750e-02,5.212e-62
4.250e-02,4.219e-59
4.750e-02,1.619e-56
5.250e-02,3.428e-54
5.750e-02,4.491e-52
6.250e-02,4.016e-50
6.750e-02,2.699e-48
7.250e-02,1.504e-46
7.750e-02,7.470e-45
8.250e-02,3.369e-43
8.750e-02,1.343e-41
9.250e-02,4.595e-40
9.750e-02,1.331e-38
1.025e-01,3.260e-37
1.075e-01,6.811e-36
1.125e-01,1.225e-34
1.175e-01,1.919e-33
1.225e-01,2.642e-32
1.275e-01,3.230e-31
1.325e-01,3.537e-30
1.375e-01,3.495e-29
1.425e-01,3.140e-28
1.475e-01,2.581e-27
1.525e-01,1.952e-26
1.575e-01,1.365e-25
1.625e-01,8.869e-25
1.675e-01,5.379e-24
1.725e-01,3.057e-23
1.775e-01,1.633e-22
1.825e-01,8.231e-22
1.875e-01,3.925e-21
1.925e-01,1.776e-20
1.975e-01,7.644e-20
2.025e-01,3.137e-19
2.075e-01,1.230e-18
2.125e-01,4.620e-18
2.175e-01,1.664e-17
2.225e-01,5.761e-17
2.275e-01,1.920e-16
2.325e-01,6.167e-16
2.375e-01,1.913e-15
2.425e-01,5.734e-15
2.475e-01,1.664e-14
2.525e-01,4.679e-14
2.575e-01,1.277e-13
2.625e-01,3.382e-13
2.675e-01,8.710e-13
2.725e-01,2.182e-12
2.775e-01,5.325e-12
2.825e-01,1.266e-11
2.875e-01,2.937e-11
2.925e-01,6.649e-11
2.975e-01,1.470e-10
3.025e-01,3.177e-10
3.075e-01,6.716e-10
3.125e-01,1.389e-09
3.175e-01,2.812e-09
3.225e-01,5.578e-09
3.275e-01,1.084e-08
3.325e-01,2.067e-08
3.375e-01,3.866e-08
3.425e-01,7.094e-08
3.475e-01,1.278e-07
3.525e-01,2.262e-07
3.575e-01,3.933e-07
3.625e-01,6.721e-07
3.675e-01,1.129e-06
3.725e-01,1.866e-06
3.775e-01,3.034e-06
3.825e-01,4.854e-06
3.875e-01,7.644e-06
3.925e-01,1.185e-05
3.975e-01,1.810e-05
4.025e-01,2.723e-05
4.075e-01,4.037e-05
4.125e-01,5.897e-05
4.175e-01,8.491e-05
4.225e-01,1.205e-04
4.275e-01,1.687e-04
4.325e-01,2.330e-04
4.375e-01,3.174e-04
4.425e-01,4.265e-04
4.475e-01,5.655e-04
4.525e-01,7.402e-04
4.575e-01,9.562e-04
4.625e-01,1.220e-03
4.675e-01,1.536e-03
4.725e-01,1.910e-03
4.775e-01,2.347e-03
4.825e-01,2.848e-03
4.875e-01,3.415e-03
4.925e-01,4.047e-03
4.975e-01,4.741e-03
5.025e-01,5.489e-03
5.075e-01,6.284e-03
5.125e-01,7.116e-03
5.175e-01,7.971e-03
5.225e-01,8.835e-03
5.275e-01,9.692e-03
5.325e-01,1.053e-02
5.375e-01,1.132e-02
5.425e-01,1.207e-02
5.475e-01,1.274e-02
5.525e-01,1.335e-02
5.575e-01,1.386e-02
5.625e-01,1.429e-02
5.675e-01,1.463e-02
5.725e-01,1.488e-02
5.775e-01,1.504e-02
5.825e-01,1.513e-02
5.875e-01,1.515e-02
5.925e-01,1.511e-02
5.975e-01,1.503e-02
6.025e-01,1.491e-02
6.075e-01,1.478e-02
6.125e-01,1.466e-02
6.175e-01,1.455e-02
6.225e-01,1.447e-02
6.275e-01,1.445e-02
6.325e-01,1.450e-02
6.375e-01,1.465e-02
6.425e-01,1.490e-02
6.475e-01,1.528e-02
6.525e-01,1.580e-02
6.575e-01,1.648e-02
6.625e-01,1.734e-02
6.675e-01,1.838e-02
6.725e-01,1.961e-02
6.775e-01,2.105e-02
6.825e-01,2.269e-02
6.875e-01,2.455e-02
6.925e-01,2.662e-02
6.975e-01,2.891e-02
7.025e-01,3.143e-02
7.075e-01,3.420e-02
7.125e-01,3.721e-02
7.175e-01,4.050e-02
7.225e-01,4.411e-02
7.275e-01,4.806e-02
7.325e-01,5.242e-02
7.375e-01,5.727e-02
7.425e-01,6.269e-02
7.475e-01,6.879e-02
7.525e-01,7.570e-02
7.575e-01,8.360e-02
7.625e-01,9.265e-02
7.675e-01,1.031e-01
7.725e-01,1.152e-01
7.775e-01,1.292e-01
7.825e-01,1.454e-01
7.875e-01,1.644e-01
7.925e-01,1.864e-01
7.975e-01,2.119e-01
8.025e-01,2.417e-01
8.075e-01,2.762e-01
8.125e-01,3.164e-01
8.175e-01,3.629e-01
8.225e-01,4.169e-01
8.275e-01,4.795e-01
8.325e-01,5.522e-01
8.375e-01,6.365e-01
8.425e-01,7.345e-01
8.475e-01,8.486e-01
8.525e-01,9.820e-01
8.575e-01,1.138e+00
8.625e-01,1.323e+00
8.675e-01,1.541e+00
8.725e-01,1.802e+00
8.775e-01,2.117e+00
8.825e-01,2.500e+00
8.875e-01,2.972e+00
8.925e-01,3.561e+00
8.975e-01,4.307e+00
9.025e-01,5.259e+00
9.075e-01,6.486e+00
9.125e-01,8.062e+00
9.175e-01,1.005e+01
9.225e-01,1.246e+01
9.275e-01,1.518e+01
9.325e-01,1.788e+01
9.375e-01,1.994e+01
9.425e-01,2.059e+01
9.475e-01,1.916e+01
9.525e-01,1.558e+01
9.575e-01,1.067e+01
9.625e-01,5.867e+00
9.675e-01,2.442e+00
9.725e-01,7.100e-01
9.775e-01,1.293e-01
9.825e-01,1.268e-02
9.875e-01,5.226e-04
9.925e-01,4.641e-06
9.975e-01,2.517e-10


==> anc/03_results/moderate_zap/num_beta_total_probability/0_05.csv <==
transmittance,probability_density
1.130e-01,7.570e-36
1.174e-01,8.347e-35
1.218e-01,8.372e-34
1.263e-01,7.677e-33
1.307e-01,6.469e-32
1.352e-01,5.034e-31
1.396e-01,3.635e-30
1.441e-01,2.446e-29
1.485e-01,1.540e-28
1.530e-01,9.104e-28
1.574e-01,5.072e-27
1.619e-01,2.672e-26
1.663e-01,1.334e-25
1.708e-01,6.334e-25
1.752e-01,2.866e-24
1.796e-01,1.239e-23
1.841e-01,5.125e-23
1.885e-01,2.034e-22
1.930e-01,7.757e-22
1.974e-01,2.848e-21
2.019e-01,1.008e-20
2.063e-01,3.446e-20
2.108e-01,1.139e-19
2.152e-01,3.646e-19
2.197e-01,1.131e-18
2.241e-01,3.406e-18
2.286e-01,9.968e-18
2.330e-01,2.837e-17
2.374e-01,7.861e-17
2.419e-01,2.123e-16
2.463e-01,5.590e-16
2.508e-01,1.437e-15
2.552e-01,3.609e-15
2.597e-01,8.858e-15
2.641e-01,2.127e-14
2.686e-01,5.001e-14
2.730e-01,1.151e-13
2.775e-01,2.599e-13
2.819e-01,5.751e-13
2.864e-01,1.249e-12
2.908e-01,2.661e-12
2.953e-01,5.571e-12
2.997e-01,1.146e-11
3.041e-01,2.316e-11
3.086e-01,4.605e-11
3.130e-01,9.008e-11
3.175e-01,1.734e-10
3.219e-01,3.286e-10
3.264e-01,6.134e-10
3.308e-01,1.128e-09
3.353e-01,2.044e-09
3.397e-01,3.652e-09
3.442e-01,6.433e-09
3.486e-01,1.118e-08
3.531e-01,1.916e-08
3.575e-01,3.242e-08
3.619e-01,5.413e-08
3.664e-01,8.925e-08
3.708e-01,1.453e-07
3.753e-01,2.337e-07
3.797e-01,3.713e-07
3.842e-01,5.829e-07
3.886e-01,9.045e-07
3.931e-01,1.387e-06
3.975e-01,2.104e-06
4.020e-01,3.154e-06
4.064e-01,4.678e-06
4.109e-01,6.862e-06
4.153e-01,9.957e-06
4.197e-01,1.429e-05
4.242e-01,2.031e-05
4.286e-01,2.855e-05
4.331e-01,3.973e-05
4.375e-01,5.474e-05
4.420e-01,7.465e-05
4.464e-01,1.008e-04
4.509e-01,1.348e-04
4.553e-01,1.785e-04
4.598e-01,2.340e-04
4.642e-01,3.040e-04
4.687e-01,3.912e-04
4.731e-01,4.987e-04
4.776e-01,6.298e-04
4.820e-01,7.882e-04
4.864e-01,9.774e-04
4.909e-01,1.201e-03
4.953e-01,1.463e-03
4.998e-01,1.766e-03
5.042e-01,2.113e-03
5.087e-01,2.507e-03
5.131e-01,2.949e-03
5.176e-01,3.438e-03
5.220e-01,3.976e-03
5.265e-01,4.559e-03
5.309e-01,5.185e-03
5.354e-01,5.849e-03
5.398e-01,6.546e-03
5.442e-01,7.267e-03
5.487e-01,8.006e-03
5.531e-01,8.753e-03
5.576e-01,9.498e-03
5.620e-01,1.023e-02
5.665e-01,1.094e-02
5.709e-01,1.163e-02
5.754e-01,1.227e-02
5.798e-01,1.286e-02
5.843e-01,1.340e-02
5.887e-01,1.388e-02
5.932e-01,1.429e-02
5.976e-01,1.464e-02
6.021e-01,1.493e-02
6.065e-01,1.515e-02
6.109e-01,1.532e-02
6.154e-01,1.543e-02
6.198e-01,1.550e-02
6.243e-01,1.553e-02
6.287e-01,1.553e-02
6.332e-01,1.552e-02
6.376e-01,1.550e-02
6.421e-01,1.549e-02
6.465e-01,1.551e-02
6.510e-01,1.555e-02
6.554e-01,1.565e-02
6.599e-01,1.581e-02
6.643e-01,1.604e-02
6.687e-01,1.637e-02
6.732e-01,1.680e-02
6.776e-01,1.734e-02
6.821e-01,1.802e-02
6.865e-01,1.883e-02
6.910e-01,1.980e-02
6.954e-01,2.094e-02
6.999e-01,2.225e-02
7.043e-01,2.374e-02
7.088e-01,2.543e-02
7.132e-01,2.732e-02
7.177e-01,2.943e-02
7.221e-01,3.177e-02
7.265e-01,3.435e-02
7.310e-01,3.719e-02
7.354e-01,4.032e-02
7.399e-01,4.377e-02
7.443e-01,4.757e-02
7.488e-01,5.178e-02
7.532e-01,5.644e-02
7.577e-01,6.165e-02
7.621e-01,6.747e-02
7.666e-01,7.402e-02
7.710e-01,8.143e-02
7.755e-01,8.984e-02
7.799e-01,9.942e-02
7.844e-01,1.104e-01
7.888e-01,1.230e-01
7.932e-01,1.375e-01
7.977e-01,1.541e-01
8.021e-01,1.734e-01
8.066e-01,1.956e-01
8.110e-01,2.214e-01
8.155e-01,2.511e-01
8.199e-01,2.854e-01
8.244e-01,3.251e-01
8.288e-01,3.710e-01
8.333e-01,4.240e-01
8.377e-01,4.854e-01
8.422e-01,5.563e-01
8.466e-01,6.384e-01
8.510e-01,7.336e-01
8.555e-01,8.442e-01
8.599e-01,9.728e-01
8.644e-01,1.123e+00
8.688e-01,1.299e+00
8.733e-01,1.507e+00
8.777e-01,1.754e+00
8.822e-01,2.048e+00
8.866e-01,2.403e+00
8.911e-01,2.835e+00
8.955e-01,3.366e+00
9.000e-01,4.028e+00
9.044e-01,4.860e+00
9.088e-01,5.916e+00
9.133e-01,7.262e+00
9.177e-01,8.966e+00
9.222e-01,1.108e+01
9.266e-01,1.361e+01
9.311e-01,1.641e+01
9.355e-01,1.917e+01
9.400e-01,2.133e+01
9.444e-01,2.215e+01
9.489e-01,2.101e+01
9.533e-01,1.775e+01
9.578e-01,1.296e+01
9.622e-01,7.892e+00
9.667e-01,3.831e+00
9.711e-01,1.400e+00
9.755e-01,3.577e-01
9.800e-01,5.805e-02
9.844e-01,5.275e-03
9.889e-01,2.151e-04
9.933e-01,1.989e-06
9.978e-01,1.187e-10


==> anc/03_results/moderate_zap/num_beta_total_probability/0_051.csv <==
transmittance,probability_density
1.312e-01,9.864e-33
1.355e-01,6.983e-32
1.399e-01,4.617e-31
1.442e-01,2.862e-30
1.486e-01,1.669e-29
1.530e-01,9.188e-29
1.573e-01,4.790e-28
1.617e-01,2.371e-27
1.660e-01,1.118e-26
1.704e-01,5.027e-26
1.747e-01,2.163e-25
1.791e-01,8.923e-25
1.834e-01,3.535e-24
1.878e-01,1.348e-23
1.921e-01,4.951e-23
1.965e-01,1.756e-22
2.009e-01,6.021e-22
2.052e-01,1.998e-21
2.096e-01,6.430e-21
2.139e-01,2.008e-20
2.183e-01,6.092e-20
2.226e-01,1.798e-19
2.270e-01,5.165e-19
2.313e-01,1.446e-18
2.357e-01,3.950e-18
2.401e-01,1.053e-17
2.444e-01,2.744e-17
2.488e-01,6.990e-17
2.531e-01,1.742e-16
2.575e-01,4.252e-16
2.618e-01,1.017e-15
2.662e-01,2.383e-15
2.705e-01,5.479e-15
2.749e-01,1.237e-14
2.792e-01,2.740e-14
2.836e-01,5.967e-14
2.880e-01,1.277e-13
2.923e-01,2.687e-13
2.967e-01,5.564e-13
3.010e-01,1.134e-12
3.054e-01,2.275e-12
3.097e-01,4.496e-12
3.141e-01,8.755e-12
3.184e-01,1.680e-11
3.228e-01,3.180e-11
3.272e-01,5.935e-11
3.315e-01,1.093e-10
3.359e-01,1.986e-10
3.402e-01,3.563e-10
3.446e-01,6.310e-10
3.489e-01,1.104e-09
3.533e-01,1.908e-09
3.576e-01,3.257e-09
3.620e-01,5.497e-09
3.663e-01,9.170e-09
3.707e-01,1.513e-08
3.751e-01,2.467e-08
3.794e-01,3.981e-08
3.838e-01,6.354e-08
3.881e-01,1.003e-07
3.925e-01,1.568e-07
3.968e-01,2.426e-07
4.012e-01,3.715e-07
4.055e-01,5.631e-07
4.099e-01,8.454e-07
4.143e-01,1.257e-06
4.186e-01,1.851e-06
4.230e-01,2.700e-06
4.273e-01,3.901e-06
4.317e-01,5.586e-06
4.360e-01,7.925e-06
4.404e-01,1.114e-05
4.447e-01,1.553e-05
4.491e-01,2.145e-05
4.534e-01,2.937e-05
4.578e-01,3.987e-05
4.622e-01,5.366e-05
4.665e-01,7.161e-05
4.709e-01,9.477e-05
4.752e-01,1.244e-04
4.796e-01,1.619e-04
4.839e-01,2.090e-04
4.883e-01,2.676e-04
4.926e-01,3.399e-04
4.970e-01,4.283e-04
5.014e-01,5.354e-04
5.057e-01,6.641e-04
5.101e-01,8.173e-04
5.144e-01,9.980e-04
5.188e-01,1.209e-03
5.231e-01,1.454e-03
5.275e-01,1.735e-03
5.318e-01,2.055e-03
5.362e-01,2.416e-03
5.405e-01,2.820e-03
5.449e-01,3.266e-03
5.493e-01,3.755e-03
5.536e-01,4.287e-03
5.580e-01,4.859e-03
5.623e-01,5.468e-03
5.667e-01,6.110e-03
5.710e-01,6.781e-03
5.754e-01,7.474e-03
5.797e-01,8.182e-03
5.841e-01,8.898e-03
5.885e-01,9.614e-03
5.928e-01,1.032e-02
5.972e-01,1.101e-02
6.015e-01,1.168e-02
6.059e-01,1.231e-02
6.102e-01,1.290e-02
6.146e-01,1.345e-02
6.189e-01,1.395e-02
6.233e-01,1.440e-02
6.276e-01,1.479e-02
6.320e-01,1.513e-02
6.364e-01,1.541e-02
6.407e-01,1.565e-02
6.451e-01,1.584e-02
6.494e-01,1.600e-02
6.538e-01,1.613e-02
6.581e-01,1.624e-02
6.625e-01,1.634e-02
6.668e-01,1.645e-02
6.712e-01,1.657e-02
6.756e-01,1.672e-02
6.799e-01,1.692e-02
6.843e-01,1.718e-02
6.886e-01,1.751e-02
6.930e-01,1.793e-02
6.973e-01,1.845e-02
7.017e-01,1.909e-02
7.060e-01,1.986e-02
7.104e-01,2.078e-02
7.147e-01,2.187e-02
7.191e-01,2.313e-02
7.235e-01,2.459e-02
7.278e-01,2.626e-02
7.322e-01,2.815e-02
7.365e-01,3.029e-02
7.409e-01,3.269e-02
7.452e-01,3.539e-02
7.496e-01,3.841e-02
7.539e-01,4.178e-02
7.583e-01,4.556e-02
7.627e-01,4.978e-02
7.670e-01,5.451e-02
7.714e-01,5.984e-02
7.757e-01,6.585e-02
7.801e-01,7.266e-02
7.844e-01,8.041e-02
7.888e-01,8.925e-02
7.931e-01,9.939e-02
7.975e-01,1.111e-01
8.018e-01,1.245e-01
8.062e-01,1.401e-01
8.106e-01,1.582e-01
8.149e-01,1.792e-01
8.193e-01,2.037e-01
8.236e-01,2.321e-01
8.280e-01,2.654e-01
8.323e-01,3.041e-01
8.367e-01,3.494e-01
8.410e-01,4.022e-01
8.454e-01,4.639e-01
8.498e-01,5.361e-01
8.541e-01,6.205e-01
8.585e-01,7.195e-01
8.628e-01,8.357e-01
8.672e-01,9.725e-01
8.715e-01,1.134e+00
8.759e-01,1.326e+00
8.802e-01,1.555e+00
8.846e-01,1.829e+00
8.889e-01,2.161e+00
8.933e-01,2.567e+00
8.977e-01,3.068e+00
9.020e-01,3.694e+00
9.064e-01,4.485e+00
9.107e-01,5.497e+00
9.151e-01,6.800e+00
9.194e-01,8.480e+00
9.238e-01,1.062e+01
9.281e-01,1.325e+01
9.325e-01,1.630e+01
9.369e-01,1.949e+01
9.412e-01,2.224e+01
9.456e-01,2.371e+01
9.499e-01,2.306e+01
9.543e-01,1.991e+01
9.586e-01,1.479e+01
9.630e-01,9.097e+00
9.673e-01,4.419e+00
9.717e-01,1.598e+00
9.760e-01,3.985e-01
9.804e-01,6.241e-02
9.848e-01,5.462e-03
9.891e-01,2.185e-04
9.935e-01,2.046e-06
9.978e-01,1.311e-10


==> anc/03_results/moderate_zap/num_beta_total_probability/0_052.csv <==
transmittance,probability_density
1.516e-01,1.046e-29
1.558e-01,5.119e-29
1.601e-01,2.387e-28
1.643e-01,1.064e-27
1.686e-01,4.540e-27
1.728e-01,1.859e-26
1.771e-01,7.317e-26
1.813e-01,2.774e-25
1.856e-01,1.015e-24
1.899e-01,3.586e-24
1.941e-01,1.226e-23
1.984e-01,4.064e-23
2.026e-01,1.307e-22
2.069e-01,4.081e-22
2.111e-01,1.239e-21
2.154e-01,3.665e-21
2.196e-01,1.056e-20
2.239e-01,2.967e-20
2.281e-01,8.141e-20
2.324e-01,2.182e-19
2.366e-01,5.720e-19
2.409e-01,1.467e-18
2.451e-01,3.685e-18
2.494e-01,9.070e-18
2.536e-01,2.189e-17
2.579e-01,5.183e-17
2.622e-01,1.205e-16
2.664e-01,2.750e-16
2.707e-01,6.171e-16
2.749e-01,1.361e-15
2.792e-01,2.954e-15
2.834e-01,6.308e-15
2.877e-01,1.326e-14
2.919e-01,2.746e-14
2.962e-01,5.603e-14
3.004e-01,1.127e-13
3.047e-01,2.234e-13
3.089e-01,4.370e-13
3.132e-01,8.434e-13
3.174e-01,1.606e-12
3.217e-01,3.021e-12
3.259e-01,5.610e-12
3.302e-01,1.029e-11
3.344e-01,1.865e-11
3.387e-01,3.342e-11
3.430e-01,5.919e-11
3.472e-01,1.036e-10
3.515e-01,1.795e-10
3.557e-01,3.075e-10
3.600e-01,5.213e-10
3.642e-01,8.745e-10
3.685e-01,1.452e-09
3.727e-01,2.387e-09
3.770e-01,3.885e-09
3.812e-01,6.262e-09
3.855e-01,9.997e-09
3.897e-01,1.581e-08
3.940e-01,2.477e-08
3.982e-01,3.846e-08
4.025e-01,5.919e-08
4.067e-01,9.027e-08
4.110e-01,1.365e-07
4.152e-01,2.046e-07
4.195e-01,3.040e-07
4.238e-01,4.481e-07
4.280e-01,6.550e-07
4.323e-01,9.496e-07
4.365e-01,1.366e-06
4.408e-01,1.948e-06
4.450e-01,2.757e-06
4.493e-01,3.872e-06
4.535e-01,5.396e-06
4.578e-01,7.462e-06
4.620e-01,1.024e-05
4.663e-01,1.395e-05
4.705e-01,1.886e-05
4.748e-01,2.532e-05
4.790e-01,3.374e-05
4.833e-01,4.463e-05
4.875e-01,5.861e-05
4.918e-01,7.643e-05
4.961e-01,9.897e-05
5.003e-01,1.272e-04
5.046e-01,1.625e-04
5.088e-01,2.060e-04
5.131e-01,2.595e-04
5.173e-01,3.245e-04
5.216e-01,4.031e-04
5.258e-01,4.974e-04
5.301e-01,6.097e-04
5.343e-01,7.423e-04
5.386e-01,8.978e-04
5.428e-01,1.079e-03
5.471e-01,1.288e-03
5.513e-01,1.527e-03
5.556e-01,1.799e-03
5.598e-01,2.106e-03
5.641e-01,2.450e-03
5.683e-01,2.831e-03
5.726e-01,3.252e-03
5.769e-01,3.711e-03
5.811e-01,4.209e-03
5.854e-01,4.744e-03
5.896e-01,5.314e-03
5.939e-01,5.916e-03
5.981e-01,6.547e-03
6.024e-01,7.202e-03
6.066e-01,7.876e-03
6.109e-01,8.564e-03
6.151e-01,9.257e-03
6.194e-01,9.951e-03
6.236e-01,1.064e-02
6.279e-01,1.131e-02
6.321e-01,1.196e-02
6.364e-01,1.259e-02
6.406e-01,1.318e-02
6.449e-01,1.374e-02
6.491e-01,1.426e-02
6.534e-01,1.473e-02
6.577e-01,1.517e-02
6.619e-01,1.556e-02
6.662e-01,1.590e-02
6.704e-01,1.622e-02
6.747e-01,1.650e-02
6.789e-01,1.676e-02
6.832e-01,1.700e-02
6.874e-01,1.724e-02
6.917e-01,1.748e-02
6.959e-01,1.774e-02
7.002e-01,1.803e-02
7.044e-01,1.837e-02
7.087e-01,1.877e-02
7.129e-01,1.925e-02
7.172e-01,1.982e-02
7.214e-01,2.050e-02
7.257e-01,2.131e-02
7.300e-01,2.227e-02
7.342e-01,2.339e-02
7.385e-01,2.470e-02
7.427e-01,2.621e-02
7.470e-01,2.796e-02
7.512e-01,2.996e-02
7.555e-01,3.224e-02
7.597e-01,3.483e-02
7.640e-01,3.778e-02
7.682e-01,4.112e-02
7.725e-01,4.490e-02
7.767e-01,4.919e-02
7.810e-01,5.406e-02
7.852e-01,5.960e-02
7.895e-01,6.592e-02
7.937e-01,7.315e-02
7.980e-01,8.144e-02
8.022e-01,9.100e-02
8.065e-01,1.020e-01
8.108e-01,1.149e-01
8.150e-01,1.298e-01
8.193e-01,1.472e-01
8.235e-01,1.675e-01
8.278e-01,1.913e-01
8.320e-01,2.193e-01
8.363e-01,2.522e-01
8.405e-01,2.909e-01
8.448e-01,3.364e-01
8.490e-01,3.902e-01
8.533e-01,4.536e-01
8.575e-01,5.285e-01
8.618e-01,6.171e-01
8.660e-01,7.221e-01
8.703e-01,8.467e-01
8.745e-01,9.951e-01
8.788e-01,1.173e+00
8.830e-01,1.386e+00
8.873e-01,1.643e+00
8.916e-01,1.956e+00
8.958e-01,2.340e+00
9.001e-01,2.817e+00
9.043e-01,3.414e+00
9.086e-01,4.172e+00
9.128e-01,5.148e+00
9.171e-01,6.416e+00
9.213e-01,8.072e+00
9.256e-01,1.022e+01
9.298e-01,1.294e+01
9.341e-01,1.621e+01
9.383e-01,1.978e+01
9.426e-01,2.309e+01
9.468e-01,2.520e+01
9.511e-01,2.507e+01
9.553e-01,2.207e+01
9.596e-01,1.663e+01
9.639e-01,1.030e+01
9.681e-01,4.990e+00
9.724e-01,1.779e+00
9.766e-01,4.315e-01
9.809e-01,6.498e-02
9.851e-01,5.469e-03
9.894e-01,2.150e-04
9.936e-01,2.041e-06
9.979e-01,1.389e-10


==> anc/03_results/moderate_zap/num_beta_total_probability/0_053.csv <==
transmittance,probability_density
1.762e-01,1.204e-26
1.804e-01,4.294e-26
1.845e-01,1.481e-25
1.886e-01,4.953e-25
1.928e-01,1.607e-24
1.969e-01,5.066e-24
2.010e-01,1.553e-23
2.051e-01,4.638e-23
2.093e-01,1.350e-22
2.134e-01,3.833e-22
2.175e-01,1.063e-21
2.217e-01,2.881e-21
2.258e-01,7.638e-21
2.299e-01,1.982e-20
2.341e-01,5.040e-20
2.382e-01,1.256e-19
2.423e-01,3.070e-19
2.464e-01,7.367e-19
2.506e-01,1.736e-18
2.547e-01,4.020e-18
2.588e-01,9.151e-18
2.630e-01,2.049e-17
2.671e-01,4.515e-17
2.712e-01,9.795e-17
2.753e-01,2.093e-16
2.795e-01,4.407e-16
2.836e-01,9.148e-16
2.877e-01,1.872e-15
2.919e-01,3.781e-15
2.960e-01,7.533e-15
3.001e-01,1.482e-14
3.042e-01,2.878e-14
3.084e-01,5.521e-14
3.125e-01,1.046e-13
3.166e-01,1.960e-13
3.208e-01,3.631e-13
3.249e-01,6.648e-13
3.290e-01,1.204e-12
3.332e-01,2.158e-12
3.373e-01,3.825e-12
3.414e-01,6.713e-12
3.455e-01,1.166e-11
3.497e-01,2.006e-11
3.538e-01,3.416e-11
3.579e-01,5.763e-11
3.621e-01,9.633e-11
3.662e-01,1.595e-10
3.703e-01,2.618e-10
3.744e-01,4.259e-10
3.786e-01,6.868e-10
3.827e-01,1.098e-09
3.868e-01,1.741e-09
3.910e-01,2.737e-09
3.951e-01,4.268e-09
3.992e-01,6.602e-09
4.033e-01,1.013e-08
4.075e-01,1.543e-08
4.116e-01,2.331e-08
4.157e-01,3.496e-08
4.199e-01,5.204e-08
4.240e-01,7.689e-08
4.281e-01,1.128e-07
4.322e-01,1.642e-07
4.364e-01,2.374e-07
4.405e-01,3.409e-07
4.446e-01,4.860e-07
4.488e-01,6.882e-07
4.529e-01,9.680e-07
4.570e-01,1.352e-06
4.612e-01,1.877e-06
4.653e-01,2.587e-06
4.694e-01,3.543e-06
4.735e-01,4.822e-06
4.777e-01,6.520e-06
4.818e-01,8.760e-06
4.859e-01,1.170e-05
4.901e-01,1.552e-05
4.942e-01,2.046e-05
4.983e-01,2.682e-05
5.024e-01,3.494e-05
5.066e-01,4.523e-05
5.107e-01,5.821e-05
5.148e-01,7.447e-05
5.190e-01,9.470e-05
5.231e-01,1.197e-04
5.272e-01,1.505e-04
5.313e-01,1.880e-04
5.355e-01,2.336e-04
5.396e-01,2.885e-04
5.437e-01,3.543e-04
5.479e-01,4.326e-04
5.520e-01,5.252e-04
5.561e-01,6.341e-04
5.603e-01,7.611e-04
5.644e-01,9.086e-04
5.685e-01,1.078e-03
5.726e-01,1.273e-03
5.768e-01,1.494e-03
5.809e-01,1.745e-03
5.850e-01,2.025e-03
5.892e-01,2.339e-03
5.933e-01,2.686e-03
5.974e-01,3.067e-03
6.015e-01,3.484e-03
6.057e-01,3.937e-03
6.098e-01,4.424e-03
6.139e-01,4.945e-03
6.181e-01,5.499e-03
6.222e-01,6.082e-03
6.263e-01,6.692e-03
6.304e-01,7.326e-03
6.346e-01,7.979e-03
6.387e-01,8.647e-03
6.428e-01,9.324e-03
6.470e-01,1.000e-02
6.511e-01,1.068e-02
6.552e-01,1.136e-02
6.593e-01,1.202e-02
6.635e-01,1.266e-02
6.676e-01,1.328e-02
6.717e-01,1.388e-02
6.759e-01,1.444e-02
6.800e-01,1.498e-02
6.841e-01,1.548e-02
6.883e-01,1.596e-02
6.924e-01,1.640e-02
6.965e-01,1.682e-02
7.006e-01,1.722e-02
7.048e-01,1.761e-02
7.089e-01,1.799e-02
7.130e-01,1.838e-02
7.172e-01,1.878e-02
7.213e-01,1.921e-02
7.254e-01,1.969e-02
7.295e-01,2.022e-02
7.337e-01,2.083e-02
7.378e-01,2.154e-02
7.419e-01,2.235e-02
7.461e-01,2.330e-02
7.502e-01,2.440e-02
7.543e-01,2.569e-02
7.584e-01,2.718e-02
7.626e-01,2.890e-02
7.667e-01,3.088e-02
7.708e-01,3.317e-02
7.750e-01,3.580e-02
7.791e-01,3.881e-02
7.832e-01,4.226e-02
7.874e-01,4.622e-02
7.915e-01,5.076e-02
7.956e-01,5.598e-02
7.997e-01,6.199e-02
8.039e-01,6.892e-02
8.080e-01,7.693e-02
8.121e-01,8.623e-02
8.163e-01,9.706e-02
8.204e-01,1.097e-01
8.245e-01,1.245e-01
8.286e-01,1.419e-01
8.328e-01,1.623e-01
8.369e-01,1.865e-01
8.410e-01,2.150e-01
8.452e-01,2.489e-01
8.493e-01,2.890e-01
8.534e-01,3.367e-01
8.575e-01,3.935e-01
8.617e-01,4.611e-01
8.658e-01,5.418e-01
8.699e-01,6.382e-01
8.741e-01,7.537e-01
8.782e-01,8.922e-01
8.823e-01,1.059e+00
8.864e-01,1.261e+00
8.906e-01,1.507e+00
8.947e-01,1.807e+00
8.988e-01,2.178e+00
9.030e-01,2.640e+00
9.071e-01,3.223e+00
9.112e-01,3.966e+00
9.154e-01,4.928e+00
9.195e-01,6.186e+00
9.236e-01,7.847e+00
9.277e-01,1.003e+01
9.319e-01,1.285e+01
9.360e-01,1.633e+01
9.401e-01,2.026e+01
9.443e-01,2.408e+01
9.484e-01,2.674e+01
9.525e-01,2.702e+01
9.566e-01,2.407e+01
9.608e-01,1.826e+01
9.649e-01,1.130e+01
9.690e-01,5.416e+00
9.732e-01,1.888e+00
9.773e-01,4.421e-01
9.814e-01,6.368e-02
9.855e-01,5.149e-03
9.897e-01,1.995e-04
9.938e-01,1.922e-06
9.979e-01,1.366e-10


==> anc/03_results/moderate_zap/num_beta_total_probability/0_054.csv <==
transmittance,probability_density
2.046e-01,8.568e-24
2.086e-01,2.365e-23
2.126e-01,6.382e-23
2.166e-01,1.686e-22
2.206e-01,4.364e-22
2.246e-01,1.107e-21
2.286e-01,2.755e-21
2.325e-01,6.728e-21
2.365e-01,1.614e-20
2.405e-01,3.804e-20
2.445e-01,8.818e-20
2.485e-01,2.010e-19
2.525e-01,4.511e-19
2.565e-01,9.969e-19
2.604e-01,2.170e-18
2.644e-01,4.655e-18
2.684e-01,9.846e-18
2.724e-01,2.054e-17
2.764e-01,4.228e-17
2.804e-01,8.589e-17
2.844e-01,1.723e-16
2.884e-01,3.414e-16
2.923e-01,6.683e-16
2.963e-01,1.293e-15
3.003e-01,2.473e-15
3.043e-01,4.676e-15
3.083e-01,8.746e-15
3.123e-01,1.619e-14
3.163e-01,2.964e-14
3.202e-01,5.373e-14
3.242e-01,9.643e-14
3.282e-01,1.714e-13
3.322e-01,3.016e-13
3.362e-01,5.259e-13
3.402e-01,9.086e-13
3.442e-01,1.556e-12
3.482e-01,2.640e-12
3.521e-01,4.442e-12
3.561e-01,7.410e-12
3.601e-01,1.226e-11
3.641e-01,2.011e-11
3.681e-01,3.274e-11
3.721e-01,5.286e-11
3.761e-01,8.470e-11
3.800e-01,1.347e-10
3.840e-01,2.125e-10
3.880e-01,3.329e-10
3.920e-01,5.177e-10
3.960e-01,7.994e-10
4.000e-01,1.226e-09
4.040e-01,1.866e-09
4.080e-01,2.822e-09
4.119e-01,4.238e-09
4.159e-01,6.322e-09
4.199e-01,9.371e-09
4.239e-01,1.380e-08
4.279e-01,2.019e-08
4.319e-01,2.936e-08
4.359e-01,4.242e-08
4.399e-01,6.092e-08
4.438e-01,8.695e-08
4.478e-01,1.234e-07
4.518e-01,1.740e-07
4.558e-01,2.439e-07
4.598e-01,3.400e-07
4.638e-01,4.713e-07
4.678e-01,6.494e-07
4.717e-01,8.899e-07
4.757e-01,1.213e-06
4.797e-01,1.643e-06
4.837e-01,2.215e-06
4.877e-01,2.968e-06
4.917e-01,3.957e-06
4.957e-01,5.247e-06
4.997e-01,6.921e-06
5.036e-01,9.081e-06
5.076e-01,1.185e-05
5.116e-01,1.539e-05
5.156e-01,1.988e-05
5.196e-01,2.555e-05
5.236e-01,3.267e-05
5.276e-01,4.156e-05
5.315e-01,5.260e-05
5.355e-01,6.625e-05
5.395e-01,8.302e-05
5.435e-01,1.035e-04
5.475e-01,1.284e-04
5.515e-01,1.586e-04
5.555e-01,1.949e-04
5.595e-01,2.383e-04
5.634e-01,2.899e-04
5.674e-01,3.511e-04
5.714e-01,4.231e-04
5.754e-01,5.074e-04
5.794e-01,6.056e-04
5.834e-01,7.194e-04
5.874e-01,8.504e-04
5.914e-01,1.001e-03
5.953e-01,1.172e-03
5.993e-01,1.366e-03
6.033e-01,1.584e-03
6.073e-01,1.829e-03
6.113e-01,2.102e-03
6.153e-01,2.405e-03
6.193e-01,2.738e-03
6.232e-01,3.102e-03
6.272e-01,3.499e-03
6.312e-01,3.929e-03
6.352e-01,4.391e-03
6.392e-01,4.886e-03
6.432e-01,5.411e-03
6.472e-01,5.965e-03
6.512e-01,6.547e-03
6.551e-01,7.154e-03
6.591e-01,7.783e-03
6.631e-01,8.430e-03
6.671e-01,9.092e-03
6.711e-01,9.764e-03
6.751e-01,1.044e-02
6.791e-01,1.112e-02
6.830e-01,1.180e-02
6.870e-01,1.247e-02
6.910e-01,1.313e-02
6.950e-01,1.378e-02
6.990e-01,1.441e-02
7.030e-01,1.503e-02
7.070e-01,1.562e-02
7.110e-01,1.620e-02
7.149e-01,1.676e-02
7.189e-01,1.730e-02
7.229e-01,1.784e-02
7.269e-01,1.837e-02
7.309e-01,1.890e-02
7.349e-01,1.945e-02
7.389e-01,2.002e-02
7.429e-01,2.063e-02
7.468e-01,2.129e-02
7.508e-01,2.201e-02
7.548e-01,2.283e-02
7.588e-01,2.374e-02
7.628e-01,2.479e-02
7.668e-01,2.599e-02
7.708e-01,2.737e-02
7.747e-01,2.896e-02
7.787e-01,3.080e-02
7.827e-01,3.292e-02
7.867e-01,3.537e-02
7.907e-01,3.820e-02
7.947e-01,4.147e-02
7.987e-01,4.525e-02
8.027e-01,4.963e-02
8.066e-01,5.470e-02
8.106e-01,6.059e-02
8.146e-01,6.745e-02
8.186e-01,7.545e-02
8.226e-01,8.481e-02
8.266e-01,9.579e-02
8.306e-01,1.087e-01
8.345e-01,1.240e-01
8.385e-01,1.420e-01
8.425e-01,1.634e-01
8.465e-01,1.889e-01
8.505e-01,2.192e-01
8.545e-01,2.555e-01
8.585e-01,2.989e-01
8.625e-01,3.509e-01
8.664e-01,4.133e-01
8.704e-01,4.884e-01
8.744e-01,5.788e-01
8.784e-01,6.878e-01
8.824e-01,8.198e-01
8.864e-01,9.800e-01
8.904e-01,1.175e+00
8.943e-01,1.414e+00
8.983e-01,1.709e+00
9.023e-01,2.075e+00
9.063e-01,2.533e+00
9.103e-01,3.114e+00
9.143e-01,3.859e+00
9.183e-01,4.829e+00
9.223e-01,6.107e+00
9.262e-01,7.807e+00
9.302e-01,1.007e+01
9.342e-01,1.303e+01
9.382e-01,1.674e+01
9.422e-01,2.103e+01
9.462e-01,2.530e+01
9.502e-01,2.841e+01
9.542e-01,2.895e+01
9.581e-01,2.590e+01
9.621e-01,1.960e+01
9.661e-01,1.201e+01
9.701e-01,5.646e+00
9.741e-01,1.907e+00
9.781e-01,4.279e-01
9.821e-01,5.864e-02
9.860e-01,4.557e-03
9.900e-01,1.746e-04
9.940e-01,1.705e-06
9.980e-01,1.246e-10


==> anc/03_results/moderate_zap/num_beta_total_probability/0_055.csv <==
transmittance,probability_density
2.388e-01,5.027e-21
2.426e-01,1.121e-20
2.464e-01,2.463e-20
2.503e-01,5.335e-20
2.541e-01,1.140e-19
2.579e-01,2.402e-19
2.617e-01,4.997e-19
2.655e-01,1.026e-18
2.693e-01,2.082e-18
2.732e-01,4.172e-18
2.770e-01,8.264e-18
2.808e-01,1.618e-17
2.846e-01,3.133e-17
2.884e-01,6.001e-17
2.922e-01,1.137e-16
2.960e-01,2.133e-16
2.999e-01,3.959e-16
3.037e-01,7.278e-16
3.075e-01,1.325e-15
3.113e-01,2.389e-15
3.151e-01,4.268e-15
3.189e-01,7.557e-15
3.228e-01,1.326e-14
3.266e-01,2.307e-14
3.304e-01,3.980e-14
3.342e-01,6.809e-14
3.380e-01,1.155e-13
3.418e-01,1.945e-13
3.456e-01,3.248e-13
3.495e-01,5.382e-13
3.533e-01,8.853e-13
3.571e-01,1.445e-12
3.609e-01,2.343e-12
3.647e-01,3.770e-12
3.685e-01,6.023e-12
3.724e-01,9.559e-12
3.762e-01,1.507e-11
3.800e-01,2.359e-11
3.838e-01,3.669e-11
3.876e-01,5.670e-11
3.914e-01,8.706e-11
3.953e-01,1.329e-10
3.991e-01,2.015e-10
4.029e-01,3.037e-10
4.067e-01,4.550e-10
4.105e-01,6.778e-10
4.143e-01,1.004e-09
4.181e-01,1.478e-09
4.220e-01,2.164e-09
4.258e-01,3.150e-09
4.296e-01,4.561e-09
4.334e-01,6.567e-09
4.372e-01,9.406e-09
4.410e-01,1.340e-08
4.449e-01,1.899e-08
4.487e-01,2.677e-08
4.525e-01,3.755e-08
4.563e-01,5.240e-08
4.601e-01,7.276e-08
4.639e-01,1.005e-07
4.677e-01,1.382e-07
4.716e-01,1.891e-07
4.754e-01,2.574e-07
4.792e-01,3.488e-07
4.830e-01,4.704e-07
4.868e-01,6.315e-07
4.906e-01,8.437e-07
4.945e-01,1.122e-06
4.983e-01,1.485e-06
5.021e-01,1.958e-06
5.059e-01,2.568e-06
5.097e-01,3.355e-06
5.135e-01,4.362e-06
5.173e-01,5.647e-06
5.212e-01,7.278e-06
5.250e-01,9.341e-06
5.288e-01,1.194e-05
5.326e-01,1.519e-05
5.364e-01,1.924e-05
5.402e-01,2.427e-05
5.441e-01,3.049e-05
5.479e-01,3.813e-05
5.517e-01,4.750e-05
5.555e-01,5.892e-05
5.593e-01,7.279e-05
5.631e-01,8.955e-05
5.669e-01,1.097e-04
5.708e-01,1.339e-04
5.746e-01,1.627e-04
5.784e-01,1.969e-04
5.822e-01,2.373e-04
5.860e-01,2.848e-04
5.898e-01,3.405e-04
5.937e-01,4.054e-04
5.975e-01,4.808e-04
6.013e-01,5.679e-04
6.051e-01,6.681e-04
6.089e-01,7.828e-04
6.127e-01,9.136e-04
6.165e-01,1.062e-03
6.204e-01,1.229e-03
6.242e-01,1.418e-03
6.280e-01,1.628e-03
6.318e-01,1.863e-03
6.356e-01,2.122e-03
6.394e-01,2.409e-03
6.433e-01,2.723e-03
6.471e-01,3.066e-03
6.509e-01,3.439e-03
6.547e-01,3.841e-03
6.585e-01,4.275e-03
6.623e-01,4.738e-03
6.661e-01,5.232e-03
6.700e-01,5.754e-03
6.738e-01,6.305e-03
6.776e-01,6.882e-03
6.814e-01,7.483e-03
6.852e-01,8.107e-03
6.890e-01,8.750e-03
6.929e-01,9.410e-03
6.967e-01,1.008e-02
7.005e-01,1.077e-02
7.043e-01,1.146e-02
7.081e-01,1.215e-02
7.119e-01,1.285e-02
7.157e-01,1.354e-02
7.196e-01,1.423e-02
7.234e-01,1.492e-02
7.272e-01,1.560e-02
7.310e-01,1.627e-02
7.348e-01,1.694e-02
7.386e-01,1.761e-02
7.425e-01,1.827e-02
7.463e-01,1.894e-02
7.501e-01,1.963e-02
7.539e-01,2.033e-02
7.577e-01,2.107e-02
7.615e-01,2.185e-02
7.653e-01,2.269e-02
7.692e-01,2.360e-02
7.730e-01,2.461e-02
7.768e-01,2.573e-02
7.806e-01,2.699e-02
7.844e-01,2.842e-02
7.882e-01,3.005e-02
7.921e-01,3.192e-02
7.959e-01,3.408e-02
7.997e-01,3.656e-02
8.035e-01,3.944e-02
8.073e-01,4.277e-02
8.111e-01,4.664e-02
8.150e-01,5.115e-02
8.188e-01,5.641e-02
8.226e-01,6.257e-02
8.264e-01,6.979e-02
8.302e-01,7.828e-02
8.340e-01,8.830e-02
8.378e-01,1.001e-01
8.417e-01,1.142e-01
8.455e-01,1.309e-01
8.493e-01,1.508e-01
8.531e-01,1.747e-01
8.569e-01,2.033e-01
8.607e-01,2.376e-01
8.646e-01,2.789e-01
8.684e-01,3.288e-01
8.722e-01,3.890e-01
8.760e-01,4.619e-01
8.798e-01,5.504e-01
8.836e-01,6.578e-01
8.874e-01,7.887e-01
8.913e-01,9.487e-01
8.951e-01,1.145e+00
8.989e-01,1.387e+00
9.027e-01,1.687e+00
9.065e-01,2.062e+00
9.103e-01,2.535e+00
9.142e-01,3.138e+00
9.180e-01,3.917e+00
9.218e-01,4.935e+00
9.256e-01,6.287e+00
9.294e-01,8.097e+00
9.332e-01,1.052e+01
9.370e-01,1.372e+01
9.409e-01,1.775e+01
9.447e-01,2.243e+01
9.485e-01,2.707e+01
9.523e-01,3.040e+01
9.561e-01,3.083e+01
9.599e-01,2.731e+01
9.638e-01,2.031e+01
9.676e-01,1.213e+01
9.714e-01,5.504e+00
9.752e-01,1.776e+00
9.790e-01,3.771e-01
9.828e-01,4.887e-02
9.866e-01,3.660e-03
9.905e-01,1.397e-04
9.943e-01,1.380e-06
9.981e-01,1.023e-10


==> anc/03_results/moderate_zap/num_elliptical_beam/0_001.csv <==
transmittance,probability_density
3.429e-05,2.479e+00
1.029e-04,1.633e+01
1.715e-04,3.791e+01
2.400e-04,5.949e+01
3.086e-04,8.121e+01
3.772e-04,1.142e+02
4.458e-04,1.435e+02
5.144e-04,1.669e+02
5.830e-04,2.060e+02
6.516e-04,2.377e+02
7.201e-04,2.620e+02
7.887e-04,2.850e+02
8.573e-04,3.286e+02
9.259e-04,3.473e+02
9.945e-04,3.737e+02
1.063e-03,4.093e+02
1.132e-03,4.437e+02
1.200e-03,4.794e+02
1.269e-03,5.026e+02
1.337e-03,5.307e+02
1.406e-03,5.704e+02
1.475e-03,5.708e+02
1.543e-03,6.219e+02
1.612e-03,6.150e+02
1.680e-03,6.370e+02
1.749e-03,6.407e+02
1.818e-03,6.466e+02
1.886e-03,6.265e+02
1.955e-03,6.191e+02
2.023e-03,5.804e+02
2.092e-03,5.326e+02
2.160e-03,4.727e+02
2.229e-03,4.443e+02
2.298e-03,3.789e+02
2.366e-03,3.304e+02
2.435e-03,2.694e+02
2.503e-03,2.385e+02
2.572e-03,1.831e+02
2.641e-03,1.541e+02
2.709e-03,1.164e+02
2.778e-03,8.325e+01
2.846e-03,6.547e+01
2.915e-03,4.709e+01
2.983e-03,3.645e+01
3.052e-03,2.158e+01
3.121e-03,1.502e+01
3.189e-03,1.341e+01
3.258e-03,8.165e+00
3.326e-03,4.666e+00
3.395e-03,2.916e+00
3.464e-03,2.041e+00
3.532e-03,8.748e-01
3.601e-03,1.021e+00
3.669e-03,7.290e-01
3.738e-03,0.000e+00
3.806e-03,2.916e-01
3.875e-03,2.916e-01
3.944e-03,0.000e+00
4.012e-03,0.000e+00
4.081e-03,0.000e+00
4.149e-03,1.458e-01
4.218e-03,0.000e+00
4.287e-03,0.000e+00
4.355e-03,0.000e+00
4.424e-03,0.000e+00
4.492e-03,0.000e+00
4.561e-03,0.000e+00
4.629e-03,0.000e+00
4.698e-03,0.000e+00
4.767e-03,0.000e+00
4.835e-03,0.000e+00
4.904e-03,0.000e+00
4.972e-03,0.000e+00
5.041e-03,0.000e+00
5.110e-03,0.000e+00
5.178e-03,0.000e+00
5.247e-03,0.000e+00
5.315e-03,0.000e+00
5.384e-03,0.000e+00
5.453e-03,0.000e+00
5.521e-03,0.000e+00
5.590e-03,0.000e+00
5.658e-03,0.000e+00
5.727e-03,0.000e+00
5.795e-03,0.000e+00
5.864e-03,0.000e+00
5.933e-03,0.000e+00
6.001e-03,0.000e+00
6.070e-03,0.000e+00
6.138e-03,0.000e+00
6.207e-03,0.000e+00
6.276e-03,0.000e+00
6.344e-03,0.000e+00
6.413e-03,0.000e+00
6.481e-03,0.000e+00
6.550e-03,0.000e+00
6.618e-03,0.000e+00
6.687e-03,0.000e+00
6.756e-03,0.000e+00
6.824e-03,0.000e+00
6.893e-03,0.000e+00
6.961e-03,0.000e+00
7.030e-03,0.000e+00
7.099e-03,0.000e+00
7.167e-03,0.000e+00
7.236e-03,0.000e+00
7.304e-03,0.000e+00
7.373e-03,0.000e+00
7.441e-03,0.000e+00
7.510e-03,0.000e+00
7.579e-03,0.000e+00
7.647e-03,0.000e+00
7.716e-03,0.000e+00
7.784e-03,0.000e+00
7.853e-03,0.000e+00
7.922e-03,0.000e+00
7.990e-03,0.000e+00
8.059e-03,0.000e+00
8.127e-03,0.000e+00
8.196e-03,0.000e+00
8.264e-03,0.000e+00
8.333e-03,0.000e+00
8.402e-03,0.000e+00
8.470e-03,0.000e+00
8.539e-03,0.000e+00
8.607e-03,0.000e+00
8.676e-03,0.000e+00
8.745e-03,0.000e+00
8.813e-03,0.000e+00
8.882e-03,0.000e+00
8.950e-03,0.000e+00
9.019e-03,0.000e+00
9.088e-03,0.000e+00
9.156e-03,0.000e+00
9.225e-03,0.000e+00
9.293e-03,0.000e+00
9.362e-03,0.000e+00
9.430e-03,0.000e+00
9.499e-03,0.000e+00
9.568e-03,0.000e+00
9.636e-03,0.000e+00
9.705e-03,0.000e+00
9.773e-03,0.000e+00
9.842e-03,0.000e+00
9.911e-03,0.000e+00
9.979e-03,0.000e+00
1.005e-02,0.000e+00
1.012e-02,0.000e+00
1.018e-02,0.000e+00
1.025e-02,0.000e+00
1.032e-02,0.000e+00
1.039e-02,0.000e+00
1.046e-02,0.000e+00
1.053e-02,0.000e+00
1.060e-02,0.000e+00
1.066e-02,0.000e+00
1.073e-02,0.000e+00
1.080e-02,0.000e+00
1.087e-02,0.000e+00
1.094e-02,0.000e+00
1.101e-02,0.000e+00
1.108e-02,0.000e+00
1.115e-02,0.000e+00
1.121e-02,0.000e+00
1.128e-02,0.000e+00
1.135e-02,0.000e+00
1.142e-02,0.000e+00
1.149e-02,0.000e+00
1.156e-02,0.000e+00
1.163e-02,0.000e+00
1.169e-02,0.000e+00
1.176e-02,0.000e+00
1.183e-02,0.000e+00
1.190e-02,0.000e+00
1.197e-02,0.000e+00
1.204e-02,0.000e+00
1.211e-02,0.000e+00
1.217e-02,0.000e+00
1.224e-02,0.000e+00
1.231e-02,0.000e+00
1.238e-02,0.000e+00
1.245e-02,0.000e+00
1.252e-02,0.000e+00
1.259e-02,0.000e+00
1.265e-02,0.000e+00
1.272e-02,0.000e+00
1.279e-02,0.000e+00
1.286e-02,0.000e+00
1.293e-02,0.000e+00
1.300e-02,0.000e+00
1.307e-02,0.000e+00
1.313e-02,0.000e+00
1.320e-02,0.000e+00
1.327e-02,0.000e+00
1.334e-02,0.000e+00
1.341e-02,0.000e+00
1.348e-02,0.000e+00
1.355e-02,0.000e+00
1.361e-02,0.000e+00
1.368e-02,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_002.csv <==
transmittance,probability_density
1.277e-04,1.958e+00
3.830e-04,1.155e+01
6.383e-04,2.389e+01
8.936e-04,3.654e+01
1.149e-03,5.386e+01
1.404e-03,7.039e+01
1.660e-03,8.899e+01
1.915e-03,1.029e+02
2.170e-03,1.212e+02
2.425e-03,1.365e+02
2.681e-03,1.501e+02
2.936e-03,1.690e+02
3.191e-03,1.878e+02
3.447e-03,2.052e+02
3.702e-03,2.201e+02
3.957e-03,2.317e+02
4.213e-03,2.398e+02
4.468e-03,2.483e+02
4.723e-03,2.484e+02
4.979e-03,2.420e+02
5.234e-03,2.247e+02
5.489e-03,1.977e+02
5.744e-03,1.733e+02
6.000e-03,1.432e+02
6.255e-03,1.116e+02
6.510e-03,8.919e+01
6.766e-03,6.455e+01
7.021e-03,4.551e+01
7.276e-03,2.918e+01
7.532e-03,1.943e+01
7.787e-03,1.206e+01
8.042e-03,6.698e+00
8.298e-03,4.779e+00
8.553e-03,2.272e+00
8.808e-03,1.293e+00
9.064e-03,5.484e-01
9.319e-03,3.133e-01
9.574e-03,1.567e-01
9.829e-03,7.834e-02
1.008e-02,7.834e-02
1.034e-02,0.000e+00
1.060e-02,3.917e-02
1.085e-02,0.000e+00
1.111e-02,0.000e+00
1.136e-02,0.000e+00
1.162e-02,0.000e+00
1.187e-02,0.000e+00
1.213e-02,0.000e+00
1.238e-02,0.000e+00
1.264e-02,0.000e+00
1.289e-02,0.000e+00
1.315e-02,0.000e+00
1.340e-02,0.000e+00
1.366e-02,0.000e+00
1.391e-02,0.000e+00
1.417e-02,0.000e+00
1.443e-02,0.000e+00
1.468e-02,0.000e+00
1.494e-02,0.000e+00
1.519e-02,0.000e+00
1.545e-02,0.000e+00
1.570e-02,0.000e+00
1.596e-02,0.000e+00
1.621e-02,0.000e+00
1.647e-02,0.000e+00
1.672e-02,0.000e+00
1.698e-02,0.000e+00
1.723e-02,0.000e+00
1.749e-02,0.000e+00
1.774e-02,0.000e+00
1.800e-02,0.000e+00
1.825e-02,0.000e+00
1.851e-02,0.000e+00
1.877e-02,0.000e+00
1.902e-02,0.000e+00
1.928e-02,0.000e+00
1.953e-02,0.000e+00
1.979e-02,0.000e+00
2.004e-02,0.000e+00
2.030e-02,0.000e+00
2.055e-02,0.000e+00
2.081e-02,0.000e+00
2.106e-02,0.000e+00
2.132e-02,0.000e+00
2.157e-02,0.000e+00
2.183e-02,0.000e+00
2.208e-02,0.000e+00
2.234e-02,0.000e+00
2.259e-02,0.000e+00
2.285e-02,0.000e+00
2.311e-02,0.000e+00
2.336e-02,0.000e+00
2.362e-02,0.000e+00
2.387e-02,0.000e+00
2.413e-02,0.000e+00
2.438e-02,0.000e+00
2.464e-02,0.000e+00
2.489e-02,0.000e+00
2.515e-02,0.000e+00
2.540e-02,0.000e+00
2.566e-02,0.000e+00
2.591e-02,0.000e+00
2.617e-02,0.000e+00
2.642e-02,0.000e+00
2.668e-02,0.000e+00
2.694e-02,0.000e+00
2.719e-02,0.000e+00
2.745e-02,0.000e+00
2.770e-02,0.000e+00
2.796e-02,0.000e+00
2.821e-02,0.000e+00
2.847e-02,0.000e+00
2.872e-02,0.000e+00
2.898e-02,0.000e+00
2.923e-02,0.000e+00
2.949e-02,0.000e+00
2.974e-02,0.000e+00
3.000e-02,0.000e+00
3.025e-02,0.000e+00
3.051e-02,0.000e+00
3.076e-02,0.000e+00
3.102e-02,0.000e+00
3.128e-02,0.000e+00
3.153e-02,0.000e+00
3.179e-02,0.000e+00
3.204e-02,0.000e+00
3.230e-02,0.000e+00
3.255e-02,0.000e+00
3.281e-02,0.000e+00
3.306e-02,0.000e+00
3.332e-02,0.000e+00
3.357e-02,0.000e+00
3.383e-02,0.000e+00
3.408e-02,0.000e+00
3.434e-02,0.000e+00
3.459e-02,0.000e+00
3.485e-02,0.000e+00
3.511e-02,0.000e+00
3.536e-02,0.000e+00
3.562e-02,0.000e+00
3.587e-02,0.000e+00
3.613e-02,0.000e+00
3.638e-02,0.000e+00
3.664e-02,0.000e+00
3.689e-02,0.000e+00
3.715e-02,0.000e+00
3.740e-02,0.000e+00
3.766e-02,0.000e+00
3.791e-02,0.000e+00
3.817e-02,0.000e+00
3.842e-02,0.000e+00
3.868e-02,0.000e+00
3.893e-02,0.000e+00
3.919e-02,0.000e+00
3.945e-02,0.000e+00
3.970e-02,0.000e+00
3.996e-02,0.000e+00
4.021e-02,0.000e+00
4.047e-02,0.000e+00
4.072e-02,0.000e+00
4.098e-02,0.000e+00
4.123e-02,0.000e+00
4.149e-02,0.000e+00
4.174e-02,0.000e+00
4.200e-02,0.000e+00
4.225e-02,0.000e+00
4.251e-02,0.000e+00
4.276e-02,0.000e+00
4.302e-02,0.000e+00
4.328e-02,0.000e+00
4.353e-02,0.000e+00
4.379e-02,0.000e+00
4.404e-02,0.000e+00
4.430e-02,0.000e+00
4.455e-02,0.000e+00
4.481e-02,0.000e+00
4.506e-02,0.000e+00
4.532e-02,0.000e+00
4.557e-02,0.000e+00
4.583e-02,0.000e+00
4.608e-02,0.000e+00
4.634e-02,0.000e+00
4.659e-02,0.000e+00
4.685e-02,0.000e+00
4.710e-02,0.000e+00
4.736e-02,0.000e+00
4.762e-02,0.000e+00
4.787e-02,0.000e+00
4.813e-02,0.000e+00
4.838e-02,0.000e+00
4.864e-02,0.000e+00
4.889e-02,0.000e+00
4.915e-02,0.000e+00
4.940e-02,0.000e+00
4.966e-02,0.000e+00
4.991e-02,0.000e+00
5.017e-02,0.000e+00
5.042e-02,0.000e+00
5.068e-02,0.000e+00
5.093e-02,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_003.csv <==
transmittance,probability_density
2.665e-04,7.505e-01
7.994e-04,4.747e+00
1.332e-03,9.363e+00
1.865e-03,1.512e+01
2.398e-03,2.238e+01
2.931e-03,2.831e+01
3.464e-03,3.717e+01
3.997e-03,4.331e+01
4.530e-03,4.882e+01
5.063e-03,5.762e+01
5.596e-03,6.306e+01
6.129e-03,7.003e+01
6.662e-03,7.807e+01
7.195e-03,8.641e+01
7.728e-03,9.301e+01
8.261e-03,9.903e+01
8.794e-03,1.036e+02
9.327e-03,1.082e+02
9.860e-03,1.124e+02
1.039e-02,1.119e+02
1.093e-02,1.098e+02
1.146e-02,1.041e+02
1.199e-02,9.519e+01
1.252e-02,8.310e+01
1.306e-02,7.132e+01
1.359e-02,5.828e+01
1.412e-02,4.651e+01
1.466e-02,3.516e+01
1.519e-02,2.702e+01
1.572e-02,1.908e+01
1.625e-02,1.205e+01
1.679e-02,8.537e+00
1.732e-02,5.197e+00
1.785e-02,3.096e+00
1.839e-02,2.177e+00
1.892e-02,1.070e+00
1.945e-02,6.567e-01
1.999e-02,3.377e-01
2.052e-02,1.501e-01
2.105e-02,1.126e-01
2.158e-02,1.876e-02
2.212e-02,5.629e-02
2.265e-02,0.000e+00
2.318e-02,0.000e+00
2.372e-02,1.876e-02
2.425e-02,0.000e+00
2.478e-02,0.000e+00
2.532e-02,0.000e+00
2.585e-02,0.000e+00
2.638e-02,0.000e+00
2.691e-02,0.000e+00
2.745e-02,0.000e+00
2.798e-02,0.000e+00
2.851e-02,0.000e+00
2.905e-02,0.000e+00
2.958e-02,0.000e+00
3.011e-02,0.000e+00
3.064e-02,0.000e+00
3.118e-02,0.000e+00
3.171e-02,0.000e+00
3.224e-02,0.000e+00
3.278e-02,0.000e+00
3.331e-02,0.000e+00
3.384e-02,0.000e+00
3.438e-02,0.000e+00
3.491e-02,0.000e+00
3.544e-02,0.000e+00
3.597e-02,0.000e+00
3.651e-02,0.000e+00
3.704e-02,0.000e+00
3.757e-02,0.000e+00
3.811e-02,0.000e+00
3.864e-02,0.000e+00
3.917e-02,0.000e+00
3.970e-02,0.000e+00
4.024e-02,0.000e+00
4.077e-02,0.000e+00
4.130e-02,0.000e+00
4.184e-02,0.000e+00
4.237e-02,0.000e+00
4.290e-02,0.000e+00
4.344e-02,0.000e+00
4.397e-02,0.000e+00
4.450e-02,0.000e+00
4.503e-02,0.000e+00
4.557e-02,0.000e+00
4.610e-02,0.000e+00
4.663e-02,0.000e+00
4.717e-02,0.000e+00
4.770e-02,0.000e+00
4.823e-02,0.000e+00
4.876e-02,0.000e+00
4.930e-02,0.000e+00
4.983e-02,0.000e+00
5.036e-02,0.000e+00
5.090e-02,0.000e+00
5.143e-02,0.000e+00
5.196e-02,0.000e+00
5.250e-02,0.000e+00
5.303e-02,0.000e+00
5.356e-02,0.000e+00
5.409e-02,0.000e+00
5.463e-02,0.000e+00
5.516e-02,0.000e+00
5.569e-02,0.000e+00
5.623e-02,0.000e+00
5.676e-02,0.000e+00
5.729e-02,0.000e+00
5.783e-02,0.000e+00
5.836e-02,0.000e+00
5.889e-02,0.000e+00
5.942e-02,0.000e+00
5.996e-02,0.000e+00
6.049e-02,0.000e+00
6.102e-02,0.000e+00
6.156e-02,0.000e+00
6.209e-02,0.000e+00
6.262e-02,0.000e+00
6.315e-02,0.000e+00
6.369e-02,0.000e+00
6.422e-02,0.000e+00
6.475e-02,0.000e+00
6.529e-02,0.000e+00
6.582e-02,0.000e+00
6.635e-02,0.000e+00
6.689e-02,0.000e+00
6.742e-02,0.000e+00
6.795e-02,0.000e+00
6.848e-02,0.000e+00
6.902e-02,0.000e+00
6.955e-02,0.000e+00
7.008e-02,0.000e+00
7.062e-02,0.000e+00
7.115e-02,0.000e+00
7.168e-02,0.000e+00
7.221e-02,0.000e+00
7.275e-02,0.000e+00
7.328e-02,0.000e+00
7.381e-02,0.000e+00
7.435e-02,0.000e+00
7.488e-02,0.000e+00
7.541e-02,0.000e+00
7.595e-02,0.000e+00
7.648e-02,0.000e+00
7.701e-02,0.000e+00
7.754e-02,0.000e+00
7.808e-02,0.000e+00
7.861e-02,0.000e+00
7.914e-02,0.000e+00
7.968e-02,0.000e+00
8.021e-02,0.000e+00
8.074e-02,0.000e+00
8.127e-02,0.000e+00
8.181e-02,0.000e+00
8.234e-02,0.000e+00
8.287e-02,0.000e+00
8.341e-02,0.000e+00
8.394e-02,0.000e+00
8.447e-02,0.000e+00
8.501e-02,0.000e+00
8.554e-02,0.000e+00
8.607e-02,0.000e+00
8.660e-02,0.000e+00
8.714e-02,0.000e+00
8.767e-02,0.000e+00
8.820e-02,0.000e+00
8.874e-02,0.000e+00
8.927e-02,0.000e+00
8.980e-02,0.000e+00
9.034e-02,0.000e+00
9.087e-02,0.000e+00
9.140e-02,0.000e+00
9.193e-02,0.000e+00
9.247e-02,0.000e+00
9.300e-02,0.000e+00
9.353e-02,0.000e+00
9.407e-02,0.000e+00
9.460e-02,0.000e+00
9.513e-02,0.000e+00
9.566e-02,0.000e+00
9.620e-02,0.000e+00
9.673e-02,0.000e+00
9.726e-02,0.000e+00
9.780e-02,0.000e+00
9.833e-02,0.000e+00
9.886e-02,0.000e+00
9.940e-02,0.000e+00
9.993e-02,0.000e+00
1.005e-01,0.000e+00
1.010e-01,0.000e+00
1.015e-01,0.000e+00
1.021e-01,0.000e+00
1.026e-01,0.000e+00
1.031e-01,0.000e+00
1.037e-01,0.000e+00
1.042e-01,0.000e+00
1.047e-01,0.000e+00
1.053e-01,0.000e+00
1.058e-01,0.000e+00
1.063e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_004.csv <==
transmittance,probability_density
4.516e-04,2.879e-01
1.355e-03,1.761e+00
2.258e-03,3.809e+00
3.161e-03,6.289e+00
4.064e-03,8.869e+00
4.967e-03,1.218e+01
5.870e-03,1.483e+01
6.773e-03,1.880e+01
7.676e-03,2.147e+01
8.579e-03,2.412e+01
9.483e-03,2.814e+01
1.039e-02,3.000e+01
1.129e-02,3.309e+01
1.219e-02,3.706e+01
1.309e-02,3.988e+01
1.400e-02,4.376e+01
1.490e-02,4.761e+01
1.580e-02,4.978e+01
1.671e-02,5.112e+01
1.761e-02,5.647e+01
1.851e-02,5.477e+01
1.942e-02,5.794e+01
2.032e-02,5.734e+01
2.122e-02,5.659e+01
2.213e-02,5.512e+01
2.303e-02,5.071e+01
2.393e-02,4.574e+01
2.484e-02,4.129e+01
2.574e-02,3.477e+01
2.664e-02,2.955e+01
2.754e-02,2.414e+01
2.845e-02,1.922e+01
2.935e-02,1.536e+01
3.025e-02,1.115e+01
3.116e-02,7.751e+00
3.206e-02,5.703e+00
3.296e-02,3.898e+00
3.387e-02,2.469e+00
3.477e-02,1.639e+00
3.567e-02,1.196e+00
3.658e-02,6.865e-01
3.748e-02,4.097e-01
3.838e-02,2.104e-01
3.928e-02,1.107e-01
4.019e-02,7.751e-02
4.109e-02,5.536e-02
4.199e-02,1.107e-02
4.290e-02,2.215e-02
4.380e-02,1.107e-02
4.470e-02,0.000e+00
4.561e-02,1.107e-02
4.651e-02,0.000e+00
4.741e-02,0.000e+00
4.832e-02,0.000e+00
4.922e-02,0.000e+00
5.012e-02,0.000e+00
5.103e-02,0.000e+00
5.193e-02,0.000e+00
5.283e-02,0.000e+00
5.373e-02,0.000e+00
5.464e-02,0.000e+00
5.554e-02,0.000e+00
5.644e-02,0.000e+00
5.735e-02,0.000e+00
5.825e-02,0.000e+00
5.915e-02,0.000e+00
6.006e-02,0.000e+00
6.096e-02,0.000e+00
6.186e-02,0.000e+00
6.277e-02,0.000e+00
6.367e-02,0.000e+00
6.457e-02,0.000e+00
6.547e-02,0.000e+00
6.638e-02,0.000e+00
6.728e-02,0.000e+00
6.818e-02,0.000e+00
6.909e-02,0.000e+00
6.999e-02,0.000e+00
7.089e-02,0.000e+00
7.180e-02,0.000e+00
7.270e-02,0.000e+00
7.360e-02,0.000e+00
7.451e-02,0.000e+00
7.541e-02,0.000e+00
7.631e-02,0.000e+00
7.722e-02,0.000e+00
7.812e-02,0.000e+00
7.902e-02,0.000e+00
7.992e-02,0.000e+00
8.083e-02,0.000e+00
8.173e-02,0.000e+00
8.263e-02,0.000e+00
8.354e-02,0.000e+00
8.444e-02,0.000e+00
8.534e-02,0.000e+00
8.625e-02,0.000e+00
8.715e-02,0.000e+00
8.805e-02,0.000e+00
8.896e-02,0.000e+00
8.986e-02,0.000e+00
9.076e-02,0.000e+00
9.166e-02,0.000e+00
9.257e-02,0.000e+00
9.347e-02,0.000e+00
9.437e-02,0.000e+00
9.528e-02,0.000e+00
9.618e-02,0.000e+00
9.708e-02,0.000e+00
9.799e-02,0.000e+00
9.889e-02,0.000e+00
9.979e-02,0.000e+00
1.007e-01,0.000e+00
1.016e-01,0.000e+00
1.025e-01,0.000e+00
1.034e-01,0.000e+00
1.043e-01,0.000e+00
1.052e-01,0.000e+00
1.061e-01,0.000e+00
1.070e-01,0.000e+00
1.079e-01,0.000e+00
1.088e-01,0.000e+00
1.097e-01,0.000e+00
1.106e-01,0.000e+00
1.115e-01,0.000e+00
1.124e-01,0.000e+00
1.133e-01,0.000e+00
1.142e-01,0.000e+00
1.151e-01,0.000e+00
1.160e-01,0.000e+00
1.170e-01,0.000e+00
1.179e-01,0.000e+00
1.188e-01,0.000e+00
1.197e-01,0.000e+00
1.206e-01,0.000e+00
1.215e-01,0.000e+00
1.224e-01,0.000e+00
1.233e-01,0.000e+00
1.242e-01,0.000e+00
1.251e-01,0.000e+00
1.260e-01,0.000e+00
1.269e-01,0.000e+00
1.278e-01,0.000e+00
1.287e-01,0.000e+00
1.296e-01,0.000e+00
1.305e-01,0.000e+00
1.314e-01,0.000e+00
1.323e-01,0.000e+00
1.332e-01,0.000e+00
1.341e-01,0.000e+00
1.350e-01,0.000e+00
1.359e-01,0.000e+00
1.368e-01,0.000e+00
1.377e-01,0.000e+00
1.386e-01,0.000e+00
1.395e-01,0.000e+00
1.404e-01,0.000e+00
1.413e-01,0.000e+00
1.422e-01,0.000e+00
1.431e-01,0.000e+00
1.440e-01,0.000e+00
1.449e-01,0.000e+00
1.459e-01,0.000e+00
1.468e-01,0.000e+00
1.477e-01,0.000e+00
1.486e-01,0.000e+00
1.495e-01,0.000e+00
1.504e-01,0.000e+00
1.513e-01,0.000e+00
1.522e-01,0.000e+00
1.531e-01,0.000e+00
1.540e-01,0.000e+00
1.549e-01,0.000e+00
1.558e-01,0.000e+00
1.567e-01,0.000e+00
1.576e-01,0.000e+00
1.585e-01,0.000e+00
1.594e-01,0.000e+00
1.603e-01,0.000e+00
1.612e-01,0.000e+00
1.621e-01,0.000e+00
1.630e-01,0.000e+00
1.639e-01,0.000e+00
1.648e-01,0.000e+00
1.657e-01,0.000e+00
1.666e-01,0.000e+00
1.675e-01,0.000e+00
1.684e-01,0.000e+00
1.693e-01,0.000e+00
1.702e-01,0.000e+00
1.711e-01,0.000e+00
1.720e-01,0.000e+00
1.729e-01,0.000e+00
1.738e-01,0.000e+00
1.747e-01,0.000e+00
1.757e-01,0.000e+00
1.766e-01,0.000e+00
1.775e-01,0.000e+00
1.784e-01,0.000e+00
1.793e-01,0.000e+00
1.802e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_005.csv <==
transmittance,probability_density
6.564e-04,1.447e-01
1.969e-03,9.445e-01
3.282e-03,2.224e+00
4.595e-03,3.664e+00
5.908e-03,4.966e+00
7.221e-03,7.000e+00
8.534e-03,8.417e+00
9.846e-03,1.075e+01
1.116e-02,1.283e+01
1.247e-02,1.472e+01
1.378e-02,1.558e+01
1.510e-02,1.876e+01
1.641e-02,1.988e+01
1.772e-02,2.152e+01
1.904e-02,2.405e+01
2.035e-02,2.563e+01
2.166e-02,2.840e+01
2.297e-02,3.036e+01
2.429e-02,3.143e+01
2.560e-02,3.351e+01
2.691e-02,3.479e+01
2.823e-02,3.606e+01
2.954e-02,3.691e+01
3.085e-02,3.751e+01
3.216e-02,3.713e+01
3.348e-02,3.632e+01
3.479e-02,3.479e+01
3.610e-02,3.259e+01
3.742e-02,2.864e+01
3.873e-02,2.660e+01
4.004e-02,2.214e+01
4.135e-02,1.907e+01
4.267e-02,1.555e+01
4.398e-02,1.301e+01
4.529e-02,1.009e+01
4.661e-02,7.480e+00
4.792e-02,5.728e+00
4.923e-02,3.923e+00
5.054e-02,2.948e+00
5.186e-02,2.034e+00
5.317e-02,1.226e+00
5.448e-02,7.998e-01
5.580e-02,6.931e-01
5.711e-02,3.428e-01
5.842e-02,2.437e-01
5.973e-02,1.143e-01
6.105e-02,5.332e-02
6.236e-02,5.332e-02
6.367e-02,3.047e-02
6.499e-02,1.523e-02
6.630e-02,7.617e-03
6.761e-02,7.617e-03
6.892e-02,0.000e+00
7.024e-02,7.617e-03
7.155e-02,0.000e+00
7.286e-02,0.000e+00
7.418e-02,0.000e+00
7.549e-02,0.000e+00
7.680e-02,0.000e+00
7.811e-02,0.000e+00
7.943e-02,0.000e+00
8.074e-02,0.000e+00
8.205e-02,0.000e+00
8.337e-02,0.000e+00
8.468e-02,0.000e+00
8.599e-02,0.000e+00
8.730e-02,0.000e+00
8.862e-02,0.000e+00
8.993e-02,0.000e+00
9.124e-02,0.000e+00
9.256e-02,0.000e+00
9.387e-02,0.000e+00
9.518e-02,0.000e+00
9.649e-02,0.000e+00
9.781e-02,0.000e+00
9.912e-02,0.000e+00
1.004e-01,0.000e+00
1.017e-01,0.000e+00
1.031e-01,0.000e+00
1.044e-01,0.000e+00
1.057e-01,0.000e+00
1.070e-01,0.000e+00
1.083e-01,0.000e+00
1.096e-01,0.000e+00
1.109e-01,0.000e+00
1.122e-01,0.000e+00
1.136e-01,0.000e+00
1.149e-01,0.000e+00
1.162e-01,0.000e+00
1.175e-01,0.000e+00
1.188e-01,0.000e+00
1.201e-01,0.000e+00
1.214e-01,0.000e+00
1.228e-01,0.000e+00
1.241e-01,0.000e+00
1.254e-01,0.000e+00
1.267e-01,0.000e+00
1.280e-01,0.000e+00
1.293e-01,0.000e+00
1.306e-01,0.000e+00
1.319e-01,0.000e+00
1.333e-01,0.000e+00
1.346e-01,0.000e+00
1.359e-01,0.000e+00
1.372e-01,0.000e+00
1.385e-01,0.000e+00
1.398e-01,0.000e+00
1.411e-01,0.000e+00
1.424e-01,0.000e+00
1.438e-01,0.000e+00
1.451e-01,0.000e+00
1.464e-01,0.000e+00
1.477e-01,0.000e+00
1.490e-01,0.000e+00
1.503e-01,0.000e+00
1.516e-01,0.000e+00
1.529e-01,0.000e+00
1.543e-01,0.000e+00
1.556e-01,0.000e+00
1.569e-01,0.000e+00
1.582e-01,0.000e+00
1.595e-01,0.000e+00
1.608e-01,0.000e+00
1.621e-01,0.000e+00
1.634e-01,0.000e+00
1.648e-01,0.000e+00
1.661e-01,0.000e+00
1.674e-01,0.000e+00
1.687e-01,0.000e+00
1.700e-01,0.000e+00
1.713e-01,0.000e+00
1.726e-01,0.000e+00
1.740e-01,0.000e+00
1.753e-01,0.000e+00
1.766e-01,0.000e+00
1.779e-01,0.000e+00
1.792e-01,0.000e+00
1.805e-01,0.000e+00
1.818e-01,0.000e+00
1.831e-01,0.000e+00
1.845e-01,0.000e+00
1.858e-01,0.000e+00
1.871e-01,0.000e+00
1.884e-01,0.000e+00
1.897e-01,0.000e+00
1.910e-01,0.000e+00
1.923e-01,0.000e+00
1.936e-01,0.000e+00
1.950e-01,0.000e+00
1.963e-01,0.000e+00
1.976e-01,0.000e+00
1.989e-01,0.000e+00
2.002e-01,0.000e+00
2.015e-01,0.000e+00
2.028e-01,0.000e+00
2.041e-01,0.000e+00
2.055e-01,0.000e+00
2.068e-01,0.000e+00
2.081e-01,0.000e+00
2.094e-01,0.000e+00
2.107e-01,0.000e+00
2.120e-01,0.000e+00
2.133e-01,0.000e+00
2.147e-01,0.000e+00
2.160e-01,0.000e+00
2.173e-01,0.000e+00
2.186e-01,0.000e+00
2.199e-01,0.000e+00
2.212e-01,0.000e+00
2.225e-01,0.000e+00
2.238e-01,0.000e+00
2.252e-01,0.000e+00
2.265e-01,0.000e+00
2.278e-01,0.000e+00
2.291e-01,0.000e+00
2.304e-01,0.000e+00
2.317e-01,0.000e+00
2.330e-01,0.000e+00
2.343e-01,0.000e+00
2.357e-01,0.000e+00
2.370e-01,0.000e+00
2.383e-01,0.000e+00
2.396e-01,0.000e+00
2.409e-01,0.000e+00
2.422e-01,0.000e+00
2.435e-01,0.000e+00
2.448e-01,0.000e+00
2.462e-01,0.000e+00
2.475e-01,0.000e+00
2.488e-01,0.000e+00
2.501e-01,0.000e+00
2.514e-01,0.000e+00
2.527e-01,0.000e+00
2.540e-01,0.000e+00
2.553e-01,0.000e+00
2.567e-01,0.000e+00
2.580e-01,0.000e+00
2.593e-01,0.000e+00
2.606e-01,0.000e+00
2.619e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_006.csv <==
transmittance,probability_density
8.833e-04,1.019e-01
2.650e-03,6.623e-01
4.417e-03,1.585e+00
6.183e-03,2.643e+00
7.950e-03,3.481e+00
9.716e-03,5.066e+00
1.148e-02,6.198e+00
1.325e-02,7.613e+00
1.502e-02,9.476e+00
1.678e-02,1.071e+01
1.855e-02,1.162e+01
2.032e-02,1.361e+01
2.208e-02,1.449e+01
2.385e-02,1.587e+01
2.562e-02,1.755e+01
2.738e-02,1.899e+01
2.915e-02,2.097e+01
3.092e-02,2.235e+01
3.268e-02,2.312e+01
3.445e-02,2.486e+01
3.622e-02,2.566e+01
3.798e-02,2.694e+01
3.975e-02,2.719e+01
4.152e-02,2.789e+01
4.328e-02,2.778e+01
4.505e-02,2.722e+01
4.681e-02,2.599e+01
4.858e-02,2.447e+01
5.035e-02,2.190e+01
5.211e-02,1.984e+01
5.388e-02,1.685e+01
5.565e-02,1.453e+01
5.741e-02,1.169e+01
5.918e-02,9.895e+00
6.095e-02,7.608e+00
6.271e-02,5.779e+00
6.448e-02,4.347e+00
6.625e-02,3.040e+00
6.801e-02,2.208e+00
6.978e-02,1.585e+00
7.155e-02,9.340e-01
7.331e-02,5.887e-01
7.508e-02,5.264e-01
7.685e-02,2.491e-01
7.861e-02,1.868e-01
8.038e-02,7.925e-02
8.215e-02,3.962e-02
8.391e-02,3.962e-02
8.568e-02,2.264e-02
8.745e-02,1.132e-02
8.921e-02,1.132e-02
9.098e-02,0.000e+00
9.275e-02,0.000e+00
9.451e-02,5.661e-03
9.628e-02,0.000e+00
9.805e-02,0.000e+00
9.981e-02,0.000e+00
1.016e-01,0.000e+00
1.033e-01,0.000e+00
1.051e-01,0.000e+00
1.069e-01,0.000e+00
1.086e-01,0.000e+00
1.104e-01,0.000e+00
1.122e-01,0.000e+00
1.139e-01,0.000e+00
1.157e-01,0.000e+00
1.175e-01,0.000e+00
1.192e-01,0.000e+00
1.210e-01,0.000e+00
1.228e-01,0.000e+00
1.245e-01,0.000e+00
1.263e-01,0.000e+00
1.281e-01,0.000e+00
1.298e-01,0.000e+00
1.316e-01,0.000e+00
1.334e-01,0.000e+00
1.351e-01,0.000e+00
1.369e-01,0.000e+00
1.387e-01,0.000e+00
1.404e-01,0.000e+00
1.422e-01,0.000e+00
1.440e-01,0.000e+00
1.457e-01,0.000e+00
1.475e-01,0.000e+00
1.493e-01,0.000e+00
1.510e-01,0.000e+00
1.528e-01,0.000e+00
1.546e-01,0.000e+00
1.563e-01,0.000e+00
1.581e-01,0.000e+00
1.599e-01,0.000e+00
1.616e-01,0.000e+00
1.634e-01,0.000e+00
1.652e-01,0.000e+00
1.669e-01,0.000e+00
1.687e-01,0.000e+00
1.705e-01,0.000e+00
1.722e-01,0.000e+00
1.740e-01,0.000e+00
1.758e-01,0.000e+00
1.775e-01,0.000e+00
1.793e-01,0.000e+00
1.811e-01,0.000e+00
1.828e-01,0.000e+00
1.846e-01,0.000e+00
1.864e-01,0.000e+00
1.881e-01,0.000e+00
1.899e-01,0.000e+00
1.917e-01,0.000e+00
1.934e-01,0.000e+00
1.952e-01,0.000e+00
1.970e-01,0.000e+00
1.987e-01,0.000e+00
2.005e-01,0.000e+00
2.023e-01,0.000e+00
2.040e-01,0.000e+00
2.058e-01,0.000e+00
2.076e-01,0.000e+00
2.093e-01,0.000e+00
2.111e-01,0.000e+00
2.129e-01,0.000e+00
2.146e-01,0.000e+00
2.164e-01,0.000e+00
2.182e-01,0.000e+00
2.199e-01,0.000e+00
2.217e-01,0.000e+00
2.235e-01,0.000e+00
2.252e-01,0.000e+00
2.270e-01,0.000e+00
2.288e-01,0.000e+00
2.305e-01,0.000e+00
2.323e-01,0.000e+00
2.341e-01,0.000e+00
2.358e-01,0.000e+00
2.376e-01,0.000e+00
2.394e-01,0.000e+00
2.411e-01,0.000e+00
2.429e-01,0.000e+00
2.447e-01,0.000e+00
2.464e-01,0.000e+00
2.482e-01,0.000e+00
2.500e-01,0.000e+00
2.517e-01,0.000e+00
2.535e-01,0.000e+00
2.553e-01,0.000e+00
2.570e-01,0.000e+00
2.588e-01,0.000e+00
2.606e-01,0.000e+00
2.623e-01,0.000e+00
2.641e-01,0.000e+00
2.659e-01,0.000e+00
2.676e-01,0.000e+00
2.694e-01,0.000e+00
2.712e-01,0.000e+00
2.729e-01,0.000e+00
2.747e-01,0.000e+00
2.765e-01,0.000e+00
2.782e-01,0.000e+00
2.800e-01,0.000e+00
2.818e-01,0.000e+00
2.835e-01,0.000e+00
2.853e-01,0.000e+00
2.871e-01,0.000e+00
2.888e-01,0.000e+00
2.906e-01,0.000e+00
2.924e-01,0.000e+00
2.941e-01,0.000e+00
2.959e-01,0.000e+00
2.977e-01,0.000e+00
2.994e-01,0.000e+00
3.012e-01,0.000e+00
3.030e-01,0.000e+00
3.047e-01,0.000e+00
3.065e-01,0.000e+00
3.083e-01,0.000e+00
3.100e-01,0.000e+00
3.118e-01,0.000e+00
3.136e-01,0.000e+00
3.153e-01,0.000e+00
3.171e-01,0.000e+00
3.189e-01,0.000e+00
3.206e-01,0.000e+00
3.224e-01,0.000e+00
3.242e-01,0.000e+00
3.259e-01,0.000e+00
3.277e-01,0.000e+00
3.295e-01,0.000e+00
3.312e-01,0.000e+00
3.330e-01,0.000e+00
3.348e-01,0.000e+00
3.365e-01,0.000e+00
3.383e-01,0.000e+00
3.401e-01,0.000e+00
3.418e-01,0.000e+00
3.436e-01,0.000e+00
3.454e-01,0.000e+00
3.471e-01,0.000e+00
3.489e-01,0.000e+00
3.507e-01,0.000e+00
3.524e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_007.csv <==
transmittance,probability_density
1.118e-03,5.365e-02
3.355e-03,3.845e-01
5.592e-03,9.343e-01
7.829e-03,1.507e+00
1.007e-02,2.253e+00
1.230e-02,3.009e+00
1.454e-02,4.010e+00
1.678e-02,4.564e+00
1.901e-02,5.830e+00
2.125e-02,6.880e+00
2.349e-02,7.819e+00
2.572e-02,8.221e+00
2.796e-02,9.679e+00
3.020e-02,1.030e+01
3.243e-02,1.129e+01
3.467e-02,1.210e+01
3.691e-02,1.341e+01
3.914e-02,1.428e+01
4.138e-02,1.528e+01
4.362e-02,1.669e+01
4.586e-02,1.725e+01
4.809e-02,1.803e+01
5.033e-02,1.875e+01
5.257e-02,1.987e+01
5.480e-02,1.951e+01
5.704e-02,2.030e+01
5.928e-02,2.037e+01
6.151e-02,2.005e+01
6.375e-02,1.963e+01
6.599e-02,1.853e+01
6.822e-02,1.701e+01
7.046e-02,1.507e+01
7.270e-02,1.423e+01
7.493e-02,1.199e+01
7.717e-02,1.032e+01
7.941e-02,8.588e+00
8.165e-02,7.211e+00
8.388e-02,5.709e+00
8.612e-02,4.502e+00
8.836e-02,3.420e+00
9.059e-02,2.445e+00
9.283e-02,1.846e+00
9.507e-02,1.305e+00
9.730e-02,8.539e-01
9.954e-02,5.991e-01
1.018e-01,4.381e-01
1.040e-01,3.129e-01
1.063e-01,1.386e-01
1.085e-01,1.162e-01
1.107e-01,6.706e-02
1.130e-01,3.129e-02
1.152e-01,2.682e-02
1.174e-01,1.788e-02
1.197e-01,4.471e-03
1.219e-01,4.471e-03
1.241e-01,8.941e-03
1.264e-01,0.000e+00
1.286e-01,0.000e+00
1.309e-01,4.471e-03
1.331e-01,0.000e+00
1.353e-01,0.000e+00
1.376e-01,0.000e+00
1.398e-01,0.000e+00
1.420e-01,0.000e+00
1.443e-01,0.000e+00
1.465e-01,0.000e+00
1.488e-01,0.000e+00
1.510e-01,0.000e+00
1.532e-01,0.000e+00
1.555e-01,0.000e+00
1.577e-01,0.000e+00
1.599e-01,0.000e+00
1.622e-01,0.000e+00
1.644e-01,0.000e+00
1.666e-01,0.000e+00
1.689e-01,0.000e+00
1.711e-01,0.000e+00
1.734e-01,0.000e+00
1.756e-01,0.000e+00
1.778e-01,0.000e+00
1.801e-01,0.000e+00
1.823e-01,0.000e+00
1.845e-01,0.000e+00
1.868e-01,0.000e+00
1.890e-01,0.000e+00
1.913e-01,0.000e+00
1.935e-01,0.000e+00
1.957e-01,0.000e+00
1.980e-01,0.000e+00
2.002e-01,0.000e+00
2.024e-01,0.000e+00
2.047e-01,0.000e+00
2.069e-01,0.000e+00
2.091e-01,0.000e+00
2.114e-01,0.000e+00
2.136e-01,0.000e+00
2.159e-01,0.000e+00
2.181e-01,0.000e+00
2.203e-01,0.000e+00
2.226e-01,0.000e+00
2.248e-01,0.000e+00
2.270e-01,0.000e+00
2.293e-01,0.000e+00
2.315e-01,0.000e+00
2.338e-01,0.000e+00
2.360e-01,0.000e+00
2.382e-01,0.000e+00
2.405e-01,0.000e+00
2.427e-01,0.000e+00
2.449e-01,0.000e+00
2.472e-01,0.000e+00
2.494e-01,0.000e+00
2.516e-01,0.000e+00
2.539e-01,0.000e+00
2.561e-01,0.000e+00
2.584e-01,0.000e+00
2.606e-01,0.000e+00
2.628e-01,0.000e+00
2.651e-01,0.000e+00
2.673e-01,0.000e+00
2.695e-01,0.000e+00
2.718e-01,0.000e+00
2.740e-01,0.000e+00
2.763e-01,0.000e+00
2.785e-01,0.000e+00
2.807e-01,0.000e+00
2.830e-01,0.000e+00
2.852e-01,0.000e+00
2.874e-01,0.000e+00
2.897e-01,0.000e+00
2.919e-01,0.000e+00
2.941e-01,0.000e+00
2.964e-01,0.000e+00
2.986e-01,0.000e+00
3.009e-01,0.000e+00
3.031e-01,0.000e+00
3.053e-01,0.000e+00
3.076e-01,0.000e+00
3.098e-01,0.000e+00
3.120e-01,0.000e+00
3.143e-01,0.000e+00
3.165e-01,0.000e+00
3.188e-01,0.000e+00
3.210e-01,0.000e+00
3.232e-01,0.000e+00
3.255e-01,0.000e+00
3.277e-01,0.000e+00
3.299e-01,0.000e+00
3.322e-01,0.000e+00
3.344e-01,0.000e+00
3.366e-01,0.000e+00
3.389e-01,0.000e+00
3.411e-01,0.000e+00
3.434e-01,0.000e+00
3.456e-01,0.000e+00
3.478e-01,0.000e+00
3.501e-01,0.000e+00
3.523e-01,0.000e+00
3.545e-01,0.000e+00
3.568e-01,0.000e+00
3.590e-01,0.000e+00
3.613e-01,0.000e+00
3.635e-01,0.000e+00
3.657e-01,0.000e+00
3.680e-01,0.000e+00
3.702e-01,0.000e+00
3.724e-01,0.000e+00
3.747e-01,0.000e+00
3.769e-01,0.000e+00
3.791e-01,0.000e+00
3.814e-01,0.000e+00
3.836e-01,0.000e+00
3.859e-01,0.000e+00
3.881e-01,0.000e+00
3.903e-01,0.000e+00
3.926e-01,0.000e+00
3.948e-01,0.000e+00
3.970e-01,0.000e+00
3.993e-01,0.000e+00
4.015e-01,0.000e+00
4.038e-01,0.000e+00
4.060e-01,0.000e+00
4.082e-01,0.000e+00
4.105e-01,0.000e+00
4.127e-01,0.000e+00
4.149e-01,0.000e+00
4.172e-01,0.000e+00
4.194e-01,0.000e+00
4.216e-01,0.000e+00
4.239e-01,0.000e+00
4.261e-01,0.000e+00
4.284e-01,0.000e+00
4.306e-01,0.000e+00
4.328e-01,0.000e+00
4.351e-01,0.000e+00
4.373e-01,0.000e+00
4.395e-01,0.000e+00
4.418e-01,0.000e+00
4.440e-01,0.000e+00
4.463e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_008.csv <==
transmittance,probability_density
1.321e-03,3.029e-02
3.962e-03,2.234e-01
6.603e-03,5.907e-01
9.244e-03,9.769e-01
1.188e-02,1.545e+00
1.453e-02,1.802e+00
1.717e-02,2.609e+00
1.981e-02,3.154e+00
2.245e-02,3.654e+00
2.509e-02,4.506e+00
2.773e-02,5.350e+00
3.037e-02,5.831e+00
3.301e-02,6.225e+00
3.565e-02,7.171e+00
3.830e-02,7.694e+00
4.094e-02,8.534e+00
4.358e-02,8.913e+00
4.622e-02,9.814e+00
4.886e-02,1.067e+01
5.150e-02,1.114e+01
5.414e-02,1.202e+01
5.678e-02,1.295e+01
5.942e-02,1.327e+01
6.207e-02,1.404e+01
6.471e-02,1.421e+01
6.735e-02,1.574e+01
6.999e-02,1.504e+01
7.263e-02,1.563e+01
7.527e-02,1.603e+01
7.791e-02,1.573e+01
8.055e-02,1.544e+01
8.319e-02,1.532e+01
8.584e-02,1.440e+01
8.848e-02,1.323e+01
9.112e-02,1.184e+01
9.376e-02,1.118e+01
9.640e-02,9.617e+00
9.904e-02,8.409e+00
1.017e-01,6.982e+00
1.043e-01,6.266e+00
1.070e-01,4.854e+00
1.096e-01,4.157e+00
1.122e-01,3.146e+00
1.149e-01,2.404e+00
1.175e-01,1.742e+00
1.202e-01,1.386e+00
1.228e-01,1.056e+00
1.255e-01,6.210e-01
1.281e-01,4.619e-01
1.307e-01,3.597e-01
1.334e-01,2.461e-01
1.360e-01,1.477e-01
1.387e-01,1.098e-01
1.413e-01,6.058e-02
1.439e-01,3.029e-02
1.466e-01,2.272e-02
1.492e-01,2.272e-02
1.519e-01,0.000e+00
1.545e-01,7.573e-03
1.571e-01,7.573e-03
1.598e-01,0.000e+00
1.624e-01,0.000e+00
1.651e-01,0.000e+00
1.677e-01,3.786e-03
1.704e-01,0.000e+00
1.730e-01,0.000e+00
1.756e-01,0.000e+00
1.783e-01,0.000e+00
1.809e-01,0.000e+00
1.836e-01,0.000e+00
1.862e-01,0.000e+00
1.888e-01,0.000e+00
1.915e-01,0.000e+00
1.941e-01,0.000e+00
1.968e-01,0.000e+00
1.994e-01,0.000e+00
2.020e-01,0.000e+00
2.047e-01,0.000e+00
2.073e-01,0.000e+00
2.100e-01,0.000e+00
2.126e-01,0.000e+00
2.152e-01,0.000e+00
2.179e-01,0.000e+00
2.205e-01,0.000e+00
2.232e-01,0.000e+00
2.258e-01,0.000e+00
2.285e-01,0.000e+00
2.311e-01,0.000e+00
2.337e-01,0.000e+00
2.364e-01,0.000e+00
2.390e-01,0.000e+00
2.417e-01,0.000e+00
2.443e-01,0.000e+00
2.469e-01,0.000e+00
2.496e-01,0.000e+00
2.522e-01,0.000e+00
2.549e-01,0.000e+00
2.575e-01,0.000e+00
2.601e-01,0.000e+00
2.628e-01,0.000e+00
2.654e-01,0.000e+00
2.681e-01,0.000e+00
2.707e-01,0.000e+00
2.734e-01,0.000e+00
2.760e-01,0.000e+00
2.786e-01,0.000e+00
2.813e-01,0.000e+00
2.839e-01,0.000e+00
2.866e-01,0.000e+00
2.892e-01,0.000e+00
2.918e-01,0.000e+00
2.945e-01,0.000e+00
2.971e-01,0.000e+00
2.998e-01,0.000e+00
3.024e-01,0.000e+00
3.050e-01,0.000e+00
3.077e-01,0.000e+00
3.103e-01,0.000e+00
3.130e-01,0.000e+00
3.156e-01,0.000e+00
3.183e-01,0.000e+00
3.209e-01,0.000e+00
3.235e-01,0.000e+00
3.262e-01,0.000e+00
3.288e-01,0.000e+00
3.315e-01,0.000e+00
3.341e-01,0.000e+00
3.367e-01,0.000e+00
3.394e-01,0.000e+00
3.420e-01,0.000e+00
3.447e-01,0.000e+00
3.473e-01,0.000e+00
3.499e-01,0.000e+00
3.526e-01,0.000e+00
3.552e-01,0.000e+00
3.579e-01,0.000e+00
3.605e-01,0.000e+00
3.632e-01,0.000e+00
3.658e-01,0.000e+00
3.684e-01,0.000e+00
3.711e-01,0.000e+00
3.737e-01,0.000e+00
3.764e-01,0.000e+00
3.790e-01,0.000e+00
3.816e-01,0.000e+00
3.843e-01,0.000e+00
3.869e-01,0.000e+00
3.896e-01,0.000e+00
3.922e-01,0.000e+00
3.948e-01,0.000e+00
3.975e-01,0.000e+00
4.001e-01,0.000e+00
4.028e-01,0.000e+00
4.054e-01,0.000e+00
4.080e-01,0.000e+00
4.107e-01,0.000e+00
4.133e-01,0.000e+00
4.160e-01,0.000e+00
4.186e-01,0.000e+00
4.213e-01,0.000e+00
4.239e-01,0.000e+00
4.265e-01,0.000e+00
4.292e-01,0.000e+00
4.318e-01,0.000e+00
4.345e-01,0.000e+00
4.371e-01,0.000e+00
4.397e-01,0.000e+00
4.424e-01,0.000e+00
4.450e-01,0.000e+00
4.477e-01,0.000e+00
4.503e-01,0.000e+00
4.529e-01,0.000e+00
4.556e-01,0.000e+00
4.582e-01,0.000e+00
4.609e-01,0.000e+00
4.635e-01,0.000e+00
4.662e-01,0.000e+00
4.688e-01,0.000e+00
4.714e-01,0.000e+00
4.741e-01,0.000e+00
4.767e-01,0.000e+00
4.794e-01,0.000e+00
4.820e-01,0.000e+00
4.846e-01,0.000e+00
4.873e-01,0.000e+00
4.899e-01,0.000e+00
4.926e-01,0.000e+00
4.952e-01,0.000e+00
4.978e-01,0.000e+00
5.005e-01,0.000e+00
5.031e-01,0.000e+00
5.058e-01,0.000e+00
5.084e-01,0.000e+00
5.111e-01,0.000e+00
5.137e-01,0.000e+00
5.163e-01,0.000e+00
5.190e-01,0.000e+00
5.216e-01,0.000e+00
5.243e-01,0.000e+00
5.269e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_009.csv <==
transmittance,probability_density
1.508e-03,1.658e-02
4.523e-03,1.360e-01
7.539e-03,3.813e-01
1.055e-02,6.765e-01
1.357e-02,9.285e-01
1.659e-02,1.376e+00
1.960e-02,1.685e+00
2.262e-02,2.242e+00
2.563e-02,2.603e+00
2.865e-02,2.915e+00
3.166e-02,3.668e+00
3.468e-02,4.317e+00
3.770e-02,4.613e+00
4.071e-02,4.967e+00
4.373e-02,5.498e+00
4.674e-02,6.251e+00
4.976e-02,6.493e+00
5.277e-02,7.126e+00
5.579e-02,7.365e+00
5.881e-02,8.247e+00
6.182e-02,8.612e+00
6.484e-02,9.441e+00
6.785e-02,9.699e+00
7.087e-02,1.059e+01
7.388e-02,1.081e+01
7.690e-02,1.136e+01
7.991e-02,1.141e+01
8.293e-02,1.261e+01
8.595e-02,1.232e+01
8.896e-02,1.271e+01
9.198e-02,1.291e+01
9.499e-02,1.301e+01
9.801e-02,1.283e+01
1.010e-01,1.255e+01
1.040e-01,1.220e+01
1.071e-01,1.165e+01
1.101e-01,1.071e+01
1.131e-01,9.547e+00
1.161e-01,9.258e+00
1.191e-01,7.939e+00
1.221e-01,6.944e+00
1.251e-01,6.078e+00
1.282e-01,5.263e+00
1.312e-01,4.357e+00
1.342e-01,3.532e+00
1.372e-01,2.892e+00
1.402e-01,2.348e+00
1.432e-01,1.721e+00
1.463e-01,1.333e+00
1.493e-01,9.650e-01
1.523e-01,8.025e-01
1.553e-01,4.609e-01
1.583e-01,3.780e-01
1.613e-01,2.852e-01
1.644e-01,2.023e-01
1.674e-01,1.227e-01
1.704e-01,9.948e-02
1.734e-01,4.974e-02
1.764e-01,2.653e-02
1.794e-01,1.658e-02
1.824e-01,1.990e-02
1.855e-01,6.632e-03
1.885e-01,3.316e-03
1.915e-01,3.316e-03
1.945e-01,6.632e-03
1.975e-01,0.000e+00
2.005e-01,0.000e+00
2.036e-01,3.316e-03
2.066e-01,0.000e+00
2.096e-01,0.000e+00
2.126e-01,0.000e+00
2.156e-01,0.000e+00
2.186e-01,0.000e+00
2.217e-01,0.000e+00
2.247e-01,0.000e+00
2.277e-01,0.000e+00
2.307e-01,0.000e+00
2.337e-01,0.000e+00
2.367e-01,0.000e+00
2.397e-01,0.000e+00
2.428e-01,0.000e+00
2.458e-01,0.000e+00
2.488e-01,0.000e+00
2.518e-01,0.000e+00
2.548e-01,0.000e+00
2.578e-01,0.000e+00
2.609e-01,0.000e+00
2.639e-01,0.000e+00
2.669e-01,0.000e+00
2.699e-01,0.000e+00
2.729e-01,0.000e+00
2.759e-01,0.000e+00
2.789e-01,0.000e+00
2.820e-01,0.000e+00
2.850e-01,0.000e+00
2.880e-01,0.000e+00
2.910e-01,0.000e+00
2.940e-01,0.000e+00
2.970e-01,0.000e+00
3.001e-01,0.000e+00
3.031e-01,0.000e+00
3.061e-01,0.000e+00
3.091e-01,0.000e+00
3.121e-01,0.000e+00
3.151e-01,0.000e+00
3.182e-01,0.000e+00
3.212e-01,0.000e+00
3.242e-01,0.000e+00
3.272e-01,0.000e+00
3.302e-01,0.000e+00
3.332e-01,0.000e+00
3.362e-01,0.000e+00
3.393e-01,0.000e+00
3.423e-01,0.000e+00
3.453e-01,0.000e+00
3.483e-01,0.000e+00
3.513e-01,0.000e+00
3.543e-01,0.000e+00
3.574e-01,0.000e+00
3.604e-01,0.000e+00
3.634e-01,0.000e+00
3.664e-01,0.000e+00
3.694e-01,0.000e+00
3.724e-01,0.000e+00
3.754e-01,0.000e+00
3.785e-01,0.000e+00
3.815e-01,0.000e+00
3.845e-01,0.000e+00
3.875e-01,0.000e+00
3.905e-01,0.000e+00
3.935e-01,0.000e+00
3.966e-01,0.000e+00
3.996e-01,0.000e+00
4.026e-01,0.000e+00
4.056e-01,0.000e+00
4.086e-01,0.000e+00
4.116e-01,0.000e+00
4.147e-01,0.000e+00
4.177e-01,0.000e+00
4.207e-01,0.000e+00
4.237e-01,0.000e+00
4.267e-01,0.000e+00
4.297e-01,0.000e+00
4.327e-01,0.000e+00
4.358e-01,0.000e+00
4.388e-01,0.000e+00
4.418e-01,0.000e+00
4.448e-01,0.000e+00
4.478e-01,0.000e+00
4.508e-01,0.000e+00
4.539e-01,0.000e+00
4.569e-01,0.000e+00
4.599e-01,0.000e+00
4.629e-01,0.000e+00
4.659e-01,0.000e+00
4.689e-01,0.000e+00
4.719e-01,0.000e+00
4.750e-01,0.000e+00
4.780e-01,0.000e+00
4.810e-01,0.000e+00
4.840e-01,0.000e+00
4.870e-01,0.000e+00
4.900e-01,0.000e+00
4.931e-01,0.000e+00
4.961e-01,0.000e+00
4.991e-01,0.000e+00
5.021e-01,0.000e+00
5.051e-01,0.000e+00
5.081e-01,0.000e+00
5.112e-01,0.000e+00
5.142e-01,0.000e+00
5.172e-01,0.000e+00
5.202e-01,0.000e+00
5.232e-01,0.000e+00
5.262e-01,0.000e+00
5.292e-01,0.000e+00
5.323e-01,0.000e+00
5.353e-01,0.000e+00
5.383e-01,0.000e+00
5.413e-01,0.000e+00
5.443e-01,0.000e+00
5.473e-01,0.000e+00
5.504e-01,0.000e+00
5.534e-01,0.000e+00
5.564e-01,0.000e+00
5.594e-01,0.000e+00
5.624e-01,0.000e+00
5.654e-01,0.000e+00
5.685e-01,0.000e+00
5.715e-01,0.000e+00
5.745e-01,0.000e+00
5.775e-01,0.000e+00
5.805e-01,0.000e+00
5.835e-01,0.000e+00
5.865e-01,0.000e+00
5.896e-01,0.000e+00
5.926e-01,0.000e+00
5.956e-01,0.000e+00
5.986e-01,0.000e+00
6.016e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_01.csv <==
transmittance,probability_density
1.659e-03,1.205e-02
4.978e-03,7.834e-02
8.297e-03,2.441e-01
1.162e-02,4.369e-01
1.493e-02,6.298e-01
1.825e-02,9.040e-01
2.157e-02,1.115e+00
2.489e-02,1.464e+00
2.821e-02,1.835e+00
3.153e-02,2.106e+00
3.485e-02,2.344e+00
3.817e-02,2.796e+00
4.148e-02,3.411e+00
4.480e-02,3.568e+00
4.812e-02,4.113e+00
5.144e-02,4.068e+00
5.476e-02,4.794e+00
5.808e-02,5.110e+00
6.140e-02,5.445e+00
6.471e-02,5.912e+00
6.803e-02,5.945e+00
7.135e-02,6.738e+00
7.467e-02,7.129e+00
7.799e-02,7.376e+00
8.131e-02,8.063e+00
8.463e-02,8.413e+00
8.795e-02,8.750e+00
9.126e-02,9.230e+00
9.458e-02,9.374e+00
9.790e-02,9.525e+00
1.012e-01,1.047e+01
1.045e-01,1.030e+01
1.079e-01,1.045e+01
1.112e-01,1.082e+01
1.145e-01,1.084e+01
1.178e-01,1.071e+01
1.211e-01,1.059e+01
1.245e-01,1.046e+01
1.278e-01,1.001e+01
1.311e-01,9.431e+00
1.344e-01,8.877e+00
1.377e-01,7.952e+00
1.410e-01,7.735e+00
1.444e-01,6.689e+00
1.477e-01,5.930e+00
1.510e-01,5.291e+00
1.543e-01,4.493e+00
1.576e-01,3.971e+00
1.610e-01,3.164e+00
1.643e-01,2.854e+00
1.676e-01,2.151e+00
1.709e-01,1.811e+00
1.742e-01,1.374e+00
1.776e-01,1.064e+00
1.809e-01,7.744e-01
1.842e-01,6.780e-01
1.875e-01,4.008e-01
1.908e-01,3.104e-01
1.941e-01,2.471e-01
1.975e-01,1.959e-01
2.008e-01,1.326e-01
2.041e-01,9.040e-02
2.074e-01,3.917e-02
2.107e-01,3.917e-02
2.141e-01,1.808e-02
2.174e-01,1.808e-02
2.207e-01,1.507e-02
2.240e-01,3.013e-03
2.273e-01,6.026e-03
2.306e-01,0.000e+00
2.340e-01,6.026e-03
2.373e-01,0.000e+00
2.406e-01,0.000e+00
2.439e-01,3.013e-03
2.472e-01,0.000e+00
2.506e-01,0.000e+00
2.539e-01,0.000e+00
2.572e-01,0.000e+00
2.605e-01,0.000e+00
2.638e-01,0.000e+00
2.672e-01,0.000e+00
2.705e-01,0.000e+00
2.738e-01,0.000e+00
2.771e-01,0.000e+00
2.804e-01,0.000e+00
2.837e-01,0.000e+00
2.871e-01,0.000e+00
2.904e-01,0.000e+00
2.937e-01,0.000e+00
2.970e-01,0.000e+00
3.003e-01,0.000e+00
3.037e-01,0.000e+00
3.070e-01,0.000e+00
3.103e-01,0.000e+00
3.136e-01,0.000e+00
3.169e-01,0.000e+00
3.203e-01,0.000e+00
3.236e-01,0.000e+00
3.269e-01,0.000e+00
3.302e-01,0.000e+00
3.335e-01,0.000e+00
3.368e-01,0.000e+00
3.402e-01,0.000e+00
3.435e-01,0.000e+00
3.468e-01,0.000e+00
3.501e-01,0.000e+00
3.534e-01,0.000e+00
3.568e-01,0.000e+00
3.601e-01,0.000e+00
3.634e-01,0.000e+00
3.667e-01,0.000e+00
3.700e-01,0.000e+00
3.734e-01,0.000e+00
3.767e-01,0.000e+00
3.800e-01,0.000e+00
3.833e-01,0.000e+00
3.866e-01,0.000e+00
3.899e-01,0.000e+00
3.933e-01,0.000e+00
3.966e-01,0.000e+00
3.999e-01,0.000e+00
4.032e-01,0.000e+00
4.065e-01,0.000e+00
4.099e-01,0.000e+00
4.132e-01,0.000e+00
4.165e-01,0.000e+00
4.198e-01,0.000e+00
4.231e-01,0.000e+00
4.265e-01,0.000e+00
4.298e-01,0.000e+00
4.331e-01,0.000e+00
4.364e-01,0.000e+00
4.397e-01,0.000e+00
4.430e-01,0.000e+00
4.464e-01,0.000e+00
4.497e-01,0.000e+00
4.530e-01,0.000e+00
4.563e-01,0.000e+00
4.596e-01,0.000e+00
4.630e-01,0.000e+00
4.663e-01,0.000e+00
4.696e-01,0.000e+00
4.729e-01,0.000e+00
4.762e-01,0.000e+00
4.796e-01,0.000e+00
4.829e-01,0.000e+00
4.862e-01,0.000e+00
4.895e-01,0.000e+00
4.928e-01,0.000e+00
4.961e-01,0.000e+00
4.995e-01,0.000e+00
5.028e-01,0.000e+00
5.061e-01,0.000e+00
5.094e-01,0.000e+00
5.127e-01,0.000e+00
5.161e-01,0.000e+00
5.194e-01,0.000e+00
5.227e-01,0.000e+00
5.260e-01,0.000e+00
5.293e-01,0.000e+00
5.327e-01,0.000e+00
5.360e-01,0.000e+00
5.393e-01,0.000e+00
5.426e-01,0.000e+00
5.459e-01,0.000e+00
5.492e-01,0.000e+00
5.526e-01,0.000e+00
5.559e-01,0.000e+00
5.592e-01,0.000e+00
5.625e-01,0.000e+00
5.658e-01,0.000e+00
5.692e-01,0.000e+00
5.725e-01,0.000e+00
5.758e-01,0.000e+00
5.791e-01,0.000e+00
5.824e-01,0.000e+00
5.858e-01,0.000e+00
5.891e-01,0.000e+00
5.924e-01,0.000e+00
5.957e-01,0.000e+00
5.990e-01,0.000e+00
6.023e-01,0.000e+00
6.057e-01,0.000e+00
6.090e-01,0.000e+00
6.123e-01,0.000e+00
6.156e-01,0.000e+00
6.189e-01,0.000e+00
6.223e-01,0.000e+00
6.256e-01,0.000e+00
6.289e-01,0.000e+00
6.322e-01,0.000e+00
6.355e-01,0.000e+00
6.388e-01,0.000e+00
6.422e-01,0.000e+00
6.455e-01,0.000e+00
6.488e-01,0.000e+00
6.521e-01,0.000e+00
6.554e-01,0.000e+00
6.588e-01,0.000e+00
6.621e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_011.csv <==
transmittance,probability_density
1.787e-03,8.394e-03
5.361e-03,5.596e-02
8.935e-03,1.427e-01
1.251e-02,2.826e-01
1.608e-02,4.757e-01
1.966e-02,5.876e-01
2.323e-02,8.814e-01
2.680e-02,9.318e-01
3.038e-02,1.296e+00
3.395e-02,1.561e+00
3.753e-02,1.757e+00
4.110e-02,1.945e+00
4.467e-02,2.322e+00
4.825e-02,2.784e+00
5.182e-02,3.022e+00
5.540e-02,3.201e+00
5.897e-02,3.436e+00
6.254e-02,3.654e+00
6.612e-02,4.245e+00
6.969e-02,4.390e+00
7.326e-02,4.754e+00
7.684e-02,5.081e+00
8.041e-02,5.090e+00
8.399e-02,5.683e+00
8.756e-02,6.100e+00
9.113e-02,6.187e+00
9.471e-02,6.908e+00
9.828e-02,6.878e+00
1.019e-01,7.636e+00
1.054e-01,7.460e+00
1.090e-01,8.198e+00
1.126e-01,8.131e+00
1.162e-01,8.268e+00
1.197e-01,9.138e+00
1.233e-01,8.873e+00
1.269e-01,8.973e+00
1.304e-01,9.354e+00
1.340e-01,9.351e+00
1.376e-01,9.231e+00
1.412e-01,9.298e+00
1.447e-01,8.996e+00
1.483e-01,8.819e+00
1.519e-01,8.540e+00
1.555e-01,7.846e+00
1.590e-01,7.328e+00
1.626e-01,6.995e+00
1.662e-01,6.349e+00
1.698e-01,5.705e+00
1.733e-01,5.053e+00
1.769e-01,4.555e+00
1.805e-01,3.917e+00
1.841e-01,3.478e+00
1.876e-01,2.874e+00
1.912e-01,2.594e+00
1.948e-01,1.950e+00
1.984e-01,1.724e+00
2.019e-01,1.248e+00
2.055e-01,1.021e+00
2.091e-01,8.590e-01
2.126e-01,6.492e-01
2.162e-01,4.785e-01
2.198e-01,3.190e-01
2.234e-01,2.462e-01
2.269e-01,2.127e-01
2.305e-01,1.567e-01
2.341e-01,1.063e-01
2.377e-01,8.114e-02
2.412e-01,3.358e-02
2.448e-01,3.358e-02
2.484e-01,1.959e-02
2.520e-01,1.399e-02
2.555e-01,1.679e-02
2.591e-01,2.798e-03
2.627e-01,0.000e+00
2.663e-01,5.596e-03
2.698e-01,5.596e-03
2.734e-01,0.000e+00
2.770e-01,0.000e+00
2.806e-01,0.000e+00
2.841e-01,2.798e-03
2.877e-01,0.000e+00
2.913e-01,0.000e+00
2.948e-01,0.000e+00
2.984e-01,0.000e+00
3.020e-01,0.000e+00
3.056e-01,0.000e+00
3.091e-01,0.000e+00
3.127e-01,0.000e+00
3.163e-01,0.000e+00
3.199e-01,0.000e+00
3.234e-01,0.000e+00
3.270e-01,0.000e+00
3.306e-01,0.000e+00
3.342e-01,0.000e+00
3.377e-01,0.000e+00
3.413e-01,0.000e+00
3.449e-01,0.000e+00
3.485e-01,0.000e+00
3.520e-01,0.000e+00
3.556e-01,0.000e+00
3.592e-01,0.000e+00
3.628e-01,0.000e+00
3.663e-01,0.000e+00
3.699e-01,0.000e+00
3.735e-01,0.000e+00
3.770e-01,0.000e+00
3.806e-01,0.000e+00
3.842e-01,0.000e+00
3.878e-01,0.000e+00
3.913e-01,0.000e+00
3.949e-01,0.000e+00
3.985e-01,0.000e+00
4.021e-01,0.000e+00
4.056e-01,0.000e+00
4.092e-01,0.000e+00
4.128e-01,0.000e+00
4.164e-01,0.000e+00
4.199e-01,0.000e+00
4.235e-01,0.000e+00
4.271e-01,0.000e+00
4.307e-01,0.000e+00
4.342e-01,0.000e+00
4.378e-01,0.000e+00
4.414e-01,0.000e+00
4.450e-01,0.000e+00
4.485e-01,0.000e+00
4.521e-01,0.000e+00
4.557e-01,0.000e+00
4.592e-01,0.000e+00
4.628e-01,0.000e+00
4.664e-01,0.000e+00
4.700e-01,0.000e+00
4.735e-01,0.000e+00
4.771e-01,0.000e+00
4.807e-01,0.000e+00
4.843e-01,0.000e+00
4.878e-01,0.000e+00
4.914e-01,0.000e+00
4.950e-01,0.000e+00
4.986e-01,0.000e+00
5.021e-01,0.000e+00
5.057e-01,0.000e+00
5.093e-01,0.000e+00
5.129e-01,0.000e+00
5.164e-01,0.000e+00
5.200e-01,0.000e+00
5.236e-01,0.000e+00
5.272e-01,0.000e+00
5.307e-01,0.000e+00
5.343e-01,0.000e+00
5.379e-01,0.000e+00
5.414e-01,0.000e+00
5.450e-01,0.000e+00
5.486e-01,0.000e+00
5.522e-01,0.000e+00
5.557e-01,0.000e+00
5.593e-01,0.000e+00
5.629e-01,0.000e+00
5.665e-01,0.000e+00
5.700e-01,0.000e+00
5.736e-01,0.000e+00
5.772e-01,0.000e+00
5.808e-01,0.000e+00
5.843e-01,0.000e+00
5.879e-01,0.000e+00
5.915e-01,0.000e+00
5.951e-01,0.000e+00
5.986e-01,0.000e+00
6.022e-01,0.000e+00
6.058e-01,0.000e+00
6.093e-01,0.000e+00
6.129e-01,0.000e+00
6.165e-01,0.000e+00
6.201e-01,0.000e+00
6.236e-01,0.000e+00
6.272e-01,0.000e+00
6.308e-01,0.000e+00
6.344e-01,0.000e+00
6.379e-01,0.000e+00
6.415e-01,0.000e+00
6.451e-01,0.000e+00
6.487e-01,0.000e+00
6.522e-01,0.000e+00
6.558e-01,0.000e+00
6.594e-01,0.000e+00
6.630e-01,0.000e+00
6.665e-01,0.000e+00
6.701e-01,0.000e+00
6.737e-01,0.000e+00
6.773e-01,0.000e+00
6.808e-01,0.000e+00
6.844e-01,0.000e+00
6.880e-01,0.000e+00
6.915e-01,0.000e+00
6.951e-01,0.000e+00
6.987e-01,0.000e+00
7.023e-01,0.000e+00
7.058e-01,0.000e+00
7.094e-01,0.000e+00
7.130e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_012.csv <==
transmittance,probability_density
1.885e-03,5.304e-03
5.656e-03,2.122e-02
9.427e-03,8.486e-02
1.320e-02,1.962e-01
1.697e-02,2.599e-01
2.074e-02,4.031e-01
2.451e-02,5.039e-01
2.828e-02,7.160e-01
3.205e-02,7.744e-01
3.582e-02,9.786e-01
3.959e-02,1.225e+00
4.336e-02,1.318e+00
4.714e-02,1.541e+00
5.091e-02,1.716e+00
5.468e-02,1.965e+00
5.845e-02,2.313e+00
6.222e-02,2.466e+00
6.599e-02,2.633e+00
6.976e-02,2.981e+00
7.353e-02,2.933e+00
7.730e-02,3.315e+00
8.107e-02,3.697e+00
8.484e-02,3.636e+00
8.861e-02,4.044e+00
9.238e-02,4.320e+00
9.616e-02,4.280e+00
9.993e-02,4.713e+00
1.037e-01,5.113e+00
1.075e-01,5.230e+00
1.112e-01,5.511e+00
1.150e-01,5.848e+00
1.188e-01,6.137e+00
1.226e-01,6.389e+00
1.263e-01,6.357e+00
1.301e-01,7.014e+00
1.339e-01,6.906e+00
1.376e-01,7.038e+00
1.414e-01,7.553e+00
1.452e-01,7.746e+00
1.489e-01,7.513e+00
1.527e-01,7.852e+00
1.565e-01,7.943e+00
1.603e-01,8.004e+00
1.640e-01,7.927e+00
1.678e-01,7.927e+00
1.716e-01,7.704e+00
1.753e-01,7.709e+00
1.791e-01,7.391e+00
1.829e-01,6.996e+00
1.867e-01,6.659e+00
1.904e-01,6.060e+00
1.942e-01,5.940e+00
1.980e-01,5.299e+00
2.017e-01,4.768e+00
2.055e-01,4.397e+00
2.093e-01,3.959e+00
2.131e-01,3.360e+00
2.168e-01,3.198e+00
2.206e-01,2.668e+00
2.244e-01,2.241e+00
2.281e-01,2.021e+00
2.319e-01,1.567e+00
2.357e-01,1.368e+00
2.394e-01,1.063e+00
2.432e-01,8.221e-01
2.470e-01,7.213e-01
2.508e-01,5.702e-01
2.545e-01,4.296e-01
2.583e-01,2.838e-01
2.621e-01,2.334e-01
2.658e-01,1.936e-01
2.696e-01,1.697e-01
2.734e-01,1.220e-01
2.772e-01,6.100e-02
2.809e-01,5.569e-02
2.847e-01,3.713e-02
2.885e-01,2.387e-02
2.922e-01,1.326e-02
2.960e-01,1.591e-02
2.998e-01,1.061e-02
3.035e-01,5.304e-03
3.073e-01,0.000e+00
3.111e-01,5.304e-03
3.149e-01,2.652e-03
3.186e-01,2.652e-03
3.224e-01,0.000e+00
3.262e-01,0.000e+00
3.299e-01,0.000e+00
3.337e-01,2.652e-03
3.375e-01,0.000e+00
3.413e-01,0.000e+00
3.450e-01,0.000e+00
3.488e-01,0.000e+00
3.526e-01,0.000e+00
3.563e-01,0.000e+00
3.601e-01,0.000e+00
3.639e-01,0.000e+00
3.677e-01,0.000e+00
3.714e-01,0.000e+00
3.752e-01,0.000e+00
3.790e-01,0.000e+00
3.827e-01,0.000e+00
3.865e-01,0.000e+00
3.903e-01,0.000e+00
3.940e-01,0.000e+00
3.978e-01,0.000e+00
4.016e-01,0.000e+00
4.054e-01,0.000e+00
4.091e-01,0.000e+00
4.129e-01,0.000e+00
4.167e-01,0.000e+00
4.204e-01,0.000e+00
4.242e-01,0.000e+00
4.280e-01,0.000e+00
4.318e-01,0.000e+00
4.355e-01,0.000e+00
4.393e-01,0.000e+00
4.431e-01,0.000e+00
4.468e-01,0.000e+00
4.506e-01,0.000e+00
4.544e-01,0.000e+00
4.582e-01,0.000e+00
4.619e-01,0.000e+00
4.657e-01,0.000e+00
4.695e-01,0.000e+00
4.732e-01,0.000e+00
4.770e-01,0.000e+00
4.808e-01,0.000e+00
4.845e-01,0.000e+00
4.883e-01,0.000e+00
4.921e-01,0.000e+00
4.959e-01,0.000e+00
4.996e-01,0.000e+00
5.034e-01,0.000e+00
5.072e-01,0.000e+00
5.109e-01,0.000e+00
5.147e-01,0.000e+00
5.185e-01,0.000e+00
5.223e-01,0.000e+00
5.260e-01,0.000e+00
5.298e-01,0.000e+00
5.336e-01,0.000e+00
5.373e-01,0.000e+00
5.411e-01,0.000e+00
5.449e-01,0.000e+00
5.487e-01,0.000e+00
5.524e-01,0.000e+00
5.562e-01,0.000e+00
5.600e-01,0.000e+00
5.637e-01,0.000e+00
5.675e-01,0.000e+00
5.713e-01,0.000e+00
5.750e-01,0.000e+00
5.788e-01,0.000e+00
5.826e-01,0.000e+00
5.864e-01,0.000e+00
5.901e-01,0.000e+00
5.939e-01,0.000e+00
5.977e-01,0.000e+00
6.014e-01,0.000e+00
6.052e-01,0.000e+00
6.090e-01,0.000e+00
6.128e-01,0.000e+00
6.165e-01,0.000e+00
6.203e-01,0.000e+00
6.241e-01,0.000e+00
6.278e-01,0.000e+00
6.316e-01,0.000e+00
6.354e-01,0.000e+00
6.392e-01,0.000e+00
6.429e-01,0.000e+00
6.467e-01,0.000e+00
6.505e-01,0.000e+00
6.542e-01,0.000e+00
6.580e-01,0.000e+00
6.618e-01,0.000e+00
6.655e-01,0.000e+00
6.693e-01,0.000e+00
6.731e-01,0.000e+00
6.769e-01,0.000e+00
6.806e-01,0.000e+00
6.844e-01,0.000e+00
6.882e-01,0.000e+00
6.919e-01,0.000e+00
6.957e-01,0.000e+00
6.995e-01,0.000e+00
7.033e-01,0.000e+00
7.070e-01,0.000e+00
7.108e-01,0.000e+00
7.146e-01,0.000e+00
7.183e-01,0.000e+00
7.221e-01,0.000e+00
7.259e-01,0.000e+00
7.296e-01,0.000e+00
7.334e-01,0.000e+00
7.372e-01,0.000e+00
7.410e-01,0.000e+00
7.447e-01,0.000e+00
7.485e-01,0.000e+00
7.523e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_013.csv <==
transmittance,probability_density
2.022e-03,0.000e+00
6.066e-03,1.978e-02
1.011e-02,5.440e-02
1.415e-02,1.212e-01
1.820e-02,2.102e-01
2.224e-02,3.017e-01
2.629e-02,3.932e-01
3.033e-02,4.624e-01
3.438e-02,7.072e-01
3.842e-02,6.602e-01
4.246e-02,9.075e-01
4.651e-02,1.115e+00
5.055e-02,1.172e+00
5.460e-02,1.355e+00
5.864e-02,1.508e+00
6.268e-02,1.674e+00
6.673e-02,2.062e+00
7.077e-02,2.154e+00
7.482e-02,2.275e+00
7.886e-02,2.554e+00
8.291e-02,2.557e+00
8.695e-02,2.755e+00
9.099e-02,3.175e+00
9.504e-02,3.269e+00
9.908e-02,3.388e+00
1.031e-01,3.712e+00
1.072e-01,3.852e+00
1.112e-01,3.860e+00
1.153e-01,4.268e+00
1.193e-01,4.597e+00
1.233e-01,4.698e+00
1.274e-01,5.005e+00
1.314e-01,5.200e+00
1.355e-01,5.494e+00
1.395e-01,5.719e+00
1.436e-01,5.697e+00
1.476e-01,6.241e+00
1.517e-01,6.147e+00
1.557e-01,6.300e+00
1.597e-01,6.610e+00
1.638e-01,7.027e+00
1.678e-01,6.619e+00
1.719e-01,6.963e+00
1.759e-01,7.158e+00
1.800e-01,7.191e+00
1.840e-01,7.112e+00
1.881e-01,7.052e+00
1.921e-01,7.040e+00
1.961e-01,7.032e+00
2.002e-01,6.721e+00
2.042e-01,6.652e+00
2.083e-01,6.038e+00
2.123e-01,5.853e+00
2.164e-01,5.334e+00
2.204e-01,5.381e+00
2.245e-01,4.654e+00
2.285e-01,4.226e+00
2.325e-01,3.912e+00
2.366e-01,3.533e+00
2.406e-01,3.022e+00
2.447e-01,2.834e+00
2.487e-01,2.438e+00
2.528e-01,2.025e+00
2.568e-01,1.850e+00
2.608e-01,1.429e+00
2.649e-01,1.256e+00
2.689e-01,1.019e+00
2.730e-01,7.690e-01
2.770e-01,6.948e-01
2.811e-01,5.094e-01
2.851e-01,4.426e-01
2.892e-01,2.918e-01
2.932e-01,2.176e-01
2.972e-01,1.706e-01
3.013e-01,1.855e-01
3.053e-01,1.113e-01
3.094e-01,6.676e-02
3.134e-01,7.171e-02
3.175e-01,2.967e-02
3.215e-01,2.720e-02
3.256e-01,1.731e-02
3.296e-01,9.891e-03
3.336e-01,1.236e-02
3.377e-01,9.891e-03
3.417e-01,0.000e+00
3.458e-01,4.945e-03
3.498e-01,0.000e+00
3.539e-01,4.945e-03
3.579e-01,0.000e+00
3.620e-01,0.000e+00
3.660e-01,0.000e+00
3.700e-01,2.473e-03
3.741e-01,0.000e+00
3.781e-01,0.000e+00
3.822e-01,0.000e+00
3.862e-01,0.000e+00
3.903e-01,0.000e+00
3.943e-01,0.000e+00
3.983e-01,0.000e+00
4.024e-01,0.000e+00
4.064e-01,0.000e+00
4.105e-01,0.000e+00
4.145e-01,0.000e+00
4.186e-01,0.000e+00
4.226e-01,0.000e+00
4.267e-01,0.000e+00
4.307e-01,0.000e+00
4.347e-01,0.000e+00
4.388e-01,0.000e+00
4.428e-01,0.000e+00
4.469e-01,0.000e+00
4.509e-01,0.000e+00
4.550e-01,0.000e+00
4.590e-01,0.000e+00
4.631e-01,0.000e+00
4.671e-01,0.000e+00
4.711e-01,0.000e+00
4.752e-01,0.000e+00
4.792e-01,0.000e+00
4.833e-01,0.000e+00
4.873e-01,0.000e+00
4.914e-01,0.000e+00
4.954e-01,0.000e+00
4.995e-01,0.000e+00
5.035e-01,0.000e+00
5.075e-01,0.000e+00
5.116e-01,0.000e+00
5.156e-01,0.000e+00
5.197e-01,0.000e+00
5.237e-01,0.000e+00
5.278e-01,0.000e+00
5.318e-01,0.000e+00
5.358e-01,0.000e+00
5.399e-01,0.000e+00
5.439e-01,0.000e+00
5.480e-01,0.000e+00
5.520e-01,0.000e+00
5.561e-01,0.000e+00
5.601e-01,0.000e+00
5.642e-01,0.000e+00
5.682e-01,0.000e+00
5.722e-01,0.000e+00
5.763e-01,0.000e+00
5.803e-01,0.000e+00
5.844e-01,0.000e+00
5.884e-01,0.000e+00
5.925e-01,0.000e+00
5.965e-01,0.000e+00
6.006e-01,0.000e+00
6.046e-01,0.000e+00
6.086e-01,0.000e+00
6.127e-01,0.000e+00
6.167e-01,0.000e+00
6.208e-01,0.000e+00
6.248e-01,0.000e+00
6.289e-01,0.000e+00
6.329e-01,0.000e+00
6.370e-01,0.000e+00
6.410e-01,0.000e+00
6.450e-01,0.000e+00
6.491e-01,0.000e+00
6.531e-01,0.000e+00
6.572e-01,0.000e+00
6.612e-01,0.000e+00
6.653e-01,0.000e+00
6.693e-01,0.000e+00
6.734e-01,0.000e+00
6.774e-01,0.000e+00
6.814e-01,0.000e+00
6.855e-01,0.000e+00
6.895e-01,0.000e+00
6.936e-01,0.000e+00
6.976e-01,0.000e+00
7.017e-01,0.000e+00
7.057e-01,0.000e+00
7.097e-01,0.000e+00
7.138e-01,0.000e+00
7.178e-01,0.000e+00
7.219e-01,0.000e+00
7.259e-01,0.000e+00
7.300e-01,0.000e+00
7.340e-01,0.000e+00
7.381e-01,0.000e+00
7.421e-01,0.000e+00
7.461e-01,0.000e+00
7.502e-01,0.000e+00
7.542e-01,0.000e+00
7.583e-01,0.000e+00
7.623e-01,0.000e+00
7.664e-01,0.000e+00
7.704e-01,0.000e+00
7.745e-01,0.000e+00
7.785e-01,0.000e+00
7.825e-01,0.000e+00
7.866e-01,0.000e+00
7.906e-01,0.000e+00
7.947e-01,0.000e+00
7.987e-01,0.000e+00
8.028e-01,0.000e+00
8.068e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_014.csv <==
transmittance,probability_density
2.140e-03,0.000e+00
6.420e-03,1.168e-02
1.070e-02,4.439e-02
1.498e-02,6.776e-02
1.926e-02,1.355e-01
2.354e-02,1.729e-01
2.782e-02,2.570e-01
3.210e-02,3.364e-01
3.638e-02,3.902e-01
4.066e-02,5.584e-01
4.494e-02,5.701e-01
4.922e-02,7.336e-01
5.350e-02,8.107e-01
5.778e-02,9.789e-01
6.206e-02,1.037e+00
6.634e-02,1.175e+00
7.062e-02,1.313e+00
7.490e-02,1.439e+00
7.918e-02,1.748e+00
8.346e-02,1.878e+00
8.774e-02,1.867e+00
9.202e-02,2.145e+00
9.630e-02,2.257e+00
1.006e-01,2.234e+00
1.049e-01,2.516e+00
1.091e-01,2.771e+00
1.134e-01,2.792e+00
1.177e-01,3.019e+00
1.220e-01,3.255e+00
1.263e-01,3.322e+00
1.305e-01,3.353e+00
1.348e-01,3.647e+00
1.391e-01,4.026e+00
1.434e-01,4.019e+00
1.477e-01,4.068e+00
1.519e-01,4.498e+00
1.562e-01,4.687e+00
1.605e-01,4.927e+00
1.648e-01,4.955e+00
1.691e-01,5.026e+00
1.733e-01,5.453e+00
1.776e-01,5.392e+00
1.819e-01,5.563e+00
1.862e-01,5.764e+00
1.905e-01,6.058e+00
1.947e-01,5.953e+00
1.990e-01,6.035e+00
2.033e-01,6.175e+00
2.076e-01,6.182e+00
2.119e-01,6.385e+00
2.161e-01,6.252e+00
2.204e-01,6.163e+00
2.247e-01,6.154e+00
2.290e-01,6.229e+00
2.333e-01,5.843e+00
2.375e-01,5.881e+00
2.418e-01,5.381e+00
2.461e-01,5.161e+00
2.504e-01,4.850e+00
2.547e-01,4.701e+00
2.589e-01,4.299e+00
2.632e-01,3.930e+00
2.675e-01,3.523e+00
2.718e-01,3.252e+00
2.761e-01,2.855e+00
2.803e-01,2.752e+00
2.846e-01,2.315e+00
2.889e-01,2.012e+00
2.932e-01,1.808e+00
2.975e-01,1.577e+00
3.017e-01,1.283e+00
3.060e-01,1.079e+00
3.103e-01,8.855e-01
3.146e-01,6.986e-01
3.189e-01,6.215e-01
3.231e-01,4.603e-01
3.274e-01,4.439e-01
3.317e-01,2.734e-01
3.360e-01,2.243e-01
3.403e-01,1.565e-01
3.445e-01,1.612e-01
3.488e-01,1.215e-01
3.531e-01,8.411e-02
3.574e-01,5.607e-02
3.617e-01,5.140e-02
3.659e-01,2.570e-02
3.702e-01,1.869e-02
3.745e-01,1.402e-02
3.788e-01,1.168e-02
3.831e-01,9.346e-03
3.873e-01,7.009e-03
3.916e-01,0.000e+00
3.959e-01,4.673e-03
4.002e-01,0.000e+00
4.045e-01,4.673e-03
4.087e-01,0.000e+00
4.130e-01,0.000e+00
4.173e-01,0.000e+00
4.216e-01,2.336e-03
4.259e-01,0.000e+00
4.302e-01,0.000e+00
4.344e-01,0.000e+00
4.387e-01,0.000e+00
4.430e-01,0.000e+00
4.473e-01,0.000e+00
4.516e-01,0.000e+00
4.558e-01,0.000e+00
4.601e-01,0.000e+00
4.644e-01,0.000e+00
4.687e-01,0.000e+00
4.730e-01,0.000e+00
4.772e-01,0.000e+00
4.815e-01,0.000e+00
4.858e-01,0.000e+00
4.901e-01,0.000e+00
4.944e-01,0.000e+00
4.986e-01,0.000e+00
5.029e-01,0.000e+00
5.072e-01,0.000e+00
5.115e-01,0.000e+00
5.158e-01,0.000e+00
5.200e-01,0.000e+00
5.243e-01,0.000e+00
5.286e-01,0.000e+00
5.329e-01,0.000e+00
5.372e-01,0.000e+00
5.414e-01,0.000e+00
5.457e-01,0.000e+00
5.500e-01,0.000e+00
5.543e-01,0.000e+00
5.586e-01,0.000e+00
5.628e-01,0.000e+00
5.671e-01,0.000e+00
5.714e-01,0.000e+00
5.757e-01,0.000e+00
5.800e-01,0.000e+00
5.842e-01,0.000e+00
5.885e-01,0.000e+00
5.928e-01,0.000e+00
5.971e-01,0.000e+00
6.014e-01,0.000e+00
6.056e-01,0.000e+00
6.099e-01,0.000e+00
6.142e-01,0.000e+00
6.185e-01,0.000e+00
6.228e-01,0.000e+00
6.270e-01,0.000e+00
6.313e-01,0.000e+00
6.356e-01,0.000e+00
6.399e-01,0.000e+00
6.442e-01,0.000e+00
6.484e-01,0.000e+00
6.527e-01,0.000e+00
6.570e-01,0.000e+00
6.613e-01,0.000e+00
6.656e-01,0.000e+00
6.698e-01,0.000e+00
6.741e-01,0.000e+00
6.784e-01,0.000e+00
6.827e-01,0.000e+00
6.870e-01,0.000e+00
6.912e-01,0.000e+00
6.955e-01,0.000e+00
6.998e-01,0.000e+00
7.041e-01,0.000e+00
7.084e-01,0.000e+00
7.126e-01,0.000e+00
7.169e-01,0.000e+00
7.212e-01,0.000e+00
7.255e-01,0.000e+00
7.298e-01,0.000e+00
7.340e-01,0.000e+00
7.383e-01,0.000e+00
7.426e-01,0.000e+00
7.469e-01,0.000e+00
7.512e-01,0.000e+00
7.554e-01,0.000e+00
7.597e-01,0.000e+00
7.640e-01,0.000e+00
7.683e-01,0.000e+00
7.726e-01,0.000e+00
7.768e-01,0.000e+00
7.811e-01,0.000e+00
7.854e-01,0.000e+00
7.897e-01,0.000e+00
7.940e-01,0.000e+00
7.982e-01,0.000e+00
8.025e-01,0.000e+00
8.068e-01,0.000e+00
8.111e-01,0.000e+00
8.154e-01,0.000e+00
8.196e-01,0.000e+00
8.239e-01,0.000e+00
8.282e-01,0.000e+00
8.325e-01,0.000e+00
8.368e-01,0.000e+00
8.410e-01,0.000e+00
8.453e-01,0.000e+00
8.496e-01,0.000e+00
8.539e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_015.csv <==
transmittance,probability_density
2.234e-03,0.000e+00
6.703e-03,8.951e-03
1.117e-02,1.343e-02
1.564e-02,4.923e-02
2.011e-02,9.846e-02
2.458e-02,1.432e-01
2.905e-02,1.857e-01
3.352e-02,2.372e-01
3.798e-02,2.954e-01
4.245e-02,3.871e-01
4.692e-02,5.057e-01
5.139e-02,5.080e-01
5.586e-02,6.422e-01
6.033e-02,7.138e-01
6.480e-02,8.548e-01
6.927e-02,8.996e-01
7.373e-02,1.065e+00
7.820e-02,1.148e+00
8.267e-02,1.175e+00
8.714e-02,1.446e+00
9.161e-02,1.658e+00
9.608e-02,1.634e+00
1.005e-01,1.781e+00
1.050e-01,1.992e+00
1.095e-01,1.994e+00
1.140e-01,2.036e+00
1.184e-01,2.336e+00
1.229e-01,2.517e+00
1.274e-01,2.538e+00
1.318e-01,2.723e+00
1.363e-01,2.900e+00
1.408e-01,2.983e+00
1.452e-01,3.106e+00
1.497e-01,3.108e+00
1.542e-01,3.618e+00
1.586e-01,3.670e+00
1.631e-01,3.735e+00
1.676e-01,3.941e+00
1.720e-01,4.135e+00
1.765e-01,4.321e+00
1.810e-01,4.549e+00
1.855e-01,4.502e+00
1.899e-01,4.666e+00
1.944e-01,5.033e+00
1.989e-01,4.999e+00
2.033e-01,5.069e+00
2.078e-01,5.288e+00
2.123e-01,5.570e+00
2.167e-01,5.483e+00
2.212e-01,5.565e+00
2.257e-01,5.592e+00
2.301e-01,5.706e+00
2.346e-01,5.867e+00
2.391e-01,5.722e+00
2.435e-01,5.668e+00
2.480e-01,5.704e+00
2.525e-01,5.670e+00
2.570e-01,5.561e+00
2.614e-01,5.319e+00
2.659e-01,5.178e+00
2.704e-01,4.845e+00
2.748e-01,4.570e+00
2.793e-01,4.415e+00
2.838e-01,4.285e+00
2.882e-01,3.811e+00
2.927e-01,3.455e+00
2.972e-01,3.200e+00
3.016e-01,2.947e+00
3.061e-01,2.558e+00
3.106e-01,2.544e+00
3.150e-01,2.115e+00
3.195e-01,1.788e+00
3.240e-01,1.705e+00
3.285e-01,1.390e+00
3.329e-01,1.211e+00
3.374e-01,9.734e-01
3.419e-01,8.257e-01
3.463e-01,6.557e-01
3.508e-01,5.863e-01
3.553e-01,4.408e-01
3.597e-01,4.229e-01
3.642e-01,2.663e-01
3.687e-01,2.103e-01
3.731e-01,1.656e-01
3.776e-01,1.387e-01
3.821e-01,1.343e-01
3.865e-01,1.007e-01
3.910e-01,4.252e-02
3.955e-01,5.371e-02
4.000e-01,2.462e-02
4.044e-01,2.462e-02
4.089e-01,1.566e-02
4.134e-01,8.951e-03
4.178e-01,8.951e-03
4.223e-01,8.951e-03
4.268e-01,2.238e-03
4.312e-01,0.000e+00
4.357e-01,4.476e-03
4.402e-01,4.476e-03
4.446e-01,0.000e+00
4.491e-01,0.000e+00
4.536e-01,0.000e+00
4.580e-01,0.000e+00
4.625e-01,2.238e-03
4.670e-01,0.000e+00
4.715e-01,0.000e+00
4.759e-01,0.000e+00
4.804e-01,0.000e+00
4.849e-01,0.000e+00
4.893e-01,0.000e+00
4.938e-01,0.000e+00
4.983e-01,0.000e+00
5.027e-01,0.000e+00
5.072e-01,0.000e+00
5.117e-01,0.000e+00
5.161e-01,0.000e+00
5.206e-01,0.000e+00
5.251e-01,0.000e+00
5.295e-01,0.000e+00
5.340e-01,0.000e+00
5.385e-01,0.000e+00
5.430e-01,0.000e+00
5.474e-01,0.000e+00
5.519e-01,0.000e+00
5.564e-01,0.000e+00
5.608e-01,0.000e+00
5.653e-01,0.000e+00
5.698e-01,0.000e+00
5.742e-01,0.000e+00
5.787e-01,0.000e+00
5.832e-01,0.000e+00
5.876e-01,0.000e+00
5.921e-01,0.000e+00
5.966e-01,0.000e+00
6.010e-01,0.000e+00
6.055e-01,0.000e+00
6.100e-01,0.000e+00
6.145e-01,0.000e+00
6.189e-01,0.000e+00
6.234e-01,0.000e+00
6.279e-01,0.000e+00
6.323e-01,0.000e+00
6.368e-01,0.000e+00
6.413e-01,0.000e+00
6.457e-01,0.000e+00
6.502e-01,0.000e+00
6.547e-01,0.000e+00
6.591e-01,0.000e+00
6.636e-01,0.000e+00
6.681e-01,0.000e+00
6.725e-01,0.000e+00
6.770e-01,0.000e+00
6.815e-01,0.000e+00
6.860e-01,0.000e+00
6.904e-01,0.000e+00
6.949e-01,0.000e+00
6.994e-01,0.000e+00
7.038e-01,0.000e+00
7.083e-01,0.000e+00
7.128e-01,0.000e+00
7.172e-01,0.000e+00
7.217e-01,0.000e+00
7.262e-01,0.000e+00
7.306e-01,0.000e+00
7.351e-01,0.000e+00
7.396e-01,0.000e+00
7.440e-01,0.000e+00
7.485e-01,0.000e+00
7.530e-01,0.000e+00
7.575e-01,0.000e+00
7.619e-01,0.000e+00
7.664e-01,0.000e+00
7.709e-01,0.000e+00
7.753e-01,0.000e+00
7.798e-01,0.000e+00
7.843e-01,0.000e+00
7.887e-01,0.000e+00
7.932e-01,0.000e+00
7.977e-01,0.000e+00
8.021e-01,0.000e+00
8.066e-01,0.000e+00
8.111e-01,0.000e+00
8.155e-01,0.000e+00
8.200e-01,0.000e+00
8.245e-01,0.000e+00
8.290e-01,0.000e+00
8.334e-01,0.000e+00
8.379e-01,0.000e+00
8.424e-01,0.000e+00
8.468e-01,0.000e+00
8.513e-01,0.000e+00
8.558e-01,0.000e+00
8.602e-01,0.000e+00
8.647e-01,0.000e+00
8.692e-01,0.000e+00
8.736e-01,0.000e+00
8.781e-01,0.000e+00
8.826e-01,0.000e+00
8.870e-01,0.000e+00
8.915e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_016.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,6.000e-03
1.250e-02,1.400e-02
1.750e-02,4.000e-02
2.250e-02,7.000e-02
2.750e-02,1.080e-01
3.250e-02,1.320e-01
3.750e-02,2.020e-01
4.250e-02,2.400e-01
4.750e-02,3.040e-01
5.250e-02,4.240e-01
5.750e-02,4.080e-01
6.250e-02,4.500e-01
6.750e-02,6.140e-01
7.250e-02,6.820e-01
7.750e-02,7.760e-01
8.250e-02,8.620e-01
8.750e-02,9.120e-01
9.250e-02,1.058e+00
9.750e-02,1.084e+00
1.025e-01,1.362e+00
1.075e-01,1.496e+00
1.125e-01,1.506e+00
1.175e-01,1.602e+00
1.225e-01,1.806e+00
1.275e-01,1.764e+00
1.325e-01,1.878e+00
1.375e-01,2.208e+00
1.425e-01,2.258e+00
1.475e-01,2.314e+00
1.525e-01,2.478e+00
1.575e-01,2.662e+00
1.625e-01,2.664e+00
1.675e-01,2.786e+00
1.725e-01,2.962e+00
1.775e-01,3.250e+00
1.825e-01,3.378e+00
1.875e-01,3.308e+00
1.925e-01,3.666e+00
1.975e-01,3.846e+00
2.025e-01,3.988e+00
2.075e-01,4.074e+00
2.125e-01,4.140e+00
2.175e-01,4.352e+00
2.225e-01,4.514e+00
2.275e-01,4.490e+00
2.325e-01,4.706e+00
2.375e-01,4.912e+00
2.425e-01,5.016e+00
2.475e-01,5.024e+00
2.525e-01,4.982e+00
2.575e-01,5.288e+00
2.625e-01,5.140e+00
2.675e-01,5.394e+00
2.725e-01,5.138e+00
2.775e-01,5.190e+00
2.825e-01,5.158e+00
2.875e-01,5.130e+00
2.925e-01,4.904e+00
2.975e-01,4.898e+00
3.025e-01,4.420e+00
3.075e-01,4.284e+00
3.125e-01,4.016e+00
3.175e-01,3.974e+00
3.225e-01,3.572e+00
3.275e-01,3.238e+00
3.325e-01,2.962e+00
3.375e-01,2.766e+00
3.425e-01,2.366e+00
3.475e-01,2.374e+00
3.525e-01,1.928e+00
3.575e-01,1.668e+00
3.625e-01,1.576e+00
3.675e-01,1.244e+00
3.725e-01,1.142e+00
3.775e-01,8.680e-01
3.825e-01,7.280e-01
3.875e-01,6.060e-01
3.925e-01,5.060e-01
3.975e-01,4.100e-01
4.025e-01,3.360e-01
4.075e-01,2.280e-01
4.125e-01,1.760e-01
4.175e-01,1.320e-01
4.225e-01,1.480e-01
4.275e-01,8.800e-02
4.325e-01,7.000e-02
4.375e-01,5.400e-02
4.425e-01,2.800e-02
4.475e-01,2.200e-02
4.525e-01,1.600e-02
4.575e-01,8.000e-03
4.625e-01,8.000e-03
4.675e-01,8.000e-03
4.725e-01,2.000e-03
4.775e-01,2.000e-03
4.825e-01,2.000e-03
4.875e-01,4.000e-03
4.925e-01,0.000e+00
4.975e-01,0.000e+00
5.025e-01,0.000e+00
5.075e-01,2.000e-03
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_017.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,4.000e-03
1.250e-02,8.000e-03
1.750e-02,2.400e-02
2.250e-02,2.600e-02
2.750e-02,7.800e-02
3.250e-02,1.000e-01
3.750e-02,1.160e-01
4.250e-02,1.600e-01
4.750e-02,2.200e-01
5.250e-02,2.240e-01
5.750e-02,2.980e-01
6.250e-02,3.540e-01
6.750e-02,4.280e-01
7.250e-02,4.160e-01
7.750e-02,5.620e-01
8.250e-02,5.960e-01
8.750e-02,6.780e-01
9.250e-02,7.180e-01
9.750e-02,8.340e-01
1.025e-01,9.420e-01
1.075e-01,9.160e-01
1.125e-01,1.052e+00
1.175e-01,1.238e+00
1.225e-01,1.346e+00
1.275e-01,1.368e+00
1.325e-01,1.440e+00
1.375e-01,1.576e+00
1.425e-01,1.650e+00
1.475e-01,1.654e+00
1.525e-01,1.862e+00
1.575e-01,2.002e+00
1.625e-01,2.100e+00
1.675e-01,2.098e+00
1.725e-01,2.318e+00
1.775e-01,2.422e+00
1.825e-01,2.446e+00
1.875e-01,2.586e+00
1.925e-01,2.584e+00
1.975e-01,2.956e+00
2.025e-01,3.044e+00
2.075e-01,3.056e+00
2.125e-01,3.158e+00
2.175e-01,3.414e+00
2.225e-01,3.570e+00
2.275e-01,3.816e+00
2.325e-01,3.662e+00
2.375e-01,3.830e+00
2.425e-01,4.006e+00
2.475e-01,4.124e+00
2.525e-01,4.152e+00
2.575e-01,4.352e+00
2.625e-01,4.336e+00
2.675e-01,4.698e+00
2.725e-01,4.588e+00
2.775e-01,4.706e+00
2.825e-01,4.606e+00
2.875e-01,4.854e+00
2.925e-01,4.794e+00
2.975e-01,4.980e+00
3.025e-01,4.730e+00
3.075e-01,4.808e+00
3.125e-01,4.718e+00
3.175e-01,4.860e+00
3.225e-01,4.598e+00
3.275e-01,4.534e+00
3.325e-01,4.276e+00
3.375e-01,4.052e+00
3.425e-01,3.854e+00
3.475e-01,3.740e+00
3.525e-01,3.564e+00
3.575e-01,3.266e+00
3.625e-01,2.958e+00
3.675e-01,2.738e+00
3.725e-01,2.538e+00
3.775e-01,2.220e+00
3.825e-01,2.216e+00
3.875e-01,1.828e+00
3.925e-01,1.650e+00
3.975e-01,1.454e+00
4.025e-01,1.302e+00
4.075e-01,1.016e+00
4.125e-01,9.960e-01
4.175e-01,7.240e-01
4.225e-01,6.260e-01
4.275e-01,5.520e-01
4.325e-01,4.260e-01
4.375e-01,3.900e-01
4.425e-01,2.800e-01
4.475e-01,1.920e-01
4.525e-01,1.740e-01
4.575e-01,1.200e-01
4.625e-01,1.420e-01
4.675e-01,8.200e-02
4.725e-01,6.800e-02
4.775e-01,4.800e-02
4.825e-01,3.400e-02
4.875e-01,2.600e-02
4.925e-01,1.200e-02
4.975e-01,1.200e-02
5.025e-01,8.000e-03
5.075e-01,8.000e-03
5.125e-01,4.000e-03
5.175e-01,0.000e+00
5.225e-01,4.000e-03
5.275e-01,0.000e+00
5.325e-01,4.000e-03
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,2.000e-03
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_018.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,1.000e-02
1.750e-02,8.000e-03
2.250e-02,3.000e-02
2.750e-02,3.000e-02
3.250e-02,6.400e-02
3.750e-02,9.800e-02
4.250e-02,9.800e-02
4.750e-02,1.500e-01
5.250e-02,1.540e-01
5.750e-02,2.040e-01
6.250e-02,2.420e-01
6.750e-02,3.180e-01
7.250e-02,3.340e-01
7.750e-02,3.480e-01
8.250e-02,4.060e-01
8.750e-02,5.180e-01
9.250e-02,5.320e-01
9.750e-02,5.920e-01
1.025e-01,6.400e-01
1.075e-01,7.140e-01
1.125e-01,7.640e-01
1.175e-01,8.480e-01
1.225e-01,8.880e-01
1.275e-01,1.030e+00
1.325e-01,1.202e+00
1.375e-01,1.198e+00
1.425e-01,1.232e+00
1.475e-01,1.332e+00
1.525e-01,1.426e+00
1.575e-01,1.506e+00
1.625e-01,1.520e+00
1.675e-01,1.638e+00
1.725e-01,1.772e+00
1.775e-01,1.896e+00
1.825e-01,1.872e+00
1.875e-01,2.074e+00
1.925e-01,2.120e+00
1.975e-01,2.200e+00
2.025e-01,2.332e+00
2.075e-01,2.378e+00
2.125e-01,2.386e+00
2.175e-01,2.690e+00
2.225e-01,2.764e+00
2.275e-01,2.890e+00
2.325e-01,2.834e+00
2.375e-01,3.102e+00
2.425e-01,3.298e+00
2.475e-01,3.406e+00
2.525e-01,3.414e+00
2.575e-01,3.478e+00
2.625e-01,3.618e+00
2.675e-01,3.742e+00
2.725e-01,3.876e+00
2.775e-01,3.842e+00
2.825e-01,4.086e+00
2.875e-01,4.110e+00
2.925e-01,4.240e+00
2.975e-01,4.290e+00
3.025e-01,4.348e+00
3.075e-01,4.338e+00
3.125e-01,4.522e+00
3.175e-01,4.488e+00
3.225e-01,4.578e+00
3.275e-01,4.650e+00
3.325e-01,4.380e+00
3.375e-01,4.490e+00
3.425e-01,4.474e+00
3.475e-01,4.556e+00
3.525e-01,4.322e+00
3.575e-01,4.244e+00
3.625e-01,4.048e+00
3.675e-01,3.874e+00
3.725e-01,3.584e+00
3.775e-01,3.538e+00
3.825e-01,3.508e+00
3.875e-01,3.192e+00
3.925e-01,2.904e+00
3.975e-01,2.690e+00
4.025e-01,2.438e+00
4.075e-01,2.356e+00
4.125e-01,2.034e+00
4.175e-01,2.068e+00
4.225e-01,1.682e+00
4.275e-01,1.464e+00
4.325e-01,1.374e+00
4.375e-01,1.242e+00
4.425e-01,9.680e-01
4.475e-01,9.200e-01
4.525e-01,7.080e-01
4.575e-01,6.060e-01
4.625e-01,5.280e-01
4.675e-01,4.380e-01
4.725e-01,3.600e-01
4.775e-01,3.020e-01
4.825e-01,2.000e-01
4.875e-01,1.840e-01
4.925e-01,1.220e-01
4.975e-01,1.320e-01
5.025e-01,9.400e-02
5.075e-01,9.200e-02
5.125e-01,3.600e-02
5.175e-01,4.600e-02
5.225e-01,2.200e-02
5.275e-01,2.200e-02
5.325e-01,1.400e-02
5.375e-01,8.000e-03
5.425e-01,8.000e-03
5.475e-01,8.000e-03
5.525e-01,2.000e-03
5.575e-01,0.000e+00
5.625e-01,4.000e-03
5.675e-01,2.000e-03
5.725e-01,2.000e-03
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,2.000e-03
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_019.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,4.000e-03
1.750e-02,8.000e-03
2.250e-02,1.400e-02
2.750e-02,2.600e-02
3.250e-02,3.600e-02
3.750e-02,5.800e-02
4.250e-02,8.200e-02
4.750e-02,8.800e-02
5.250e-02,1.180e-01
5.750e-02,1.320e-01
6.250e-02,1.860e-01
6.750e-02,1.860e-01
7.250e-02,2.180e-01
7.750e-02,3.260e-01
8.250e-02,2.900e-01
8.750e-02,3.240e-01
9.250e-02,3.800e-01
9.750e-02,4.580e-01
1.025e-01,4.980e-01
1.075e-01,5.280e-01
1.125e-01,5.280e-01
1.175e-01,6.380e-01
1.225e-01,6.740e-01
1.275e-01,7.860e-01
1.325e-01,7.500e-01
1.375e-01,8.480e-01
1.425e-01,9.400e-01
1.475e-01,1.162e+00
1.525e-01,1.090e+00
1.575e-01,1.130e+00
1.625e-01,1.202e+00
1.675e-01,1.336e+00
1.725e-01,1.344e+00
1.775e-01,1.358e+00
1.825e-01,1.450e+00
1.875e-01,1.632e+00
1.925e-01,1.690e+00
1.975e-01,1.780e+00
2.025e-01,1.780e+00
2.075e-01,1.910e+00
2.125e-01,2.010e+00
2.175e-01,2.036e+00
2.225e-01,2.178e+00
2.275e-01,2.218e+00
2.325e-01,2.228e+00
2.375e-01,2.408e+00
2.425e-01,2.624e+00
2.475e-01,2.676e+00
2.525e-01,2.662e+00
2.575e-01,2.742e+00
2.625e-01,2.954e+00
2.675e-01,3.194e+00
2.725e-01,3.252e+00
2.775e-01,3.248e+00
2.825e-01,3.278e+00
2.875e-01,3.368e+00
2.925e-01,3.542e+00
2.975e-01,3.638e+00
3.025e-01,3.570e+00
3.075e-01,3.872e+00
3.125e-01,3.916e+00
3.175e-01,3.948e+00
3.225e-01,3.954e+00
3.275e-01,4.128e+00
3.325e-01,4.184e+00
3.375e-01,4.090e+00
3.425e-01,4.306e+00
3.475e-01,4.242e+00
3.525e-01,4.496e+00
3.575e-01,4.224e+00
3.625e-01,4.172e+00
3.675e-01,4.220e+00
3.725e-01,4.306e+00
3.775e-01,4.262e+00
3.825e-01,4.106e+00
3.875e-01,4.014e+00
3.925e-01,3.882e+00
3.975e-01,3.622e+00
4.025e-01,3.490e+00
4.075e-01,3.378e+00
4.125e-01,3.404e+00
4.175e-01,3.054e+00
4.225e-01,2.838e+00
4.275e-01,2.624e+00
4.325e-01,2.406e+00
4.375e-01,2.336e+00
4.425e-01,2.084e+00
4.475e-01,1.956e+00
4.525e-01,1.758e+00
4.575e-01,1.668e+00
4.625e-01,1.268e+00
4.675e-01,1.346e+00
4.725e-01,1.046e+00
4.775e-01,9.780e-01
4.825e-01,8.080e-01
4.875e-01,6.640e-01
4.925e-01,5.800e-01
4.975e-01,5.040e-01
5.025e-01,4.060e-01
5.075e-01,3.460e-01
5.125e-01,3.020e-01
5.175e-01,1.900e-01
5.225e-01,1.760e-01
5.275e-01,1.240e-01
5.325e-01,1.300e-01
5.375e-01,1.060e-01
5.425e-01,8.600e-02
5.475e-01,3.600e-02
5.525e-01,5.200e-02
5.575e-01,2.600e-02
5.625e-01,2.000e-02
5.675e-01,1.400e-02
5.725e-01,8.000e-03
5.775e-01,6.000e-03
5.825e-01,1.000e-02
5.875e-01,4.000e-03
5.925e-01,0.000e+00
5.975e-01,4.000e-03
6.025e-01,0.000e+00
6.075e-01,4.000e-03
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,2.000e-03
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_02.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,2.000e-03
1.750e-02,6.000e-03
2.250e-02,4.000e-03
2.750e-02,1.800e-02
3.250e-02,2.000e-02
3.750e-02,3.000e-02
4.250e-02,5.200e-02
4.750e-02,6.600e-02
5.250e-02,8.000e-02
5.750e-02,6.600e-02
6.250e-02,1.320e-01
6.750e-02,1.040e-01
7.250e-02,1.680e-01
7.750e-02,1.500e-01
8.250e-02,2.160e-01
8.750e-02,2.700e-01
9.250e-02,2.520e-01
9.750e-02,2.680e-01
1.025e-01,3.260e-01
1.075e-01,3.640e-01
1.125e-01,3.940e-01
1.175e-01,4.600e-01
1.225e-01,4.720e-01
1.275e-01,4.620e-01
1.325e-01,5.780e-01
1.375e-01,6.040e-01
1.425e-01,6.780e-01
1.475e-01,6.960e-01
1.525e-01,7.280e-01
1.575e-01,8.020e-01
1.625e-01,8.700e-01
1.675e-01,1.092e+00
1.725e-01,9.620e-01
1.775e-01,1.046e+00
1.825e-01,1.056e+00
1.875e-01,1.254e+00
1.925e-01,1.178e+00
1.975e-01,1.296e+00
2.025e-01,1.292e+00
2.075e-01,1.408e+00
2.125e-01,1.454e+00
2.175e-01,1.630e+00
2.225e-01,1.662e+00
2.275e-01,1.630e+00
2.325e-01,1.778e+00
2.375e-01,1.882e+00
2.425e-01,1.880e+00
2.475e-01,2.006e+00
2.525e-01,2.070e+00
2.575e-01,1.986e+00
2.625e-01,2.168e+00
2.675e-01,2.386e+00
2.725e-01,2.492e+00
2.775e-01,2.420e+00
2.825e-01,2.468e+00
2.875e-01,2.662e+00
2.925e-01,2.790e+00
2.975e-01,2.982e+00
3.025e-01,3.046e+00
3.075e-01,3.006e+00
3.125e-01,3.066e+00
3.175e-01,3.128e+00
3.225e-01,3.296e+00
3.275e-01,3.402e+00
3.325e-01,3.342e+00
3.375e-01,3.628e+00
3.425e-01,3.542e+00
3.475e-01,3.638e+00
3.525e-01,3.782e+00
3.575e-01,3.782e+00
3.625e-01,3.926e+00
3.675e-01,3.916e+00
3.725e-01,3.848e+00
3.775e-01,4.044e+00
3.825e-01,3.996e+00
3.875e-01,4.234e+00
3.925e-01,4.038e+00
3.975e-01,3.946e+00
4.025e-01,3.954e+00
4.075e-01,4.008e+00
4.125e-01,4.084e+00
4.175e-01,3.930e+00
4.225e-01,3.882e+00
4.275e-01,3.700e+00
4.325e-01,3.580e+00
4.375e-01,3.356e+00
4.425e-01,3.248e+00
4.475e-01,3.198e+00
4.525e-01,3.124e+00
4.575e-01,2.930e+00
4.625e-01,2.608e+00
4.675e-01,2.476e+00
4.725e-01,2.304e+00
4.775e-01,2.226e+00
4.825e-01,1.954e+00
4.875e-01,1.890e+00
4.925e-01,1.698e+00
4.975e-01,1.562e+00
5.025e-01,1.268e+00
5.075e-01,1.296e+00
5.125e-01,1.106e+00
5.175e-01,8.720e-01
5.225e-01,8.880e-01
5.275e-01,6.420e-01
5.325e-01,6.080e-01
5.375e-01,4.960e-01
5.425e-01,4.260e-01
5.475e-01,3.480e-01
5.525e-01,3.360e-01
5.575e-01,2.420e-01
5.625e-01,1.640e-01
5.675e-01,1.540e-01
5.725e-01,1.100e-01
5.775e-01,1.340e-01
5.825e-01,8.000e-02
5.875e-01,6.800e-02
5.925e-01,4.400e-02
5.975e-01,4.000e-02
6.025e-01,2.200e-02
6.075e-01,2.000e-02
6.125e-01,1.400e-02
6.175e-01,8.000e-03
6.225e-01,6.000e-03
6.275e-01,8.000e-03
6.325e-01,4.000e-03
6.375e-01,0.000e+00
6.425e-01,4.000e-03
6.475e-01,0.000e+00
6.525e-01,4.000e-03
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,2.000e-03
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_021.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,2.000e-03
2.250e-02,8.000e-03
2.750e-02,4.000e-03
3.250e-02,1.800e-02
3.750e-02,2.000e-02
4.250e-02,2.800e-02
4.750e-02,4.400e-02
5.250e-02,6.200e-02
5.750e-02,5.400e-02
6.250e-02,8.200e-02
6.750e-02,8.000e-02
7.250e-02,1.120e-01
7.750e-02,1.180e-01
8.250e-02,1.480e-01
8.750e-02,1.580e-01
9.250e-02,1.840e-01
9.750e-02,2.400e-01
1.025e-01,2.440e-01
1.075e-01,2.400e-01
1.125e-01,3.000e-01
1.175e-01,3.080e-01
1.225e-01,3.620e-01
1.275e-01,4.180e-01
1.325e-01,4.280e-01
1.375e-01,4.280e-01
1.425e-01,4.400e-01
1.475e-01,5.680e-01
1.525e-01,5.680e-01
1.575e-01,6.280e-01
1.625e-01,6.320e-01
1.675e-01,7.040e-01
1.725e-01,7.620e-01
1.775e-01,7.720e-01
1.825e-01,9.760e-01
1.875e-01,9.460e-01
1.925e-01,9.780e-01
1.975e-01,9.360e-01
2.025e-01,1.124e+00
2.075e-01,1.112e+00
2.125e-01,1.190e+00
2.175e-01,1.152e+00
2.225e-01,1.244e+00
2.275e-01,1.390e+00
2.325e-01,1.382e+00
2.375e-01,1.554e+00
2.425e-01,1.528e+00
2.475e-01,1.546e+00
2.525e-01,1.704e+00
2.575e-01,1.774e+00
2.625e-01,1.694e+00
2.675e-01,1.846e+00
2.725e-01,2.046e+00
2.775e-01,1.880e+00
2.825e-01,1.996e+00
2.875e-01,2.156e+00
2.925e-01,2.272e+00
2.975e-01,2.324e+00
3.025e-01,2.400e+00
3.075e-01,2.420e+00
3.125e-01,2.568e+00
3.175e-01,2.660e+00
3.225e-01,2.892e+00
3.275e-01,2.848e+00
3.325e-01,2.876e+00
3.375e-01,2.922e+00
3.425e-01,3.016e+00
3.475e-01,3.170e+00
3.525e-01,3.250e+00
3.575e-01,3.172e+00
3.625e-01,3.332e+00
3.675e-01,3.500e+00
3.725e-01,3.444e+00
3.775e-01,3.614e+00
3.825e-01,3.556e+00
3.875e-01,3.742e+00
3.925e-01,3.782e+00
3.975e-01,3.666e+00
4.025e-01,3.896e+00
4.075e-01,3.862e+00
4.125e-01,3.810e+00
4.175e-01,4.044e+00
4.225e-01,3.810e+00
4.275e-01,3.818e+00
4.325e-01,3.828e+00
4.375e-01,3.918e+00
4.425e-01,3.878e+00
4.475e-01,3.852e+00
4.525e-01,3.692e+00
4.575e-01,3.540e+00
4.625e-01,3.452e+00
4.675e-01,3.252e+00
4.725e-01,3.126e+00
4.775e-01,3.126e+00
4.825e-01,3.052e+00
4.875e-01,2.854e+00
4.925e-01,2.574e+00
4.975e-01,2.438e+00
5.025e-01,2.208e+00
5.075e-01,2.222e+00
5.125e-01,1.958e+00
5.175e-01,1.826e+00
5.225e-01,1.778e+00
5.275e-01,1.534e+00
5.325e-01,1.340e+00
5.375e-01,1.230e+00
5.425e-01,1.178e+00
5.475e-01,8.980e-01
5.525e-01,9.420e-01
5.575e-01,6.960e-01
5.625e-01,6.100e-01
5.675e-01,5.340e-01
5.725e-01,4.840e-01
5.775e-01,3.680e-01
5.825e-01,3.400e-01
5.875e-01,2.880e-01
5.925e-01,1.880e-01
5.975e-01,1.640e-01
6.025e-01,1.180e-01
6.075e-01,1.420e-01
6.125e-01,1.080e-01
6.175e-01,6.800e-02
6.225e-01,5.200e-02
6.275e-01,4.600e-02
6.325e-01,3.000e-02
6.375e-01,2.400e-02
6.425e-01,1.600e-02
6.475e-01,1.400e-02
6.525e-01,4.000e-03
6.575e-01,1.000e-02
6.625e-01,4.000e-03
6.675e-01,2.000e-03
6.725e-01,2.000e-03
6.775e-01,2.000e-03
6.825e-01,4.000e-03
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,2.000e-03
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_022.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,2.000e-03
2.250e-02,2.000e-03
2.750e-02,6.000e-03
3.250e-02,8.000e-03
3.750e-02,1.400e-02
4.250e-02,1.800e-02
4.750e-02,2.400e-02
5.250e-02,3.400e-02
5.750e-02,6.400e-02
6.250e-02,4.400e-02
6.750e-02,7.000e-02
7.250e-02,5.400e-02
7.750e-02,1.000e-01
8.250e-02,9.600e-02
8.750e-02,1.240e-01
9.250e-02,1.220e-01
9.750e-02,1.460e-01
1.025e-01,1.860e-01
1.075e-01,1.980e-01
1.125e-01,2.240e-01
1.175e-01,2.400e-01
1.225e-01,2.600e-01
1.275e-01,2.640e-01
1.325e-01,3.280e-01
1.375e-01,3.260e-01
1.425e-01,4.080e-01
1.475e-01,4.020e-01
1.525e-01,4.060e-01
1.575e-01,4.220e-01
1.625e-01,5.380e-01
1.675e-01,5.160e-01
1.725e-01,5.760e-01
1.775e-01,5.820e-01
1.825e-01,6.520e-01
1.875e-01,7.240e-01
1.925e-01,7.220e-01
1.975e-01,8.280e-01
2.025e-01,8.960e-01
2.075e-01,8.880e-01
2.125e-01,9.240e-01
2.175e-01,9.240e-01
2.225e-01,1.052e+00
2.275e-01,1.042e+00
2.325e-01,1.154e+00
2.375e-01,1.114e+00
2.425e-01,1.194e+00
2.475e-01,1.338e+00
2.525e-01,1.250e+00
2.575e-01,1.478e+00
2.625e-01,1.444e+00
2.675e-01,1.500e+00
2.725e-01,1.500e+00
2.775e-01,1.708e+00
2.825e-01,1.608e+00
2.875e-01,1.754e+00
2.925e-01,1.924e+00
2.975e-01,1.754e+00
3.025e-01,1.902e+00
3.075e-01,1.968e+00
3.125e-01,2.086e+00
3.175e-01,2.200e+00
3.225e-01,2.200e+00
3.275e-01,2.248e+00
3.325e-01,2.370e+00
3.375e-01,2.474e+00
3.425e-01,2.554e+00
3.475e-01,2.802e+00
3.525e-01,2.760e+00
3.575e-01,2.714e+00
3.625e-01,2.786e+00
3.675e-01,2.960e+00
3.725e-01,2.968e+00
3.775e-01,3.088e+00
3.825e-01,3.038e+00
3.875e-01,3.182e+00
3.925e-01,3.388e+00
3.975e-01,3.368e+00
4.025e-01,3.380e+00
4.075e-01,3.332e+00
4.125e-01,3.608e+00
4.175e-01,3.618e+00
4.225e-01,3.610e+00
4.275e-01,3.622e+00
4.325e-01,3.690e+00
4.375e-01,3.738e+00
4.425e-01,3.758e+00
4.475e-01,3.876e+00
4.525e-01,3.720e+00
4.575e-01,3.694e+00
4.625e-01,3.670e+00
4.675e-01,3.820e+00
4.725e-01,3.812e+00
4.775e-01,3.684e+00
4.825e-01,3.550e+00
4.875e-01,3.416e+00
4.925e-01,3.388e+00
4.975e-01,3.134e+00
5.025e-01,3.042e+00
5.075e-01,3.048e+00
5.125e-01,2.986e+00
5.175e-01,2.824e+00
5.225e-01,2.544e+00
5.275e-01,2.386e+00
5.325e-01,2.236e+00
5.375e-01,2.142e+00
5.425e-01,1.950e+00
5.475e-01,1.790e+00
5.525e-01,1.842e+00
5.575e-01,1.492e+00
5.625e-01,1.410e+00
5.675e-01,1.208e+00
5.725e-01,1.242e+00
5.775e-01,9.620e-01
5.825e-01,8.960e-01
5.875e-01,7.540e-01
5.925e-01,6.480e-01
5.975e-01,5.740e-01
6.025e-01,4.820e-01
6.075e-01,4.120e-01
6.125e-01,3.240e-01
6.175e-01,3.280e-01
6.225e-01,2.400e-01
6.275e-01,1.600e-01
6.325e-01,1.520e-01
6.375e-01,1.140e-01
6.425e-01,1.300e-01
6.475e-01,8.200e-02
6.525e-01,7.200e-02
6.575e-01,4.600e-02
6.625e-01,3.800e-02
6.675e-01,2.200e-02
6.725e-01,2.000e-02
6.775e-01,1.400e-02
6.825e-01,8.000e-03
6.875e-01,6.000e-03
6.925e-01,8.000e-03
6.975e-01,4.000e-03
7.025e-01,0.000e+00
7.075e-01,4.000e-03
7.125e-01,0.000e+00
7.175e-01,4.000e-03
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,2.000e-03
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_023.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,2.000e-03
2.750e-02,6.000e-03
3.250e-02,4.000e-03
3.750e-02,8.000e-03
4.250e-02,1.200e-02
4.750e-02,1.800e-02
5.250e-02,1.600e-02
5.750e-02,2.200e-02
6.250e-02,5.200e-02
6.750e-02,5.200e-02
7.250e-02,4.200e-02
7.750e-02,6.600e-02
8.250e-02,6.200e-02
8.750e-02,8.400e-02
9.250e-02,9.200e-02
9.750e-02,1.020e-01
1.025e-01,1.200e-01
1.075e-01,1.360e-01
1.125e-01,1.480e-01
1.175e-01,1.740e-01
1.225e-01,2.260e-01
1.275e-01,2.060e-01
1.325e-01,2.180e-01
1.375e-01,2.620e-01
1.425e-01,2.660e-01
1.475e-01,2.920e-01
1.525e-01,3.220e-01
1.575e-01,3.700e-01
1.625e-01,3.900e-01
1.675e-01,3.600e-01
1.725e-01,3.720e-01
1.775e-01,5.080e-01
1.825e-01,4.820e-01
1.875e-01,5.460e-01
1.925e-01,5.520e-01
1.975e-01,5.800e-01
2.025e-01,5.920e-01
2.075e-01,6.880e-01
2.125e-01,7.120e-01
2.175e-01,8.200e-01
2.225e-01,8.400e-01
2.275e-01,8.560e-01
2.325e-01,8.460e-01
2.375e-01,8.940e-01
2.425e-01,9.680e-01
2.475e-01,1.034e+00
2.525e-01,1.044e+00
2.575e-01,1.080e+00
2.625e-01,1.100e+00
2.675e-01,1.204e+00
2.725e-01,1.242e+00
2.775e-01,1.308e+00
2.825e-01,1.428e+00
2.875e-01,1.354e+00
2.925e-01,1.476e+00
2.975e-01,1.514e+00
3.025e-01,1.614e+00
3.075e-01,1.562e+00
3.125e-01,1.694e+00
3.175e-01,1.866e+00
3.225e-01,1.710e+00
3.275e-01,1.774e+00
3.325e-01,1.876e+00
3.375e-01,2.000e+00
3.425e-01,2.144e+00
3.475e-01,2.128e+00
3.525e-01,2.106e+00
3.575e-01,2.310e+00
3.625e-01,2.352e+00
3.675e-01,2.430e+00
3.725e-01,2.656e+00
3.775e-01,2.724e+00
3.825e-01,2.558e+00
3.875e-01,2.662e+00
3.925e-01,2.812e+00
3.975e-01,2.850e+00
4.025e-01,2.908e+00
4.075e-01,2.972e+00
4.125e-01,2.992e+00
4.175e-01,3.206e+00
4.225e-01,3.172e+00
4.275e-01,3.312e+00
4.325e-01,3.268e+00
4.375e-01,3.316e+00
4.425e-01,3.474e+00
4.475e-01,3.516e+00
4.525e-01,3.450e+00
4.575e-01,3.580e+00
4.625e-01,3.620e+00
4.675e-01,3.606e+00
4.725e-01,3.698e+00
4.775e-01,3.766e+00
4.825e-01,3.610e+00
4.875e-01,3.550e+00
4.925e-01,3.556e+00
4.975e-01,3.738e+00
5.025e-01,3.688e+00
5.075e-01,3.610e+00
5.125e-01,3.506e+00
5.175e-01,3.332e+00
5.225e-01,3.376e+00
5.275e-01,3.052e+00
5.325e-01,2.968e+00
5.375e-01,2.988e+00
5.425e-01,3.010e+00
5.475e-01,2.718e+00
5.525e-01,2.584e+00
5.575e-01,2.442e+00
5.625e-01,2.214e+00
5.675e-01,2.078e+00
5.725e-01,2.040e+00
5.775e-01,1.772e+00
5.825e-01,1.818e+00
5.875e-01,1.588e+00
5.925e-01,1.486e+00
5.975e-01,1.226e+00
6.025e-01,1.218e+00
6.075e-01,1.078e+00
6.125e-01,8.540e-01
6.175e-01,9.040e-01
6.225e-01,6.240e-01
6.275e-01,6.060e-01
6.325e-01,5.100e-01
6.375e-01,4.700e-01
6.425e-01,3.460e-01
6.475e-01,3.400e-01
6.525e-01,2.800e-01
6.575e-01,1.720e-01
6.625e-01,1.700e-01
6.675e-01,1.160e-01
6.725e-01,1.300e-01
6.775e-01,1.040e-01
6.825e-01,7.800e-02
6.875e-01,4.600e-02
6.925e-01,4.600e-02
6.975e-01,2.800e-02
7.025e-01,2.200e-02
7.075e-01,1.400e-02
7.125e-01,1.000e-02
7.175e-01,6.000e-03
7.225e-01,1.000e-02
7.275e-01,4.000e-03
7.325e-01,0.000e+00
7.375e-01,4.000e-03
7.425e-01,0.000e+00
7.475e-01,4.000e-03
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,2.000e-03
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_024.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,2.000e-03
3.250e-02,6.000e-03
3.750e-02,4.000e-03
4.250e-02,4.000e-03
4.750e-02,1.400e-02
5.250e-02,1.400e-02
5.750e-02,1.000e-02
6.250e-02,3.000e-02
6.750e-02,2.400e-02
7.250e-02,5.400e-02
7.750e-02,3.000e-02
8.250e-02,5.000e-02
8.750e-02,6.200e-02
9.250e-02,4.600e-02
9.750e-02,8.000e-02
1.025e-01,8.800e-02
1.075e-01,9.200e-02
1.125e-01,9.600e-02
1.175e-01,1.080e-01
1.225e-01,1.380e-01
1.275e-01,1.460e-01
1.325e-01,1.540e-01
1.375e-01,2.080e-01
1.425e-01,2.020e-01
1.475e-01,2.180e-01
1.525e-01,2.360e-01
1.575e-01,2.400e-01
1.625e-01,2.520e-01
1.675e-01,3.140e-01
1.725e-01,3.300e-01
1.775e-01,3.820e-01
1.825e-01,3.040e-01
1.875e-01,3.380e-01
1.925e-01,4.060e-01
1.975e-01,4.600e-01
2.025e-01,4.760e-01
2.075e-01,4.960e-01
2.125e-01,5.260e-01
2.175e-01,5.980e-01
2.225e-01,5.460e-01
2.275e-01,6.340e-01
2.325e-01,6.700e-01
2.375e-01,7.400e-01
2.425e-01,7.720e-01
2.475e-01,8.180e-01
2.525e-01,8.580e-01
2.575e-01,7.460e-01
2.625e-01,9.520e-01
2.675e-01,9.120e-01
2.725e-01,1.014e+00
2.775e-01,9.860e-01
2.825e-01,1.034e+00
2.875e-01,1.054e+00
2.925e-01,1.166e+00
2.975e-01,1.162e+00
3.025e-01,1.300e+00
3.075e-01,1.322e+00
3.125e-01,1.300e+00
3.175e-01,1.404e+00
3.225e-01,1.450e+00
3.275e-01,1.492e+00
3.325e-01,1.494e+00
3.375e-01,1.622e+00
3.425e-01,1.768e+00
3.475e-01,1.690e+00
3.525e-01,1.688e+00
3.575e-01,1.758e+00
3.625e-01,1.900e+00
3.675e-01,1.970e+00
3.725e-01,2.026e+00
3.775e-01,2.040e+00
3.825e-01,2.092e+00
3.875e-01,2.306e+00
3.925e-01,2.226e+00
3.975e-01,2.470e+00
4.025e-01,2.588e+00
4.075e-01,2.568e+00
4.125e-01,2.494e+00
4.175e-01,2.612e+00
4.225e-01,2.676e+00
4.275e-01,2.794e+00
4.325e-01,2.852e+00
4.375e-01,2.902e+00
4.425e-01,2.852e+00
4.475e-01,3.166e+00
4.525e-01,3.064e+00
4.575e-01,3.200e+00
4.625e-01,3.168e+00
4.675e-01,3.216e+00
4.725e-01,3.354e+00
4.775e-01,3.380e+00
4.825e-01,3.430e+00
4.875e-01,3.394e+00
4.925e-01,3.598e+00
4.975e-01,3.500e+00
5.025e-01,3.544e+00
5.075e-01,3.646e+00
5.125e-01,3.574e+00
5.175e-01,3.468e+00
5.225e-01,3.564e+00
5.275e-01,3.466e+00
5.325e-01,3.718e+00
5.375e-01,3.530e+00
5.425e-01,3.540e+00
5.475e-01,3.368e+00
5.525e-01,3.302e+00
5.575e-01,3.110e+00
5.625e-01,3.020e+00
5.675e-01,2.884e+00
5.725e-01,3.000e+00
5.775e-01,2.812e+00
5.825e-01,2.728e+00
5.875e-01,2.398e+00
5.925e-01,2.328e+00
5.975e-01,2.124e+00
6.025e-01,2.118e+00
6.075e-01,1.888e+00
6.125e-01,1.780e+00
6.175e-01,1.790e+00
6.225e-01,1.488e+00
6.275e-01,1.388e+00
6.325e-01,1.194e+00
6.375e-01,1.246e+00
6.425e-01,9.460e-01
6.475e-01,8.820e-01
6.525e-01,7.640e-01
6.575e-01,6.700e-01
6.625e-01,5.660e-01
6.675e-01,4.720e-01
6.725e-01,4.580e-01
6.775e-01,3.260e-01
6.825e-01,3.440e-01
6.875e-01,2.280e-01
6.925e-01,1.740e-01
6.975e-01,1.440e-01
7.025e-01,1.320e-01
7.075e-01,1.260e-01
7.125e-01,9.000e-02
7.175e-01,6.200e-02
7.225e-01,4.200e-02
7.275e-01,4.000e-02
7.325e-01,2.400e-02
7.375e-01,1.600e-02
7.425e-01,2.000e-02
7.475e-01,4.000e-03
7.525e-01,1.000e-02
7.575e-01,4.000e-03
7.625e-01,2.000e-03
7.675e-01,2.000e-03
7.725e-01,2.000e-03
7.775e-01,4.000e-03
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,2.000e-03
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_025.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,2.000e-03
3.250e-02,0.000e+00
3.750e-02,6.000e-03
4.250e-02,4.000e-03
4.750e-02,4.000e-03
5.250e-02,1.400e-02
5.750e-02,1.200e-02
6.250e-02,8.000e-03
6.750e-02,1.600e-02
7.250e-02,2.200e-02
7.750e-02,4.200e-02
8.250e-02,4.800e-02
8.750e-02,2.600e-02
9.250e-02,4.800e-02
9.750e-02,5.800e-02
1.025e-01,3.800e-02
1.075e-01,8.000e-02
1.125e-01,7.800e-02
1.175e-01,8.800e-02
1.225e-01,9.200e-02
1.275e-01,1.080e-01
1.325e-01,1.060e-01
1.375e-01,1.260e-01
1.425e-01,1.540e-01
1.475e-01,1.620e-01
1.525e-01,1.720e-01
1.575e-01,2.100e-01
1.625e-01,2.240e-01
1.675e-01,2.200e-01
1.725e-01,2.240e-01
1.775e-01,2.240e-01
1.825e-01,3.280e-01
1.875e-01,2.920e-01
1.925e-01,3.500e-01
1.975e-01,3.140e-01
2.025e-01,3.360e-01
2.075e-01,3.280e-01
2.125e-01,4.140e-01
2.175e-01,4.800e-01
2.225e-01,4.460e-01
2.275e-01,4.580e-01
2.325e-01,5.280e-01
2.375e-01,5.780e-01
2.425e-01,5.480e-01
2.475e-01,6.300e-01
2.525e-01,6.720e-01
2.575e-01,7.040e-01
2.625e-01,7.260e-01
2.675e-01,8.120e-01
2.725e-01,7.600e-01
2.775e-01,7.920e-01
2.825e-01,8.360e-01
2.875e-01,9.200e-01
2.925e-01,9.420e-01
2.975e-01,9.420e-01
3.025e-01,1.032e+00
3.075e-01,1.008e+00
3.125e-01,1.066e+00
3.175e-01,1.096e+00
3.225e-01,1.236e+00
3.275e-01,1.258e+00
3.325e-01,1.300e+00
3.375e-01,1.290e+00
3.425e-01,1.392e+00
3.475e-01,1.448e+00
3.525e-01,1.348e+00
3.575e-01,1.584e+00
3.625e-01,1.628e+00
3.675e-01,1.682e+00
3.725e-01,1.634e+00
3.775e-01,1.650e+00
3.825e-01,1.692e+00
3.875e-01,1.908e+00
3.925e-01,1.910e+00
3.975e-01,1.982e+00
4.025e-01,1.968e+00
4.075e-01,2.056e+00
4.125e-01,2.268e+00
4.175e-01,2.198e+00
4.225e-01,2.438e+00
4.275e-01,2.510e+00
4.325e-01,2.460e+00
4.375e-01,2.470e+00
4.425e-01,2.536e+00
4.475e-01,2.628e+00
4.525e-01,2.708e+00
4.575e-01,2.756e+00
4.625e-01,2.814e+00
4.675e-01,2.796e+00
4.725e-01,3.070e+00
4.775e-01,3.058e+00
4.825e-01,3.064e+00
4.875e-01,3.120e+00
4.925e-01,3.066e+00
4.975e-01,3.306e+00
5.025e-01,3.360e+00
5.075e-01,3.330e+00
5.125e-01,3.386e+00
5.175e-01,3.420e+00
5.225e-01,3.476e+00
5.275e-01,3.462e+00
5.325e-01,3.636e+00
5.375e-01,3.556e+00
5.425e-01,3.376e+00
5.475e-01,3.502e+00
5.525e-01,3.458e+00
5.575e-01,3.534e+00
5.625e-01,3.586e+00
5.675e-01,3.568e+00
5.725e-01,3.360e+00
5.775e-01,3.296e+00
5.825e-01,3.230e+00
5.875e-01,3.008e+00
5.925e-01,2.920e+00
5.975e-01,2.878e+00
6.025e-01,2.950e+00
6.075e-01,2.682e+00
6.125e-01,2.610e+00
6.175e-01,2.368e+00
6.225e-01,2.268e+00
6.275e-01,2.058e+00
6.325e-01,2.060e+00
6.375e-01,1.814e+00
6.425e-01,1.834e+00
6.475e-01,1.616e+00
6.525e-01,1.480e+00
6.575e-01,1.288e+00
6.625e-01,1.170e+00
6.675e-01,1.154e+00
6.725e-01,8.940e-01
6.775e-01,9.260e-01
6.825e-01,6.820e-01
6.875e-01,6.060e-01
6.925e-01,5.400e-01
6.975e-01,4.720e-01
7.025e-01,3.820e-01
7.075e-01,3.280e-01
7.125e-01,3.080e-01
7.175e-01,1.820e-01
7.225e-01,1.680e-01
7.275e-01,1.280e-01
7.325e-01,1.300e-01
7.375e-01,1.020e-01
7.425e-01,8.800e-02
7.475e-01,4.600e-02
7.525e-01,4.200e-02
7.575e-01,2.600e-02
7.625e-01,1.800e-02
7.675e-01,1.800e-02
7.725e-01,6.000e-03
7.775e-01,1.200e-02
7.825e-01,4.000e-03
7.875e-01,2.000e-03
7.925e-01,2.000e-03
7.975e-01,2.000e-03
8.025e-01,4.000e-03
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,2.000e-03
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_026.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,2.000e-03
3.750e-02,0.000e+00
4.250e-02,6.000e-03
4.750e-02,4.000e-03
5.250e-02,2.000e-03
5.750e-02,1.600e-02
6.250e-02,8.000e-03
6.750e-02,1.000e-02
7.250e-02,1.000e-02
7.750e-02,2.400e-02
8.250e-02,2.000e-02
8.750e-02,3.800e-02
9.250e-02,4.000e-02
9.750e-02,3.200e-02
1.025e-01,4.400e-02
1.075e-01,5.000e-02
1.125e-01,4.400e-02
1.175e-01,7.000e-02
1.225e-01,7.200e-02
1.275e-01,7.800e-02
1.325e-01,9.400e-02
1.375e-01,8.000e-02
1.425e-01,8.800e-02
1.475e-01,1.280e-01
1.525e-01,1.300e-01
1.575e-01,1.520e-01
1.625e-01,1.440e-01
1.675e-01,1.820e-01
1.725e-01,1.920e-01
1.775e-01,2.100e-01
1.825e-01,2.240e-01
1.875e-01,2.120e-01
1.925e-01,2.060e-01
1.975e-01,3.180e-01
2.025e-01,2.560e-01
2.075e-01,3.180e-01
2.125e-01,3.220e-01
2.175e-01,3.060e-01
2.225e-01,2.960e-01
2.275e-01,3.980e-01
2.325e-01,4.280e-01
2.375e-01,4.360e-01
2.425e-01,4.340e-01
2.475e-01,4.700e-01
2.525e-01,5.360e-01
2.575e-01,5.580e-01
2.625e-01,5.080e-01
2.675e-01,6.200e-01
2.725e-01,6.520e-01
2.775e-01,6.900e-01
2.825e-01,6.700e-01
2.875e-01,8.200e-01
2.925e-01,7.460e-01
2.975e-01,7.260e-01
3.025e-01,7.980e-01
3.075e-01,8.460e-01
3.125e-01,9.640e-01
3.175e-01,8.940e-01
3.225e-01,9.780e-01
3.275e-01,9.640e-01
3.325e-01,1.032e+00
3.375e-01,1.062e+00
3.425e-01,1.162e+00
3.475e-01,1.184e+00
3.525e-01,1.310e+00
3.575e-01,1.188e+00
3.625e-01,1.368e+00
3.675e-01,1.308e+00
3.725e-01,1.368e+00
3.775e-01,1.368e+00
3.825e-01,1.596e+00
3.875e-01,1.598e+00
3.925e-01,1.678e+00
3.975e-01,1.600e+00
4.025e-01,1.624e+00
4.075e-01,1.694e+00
4.125e-01,1.868e+00
4.175e-01,1.782e+00
4.225e-01,1.984e+00
4.275e-01,1.954e+00
4.325e-01,2.032e+00
4.375e-01,2.208e+00
4.425e-01,2.192e+00
4.475e-01,2.390e+00
4.525e-01,2.462e+00
4.575e-01,2.420e+00
4.625e-01,2.366e+00
4.675e-01,2.526e+00
4.725e-01,2.608e+00
4.775e-01,2.666e+00
4.825e-01,2.686e+00
4.875e-01,2.720e+00
4.925e-01,2.822e+00
4.975e-01,3.016e+00
5.025e-01,2.966e+00
5.075e-01,3.010e+00
5.125e-01,3.090e+00
5.175e-01,3.004e+00
5.225e-01,3.242e+00
5.275e-01,3.284e+00
5.325e-01,3.262e+00
5.375e-01,3.380e+00
5.425e-01,3.362e+00
5.475e-01,3.490e+00
5.525e-01,3.408e+00
5.575e-01,3.516e+00
5.625e-01,3.556e+00
5.675e-01,3.418e+00
5.725e-01,3.430e+00
5.775e-01,3.372e+00
5.825e-01,3.526e+00
5.875e-01,3.568e+00
5.925e-01,3.484e+00
5.975e-01,3.426e+00
6.025e-01,3.322e+00
6.075e-01,3.238e+00
6.125e-01,3.134e+00
6.175e-01,2.852e+00
6.225e-01,2.890e+00
6.275e-01,2.934e+00
6.325e-01,2.794e+00
6.375e-01,2.714e+00
6.425e-01,2.312e+00
6.475e-01,2.318e+00
6.525e-01,2.084e+00
6.575e-01,2.128e+00
6.625e-01,1.902e+00
6.675e-01,1.798e+00
6.725e-01,1.706e+00
6.775e-01,1.550e+00
6.825e-01,1.354e+00
6.875e-01,1.172e+00
6.925e-01,1.260e+00
6.975e-01,9.260e-01
7.025e-01,9.280e-01
7.075e-01,7.240e-01
7.125e-01,6.400e-01
7.175e-01,5.640e-01
7.225e-01,4.980e-01
7.275e-01,3.920e-01
7.325e-01,3.320e-01
7.375e-01,3.240e-01
7.425e-01,1.920e-01
7.475e-01,1.800e-01
7.525e-01,1.340e-01
7.575e-01,1.280e-01
7.625e-01,1.080e-01
7.675e-01,8.400e-02
7.725e-01,5.200e-02
7.775e-01,4.000e-02
7.825e-01,2.600e-02
7.875e-01,1.800e-02
7.925e-01,1.800e-02
7.975e-01,4.000e-03
8.025e-01,1.000e-02
8.075e-01,6.000e-03
8.125e-01,0.000e+00
8.175e-01,4.000e-03
8.225e-01,2.000e-03
8.275e-01,2.000e-03
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,2.000e-03
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_027.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,2.000e-03
4.250e-02,0.000e+00
4.750e-02,2.000e-03
5.250e-02,6.000e-03
5.750e-02,2.000e-03
6.250e-02,1.200e-02
6.750e-02,6.000e-03
7.250e-02,1.200e-02
7.750e-02,8.000e-03
8.250e-02,8.000e-03
8.750e-02,2.000e-02
9.250e-02,2.200e-02
9.750e-02,3.400e-02
1.025e-01,4.200e-02
1.075e-01,2.200e-02
1.125e-01,3.800e-02
1.175e-01,4.600e-02
1.225e-01,3.400e-02
1.275e-01,5.000e-02
1.325e-01,7.000e-02
1.375e-01,6.800e-02
1.425e-01,7.000e-02
1.475e-01,8.400e-02
1.525e-01,7.800e-02
1.575e-01,9.200e-02
1.625e-01,9.800e-02
1.675e-01,1.100e-01
1.725e-01,1.400e-01
1.775e-01,1.420e-01
1.825e-01,1.340e-01
1.875e-01,1.800e-01
1.925e-01,2.140e-01
1.975e-01,1.780e-01
2.025e-01,2.340e-01
2.075e-01,1.740e-01
2.125e-01,2.240e-01
2.175e-01,2.880e-01
2.225e-01,2.480e-01
2.275e-01,2.960e-01
2.325e-01,2.820e-01
2.375e-01,3.140e-01
2.425e-01,2.760e-01
2.475e-01,3.480e-01
2.525e-01,3.920e-01
2.575e-01,4.140e-01
2.625e-01,3.900e-01
2.675e-01,4.420e-01
2.725e-01,4.820e-01
2.775e-01,5.180e-01
2.825e-01,5.320e-01
2.875e-01,5.020e-01
2.925e-01,6.120e-01
2.975e-01,5.920e-01
3.025e-01,6.720e-01
3.075e-01,6.340e-01
3.125e-01,8.140e-01
3.175e-01,7.280e-01
3.225e-01,6.820e-01
3.275e-01,7.180e-01
3.325e-01,8.360e-01
3.375e-01,9.000e-01
3.425e-01,8.720e-01
3.475e-01,9.260e-01
3.525e-01,9.540e-01
3.575e-01,9.960e-01
3.625e-01,9.780e-01
3.675e-01,1.042e+00
3.725e-01,1.188e+00
3.775e-01,1.176e+00
3.825e-01,1.204e+00
3.875e-01,1.252e+00
3.925e-01,1.304e+00
3.975e-01,1.276e+00
4.025e-01,1.306e+00
4.075e-01,1.452e+00
4.125e-01,1.568e+00
4.175e-01,1.528e+00
4.225e-01,1.628e+00
4.275e-01,1.608e+00
4.325e-01,1.526e+00
4.375e-01,1.738e+00
4.425e-01,1.788e+00
4.475e-01,1.770e+00
4.525e-01,1.932e+00
4.575e-01,1.874e+00
4.625e-01,2.042e+00
4.675e-01,2.152e+00
4.725e-01,2.154e+00
4.775e-01,2.374e+00
4.825e-01,2.412e+00
4.875e-01,2.310e+00
4.925e-01,2.404e+00
4.975e-01,2.454e+00
5.025e-01,2.532e+00
5.075e-01,2.640e+00
5.125e-01,2.596e+00
5.175e-01,2.680e+00
5.225e-01,2.792e+00
5.275e-01,2.914e+00
5.325e-01,2.916e+00
5.375e-01,2.990e+00
5.425e-01,3.050e+00
5.475e-01,2.944e+00
5.525e-01,3.240e+00
5.575e-01,3.180e+00
5.625e-01,3.240e+00
5.675e-01,3.308e+00
5.725e-01,3.378e+00
5.775e-01,3.414e+00
5.825e-01,3.368e+00
5.875e-01,3.444e+00
5.925e-01,3.582e+00
5.975e-01,3.476e+00
6.025e-01,3.316e+00
6.075e-01,3.466e+00
6.125e-01,3.390e+00
6.175e-01,3.538e+00
6.225e-01,3.528e+00
6.275e-01,3.538e+00
6.325e-01,3.352e+00
6.375e-01,3.268e+00
6.425e-01,3.072e+00
6.475e-01,2.990e+00
6.525e-01,2.864e+00
6.575e-01,2.980e+00
6.625e-01,2.848e+00
6.675e-01,2.730e+00
6.725e-01,2.502e+00
6.775e-01,2.328e+00
6.825e-01,2.152e+00
6.875e-01,2.176e+00
6.925e-01,1.924e+00
6.975e-01,1.816e+00
7.025e-01,1.798e+00
7.075e-01,1.580e+00
7.125e-01,1.432e+00
7.175e-01,1.210e+00
7.225e-01,1.310e+00
7.275e-01,9.580e-01
7.325e-01,9.500e-01
7.375e-01,7.440e-01
7.425e-01,6.640e-01
7.475e-01,5.800e-01
7.525e-01,5.160e-01
7.575e-01,3.920e-01
7.625e-01,3.640e-01
7.675e-01,3.140e-01
7.725e-01,1.840e-01
7.775e-01,1.820e-01
7.825e-01,1.360e-01
7.875e-01,1.360e-01
7.925e-01,1.020e-01
7.975e-01,5.800e-02
8.025e-01,5.600e-02
8.075e-01,4.000e-02
8.125e-01,2.200e-02
8.175e-01,1.800e-02
8.225e-01,8.000e-03
8.275e-01,1.200e-02
8.325e-01,4.000e-03
8.375e-01,2.000e-03
8.425e-01,4.000e-03
8.475e-01,2.000e-03
8.525e-01,2.000e-03
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,2.000e-03
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_028.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,2.000e-03
4.750e-02,0.000e+00
5.250e-02,2.000e-03
5.750e-02,4.000e-03
6.250e-02,4.000e-03
6.750e-02,2.000e-03
7.250e-02,1.200e-02
7.750e-02,8.000e-03
8.250e-02,1.000e-02
8.750e-02,6.000e-03
9.250e-02,1.000e-02
9.750e-02,2.000e-02
1.025e-01,2.200e-02
1.075e-01,3.400e-02
1.125e-01,3.600e-02
1.175e-01,2.200e-02
1.225e-01,3.400e-02
1.275e-01,4.000e-02
1.325e-01,3.600e-02
1.375e-01,4.200e-02
1.425e-01,4.600e-02
1.475e-01,7.600e-02
1.525e-01,7.200e-02
1.575e-01,5.600e-02
1.625e-01,9.200e-02
1.675e-01,7.600e-02
1.725e-01,8.600e-02
1.775e-01,8.200e-02
1.825e-01,1.020e-01
1.875e-01,1.380e-01
1.925e-01,1.340e-01
1.975e-01,1.280e-01
2.025e-01,1.700e-01
2.075e-01,1.760e-01
2.125e-01,1.960e-01
2.175e-01,2.060e-01
2.225e-01,1.840e-01
2.275e-01,2.040e-01
2.325e-01,2.500e-01
2.375e-01,2.300e-01
2.425e-01,2.600e-01
2.475e-01,3.000e-01
2.525e-01,2.720e-01
2.575e-01,2.900e-01
2.625e-01,2.740e-01
2.675e-01,3.320e-01
2.725e-01,3.980e-01
2.775e-01,3.840e-01
2.825e-01,3.860e-01
2.875e-01,4.360e-01
2.925e-01,4.480e-01
2.975e-01,5.100e-01
3.025e-01,5.200e-01
3.075e-01,4.460e-01
3.125e-01,5.980e-01
3.175e-01,5.900e-01
3.225e-01,5.860e-01
3.275e-01,6.920e-01
3.325e-01,7.120e-01
3.375e-01,7.260e-01
3.425e-01,6.900e-01
3.475e-01,6.720e-01
3.525e-01,7.340e-01
3.575e-01,8.600e-01
3.625e-01,8.900e-01
3.675e-01,8.480e-01
3.725e-01,9.480e-01
3.775e-01,9.340e-01
3.825e-01,9.440e-01
3.875e-01,9.900e-01
3.925e-01,1.056e+00
3.975e-01,1.170e+00
4.025e-01,1.152e+00
4.075e-01,1.146e+00
4.125e-01,1.344e+00
4.175e-01,1.222e+00
4.225e-01,1.234e+00
4.275e-01,1.250e+00
4.325e-01,1.508e+00
4.375e-01,1.494e+00
4.425e-01,1.566e+00
4.475e-01,1.526e+00
4.525e-01,1.662e+00
4.575e-01,1.488e+00
4.625e-01,1.746e+00
4.675e-01,1.748e+00
4.725e-01,1.770e+00
4.775e-01,1.874e+00
4.825e-01,1.826e+00
4.875e-01,1.988e+00
4.925e-01,2.162e+00
4.975e-01,2.144e+00
5.025e-01,2.346e+00
5.075e-01,2.336e+00
5.125e-01,2.310e+00
5.175e-01,2.340e+00
5.225e-01,2.418e+00
5.275e-01,2.528e+00
5.325e-01,2.636e+00
5.375e-01,2.526e+00
5.425e-01,2.650e+00
5.475e-01,2.768e+00
5.525e-01,2.908e+00
5.575e-01,2.872e+00
5.625e-01,3.054e+00
5.675e-01,2.986e+00
5.725e-01,2.884e+00
5.775e-01,3.244e+00
5.825e-01,3.110e+00
5.875e-01,3.272e+00
5.925e-01,3.236e+00
5.975e-01,3.408e+00
6.025e-01,3.384e+00
6.075e-01,3.390e+00
6.125e-01,3.390e+00
6.175e-01,3.552e+00
6.225e-01,3.494e+00
6.275e-01,3.368e+00
6.325e-01,3.416e+00
6.375e-01,3.458e+00
6.425e-01,3.512e+00
6.475e-01,3.526e+00
6.525e-01,3.574e+00
6.575e-01,3.336e+00
6.625e-01,3.354e+00
6.675e-01,3.164e+00
6.725e-01,2.992e+00
6.775e-01,2.874e+00
6.825e-01,3.016e+00
6.875e-01,2.880e+00
6.925e-01,2.820e+00
6.975e-01,2.550e+00
7.025e-01,2.362e+00
7.075e-01,2.174e+00
7.125e-01,2.230e+00
7.175e-01,1.920e+00
7.225e-01,1.898e+00
7.275e-01,1.806e+00
7.325e-01,1.640e+00
7.375e-01,1.436e+00
7.425e-01,1.202e+00
7.475e-01,1.324e+00
7.525e-01,9.640e-01
7.575e-01,9.700e-01
7.625e-01,7.360e-01
7.675e-01,6.640e-01
7.725e-01,5.760e-01
7.775e-01,5.040e-01
7.825e-01,3.760e-01
7.875e-01,3.680e-01
7.925e-01,2.800e-01
7.975e-01,1.940e-01
8.025e-01,1.420e-01
8.075e-01,1.620e-01
8.125e-01,1.220e-01
8.175e-01,8.800e-02
8.225e-01,5.400e-02
8.275e-01,4.800e-02
8.325e-01,2.200e-02
8.375e-01,2.200e-02
8.425e-01,1.000e-02
8.475e-01,1.200e-02
8.525e-01,4.000e-03
8.575e-01,2.000e-03
8.625e-01,4.000e-03
8.675e-01,4.000e-03
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,2.000e-03
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_029.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,2.000e-03
5.250e-02,0.000e+00
5.750e-02,2.000e-03
6.250e-02,2.000e-03
6.750e-02,4.000e-03
7.250e-02,4.000e-03
7.750e-02,1.000e-02
8.250e-02,6.000e-03
8.750e-02,1.200e-02
9.250e-02,4.000e-03
9.750e-02,6.000e-03
1.025e-01,6.000e-03
1.075e-01,2.200e-02
1.125e-01,2.400e-02
1.175e-01,2.800e-02
1.225e-01,3.600e-02
1.275e-01,1.800e-02
1.325e-01,2.600e-02
1.375e-01,4.200e-02
1.425e-01,4.000e-02
1.475e-01,2.200e-02
1.525e-01,5.000e-02
1.575e-01,5.800e-02
1.625e-01,6.000e-02
1.675e-01,6.400e-02
1.725e-01,6.800e-02
1.775e-01,8.000e-02
1.825e-01,7.200e-02
1.875e-01,7.400e-02
1.925e-01,9.000e-02
1.975e-01,9.000e-02
2.025e-01,1.220e-01
2.075e-01,1.120e-01
2.125e-01,1.400e-01
2.175e-01,1.380e-01
2.225e-01,1.800e-01
2.275e-01,1.900e-01
2.325e-01,1.860e-01
2.375e-01,2.040e-01
2.425e-01,1.680e-01
2.475e-01,2.140e-01
2.525e-01,2.500e-01
2.575e-01,2.160e-01
2.625e-01,2.600e-01
2.675e-01,2.800e-01
2.725e-01,2.560e-01
2.775e-01,2.880e-01
2.825e-01,2.660e-01
2.875e-01,3.080e-01
2.925e-01,3.980e-01
2.975e-01,3.600e-01
3.025e-01,3.620e-01
3.075e-01,4.040e-01
3.125e-01,4.600e-01
3.175e-01,4.940e-01
3.225e-01,5.200e-01
3.275e-01,4.440e-01
3.325e-01,5.480e-01
3.375e-01,5.300e-01
3.425e-01,5.940e-01
3.475e-01,6.360e-01
3.525e-01,6.440e-01
3.575e-01,7.200e-01
3.625e-01,7.080e-01
3.675e-01,6.380e-01
3.725e-01,6.960e-01
3.775e-01,7.760e-01
3.825e-01,8.420e-01
3.875e-01,8.520e-01
3.925e-01,8.260e-01
3.975e-01,9.460e-01
4.025e-01,9.400e-01
4.075e-01,9.440e-01
4.125e-01,9.740e-01
4.175e-01,1.062e+00
4.225e-01,1.156e+00
4.275e-01,1.118e+00
4.325e-01,1.148e+00
4.375e-01,1.312e+00
4.425e-01,1.190e+00
4.475e-01,1.210e+00
4.525e-01,1.300e+00
4.575e-01,1.512e+00
4.625e-01,1.444e+00
4.675e-01,1.522e+00
4.725e-01,1.522e+00
4.775e-01,1.640e+00
4.825e-01,1.478e+00
4.875e-01,1.722e+00
4.925e-01,1.704e+00
4.975e-01,1.778e+00
5.025e-01,1.834e+00
5.075e-01,1.866e+00
5.125e-01,2.006e+00
5.175e-01,2.022e+00
5.225e-01,2.150e+00
5.275e-01,2.372e+00
5.325e-01,2.270e+00
5.375e-01,2.312e+00
5.425e-01,2.296e+00
5.475e-01,2.390e+00
5.525e-01,2.526e+00
5.575e-01,2.670e+00
5.625e-01,2.476e+00
5.675e-01,2.680e+00
5.725e-01,2.762e+00
5.775e-01,2.862e+00
5.825e-01,2.860e+00
5.875e-01,3.024e+00
5.925e-01,2.976e+00
5.975e-01,2.912e+00
6.025e-01,3.160e+00
6.075e-01,3.202e+00
6.125e-01,3.246e+00
6.175e-01,3.218e+00
6.225e-01,3.404e+00
6.275e-01,3.426e+00
6.325e-01,3.386e+00
6.375e-01,3.382e+00
6.425e-01,3.582e+00
6.475e-01,3.516e+00
6.525e-01,3.428e+00
6.575e-01,3.404e+00
6.625e-01,3.504e+00
6.675e-01,3.518e+00
6.725e-01,3.550e+00
6.775e-01,3.638e+00
6.825e-01,3.382e+00
6.875e-01,3.368e+00
6.925e-01,3.192e+00
6.975e-01,3.050e+00
7.025e-01,2.912e+00
7.075e-01,3.068e+00
7.125e-01,2.928e+00
7.175e-01,2.794e+00
7.225e-01,2.582e+00
7.275e-01,2.406e+00
7.325e-01,2.196e+00
7.375e-01,2.224e+00
7.425e-01,2.006e+00
7.475e-01,1.894e+00
7.525e-01,1.800e+00
7.575e-01,1.636e+00
7.625e-01,1.384e+00
7.675e-01,1.302e+00
7.725e-01,1.208e+00
7.775e-01,9.840e-01
7.825e-01,9.220e-01
7.875e-01,7.440e-01
7.925e-01,6.180e-01
7.975e-01,5.720e-01
8.025e-01,4.520e-01
8.075e-01,3.860e-01
8.125e-01,3.400e-01
8.175e-01,1.940e-01
8.225e-01,1.720e-01
8.275e-01,1.660e-01
8.325e-01,1.340e-01
8.375e-01,8.600e-02
8.425e-01,6.000e-02
8.475e-01,5.200e-02
8.525e-01,2.200e-02
8.575e-01,2.600e-02
8.625e-01,8.000e-03
8.675e-01,1.000e-02
8.725e-01,6.000e-03
8.775e-01,0.000e+00
8.825e-01,4.000e-03
8.875e-01,4.000e-03
8.925e-01,0.000e+00
8.975e-01,2.000e-03
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_03.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,2.000e-03
5.750e-02,0.000e+00
6.250e-02,2.000e-03
6.750e-02,0.000e+00
7.250e-02,2.000e-03
7.750e-02,6.000e-03
8.250e-02,2.000e-03
8.750e-02,1.200e-02
9.250e-02,4.000e-03
9.750e-02,1.200e-02
1.025e-01,4.000e-03
1.075e-01,6.000e-03
1.125e-01,6.000e-03
1.175e-01,2.000e-02
1.225e-01,2.200e-02
1.275e-01,1.600e-02
1.325e-01,3.400e-02
1.375e-01,3.000e-02
1.425e-01,1.400e-02
1.475e-01,3.200e-02
1.525e-01,4.200e-02
1.575e-01,3.000e-02
1.625e-01,3.600e-02
1.675e-01,3.600e-02
1.725e-01,5.600e-02
1.775e-01,6.400e-02
1.825e-01,6.200e-02
1.875e-01,6.200e-02
1.925e-01,7.200e-02
1.975e-01,7.800e-02
2.025e-01,6.200e-02
2.075e-01,8.200e-02
2.125e-01,7.400e-02
2.175e-01,1.180e-01
2.225e-01,1.020e-01
2.275e-01,1.240e-01
2.325e-01,1.360e-01
2.375e-01,1.360e-01
2.425e-01,1.740e-01
2.475e-01,2.040e-01
2.525e-01,1.820e-01
2.575e-01,1.700e-01
2.625e-01,1.720e-01
2.675e-01,2.300e-01
2.725e-01,2.140e-01
2.775e-01,2.160e-01
2.825e-01,2.660e-01
2.875e-01,2.620e-01
2.925e-01,2.560e-01
2.975e-01,2.660e-01
3.025e-01,2.480e-01
3.075e-01,3.100e-01
3.125e-01,3.680e-01
3.175e-01,3.380e-01
3.225e-01,3.500e-01
3.275e-01,3.800e-01
3.325e-01,4.400e-01
3.375e-01,4.740e-01
3.425e-01,4.980e-01
3.475e-01,4.340e-01
3.525e-01,4.900e-01
3.575e-01,5.440e-01
3.625e-01,5.340e-01
3.675e-01,6.060e-01
3.725e-01,6.160e-01
3.775e-01,6.580e-01
3.825e-01,6.900e-01
3.875e-01,6.780e-01
3.925e-01,6.260e-01
3.975e-01,7.000e-01
4.025e-01,8.140e-01
4.075e-01,7.900e-01
4.125e-01,8.140e-01
4.175e-01,8.700e-01
4.225e-01,9.160e-01
4.275e-01,9.340e-01
4.325e-01,9.140e-01
4.375e-01,9.940e-01
4.425e-01,1.064e+00
4.475e-01,1.042e+00
4.525e-01,1.176e+00
4.575e-01,1.130e+00
4.625e-01,1.306e+00
4.675e-01,1.156e+00
4.725e-01,1.188e+00
4.775e-01,1.274e+00
4.825e-01,1.506e+00
4.875e-01,1.440e+00
4.925e-01,1.482e+00
4.975e-01,1.526e+00
5.025e-01,1.640e+00
5.075e-01,1.488e+00
5.125e-01,1.676e+00
5.175e-01,1.680e+00
5.225e-01,1.760e+00
5.275e-01,1.800e+00
5.325e-01,1.796e+00
5.375e-01,2.064e+00
5.425e-01,2.026e+00
5.475e-01,2.086e+00
5.525e-01,2.350e+00
5.575e-01,2.286e+00
5.625e-01,2.296e+00
5.675e-01,2.294e+00
5.725e-01,2.366e+00
5.775e-01,2.560e+00
5.825e-01,2.632e+00
5.875e-01,2.482e+00
5.925e-01,2.666e+00
5.975e-01,2.712e+00
6.025e-01,2.856e+00
6.075e-01,2.928e+00
6.125e-01,3.002e+00
6.175e-01,2.960e+00
6.225e-01,2.976e+00
6.275e-01,3.098e+00
6.325e-01,3.232e+00
6.375e-01,3.254e+00
6.425e-01,3.200e+00
6.475e-01,3.464e+00
6.525e-01,3.482e+00
6.575e-01,3.390e+00
6.625e-01,3.438e+00
6.675e-01,3.620e+00
6.725e-01,3.538e+00
6.775e-01,3.434e+00
6.825e-01,3.474e+00
6.875e-01,3.560e+00
6.925e-01,3.544e+00
6.975e-01,3.630e+00
7.025e-01,3.630e+00
7.075e-01,3.512e+00
7.125e-01,3.396e+00
7.175e-01,3.196e+00
7.225e-01,3.090e+00
7.275e-01,3.076e+00
7.325e-01,3.100e+00
7.375e-01,2.936e+00
7.425e-01,2.798e+00
7.475e-01,2.592e+00
7.525e-01,2.394e+00
7.575e-01,2.318e+00
7.625e-01,2.190e+00
7.675e-01,2.004e+00
7.725e-01,2.008e+00
7.775e-01,1.704e+00
7.825e-01,1.600e+00
7.875e-01,1.330e+00
7.925e-01,1.396e+00
7.975e-01,1.068e+00
8.025e-01,1.044e+00
8.075e-01,7.700e-01
8.125e-01,7.100e-01
8.175e-01,5.920e-01
8.225e-01,5.140e-01
8.275e-01,4.160e-01
8.325e-01,3.640e-01
8.375e-01,2.240e-01
8.425e-01,1.780e-01
8.475e-01,1.720e-01
8.525e-01,1.360e-01
8.575e-01,9.400e-02
8.625e-01,5.600e-02
8.675e-01,5.000e-02
8.725e-01,2.400e-02
8.775e-01,2.000e-02
8.825e-01,8.000e-03
8.875e-01,8.000e-03
8.925e-01,4.000e-03
8.975e-01,4.000e-03
9.025e-01,4.000e-03
9.075e-01,0.000e+00
9.125e-01,2.000e-03
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_031.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,2.000e-03
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,2.000e-03
7.750e-02,0.000e+00
8.250e-02,2.000e-03
8.750e-02,8.000e-03
9.250e-02,2.000e-03
9.750e-02,1.000e-02
1.025e-01,6.000e-03
1.075e-01,8.000e-03
1.125e-01,4.000e-03
1.175e-01,4.000e-03
1.225e-01,1.000e-02
1.275e-01,1.000e-02
1.325e-01,2.600e-02
1.375e-01,1.000e-02
1.425e-01,3.200e-02
1.475e-01,3.000e-02
1.525e-01,1.600e-02
1.575e-01,1.800e-02
1.625e-01,3.400e-02
1.675e-01,3.200e-02
1.725e-01,3.200e-02
1.775e-01,3.600e-02
1.825e-01,3.600e-02
1.875e-01,4.800e-02
1.925e-01,6.200e-02
1.975e-01,6.400e-02
2.025e-01,5.600e-02
2.075e-01,6.200e-02
2.125e-01,7.600e-02
2.175e-01,5.800e-02
2.225e-01,8.200e-02
2.275e-01,6.200e-02
2.325e-01,8.600e-02
2.375e-01,9.600e-02
2.425e-01,1.060e-01
2.475e-01,1.240e-01
2.525e-01,1.600e-01
2.575e-01,1.080e-01
2.625e-01,1.600e-01
2.675e-01,2.140e-01
2.725e-01,1.700e-01
2.775e-01,1.720e-01
2.825e-01,1.820e-01
2.875e-01,2.060e-01
2.925e-01,2.120e-01
2.975e-01,2.040e-01
3.025e-01,2.420e-01
3.075e-01,2.420e-01
3.125e-01,2.520e-01
3.175e-01,2.680e-01
3.225e-01,2.380e-01
3.275e-01,3.000e-01
3.325e-01,3.020e-01
3.375e-01,3.460e-01
3.425e-01,3.580e-01
3.475e-01,3.500e-01
3.525e-01,3.940e-01
3.575e-01,4.200e-01
3.625e-01,4.980e-01
3.675e-01,4.620e-01
3.725e-01,4.560e-01
3.775e-01,4.760e-01
3.825e-01,5.360e-01
3.875e-01,5.320e-01
3.925e-01,6.100e-01
3.975e-01,6.040e-01
4.025e-01,6.120e-01
4.075e-01,6.720e-01
4.125e-01,7.040e-01
4.175e-01,6.200e-01
4.225e-01,6.800e-01
4.275e-01,7.960e-01
4.325e-01,7.560e-01
4.375e-01,8.460e-01
4.425e-01,8.400e-01
4.475e-01,9.280e-01
4.525e-01,8.840e-01
4.575e-01,9.140e-01
4.625e-01,1.008e+00
4.675e-01,1.056e+00
4.725e-01,1.012e+00
4.775e-01,1.132e+00
4.825e-01,1.132e+00
4.875e-01,1.278e+00
4.925e-01,1.148e+00
4.975e-01,1.196e+00
5.025e-01,1.252e+00
5.075e-01,1.398e+00
5.125e-01,1.522e+00
5.175e-01,1.508e+00
5.225e-01,1.498e+00
5.275e-01,1.602e+00
5.325e-01,1.470e+00
5.375e-01,1.688e+00
5.425e-01,1.640e+00
5.475e-01,1.800e+00
5.525e-01,1.680e+00
5.575e-01,1.862e+00
5.625e-01,2.010e+00
5.675e-01,2.014e+00
5.725e-01,2.034e+00
5.775e-01,2.350e+00
5.825e-01,2.316e+00
5.875e-01,2.280e+00
5.925e-01,2.338e+00
5.975e-01,2.304e+00
6.025e-01,2.542e+00
6.075e-01,2.654e+00
6.125e-01,2.548e+00
6.175e-01,2.678e+00
6.225e-01,2.688e+00
6.275e-01,2.904e+00
6.325e-01,2.886e+00
6.375e-01,2.966e+00
6.425e-01,3.078e+00
6.475e-01,3.036e+00
6.525e-01,3.116e+00
6.575e-01,3.230e+00
6.625e-01,3.226e+00
6.675e-01,3.298e+00
6.725e-01,3.500e+00
6.775e-01,3.458e+00
6.825e-01,3.472e+00
6.875e-01,3.544e+00
6.925e-01,3.646e+00
6.975e-01,3.606e+00
7.025e-01,3.492e+00
7.075e-01,3.538e+00
7.125e-01,3.668e+00
7.175e-01,3.626e+00
7.225e-01,3.690e+00
7.275e-01,3.638e+00
7.325e-01,3.574e+00
7.375e-01,3.440e+00
7.425e-01,3.284e+00
7.475e-01,3.054e+00
7.525e-01,3.260e+00
7.575e-01,3.064e+00
7.625e-01,3.018e+00
7.675e-01,2.770e+00
7.725e-01,2.692e+00
7.775e-01,2.358e+00
7.825e-01,2.396e+00
7.875e-01,2.128e+00
7.925e-01,2.034e+00
7.975e-01,1.940e+00
8.025e-01,1.752e+00
8.075e-01,1.444e+00
8.125e-01,1.466e+00
8.175e-01,1.176e+00
8.225e-01,1.102e+00
8.275e-01,8.200e-01
8.325e-01,7.780e-01
8.375e-01,6.300e-01
8.425e-01,5.360e-01
8.475e-01,4.260e-01
8.525e-01,3.820e-01
8.575e-01,2.200e-01
8.625e-01,1.800e-01
8.675e-01,1.800e-01
8.725e-01,1.380e-01
8.775e-01,7.600e-02
8.825e-01,6.000e-02
8.875e-01,2.800e-02
8.925e-01,3.000e-02
8.975e-01,6.000e-03
9.025e-01,1.000e-02
9.075e-01,4.000e-03
9.125e-01,4.000e-03
9.175e-01,4.000e-03
9.225e-01,0.000e+00
9.275e-01,2.000e-03
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_032.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,2.000e-03
7.250e-02,0.000e+00
7.750e-02,2.000e-03
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,2.000e-03
9.750e-02,8.000e-03
1.025e-01,2.000e-03
1.075e-01,1.000e-02
1.125e-01,6.000e-03
1.175e-01,6.000e-03
1.225e-01,6.000e-03
1.275e-01,4.000e-03
1.325e-01,6.000e-03
1.375e-01,8.000e-03
1.425e-01,1.400e-02
1.475e-01,2.200e-02
1.525e-01,1.800e-02
1.575e-01,3.000e-02
1.625e-01,2.800e-02
1.675e-01,1.000e-02
1.725e-01,1.600e-02
1.775e-01,3.600e-02
1.825e-01,3.200e-02
1.875e-01,2.600e-02
1.925e-01,3.000e-02
1.975e-01,4.000e-02
2.025e-01,3.800e-02
2.075e-01,5.200e-02
2.125e-01,7.000e-02
2.175e-01,4.400e-02
2.225e-01,6.800e-02
2.275e-01,6.000e-02
2.325e-01,7.800e-02
2.375e-01,5.200e-02
2.425e-01,7.200e-02
2.475e-01,6.400e-02
2.525e-01,7.800e-02
2.575e-01,9.600e-02
2.625e-01,1.040e-01
2.675e-01,1.280e-01
2.725e-01,1.520e-01
2.775e-01,9.600e-02
2.825e-01,1.660e-01
2.875e-01,1.920e-01
2.925e-01,1.520e-01
2.975e-01,1.880e-01
3.025e-01,1.800e-01
3.075e-01,1.700e-01
3.125e-01,2.280e-01
3.175e-01,1.960e-01
3.225e-01,2.180e-01
3.275e-01,2.320e-01
3.325e-01,2.420e-01
3.375e-01,2.520e-01
3.425e-01,2.320e-01
3.475e-01,2.700e-01
3.525e-01,2.940e-01
3.575e-01,3.220e-01
3.625e-01,3.340e-01
3.675e-01,3.520e-01
3.725e-01,3.100e-01
3.775e-01,4.500e-01
3.825e-01,4.500e-01
3.875e-01,4.240e-01
3.925e-01,4.560e-01
3.975e-01,4.360e-01
4.025e-01,5.180e-01
4.075e-01,5.320e-01
4.125e-01,5.300e-01
4.175e-01,5.420e-01
4.225e-01,6.180e-01
4.275e-01,5.900e-01
4.325e-01,6.460e-01
4.375e-01,6.720e-01
4.425e-01,6.900e-01
4.475e-01,6.940e-01
4.525e-01,7.440e-01
4.575e-01,7.400e-01
4.625e-01,8.240e-01
4.675e-01,7.880e-01
4.725e-01,9.560e-01
4.775e-01,8.840e-01
4.825e-01,9.120e-01
4.875e-01,9.780e-01
4.925e-01,1.058e+00
4.975e-01,1.008e+00
5.025e-01,1.086e+00
5.075e-01,1.152e+00
5.125e-01,1.214e+00
5.175e-01,1.152e+00
5.225e-01,1.188e+00
5.275e-01,1.282e+00
5.325e-01,1.300e+00
5.375e-01,1.496e+00
5.425e-01,1.512e+00
5.475e-01,1.488e+00
5.525e-01,1.576e+00
5.575e-01,1.570e+00
5.625e-01,1.618e+00
5.675e-01,1.686e+00
5.725e-01,1.702e+00
5.775e-01,1.734e+00
5.825e-01,1.834e+00
5.875e-01,1.980e+00
5.925e-01,2.092e+00
5.975e-01,2.010e+00
6.025e-01,2.268e+00
6.075e-01,2.370e+00
6.125e-01,2.304e+00
6.175e-01,2.362e+00
6.225e-01,2.308e+00
6.275e-01,2.552e+00
6.325e-01,2.654e+00
6.375e-01,2.616e+00
6.425e-01,2.646e+00
6.475e-01,2.792e+00
6.525e-01,2.844e+00
6.575e-01,2.880e+00
6.625e-01,3.046e+00
6.675e-01,3.086e+00
6.725e-01,3.096e+00
6.775e-01,3.170e+00
6.825e-01,3.266e+00
6.875e-01,3.242e+00
6.925e-01,3.424e+00
6.975e-01,3.574e+00
7.025e-01,3.554e+00
7.075e-01,3.506e+00
7.125e-01,3.662e+00
7.175e-01,3.718e+00
7.225e-01,3.648e+00
7.275e-01,3.552e+00
7.325e-01,3.684e+00
7.375e-01,3.680e+00
7.425e-01,3.768e+00
7.475e-01,3.766e+00
7.525e-01,3.772e+00
7.575e-01,3.634e+00
7.625e-01,3.546e+00
7.675e-01,3.226e+00
7.725e-01,3.162e+00
7.775e-01,3.354e+00
7.825e-01,3.138e+00
7.875e-01,3.012e+00
7.925e-01,2.786e+00
7.975e-01,2.596e+00
8.025e-01,2.472e+00
8.075e-01,2.320e+00
8.125e-01,2.104e+00
8.175e-01,2.098e+00
8.225e-01,1.844e+00
8.275e-01,1.560e+00
8.325e-01,1.526e+00
8.375e-01,1.248e+00
8.425e-01,1.150e+00
8.475e-01,8.820e-01
8.525e-01,7.820e-01
8.575e-01,6.520e-01
8.625e-01,5.320e-01
8.675e-01,4.360e-01
8.725e-01,3.220e-01
8.775e-01,2.280e-01
8.825e-01,1.980e-01
8.875e-01,1.600e-01
8.925e-01,9.800e-02
8.975e-01,7.000e-02
9.025e-01,3.200e-02
9.075e-01,3.400e-02
9.125e-01,6.000e-03
9.175e-01,1.200e-02
9.225e-01,2.000e-03
9.275e-01,6.000e-03
9.325e-01,2.000e-03
9.375e-01,2.000e-03
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_033.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,2.000e-03
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,2.000e-03
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,2.000e-03
1.075e-01,8.000e-03
1.125e-01,4.000e-03
1.175e-01,4.000e-03
1.225e-01,1.000e-02
1.275e-01,4.000e-03
1.325e-01,8.000e-03
1.375e-01,2.000e-03
1.425e-01,4.000e-03
1.475e-01,1.200e-02
1.525e-01,8.000e-03
1.575e-01,1.600e-02
1.625e-01,1.200e-02
1.675e-01,2.200e-02
1.725e-01,3.000e-02
1.775e-01,2.600e-02
1.825e-01,8.000e-03
1.875e-01,1.400e-02
1.925e-01,3.800e-02
1.975e-01,3.000e-02
2.025e-01,2.400e-02
2.075e-01,2.800e-02
2.125e-01,4.200e-02
2.175e-01,3.000e-02
2.225e-01,5.000e-02
2.275e-01,6.200e-02
2.325e-01,4.400e-02
2.375e-01,5.600e-02
2.425e-01,7.200e-02
2.475e-01,6.200e-02
2.525e-01,6.000e-02
2.575e-01,5.400e-02
2.625e-01,7.600e-02
2.675e-01,5.000e-02
2.725e-01,8.400e-02
2.775e-01,9.200e-02
2.825e-01,1.100e-01
2.875e-01,1.320e-01
2.925e-01,1.340e-01
2.975e-01,9.400e-02
3.025e-01,1.760e-01
3.075e-01,1.640e-01
3.125e-01,1.600e-01
3.175e-01,1.820e-01
3.225e-01,1.600e-01
3.275e-01,1.720e-01
3.325e-01,2.180e-01
3.375e-01,2.080e-01
3.425e-01,1.980e-01
3.475e-01,2.140e-01
3.525e-01,2.420e-01
3.575e-01,2.540e-01
3.625e-01,2.220e-01
3.675e-01,2.480e-01
3.725e-01,2.820e-01
3.775e-01,2.940e-01
3.825e-01,3.240e-01
3.875e-01,3.240e-01
3.925e-01,3.300e-01
3.975e-01,3.740e-01
4.025e-01,4.480e-01
4.075e-01,4.360e-01
4.125e-01,4.200e-01
4.175e-01,4.480e-01
4.225e-01,4.700e-01
4.275e-01,5.280e-01
4.325e-01,5.120e-01
4.375e-01,5.100e-01
4.425e-01,5.740e-01
4.475e-01,5.640e-01
4.525e-01,5.920e-01
4.575e-01,6.900e-01
4.625e-01,6.560e-01
4.675e-01,6.740e-01
4.725e-01,7.300e-01
4.775e-01,7.400e-01
4.825e-01,7.320e-01
4.875e-01,7.720e-01
4.925e-01,8.200e-01
4.975e-01,9.320e-01
5.025e-01,9.420e-01
5.075e-01,9.300e-01
5.125e-01,9.500e-01
5.175e-01,1.014e+00
5.225e-01,1.036e+00
5.275e-01,1.090e+00
5.325e-01,1.186e+00
5.375e-01,1.170e+00
5.425e-01,1.156e+00
5.475e-01,1.202e+00
5.525e-01,1.296e+00
5.575e-01,1.302e+00
5.625e-01,1.484e+00
5.675e-01,1.606e+00
5.725e-01,1.480e+00
5.775e-01,1.546e+00
5.825e-01,1.530e+00
5.875e-01,1.720e+00
5.925e-01,1.718e+00
5.975e-01,1.662e+00
6.025e-01,1.820e+00
6.075e-01,1.866e+00
6.125e-01,2.020e+00
6.175e-01,2.024e+00
6.225e-01,2.130e+00
6.275e-01,2.316e+00
6.325e-01,2.358e+00
6.375e-01,2.330e+00
6.425e-01,2.374e+00
6.475e-01,2.408e+00
6.525e-01,2.660e+00
6.575e-01,2.608e+00
6.625e-01,2.688e+00
6.675e-01,2.732e+00
6.725e-01,2.908e+00
6.775e-01,2.844e+00
6.825e-01,3.096e+00
6.875e-01,3.044e+00
6.925e-01,3.090e+00
6.975e-01,3.262e+00
7.025e-01,3.252e+00
7.075e-01,3.358e+00
7.125e-01,3.322e+00
7.175e-01,3.552e+00
7.225e-01,3.728e+00
7.275e-01,3.508e+00
7.325e-01,3.692e+00
7.375e-01,3.864e+00
7.425e-01,3.788e+00
7.475e-01,3.630e+00
7.525e-01,3.722e+00
7.575e-01,3.830e+00
7.625e-01,3.794e+00
7.675e-01,3.962e+00
7.725e-01,3.846e+00
7.775e-01,3.800e+00
7.825e-01,3.624e+00
7.875e-01,3.388e+00
7.925e-01,3.280e+00
7.975e-01,3.490e+00
8.025e-01,3.272e+00
8.075e-01,3.078e+00
8.125e-01,2.978e+00
8.175e-01,2.632e+00
8.225e-01,2.564e+00
8.275e-01,2.330e+00
8.325e-01,2.244e+00
8.375e-01,2.150e+00
8.425e-01,1.816e+00
8.475e-01,1.534e+00
8.525e-01,1.548e+00
8.575e-01,1.236e+00
8.625e-01,1.058e+00
8.675e-01,8.780e-01
8.725e-01,7.440e-01
8.775e-01,6.000e-01
8.825e-01,4.580e-01
8.875e-01,3.680e-01
8.925e-01,2.460e-01
8.975e-01,2.080e-01
9.025e-01,1.700e-01
9.075e-01,9.400e-02
9.125e-01,7.600e-02
9.175e-01,2.400e-02
9.225e-01,2.200e-02
9.275e-01,1.400e-02
9.325e-01,4.000e-03
9.375e-01,4.000e-03
9.425e-01,4.000e-03
9.475e-01,2.000e-03
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_034.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,2.000e-03
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,2.000e-03
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,4.000e-03
1.175e-01,2.000e-03
1.225e-01,6.000e-03
1.275e-01,6.000e-03
1.325e-01,8.000e-03
1.375e-01,2.000e-03
1.425e-01,8.000e-03
1.475e-01,4.000e-03
1.525e-01,2.000e-03
1.575e-01,8.000e-03
1.625e-01,1.000e-02
1.675e-01,1.000e-02
1.725e-01,1.800e-02
1.775e-01,4.000e-03
1.825e-01,3.000e-02
1.875e-01,2.200e-02
1.925e-01,2.400e-02
1.975e-01,6.000e-03
2.025e-01,1.800e-02
2.075e-01,3.200e-02
2.125e-01,1.800e-02
2.175e-01,3.600e-02
2.225e-01,2.800e-02
2.275e-01,3.800e-02
2.325e-01,3.400e-02
2.375e-01,3.800e-02
2.425e-01,4.000e-02
2.475e-01,6.400e-02
2.525e-01,3.600e-02
2.575e-01,6.800e-02
2.625e-01,5.600e-02
2.675e-01,6.600e-02
2.725e-01,5.800e-02
2.775e-01,6.400e-02
2.825e-01,5.800e-02
2.875e-01,4.600e-02
2.925e-01,8.400e-02
2.975e-01,9.400e-02
3.025e-01,1.040e-01
3.075e-01,1.320e-01
3.125e-01,1.200e-01
3.175e-01,9.400e-02
3.225e-01,1.600e-01
3.275e-01,1.700e-01
3.325e-01,1.460e-01
3.375e-01,1.740e-01
3.425e-01,1.720e-01
3.475e-01,1.660e-01
3.525e-01,2.020e-01
3.575e-01,2.100e-01
3.625e-01,1.840e-01
3.675e-01,1.940e-01
3.725e-01,2.440e-01
3.775e-01,2.340e-01
3.825e-01,2.220e-01
3.875e-01,2.480e-01
3.925e-01,2.380e-01
3.975e-01,2.960e-01
4.025e-01,3.280e-01
4.075e-01,2.760e-01
4.125e-01,3.440e-01
4.175e-01,3.200e-01
4.225e-01,3.760e-01
4.275e-01,4.660e-01
4.325e-01,3.940e-01
4.375e-01,4.300e-01
4.425e-01,4.720e-01
4.475e-01,5.020e-01
4.525e-01,4.780e-01
4.575e-01,5.160e-01
4.625e-01,5.340e-01
4.675e-01,5.480e-01
4.725e-01,5.400e-01
4.775e-01,6.100e-01
4.825e-01,6.420e-01
4.875e-01,6.920e-01
4.925e-01,6.940e-01
4.975e-01,7.120e-01
5.025e-01,7.620e-01
5.075e-01,7.400e-01
5.125e-01,7.560e-01
5.175e-01,8.200e-01
5.225e-01,9.180e-01
5.275e-01,9.440e-01
5.325e-01,9.660e-01
5.375e-01,9.520e-01
5.425e-01,1.000e+00
5.475e-01,1.016e+00
5.525e-01,1.118e+00
5.575e-01,1.178e+00
5.625e-01,1.176e+00
5.675e-01,1.144e+00
5.725e-01,1.246e+00
5.775e-01,1.316e+00
5.825e-01,1.296e+00
5.875e-01,1.512e+00
5.925e-01,1.618e+00
5.975e-01,1.470e+00
6.025e-01,1.606e+00
6.075e-01,1.568e+00
6.125e-01,1.692e+00
6.175e-01,1.750e+00
6.225e-01,1.710e+00
6.275e-01,1.810e+00
6.325e-01,1.940e+00
6.375e-01,2.076e+00
6.425e-01,2.042e+00
6.475e-01,2.172e+00
6.525e-01,2.362e+00
6.575e-01,2.394e+00
6.625e-01,2.428e+00
6.675e-01,2.362e+00
6.725e-01,2.580e+00
6.775e-01,2.628e+00
6.825e-01,2.728e+00
6.875e-01,2.806e+00
6.925e-01,2.858e+00
6.975e-01,2.834e+00
7.025e-01,3.000e+00
7.075e-01,3.120e+00
7.125e-01,3.232e+00
7.175e-01,3.192e+00
7.225e-01,3.418e+00
7.275e-01,3.304e+00
7.325e-01,3.360e+00
7.375e-01,3.612e+00
7.425e-01,3.778e+00
7.475e-01,3.692e+00
7.525e-01,3.686e+00
7.575e-01,4.024e+00
7.625e-01,3.878e+00
7.675e-01,3.732e+00
7.725e-01,3.904e+00
7.775e-01,3.964e+00
7.825e-01,3.876e+00
7.875e-01,4.098e+00
7.925e-01,3.976e+00
7.975e-01,3.934e+00
8.025e-01,3.812e+00
8.075e-01,3.534e+00
8.125e-01,3.432e+00
8.175e-01,3.582e+00
8.225e-01,3.404e+00
8.275e-01,3.156e+00
8.325e-01,3.002e+00
8.375e-01,2.714e+00
8.425e-01,2.710e+00
8.475e-01,2.380e+00
8.525e-01,2.350e+00
8.575e-01,2.032e+00
8.625e-01,1.726e+00
8.675e-01,1.760e+00
8.725e-01,1.316e+00
8.775e-01,1.216e+00
8.825e-01,9.360e-01
8.875e-01,7.940e-01
8.925e-01,6.540e-01
8.975e-01,4.880e-01
9.025e-01,3.760e-01
9.075e-01,2.500e-01
9.125e-01,2.120e-01
9.175e-01,1.580e-01
9.225e-01,9.000e-02
9.275e-01,4.200e-02
9.325e-01,3.200e-02
9.375e-01,1.400e-02
9.425e-01,6.000e-03
9.475e-01,4.000e-03
9.525e-01,4.000e-03
9.575e-01,2.000e-03
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_035.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,2.000e-03
9.750e-02,0.000e+00
1.025e-01,2.000e-03
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,2.000e-03
1.275e-01,4.000e-03
1.325e-01,4.000e-03
1.375e-01,6.000e-03
1.425e-01,8.000e-03
1.475e-01,4.000e-03
1.525e-01,4.000e-03
1.575e-01,6.000e-03
1.625e-01,4.000e-03
1.675e-01,6.000e-03
1.725e-01,6.000e-03
1.775e-01,8.000e-03
1.825e-01,1.000e-02
1.875e-01,1.600e-02
1.925e-01,8.000e-03
1.975e-01,2.600e-02
2.025e-01,2.000e-02
2.075e-01,2.400e-02
2.125e-01,8.000e-03
2.175e-01,1.400e-02
2.225e-01,3.200e-02
2.275e-01,1.400e-02
2.325e-01,3.800e-02
2.375e-01,2.400e-02
2.425e-01,3.400e-02
2.475e-01,2.800e-02
2.525e-01,4.600e-02
2.575e-01,3.200e-02
2.625e-01,5.000e-02
2.675e-01,5.000e-02
2.725e-01,4.200e-02
2.775e-01,7.200e-02
2.825e-01,6.600e-02
2.875e-01,5.000e-02
2.925e-01,5.400e-02
2.975e-01,6.200e-02
3.025e-01,5.000e-02
3.075e-01,5.400e-02
3.125e-01,8.200e-02
3.175e-01,8.800e-02
3.225e-01,1.140e-01
3.275e-01,1.180e-01
3.325e-01,1.120e-01
3.375e-01,1.120e-01
3.425e-01,1.360e-01
3.475e-01,1.640e-01
3.525e-01,1.680e-01
3.575e-01,1.500e-01
3.625e-01,1.700e-01
3.675e-01,1.740e-01
3.725e-01,1.680e-01
3.775e-01,2.200e-01
3.825e-01,1.900e-01
3.875e-01,1.920e-01
3.925e-01,2.260e-01
3.975e-01,2.000e-01
4.025e-01,2.460e-01
4.075e-01,2.440e-01
4.125e-01,2.460e-01
4.175e-01,2.480e-01
4.225e-01,3.060e-01
4.275e-01,3.120e-01
4.325e-01,3.020e-01
4.375e-01,3.160e-01
4.425e-01,3.540e-01
4.475e-01,4.060e-01
4.525e-01,4.360e-01
4.575e-01,4.040e-01
4.625e-01,4.300e-01
4.675e-01,4.820e-01
4.725e-01,5.260e-01
4.775e-01,4.740e-01
4.825e-01,5.020e-01
4.875e-01,5.680e-01
4.925e-01,5.060e-01
4.975e-01,5.560e-01
5.025e-01,6.480e-01
5.075e-01,6.680e-01
5.125e-01,6.640e-01
5.175e-01,7.300e-01
5.225e-01,7.160e-01
5.275e-01,7.160e-01
5.325e-01,7.820e-01
5.375e-01,7.680e-01
5.425e-01,8.160e-01
5.475e-01,9.940e-01
5.525e-01,9.420e-01
5.575e-01,9.240e-01
5.625e-01,1.032e+00
5.675e-01,9.720e-01
5.725e-01,1.066e+00
5.775e-01,1.116e+00
5.825e-01,1.240e+00
5.875e-01,1.122e+00
5.925e-01,1.244e+00
5.975e-01,1.228e+00
6.025e-01,1.342e+00
6.075e-01,1.358e+00
6.125e-01,1.592e+00
6.175e-01,1.612e+00
6.225e-01,1.524e+00
6.275e-01,1.564e+00
6.325e-01,1.724e+00
6.375e-01,1.764e+00
6.425e-01,1.736e+00
6.475e-01,1.728e+00
6.525e-01,1.978e+00
6.575e-01,2.050e+00
6.625e-01,2.052e+00
6.675e-01,2.160e+00
6.725e-01,2.276e+00
6.775e-01,2.406e+00
6.825e-01,2.466e+00
6.875e-01,2.474e+00
6.925e-01,2.516e+00
6.975e-01,2.722e+00
7.025e-01,2.732e+00
7.075e-01,2.872e+00
7.125e-01,2.948e+00
7.175e-01,2.872e+00
7.225e-01,3.024e+00
7.275e-01,3.184e+00
7.325e-01,3.300e+00
7.375e-01,3.256e+00
7.425e-01,3.528e+00
7.475e-01,3.392e+00
7.525e-01,3.494e+00
7.575e-01,3.674e+00
7.625e-01,3.912e+00
7.675e-01,3.790e+00
7.725e-01,3.832e+00
7.775e-01,4.144e+00
7.825e-01,3.984e+00
7.875e-01,3.872e+00
7.925e-01,4.034e+00
7.975e-01,4.108e+00
8.025e-01,4.022e+00
8.075e-01,4.246e+00
8.125e-01,4.110e+00
8.175e-01,4.112e+00
8.225e-01,3.810e+00
8.275e-01,3.598e+00
8.325e-01,3.726e+00
8.375e-01,3.626e+00
8.425e-01,3.436e+00
8.475e-01,3.258e+00
8.525e-01,2.896e+00
8.575e-01,2.838e+00
8.625e-01,2.536e+00
8.675e-01,2.492e+00
8.725e-01,2.184e+00
8.775e-01,1.842e+00
8.825e-01,1.824e+00
8.875e-01,1.390e+00
8.925e-01,1.192e+00
8.975e-01,9.800e-01
9.025e-01,8.140e-01
9.075e-01,6.120e-01
9.125e-01,4.940e-01
9.175e-01,2.940e-01
9.225e-01,2.500e-01
9.275e-01,1.860e-01
9.325e-01,9.400e-02
9.375e-01,5.400e-02
9.425e-01,3.400e-02
9.475e-01,1.400e-02
9.525e-01,6.000e-03
9.575e-01,6.000e-03
9.625e-01,2.000e-03
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_036.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,2.000e-03
1.075e-01,0.000e+00
1.125e-01,2.000e-03
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,2.000e-03
1.375e-01,2.000e-03
1.425e-01,4.000e-03
1.475e-01,4.000e-03
1.525e-01,6.000e-03
1.575e-01,8.000e-03
1.625e-01,2.000e-03
1.675e-01,6.000e-03
1.725e-01,4.000e-03
1.775e-01,4.000e-03
1.825e-01,8.000e-03
1.875e-01,4.000e-03
1.925e-01,8.000e-03
1.975e-01,1.000e-02
2.025e-01,1.400e-02
2.075e-01,8.000e-03
2.125e-01,2.200e-02
2.175e-01,1.800e-02
2.225e-01,2.200e-02
2.275e-01,1.200e-02
2.325e-01,1.200e-02
2.375e-01,2.800e-02
2.425e-01,1.400e-02
2.475e-01,2.400e-02
2.525e-01,2.800e-02
2.575e-01,3.800e-02
2.625e-01,2.200e-02
2.675e-01,4.600e-02
2.725e-01,3.000e-02
2.775e-01,3.000e-02
2.825e-01,5.000e-02
2.875e-01,4.600e-02
2.925e-01,5.600e-02
2.975e-01,6.600e-02
3.025e-01,5.400e-02
3.075e-01,5.200e-02
3.125e-01,5.800e-02
3.175e-01,5.600e-02
3.225e-01,4.800e-02
3.275e-01,5.200e-02
3.325e-01,6.600e-02
3.375e-01,8.600e-02
3.425e-01,1.060e-01
3.475e-01,1.120e-01
3.525e-01,1.060e-01
3.575e-01,1.260e-01
3.625e-01,1.100e-01
3.675e-01,1.260e-01
3.725e-01,1.820e-01
3.775e-01,1.780e-01
3.825e-01,1.440e-01
3.875e-01,1.740e-01
3.925e-01,1.540e-01
3.975e-01,1.980e-01
4.025e-01,1.840e-01
4.075e-01,2.040e-01
4.125e-01,2.040e-01
4.175e-01,2.100e-01
4.225e-01,2.080e-01
4.275e-01,2.240e-01
4.325e-01,2.800e-01
4.375e-01,2.200e-01
4.425e-01,2.520e-01
4.475e-01,3.080e-01
4.525e-01,3.080e-01
4.575e-01,2.960e-01
4.625e-01,3.360e-01
4.675e-01,3.600e-01
4.725e-01,4.120e-01
4.775e-01,3.960e-01
4.825e-01,4.320e-01
4.875e-01,4.400e-01
4.925e-01,4.900e-01
4.975e-01,4.980e-01
5.025e-01,4.840e-01
5.075e-01,5.120e-01
5.125e-01,5.140e-01
5.175e-01,5.300e-01
5.225e-01,5.480e-01
5.275e-01,6.560e-01
5.325e-01,6.520e-01
5.375e-01,7.040e-01
5.425e-01,7.360e-01
5.475e-01,7.040e-01
5.525e-01,7.140e-01
5.575e-01,8.100e-01
5.625e-01,7.920e-01
5.675e-01,8.140e-01
5.725e-01,9.840e-01
5.775e-01,9.640e-01
5.825e-01,9.760e-01
5.875e-01,9.720e-01
5.925e-01,9.820e-01
5.975e-01,1.090e+00
6.025e-01,1.162e+00
6.075e-01,1.210e+00
6.125e-01,1.172e+00
6.175e-01,1.252e+00
6.225e-01,1.280e+00
6.275e-01,1.354e+00
6.325e-01,1.442e+00
6.375e-01,1.556e+00
6.425e-01,1.668e+00
6.475e-01,1.488e+00
6.525e-01,1.744e+00
6.575e-01,1.732e+00
6.625e-01,1.750e+00
6.675e-01,1.790e+00
6.725e-01,1.836e+00
6.775e-01,2.066e+00
6.825e-01,2.068e+00
6.875e-01,2.112e+00
6.925e-01,2.264e+00
6.975e-01,2.406e+00
7.025e-01,2.494e+00
7.075e-01,2.500e+00
7.125e-01,2.554e+00
7.175e-01,2.752e+00
7.225e-01,2.758e+00
7.275e-01,2.848e+00
7.325e-01,3.074e+00
7.375e-01,2.958e+00
7.425e-01,3.034e+00
7.475e-01,3.310e+00
7.525e-01,3.286e+00
7.575e-01,3.372e+00
7.625e-01,3.658e+00
7.675e-01,3.524e+00
7.725e-01,3.614e+00
7.775e-01,3.738e+00
7.825e-01,4.006e+00
7.875e-01,4.026e+00
7.925e-01,3.972e+00
7.975e-01,4.322e+00
8.025e-01,4.098e+00
8.075e-01,4.074e+00
8.125e-01,4.166e+00
8.175e-01,4.296e+00
8.225e-01,4.312e+00
8.275e-01,4.348e+00
8.325e-01,4.428e+00
8.375e-01,4.188e+00
8.425e-01,3.818e+00
8.475e-01,3.884e+00
8.525e-01,3.864e+00
8.575e-01,3.740e+00
8.625e-01,3.480e+00
8.675e-01,3.148e+00
8.725e-01,3.084e+00
8.775e-01,2.646e+00
8.825e-01,2.696e+00
8.875e-01,2.368e+00
8.925e-01,1.918e+00
8.975e-01,1.888e+00
9.025e-01,1.502e+00
9.075e-01,1.210e+00
9.125e-01,9.520e-01
9.175e-01,7.940e-01
9.225e-01,5.880e-01
9.275e-01,3.940e-01
9.325e-01,2.640e-01
9.375e-01,2.300e-01
9.425e-01,1.080e-01
9.475e-01,6.000e-02
9.525e-01,2.600e-02
9.575e-01,1.600e-02
9.625e-01,4.000e-03
9.675e-01,4.000e-03
9.725e-01,2.000e-03
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_037.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,2.000e-03
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,2.000e-03
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,2.000e-03
1.475e-01,0.000e+00
1.525e-01,6.000e-03
1.575e-01,2.000e-03
1.625e-01,4.000e-03
1.675e-01,8.000e-03
1.725e-01,6.000e-03
1.775e-01,0.000e+00
1.825e-01,6.000e-03
1.875e-01,6.000e-03
1.925e-01,6.000e-03
1.975e-01,6.000e-03
2.025e-01,2.000e-03
2.075e-01,1.000e-02
2.125e-01,1.200e-02
2.175e-01,1.000e-02
2.225e-01,8.000e-03
2.275e-01,2.000e-02
2.325e-01,1.400e-02
2.375e-01,2.000e-02
2.425e-01,1.800e-02
2.475e-01,1.000e-02
2.525e-01,1.800e-02
2.575e-01,2.600e-02
2.625e-01,1.000e-02
2.675e-01,2.600e-02
2.725e-01,3.800e-02
2.775e-01,3.200e-02
2.825e-01,2.800e-02
2.875e-01,4.400e-02
2.925e-01,2.200e-02
2.975e-01,4.400e-02
3.025e-01,4.200e-02
3.075e-01,4.600e-02
3.125e-01,5.600e-02
3.175e-01,5.400e-02
3.225e-01,5.800e-02
3.275e-01,5.200e-02
3.325e-01,5.200e-02
3.375e-01,5.800e-02
3.425e-01,4.400e-02
3.475e-01,5.400e-02
3.525e-01,6.200e-02
3.575e-01,9.000e-02
3.625e-01,1.020e-01
3.675e-01,1.100e-01
3.725e-01,1.000e-01
3.775e-01,1.140e-01
3.825e-01,1.300e-01
3.875e-01,1.060e-01
3.925e-01,1.660e-01
3.975e-01,1.680e-01
4.025e-01,1.600e-01
4.075e-01,1.680e-01
4.125e-01,1.520e-01
4.175e-01,1.800e-01
4.225e-01,1.720e-01
4.275e-01,2.180e-01
4.325e-01,1.960e-01
4.375e-01,2.100e-01
4.425e-01,2.240e-01
4.475e-01,1.980e-01
4.525e-01,2.620e-01
4.575e-01,2.420e-01
4.625e-01,2.500e-01
4.675e-01,2.760e-01
4.725e-01,2.760e-01
4.775e-01,3.200e-01
4.825e-01,3.120e-01
4.875e-01,3.600e-01
4.925e-01,3.800e-01
4.975e-01,3.760e-01
5.025e-01,4.200e-01
5.075e-01,4.280e-01
5.125e-01,4.920e-01
5.175e-01,4.960e-01
5.225e-01,4.620e-01
5.275e-01,5.100e-01
5.325e-01,5.300e-01
5.375e-01,5.140e-01
5.425e-01,5.460e-01
5.475e-01,6.240e-01
5.525e-01,6.380e-01
5.575e-01,6.760e-01
5.625e-01,6.960e-01
5.675e-01,7.220e-01
5.725e-01,7.240e-01
5.775e-01,7.720e-01
5.825e-01,7.760e-01
5.875e-01,8.100e-01
5.925e-01,9.300e-01
5.975e-01,9.680e-01
6.025e-01,1.020e+00
6.075e-01,9.920e-01
6.125e-01,9.560e-01
6.175e-01,1.086e+00
6.225e-01,1.092e+00
6.275e-01,1.224e+00
6.325e-01,1.184e+00
6.375e-01,1.290e+00
6.425e-01,1.240e+00
6.475e-01,1.344e+00
6.525e-01,1.478e+00
6.575e-01,1.494e+00
6.625e-01,1.668e+00
6.675e-01,1.540e+00
6.725e-01,1.720e+00
6.775e-01,1.782e+00
6.825e-01,1.830e+00
6.875e-01,1.780e+00
6.925e-01,1.848e+00
6.975e-01,2.122e+00
7.025e-01,2.116e+00
7.075e-01,2.154e+00
7.125e-01,2.318e+00
7.175e-01,2.448e+00
7.225e-01,2.498e+00
7.275e-01,2.602e+00
7.325e-01,2.640e+00
7.375e-01,2.786e+00
7.425e-01,2.896e+00
7.475e-01,2.930e+00
7.525e-01,3.158e+00
7.575e-01,3.034e+00
7.625e-01,3.290e+00
7.675e-01,3.288e+00
7.725e-01,3.434e+00
7.775e-01,3.576e+00
7.825e-01,3.794e+00
7.875e-01,3.602e+00
7.925e-01,3.884e+00
7.975e-01,3.970e+00
8.025e-01,4.140e+00
8.075e-01,4.128e+00
8.125e-01,4.306e+00
8.175e-01,4.498e+00
8.225e-01,4.172e+00
8.275e-01,4.334e+00
8.325e-01,4.544e+00
8.375e-01,4.426e+00
8.425e-01,4.598e+00
8.475e-01,4.630e+00
8.525e-01,4.416e+00
8.575e-01,4.012e+00
8.625e-01,4.110e+00
8.675e-01,4.078e+00
8.725e-01,3.882e+00
8.775e-01,3.634e+00
8.825e-01,3.292e+00
8.875e-01,3.168e+00
8.925e-01,2.858e+00
8.975e-01,2.774e+00
9.025e-01,2.228e+00
9.075e-01,2.108e+00
9.125e-01,1.686e+00
9.175e-01,1.380e+00
9.225e-01,1.070e+00
9.275e-01,8.860e-01
9.325e-01,6.440e-01
9.375e-01,4.120e-01
9.425e-01,3.020e-01
9.475e-01,1.980e-01
9.525e-01,1.060e-01
9.575e-01,4.400e-02
9.625e-01,1.600e-02
9.675e-01,8.000e-03
9.725e-01,4.000e-03
9.775e-01,2.000e-03
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_038.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,2.000e-03
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,2.000e-03
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,2.000e-03
1.625e-01,0.000e+00
1.675e-01,6.000e-03
1.725e-01,2.000e-03
1.775e-01,6.000e-03
1.825e-01,6.000e-03
1.875e-01,4.000e-03
1.925e-01,2.000e-03
1.975e-01,6.000e-03
2.025e-01,4.000e-03
2.075e-01,8.000e-03
2.125e-01,6.000e-03
2.175e-01,2.000e-03
2.225e-01,6.000e-03
2.275e-01,8.000e-03
2.325e-01,1.200e-02
2.375e-01,1.200e-02
2.425e-01,1.400e-02
2.475e-01,1.400e-02
2.525e-01,1.600e-02
2.575e-01,1.600e-02
2.625e-01,1.400e-02
2.675e-01,1.400e-02
2.725e-01,2.000e-02
2.775e-01,2.400e-02
2.825e-01,6.000e-03
2.875e-01,2.800e-02
2.925e-01,3.400e-02
2.975e-01,3.600e-02
3.025e-01,3.200e-02
3.075e-01,3.600e-02
3.125e-01,2.200e-02
3.175e-01,4.000e-02
3.225e-01,3.400e-02
3.275e-01,5.200e-02
3.325e-01,5.200e-02
3.375e-01,5.200e-02
3.425e-01,6.000e-02
3.475e-01,4.800e-02
3.525e-01,5.000e-02
3.575e-01,5.600e-02
3.625e-01,3.800e-02
3.675e-01,5.400e-02
3.725e-01,7.200e-02
3.775e-01,8.400e-02
3.825e-01,7.800e-02
3.875e-01,1.040e-01
3.925e-01,9.800e-02
3.975e-01,1.060e-01
4.025e-01,1.200e-01
4.075e-01,1.280e-01
4.125e-01,1.180e-01
4.175e-01,1.800e-01
4.225e-01,1.480e-01
4.275e-01,1.660e-01
4.325e-01,1.640e-01
4.375e-01,1.300e-01
4.425e-01,1.920e-01
4.475e-01,1.820e-01
4.525e-01,2.120e-01
4.575e-01,2.040e-01
4.625e-01,2.120e-01
4.675e-01,2.160e-01
4.725e-01,1.960e-01
4.775e-01,2.680e-01
4.825e-01,2.380e-01
4.875e-01,2.520e-01
4.925e-01,2.800e-01
4.975e-01,3.120e-01
5.025e-01,2.900e-01
5.075e-01,2.980e-01
5.125e-01,3.960e-01
5.175e-01,3.740e-01
5.225e-01,3.580e-01
5.275e-01,4.500e-01
5.325e-01,4.320e-01
5.375e-01,4.980e-01
5.425e-01,4.700e-01
5.475e-01,5.060e-01
5.525e-01,5.040e-01
5.575e-01,5.100e-01
5.625e-01,4.920e-01
5.675e-01,5.680e-01
5.725e-01,6.480e-01
5.775e-01,6.660e-01
5.825e-01,6.760e-01
5.875e-01,6.920e-01
5.925e-01,7.120e-01
5.975e-01,7.900e-01
6.025e-01,7.820e-01
6.075e-01,7.580e-01
6.125e-01,8.840e-01
6.175e-01,9.320e-01
6.225e-01,9.680e-01
6.275e-01,9.980e-01
6.325e-01,1.068e+00
6.375e-01,9.840e-01
6.425e-01,1.118e+00
6.475e-01,1.146e+00
6.525e-01,1.240e+00
6.575e-01,1.214e+00
6.625e-01,1.336e+00
6.675e-01,1.300e+00
6.725e-01,1.408e+00
6.775e-01,1.504e+00
6.825e-01,1.594e+00
6.875e-01,1.668e+00
6.925e-01,1.714e+00
6.975e-01,1.718e+00
7.025e-01,1.924e+00
7.075e-01,1.782e+00
7.125e-01,1.944e+00
7.175e-01,2.060e+00
7.225e-01,2.190e+00
7.275e-01,2.158e+00
7.325e-01,2.302e+00
7.375e-01,2.514e+00
7.425e-01,2.586e+00
7.475e-01,2.698e+00
7.525e-01,2.662e+00
7.575e-01,2.892e+00
7.625e-01,2.976e+00
7.675e-01,3.034e+00
7.725e-01,3.262e+00
7.775e-01,3.192e+00
7.825e-01,3.410e+00
7.875e-01,3.450e+00
7.925e-01,3.584e+00
7.975e-01,3.776e+00
8.025e-01,3.892e+00
8.075e-01,3.796e+00
8.125e-01,4.128e+00
8.175e-01,4.220e+00
8.225e-01,4.374e+00
8.275e-01,4.354e+00
8.325e-01,4.684e+00
8.375e-01,4.520e+00
8.425e-01,4.500e+00
8.475e-01,4.710e+00
8.525e-01,4.632e+00
8.575e-01,4.850e+00
8.625e-01,4.876e+00
8.675e-01,4.716e+00
8.725e-01,4.312e+00
8.775e-01,4.364e+00
8.825e-01,4.350e+00
8.875e-01,4.066e+00
8.925e-01,3.836e+00
8.975e-01,3.494e+00
9.025e-01,3.230e+00
9.075e-01,3.098e+00
9.125e-01,2.720e+00
9.175e-01,2.240e+00
9.225e-01,2.062e+00
9.275e-01,1.580e+00
9.325e-01,1.220e+00
9.375e-01,9.960e-01
9.425e-01,6.780e-01
9.475e-01,4.240e-01
9.525e-01,3.060e-01
9.575e-01,1.720e-01
9.625e-01,7.400e-02
9.675e-01,3.200e-02
9.725e-01,1.000e-02
9.775e-01,4.000e-03
9.825e-01,2.000e-03
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_039.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,2.000e-03
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,2.000e-03
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,2.000e-03
1.725e-01,0.000e+00
1.775e-01,4.000e-03
1.825e-01,2.000e-03
1.875e-01,2.000e-03
1.925e-01,8.000e-03
1.975e-01,4.000e-03
2.025e-01,4.000e-03
2.075e-01,4.000e-03
2.125e-01,4.000e-03
2.175e-01,6.000e-03
2.225e-01,8.000e-03
2.275e-01,4.000e-03
2.325e-01,4.000e-03
2.375e-01,4.000e-03
2.425e-01,1.000e-02
2.475e-01,8.000e-03
2.525e-01,1.600e-02
2.575e-01,1.200e-02
2.625e-01,1.000e-02
2.675e-01,1.400e-02
2.725e-01,1.200e-02
2.775e-01,2.200e-02
2.825e-01,1.000e-02
2.875e-01,1.600e-02
2.925e-01,2.400e-02
2.975e-01,1.000e-02
3.025e-01,1.400e-02
3.075e-01,2.800e-02
3.125e-01,4.200e-02
3.175e-01,3.400e-02
3.225e-01,3.400e-02
3.275e-01,2.800e-02
3.325e-01,2.400e-02
3.375e-01,4.200e-02
3.425e-01,4.000e-02
3.475e-01,5.200e-02
3.525e-01,5.600e-02
3.575e-01,3.400e-02
3.625e-01,6.200e-02
3.675e-01,5.400e-02
3.725e-01,4.400e-02
3.775e-01,4.800e-02
3.825e-01,5.000e-02
3.875e-01,5.400e-02
3.925e-01,6.400e-02
3.975e-01,8.000e-02
4.025e-01,1.000e-01
4.075e-01,8.400e-02
4.125e-01,9.400e-02
4.175e-01,9.800e-02
4.225e-01,1.140e-01
4.275e-01,1.340e-01
4.325e-01,1.380e-01
4.375e-01,1.480e-01
4.425e-01,1.540e-01
4.475e-01,1.640e-01
4.525e-01,1.680e-01
4.575e-01,1.280e-01
4.625e-01,1.780e-01
4.675e-01,1.760e-01
4.725e-01,2.060e-01
4.775e-01,2.060e-01
4.825e-01,2.260e-01
4.875e-01,2.100e-01
4.925e-01,1.980e-01
4.975e-01,2.500e-01
5.025e-01,2.340e-01
5.075e-01,2.420e-01
5.125e-01,3.040e-01
5.175e-01,2.900e-01
5.225e-01,3.020e-01
5.275e-01,2.940e-01
5.325e-01,3.640e-01
5.375e-01,3.860e-01
5.425e-01,3.340e-01
5.475e-01,4.620e-01
5.525e-01,4.500e-01
5.575e-01,4.660e-01
5.625e-01,4.900e-01
5.675e-01,4.840e-01
5.725e-01,4.900e-01
5.775e-01,5.200e-01
5.825e-01,4.920e-01
5.875e-01,5.520e-01
5.925e-01,6.740e-01
5.975e-01,6.540e-01
6.025e-01,6.780e-01
6.075e-01,6.940e-01
6.125e-01,7.220e-01
6.175e-01,7.860e-01
6.225e-01,7.700e-01
6.275e-01,8.060e-01
6.325e-01,8.580e-01
6.375e-01,9.440e-01
6.425e-01,9.720e-01
6.475e-01,1.008e+00
6.525e-01,1.042e+00
6.575e-01,1.058e+00
6.625e-01,1.096e+00
6.675e-01,1.172e+00
6.725e-01,1.250e+00
6.775e-01,1.296e+00
6.825e-01,1.336e+00
6.875e-01,1.300e+00
6.925e-01,1.458e+00
6.975e-01,1.570e+00
7.025e-01,1.586e+00
7.075e-01,1.716e+00
7.125e-01,1.782e+00
7.175e-01,1.836e+00
7.225e-01,1.928e+00
7.275e-01,1.904e+00
7.325e-01,2.030e+00
7.375e-01,2.166e+00
7.425e-01,2.240e+00
7.475e-01,2.202e+00
7.525e-01,2.504e+00
7.575e-01,2.620e+00
7.625e-01,2.702e+00
7.675e-01,2.774e+00
7.725e-01,2.878e+00
7.775e-01,3.082e+00
7.825e-01,3.020e+00
7.875e-01,3.366e+00
7.925e-01,3.266e+00
7.975e-01,3.476e+00
8.025e-01,3.558e+00
8.075e-01,3.686e+00
8.125e-01,3.926e+00
8.175e-01,4.010e+00
8.225e-01,3.972e+00
8.275e-01,4.296e+00
8.325e-01,4.424e+00
8.375e-01,4.570e+00
8.425e-01,4.546e+00
8.475e-01,4.884e+00
8.525e-01,4.750e+00
8.575e-01,4.674e+00
8.625e-01,5.032e+00
8.675e-01,5.018e+00
8.725e-01,4.986e+00
8.775e-01,5.230e+00
8.825e-01,4.780e+00
8.875e-01,4.480e+00
8.925e-01,4.656e+00
8.975e-01,4.490e+00
9.025e-01,4.166e+00
9.075e-01,3.786e+00
9.125e-01,3.528e+00
9.175e-01,3.288e+00
9.225e-01,2.940e+00
9.275e-01,2.406e+00
9.325e-01,2.126e+00
9.375e-01,1.650e+00
9.425e-01,1.222e+00
9.475e-01,8.980e-01
9.525e-01,6.080e-01
9.575e-01,3.700e-01
9.625e-01,2.260e-01
9.675e-01,1.040e-01
9.725e-01,3.600e-02
9.775e-01,8.000e-03
9.825e-01,6.000e-03
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_04.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,2.000e-03
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,2.000e-03
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,2.000e-03
1.875e-01,0.000e+00
1.925e-01,2.000e-03
1.975e-01,2.000e-03
2.025e-01,4.000e-03
2.075e-01,4.000e-03
2.125e-01,8.000e-03
2.175e-01,2.000e-03
2.225e-01,6.000e-03
2.275e-01,4.000e-03
2.325e-01,6.000e-03
2.375e-01,4.000e-03
2.425e-01,8.000e-03
2.475e-01,2.000e-03
2.525e-01,2.000e-03
2.575e-01,6.000e-03
2.625e-01,1.200e-02
2.675e-01,1.400e-02
2.725e-01,8.000e-03
2.775e-01,8.000e-03
2.825e-01,1.200e-02
2.875e-01,1.400e-02
2.925e-01,1.200e-02
2.975e-01,1.800e-02
3.025e-01,1.600e-02
3.075e-01,1.400e-02
3.125e-01,2.000e-02
3.175e-01,1.000e-02
3.225e-01,1.200e-02
3.275e-01,2.600e-02
3.325e-01,3.600e-02
3.375e-01,4.800e-02
3.425e-01,2.200e-02
3.475e-01,3.400e-02
3.525e-01,2.200e-02
3.575e-01,2.800e-02
3.625e-01,4.600e-02
3.675e-01,4.600e-02
3.725e-01,4.800e-02
3.775e-01,4.600e-02
3.825e-01,5.000e-02
3.875e-01,5.800e-02
3.925e-01,4.200e-02
3.975e-01,4.000e-02
4.025e-01,5.400e-02
4.075e-01,4.800e-02
4.125e-01,5.200e-02
4.175e-01,8.000e-02
4.225e-01,9.200e-02
4.275e-01,8.600e-02
4.325e-01,8.400e-02
4.375e-01,9.400e-02
4.425e-01,1.000e-01
4.475e-01,1.220e-01
4.525e-01,1.160e-01
4.575e-01,1.500e-01
4.625e-01,1.440e-01
4.675e-01,1.380e-01
4.725e-01,1.780e-01
4.775e-01,1.620e-01
4.825e-01,1.320e-01
4.875e-01,1.720e-01
4.925e-01,1.880e-01
4.975e-01,1.920e-01
5.025e-01,2.220e-01
5.075e-01,2.220e-01
5.125e-01,2.160e-01
5.175e-01,1.980e-01
5.225e-01,2.640e-01
5.275e-01,2.180e-01
5.325e-01,2.660e-01
5.375e-01,3.100e-01
5.425e-01,2.620e-01
5.475e-01,2.960e-01
5.525e-01,2.960e-01
5.575e-01,3.700e-01
5.625e-01,3.740e-01
5.675e-01,3.740e-01
5.725e-01,4.600e-01
5.775e-01,4.540e-01
5.825e-01,4.540e-01
5.875e-01,5.100e-01
5.925e-01,4.680e-01
5.975e-01,4.920e-01
6.025e-01,5.680e-01
6.075e-01,5.040e-01
6.125e-01,5.640e-01
6.175e-01,6.600e-01
6.225e-01,6.480e-01
6.275e-01,7.060e-01
6.325e-01,7.680e-01
6.375e-01,7.120e-01
6.425e-01,7.560e-01
6.475e-01,8.420e-01
6.525e-01,8.120e-01
6.575e-01,9.320e-01
6.625e-01,9.820e-01
6.675e-01,9.680e-01
6.725e-01,1.034e+00
6.775e-01,1.108e+00
6.825e-01,1.060e+00
6.875e-01,1.170e+00
6.925e-01,1.234e+00
6.975e-01,1.348e+00
7.025e-01,1.310e+00
7.075e-01,1.336e+00
7.125e-01,1.486e+00
7.175e-01,1.502e+00
7.225e-01,1.664e+00
7.275e-01,1.752e+00
7.325e-01,1.778e+00
7.375e-01,1.886e+00
7.425e-01,1.968e+00
7.475e-01,1.934e+00
7.525e-01,2.176e+00
7.575e-01,2.188e+00
7.625e-01,2.300e+00
7.675e-01,2.296e+00
7.725e-01,2.548e+00
7.775e-01,2.714e+00
7.825e-01,2.822e+00
7.875e-01,2.872e+00
7.925e-01,3.034e+00
7.975e-01,3.292e+00
8.025e-01,3.240e+00
8.075e-01,3.444e+00
8.125e-01,3.504e+00
8.175e-01,3.674e+00
8.225e-01,3.774e+00
8.275e-01,4.052e+00
8.325e-01,4.188e+00
8.375e-01,4.190e+00
8.425e-01,4.414e+00
8.475e-01,4.582e+00
8.525e-01,4.774e+00
8.575e-01,4.828e+00
8.625e-01,5.110e+00
8.675e-01,5.128e+00
8.725e-01,4.966e+00
8.775e-01,5.292e+00
8.825e-01,5.420e+00
8.875e-01,5.378e+00
8.925e-01,5.398e+00
8.975e-01,5.034e+00
9.025e-01,5.026e+00
9.075e-01,4.974e+00
9.125e-01,4.574e+00
9.175e-01,4.254e+00
9.225e-01,3.946e+00
9.275e-01,3.644e+00
9.325e-01,3.226e+00
9.375e-01,2.674e+00
9.425e-01,2.272e+00
9.475e-01,1.698e+00
9.525e-01,1.252e+00
9.575e-01,8.800e-01
9.625e-01,5.120e-01
9.675e-01,3.220e-01
9.725e-01,1.240e-01
9.775e-01,4.600e-02
9.825e-01,1.200e-02
9.875e-01,2.000e-03
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_041.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,2.000e-03
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,2.000e-03
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,2.000e-03
1.975e-01,0.000e+00
2.025e-01,2.000e-03
2.075e-01,2.000e-03
2.125e-01,2.000e-03
2.175e-01,4.000e-03
2.225e-01,2.000e-03
2.275e-01,8.000e-03
2.325e-01,0.000e+00
2.375e-01,4.000e-03
2.425e-01,8.000e-03
2.475e-01,8.000e-03
2.525e-01,2.000e-03
2.575e-01,6.000e-03
2.625e-01,4.000e-03
2.675e-01,0.000e+00
2.725e-01,4.000e-03
2.775e-01,1.200e-02
2.825e-01,1.000e-02
2.875e-01,1.000e-02
2.925e-01,1.400e-02
2.975e-01,2.000e-03
3.025e-01,2.000e-02
3.075e-01,1.000e-02
3.125e-01,1.000e-02
3.175e-01,1.600e-02
3.225e-01,2.200e-02
3.275e-01,1.200e-02
3.325e-01,1.400e-02
3.375e-01,1.000e-02
3.425e-01,1.800e-02
3.475e-01,2.200e-02
3.525e-01,4.000e-02
3.575e-01,4.800e-02
3.625e-01,2.000e-02
3.675e-01,3.000e-02
3.725e-01,2.800e-02
3.775e-01,2.800e-02
3.825e-01,4.200e-02
3.875e-01,4.800e-02
3.925e-01,4.600e-02
3.975e-01,4.800e-02
4.025e-01,4.200e-02
4.075e-01,6.200e-02
4.125e-01,4.000e-02
4.175e-01,3.800e-02
4.225e-01,4.400e-02
4.275e-01,5.200e-02
4.325e-01,5.800e-02
4.375e-01,7.600e-02
4.425e-01,9.000e-02
4.475e-01,8.400e-02
4.525e-01,7.400e-02
4.575e-01,8.800e-02
4.625e-01,1.180e-01
4.675e-01,1.040e-01
4.725e-01,1.280e-01
4.775e-01,1.300e-01
4.825e-01,1.460e-01
4.875e-01,1.400e-01
4.925e-01,1.520e-01
4.975e-01,1.800e-01
5.025e-01,1.320e-01
5.075e-01,1.700e-01
5.125e-01,1.780e-01
5.175e-01,1.860e-01
5.225e-01,2.240e-01
5.275e-01,2.080e-01
5.325e-01,2.420e-01
5.375e-01,1.980e-01
5.425e-01,2.560e-01
5.475e-01,2.180e-01
5.525e-01,2.620e-01
5.575e-01,2.840e-01
5.625e-01,2.780e-01
5.675e-01,2.980e-01
5.725e-01,2.940e-01
5.775e-01,3.380e-01
5.825e-01,3.800e-01
5.875e-01,3.900e-01
5.925e-01,4.360e-01
5.975e-01,4.840e-01
6.025e-01,4.220e-01
6.075e-01,5.020e-01
6.125e-01,5.200e-01
6.175e-01,4.620e-01
6.225e-01,5.440e-01
6.275e-01,5.380e-01
6.325e-01,5.860e-01
6.375e-01,6.520e-01
6.425e-01,6.500e-01
6.475e-01,6.800e-01
6.525e-01,7.900e-01
6.575e-01,7.000e-01
6.625e-01,7.940e-01
6.675e-01,8.680e-01
6.725e-01,8.240e-01
6.775e-01,9.540e-01
6.825e-01,9.980e-01
6.875e-01,9.860e-01
6.925e-01,1.052e+00
6.975e-01,1.136e+00
7.025e-01,1.114e+00
7.075e-01,1.228e+00
7.125e-01,1.200e+00
7.175e-01,1.418e+00
7.225e-01,1.412e+00
7.275e-01,1.358e+00
7.325e-01,1.526e+00
7.375e-01,1.616e+00
7.425e-01,1.694e+00
7.475e-01,1.738e+00
7.525e-01,1.956e+00
7.575e-01,1.998e+00
7.625e-01,1.960e+00
7.675e-01,2.232e+00
7.725e-01,2.184e+00
7.775e-01,2.372e+00
7.825e-01,2.382e+00
7.875e-01,2.490e+00
7.925e-01,2.776e+00
7.975e-01,2.936e+00
8.025e-01,2.950e+00
8.075e-01,3.156e+00
8.125e-01,3.324e+00
8.175e-01,3.410e+00
8.225e-01,3.550e+00
8.275e-01,3.640e+00
8.325e-01,3.938e+00
8.375e-01,3.918e+00
8.425e-01,4.182e+00
8.475e-01,4.416e+00
8.525e-01,4.478e+00
8.575e-01,4.672e+00
8.625e-01,4.902e+00
8.675e-01,5.034e+00
8.725e-01,5.224e+00
8.775e-01,5.450e+00
8.825e-01,5.312e+00
8.875e-01,5.580e+00
8.925e-01,5.604e+00
8.975e-01,5.720e+00
9.025e-01,5.880e+00
9.075e-01,5.418e+00
9.125e-01,5.368e+00
9.175e-01,5.308e+00
9.225e-01,4.934e+00
9.275e-01,4.536e+00
9.325e-01,4.130e+00
9.375e-01,3.870e+00
9.425e-01,3.244e+00
9.475e-01,2.822e+00
9.525e-01,2.096e+00
9.575e-01,1.542e+00
9.625e-01,1.070e+00
9.675e-01,6.080e-01
9.725e-01,3.460e-01
9.775e-01,1.340e-01
9.825e-01,3.200e-02
9.875e-01,1.000e-02
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_042.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,2.000e-03
1.775e-01,0.000e+00
1.825e-01,2.000e-03
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,2.000e-03
2.125e-01,0.000e+00
2.175e-01,2.000e-03
2.225e-01,0.000e+00
2.275e-01,4.000e-03
2.325e-01,2.000e-03
2.375e-01,4.000e-03
2.425e-01,4.000e-03
2.475e-01,4.000e-03
2.525e-01,4.000e-03
2.575e-01,2.000e-03
2.625e-01,1.200e-02
2.675e-01,4.000e-03
2.725e-01,0.000e+00
2.775e-01,8.000e-03
2.825e-01,2.000e-03
2.875e-01,2.000e-03
2.925e-01,1.000e-02
2.975e-01,1.000e-02
3.025e-01,6.000e-03
3.075e-01,1.400e-02
3.125e-01,8.000e-03
3.175e-01,4.000e-03
3.225e-01,1.800e-02
3.275e-01,1.400e-02
3.325e-01,8.000e-03
3.375e-01,1.400e-02
3.425e-01,2.000e-02
3.475e-01,1.200e-02
3.525e-01,1.400e-02
3.575e-01,1.200e-02
3.625e-01,1.800e-02
3.675e-01,2.200e-02
3.725e-01,3.400e-02
3.775e-01,4.400e-02
3.825e-01,3.200e-02
3.875e-01,1.800e-02
3.925e-01,3.000e-02
3.975e-01,2.800e-02
4.025e-01,4.600e-02
4.075e-01,3.800e-02
4.125e-01,4.200e-02
4.175e-01,5.800e-02
4.225e-01,4.000e-02
4.275e-01,3.400e-02
4.325e-01,6.400e-02
4.375e-01,3.600e-02
4.425e-01,4.800e-02
4.475e-01,6.000e-02
4.525e-01,4.400e-02
4.575e-01,7.200e-02
4.625e-01,7.600e-02
4.675e-01,8.200e-02
4.725e-01,8.200e-02
4.775e-01,8.600e-02
4.825e-01,1.040e-01
4.875e-01,9.600e-02
4.925e-01,1.380e-01
4.975e-01,1.200e-01
5.025e-01,1.340e-01
5.075e-01,1.420e-01
5.125e-01,1.420e-01
5.175e-01,1.820e-01
5.225e-01,1.240e-01
5.275e-01,1.700e-01
5.325e-01,1.860e-01
5.375e-01,1.720e-01
5.425e-01,2.060e-01
5.475e-01,2.120e-01
5.525e-01,2.300e-01
5.575e-01,2.400e-01
5.625e-01,2.160e-01
5.675e-01,2.360e-01
5.725e-01,2.540e-01
5.775e-01,2.780e-01
5.825e-01,2.880e-01
5.875e-01,3.060e-01
5.925e-01,2.800e-01
5.975e-01,3.100e-01
6.025e-01,3.600e-01
6.075e-01,4.000e-01
6.125e-01,4.120e-01
6.175e-01,4.920e-01
6.225e-01,4.280e-01
6.275e-01,4.860e-01
6.325e-01,5.100e-01
6.375e-01,4.840e-01
6.425e-01,5.260e-01
6.475e-01,5.840e-01
6.525e-01,5.980e-01
6.575e-01,5.820e-01
6.625e-01,6.840e-01
6.675e-01,6.940e-01
6.725e-01,8.100e-01
6.775e-01,7.100e-01
6.825e-01,8.080e-01
6.875e-01,8.400e-01
6.925e-01,8.660e-01
6.975e-01,9.820e-01
7.025e-01,9.940e-01
7.075e-01,1.000e+00
7.125e-01,1.124e+00
7.175e-01,1.152e+00
7.225e-01,1.146e+00
7.275e-01,1.218e+00
7.325e-01,1.340e+00
7.375e-01,1.412e+00
7.425e-01,1.424e+00
7.475e-01,1.482e+00
7.525e-01,1.608e+00
7.575e-01,1.622e+00
7.625e-01,1.778e+00
7.675e-01,1.910e+00
7.725e-01,2.006e+00
7.775e-01,2.066e+00
7.825e-01,2.160e+00
7.875e-01,2.358e+00
7.925e-01,2.344e+00
7.975e-01,2.464e+00
8.025e-01,2.606e+00
8.075e-01,2.762e+00
8.125e-01,2.962e+00
8.175e-01,3.116e+00
8.225e-01,3.252e+00
8.275e-01,3.446e+00
8.325e-01,3.566e+00
8.375e-01,3.714e+00
8.425e-01,3.918e+00
8.475e-01,4.098e+00
8.525e-01,4.174e+00
8.575e-01,4.398e+00
8.625e-01,4.708e+00
8.675e-01,4.774e+00
8.725e-01,4.958e+00
8.775e-01,5.348e+00
8.825e-01,5.334e+00
8.875e-01,5.700e+00
8.925e-01,5.774e+00
8.975e-01,5.754e+00
9.025e-01,6.028e+00
9.075e-01,6.104e+00
9.125e-01,6.330e+00
9.175e-01,5.908e+00
9.225e-01,5.750e+00
9.275e-01,5.720e+00
9.325e-01,5.262e+00
9.375e-01,4.936e+00
9.425e-01,4.322e+00
9.475e-01,4.070e+00
9.525e-01,3.276e+00
9.575e-01,2.676e+00
9.625e-01,1.786e+00
9.675e-01,1.278e+00
9.725e-01,7.020e-01
9.775e-01,3.700e-01
9.825e-01,1.060e-01
9.875e-01,2.400e-02
9.925e-01,2.000e-03
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_043.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,2.000e-03
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,2.000e-03
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,2.000e-03
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,2.000e-03
2.375e-01,0.000e+00
2.425e-01,4.000e-03
2.475e-01,2.000e-03
2.525e-01,4.000e-03
2.575e-01,4.000e-03
2.625e-01,4.000e-03
2.675e-01,2.000e-03
2.725e-01,4.000e-03
2.775e-01,1.200e-02
2.825e-01,4.000e-03
2.875e-01,0.000e+00
2.925e-01,6.000e-03
2.975e-01,2.000e-03
3.025e-01,6.000e-03
3.075e-01,2.000e-03
3.125e-01,1.200e-02
3.175e-01,4.000e-03
3.225e-01,1.400e-02
3.275e-01,1.000e-02
3.325e-01,6.000e-03
3.375e-01,4.000e-03
3.425e-01,1.800e-02
3.475e-01,1.800e-02
3.525e-01,2.000e-03
3.575e-01,2.000e-02
3.625e-01,1.800e-02
3.675e-01,1.400e-02
3.725e-01,8.000e-03
3.775e-01,1.200e-02
3.825e-01,2.000e-02
3.875e-01,2.400e-02
3.925e-01,3.400e-02
3.975e-01,4.000e-02
4.025e-01,3.200e-02
4.075e-01,2.000e-02
4.125e-01,3.000e-02
4.175e-01,2.800e-02
4.225e-01,4.800e-02
4.275e-01,4.400e-02
4.325e-01,3.400e-02
4.375e-01,5.600e-02
4.425e-01,4.000e-02
4.475e-01,3.000e-02
4.525e-01,6.200e-02
4.575e-01,3.400e-02
4.625e-01,5.400e-02
4.675e-01,5.200e-02
4.725e-01,5.000e-02
4.775e-01,7.200e-02
4.825e-01,6.600e-02
4.875e-01,8.600e-02
4.925e-01,8.400e-02
4.975e-01,8.400e-02
5.025e-01,1.060e-01
5.075e-01,9.000e-02
5.125e-01,1.240e-01
5.175e-01,1.280e-01
5.225e-01,1.200e-01
5.275e-01,1.560e-01
5.325e-01,1.320e-01
5.375e-01,1.780e-01
5.425e-01,1.320e-01
5.475e-01,1.720e-01
5.525e-01,1.660e-01
5.575e-01,1.860e-01
5.625e-01,2.140e-01
5.675e-01,2.020e-01
5.725e-01,2.200e-01
5.775e-01,2.400e-01
5.825e-01,2.300e-01
5.875e-01,2.460e-01
5.925e-01,2.420e-01
5.975e-01,2.680e-01
6.025e-01,2.920e-01
6.075e-01,2.940e-01
6.125e-01,2.940e-01
6.175e-01,3.240e-01
6.225e-01,3.480e-01
6.275e-01,4.220e-01
6.325e-01,3.980e-01
6.375e-01,4.820e-01
6.425e-01,4.700e-01
6.475e-01,4.820e-01
6.525e-01,4.880e-01
6.575e-01,5.240e-01
6.625e-01,5.140e-01
6.675e-01,6.400e-01
6.725e-01,6.180e-01
6.775e-01,5.660e-01
6.825e-01,7.100e-01
6.875e-01,6.840e-01
6.925e-01,8.220e-01
6.975e-01,7.940e-01
7.025e-01,8.140e-01
7.075e-01,8.820e-01
7.125e-01,8.700e-01
7.175e-01,1.022e+00
7.225e-01,9.980e-01
7.275e-01,1.094e+00
7.325e-01,1.124e+00
7.375e-01,1.192e+00
7.425e-01,1.220e+00
7.475e-01,1.358e+00
7.525e-01,1.362e+00
7.575e-01,1.468e+00
7.625e-01,1.520e+00
7.675e-01,1.588e+00
7.725e-01,1.694e+00
7.775e-01,1.784e+00
7.825e-01,1.958e+00
7.875e-01,1.980e+00
7.925e-01,2.146e+00
7.975e-01,2.306e+00
8.025e-01,2.392e+00
8.075e-01,2.430e+00
8.125e-01,2.530e+00
8.175e-01,2.740e+00
8.225e-01,2.864e+00
8.275e-01,3.110e+00
8.325e-01,3.276e+00
8.375e-01,3.434e+00
8.425e-01,3.638e+00
8.475e-01,3.760e+00
8.525e-01,3.982e+00
8.575e-01,4.056e+00
8.625e-01,4.346e+00
8.675e-01,4.646e+00
8.725e-01,4.798e+00
8.775e-01,4.908e+00
8.825e-01,5.366e+00
8.875e-01,5.464e+00
8.925e-01,5.710e+00
8.975e-01,5.906e+00
9.025e-01,6.188e+00
9.075e-01,6.124e+00
9.125e-01,6.394e+00
9.175e-01,6.634e+00
9.225e-01,6.700e+00
9.275e-01,6.250e+00
9.325e-01,6.278e+00
9.375e-01,6.048e+00
9.425e-01,5.496e+00
9.475e-01,5.072e+00
9.525e-01,4.612e+00
9.575e-01,3.758e+00
9.625e-01,3.108e+00
9.675e-01,2.074e+00
9.725e-01,1.380e+00
9.775e-01,7.020e-01
9.825e-01,3.100e-01
9.875e-01,6.000e-02
9.925e-01,1.000e-02
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_044.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,2.000e-03
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,2.000e-03
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,2.000e-03
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,2.000e-03
2.525e-01,0.000e+00
2.575e-01,2.000e-03
2.625e-01,4.000e-03
2.675e-01,2.000e-03
2.725e-01,4.000e-03
2.775e-01,4.000e-03
2.825e-01,2.000e-03
2.875e-01,2.000e-03
2.925e-01,1.000e-02
2.975e-01,6.000e-03
3.025e-01,2.000e-03
3.075e-01,2.000e-03
3.125e-01,6.000e-03
3.175e-01,2.000e-03
3.225e-01,8.000e-03
3.275e-01,2.000e-03
3.325e-01,8.000e-03
3.375e-01,6.000e-03
3.425e-01,1.400e-02
3.475e-01,8.000e-03
3.525e-01,8.000e-03
3.575e-01,4.000e-03
3.625e-01,1.400e-02
3.675e-01,1.600e-02
3.725e-01,1.000e-02
3.775e-01,1.400e-02
3.825e-01,1.600e-02
3.875e-01,1.200e-02
3.925e-01,1.000e-02
3.975e-01,1.200e-02
4.025e-01,1.600e-02
4.075e-01,1.800e-02
4.125e-01,3.000e-02
4.175e-01,4.000e-02
4.225e-01,4.000e-02
4.275e-01,1.600e-02
4.325e-01,2.800e-02
4.375e-01,3.200e-02
4.425e-01,3.800e-02
4.475e-01,4.000e-02
4.525e-01,4.400e-02
4.575e-01,4.000e-02
4.625e-01,4.400e-02
4.675e-01,4.200e-02
4.725e-01,3.600e-02
4.775e-01,5.200e-02
4.825e-01,4.800e-02
4.875e-01,5.000e-02
4.925e-01,6.400e-02
4.975e-01,5.600e-02
5.025e-01,5.000e-02
5.075e-01,8.800e-02
5.125e-01,7.600e-02
5.175e-01,9.200e-02
5.225e-01,9.200e-02
5.275e-01,1.000e-01
5.325e-01,1.060e-01
5.375e-01,1.220e-01
5.425e-01,1.100e-01
5.475e-01,1.440e-01
5.525e-01,1.460e-01
5.575e-01,1.320e-01
5.625e-01,1.860e-01
5.675e-01,1.460e-01
5.725e-01,1.560e-01
5.775e-01,1.840e-01
5.825e-01,1.860e-01
5.875e-01,2.100e-01
5.925e-01,2.280e-01
5.975e-01,2.220e-01
6.025e-01,2.040e-01
6.075e-01,2.740e-01
6.125e-01,2.480e-01
6.175e-01,2.840e-01
6.225e-01,2.760e-01
6.275e-01,3.020e-01
6.325e-01,2.820e-01
6.375e-01,3.140e-01
6.425e-01,3.280e-01
6.475e-01,3.980e-01
6.525e-01,4.200e-01
6.575e-01,4.640e-01
6.625e-01,4.740e-01
6.675e-01,5.120e-01
6.725e-01,4.420e-01
6.775e-01,5.200e-01
6.825e-01,5.380e-01
6.875e-01,6.420e-01
6.925e-01,6.440e-01
6.975e-01,6.160e-01
7.025e-01,6.500e-01
7.075e-01,7.260e-01
7.125e-01,7.720e-01
7.175e-01,8.680e-01
7.225e-01,8.040e-01
7.275e-01,8.840e-01
7.325e-01,9.400e-01
7.375e-01,1.054e+00
7.425e-01,1.014e+00
7.475e-01,1.130e+00
7.525e-01,1.196e+00
7.575e-01,1.228e+00
7.625e-01,1.298e+00
7.675e-01,1.394e+00
7.725e-01,1.452e+00
7.775e-01,1.512e+00
7.825e-01,1.612e+00
7.875e-01,1.708e+00
7.925e-01,1.716e+00
7.975e-01,2.000e+00
8.025e-01,2.082e+00
8.075e-01,2.084e+00
8.125e-01,2.376e+00
8.175e-01,2.490e+00
8.225e-01,2.544e+00
8.275e-01,2.714e+00
8.325e-01,2.764e+00
8.375e-01,2.954e+00
8.425e-01,3.252e+00
8.475e-01,3.416e+00
8.525e-01,3.684e+00
8.575e-01,3.802e+00
8.625e-01,4.060e+00
8.675e-01,4.196e+00
8.725e-01,4.496e+00
8.775e-01,4.628e+00
8.825e-01,5.004e+00
8.875e-01,5.242e+00
8.925e-01,5.398e+00
8.975e-01,5.852e+00
9.025e-01,6.072e+00
9.075e-01,6.280e+00
9.125e-01,6.554e+00
9.175e-01,6.650e+00
9.225e-01,6.920e+00
9.275e-01,7.240e+00
9.325e-01,7.160e+00
9.375e-01,6.848e+00
9.425e-01,6.904e+00
9.475e-01,6.366e+00
9.525e-01,5.970e+00
9.575e-01,5.166e+00
9.625e-01,4.478e+00
9.675e-01,3.614e+00
9.725e-01,2.424e+00
9.775e-01,1.488e+00
9.825e-01,7.020e-01
9.875e-01,1.940e-01
9.925e-01,2.400e-02
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_045.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,2.000e-03
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,2.000e-03
2.325e-01,0.000e+00
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,2.000e-03
2.525e-01,0.000e+00
2.575e-01,0.000e+00
2.625e-01,2.000e-03
2.675e-01,0.000e+00
2.725e-01,0.000e+00
2.775e-01,6.000e-03
2.825e-01,0.000e+00
2.875e-01,2.000e-03
2.925e-01,6.000e-03
2.975e-01,2.000e-03
3.025e-01,4.000e-03
3.075e-01,4.000e-03
3.125e-01,1.000e-02
3.175e-01,2.000e-03
3.225e-01,2.000e-03
3.275e-01,6.000e-03
3.325e-01,4.000e-03
3.375e-01,6.000e-03
3.425e-01,2.000e-03
3.475e-01,4.000e-03
3.525e-01,8.000e-03
3.575e-01,6.000e-03
3.625e-01,1.600e-02
3.675e-01,4.000e-03
3.725e-01,8.000e-03
3.775e-01,1.000e-02
3.825e-01,1.200e-02
3.875e-01,1.400e-02
3.925e-01,8.000e-03
3.975e-01,1.200e-02
4.025e-01,1.800e-02
4.075e-01,1.400e-02
4.125e-01,1.000e-02
4.175e-01,1.400e-02
4.225e-01,1.400e-02
4.275e-01,1.800e-02
4.325e-01,2.800e-02
4.375e-01,3.200e-02
4.425e-01,4.400e-02
4.475e-01,2.400e-02
4.525e-01,2.600e-02
4.575e-01,2.800e-02
4.625e-01,4.400e-02
4.675e-01,3.600e-02
4.725e-01,4.200e-02
4.775e-01,4.200e-02
4.825e-01,4.200e-02
4.875e-01,4.000e-02
4.925e-01,4.000e-02
4.975e-01,4.200e-02
5.025e-01,5.000e-02
5.075e-01,5.400e-02
5.125e-01,6.400e-02
5.175e-01,5.400e-02
5.225e-01,5.200e-02
5.275e-01,7.600e-02
5.325e-01,8.400e-02
5.375e-01,1.000e-01
5.425e-01,8.200e-02
5.475e-01,1.000e-01
5.525e-01,1.100e-01
5.575e-01,1.060e-01
5.625e-01,1.160e-01
5.675e-01,1.440e-01
5.725e-01,1.400e-01
5.775e-01,1.420e-01
5.825e-01,1.720e-01
5.875e-01,1.640e-01
5.925e-01,1.580e-01
5.975e-01,1.840e-01
6.025e-01,2.000e-01
6.075e-01,1.900e-01
6.125e-01,2.360e-01
6.175e-01,2.320e-01
6.225e-01,1.960e-01
6.275e-01,2.900e-01
6.325e-01,2.400e-01
6.375e-01,2.880e-01
6.425e-01,3.020e-01
6.475e-01,3.080e-01
6.525e-01,2.820e-01
6.575e-01,3.000e-01
6.625e-01,3.600e-01
6.675e-01,4.020e-01
6.725e-01,4.440e-01
6.775e-01,4.620e-01
6.825e-01,4.740e-01
6.875e-01,4.880e-01
6.925e-01,5.200e-01
6.975e-01,5.080e-01
7.025e-01,5.740e-01
7.075e-01,6.820e-01
7.125e-01,6.480e-01
7.175e-01,6.500e-01
7.225e-01,6.560e-01
7.275e-01,7.880e-01
7.325e-01,8.260e-01
7.375e-01,8.300e-01
7.425e-01,9.440e-01
7.475e-01,8.980e-01
7.525e-01,1.014e+00
7.575e-01,1.104e+00
7.625e-01,1.096e+00
7.675e-01,1.244e+00
7.725e-01,1.236e+00
7.775e-01,1.308e+00
7.825e-01,1.442e+00
7.875e-01,1.462e+00
7.925e-01,1.588e+00
7.975e-01,1.676e+00
8.025e-01,1.752e+00
8.075e-01,1.804e+00
8.125e-01,2.100e+00
8.175e-01,2.120e+00
8.225e-01,2.178e+00
8.275e-01,2.550e+00
8.325e-01,2.618e+00
8.375e-01,2.728e+00
8.425e-01,2.796e+00
8.475e-01,2.944e+00
8.525e-01,3.270e+00
8.575e-01,3.470e+00
8.625e-01,3.728e+00
8.675e-01,3.890e+00
8.725e-01,4.196e+00
8.775e-01,4.446e+00
8.825e-01,4.628e+00
8.875e-01,4.914e+00
8.925e-01,5.214e+00
8.975e-01,5.514e+00
9.025e-01,5.784e+00
9.075e-01,6.212e+00
9.125e-01,6.484e+00
9.175e-01,6.774e+00
9.225e-01,7.168e+00
9.275e-01,7.220e+00
9.325e-01,7.576e+00
9.375e-01,7.822e+00
9.425e-01,7.558e+00
9.475e-01,7.424e+00
9.525e-01,7.274e+00
9.575e-01,6.532e+00
9.625e-01,5.796e+00
9.675e-01,4.986e+00
9.725e-01,3.928e+00
9.775e-01,2.400e+00
9.825e-01,1.354e+00
9.875e-01,4.780e-01
9.925e-01,6.400e-02
9.975e-01,2.000e-03


==> anc/03_results/moderate_zap/num_elliptical_beam/0_046.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,2.000e-03
2.375e-01,0.000e+00
2.425e-01,2.000e-03
2.475e-01,0.000e+00
2.525e-01,0.000e+00
2.575e-01,0.000e+00
2.625e-01,2.000e-03
2.675e-01,0.000e+00
2.725e-01,0.000e+00
2.775e-01,2.000e-03
2.825e-01,0.000e+00
2.875e-01,0.000e+00
2.925e-01,4.000e-03
2.975e-01,2.000e-03
3.025e-01,2.000e-03
3.075e-01,2.000e-03
3.125e-01,4.000e-03
3.175e-01,6.000e-03
3.225e-01,0.000e+00
3.275e-01,1.000e-02
3.325e-01,4.000e-03
3.375e-01,0.000e+00
3.425e-01,6.000e-03
3.475e-01,4.000e-03
3.525e-01,4.000e-03
3.575e-01,6.000e-03
3.625e-01,2.000e-03
3.675e-01,4.000e-03
3.725e-01,4.000e-03
3.775e-01,1.200e-02
3.825e-01,1.200e-02
3.875e-01,6.000e-03
3.925e-01,6.000e-03
3.975e-01,1.000e-02
4.025e-01,1.000e-02
4.075e-01,1.600e-02
4.125e-01,8.000e-03
4.175e-01,1.400e-02
4.225e-01,1.400e-02
4.275e-01,1.000e-02
4.325e-01,1.600e-02
4.375e-01,6.000e-03
4.425e-01,2.400e-02
4.475e-01,1.600e-02
4.525e-01,1.800e-02
4.575e-01,3.200e-02
4.625e-01,3.000e-02
4.675e-01,4.800e-02
4.725e-01,2.200e-02
4.775e-01,2.400e-02
4.825e-01,3.200e-02
4.875e-01,5.200e-02
4.925e-01,2.800e-02
4.975e-01,5.800e-02
5.025e-01,2.800e-02
5.075e-01,4.600e-02
5.125e-01,3.000e-02
5.175e-01,5.000e-02
5.225e-01,5.000e-02
5.275e-01,4.200e-02
5.325e-01,7.200e-02
5.375e-01,4.800e-02
5.425e-01,6.200e-02
5.475e-01,5.600e-02
5.525e-01,9.200e-02
5.575e-01,1.020e-01
5.625e-01,8.800e-02
5.675e-01,9.000e-02
5.725e-01,1.100e-01
5.775e-01,1.060e-01
5.825e-01,1.040e-01
5.875e-01,1.500e-01
5.925e-01,1.220e-01
5.975e-01,1.400e-01
6.025e-01,1.480e-01
6.075e-01,1.820e-01
6.125e-01,1.780e-01
6.175e-01,1.660e-01
6.225e-01,2.240e-01
6.275e-01,1.700e-01
6.325e-01,2.320e-01
6.375e-01,2.320e-01
6.425e-01,2.000e-01
6.475e-01,2.740e-01
6.525e-01,2.580e-01
6.575e-01,3.020e-01
6.625e-01,3.120e-01
6.675e-01,2.960e-01
6.725e-01,2.960e-01
6.775e-01,3.120e-01
6.825e-01,3.700e-01
6.875e-01,3.800e-01
6.925e-01,4.460e-01
6.975e-01,4.780e-01
7.025e-01,4.900e-01
7.075e-01,4.880e-01
7.125e-01,5.600e-01
7.175e-01,5.420e-01
7.225e-01,5.720e-01
7.275e-01,7.060e-01
7.325e-01,6.740e-01
7.375e-01,6.960e-01
7.425e-01,6.920e-01
7.475e-01,8.240e-01
7.525e-01,8.600e-01
7.575e-01,8.960e-01
7.625e-01,9.580e-01
7.675e-01,1.008e+00
7.725e-01,1.062e+00
7.775e-01,1.134e+00
7.825e-01,1.198e+00
7.875e-01,1.306e+00
7.925e-01,1.350e+00
7.975e-01,1.478e+00
8.025e-01,1.468e+00
8.075e-01,1.642e+00
8.125e-01,1.730e+00
8.175e-01,1.854e+00
8.225e-01,1.860e+00
8.275e-01,2.128e+00
8.325e-01,2.264e+00
8.375e-01,2.324e+00
8.425e-01,2.682e+00
8.475e-01,2.804e+00
8.525e-01,2.812e+00
8.575e-01,3.074e+00
8.625e-01,3.132e+00
8.675e-01,3.592e+00
8.725e-01,3.828e+00
8.775e-01,3.994e+00
8.825e-01,4.290e+00
8.875e-01,4.682e+00
8.925e-01,4.858e+00
8.975e-01,5.106e+00
9.025e-01,5.564e+00
9.075e-01,5.786e+00
9.125e-01,6.352e+00
9.175e-01,6.612e+00
9.225e-01,7.052e+00
9.275e-01,7.364e+00
9.325e-01,7.720e+00
9.375e-01,7.996e+00
9.425e-01,8.456e+00
9.475e-01,8.432e+00
9.525e-01,8.258e+00
9.575e-01,7.982e+00
9.625e-01,7.392e+00
9.675e-01,6.564e+00
9.725e-01,5.540e+00
9.775e-01,4.098e+00
9.825e-01,2.360e+00
9.875e-01,1.020e+00
9.925e-01,1.840e-01
9.975e-01,1.000e-02


==> anc/03_results/moderate_zap/num_elliptical_beam/0_047.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,0.000e+00
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,2.000e-03
2.525e-01,0.000e+00
2.575e-01,2.000e-03
2.625e-01,0.000e+00
2.675e-01,0.000e+00
2.725e-01,0.000e+00
2.775e-01,2.000e-03
2.825e-01,0.000e+00
2.875e-01,0.000e+00
2.925e-01,2.000e-03
2.975e-01,0.000e+00
3.025e-01,0.000e+00
3.075e-01,2.000e-03
3.125e-01,4.000e-03
3.175e-01,0.000e+00
3.225e-01,4.000e-03
3.275e-01,2.000e-03
3.325e-01,6.000e-03
3.375e-01,2.000e-03
3.425e-01,4.000e-03
3.475e-01,8.000e-03
3.525e-01,2.000e-03
3.575e-01,2.000e-03
3.625e-01,6.000e-03
3.675e-01,6.000e-03
3.725e-01,2.000e-03
3.775e-01,2.000e-03
3.825e-01,6.000e-03
3.875e-01,2.000e-03
3.925e-01,4.000e-03
3.975e-01,1.200e-02
4.025e-01,1.400e-02
4.075e-01,8.000e-03
4.125e-01,2.000e-03
4.175e-01,1.000e-02
4.225e-01,1.400e-02
4.275e-01,8.000e-03
4.325e-01,1.400e-02
4.375e-01,8.000e-03
4.425e-01,1.400e-02
4.475e-01,1.200e-02
4.525e-01,2.000e-02
4.575e-01,4.000e-03
4.625e-01,2.600e-02
4.675e-01,1.400e-02
4.725e-01,1.200e-02
4.775e-01,3.600e-02
4.825e-01,2.400e-02
4.875e-01,3.800e-02
4.925e-01,4.000e-02
4.975e-01,2.200e-02
5.025e-01,3.400e-02
5.075e-01,4.200e-02
5.125e-01,4.600e-02
5.175e-01,3.400e-02
5.225e-01,3.600e-02
5.275e-01,4.600e-02
5.325e-01,3.200e-02
5.375e-01,5.200e-02
5.425e-01,4.200e-02
5.475e-01,5.400e-02
5.525e-01,5.600e-02
5.575e-01,6.000e-02
5.625e-01,6.000e-02
5.675e-01,5.000e-02
5.725e-01,9.400e-02
5.775e-01,1.040e-01
5.825e-01,9.200e-02
5.875e-01,8.000e-02
5.925e-01,1.160e-01
5.975e-01,1.040e-01
6.025e-01,1.020e-01
6.075e-01,1.360e-01
6.125e-01,1.520e-01
6.175e-01,1.280e-01
6.225e-01,1.500e-01
6.275e-01,1.760e-01
6.325e-01,1.880e-01
6.375e-01,1.860e-01
6.425e-01,2.000e-01
6.475e-01,2.100e-01
6.525e-01,2.120e-01
6.575e-01,2.080e-01
6.625e-01,2.380e-01
6.675e-01,2.820e-01
6.725e-01,2.660e-01
6.775e-01,3.120e-01
6.825e-01,3.080e-01
6.875e-01,3.060e-01
6.925e-01,3.020e-01
6.975e-01,3.260e-01
7.025e-01,4.040e-01
7.075e-01,4.200e-01
7.125e-01,4.400e-01
7.175e-01,5.120e-01
7.225e-01,4.680e-01
7.275e-01,5.340e-01
7.325e-01,5.420e-01
7.375e-01,5.780e-01
7.425e-01,6.900e-01
7.475e-01,6.960e-01
7.525e-01,7.120e-01
7.575e-01,7.260e-01
7.625e-01,7.960e-01
7.675e-01,8.600e-01
7.725e-01,9.020e-01
7.775e-01,9.620e-01
7.825e-01,1.094e+00
7.875e-01,9.780e-01
7.925e-01,1.240e+00
7.975e-01,1.196e+00
8.025e-01,1.386e+00
8.075e-01,1.382e+00
8.125e-01,1.558e+00
8.175e-01,1.532e+00
8.225e-01,1.686e+00
8.275e-01,1.878e+00
8.325e-01,1.922e+00
8.375e-01,1.996e+00
8.425e-01,2.344e+00
8.475e-01,2.332e+00
8.525e-01,2.534e+00
8.575e-01,2.900e+00
8.625e-01,2.978e+00
8.675e-01,3.078e+00
8.725e-01,3.344e+00
8.775e-01,3.682e+00
8.825e-01,3.896e+00
8.875e-01,4.212e+00
8.925e-01,4.474e+00
8.975e-01,4.918e+00
9.025e-01,5.190e+00
9.075e-01,5.502e+00
9.125e-01,5.928e+00
9.175e-01,6.338e+00
9.225e-01,6.918e+00
9.275e-01,7.254e+00
9.325e-01,7.732e+00
9.375e-01,8.076e+00
9.425e-01,8.644e+00
9.475e-01,8.980e+00
9.525e-01,9.274e+00
9.575e-01,8.960e+00
9.625e-01,8.928e+00
9.675e-01,8.212e+00
9.725e-01,7.138e+00
9.775e-01,5.872e+00
9.825e-01,3.834e+00
9.875e-01,1.888e+00
9.925e-01,4.860e-01
9.975e-01,1.800e-02


==> anc/03_results/moderate_zap/num_elliptical_beam/0_048.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,0.000e+00
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,0.000e+00
2.525e-01,0.000e+00
2.575e-01,0.000e+00
2.625e-01,0.000e+00
2.675e-01,2.000e-03
2.725e-01,2.000e-03
2.775e-01,0.000e+00
2.825e-01,0.000e+00
2.875e-01,0.000e+00
2.925e-01,0.000e+00
2.975e-01,2.000e-03
3.025e-01,0.000e+00
3.075e-01,0.000e+00
3.125e-01,2.000e-03
3.175e-01,0.000e+00
3.225e-01,2.000e-03
3.275e-01,2.000e-03
3.325e-01,2.000e-03
3.375e-01,2.000e-03
3.425e-01,2.000e-03
3.475e-01,2.000e-03
3.525e-01,6.000e-03
3.575e-01,6.000e-03
3.625e-01,2.000e-03
3.675e-01,2.000e-03
3.725e-01,6.000e-03
3.775e-01,2.000e-03
3.825e-01,1.000e-02
3.875e-01,2.000e-03
3.925e-01,2.000e-03
3.975e-01,0.000e+00
4.025e-01,6.000e-03
4.075e-01,4.000e-03
4.125e-01,4.000e-03
4.175e-01,1.200e-02
4.225e-01,1.200e-02
4.275e-01,1.000e-02
4.325e-01,2.000e-03
4.375e-01,1.000e-02
4.425e-01,1.400e-02
4.475e-01,8.000e-03
4.525e-01,8.000e-03
4.575e-01,1.200e-02
4.625e-01,1.600e-02
4.675e-01,1.200e-02
4.725e-01,1.600e-02
4.775e-01,8.000e-03
4.825e-01,2.000e-02
4.875e-01,2.000e-02
4.925e-01,6.000e-03
4.975e-01,3.400e-02
5.025e-01,2.800e-02
5.075e-01,2.600e-02
5.125e-01,5.000e-02
5.175e-01,2.200e-02
5.225e-01,3.200e-02
5.275e-01,4.400e-02
5.325e-01,4.800e-02
5.375e-01,2.600e-02
5.425e-01,3.600e-02
5.475e-01,4.800e-02
5.525e-01,4.000e-02
5.575e-01,3.800e-02
5.625e-01,4.400e-02
5.675e-01,5.800e-02
5.725e-01,6.600e-02
5.775e-01,5.400e-02
5.825e-01,5.000e-02
5.875e-01,6.800e-02
5.925e-01,7.600e-02
5.975e-01,9.600e-02
6.025e-01,1.060e-01
6.075e-01,9.000e-02
6.125e-01,9.200e-02
6.175e-01,1.040e-01
6.225e-01,1.120e-01
6.275e-01,1.300e-01
6.325e-01,1.400e-01
6.375e-01,1.600e-01
6.425e-01,1.440e-01
6.475e-01,1.680e-01
6.525e-01,1.780e-01
6.575e-01,1.960e-01
6.625e-01,2.080e-01
6.675e-01,2.380e-01
6.725e-01,1.660e-01
6.775e-01,2.360e-01
6.825e-01,2.420e-01
6.875e-01,3.040e-01
6.925e-01,2.880e-01
6.975e-01,3.020e-01
7.025e-01,3.040e-01
7.075e-01,3.140e-01
7.125e-01,3.380e-01
7.175e-01,3.440e-01
7.225e-01,4.260e-01
7.275e-01,4.380e-01
7.325e-01,4.520e-01
7.375e-01,5.060e-01
7.425e-01,5.080e-01
7.475e-01,5.660e-01
7.525e-01,5.980e-01
7.575e-01,6.180e-01
7.625e-01,7.500e-01
7.675e-01,7.400e-01
7.725e-01,7.020e-01
7.775e-01,8.140e-01
7.825e-01,8.680e-01
7.875e-01,9.340e-01
7.925e-01,9.560e-01
7.975e-01,1.162e+00
8.025e-01,1.002e+00
8.075e-01,1.300e+00
8.125e-01,1.232e+00
8.175e-01,1.374e+00
8.225e-01,1.474e+00
8.275e-01,1.654e+00
8.325e-01,1.622e+00
8.375e-01,1.790e+00
8.425e-01,1.964e+00
8.475e-01,2.010e+00
8.525e-01,2.210e+00
8.575e-01,2.514e+00
8.625e-01,2.546e+00
8.675e-01,2.868e+00
8.725e-01,3.134e+00
8.775e-01,3.198e+00
8.825e-01,3.460e+00
8.875e-01,3.742e+00
8.925e-01,4.218e+00
8.975e-01,4.370e+00
9.025e-01,4.750e+00
9.075e-01,5.238e+00
9.125e-01,5.588e+00
9.175e-01,5.950e+00
9.225e-01,6.498e+00
9.275e-01,6.946e+00
9.325e-01,7.702e+00
9.375e-01,8.022e+00
9.425e-01,8.602e+00
9.475e-01,9.118e+00
9.525e-01,9.758e+00
9.575e-01,1.021e+01
9.625e-01,9.898e+00
9.675e-01,9.900e+00
9.725e-01,9.026e+00
9.775e-01,7.786e+00
9.825e-01,5.902e+00
9.875e-01,3.186e+00
9.925e-01,9.940e-01
9.975e-01,5.600e-02


==> anc/03_results/moderate_zap/num_elliptical_beam/0_049.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,0.000e+00
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,0.000e+00
2.525e-01,0.000e+00
2.575e-01,0.000e+00
2.625e-01,0.000e+00
2.675e-01,0.000e+00
2.725e-01,0.000e+00
2.775e-01,0.000e+00
2.825e-01,2.000e-03
2.875e-01,0.000e+00
2.925e-01,2.000e-03
2.975e-01,0.000e+00
3.025e-01,0.000e+00
3.075e-01,0.000e+00
3.125e-01,2.000e-03
3.175e-01,0.000e+00
3.225e-01,0.000e+00
3.275e-01,2.000e-03
3.325e-01,0.000e+00
3.375e-01,2.000e-03
3.425e-01,0.000e+00
3.475e-01,2.000e-03
3.525e-01,2.000e-03
3.575e-01,2.000e-03
3.625e-01,2.000e-03
3.675e-01,6.000e-03
3.725e-01,4.000e-03
3.775e-01,2.000e-03
3.825e-01,4.000e-03
3.875e-01,2.000e-03
3.925e-01,8.000e-03
3.975e-01,4.000e-03
4.025e-01,6.000e-03
4.075e-01,2.000e-03
4.125e-01,2.000e-03
4.175e-01,4.000e-03
4.225e-01,2.000e-03
4.275e-01,2.000e-03
4.325e-01,4.000e-03
4.375e-01,1.200e-02
4.425e-01,1.600e-02
4.475e-01,8.000e-03
4.525e-01,4.000e-03
4.575e-01,8.000e-03
4.625e-01,1.400e-02
4.675e-01,8.000e-03
4.725e-01,4.000e-03
4.775e-01,1.600e-02
4.825e-01,1.600e-02
4.875e-01,1.200e-02
4.925e-01,1.400e-02
4.975e-01,1.200e-02
5.025e-01,1.400e-02
5.075e-01,2.600e-02
5.125e-01,6.000e-03
5.175e-01,2.400e-02
5.225e-01,3.200e-02
5.275e-01,2.200e-02
5.325e-01,4.600e-02
5.375e-01,3.200e-02
5.425e-01,3.000e-02
5.475e-01,4.600e-02
5.525e-01,4.400e-02
5.575e-01,3.000e-02
5.625e-01,3.400e-02
5.675e-01,4.600e-02
5.725e-01,4.800e-02
5.775e-01,3.600e-02
5.825e-01,4.200e-02
5.875e-01,6.200e-02
5.925e-01,6.200e-02
5.975e-01,4.600e-02
6.025e-01,6.200e-02
6.075e-01,6.800e-02
6.125e-01,8.200e-02
6.175e-01,8.800e-02
6.225e-01,1.160e-01
6.275e-01,7.400e-02
6.325e-01,9.800e-02
6.375e-01,1.160e-01
6.425e-01,1.140e-01
6.475e-01,1.220e-01
6.525e-01,1.540e-01
6.575e-01,1.460e-01
6.625e-01,1.540e-01
6.675e-01,1.680e-01
6.725e-01,2.080e-01
6.775e-01,1.860e-01
6.825e-01,2.400e-01
6.875e-01,2.000e-01
6.925e-01,1.980e-01
6.975e-01,2.300e-01
7.025e-01,2.960e-01
7.075e-01,2.980e-01
7.125e-01,2.980e-01
7.175e-01,3.320e-01
7.225e-01,2.960e-01
7.275e-01,3.420e-01
7.325e-01,3.620e-01
7.375e-01,3.720e-01
7.425e-01,4.240e-01
7.475e-01,5.020e-01
7.525e-01,4.620e-01
7.575e-01,5.260e-01
7.625e-01,5.720e-01
7.675e-01,6.080e-01
7.725e-01,6.440e-01
7.775e-01,7.360e-01
7.825e-01,7.680e-01
7.875e-01,7.500e-01
7.925e-01,8.200e-01
7.975e-01,8.960e-01
8.025e-01,9.280e-01
8.075e-01,1.034e+00
8.125e-01,1.184e+00
8.175e-01,1.130e+00
8.225e-01,1.284e+00
8.275e-01,1.326e+00
8.325e-01,1.462e+00
8.375e-01,1.586e+00
8.425e-01,1.718e+00
8.475e-01,1.770e+00
8.525e-01,1.986e+00
8.575e-01,2.142e+00
8.625e-01,2.190e+00
8.675e-01,2.496e+00
8.725e-01,2.700e+00
8.775e-01,2.872e+00
8.825e-01,3.234e+00
8.875e-01,3.398e+00
8.925e-01,3.672e+00
8.975e-01,4.000e+00
9.025e-01,4.432e+00
9.075e-01,4.628e+00
9.125e-01,5.200e+00
9.175e-01,5.762e+00
9.225e-01,6.024e+00
9.275e-01,6.708e+00
9.325e-01,7.096e+00
9.375e-01,8.024e+00
9.425e-01,8.492e+00
9.475e-01,9.178e+00
9.525e-01,9.904e+00
9.575e-01,1.043e+01
9.625e-01,1.125e+01
9.675e-01,1.094e+01
9.725e-01,1.086e+01
9.775e-01,9.702e+00
9.825e-01,8.042e+00
9.875e-01,5.106e+00
9.925e-01,1.908e+00
9.975e-01,1.360e-01


==> anc/03_results/moderate_zap/num_elliptical_beam/0_05.csv <==
transmittance,probability_density
1.130e-01,0.000e+00
1.174e-01,0.000e+00
1.218e-01,0.000e+00
1.263e-01,0.000e+00
1.307e-01,0.000e+00
1.352e-01,0.000e+00
1.396e-01,0.000e+00
1.441e-01,0.000e+00
1.485e-01,0.000e+00
1.530e-01,0.000e+00
1.574e-01,0.000e+00
1.619e-01,0.000e+00
1.663e-01,0.000e+00
1.708e-01,0.000e+00
1.752e-01,0.000e+00
1.796e-01,0.000e+00
1.841e-01,0.000e+00
1.885e-01,0.000e+00
1.930e-01,0.000e+00
1.974e-01,0.000e+00
2.019e-01,0.000e+00
2.063e-01,0.000e+00
2.108e-01,0.000e+00
2.152e-01,0.000e+00
2.197e-01,0.000e+00
2.241e-01,0.000e+00
2.286e-01,0.000e+00
2.330e-01,0.000e+00
2.374e-01,0.000e+00
2.419e-01,0.000e+00
2.463e-01,0.000e+00
2.508e-01,0.000e+00
2.552e-01,0.000e+00
2.597e-01,0.000e+00
2.641e-01,0.000e+00
2.686e-01,0.000e+00
2.730e-01,0.000e+00
2.775e-01,0.000e+00
2.819e-01,0.000e+00
2.864e-01,0.000e+00
2.908e-01,0.000e+00
2.953e-01,0.000e+00
2.997e-01,2.249e-03
3.041e-01,0.000e+00
3.086e-01,2.249e-03
3.130e-01,0.000e+00
3.175e-01,0.000e+00
3.219e-01,0.000e+00
3.264e-01,2.249e-03
3.308e-01,0.000e+00
3.353e-01,0.000e+00
3.397e-01,0.000e+00
3.442e-01,2.249e-03
3.486e-01,0.000e+00
3.531e-01,2.249e-03
3.575e-01,0.000e+00
3.619e-01,0.000e+00
3.664e-01,2.249e-03
3.708e-01,2.249e-03
3.753e-01,2.249e-03
3.797e-01,4.498e-03
3.842e-01,4.498e-03
3.886e-01,4.498e-03
3.931e-01,2.249e-03
3.975e-01,2.249e-03
4.020e-01,2.249e-03
4.064e-01,2.249e-03
4.109e-01,8.996e-03
4.153e-01,4.498e-03
4.197e-01,2.249e-03
4.242e-01,6.747e-03
4.286e-01,2.249e-03
4.331e-01,2.249e-03
4.375e-01,2.249e-03
4.420e-01,2.249e-03
4.464e-01,2.249e-03
4.509e-01,2.249e-03
4.553e-01,8.996e-03
4.598e-01,2.024e-02
4.642e-01,1.349e-02
4.687e-01,0.000e+00
4.731e-01,6.747e-03
4.776e-01,6.747e-03
4.820e-01,1.574e-02
4.864e-01,2.249e-03
4.909e-01,1.125e-02
4.953e-01,4.498e-03
4.998e-01,2.024e-02
5.042e-01,1.799e-02
5.087e-01,8.996e-03
5.131e-01,1.799e-02
5.176e-01,6.747e-03
5.220e-01,1.799e-02
5.265e-01,2.249e-02
5.309e-01,1.574e-02
5.354e-01,2.249e-03
5.398e-01,3.374e-02
5.442e-01,2.699e-02
5.487e-01,2.924e-02
5.531e-01,3.374e-02
5.576e-01,4.498e-02
5.620e-01,3.374e-02
5.665e-01,4.048e-02
5.709e-01,4.948e-02
5.754e-01,3.374e-02
5.798e-01,1.799e-02
5.843e-01,4.048e-02
5.887e-01,5.847e-02
5.932e-01,4.048e-02
5.976e-01,4.498e-02
6.021e-01,4.948e-02
6.065e-01,4.948e-02
6.109e-01,5.173e-02
6.154e-01,6.072e-02
6.198e-01,5.847e-02
6.243e-01,6.297e-02
6.287e-01,6.972e-02
6.332e-01,9.671e-02
6.376e-01,9.896e-02
6.421e-01,1.147e-01
6.465e-01,6.297e-02
6.510e-01,1.012e-01
6.554e-01,1.057e-01
6.599e-01,1.327e-01
6.643e-01,1.102e-01
6.687e-01,1.484e-01
6.732e-01,1.529e-01
6.776e-01,1.394e-01
6.821e-01,1.799e-01
6.865e-01,1.642e-01
6.910e-01,1.889e-01
6.954e-01,2.249e-01
6.999e-01,2.272e-01
7.043e-01,2.204e-01
7.088e-01,1.777e-01
7.132e-01,2.204e-01
7.177e-01,2.451e-01
7.221e-01,3.284e-01
7.265e-01,3.149e-01
7.310e-01,3.284e-01
7.354e-01,3.194e-01
7.399e-01,2.879e-01
7.443e-01,3.733e-01
7.488e-01,3.756e-01
7.532e-01,3.846e-01
7.577e-01,4.363e-01
7.621e-01,4.655e-01
7.666e-01,4.925e-01
7.710e-01,4.993e-01
7.755e-01,5.533e-01
7.799e-01,6.387e-01
7.844e-01,5.915e-01
7.888e-01,7.377e-01
7.932e-01,7.489e-01
7.977e-01,7.467e-01
8.021e-01,8.344e-01
8.066e-01,8.591e-01
8.110e-01,9.176e-01
8.155e-01,9.446e-01
8.199e-01,1.028e+00
8.244e-01,1.125e+00
8.288e-01,1.241e+00
8.333e-01,1.199e+00
8.377e-01,1.397e+00
8.422e-01,1.424e+00
8.466e-01,1.581e+00
8.510e-01,1.694e+00
8.555e-01,1.786e+00
8.599e-01,1.959e+00
8.644e-01,1.961e+00
8.688e-01,2.236e+00
8.733e-01,2.341e+00
8.777e-01,2.541e+00
8.822e-01,2.802e+00
8.866e-01,2.969e+00
8.911e-01,3.290e+00
8.955e-01,3.661e+00
9.000e-01,3.655e+00
9.044e-01,3.992e+00
9.088e-01,4.521e+00
9.133e-01,4.887e+00
9.177e-01,5.006e+00
9.222e-01,5.719e+00
9.266e-01,6.329e+00
9.311e-01,6.542e+00
9.355e-01,7.341e+00
9.400e-01,7.743e+00
9.444e-01,8.701e+00
9.489e-01,9.203e+00
9.533e-01,1.005e+01
9.578e-01,1.073e+01
9.622e-01,1.138e+01
9.667e-01,1.231e+01
9.711e-01,1.207e+01
9.755e-01,1.223e+01
9.800e-01,1.104e+01
9.844e-01,9.455e+00
9.889e-01,6.410e+00
9.933e-01,2.609e+00
9.978e-01,2.227e-01


==> anc/03_results/moderate_zap/num_elliptical_beam/0_051.csv <==
transmittance,probability_density
1.312e-01,0.000e+00
1.355e-01,0.000e+00
1.399e-01,0.000e+00
1.442e-01,0.000e+00
1.486e-01,0.000e+00
1.530e-01,0.000e+00
1.573e-01,0.000e+00
1.617e-01,0.000e+00
1.660e-01,0.000e+00
1.704e-01,0.000e+00
1.747e-01,0.000e+00
1.791e-01,0.000e+00
1.834e-01,0.000e+00
1.878e-01,0.000e+00
1.921e-01,0.000e+00
1.965e-01,0.000e+00
2.009e-01,0.000e+00
2.052e-01,0.000e+00
2.096e-01,0.000e+00
2.139e-01,0.000e+00
2.183e-01,0.000e+00
2.226e-01,0.000e+00
2.270e-01,0.000e+00
2.313e-01,0.000e+00
2.357e-01,0.000e+00
2.401e-01,0.000e+00
2.444e-01,0.000e+00
2.488e-01,0.000e+00
2.531e-01,0.000e+00
2.575e-01,0.000e+00
2.618e-01,0.000e+00
2.662e-01,0.000e+00
2.705e-01,0.000e+00
2.749e-01,0.000e+00
2.792e-01,0.000e+00
2.836e-01,0.000e+00
2.880e-01,0.000e+00
2.923e-01,0.000e+00
2.967e-01,0.000e+00
3.010e-01,0.000e+00
3.054e-01,0.000e+00
3.097e-01,0.000e+00
3.141e-01,0.000e+00
3.184e-01,2.296e-03
3.228e-01,0.000e+00
3.272e-01,2.296e-03
3.315e-01,0.000e+00
3.359e-01,0.000e+00
3.402e-01,0.000e+00
3.446e-01,2.296e-03
3.489e-01,0.000e+00
3.533e-01,0.000e+00
3.576e-01,0.000e+00
3.620e-01,2.296e-03
3.663e-01,0.000e+00
3.707e-01,2.296e-03
3.751e-01,0.000e+00
3.794e-01,0.000e+00
3.838e-01,2.296e-03
3.881e-01,0.000e+00
3.925e-01,2.296e-03
3.968e-01,6.889e-03
4.012e-01,0.000e+00
4.055e-01,6.889e-03
4.099e-01,4.592e-03
4.143e-01,0.000e+00
4.186e-01,2.296e-03
4.230e-01,0.000e+00
4.273e-01,6.889e-03
4.317e-01,6.889e-03
4.360e-01,2.296e-03
4.404e-01,4.592e-03
4.447e-01,4.592e-03
4.491e-01,4.592e-03
4.534e-01,2.296e-03
4.578e-01,2.296e-03
4.622e-01,0.000e+00
4.665e-01,4.592e-03
4.709e-01,0.000e+00
4.752e-01,9.185e-03
4.796e-01,9.185e-03
4.839e-01,2.296e-02
4.883e-01,4.592e-03
4.926e-01,4.592e-03
4.970e-01,9.185e-03
5.014e-01,6.889e-03
5.057e-01,9.185e-03
5.101e-01,6.889e-03
5.144e-01,1.148e-02
5.188e-01,6.889e-03
5.231e-01,2.067e-02
5.275e-01,1.148e-02
5.318e-01,1.378e-02
5.362e-01,1.607e-02
5.405e-01,9.185e-03
5.449e-01,2.067e-02
5.493e-01,2.296e-02
5.536e-01,6.889e-03
5.580e-01,1.378e-02
5.623e-01,3.444e-02
5.667e-01,1.837e-02
5.710e-01,2.985e-02
5.754e-01,3.904e-02
5.797e-01,4.592e-02
5.841e-01,4.592e-02
5.885e-01,2.755e-02
5.928e-01,5.281e-02
5.972e-01,2.985e-02
6.015e-01,2.296e-02
6.059e-01,5.511e-02
6.102e-01,4.822e-02
6.146e-01,4.363e-02
6.189e-01,3.904e-02
6.233e-01,4.363e-02
6.276e-01,6.200e-02
6.320e-01,5.511e-02
6.364e-01,5.970e-02
6.407e-01,4.822e-02
6.451e-01,6.429e-02
6.494e-01,7.118e-02
6.538e-01,1.125e-01
6.581e-01,9.874e-02
6.625e-01,9.644e-02
6.668e-01,8.726e-02
6.712e-01,1.033e-01
6.756e-01,9.874e-02
6.799e-01,1.102e-01
6.843e-01,1.584e-01
6.886e-01,1.332e-01
6.930e-01,1.424e-01
6.973e-01,1.515e-01
7.017e-01,1.929e-01
7.060e-01,1.584e-01
7.104e-01,2.044e-01
7.147e-01,2.204e-01
7.191e-01,2.411e-01
7.235e-01,1.998e-01
7.278e-01,2.204e-01
7.322e-01,2.204e-01
7.365e-01,2.641e-01
7.409e-01,3.352e-01
7.452e-01,3.330e-01
7.496e-01,3.375e-01
7.539e-01,3.238e-01
7.583e-01,2.893e-01
7.627e-01,4.294e-01
7.670e-01,3.651e-01
7.714e-01,3.949e-01
7.757e-01,4.501e-01
7.801e-01,5.327e-01
7.844e-01,4.730e-01
7.888e-01,5.304e-01
7.931e-01,6.223e-01
7.975e-01,6.177e-01
8.018e-01,6.590e-01
8.062e-01,8.175e-01
8.106e-01,7.555e-01
8.149e-01,8.289e-01
8.193e-01,8.863e-01
8.236e-01,8.909e-01
8.280e-01,9.874e-01
8.323e-01,1.017e+00
8.367e-01,1.180e+00
8.410e-01,1.270e+00
8.454e-01,1.304e+00
8.498e-01,1.352e+00
8.541e-01,1.488e+00
8.585e-01,1.600e+00
8.628e-01,1.770e+00
8.672e-01,1.858e+00
8.715e-01,2.048e+00
8.759e-01,2.064e+00
8.802e-01,2.276e+00
8.846e-01,2.558e+00
8.889e-01,2.696e+00
8.933e-01,2.978e+00
8.977e-01,3.141e+00
9.020e-01,3.571e+00
9.064e-01,3.910e+00
9.107e-01,4.062e+00
9.151e-01,4.377e+00
9.194e-01,5.001e+00
9.238e-01,5.277e+00
9.281e-01,5.747e+00
9.325e-01,6.473e+00
9.369e-01,7.052e+00
9.412e-01,7.486e+00
9.456e-01,8.452e+00
9.499e-01,9.125e+00
9.543e-01,1.010e+01
9.586e-01,1.093e+01
9.630e-01,1.178e+01
9.673e-01,1.266e+01
9.717e-01,1.375e+01
9.760e-01,1.374e+01
9.804e-01,1.334e+01
9.848e-01,1.188e+01
9.891e-01,9.233e+00
9.935e-01,4.207e+00
9.978e-01,5.373e-01


==> anc/03_results/moderate_zap/num_elliptical_beam/0_052.csv <==
transmittance,probability_density
1.516e-01,0.000e+00
1.558e-01,0.000e+00
1.601e-01,0.000e+00
1.643e-01,0.000e+00
1.686e-01,0.000e+00
1.728e-01,0.000e+00
1.771e-01,0.000e+00
1.813e-01,0.000e+00
1.856e-01,0.000e+00
1.899e-01,0.000e+00
1.941e-01,0.000e+00
1.984e-01,0.000e+00
2.026e-01,0.000e+00
2.069e-01,0.000e+00
2.111e-01,0.000e+00
2.154e-01,0.000e+00
2.196e-01,0.000e+00
2.239e-01,0.000e+00
2.281e-01,0.000e+00
2.324e-01,0.000e+00
2.366e-01,0.000e+00
2.409e-01,0.000e+00
2.451e-01,0.000e+00
2.494e-01,0.000e+00
2.536e-01,0.000e+00
2.579e-01,0.000e+00
2.622e-01,0.000e+00
2.664e-01,0.000e+00
2.707e-01,0.000e+00
2.749e-01,0.000e+00
2.792e-01,0.000e+00
2.834e-01,0.000e+00
2.877e-01,0.000e+00
2.919e-01,0.000e+00
2.962e-01,0.000e+00
3.004e-01,0.000e+00
3.047e-01,0.000e+00
3.089e-01,0.000e+00
3.132e-01,0.000e+00
3.174e-01,0.000e+00
3.217e-01,0.000e+00
3.259e-01,0.000e+00
3.302e-01,0.000e+00
3.344e-01,0.000e+00
3.387e-01,2.351e-03
3.430e-01,2.351e-03
3.472e-01,0.000e+00
3.515e-01,0.000e+00
3.557e-01,0.000e+00
3.600e-01,2.351e-03
3.642e-01,0.000e+00
3.685e-01,0.000e+00
3.727e-01,0.000e+00
3.770e-01,0.000e+00
3.812e-01,2.351e-03
3.855e-01,2.351e-03
3.897e-01,0.000e+00
3.940e-01,0.000e+00
3.982e-01,0.000e+00
4.025e-01,2.351e-03
4.067e-01,0.000e+00
4.110e-01,2.351e-03
4.152e-01,7.054e-03
4.195e-01,0.000e+00
4.238e-01,7.054e-03
4.280e-01,4.703e-03
4.323e-01,0.000e+00
4.365e-01,2.351e-03
4.408e-01,0.000e+00
4.450e-01,7.054e-03
4.493e-01,4.703e-03
4.535e-01,4.703e-03
4.578e-01,2.351e-03
4.620e-01,2.351e-03
4.663e-01,7.054e-03
4.705e-01,4.703e-03
4.748e-01,2.351e-03
4.790e-01,0.000e+00
4.833e-01,0.000e+00
4.875e-01,4.703e-03
4.918e-01,9.406e-03
4.961e-01,2.351e-03
5.003e-01,1.176e-02
5.046e-01,1.411e-02
5.088e-01,1.411e-02
5.131e-01,4.703e-03
5.173e-01,4.703e-03
5.216e-01,7.054e-03
5.258e-01,9.406e-03
5.301e-01,7.054e-03
5.343e-01,9.406e-03
5.386e-01,1.176e-02
5.428e-01,1.881e-02
5.471e-01,1.646e-02
5.513e-01,4.703e-03
5.556e-01,2.351e-02
5.598e-01,7.054e-03
5.641e-01,2.351e-02
5.683e-01,1.646e-02
5.726e-01,1.176e-02
5.769e-01,9.406e-03
5.811e-01,3.057e-02
5.854e-01,1.881e-02
5.896e-01,3.292e-02
5.939e-01,3.762e-02
5.981e-01,3.527e-02
6.024e-01,5.879e-02
6.066e-01,3.057e-02
6.109e-01,4.233e-02
6.151e-01,3.292e-02
6.194e-01,3.057e-02
6.236e-01,3.762e-02
6.279e-01,6.114e-02
6.321e-01,4.938e-02
6.364e-01,3.527e-02
6.406e-01,4.703e-02
6.449e-01,5.643e-02
6.491e-01,5.643e-02
6.534e-01,5.408e-02
6.577e-01,6.349e-02
6.619e-01,5.879e-02
6.662e-01,5.879e-02
6.704e-01,1.176e-01
6.747e-01,1.011e-01
6.789e-01,8.935e-02
6.832e-01,7.760e-02
6.874e-01,1.223e-01
6.917e-01,8.935e-02
6.959e-01,1.176e-01
7.002e-01,1.387e-01
7.044e-01,1.293e-01
7.087e-01,1.505e-01
7.129e-01,1.458e-01
7.172e-01,1.834e-01
7.214e-01,2.046e-01
7.257e-01,1.622e-01
7.300e-01,2.210e-01
7.342e-01,2.422e-01
7.385e-01,2.281e-01
7.427e-01,1.952e-01
7.470e-01,2.469e-01
7.512e-01,2.445e-01
7.555e-01,3.174e-01
7.597e-01,3.057e-01
7.640e-01,3.809e-01
7.682e-01,3.574e-01
7.725e-01,3.010e-01
7.767e-01,3.856e-01
7.810e-01,4.327e-01
7.852e-01,3.551e-01
7.895e-01,4.750e-01
7.937e-01,4.797e-01
7.980e-01,5.432e-01
8.022e-01,5.573e-01
8.065e-01,5.902e-01
8.108e-01,6.208e-01
8.150e-01,6.866e-01
8.193e-01,8.254e-01
8.235e-01,8.183e-01
8.278e-01,8.559e-01
8.320e-01,9.053e-01
8.363e-01,9.688e-01
8.405e-01,9.711e-01
8.448e-01,1.082e+00
8.490e-01,1.202e+00
8.533e-01,1.303e+00
8.575e-01,1.378e+00
8.618e-01,1.444e+00
8.660e-01,1.637e+00
8.703e-01,1.615e+00
8.745e-01,1.921e+00
8.788e-01,1.949e+00
8.830e-01,2.243e+00
8.873e-01,2.123e+00
8.916e-01,2.561e+00
8.958e-01,2.761e+00
9.001e-01,2.909e+00
9.043e-01,3.355e+00
9.086e-01,3.490e+00
9.128e-01,3.988e+00
9.171e-01,4.211e+00
9.213e-01,4.475e+00
9.256e-01,5.166e+00
9.298e-01,5.535e+00
9.341e-01,5.919e+00
9.383e-01,6.840e+00
9.426e-01,7.485e+00
9.468e-01,8.000e+00
9.511e-01,9.154e+00
9.553e-01,9.897e+00
9.596e-01,1.109e+01
9.639e-01,1.201e+01
9.681e-01,1.303e+01
9.724e-01,1.449e+01
9.766e-01,1.517e+01
9.809e-01,1.541e+01
9.851e-01,1.425e+01
9.894e-01,1.196e+01
9.936e-01,6.502e+00
9.979e-01,9.994e-01


==> anc/03_results/moderate_zap/num_elliptical_beam/0_053.csv <==
transmittance,probability_density
1.762e-01,0.000e+00
1.804e-01,0.000e+00
1.845e-01,0.000e+00
1.886e-01,0.000e+00
1.928e-01,0.000e+00
1.969e-01,0.000e+00
2.010e-01,0.000e+00
2.051e-01,0.000e+00
2.093e-01,0.000e+00
2.134e-01,0.000e+00
2.175e-01,0.000e+00
2.217e-01,0.000e+00
2.258e-01,0.000e+00
2.299e-01,0.000e+00
2.341e-01,0.000e+00
2.382e-01,0.000e+00
2.423e-01,0.000e+00
2.464e-01,0.000e+00
2.506e-01,0.000e+00
2.547e-01,0.000e+00
2.588e-01,0.000e+00
2.630e-01,0.000e+00
2.671e-01,0.000e+00
2.712e-01,0.000e+00
2.753e-01,0.000e+00
2.795e-01,0.000e+00
2.836e-01,0.000e+00
2.877e-01,0.000e+00
2.919e-01,0.000e+00
2.960e-01,0.000e+00
3.001e-01,0.000e+00
3.042e-01,0.000e+00
3.084e-01,0.000e+00
3.125e-01,0.000e+00
3.166e-01,0.000e+00
3.208e-01,0.000e+00
3.249e-01,0.000e+00
3.290e-01,0.000e+00
3.332e-01,0.000e+00
3.373e-01,0.000e+00
3.414e-01,0.000e+00
3.455e-01,0.000e+00
3.497e-01,0.000e+00
3.538e-01,0.000e+00
3.579e-01,0.000e+00
3.621e-01,4.844e-03
3.662e-01,0.000e+00
3.703e-01,0.000e+00
3.744e-01,0.000e+00
3.786e-01,2.422e-03
3.827e-01,0.000e+00
3.868e-01,0.000e+00
3.910e-01,0.000e+00
3.951e-01,0.000e+00
3.992e-01,2.422e-03
4.033e-01,2.422e-03
4.075e-01,0.000e+00
4.116e-01,0.000e+00
4.157e-01,0.000e+00
4.199e-01,0.000e+00
4.240e-01,2.422e-03
4.281e-01,0.000e+00
4.322e-01,4.844e-03
4.364e-01,4.844e-03
4.405e-01,4.844e-03
4.446e-01,0.000e+00
4.488e-01,7.266e-03
4.529e-01,0.000e+00
4.570e-01,2.422e-03
4.612e-01,4.844e-03
4.653e-01,2.422e-03
4.694e-01,2.422e-03
4.735e-01,4.844e-03
4.777e-01,4.844e-03
4.818e-01,0.000e+00
4.859e-01,7.266e-03
4.901e-01,4.844e-03
4.942e-01,2.422e-03
4.983e-01,2.422e-03
5.024e-01,0.000e+00
5.066e-01,2.422e-03
5.107e-01,9.687e-03
5.148e-01,4.844e-03
5.190e-01,2.422e-03
5.231e-01,1.211e-02
5.272e-01,1.695e-02
5.313e-01,9.687e-03
5.355e-01,4.844e-03
5.396e-01,4.844e-03
5.437e-01,7.266e-03
5.479e-01,9.687e-03
5.520e-01,7.266e-03
5.561e-01,9.687e-03
5.603e-01,1.211e-02
5.644e-01,1.695e-02
5.685e-01,1.695e-02
5.726e-01,7.266e-03
5.768e-01,1.937e-02
5.809e-01,1.695e-02
5.850e-01,1.695e-02
5.892e-01,1.695e-02
5.933e-01,1.453e-02
5.974e-01,9.687e-03
6.015e-01,2.906e-02
6.057e-01,1.695e-02
6.098e-01,2.906e-02
6.139e-01,2.906e-02
6.181e-01,5.328e-02
6.222e-01,4.359e-02
6.263e-01,4.117e-02
6.304e-01,3.875e-02
6.346e-01,3.633e-02
6.387e-01,4.117e-02
6.428e-01,3.391e-02
6.470e-01,4.844e-02
6.511e-01,5.328e-02
6.552e-01,3.875e-02
6.593e-01,5.086e-02
6.635e-01,5.086e-02
6.676e-01,6.781e-02
6.717e-01,4.601e-02
6.759e-01,5.812e-02
6.800e-01,5.328e-02
6.841e-01,7.508e-02
6.883e-01,9.687e-02
6.924e-01,1.138e-01
6.965e-01,8.476e-02
7.006e-01,9.203e-02
7.048e-01,1.017e-01
7.089e-01,1.162e-01
7.130e-01,1.090e-01
7.172e-01,1.017e-01
7.213e-01,1.598e-01
7.254e-01,1.356e-01
7.295e-01,1.574e-01
7.337e-01,1.720e-01
7.378e-01,2.155e-01
7.419e-01,1.671e-01
7.461e-01,2.059e-01
7.502e-01,2.349e-01
7.543e-01,2.494e-01
7.584e-01,2.155e-01
7.626e-01,2.059e-01
7.667e-01,2.882e-01
7.708e-01,2.664e-01
7.750e-01,3.487e-01
7.791e-01,3.487e-01
7.832e-01,3.802e-01
7.874e-01,3.657e-01
7.915e-01,3.463e-01
7.956e-01,4.238e-01
7.997e-01,4.020e-01
8.039e-01,4.626e-01
8.080e-01,5.013e-01
8.121e-01,5.183e-01
8.163e-01,6.006e-01
8.204e-01,6.079e-01
8.245e-01,6.394e-01
8.286e-01,7.120e-01
8.328e-01,7.919e-01
8.369e-01,8.840e-01
8.410e-01,8.719e-01
8.452e-01,9.469e-01
8.493e-01,1.024e+00
8.534e-01,1.027e+00
8.575e-01,1.087e+00
8.617e-01,1.334e+00
8.658e-01,1.383e+00
8.699e-01,1.482e+00
8.741e-01,1.489e+00
8.782e-01,1.695e+00
8.823e-01,1.751e+00
8.864e-01,2.054e+00
8.906e-01,2.119e+00
8.947e-01,2.390e+00
8.988e-01,2.388e+00
9.030e-01,2.758e+00
9.071e-01,2.998e+00
9.112e-01,3.248e+00
9.154e-01,3.679e+00
9.195e-01,3.974e+00
9.236e-01,4.468e+00
9.277e-01,4.679e+00
9.319e-01,5.321e+00
9.360e-01,5.851e+00
9.401e-01,6.277e+00
9.443e-01,7.045e+00
9.484e-01,8.067e+00
9.525e-01,8.719e+00
9.566e-01,9.913e+00
9.608e-01,1.098e+01
9.649e-01,1.235e+01
9.690e-01,1.328e+01
9.732e-01,1.497e+01
9.773e-01,1.647e+01
9.814e-01,1.726e+01
9.855e-01,1.717e+01
9.897e-01,1.505e+01
9.938e-01,9.670e+00
9.979e-01,1.843e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_054.csv <==
transmittance,probability_density
2.046e-01,0.000e+00
2.086e-01,0.000e+00
2.126e-01,0.000e+00
2.166e-01,0.000e+00
2.206e-01,0.000e+00
2.246e-01,0.000e+00
2.286e-01,0.000e+00
2.325e-01,0.000e+00
2.365e-01,0.000e+00
2.405e-01,0.000e+00
2.445e-01,0.000e+00
2.485e-01,0.000e+00
2.525e-01,0.000e+00
2.565e-01,0.000e+00
2.604e-01,0.000e+00
2.644e-01,0.000e+00
2.684e-01,0.000e+00
2.724e-01,0.000e+00
2.764e-01,0.000e+00
2.804e-01,0.000e+00
2.844e-01,0.000e+00
2.884e-01,0.000e+00
2.923e-01,0.000e+00
2.963e-01,0.000e+00
3.003e-01,0.000e+00
3.043e-01,0.000e+00
3.083e-01,0.000e+00
3.123e-01,0.000e+00
3.163e-01,0.000e+00
3.202e-01,0.000e+00
3.242e-01,0.000e+00
3.282e-01,0.000e+00
3.322e-01,0.000e+00
3.362e-01,0.000e+00
3.402e-01,0.000e+00
3.442e-01,0.000e+00
3.482e-01,0.000e+00
3.521e-01,0.000e+00
3.561e-01,0.000e+00
3.601e-01,0.000e+00
3.641e-01,0.000e+00
3.681e-01,0.000e+00
3.721e-01,0.000e+00
3.761e-01,0.000e+00
3.800e-01,5.017e-03
3.840e-01,0.000e+00
3.880e-01,0.000e+00
3.920e-01,0.000e+00
3.960e-01,2.508e-03
4.000e-01,0.000e+00
4.040e-01,0.000e+00
4.080e-01,0.000e+00
4.119e-01,0.000e+00
4.159e-01,2.508e-03
4.199e-01,2.508e-03
4.239e-01,0.000e+00
4.279e-01,0.000e+00
4.319e-01,0.000e+00
4.359e-01,0.000e+00
4.399e-01,0.000e+00
4.438e-01,2.508e-03
4.478e-01,2.508e-03
4.518e-01,7.525e-03
4.558e-01,2.508e-03
4.598e-01,2.508e-03
4.638e-01,5.017e-03
4.678e-01,2.508e-03
4.717e-01,0.000e+00
4.757e-01,5.017e-03
4.797e-01,5.017e-03
4.837e-01,0.000e+00
4.877e-01,2.508e-03
4.917e-01,0.000e+00
4.957e-01,5.017e-03
4.997e-01,5.017e-03
5.036e-01,5.017e-03
5.076e-01,5.017e-03
5.116e-01,2.508e-03
5.156e-01,5.017e-03
5.196e-01,0.000e+00
5.236e-01,2.508e-03
5.276e-01,5.017e-03
5.315e-01,5.017e-03
5.355e-01,5.017e-03
5.395e-01,1.003e-02
5.435e-01,1.505e-02
5.475e-01,1.003e-02
5.515e-01,5.017e-03
5.555e-01,5.017e-03
5.595e-01,5.017e-03
5.634e-01,1.254e-02
5.674e-01,7.525e-03
5.714e-01,1.003e-02
5.754e-01,1.003e-02
5.794e-01,7.525e-03
5.834e-01,2.007e-02
5.874e-01,1.254e-02
5.914e-01,1.505e-02
5.953e-01,2.007e-02
5.993e-01,1.254e-02
6.033e-01,1.756e-02
6.073e-01,1.003e-02
6.113e-01,1.505e-02
6.153e-01,2.007e-02
6.193e-01,2.007e-02
6.232e-01,2.257e-02
6.272e-01,2.007e-02
6.312e-01,3.261e-02
6.352e-01,4.013e-02
6.392e-01,5.267e-02
6.432e-01,4.013e-02
6.472e-01,5.017e-02
6.512e-01,3.261e-02
6.551e-01,4.264e-02
6.591e-01,3.512e-02
6.631e-01,2.759e-02
6.671e-01,6.521e-02
6.711e-01,5.017e-02
6.751e-01,3.512e-02
6.791e-01,6.772e-02
6.830e-01,6.271e-02
6.870e-01,5.017e-02
6.910e-01,5.017e-02
6.950e-01,5.769e-02
6.990e-01,5.267e-02
7.030e-01,1.003e-01
7.070e-01,9.030e-02
7.110e-01,1.204e-01
7.149e-01,9.030e-02
7.189e-01,8.277e-02
7.229e-01,1.053e-01
7.269e-01,1.129e-01
7.309e-01,1.179e-01
7.349e-01,1.354e-01
7.389e-01,1.530e-01
7.429e-01,1.279e-01
7.468e-01,1.856e-01
7.508e-01,1.655e-01
7.548e-01,1.982e-01
7.588e-01,1.881e-01
7.628e-01,2.433e-01
7.668e-01,2.157e-01
7.708e-01,2.684e-01
7.747e-01,2.132e-01
7.787e-01,2.558e-01
7.827e-01,2.809e-01
7.867e-01,2.859e-01
7.907e-01,3.461e-01
7.947e-01,3.587e-01
7.987e-01,4.264e-01
8.027e-01,3.787e-01
8.066e-01,3.712e-01
8.106e-01,4.640e-01
8.146e-01,4.063e-01
8.186e-01,4.741e-01
8.226e-01,5.568e-01
8.266e-01,5.468e-01
8.306e-01,6.572e-01
8.345e-01,6.170e-01
8.385e-01,6.547e-01
8.425e-01,7.976e-01
8.465e-01,8.528e-01
8.505e-01,9.030e-01
8.545e-01,9.757e-01
8.585e-01,1.028e+00
8.625e-01,1.013e+00
8.664e-01,1.131e+00
8.704e-01,1.307e+00
8.744e-01,1.364e+00
8.784e-01,1.510e+00
8.824e-01,1.590e+00
8.864e-01,1.643e+00
8.904e-01,1.889e+00
8.943e-01,2.014e+00
8.983e-01,2.190e+00
9.023e-01,2.433e+00
9.063e-01,2.488e+00
9.103e-01,2.784e+00
9.143e-01,3.135e+00
9.183e-01,3.461e+00
9.223e-01,3.680e+00
9.262e-01,4.189e+00
9.302e-01,4.778e+00
9.342e-01,4.996e+00
9.382e-01,5.568e+00
9.422e-01,6.256e+00
9.462e-01,6.790e+00
9.502e-01,7.648e+00
9.542e-01,8.904e+00
9.581e-01,9.521e+00
9.621e-01,1.106e+01
9.661e-01,1.234e+01
9.701e-01,1.388e+01
9.741e-01,1.526e+01
9.781e-01,1.735e+01
9.821e-01,1.894e+01
9.860e-01,1.974e+01
9.900e-01,1.802e+01
9.940e-01,1.315e+01
9.980e-01,3.005e+00


==> anc/03_results/moderate_zap/num_elliptical_beam/0_055.csv <==
transmittance,probability_density
2.388e-01,0.000e+00
2.426e-01,0.000e+00
2.464e-01,0.000e+00
2.503e-01,0.000e+00
2.541e-01,0.000e+00
2.579e-01,0.000e+00
2.617e-01,0.000e+00
2.655e-01,0.000e+00
2.693e-01,0.000e+00
2.732e-01,0.000e+00
2.770e-01,0.000e+00
2.808e-01,0.000e+00
2.846e-01,0.000e+00
2.884e-01,0.000e+00
2.922e-01,0.000e+00
2.960e-01,0.000e+00
2.999e-01,0.000e+00
3.037e-01,0.000e+00
3.075e-01,0.000e+00
3.113e-01,0.000e+00
3.151e-01,0.000e+00
3.189e-01,0.000e+00
3.228e-01,0.000e+00
3.266e-01,0.000e+00
3.304e-01,0.000e+00
3.342e-01,0.000e+00
3.380e-01,0.000e+00
3.418e-01,0.000e+00
3.456e-01,0.000e+00
3.495e-01,0.000e+00
3.533e-01,0.000e+00
3.571e-01,0.000e+00
3.609e-01,0.000e+00
3.647e-01,0.000e+00
3.685e-01,0.000e+00
3.724e-01,0.000e+00
3.762e-01,0.000e+00
3.800e-01,0.000e+00
3.838e-01,0.000e+00
3.876e-01,0.000e+00
3.914e-01,0.000e+00
3.953e-01,0.000e+00
3.991e-01,5.242e-03
4.029e-01,0.000e+00
4.067e-01,0.000e+00
4.105e-01,0.000e+00
4.143e-01,2.621e-03
4.181e-01,0.000e+00
4.220e-01,0.000e+00
4.258e-01,0.000e+00
4.296e-01,0.000e+00
4.334e-01,2.621e-03
4.372e-01,2.621e-03
4.410e-01,0.000e+00
4.449e-01,0.000e+00
4.487e-01,0.000e+00
4.525e-01,0.000e+00
4.563e-01,0.000e+00
4.601e-01,2.621e-03
4.639e-01,2.621e-03
4.677e-01,0.000e+00
4.716e-01,5.242e-03
4.754e-01,7.863e-03
4.792e-01,0.000e+00
4.830e-01,2.621e-03
4.868e-01,2.621e-03
4.906e-01,5.242e-03
4.945e-01,5.242e-03
4.983e-01,2.621e-03
5.021e-01,0.000e+00
5.059e-01,0.000e+00
5.097e-01,2.621e-03
5.135e-01,2.621e-03
5.173e-01,2.621e-03
5.212e-01,5.242e-03
5.250e-01,7.863e-03
5.288e-01,2.621e-03
5.326e-01,0.000e+00
5.364e-01,5.242e-03
5.402e-01,2.621e-03
5.441e-01,7.863e-03
5.479e-01,2.621e-03
5.517e-01,2.621e-03
5.555e-01,1.048e-02
5.593e-01,5.242e-03
5.631e-01,1.310e-02
5.669e-01,7.863e-03
5.708e-01,7.863e-03
5.746e-01,5.242e-03
5.784e-01,5.242e-03
5.822e-01,7.863e-03
5.860e-01,1.048e-02
5.898e-01,1.048e-02
5.937e-01,1.573e-02
5.975e-01,2.621e-03
6.013e-01,1.310e-02
6.051e-01,1.835e-02
6.089e-01,1.310e-02
6.127e-01,1.835e-02
6.165e-01,1.835e-02
6.204e-01,1.310e-02
6.242e-01,1.835e-02
6.280e-01,7.863e-03
6.318e-01,1.835e-02
6.356e-01,1.835e-02
6.394e-01,2.097e-02
6.433e-01,2.359e-02
6.471e-01,2.097e-02
6.509e-01,4.193e-02
6.547e-01,3.407e-02
6.585e-01,4.718e-02
6.623e-01,3.407e-02
6.661e-01,5.504e-02
6.700e-01,4.456e-02
6.738e-01,4.193e-02
6.776e-01,3.407e-02
6.814e-01,2.883e-02
6.852e-01,4.718e-02
6.890e-01,6.552e-02
6.929e-01,6.290e-02
6.967e-01,4.193e-02
7.005e-01,6.290e-02
7.043e-01,6.028e-02
7.081e-01,4.456e-02
7.119e-01,5.504e-02
7.157e-01,6.814e-02
7.196e-01,7.601e-02
7.234e-01,9.173e-02
7.272e-01,1.127e-01
7.310e-01,1.153e-01
7.348e-01,8.387e-02
7.386e-01,9.435e-02
7.425e-01,1.179e-01
7.463e-01,1.258e-01
7.501e-01,1.284e-01
7.539e-01,1.599e-01
7.577e-01,1.337e-01
7.615e-01,1.389e-01
7.653e-01,2.097e-01
7.692e-01,1.913e-01
7.730e-01,1.887e-01
7.768e-01,2.149e-01
7.806e-01,2.516e-01
7.844e-01,2.490e-01
7.882e-01,2.437e-01
7.921e-01,2.464e-01
7.959e-01,2.569e-01
7.997e-01,2.962e-01
8.035e-01,3.171e-01
8.073e-01,3.774e-01
8.111e-01,4.351e-01
8.150e-01,3.905e-01
8.188e-01,4.141e-01
8.226e-01,3.931e-01
8.264e-01,4.980e-01
8.302e-01,4.403e-01
8.340e-01,5.216e-01
8.378e-01,5.635e-01
8.417e-01,6.316e-01
8.455e-01,6.736e-01
8.493e-01,6.814e-01
8.531e-01,7.548e-01
8.569e-01,8.754e-01
8.607e-01,9.304e-01
8.646e-01,9.855e-01
8.684e-01,1.017e+00
8.722e-01,1.164e+00
8.760e-01,1.041e+00
8.798e-01,1.331e+00
8.836e-01,1.476e+00
8.874e-01,1.481e+00
8.913e-01,1.662e+00
8.951e-01,1.677e+00
8.989e-01,1.916e+00
9.027e-01,2.105e+00
9.065e-01,2.296e+00
9.103e-01,2.469e+00
9.142e-01,2.734e+00
9.180e-01,2.922e+00
9.218e-01,3.177e+00
9.256e-01,3.672e+00
9.294e-01,3.926e+00
9.332e-01,4.448e+00
9.370e-01,5.132e+00
9.409e-01,5.368e+00
9.447e-01,6.033e+00
9.485e-01,6.749e+00
9.523e-01,7.401e+00
9.561e-01,8.649e+00
9.599e-01,9.708e+00
9.638e-01,1.090e+01
9.676e-01,1.232e+01
9.714e-01,1.429e+01
9.752e-01,1.585e+01
9.790e-01,1.820e+01
9.828e-01,2.049e+01
9.866e-01,2.213e+01
9.905e-01,2.149e+01
9.943e-01,1.723e+01
9.981e-01,4.733e+00


==> anc/03_results/moderate_zap/num_total_probability/0_001.csv <==
transmittance,probability_density
3.429e-05,3.745e+02
1.029e-04,5.344e+02
1.715e-04,5.177e+02
2.400e-04,4.825e+02
3.086e-04,4.501e+02
3.772e-04,4.225e+02
4.458e-04,3.996e+02
5.144e-04,3.809e+02
5.830e-04,3.658e+02
6.516e-04,3.535e+02
7.201e-04,3.436e+02
7.887e-04,3.354e+02
8.573e-04,3.287e+02
9.259e-04,3.230e+02
9.945e-04,3.180e+02
1.063e-03,3.136e+02
1.132e-03,3.096e+02
1.200e-03,3.057e+02
1.269e-03,3.018e+02
1.337e-03,2.978e+02
1.406e-03,2.936e+02
1.475e-03,2.890e+02
1.543e-03,2.842e+02
1.612e-03,2.789e+02
1.680e-03,2.732e+02
1.749e-03,2.671e+02
1.818e-03,2.606e+02
1.886e-03,2.537e+02
1.955e-03,2.465e+02
2.023e-03,2.389e+02
2.092e-03,2.312e+02
2.160e-03,2.232e+02
2.229e-03,2.150e+02
2.298e-03,2.068e+02
2.366e-03,1.985e+02
2.435e-03,1.903e+02
2.503e-03,1.820e+02
2.572e-03,1.738e+02
2.641e-03,1.658e+02
2.709e-03,1.579e+02
2.778e-03,1.501e+02
2.846e-03,1.426e+02
2.915e-03,1.352e+02
2.983e-03,1.281e+02
3.052e-03,1.212e+02
3.121e-03,1.146e+02
3.189e-03,1.083e+02
3.258e-03,1.022e+02
3.326e-03,9.631e+01
3.395e-03,9.073e+01
3.464e-03,8.541e+01
3.532e-03,8.034e+01
3.601e-03,7.553e+01
3.669e-03,7.096e+01
3.738e-03,6.663e+01
3.806e-03,6.253e+01
3.875e-03,5.865e+01
3.944e-03,5.499e+01
4.012e-03,5.153e+01
4.081e-03,4.827e+01
4.149e-03,4.520e+01
4.218e-03,4.232e+01
4.287e-03,3.960e+01
4.355e-03,3.705e+01
4.424e-03,3.465e+01
4.492e-03,3.240e+01
4.561e-03,3.029e+01
4.629e-03,2.832e+01
4.698e-03,2.646e+01
4.767e-03,2.472e+01
4.835e-03,2.310e+01
4.904e-03,2.158e+01
4.972e-03,2.015e+01
5.041e-03,1.882e+01
5.110e-03,1.758e+01
5.178e-03,1.641e+01
5.247e-03,1.532e+01
5.315e-03,1.431e+01
5.384e-03,1.336e+01
5.453e-03,1.247e+01
5.521e-03,1.164e+01
5.590e-03,1.087e+01
5.658e-03,1.015e+01
5.727e-03,9.473e+00
5.795e-03,8.844e+00
5.864e-03,8.257e+00
5.933e-03,7.709e+00
6.001e-03,7.198e+00
6.070e-03,6.721e+00
6.138e-03,6.276e+00
6.207e-03,5.860e+00
6.276e-03,5.473e+00
6.344e-03,5.111e+00
6.413e-03,4.774e+00
6.481e-03,4.459e+00
6.550e-03,4.166e+00
6.618e-03,3.892e+00
6.687e-03,3.636e+00
6.756e-03,3.398e+00
6.824e-03,3.175e+00
6.893e-03,2.967e+00
6.961e-03,2.774e+00
7.030e-03,2.593e+00
7.099e-03,2.424e+00
7.167e-03,2.266e+00
7.236e-03,2.119e+00
7.304e-03,1.982e+00
7.373e-03,1.853e+00
7.441e-03,1.734e+00
7.510e-03,1.622e+00
7.579e-03,1.518e+00
7.647e-03,1.420e+00
7.716e-03,1.329e+00
7.784e-03,1.244e+00
7.853e-03,1.164e+00
7.922e-03,1.090e+00
7.990e-03,1.021e+00
8.059e-03,9.559e-01
8.127e-03,8.953e-01
8.196e-03,8.387e-01
8.264e-03,7.857e-01
8.333e-03,7.362e-01
8.402e-03,6.899e-01
8.470e-03,6.466e-01
8.539e-03,6.061e-01
8.607e-03,5.682e-01
8.676e-03,5.328e-01
8.745e-03,4.996e-01
8.813e-03,4.686e-01
8.882e-03,4.395e-01
8.950e-03,4.124e-01
9.019e-03,3.869e-01
9.088e-03,3.631e-01
9.156e-03,3.408e-01
9.225e-03,3.199e-01
9.293e-03,3.003e-01
9.362e-03,2.820e-01
9.430e-03,2.648e-01
9.499e-03,2.487e-01
9.568e-03,2.336e-01
9.636e-03,2.195e-01
9.705e-03,2.062e-01
9.773e-03,1.938e-01
9.842e-03,1.822e-01
9.911e-03,1.712e-01
9.979e-03,1.610e-01
1.005e-02,1.514e-01
1.012e-02,1.424e-01
1.018e-02,1.339e-01
1.025e-02,1.260e-01
1.032e-02,1.185e-01
1.039e-02,1.115e-01
1.046e-02,1.049e-01
1.053e-02,9.877e-02
1.060e-02,9.297e-02
1.066e-02,8.753e-02
1.073e-02,8.242e-02
1.080e-02,7.762e-02
1.087e-02,7.311e-02
1.094e-02,6.887e-02
1.101e-02,6.489e-02
1.108e-02,6.114e-02
1.115e-02,5.762e-02
1.121e-02,5.431e-02
1.128e-02,5.119e-02
1.135e-02,4.826e-02
1.142e-02,4.551e-02
1.149e-02,4.292e-02
1.156e-02,4.048e-02
1.163e-02,3.818e-02
1.169e-02,3.602e-02
1.176e-02,3.399e-02
1.183e-02,3.207e-02
1.190e-02,3.027e-02
1.197e-02,2.857e-02
1.204e-02,2.698e-02
1.211e-02,2.547e-02
1.217e-02,2.405e-02
1.224e-02,2.271e-02
1.231e-02,2.146e-02
1.238e-02,2.027e-02
1.245e-02,1.915e-02
1.252e-02,1.809e-02
1.259e-02,1.710e-02
1.265e-02,1.616e-02
1.272e-02,1.528e-02
1.279e-02,1.444e-02
1.286e-02,1.366e-02
1.293e-02,1.291e-02
1.300e-02,1.221e-02
1.307e-02,1.155e-02
1.313e-02,1.093e-02
1.320e-02,1.034e-02
1.327e-02,9.784e-03
1.334e-02,9.259e-03
1.341e-02,8.764e-03
1.348e-02,8.296e-03
1.355e-02,7.853e-03
1.361e-02,7.436e-03
1.368e-02,7.041e-03


==> anc/03_results/moderate_zap/num_total_probability/0_002.csv <==
transmittance,probability_density
1.277e-04,8.581e+01
3.830e-04,1.300e+02
6.383e-04,1.291e+02
8.936e-04,1.217e+02
1.149e-03,1.142e+02
1.404e-03,1.076e+02
1.660e-03,1.020e+02
1.915e-03,9.731e+01
2.170e-03,9.340e+01
2.425e-03,9.019e+01
2.681e-03,8.756e+01
2.936e-03,8.539e+01
3.191e-03,8.360e+01
3.447e-03,8.210e+01
3.702e-03,8.083e+01
3.957e-03,7.973e+01
4.213e-03,7.875e+01
4.468e-03,7.786e+01
4.723e-03,7.702e+01
4.979e-03,7.618e+01
5.234e-03,7.534e+01
5.489e-03,7.446e+01
5.744e-03,7.352e+01
6.000e-03,7.250e+01
6.255e-03,7.140e+01
6.510e-03,7.021e+01
6.766e-03,6.891e+01
7.021e-03,6.752e+01
7.276e-03,6.604e+01
7.532e-03,6.446e+01
7.787e-03,6.280e+01
8.042e-03,6.107e+01
8.298e-03,5.926e+01
8.553e-03,5.741e+01
8.808e-03,5.551e+01
9.064e-03,5.357e+01
9.319e-03,5.161e+01
9.574e-03,4.964e+01
9.829e-03,4.767e+01
1.008e-02,4.571e+01
1.034e-02,4.376e+01
1.060e-02,4.184e+01
1.085e-02,3.994e+01
1.111e-02,3.808e+01
1.136e-02,3.627e+01
1.162e-02,3.450e+01
1.187e-02,3.278e+01
1.213e-02,3.111e+01
1.238e-02,2.950e+01
1.264e-02,2.795e+01
1.289e-02,2.646e+01
1.315e-02,2.502e+01
1.340e-02,2.364e+01
1.366e-02,2.233e+01
1.391e-02,2.107e+01
1.417e-02,1.987e+01
1.443e-02,1.872e+01
1.468e-02,1.764e+01
1.494e-02,1.660e+01
1.519e-02,1.562e+01
1.545e-02,1.469e+01
1.570e-02,1.381e+01
1.596e-02,1.298e+01
1.621e-02,1.219e+01
1.647e-02,1.144e+01
1.672e-02,1.074e+01
1.698e-02,1.008e+01
1.723e-02,9.455e+00
1.749e-02,8.867e+00
1.774e-02,8.313e+00
1.800e-02,7.792e+00
1.825e-02,7.303e+00
1.851e-02,6.842e+00
1.877e-02,6.410e+00
1.902e-02,6.004e+00
1.928e-02,5.623e+00
1.953e-02,5.265e+00
1.979e-02,4.929e+00
2.004e-02,4.615e+00
2.030e-02,4.320e+00
2.055e-02,4.043e+00
2.081e-02,3.784e+00
2.106e-02,3.542e+00
2.132e-02,3.314e+00
2.157e-02,3.102e+00
2.183e-02,2.902e+00
2.208e-02,2.716e+00
2.234e-02,2.541e+00
2.259e-02,2.378e+00
2.285e-02,2.225e+00
2.311e-02,2.082e+00
2.336e-02,1.948e+00
2.362e-02,1.823e+00
2.387e-02,1.706e+00
2.413e-02,1.596e+00
2.438e-02,1.494e+00
2.464e-02,1.398e+00
2.489e-02,1.308e+00
2.515e-02,1.225e+00
2.540e-02,1.146e+00
2.566e-02,1.073e+00
2.591e-02,1.004e+00
2.617e-02,9.403e-01
2.642e-02,8.804e-01
2.668e-02,8.243e-01
2.694e-02,7.718e-01
2.719e-02,7.228e-01
2.745e-02,6.769e-01
2.770e-02,6.340e-01
2.796e-02,5.939e-01
2.821e-02,5.563e-01
2.847e-02,5.212e-01
2.872e-02,4.883e-01
2.898e-02,4.576e-01
2.923e-02,4.288e-01
2.949e-02,4.019e-01
2.974e-02,3.767e-01
3.000e-02,3.532e-01
3.025e-02,3.311e-01
3.051e-02,3.104e-01
3.076e-02,2.911e-01
3.102e-02,2.730e-01
3.128e-02,2.561e-01
3.153e-02,2.402e-01
3.179e-02,2.254e-01
3.204e-02,2.114e-01
3.230e-02,1.984e-01
3.255e-02,1.862e-01
3.281e-02,1.748e-01
3.306e-02,1.641e-01
3.332e-02,1.540e-01
3.357e-02,1.446e-01
3.383e-02,1.358e-01
3.408e-02,1.275e-01
3.434e-02,1.198e-01
3.459e-02,1.125e-01
3.485e-02,1.057e-01
3.511e-02,9.934e-02
3.536e-02,9.336e-02
3.562e-02,8.774e-02
3.587e-02,8.248e-02
3.613e-02,7.753e-02
3.638e-02,7.290e-02
3.664e-02,6.855e-02
3.689e-02,6.447e-02
3.715e-02,6.063e-02
3.740e-02,5.704e-02
3.766e-02,5.366e-02
3.791e-02,5.049e-02
3.817e-02,4.751e-02
3.842e-02,4.472e-02
3.868e-02,4.209e-02
3.893e-02,3.963e-02
3.919e-02,3.731e-02
3.945e-02,3.513e-02
3.970e-02,3.309e-02
3.996e-02,3.116e-02
4.021e-02,2.936e-02
4.047e-02,2.766e-02
4.072e-02,2.606e-02
4.098e-02,2.456e-02
4.123e-02,2.314e-02
4.149e-02,2.181e-02
4.174e-02,2.057e-02
4.200e-02,1.939e-02
4.225e-02,1.828e-02
4.251e-02,1.724e-02
4.276e-02,1.626e-02
4.302e-02,1.534e-02
4.328e-02,1.447e-02
4.353e-02,1.366e-02
4.379e-02,1.289e-02
4.404e-02,1.216e-02
4.430e-02,1.148e-02
4.455e-02,1.084e-02
4.481e-02,1.023e-02
4.506e-02,9.660e-03
4.532e-02,9.122e-03
4.557e-02,8.616e-03
4.583e-02,8.138e-03
4.608e-02,7.688e-03
4.634e-02,7.264e-03
4.659e-02,6.864e-03
4.685e-02,6.486e-03
4.710e-02,6.131e-03
4.736e-02,5.795e-03
4.762e-02,5.478e-03
4.787e-02,5.180e-03
4.813e-02,4.898e-03
4.838e-02,4.632e-03
4.864e-02,4.381e-03
4.889e-02,4.144e-03
4.915e-02,3.921e-03
4.940e-02,3.710e-03
4.966e-02,3.510e-03
4.991e-02,3.322e-03
5.017e-02,3.144e-03
5.042e-02,2.976e-03
5.068e-02,2.818e-03
5.093e-02,2.668e-03


==> anc/03_results/moderate_zap/num_total_probability/0_003.csv <==
transmittance,probability_density
2.665e-04,3.417e+01
7.994e-04,5.530e+01
1.332e-03,5.674e+01
1.865e-03,5.419e+01
2.398e-03,5.129e+01
2.931e-03,4.863e+01
3.464e-03,4.628e+01
3.997e-03,4.424e+01
4.530e-03,4.250e+01
5.063e-03,4.103e+01
5.596e-03,3.981e+01
6.129e-03,3.880e+01
6.662e-03,3.796e+01
7.195e-03,3.725e+01
7.728e-03,3.666e+01
8.261e-03,3.616e+01
8.794e-03,3.572e+01
9.327e-03,3.534e+01
9.860e-03,3.499e+01
1.039e-02,3.467e+01
1.093e-02,3.436e+01
1.146e-02,3.405e+01
1.199e-02,3.372e+01
1.252e-02,3.338e+01
1.306e-02,3.302e+01
1.359e-02,3.262e+01
1.412e-02,3.219e+01
1.466e-02,3.171e+01
1.519e-02,3.120e+01
1.572e-02,3.064e+01
1.625e-02,3.005e+01
1.679e-02,2.941e+01
1.732e-02,2.874e+01
1.785e-02,2.803e+01
1.839e-02,2.729e+01
1.892e-02,2.652e+01
1.945e-02,2.573e+01
1.999e-02,2.492e+01
2.052e-02,2.410e+01
2.105e-02,2.326e+01
2.158e-02,2.242e+01
2.212e-02,2.158e+01
2.265e-02,2.074e+01
2.318e-02,1.990e+01
2.372e-02,1.908e+01
2.425e-02,1.826e+01
2.478e-02,1.746e+01
2.532e-02,1.667e+01
2.585e-02,1.590e+01
2.638e-02,1.515e+01
2.691e-02,1.442e+01
2.745e-02,1.372e+01
2.798e-02,1.303e+01
2.851e-02,1.237e+01
2.905e-02,1.173e+01
2.958e-02,1.112e+01
3.011e-02,1.053e+01
3.064e-02,9.969e+00
3.118e-02,9.428e+00
3.171e-02,8.912e+00
3.224e-02,8.418e+00
3.278e-02,7.948e+00
3.331e-02,7.500e+00
3.384e-02,7.073e+00
3.438e-02,6.668e+00
3.491e-02,6.283e+00
3.544e-02,5.918e+00
3.597e-02,5.572e+00
3.651e-02,5.245e+00
3.704e-02,4.934e+00
3.757e-02,4.641e+00
3.811e-02,4.364e+00
3.864e-02,4.102e+00
3.917e-02,3.855e+00
3.970e-02,3.622e+00
4.024e-02,3.402e+00
4.077e-02,3.195e+00
4.130e-02,3.000e+00
4.184e-02,2.816e+00
4.237e-02,2.644e+00
4.290e-02,2.481e+00
4.344e-02,2.328e+00
4.397e-02,2.184e+00
4.450e-02,2.049e+00
4.503e-02,1.922e+00
4.557e-02,1.803e+00
4.610e-02,1.691e+00
4.663e-02,1.585e+00
4.717e-02,1.487e+00
4.770e-02,1.394e+00
4.823e-02,1.307e+00
4.876e-02,1.225e+00
4.930e-02,1.149e+00
4.983e-02,1.077e+00
5.036e-02,1.010e+00
5.090e-02,9.464e-01
5.143e-02,8.873e-01
5.196e-02,8.318e-01
5.250e-02,7.797e-01
5.303e-02,7.310e-01
5.356e-02,6.853e-01
5.409e-02,6.424e-01
5.463e-02,6.023e-01
5.516e-02,5.647e-01
5.569e-02,5.294e-01
5.623e-02,4.964e-01
5.676e-02,4.655e-01
5.729e-02,4.365e-01
5.783e-02,4.093e-01
5.836e-02,3.838e-01
5.889e-02,3.600e-01
5.942e-02,3.376e-01
5.996e-02,3.167e-01
6.049e-02,2.970e-01
6.102e-02,2.786e-01
6.156e-02,2.614e-01
6.209e-02,2.453e-01
6.262e-02,2.301e-01
6.315e-02,2.159e-01
6.369e-02,2.026e-01
6.422e-02,1.902e-01
6.475e-02,1.785e-01
6.529e-02,1.676e-01
6.582e-02,1.573e-01
6.635e-02,1.477e-01
6.689e-02,1.386e-01
6.742e-02,1.302e-01
6.795e-02,1.223e-01
6.848e-02,1.148e-01
6.902e-02,1.078e-01
6.955e-02,1.013e-01
7.008e-02,9.517e-02
7.062e-02,8.942e-02
7.115e-02,8.402e-02
7.168e-02,7.895e-02
7.221e-02,7.420e-02
7.275e-02,6.975e-02
7.328e-02,6.556e-02
7.381e-02,6.164e-02
7.435e-02,5.795e-02
7.488e-02,5.449e-02
7.541e-02,5.124e-02
7.595e-02,4.820e-02
7.648e-02,4.533e-02
7.701e-02,4.265e-02
7.754e-02,4.012e-02
7.808e-02,3.775e-02
7.861e-02,3.553e-02
7.914e-02,3.343e-02
7.968e-02,3.147e-02
8.021e-02,2.962e-02
8.074e-02,2.789e-02
8.127e-02,2.626e-02
8.181e-02,2.473e-02
8.234e-02,2.329e-02
8.287e-02,2.193e-02
8.341e-02,2.066e-02
8.394e-02,1.946e-02
8.447e-02,1.834e-02
8.501e-02,1.728e-02
8.554e-02,1.628e-02
8.607e-02,1.535e-02
8.660e-02,1.447e-02
8.714e-02,1.364e-02
8.767e-02,1.286e-02
8.820e-02,1.212e-02
8.874e-02,1.143e-02
8.927e-02,1.078e-02
8.980e-02,1.017e-02
9.034e-02,9.596e-03
9.087e-02,9.053e-03
9.140e-02,8.542e-03
9.193e-02,8.061e-03
9.247e-02,7.608e-03
9.300e-02,7.181e-03
9.353e-02,6.779e-03
9.407e-02,6.400e-03
9.460e-02,6.043e-03
9.513e-02,5.706e-03
9.566e-02,5.389e-03
9.620e-02,5.090e-03
9.673e-02,4.808e-03
9.726e-02,4.543e-03
9.780e-02,4.292e-03
9.833e-02,4.056e-03
9.886e-02,3.833e-03
9.940e-02,3.623e-03
9.993e-02,3.424e-03
1.005e-01,3.237e-03
1.010e-01,3.061e-03
1.015e-01,2.894e-03
1.021e-01,2.737e-03
1.026e-01,2.588e-03
1.031e-01,2.448e-03
1.037e-01,2.316e-03
1.042e-01,2.191e-03
1.047e-01,2.073e-03
1.053e-01,1.962e-03
1.058e-01,1.857e-03
1.063e-01,1.757e-03


==> anc/03_results/moderate_zap/num_total_probability/0_004.csv <==
transmittance,probability_density
4.516e-04,1.716e+01
1.355e-03,2.939e+01
2.258e-03,3.114e+01
3.161e-03,3.016e+01
4.064e-03,2.878e+01
4.967e-03,2.745e+01
5.870e-03,2.625e+01
6.773e-03,2.518e+01
7.676e-03,2.424e+01
8.579e-03,2.344e+01
9.483e-03,2.275e+01
1.039e-02,2.217e+01
1.129e-02,2.169e+01
1.219e-02,2.129e+01
1.309e-02,2.096e+01
1.400e-02,2.068e+01
1.490e-02,2.044e+01
1.580e-02,2.023e+01
1.671e-02,2.005e+01
1.761e-02,1.989e+01
1.851e-02,1.974e+01
1.942e-02,1.959e+01
2.032e-02,1.945e+01
2.122e-02,1.930e+01
2.213e-02,1.914e+01
2.303e-02,1.896e+01
2.393e-02,1.877e+01
2.484e-02,1.856e+01
2.574e-02,1.832e+01
2.664e-02,1.807e+01
2.754e-02,1.779e+01
2.845e-02,1.748e+01
2.935e-02,1.715e+01
3.025e-02,1.680e+01
3.116e-02,1.643e+01
3.206e-02,1.603e+01
3.296e-02,1.562e+01
3.387e-02,1.519e+01
3.477e-02,1.475e+01
3.567e-02,1.430e+01
3.658e-02,1.384e+01
3.748e-02,1.337e+01
3.838e-02,1.290e+01
3.928e-02,1.243e+01
4.019e-02,1.195e+01
4.109e-02,1.148e+01
4.199e-02,1.101e+01
4.290e-02,1.055e+01
4.380e-02,1.009e+01
4.470e-02,9.646e+00
4.561e-02,9.208e+00
4.651e-02,8.780e+00
4.741e-02,8.364e+00
4.832e-02,7.959e+00
4.922e-02,7.567e+00
5.012e-02,7.188e+00
5.103e-02,6.822e+00
5.193e-02,6.469e+00
5.283e-02,6.130e+00
5.373e-02,5.805e+00
5.464e-02,5.493e+00
5.554e-02,5.194e+00
5.644e-02,4.908e+00
5.735e-02,4.636e+00
5.825e-02,4.376e+00
5.915e-02,4.128e+00
6.006e-02,3.893e+00
6.096e-02,3.669e+00
6.186e-02,3.457e+00
6.277e-02,3.255e+00
6.367e-02,3.064e+00
6.457e-02,2.883e+00
6.547e-02,2.712e+00
6.638e-02,2.550e+00
6.728e-02,2.397e+00
6.818e-02,2.253e+00
6.909e-02,2.116e+00
6.999e-02,1.988e+00
7.089e-02,1.867e+00
7.180e-02,1.752e+00
7.270e-02,1.645e+00
7.360e-02,1.543e+00
7.451e-02,1.448e+00
7.541e-02,1.358e+00
7.631e-02,1.274e+00
7.722e-02,1.195e+00
7.812e-02,1.120e+00
7.902e-02,1.050e+00
7.992e-02,9.846e-01
8.083e-02,9.229e-01
8.173e-02,8.650e-01
8.263e-02,8.107e-01
8.354e-02,7.597e-01
8.444e-02,7.118e-01
8.534e-02,6.670e-01
8.625e-02,6.249e-01
8.715e-02,5.855e-01
8.805e-02,5.485e-01
8.896e-02,5.139e-01
8.986e-02,4.814e-01
9.076e-02,4.510e-01
9.166e-02,4.224e-01
9.257e-02,3.957e-01
9.347e-02,3.707e-01
9.437e-02,3.473e-01
9.528e-02,3.253e-01
9.618e-02,3.047e-01
9.708e-02,2.855e-01
9.799e-02,2.675e-01
9.889e-02,2.506e-01
9.979e-02,2.348e-01
1.007e-01,2.199e-01
1.016e-01,2.061e-01
1.025e-01,1.931e-01
1.034e-01,1.809e-01
1.043e-01,1.695e-01
1.052e-01,1.589e-01
1.061e-01,1.489e-01
1.070e-01,1.396e-01
1.079e-01,1.308e-01
1.088e-01,1.226e-01
1.097e-01,1.149e-01
1.106e-01,1.077e-01
1.115e-01,1.010e-01
1.124e-01,9.471e-02
1.133e-01,8.881e-02
1.142e-01,8.328e-02
1.151e-01,7.810e-02
1.160e-01,7.325e-02
1.170e-01,6.870e-02
1.179e-01,6.445e-02
1.188e-01,6.046e-02
1.197e-01,5.672e-02
1.206e-01,5.322e-02
1.215e-01,4.994e-02
1.224e-01,4.686e-02
1.233e-01,4.398e-02
1.242e-01,4.128e-02
1.251e-01,3.875e-02
1.260e-01,3.638e-02
1.269e-01,3.416e-02
1.278e-01,3.207e-02
1.287e-01,3.012e-02
1.296e-01,2.828e-02
1.305e-01,2.657e-02
1.314e-01,2.495e-02
1.323e-01,2.344e-02
1.332e-01,2.202e-02
1.341e-01,2.069e-02
1.350e-01,1.945e-02
1.359e-01,1.828e-02
1.368e-01,1.718e-02
1.377e-01,1.615e-02
1.386e-01,1.518e-02
1.395e-01,1.427e-02
1.404e-01,1.342e-02
1.413e-01,1.262e-02
1.422e-01,1.187e-02
1.431e-01,1.116e-02
1.440e-01,1.050e-02
1.449e-01,9.879e-03
1.459e-01,9.295e-03
1.468e-01,8.747e-03
1.477e-01,8.231e-03
1.486e-01,7.747e-03
1.495e-01,7.293e-03
1.504e-01,6.865e-03
1.513e-01,6.463e-03
1.522e-01,6.086e-03
1.531e-01,5.731e-03
1.540e-01,5.397e-03
1.549e-01,5.084e-03
1.558e-01,4.789e-03
1.567e-01,4.512e-03
1.576e-01,4.251e-03
1.585e-01,4.006e-03
1.594e-01,3.775e-03
1.603e-01,3.558e-03
1.612e-01,3.354e-03
1.621e-01,3.162e-03
1.630e-01,2.981e-03
1.639e-01,2.811e-03
1.648e-01,2.650e-03
1.657e-01,2.500e-03
1.666e-01,2.358e-03
1.675e-01,2.224e-03
1.684e-01,2.098e-03
1.693e-01,1.980e-03
1.702e-01,1.868e-03
1.711e-01,1.763e-03
1.720e-01,1.664e-03
1.729e-01,1.571e-03
1.738e-01,1.483e-03
1.747e-01,1.400e-03
1.757e-01,1.322e-03
1.766e-01,1.248e-03
1.775e-01,1.179e-03
1.784e-01,1.113e-03
1.793e-01,1.052e-03
1.802e-01,9.936e-04


==> anc/03_results/moderate_zap/num_total_probability/0_005.csv <==
transmittance,probability_density
6.564e-04,9.489e+00
1.969e-03,1.732e+01
3.282e-03,1.921e+01
4.595e-03,1.901e+01
5.908e-03,1.834e+01
7.221e-03,1.763e+01
8.534e-03,1.697e+01
9.846e-03,1.637e+01
1.116e-02,1.582e+01
1.247e-02,1.533e+01
1.378e-02,1.490e+01
1.510e-02,1.452e+01
1.641e-02,1.421e+01
1.772e-02,1.394e+01
1.904e-02,1.372e+01
2.035e-02,1.353e+01
2.166e-02,1.338e+01
2.297e-02,1.325e+01
2.429e-02,1.314e+01
2.560e-02,1.304e+01
2.691e-02,1.296e+01
2.823e-02,1.288e+01
2.954e-02,1.281e+01
3.085e-02,1.274e+01
3.216e-02,1.266e+01
3.348e-02,1.259e+01
3.479e-02,1.250e+01
3.610e-02,1.241e+01
3.742e-02,1.231e+01
3.873e-02,1.219e+01
4.004e-02,1.207e+01
4.135e-02,1.192e+01
4.267e-02,1.176e+01
4.398e-02,1.159e+01
4.529e-02,1.140e+01
4.661e-02,1.119e+01
4.792e-02,1.098e+01
4.923e-02,1.074e+01
5.054e-02,1.050e+01
5.186e-02,1.024e+01
5.317e-02,9.970e+00
5.448e-02,9.693e+00
5.580e-02,9.408e+00
5.711e-02,9.118e+00
5.842e-02,8.822e+00
5.973e-02,8.524e+00
6.105e-02,8.224e+00
6.236e-02,7.923e+00
6.367e-02,7.623e+00
6.499e-02,7.324e+00
6.630e-02,7.028e+00
6.761e-02,6.736e+00
6.892e-02,6.449e+00
7.024e-02,6.166e+00
7.155e-02,5.890e+00
7.286e-02,5.621e+00
7.418e-02,5.358e+00
7.549e-02,5.103e+00
7.680e-02,4.855e+00
7.811e-02,4.616e+00
7.943e-02,4.385e+00
8.074e-02,4.162e+00
8.205e-02,3.947e+00
8.337e-02,3.741e+00
8.468e-02,3.543e+00
8.599e-02,3.353e+00
8.730e-02,3.172e+00
8.862e-02,2.998e+00
8.993e-02,2.833e+00
9.124e-02,2.675e+00
9.256e-02,2.525e+00
9.387e-02,2.382e+00
9.518e-02,2.246e+00
9.649e-02,2.117e+00
9.781e-02,1.994e+00
9.912e-02,1.878e+00
1.004e-01,1.768e+00
1.017e-01,1.664e+00
1.031e-01,1.565e+00
1.044e-01,1.472e+00
1.057e-01,1.384e+00
1.070e-01,1.301e+00
1.083e-01,1.222e+00
1.096e-01,1.148e+00
1.109e-01,1.078e+00
1.122e-01,1.013e+00
1.136e-01,9.506e-01
1.149e-01,8.922e-01
1.162e-01,8.373e-01
1.175e-01,7.856e-01
1.188e-01,7.370e-01
1.201e-01,6.913e-01
1.214e-01,6.483e-01
1.228e-01,6.080e-01
1.241e-01,5.701e-01
1.254e-01,5.344e-01
1.267e-01,5.010e-01
1.280e-01,4.696e-01
1.293e-01,4.401e-01
1.306e-01,4.125e-01
1.319e-01,3.866e-01
1.333e-01,3.622e-01
1.346e-01,3.394e-01
1.359e-01,3.180e-01
1.372e-01,2.980e-01
1.385e-01,2.792e-01
1.398e-01,2.615e-01
1.411e-01,2.450e-01
1.424e-01,2.295e-01
1.438e-01,2.150e-01
1.451e-01,2.014e-01
1.464e-01,1.887e-01
1.477e-01,1.768e-01
1.490e-01,1.656e-01
1.503e-01,1.551e-01
1.516e-01,1.453e-01
1.529e-01,1.362e-01
1.543e-01,1.276e-01
1.556e-01,1.195e-01
1.569e-01,1.120e-01
1.582e-01,1.049e-01
1.595e-01,9.829e-02
1.608e-01,9.210e-02
1.621e-01,8.630e-02
1.634e-01,8.087e-02
1.648e-01,7.578e-02
1.661e-01,7.102e-02
1.674e-01,6.656e-02
1.687e-01,6.238e-02
1.700e-01,5.847e-02
1.713e-01,5.481e-02
1.726e-01,5.138e-02
1.740e-01,4.816e-02
1.753e-01,4.515e-02
1.766e-01,4.234e-02
1.779e-01,3.970e-02
1.792e-01,3.722e-02
1.805e-01,3.491e-02
1.818e-01,3.274e-02
1.831e-01,3.070e-02
1.845e-01,2.880e-02
1.858e-01,2.702e-02
1.871e-01,2.534e-02
1.884e-01,2.378e-02
1.897e-01,2.231e-02
1.910e-01,2.093e-02
1.923e-01,1.965e-02
1.936e-01,1.844e-02
1.950e-01,1.730e-02
1.963e-01,1.624e-02
1.976e-01,1.525e-02
1.989e-01,1.431e-02
2.002e-01,1.344e-02
2.015e-01,1.262e-02
2.028e-01,1.185e-02
2.041e-01,1.113e-02
2.055e-01,1.045e-02
2.068e-01,9.819e-03
2.081e-01,9.224e-03
2.094e-01,8.666e-03
2.107e-01,8.142e-03
2.120e-01,7.651e-03
2.133e-01,7.190e-03
2.147e-01,6.758e-03
2.160e-01,6.352e-03
2.173e-01,5.971e-03
2.186e-01,5.613e-03
2.199e-01,5.277e-03
2.212e-01,4.962e-03
2.225e-01,4.666e-03
2.238e-01,4.389e-03
2.252e-01,4.128e-03
2.265e-01,3.883e-03
2.278e-01,3.653e-03
2.291e-01,3.437e-03
2.304e-01,3.234e-03
2.317e-01,3.043e-03
2.330e-01,2.864e-03
2.343e-01,2.695e-03
2.357e-01,2.537e-03
2.370e-01,2.388e-03
2.383e-01,2.249e-03
2.396e-01,2.117e-03
2.409e-01,1.994e-03
2.422e-01,1.878e-03
2.435e-01,1.768e-03
2.448e-01,1.666e-03
2.462e-01,1.569e-03
2.475e-01,1.478e-03
2.488e-01,1.393e-03
2.501e-01,1.313e-03
2.514e-01,1.237e-03
2.527e-01,1.166e-03
2.540e-01,1.099e-03
2.553e-01,1.036e-03
2.567e-01,9.768e-04
2.580e-01,9.210e-04
2.593e-01,8.685e-04
2.606e-01,8.191e-04
2.619e-01,7.725e-04


==> anc/03_results/moderate_zap/num_total_probability/0_006.csv <==
transmittance,probability_density
8.833e-04,5.640e+00
2.650e-03,1.084e+01
4.417e-03,1.264e+01
6.183e-03,1.286e+01
7.950e-03,1.257e+01
9.716e-03,1.218e+01
1.148e-02,1.181e+01
1.325e-02,1.146e+01
1.502e-02,1.114e+01
1.678e-02,1.083e+01
1.855e-02,1.056e+01
2.032e-02,1.031e+01
2.208e-02,1.009e+01
2.385e-02,9.903e+00
2.562e-02,9.746e+00
2.738e-02,9.614e+00
2.915e-02,9.504e+00
3.092e-02,9.413e+00
3.268e-02,9.338e+00
3.445e-02,9.276e+00
3.622e-02,9.223e+00
3.798e-02,9.178e+00
3.975e-02,9.139e+00
4.152e-02,9.103e+00
4.328e-02,9.069e+00
4.505e-02,9.035e+00
4.681e-02,8.999e+00
4.858e-02,8.960e+00
5.035e-02,8.915e+00
5.211e-02,8.865e+00
5.388e-02,8.807e+00
5.565e-02,8.740e+00
5.741e-02,8.664e+00
5.918e-02,8.577e+00
6.095e-02,8.480e+00
6.271e-02,8.371e+00
6.448e-02,8.252e+00
6.625e-02,8.121e+00
6.801e-02,7.980e+00
6.978e-02,7.828e+00
7.155e-02,7.666e+00
7.331e-02,7.496e+00
7.508e-02,7.317e+00
7.685e-02,7.131e+00
7.861e-02,6.938e+00
8.038e-02,6.740e+00
8.215e-02,6.538e+00
8.391e-02,6.332e+00
8.568e-02,6.123e+00
8.745e-02,5.913e+00
8.921e-02,5.702e+00
9.098e-02,5.491e+00
9.275e-02,5.281e+00
9.451e-02,5.073e+00
9.628e-02,4.867e+00
9.805e-02,4.663e+00
9.981e-02,4.463e+00
1.016e-01,4.267e+00
1.033e-01,4.076e+00
1.051e-01,3.889e+00
1.069e-01,3.707e+00
1.086e-01,3.530e+00
1.104e-01,3.359e+00
1.122e-01,3.193e+00
1.139e-01,3.033e+00
1.157e-01,2.879e+00
1.175e-01,2.730e+00
1.192e-01,2.588e+00
1.210e-01,2.451e+00
1.228e-01,2.319e+00
1.245e-01,2.194e+00
1.263e-01,2.074e+00
1.281e-01,1.959e+00
1.298e-01,1.850e+00
1.316e-01,1.746e+00
1.334e-01,1.647e+00
1.351e-01,1.553e+00
1.369e-01,1.463e+00
1.387e-01,1.379e+00
1.404e-01,1.298e+00
1.422e-01,1.222e+00
1.440e-01,1.150e+00
1.457e-01,1.081e+00
1.475e-01,1.017e+00
1.493e-01,9.556e-01
1.510e-01,8.979e-01
1.528e-01,8.435e-01
1.546e-01,7.922e-01
1.563e-01,7.438e-01
1.581e-01,6.982e-01
1.599e-01,6.552e-01
1.616e-01,6.147e-01
1.634e-01,5.766e-01
1.652e-01,5.408e-01
1.669e-01,5.071e-01
1.687e-01,4.754e-01
1.705e-01,4.457e-01
1.722e-01,4.177e-01
1.740e-01,3.914e-01
1.758e-01,3.667e-01
1.775e-01,3.436e-01
1.793e-01,3.219e-01
1.811e-01,3.015e-01
1.828e-01,2.823e-01
1.846e-01,2.644e-01
1.864e-01,2.476e-01
1.881e-01,2.318e-01
1.899e-01,2.170e-01
1.917e-01,2.032e-01
1.934e-01,1.902e-01
1.952e-01,1.781e-01
1.970e-01,1.667e-01
1.987e-01,1.560e-01
2.005e-01,1.460e-01
2.023e-01,1.367e-01
2.040e-01,1.279e-01
2.058e-01,1.197e-01
2.076e-01,1.120e-01
2.093e-01,1.048e-01
2.111e-01,9.812e-02
2.129e-01,9.182e-02
2.146e-01,8.593e-02
2.164e-01,8.042e-02
2.182e-01,7.526e-02
2.199e-01,7.044e-02
2.217e-01,6.592e-02
2.235e-01,6.170e-02
2.252e-01,5.774e-02
2.270e-01,5.405e-02
2.288e-01,5.059e-02
2.305e-01,4.735e-02
2.323e-01,4.432e-02
2.341e-01,4.149e-02
2.358e-01,3.883e-02
2.376e-01,3.635e-02
2.394e-01,3.403e-02
2.411e-01,3.186e-02
2.429e-01,2.983e-02
2.447e-01,2.793e-02
2.464e-01,2.616e-02
2.482e-01,2.449e-02
2.500e-01,2.294e-02
2.517e-01,2.148e-02
2.535e-01,2.012e-02
2.553e-01,1.884e-02
2.570e-01,1.765e-02
2.588e-01,1.653e-02
2.606e-01,1.549e-02
2.623e-01,1.451e-02
2.641e-01,1.359e-02
2.659e-01,1.274e-02
2.676e-01,1.194e-02
2.694e-01,1.119e-02
2.712e-01,1.048e-02
2.729e-01,9.825e-03
2.747e-01,9.210e-03
2.765e-01,8.633e-03
2.782e-01,8.093e-03
2.800e-01,7.588e-03
2.818e-01,7.114e-03
2.835e-01,6.671e-03
2.853e-01,6.256e-03
2.871e-01,5.867e-03
2.888e-01,5.503e-03
2.906e-01,5.161e-03
2.924e-01,4.842e-03
2.941e-01,4.542e-03
2.959e-01,4.262e-03
2.977e-01,3.999e-03
2.994e-01,3.752e-03
3.012e-01,3.522e-03
3.030e-01,3.305e-03
3.047e-01,3.102e-03
3.065e-01,2.912e-03
3.083e-01,2.734e-03
3.100e-01,2.567e-03
3.118e-01,2.410e-03
3.136e-01,2.263e-03
3.153e-01,2.125e-03
3.171e-01,1.996e-03
3.189e-01,1.875e-03
3.206e-01,1.761e-03
3.224e-01,1.655e-03
3.242e-01,1.555e-03
3.259e-01,1.461e-03
3.277e-01,1.373e-03
3.295e-01,1.290e-03
3.312e-01,1.213e-03
3.330e-01,1.140e-03
3.348e-01,1.072e-03
3.365e-01,1.007e-03
3.383e-01,9.472e-04
3.401e-01,8.907e-04
3.418e-01,8.376e-04
3.436e-01,7.878e-04
3.454e-01,7.410e-04
3.471e-01,6.970e-04
3.489e-01,6.558e-04
3.507e-01,6.170e-04
3.524e-01,5.805e-04


==> anc/03_results/moderate_zap/num_total_probability/0_007.csv <==
transmittance,probability_density
1.118e-03,3.506e+00
3.355e-03,6.994e+00
5.592e-03,8.619e+00
7.829e-03,9.079e+00
1.007e-02,9.035e+00
1.230e-02,8.843e+00
1.454e-02,8.632e+00
1.678e-02,8.434e+00
1.901e-02,8.247e+00
2.125e-02,8.067e+00
2.349e-02,7.895e+00
2.572e-02,7.733e+00
2.796e-02,7.584e+00
3.020e-02,7.451e+00
3.243e-02,7.335e+00
3.467e-02,7.236e+00
3.691e-02,7.153e+00
3.914e-02,7.085e+00
4.138e-02,7.030e+00
4.362e-02,6.986e+00
4.586e-02,6.950e+00
4.809e-02,6.921e+00
5.033e-02,6.899e+00
5.257e-02,6.880e+00
5.480e-02,6.864e+00
5.704e-02,6.850e+00
5.928e-02,6.837e+00
6.151e-02,6.823e+00
6.375e-02,6.808e+00
6.599e-02,6.790e+00
6.822e-02,6.768e+00
7.046e-02,6.742e+00
7.270e-02,6.711e+00
7.493e-02,6.673e+00
7.717e-02,6.628e+00
7.941e-02,6.576e+00
8.165e-02,6.516e+00
8.388e-02,6.447e+00
8.612e-02,6.370e+00
8.836e-02,6.285e+00
9.059e-02,6.191e+00
9.283e-02,6.089e+00
9.507e-02,5.979e+00
9.730e-02,5.862e+00
9.954e-02,5.737e+00
1.018e-01,5.607e+00
1.040e-01,5.470e+00
1.063e-01,5.329e+00
1.085e-01,5.182e+00
1.107e-01,5.033e+00
1.130e-01,4.880e+00
1.152e-01,4.725e+00
1.174e-01,4.568e+00
1.197e-01,4.410e+00
1.219e-01,4.252e+00
1.241e-01,4.094e+00
1.264e-01,3.937e+00
1.286e-01,3.782e+00
1.309e-01,3.628e+00
1.331e-01,3.476e+00
1.353e-01,3.327e+00
1.376e-01,3.181e+00
1.398e-01,3.038e+00
1.420e-01,2.899e+00
1.443e-01,2.763e+00
1.465e-01,2.631e+00
1.488e-01,2.504e+00
1.510e-01,2.380e+00
1.532e-01,2.261e+00
1.555e-01,2.146e+00
1.577e-01,2.035e+00
1.599e-01,1.929e+00
1.622e-01,1.827e+00
1.644e-01,1.729e+00
1.666e-01,1.635e+00
1.689e-01,1.545e+00
1.711e-01,1.460e+00
1.734e-01,1.378e+00
1.756e-01,1.300e+00
1.778e-01,1.226e+00
1.801e-01,1.156e+00
1.823e-01,1.089e+00
1.845e-01,1.026e+00
1.868e-01,9.656e-01
1.890e-01,9.086e-01
1.913e-01,8.546e-01
1.935e-01,8.035e-01
1.957e-01,7.552e-01
1.980e-01,7.095e-01
2.002e-01,6.664e-01
2.024e-01,6.257e-01
2.047e-01,5.873e-01
2.069e-01,5.511e-01
2.091e-01,5.170e-01
2.114e-01,4.849e-01
2.136e-01,4.547e-01
2.159e-01,4.262e-01
2.181e-01,3.994e-01
2.203e-01,3.743e-01
2.226e-01,3.506e-01
2.248e-01,3.284e-01
2.270e-01,3.076e-01
2.293e-01,2.880e-01
2.315e-01,2.696e-01
2.338e-01,2.524e-01
2.360e-01,2.362e-01
2.382e-01,2.210e-01
2.405e-01,2.068e-01
2.427e-01,1.934e-01
2.449e-01,1.810e-01
2.472e-01,1.693e-01
2.494e-01,1.583e-01
2.516e-01,1.480e-01
2.539e-01,1.384e-01
2.561e-01,1.294e-01
2.584e-01,1.210e-01
2.606e-01,1.131e-01
2.628e-01,1.057e-01
2.651e-01,9.885e-02
2.673e-01,9.239e-02
2.695e-01,8.636e-02
2.718e-01,8.071e-02
2.740e-01,7.544e-02
2.763e-01,7.050e-02
2.785e-01,6.589e-02
2.807e-01,6.157e-02
2.830e-01,5.754e-02
2.852e-01,5.377e-02
2.874e-01,5.025e-02
2.897e-01,4.696e-02
2.919e-01,4.388e-02
2.941e-01,4.101e-02
2.964e-01,3.832e-02
2.986e-01,3.581e-02
3.009e-01,3.347e-02
3.031e-01,3.127e-02
3.053e-01,2.923e-02
3.076e-01,2.731e-02
3.098e-01,2.553e-02
3.120e-01,2.386e-02
3.143e-01,2.230e-02
3.165e-01,2.084e-02
3.188e-01,1.948e-02
3.210e-01,1.821e-02
3.232e-01,1.702e-02
3.255e-01,1.591e-02
3.277e-01,1.487e-02
3.299e-01,1.390e-02
3.322e-01,1.300e-02
3.344e-01,1.215e-02
3.366e-01,1.136e-02
3.389e-01,1.062e-02
3.411e-01,9.935e-03
3.434e-01,9.290e-03
3.456e-01,8.688e-03
3.478e-01,8.125e-03
3.501e-01,7.599e-03
3.523e-01,7.108e-03
3.545e-01,6.649e-03
3.568e-01,6.220e-03
3.590e-01,5.819e-03
3.613e-01,5.444e-03
3.635e-01,5.093e-03
3.657e-01,4.766e-03
3.680e-01,4.460e-03
3.702e-01,4.173e-03
3.724e-01,3.906e-03
3.747e-01,3.656e-03
3.769e-01,3.422e-03
3.791e-01,3.203e-03
3.814e-01,2.998e-03
3.836e-01,2.807e-03
3.859e-01,2.628e-03
3.881e-01,2.461e-03
3.903e-01,2.305e-03
3.926e-01,2.158e-03
3.948e-01,2.021e-03
3.970e-01,1.893e-03
3.993e-01,1.774e-03
4.015e-01,1.661e-03
4.038e-01,1.557e-03
4.060e-01,1.458e-03
4.082e-01,1.367e-03
4.105e-01,1.281e-03
4.127e-01,1.200e-03
4.149e-01,1.125e-03
4.172e-01,1.054e-03
4.194e-01,9.883e-04
4.216e-01,9.265e-04
4.239e-01,8.687e-04
4.261e-01,8.145e-04
4.284e-01,7.638e-04
4.306e-01,7.162e-04
4.328e-01,6.717e-04
4.351e-01,6.301e-04
4.373e-01,5.910e-04
4.395e-01,5.544e-04
4.418e-01,5.202e-04
4.440e-01,4.881e-04
4.463e-01,4.580e-04


==> anc/03_results/moderate_zap/num_total_probability/0_008.csv <==
transmittance,probability_density
1.321e-03,2.220e+00
3.962e-03,4.520e+00
6.603e-03,5.902e+00
9.244e-03,6.527e+00
1.188e-02,6.692e+00
1.453e-02,6.650e+00
1.717e-02,6.545e+00
1.981e-02,6.434e+00
2.245e-02,6.331e+00
2.509e-02,6.235e+00
2.773e-02,6.141e+00
3.037e-02,6.048e+00
3.301e-02,5.955e+00
3.565e-02,5.866e+00
3.830e-02,5.783e+00
4.094e-02,5.707e+00
4.358e-02,5.641e+00
4.622e-02,5.585e+00
4.886e-02,5.538e+00
5.150e-02,5.500e+00
5.414e-02,5.470e+00
5.678e-02,5.448e+00
5.942e-02,5.431e+00
6.207e-02,5.419e+00
6.471e-02,5.411e+00
6.735e-02,5.405e+00
6.999e-02,5.402e+00
7.263e-02,5.401e+00
7.527e-02,5.399e+00
7.791e-02,5.398e+00
8.055e-02,5.397e+00
8.319e-02,5.394e+00
8.584e-02,5.389e+00
8.848e-02,5.381e+00
9.112e-02,5.370e+00
9.376e-02,5.355e+00
9.640e-02,5.336e+00
9.904e-02,5.312e+00
1.017e-01,5.282e+00
1.043e-01,5.247e+00
1.070e-01,5.205e+00
1.096e-01,5.158e+00
1.122e-01,5.104e+00
1.149e-01,5.043e+00
1.175e-01,4.977e+00
1.202e-01,4.904e+00
1.228e-01,4.824e+00
1.255e-01,4.739e+00
1.281e-01,4.649e+00
1.307e-01,4.553e+00
1.334e-01,4.453e+00
1.360e-01,4.348e+00
1.387e-01,4.239e+00
1.413e-01,4.127e+00
1.439e-01,4.013e+00
1.466e-01,3.896e+00
1.492e-01,3.777e+00
1.519e-01,3.656e+00
1.545e-01,3.535e+00
1.571e-01,3.414e+00
1.598e-01,3.292e+00
1.624e-01,3.171e+00
1.651e-01,3.051e+00
1.677e-01,2.932e+00
1.704e-01,2.814e+00
1.730e-01,2.698e+00
1.756e-01,2.585e+00
1.783e-01,2.473e+00
1.809e-01,2.364e+00
1.836e-01,2.258e+00
1.862e-01,2.154e+00
1.888e-01,2.053e+00
1.915e-01,1.956e+00
1.941e-01,1.861e+00
1.968e-01,1.770e+00
1.994e-01,1.681e+00
2.020e-01,1.596e+00
2.047e-01,1.515e+00
2.073e-01,1.436e+00
2.100e-01,1.361e+00
2.126e-01,1.288e+00
2.152e-01,1.219e+00
2.179e-01,1.153e+00
2.205e-01,1.090e+00
2.232e-01,1.030e+00
2.258e-01,9.720e-01
2.285e-01,9.173e-01
2.311e-01,8.652e-01
2.337e-01,8.157e-01
2.364e-01,7.687e-01
2.390e-01,7.241e-01
2.417e-01,6.818e-01
2.443e-01,6.417e-01
2.469e-01,6.037e-01
2.496e-01,5.677e-01
2.522e-01,5.338e-01
2.549e-01,5.016e-01
2.575e-01,4.713e-01
2.601e-01,4.427e-01
2.628e-01,4.156e-01
2.654e-01,3.901e-01
2.681e-01,3.661e-01
2.707e-01,3.435e-01
2.734e-01,3.222e-01
2.760e-01,3.021e-01
2.786e-01,2.832e-01
2.813e-01,2.654e-01
2.839e-01,2.487e-01
2.866e-01,2.331e-01
2.892e-01,2.183e-01
2.918e-01,2.045e-01
2.945e-01,1.915e-01
2.971e-01,1.792e-01
2.998e-01,1.678e-01
3.024e-01,1.570e-01
3.050e-01,1.470e-01
3.077e-01,1.375e-01
3.103e-01,1.287e-01
3.130e-01,1.204e-01
3.156e-01,1.126e-01
3.183e-01,1.053e-01
3.209e-01,9.846e-02
3.235e-01,9.207e-02
3.262e-01,8.608e-02
3.288e-01,8.048e-02
3.315e-01,7.524e-02
3.341e-01,7.033e-02
3.367e-01,6.574e-02
3.394e-01,6.144e-02
3.420e-01,5.742e-02
3.447e-01,5.366e-02
3.473e-01,5.015e-02
3.499e-01,4.686e-02
3.526e-01,4.379e-02
3.552e-01,4.092e-02
3.579e-01,3.823e-02
3.605e-01,3.572e-02
3.632e-01,3.337e-02
3.658e-01,3.118e-02
3.684e-01,2.913e-02
3.711e-01,2.721e-02
3.737e-01,2.542e-02
3.764e-01,2.375e-02
3.790e-01,2.219e-02
3.816e-01,2.073e-02
3.843e-01,1.937e-02
3.869e-01,1.809e-02
3.896e-01,1.690e-02
3.922e-01,1.579e-02
3.948e-01,1.475e-02
3.975e-01,1.378e-02
4.001e-01,1.288e-02
4.028e-01,1.203e-02
4.054e-01,1.124e-02
4.080e-01,1.050e-02
4.107e-01,9.813e-03
4.133e-01,9.169e-03
4.160e-01,8.568e-03
4.186e-01,8.006e-03
4.213e-01,7.481e-03
4.239e-01,6.991e-03
4.265e-01,6.533e-03
4.292e-01,6.106e-03
4.318e-01,5.707e-03
4.345e-01,5.334e-03
4.371e-01,4.985e-03
4.397e-01,4.660e-03
4.424e-01,4.356e-03
4.450e-01,4.072e-03
4.477e-01,3.806e-03
4.503e-01,3.558e-03
4.529e-01,3.327e-03
4.556e-01,3.111e-03
4.582e-01,2.908e-03
4.609e-01,2.720e-03
4.635e-01,2.543e-03
4.662e-01,2.378e-03
4.688e-01,2.224e-03
4.714e-01,2.080e-03
4.741e-01,1.946e-03
4.767e-01,1.820e-03
4.794e-01,1.703e-03
4.820e-01,1.593e-03
4.846e-01,1.490e-03
4.873e-01,1.394e-03
4.899e-01,1.305e-03
4.926e-01,1.221e-03
4.952e-01,1.142e-03
4.978e-01,1.069e-03
5.005e-01,1.001e-03
5.031e-01,9.366e-04
5.058e-01,8.767e-04
5.084e-01,8.207e-04
5.111e-01,7.683e-04
5.137e-01,7.193e-04
5.163e-01,6.735e-04
5.190e-01,6.307e-04
5.216e-01,5.906e-04
5.243e-01,5.531e-04
5.269e-01,5.180e-04


==> anc/03_results/moderate_zap/num_total_probability/0_009.csv <==
transmittance,probability_density
1.508e-03,1.444e+00
4.523e-03,2.945e+00
7.539e-03,4.026e+00
1.055e-02,4.683e+00
1.357e-02,4.994e+00
1.659e-02,5.087e+00
1.960e-02,5.071e+00
2.262e-02,5.018e+00
2.563e-02,4.961e+00
2.865e-02,4.910e+00
3.166e-02,4.865e+00
3.468e-02,4.821e+00
3.770e-02,4.777e+00
4.071e-02,4.731e+00
4.373e-02,4.682e+00
4.674e-02,4.634e+00
4.976e-02,4.587e+00
5.277e-02,4.544e+00
5.579e-02,4.505e+00
5.881e-02,4.472e+00
6.182e-02,4.445e+00
6.484e-02,4.424e+00
6.785e-02,4.408e+00
7.087e-02,4.397e+00
7.388e-02,4.391e+00
7.690e-02,4.388e+00
7.991e-02,4.389e+00
8.293e-02,4.391e+00
8.595e-02,4.395e+00
8.896e-02,4.401e+00
9.198e-02,4.407e+00
9.499e-02,4.413e+00
9.801e-02,4.420e+00
1.010e-01,4.425e+00
1.040e-01,4.430e+00
1.071e-01,4.433e+00
1.101e-01,4.435e+00
1.131e-01,4.434e+00
1.161e-01,4.430e+00
1.191e-01,4.424e+00
1.221e-01,4.414e+00
1.251e-01,4.400e+00
1.282e-01,4.381e+00
1.312e-01,4.359e+00
1.342e-01,4.331e+00
1.372e-01,4.299e+00
1.402e-01,4.262e+00
1.432e-01,4.220e+00
1.463e-01,4.172e+00
1.493e-01,4.120e+00
1.523e-01,4.062e+00
1.553e-01,4.000e+00
1.583e-01,3.933e+00
1.613e-01,3.862e+00
1.644e-01,3.787e+00
1.674e-01,3.708e+00
1.704e-01,3.625e+00
1.734e-01,3.539e+00
1.764e-01,3.451e+00
1.794e-01,3.360e+00
1.824e-01,3.267e+00
1.855e-01,3.172e+00
1.885e-01,3.077e+00
1.915e-01,2.980e+00
1.945e-01,2.882e+00
1.975e-01,2.785e+00
2.005e-01,2.687e+00
2.036e-01,2.590e+00
2.066e-01,2.494e+00
2.096e-01,2.398e+00
2.126e-01,2.304e+00
2.156e-01,2.211e+00
2.186e-01,2.119e+00
2.217e-01,2.030e+00
2.247e-01,1.942e+00
2.277e-01,1.856e+00
2.307e-01,1.773e+00
2.337e-01,1.692e+00
2.367e-01,1.613e+00
2.397e-01,1.537e+00
2.428e-01,1.463e+00
2.458e-01,1.391e+00
2.488e-01,1.322e+00
2.518e-01,1.256e+00
2.548e-01,1.192e+00
2.578e-01,1.130e+00
2.609e-01,1.071e+00
2.639e-01,1.015e+00
2.669e-01,9.607e-01
2.699e-01,9.089e-01
2.729e-01,8.594e-01
2.759e-01,8.122e-01
2.789e-01,7.671e-01
2.820e-01,7.242e-01
2.850e-01,6.834e-01
2.880e-01,6.445e-01
2.910e-01,6.076e-01
2.940e-01,5.726e-01
2.970e-01,5.393e-01
3.001e-01,5.077e-01
3.031e-01,4.779e-01
3.061e-01,4.496e-01
3.091e-01,4.228e-01
3.121e-01,3.974e-01
3.151e-01,3.735e-01
3.182e-01,3.509e-01
3.212e-01,3.296e-01
3.242e-01,3.094e-01
3.272e-01,2.904e-01
3.302e-01,2.725e-01
3.332e-01,2.556e-01
3.362e-01,2.397e-01
3.393e-01,2.248e-01
3.423e-01,2.107e-01
3.453e-01,1.975e-01
3.483e-01,1.850e-01
3.513e-01,1.733e-01
3.543e-01,1.623e-01
3.574e-01,1.520e-01
3.604e-01,1.423e-01
3.634e-01,1.332e-01
3.664e-01,1.246e-01
3.694e-01,1.166e-01
3.724e-01,1.091e-01
3.754e-01,1.021e-01
3.785e-01,9.546e-02
3.815e-01,8.927e-02
3.845e-01,8.347e-02
3.875e-01,7.803e-02
3.905e-01,7.295e-02
3.935e-01,6.818e-02
3.966e-01,6.372e-02
3.996e-01,5.955e-02
4.026e-01,5.564e-02
4.056e-01,5.198e-02
4.086e-01,4.856e-02
4.116e-01,4.537e-02
4.147e-01,4.238e-02
4.177e-01,3.958e-02
4.207e-01,3.696e-02
4.237e-01,3.452e-02
4.267e-01,3.224e-02
4.297e-01,3.010e-02
4.327e-01,2.811e-02
4.358e-01,2.624e-02
4.388e-01,2.450e-02
4.418e-01,2.287e-02
4.448e-01,2.135e-02
4.478e-01,1.993e-02
4.508e-01,1.861e-02
4.539e-01,1.737e-02
4.569e-01,1.621e-02
4.599e-01,1.513e-02
4.629e-01,1.413e-02
4.659e-01,1.318e-02
4.689e-01,1.231e-02
4.719e-01,1.149e-02
4.750e-01,1.072e-02
4.780e-01,1.001e-02
4.810e-01,9.339e-03
4.840e-01,8.716e-03
4.870e-01,8.135e-03
4.900e-01,7.593e-03
4.931e-01,7.087e-03
4.961e-01,6.615e-03
4.991e-01,6.174e-03
5.021e-01,5.763e-03
5.051e-01,5.379e-03
5.081e-01,5.020e-03
5.112e-01,4.686e-03
5.142e-01,4.374e-03
5.172e-01,4.083e-03
5.202e-01,3.812e-03
5.232e-01,3.558e-03
5.262e-01,3.322e-03
5.292e-01,3.101e-03
5.323e-01,2.895e-03
5.353e-01,2.703e-03
5.383e-01,2.523e-03
5.413e-01,2.356e-03
5.443e-01,2.200e-03
5.473e-01,2.054e-03
5.504e-01,1.918e-03
5.534e-01,1.791e-03
5.564e-01,1.672e-03
5.594e-01,1.562e-03
5.624e-01,1.459e-03
5.654e-01,1.362e-03
5.685e-01,1.272e-03
5.715e-01,1.189e-03
5.745e-01,1.110e-03
5.775e-01,1.037e-03
5.805e-01,9.688e-04
5.835e-01,9.050e-04
5.865e-01,8.456e-04
5.896e-01,7.900e-04
5.926e-01,7.382e-04
5.956e-01,6.897e-04
5.986e-01,6.445e-04
6.016e-01,6.023e-04


==> anc/03_results/moderate_zap/num_total_probability/0_01.csv <==
transmittance,probability_density
1.659e-03,9.494e-01
4.978e-03,1.924e+00
8.297e-03,2.705e+00
1.162e-02,3.295e+00
1.493e-02,3.677e+00
1.825e-02,3.883e+00
2.157e-02,3.965e+00
2.489e-02,3.976e+00
2.821e-02,3.955e+00
3.153e-02,3.928e+00
3.485e-02,3.904e+00
3.817e-02,3.885e+00
4.148e-02,3.870e+00
4.480e-02,3.857e+00
4.812e-02,3.841e+00
5.144e-02,3.823e+00
5.476e-02,3.803e+00
5.808e-02,3.779e+00
6.140e-02,3.755e+00
6.471e-02,3.731e+00
6.803e-02,3.709e+00
7.135e-02,3.689e+00
7.467e-02,3.673e+00
7.799e-02,3.661e+00
8.131e-02,3.652e+00
8.463e-02,3.647e+00
8.795e-02,3.645e+00
9.126e-02,3.647e+00
9.458e-02,3.651e+00
9.790e-02,3.657e+00
1.012e-01,3.665e+00
1.045e-01,3.674e+00
1.079e-01,3.684e+00
1.112e-01,3.695e+00
1.145e-01,3.706e+00
1.178e-01,3.717e+00
1.211e-01,3.727e+00
1.245e-01,3.737e+00
1.278e-01,3.747e+00
1.311e-01,3.755e+00
1.344e-01,3.762e+00
1.377e-01,3.767e+00
1.410e-01,3.770e+00
1.444e-01,3.770e+00
1.477e-01,3.769e+00
1.510e-01,3.764e+00
1.543e-01,3.756e+00
1.576e-01,3.745e+00
1.610e-01,3.731e+00
1.643e-01,3.713e+00
1.676e-01,3.690e+00
1.709e-01,3.664e+00
1.742e-01,3.634e+00
1.776e-01,3.600e+00
1.809e-01,3.562e+00
1.842e-01,3.520e+00
1.875e-01,3.474e+00
1.908e-01,3.423e+00
1.941e-01,3.370e+00
1.975e-01,3.312e+00
2.008e-01,3.252e+00
2.041e-01,3.188e+00
2.074e-01,3.121e+00
2.107e-01,3.052e+00
2.141e-01,2.980e+00
2.174e-01,2.906e+00
2.207e-01,2.831e+00
2.240e-01,2.754e+00
2.273e-01,2.675e+00
2.306e-01,2.596e+00
2.340e-01,2.516e+00
2.373e-01,2.436e+00
2.406e-01,2.355e+00
2.439e-01,2.275e+00
2.472e-01,2.195e+00
2.506e-01,2.115e+00
2.539e-01,2.036e+00
2.572e-01,1.958e+00
2.605e-01,1.881e+00
2.638e-01,1.806e+00
2.672e-01,1.732e+00
2.705e-01,1.659e+00
2.738e-01,1.588e+00
2.771e-01,1.518e+00
2.804e-01,1.451e+00
2.837e-01,1.385e+00
2.871e-01,1.321e+00
2.904e-01,1.259e+00
2.937e-01,1.199e+00
2.970e-01,1.142e+00
3.003e-01,1.086e+00
3.037e-01,1.032e+00
3.070e-01,9.799e-01
3.103e-01,9.301e-01
3.136e-01,8.822e-01
3.169e-01,8.362e-01
3.203e-01,7.922e-01
3.236e-01,7.501e-01
3.269e-01,7.098e-01
3.302e-01,6.713e-01
3.335e-01,6.345e-01
3.368e-01,5.995e-01
3.402e-01,5.661e-01
3.435e-01,5.343e-01
3.468e-01,5.040e-01
3.501e-01,4.753e-01
3.534e-01,4.480e-01
3.568e-01,4.221e-01
3.601e-01,3.975e-01
3.634e-01,3.742e-01
3.667e-01,3.521e-01
3.700e-01,3.312e-01
3.734e-01,3.115e-01
3.767e-01,2.928e-01
3.800e-01,2.751e-01
3.833e-01,2.585e-01
3.866e-01,2.427e-01
3.899e-01,2.279e-01
3.933e-01,2.139e-01
3.966e-01,2.007e-01
3.999e-01,1.882e-01
4.032e-01,1.765e-01
4.065e-01,1.655e-01
4.099e-01,1.551e-01
4.132e-01,1.453e-01
4.165e-01,1.362e-01
4.198e-01,1.275e-01
4.231e-01,1.194e-01
4.265e-01,1.118e-01
4.298e-01,1.047e-01
4.331e-01,9.795e-02
4.364e-01,9.165e-02
4.397e-01,8.574e-02
4.430e-01,8.020e-02
4.464e-01,7.500e-02
4.497e-01,7.013e-02
4.530e-01,6.557e-02
4.563e-01,6.129e-02
4.596e-01,5.729e-02
4.630e-01,5.353e-02
4.663e-01,5.002e-02
4.696e-01,4.674e-02
4.729e-01,4.366e-02
4.762e-01,4.078e-02
4.796e-01,3.809e-02
4.829e-01,3.557e-02
4.862e-01,3.321e-02
4.895e-01,3.101e-02
4.928e-01,2.895e-02
4.961e-01,2.702e-02
4.995e-01,2.523e-02
5.028e-01,2.354e-02
5.061e-01,2.197e-02
5.094e-01,2.051e-02
5.127e-01,1.913e-02
5.161e-01,1.785e-02
5.194e-01,1.666e-02
5.227e-01,1.554e-02
5.260e-01,1.450e-02
5.293e-01,1.353e-02
5.327e-01,1.262e-02
5.360e-01,1.177e-02
5.393e-01,1.098e-02
5.426e-01,1.024e-02
5.459e-01,9.551e-03
5.492e-01,8.908e-03
5.526e-01,8.308e-03
5.559e-01,7.748e-03
5.592e-01,7.226e-03
5.625e-01,6.738e-03
5.658e-01,6.284e-03
5.692e-01,5.860e-03
5.725e-01,5.464e-03
5.758e-01,5.095e-03
5.791e-01,4.751e-03
5.824e-01,4.431e-03
5.858e-01,4.131e-03
5.891e-01,3.852e-03
5.924e-01,3.592e-03
5.957e-01,3.350e-03
5.990e-01,3.123e-03
6.023e-01,2.913e-03
6.057e-01,2.716e-03
6.090e-01,2.533e-03
6.123e-01,2.362e-03
6.156e-01,2.202e-03
6.189e-01,2.054e-03
6.223e-01,1.915e-03
6.256e-01,1.786e-03
6.289e-01,1.665e-03
6.322e-01,1.553e-03
6.355e-01,1.448e-03
6.388e-01,1.351e-03
6.422e-01,1.260e-03
6.455e-01,1.175e-03
6.488e-01,1.096e-03
6.521e-01,1.022e-03
6.554e-01,9.533e-04
6.588e-01,8.892e-04
6.621e-01,8.294e-04


==> anc/03_results/moderate_zap/num_total_probability/0_011.csv <==
transmittance,probability_density
1.787e-03,6.255e-01
5.361e-03,1.277e+00
8.935e-03,1.803e+00
1.251e-02,2.269e+00
1.608e-02,2.636e+00
1.966e-02,2.898e+00
2.323e-02,3.062e+00
2.680e-02,3.147e+00
3.038e-02,3.179e+00
3.395e-02,3.182e+00
3.753e-02,3.173e+00
4.110e-02,3.162e+00
4.467e-02,3.155e+00
4.825e-02,3.153e+00
5.182e-02,3.155e+00
5.540e-02,3.157e+00
5.897e-02,3.160e+00
6.254e-02,3.160e+00
6.612e-02,3.157e+00
6.969e-02,3.151e+00
7.326e-02,3.143e+00
7.684e-02,3.133e+00
8.041e-02,3.123e+00
8.399e-02,3.112e+00
8.756e-02,3.103e+00
9.113e-02,3.096e+00
9.471e-02,3.091e+00
9.828e-02,3.089e+00
1.019e-01,3.089e+00
1.054e-01,3.092e+00
1.090e-01,3.097e+00
1.126e-01,3.104e+00
1.162e-01,3.113e+00
1.197e-01,3.124e+00
1.233e-01,3.136e+00
1.269e-01,3.148e+00
1.304e-01,3.162e+00
1.340e-01,3.175e+00
1.376e-01,3.189e+00
1.412e-01,3.203e+00
1.447e-01,3.216e+00
1.483e-01,3.230e+00
1.519e-01,3.242e+00
1.555e-01,3.254e+00
1.590e-01,3.264e+00
1.626e-01,3.274e+00
1.662e-01,3.282e+00
1.698e-01,3.288e+00
1.733e-01,3.293e+00
1.769e-01,3.295e+00
1.805e-01,3.296e+00
1.841e-01,3.294e+00
1.876e-01,3.289e+00
1.912e-01,3.282e+00
1.948e-01,3.272e+00
1.984e-01,3.258e+00
2.019e-01,3.242e+00
2.055e-01,3.222e+00
2.091e-01,3.199e+00
2.126e-01,3.172e+00
2.162e-01,3.142e+00
2.198e-01,3.109e+00
2.234e-01,3.073e+00
2.269e-01,3.033e+00
2.305e-01,2.990e+00
2.341e-01,2.944e+00
2.377e-01,2.895e+00
2.412e-01,2.843e+00
2.448e-01,2.789e+00
2.484e-01,2.732e+00
2.520e-01,2.673e+00
2.555e-01,2.612e+00
2.591e-01,2.550e+00
2.627e-01,2.486e+00
2.663e-01,2.420e+00
2.698e-01,2.354e+00
2.734e-01,2.287e+00
2.770e-01,2.219e+00
2.806e-01,2.150e+00
2.841e-01,2.082e+00
2.877e-01,2.013e+00
2.913e-01,1.945e+00
2.948e-01,1.877e+00
2.984e-01,1.809e+00
3.020e-01,1.742e+00
3.056e-01,1.676e+00
3.091e-01,1.611e+00
3.127e-01,1.547e+00
3.163e-01,1.484e+00
3.199e-01,1.423e+00
3.234e-01,1.362e+00
3.270e-01,1.304e+00
3.306e-01,1.246e+00
3.342e-01,1.191e+00
3.377e-01,1.136e+00
3.413e-01,1.084e+00
3.449e-01,1.033e+00
3.485e-01,9.837e-01
3.520e-01,9.362e-01
3.556e-01,8.903e-01
3.592e-01,8.461e-01
3.628e-01,8.035e-01
3.663e-01,7.626e-01
3.699e-01,7.234e-01
3.735e-01,6.857e-01
3.770e-01,6.496e-01
3.806e-01,6.151e-01
3.842e-01,5.821e-01
3.878e-01,5.505e-01
3.913e-01,5.204e-01
3.949e-01,4.917e-01
3.985e-01,4.643e-01
4.021e-01,4.382e-01
4.056e-01,4.134e-01
4.092e-01,3.899e-01
4.128e-01,3.675e-01
4.164e-01,3.462e-01
4.199e-01,3.261e-01
4.235e-01,3.070e-01
4.271e-01,2.888e-01
4.307e-01,2.717e-01
4.342e-01,2.555e-01
4.378e-01,2.401e-01
4.414e-01,2.256e-01
4.450e-01,2.119e-01
4.485e-01,1.990e-01
4.521e-01,1.868e-01
4.557e-01,1.753e-01
4.592e-01,1.644e-01
4.628e-01,1.542e-01
4.664e-01,1.446e-01
4.700e-01,1.355e-01
4.735e-01,1.270e-01
4.771e-01,1.190e-01
4.807e-01,1.114e-01
4.843e-01,1.043e-01
4.878e-01,9.765e-02
4.914e-01,9.139e-02
4.950e-01,8.551e-02
4.986e-01,7.999e-02
5.021e-01,7.481e-02
5.057e-01,6.996e-02
5.093e-01,6.540e-02
5.129e-01,6.113e-02
5.164e-01,5.713e-02
5.200e-01,5.338e-02
5.236e-01,4.987e-02
5.272e-01,4.659e-02
5.307e-01,4.351e-02
5.343e-01,4.063e-02
5.379e-01,3.793e-02
5.414e-01,3.541e-02
5.450e-01,3.305e-02
5.486e-01,3.084e-02
5.522e-01,2.878e-02
5.557e-01,2.685e-02
5.593e-01,2.505e-02
5.629e-01,2.336e-02
5.665e-01,2.179e-02
5.700e-01,2.032e-02
5.736e-01,1.895e-02
5.772e-01,1.767e-02
5.808e-01,1.647e-02
5.843e-01,1.536e-02
5.879e-01,1.431e-02
5.915e-01,1.334e-02
5.951e-01,1.243e-02
5.986e-01,1.159e-02
6.022e-01,1.080e-02
6.058e-01,1.006e-02
6.093e-01,9.373e-03
6.129e-01,8.732e-03
6.165e-01,8.135e-03
6.201e-01,7.578e-03
6.236e-01,7.058e-03
6.272e-01,6.574e-03
6.308e-01,6.123e-03
6.344e-01,5.703e-03
6.379e-01,5.311e-03
6.415e-01,4.946e-03
6.451e-01,4.606e-03
6.487e-01,4.289e-03
6.522e-01,3.993e-03
6.558e-01,3.718e-03
6.594e-01,3.462e-03
6.630e-01,3.223e-03
6.665e-01,3.001e-03
6.701e-01,2.794e-03
6.737e-01,2.601e-03
6.773e-01,2.422e-03
6.808e-01,2.255e-03
6.844e-01,2.099e-03
6.880e-01,1.954e-03
6.915e-01,1.819e-03
6.951e-01,1.693e-03
6.987e-01,1.576e-03
7.023e-01,1.468e-03
7.058e-01,1.366e-03
7.094e-01,1.272e-03
7.130e-01,1.184e-03


==> anc/03_results/moderate_zap/num_total_probability/0_012.csv <==
transmittance,probability_density
1.885e-03,4.051e-01
5.656e-03,8.692e-01
9.427e-03,1.198e+00
1.320e-02,1.533e+00
1.697e-02,1.834e+00
2.074e-02,2.087e+00
2.451e-02,2.286e+00
2.828e-02,2.430e+00
3.205e-02,2.522e+00
3.582e-02,2.574e+00
3.959e-02,2.597e+00
4.336e-02,2.604e+00
4.714e-02,2.603e+00
5.091e-02,2.601e+00
5.468e-02,2.602e+00
5.845e-02,2.606e+00
6.222e-02,2.615e+00
6.599e-02,2.626e+00
6.976e-02,2.638e+00
7.353e-02,2.649e+00
7.730e-02,2.659e+00
8.107e-02,2.666e+00
8.484e-02,2.670e+00
8.861e-02,2.672e+00
9.238e-02,2.672e+00
9.616e-02,2.670e+00
9.993e-02,2.668e+00
1.037e-01,2.666e+00
1.075e-01,2.664e+00
1.112e-01,2.663e+00
1.150e-01,2.664e+00
1.188e-01,2.666e+00
1.226e-01,2.671e+00
1.263e-01,2.677e+00
1.301e-01,2.685e+00
1.339e-01,2.695e+00
1.376e-01,2.706e+00
1.414e-01,2.718e+00
1.452e-01,2.732e+00
1.489e-01,2.746e+00
1.527e-01,2.761e+00
1.565e-01,2.776e+00
1.603e-01,2.792e+00
1.640e-01,2.807e+00
1.678e-01,2.823e+00
1.716e-01,2.838e+00
1.753e-01,2.853e+00
1.791e-01,2.867e+00
1.829e-01,2.880e+00
1.867e-01,2.893e+00
1.904e-01,2.905e+00
1.942e-01,2.916e+00
1.980e-01,2.926e+00
2.017e-01,2.934e+00
2.055e-01,2.941e+00
2.093e-01,2.946e+00
2.131e-01,2.949e+00
2.168e-01,2.951e+00
2.206e-01,2.950e+00
2.244e-01,2.947e+00
2.281e-01,2.942e+00
2.319e-01,2.934e+00
2.357e-01,2.923e+00
2.394e-01,2.910e+00
2.432e-01,2.894e+00
2.470e-01,2.875e+00
2.508e-01,2.854e+00
2.545e-01,2.829e+00
2.583e-01,2.802e+00
2.621e-01,2.771e+00
2.658e-01,2.738e+00
2.696e-01,2.702e+00
2.734e-01,2.664e+00
2.772e-01,2.623e+00
2.809e-01,2.579e+00
2.847e-01,2.534e+00
2.885e-01,2.486e+00
2.922e-01,2.436e+00
2.960e-01,2.384e+00
2.998e-01,2.331e+00
3.035e-01,2.276e+00
3.073e-01,2.220e+00
3.111e-01,2.163e+00
3.149e-01,2.105e+00
3.186e-01,2.046e+00
3.224e-01,1.986e+00
3.262e-01,1.927e+00
3.299e-01,1.867e+00
3.337e-01,1.807e+00
3.375e-01,1.747e+00
3.413e-01,1.687e+00
3.450e-01,1.628e+00
3.488e-01,1.569e+00
3.526e-01,1.511e+00
3.563e-01,1.454e+00
3.601e-01,1.397e+00
3.639e-01,1.342e+00
3.677e-01,1.287e+00
3.714e-01,1.234e+00
3.752e-01,1.182e+00
3.790e-01,1.131e+00
3.827e-01,1.082e+00
3.865e-01,1.033e+00
3.903e-01,9.865e-01
3.940e-01,9.411e-01
3.978e-01,8.971e-01
4.016e-01,8.545e-01
4.054e-01,8.134e-01
4.091e-01,7.737e-01
4.129e-01,7.355e-01
4.167e-01,6.987e-01
4.204e-01,6.633e-01
4.242e-01,6.293e-01
4.280e-01,5.966e-01
4.318e-01,5.654e-01
4.355e-01,5.354e-01
4.393e-01,5.068e-01
4.431e-01,4.794e-01
4.468e-01,4.532e-01
4.506e-01,4.283e-01
4.544e-01,4.045e-01
4.582e-01,3.818e-01
4.619e-01,3.603e-01
4.657e-01,3.397e-01
4.695e-01,3.202e-01
4.732e-01,3.017e-01
4.770e-01,2.842e-01
4.808e-01,2.675e-01
4.845e-01,2.517e-01
4.883e-01,2.368e-01
4.921e-01,2.226e-01
4.959e-01,2.092e-01
4.996e-01,1.966e-01
5.034e-01,1.846e-01
5.072e-01,1.733e-01
5.109e-01,1.626e-01
5.147e-01,1.526e-01
5.185e-01,1.431e-01
5.223e-01,1.342e-01
5.260e-01,1.258e-01
5.298e-01,1.178e-01
5.336e-01,1.104e-01
5.373e-01,1.034e-01
5.411e-01,9.675e-02
5.449e-01,9.055e-02
5.487e-01,8.472e-02
5.524e-01,7.925e-02
5.562e-01,7.411e-02
5.600e-01,6.929e-02
5.637e-01,6.477e-02
5.675e-01,6.053e-02
5.713e-01,5.655e-02
5.750e-01,5.282e-02
5.788e-01,4.933e-02
5.826e-01,4.606e-02
5.864e-01,4.300e-02
5.901e-01,4.013e-02
5.939e-01,3.745e-02
5.977e-01,3.494e-02
6.014e-01,3.259e-02
6.052e-01,3.039e-02
6.090e-01,2.834e-02
6.128e-01,2.642e-02
6.165e-01,2.463e-02
6.203e-01,2.296e-02
6.241e-01,2.139e-02
6.278e-01,1.993e-02
6.316e-01,1.857e-02
6.354e-01,1.730e-02
6.392e-01,1.611e-02
6.429e-01,1.500e-02
6.467e-01,1.397e-02
6.505e-01,1.301e-02
6.542e-01,1.211e-02
6.580e-01,1.127e-02
6.618e-01,1.049e-02
6.655e-01,9.763e-03
6.693e-01,9.085e-03
6.731e-01,8.453e-03
6.769e-01,7.864e-03
6.806e-01,7.316e-03
6.844e-01,6.805e-03
6.882e-01,6.330e-03
6.919e-01,5.887e-03
6.957e-01,5.475e-03
6.995e-01,5.091e-03
7.033e-01,4.734e-03
7.070e-01,4.401e-03
7.108e-01,4.092e-03
7.146e-01,3.804e-03
7.183e-01,3.536e-03
7.221e-01,3.287e-03
7.259e-01,3.055e-03
7.296e-01,2.839e-03
7.334e-01,2.639e-03
7.372e-01,2.452e-03
7.410e-01,2.279e-03
7.447e-01,2.118e-03
7.485e-01,1.968e-03
7.523e-01,1.828e-03


==> anc/03_results/moderate_zap/num_total_probability/0_013.csv <==
transmittance,probability_density
2.022e-03,2.652e-01
6.066e-03,6.207e-01
1.011e-02,8.210e-01
1.415e-02,1.050e+00
1.820e-02,1.279e+00
2.224e-02,1.489e+00
2.629e-02,1.674e+00
3.033e-02,1.830e+00
3.438e-02,1.954e+00
3.842e-02,2.046e+00
4.246e-02,2.107e+00
4.651e-02,2.144e+00
5.055e-02,2.163e+00
5.460e-02,2.171e+00
5.864e-02,2.174e+00
6.268e-02,2.177e+00
6.673e-02,2.182e+00
7.077e-02,2.190e+00
7.482e-02,2.202e+00
7.886e-02,2.217e+00
8.291e-02,2.233e+00
8.695e-02,2.250e+00
9.099e-02,2.267e+00
9.504e-02,2.282e+00
9.908e-02,2.295e+00
1.031e-01,2.305e+00
1.072e-01,2.313e+00
1.112e-01,2.319e+00
1.153e-01,2.323e+00
1.193e-01,2.326e+00
1.233e-01,2.329e+00
1.274e-01,2.331e+00
1.314e-01,2.334e+00
1.355e-01,2.338e+00
1.395e-01,2.343e+00
1.436e-01,2.349e+00
1.476e-01,2.357e+00
1.517e-01,2.366e+00
1.557e-01,2.377e+00
1.597e-01,2.390e+00
1.638e-01,2.403e+00
1.678e-01,2.418e+00
1.719e-01,2.433e+00
1.759e-01,2.449e+00
1.800e-01,2.466e+00
1.840e-01,2.482e+00
1.881e-01,2.499e+00
1.921e-01,2.517e+00
1.961e-01,2.533e+00
2.002e-01,2.550e+00
2.042e-01,2.567e+00
2.083e-01,2.583e+00
2.123e-01,2.598e+00
2.164e-01,2.613e+00
2.204e-01,2.627e+00
2.245e-01,2.640e+00
2.285e-01,2.652e+00
2.325e-01,2.663e+00
2.366e-01,2.673e+00
2.406e-01,2.681e+00
2.447e-01,2.688e+00
2.487e-01,2.693e+00
2.528e-01,2.697e+00
2.568e-01,2.698e+00
2.608e-01,2.698e+00
2.649e-01,2.695e+00
2.689e-01,2.690e+00
2.730e-01,2.682e+00
2.770e-01,2.673e+00
2.811e-01,2.660e+00
2.851e-01,2.645e+00
2.892e-01,2.627e+00
2.932e-01,2.607e+00
2.972e-01,2.584e+00
3.013e-01,2.558e+00
3.053e-01,2.529e+00
3.094e-01,2.498e+00
3.134e-01,2.464e+00
3.175e-01,2.428e+00
3.215e-01,2.390e+00
3.256e-01,2.349e+00
3.296e-01,2.306e+00
3.336e-01,2.262e+00
3.377e-01,2.215e+00
3.417e-01,2.167e+00
3.458e-01,2.117e+00
3.498e-01,2.066e+00
3.539e-01,2.014e+00
3.579e-01,1.960e+00
3.620e-01,1.906e+00
3.660e-01,1.852e+00
3.700e-01,1.796e+00
3.741e-01,1.741e+00
3.781e-01,1.685e+00
3.822e-01,1.630e+00
3.862e-01,1.574e+00
3.903e-01,1.519e+00
3.943e-01,1.464e+00
3.983e-01,1.410e+00
4.024e-01,1.356e+00
4.064e-01,1.303e+00
4.105e-01,1.251e+00
4.145e-01,1.200e+00
4.186e-01,1.150e+00
4.226e-01,1.100e+00
4.267e-01,1.053e+00
4.307e-01,1.006e+00
4.347e-01,9.604e-01
4.388e-01,9.162e-01
4.428e-01,8.733e-01
4.469e-01,8.317e-01
4.509e-01,7.915e-01
4.550e-01,7.527e-01
4.590e-01,7.152e-01
4.631e-01,6.791e-01
4.671e-01,6.443e-01
4.711e-01,6.109e-01
4.752e-01,5.788e-01
4.792e-01,5.480e-01
4.833e-01,5.185e-01
4.873e-01,4.903e-01
4.914e-01,4.633e-01
4.954e-01,4.376e-01
4.995e-01,4.130e-01
5.035e-01,3.895e-01
5.075e-01,3.672e-01
5.116e-01,3.460e-01
5.156e-01,3.258e-01
5.197e-01,3.066e-01
5.237e-01,2.884e-01
5.278e-01,2.712e-01
5.318e-01,2.548e-01
5.358e-01,2.394e-01
5.399e-01,2.247e-01
5.439e-01,2.109e-01
5.480e-01,1.978e-01
5.520e-01,1.854e-01
5.561e-01,1.738e-01
5.601e-01,1.628e-01
5.642e-01,1.524e-01
5.682e-01,1.426e-01
5.722e-01,1.334e-01
5.763e-01,1.248e-01
5.803e-01,1.167e-01
5.844e-01,1.090e-01
5.884e-01,1.019e-01
5.925e-01,9.513e-02
5.965e-01,8.880e-02
6.006e-01,8.288e-02
6.046e-01,7.732e-02
6.086e-01,7.211e-02
6.127e-01,6.724e-02
6.167e-01,6.267e-02
6.208e-01,5.840e-02
6.248e-01,5.440e-02
6.289e-01,5.066e-02
6.329e-01,4.717e-02
6.370e-01,4.391e-02
6.410e-01,4.086e-02
6.450e-01,3.801e-02
6.491e-01,3.535e-02
6.531e-01,3.287e-02
6.572e-01,3.056e-02
6.612e-01,2.841e-02
6.653e-01,2.640e-02
6.693e-01,2.452e-02
6.734e-01,2.278e-02
6.774e-01,2.116e-02
6.814e-01,1.964e-02
6.855e-01,1.823e-02
6.895e-01,1.692e-02
6.936e-01,1.571e-02
6.976e-01,1.457e-02
7.017e-01,1.352e-02
7.057e-01,1.254e-02
7.097e-01,1.163e-02
7.138e-01,1.078e-02
7.178e-01,9.994e-03
7.219e-01,9.264e-03
7.259e-01,8.586e-03
7.300e-01,7.956e-03
7.340e-01,7.372e-03
7.381e-01,6.829e-03
7.421e-01,6.326e-03
7.461e-01,5.859e-03
7.502e-01,5.426e-03
7.542e-01,5.024e-03
7.583e-01,4.652e-03
7.623e-01,4.306e-03
7.664e-01,3.986e-03
7.704e-01,3.689e-03
7.745e-01,3.415e-03
7.785e-01,3.160e-03
7.825e-01,2.924e-03
7.866e-01,2.705e-03
7.906e-01,2.503e-03
7.947e-01,2.315e-03
7.987e-01,2.141e-03
8.028e-01,1.981e-03
8.068e-01,1.832e-03


==> anc/03_results/moderate_zap/num_total_probability/0_014.csv <==
transmittance,probability_density
2.140e-03,1.683e-01
6.420e-03,4.550e-01
1.070e-02,5.751e-01
1.498e-02,7.187e-01
1.926e-02,8.814e-01
2.354e-02,1.043e+00
2.782e-02,1.195e+00
3.210e-02,1.335e+00
3.638e-02,1.461e+00
4.066e-02,1.570e+00
4.494e-02,1.660e+00
4.922e-02,1.729e+00
5.350e-02,1.778e+00
5.778e-02,1.810e+00
6.206e-02,1.830e+00
6.634e-02,1.841e+00
7.062e-02,1.846e+00
7.490e-02,1.851e+00
7.918e-02,1.857e+00
8.346e-02,1.865e+00
8.774e-02,1.877e+00
9.202e-02,1.892e+00
9.630e-02,1.910e+00
1.006e-01,1.929e+00
1.049e-01,1.949e+00
1.091e-01,1.969e+00
1.134e-01,1.988e+00
1.177e-01,2.005e+00
1.220e-01,2.020e+00
1.263e-01,2.033e+00
1.305e-01,2.044e+00
1.348e-01,2.052e+00
1.391e-01,2.059e+00
1.434e-01,2.066e+00
1.477e-01,2.071e+00
1.519e-01,2.076e+00
1.562e-01,2.082e+00
1.605e-01,2.089e+00
1.648e-01,2.096e+00
1.691e-01,2.104e+00
1.733e-01,2.114e+00
1.776e-01,2.125e+00
1.819e-01,2.138e+00
1.862e-01,2.151e+00
1.905e-01,2.166e+00
1.947e-01,2.182e+00
1.990e-01,2.198e+00
2.033e-01,2.215e+00
2.076e-01,2.233e+00
2.119e-01,2.251e+00
2.161e-01,2.269e+00
2.204e-01,2.287e+00
2.247e-01,2.305e+00
2.290e-01,2.324e+00
2.333e-01,2.341e+00
2.375e-01,2.359e+00
2.418e-01,2.376e+00
2.461e-01,2.392e+00
2.504e-01,2.408e+00
2.547e-01,2.424e+00
2.589e-01,2.438e+00
2.632e-01,2.452e+00
2.675e-01,2.464e+00
2.718e-01,2.476e+00
2.761e-01,2.486e+00
2.803e-01,2.495e+00
2.846e-01,2.502e+00
2.889e-01,2.508e+00
2.932e-01,2.512e+00
2.975e-01,2.514e+00
3.017e-01,2.514e+00
3.060e-01,2.512e+00
3.103e-01,2.508e+00
3.146e-01,2.501e+00
3.189e-01,2.492e+00
3.231e-01,2.481e+00
3.274e-01,2.467e+00
3.317e-01,2.450e+00
3.360e-01,2.431e+00
3.403e-01,2.409e+00
3.445e-01,2.385e+00
3.488e-01,2.358e+00
3.531e-01,2.329e+00
3.574e-01,2.297e+00
3.617e-01,2.263e+00
3.659e-01,2.226e+00
3.702e-01,2.188e+00
3.745e-01,2.147e+00
3.788e-01,2.104e+00
3.831e-01,2.060e+00
3.873e-01,2.014e+00
3.916e-01,1.967e+00
3.959e-01,1.918e+00
4.002e-01,1.868e+00
4.045e-01,1.818e+00
4.087e-01,1.766e+00
4.130e-01,1.714e+00
4.173e-01,1.662e+00
4.216e-01,1.609e+00
4.259e-01,1.556e+00
4.302e-01,1.503e+00
4.344e-01,1.450e+00
4.387e-01,1.398e+00
4.430e-01,1.346e+00
4.473e-01,1.294e+00
4.516e-01,1.243e+00
4.558e-01,1.193e+00
4.601e-01,1.144e+00
4.644e-01,1.095e+00
4.687e-01,1.048e+00
4.730e-01,1.002e+00
4.772e-01,9.565e-01
4.815e-01,9.125e-01
4.858e-01,8.697e-01
4.901e-01,8.282e-01
4.944e-01,7.879e-01
4.986e-01,7.490e-01
5.029e-01,7.113e-01
5.072e-01,6.750e-01
5.115e-01,6.400e-01
5.158e-01,6.063e-01
5.200e-01,5.740e-01
5.243e-01,5.430e-01
5.286e-01,5.132e-01
5.329e-01,4.847e-01
5.372e-01,4.575e-01
5.414e-01,4.315e-01
5.457e-01,4.067e-01
5.500e-01,3.830e-01
5.543e-01,3.605e-01
5.586e-01,3.391e-01
5.628e-01,3.188e-01
5.671e-01,2.995e-01
5.714e-01,2.812e-01
5.757e-01,2.638e-01
5.800e-01,2.474e-01
5.842e-01,2.319e-01
5.885e-01,2.172e-01
5.928e-01,2.033e-01
5.971e-01,1.903e-01
6.014e-01,1.779e-01
6.056e-01,1.663e-01
6.099e-01,1.554e-01
6.142e-01,1.451e-01
6.185e-01,1.354e-01
6.228e-01,1.263e-01
6.270e-01,1.178e-01
6.313e-01,1.098e-01
6.356e-01,1.023e-01
6.399e-01,9.528e-02
6.442e-01,8.870e-02
6.484e-01,8.254e-02
6.527e-01,7.677e-02
6.570e-01,7.138e-02
6.613e-01,6.635e-02
6.656e-01,6.164e-02
6.698e-01,5.725e-02
6.741e-01,5.316e-02
6.784e-01,4.934e-02
6.827e-01,4.577e-02
6.870e-01,4.246e-02
6.912e-01,3.937e-02
6.955e-01,3.649e-02
6.998e-01,3.381e-02
7.041e-01,3.132e-02
7.084e-01,2.901e-02
7.126e-01,2.686e-02
7.169e-01,2.486e-02
7.212e-01,2.300e-02
7.255e-01,2.128e-02
7.298e-01,1.968e-02
7.340e-01,1.819e-02
7.383e-01,1.682e-02
7.426e-01,1.554e-02
7.469e-01,1.436e-02
7.512e-01,1.327e-02
7.554e-01,1.225e-02
7.597e-01,1.131e-02
7.640e-01,1.044e-02
7.683e-01,9.637e-03
7.726e-01,8.893e-03
7.768e-01,8.204e-03
7.811e-01,7.567e-03
7.854e-01,6.979e-03
7.897e-01,6.435e-03
7.940e-01,5.932e-03
7.982e-01,5.468e-03
8.025e-01,5.039e-03
8.068e-01,4.643e-03
8.111e-01,4.278e-03
8.154e-01,3.940e-03
8.196e-01,3.629e-03
8.239e-01,3.342e-03
8.282e-01,3.077e-03
8.325e-01,2.833e-03
8.368e-01,2.608e-03
8.410e-01,2.400e-03
8.453e-01,2.208e-03
8.496e-01,2.032e-03
8.539e-01,1.870e-03


==> anc/03_results/moderate_zap/num_total_probability/0_015.csv <==
transmittance,probability_density
2.234e-03,1.020e-01
6.703e-03,3.379e-01
1.117e-02,4.167e-01
1.564e-02,4.972e-01
2.011e-02,6.017e-01
2.458e-02,7.184e-01
2.905e-02,8.360e-01
3.352e-02,9.492e-01
3.798e-02,1.057e+00
4.245e-02,1.158e+00
4.692e-02,1.251e+00
5.139e-02,1.335e+00
5.586e-02,1.407e+00
6.033e-02,1.466e+00
6.480e-02,1.511e+00
6.927e-02,1.544e+00
7.373e-02,1.567e+00
7.820e-02,1.581e+00
8.267e-02,1.590e+00
8.714e-02,1.596e+00
9.161e-02,1.601e+00
9.608e-02,1.608e+00
1.005e-01,1.618e+00
1.050e-01,1.630e+00
1.095e-01,1.645e+00
1.140e-01,1.663e+00
1.184e-01,1.683e+00
1.229e-01,1.705e+00
1.274e-01,1.726e+00
1.318e-01,1.748e+00
1.363e-01,1.768e+00
1.408e-01,1.787e+00
1.452e-01,1.804e+00
1.497e-01,1.819e+00
1.542e-01,1.833e+00
1.586e-01,1.844e+00
1.631e-01,1.854e+00
1.676e-01,1.862e+00
1.720e-01,1.870e+00
1.765e-01,1.877e+00
1.810e-01,1.885e+00
1.855e-01,1.893e+00
1.899e-01,1.901e+00
1.944e-01,1.911e+00
1.989e-01,1.921e+00
2.033e-01,1.933e+00
2.078e-01,1.945e+00
2.123e-01,1.959e+00
2.167e-01,1.974e+00
2.212e-01,1.990e+00
2.257e-01,2.007e+00
2.301e-01,2.025e+00
2.346e-01,2.043e+00
2.391e-01,2.061e+00
2.435e-01,2.080e+00
2.480e-01,2.099e+00
2.525e-01,2.119e+00
2.570e-01,2.138e+00
2.614e-01,2.157e+00
2.659e-01,2.176e+00
2.704e-01,2.195e+00
2.748e-01,2.213e+00
2.793e-01,2.231e+00
2.838e-01,2.248e+00
2.882e-01,2.265e+00
2.927e-01,2.281e+00
2.972e-01,2.296e+00
3.016e-01,2.311e+00
3.061e-01,2.324e+00
3.106e-01,2.337e+00
3.150e-01,2.348e+00
3.195e-01,2.358e+00
3.240e-01,2.367e+00
3.285e-01,2.374e+00
3.329e-01,2.379e+00
3.374e-01,2.383e+00
3.419e-01,2.384e+00
3.463e-01,2.384e+00
3.508e-01,2.381e+00
3.553e-01,2.376e+00
3.597e-01,2.369e+00
3.642e-01,2.359e+00
3.687e-01,2.347e+00
3.731e-01,2.332e+00
3.776e-01,2.315e+00
3.821e-01,2.295e+00
3.865e-01,2.272e+00
3.910e-01,2.247e+00
3.955e-01,2.220e+00
4.000e-01,2.190e+00
4.044e-01,2.158e+00
4.089e-01,2.123e+00
4.134e-01,2.086e+00
4.178e-01,2.048e+00
4.223e-01,2.007e+00
4.268e-01,1.965e+00
4.312e-01,1.921e+00
4.357e-01,1.875e+00
4.402e-01,1.828e+00
4.446e-01,1.780e+00
4.491e-01,1.731e+00
4.536e-01,1.682e+00
4.580e-01,1.631e+00
4.625e-01,1.580e+00
4.670e-01,1.529e+00
4.715e-01,1.478e+00
4.759e-01,1.426e+00
4.804e-01,1.375e+00
4.849e-01,1.324e+00
4.893e-01,1.273e+00
4.938e-01,1.223e+00
4.983e-01,1.174e+00
5.027e-01,1.125e+00
5.072e-01,1.077e+00
5.117e-01,1.030e+00
5.161e-01,9.843e-01
5.206e-01,9.394e-01
5.251e-01,8.955e-01
5.295e-01,8.529e-01
5.340e-01,8.115e-01
5.385e-01,7.713e-01
5.430e-01,7.324e-01
5.474e-01,6.948e-01
5.519e-01,6.585e-01
5.564e-01,6.236e-01
5.608e-01,5.900e-01
5.653e-01,5.577e-01
5.698e-01,5.267e-01
5.742e-01,4.970e-01
5.787e-01,4.686e-01
5.832e-01,4.414e-01
5.876e-01,4.155e-01
5.921e-01,3.908e-01
5.966e-01,3.673e-01
6.010e-01,3.450e-01
6.055e-01,3.238e-01
6.100e-01,3.036e-01
6.145e-01,2.845e-01
6.189e-01,2.664e-01
6.234e-01,2.494e-01
6.279e-01,2.332e-01
6.323e-01,2.179e-01
6.368e-01,2.036e-01
6.413e-01,1.900e-01
6.457e-01,1.773e-01
6.502e-01,1.653e-01
6.547e-01,1.540e-01
6.591e-01,1.434e-01
6.636e-01,1.334e-01
6.681e-01,1.241e-01
6.725e-01,1.154e-01
6.770e-01,1.072e-01
6.815e-01,9.958e-02
6.860e-01,9.244e-02
6.904e-01,8.576e-02
6.949e-01,7.953e-02
6.994e-01,7.371e-02
7.038e-01,6.829e-02
7.083e-01,6.324e-02
7.128e-01,5.854e-02
7.172e-01,5.416e-02
7.217e-01,5.009e-02
7.262e-01,4.631e-02
7.306e-01,4.279e-02
7.351e-01,3.953e-02
7.396e-01,3.650e-02
7.440e-01,3.368e-02
7.485e-01,3.108e-02
7.530e-01,2.866e-02
7.575e-01,2.643e-02
7.619e-01,2.436e-02
7.664e-01,2.244e-02
7.709e-01,2.067e-02
7.753e-01,1.903e-02
7.798e-01,1.752e-02
7.843e-01,1.612e-02
7.887e-01,1.483e-02
7.932e-01,1.364e-02
7.977e-01,1.254e-02
8.021e-01,1.152e-02
8.066e-01,1.059e-02
8.111e-01,9.724e-03
8.155e-01,8.929e-03
8.200e-01,8.198e-03
8.245e-01,7.524e-03
8.290e-01,6.905e-03
8.334e-01,6.334e-03
8.379e-01,5.810e-03
8.424e-01,5.327e-03
8.468e-01,4.884e-03
8.513e-01,4.476e-03
8.558e-01,4.102e-03
8.602e-01,3.758e-03
8.647e-01,3.442e-03
8.692e-01,3.153e-03
8.736e-01,2.887e-03
8.781e-01,2.643e-03
8.826e-01,2.419e-03
8.870e-01,2.213e-03
8.915e-01,2.025e-03


==> anc/03_results/moderate_zap/num_total_probability/0_016.csv <==
transmittance,probability_density
2.500e-03,6.908e-02
7.500e-03,2.621e-01
1.250e-02,3.213e-01
1.750e-02,3.708e-01
2.250e-02,4.405e-01
2.750e-02,5.269e-01
3.250e-02,6.204e-01
3.750e-02,7.140e-01
4.250e-02,8.049e-01
4.750e-02,8.923e-01
5.250e-02,9.764e-01
5.750e-02,1.056e+00
6.250e-02,1.130e+00
6.750e-02,1.197e+00
7.250e-02,1.254e+00
7.750e-02,1.300e+00
8.250e-02,1.335e+00
8.750e-02,1.361e+00
9.250e-02,1.378e+00
9.750e-02,1.389e+00
1.025e-01,1.397e+00
1.075e-01,1.403e+00
1.125e-01,1.410e+00
1.175e-01,1.419e+00
1.225e-01,1.431e+00
1.275e-01,1.446e+00
1.325e-01,1.464e+00
1.375e-01,1.485e+00
1.425e-01,1.508e+00
1.475e-01,1.532e+00
1.525e-01,1.556e+00
1.575e-01,1.580e+00
1.625e-01,1.603e+00
1.675e-01,1.624e+00
1.725e-01,1.644e+00
1.775e-01,1.661e+00
1.825e-01,1.676e+00
1.875e-01,1.689e+00
1.925e-01,1.700e+00
1.975e-01,1.711e+00
2.025e-01,1.720e+00
2.075e-01,1.730e+00
2.125e-01,1.740e+00
2.175e-01,1.750e+00
2.225e-01,1.761e+00
2.275e-01,1.773e+00
2.325e-01,1.786e+00
2.375e-01,1.801e+00
2.425e-01,1.817e+00
2.475e-01,1.834e+00
2.525e-01,1.852e+00
2.575e-01,1.871e+00
2.625e-01,1.891e+00
2.675e-01,1.911e+00
2.725e-01,1.932e+00
2.775e-01,1.954e+00
2.825e-01,1.976e+00
2.875e-01,1.997e+00
2.925e-01,2.019e+00
2.975e-01,2.041e+00
3.025e-01,2.062e+00
3.075e-01,2.084e+00
3.125e-01,2.105e+00
3.175e-01,2.125e+00
3.225e-01,2.145e+00
3.275e-01,2.164e+00
3.325e-01,2.183e+00
3.375e-01,2.200e+00
3.425e-01,2.217e+00
3.475e-01,2.233e+00
3.525e-01,2.247e+00
3.575e-01,2.260e+00
3.625e-01,2.271e+00
3.675e-01,2.280e+00
3.725e-01,2.288e+00
3.775e-01,2.293e+00
3.825e-01,2.297e+00
3.875e-01,2.297e+00
3.925e-01,2.296e+00
3.975e-01,2.291e+00
4.025e-01,2.284e+00
4.075e-01,2.274e+00
4.125e-01,2.261e+00
4.175e-01,2.245e+00
4.225e-01,2.225e+00
4.275e-01,2.203e+00
4.325e-01,2.178e+00
4.375e-01,2.150e+00
4.425e-01,2.119e+00
4.475e-01,2.085e+00
4.525e-01,2.048e+00
4.575e-01,2.009e+00
4.625e-01,1.967e+00
4.675e-01,1.923e+00
4.725e-01,1.877e+00
4.775e-01,1.829e+00
4.825e-01,1.780e+00
4.875e-01,1.729e+00
4.925e-01,1.676e+00
4.975e-01,1.623e+00
5.025e-01,1.569e+00
5.075e-01,1.515e+00
5.125e-01,1.460e+00
5.175e-01,1.405e+00
5.225e-01,1.349e+00
5.275e-01,1.295e+00
5.325e-01,1.240e+00
5.375e-01,1.186e+00
5.425e-01,1.133e+00
5.475e-01,1.080e+00
5.525e-01,1.029e+00
5.575e-01,9.787e-01
5.625e-01,9.295e-01
5.675e-01,8.817e-01
5.725e-01,8.352e-01
5.775e-01,7.901e-01
5.825e-01,7.465e-01
5.875e-01,7.045e-01
5.925e-01,6.640e-01
5.975e-01,6.250e-01
6.025e-01,5.877e-01
6.075e-01,5.519e-01
6.125e-01,5.178e-01
6.175e-01,4.852e-01
6.225e-01,4.541e-01
6.275e-01,4.246e-01
6.325e-01,3.966e-01
6.375e-01,3.701e-01
6.425e-01,3.450e-01
6.475e-01,3.212e-01
6.525e-01,2.989e-01
6.575e-01,2.778e-01
6.625e-01,2.579e-01
6.675e-01,2.393e-01
6.725e-01,2.218e-01
6.775e-01,2.054e-01
6.825e-01,1.901e-01
6.875e-01,1.757e-01
6.925e-01,1.623e-01
6.975e-01,1.498e-01
7.025e-01,1.382e-01
7.075e-01,1.273e-01
7.125e-01,1.173e-01
7.175e-01,1.079e-01
7.225e-01,9.923e-02
7.275e-01,9.118e-02
7.325e-01,8.373e-02
7.375e-01,7.683e-02
7.425e-01,7.046e-02
7.475e-01,6.457e-02
7.525e-01,5.914e-02
7.575e-01,5.413e-02
7.625e-01,4.951e-02
7.675e-01,4.527e-02
7.725e-01,4.136e-02
7.775e-01,3.777e-02
7.825e-01,3.447e-02
7.875e-01,3.144e-02
7.925e-01,2.866e-02
7.975e-01,2.612e-02
8.025e-01,2.379e-02
8.075e-01,2.165e-02
8.125e-01,1.970e-02
8.175e-01,1.792e-02
8.225e-01,1.629e-02
8.275e-01,1.480e-02
8.325e-01,1.344e-02
8.375e-01,1.220e-02
8.425e-01,1.107e-02
8.475e-01,1.004e-02
8.525e-01,9.104e-03
8.575e-01,8.251e-03
8.625e-01,7.475e-03
8.675e-01,6.769e-03
8.725e-01,6.128e-03
8.775e-01,5.546e-03
8.825e-01,5.017e-03
8.875e-01,4.537e-03
8.925e-01,4.101e-03
8.975e-01,3.707e-03
9.025e-01,3.349e-03
9.075e-01,3.024e-03
9.125e-01,2.731e-03
9.175e-01,2.465e-03
9.225e-01,2.224e-03
9.275e-01,2.006e-03
9.325e-01,1.809e-03
9.375e-01,1.631e-03
9.425e-01,1.470e-03
9.475e-01,1.325e-03
9.525e-01,1.194e-03
9.575e-01,1.075e-03
9.625e-01,9.682e-04
9.675e-01,8.717e-04
9.725e-01,7.846e-04
9.775e-01,7.060e-04
9.825e-01,6.352e-04
9.875e-01,5.713e-04
9.925e-01,5.138e-04
9.975e-01,4.619e-04


==> anc/03_results/moderate_zap/num_total_probability/0_017.csv <==
transmittance,probability_density
2.500e-03,3.552e-02
7.500e-03,1.905e-01
1.250e-02,2.441e-01
1.750e-02,2.714e-01
2.250e-02,3.043e-01
2.750e-02,3.515e-01
3.250e-02,4.108e-01
3.750e-02,4.774e-01
4.250e-02,5.464e-01
4.750e-02,6.151e-01
5.250e-02,6.823e-01
5.750e-02,7.480e-01
6.250e-02,8.123e-01
6.750e-02,8.752e-01
7.250e-02,9.362e-01
7.750e-02,9.941e-01
8.250e-02,1.047e+00
8.750e-02,1.095e+00
9.250e-02,1.136e+00
9.750e-02,1.169e+00
1.025e-01,1.194e+00
1.075e-01,1.214e+00
1.125e-01,1.227e+00
1.175e-01,1.237e+00
1.225e-01,1.244e+00
1.275e-01,1.250e+00
1.325e-01,1.256e+00
1.375e-01,1.264e+00
1.425e-01,1.274e+00
1.475e-01,1.287e+00
1.525e-01,1.303e+00
1.575e-01,1.322e+00
1.625e-01,1.343e+00
1.675e-01,1.366e+00
1.725e-01,1.390e+00
1.775e-01,1.414e+00
1.825e-01,1.438e+00
1.875e-01,1.461e+00
1.925e-01,1.483e+00
1.975e-01,1.504e+00
2.025e-01,1.522e+00
2.075e-01,1.539e+00
2.125e-01,1.554e+00
2.175e-01,1.568e+00
2.225e-01,1.580e+00
2.275e-01,1.591e+00
2.325e-01,1.602e+00
2.375e-01,1.612e+00
2.425e-01,1.623e+00
2.475e-01,1.633e+00
2.525e-01,1.645e+00
2.575e-01,1.657e+00
2.625e-01,1.671e+00
2.675e-01,1.686e+00
2.725e-01,1.701e+00
2.775e-01,1.718e+00
2.825e-01,1.736e+00
2.875e-01,1.755e+00
2.925e-01,1.774e+00
2.975e-01,1.795e+00
3.025e-01,1.816e+00
3.075e-01,1.837e+00
3.125e-01,1.859e+00
3.175e-01,1.882e+00
3.225e-01,1.904e+00
3.275e-01,1.926e+00
3.325e-01,1.949e+00
3.375e-01,1.971e+00
3.425e-01,1.993e+00
3.475e-01,2.015e+00
3.525e-01,2.037e+00
3.575e-01,2.058e+00
3.625e-01,2.079e+00
3.675e-01,2.099e+00
3.725e-01,2.118e+00
3.775e-01,2.137e+00
3.825e-01,2.155e+00
3.875e-01,2.171e+00
3.925e-01,2.187e+00
3.975e-01,2.201e+00
4.025e-01,2.213e+00
4.075e-01,2.224e+00
4.125e-01,2.233e+00
4.175e-01,2.240e+00
4.225e-01,2.245e+00
4.275e-01,2.247e+00
4.325e-01,2.247e+00
4.375e-01,2.244e+00
4.425e-01,2.239e+00
4.475e-01,2.231e+00
4.525e-01,2.220e+00
4.575e-01,2.205e+00
4.625e-01,2.188e+00
4.675e-01,2.168e+00
4.725e-01,2.145e+00
4.775e-01,2.119e+00
4.825e-01,2.090e+00
4.875e-01,2.058e+00
4.925e-01,2.023e+00
4.975e-01,1.986e+00
5.025e-01,1.946e+00
5.075e-01,1.904e+00
5.125e-01,1.860e+00
5.175e-01,1.813e+00
5.225e-01,1.766e+00
5.275e-01,1.716e+00
5.325e-01,1.665e+00
5.375e-01,1.613e+00
5.425e-01,1.561e+00
5.475e-01,1.507e+00
5.525e-01,1.453e+00
5.575e-01,1.399e+00
5.625e-01,1.344e+00
5.675e-01,1.290e+00
5.725e-01,1.236e+00
5.775e-01,1.182e+00
5.825e-01,1.129e+00
5.875e-01,1.077e+00
5.925e-01,1.026e+00
5.975e-01,9.757e-01
6.025e-01,9.265e-01
6.075e-01,8.787e-01
6.125e-01,8.321e-01
6.175e-01,7.869e-01
6.225e-01,7.432e-01
6.275e-01,7.010e-01
6.325e-01,6.603e-01
6.375e-01,6.212e-01
6.425e-01,5.837e-01
6.475e-01,5.477e-01
6.525e-01,5.134e-01
6.575e-01,4.806e-01
6.625e-01,4.494e-01
6.675e-01,4.197e-01
6.725e-01,3.915e-01
6.775e-01,3.649e-01
6.825e-01,3.396e-01
6.875e-01,3.158e-01
6.925e-01,2.934e-01
6.975e-01,2.722e-01
7.025e-01,2.523e-01
7.075e-01,2.337e-01
7.125e-01,2.162e-01
7.175e-01,1.998e-01
7.225e-01,1.845e-01
7.275e-01,1.702e-01
7.325e-01,1.569e-01
7.375e-01,1.445e-01
7.425e-01,1.329e-01
7.475e-01,1.222e-01
7.525e-01,1.123e-01
7.575e-01,1.030e-01
7.625e-01,9.448e-02
7.675e-01,8.657e-02
7.725e-01,7.927e-02
7.775e-01,7.253e-02
7.825e-01,6.631e-02
7.875e-01,6.058e-02
7.925e-01,5.530e-02
7.975e-01,5.045e-02
8.025e-01,4.600e-02
8.075e-01,4.191e-02
8.125e-01,3.816e-02
8.175e-01,3.472e-02
8.225e-01,3.157e-02
8.275e-01,2.869e-02
8.325e-01,2.605e-02
8.375e-01,2.365e-02
8.425e-01,2.145e-02
8.475e-01,1.945e-02
8.525e-01,1.762e-02
8.575e-01,1.596e-02
8.625e-01,1.445e-02
8.675e-01,1.307e-02
8.725e-01,1.182e-02
8.775e-01,1.068e-02
8.825e-01,9.646e-03
8.875e-01,8.709e-03
8.925e-01,7.859e-03
8.975e-01,7.089e-03
9.025e-01,6.392e-03
9.075e-01,5.760e-03
9.125e-01,5.189e-03
9.175e-01,4.672e-03
9.225e-01,4.205e-03
9.275e-01,3.784e-03
9.325e-01,3.403e-03
9.375e-01,3.059e-03
9.425e-01,2.749e-03
9.475e-01,2.469e-03
9.525e-01,2.217e-03
9.575e-01,1.991e-03
9.625e-01,1.786e-03
9.675e-01,1.602e-03
9.725e-01,1.437e-03
9.775e-01,1.288e-03
9.825e-01,1.154e-03
9.875e-01,1.034e-03
9.925e-01,9.261e-04
9.975e-01,8.291e-04


==> anc/03_results/moderate_zap/num_total_probability/0_018.csv <==
transmittance,probability_density
2.500e-03,1.662e-02
7.500e-03,1.351e-01
1.250e-02,1.868e-01
1.750e-02,2.083e-01
2.250e-02,2.244e-01
2.750e-02,2.458e-01
3.250e-02,2.764e-01
3.750e-02,3.162e-01
4.250e-02,3.627e-01
4.750e-02,4.132e-01
5.250e-02,4.653e-01
5.750e-02,5.174e-01
6.250e-02,5.688e-01
6.750e-02,6.195e-01
7.250e-02,6.695e-01
7.750e-02,7.192e-01
8.250e-02,7.687e-01
8.750e-02,8.176e-01
9.250e-02,8.652e-01
9.750e-02,9.107e-01
1.025e-01,9.529e-01
1.075e-01,9.910e-01
1.125e-01,1.024e+00
1.175e-01,1.052e+00
1.225e-01,1.074e+00
1.275e-01,1.091e+00
1.325e-01,1.104e+00
1.375e-01,1.113e+00
1.425e-01,1.120e+00
1.475e-01,1.126e+00
1.525e-01,1.132e+00
1.575e-01,1.138e+00
1.625e-01,1.147e+00
1.675e-01,1.157e+00
1.725e-01,1.170e+00
1.775e-01,1.185e+00
1.825e-01,1.203e+00
1.875e-01,1.223e+00
1.925e-01,1.245e+00
1.975e-01,1.268e+00
2.025e-01,1.292e+00
2.075e-01,1.316e+00
2.125e-01,1.339e+00
2.175e-01,1.362e+00
2.225e-01,1.384e+00
2.275e-01,1.404e+00
2.325e-01,1.423e+00
2.375e-01,1.440e+00
2.425e-01,1.456e+00
2.475e-01,1.470e+00
2.525e-01,1.483e+00
2.575e-01,1.495e+00
2.625e-01,1.507e+00
2.675e-01,1.518e+00
2.725e-01,1.529e+00
2.775e-01,1.540e+00
2.825e-01,1.552e+00
2.875e-01,1.565e+00
2.925e-01,1.578e+00
2.975e-01,1.593e+00
3.025e-01,1.608e+00
3.075e-01,1.625e+00
3.125e-01,1.642e+00
3.175e-01,1.661e+00
3.225e-01,1.680e+00
3.275e-01,1.701e+00
3.325e-01,1.722e+00
3.375e-01,1.743e+00
3.425e-01,1.766e+00
3.475e-01,1.788e+00
3.525e-01,1.811e+00
3.575e-01,1.835e+00
3.625e-01,1.858e+00
3.675e-01,1.881e+00
3.725e-01,1.905e+00
3.775e-01,1.928e+00
3.825e-01,1.952e+00
3.875e-01,1.975e+00
3.925e-01,1.997e+00
3.975e-01,2.020e+00
4.025e-01,2.042e+00
4.075e-01,2.063e+00
4.125e-01,2.084e+00
4.175e-01,2.104e+00
4.225e-01,2.123e+00
4.275e-01,2.141e+00
4.325e-01,2.158e+00
4.375e-01,2.174e+00
4.425e-01,2.187e+00
4.475e-01,2.200e+00
4.525e-01,2.210e+00
4.575e-01,2.218e+00
4.625e-01,2.224e+00
4.675e-01,2.228e+00
4.725e-01,2.229e+00
4.775e-01,2.228e+00
4.825e-01,2.223e+00
4.875e-01,2.216e+00
4.925e-01,2.206e+00
4.975e-01,2.193e+00
5.025e-01,2.176e+00
5.075e-01,2.157e+00
5.125e-01,2.134e+00
5.175e-01,2.109e+00
5.225e-01,2.080e+00
5.275e-01,2.049e+00
5.325e-01,2.014e+00
5.375e-01,1.977e+00
5.425e-01,1.937e+00
5.475e-01,1.895e+00
5.525e-01,1.851e+00
5.575e-01,1.805e+00
5.625e-01,1.756e+00
5.675e-01,1.707e+00
5.725e-01,1.655e+00
5.775e-01,1.603e+00
5.825e-01,1.550e+00
5.875e-01,1.495e+00
5.925e-01,1.441e+00
5.975e-01,1.386e+00
6.025e-01,1.331e+00
6.075e-01,1.276e+00
6.125e-01,1.221e+00
6.175e-01,1.167e+00
6.225e-01,1.113e+00
6.275e-01,1.060e+00
6.325e-01,1.008e+00
6.375e-01,9.577e-01
6.425e-01,9.080e-01
6.475e-01,8.597e-01
6.525e-01,8.127e-01
6.575e-01,7.672e-01
6.625e-01,7.231e-01
6.675e-01,6.807e-01
6.725e-01,6.398e-01
6.775e-01,6.006e-01
6.825e-01,5.630e-01
6.875e-01,5.270e-01
6.925e-01,4.927e-01
6.975e-01,4.601e-01
7.025e-01,4.290e-01
7.075e-01,3.996e-01
7.125e-01,3.717e-01
7.175e-01,3.453e-01
7.225e-01,3.205e-01
7.275e-01,2.970e-01
7.325e-01,2.750e-01
7.375e-01,2.543e-01
7.425e-01,2.349e-01
7.475e-01,2.168e-01
7.525e-01,1.998e-01
7.575e-01,1.840e-01
7.625e-01,1.692e-01
7.675e-01,1.555e-01
7.725e-01,1.428e-01
7.775e-01,1.309e-01
7.825e-01,1.200e-01
7.875e-01,1.098e-01
7.925e-01,1.004e-01
7.975e-01,9.175e-02
8.025e-01,8.375e-02
8.075e-01,7.639e-02
8.125e-01,6.961e-02
8.175e-01,6.338e-02
8.225e-01,5.766e-02
8.275e-01,5.241e-02
8.325e-01,4.760e-02
8.375e-01,4.320e-02
8.425e-01,3.918e-02
8.475e-01,3.550e-02
8.525e-01,3.215e-02
8.575e-01,2.909e-02
8.625e-01,2.630e-02
8.675e-01,2.377e-02
8.725e-01,2.146e-02
8.775e-01,1.936e-02
8.825e-01,1.746e-02
8.875e-01,1.573e-02
8.925e-01,1.417e-02
8.975e-01,1.275e-02
9.025e-01,1.147e-02
9.075e-01,1.031e-02
9.125e-01,9.264e-03
9.175e-01,8.318e-03
9.225e-01,7.464e-03
9.275e-01,6.695e-03
9.325e-01,6.001e-03
9.375e-01,5.376e-03
9.425e-01,4.814e-03
9.475e-01,4.308e-03
9.525e-01,3.854e-03
9.575e-01,3.446e-03
9.625e-01,3.079e-03
9.675e-01,2.750e-03
9.725e-01,2.456e-03
9.775e-01,2.191e-03
9.825e-01,1.955e-03
9.875e-01,1.743e-03
9.925e-01,1.553e-03
9.975e-01,1.384e-03


==> anc/03_results/moderate_zap/num_total_probability/0_019.csv <==
transmittance,probability_density
2.500e-03,6.948e-03
7.500e-03,9.256e-02
1.250e-02,1.416e-01
1.750e-02,1.625e-01
2.250e-02,1.741e-01
2.750e-02,1.841e-01
3.250e-02,1.973e-01
3.750e-02,2.163e-01
4.250e-02,2.417e-01
4.750e-02,2.730e-01
5.250e-02,3.087e-01
5.750e-02,3.473e-01
6.250e-02,3.874e-01
6.750e-02,4.280e-01
7.250e-02,4.684e-01
7.750e-02,5.083e-01
8.250e-02,5.479e-01
8.750e-02,5.874e-01
9.250e-02,6.269e-01
9.750e-02,6.667e-01
1.025e-01,7.068e-01
1.075e-01,7.468e-01
1.125e-01,7.862e-01
1.175e-01,8.244e-01
1.225e-01,8.605e-01
1.275e-01,8.937e-01
1.325e-01,9.234e-01
1.375e-01,9.492e-01
1.425e-01,9.708e-01
1.475e-01,9.882e-01
1.525e-01,1.002e+00
1.575e-01,1.012e+00
1.625e-01,1.020e+00
1.675e-01,1.026e+00
1.725e-01,1.032e+00
1.775e-01,1.037e+00
1.825e-01,1.043e+00
1.875e-01,1.050e+00
1.925e-01,1.060e+00
1.975e-01,1.071e+00
2.025e-01,1.085e+00
2.075e-01,1.102e+00
2.125e-01,1.120e+00
2.175e-01,1.140e+00
2.225e-01,1.162e+00
2.275e-01,1.185e+00
2.325e-01,1.209e+00
2.375e-01,1.233e+00
2.425e-01,1.256e+00
2.475e-01,1.279e+00
2.525e-01,1.301e+00
2.575e-01,1.322e+00
2.625e-01,1.341e+00
2.675e-01,1.359e+00
2.725e-01,1.375e+00
2.775e-01,1.390e+00
2.825e-01,1.404e+00
2.875e-01,1.418e+00
2.925e-01,1.430e+00
2.975e-01,1.442e+00
3.025e-01,1.454e+00
3.075e-01,1.466e+00
3.125e-01,1.478e+00
3.175e-01,1.491e+00
3.225e-01,1.505e+00
3.275e-01,1.519e+00
3.325e-01,1.534e+00
3.375e-01,1.551e+00
3.425e-01,1.568e+00
3.475e-01,1.586e+00
3.525e-01,1.606e+00
3.575e-01,1.626e+00
3.625e-01,1.647e+00
3.675e-01,1.669e+00
3.725e-01,1.691e+00
3.775e-01,1.714e+00
3.825e-01,1.738e+00
3.875e-01,1.762e+00
3.925e-01,1.786e+00
3.975e-01,1.811e+00
4.025e-01,1.836e+00
4.075e-01,1.861e+00
4.125e-01,1.886e+00
4.175e-01,1.911e+00
4.225e-01,1.936e+00
4.275e-01,1.961e+00
4.325e-01,1.985e+00
4.375e-01,2.010e+00
4.425e-01,2.033e+00
4.475e-01,2.057e+00
4.525e-01,2.079e+00
4.575e-01,2.101e+00
4.625e-01,2.122e+00
4.675e-01,2.141e+00
4.725e-01,2.160e+00
4.775e-01,2.177e+00
4.825e-01,2.192e+00
4.875e-01,2.206e+00
4.925e-01,2.217e+00
4.975e-01,2.227e+00
5.025e-01,2.234e+00
5.075e-01,2.238e+00
5.125e-01,2.240e+00
5.175e-01,2.239e+00
5.225e-01,2.235e+00
5.275e-01,2.227e+00
5.325e-01,2.217e+00
5.375e-01,2.203e+00
5.425e-01,2.186e+00
5.475e-01,2.166e+00
5.525e-01,2.142e+00
5.575e-01,2.116e+00
5.625e-01,2.086e+00
5.675e-01,2.052e+00
5.725e-01,2.016e+00
5.775e-01,1.977e+00
5.825e-01,1.936e+00
5.875e-01,1.892e+00
5.925e-01,1.845e+00
5.975e-01,1.797e+00
6.025e-01,1.746e+00
6.075e-01,1.694e+00
6.125e-01,1.640e+00
6.175e-01,1.586e+00
6.225e-01,1.530e+00
6.275e-01,1.474e+00
6.325e-01,1.417e+00
6.375e-01,1.360e+00
6.425e-01,1.303e+00
6.475e-01,1.246e+00
6.525e-01,1.189e+00
6.575e-01,1.134e+00
6.625e-01,1.079e+00
6.675e-01,1.024e+00
6.725e-01,9.714e-01
6.775e-01,9.196e-01
6.825e-01,8.691e-01
6.875e-01,8.201e-01
6.925e-01,7.726e-01
6.975e-01,7.268e-01
7.025e-01,6.825e-01
7.075e-01,6.400e-01
7.125e-01,5.992e-01
7.175e-01,5.602e-01
7.225e-01,5.230e-01
7.275e-01,4.875e-01
7.325e-01,4.538e-01
7.375e-01,4.218e-01
7.425e-01,3.915e-01
7.475e-01,3.629e-01
7.525e-01,3.360e-01
7.575e-01,3.106e-01
7.625e-01,2.868e-01
7.675e-01,2.645e-01
7.725e-01,2.436e-01
7.775e-01,2.240e-01
7.825e-01,2.058e-01
7.875e-01,1.888e-01
7.925e-01,1.731e-01
7.975e-01,1.584e-01
8.025e-01,1.449e-01
8.075e-01,1.323e-01
8.125e-01,1.207e-01
8.175e-01,1.100e-01
8.225e-01,1.002e-01
8.275e-01,9.111e-02
8.325e-01,8.277e-02
8.375e-01,7.512e-02
8.425e-01,6.811e-02
8.475e-01,6.170e-02
8.525e-01,5.583e-02
8.575e-01,5.048e-02
8.625e-01,4.559e-02
8.675e-01,4.114e-02
8.725e-01,3.710e-02
8.775e-01,3.342e-02
8.825e-01,3.008e-02
8.875e-01,2.705e-02
8.925e-01,2.430e-02
8.975e-01,2.182e-02
9.025e-01,1.957e-02
9.075e-01,1.754e-02
9.125e-01,1.571e-02
9.175e-01,1.406e-02
9.225e-01,1.258e-02
9.275e-01,1.124e-02
9.325e-01,1.004e-02
9.375e-01,8.957e-03
9.425e-01,7.987e-03
9.475e-01,7.118e-03
9.525e-01,6.339e-03
9.575e-01,5.641e-03
9.625e-01,5.017e-03
9.675e-01,4.459e-03
9.725e-01,3.961e-03
9.775e-01,3.516e-03
9.825e-01,3.120e-03
9.875e-01,2.766e-03
9.925e-01,2.451e-03
9.975e-01,2.171e-03


==> anc/03_results/moderate_zap/num_total_probability/0_02.csv <==
transmittance,probability_density
2.500e-03,2.526e-03
7.500e-03,6.019e-02
1.250e-02,1.055e-01
1.750e-02,1.262e-01
2.250e-02,1.373e-01
2.750e-02,1.447e-01
3.250e-02,1.512e-01
3.750e-02,1.591e-01
4.250e-02,1.701e-01
4.750e-02,1.853e-01
5.250e-02,2.050e-01
5.750e-02,2.287e-01
6.250e-02,2.558e-01
6.750e-02,2.854e-01
7.250e-02,3.166e-01
7.750e-02,3.486e-01
8.250e-02,3.810e-01
8.750e-02,4.133e-01
9.250e-02,4.453e-01
9.750e-02,4.772e-01
1.025e-01,5.090e-01
1.075e-01,5.409e-01
1.125e-01,5.733e-01
1.175e-01,6.062e-01
1.225e-01,6.397e-01
1.275e-01,6.735e-01
1.325e-01,7.073e-01
1.375e-01,7.407e-01
1.425e-01,7.730e-01
1.475e-01,8.036e-01
1.525e-01,8.319e-01
1.575e-01,8.574e-01
1.625e-01,8.798e-01
1.675e-01,8.987e-01
1.725e-01,9.143e-01
1.775e-01,9.268e-01
1.825e-01,9.366e-01
1.875e-01,9.441e-01
1.925e-01,9.500e-01
1.975e-01,9.551e-01
2.025e-01,9.599e-01
2.075e-01,9.653e-01
2.125e-01,9.717e-01
2.175e-01,9.796e-01
2.225e-01,9.894e-01
2.275e-01,1.001e+00
2.325e-01,1.016e+00
2.375e-01,1.032e+00
2.425e-01,1.050e+00
2.475e-01,1.070e+00
2.525e-01,1.092e+00
2.575e-01,1.115e+00
2.625e-01,1.138e+00
2.675e-01,1.161e+00
2.725e-01,1.185e+00
2.775e-01,1.208e+00
2.825e-01,1.230e+00
2.875e-01,1.251e+00
2.925e-01,1.271e+00
2.975e-01,1.290e+00
3.025e-01,1.308e+00
3.075e-01,1.324e+00
3.125e-01,1.340e+00
3.175e-01,1.354e+00
3.225e-01,1.368e+00
3.275e-01,1.381e+00
3.325e-01,1.394e+00
3.375e-01,1.406e+00
3.425e-01,1.419e+00
3.475e-01,1.433e+00
3.525e-01,1.447e+00
3.575e-01,1.461e+00
3.625e-01,1.476e+00
3.675e-01,1.493e+00
3.725e-01,1.510e+00
3.775e-01,1.528e+00
3.825e-01,1.548e+00
3.875e-01,1.568e+00
3.925e-01,1.589e+00
3.975e-01,1.611e+00
4.025e-01,1.634e+00
4.075e-01,1.658e+00
4.125e-01,1.682e+00
4.175e-01,1.707e+00
4.225e-01,1.733e+00
4.275e-01,1.759e+00
4.325e-01,1.785e+00
4.375e-01,1.812e+00
4.425e-01,1.839e+00
4.475e-01,1.866e+00
4.525e-01,1.893e+00
4.575e-01,1.920e+00
4.625e-01,1.947e+00
4.675e-01,1.974e+00
4.725e-01,2.001e+00
4.775e-01,2.028e+00
4.825e-01,2.054e+00
4.875e-01,2.079e+00
4.925e-01,2.104e+00
4.975e-01,2.128e+00
5.025e-01,2.151e+00
5.075e-01,2.173e+00
5.125e-01,2.193e+00
5.175e-01,2.211e+00
5.225e-01,2.228e+00
5.275e-01,2.242e+00
5.325e-01,2.255e+00
5.375e-01,2.265e+00
5.425e-01,2.272e+00
5.475e-01,2.276e+00
5.525e-01,2.277e+00
5.575e-01,2.275e+00
5.625e-01,2.270e+00
5.675e-01,2.261e+00
5.725e-01,2.249e+00
5.775e-01,2.233e+00
5.825e-01,2.213e+00
5.875e-01,2.190e+00
5.925e-01,2.164e+00
5.975e-01,2.133e+00
6.025e-01,2.100e+00
6.075e-01,2.063e+00
6.125e-01,2.022e+00
6.175e-01,1.979e+00
6.225e-01,1.933e+00
6.275e-01,1.885e+00
6.325e-01,1.834e+00
6.375e-01,1.780e+00
6.425e-01,1.726e+00
6.475e-01,1.669e+00
6.525e-01,1.611e+00
6.575e-01,1.552e+00
6.625e-01,1.493e+00
6.675e-01,1.433e+00
6.725e-01,1.372e+00
6.775e-01,1.312e+00
6.825e-01,1.252e+00
6.875e-01,1.192e+00
6.925e-01,1.133e+00
6.975e-01,1.075e+00
7.025e-01,1.018e+00
7.075e-01,9.626e-01
7.125e-01,9.083e-01
7.175e-01,8.555e-01
7.225e-01,8.043e-01
7.275e-01,7.549e-01
7.325e-01,7.073e-01
7.375e-01,6.616e-01
7.425e-01,6.177e-01
7.475e-01,5.759e-01
7.525e-01,5.359e-01
7.575e-01,4.979e-01
7.625e-01,4.619e-01
7.675e-01,4.278e-01
7.725e-01,3.956e-01
7.775e-01,3.653e-01
7.825e-01,3.367e-01
7.875e-01,3.100e-01
7.925e-01,2.849e-01
7.975e-01,2.615e-01
8.025e-01,2.397e-01
8.075e-01,2.193e-01
8.125e-01,2.005e-01
8.175e-01,1.830e-01
8.225e-01,1.668e-01
8.275e-01,1.518e-01
8.325e-01,1.380e-01
8.375e-01,1.253e-01
8.425e-01,1.136e-01
8.475e-01,1.029e-01
8.525e-01,9.307e-02
8.575e-01,8.408e-02
8.625e-01,7.587e-02
8.675e-01,6.839e-02
8.725e-01,6.157e-02
8.775e-01,5.537e-02
8.825e-01,4.974e-02
8.875e-01,4.463e-02
8.925e-01,4.000e-02
8.975e-01,3.582e-02
9.025e-01,3.204e-02
9.075e-01,2.863e-02
9.125e-01,2.556e-02
9.175e-01,2.279e-02
9.225e-01,2.031e-02
9.275e-01,1.807e-02
9.325e-01,1.607e-02
9.375e-01,1.428e-02
9.425e-01,1.267e-02
9.475e-01,1.124e-02
9.525e-01,9.960e-03
9.575e-01,8.817e-03
9.625e-01,7.799e-03
9.675e-01,6.893e-03
9.725e-01,6.088e-03
9.775e-01,5.372e-03
9.825e-01,4.736e-03
9.875e-01,4.173e-03
9.925e-01,3.673e-03
9.975e-01,3.231e-03


==> anc/03_results/moderate_zap/num_total_probability/0_021.csv <==
transmittance,probability_density
2.500e-03,7.832e-04
7.500e-03,3.628e-02
1.250e-02,7.675e-02
1.750e-02,9.703e-02
2.250e-02,1.078e-01
2.750e-02,1.149e-01
3.250e-02,1.202e-01
3.750e-02,1.248e-01
4.250e-02,1.297e-01
4.750e-02,1.358e-01
5.250e-02,1.443e-01
5.750e-02,1.555e-01
6.250e-02,1.699e-01
6.750e-02,1.874e-01
7.250e-02,2.076e-01
7.750e-02,2.300e-01
8.250e-02,2.541e-01
8.750e-02,2.795e-01
9.250e-02,3.055e-01
9.750e-02,3.320e-01
1.025e-01,3.584e-01
1.075e-01,3.849e-01
1.125e-01,4.111e-01
1.175e-01,4.374e-01
1.225e-01,4.636e-01
1.275e-01,4.902e-01
1.325e-01,5.172e-01
1.375e-01,5.448e-01
1.425e-01,5.732e-01
1.475e-01,6.021e-01
1.525e-01,6.316e-01
1.575e-01,6.612e-01
1.625e-01,6.907e-01
1.675e-01,7.194e-01
1.725e-01,7.468e-01
1.775e-01,7.726e-01
1.825e-01,7.962e-01
1.875e-01,8.172e-01
1.925e-01,8.354e-01
1.975e-01,8.509e-01
2.025e-01,8.635e-01
2.075e-01,8.737e-01
2.125e-01,8.817e-01
2.175e-01,8.880e-01
2.225e-01,8.932e-01
2.275e-01,8.979e-01
2.325e-01,9.026e-01
2.375e-01,9.079e-01
2.425e-01,9.142e-01
2.475e-01,9.221e-01
2.525e-01,9.318e-01
2.575e-01,9.434e-01
2.625e-01,9.572e-01
2.675e-01,9.730e-01
2.725e-01,9.907e-01
2.775e-01,1.010e+00
2.825e-01,1.031e+00
2.875e-01,1.053e+00
2.925e-01,1.076e+00
2.975e-01,1.100e+00
3.025e-01,1.123e+00
3.075e-01,1.146e+00
3.125e-01,1.169e+00
3.175e-01,1.191e+00
3.225e-01,1.212e+00
3.275e-01,1.232e+00
3.325e-01,1.251e+00
3.375e-01,1.269e+00
3.425e-01,1.286e+00
3.475e-01,1.302e+00
3.525e-01,1.317e+00
3.575e-01,1.331e+00
3.625e-01,1.346e+00
3.675e-01,1.359e+00
3.725e-01,1.373e+00
3.775e-01,1.387e+00
3.825e-01,1.402e+00
3.875e-01,1.417e+00
3.925e-01,1.433e+00
3.975e-01,1.450e+00
4.025e-01,1.467e+00
4.075e-01,1.486e+00
4.125e-01,1.505e+00
4.175e-01,1.526e+00
4.225e-01,1.547e+00
4.275e-01,1.570e+00
4.325e-01,1.593e+00
4.375e-01,1.618e+00
4.425e-01,1.643e+00
4.475e-01,1.669e+00
4.525e-01,1.696e+00
4.575e-01,1.723e+00
4.625e-01,1.751e+00
4.675e-01,1.780e+00
4.725e-01,1.809e+00
4.775e-01,1.838e+00
4.825e-01,1.868e+00
4.875e-01,1.898e+00
4.925e-01,1.928e+00
4.975e-01,1.958e+00
5.025e-01,1.988e+00
5.075e-01,2.018e+00
5.125e-01,2.048e+00
5.175e-01,2.078e+00
5.225e-01,2.107e+00
5.275e-01,2.135e+00
5.325e-01,2.162e+00
5.375e-01,2.188e+00
5.425e-01,2.213e+00
5.475e-01,2.237e+00
5.525e-01,2.258e+00
5.575e-01,2.278e+00
5.625e-01,2.296e+00
5.675e-01,2.310e+00
5.725e-01,2.323e+00
5.775e-01,2.332e+00
5.825e-01,2.338e+00
5.875e-01,2.340e+00
5.925e-01,2.339e+00
5.975e-01,2.335e+00
6.025e-01,2.326e+00
6.075e-01,2.313e+00
6.125e-01,2.297e+00
6.175e-01,2.276e+00
6.225e-01,2.251e+00
6.275e-01,2.222e+00
6.325e-01,2.189e+00
6.375e-01,2.153e+00
6.425e-01,2.112e+00
6.475e-01,2.068e+00
6.525e-01,2.021e+00
6.575e-01,1.970e+00
6.625e-01,1.917e+00
6.675e-01,1.861e+00
6.725e-01,1.803e+00
6.775e-01,1.743e+00
6.825e-01,1.682e+00
6.875e-01,1.619e+00
6.925e-01,1.555e+00
6.975e-01,1.490e+00
7.025e-01,1.425e+00
7.075e-01,1.360e+00
7.125e-01,1.295e+00
7.175e-01,1.231e+00
7.225e-01,1.167e+00
7.275e-01,1.104e+00
7.325e-01,1.043e+00
7.375e-01,9.828e-01
7.425e-01,9.243e-01
7.475e-01,8.676e-01
7.525e-01,8.127e-01
7.575e-01,7.598e-01
7.625e-01,7.089e-01
7.675e-01,6.602e-01
7.725e-01,6.137e-01
7.775e-01,5.693e-01
7.825e-01,5.272e-01
7.875e-01,4.873e-01
7.925e-01,4.496e-01
7.975e-01,4.141e-01
8.025e-01,3.807e-01
8.075e-01,3.494e-01
8.125e-01,3.201e-01
8.175e-01,2.928e-01
8.225e-01,2.673e-01
8.275e-01,2.437e-01
8.325e-01,2.218e-01
8.375e-01,2.015e-01
8.425e-01,1.828e-01
8.475e-01,1.656e-01
8.525e-01,1.498e-01
8.575e-01,1.353e-01
8.625e-01,1.220e-01
8.675e-01,1.098e-01
8.725e-01,9.874e-02
8.775e-01,8.865e-02
8.825e-01,7.948e-02
8.875e-01,7.116e-02
8.925e-01,6.363e-02
8.975e-01,5.682e-02
9.025e-01,5.067e-02
9.075e-01,4.513e-02
9.125e-01,4.014e-02
9.175e-01,3.566e-02
9.225e-01,3.164e-02
9.275e-01,2.804e-02
9.325e-01,2.482e-02
9.375e-01,2.194e-02
9.425e-01,1.938e-02
9.475e-01,1.709e-02
9.525e-01,1.506e-02
9.575e-01,1.326e-02
9.625e-01,1.165e-02
9.675e-01,1.024e-02
9.725e-01,8.980e-03
9.775e-01,7.870e-03
9.825e-01,6.891e-03
9.875e-01,6.027e-03
9.925e-01,5.267e-03
9.975e-01,4.598e-03


==> anc/03_results/moderate_zap/num_total_probability/0_022.csv <==
transmittance,probability_density
2.500e-03,1.987e-04
7.500e-03,1.966e-02
1.250e-02,5.336e-02
1.750e-02,7.375e-02
2.250e-02,8.413e-02
2.750e-02,9.067e-02
3.250e-02,9.574e-02
3.750e-02,9.993e-02
4.250e-02,1.035e-01
4.750e-02,1.069e-01
5.250e-02,1.106e-01
5.750e-02,1.151e-01
6.250e-02,1.211e-01
6.750e-02,1.289e-01
7.250e-02,1.389e-01
7.750e-02,1.512e-01
8.250e-02,1.658e-01
8.750e-02,1.823e-01
9.250e-02,2.006e-01
9.750e-02,2.203e-01
1.025e-01,2.410e-01
1.075e-01,2.625e-01
1.125e-01,2.844e-01
1.175e-01,3.065e-01
1.225e-01,3.288e-01
1.275e-01,3.510e-01
1.325e-01,3.731e-01
1.375e-01,3.953e-01
1.425e-01,4.175e-01
1.475e-01,4.399e-01
1.525e-01,4.627e-01
1.575e-01,4.861e-01
1.625e-01,5.102e-01
1.675e-01,5.350e-01
1.725e-01,5.606e-01
1.775e-01,5.868e-01
1.825e-01,6.134e-01
1.875e-01,6.401e-01
1.925e-01,6.664e-01
1.975e-01,6.921e-01
2.025e-01,7.165e-01
2.075e-01,7.394e-01
2.125e-01,7.602e-01
2.175e-01,7.789e-01
2.225e-01,7.951e-01
2.275e-01,8.089e-01
2.325e-01,8.203e-01
2.375e-01,8.295e-01
2.425e-01,8.369e-01
2.475e-01,8.429e-01
2.525e-01,8.479e-01
2.575e-01,8.524e-01
2.625e-01,8.570e-01
2.675e-01,8.621e-01
2.725e-01,8.682e-01
2.775e-01,8.756e-01
2.825e-01,8.848e-01
2.875e-01,8.957e-01
2.925e-01,9.087e-01
2.975e-01,9.236e-01
3.025e-01,9.405e-01
3.075e-01,9.592e-01
3.125e-01,9.794e-01
3.175e-01,1.001e+00
3.225e-01,1.023e+00
3.275e-01,1.046e+00
3.325e-01,1.070e+00
3.375e-01,1.093e+00
3.425e-01,1.117e+00
3.475e-01,1.140e+00
3.525e-01,1.162e+00
3.575e-01,1.183e+00
3.625e-01,1.203e+00
3.675e-01,1.223e+00
3.725e-01,1.241e+00
3.775e-01,1.259e+00
3.825e-01,1.276e+00
3.875e-01,1.292e+00
3.925e-01,1.308e+00
3.975e-01,1.323e+00
4.025e-01,1.338e+00
4.075e-01,1.354e+00
4.125e-01,1.369e+00
4.175e-01,1.385e+00
4.225e-01,1.402e+00
4.275e-01,1.419e+00
4.325e-01,1.438e+00
4.375e-01,1.457e+00
4.425e-01,1.477e+00
4.475e-01,1.498e+00
4.525e-01,1.521e+00
4.575e-01,1.544e+00
4.625e-01,1.568e+00
4.675e-01,1.594e+00
4.725e-01,1.620e+00
4.775e-01,1.648e+00
4.825e-01,1.676e+00
4.875e-01,1.705e+00
4.925e-01,1.735e+00
4.975e-01,1.766e+00
5.025e-01,1.797e+00
5.075e-01,1.829e+00
5.125e-01,1.862e+00
5.175e-01,1.895e+00
5.225e-01,1.928e+00
5.275e-01,1.962e+00
5.325e-01,1.996e+00
5.375e-01,2.030e+00
5.425e-01,2.064e+00
5.475e-01,2.098e+00
5.525e-01,2.131e+00
5.575e-01,2.164e+00
5.625e-01,2.196e+00
5.675e-01,2.227e+00
5.725e-01,2.257e+00
5.775e-01,2.286e+00
5.825e-01,2.313e+00
5.875e-01,2.337e+00
5.925e-01,2.360e+00
5.975e-01,2.380e+00
6.025e-01,2.397e+00
6.075e-01,2.410e+00
6.125e-01,2.420e+00
6.175e-01,2.427e+00
6.225e-01,2.429e+00
6.275e-01,2.427e+00
6.325e-01,2.421e+00
6.375e-01,2.410e+00
6.425e-01,2.395e+00
6.475e-01,2.375e+00
6.525e-01,2.350e+00
6.575e-01,2.320e+00
6.625e-01,2.286e+00
6.675e-01,2.248e+00
6.725e-01,2.205e+00
6.775e-01,2.157e+00
6.825e-01,2.106e+00
6.875e-01,2.052e+00
6.925e-01,1.994e+00
6.975e-01,1.933e+00
7.025e-01,1.869e+00
7.075e-01,1.803e+00
7.125e-01,1.736e+00
7.175e-01,1.667e+00
7.225e-01,1.596e+00
7.275e-01,1.525e+00
7.325e-01,1.454e+00
7.375e-01,1.383e+00
7.425e-01,1.312e+00
7.475e-01,1.241e+00
7.525e-01,1.172e+00
7.575e-01,1.104e+00
7.625e-01,1.038e+00
7.675e-01,9.730e-01
7.725e-01,9.102e-01
7.775e-01,8.496e-01
7.825e-01,7.912e-01
7.875e-01,7.352e-01
7.925e-01,6.816e-01
7.975e-01,6.306e-01
8.025e-01,5.821e-01
8.075e-01,5.363e-01
8.125e-01,4.930e-01
8.175e-01,4.522e-01
8.225e-01,4.140e-01
8.275e-01,3.782e-01
8.325e-01,3.449e-01
8.375e-01,3.138e-01
8.425e-01,2.850e-01
8.475e-01,2.584e-01
8.525e-01,2.338e-01
8.575e-01,2.111e-01
8.625e-01,1.903e-01
8.675e-01,1.712e-01
8.725e-01,1.538e-01
8.775e-01,1.379e-01
8.825e-01,1.234e-01
8.875e-01,1.103e-01
8.925e-01,9.834e-02
8.975e-01,8.757e-02
9.025e-01,7.785e-02
9.075e-01,6.910e-02
9.125e-01,6.123e-02
9.175e-01,5.418e-02
9.225e-01,4.786e-02
9.275e-01,4.222e-02
9.325e-01,3.718e-02
9.375e-01,3.270e-02
9.425e-01,2.872e-02
9.475e-01,2.518e-02
9.525e-01,2.205e-02
9.575e-01,1.928e-02
9.625e-01,1.684e-02
9.675e-01,1.469e-02
9.725e-01,1.279e-02
9.775e-01,1.113e-02
9.825e-01,9.666e-03
9.875e-01,8.387e-03
9.925e-01,7.268e-03
9.975e-01,6.290e-03


==> anc/03_results/moderate_zap/num_total_probability/0_023.csv <==
transmittance,probability_density
2.500e-03,3.956e-05
7.500e-03,9.290e-03
1.250e-02,3.434e-02
1.750e-02,5.455e-02
2.250e-02,6.544e-02
2.750e-02,7.141e-02
3.250e-02,7.573e-02
3.750e-02,7.954e-02
4.250e-02,8.302e-02
4.750e-02,8.612e-02
5.250e-02,8.892e-02
5.750e-02,9.156e-02
6.250e-02,9.431e-02
6.750e-02,9.750e-02
7.250e-02,1.015e-01
7.750e-02,1.066e-01
8.250e-02,1.131e-01
8.750e-02,1.213e-01
9.250e-02,1.312e-01
9.750e-02,1.428e-01
1.025e-01,1.560e-01
1.075e-01,1.707e-01
1.125e-01,1.867e-01
1.175e-01,2.037e-01
1.225e-01,2.214e-01
1.275e-01,2.398e-01
1.325e-01,2.585e-01
1.375e-01,2.775e-01
1.425e-01,2.966e-01
1.475e-01,3.157e-01
1.525e-01,3.349e-01
1.575e-01,3.540e-01
1.625e-01,3.731e-01
1.675e-01,3.925e-01
1.725e-01,4.120e-01
1.775e-01,4.320e-01
1.825e-01,4.525e-01
1.875e-01,4.737e-01
1.925e-01,4.957e-01
1.975e-01,5.185e-01
2.025e-01,5.420e-01
2.075e-01,5.661e-01
2.125e-01,5.905e-01
2.175e-01,6.151e-01
2.225e-01,6.394e-01
2.275e-01,6.631e-01
2.325e-01,6.858e-01
2.375e-01,7.070e-01
2.425e-01,7.266e-01
2.475e-01,7.441e-01
2.525e-01,7.596e-01
2.575e-01,7.729e-01
2.625e-01,7.840e-01
2.675e-01,7.932e-01
2.725e-01,8.007e-01
2.775e-01,8.068e-01
2.825e-01,8.119e-01
2.875e-01,8.165e-01
2.925e-01,8.211e-01
2.975e-01,8.261e-01
3.025e-01,8.318e-01
3.075e-01,8.388e-01
3.125e-01,8.472e-01
3.175e-01,8.573e-01
3.225e-01,8.693e-01
3.275e-01,8.832e-01
3.325e-01,8.990e-01
3.375e-01,9.166e-01
3.425e-01,9.359e-01
3.475e-01,9.566e-01
3.525e-01,9.784e-01
3.575e-01,1.001e+00
3.625e-01,1.025e+00
3.675e-01,1.048e+00
3.725e-01,1.072e+00
3.775e-01,1.096e+00
3.825e-01,1.119e+00
3.875e-01,1.141e+00
3.925e-01,1.163e+00
3.975e-01,1.184e+00
4.025e-01,1.204e+00
4.075e-01,1.224e+00
4.125e-01,1.243e+00
4.175e-01,1.261e+00
4.225e-01,1.278e+00
4.275e-01,1.296e+00
4.325e-01,1.313e+00
4.375e-01,1.330e+00
4.425e-01,1.347e+00
4.475e-01,1.365e+00
4.525e-01,1.383e+00
4.575e-01,1.401e+00
4.625e-01,1.421e+00
4.675e-01,1.441e+00
4.725e-01,1.463e+00
4.775e-01,1.485e+00
4.825e-01,1.509e+00
4.875e-01,1.533e+00
4.925e-01,1.559e+00
4.975e-01,1.586e+00
5.025e-01,1.614e+00
5.075e-01,1.643e+00
5.125e-01,1.674e+00
5.175e-01,1.705e+00
5.225e-01,1.737e+00
5.275e-01,1.771e+00
5.325e-01,1.805e+00
5.375e-01,1.840e+00
5.425e-01,1.876e+00
5.475e-01,1.913e+00
5.525e-01,1.950e+00
5.575e-01,1.988e+00
5.625e-01,2.026e+00
5.675e-01,2.065e+00
5.725e-01,2.104e+00
5.775e-01,2.143e+00
5.825e-01,2.181e+00
5.875e-01,2.219e+00
5.925e-01,2.257e+00
5.975e-01,2.294e+00
6.025e-01,2.329e+00
6.075e-01,2.363e+00
6.125e-01,2.395e+00
6.175e-01,2.425e+00
6.225e-01,2.453e+00
6.275e-01,2.477e+00
6.325e-01,2.498e+00
6.375e-01,2.516e+00
6.425e-01,2.529e+00
6.475e-01,2.538e+00
6.525e-01,2.543e+00
6.575e-01,2.542e+00
6.625e-01,2.537e+00
6.675e-01,2.526e+00
6.725e-01,2.509e+00
6.775e-01,2.487e+00
6.825e-01,2.460e+00
6.875e-01,2.427e+00
6.925e-01,2.388e+00
6.975e-01,2.345e+00
7.025e-01,2.296e+00
7.075e-01,2.242e+00
7.125e-01,2.184e+00
7.175e-01,2.122e+00
7.225e-01,2.056e+00
7.275e-01,1.986e+00
7.325e-01,1.914e+00
7.375e-01,1.840e+00
7.425e-01,1.763e+00
7.475e-01,1.685e+00
7.525e-01,1.606e+00
7.575e-01,1.527e+00
7.625e-01,1.448e+00
7.675e-01,1.369e+00
7.725e-01,1.291e+00
7.775e-01,1.214e+00
7.825e-01,1.138e+00
7.875e-01,1.065e+00
7.925e-01,9.935e-01
7.975e-01,9.245e-01
8.025e-01,8.580e-01
8.075e-01,7.943e-01
8.125e-01,7.335e-01
8.175e-01,6.756e-01
8.225e-01,6.207e-01
8.275e-01,5.689e-01
8.325e-01,5.201e-01
8.375e-01,4.744e-01
8.425e-01,4.317e-01
8.475e-01,3.919e-01
8.525e-01,3.549e-01
8.575e-01,3.207e-01
8.625e-01,2.891e-01
8.675e-01,2.601e-01
8.725e-01,2.334e-01
8.775e-01,2.091e-01
8.825e-01,1.868e-01
8.875e-01,1.666e-01
8.925e-01,1.483e-01
8.975e-01,1.317e-01
9.025e-01,1.167e-01
9.075e-01,1.032e-01
9.125e-01,9.114e-02
9.175e-01,8.030e-02
9.225e-01,7.061e-02
9.275e-01,6.198e-02
9.325e-01,5.430e-02
9.375e-01,4.748e-02
9.425e-01,4.145e-02
9.475e-01,3.611e-02
9.525e-01,3.141e-02
9.575e-01,2.728e-02
9.625e-01,2.365e-02
9.675e-01,2.046e-02
9.725e-01,1.768e-02
9.775e-01,1.525e-02
9.825e-01,1.313e-02
9.875e-01,1.129e-02
9.925e-01,9.695e-03
9.975e-01,8.311e-03


==> anc/03_results/moderate_zap/num_total_probability/0_024.csv <==
transmittance,probability_density
2.500e-03,5.704e-06
7.500e-03,3.681e-03
1.250e-02,1.965e-02
1.750e-02,3.790e-02
2.250e-02,5.006e-02
2.750e-02,5.650e-02
3.250e-02,6.014e-02
3.750e-02,6.302e-02
4.250e-02,6.587e-02
4.750e-02,6.875e-02
5.250e-02,7.152e-02
5.750e-02,7.407e-02
6.250e-02,7.639e-02
6.750e-02,7.855e-02
7.250e-02,8.069e-02
7.750e-02,8.296e-02
8.250e-02,8.559e-02
8.750e-02,8.879e-02
9.250e-02,9.281e-02
9.750e-02,9.786e-02
1.025e-01,1.041e-01
1.075e-01,1.117e-01
1.125e-01,1.206e-01
1.175e-01,1.309e-01
1.225e-01,1.424e-01
1.275e-01,1.552e-01
1.325e-01,1.689e-01
1.375e-01,1.836e-01
1.425e-01,1.989e-01
1.475e-01,2.147e-01
1.525e-01,2.310e-01
1.575e-01,2.475e-01
1.625e-01,2.642e-01
1.675e-01,2.810e-01
1.725e-01,2.978e-01
1.775e-01,3.147e-01
1.825e-01,3.316e-01
1.875e-01,3.486e-01
1.925e-01,3.657e-01
1.975e-01,3.830e-01
2.025e-01,4.008e-01
2.075e-01,4.190e-01
2.125e-01,4.378e-01
2.175e-01,4.573e-01
2.225e-01,4.776e-01
2.275e-01,4.987e-01
2.325e-01,5.206e-01
2.375e-01,5.431e-01
2.425e-01,5.660e-01
2.475e-01,5.891e-01
2.525e-01,6.120e-01
2.575e-01,6.345e-01
2.625e-01,6.562e-01
2.675e-01,6.767e-01
2.725e-01,6.957e-01
2.775e-01,7.130e-01
2.825e-01,7.284e-01
2.875e-01,7.419e-01
2.925e-01,7.534e-01
2.975e-01,7.631e-01
3.025e-01,7.712e-01
3.075e-01,7.779e-01
3.125e-01,7.835e-01
3.175e-01,7.886e-01
3.225e-01,7.934e-01
3.275e-01,7.983e-01
3.325e-01,8.039e-01
3.375e-01,8.104e-01
3.425e-01,8.182e-01
3.475e-01,8.275e-01
3.525e-01,8.385e-01
3.575e-01,8.514e-01
3.625e-01,8.661e-01
3.675e-01,8.826e-01
3.725e-01,9.008e-01
3.775e-01,9.206e-01
3.825e-01,9.418e-01
3.875e-01,9.641e-01
3.925e-01,9.872e-01
3.975e-01,1.011e+00
4.025e-01,1.035e+00
4.075e-01,1.059e+00
4.125e-01,1.083e+00
4.175e-01,1.107e+00
4.225e-01,1.130e+00
4.275e-01,1.153e+00
4.325e-01,1.175e+00
4.375e-01,1.196e+00
4.425e-01,1.217e+00
4.475e-01,1.238e+00
4.525e-01,1.257e+00
4.575e-01,1.277e+00
4.625e-01,1.296e+00
4.675e-01,1.315e+00
4.725e-01,1.335e+00
4.775e-01,1.354e+00
4.825e-01,1.374e+00
4.875e-01,1.395e+00
4.925e-01,1.416e+00
4.975e-01,1.438e+00
5.025e-01,1.462e+00
5.075e-01,1.486e+00
5.125e-01,1.511e+00
5.175e-01,1.538e+00
5.225e-01,1.566e+00
5.275e-01,1.595e+00
5.325e-01,1.625e+00
5.375e-01,1.657e+00
5.425e-01,1.690e+00
5.475e-01,1.724e+00
5.525e-01,1.760e+00
5.575e-01,1.797e+00
5.625e-01,1.835e+00
5.675e-01,1.874e+00
5.725e-01,1.914e+00
5.775e-01,1.955e+00
5.825e-01,1.997e+00
5.875e-01,2.040e+00
5.925e-01,2.084e+00
5.975e-01,2.128e+00
6.025e-01,2.173e+00
6.075e-01,2.218e+00
6.125e-01,2.263e+00
6.175e-01,2.307e+00
6.225e-01,2.351e+00
6.275e-01,2.394e+00
6.325e-01,2.435e+00
6.375e-01,2.475e+00
6.425e-01,2.513e+00
6.475e-01,2.548e+00
6.525e-01,2.581e+00
6.575e-01,2.609e+00
6.625e-01,2.634e+00
6.675e-01,2.654e+00
6.725e-01,2.669e+00
6.775e-01,2.679e+00
6.825e-01,2.684e+00
6.875e-01,2.682e+00
6.925e-01,2.674e+00
6.975e-01,2.660e+00
7.025e-01,2.639e+00
7.075e-01,2.611e+00
7.125e-01,2.577e+00
7.175e-01,2.536e+00
7.225e-01,2.488e+00
7.275e-01,2.435e+00
7.325e-01,2.375e+00
7.375e-01,2.310e+00
7.425e-01,2.241e+00
7.475e-01,2.166e+00
7.525e-01,2.088e+00
7.575e-01,2.006e+00
7.625e-01,1.922e+00
7.675e-01,1.836e+00
7.725e-01,1.747e+00
7.775e-01,1.658e+00
7.825e-01,1.569e+00
7.875e-01,1.480e+00
7.925e-01,1.391e+00
7.975e-01,1.304e+00
8.025e-01,1.219e+00
8.075e-01,1.135e+00
8.125e-01,1.055e+00
8.175e-01,9.765e-01
8.225e-01,9.016e-01
8.275e-01,8.299e-01
8.325e-01,7.617e-01
8.375e-01,6.971e-01
8.425e-01,6.361e-01
8.475e-01,5.788e-01
8.525e-01,5.252e-01
8.575e-01,4.752e-01
8.625e-01,4.288e-01
8.675e-01,3.859e-01
8.725e-01,3.463e-01
8.775e-01,3.100e-01
8.825e-01,2.767e-01
8.875e-01,2.464e-01
8.925e-01,2.188e-01
8.975e-01,1.939e-01
9.025e-01,1.713e-01
9.075e-01,1.510e-01
9.125e-01,1.328e-01
9.175e-01,1.165e-01
9.225e-01,1.020e-01
9.275e-01,8.905e-02
9.325e-01,7.758e-02
9.375e-01,6.743e-02
9.425e-01,5.848e-02
9.475e-01,5.061e-02
9.525e-01,4.371e-02
9.575e-01,3.766e-02
9.625e-01,3.238e-02
9.675e-01,2.779e-02
9.725e-01,2.380e-02
9.775e-01,2.034e-02
9.825e-01,1.735e-02
9.875e-01,1.477e-02
9.925e-01,1.255e-02
9.975e-01,1.064e-02


==> anc/03_results/moderate_zap/num_total_probability/0_025.csv <==
transmittance,probability_density
2.500e-03,5.512e-07
7.500e-03,1.175e-03
1.250e-02,9.625e-03
1.750e-02,2.364e-02
2.250e-02,3.615e-02
2.750e-02,4.414e-02
3.250e-02,4.836e-02
3.750e-02,5.065e-02
4.250e-02,5.245e-02
4.750e-02,5.441e-02
5.250e-02,5.666e-02
5.750e-02,5.905e-02
6.250e-02,6.142e-02
6.750e-02,6.364e-02
7.250e-02,6.568e-02
7.750e-02,6.757e-02
8.250e-02,6.934e-02
8.750e-02,7.110e-02
9.250e-02,7.295e-02
9.750e-02,7.501e-02
1.025e-01,7.743e-02
1.075e-01,8.039e-02
1.125e-01,8.403e-02
1.175e-01,8.853e-02
1.225e-01,9.399e-02
1.275e-01,1.005e-01
1.325e-01,1.082e-01
1.375e-01,1.169e-01
1.425e-01,1.268e-01
1.475e-01,1.377e-01
1.525e-01,1.494e-01
1.575e-01,1.620e-01
1.625e-01,1.753e-01
1.675e-01,1.890e-01
1.725e-01,2.033e-01
1.775e-01,2.178e-01
1.825e-01,2.326e-01
1.875e-01,2.476e-01
1.925e-01,2.627e-01
1.975e-01,2.778e-01
2.025e-01,2.930e-01
2.075e-01,3.083e-01
2.125e-01,3.236e-01
2.175e-01,3.391e-01
2.225e-01,3.547e-01
2.275e-01,3.706e-01
2.325e-01,3.870e-01
2.375e-01,4.038e-01
2.425e-01,4.212e-01
2.475e-01,4.394e-01
2.525e-01,4.583e-01
2.575e-01,4.781e-01
2.625e-01,4.986e-01
2.675e-01,5.197e-01
2.725e-01,5.414e-01
2.775e-01,5.633e-01
2.825e-01,5.853e-01
2.875e-01,6.070e-01
2.925e-01,6.281e-01
2.975e-01,6.483e-01
3.025e-01,6.672e-01
3.075e-01,6.848e-01
3.125e-01,7.007e-01
3.175e-01,7.148e-01
3.225e-01,7.272e-01
3.275e-01,7.378e-01
3.325e-01,7.469e-01
3.375e-01,7.545e-01
3.425e-01,7.611e-01
3.475e-01,7.668e-01
3.525e-01,7.722e-01
3.575e-01,7.775e-01
3.625e-01,7.832e-01
3.675e-01,7.896e-01
3.725e-01,7.970e-01
3.775e-01,8.057e-01
3.825e-01,8.160e-01
3.875e-01,8.279e-01
3.925e-01,8.417e-01
3.975e-01,8.572e-01
4.025e-01,8.744e-01
4.075e-01,8.934e-01
4.125e-01,9.138e-01
4.175e-01,9.355e-01
4.225e-01,9.583e-01
4.275e-01,9.820e-01
4.325e-01,1.006e+00
4.375e-01,1.031e+00
4.425e-01,1.056e+00
4.475e-01,1.081e+00
4.525e-01,1.105e+00
4.575e-01,1.130e+00
4.625e-01,1.154e+00
4.675e-01,1.177e+00
4.725e-01,1.200e+00
4.775e-01,1.223e+00
4.825e-01,1.245e+00
4.875e-01,1.267e+00
4.925e-01,1.288e+00
4.975e-01,1.310e+00
5.025e-01,1.332e+00
5.075e-01,1.354e+00
5.125e-01,1.377e+00
5.175e-01,1.400e+00
5.225e-01,1.424e+00
5.275e-01,1.449e+00
5.325e-01,1.474e+00
5.375e-01,1.501e+00
5.425e-01,1.529e+00
5.475e-01,1.559e+00
5.525e-01,1.590e+00
5.575e-01,1.622e+00
5.625e-01,1.656e+00
5.675e-01,1.691e+00
5.725e-01,1.728e+00
5.775e-01,1.766e+00
5.825e-01,1.806e+00
5.875e-01,1.847e+00
5.925e-01,1.890e+00
5.975e-01,1.934e+00
6.025e-01,1.980e+00
6.075e-01,2.027e+00
6.125e-01,2.075e+00
6.175e-01,2.125e+00
6.225e-01,2.175e+00
6.275e-01,2.227e+00
6.325e-01,2.278e+00
6.375e-01,2.331e+00
6.425e-01,2.383e+00
6.475e-01,2.435e+00
6.525e-01,2.486e+00
6.575e-01,2.536e+00
6.625e-01,2.584e+00
6.675e-01,2.630e+00
6.725e-01,2.674e+00
6.775e-01,2.714e+00
6.825e-01,2.750e+00
6.875e-01,2.782e+00
6.925e-01,2.808e+00
6.975e-01,2.829e+00
7.025e-01,2.843e+00
7.075e-01,2.851e+00
7.125e-01,2.851e+00
7.175e-01,2.844e+00
7.225e-01,2.828e+00
7.275e-01,2.805e+00
7.325e-01,2.774e+00
7.375e-01,2.734e+00
7.425e-01,2.687e+00
7.475e-01,2.631e+00
7.525e-01,2.569e+00
7.575e-01,2.499e+00
7.625e-01,2.423e+00
7.675e-01,2.341e+00
7.725e-01,2.254e+00
7.775e-01,2.162e+00
7.825e-01,2.067e+00
7.875e-01,1.969e+00
7.925e-01,1.869e+00
7.975e-01,1.768e+00
8.025e-01,1.666e+00
8.075e-01,1.565e+00
8.125e-01,1.464e+00
8.175e-01,1.365e+00
8.225e-01,1.268e+00
8.275e-01,1.174e+00
8.325e-01,1.083e+00
8.375e-01,9.962e-01
8.425e-01,9.127e-01
8.475e-01,8.334e-01
8.525e-01,7.584e-01
8.575e-01,6.878e-01
8.625e-01,6.218e-01
8.675e-01,5.602e-01
8.725e-01,5.031e-01
8.775e-01,4.503e-01
8.825e-01,4.018e-01
8.875e-01,3.574e-01
8.925e-01,3.169e-01
8.975e-01,2.802e-01
9.025e-01,2.469e-01
9.075e-01,2.170e-01
9.125e-01,1.901e-01
9.175e-01,1.660e-01
9.225e-01,1.446e-01
9.275e-01,1.256e-01
9.325e-01,1.088e-01
9.375e-01,9.398e-02
9.425e-01,8.096e-02
9.475e-01,6.955e-02
9.525e-01,5.959e-02
9.575e-01,5.093e-02
9.625e-01,4.341e-02
9.675e-01,3.692e-02
9.725e-01,3.131e-02
9.775e-01,2.649e-02
9.825e-01,2.236e-02
9.875e-01,1.883e-02
9.925e-01,1.582e-02
9.975e-01,1.326e-02


==> anc/03_results/moderate_zap/num_total_probability/0_026.csv <==
transmittance,probability_density
2.500e-03,3.106e-08
7.500e-03,2.825e-04
1.250e-02,3.855e-03
1.750e-02,1.263e-02
2.250e-02,2.335e-02
2.750e-02,3.237e-02
3.250e-02,3.827e-02
3.750e-02,4.143e-02
4.250e-02,4.297e-02
4.750e-02,4.396e-02
5.250e-02,4.507e-02
5.750e-02,4.656e-02
6.250e-02,4.840e-02
6.750e-02,5.046e-02
7.250e-02,5.257e-02
7.750e-02,5.459e-02
8.250e-02,5.647e-02
8.750e-02,5.820e-02
9.250e-02,5.980e-02
9.750e-02,6.131e-02
1.025e-01,6.279e-02
1.075e-01,6.428e-02
1.125e-01,6.588e-02
1.175e-01,6.768e-02
1.225e-01,6.977e-02
1.275e-01,7.228e-02
1.325e-01,7.534e-02
1.375e-01,7.906e-02
1.425e-01,8.355e-02
1.475e-01,8.891e-02
1.525e-01,9.518e-02
1.575e-01,1.024e-01
1.625e-01,1.106e-01
1.675e-01,1.197e-01
1.725e-01,1.296e-01
1.775e-01,1.404e-01
1.825e-01,1.518e-01
1.875e-01,1.638e-01
1.925e-01,1.763e-01
1.975e-01,1.892e-01
2.025e-01,2.024e-01
2.075e-01,2.159e-01
2.125e-01,2.295e-01
2.175e-01,2.433e-01
2.225e-01,2.571e-01
2.275e-01,2.711e-01
2.325e-01,2.851e-01
2.375e-01,2.992e-01
2.425e-01,3.134e-01
2.475e-01,3.277e-01
2.525e-01,3.423e-01
2.575e-01,3.571e-01
2.625e-01,3.724e-01
2.675e-01,3.881e-01
2.725e-01,4.045e-01
2.775e-01,4.215e-01
2.825e-01,4.393e-01
2.875e-01,4.578e-01
2.925e-01,4.772e-01
2.975e-01,4.972e-01
3.025e-01,5.178e-01
3.075e-01,5.388e-01
3.125e-01,5.600e-01
3.175e-01,5.811e-01
3.225e-01,6.019e-01
3.275e-01,6.220e-01
3.325e-01,6.411e-01
3.375e-01,6.591e-01
3.425e-01,6.757e-01
3.475e-01,6.907e-01
3.525e-01,7.042e-01
3.575e-01,7.160e-01
3.625e-01,7.263e-01
3.675e-01,7.353e-01
3.725e-01,7.430e-01
3.775e-01,7.499e-01
3.825e-01,7.562e-01
3.875e-01,7.623e-01
3.925e-01,7.685e-01
3.975e-01,7.752e-01
4.025e-01,7.826e-01
4.075e-01,7.912e-01
4.125e-01,8.010e-01
4.175e-01,8.124e-01
4.225e-01,8.255e-01
4.275e-01,8.403e-01
4.325e-01,8.568e-01
4.375e-01,8.750e-01
4.425e-01,8.948e-01
4.475e-01,9.161e-01
4.525e-01,9.386e-01
4.575e-01,9.622e-01
4.625e-01,9.867e-01
4.675e-01,1.012e+00
4.725e-01,1.038e+00
4.775e-01,1.063e+00
4.825e-01,1.089e+00
4.875e-01,1.115e+00
4.925e-01,1.141e+00
4.975e-01,1.167e+00
5.025e-01,1.192e+00
5.075e-01,1.217e+00
5.125e-01,1.242e+00
5.175e-01,1.266e+00
5.225e-01,1.291e+00
5.275e-01,1.316e+00
5.325e-01,1.341e+00
5.375e-01,1.366e+00
5.425e-01,1.392e+00
5.475e-01,1.418e+00
5.525e-01,1.445e+00
5.575e-01,1.473e+00
5.625e-01,1.503e+00
5.675e-01,1.533e+00
5.725e-01,1.565e+00
5.775e-01,1.599e+00
5.825e-01,1.634e+00
5.875e-01,1.670e+00
5.925e-01,1.708e+00
5.975e-01,1.748e+00
6.025e-01,1.790e+00
6.075e-01,1.834e+00
6.125e-01,1.880e+00
6.175e-01,1.927e+00
6.225e-01,1.977e+00
6.275e-01,2.028e+00
6.325e-01,2.081e+00
6.375e-01,2.136e+00
6.425e-01,2.192e+00
6.475e-01,2.250e+00
6.525e-01,2.310e+00
6.575e-01,2.370e+00
6.625e-01,2.431e+00
6.675e-01,2.492e+00
6.725e-01,2.553e+00
6.775e-01,2.614e+00
6.825e-01,2.674e+00
6.875e-01,2.731e+00
6.925e-01,2.787e+00
6.975e-01,2.839e+00
7.025e-01,2.887e+00
7.075e-01,2.930e+00
7.125e-01,2.968e+00
7.175e-01,2.999e+00
7.225e-01,3.024e+00
7.275e-01,3.040e+00
7.325e-01,3.048e+00
7.375e-01,3.046e+00
7.425e-01,3.036e+00
7.475e-01,3.015e+00
7.525e-01,2.984e+00
7.575e-01,2.943e+00
7.625e-01,2.893e+00
7.675e-01,2.832e+00
7.725e-01,2.762e+00
7.775e-01,2.684e+00
7.825e-01,2.598e+00
7.875e-01,2.504e+00
7.925e-01,2.404e+00
7.975e-01,2.299e+00
8.025e-01,2.189e+00
8.075e-01,2.076e+00
8.125e-01,1.960e+00
8.175e-01,1.844e+00
8.225e-01,1.727e+00
8.275e-01,1.611e+00
8.325e-01,1.496e+00
8.375e-01,1.384e+00
8.425e-01,1.275e+00
8.475e-01,1.170e+00
8.525e-01,1.069e+00
8.575e-01,9.731e-01
8.625e-01,8.822e-01
8.675e-01,7.966e-01
8.725e-01,7.165e-01
8.775e-01,6.420e-01
8.825e-01,5.730e-01
8.875e-01,5.095e-01
8.925e-01,4.513e-01
8.975e-01,3.983e-01
9.025e-01,3.502e-01
9.075e-01,3.068e-01
9.125e-01,2.678e-01
9.175e-01,2.330e-01
9.225e-01,2.020e-01
9.275e-01,1.745e-01
9.325e-01,1.502e-01
9.375e-01,1.289e-01
9.425e-01,1.103e-01
9.475e-01,9.400e-02
9.525e-01,7.988e-02
9.575e-01,6.766e-02
9.625e-01,5.714e-02
9.675e-01,4.811e-02
9.725e-01,4.038e-02
9.775e-01,3.379e-02
9.825e-01,2.820e-02
9.875e-01,2.346e-02
9.925e-01,1.947e-02
9.975e-01,1.611e-02


==> anc/03_results/moderate_zap/num_total_probability/0_027.csv <==
transmittance,probability_density
2.500e-03,8.973e-10
7.500e-03,4.725e-05
1.250e-02,1.199e-03
1.750e-02,5.532e-03
2.250e-02,1.284e-02
2.750e-02,2.098e-02
3.250e-02,2.796e-02
3.750e-02,3.282e-02
4.250e-02,3.560e-02
4.750e-02,3.689e-02
5.250e-02,3.743e-02
5.750e-02,3.784e-02
6.250e-02,3.850e-02
6.750e-02,3.958e-02
7.250e-02,4.105e-02
7.750e-02,4.281e-02
8.250e-02,4.470e-02
8.750e-02,4.660e-02
9.250e-02,4.840e-02
9.750e-02,5.007e-02
1.025e-01,5.160e-02
1.075e-01,5.301e-02
1.125e-01,5.433e-02
1.175e-01,5.560e-02
1.225e-01,5.686e-02
1.275e-01,5.815e-02
1.325e-01,5.952e-02
1.375e-01,6.102e-02
1.425e-01,6.274e-02
1.475e-01,6.475e-02
1.525e-01,6.716e-02
1.575e-01,7.007e-02
1.625e-01,7.356e-02
1.675e-01,7.774e-02
1.725e-01,8.267e-02
1.775e-01,8.841e-02
1.825e-01,9.499e-02
1.875e-01,1.024e-01
1.925e-01,1.106e-01
1.975e-01,1.196e-01
2.025e-01,1.294e-01
2.075e-01,1.397e-01
2.125e-01,1.507e-01
2.175e-01,1.621e-01
2.225e-01,1.739e-01
2.275e-01,1.860e-01
2.325e-01,1.984e-01
2.375e-01,2.110e-01
2.425e-01,2.237e-01
2.475e-01,2.366e-01
2.525e-01,2.496e-01
2.575e-01,2.626e-01
2.625e-01,2.758e-01
2.675e-01,2.890e-01
2.725e-01,3.024e-01
2.775e-01,3.159e-01
2.825e-01,3.297e-01
2.875e-01,3.437e-01
2.925e-01,3.582e-01
2.975e-01,3.730e-01
3.025e-01,3.885e-01
3.075e-01,4.046e-01
3.125e-01,4.214e-01
3.175e-01,4.390e-01
3.225e-01,4.573e-01
3.275e-01,4.764e-01
3.325e-01,4.961e-01
3.375e-01,5.162e-01
3.425e-01,5.367e-01
3.475e-01,5.573e-01
3.525e-01,5.778e-01
3.575e-01,5.978e-01
3.625e-01,6.172e-01
3.675e-01,6.356e-01
3.725e-01,6.530e-01
3.775e-01,6.690e-01
3.825e-01,6.837e-01
3.875e-01,6.969e-01
3.925e-01,7.086e-01
3.975e-01,7.191e-01
4.025e-01,7.284e-01
4.075e-01,7.367e-01
4.125e-01,7.444e-01
4.175e-01,7.516e-01
4.225e-01,7.588e-01
4.275e-01,7.662e-01
4.325e-01,7.742e-01
4.375e-01,7.831e-01
4.425e-01,7.931e-01
4.475e-01,8.044e-01
4.525e-01,8.173e-01
4.575e-01,8.317e-01
4.625e-01,8.479e-01
4.675e-01,8.658e-01
4.725e-01,8.852e-01
4.775e-01,9.063e-01
4.825e-01,9.288e-01
4.875e-01,9.525e-01
4.925e-01,9.773e-01
4.975e-01,1.003e+00
5.025e-01,1.029e+00
5.075e-01,1.056e+00
5.125e-01,1.084e+00
5.175e-01,1.111e+00
5.225e-01,1.139e+00
5.275e-01,1.167e+00
5.325e-01,1.195e+00
5.375e-01,1.222e+00
5.425e-01,1.250e+00
5.475e-01,1.278e+00
5.525e-01,1.306e+00
5.575e-01,1.334e+00
5.625e-01,1.362e+00
5.675e-01,1.391e+00
5.725e-01,1.421e+00
5.775e-01,1.452e+00
5.825e-01,1.483e+00
5.875e-01,1.516e+00
5.925e-01,1.550e+00
5.975e-01,1.585e+00
6.025e-01,1.622e+00
6.075e-01,1.661e+00
6.125e-01,1.701e+00
6.175e-01,1.744e+00
6.225e-01,1.789e+00
6.275e-01,1.835e+00
6.325e-01,1.885e+00
6.375e-01,1.936e+00
6.425e-01,1.990e+00
6.475e-01,2.046e+00
6.525e-01,2.104e+00
6.575e-01,2.165e+00
6.625e-01,2.228e+00
6.675e-01,2.294e+00
6.725e-01,2.361e+00
6.775e-01,2.430e+00
6.825e-01,2.501e+00
6.875e-01,2.573e+00
6.925e-01,2.645e+00
6.975e-01,2.717e+00
7.025e-01,2.789e+00
7.075e-01,2.860e+00
7.125e-01,2.928e+00
7.175e-01,2.993e+00
7.225e-01,3.054e+00
7.275e-01,3.110e+00
7.325e-01,3.159e+00
7.375e-01,3.201e+00
7.425e-01,3.234e+00
7.475e-01,3.258e+00
7.525e-01,3.272e+00
7.575e-01,3.274e+00
7.625e-01,3.265e+00
7.675e-01,3.244e+00
7.725e-01,3.209e+00
7.775e-01,3.163e+00
7.825e-01,3.104e+00
7.875e-01,3.033e+00
7.925e-01,2.950e+00
7.975e-01,2.857e+00
8.025e-01,2.754e+00
8.075e-01,2.643e+00
8.125e-01,2.524e+00
8.175e-01,2.399e+00
8.225e-01,2.270e+00
8.275e-01,2.137e+00
8.325e-01,2.002e+00
8.375e-01,1.867e+00
8.425e-01,1.732e+00
8.475e-01,1.600e+00
8.525e-01,1.471e+00
8.575e-01,1.345e+00
8.625e-01,1.225e+00
8.675e-01,1.110e+00
8.725e-01,1.001e+00
8.775e-01,8.987e-01
8.825e-01,8.031e-01
8.875e-01,7.145e-01
8.925e-01,6.327e-01
8.975e-01,5.578e-01
9.025e-01,4.896e-01
9.075e-01,4.279e-01
9.125e-01,3.723e-01
9.175e-01,3.226e-01
9.225e-01,2.784e-01
9.275e-01,2.392e-01
9.325e-01,2.047e-01
9.375e-01,1.745e-01
9.425e-01,1.481e-01
9.475e-01,1.253e-01
9.525e-01,1.055e-01
9.575e-01,8.855e-02
9.625e-01,7.403e-02
9.675e-01,6.167e-02
9.725e-01,5.119e-02
9.775e-01,4.233e-02
9.825e-01,3.489e-02
9.875e-01,2.866e-02
9.925e-01,2.346e-02
9.975e-01,1.914e-02


==> anc/03_results/moderate_zap/num_total_probability/0_028.csv <==
transmittance,probability_density
2.500e-03,1.051e-11
7.500e-03,4.815e-06
1.250e-02,2.653e-04
1.750e-02,1.869e-03
2.250e-02,5.712e-03
2.750e-02,1.138e-02
3.250e-02,1.766e-02
3.750e-02,2.335e-02
4.250e-02,2.771e-02
4.750e-02,3.053e-02
5.250e-02,3.199e-02
5.750e-02,3.253e-02
6.250e-02,3.261e-02
6.750e-02,3.263e-02
7.250e-02,3.289e-02
7.750e-02,3.353e-02
8.250e-02,3.458e-02
8.750e-02,3.598e-02
9.250e-02,3.762e-02
9.750e-02,3.938e-02
1.025e-01,4.113e-02
1.075e-01,4.281e-02
1.125e-01,4.437e-02
1.175e-01,4.578e-02
1.225e-01,4.708e-02
1.275e-01,4.827e-02
1.325e-01,4.940e-02
1.375e-01,5.050e-02
1.425e-01,5.159e-02
1.475e-01,5.270e-02
1.525e-01,5.387e-02
1.575e-01,5.512e-02
1.625e-01,5.650e-02
1.675e-01,5.808e-02
1.725e-01,5.991e-02
1.775e-01,6.208e-02
1.825e-01,6.468e-02
1.875e-01,6.778e-02
1.925e-01,7.147e-02
1.975e-01,7.582e-02
2.025e-01,8.088e-02
2.075e-01,8.668e-02
2.125e-01,9.324e-02
2.175e-01,1.006e-01
2.225e-01,1.086e-01
2.275e-01,1.174e-01
2.325e-01,1.267e-01
2.375e-01,1.367e-01
2.425e-01,1.471e-01
2.475e-01,1.580e-01
2.525e-01,1.692e-01
2.575e-01,1.807e-01
2.625e-01,1.925e-01
2.675e-01,2.044e-01
2.725e-01,2.165e-01
2.775e-01,2.287e-01
2.825e-01,2.410e-01
2.875e-01,2.534e-01
2.925e-01,2.660e-01
2.975e-01,2.786e-01
3.025e-01,2.914e-01
3.075e-01,3.043e-01
3.125e-01,3.175e-01
3.175e-01,3.310e-01
3.225e-01,3.448e-01
3.275e-01,3.591e-01
3.325e-01,3.739e-01
3.375e-01,3.893e-01
3.425e-01,4.054e-01
3.475e-01,4.221e-01
3.525e-01,4.397e-01
3.575e-01,4.579e-01
3.625e-01,4.768e-01
3.675e-01,4.962e-01
3.725e-01,5.161e-01
3.775e-01,5.363e-01
3.825e-01,5.564e-01
3.875e-01,5.764e-01
3.925e-01,5.959e-01
3.975e-01,6.148e-01
4.025e-01,6.328e-01
4.075e-01,6.498e-01
4.125e-01,6.656e-01
4.175e-01,6.801e-01
4.225e-01,6.934e-01
4.275e-01,7.055e-01
4.325e-01,7.165e-01
4.375e-01,7.265e-01
4.425e-01,7.358e-01
4.475e-01,7.446e-01
4.525e-01,7.532e-01
4.575e-01,7.619e-01
4.625e-01,7.710e-01
4.675e-01,7.807e-01
4.725e-01,7.914e-01
4.775e-01,8.033e-01
4.825e-01,8.165e-01
4.875e-01,8.313e-01
4.925e-01,8.476e-01
4.975e-01,8.657e-01
5.025e-01,8.853e-01
5.075e-01,9.066e-01
5.125e-01,9.294e-01
5.175e-01,9.536e-01
5.225e-01,9.791e-01
5.275e-01,1.006e+00
5.325e-01,1.033e+00
5.375e-01,1.061e+00
5.425e-01,1.090e+00
5.475e-01,1.120e+00
5.525e-01,1.150e+00
5.575e-01,1.180e+00
5.625e-01,1.210e+00
5.675e-01,1.241e+00
5.725e-01,1.272e+00
5.775e-01,1.304e+00
5.825e-01,1.335e+00
5.875e-01,1.368e+00
5.925e-01,1.401e+00
5.975e-01,1.434e+00
6.025e-01,1.469e+00
6.075e-01,1.505e+00
6.125e-01,1.542e+00
6.175e-01,1.580e+00
6.225e-01,1.620e+00
6.275e-01,1.662e+00
6.325e-01,1.706e+00
6.375e-01,1.752e+00
6.425e-01,1.801e+00
6.475e-01,1.852e+00
6.525e-01,1.905e+00
6.575e-01,1.962e+00
6.625e-01,2.021e+00
6.675e-01,2.083e+00
6.725e-01,2.148e+00
6.775e-01,2.216e+00
6.825e-01,2.287e+00
6.875e-01,2.362e+00
6.925e-01,2.439e+00
6.975e-01,2.518e+00
7.025e-01,2.600e+00
7.075e-01,2.684e+00
7.125e-01,2.770e+00
7.175e-01,2.856e+00
7.225e-01,2.942e+00
7.275e-01,3.027e+00
7.325e-01,3.109e+00
7.375e-01,3.188e+00
7.425e-01,3.263e+00
7.475e-01,3.331e+00
7.525e-01,3.392e+00
7.575e-01,3.443e+00
7.625e-01,3.485e+00
7.675e-01,3.514e+00
7.725e-01,3.530e+00
7.775e-01,3.532e+00
7.825e-01,3.519e+00
7.875e-01,3.491e+00
7.925e-01,3.447e+00
7.975e-01,3.387e+00
8.025e-01,3.311e+00
8.075e-01,3.221e+00
8.125e-01,3.117e+00
8.175e-01,3.001e+00
8.225e-01,2.873e+00
8.275e-01,2.736e+00
8.325e-01,2.591e+00
8.375e-01,2.440e+00
8.425e-01,2.286e+00
8.475e-01,2.129e+00
8.525e-01,1.971e+00
8.575e-01,1.816e+00
8.625e-01,1.663e+00
8.675e-01,1.515e+00
8.725e-01,1.372e+00
8.775e-01,1.236e+00
8.825e-01,1.107e+00
8.875e-01,9.863e-01
8.925e-01,8.740e-01
8.975e-01,7.704e-01
9.025e-01,6.756e-01
9.075e-01,5.893e-01
9.125e-01,5.114e-01
9.175e-01,4.415e-01
9.225e-01,3.793e-01
9.275e-01,3.242e-01
9.325e-01,2.758e-01
9.375e-01,2.334e-01
9.425e-01,1.967e-01
9.475e-01,1.649e-01
9.525e-01,1.377e-01
9.575e-01,1.144e-01
9.625e-01,9.463e-02
9.675e-01,7.794e-02
9.725e-01,6.392e-02
9.775e-01,5.219e-02
9.825e-01,4.245e-02
9.875e-01,3.438e-02
9.925e-01,2.774e-02
9.975e-01,2.229e-02


==> anc/03_results/moderate_zap/num_total_probability/0_029.csv <==
transmittance,probability_density
2.500e-03,3.997e-14
7.500e-03,2.588e-07
1.250e-02,3.745e-05
1.750e-02,4.496e-04
2.250e-02,1.935e-03
2.750e-02,4.911e-03
3.250e-02,9.154e-03
3.750e-02,1.401e-02
4.250e-02,1.874e-02
4.750e-02,2.276e-02
5.250e-02,2.576e-02
5.750e-02,2.766e-02
6.250e-02,2.861e-02
6.750e-02,2.886e-02
7.250e-02,2.871e-02
7.750e-02,2.846e-02
8.250e-02,2.834e-02
8.750e-02,2.852e-02
9.250e-02,2.907e-02
9.750e-02,2.999e-02
1.025e-01,3.125e-02
1.075e-01,3.274e-02
1.125e-01,3.437e-02
1.175e-01,3.604e-02
1.225e-01,3.767e-02
1.275e-01,3.919e-02
1.325e-01,4.059e-02
1.375e-01,4.185e-02
1.425e-01,4.299e-02
1.475e-01,4.403e-02
1.525e-01,4.502e-02
1.575e-01,4.597e-02
1.625e-01,4.693e-02
1.675e-01,4.790e-02
1.725e-01,4.891e-02
1.775e-01,4.997e-02
1.825e-01,5.111e-02
1.875e-01,5.236e-02
1.925e-01,5.375e-02
1.975e-01,5.536e-02
2.025e-01,5.723e-02
2.075e-01,5.945e-02
2.125e-01,6.208e-02
2.175e-01,6.521e-02
2.225e-01,6.890e-02
2.275e-01,7.321e-02
2.325e-01,7.819e-02
2.375e-01,8.387e-02
2.425e-01,9.025e-02
2.475e-01,9.734e-02
2.525e-01,1.051e-01
2.575e-01,1.135e-01
2.625e-01,1.225e-01
2.675e-01,1.321e-01
2.725e-01,1.421e-01
2.775e-01,1.525e-01
2.825e-01,1.633e-01
2.875e-01,1.743e-01
2.925e-01,1.856e-01
2.975e-01,1.971e-01
3.025e-01,2.087e-01
3.075e-01,2.204e-01
3.125e-01,2.323e-01
3.175e-01,2.442e-01
3.225e-01,2.563e-01
3.275e-01,2.685e-01
3.325e-01,2.809e-01
3.375e-01,2.935e-01
3.425e-01,3.063e-01
3.475e-01,3.193e-01
3.525e-01,3.328e-01
3.575e-01,3.466e-01
3.625e-01,3.610e-01
3.675e-01,3.759e-01
3.725e-01,3.914e-01
3.775e-01,4.076e-01
3.825e-01,4.245e-01
3.875e-01,4.421e-01
3.925e-01,4.604e-01
3.975e-01,4.793e-01
4.025e-01,4.987e-01
4.075e-01,5.184e-01
4.125e-01,5.383e-01
4.175e-01,5.582e-01
4.225e-01,5.778e-01
4.275e-01,5.971e-01
4.325e-01,6.157e-01
4.375e-01,6.335e-01
4.425e-01,6.504e-01
4.475e-01,6.662e-01
4.525e-01,6.810e-01
4.575e-01,6.947e-01
4.625e-01,7.075e-01
4.675e-01,7.193e-01
4.725e-01,7.304e-01
4.775e-01,7.411e-01
4.825e-01,7.515e-01
4.875e-01,7.618e-01
4.925e-01,7.725e-01
4.975e-01,7.837e-01
5.025e-01,7.957e-01
5.075e-01,8.088e-01
5.125e-01,8.231e-01
5.175e-01,8.388e-01
5.225e-01,8.560e-01
5.275e-01,8.749e-01
5.325e-01,8.954e-01
5.375e-01,9.176e-01
5.425e-01,9.413e-01
5.475e-01,9.666e-01
5.525e-01,9.932e-01
5.575e-01,1.021e+00
5.625e-01,1.050e+00
5.675e-01,1.080e+00
5.725e-01,1.111e+00
5.775e-01,1.143e+00
5.825e-01,1.176e+00
5.875e-01,1.209e+00
5.925e-01,1.243e+00
5.975e-01,1.277e+00
6.025e-01,1.312e+00
6.075e-01,1.348e+00
6.125e-01,1.385e+00
6.175e-01,1.422e+00
6.225e-01,1.460e+00
6.275e-01,1.500e+00
6.325e-01,1.541e+00
6.375e-01,1.584e+00
6.425e-01,1.628e+00
6.475e-01,1.674e+00
6.525e-01,1.723e+00
6.575e-01,1.774e+00
6.625e-01,1.827e+00
6.675e-01,1.884e+00
6.725e-01,1.943e+00
6.775e-01,2.006e+00
6.825e-01,2.072e+00
6.875e-01,2.142e+00
6.925e-01,2.216e+00
6.975e-01,2.293e+00
7.025e-01,2.375e+00
7.075e-01,2.460e+00
7.125e-01,2.549e+00
7.175e-01,2.642e+00
7.225e-01,2.739e+00
7.275e-01,2.838e+00
7.325e-01,2.939e+00
7.375e-01,3.041e+00
7.425e-01,3.144e+00
7.475e-01,3.245e+00
7.525e-01,3.344e+00
7.575e-01,3.439e+00
7.625e-01,3.527e+00
7.675e-01,3.608e+00
7.725e-01,3.679e+00
7.775e-01,3.738e+00
7.825e-01,3.783e+00
7.875e-01,3.812e+00
7.925e-01,3.824e+00
7.975e-01,3.818e+00
8.025e-01,3.792e+00
8.075e-01,3.747e+00
8.125e-01,3.681e+00
8.175e-01,3.596e+00
8.225e-01,3.493e+00
8.275e-01,3.371e+00
8.325e-01,3.234e+00
8.375e-01,3.083e+00
8.425e-01,2.921e+00
8.475e-01,2.749e+00
8.525e-01,2.571e+00
8.575e-01,2.389e+00
8.625e-01,2.205e+00
8.675e-01,2.022e+00
8.725e-01,1.842e+00
8.775e-01,1.668e+00
8.825e-01,1.500e+00
8.875e-01,1.340e+00
8.925e-01,1.190e+00
8.975e-01,1.050e+00
9.025e-01,9.205e-01
9.075e-01,8.021e-01
9.125e-01,6.946e-01
9.175e-01,5.979e-01
9.225e-01,5.115e-01
9.275e-01,4.351e-01
9.325e-01,3.679e-01
9.375e-01,3.093e-01
9.425e-01,2.585e-01
9.475e-01,2.149e-01
9.525e-01,1.777e-01
9.575e-01,1.461e-01
9.625e-01,1.195e-01
9.675e-01,9.728e-02
9.725e-01,7.876e-02
9.775e-01,6.345e-02
9.825e-01,5.087e-02
9.875e-01,4.059e-02
9.925e-01,3.223e-02
9.975e-01,2.548e-02


==> anc/03_results/moderate_zap/num_total_probability/0_03.csv <==
transmittance,probability_density
2.500e-03,3.326e-17
7.500e-03,5.826e-09
1.250e-02,2.839e-06
1.750e-02,6.737e-05
2.250e-02,4.509e-04
2.750e-02,1.559e-03
3.250e-02,3.656e-03
3.750e-02,6.690e-03
4.250e-02,1.035e-02
4.750e-02,1.421e-02
5.250e-02,1.784e-02
5.750e-02,2.094e-02
6.250e-02,2.330e-02
6.750e-02,2.486e-02
7.250e-02,2.569e-02
7.750e-02,2.592e-02
8.250e-02,2.574e-02
8.750e-02,2.535e-02
9.250e-02,2.496e-02
9.750e-02,2.472e-02
1.025e-01,2.474e-02
1.075e-01,2.510e-02
1.125e-01,2.581e-02
1.175e-01,2.683e-02
1.225e-01,2.813e-02
1.275e-01,2.961e-02
1.325e-01,3.119e-02
1.375e-01,3.279e-02
1.425e-01,3.434e-02
1.475e-01,3.579e-02
1.525e-01,3.712e-02
1.575e-01,3.830e-02
1.625e-01,3.936e-02
1.675e-01,4.031e-02
1.725e-01,4.118e-02
1.775e-01,4.202e-02
1.825e-01,4.284e-02
1.875e-01,4.368e-02
1.925e-01,4.455e-02
1.975e-01,4.547e-02
2.025e-01,4.644e-02
2.075e-01,4.748e-02
2.125e-01,4.860e-02
2.175e-01,4.984e-02
2.225e-01,5.122e-02
2.275e-01,5.280e-02
2.325e-01,5.464e-02
2.375e-01,5.681e-02
2.425e-01,5.937e-02
2.475e-01,6.241e-02
2.525e-01,6.597e-02
2.575e-01,7.012e-02
2.625e-01,7.490e-02
2.675e-01,8.035e-02
2.725e-01,8.647e-02
2.775e-01,9.327e-02
2.825e-01,1.007e-01
2.875e-01,1.088e-01
2.925e-01,1.174e-01
2.975e-01,1.266e-01
3.025e-01,1.363e-01
3.075e-01,1.463e-01
3.125e-01,1.567e-01
3.175e-01,1.674e-01
3.225e-01,1.783e-01
3.275e-01,1.895e-01
3.325e-01,2.007e-01
3.375e-01,2.122e-01
3.425e-01,2.237e-01
3.475e-01,2.354e-01
3.525e-01,2.472e-01
3.575e-01,2.592e-01
3.625e-01,2.713e-01
3.675e-01,2.836e-01
3.725e-01,2.962e-01
3.775e-01,3.090e-01
3.825e-01,3.222e-01
3.875e-01,3.358e-01
3.925e-01,3.499e-01
3.975e-01,3.645e-01
4.025e-01,3.797e-01
4.075e-01,3.956e-01
4.125e-01,4.122e-01
4.175e-01,4.294e-01
4.225e-01,4.473e-01
4.275e-01,4.658e-01
4.325e-01,4.848e-01
4.375e-01,5.043e-01
4.425e-01,5.240e-01
4.475e-01,5.439e-01
4.525e-01,5.637e-01
4.575e-01,5.833e-01
4.625e-01,6.024e-01
4.675e-01,6.210e-01
4.725e-01,6.389e-01
4.775e-01,6.559e-01
4.825e-01,6.721e-01
4.875e-01,6.874e-01
4.925e-01,7.019e-01
4.975e-01,7.156e-01
5.025e-01,7.288e-01
5.075e-01,7.414e-01
5.125e-01,7.539e-01
5.175e-01,7.663e-01
5.225e-01,7.790e-01
5.275e-01,7.922e-01
5.325e-01,8.061e-01
5.375e-01,8.210e-01
5.425e-01,8.371e-01
5.475e-01,8.545e-01
5.525e-01,8.734e-01
5.575e-01,8.940e-01
5.625e-01,9.161e-01
5.675e-01,9.400e-01
5.725e-01,9.655e-01
5.775e-01,9.926e-01
5.825e-01,1.021e+00
5.875e-01,1.051e+00
5.925e-01,1.083e+00
5.975e-01,1.116e+00
6.025e-01,1.150e+00
6.075e-01,1.185e+00
6.125e-01,1.221e+00
6.175e-01,1.258e+00
6.225e-01,1.296e+00
6.275e-01,1.335e+00
6.325e-01,1.376e+00
6.375e-01,1.417e+00
6.425e-01,1.460e+00
6.475e-01,1.504e+00
6.525e-01,1.550e+00
6.575e-01,1.597e+00
6.625e-01,1.647e+00
6.675e-01,1.699e+00
6.725e-01,1.753e+00
6.775e-01,1.811e+00
6.825e-01,1.871e+00
6.875e-01,1.935e+00
6.925e-01,2.002e+00
6.975e-01,2.073e+00
7.025e-01,2.149e+00
7.075e-01,2.229e+00
7.125e-01,2.314e+00
7.175e-01,2.404e+00
7.225e-01,2.499e+00
7.275e-01,2.599e+00
7.325e-01,2.704e+00
7.375e-01,2.813e+00
7.425e-01,2.928e+00
7.475e-01,3.046e+00
7.525e-01,3.166e+00
7.575e-01,3.289e+00
7.625e-01,3.411e+00
7.675e-01,3.532e+00
7.725e-01,3.649e+00
7.775e-01,3.760e+00
7.825e-01,3.863e+00
7.875e-01,3.953e+00
7.925e-01,4.030e+00
7.975e-01,4.090e+00
8.025e-01,4.131e+00
8.075e-01,4.150e+00
8.125e-01,4.146e+00
8.175e-01,4.118e+00
8.225e-01,4.064e+00
8.275e-01,3.985e+00
8.325e-01,3.881e+00
8.375e-01,3.754e+00
8.425e-01,3.605e+00
8.475e-01,3.437e+00
8.525e-01,3.253e+00
8.575e-01,3.056e+00
8.625e-01,2.850e+00
8.675e-01,2.637e+00
8.725e-01,2.422e+00
8.775e-01,2.207e+00
8.825e-01,1.996e+00
8.875e-01,1.792e+00
8.925e-01,1.597e+00
8.975e-01,1.412e+00
9.025e-01,1.239e+00
9.075e-01,1.080e+00
9.125e-01,9.338e-01
9.175e-01,8.018e-01
9.225e-01,6.836e-01
9.275e-01,5.787e-01
9.325e-01,4.866e-01
9.375e-01,4.063e-01
9.425e-01,3.370e-01
9.475e-01,2.777e-01
9.525e-01,2.273e-01
9.575e-01,1.849e-01
9.625e-01,1.495e-01
9.675e-01,1.201e-01
9.725e-01,9.593e-02
9.775e-01,7.617e-02
9.825e-01,6.014e-02
9.875e-01,4.722e-02
9.925e-01,3.687e-02
9.975e-01,2.864e-02


==> anc/03_results/moderate_zap/num_total_probability/0_031.csv <==
transmittance,probability_density
2.500e-03,4.086e-21
7.500e-03,4.284e-11
1.250e-02,9.513e-08
1.750e-02,5.342e-06
2.250e-02,6.306e-05
2.750e-02,3.261e-04
3.250e-02,1.031e-03
3.750e-02,2.373e-03
4.250e-02,4.404e-03
4.750e-02,7.018e-03
5.250e-02,1.000e-02
5.750e-02,1.309e-02
6.250e-02,1.603e-02
6.750e-02,1.861e-02
7.250e-02,2.070e-02
7.750e-02,2.220e-02
8.250e-02,2.313e-02
8.750e-02,2.353e-02
9.250e-02,2.350e-02
9.750e-02,2.317e-02
1.025e-01,2.268e-02
1.075e-01,2.218e-02
1.125e-01,2.178e-02
1.175e-01,2.159e-02
1.225e-01,2.168e-02
1.275e-01,2.208e-02
1.325e-01,2.279e-02
1.375e-01,2.380e-02
1.425e-01,2.504e-02
1.475e-01,2.646e-02
1.525e-01,2.799e-02
1.575e-01,2.955e-02
1.625e-01,3.109e-02
1.675e-01,3.254e-02
1.725e-01,3.388e-02
1.775e-01,3.508e-02
1.825e-01,3.613e-02
1.875e-01,3.706e-02
1.925e-01,3.789e-02
1.975e-01,3.864e-02
2.025e-01,3.935e-02
2.075e-01,4.006e-02
2.125e-01,4.079e-02
2.175e-01,4.156e-02
2.225e-01,4.238e-02
2.275e-01,4.326e-02
2.325e-01,4.421e-02
2.375e-01,4.523e-02
2.425e-01,4.633e-02
2.475e-01,4.755e-02
2.525e-01,4.890e-02
2.575e-01,5.043e-02
2.625e-01,5.220e-02
2.675e-01,5.427e-02
2.725e-01,5.670e-02
2.775e-01,5.957e-02
2.825e-01,6.293e-02
2.875e-01,6.685e-02
2.925e-01,7.137e-02
2.975e-01,7.652e-02
3.025e-01,8.233e-02
3.075e-01,8.879e-02
3.125e-01,9.590e-02
3.175e-01,1.036e-01
3.225e-01,1.119e-01
3.275e-01,1.208e-01
3.325e-01,1.301e-01
3.375e-01,1.398e-01
3.425e-01,1.499e-01
3.475e-01,1.604e-01
3.525e-01,1.710e-01
3.575e-01,1.819e-01
3.625e-01,1.930e-01
3.675e-01,2.043e-01
3.725e-01,2.157e-01
3.775e-01,2.272e-01
3.825e-01,2.389e-01
3.875e-01,2.507e-01
3.925e-01,2.627e-01
3.975e-01,2.750e-01
4.025e-01,2.874e-01
4.075e-01,3.002e-01
4.125e-01,3.133e-01
4.175e-01,3.269e-01
4.225e-01,3.409e-01
4.275e-01,3.555e-01
4.325e-01,3.706e-01
4.375e-01,3.864e-01
4.425e-01,4.028e-01
4.475e-01,4.199e-01
4.525e-01,4.377e-01
4.575e-01,4.561e-01
4.625e-01,4.750e-01
4.675e-01,4.944e-01
4.725e-01,5.142e-01
4.775e-01,5.341e-01
4.825e-01,5.542e-01
4.875e-01,5.742e-01
4.925e-01,5.939e-01
4.975e-01,6.132e-01
5.025e-01,6.320e-01
5.075e-01,6.503e-01
5.125e-01,6.679e-01
5.175e-01,6.848e-01
5.225e-01,7.010e-01
5.275e-01,7.167e-01
5.325e-01,7.319e-01
5.375e-01,7.468e-01
5.425e-01,7.615e-01
5.475e-01,7.764e-01
5.525e-01,7.915e-01
5.575e-01,8.072e-01
5.625e-01,8.236e-01
5.675e-01,8.410e-01
5.725e-01,8.597e-01
5.775e-01,8.797e-01
5.825e-01,9.012e-01
5.875e-01,9.243e-01
5.925e-01,9.491e-01
5.975e-01,9.757e-01
6.025e-01,1.004e+00
6.075e-01,1.034e+00
6.125e-01,1.066e+00
6.175e-01,1.099e+00
6.225e-01,1.135e+00
6.275e-01,1.171e+00
6.325e-01,1.209e+00
6.375e-01,1.249e+00
6.425e-01,1.290e+00
6.475e-01,1.333e+00
6.525e-01,1.377e+00
6.575e-01,1.422e+00
6.625e-01,1.470e+00
6.675e-01,1.519e+00
6.725e-01,1.570e+00
6.775e-01,1.624e+00
6.825e-01,1.680e+00
6.875e-01,1.739e+00
6.925e-01,1.801e+00
6.975e-01,1.866e+00
7.025e-01,1.936e+00
7.075e-01,2.009e+00
7.125e-01,2.087e+00
7.175e-01,2.169e+00
7.225e-01,2.258e+00
7.275e-01,2.351e+00
7.325e-01,2.451e+00
7.375e-01,2.557e+00
7.425e-01,2.670e+00
7.475e-01,2.790e+00
7.525e-01,2.916e+00
7.575e-01,3.048e+00
7.625e-01,3.186e+00
7.675e-01,3.328e+00
7.725e-01,3.474e+00
7.775e-01,3.621e+00
7.825e-01,3.767e+00
7.875e-01,3.909e+00
7.925e-01,4.044e+00
7.975e-01,4.170e+00
8.025e-01,4.281e+00
8.075e-01,4.375e+00
8.125e-01,4.448e+00
8.175e-01,4.495e+00
8.225e-01,4.516e+00
8.275e-01,4.506e+00
8.325e-01,4.464e+00
8.375e-01,4.390e+00
8.425e-01,4.285e+00
8.475e-01,4.148e+00
8.525e-01,3.984e+00
8.575e-01,3.793e+00
8.625e-01,3.581e+00
8.675e-01,3.352e+00
8.725e-01,3.110e+00
8.775e-01,2.860e+00
8.825e-01,2.607e+00
8.875e-01,2.355e+00
8.925e-01,2.109e+00
8.975e-01,1.872e+00
9.025e-01,1.648e+00
9.075e-01,1.437e+00
9.125e-01,1.243e+00
9.175e-01,1.066e+00
9.225e-01,9.060e-01
9.275e-01,7.639e-01
9.325e-01,6.388e-01
9.375e-01,5.299e-01
9.425e-01,4.361e-01
9.475e-01,3.561e-01
9.525e-01,2.886e-01
9.575e-01,2.321e-01
9.625e-01,1.853e-01
9.675e-01,1.469e-01
9.725e-01,1.156e-01
9.775e-01,9.043e-02
9.825e-01,7.024e-02
9.875e-01,5.421e-02
9.925e-01,4.158e-02
9.975e-01,3.170e-02


==> anc/03_results/moderate_zap/num_total_probability/0_032.csv <==
transmittance,probability_density
2.500e-03,3.725e-26
7.500e-03,6.842e-14
1.250e-02,1.038e-09
1.750e-02,1.747e-07
2.250e-02,4.284e-06
2.750e-02,3.751e-05
3.250e-02,1.763e-04
3.750e-02,5.517e-04
4.250e-02,1.306e-03
4.750e-02,2.532e-03
5.250e-02,4.239e-03
5.750e-02,6.355e-03
6.250e-02,8.748e-03
6.750e-02,1.126e-02
7.250e-02,1.373e-02
7.750e-02,1.600e-02
8.250e-02,1.797e-02
8.750e-02,1.954e-02
9.250e-02,2.067e-02
9.750e-02,2.137e-02
1.025e-01,2.165e-02
1.075e-01,2.158e-02
1.125e-01,2.124e-02
1.175e-01,2.073e-02
1.225e-01,2.016e-02
1.275e-01,1.962e-02
1.325e-01,1.920e-02
1.375e-01,1.898e-02
1.425e-01,1.902e-02
1.475e-01,1.933e-02
1.525e-01,1.994e-02
1.575e-01,2.083e-02
1.625e-01,2.195e-02
1.675e-01,2.327e-02
1.725e-01,2.473e-02
1.775e-01,2.626e-02
1.825e-01,2.780e-02
1.875e-01,2.930e-02
1.925e-01,3.072e-02
1.975e-01,3.201e-02
2.025e-01,3.316e-02
2.075e-01,3.417e-02
2.125e-01,3.504e-02
2.175e-01,3.579e-02
2.225e-01,3.646e-02
2.275e-01,3.707e-02
2.325e-01,3.767e-02
2.375e-01,3.829e-02
2.425e-01,3.894e-02
2.475e-01,3.965e-02
2.525e-01,4.042e-02
2.575e-01,4.127e-02
2.625e-01,4.220e-02
2.675e-01,4.320e-02
2.725e-01,4.429e-02
2.775e-01,4.548e-02
2.825e-01,4.680e-02
2.875e-01,4.827e-02
2.925e-01,4.996e-02
2.975e-01,5.192e-02
3.025e-01,5.421e-02
3.075e-01,5.689e-02
3.125e-01,6.003e-02
3.175e-01,6.369e-02
3.225e-01,6.792e-02
3.275e-01,7.276e-02
3.325e-01,7.823e-02
3.375e-01,8.435e-02
3.425e-01,9.111e-02
3.475e-01,9.848e-02
3.525e-01,1.065e-01
3.575e-01,1.150e-01
3.625e-01,1.240e-01
3.675e-01,1.335e-01
3.725e-01,1.434e-01
3.775e-01,1.536e-01
3.825e-01,1.641e-01
3.875e-01,1.749e-01
3.925e-01,1.858e-01
3.975e-01,1.970e-01
4.025e-01,2.084e-01
4.075e-01,2.199e-01
4.125e-01,2.315e-01
4.175e-01,2.434e-01
4.225e-01,2.554e-01
4.275e-01,2.677e-01
4.325e-01,2.803e-01
4.375e-01,2.932e-01
4.425e-01,3.064e-01
4.475e-01,3.201e-01
4.525e-01,3.342e-01
4.575e-01,3.489e-01
4.625e-01,3.642e-01
4.675e-01,3.801e-01
4.725e-01,3.967e-01
4.775e-01,4.140e-01
4.825e-01,4.319e-01
4.875e-01,4.504e-01
4.925e-01,4.696e-01
4.975e-01,4.892e-01
5.025e-01,5.092e-01
5.075e-01,5.296e-01
5.125e-01,5.500e-01
5.175e-01,5.706e-01
5.225e-01,5.910e-01
5.275e-01,6.112e-01
5.325e-01,6.311e-01
5.375e-01,6.506e-01
5.425e-01,6.696e-01
5.475e-01,6.881e-01
5.525e-01,7.063e-01
5.575e-01,7.240e-01
5.625e-01,7.415e-01
5.675e-01,7.588e-01
5.725e-01,7.762e-01
5.775e-01,7.938e-01
5.825e-01,8.118e-01
5.875e-01,8.306e-01
5.925e-01,8.502e-01
5.975e-01,8.709e-01
6.025e-01,8.930e-01
6.075e-01,9.165e-01
6.125e-01,9.416e-01
6.175e-01,9.685e-01
6.225e-01,9.973e-01
6.275e-01,1.028e+00
6.325e-01,1.060e+00
6.375e-01,1.095e+00
6.425e-01,1.131e+00
6.475e-01,1.170e+00
6.525e-01,1.210e+00
6.575e-01,1.253e+00
6.625e-01,1.297e+00
6.675e-01,1.343e+00
6.725e-01,1.391e+00
6.775e-01,1.442e+00
6.825e-01,1.495e+00
6.875e-01,1.550e+00
6.925e-01,1.608e+00
6.975e-01,1.669e+00
7.025e-01,1.733e+00
7.075e-01,1.800e+00
7.125e-01,1.872e+00
7.175e-01,1.948e+00
7.225e-01,2.028e+00
7.275e-01,2.114e+00
7.325e-01,2.206e+00
7.375e-01,2.304e+00
7.425e-01,2.409e+00
7.475e-01,2.522e+00
7.525e-01,2.642e+00
7.575e-01,2.771e+00
7.625e-01,2.908e+00
7.675e-01,3.054e+00
7.725e-01,3.209e+00
7.775e-01,3.371e+00
7.825e-01,3.540e+00
7.875e-01,3.713e+00
7.925e-01,3.889e+00
7.975e-01,4.064e+00
8.025e-01,4.235e+00
8.075e-01,4.397e+00
8.125e-01,4.547e+00
8.175e-01,4.677e+00
8.225e-01,4.785e+00
8.275e-01,4.864e+00
8.325e-01,4.909e+00
8.375e-01,4.918e+00
8.425e-01,4.888e+00
8.475e-01,4.817e+00
8.525e-01,4.704e+00
8.575e-01,4.552e+00
8.625e-01,4.364e+00
8.675e-01,4.142e+00
8.725e-01,3.892e+00
8.775e-01,3.621e+00
8.825e-01,3.335e+00
8.875e-01,3.039e+00
8.925e-01,2.742e+00
8.975e-01,2.448e+00
9.025e-01,2.163e+00
9.075e-01,1.892e+00
9.125e-01,1.638e+00
9.175e-01,1.404e+00
9.225e-01,1.191e+00
9.275e-01,1.001e+00
9.325e-01,8.331e-01
9.375e-01,6.867e-01
9.425e-01,5.608e-01
9.475e-01,4.538e-01
9.525e-01,3.639e-01
9.575e-01,2.893e-01
9.625e-01,2.280e-01
9.675e-01,1.782e-01
9.725e-01,1.382e-01
9.775e-01,1.063e-01
9.825e-01,8.114e-02
9.875e-01,6.150e-02
9.925e-01,4.628e-02
9.975e-01,3.459e-02


==> anc/03_results/moderate_zap/num_total_probability/0_033.csv <==
transmittance,probability_density
2.500e-03,1.164e-32
7.500e-03,1.471e-17
1.250e-02,2.556e-12
1.750e-02,1.742e-09
2.250e-02,1.089e-07
2.750e-02,1.883e-06
3.250e-02,1.487e-05
3.750e-02,7.005e-05
4.250e-02,2.302e-04
4.750e-02,5.833e-04
5.250e-02,1.217e-03
5.750e-02,2.191e-03
6.250e-02,3.518e-03
6.750e-02,5.163e-03
7.250e-02,7.054e-03
7.750e-02,9.095e-03
8.250e-02,1.118e-02
8.750e-02,1.321e-02
9.250e-02,1.508e-02
9.750e-02,1.672e-02
1.025e-01,1.806e-02
1.075e-01,1.908e-02
1.125e-01,1.975e-02
1.175e-01,2.008e-02
1.225e-01,2.010e-02
1.275e-01,1.986e-02
1.325e-01,1.942e-02
1.375e-01,1.885e-02
1.425e-01,1.824e-02
1.475e-01,1.765e-02
1.525e-01,1.716e-02
1.575e-01,1.684e-02
1.625e-01,1.674e-02
1.675e-01,1.688e-02
1.725e-01,1.729e-02
1.775e-01,1.797e-02
1.825e-01,1.890e-02
1.875e-01,2.005e-02
1.925e-01,2.138e-02
1.975e-01,2.283e-02
2.025e-01,2.436e-02
2.075e-01,2.591e-02
2.125e-01,2.742e-02
2.175e-01,2.885e-02
2.225e-01,3.016e-02
2.275e-01,3.134e-02
2.325e-01,3.237e-02
2.375e-01,3.325e-02
2.425e-01,3.400e-02
2.475e-01,3.464e-02
2.525e-01,3.520e-02
2.575e-01,3.571e-02
2.625e-01,3.621e-02
2.675e-01,3.674e-02
2.725e-01,3.731e-02
2.775e-01,3.796e-02
2.825e-01,3.868e-02
2.875e-01,3.949e-02
2.925e-01,4.039e-02
2.975e-01,4.138e-02
3.025e-01,4.246e-02
3.075e-01,4.364e-02
3.125e-01,4.494e-02
3.175e-01,4.638e-02
3.225e-01,4.801e-02
3.275e-01,4.988e-02
3.325e-01,5.204e-02
3.375e-01,5.455e-02
3.425e-01,5.749e-02
3.475e-01,6.090e-02
3.525e-01,6.485e-02
3.575e-01,6.938e-02
3.625e-01,7.452e-02
3.675e-01,8.029e-02
3.725e-01,8.670e-02
3.775e-01,9.374e-02
3.825e-01,1.014e-01
3.875e-01,1.096e-01
3.925e-01,1.184e-01
3.975e-01,1.276e-01
4.025e-01,1.373e-01
4.075e-01,1.473e-01
4.125e-01,1.577e-01
4.175e-01,1.684e-01
4.225e-01,1.794e-01
4.275e-01,1.906e-01
4.325e-01,2.020e-01
4.375e-01,2.136e-01
4.425e-01,2.254e-01
4.475e-01,2.374e-01
4.525e-01,2.496e-01
4.575e-01,2.621e-01
4.625e-01,2.750e-01
4.675e-01,2.881e-01
4.725e-01,3.017e-01
4.775e-01,3.157e-01
4.825e-01,3.302e-01
4.875e-01,3.453e-01
4.925e-01,3.610e-01
4.975e-01,3.773e-01
5.025e-01,3.943e-01
5.075e-01,4.120e-01
5.125e-01,4.304e-01
5.175e-01,4.494e-01
5.225e-01,4.690e-01
5.275e-01,4.892e-01
5.325e-01,5.098e-01
5.375e-01,5.308e-01
5.425e-01,5.520e-01
5.475e-01,5.734e-01
5.525e-01,5.948e-01
5.575e-01,6.161e-01
5.625e-01,6.372e-01
5.675e-01,6.582e-01
5.725e-01,6.788e-01
5.775e-01,6.993e-01
5.825e-01,7.195e-01
5.875e-01,7.396e-01
5.925e-01,7.597e-01
5.975e-01,7.798e-01
6.025e-01,8.003e-01
6.075e-01,8.213e-01
6.125e-01,8.429e-01
6.175e-01,8.655e-01
6.225e-01,8.892e-01
6.275e-01,9.143e-01
6.325e-01,9.408e-01
6.375e-01,9.691e-01
6.425e-01,9.992e-01
6.475e-01,1.031e+00
6.525e-01,1.066e+00
6.575e-01,1.102e+00
6.625e-01,1.141e+00
6.675e-01,1.182e+00
6.725e-01,1.225e+00
6.775e-01,1.271e+00
6.825e-01,1.319e+00
6.875e-01,1.370e+00
6.925e-01,1.423e+00
6.975e-01,1.479e+00
7.025e-01,1.539e+00
7.075e-01,1.601e+00
7.125e-01,1.667e+00
7.175e-01,1.737e+00
7.225e-01,1.811e+00
7.275e-01,1.890e+00
7.325e-01,1.974e+00
7.375e-01,2.063e+00
7.425e-01,2.159e+00
7.475e-01,2.262e+00
7.525e-01,2.373e+00
7.575e-01,2.492e+00
7.625e-01,2.621e+00
7.675e-01,2.760e+00
7.725e-01,2.909e+00
7.775e-01,3.069e+00
7.825e-01,3.241e+00
7.875e-01,3.423e+00
7.925e-01,3.616e+00
7.975e-01,3.818e+00
8.025e-01,4.025e+00
8.075e-01,4.236e+00
8.125e-01,4.446e+00
8.175e-01,4.649e+00
8.225e-01,4.839e+00
8.275e-01,5.011e+00
8.325e-01,5.156e+00
8.375e-01,5.267e+00
8.425e-01,5.339e+00
8.475e-01,5.365e+00
8.525e-01,5.341e+00
8.575e-01,5.266e+00
8.625e-01,5.138e+00
8.675e-01,4.960e+00
8.725e-01,4.735e+00
8.775e-01,4.468e+00
8.825e-01,4.168e+00
8.875e-01,3.842e+00
8.925e-01,3.500e+00
8.975e-01,3.150e+00
9.025e-01,2.801e+00
9.075e-01,2.461e+00
9.125e-01,2.137e+00
9.175e-01,1.834e+00
9.225e-01,1.555e+00
9.275e-01,1.303e+00
9.325e-01,1.080e+00
9.375e-01,8.851e-01
9.425e-01,7.174e-01
9.475e-01,5.752e-01
9.525e-01,4.564e-01
9.575e-01,3.584e-01
9.625e-01,2.787e-01
9.675e-01,2.146e-01
9.725e-01,1.637e-01
9.775e-01,1.238e-01
9.825e-01,9.280e-02
9.875e-01,6.899e-02
9.925e-01,5.089e-02
9.975e-01,3.726e-02


==> anc/03_results/moderate_zap/num_total_probability/0_034.csv <==
transmittance,probability_density
2.500e-03,3.787e-41
7.500e-03,2.060e-22
1.250e-02,8.215e-16
1.750e-02,3.392e-12
2.250e-02,7.110e-10
2.750e-02,2.969e-08
3.250e-02,4.615e-07
3.750e-02,3.724e-06
4.250e-02,1.897e-05
4.750e-02,6.905e-05
5.250e-02,1.951e-04
5.750e-02,4.535e-04
6.250e-02,9.042e-04
6.750e-02,1.595e-03
7.250e-02,2.551e-03
7.750e-02,3.766e-03
8.250e-02,5.207e-03
8.750e-02,6.823e-03
9.250e-02,8.548e-03
9.750e-02,1.031e-02
1.025e-01,1.204e-02
1.075e-01,1.367e-02
1.125e-01,1.515e-02
1.175e-01,1.641e-02
1.225e-01,1.744e-02
1.275e-01,1.820e-02
1.325e-01,1.867e-02
1.375e-01,1.888e-02
1.425e-01,1.883e-02
1.475e-01,1.857e-02
1.525e-01,1.812e-02
1.575e-01,1.756e-02
1.625e-01,1.692e-02
1.675e-01,1.629e-02
1.725e-01,1.571e-02
1.775e-01,1.524e-02
1.825e-01,1.494e-02
1.875e-01,1.485e-02
1.925e-01,1.499e-02
1.975e-01,1.539e-02
2.025e-01,1.603e-02
2.075e-01,1.692e-02
2.125e-01,1.803e-02
2.175e-01,1.932e-02
2.225e-01,2.075e-02
2.275e-01,2.227e-02
2.325e-01,2.383e-02
2.375e-01,2.538e-02
2.425e-01,2.687e-02
2.475e-01,2.827e-02
2.525e-01,2.954e-02
2.575e-01,3.066e-02
2.625e-01,3.163e-02
2.675e-01,3.244e-02
2.725e-01,3.312e-02
2.775e-01,3.369e-02
2.825e-01,3.418e-02
2.875e-01,3.461e-02
2.925e-01,3.503e-02
2.975e-01,3.548e-02
3.025e-01,3.597e-02
3.075e-01,3.654e-02
3.125e-01,3.720e-02
3.175e-01,3.795e-02
3.225e-01,3.881e-02
3.275e-01,3.976e-02
3.325e-01,4.083e-02
3.375e-01,4.200e-02
3.425e-01,4.329e-02
3.475e-01,4.472e-02
3.525e-01,4.632e-02
3.575e-01,4.814e-02
3.625e-01,5.021e-02
3.675e-01,5.261e-02
3.725e-01,5.539e-02
3.775e-01,5.861e-02
3.825e-01,6.233e-02
3.875e-01,6.659e-02
3.925e-01,7.144e-02
3.975e-01,7.691e-02
4.025e-01,8.301e-02
4.075e-01,8.973e-02
4.125e-01,9.708e-02
4.175e-01,1.050e-01
4.225e-01,1.135e-01
4.275e-01,1.226e-01
4.325e-01,1.321e-01
4.375e-01,1.420e-01
4.425e-01,1.524e-01
4.475e-01,1.631e-01
4.525e-01,1.741e-01
4.575e-01,1.854e-01
4.625e-01,1.969e-01
4.675e-01,2.087e-01
4.725e-01,2.207e-01
4.775e-01,2.331e-01
4.825e-01,2.457e-01
4.875e-01,2.586e-01
4.925e-01,2.718e-01
4.975e-01,2.854e-01
5.025e-01,2.995e-01
5.075e-01,3.141e-01
5.125e-01,3.292e-01
5.175e-01,3.450e-01
5.225e-01,3.614e-01
5.275e-01,3.784e-01
5.325e-01,3.962e-01
5.375e-01,4.146e-01
5.425e-01,4.338e-01
5.475e-01,4.537e-01
5.525e-01,4.742e-01
5.575e-01,4.953e-01
5.625e-01,5.169e-01
5.675e-01,5.389e-01
5.725e-01,5.612e-01
5.775e-01,5.838e-01
5.825e-01,6.065e-01
5.875e-01,6.293e-01
5.925e-01,6.521e-01
5.975e-01,6.749e-01
6.025e-01,6.977e-01
6.075e-01,7.204e-01
6.125e-01,7.432e-01
6.175e-01,7.662e-01
6.225e-01,7.895e-01
6.275e-01,8.132e-01
6.325e-01,8.376e-01
6.375e-01,8.628e-01
6.425e-01,8.890e-01
6.475e-01,9.166e-01
6.525e-01,9.456e-01
6.575e-01,9.764e-01
6.625e-01,1.009e+00
6.675e-01,1.044e+00
6.725e-01,1.081e+00
6.775e-01,1.120e+00
6.825e-01,1.162e+00
6.875e-01,1.207e+00
6.925e-01,1.255e+00
6.975e-01,1.305e+00
7.025e-01,1.358e+00
7.075e-01,1.415e+00
7.125e-01,1.475e+00
7.175e-01,1.539e+00
7.225e-01,1.607e+00
7.275e-01,1.679e+00
7.325e-01,1.755e+00
7.375e-01,1.837e+00
7.425e-01,1.925e+00
7.475e-01,2.018e+00
7.525e-01,2.119e+00
7.575e-01,2.228e+00
7.625e-01,2.345e+00
7.675e-01,2.472e+00
7.725e-01,2.609e+00
7.775e-01,2.759e+00
7.825e-01,2.921e+00
7.875e-01,3.097e+00
7.925e-01,3.287e+00
7.975e-01,3.492e+00
8.025e-01,3.712e+00
8.075e-01,3.944e+00
8.125e-01,4.187e+00
8.175e-01,4.438e+00
8.225e-01,4.690e+00
8.275e-01,4.938e+00
8.325e-01,5.175e+00
8.375e-01,5.390e+00
8.425e-01,5.575e+00
8.475e-01,5.720e+00
8.525e-01,5.815e+00
8.575e-01,5.853e+00
8.625e-01,5.828e+00
8.675e-01,5.737e+00
8.725e-01,5.579e+00
8.775e-01,5.356e+00
8.825e-01,5.076e+00
8.875e-01,4.747e+00
8.925e-01,4.379e+00
8.975e-01,3.984e+00
9.025e-01,3.574e+00
9.075e-01,3.162e+00
9.125e-01,2.759e+00
9.175e-01,2.373e+00
9.225e-01,2.014e+00
9.275e-01,1.686e+00
9.325e-01,1.393e+00
9.375e-01,1.135e+00
9.425e-01,9.136e-01
9.475e-01,7.259e-01
9.525e-01,5.698e-01
9.575e-01,4.419e-01
9.625e-01,3.388e-01
9.675e-01,2.569e-01
9.725e-01,1.927e-01
9.775e-01,1.431e-01
9.825e-01,1.052e-01
9.875e-01,7.664e-02
9.925e-01,5.535e-02
9.975e-01,3.965e-02


==> anc/03_results/moderate_zap/num_total_probability/0_035.csv <==
transmittance,probability_density
2.500e-03,2.939e-52
7.500e-03,7.509e-29
1.250e-02,1.707e-20
1.750e-02,7.246e-16
2.250e-02,7.290e-13
2.750e-02,9.582e-11
3.250e-02,3.601e-09
3.750e-02,5.877e-08
4.250e-02,5.329e-07
4.750e-02,3.139e-06
5.250e-02,1.333e-05
5.750e-02,4.388e-05
6.250e-02,1.181e-04
6.750e-02,2.700e-04
7.250e-02,5.408e-04
7.750e-02,9.709e-04
8.250e-02,1.591e-03
8.750e-02,2.418e-03
9.250e-02,3.447e-03
9.750e-02,4.658e-03
1.025e-01,6.015e-03
1.075e-01,7.474e-03
1.125e-01,8.986e-03
1.175e-01,1.050e-02
1.225e-01,1.197e-02
1.275e-01,1.335e-02
1.325e-01,1.460e-02
1.375e-01,1.568e-02
1.425e-01,1.656e-02
1.475e-01,1.723e-02
1.525e-01,1.767e-02
1.575e-01,1.789e-02
1.625e-01,1.788e-02
1.675e-01,1.767e-02
1.725e-01,1.729e-02
1.775e-01,1.677e-02
1.825e-01,1.616e-02
1.875e-01,1.550e-02
1.925e-01,1.484e-02
1.975e-01,1.424e-02
2.025e-01,1.375e-02
2.075e-01,1.341e-02
2.125e-01,1.325e-02
2.175e-01,1.331e-02
2.225e-01,1.360e-02
2.275e-01,1.414e-02
2.325e-01,1.492e-02
2.375e-01,1.592e-02
2.425e-01,1.713e-02
2.475e-01,1.849e-02
2.525e-01,1.998e-02
2.575e-01,2.154e-02
2.625e-01,2.313e-02
2.675e-01,2.470e-02
2.725e-01,2.620e-02
2.775e-01,2.760e-02
2.825e-01,2.887e-02
2.875e-01,2.999e-02
2.925e-01,3.095e-02
2.975e-01,3.176e-02
3.025e-01,3.242e-02
3.075e-01,3.296e-02
3.125e-01,3.340e-02
3.175e-01,3.379e-02
3.225e-01,3.415e-02
3.275e-01,3.452e-02
3.325e-01,3.493e-02
3.375e-01,3.542e-02
3.425e-01,3.600e-02
3.475e-01,3.668e-02
3.525e-01,3.748e-02
3.575e-01,3.839e-02
3.625e-01,3.943e-02
3.675e-01,4.058e-02
3.725e-01,4.187e-02
3.775e-01,4.331e-02
3.825e-01,4.492e-02
3.875e-01,4.672e-02
3.925e-01,4.877e-02
3.975e-01,5.112e-02
4.025e-01,5.381e-02
4.075e-01,5.691e-02
4.125e-01,6.047e-02
4.175e-01,6.454e-02
4.225e-01,6.917e-02
4.275e-01,7.439e-02
4.325e-01,8.024e-02
4.375e-01,8.671e-02
4.425e-01,9.381e-02
4.475e-01,1.015e-01
4.525e-01,1.098e-01
4.575e-01,1.187e-01
4.625e-01,1.281e-01
4.675e-01,1.380e-01
4.725e-01,1.483e-01
4.775e-01,1.591e-01
4.825e-01,1.702e-01
4.875e-01,1.817e-01
4.925e-01,1.935e-01
4.975e-01,2.056e-01
5.025e-01,2.180e-01
5.075e-01,2.308e-01
5.125e-01,2.439e-01
5.175e-01,2.574e-01
5.225e-01,2.713e-01
5.275e-01,2.857e-01
5.325e-01,3.005e-01
5.375e-01,3.160e-01
5.425e-01,3.320e-01
5.475e-01,3.487e-01
5.525e-01,3.661e-01
5.575e-01,3.843e-01
5.625e-01,4.032e-01
5.675e-01,4.228e-01
5.725e-01,4.432e-01
5.775e-01,4.644e-01
5.825e-01,4.862e-01
5.875e-01,5.087e-01
5.925e-01,5.318e-01
5.975e-01,5.553e-01
6.025e-01,5.793e-01
6.075e-01,6.036e-01
6.125e-01,6.282e-01
6.175e-01,6.530e-01
6.225e-01,6.781e-01
6.275e-01,7.033e-01
6.325e-01,7.288e-01
6.375e-01,7.547e-01
6.425e-01,7.809e-01
6.475e-01,8.077e-01
6.525e-01,8.352e-01
6.575e-01,8.636e-01
6.625e-01,8.932e-01
6.675e-01,9.241e-01
6.725e-01,9.566e-01
6.775e-01,9.909e-01
6.825e-01,1.027e+00
6.875e-01,1.066e+00
6.925e-01,1.107e+00
6.975e-01,1.151e+00
7.025e-01,1.198e+00
7.075e-01,1.248e+00
7.125e-01,1.301e+00
7.175e-01,1.358e+00
7.225e-01,1.419e+00
7.275e-01,1.484e+00
7.325e-01,1.553e+00
7.375e-01,1.627e+00
7.425e-01,1.707e+00
7.475e-01,1.792e+00
7.525e-01,1.883e+00
7.575e-01,1.981e+00
7.625e-01,2.087e+00
7.675e-01,2.202e+00
7.725e-01,2.326e+00
7.775e-01,2.462e+00
7.825e-01,2.610e+00
7.875e-01,2.772e+00
7.925e-01,2.949e+00
7.975e-01,3.143e+00
8.025e-01,3.355e+00
8.075e-01,3.585e+00
8.125e-01,3.835e+00
8.175e-01,4.102e+00
8.225e-01,4.386e+00
8.275e-01,4.682e+00
8.325e-01,4.983e+00
8.375e-01,5.283e+00
8.425e-01,5.571e+00
8.475e-01,5.834e+00
8.525e-01,6.061e+00
8.575e-01,6.236e+00
8.625e-01,6.349e+00
8.675e-01,6.388e+00
8.725e-01,6.346e+00
8.775e-01,6.218e+00
8.825e-01,6.006e+00
8.875e-01,5.715e+00
8.925e-01,5.355e+00
8.975e-01,4.939e+00
9.025e-01,4.484e+00
9.075e-01,4.005e+00
9.125e-01,3.519e+00
9.175e-01,3.043e+00
9.225e-01,2.589e+00
9.275e-01,2.168e+00
9.325e-01,1.787e+00
9.375e-01,1.450e+00
9.425e-01,1.159e+00
9.475e-01,9.130e-01
9.525e-01,7.089e-01
9.575e-01,5.428e-01
9.625e-01,4.101e-01
9.675e-01,3.059e-01
9.725e-01,2.254e-01
9.775e-01,1.642e-01
9.825e-01,1.183e-01
9.875e-01,8.436e-02
9.925e-01,5.959e-02
9.975e-01,4.173e-02


==> anc/03_results/moderate_zap/num_total_probability/0_036.csv <==
transmittance,probability_density
2.500e-03,6.249e-67
7.500e-03,1.857e-37
1.250e-02,8.190e-27
1.750e-02,7.306e-21
2.250e-02,5.733e-17
2.750e-02,3.394e-14
3.250e-02,4.073e-12
3.750e-02,1.682e-10
4.250e-02,3.268e-09
4.750e-02,3.643e-08
5.250e-02,2.661e-07
5.750e-02,1.397e-06
6.250e-02,5.640e-06
6.750e-02,1.840e-05
7.250e-02,5.037e-05
7.750e-02,1.192e-04
8.250e-02,2.496e-04
8.750e-02,4.710e-04
9.250e-02,8.136e-04
9.750e-02,1.303e-03
1.025e-01,1.955e-03
1.075e-01,2.774e-03
1.125e-01,3.751e-03
1.175e-01,4.864e-03
1.225e-01,6.086e-03
1.275e-01,7.381e-03
1.325e-01,8.714e-03
1.375e-01,1.005e-02
1.425e-01,1.135e-02
1.475e-01,1.258e-02
1.525e-01,1.371e-02
1.575e-01,1.471e-02
1.625e-01,1.556e-02
1.675e-01,1.624e-02
1.725e-01,1.674e-02
1.775e-01,1.704e-02
1.825e-01,1.714e-02
1.875e-01,1.706e-02
1.925e-01,1.680e-02
1.975e-01,1.639e-02
2.025e-01,1.586e-02
2.075e-01,1.523e-02
2.125e-01,1.456e-02
2.175e-01,1.389e-02
2.225e-01,1.325e-02
2.275e-01,1.269e-02
2.325e-01,1.225e-02
2.375e-01,1.198e-02
2.425e-01,1.189e-02
2.475e-01,1.202e-02
2.525e-01,1.239e-02
2.575e-01,1.299e-02
2.625e-01,1.383e-02
2.675e-01,1.488e-02
2.725e-01,1.612e-02
2.775e-01,1.752e-02
2.825e-01,1.905e-02
2.875e-01,2.064e-02
2.925e-01,2.227e-02
2.975e-01,2.387e-02
3.025e-01,2.542e-02
3.075e-01,2.686e-02
3.125e-01,2.818e-02
3.175e-01,2.934e-02
3.225e-01,3.035e-02
3.275e-01,3.119e-02
3.325e-01,3.187e-02
3.375e-01,3.243e-02
3.425e-01,3.287e-02
3.475e-01,3.324e-02
3.525e-01,3.356e-02
3.575e-01,3.388e-02
3.625e-01,3.423e-02
3.675e-01,3.464e-02
3.725e-01,3.514e-02
3.775e-01,3.574e-02
3.825e-01,3.646e-02
3.875e-01,3.731e-02
3.925e-01,3.830e-02
3.975e-01,3.943e-02
4.025e-01,4.071e-02
4.075e-01,4.215e-02
4.125e-01,4.377e-02
4.175e-01,4.559e-02
4.225e-01,4.766e-02
4.275e-01,5.001e-02
4.325e-01,5.269e-02
4.375e-01,5.576e-02
4.425e-01,5.925e-02
4.475e-01,6.324e-02
4.525e-01,6.776e-02
4.575e-01,7.285e-02
4.625e-01,7.855e-02
4.675e-01,8.486e-02
4.725e-01,9.182e-02
4.775e-01,9.940e-02
4.825e-01,1.076e-01
4.875e-01,1.164e-01
4.925e-01,1.258e-01
4.975e-01,1.357e-01
5.025e-01,1.461e-01
5.075e-01,1.570e-01
5.125e-01,1.683e-01
5.175e-01,1.801e-01
5.225e-01,1.923e-01
5.275e-01,2.048e-01
5.325e-01,2.178e-01
5.375e-01,2.312e-01
5.425e-01,2.451e-01
5.475e-01,2.594e-01
5.525e-01,2.742e-01
5.575e-01,2.896e-01
5.625e-01,3.055e-01
5.675e-01,3.221e-01
5.725e-01,3.395e-01
5.775e-01,3.575e-01
5.825e-01,3.764e-01
5.875e-01,3.961e-01
5.925e-01,4.166e-01
5.975e-01,4.380e-01
6.025e-01,4.601e-01
6.075e-01,4.831e-01
6.125e-01,5.069e-01
6.175e-01,5.313e-01
6.225e-01,5.565e-01
6.275e-01,5.822e-01
6.325e-01,6.085e-01
6.375e-01,6.353e-01
6.425e-01,6.625e-01
6.475e-01,6.903e-01
6.525e-01,7.185e-01
6.575e-01,7.472e-01
6.625e-01,7.766e-01
6.675e-01,8.068e-01
6.725e-01,8.379e-01
6.775e-01,8.700e-01
6.825e-01,9.035e-01
6.875e-01,9.386e-01
6.925e-01,9.755e-01
6.975e-01,1.014e+00
7.025e-01,1.056e+00
7.075e-01,1.100e+00
7.125e-01,1.147e+00
7.175e-01,1.197e+00
7.225e-01,1.251e+00
7.275e-01,1.308e+00
7.325e-01,1.370e+00
7.375e-01,1.436e+00
7.425e-01,1.507e+00
7.475e-01,1.583e+00
7.525e-01,1.665e+00
7.575e-01,1.754e+00
7.625e-01,1.849e+00
7.675e-01,1.953e+00
7.725e-01,2.065e+00
7.775e-01,2.187e+00
7.825e-01,2.320e+00
7.875e-01,2.466e+00
7.925e-01,2.626e+00
7.975e-01,2.803e+00
8.025e-01,2.997e+00
8.075e-01,3.212e+00
8.125e-01,3.449e+00
8.175e-01,3.710e+00
8.225e-01,3.996e+00
8.275e-01,4.305e+00
8.325e-01,4.637e+00
8.375e-01,4.986e+00
8.425e-01,5.346e+00
8.475e-01,5.705e+00
8.525e-01,6.049e+00
8.575e-01,6.364e+00
8.625e-01,6.630e+00
8.675e-01,6.830e+00
8.725e-01,6.946e+00
8.775e-01,6.965e+00
8.825e-01,6.878e+00
8.875e-01,6.683e+00
8.925e-01,6.383e+00
8.975e-01,5.989e+00
9.025e-01,5.518e+00
9.075e-01,4.991e+00
9.125e-01,4.431e+00
9.175e-01,3.860e+00
9.225e-01,3.300e+00
9.275e-01,2.769e+00
9.325e-01,2.281e+00
9.375e-01,1.845e+00
9.425e-01,1.466e+00
9.475e-01,1.145e+00
9.525e-01,8.796e-01
9.575e-01,6.648e-01
9.625e-01,4.948e-01
9.675e-01,3.628e-01
9.725e-01,2.624e-01
9.775e-01,1.873e-01
9.825e-01,1.321e-01
9.875e-01,9.210e-02
9.925e-01,6.358e-02
9.975e-01,4.350e-02


==> anc/03_results/moderate_zap/num_total_probability/0_037.csv <==
transmittance,probability_density
2.500e-03,2.262e-86
7.500e-03,5.427e-49
1.250e-02,2.358e-35
1.750e-02,1.142e-27
2.250e-02,1.334e-22
2.750e-02,5.739e-19
3.250e-02,3.191e-16
3.750e-02,4.502e-14
4.250e-02,2.402e-12
4.750e-02,6.249e-11
5.250e-02,9.395e-10
5.750e-02,9.198e-09
6.250e-02,6.393e-08
6.750e-02,3.362e-07
7.250e-02,1.405e-06
7.750e-02,4.848e-06
8.250e-02,1.422e-05
8.750e-02,3.633e-05
9.250e-02,8.244e-05
9.750e-02,1.688e-04
1.025e-01,3.163e-04
1.075e-01,5.480e-04
1.125e-01,8.868e-04
1.175e-01,1.351e-03
1.225e-01,1.954e-03
1.275e-01,2.695e-03
1.325e-01,3.570e-03
1.375e-01,4.561e-03
1.425e-01,5.647e-03
1.475e-01,6.800e-03
1.525e-01,7.991e-03
1.575e-01,9.193e-03
1.625e-01,1.038e-02
1.675e-01,1.152e-02
1.725e-01,1.259e-02
1.775e-01,1.357e-02
1.825e-01,1.444e-02
1.875e-01,1.518e-02
1.925e-01,1.577e-02
1.975e-01,1.620e-02
2.025e-01,1.646e-02
2.075e-01,1.655e-02
2.125e-01,1.647e-02
2.175e-01,1.623e-02
2.225e-01,1.585e-02
2.275e-01,1.534e-02
2.325e-01,1.474e-02
2.375e-01,1.407e-02
2.425e-01,1.337e-02
2.475e-01,1.269e-02
2.525e-01,1.205e-02
2.575e-01,1.151e-02
2.625e-01,1.109e-02
2.675e-01,1.083e-02
2.725e-01,1.076e-02
2.775e-01,1.091e-02
2.825e-01,1.128e-02
2.875e-01,1.189e-02
2.925e-01,1.272e-02
2.975e-01,1.378e-02
3.025e-01,1.502e-02
3.075e-01,1.644e-02
3.125e-01,1.797e-02
3.175e-01,1.960e-02
3.225e-01,2.126e-02
3.275e-01,2.291e-02
3.325e-01,2.451e-02
3.375e-01,2.602e-02
3.425e-01,2.741e-02
3.475e-01,2.866e-02
3.525e-01,2.974e-02
3.575e-01,3.066e-02
3.625e-01,3.141e-02
3.675e-01,3.202e-02
3.725e-01,3.250e-02
3.775e-01,3.289e-02
3.825e-01,3.322e-02
3.875e-01,3.353e-02
3.925e-01,3.384e-02
3.975e-01,3.420e-02
4.025e-01,3.463e-02
4.075e-01,3.516e-02
4.125e-01,3.581e-02
4.175e-01,3.660e-02
4.225e-01,3.753e-02
4.275e-01,3.863e-02
4.325e-01,3.989e-02
4.375e-01,4.133e-02
4.425e-01,4.297e-02
4.475e-01,4.484e-02
4.525e-01,4.696e-02
4.575e-01,4.936e-02
4.625e-01,5.210e-02
4.675e-01,5.521e-02
4.725e-01,5.874e-02
4.775e-01,6.275e-02
4.825e-01,6.727e-02
4.875e-01,7.235e-02
4.925e-01,7.803e-02
4.975e-01,8.432e-02
5.025e-01,9.125e-02
5.075e-01,9.883e-02
5.125e-01,1.070e-01
5.175e-01,1.159e-01
5.225e-01,1.253e-01
5.275e-01,1.354e-01
5.325e-01,1.460e-01
5.375e-01,1.572e-01
5.425e-01,1.689e-01
5.475e-01,1.811e-01
5.525e-01,1.939e-01
5.575e-01,2.071e-01
5.625e-01,2.209e-01
5.675e-01,2.352e-01
5.725e-01,2.500e-01
5.775e-01,2.654e-01
5.825e-01,2.815e-01
5.875e-01,2.982e-01
5.925e-01,3.157e-01
5.975e-01,3.340e-01
6.025e-01,3.531e-01
6.075e-01,3.730e-01
6.125e-01,3.939e-01
6.175e-01,4.157e-01
6.225e-01,4.385e-01
6.275e-01,4.622e-01
6.325e-01,4.868e-01
6.375e-01,5.124e-01
6.425e-01,5.388e-01
6.475e-01,5.661e-01
6.525e-01,5.941e-01
6.575e-01,6.230e-01
6.625e-01,6.526e-01
6.675e-01,6.829e-01
6.725e-01,7.141e-01
6.775e-01,7.460e-01
6.825e-01,7.789e-01
6.875e-01,8.128e-01
6.925e-01,8.480e-01
6.975e-01,8.846e-01
7.025e-01,9.229e-01
7.075e-01,9.631e-01
7.125e-01,1.006e+00
7.175e-01,1.051e+00
7.225e-01,1.098e+00
7.275e-01,1.150e+00
7.325e-01,1.204e+00
7.375e-01,1.263e+00
7.425e-01,1.326e+00
7.475e-01,1.394e+00
7.525e-01,1.467e+00
7.575e-01,1.547e+00
7.625e-01,1.632e+00
7.675e-01,1.725e+00
7.725e-01,1.825e+00
7.775e-01,1.935e+00
7.825e-01,2.054e+00
7.875e-01,2.185e+00
7.925e-01,2.328e+00
7.975e-01,2.487e+00
8.025e-01,2.662e+00
8.075e-01,2.856e+00
8.125e-01,3.071e+00
8.175e-01,3.312e+00
8.225e-01,3.580e+00
8.275e-01,3.878e+00
8.325e-01,4.208e+00
8.375e-01,4.569e+00
8.425e-01,4.959e+00
8.475e-01,5.374e+00
8.525e-01,5.801e+00
8.575e-01,6.229e+00
8.625e-01,6.636e+00
8.675e-01,7.002e+00
8.725e-01,7.300e+00
8.775e-01,7.507e+00
8.825e-01,7.600e+00
8.875e-01,7.563e+00
8.925e-01,7.388e+00
8.975e-01,7.078e+00
9.025e-01,6.644e+00
9.075e-01,6.107e+00
9.125e-01,5.494e+00
9.175e-01,4.837e+00
9.225e-01,4.166e+00
9.275e-01,3.511e+00
9.325e-01,2.896e+00
9.375e-01,2.338e+00
9.425e-01,1.849e+00
9.475e-01,1.433e+00
9.525e-01,1.089e+00
9.575e-01,8.126e-01
9.625e-01,5.954e-01
9.675e-01,4.289e-01
9.725e-01,3.041e-01
9.775e-01,2.125e-01
9.825e-01,1.465e-01
9.875e-01,9.982e-02
9.925e-01,6.728e-02
9.975e-01,4.493e-02


==> anc/03_results/moderate_zap/num_total_probability/0_038.csv <==
transmittance,probability_density
2.500e-03,3.725e-112
7.500e-03,1.877e-64
1.250e-02,6.814e-47
1.750e-02,6.274e-37
2.250e-02,2.568e-30
2.750e-02,1.512e-25
3.250e-02,6.386e-22
3.750e-02,4.587e-19
4.250e-02,9.357e-17
4.750e-02,7.513e-15
5.250e-02,2.956e-13
5.750e-02,6.650e-12
6.250e-02,9.559e-11
6.750e-02,9.539e-10
7.250e-02,7.040e-09
7.750e-02,4.036e-08
8.250e-02,1.868e-07
8.750e-02,7.206e-07
9.250e-02,2.375e-06
9.750e-02,6.827e-06
1.025e-01,1.742e-05
1.075e-01,4.003e-05
1.125e-01,8.387e-05
1.175e-01,1.619e-04
1.225e-01,2.904e-04
1.275e-01,4.881e-04
1.325e-01,7.739e-04
1.375e-01,1.164e-03
1.425e-01,1.672e-03
1.475e-01,2.301e-03
1.525e-01,3.050e-03
1.575e-01,3.908e-03
1.625e-01,4.860e-03
1.675e-01,5.885e-03
1.725e-01,6.958e-03
1.775e-01,8.057e-03
1.825e-01,9.157e-03
1.875e-01,1.024e-02
1.925e-01,1.128e-02
1.975e-01,1.225e-02
2.025e-01,1.316e-02
2.075e-01,1.397e-02
2.125e-01,1.466e-02
2.175e-01,1.524e-02
2.225e-01,1.567e-02
2.275e-01,1.596e-02
2.325e-01,1.610e-02
2.375e-01,1.608e-02
2.425e-01,1.591e-02
2.475e-01,1.559e-02
2.525e-01,1.515e-02
2.575e-01,1.460e-02
2.625e-01,1.396e-02
2.675e-01,1.327e-02
2.725e-01,1.256e-02
2.775e-01,1.186e-02
2.825e-01,1.122e-02
2.875e-01,1.066e-02
2.925e-01,1.022e-02
2.975e-01,9.942e-03
3.025e-01,9.847e-03
3.075e-01,9.960e-03
3.125e-01,1.030e-02
3.175e-01,1.086e-02
3.225e-01,1.166e-02
3.275e-01,1.268e-02
3.325e-01,1.390e-02
3.375e-01,1.529e-02
3.425e-01,1.682e-02
3.475e-01,1.845e-02
3.525e-01,2.014e-02
3.575e-01,2.183e-02
3.625e-01,2.350e-02
3.675e-01,2.509e-02
3.725e-01,2.656e-02
3.775e-01,2.791e-02
3.825e-01,2.909e-02
3.875e-01,3.011e-02
3.925e-01,3.097e-02
3.975e-01,3.167e-02
4.025e-01,3.223e-02
4.075e-01,3.269e-02
4.125e-01,3.306e-02
4.175e-01,3.339e-02
4.225e-01,3.371e-02
4.275e-01,3.405e-02
4.325e-01,3.445e-02
4.375e-01,3.494e-02
4.425e-01,3.554e-02
4.475e-01,3.628e-02
4.525e-01,3.717e-02
4.575e-01,3.823e-02
4.625e-01,3.948e-02
4.675e-01,4.093e-02
4.725e-01,4.260e-02
4.775e-01,4.452e-02
4.825e-01,4.672e-02
4.875e-01,4.921e-02
4.925e-01,5.206e-02
4.975e-01,5.529e-02
5.025e-01,5.895e-02
5.075e-01,6.309e-02
5.125e-01,6.774e-02
5.175e-01,7.296e-02
5.225e-01,7.877e-02
5.275e-01,8.521e-02
5.325e-01,9.229e-02
5.375e-01,1.000e-01
5.425e-01,1.085e-01
5.475e-01,1.175e-01
5.525e-01,1.273e-01
5.575e-01,1.377e-01
5.625e-01,1.487e-01
5.675e-01,1.604e-01
5.725e-01,1.727e-01
5.775e-01,1.857e-01
5.825e-01,1.992e-01
5.875e-01,2.134e-01
5.925e-01,2.283e-01
5.975e-01,2.438e-01
6.025e-01,2.600e-01
6.075e-01,2.770e-01
6.125e-01,2.948e-01
6.175e-01,3.134e-01
6.225e-01,3.329e-01
6.275e-01,3.534e-01
6.325e-01,3.750e-01
6.375e-01,3.975e-01
6.425e-01,4.211e-01
6.475e-01,4.459e-01
6.525e-01,4.717e-01
6.575e-01,4.987e-01
6.625e-01,5.267e-01
6.675e-01,5.559e-01
6.725e-01,5.860e-01
6.775e-01,6.173e-01
6.825e-01,6.496e-01
6.875e-01,6.829e-01
6.925e-01,7.174e-01
6.975e-01,7.531e-01
7.025e-01,7.900e-01
7.075e-01,8.285e-01
7.125e-01,8.686e-01
7.175e-01,9.105e-01
7.225e-01,9.547e-01
7.275e-01,1.001e+00
7.325e-01,1.051e+00
7.375e-01,1.104e+00
7.425e-01,1.160e+00
7.475e-01,1.221e+00
7.525e-01,1.287e+00
7.575e-01,1.357e+00
7.625e-01,1.434e+00
7.675e-01,1.516e+00
7.725e-01,1.606e+00
7.775e-01,1.704e+00
7.825e-01,1.811e+00
7.875e-01,1.928e+00
7.925e-01,2.056e+00
7.975e-01,2.197e+00
8.025e-01,2.354e+00
8.075e-01,2.527e+00
8.125e-01,2.720e+00
8.175e-01,2.936e+00
8.225e-01,3.178e+00
8.275e-01,3.451e+00
8.325e-01,3.758e+00
8.375e-01,4.103e+00
8.425e-01,4.489e+00
8.475e-01,4.915e+00
8.525e-01,5.379e+00
8.575e-01,5.873e+00
8.625e-01,6.382e+00
8.675e-01,6.887e+00
8.725e-01,7.360e+00
8.775e-01,7.768e+00
8.825e-01,8.077e+00
8.875e-01,8.255e+00
8.925e-01,8.276e+00
8.975e-01,8.125e+00
9.025e-01,7.800e+00
9.075e-01,7.314e+00
9.125e-01,6.694e+00
9.175e-01,5.976e+00
9.225e-01,5.202e+00
9.275e-01,4.416e+00
9.325e-01,3.656e+00
9.375e-01,2.952e+00
9.425e-01,2.327e+00
9.475e-01,1.791e+00
9.525e-01,1.348e+00
9.575e-01,9.920e-01
9.625e-01,7.153e-01
9.675e-01,5.059e-01
9.725e-01,3.514e-01
9.775e-01,2.401e-01
9.825e-01,1.617e-01
9.875e-01,1.075e-01
9.925e-01,7.066e-02
9.975e-01,4.604e-02


==> anc/03_results/moderate_zap/num_total_probability/0_039.csv <==
transmittance,probability_density
2.500e-03,2.970e-146
7.500e-03,4.161e-85
1.250e-02,2.022e-62
1.750e-02,1.806e-49
2.250e-02,7.900e-41
2.750e-02,1.457e-34
3.250e-02,8.922e-30
3.750e-02,5.506e-26
4.250e-02,6.630e-23
4.750e-02,2.374e-20
5.250e-02,3.355e-18
5.750e-02,2.284e-16
6.250e-02,8.654e-15
6.750e-02,2.032e-13
7.250e-02,3.210e-12
7.750e-02,3.638e-11
8.250e-02,3.110e-10
8.750e-02,2.089e-09
9.250e-02,1.139e-08
9.750e-02,5.185e-08
1.025e-01,2.014e-07
1.075e-01,6.805e-07
1.125e-01,2.032e-06
1.175e-01,5.438e-06
1.225e-01,1.319e-05
1.275e-01,2.930e-05
1.325e-01,6.014e-05
1.375e-01,1.149e-04
1.425e-01,2.057e-04
1.475e-01,3.473e-04
1.525e-01,5.559e-04
1.575e-01,8.474e-04
1.625e-01,1.236e-03
1.675e-01,1.730e-03
1.725e-01,2.335e-03
1.775e-01,3.048e-03
1.825e-01,3.860e-03
1.875e-01,4.757e-03
1.925e-01,5.718e-03
1.975e-01,6.724e-03
2.025e-01,7.752e-03
2.075e-01,8.782e-03
2.125e-01,9.795e-03
2.175e-01,1.077e-02
2.225e-01,1.170e-02
2.275e-01,1.257e-02
2.325e-01,1.336e-02
2.375e-01,1.406e-02
2.425e-01,1.465e-02
2.475e-01,1.513e-02
2.525e-01,1.549e-02
2.575e-01,1.571e-02
2.625e-01,1.579e-02
2.675e-01,1.572e-02
2.725e-01,1.551e-02
2.775e-01,1.517e-02
2.825e-01,1.471e-02
2.875e-01,1.414e-02
2.925e-01,1.350e-02
2.975e-01,1.280e-02
3.025e-01,1.207e-02
3.075e-01,1.136e-02
3.125e-01,1.069e-02
3.175e-01,1.010e-02
3.225e-01,9.623e-03
3.275e-01,9.297e-03
3.325e-01,9.147e-03
3.375e-01,9.198e-03
3.425e-01,9.467e-03
3.475e-01,9.965e-03
3.525e-01,1.069e-02
3.575e-01,1.165e-02
3.625e-01,1.281e-02
3.675e-01,1.415e-02
3.725e-01,1.565e-02
3.775e-01,1.727e-02
3.825e-01,1.896e-02
3.875e-01,2.068e-02
3.925e-01,2.240e-02
3.975e-01,2.405e-02
4.025e-01,2.562e-02
4.075e-01,2.707e-02
4.125e-01,2.837e-02
4.175e-01,2.951e-02
4.225e-01,3.049e-02
4.275e-01,3.131e-02
4.325e-01,3.199e-02
4.375e-01,3.255e-02
4.425e-01,3.301e-02
4.475e-01,3.341e-02
4.525e-01,3.378e-02
4.575e-01,3.415e-02
4.625e-01,3.457e-02
4.675e-01,3.506e-02
4.725e-01,3.566e-02
4.775e-01,3.639e-02
4.825e-01,3.727e-02
4.875e-01,3.833e-02
4.925e-01,3.959e-02
4.975e-01,4.107e-02
5.025e-01,4.280e-02
5.075e-01,4.480e-02
5.125e-01,4.710e-02
5.175e-01,4.974e-02
5.225e-01,5.275e-02
5.275e-01,5.618e-02
5.325e-01,6.006e-02
5.375e-01,6.444e-02
5.425e-01,6.936e-02
5.475e-01,7.486e-02
5.525e-01,8.098e-02
5.575e-01,8.775e-02
5.625e-01,9.520e-02
5.675e-01,1.033e-01
5.725e-01,1.122e-01
5.775e-01,1.218e-01
5.825e-01,1.321e-01
5.875e-01,1.431e-01
5.925e-01,1.549e-01
5.975e-01,1.674e-01
6.025e-01,1.807e-01
6.075e-01,1.947e-01
6.125e-01,2.095e-01
6.175e-01,2.251e-01
6.225e-01,2.415e-01
6.275e-01,2.587e-01
6.325e-01,2.769e-01
6.375e-01,2.961e-01
6.425e-01,3.163e-01
6.475e-01,3.376e-01
6.525e-01,3.600e-01
6.575e-01,3.836e-01
6.625e-01,4.085e-01
6.675e-01,4.346e-01
6.725e-01,4.621e-01
6.775e-01,4.909e-01
6.825e-01,5.210e-01
6.875e-01,5.525e-01
6.925e-01,5.853e-01
6.975e-01,6.196e-01
7.025e-01,6.552e-01
7.075e-01,6.922e-01
7.125e-01,7.308e-01
7.175e-01,7.710e-01
7.225e-01,8.130e-01
7.275e-01,8.571e-01
7.325e-01,9.034e-01
7.375e-01,9.523e-01
7.425e-01,1.004e+00
7.475e-01,1.059e+00
7.525e-01,1.119e+00
7.575e-01,1.182e+00
7.625e-01,1.251e+00
7.675e-01,1.325e+00
7.725e-01,1.405e+00
7.775e-01,1.493e+00
7.825e-01,1.588e+00
7.875e-01,1.692e+00
7.925e-01,1.807e+00
7.975e-01,1.933e+00
8.025e-01,2.072e+00
8.075e-01,2.227e+00
8.125e-01,2.399e+00
8.175e-01,2.591e+00
8.225e-01,2.807e+00
8.275e-01,3.051e+00
8.325e-01,3.328e+00
8.375e-01,3.642e+00
8.425e-01,3.999e+00
8.475e-01,4.405e+00
8.525e-01,4.863e+00
8.575e-01,5.373e+00
8.625e-01,5.930e+00
8.675e-01,6.522e+00
8.725e-01,7.128e+00
8.775e-01,7.715e+00
8.825e-01,8.244e+00
8.875e-01,8.668e+00
8.925e-01,8.942e+00
8.975e-01,9.027e+00
9.025e-01,8.897e+00
9.075e-01,8.546e+00
9.125e-01,7.990e+00
9.175e-01,7.262e+00
9.225e-01,6.414e+00
9.275e-01,5.502e+00
9.325e-01,4.585e+00
9.375e-01,3.711e+00
9.425e-01,2.920e+00
9.475e-01,2.235e+00
9.525e-01,1.666e+00
9.575e-01,1.211e+00
9.625e-01,8.587e-01
9.675e-01,5.957e-01
9.725e-01,4.049e-01
9.775e-01,2.703e-01
9.825e-01,1.775e-01
9.875e-01,1.150e-01
9.925e-01,7.372e-02
9.975e-01,4.685e-02


==> anc/03_results/moderate_zap/num_total_probability/0_04.csv <==
transmittance,probability_density
2.500e-03,4.634e-191
7.500e-03,1.643e-112
1.250e-02,3.652e-83
1.750e-02,2.536e-66
2.250e-02,4.941e-55
2.750e-02,8.256e-47
3.250e-02,1.682e-40
3.750e-02,1.750e-35
4.250e-02,2.178e-31
4.750e-02,5.594e-28
5.250e-02,4.277e-25
5.750e-02,1.260e-22
6.250e-02,1.724e-20
6.750e-02,1.261e-18
7.250e-02,5.480e-17
7.750e-02,1.539e-15
8.250e-02,2.983e-14
8.750e-02,4.206e-13
9.250e-02,4.506e-12
9.750e-02,3.799e-11
1.025e-01,2.597e-10
1.075e-01,1.475e-09
1.125e-01,7.114e-09
1.175e-01,2.964e-08
1.225e-01,1.083e-07
1.275e-01,3.520e-07
1.325e-01,1.029e-06
1.375e-01,2.732e-06
1.425e-01,6.650e-06
1.475e-01,1.495e-05
1.525e-01,3.127e-05
1.575e-01,6.119e-05
1.625e-01,1.127e-04
1.675e-01,1.962e-04
1.725e-01,3.246e-04
1.775e-01,5.120e-04
1.825e-01,7.731e-04
1.875e-01,1.121e-03
1.925e-01,1.566e-03
1.975e-01,2.114e-03
2.025e-01,2.764e-03
2.075e-01,3.511e-03
2.125e-01,4.343e-03
2.175e-01,5.243e-03
2.225e-01,6.193e-03
2.275e-01,7.170e-03
2.325e-01,8.156e-03
2.375e-01,9.132e-03
2.425e-01,1.008e-02
2.475e-01,1.099e-02
2.525e-01,1.184e-02
2.575e-01,1.263e-02
2.625e-01,1.335e-02
2.675e-01,1.399e-02
2.725e-01,1.453e-02
2.775e-01,1.496e-02
2.825e-01,1.529e-02
2.875e-01,1.548e-02
2.925e-01,1.555e-02
2.975e-01,1.548e-02
3.025e-01,1.528e-02
3.075e-01,1.495e-02
3.125e-01,1.449e-02
3.175e-01,1.393e-02
3.225e-01,1.329e-02
3.275e-01,1.259e-02
3.325e-01,1.186e-02
3.375e-01,1.113e-02
3.425e-01,1.044e-02
3.475e-01,9.814e-03
3.525e-01,9.294e-03
3.575e-01,8.910e-03
3.625e-01,8.693e-03
3.675e-01,8.668e-03
3.725e-01,8.854e-03
3.775e-01,9.264e-03
3.825e-01,9.904e-03
3.875e-01,1.077e-02
3.925e-01,1.185e-02
3.975e-01,1.313e-02
4.025e-01,1.457e-02
4.075e-01,1.615e-02
4.125e-01,1.782e-02
4.175e-01,1.954e-02
4.225e-01,2.128e-02
4.275e-01,2.299e-02
4.325e-01,2.463e-02
4.375e-01,2.616e-02
4.425e-01,2.758e-02
4.475e-01,2.884e-02
4.525e-01,2.996e-02
4.575e-01,3.092e-02
4.625e-01,3.173e-02
4.675e-01,3.242e-02
4.725e-01,3.301e-02
4.775e-01,3.352e-02
4.825e-01,3.399e-02
4.875e-01,3.445e-02
4.925e-01,3.493e-02
4.975e-01,3.548e-02
5.025e-01,3.612e-02
5.075e-01,3.689e-02
5.125e-01,3.781e-02
5.175e-01,3.892e-02
5.225e-01,4.025e-02
5.275e-01,4.181e-02
5.325e-01,4.365e-02
5.375e-01,4.579e-02
5.425e-01,4.827e-02
5.475e-01,5.112e-02
5.525e-01,5.438e-02
5.575e-01,5.810e-02
5.625e-01,6.232e-02
5.675e-01,6.708e-02
5.725e-01,7.243e-02
5.775e-01,7.840e-02
5.825e-01,8.504e-02
5.875e-01,9.238e-02
5.925e-01,1.005e-01
5.975e-01,1.093e-01
6.025e-01,1.189e-01
6.075e-01,1.293e-01
6.125e-01,1.406e-01
6.175e-01,1.526e-01
6.225e-01,1.656e-01
6.275e-01,1.794e-01
6.325e-01,1.941e-01
6.375e-01,2.098e-01
6.425e-01,2.264e-01
6.475e-01,2.441e-01
6.525e-01,2.628e-01
6.575e-01,2.826e-01
6.625e-01,3.037e-01
6.675e-01,3.260e-01
6.725e-01,3.496e-01
6.775e-01,3.747e-01
6.825e-01,4.012e-01
6.875e-01,4.292e-01
6.925e-01,4.588e-01
6.975e-01,4.901e-01
7.025e-01,5.229e-01
7.075e-01,5.575e-01
7.125e-01,5.937e-01
7.175e-01,6.318e-01
7.225e-01,6.716e-01
7.275e-01,7.134e-01
7.325e-01,7.573e-01
7.375e-01,8.034e-01
7.425e-01,8.520e-01
7.475e-01,9.033e-01
7.525e-01,9.579e-01
7.575e-01,1.016e+00
7.625e-01,1.078e+00
7.675e-01,1.145e+00
7.725e-01,1.218e+00
7.775e-01,1.296e+00
7.825e-01,1.382e+00
7.875e-01,1.475e+00
7.925e-01,1.578e+00
7.975e-01,1.690e+00
8.025e-01,1.815e+00
8.075e-01,1.952e+00
8.125e-01,2.106e+00
8.175e-01,2.277e+00
8.225e-01,2.469e+00
8.275e-01,2.685e+00
8.325e-01,2.931e+00
8.375e-01,3.211e+00
8.425e-01,3.532e+00
8.475e-01,3.901e+00
8.525e-01,4.325e+00
8.575e-01,4.812e+00
8.625e-01,5.366e+00
8.675e-01,5.985e+00
8.725e-01,6.661e+00
8.775e-01,7.372e+00
8.825e-01,8.083e+00
8.875e-01,8.744e+00
8.925e-01,9.295e+00
8.975e-01,9.674e+00
9.025e-01,9.823e+00
9.075e-01,9.706e+00
9.125e-01,9.310e+00
9.175e-01,8.655e+00
9.225e-01,7.788e+00
9.275e-01,6.778e+00
9.325e-01,5.704e+00
9.375e-01,4.642e+00
9.425e-01,3.655e+00
9.475e-01,2.787e+00
9.525e-01,2.059e+00
9.575e-01,1.478e+00
9.625e-01,1.031e+00
9.675e-01,7.012e-01
9.725e-01,4.660e-01
9.775e-01,3.034e-01
9.825e-01,1.942e-01
9.875e-01,1.225e-01
9.925e-01,7.648e-02
9.975e-01,4.738e-02


==> anc/03_results/moderate_zap/num_total_probability/0_041.csv <==
transmittance,probability_density
2.500e-03,5.277e-249
7.500e-03,2.786e-148
1.250e-02,2.036e-110
1.750e-02,1.376e-88
2.250e-02,6.790e-74
2.750e-02,3.756e-63
3.250e-02,7.042e-55
3.750e-02,2.820e-48
4.250e-02,7.224e-43
4.750e-02,2.389e-38
5.250e-02,1.638e-34
5.750e-02,3.246e-31
6.250e-02,2.370e-28
6.750e-02,7.640e-26
7.250e-02,1.248e-23
7.750e-02,1.152e-21
8.250e-02,6.539e-20
8.750e-02,2.446e-18
9.250e-02,6.375e-17
9.750e-02,1.213e-15
1.025e-01,1.751e-14
1.075e-01,1.980e-13
1.125e-01,1.803e-12
1.175e-01,1.354e-11
1.225e-01,8.545e-11
1.275e-01,4.616e-10
1.325e-01,2.166e-09
1.375e-01,8.948e-09
1.425e-01,3.292e-08
1.475e-01,1.089e-07
1.525e-01,3.273e-07
1.575e-01,9.000e-07
1.625e-01,2.281e-06
1.675e-01,5.363e-06
1.725e-01,1.177e-05
1.775e-01,2.421e-05
1.825e-01,4.695e-05
1.875e-01,8.616e-05
1.925e-01,1.502e-04
1.975e-01,2.498e-04
2.025e-01,3.972e-04
2.075e-01,6.062e-04
2.125e-01,8.899e-04
2.175e-01,1.260e-03
2.225e-01,1.726e-03
2.275e-01,2.291e-03
2.325e-01,2.955e-03
2.375e-01,3.709e-03
2.425e-01,4.542e-03
2.475e-01,5.436e-03
2.525e-01,6.373e-03
2.575e-01,7.330e-03
2.625e-01,8.289e-03
2.675e-01,9.231e-03
2.725e-01,1.014e-02
2.775e-01,1.101e-02
2.825e-01,1.182e-02
2.875e-01,1.256e-02
2.925e-01,1.324e-02
2.975e-01,1.384e-02
3.025e-01,1.435e-02
3.075e-01,1.477e-02
3.125e-01,1.509e-02
3.175e-01,1.529e-02
3.225e-01,1.538e-02
3.275e-01,1.533e-02
3.325e-01,1.516e-02
3.375e-01,1.486e-02
3.425e-01,1.444e-02
3.475e-01,1.391e-02
3.525e-01,1.329e-02
3.575e-01,1.260e-02
3.625e-01,1.188e-02
3.675e-01,1.114e-02
3.725e-01,1.043e-02
3.775e-01,9.776e-03
3.825e-01,9.213e-03
3.875e-01,8.774e-03
3.925e-01,8.489e-03
3.975e-01,8.386e-03
4.025e-01,8.486e-03
4.075e-01,8.804e-03
4.125e-01,9.347e-03
4.175e-01,1.012e-02
4.225e-01,1.110e-02
4.275e-01,1.229e-02
4.325e-01,1.366e-02
4.375e-01,1.517e-02
4.425e-01,1.680e-02
4.475e-01,1.850e-02
4.525e-01,2.024e-02
4.575e-01,2.197e-02
4.625e-01,2.366e-02
4.675e-01,2.526e-02
4.725e-01,2.677e-02
4.775e-01,2.815e-02
4.825e-01,2.939e-02
4.875e-01,3.049e-02
4.925e-01,3.146e-02
4.975e-01,3.230e-02
5.025e-01,3.304e-02
5.075e-01,3.369e-02
5.125e-01,3.430e-02
5.175e-01,3.490e-02
5.225e-01,3.551e-02
5.275e-01,3.617e-02
5.325e-01,3.692e-02
5.375e-01,3.780e-02
5.425e-01,3.884e-02
5.475e-01,4.007e-02
5.525e-01,4.153e-02
5.575e-01,4.326e-02
5.625e-01,4.529e-02
5.675e-01,4.767e-02
5.725e-01,5.042e-02
5.775e-01,5.360e-02
5.825e-01,5.724e-02
5.875e-01,6.140e-02
5.925e-01,6.613e-02
5.975e-01,7.146e-02
6.025e-01,7.745e-02
6.075e-01,8.414e-02
6.125e-01,9.157e-02
6.175e-01,9.980e-02
6.225e-01,1.088e-01
6.275e-01,1.188e-01
6.325e-01,1.296e-01
6.375e-01,1.413e-01
6.425e-01,1.540e-01
6.475e-01,1.677e-01
6.525e-01,1.824e-01
6.575e-01,1.983e-01
6.625e-01,2.152e-01
6.675e-01,2.334e-01
6.725e-01,2.528e-01
6.775e-01,2.736e-01
6.825e-01,2.958e-01
6.875e-01,3.195e-01
6.925e-01,3.447e-01
6.975e-01,3.717e-01
7.025e-01,4.004e-01
7.075e-01,4.309e-01
7.125e-01,4.634e-01
7.175e-01,4.978e-01
7.225e-01,5.343e-01
7.275e-01,5.729e-01
7.325e-01,6.137e-01
7.375e-01,6.568e-01
7.425e-01,7.023e-01
7.475e-01,7.505e-01
7.525e-01,8.014e-01
7.575e-01,8.555e-01
7.625e-01,9.130e-01
7.675e-01,9.746e-01
7.725e-01,1.041e+00
7.775e-01,1.112e+00
7.825e-01,1.189e+00
7.875e-01,1.273e+00
7.925e-01,1.365e+00
7.975e-01,1.466e+00
8.025e-01,1.577e+00
8.075e-01,1.700e+00
8.125e-01,1.836e+00
8.175e-01,1.989e+00
8.225e-01,2.160e+00
8.275e-01,2.352e+00
8.325e-01,2.570e+00
8.375e-01,2.818e+00
8.425e-01,3.102e+00
8.475e-01,3.430e+00
8.525e-01,3.811e+00
8.575e-01,4.254e+00
8.625e-01,4.770e+00
8.675e-01,5.367e+00
8.725e-01,6.049e+00
8.775e-01,6.812e+00
8.825e-01,7.635e+00
8.875e-01,8.479e+00
8.925e-01,9.285e+00
8.975e-01,9.976e+00
9.025e-01,1.047e+01
9.075e-01,1.068e+01
9.125e-01,1.055e+01
9.175e-01,1.008e+01
9.225e-01,9.285e+00
9.275e-01,8.235e+00
9.325e-01,7.029e+00
9.375e-01,5.771e+00
9.425e-01,4.560e+00
9.475e-01,3.470e+00
9.525e-01,2.546e+00
9.575e-01,1.805e+00
9.625e-01,1.239e+00
9.675e-01,8.255e-01
9.725e-01,5.358e-01
9.775e-01,3.399e-01
9.825e-01,2.116e-01
9.875e-01,1.299e-01
9.925e-01,7.892e-02
9.975e-01,4.767e-02


==> anc/03_results/moderate_zap/num_total_probability/0_042.csv <==
transmittance,probability_density
2.500e-03,4.496e-322
7.500e-03,8.249e-194
1.250e-02,2.506e-145
1.750e-02,2.915e-117
2.250e-02,2.647e-98
2.750e-02,2.136e-84
3.250e-02,1.183e-73
3.750e-02,4.718e-65
4.250e-02,5.505e-58
4.750e-02,4.613e-52
5.250e-02,5.092e-47
5.750e-02,1.135e-42
6.250e-02,6.961e-39
6.750e-02,1.484e-35
7.250e-02,1.313e-32
7.750e-02,5.539e-30
8.250e-02,1.244e-27
8.750e-02,1.625e-25
9.250e-02,1.327e-23
9.750e-02,7.197e-22
1.025e-01,2.722e-20
1.075e-01,7.489e-19
1.125e-01,1.553e-17
1.175e-01,2.500e-16
1.225e-01,3.208e-15
1.275e-01,3.357e-14
1.325e-01,2.921e-13
1.375e-01,2.149e-12
1.425e-01,1.358e-11
1.475e-01,7.462e-11
1.525e-01,3.610e-10
1.575e-01,1.554e-09
1.625e-01,6.006e-09
1.675e-01,2.102e-08
1.725e-01,6.712e-08
1.775e-01,1.968e-07
1.825e-01,5.336e-07
1.875e-01,1.344e-06
1.925e-01,3.163e-06
1.975e-01,6.985e-06
2.025e-01,1.454e-05
2.075e-01,2.862e-05
2.125e-01,5.348e-05
2.175e-01,9.520e-05
2.225e-01,1.619e-04
2.275e-01,2.637e-04
2.325e-01,4.126e-04
2.375e-01,6.215e-04
2.425e-01,9.034e-04
2.475e-01,1.270e-03
2.525e-01,1.729e-03
2.575e-01,2.287e-03
2.625e-01,2.941e-03
2.675e-01,3.686e-03
2.725e-01,4.509e-03
2.775e-01,5.394e-03
2.825e-01,6.322e-03
2.875e-01,7.270e-03
2.925e-01,8.219e-03
2.975e-01,9.148e-03
3.025e-01,1.004e-02
3.075e-01,1.089e-02
3.125e-01,1.168e-02
3.175e-01,1.241e-02
3.225e-01,1.307e-02
3.275e-01,1.365e-02
3.325e-01,1.415e-02
3.375e-01,1.457e-02
3.425e-01,1.489e-02
3.475e-01,1.511e-02
3.525e-01,1.522e-02
3.575e-01,1.522e-02
3.625e-01,1.509e-02
3.675e-01,1.484e-02
3.725e-01,1.447e-02
3.775e-01,1.399e-02
3.825e-01,1.341e-02
3.875e-01,1.276e-02
3.925e-01,1.206e-02
3.975e-01,1.134e-02
4.025e-01,1.062e-02
4.075e-01,9.952e-03
4.125e-01,9.360e-03
4.175e-01,8.878e-03
4.225e-01,8.538e-03
4.275e-01,8.367e-03
4.325e-01,8.389e-03
4.375e-01,8.621e-03
4.425e-01,9.072e-03
4.475e-01,9.745e-03
4.525e-01,1.064e-02
4.575e-01,1.173e-02
4.625e-01,1.301e-02
4.675e-01,1.445e-02
4.725e-01,1.602e-02
4.775e-01,1.768e-02
4.825e-01,1.939e-02
4.875e-01,2.112e-02
4.925e-01,2.283e-02
4.975e-01,2.449e-02
5.025e-01,2.606e-02
5.075e-01,2.753e-02
5.125e-01,2.889e-02
5.175e-01,3.012e-02
5.225e-01,3.124e-02
5.275e-01,3.224e-02
5.325e-01,3.314e-02
5.375e-01,3.397e-02
5.425e-01,3.475e-02
5.475e-01,3.551e-02
5.525e-01,3.630e-02
5.575e-01,3.714e-02
5.625e-01,3.807e-02
5.675e-01,3.913e-02
5.725e-01,4.037e-02
5.775e-01,4.183e-02
5.825e-01,4.354e-02
5.875e-01,4.555e-02
5.925e-01,4.790e-02
5.975e-01,5.065e-02
6.025e-01,5.384e-02
6.075e-01,5.753e-02
6.125e-01,6.175e-02
6.175e-01,6.658e-02
6.225e-01,7.206e-02
6.275e-01,7.825e-02
6.325e-01,8.521e-02
6.375e-01,9.298e-02
6.425e-01,1.016e-01
6.475e-01,1.112e-01
6.525e-01,1.217e-01
6.575e-01,1.333e-01
6.625e-01,1.459e-01
6.675e-01,1.597e-01
6.725e-01,1.746e-01
6.775e-01,1.908e-01
6.825e-01,2.084e-01
6.875e-01,2.273e-01
6.925e-01,2.478e-01
6.975e-01,2.698e-01
7.025e-01,2.936e-01
7.075e-01,3.191e-01
7.125e-01,3.466e-01
7.175e-01,3.761e-01
7.225e-01,4.078e-01
7.275e-01,4.417e-01
7.325e-01,4.781e-01
7.375e-01,5.169e-01
7.425e-01,5.582e-01
7.475e-01,6.024e-01
7.525e-01,6.493e-01
7.575e-01,6.993e-01
7.625e-01,7.526e-01
7.675e-01,8.095e-01
7.725e-01,8.704e-01
7.775e-01,9.357e-01
7.825e-01,1.006e+00
7.875e-01,1.082e+00
7.925e-01,1.165e+00
7.975e-01,1.256e+00
8.025e-01,1.356e+00
8.075e-01,1.466e+00
8.125e-01,1.588e+00
8.175e-01,1.723e+00
8.225e-01,1.875e+00
8.275e-01,2.047e+00
8.325e-01,2.240e+00
8.375e-01,2.460e+00
8.425e-01,2.712e+00
8.475e-01,3.002e+00
8.525e-01,3.338e+00
8.575e-01,3.732e+00
8.625e-01,4.195e+00
8.675e-01,4.740e+00
8.725e-01,5.383e+00
8.775e-01,6.132e+00
8.825e-01,6.987e+00
8.875e-01,7.932e+00
8.925e-01,8.924e+00
8.975e-01,9.891e+00
9.025e-01,1.073e+01
9.075e-01,1.134e+01
9.125e-01,1.159e+01
9.175e-01,1.143e+01
9.225e-01,1.083e+01
9.275e-01,9.841e+00
9.325e-01,8.558e+00
9.375e-01,7.118e+00
9.425e-01,5.664e+00
9.475e-01,4.313e+00
9.525e-01,3.149e+00
9.575e-01,2.208e+00
9.625e-01,1.491e+00
9.675e-01,9.729e-01
9.725e-01,6.161e-01
9.775e-01,3.803e-01
9.825e-01,2.301e-01
9.875e-01,1.372e-01
9.925e-01,8.107e-02
9.975e-01,4.773e-02


==> anc/03_results/moderate_zap/num_total_probability/0_043.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,1.063e-249
1.250e-02,1.880e-188
1.750e-02,7.193e-153
2.250e-02,9.284e-129
2.750e-02,5.075e-111
3.250e-02,2.793e-97
3.750e-02,2.989e-86
4.250e-02,3.646e-77
4.750e-02,1.575e-69
5.250e-02,5.185e-63
5.750e-02,2.232e-57
6.250e-02,1.861e-52
6.750e-02,4.037e-48
7.250e-02,2.852e-44
7.750e-02,7.827e-41
8.250e-02,9.597e-38
8.750e-02,5.884e-35
9.250e-02,1.977e-32
9.750e-02,3.930e-30
1.025e-01,4.920e-28
1.075e-01,4.093e-26
1.125e-01,2.366e-24
1.175e-01,9.884e-23
1.225e-01,3.083e-21
1.275e-01,7.391e-20
1.325e-01,1.396e-18
1.375e-01,2.124e-17
1.425e-01,2.654e-16
1.475e-01,2.769e-15
1.525e-01,2.449e-14
1.575e-01,1.861e-13
1.625e-01,1.230e-12
1.675e-01,7.146e-12
1.725e-01,3.684e-11
1.775e-01,1.701e-10
1.825e-01,7.086e-10
1.875e-01,2.683e-09
1.925e-01,9.294e-09
1.975e-01,2.963e-08
2.025e-01,8.739e-08
2.075e-01,2.397e-07
2.125e-01,6.142e-07
2.175e-01,1.476e-06
2.225e-01,3.340e-06
2.275e-01,7.144e-06
2.325e-01,1.449e-05
2.375e-01,2.794e-05
2.425e-01,5.138e-05
2.475e-01,9.037e-05
2.525e-01,1.523e-04
2.575e-01,2.467e-04
2.625e-01,3.848e-04
2.675e-01,5.789e-04
2.725e-01,8.420e-04
2.775e-01,1.186e-03
2.825e-01,1.620e-03
2.875e-01,2.150e-03
2.925e-01,2.778e-03
2.975e-01,3.499e-03
3.025e-01,4.303e-03
3.075e-01,5.174e-03
3.125e-01,6.094e-03
3.175e-01,7.040e-03
3.225e-01,7.991e-03
3.275e-01,8.927e-03
3.325e-01,9.829e-03
3.375e-01,1.068e-02
3.425e-01,1.148e-02
3.475e-01,1.221e-02
3.525e-01,1.286e-02
3.575e-01,1.344e-02
3.625e-01,1.395e-02
3.675e-01,1.437e-02
3.725e-01,1.470e-02
3.775e-01,1.494e-02
3.825e-01,1.508e-02
3.875e-01,1.511e-02
3.925e-01,1.503e-02
3.975e-01,1.484e-02
4.025e-01,1.453e-02
4.075e-01,1.411e-02
4.125e-01,1.359e-02
4.175e-01,1.299e-02
4.225e-01,1.233e-02
4.275e-01,1.164e-02
4.325e-01,1.095e-02
4.375e-01,1.029e-02
4.425e-01,9.685e-03
4.475e-01,9.182e-03
4.525e-01,8.808e-03
4.575e-01,8.590e-03
4.625e-01,8.552e-03
4.675e-01,8.715e-03
4.725e-01,9.088e-03
4.775e-01,9.679e-03
4.825e-01,1.048e-02
4.875e-01,1.149e-02
4.925e-01,1.269e-02
4.975e-01,1.405e-02
5.025e-01,1.555e-02
5.075e-01,1.715e-02
5.125e-01,1.883e-02
5.175e-01,2.054e-02
5.225e-01,2.225e-02
5.275e-01,2.393e-02
5.325e-01,2.556e-02
5.375e-01,2.710e-02
5.425e-01,2.856e-02
5.475e-01,2.991e-02
5.525e-01,3.117e-02
5.575e-01,3.233e-02
5.625e-01,3.341e-02
5.675e-01,3.443e-02
5.725e-01,3.541e-02
5.775e-01,3.639e-02
5.825e-01,3.741e-02
5.875e-01,3.849e-02
5.925e-01,3.968e-02
5.975e-01,4.103e-02
6.025e-01,4.259e-02
6.075e-01,4.439e-02
6.125e-01,4.649e-02
6.175e-01,4.895e-02
6.225e-01,5.183e-02
6.275e-01,5.517e-02
6.325e-01,5.904e-02
6.375e-01,6.350e-02
6.425e-01,6.862e-02
6.475e-01,7.446e-02
6.525e-01,8.110e-02
6.575e-01,8.858e-02
6.625e-01,9.700e-02
6.675e-01,1.064e-01
6.725e-01,1.169e-01
6.775e-01,1.285e-01
6.825e-01,1.413e-01
6.875e-01,1.554e-01
6.925e-01,1.708e-01
6.975e-01,1.878e-01
7.025e-01,2.063e-01
7.075e-01,2.264e-01
7.125e-01,2.484e-01
7.175e-01,2.723e-01
7.225e-01,2.983e-01
7.275e-01,3.264e-01
7.325e-01,3.570e-01
7.375e-01,3.901e-01
7.425e-01,4.259e-01
7.475e-01,4.646e-01
7.525e-01,5.062e-01
7.575e-01,5.511e-01
7.625e-01,5.993e-01
7.675e-01,6.511e-01
7.725e-01,7.068e-01
7.775e-01,7.666e-01
7.825e-01,8.311e-01
7.875e-01,9.007e-01
7.925e-01,9.761e-01
7.975e-01,1.058e+00
8.025e-01,1.148e+00
8.075e-01,1.247e+00
8.125e-01,1.356e+00
8.175e-01,1.477e+00
8.225e-01,1.613e+00
8.275e-01,1.765e+00
8.325e-01,1.937e+00
8.375e-01,2.132e+00
8.425e-01,2.355e+00
8.475e-01,2.612e+00
8.525e-01,2.909e+00
8.575e-01,3.256e+00
8.625e-01,3.665e+00
8.675e-01,4.150e+00
8.725e-01,4.729e+00
8.775e-01,5.422e+00
8.825e-01,6.244e+00
8.875e-01,7.202e+00
8.925e-01,8.283e+00
8.975e-01,9.440e+00
9.025e-01,1.059e+01
9.075e-01,1.159e+01
9.125e-01,1.230e+01
9.175e-01,1.258e+01
9.225e-01,1.232e+01
9.275e-01,1.153e+01
9.325e-01,1.027e+01
9.375e-01,8.695e+00
9.425e-01,6.995e+00
9.475e-01,5.350e+00
9.525e-01,3.895e+00
9.575e-01,2.705e+00
9.625e-01,1.798e+00
9.675e-01,1.149e+00
9.725e-01,7.090e-01
9.775e-01,4.252e-01
9.825e-01,2.496e-01
9.875e-01,1.444e-01
9.925e-01,8.294e-02
9.975e-01,4.759e-02


==> anc/03_results/moderate_zap/num_total_probability/0_044.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,2.161e-315
1.250e-02,1.847e-239
1.750e-02,3.319e-195
2.250e-02,3.894e-165
2.750e-02,5.857e-143
3.250e-02,9.740e-126
3.750e-02,6.973e-112
4.250e-02,1.919e-100
4.750e-02,8.273e-91
5.250e-02,1.445e-82
5.750e-02,1.997e-75
6.250e-02,3.559e-69
6.750e-02,1.179e-63
7.250e-02,9.616e-59
7.750e-02,2.402e-54
8.250e-02,2.187e-50
8.750e-02,8.351e-47
9.250e-02,1.500e-43
9.750e-02,1.393e-40
1.025e-01,7.240e-38
1.075e-01,2.250e-35
1.125e-01,4.423e-33
1.175e-01,5.772e-31
1.225e-01,5.213e-29
1.275e-01,3.377e-27
1.325e-01,1.619e-25
1.375e-01,5.907e-24
1.425e-01,1.679e-22
1.475e-01,3.800e-21
1.525e-01,6.975e-20
1.575e-01,1.056e-18
1.625e-01,1.340e-17
1.675e-01,1.443e-16
1.725e-01,1.335e-15
1.775e-01,1.073e-14
1.825e-01,7.571e-14
1.875e-01,4.728e-13
1.925e-01,2.636e-12
1.975e-01,1.322e-11
2.025e-01,6.001e-11
2.075e-01,2.483e-10
2.125e-01,9.414e-10
2.175e-01,3.289e-09
2.225e-01,1.064e-08
2.275e-01,3.200e-08
2.325e-01,8.989e-08
2.375e-01,2.367e-07
2.425e-01,5.865e-07
2.475e-01,1.372e-06
2.525e-01,3.038e-06
2.575e-01,6.389e-06
2.625e-01,1.279e-05
2.675e-01,2.445e-05
2.725e-01,4.471e-05
2.775e-01,7.840e-05
2.825e-01,1.321e-04
2.875e-01,2.142e-04
2.925e-01,3.352e-04
2.975e-01,5.067e-04
3.025e-01,7.412e-04
3.075e-01,1.051e-03
3.125e-01,1.447e-03
3.175e-01,1.937e-03
3.225e-01,2.524e-03
3.275e-01,3.207e-03
3.325e-01,3.978e-03
3.375e-01,4.826e-03
3.425e-01,5.732e-03
3.475e-01,6.676e-03
3.525e-01,7.635e-03
3.575e-01,8.586e-03
3.625e-01,9.510e-03
3.675e-01,1.039e-02
3.725e-01,1.121e-02
3.775e-01,1.196e-02
3.825e-01,1.264e-02
3.875e-01,1.323e-02
3.925e-01,1.375e-02
3.975e-01,1.418e-02
4.025e-01,1.453e-02
4.075e-01,1.479e-02
4.125e-01,1.495e-02
4.175e-01,1.501e-02
4.225e-01,1.497e-02
4.275e-01,1.482e-02
4.325e-01,1.457e-02
4.375e-01,1.421e-02
4.425e-01,1.376e-02
4.475e-01,1.322e-02
4.525e-01,1.263e-02
4.575e-01,1.199e-02
4.625e-01,1.134e-02
4.675e-01,1.071e-02
4.725e-01,1.014e-02
4.775e-01,9.643e-03
4.825e-01,9.263e-03
4.875e-01,9.028e-03
4.925e-01,8.960e-03
4.975e-01,9.080e-03
5.025e-01,9.401e-03
5.075e-01,9.931e-03
5.125e-01,1.067e-02
5.175e-01,1.161e-02
5.225e-01,1.274e-02
5.275e-01,1.403e-02
5.325e-01,1.547e-02
5.375e-01,1.702e-02
5.425e-01,1.865e-02
5.475e-01,2.034e-02
5.525e-01,2.204e-02
5.575e-01,2.374e-02
5.625e-01,2.540e-02
5.675e-01,2.701e-02
5.725e-01,2.855e-02
5.775e-01,3.002e-02
5.825e-01,3.141e-02
5.875e-01,3.273e-02
5.925e-01,3.400e-02
5.975e-01,3.523e-02
6.025e-01,3.645e-02
6.075e-01,3.770e-02
6.125e-01,3.901e-02
6.175e-01,4.042e-02
6.225e-01,4.198e-02
6.275e-01,4.374e-02
6.325e-01,4.576e-02
6.375e-01,4.810e-02
6.425e-01,5.082e-02
6.475e-01,5.398e-02
6.525e-01,5.766e-02
6.575e-01,6.193e-02
6.625e-01,6.686e-02
6.675e-01,7.254e-02
6.725e-01,7.904e-02
6.775e-01,8.646e-02
6.825e-01,9.487e-02
6.875e-01,1.044e-01
6.925e-01,1.150e-01
6.975e-01,1.270e-01
7.025e-01,1.403e-01
7.075e-01,1.551e-01
7.125e-01,1.715e-01
7.175e-01,1.897e-01
7.225e-01,2.097e-01
7.275e-01,2.317e-01
7.325e-01,2.560e-01
7.375e-01,2.826e-01
7.425e-01,3.118e-01
7.475e-01,3.438e-01
7.525e-01,3.788e-01
7.575e-01,4.170e-01
7.625e-01,4.587e-01
7.675e-01,5.040e-01
7.725e-01,5.533e-01
7.775e-01,6.069e-01
7.825e-01,6.649e-01
7.875e-01,7.279e-01
7.925e-01,7.963e-01
7.975e-01,8.708e-01
8.025e-01,9.520e-01
8.075e-01,1.041e+00
8.125e-01,1.139e+00
8.175e-01,1.248e+00
8.225e-01,1.369e+00
8.275e-01,1.505e+00
8.325e-01,1.657e+00
8.375e-01,1.831e+00
8.425e-01,2.028e+00
8.475e-01,2.255e+00
8.525e-01,2.518e+00
8.575e-01,2.824e+00
8.625e-01,3.184e+00
8.675e-01,3.611e+00
8.725e-01,4.123e+00
8.775e-01,4.741e+00
8.825e-01,5.490e+00
8.875e-01,6.396e+00
8.925e-01,7.472e+00
8.975e-01,8.710e+00
9.025e-01,1.006e+01
9.075e-01,1.140e+01
9.125e-01,1.257e+01
9.175e-01,1.337e+01
9.225e-01,1.362e+01
9.275e-01,1.319e+01
9.325e-01,1.210e+01
9.375e-01,1.049e+01
9.425e-01,8.576e+00
9.475e-01,6.613e+00
9.525e-01,4.816e+00
9.575e-01,3.320e+00
9.625e-01,2.174e+00
9.675e-01,1.360e+00
9.725e-01,8.171e-01
9.775e-01,4.755e-01
9.825e-01,2.703e-01
9.875e-01,1.515e-01
9.925e-01,8.452e-02
9.975e-01,4.727e-02


==> anc/03_results/moderate_zap/num_total_probability/0_045.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,1.499e-295
1.750e-02,5.052e-242
2.250e-02,1.452e-205
2.750e-02,1.292e-178
3.250e-02,1.206e-157
3.750e-02,9.696e-141
4.250e-02,9.380e-127
4.750e-02,5.938e-115
5.250e-02,7.738e-105
5.750e-02,4.660e-96
6.250e-02,2.339e-88
6.750e-02,1.522e-81
7.250e-02,1.803e-75
7.750e-02,5.065e-70
8.250e-02,4.167e-65
8.750e-02,1.190e-60
9.250e-02,1.355e-56
9.750e-02,6.905e-53
1.025e-01,1.731e-49
1.075e-01,2.316e-46
1.125e-01,1.771e-43
1.175e-01,8.203e-41
1.225e-01,2.421e-38
1.275e-01,4.757e-36
1.325e-01,6.464e-34
1.375e-01,6.279e-32
1.425e-01,4.491e-30
1.475e-01,2.428e-28
1.525e-01,1.015e-26
1.575e-01,3.347e-25
1.625e-01,8.877e-24
1.675e-01,1.924e-22
1.725e-01,3.459e-21
1.775e-01,5.229e-20
1.825e-01,6.726e-19
1.875e-01,7.444e-18
1.925e-01,7.160e-17
1.975e-01,6.040e-16
2.025e-01,4.506e-15
2.075e-01,2.996e-14
2.125e-01,1.788e-13
2.175e-01,9.640e-13
2.225e-01,4.723e-12
2.275e-01,2.114e-11
2.325e-01,8.693e-11
2.375e-01,3.298e-10
2.425e-01,1.160e-09
2.475e-01,3.797e-09
2.525e-01,1.161e-08
2.575e-01,3.328e-08
2.625e-01,8.972e-08
2.675e-01,2.282e-07
2.725e-01,5.493e-07
2.775e-01,1.254e-06
2.825e-01,2.725e-06
2.875e-01,5.642e-06
2.925e-01,1.117e-05
2.975e-01,2.116e-05
3.025e-01,3.846e-05
3.075e-01,6.722e-05
3.125e-01,1.131e-04
3.175e-01,1.836e-04
3.225e-01,2.880e-04
3.275e-01,4.370e-04
3.325e-01,6.426e-04
3.375e-01,9.168e-04
3.425e-01,1.271e-03
3.475e-01,1.714e-03
3.525e-01,2.253e-03
3.575e-01,2.888e-03
3.625e-01,3.615e-03
3.675e-01,4.425e-03
3.725e-01,5.303e-03
3.775e-01,6.232e-03
3.825e-01,7.188e-03
3.875e-01,8.150e-03
3.925e-01,9.096e-03
3.975e-01,1.000e-02
4.025e-01,1.086e-02
4.075e-01,1.165e-02
4.125e-01,1.236e-02
4.175e-01,1.299e-02
4.225e-01,1.354e-02
4.275e-01,1.399e-02
4.325e-01,1.436e-02
4.375e-01,1.464e-02
4.425e-01,1.483e-02
4.475e-01,1.492e-02
4.525e-01,1.491e-02
4.575e-01,1.481e-02
4.625e-01,1.460e-02
4.675e-01,1.430e-02
4.725e-01,1.391e-02
4.775e-01,1.344e-02
4.825e-01,1.291e-02
4.875e-01,1.235e-02
4.925e-01,1.176e-02
4.975e-01,1.119e-02
5.025e-01,1.066e-02
5.075e-01,1.021e-02
5.125e-01,9.856e-03
5.175e-01,9.636e-03
5.225e-01,9.572e-03
5.275e-01,9.685e-03
5.325e-01,9.988e-03
5.375e-01,1.049e-02
5.425e-01,1.119e-02
5.475e-01,1.209e-02
5.525e-01,1.317e-02
5.575e-01,1.442e-02
5.625e-01,1.581e-02
5.675e-01,1.732e-02
5.725e-01,1.893e-02
5.775e-01,2.059e-02
5.825e-01,2.230e-02
5.875e-01,2.401e-02
5.925e-01,2.571e-02
5.975e-01,2.738e-02
6.025e-01,2.901e-02
6.075e-01,3.059e-02
6.125e-01,3.213e-02
6.175e-01,3.364e-02
6.225e-01,3.512e-02
6.275e-01,3.661e-02
6.325e-01,3.813e-02
6.375e-01,3.972e-02
6.425e-01,4.142e-02
6.475e-01,4.330e-02
6.525e-01,4.539e-02
6.575e-01,4.777e-02
6.625e-01,5.051e-02
6.675e-01,5.367e-02
6.725e-01,5.735e-02
6.775e-01,6.162e-02
6.825e-01,6.657e-02
6.875e-01,7.231e-02
6.925e-01,7.893e-02
6.975e-01,8.654e-02
7.025e-01,9.524e-02
7.075e-01,1.052e-01
7.125e-01,1.164e-01
7.175e-01,1.291e-01
7.225e-01,1.434e-01
7.275e-01,1.595e-01
7.325e-01,1.775e-01
7.375e-01,1.976e-01
7.425e-01,2.200e-01
7.475e-01,2.449e-01
7.525e-01,2.726e-01
7.575e-01,3.033e-01
7.625e-01,3.373e-01
7.675e-01,3.749e-01
7.725e-01,4.164e-01
7.775e-01,4.621e-01
7.825e-01,5.124e-01
7.875e-01,5.677e-01
7.925e-01,6.283e-01
7.975e-01,6.947e-01
8.025e-01,7.676e-01
8.075e-01,8.476e-01
8.125e-01,9.358e-01
8.175e-01,1.033e+00
8.225e-01,1.141e+00
8.275e-01,1.262e+00
8.325e-01,1.398e+00
8.375e-01,1.552e+00
8.425e-01,1.728e+00
8.475e-01,1.928e+00
8.525e-01,2.161e+00
8.575e-01,2.431e+00
8.625e-01,2.747e+00
8.675e-01,3.123e+00
8.725e-01,3.572e+00
8.775e-01,4.115e+00
8.825e-01,4.780e+00
8.875e-01,5.597e+00
8.925e-01,6.601e+00
8.975e-01,7.816e+00
9.025e-01,9.238e+00
9.075e-01,1.080e+01
9.125e-01,1.237e+01
9.175e-01,1.371e+01
9.225e-01,1.456e+01
9.275e-01,1.468e+01
9.325e-01,1.396e+01
9.375e-01,1.246e+01
9.425e-01,1.041e+01
9.475e-01,8.136e+00
9.525e-01,5.949e+00
9.575e-01,4.081e+00
9.625e-01,2.637e+00
9.675e-01,1.614e+00
9.725e-01,9.438e-01
9.775e-01,5.321e-01
9.825e-01,2.924e-01
9.875e-01,1.586e-01
9.925e-01,8.581e-02
9.975e-01,4.676e-02


==> anc/03_results/moderate_zap/num_total_probability/0_046.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,7.776e-291
2.250e-02,6.266e-248
2.750e-02,3.753e-216
3.250e-02,2.223e-191
3.750e-02,2.252e-171
4.250e-02,8.539e-155
4.750e-02,8.799e-141
5.250e-02,9.437e-129
5.750e-02,2.718e-118
6.250e-02,4.198e-109
6.750e-02,5.842e-101
7.250e-02,1.090e-93
7.750e-02,3.726e-87
8.250e-02,2.987e-81
8.750e-02,6.857e-76
9.250e-02,5.310e-71
9.750e-02,1.588e-66
1.025e-01,2.051e-62
1.075e-01,1.259e-58
1.125e-01,3.981e-55
1.175e-01,6.948e-52
1.225e-01,7.104e-49
1.275e-01,4.480e-46
1.325e-01,1.823e-43
1.375e-01,4.977e-41
1.425e-01,9.441e-39
1.475e-01,1.283e-36
1.525e-01,1.284e-34
1.575e-01,9.687e-33
1.625e-01,5.635e-31
1.675e-01,2.577e-29
1.725e-01,9.427e-28
1.775e-01,2.803e-26
1.825e-01,6.872e-25
1.875e-01,1.408e-23
1.925e-01,2.437e-22
1.975e-01,3.606e-21
2.025e-01,4.606e-20
2.075e-01,5.125e-19
2.125e-01,5.008e-18
2.175e-01,4.332e-17
2.225e-01,3.340e-16
2.275e-01,2.311e-15
2.325e-01,1.443e-14
2.375e-01,8.185e-14
2.425e-01,4.236e-13
2.475e-01,2.010e-12
2.525e-01,8.788e-12
2.575e-01,3.554e-11
2.625e-01,1.335e-10
2.675e-01,4.673e-10
2.725e-01,1.530e-09
2.775e-01,4.702e-09
2.825e-01,1.360e-08
2.875e-01,3.712e-08
2.925e-01,9.590e-08
2.975e-01,2.350e-07
3.025e-01,5.479e-07
3.075e-01,1.217e-06
3.125e-01,2.582e-06
3.175e-01,5.244e-06
3.225e-01,1.021e-05
3.275e-01,1.909e-05
3.325e-01,3.435e-05
3.375e-01,5.956e-05
3.425e-01,9.967e-05
3.475e-01,1.612e-04
3.525e-01,2.524e-04
3.575e-01,3.829e-04
3.625e-01,5.638e-04
3.675e-01,8.065e-04
3.725e-01,1.122e-03
3.775e-01,1.521e-03
3.825e-01,2.010e-03
3.875e-01,2.593e-03
3.925e-01,3.269e-03
3.975e-01,4.032e-03
4.025e-01,4.871e-03
4.075e-01,5.770e-03
4.125e-01,6.709e-03
4.175e-01,7.669e-03
4.225e-01,8.625e-03
4.275e-01,9.557e-03
4.325e-01,1.045e-02
4.375e-01,1.128e-02
4.425e-01,1.203e-02
4.475e-01,1.271e-02
4.525e-01,1.330e-02
4.575e-01,1.379e-02
4.625e-01,1.420e-02
4.675e-01,1.451e-02
4.725e-01,1.472e-02
4.775e-01,1.484e-02
4.825e-01,1.486e-02
4.875e-01,1.479e-02
4.925e-01,1.462e-02
4.975e-01,1.437e-02
5.025e-01,1.404e-02
5.075e-01,1.363e-02
5.125e-01,1.317e-02
5.175e-01,1.268e-02
5.225e-01,1.217e-02
5.275e-01,1.168e-02
5.325e-01,1.122e-02
5.375e-01,1.083e-02
5.425e-01,1.054e-02
5.475e-01,1.038e-02
5.525e-01,1.035e-02
5.575e-01,1.050e-02
5.625e-01,1.083e-02
5.675e-01,1.134e-02
5.725e-01,1.205e-02
5.775e-01,1.294e-02
5.825e-01,1.401e-02
5.875e-01,1.525e-02
5.925e-01,1.663e-02
5.975e-01,1.813e-02
6.025e-01,1.973e-02
6.075e-01,2.140e-02
6.125e-01,2.312e-02
6.175e-01,2.487e-02
6.225e-01,2.663e-02
6.275e-01,2.838e-02
6.325e-01,3.013e-02
6.375e-01,3.186e-02
6.425e-01,3.358e-02
6.475e-01,3.531e-02
6.525e-01,3.708e-02
6.575e-01,3.891e-02
6.625e-01,4.084e-02
6.675e-01,4.293e-02
6.725e-01,4.522e-02
6.775e-01,4.778e-02
6.825e-01,5.070e-02
6.875e-01,5.404e-02
6.925e-01,5.791e-02
6.975e-01,6.240e-02
7.025e-01,6.763e-02
7.075e-01,7.370e-02
7.125e-01,8.074e-02
7.175e-01,8.889e-02
7.225e-01,9.828e-02
7.275e-01,1.091e-01
7.325e-01,1.214e-01
7.375e-01,1.355e-01
7.425e-01,1.515e-01
7.475e-01,1.697e-01
7.525e-01,1.902e-01
7.575e-01,2.134e-01
7.625e-01,2.395e-01
7.675e-01,2.688e-01
7.725e-01,3.017e-01
7.775e-01,3.386e-01
7.825e-01,3.799e-01
7.875e-01,4.261e-01
7.925e-01,4.774e-01
7.975e-01,5.346e-01
8.025e-01,5.981e-01
8.075e-01,6.685e-01
8.125e-01,7.465e-01
8.175e-01,8.332e-01
8.225e-01,9.297e-01
8.275e-01,1.037e+00
8.325e-01,1.158e+00
8.375e-01,1.295e+00
8.425e-01,1.450e+00
8.475e-01,1.628e+00
8.525e-01,1.833e+00
8.575e-01,2.071e+00
8.625e-01,2.350e+00
8.675e-01,2.680e+00
8.725e-01,3.074e+00
8.775e-01,3.550e+00
8.825e-01,4.132e+00
8.875e-01,4.852e+00
8.925e-01,5.751e+00
8.975e-01,6.874e+00
9.025e-01,8.258e+00
9.075e-01,9.901e+00
9.125e-01,1.172e+01
9.175e-01,1.354e+01
9.225e-01,1.503e+01
9.275e-01,1.585e+01
9.325e-01,1.571e+01
9.375e-01,1.454e+01
9.425e-01,1.249e+01
9.475e-01,9.943e+00
9.525e-01,7.334e+00
9.575e-01,5.022e+00
9.625e-01,3.208e+00
9.675e-01,1.924e+00
9.725e-01,1.093e+00
9.775e-01,5.961e-01
9.825e-01,3.161e-01
9.875e-01,1.655e-01
9.925e-01,8.681e-02
9.975e-01,4.608e-02


==> anc/03_results/moderate_zap/num_total_probability/0_047.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,9.131e-289
2.750e-02,1.596e-252
3.250e-02,3.179e-224
3.750e-02,2.462e-201
4.250e-02,2.443e-182
4.750e-02,2.938e-166
5.250e-02,1.962e-152
5.750e-02,2.134e-140
6.250e-02,8.287e-130
6.750e-02,2.071e-120
7.250e-02,5.235e-112
7.750e-02,1.906e-104
8.250e-02,1.326e-97
8.750e-02,2.210e-91
9.250e-02,1.063e-85
9.750e-02,1.723e-80
1.025e-01,1.068e-75
1.075e-01,2.826e-71
1.125e-01,3.496e-67
1.175e-01,2.188e-63
1.225e-01,7.418e-60
1.275e-01,1.444e-56
1.325e-01,1.700e-53
1.375e-01,1.266e-50
1.425e-01,6.200e-48
1.475e-01,2.070e-45
1.525e-01,4.857e-43
1.575e-01,8.238e-41
1.625e-01,1.035e-38
1.675e-01,9.862e-37
1.725e-01,7.263e-35
1.775e-01,4.211e-33
1.825e-01,1.954e-31
1.875e-01,7.367e-30
1.925e-01,2.288e-28
1.975e-01,5.925e-27
2.025e-01,1.294e-25
2.075e-01,2.409e-24
2.125e-01,3.861e-23
2.175e-01,5.370e-22
2.225e-01,6.539e-21
2.275e-01,7.022e-20
2.325e-01,6.697e-19
2.375e-01,5.709e-18
2.425e-01,4.376e-17
2.475e-01,3.033e-16
2.525e-01,1.911e-15
2.575e-01,1.100e-14
2.625e-01,5.809e-14
2.675e-01,2.826e-13
2.725e-01,1.272e-12
2.775e-01,5.316e-12
2.825e-01,2.070e-11
2.875e-01,7.535e-11
2.925e-01,2.572e-10
2.975e-01,8.255e-10
3.025e-01,2.498e-09
3.075e-01,7.148e-09
3.125e-01,1.938e-08
3.175e-01,4.991e-08
3.225e-01,1.224e-07
3.275e-01,2.861e-07
3.325e-01,6.393e-07
3.375e-01,1.368e-06
3.425e-01,2.807e-06
3.475e-01,5.534e-06
3.525e-01,1.050e-05
3.575e-01,1.919e-05
3.625e-01,3.385e-05
3.675e-01,5.771e-05
3.725e-01,9.520e-05
3.775e-01,1.521e-04
3.825e-01,2.359e-04
3.875e-01,3.551e-04
3.925e-01,5.198e-04
3.975e-01,7.404e-04
4.025e-01,1.028e-03
4.075e-01,1.391e-03
4.125e-01,1.839e-03
4.175e-01,2.375e-03
4.225e-01,3.002e-03
4.275e-01,3.714e-03
4.325e-01,4.506e-03
4.375e-01,5.363e-03
4.425e-01,6.270e-03
4.475e-01,7.209e-03
4.525e-01,8.157e-03
4.575e-01,9.095e-03
4.625e-01,1.000e-02
4.675e-01,1.086e-02
4.725e-01,1.166e-02
4.775e-01,1.237e-02
4.825e-01,1.301e-02
4.875e-01,1.355e-02
4.925e-01,1.400e-02
4.975e-01,1.435e-02
5.025e-01,1.460e-02
5.075e-01,1.476e-02
5.125e-01,1.482e-02
5.175e-01,1.478e-02
5.225e-01,1.466e-02
5.275e-01,1.445e-02
5.325e-01,1.417e-02
5.375e-01,1.383e-02
5.425e-01,1.343e-02
5.475e-01,1.301e-02
5.525e-01,1.259e-02
5.575e-01,1.218e-02
5.625e-01,1.181e-02
5.675e-01,1.151e-02
5.725e-01,1.131e-02
5.775e-01,1.123e-02
5.825e-01,1.129e-02
5.875e-01,1.151e-02
5.925e-01,1.191e-02
5.975e-01,1.248e-02
6.025e-01,1.324e-02
6.075e-01,1.418e-02
6.125e-01,1.529e-02
6.175e-01,1.656e-02
6.225e-01,1.797e-02
6.275e-01,1.951e-02
6.325e-01,2.115e-02
6.375e-01,2.286e-02
6.425e-01,2.464e-02
6.475e-01,2.647e-02
6.525e-01,2.833e-02
6.575e-01,3.021e-02
6.625e-01,3.213e-02
6.675e-01,3.408e-02
6.725e-01,3.608e-02
6.775e-01,3.816e-02
6.825e-01,4.036e-02
6.875e-01,4.272e-02
6.925e-01,4.530e-02
6.975e-01,4.817e-02
7.025e-01,5.141e-02
7.075e-01,5.511e-02
7.125e-01,5.939e-02
7.175e-01,6.435e-02
7.225e-01,7.013e-02
7.275e-01,7.688e-02
7.325e-01,8.474e-02
7.375e-01,9.389e-02
7.425e-01,1.045e-01
7.475e-01,1.168e-01
7.525e-01,1.310e-01
7.575e-01,1.474e-01
7.625e-01,1.662e-01
7.675e-01,1.877e-01
7.725e-01,2.123e-01
7.775e-01,2.403e-01
7.825e-01,2.722e-01
7.875e-01,3.085e-01
7.925e-01,3.497e-01
7.975e-01,3.963e-01
8.025e-01,4.491e-01
8.075e-01,5.085e-01
8.125e-01,5.754e-01
8.175e-01,6.506e-01
8.225e-01,7.350e-01
8.275e-01,8.299e-01
8.325e-01,9.367e-01
8.375e-01,1.057e+00
8.425e-01,1.195e+00
8.475e-01,1.352e+00
8.525e-01,1.532e+00
8.575e-01,1.742e+00
8.625e-01,1.987e+00
8.675e-01,2.277e+00
8.725e-01,2.623e+00
8.775e-01,3.040e+00
8.825e-01,3.548e+00
8.875e-01,4.177e+00
8.925e-01,4.965e+00
8.975e-01,5.965e+00
9.025e-01,7.237e+00
9.075e-01,8.830e+00
9.125e-01,1.074e+01
9.175e-01,1.287e+01
9.225e-01,1.494e+01
9.275e-01,1.652e+01
9.325e-01,1.717e+01
9.375e-01,1.658e+01
9.425e-01,1.475e+01
9.475e-01,1.204e+01
9.525e-01,9.009e+00
9.575e-01,6.185e+00
9.625e-01,3.915e+00
9.675e-01,2.302e+00
9.725e-01,1.271e+00
9.775e-01,6.691e-01
9.825e-01,3.416e-01
9.875e-01,1.724e-01
9.925e-01,8.750e-02
9.975e-01,4.522e-02


==> anc/03_results/moderate_zap/num_total_probability/0_048.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,1.693e-286
3.250e-02,4.759e-255
3.750e-02,1.408e-229
4.250e-02,2.070e-208
4.750e-02,1.805e-190
5.250e-02,5.010e-175
5.750e-02,1.453e-161
6.250e-02,1.049e-149
6.750e-02,3.610e-139
7.250e-02,9.776e-130
7.750e-02,3.081e-121
8.250e-02,1.543e-113
8.750e-02,1.580e-106
9.250e-02,4.064e-100
9.750e-02,3.113e-94
1.025e-01,8.190e-89
1.075e-01,8.342e-84
1.125e-01,3.644e-79
1.175e-01,7.448e-75
1.225e-01,7.681e-71
1.275e-01,4.267e-67
1.325e-01,1.352e-63
1.375e-01,2.568e-60
1.425e-01,3.055e-57
1.475e-01,2.368e-54
1.525e-01,1.237e-51
1.575e-01,4.497e-49
1.625e-01,1.169e-46
1.675e-01,2.226e-44
1.725e-01,3.178e-42
1.775e-01,3.471e-40
1.825e-01,2.954e-38
1.875e-01,1.991e-36
1.925e-01,1.079e-34
1.975e-01,4.772e-33
2.025e-01,1.743e-31
2.075e-01,5.318e-30
2.125e-01,1.371e-28
2.175e-01,3.014e-27
2.225e-01,5.706e-26
2.275e-01,9.375e-25
2.325e-01,1.348e-23
2.375e-01,1.707e-22
2.425e-01,1.919e-21
2.475e-01,1.925e-20
2.525e-01,1.734e-19
2.575e-01,1.410e-18
2.625e-01,1.041e-17
2.675e-01,7.000e-17
2.725e-01,4.312e-16
2.775e-01,2.443e-15
2.825e-01,1.277e-14
2.875e-01,6.188e-14
2.925e-01,2.787e-13
2.975e-01,1.171e-12
3.025e-01,4.602e-12
3.075e-01,1.697e-11
3.125e-01,5.889e-11
3.175e-01,1.927e-10
3.225e-01,5.963e-10
3.275e-01,1.748e-09
3.325e-01,4.870e-09
3.375e-01,1.291e-08
3.425e-01,3.262e-08
3.475e-01,7.878e-08
3.525e-01,1.821e-07
3.575e-01,4.033e-07
3.625e-01,8.580e-07
3.675e-01,1.755e-06
3.725e-01,3.458e-06
3.775e-01,6.569e-06
3.825e-01,1.205e-05
3.875e-01,2.138e-05
3.925e-01,3.671e-05
3.975e-01,6.110e-05
4.025e-01,9.867e-05
4.075e-01,1.548e-04
4.125e-01,2.360e-04
4.175e-01,3.504e-04
4.225e-01,5.067e-04
4.275e-01,7.147e-04
4.325e-01,9.838e-04
4.375e-01,1.323e-03
4.425e-01,1.740e-03
4.475e-01,2.241e-03
4.525e-01,2.826e-03
4.575e-01,3.494e-03
4.625e-01,4.240e-03
4.675e-01,5.054e-03
4.725e-01,5.923e-03
4.775e-01,6.831e-03
4.825e-01,7.758e-03
4.875e-01,8.686e-03
4.925e-01,9.596e-03
4.975e-01,1.047e-02
5.025e-01,1.129e-02
5.075e-01,1.204e-02
5.125e-01,1.272e-02
5.175e-01,1.330e-02
5.225e-01,1.379e-02
5.275e-01,1.419e-02
5.325e-01,1.449e-02
5.375e-01,1.468e-02
5.425e-01,1.478e-02
5.475e-01,1.479e-02
5.525e-01,1.470e-02
5.575e-01,1.454e-02
5.625e-01,1.431e-02
5.675e-01,1.403e-02
5.725e-01,1.371e-02
5.775e-01,1.337e-02
5.825e-01,1.303e-02
5.875e-01,1.272e-02
5.925e-01,1.246e-02
5.975e-01,1.228e-02
6.025e-01,1.220e-02
6.075e-01,1.224e-02
6.125e-01,1.242e-02
6.175e-01,1.276e-02
6.225e-01,1.327e-02
6.275e-01,1.396e-02
6.325e-01,1.483e-02
6.375e-01,1.587e-02
6.425e-01,1.708e-02
6.475e-01,1.844e-02
6.525e-01,1.995e-02
6.575e-01,2.157e-02
6.625e-01,2.331e-02
6.675e-01,2.514e-02
6.725e-01,2.705e-02
6.775e-01,2.903e-02
6.825e-01,3.108e-02
6.875e-01,3.321e-02
6.925e-01,3.543e-02
6.975e-01,3.776e-02
7.025e-01,4.024e-02
7.075e-01,4.293e-02
7.125e-01,4.587e-02
7.175e-01,4.915e-02
7.225e-01,5.287e-02
7.275e-01,5.713e-02
7.325e-01,6.205e-02
7.375e-01,6.779e-02
7.425e-01,7.450e-02
7.475e-01,8.238e-02
7.525e-01,9.162e-02
7.575e-01,1.024e-01
7.625e-01,1.151e-01
7.675e-01,1.299e-01
7.725e-01,1.472e-01
7.775e-01,1.672e-01
7.825e-01,1.905e-01
7.875e-01,2.174e-01
7.925e-01,2.485e-01
7.975e-01,2.844e-01
8.025e-01,3.258e-01
8.075e-01,3.734e-01
8.125e-01,4.279e-01
8.175e-01,4.903e-01
8.225e-01,5.616e-01
8.275e-01,6.428e-01
8.325e-01,7.353e-01
8.375e-01,8.407e-01
8.425e-01,9.609e-01
8.475e-01,1.099e+00
8.525e-01,1.257e+00
8.575e-01,1.441e+00
8.625e-01,1.657e+00
8.675e-01,1.911e+00
8.725e-01,2.214e+00
8.775e-01,2.578e+00
8.825e-01,3.022e+00
8.875e-01,3.570e+00
8.925e-01,4.257e+00
8.975e-01,5.131e+00
9.025e-01,6.258e+00
9.075e-01,7.717e+00
9.125e-01,9.573e+00
9.175e-01,1.182e+01
9.225e-01,1.430e+01
9.275e-01,1.661e+01
9.325e-01,1.817e+01
9.375e-01,1.842e+01
9.425e-01,1.709e+01
9.475e-01,1.441e+01
9.525e-01,1.101e+01
9.575e-01,7.615e+00
9.625e-01,4.793e+00
9.675e-01,2.767e+00
9.725e-01,1.485e+00
9.775e-01,7.532e-01
9.825e-01,3.693e-01
9.875e-01,1.792e-01
9.925e-01,8.787e-02
9.975e-01,4.419e-02


==> anc/03_results/moderate_zap/num_total_probability/0_049.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,7.893e-317
3.250e-02,1.050e-282
3.750e-02,4.921e-255
4.250e-02,5.178e-232
4.750e-02,1.772e-212
5.250e-02,1.209e-195
5.750e-02,5.928e-181
6.250e-02,5.330e-168
6.750e-02,1.775e-156
7.250e-02,3.760e-146
7.750e-02,7.734e-137
8.250e-02,2.164e-128
8.750e-02,1.081e-120
9.250e-02,1.205e-113
9.750e-02,3.604e-107
1.025e-01,3.375e-101
1.075e-01,1.127e-95
1.125e-01,1.498e-90
1.175e-01,8.715e-86
1.225e-01,2.409e-81
1.275e-01,3.394e-77
1.325e-01,2.594e-73
1.375e-01,1.135e-69
1.425e-01,2.982e-66
1.475e-01,4.911e-63
1.525e-01,5.260e-60
1.575e-01,3.791e-57
1.625e-01,1.894e-54
1.675e-01,6.740e-52
1.725e-01,1.750e-49
1.775e-01,3.391e-47
1.825e-01,5.001e-45
1.875e-01,5.715e-43
1.925e-01,5.146e-41
1.975e-01,3.707e-39
2.025e-01,2.165e-37
2.075e-01,1.039e-35
2.125e-01,4.144e-34
2.175e-01,1.388e-32
2.225e-01,3.945e-31
2.275e-01,9.600e-30
2.325e-01,2.017e-28
2.375e-01,3.689e-27
2.425e-01,5.915e-26
2.475e-01,8.372e-25
2.525e-01,1.053e-23
2.575e-01,1.183e-22
2.625e-01,1.194e-21
2.675e-01,1.089e-20
2.725e-01,9.008e-20
2.775e-01,6.796e-19
2.825e-01,4.694e-18
2.875e-01,2.981e-17
2.925e-01,1.747e-16
2.975e-01,9.477e-16
3.025e-01,4.778e-15
3.075e-01,2.245e-14
3.125e-01,9.859e-14
3.175e-01,4.060e-13
3.225e-01,1.571e-12
3.275e-01,5.729e-12
3.325e-01,1.974e-11
3.375e-01,6.436e-11
3.425e-01,1.991e-10
3.475e-01,5.855e-10
3.525e-01,1.640e-09
3.575e-01,4.384e-09
3.625e-01,1.120e-08
3.675e-01,2.741e-08
3.725e-01,6.430e-08
3.775e-01,1.449e-07
3.825e-01,3.141e-07
3.875e-01,6.558e-07
3.925e-01,1.321e-06
3.975e-01,2.568e-06
4.025e-01,4.828e-06
4.075e-01,8.786e-06
4.125e-01,1.549e-05
4.175e-01,2.651e-05
4.225e-01,4.404e-05
4.275e-01,7.111e-05
4.325e-01,1.117e-04
4.375e-01,1.710e-04
4.425e-01,2.550e-04
4.475e-01,3.711e-04
4.525e-01,5.274e-04
4.575e-01,7.324e-04
4.625e-01,9.948e-04
4.675e-01,1.323e-03
4.725e-01,1.723e-03
4.775e-01,2.200e-03
4.825e-01,2.757e-03
4.875e-01,3.392e-03
4.925e-01,4.101e-03
4.975e-01,4.877e-03
5.025e-01,5.708e-03
5.075e-01,6.582e-03
5.125e-01,7.481e-03
5.175e-01,8.388e-03
5.225e-01,9.286e-03
5.275e-01,1.016e-02
5.325e-01,1.099e-02
5.375e-01,1.176e-02
5.425e-01,1.246e-02
5.475e-01,1.307e-02
5.525e-01,1.360e-02
5.575e-01,1.404e-02
5.625e-01,1.437e-02
5.675e-01,1.461e-02
5.725e-01,1.475e-02
5.775e-01,1.480e-02
5.825e-01,1.477e-02
5.875e-01,1.466e-02
5.925e-01,1.449e-02
5.975e-01,1.428e-02
6.025e-01,1.404e-02
6.075e-01,1.379e-02
6.125e-01,1.356e-02
6.175e-01,1.336e-02
6.225e-01,1.324e-02
6.275e-01,1.320e-02
6.325e-01,1.327e-02
6.375e-01,1.347e-02
6.425e-01,1.382e-02
6.475e-01,1.434e-02
6.525e-01,1.502e-02
6.575e-01,1.589e-02
6.625e-01,1.692e-02
6.675e-01,1.814e-02
6.725e-01,1.951e-02
6.775e-01,2.105e-02
6.825e-01,2.272e-02
6.875e-01,2.453e-02
6.925e-01,2.646e-02
6.975e-01,2.851e-02
7.025e-01,3.067e-02
7.075e-01,3.296e-02
7.125e-01,3.539e-02
7.175e-01,3.799e-02
7.225e-01,4.080e-02
7.275e-01,4.387e-02
7.325e-01,4.728e-02
7.375e-01,5.112e-02
7.425e-01,5.551e-02
7.475e-01,6.058e-02
7.525e-01,6.650e-02
7.575e-01,7.345e-02
7.625e-01,8.164e-02
7.675e-01,9.133e-02
7.725e-01,1.028e-01
7.775e-01,1.163e-01
7.825e-01,1.324e-01
7.875e-01,1.512e-01
7.925e-01,1.735e-01
7.975e-01,1.996e-01
8.025e-01,2.303e-01
8.075e-01,2.663e-01
8.125e-01,3.083e-01
8.175e-01,3.574e-01
8.225e-01,4.146e-01
8.275e-01,4.811e-01
8.325e-01,5.582e-01
8.375e-01,6.474e-01
8.425e-01,7.505e-01
8.475e-01,8.697e-01
8.525e-01,1.008e+00
8.575e-01,1.168e+00
8.625e-01,1.356e+00
8.675e-01,1.578e+00
8.725e-01,1.842e+00
8.775e-01,2.161e+00
8.825e-01,2.548e+00
8.875e-01,3.025e+00
8.925e-01,3.622e+00
8.975e-01,4.381e+00
9.025e-01,5.362e+00
9.075e-01,6.652e+00
9.125e-01,8.353e+00
9.175e-01,1.055e+01
9.225e-01,1.321e+01
9.275e-01,1.607e+01
9.325e-01,1.855e+01
9.375e-01,1.985e+01
9.425e-01,1.936e+01
9.475e-01,1.700e+01
9.525e-01,1.335e+01
9.575e-01,9.360e+00
9.625e-01,5.883e+00
9.675e-01,3.343e+00
9.725e-01,1.743e+00
9.775e-01,8.508e-01
9.825e-01,3.996e-01
9.875e-01,1.859e-01
9.925e-01,8.792e-02
9.975e-01,4.297e-02


==> anc/03_results/moderate_zap/num_total_probability/0_05.csv <==
transmittance,probability_density
1.130e-01,5.168e-101
1.174e-01,2.022e-96
1.218e-01,4.205e-92
1.263e-01,4.902e-88
1.307e-01,3.360e-84
1.352e-01,1.413e-80
1.396e-01,3.786e-77
1.441e-01,6.684e-74
1.485e-01,8.017e-71
1.530e-01,6.715e-68
1.574e-01,4.026e-65
1.619e-01,1.767e-62
1.663e-01,5.797e-60
1.708e-01,1.448e-57
1.752e-01,2.800e-55
1.796e-01,4.260e-53
1.841e-01,5.172e-51
1.885e-01,5.078e-49
1.930e-01,4.080e-47
1.974e-01,2.714e-45
2.019e-01,1.510e-43
2.063e-01,7.093e-42
2.108e-01,2.839e-40
2.152e-01,9.765e-39
2.197e-01,2.908e-37
2.241e-01,7.550e-36
2.286e-01,1.721e-34
2.330e-01,3.467e-33
2.374e-01,6.205e-32
2.419e-01,9.924e-31
2.463e-01,1.426e-29
2.508e-01,1.848e-28
2.552e-01,2.173e-27
2.597e-01,2.326e-26
2.641e-01,2.277e-25
2.686e-01,2.046e-24
2.730e-01,1.692e-23
2.775e-01,1.294e-22
2.819e-01,9.176e-22
2.864e-01,6.051e-21
2.908e-01,3.721e-20
2.953e-01,2.140e-19
2.997e-01,1.154e-18
3.041e-01,5.852e-18
3.086e-01,2.795e-17
3.130e-01,1.260e-16
3.175e-01,5.378e-16
3.219e-01,2.176e-15
3.264e-01,8.364e-15
3.308e-01,3.059e-14
3.353e-01,1.067e-13
3.397e-01,3.553e-13
3.442e-01,1.131e-12
3.486e-01,3.452e-12
3.531e-01,1.010e-11
3.575e-01,2.840e-11
3.619e-01,7.678e-11
3.664e-01,2.000e-10
3.708e-01,5.021e-10
3.753e-01,1.217e-09
3.797e-01,2.852e-09
3.842e-01,6.464e-09
3.886e-01,1.419e-08
3.931e-01,3.020e-08
3.975e-01,6.236e-08
4.020e-01,1.251e-07
4.064e-01,2.439e-07
4.109e-01,4.626e-07
4.153e-01,8.545e-07
4.197e-01,1.538e-06
4.242e-01,2.700e-06
4.286e-01,4.625e-06
4.331e-01,7.737e-06
4.375e-01,1.265e-05
4.420e-01,2.023e-05
4.464e-01,3.165e-05
4.509e-01,4.849e-05
4.553e-01,7.279e-05
4.598e-01,1.071e-04
4.642e-01,1.546e-04
4.687e-01,2.190e-04
4.731e-01,3.047e-04
4.776e-01,4.164e-04
4.820e-01,5.595e-04
4.864e-01,7.394e-04
4.909e-01,9.616e-04
4.953e-01,1.231e-03
4.998e-01,1.553e-03
5.042e-01,1.930e-03
5.087e-01,2.365e-03
5.131e-01,2.858e-03
5.176e-01,3.410e-03
5.220e-01,4.018e-03
5.265e-01,4.676e-03
5.309e-01,5.378e-03
5.354e-01,6.118e-03
5.398e-01,6.884e-03
5.442e-01,7.667e-03
5.487e-01,8.455e-03
5.531e-01,9.237e-03
5.576e-01,1.000e-02
5.620e-01,1.074e-02
5.665e-01,1.143e-02
5.709e-01,1.208e-02
5.754e-01,1.267e-02
5.798e-01,1.320e-02
5.843e-01,1.366e-02
5.887e-01,1.404e-02
5.932e-01,1.435e-02
5.976e-01,1.459e-02
6.021e-01,1.475e-02
6.065e-01,1.485e-02
6.109e-01,1.488e-02
6.154e-01,1.485e-02
6.198e-01,1.479e-02
6.243e-01,1.469e-02
6.287e-01,1.456e-02
6.332e-01,1.444e-02
6.376e-01,1.432e-02
6.421e-01,1.423e-02
6.465e-01,1.419e-02
6.510e-01,1.420e-02
6.554e-01,1.430e-02
6.599e-01,1.449e-02
6.643e-01,1.479e-02
6.687e-01,1.521e-02
6.732e-01,1.575e-02
6.776e-01,1.644e-02
6.821e-01,1.726e-02
6.865e-01,1.823e-02
6.910e-01,1.934e-02
6.954e-01,2.060e-02
6.999e-01,2.199e-02
7.043e-01,2.351e-02
7.088e-01,2.516e-02
7.132e-01,2.694e-02
7.177e-01,2.885e-02
7.221e-01,3.089e-02
7.265e-01,3.307e-02
7.310e-01,3.541e-02
7.354e-01,3.793e-02
7.399e-01,4.066e-02
7.443e-01,4.364e-02
7.488e-01,4.695e-02
7.532e-01,5.065e-02
7.577e-01,5.482e-02
7.621e-01,5.959e-02
7.666e-01,6.508e-02
7.710e-01,7.144e-02
7.755e-01,7.885e-02
7.799e-01,8.750e-02
7.844e-01,9.764e-02
7.888e-01,1.095e-01
7.932e-01,1.235e-01
7.977e-01,1.398e-01
8.021e-01,1.590e-01
8.066e-01,1.814e-01
8.110e-01,2.076e-01
8.155e-01,2.382e-01
8.199e-01,2.739e-01
8.244e-01,3.156e-01
8.288e-01,3.640e-01
8.333e-01,4.203e-01
8.377e-01,4.856e-01
8.422e-01,5.611e-01
8.466e-01,6.483e-01
8.510e-01,7.488e-01
8.555e-01,8.649e-01
8.599e-01,9.989e-01
8.644e-01,1.154e+00
8.688e-01,1.335e+00
8.733e-01,1.547e+00
8.777e-01,1.798e+00
8.822e-01,2.096e+00
8.866e-01,2.455e+00
8.911e-01,2.892e+00
8.955e-01,3.429e+00
9.000e-01,4.100e+00
9.044e-01,4.950e+00
9.088e-01,6.044e+00
9.133e-01,7.467e+00
9.177e-01,9.315e+00
9.222e-01,1.165e+01
9.266e-01,1.443e+01
9.311e-01,1.736e+01
9.355e-01,1.989e+01
9.400e-01,2.129e+01
9.444e-01,2.098e+01
9.489e-01,1.883e+01
9.533e-01,1.530e+01
9.578e-01,1.123e+01
9.622e-01,7.459e+00
9.667e-01,4.512e+00
9.711e-01,2.512e+00
9.755e-01,1.307e+00
9.800e-01,6.496e-01
9.844e-01,3.160e-01
9.889e-01,1.543e-01
9.933e-01,7.719e-02
9.978e-01,3.994e-02


==> anc/03_results/moderate_zap/num_total_probability/0_051.csv <==
transmittance,probability_density
1.312e-01,3.476e-93
1.355e-01,2.234e-89
1.399e-01,9.089e-86
1.442e-01,2.421e-82
1.486e-01,4.350e-79
1.530e-01,5.420e-76
1.573e-01,4.799e-73
1.617e-01,3.088e-70
1.660e-01,1.474e-67
1.704e-01,5.320e-65
1.747e-01,1.476e-62
1.791e-01,3.199e-60
1.834e-01,5.493e-58
1.878e-01,7.577e-56
1.921e-01,8.496e-54
1.965e-01,7.834e-52
2.009e-01,6.002e-50
2.052e-01,3.859e-48
2.096e-01,2.101e-46
2.139e-01,9.772e-45
2.183e-01,3.911e-43
2.226e-01,1.357e-41
2.270e-01,4.113e-40
2.313e-01,1.095e-38
2.357e-01,2.577e-37
2.401e-01,5.391e-36
2.444e-01,1.008e-34
2.488e-01,1.693e-33
2.531e-01,2.566e-32
2.575e-01,3.524e-31
2.618e-01,4.406e-30
2.662e-01,5.033e-29
2.705e-01,5.274e-28
2.749e-01,5.085e-27
2.792e-01,4.528e-26
2.836e-01,3.735e-25
2.880e-01,2.862e-24
2.923e-01,2.044e-23
2.967e-01,1.363e-22
3.010e-01,8.516e-22
3.054e-01,4.995e-21
3.097e-01,2.757e-20
3.141e-01,1.435e-19
3.184e-01,7.062e-19
3.228e-01,3.290e-18
3.272e-01,1.454e-17
3.315e-01,6.109e-17
3.359e-01,2.444e-16
3.402e-01,9.322e-16
3.446e-01,3.397e-15
3.489e-01,1.184e-14
3.533e-01,3.955e-14
3.576e-01,1.267e-13
3.620e-01,3.900e-13
3.663e-01,1.154e-12
3.707e-01,3.291e-12
3.751e-01,9.047e-12
3.794e-01,2.400e-11
3.838e-01,6.154e-11
3.881e-01,1.526e-10
3.925e-01,3.664e-10
3.968e-01,8.526e-10
4.012e-01,1.925e-09
4.055e-01,4.218e-09
4.099e-01,8.984e-09
4.143e-01,1.861e-08
4.186e-01,3.752e-08
4.230e-01,7.367e-08
4.273e-01,1.410e-07
4.317e-01,2.633e-07
4.360e-01,4.800e-07
4.404e-01,8.545e-07
4.447e-01,1.487e-06
4.491e-01,2.531e-06
4.534e-01,4.216e-06
4.578e-01,6.875e-06
4.622e-01,1.099e-05
4.665e-01,1.721e-05
4.709e-01,2.644e-05
4.752e-01,3.986e-05
4.796e-01,5.900e-05
4.839e-01,8.579e-05
4.883e-01,1.226e-04
4.926e-01,1.723e-04
4.970e-01,2.381e-04
5.014e-01,3.238e-04
5.057e-01,4.337e-04
5.101e-01,5.722e-04
5.144e-01,7.438e-04
5.188e-01,9.534e-04
5.231e-01,1.205e-03
5.275e-01,1.503e-03
5.318e-01,1.851e-03
5.362e-01,2.250e-03
5.405e-01,2.702e-03
5.449e-01,3.208e-03
5.493e-01,3.765e-03
5.536e-01,4.370e-03
5.580e-01,5.020e-03
5.623e-01,5.707e-03
5.667e-01,6.425e-03
5.710e-01,7.166e-03
5.754e-01,7.919e-03
5.797e-01,8.676e-03
5.841e-01,9.427e-03
5.885e-01,1.016e-02
5.928e-01,1.087e-02
5.972e-01,1.154e-02
6.015e-01,1.216e-02
6.059e-01,1.273e-02
6.102e-01,1.325e-02
6.146e-01,1.370e-02
6.189e-01,1.409e-02
6.233e-01,1.441e-02
6.276e-01,1.466e-02
6.320e-01,1.485e-02
6.364e-01,1.498e-02
6.407e-01,1.506e-02
6.451e-01,1.510e-02
6.494e-01,1.511e-02
6.538e-01,1.509e-02
6.581e-01,1.507e-02
6.625e-01,1.507e-02
6.668e-01,1.508e-02
6.712e-01,1.514e-02
6.756e-01,1.526e-02
6.799e-01,1.546e-02
6.843e-01,1.574e-02
6.886e-01,1.613e-02
6.930e-01,1.664e-02
6.973e-01,1.727e-02
7.017e-01,1.804e-02
7.060e-01,1.895e-02
7.104e-01,2.000e-02
7.147e-01,2.121e-02
7.191e-01,2.256e-02
7.235e-01,2.406e-02
7.278e-01,2.571e-02
7.322e-01,2.751e-02
7.365e-01,2.947e-02
7.409e-01,3.159e-02
7.452e-01,3.390e-02
7.496e-01,3.641e-02
7.539e-01,3.915e-02
7.583e-01,4.218e-02
7.627e-01,4.553e-02
7.670e-01,4.930e-02
7.714e-01,5.356e-02
7.757e-01,5.844e-02
7.801e-01,6.406e-02
7.844e-01,7.061e-02
7.888e-01,7.826e-02
7.931e-01,8.726e-02
7.975e-01,9.787e-02
8.018e-01,1.104e-01
8.062e-01,1.252e-01
8.106e-01,1.427e-01
8.149e-01,1.634e-01
8.193e-01,1.879e-01
8.236e-01,2.169e-01
8.280e-01,2.510e-01
8.323e-01,2.914e-01
8.367e-01,3.389e-01
8.410e-01,3.947e-01
8.454e-01,4.604e-01
8.498e-01,5.373e-01
8.541e-01,6.272e-01
8.585e-01,7.323e-01
8.628e-01,8.549e-01
8.672e-01,9.982e-01
8.715e-01,1.166e+00
8.759e-01,1.364e+00
8.802e-01,1.598e+00
8.846e-01,1.878e+00
8.889e-01,2.215e+00
8.933e-01,2.626e+00
8.977e-01,3.133e+00
9.020e-01,3.766e+00
9.064e-01,4.570e+00
9.107e-01,5.607e+00
9.151e-01,6.966e+00
9.194e-01,8.760e+00
9.238e-01,1.110e+01
9.281e-01,1.400e+01
9.325e-01,1.728e+01
9.369e-01,2.040e+01
9.412e-01,2.252e+01
9.456e-01,2.283e+01
9.499e-01,2.096e+01
9.543e-01,1.729e+01
9.586e-01,1.278e+01
9.630e-01,8.464e+00
9.673e-01,5.059e+00
9.717e-01,2.760e+00
9.760e-01,1.399e+00
9.804e-01,6.746e-01
9.848e-01,3.188e-01
9.891e-01,1.519e-01
9.935e-01,7.458e-02
9.978e-01,3.812e-02


==> anc/03_results/moderate_zap/num_total_probability/0_052.csv <==
transmittance,probability_density
1.516e-01,2.562e-85
1.558e-01,3.600e-82
1.601e-01,3.634e-79
1.643e-01,2.692e-76
1.686e-01,1.492e-73
1.728e-01,6.289e-71
1.771e-01,2.050e-68
1.813e-01,5.247e-66
1.856e-01,1.068e-63
1.899e-01,1.753e-61
1.941e-01,2.344e-59
1.984e-01,2.583e-57
2.026e-01,2.369e-55
2.069e-01,1.826e-53
2.111e-01,1.193e-51
2.154e-01,6.656e-50
2.196e-01,3.198e-48
2.239e-01,1.332e-46
2.281e-01,4.845e-45
2.324e-01,1.547e-43
2.366e-01,4.366e-42
2.409e-01,1.094e-40
2.451e-01,2.449e-39
2.494e-01,4.918e-38
2.536e-01,8.903e-37
2.579e-01,1.459e-35
2.622e-01,2.173e-34
2.664e-01,2.955e-33
2.707e-01,3.678e-32
2.749e-01,4.209e-31
2.792e-01,4.441e-30
2.834e-01,4.334e-29
2.877e-01,3.923e-28
2.919e-01,3.304e-27
2.962e-01,2.595e-26
3.004e-01,1.907e-25
3.047e-01,1.313e-24
3.089e-01,8.493e-24
3.132e-01,5.174e-23
3.174e-01,2.974e-22
3.217e-01,1.616e-21
3.259e-01,8.320e-21
3.302e-01,4.064e-20
3.344e-01,1.887e-19
3.387e-01,8.345e-19
3.430e-01,3.519e-18
3.472e-01,1.418e-17
3.515e-01,5.462e-17
3.557e-01,2.016e-16
3.600e-01,7.137e-16
3.642e-01,2.427e-15
3.685e-01,7.934e-15
3.727e-01,2.497e-14
3.770e-01,7.577e-14
3.812e-01,2.218e-13
3.855e-01,6.271e-13
3.897e-01,1.714e-12
3.940e-01,4.536e-12
3.982e-01,1.163e-11
4.025e-01,2.889e-11
4.067e-01,6.968e-11
4.110e-01,1.632e-10
4.152e-01,3.716e-10
4.195e-01,8.230e-10
4.238e-01,1.775e-09
4.280e-01,3.728e-09
4.323e-01,7.635e-09
4.365e-01,1.525e-08
4.408e-01,2.975e-08
4.450e-01,5.668e-08
4.493e-01,1.056e-07
4.535e-01,1.922e-07
4.578e-01,3.426e-07
4.620e-01,5.978e-07
4.663e-01,1.022e-06
4.705e-01,1.712e-06
4.748e-01,2.814e-06
4.790e-01,4.536e-06
4.833e-01,7.178e-06
4.875e-01,1.115e-05
4.918e-01,1.703e-05
4.961e-01,2.556e-05
5.003e-01,3.773e-05
5.046e-01,5.478e-05
5.088e-01,7.829e-05
5.131e-01,1.102e-04
5.173e-01,1.527e-04
5.216e-01,2.085e-04
5.258e-01,2.807e-04
5.301e-01,3.727e-04
5.343e-01,4.881e-04
5.386e-01,6.308e-04
5.428e-01,8.049e-04
5.471e-01,1.014e-03
5.513e-01,1.263e-03
5.556e-01,1.553e-03
5.598e-01,1.889e-03
5.641e-01,2.272e-03
5.683e-01,2.703e-03
5.726e-01,3.183e-03
5.769e-01,3.710e-03
5.811e-01,4.283e-03
5.854e-01,4.896e-03
5.896e-01,5.547e-03
5.939e-01,6.229e-03
5.981e-01,6.935e-03
6.024e-01,7.657e-03
6.066e-01,8.388e-03
6.109e-01,9.117e-03
6.151e-01,9.837e-03
6.194e-01,1.054e-02
6.236e-01,1.121e-02
6.279e-01,1.185e-02
6.321e-01,1.245e-02
6.364e-01,1.300e-02
6.406e-01,1.349e-02
6.449e-01,1.393e-02
6.491e-01,1.431e-02
6.534e-01,1.463e-02
6.577e-01,1.490e-02
6.619e-01,1.512e-02
6.662e-01,1.529e-02
6.704e-01,1.543e-02
6.747e-01,1.554e-02
6.789e-01,1.564e-02
6.832e-01,1.574e-02
6.874e-01,1.585e-02
6.917e-01,1.600e-02
6.959e-01,1.619e-02
7.002e-01,1.645e-02
7.044e-01,1.678e-02
7.087e-01,1.721e-02
7.129e-01,1.775e-02
7.172e-01,1.840e-02
7.214e-01,1.919e-02
7.257e-01,2.012e-02
7.300e-01,2.119e-02
7.342e-01,2.241e-02
7.385e-01,2.380e-02
7.427e-01,2.534e-02
7.470e-01,2.706e-02
7.512e-01,2.895e-02
7.555e-01,3.103e-02
7.597e-01,3.332e-02
7.640e-01,3.584e-02
7.682e-01,3.862e-02
7.725e-01,4.171e-02
7.767e-01,4.518e-02
7.810e-01,4.909e-02
7.852e-01,5.354e-02
7.895e-01,5.867e-02
7.937e-01,6.463e-02
7.980e-01,7.160e-02
8.022e-01,7.982e-02
8.065e-01,8.953e-02
8.108e-01,1.011e-01
8.150e-01,1.148e-01
8.193e-01,1.312e-01
8.235e-01,1.508e-01
8.278e-01,1.742e-01
8.320e-01,2.022e-01
8.363e-01,2.355e-01
8.405e-01,2.753e-01
8.448e-01,3.228e-01
8.490e-01,3.794e-01
8.533e-01,4.466e-01
8.575e-01,5.264e-01
8.618e-01,6.209e-01
8.660e-01,7.326e-01
8.703e-01,8.646e-01
8.745e-01,1.021e+00
8.788e-01,1.205e+00
8.830e-01,1.426e+00
8.873e-01,1.690e+00
8.916e-01,2.010e+00
8.958e-01,2.400e+00
9.001e-01,2.883e+00
9.043e-01,3.488e+00
9.086e-01,4.256e+00
9.128e-01,5.250e+00
9.171e-01,6.559e+00
9.213e-01,8.304e+00
9.256e-01,1.063e+01
9.298e-01,1.362e+01
9.341e-01,1.718e+01
9.383e-01,2.082e+01
9.426e-01,2.364e+01
9.468e-01,2.460e+01
9.511e-01,2.308e+01
9.553e-01,1.932e+01
9.596e-01,1.436e+01
9.639e-01,9.479e+00
9.681e-01,5.597e+00
9.724e-01,2.992e+00
9.766e-01,1.477e+00
9.809e-01,6.916e-01
9.851e-01,3.177e-01
9.894e-01,1.479e-01
9.936e-01,7.145e-02
9.979e-01,3.613e-02


==> anc/03_results/moderate_zap/num_total_probability/0_053.csv <==
transmittance,probability_density
1.762e-01,1.510e-76
1.804e-01,5.323e-74
1.845e-01,1.487e-71
1.886e-01,3.335e-69
1.928e-01,6.072e-67
1.969e-01,9.073e-65
2.010e-01,1.124e-62
2.051e-01,1.165e-60
2.093e-01,1.019e-58
2.134e-01,7.585e-57
2.175e-01,4.840e-55
2.217e-01,2.667e-53
2.258e-01,1.278e-51
2.299e-01,5.354e-50
2.341e-01,1.974e-48
2.382e-01,6.440e-47
2.423e-01,1.868e-45
2.464e-01,4.846e-44
2.506e-01,1.129e-42
2.547e-01,2.370e-41
2.588e-01,4.509e-40
2.630e-01,7.799e-39
2.671e-01,1.231e-37
2.712e-01,1.780e-36
2.753e-01,2.364e-35
2.795e-01,2.895e-34
2.836e-01,3.277e-33
2.877e-01,3.441e-32
2.919e-01,3.358e-31
2.960e-01,3.056e-30
3.001e-01,2.598e-29
3.042e-01,2.070e-28
3.084e-01,1.547e-27
3.125e-01,1.089e-26
3.166e-01,7.220e-26
3.208e-01,4.523e-25
3.249e-01,2.682e-24
3.290e-01,1.508e-23
3.332e-01,8.047e-23
3.373e-01,4.086e-22
3.414e-01,1.977e-21
3.455e-01,9.127e-21
3.497e-01,4.026e-20
3.538e-01,1.699e-19
3.579e-01,6.873e-19
3.621e-01,2.667e-18
3.662e-01,9.940e-18
3.703e-01,3.563e-17
3.744e-01,1.229e-16
3.786e-01,4.089e-16
3.827e-01,1.312e-15
3.868e-01,4.068e-15
3.910e-01,1.219e-14
3.951e-01,3.535e-14
3.992e-01,9.928e-14
4.033e-01,2.703e-13
4.075e-01,7.140e-13
4.116e-01,1.831e-12
4.157e-01,4.564e-12
4.199e-01,1.106e-11
4.240e-01,2.610e-11
4.281e-01,5.995e-11
4.322e-01,1.342e-10
4.364e-01,2.931e-10
4.405e-01,6.244e-10
4.446e-01,1.299e-09
4.488e-01,2.640e-09
4.529e-01,5.246e-09
4.570e-01,1.020e-08
4.612e-01,1.939e-08
4.653e-01,3.611e-08
4.694e-01,6.589e-08
4.735e-01,1.178e-07
4.777e-01,2.066e-07
4.818e-01,3.555e-07
4.859e-01,6.004e-07
4.901e-01,9.956e-07
4.942e-01,1.622e-06
4.983e-01,2.597e-06
5.024e-01,4.088e-06
5.066e-01,6.330e-06
5.107e-01,9.645e-06
5.148e-01,1.447e-05
5.190e-01,2.136e-05
5.231e-01,3.108e-05
5.272e-01,4.456e-05
5.313e-01,6.298e-05
5.355e-01,8.777e-05
5.396e-01,1.207e-04
5.437e-01,1.637e-04
5.479e-01,2.192e-04
5.520e-01,2.898e-04
5.561e-01,3.785e-04
5.603e-01,4.885e-04
5.644e-01,6.230e-04
5.685e-01,7.854e-04
5.726e-01,9.794e-04
5.768e-01,1.208e-03
5.809e-01,1.474e-03
5.850e-01,1.781e-03
5.892e-01,2.130e-03
5.933e-01,2.523e-03
5.974e-01,2.961e-03
6.015e-01,3.443e-03
6.057e-01,3.968e-03
6.098e-01,4.533e-03
6.139e-01,5.136e-03
6.181e-01,5.772e-03
6.222e-01,6.437e-03
6.263e-01,7.123e-03
6.304e-01,7.824e-03
6.346e-01,8.532e-03
6.387e-01,9.241e-03
6.428e-01,9.942e-03
6.470e-01,1.063e-02
6.511e-01,1.129e-02
6.552e-01,1.192e-02
6.593e-01,1.252e-02
6.635e-01,1.307e-02
6.676e-01,1.358e-02
6.717e-01,1.404e-02
6.759e-01,1.446e-02
6.800e-01,1.482e-02
6.841e-01,1.515e-02
6.883e-01,1.543e-02
6.924e-01,1.568e-02
6.965e-01,1.592e-02
7.006e-01,1.614e-02
7.048e-01,1.636e-02
7.089e-01,1.659e-02
7.130e-01,1.686e-02
7.172e-01,1.717e-02
7.213e-01,1.754e-02
7.254e-01,1.799e-02
7.295e-01,1.852e-02
7.337e-01,1.917e-02
7.378e-01,1.993e-02
7.419e-01,2.083e-02
7.461e-01,2.186e-02
7.502e-01,2.305e-02
7.543e-01,2.440e-02
7.584e-01,2.592e-02
7.626e-01,2.763e-02
7.667e-01,2.953e-02
7.708e-01,3.164e-02
7.750e-01,3.399e-02
7.791e-01,3.660e-02
7.832e-01,3.952e-02
7.874e-01,4.279e-02
7.915e-01,4.650e-02
7.956e-01,5.074e-02
7.997e-01,5.561e-02
8.039e-01,6.128e-02
8.080e-01,6.793e-02
8.121e-01,7.578e-02
8.163e-01,8.511e-02
8.204e-01,9.626e-02
8.245e-01,1.096e-01
8.286e-01,1.257e-01
8.328e-01,1.450e-01
8.369e-01,1.684e-01
8.410e-01,1.965e-01
8.452e-01,2.304e-01
8.493e-01,2.714e-01
8.534e-01,3.208e-01
8.575e-01,3.802e-01
8.617e-01,4.517e-01
8.658e-01,5.375e-01
8.699e-01,6.403e-01
8.741e-01,7.632e-01
8.782e-01,9.100e-01
8.823e-01,1.086e+00
8.864e-01,1.296e+00
8.906e-01,1.550e+00
8.947e-01,1.859e+00
8.988e-01,2.238e+00
9.030e-01,2.708e+00
9.071e-01,3.299e+00
9.112e-01,4.052e+00
9.154e-01,5.028e+00
9.195e-01,6.319e+00
9.236e-01,8.053e+00
9.277e-01,1.040e+01
9.319e-01,1.349e+01
9.360e-01,1.729e+01
9.401e-01,2.139e+01
9.443e-01,2.481e+01
9.484e-01,2.634e+01
9.525e-01,2.510e+01
9.566e-01,2.120e+01
9.608e-01,1.578e+01
9.649e-01,1.036e+01
9.690e-01,6.031e+00
9.732e-01,3.158e+00
9.773e-01,1.519e+00
9.814e-01,6.924e-01
9.855e-01,3.104e-01
9.897e-01,1.418e-01
9.938e-01,6.765e-02
9.979e-01,3.396e-02


==> anc/03_results/moderate_zap/num_total_probability/0_054.csv <==
transmittance,probability_density
2.046e-01,5.678e-68
2.086e-01,6.315e-66
2.126e-01,5.972e-64
2.166e-01,4.837e-62
2.206e-01,3.379e-60
2.246e-01,2.049e-58
2.286e-01,1.085e-56
2.325e-01,5.049e-55
2.365e-01,2.075e-53
2.405e-01,7.572e-52
2.445e-01,2.465e-50
2.485e-01,7.191e-49
2.525e-01,1.888e-47
2.565e-01,4.481e-46
2.604e-01,9.649e-45
2.644e-01,1.892e-43
2.684e-01,3.391e-42
2.724e-01,5.571e-41
2.764e-01,8.419e-40
2.804e-01,1.174e-38
2.844e-01,1.514e-37
2.884e-01,1.812e-36
2.923e-01,2.017e-35
2.963e-01,2.094e-34
3.003e-01,2.031e-33
3.043e-01,1.846e-32
3.083e-01,1.575e-31
3.123e-01,1.264e-30
3.163e-01,9.564e-30
3.202e-01,6.833e-29
3.242e-01,4.619e-28
3.282e-01,2.959e-27
3.322e-01,1.799e-26
3.362e-01,1.040e-25
3.402e-01,5.729e-25
3.442e-01,3.008e-24
3.482e-01,1.508e-23
3.521e-01,7.234e-23
3.561e-01,3.322e-22
3.601e-01,1.463e-21
3.641e-01,6.181e-21
3.681e-01,2.510e-20
3.721e-01,9.808e-20
3.761e-01,3.691e-19
3.800e-01,1.339e-18
3.840e-01,4.689e-18
3.880e-01,1.586e-17
3.920e-01,5.187e-17
3.960e-01,1.642e-16
4.000e-01,5.033e-16
4.040e-01,1.496e-15
4.080e-01,4.312e-15
4.119e-01,1.207e-14
4.159e-01,3.284e-14
4.199e-01,8.686e-14
4.239e-01,2.236e-13
4.279e-01,5.603e-13
4.319e-01,1.368e-12
4.359e-01,3.258e-12
4.399e-01,7.567e-12
4.438e-01,1.716e-11
4.478e-01,3.800e-11
4.518e-01,8.225e-11
4.558e-01,1.741e-10
4.598e-01,3.605e-10
4.638e-01,7.306e-10
4.678e-01,1.450e-09
4.717e-01,2.820e-09
4.757e-01,5.376e-09
4.797e-01,1.005e-08
4.837e-01,1.844e-08
4.877e-01,3.320e-08
4.917e-01,5.870e-08
4.957e-01,1.020e-07
4.997e-01,1.740e-07
5.036e-01,2.921e-07
5.076e-01,4.820e-07
5.116e-01,7.828e-07
5.156e-01,1.251e-06
5.196e-01,1.969e-06
5.236e-01,3.051e-06
5.276e-01,4.659e-06
5.315e-01,7.012e-06
5.355e-01,1.040e-05
5.395e-01,1.522e-05
5.435e-01,2.197e-05
5.475e-01,3.129e-05
5.515e-01,4.399e-05
5.555e-01,6.107e-05
5.595e-01,8.372e-05
5.634e-01,1.134e-04
5.674e-01,1.518e-04
5.714e-01,2.008e-04
5.754e-01,2.627e-04
5.794e-01,3.398e-04
5.834e-01,4.349e-04
5.874e-01,5.507e-04
5.914e-01,6.902e-04
5.953e-01,8.564e-04
5.993e-01,1.052e-03
6.033e-01,1.281e-03
6.073e-01,1.544e-03
6.113e-01,1.845e-03
6.153e-01,2.186e-03
6.193e-01,2.566e-03
6.232e-01,2.988e-03
6.272e-01,3.451e-03
6.312e-01,3.955e-03
6.352e-01,4.496e-03
6.392e-01,5.074e-03
6.432e-01,5.684e-03
6.472e-01,6.322e-03
6.512e-01,6.983e-03
6.551e-01,7.662e-03
6.591e-01,8.351e-03
6.631e-01,9.045e-03
6.671e-01,9.737e-03
6.711e-01,1.042e-02
6.751e-01,1.109e-02
6.791e-01,1.173e-02
6.830e-01,1.235e-02
6.870e-01,1.294e-02
6.910e-01,1.349e-02
6.950e-01,1.400e-02
6.990e-01,1.448e-02
7.030e-01,1.492e-02
7.070e-01,1.532e-02
7.110e-01,1.570e-02
7.149e-01,1.605e-02
7.189e-01,1.640e-02
7.229e-01,1.674e-02
7.269e-01,1.709e-02
7.309e-01,1.746e-02
7.349e-01,1.787e-02
7.389e-01,1.833e-02
7.429e-01,1.886e-02
7.468e-01,1.948e-02
7.508e-01,2.019e-02
7.548e-01,2.101e-02
7.588e-01,2.197e-02
7.628e-01,2.306e-02
7.668e-01,2.430e-02
7.708e-01,2.572e-02
7.747e-01,2.731e-02
7.787e-01,2.910e-02
7.827e-01,3.111e-02
7.867e-01,3.336e-02
7.907e-01,3.588e-02
7.947e-01,3.871e-02
7.987e-01,4.191e-02
8.027e-01,4.555e-02
8.066e-01,4.971e-02
8.106e-01,5.453e-02
8.146e-01,6.015e-02
8.186e-01,6.677e-02
8.226e-01,7.462e-02
8.266e-01,8.400e-02
8.306e-01,9.528e-02
8.345e-01,1.089e-01
8.385e-01,1.254e-01
8.425e-01,1.454e-01
8.465e-01,1.697e-01
8.505e-01,1.994e-01
8.545e-01,2.355e-01
8.585e-01,2.795e-01
8.625e-01,3.330e-01
8.664e-01,3.982e-01
8.704e-01,4.774e-01
8.744e-01,5.734e-01
8.784e-01,6.896e-01
8.824e-01,8.300e-01
8.864e-01,9.995e-01
8.904e-01,1.205e+00
8.943e-01,1.454e+00
8.983e-01,1.758e+00
9.023e-01,2.134e+00
9.063e-01,2.601e+00
9.103e-01,3.192e+00
9.143e-01,3.947e+00
9.183e-01,4.931e+00
9.223e-01,6.237e+00
9.262e-01,8.003e+00
9.302e-01,1.041e+01
9.342e-01,1.364e+01
9.382e-01,1.771e+01
9.422e-01,2.223e+01
9.462e-01,2.617e+01
9.502e-01,2.813e+01
9.542e-01,2.702e+01
9.581e-01,2.289e+01
9.621e-01,1.698e+01
9.661e-01,1.103e+01
9.701e-01,6.321e+00
9.741e-01,3.239e+00
9.781e-01,1.521e+00
9.821e-01,6.764e-01
9.860e-01,2.969e-01
9.900e-01,1.337e-01
9.940e-01,6.331e-02
9.980e-01,3.165e-02


==> anc/03_results/moderate_zap/num_total_probability/0_055.csv <==
transmittance,probability_density
2.388e-01,5.194e-59
2.426e-01,2.102e-57
2.464e-01,7.619e-56
2.503e-01,2.484e-54
2.541e-01,7.314e-53
2.579e-01,1.952e-51
2.617e-01,4.738e-50
2.655e-01,1.050e-48
2.693e-01,2.130e-47
2.732e-01,3.970e-46
2.770e-01,6.818e-45
2.808e-01,1.082e-43
2.846e-01,1.590e-42
2.884e-01,2.170e-41
2.922e-01,2.757e-40
2.960e-01,3.269e-39
2.999e-01,3.625e-38
3.037e-01,3.768e-37
3.075e-01,3.678e-36
3.113e-01,3.378e-35
3.151e-01,2.926e-34
3.189e-01,2.393e-33
3.228e-01,1.852e-32
3.266e-01,1.358e-31
3.304e-01,9.454e-31
3.342e-01,6.256e-30
3.380e-01,3.941e-29
3.418e-01,2.367e-28
3.456e-01,1.357e-27
3.495e-01,7.441e-27
3.533e-01,3.904e-26
3.571e-01,1.963e-25
3.609e-01,9.467e-25
3.647e-01,4.386e-24
3.685e-01,1.954e-23
3.724e-01,8.379e-23
3.762e-01,3.462e-22
3.800e-01,1.379e-21
3.838e-01,5.306e-21
3.876e-01,1.972e-20
3.914e-01,7.089e-20
3.953e-01,2.466e-19
3.991e-01,8.312e-19
4.029e-01,2.716e-18
4.067e-01,8.609e-18
4.105e-01,2.650e-17
4.143e-01,7.925e-17
4.181e-01,2.304e-16
4.220e-01,6.519e-16
4.258e-01,1.796e-15
4.296e-01,4.819e-15
4.334e-01,1.261e-14
4.372e-01,3.216e-14
4.410e-01,8.009e-14
4.449e-01,1.947e-13
4.487e-01,4.626e-13
4.525e-01,1.074e-12
4.563e-01,2.440e-12
4.601e-01,5.424e-12
4.639e-01,1.180e-11
4.677e-01,2.515e-11
4.716e-01,5.253e-11
4.754e-01,1.075e-10
4.792e-01,2.159e-10
4.830e-01,4.254e-10
4.868e-01,8.226e-10
4.906e-01,1.562e-09
4.945e-01,2.914e-09
4.983e-01,5.341e-09
5.021e-01,9.624e-09
5.059e-01,1.705e-08
5.097e-01,2.973e-08
5.135e-01,5.101e-08
5.173e-01,8.614e-08
5.212e-01,1.432e-07
5.250e-01,2.347e-07
5.288e-01,3.788e-07
5.326e-01,6.026e-07
5.364e-01,9.452e-07
5.402e-01,1.462e-06
5.441e-01,2.231e-06
5.479e-01,3.360e-06
5.517e-01,4.994e-06
5.555e-01,7.328e-06
5.593e-01,1.062e-05
5.631e-01,1.520e-05
5.669e-01,2.150e-05
5.708e-01,3.006e-05
5.746e-01,4.153e-05
5.784e-01,5.675e-05
5.822e-01,7.669e-05
5.860e-01,1.025e-04
5.898e-01,1.356e-04
5.937e-01,1.775e-04
5.975e-01,2.300e-04
6.013e-01,2.952e-04
6.051e-01,3.751e-04
6.089e-01,4.721e-04
6.127e-01,5.888e-04
6.165e-01,7.278e-04
6.204e-01,8.915e-04
6.242e-01,1.083e-03
6.280e-01,1.304e-03
6.318e-01,1.557e-03
6.356e-01,1.845e-03
6.394e-01,2.169e-03
6.433e-01,2.530e-03
6.471e-01,2.930e-03
6.509e-01,3.368e-03
6.547e-01,3.843e-03
6.585e-01,4.356e-03
6.623e-01,4.903e-03
6.661e-01,5.482e-03
6.700e-01,6.091e-03
6.738e-01,6.724e-03
6.776e-01,7.378e-03
6.814e-01,8.048e-03
6.852e-01,8.727e-03
6.890e-01,9.410e-03
6.929e-01,1.009e-02
6.967e-01,1.077e-02
7.005e-01,1.143e-02
7.043e-01,1.207e-02
7.081e-01,1.269e-02
7.119e-01,1.329e-02
7.157e-01,1.386e-02
7.196e-01,1.440e-02
7.234e-01,1.492e-02
7.272e-01,1.541e-02
7.310e-01,1.589e-02
7.348e-01,1.635e-02
7.386e-01,1.680e-02
7.425e-01,1.726e-02
7.463e-01,1.773e-02
7.501e-01,1.824e-02
7.539e-01,1.878e-02
7.577e-01,1.938e-02
7.615e-01,2.005e-02
7.653e-01,2.081e-02
7.692e-01,2.167e-02
7.730e-01,2.264e-02
7.768e-01,2.375e-02
7.806e-01,2.501e-02
7.844e-01,2.643e-02
7.882e-01,2.804e-02
7.921e-01,2.984e-02
7.959e-01,3.187e-02
7.997e-01,3.415e-02
8.035e-01,3.672e-02
8.073e-01,3.963e-02
8.111e-01,4.293e-02
8.150e-01,4.671e-02
8.188e-01,5.106e-02
8.226e-01,5.613e-02
8.264e-01,6.208e-02
8.302e-01,6.913e-02
8.340e-01,7.755e-02
8.378e-01,8.769e-02
8.417e-01,9.995e-02
8.455e-01,1.149e-01
8.493e-01,1.331e-01
8.531e-01,1.554e-01
8.569e-01,1.827e-01
8.607e-01,2.162e-01
8.646e-01,2.574e-01
8.684e-01,3.080e-01
8.722e-01,3.701e-01
8.760e-01,4.463e-01
8.798e-01,5.397e-01
8.836e-01,6.538e-01
8.874e-01,7.930e-01
8.913e-01,9.627e-01
8.951e-01,1.170e+00
8.989e-01,1.423e+00
9.027e-01,1.734e+00
9.065e-01,2.121e+00
9.103e-01,2.605e+00
9.142e-01,3.219e+00
9.180e-01,4.009e+00
9.218e-01,5.043e+00
9.256e-01,6.423e+00
9.294e-01,8.300e+00
9.332e-01,1.088e+01
9.370e-01,1.436e+01
9.409e-01,1.878e+01
9.447e-01,2.370e+01
9.485e-01,2.798e+01
9.523e-01,3.005e+01
9.561e-01,2.873e+01
9.599e-01,2.412e+01
9.638e-01,1.766e+01
9.676e-01,1.128e+01
9.714e-01,6.328e+00
9.752e-01,3.171e+00
9.790e-01,1.456e+00
9.828e-01,6.355e-01
9.866e-01,2.754e-01
9.905e-01,1.233e-01
9.943e-01,5.833e-02
9.981e-01,2.922e-02


==> anc/03_results/moderate_zap/numerical/0_001.csv <==
transmittance,probability_density
3.429e-05,8.121e+02
1.029e-04,5.828e+02
1.715e-04,5.062e+02
2.400e-04,4.626e+02
3.086e-04,4.196e+02
3.772e-04,3.908e+02
4.458e-04,3.797e+02
5.144e-04,3.692e+02
5.830e-04,3.434e+02
6.516e-04,3.365e+02
7.201e-04,3.327e+02
7.887e-04,3.218e+02
8.573e-04,3.090e+02
9.259e-04,3.151e+02
9.945e-04,2.979e+02
1.063e-03,3.071e+02
1.132e-03,2.944e+02
1.200e-03,2.869e+02
1.269e-03,2.852e+02
1.337e-03,2.834e+02
1.406e-03,2.766e+02
1.475e-03,2.662e+02
1.543e-03,2.687e+02
1.612e-03,2.559e+02
1.680e-03,2.445e+02
1.749e-03,2.298e+02
1.818e-03,2.181e+02
1.886e-03,2.213e+02
1.955e-03,2.136e+02
2.023e-03,2.184e+02
2.092e-03,1.954e+02
2.160e-03,1.957e+02
2.229e-03,1.910e+02
2.298e-03,1.788e+02
2.366e-03,1.696e+02
2.435e-03,1.799e+02
2.503e-03,1.696e+02
2.572e-03,1.613e+02
2.641e-03,1.608e+02
2.709e-03,1.481e+02
2.778e-03,1.391e+02
2.846e-03,1.395e+02
2.915e-03,1.338e+02
2.983e-03,1.317e+02
3.052e-03,1.177e+02
3.121e-03,1.114e+02
3.189e-03,1.161e+02
3.258e-03,1.028e+02
3.326e-03,9.725e+01
3.395e-03,9.536e+01
3.464e-03,9.448e+01
3.532e-03,8.078e+01
3.601e-03,8.500e+01
3.669e-03,8.005e+01
3.738e-03,7.713e+01
3.806e-03,7.188e+01
3.875e-03,6.517e+01
3.944e-03,6.663e+01
4.012e-03,5.730e+01
4.081e-03,5.599e+01
4.149e-03,4.928e+01
4.218e-03,4.666e+01
4.287e-03,4.418e+01
4.355e-03,4.739e+01
4.424e-03,4.330e+01
4.492e-03,3.849e+01
4.561e-03,4.112e+01
4.629e-03,3.587e+01
4.698e-03,3.514e+01
4.767e-03,2.931e+01
4.835e-03,2.785e+01
4.904e-03,2.887e+01
4.972e-03,2.552e+01
5.041e-03,2.420e+01
5.110e-03,2.070e+01
5.178e-03,2.260e+01
5.247e-03,1.983e+01
5.315e-03,1.691e+01
5.384e-03,1.662e+01
5.453e-03,1.793e+01
5.521e-03,1.516e+01
5.590e-03,1.137e+01
5.658e-03,1.356e+01
5.727e-03,1.356e+01
5.795e-03,1.312e+01
5.864e-03,1.123e+01
5.933e-03,1.181e+01
6.001e-03,9.769e+00
6.070e-03,9.331e+00
6.138e-03,6.270e+00
6.207e-03,7.144e+00
6.276e-03,6.561e+00
6.344e-03,5.832e+00
6.413e-03,8.457e+00
6.481e-03,6.999e+00
6.550e-03,6.124e+00
6.618e-03,5.541e+00
6.687e-03,3.937e+00
6.756e-03,4.957e+00
6.824e-03,4.957e+00
6.893e-03,5.103e+00
6.961e-03,3.937e+00
7.030e-03,3.208e+00
7.099e-03,3.499e+00
7.167e-03,2.333e+00
7.236e-03,2.770e+00
7.304e-03,2.333e+00
7.373e-03,2.333e+00
7.441e-03,2.333e+00
7.510e-03,2.624e+00
7.579e-03,2.187e+00
7.647e-03,8.748e-01
7.716e-03,1.312e+00
7.784e-03,1.895e+00
7.853e-03,5.832e-01
7.922e-03,7.290e-01
7.990e-03,1.750e+00
8.059e-03,7.290e-01
8.127e-03,1.458e+00
8.196e-03,7.290e-01
8.264e-03,4.374e-01
8.333e-03,1.166e+00
8.402e-03,7.290e-01
8.470e-03,1.021e+00
8.539e-03,5.832e-01
8.607e-03,5.832e-01
8.676e-03,4.374e-01
8.745e-03,8.748e-01
8.813e-03,2.916e-01
8.882e-03,1.458e-01
8.950e-03,4.374e-01
9.019e-03,4.374e-01
9.088e-03,1.458e-01
9.156e-03,4.374e-01
9.225e-03,2.916e-01
9.293e-03,2.916e-01
9.362e-03,2.916e-01
9.430e-03,1.458e-01
9.499e-03,2.916e-01
9.568e-03,2.916e-01
9.636e-03,1.458e-01
9.705e-03,0.000e+00
9.773e-03,2.916e-01
9.842e-03,2.916e-01
9.911e-03,0.000e+00
9.979e-03,2.916e-01
1.005e-02,0.000e+00
1.012e-02,0.000e+00
1.018e-02,1.458e-01
1.025e-02,2.916e-01
1.032e-02,0.000e+00
1.039e-02,1.458e-01
1.046e-02,0.000e+00
1.053e-02,1.458e-01
1.060e-02,1.458e-01
1.066e-02,0.000e+00
1.073e-02,1.458e-01
1.080e-02,0.000e+00
1.087e-02,0.000e+00
1.094e-02,0.000e+00
1.101e-02,0.000e+00
1.108e-02,0.000e+00
1.115e-02,0.000e+00
1.121e-02,0.000e+00
1.128e-02,0.000e+00
1.135e-02,0.000e+00
1.142e-02,0.000e+00
1.149e-02,0.000e+00
1.156e-02,0.000e+00
1.163e-02,0.000e+00
1.169e-02,0.000e+00
1.176e-02,0.000e+00
1.183e-02,0.000e+00
1.190e-02,0.000e+00
1.197e-02,0.000e+00
1.204e-02,0.000e+00
1.211e-02,0.000e+00
1.217e-02,0.000e+00
1.224e-02,0.000e+00
1.231e-02,0.000e+00
1.238e-02,0.000e+00
1.245e-02,1.458e-01
1.252e-02,0.000e+00
1.259e-02,0.000e+00
1.265e-02,0.000e+00
1.272e-02,0.000e+00
1.279e-02,0.000e+00
1.286e-02,0.000e+00
1.293e-02,0.000e+00
1.300e-02,0.000e+00
1.307e-02,0.000e+00
1.313e-02,0.000e+00
1.320e-02,0.000e+00
1.327e-02,0.000e+00
1.334e-02,0.000e+00
1.341e-02,0.000e+00
1.348e-02,0.000e+00
1.355e-02,0.000e+00
1.361e-02,0.000e+00
1.368e-02,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_002.csv <==
transmittance,probability_density
1.277e-04,2.020e+02
3.830e-04,1.527e+02
6.383e-04,1.323e+02
8.936e-04,1.211e+02
1.149e-03,1.112e+02
1.404e-03,9.855e+01
1.660e-03,1.028e+02
1.915e-03,9.459e+01
2.170e-03,8.989e+01
2.425e-03,9.091e+01
2.681e-03,8.562e+01
2.936e-03,8.445e+01
3.191e-03,8.065e+01
3.447e-03,8.112e+01
3.702e-03,8.178e+01
3.957e-03,7.653e+01
4.213e-03,8.151e+01
4.468e-03,7.418e+01
4.723e-03,7.395e+01
4.979e-03,7.473e+01
5.234e-03,7.563e+01
5.489e-03,7.207e+01
5.744e-03,6.960e+01
6.000e-03,6.874e+01
6.255e-03,6.615e+01
6.510e-03,6.353e+01
6.766e-03,6.114e+01
7.021e-03,5.793e+01
7.276e-03,5.711e+01
7.532e-03,5.754e+01
7.787e-03,5.656e+01
8.042e-03,5.221e+01
8.298e-03,4.959e+01
8.553e-03,5.186e+01
8.808e-03,4.759e+01
9.064e-03,4.571e+01
9.319e-03,4.399e+01
9.574e-03,4.469e+01
9.829e-03,4.512e+01
1.008e-02,4.269e+01
1.034e-02,4.023e+01
1.060e-02,3.827e+01
1.085e-02,3.513e+01
1.111e-02,3.686e+01
1.136e-02,3.345e+01
1.162e-02,3.200e+01
1.187e-02,3.036e+01
1.213e-02,3.071e+01
1.238e-02,2.914e+01
1.264e-02,2.542e+01
1.289e-02,2.679e+01
1.315e-02,2.350e+01
1.340e-02,2.385e+01
1.366e-02,2.244e+01
1.391e-02,2.217e+01
1.417e-02,2.013e+01
1.443e-02,1.888e+01
1.468e-02,1.919e+01
1.494e-02,1.770e+01
1.519e-02,1.571e+01
1.545e-02,1.528e+01
1.570e-02,1.426e+01
1.596e-02,1.347e+01
1.621e-02,1.238e+01
1.647e-02,1.195e+01
1.672e-02,1.242e+01
1.698e-02,1.065e+01
1.723e-02,1.116e+01
1.749e-02,1.003e+01
1.774e-02,9.009e+00
1.800e-02,8.421e+00
1.825e-02,8.343e+00
1.851e-02,7.794e+00
1.877e-02,7.364e+00
1.902e-02,5.875e+00
1.928e-02,5.993e+00
1.953e-02,5.914e+00
1.979e-02,5.405e+00
2.004e-02,4.779e+00
2.030e-02,5.131e+00
2.055e-02,5.053e+00
2.081e-02,3.878e+00
2.106e-02,4.387e+00
2.132e-02,3.055e+00
2.157e-02,3.251e+00
2.183e-02,3.486e+00
2.208e-02,3.368e+00
2.234e-02,3.094e+00
2.259e-02,3.094e+00
2.285e-02,2.468e+00
2.311e-02,2.076e+00
2.336e-02,1.645e+00
2.362e-02,1.841e+00
2.387e-02,2.076e+00
2.413e-02,2.037e+00
2.438e-02,2.115e+00
2.464e-02,1.488e+00
2.489e-02,1.723e+00
2.515e-02,1.175e+00
2.540e-02,1.371e+00
2.566e-02,1.293e+00
2.591e-02,7.834e-01
2.617e-02,1.645e+00
2.642e-02,1.018e+00
2.668e-02,7.442e-01
2.694e-02,9.792e-01
2.719e-02,7.050e-01
2.745e-02,8.225e-01
2.770e-02,6.267e-01
2.796e-02,5.484e-01
2.821e-02,3.525e-01
2.847e-02,5.092e-01
2.872e-02,7.050e-01
2.898e-02,4.308e-01
2.923e-02,3.133e-01
2.949e-02,3.917e-01
2.974e-02,1.958e-01
3.000e-02,2.350e-01
3.025e-02,2.742e-01
3.051e-02,3.525e-01
3.076e-02,3.133e-01
3.102e-02,3.525e-01
3.128e-02,2.350e-01
3.153e-02,2.350e-01
3.179e-02,7.834e-02
3.204e-02,2.350e-01
3.230e-02,1.567e-01
3.255e-02,7.834e-02
3.281e-02,1.958e-01
3.306e-02,1.175e-01
3.332e-02,2.350e-01
3.357e-02,7.834e-02
3.383e-02,3.917e-02
3.408e-02,1.175e-01
3.434e-02,0.000e+00
3.459e-02,7.834e-02
3.485e-02,1.567e-01
3.511e-02,7.834e-02
3.536e-02,3.917e-02
3.562e-02,7.834e-02
3.587e-02,3.917e-02
3.613e-02,7.834e-02
3.638e-02,0.000e+00
3.664e-02,7.834e-02
3.689e-02,0.000e+00
3.715e-02,0.000e+00
3.740e-02,7.834e-02
3.766e-02,3.917e-02
3.791e-02,0.000e+00
3.817e-02,3.917e-02
3.842e-02,3.917e-02
3.868e-02,3.917e-02
3.893e-02,7.834e-02
3.919e-02,3.917e-02
3.945e-02,3.917e-02
3.970e-02,0.000e+00
3.996e-02,0.000e+00
4.021e-02,0.000e+00
4.047e-02,3.917e-02
4.072e-02,0.000e+00
4.098e-02,0.000e+00
4.123e-02,0.000e+00
4.149e-02,0.000e+00
4.174e-02,0.000e+00
4.200e-02,0.000e+00
4.225e-02,0.000e+00
4.251e-02,0.000e+00
4.276e-02,0.000e+00
4.302e-02,0.000e+00
4.328e-02,0.000e+00
4.353e-02,0.000e+00
4.379e-02,0.000e+00
4.404e-02,0.000e+00
4.430e-02,0.000e+00
4.455e-02,0.000e+00
4.481e-02,0.000e+00
4.506e-02,0.000e+00
4.532e-02,0.000e+00
4.557e-02,0.000e+00
4.583e-02,0.000e+00
4.608e-02,0.000e+00
4.634e-02,3.917e-02
4.659e-02,0.000e+00
4.685e-02,0.000e+00
4.710e-02,0.000e+00
4.736e-02,0.000e+00
4.762e-02,0.000e+00
4.787e-02,0.000e+00
4.813e-02,0.000e+00
4.838e-02,0.000e+00
4.864e-02,0.000e+00
4.889e-02,0.000e+00
4.915e-02,0.000e+00
4.940e-02,0.000e+00
4.966e-02,0.000e+00
4.991e-02,0.000e+00
5.017e-02,0.000e+00
5.042e-02,0.000e+00
5.068e-02,0.000e+00
5.093e-02,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_003.csv <==
transmittance,probability_density
2.665e-04,8.639e+01
7.994e-04,7.104e+01
1.332e-03,6.168e+01
1.865e-03,5.417e+01
2.398e-03,5.267e+01
2.931e-03,4.586e+01
3.464e-03,4.700e+01
3.997e-03,4.413e+01
4.530e-03,4.284e+01
5.063e-03,4.081e+01
5.596e-03,4.025e+01
6.129e-03,3.952e+01
6.662e-03,3.785e+01
7.195e-03,3.801e+01
7.728e-03,3.708e+01
8.261e-03,3.695e+01
8.794e-03,3.496e+01
9.327e-03,3.678e+01
9.860e-03,3.492e+01
1.039e-02,3.451e+01
1.093e-02,3.488e+01
1.146e-02,3.389e+01
1.199e-02,3.481e+01
1.252e-02,3.212e+01
1.306e-02,3.190e+01
1.359e-02,3.058e+01
1.412e-02,2.871e+01
1.466e-02,3.023e+01
1.519e-02,2.758e+01
1.572e-02,2.730e+01
1.625e-02,2.526e+01
1.679e-02,2.668e+01
1.732e-02,2.475e+01
1.785e-02,2.456e+01
1.839e-02,2.357e+01
1.892e-02,2.229e+01
1.945e-02,2.255e+01
1.999e-02,2.143e+01
2.052e-02,2.010e+01
2.105e-02,2.047e+01
2.158e-02,2.216e+01
2.212e-02,1.865e+01
2.265e-02,1.889e+01
2.318e-02,1.783e+01
2.372e-02,1.674e+01
2.425e-02,1.632e+01
2.478e-02,1.505e+01
2.532e-02,1.522e+01
2.585e-02,1.426e+01
2.638e-02,1.373e+01
2.691e-02,1.415e+01
2.745e-02,1.253e+01
2.798e-02,1.163e+01
2.851e-02,1.199e+01
2.905e-02,1.055e+01
2.958e-02,1.068e+01
3.011e-02,9.701e+00
3.064e-02,1.002e+01
3.118e-02,8.687e+00
3.171e-02,9.363e+00
3.224e-02,7.749e+00
3.278e-02,7.881e+00
3.331e-02,7.787e+00
3.384e-02,6.380e+00
3.438e-02,6.699e+00
3.491e-02,5.573e+00
3.544e-02,6.361e+00
3.597e-02,6.042e+00
3.651e-02,4.991e+00
3.704e-02,4.879e+00
3.757e-02,4.541e+00
3.811e-02,4.203e+00
3.864e-02,4.165e+00
3.917e-02,4.015e+00
3.970e-02,3.997e+00
4.024e-02,2.965e+00
4.077e-02,2.965e+00
4.130e-02,2.721e+00
4.184e-02,2.627e+00
4.237e-02,2.514e+00
4.290e-02,2.496e+00
4.344e-02,2.552e+00
4.397e-02,2.345e+00
4.450e-02,1.933e+00
4.503e-02,1.839e+00
4.557e-02,1.745e+00
4.610e-02,1.482e+00
4.663e-02,1.933e+00
4.717e-02,1.557e+00
4.770e-02,1.426e+00
4.823e-02,1.182e+00
4.876e-02,1.201e+00
4.930e-02,8.819e-01
4.983e-02,8.819e-01
5.036e-02,1.445e+00
5.090e-02,7.130e-01
5.143e-02,1.088e+00
5.196e-02,9.757e-01
5.250e-02,7.881e-01
5.303e-02,6.942e-01
5.356e-02,6.567e-01
5.409e-02,6.567e-01
5.463e-02,5.817e-01
5.516e-02,3.002e-01
5.569e-02,5.254e-01
5.623e-02,5.254e-01
5.676e-02,5.817e-01
5.729e-02,3.753e-01
5.783e-02,4.879e-01
5.836e-02,3.753e-01
5.889e-02,2.815e-01
5.942e-02,1.876e-01
5.996e-02,2.252e-01
6.049e-02,2.252e-01
6.102e-02,1.501e-01
6.156e-02,2.439e-01
6.209e-02,1.876e-01
6.262e-02,1.501e-01
6.315e-02,1.313e-01
6.369e-02,1.876e-01
6.422e-02,1.501e-01
6.475e-02,9.382e-02
6.529e-02,2.064e-01
6.582e-02,1.501e-01
6.635e-02,5.629e-02
6.689e-02,1.313e-01
6.742e-02,7.505e-02
6.795e-02,3.753e-02
6.848e-02,5.629e-02
6.902e-02,1.313e-01
6.955e-02,3.753e-02
7.008e-02,9.382e-02
7.062e-02,3.753e-02
7.115e-02,3.753e-02
7.168e-02,7.505e-02
7.221e-02,3.753e-02
7.275e-02,0.000e+00
7.328e-02,1.876e-02
7.381e-02,7.505e-02
7.435e-02,5.629e-02
7.488e-02,7.505e-02
7.541e-02,0.000e+00
7.595e-02,0.000e+00
7.648e-02,0.000e+00
7.701e-02,1.876e-02
7.754e-02,1.876e-02
7.808e-02,0.000e+00
7.861e-02,0.000e+00
7.914e-02,3.753e-02
7.968e-02,3.753e-02
8.021e-02,1.876e-02
8.074e-02,3.753e-02
8.127e-02,1.876e-02
8.181e-02,1.876e-02
8.234e-02,0.000e+00
8.287e-02,3.753e-02
8.341e-02,0.000e+00
8.394e-02,0.000e+00
8.447e-02,0.000e+00
8.501e-02,1.876e-02
8.554e-02,0.000e+00
8.607e-02,0.000e+00
8.660e-02,0.000e+00
8.714e-02,0.000e+00
8.767e-02,0.000e+00
8.820e-02,0.000e+00
8.874e-02,0.000e+00
8.927e-02,0.000e+00
8.980e-02,0.000e+00
9.034e-02,0.000e+00
9.087e-02,0.000e+00
9.140e-02,0.000e+00
9.193e-02,0.000e+00
9.247e-02,0.000e+00
9.300e-02,0.000e+00
9.353e-02,0.000e+00
9.407e-02,0.000e+00
9.460e-02,0.000e+00
9.513e-02,0.000e+00
9.566e-02,0.000e+00
9.620e-02,0.000e+00
9.673e-02,1.876e-02
9.726e-02,0.000e+00
9.780e-02,0.000e+00
9.833e-02,0.000e+00
9.886e-02,0.000e+00
9.940e-02,0.000e+00
9.993e-02,0.000e+00
1.005e-01,0.000e+00
1.010e-01,0.000e+00
1.015e-01,0.000e+00
1.021e-01,0.000e+00
1.026e-01,0.000e+00
1.031e-01,0.000e+00
1.037e-01,0.000e+00
1.042e-01,0.000e+00
1.047e-01,0.000e+00
1.053e-01,0.000e+00
1.058e-01,0.000e+00
1.063e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_004.csv <==
transmittance,probability_density
4.516e-04,4.447e+01
1.355e-03,3.965e+01
2.258e-03,3.419e+01
3.161e-03,3.086e+01
4.064e-03,2.958e+01
4.967e-03,2.691e+01
5.870e-03,2.514e+01
6.773e-03,2.520e+01
7.676e-03,2.470e+01
8.579e-03,2.323e+01
9.483e-03,2.321e+01
1.039e-02,2.247e+01
1.129e-02,2.200e+01
1.219e-02,2.140e+01
1.309e-02,2.125e+01
1.400e-02,2.013e+01
1.490e-02,2.081e+01
1.580e-02,2.010e+01
1.671e-02,2.054e+01
1.761e-02,2.012e+01
1.851e-02,1.975e+01
1.942e-02,1.953e+01
2.032e-02,1.913e+01
2.122e-02,1.962e+01
2.213e-02,1.871e+01
2.303e-02,1.820e+01
2.393e-02,1.785e+01
2.484e-02,1.691e+01
2.574e-02,1.711e+01
2.664e-02,1.633e+01
2.754e-02,1.647e+01
2.845e-02,1.464e+01
2.935e-02,1.493e+01
3.025e-02,1.456e+01
3.116e-02,1.423e+01
3.206e-02,1.386e+01
3.296e-02,1.377e+01
3.387e-02,1.284e+01
3.477e-02,1.292e+01
3.567e-02,1.212e+01
3.658e-02,1.220e+01
3.748e-02,1.221e+01
3.838e-02,1.158e+01
3.928e-02,1.126e+01
4.019e-02,1.079e+01
4.109e-02,9.944e+00
4.199e-02,1.008e+01
4.290e-02,9.312e+00
4.380e-02,9.058e+00
4.470e-02,8.371e+00
4.561e-02,8.283e+00
4.651e-02,8.382e+00
4.741e-02,8.061e+00
4.832e-02,7.629e+00
4.922e-02,6.976e+00
5.012e-02,6.854e+00
5.103e-02,6.267e+00
5.193e-02,5.835e+00
5.283e-02,6.024e+00
5.373e-02,5.614e+00
5.464e-02,5.581e+00
5.554e-02,5.337e+00
5.644e-02,4.861e+00
5.735e-02,4.429e+00
5.825e-02,4.839e+00
5.915e-02,3.920e+00
6.006e-02,3.864e+00
6.096e-02,3.820e+00
6.186e-02,3.809e+00
6.277e-02,2.990e+00
6.367e-02,3.056e+00
6.457e-02,3.112e+00
6.547e-02,2.779e+00
6.638e-02,2.502e+00
6.728e-02,2.336e+00
6.818e-02,2.480e+00
6.909e-02,2.170e+00
6.999e-02,1.938e+00
7.089e-02,1.772e+00
7.180e-02,1.705e+00
7.270e-02,1.572e+00
7.360e-02,1.296e+00
7.451e-02,1.672e+00
7.541e-02,1.473e+00
7.631e-02,1.218e+00
7.722e-02,1.273e+00
7.812e-02,9.523e-01
7.902e-02,1.284e+00
7.992e-02,8.526e-01
8.083e-02,1.207e+00
8.173e-02,9.191e-01
8.263e-02,9.080e-01
8.354e-02,7.419e-01
8.444e-02,6.865e-01
8.534e-02,6.201e-01
8.625e-02,6.976e-01
8.715e-02,5.426e-01
8.805e-02,6.090e-01
8.896e-02,5.869e-01
8.986e-02,5.647e-01
9.076e-02,4.872e-01
9.166e-02,4.429e-01
9.257e-02,4.318e-01
9.347e-02,3.876e-01
9.437e-02,3.100e-01
9.528e-02,2.547e-01
9.618e-02,2.768e-01
9.708e-02,2.547e-01
9.799e-02,2.436e-01
9.889e-02,3.100e-01
9.979e-02,2.436e-01
1.007e-01,2.104e-01
1.016e-01,1.772e-01
1.025e-01,1.329e-01
1.034e-01,1.439e-01
1.043e-01,6.644e-02
1.052e-01,1.329e-01
1.061e-01,1.329e-01
1.070e-01,1.218e-01
1.079e-01,9.966e-02
1.088e-01,5.536e-02
1.097e-01,1.329e-01
1.106e-01,5.536e-02
1.115e-01,5.536e-02
1.124e-01,1.550e-01
1.133e-01,2.215e-02
1.142e-01,4.429e-02
1.151e-01,7.751e-02
1.160e-01,6.644e-02
1.170e-01,2.215e-02
1.179e-01,6.644e-02
1.188e-01,4.429e-02
1.197e-01,2.215e-02
1.206e-01,5.536e-02
1.215e-01,2.215e-02
1.224e-01,1.107e-02
1.233e-01,3.322e-02
1.242e-01,2.215e-02
1.251e-01,1.107e-02
1.260e-01,4.429e-02
1.269e-01,3.322e-02
1.278e-01,2.215e-02
1.287e-01,2.215e-02
1.296e-01,0.000e+00
1.305e-01,1.107e-02
1.314e-01,0.000e+00
1.323e-01,1.107e-02
1.332e-01,1.107e-02
1.341e-01,0.000e+00
1.350e-01,2.215e-02
1.359e-01,1.107e-02
1.368e-01,2.215e-02
1.377e-01,1.107e-02
1.386e-01,3.322e-02
1.395e-01,0.000e+00
1.404e-01,1.107e-02
1.413e-01,0.000e+00
1.422e-01,0.000e+00
1.431e-01,0.000e+00
1.440e-01,0.000e+00
1.449e-01,1.107e-02
1.459e-01,0.000e+00
1.468e-01,0.000e+00
1.477e-01,0.000e+00
1.486e-01,0.000e+00
1.495e-01,0.000e+00
1.504e-01,0.000e+00
1.513e-01,0.000e+00
1.522e-01,0.000e+00
1.531e-01,0.000e+00
1.540e-01,0.000e+00
1.549e-01,0.000e+00
1.558e-01,0.000e+00
1.567e-01,0.000e+00
1.576e-01,0.000e+00
1.585e-01,0.000e+00
1.594e-01,0.000e+00
1.603e-01,0.000e+00
1.612e-01,0.000e+00
1.621e-01,0.000e+00
1.630e-01,0.000e+00
1.639e-01,1.107e-02
1.648e-01,0.000e+00
1.657e-01,0.000e+00
1.666e-01,0.000e+00
1.675e-01,0.000e+00
1.684e-01,0.000e+00
1.693e-01,0.000e+00
1.702e-01,0.000e+00
1.711e-01,0.000e+00
1.720e-01,0.000e+00
1.729e-01,0.000e+00
1.738e-01,0.000e+00
1.747e-01,0.000e+00
1.757e-01,0.000e+00
1.766e-01,0.000e+00
1.775e-01,0.000e+00
1.784e-01,0.000e+00
1.793e-01,0.000e+00
1.802e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_005.csv <==
transmittance,probability_density
6.564e-04,2.632e+01
1.969e-03,2.508e+01
3.282e-03,2.252e+01
4.595e-03,2.015e+01
5.908e-03,1.908e+01
7.221e-03,1.782e+01
8.534e-03,1.686e+01
9.846e-03,1.600e+01
1.116e-02,1.603e+01
1.247e-02,1.530e+01
1.378e-02,1.567e+01
1.510e-02,1.507e+01
1.641e-02,1.439e+01
1.772e-02,1.441e+01
1.904e-02,1.415e+01
2.035e-02,1.369e+01
2.166e-02,1.310e+01
2.297e-02,1.344e+01
2.429e-02,1.356e+01
2.560e-02,1.336e+01
2.691e-02,1.332e+01
2.823e-02,1.335e+01
2.954e-02,1.302e+01
3.085e-02,1.253e+01
3.216e-02,1.279e+01
3.348e-02,1.223e+01
3.479e-02,1.258e+01
3.610e-02,1.181e+01
3.742e-02,1.161e+01
3.873e-02,1.196e+01
4.004e-02,1.132e+01
4.135e-02,1.076e+01
4.267e-02,1.024e+01
4.398e-02,1.021e+01
4.529e-02,1.007e+01
4.661e-02,9.575e+00
4.792e-02,9.156e+00
4.923e-02,9.209e+00
5.054e-02,9.255e+00
5.186e-02,9.217e+00
5.317e-02,8.539e+00
5.448e-02,8.150e+00
5.580e-02,8.356e+00
5.711e-02,8.059e+00
5.842e-02,7.906e+00
5.973e-02,7.640e+00
6.105e-02,6.939e+00
6.236e-02,7.190e+00
6.367e-02,6.665e+00
6.499e-02,6.467e+00
6.630e-02,6.193e+00
6.761e-02,6.170e+00
6.892e-02,5.530e+00
7.024e-02,5.477e+00
7.155e-02,5.614e+00
7.286e-02,5.027e+00
7.418e-02,4.905e+00
7.549e-02,4.761e+00
7.680e-02,4.243e+00
7.811e-02,4.288e+00
7.943e-02,3.900e+00
8.074e-02,3.976e+00
8.205e-02,3.869e+00
8.337e-02,3.732e+00
8.468e-02,3.313e+00
8.599e-02,3.313e+00
8.730e-02,3.252e+00
8.862e-02,2.933e+00
8.993e-02,2.803e+00
9.124e-02,2.750e+00
9.256e-02,2.491e+00
9.387e-02,2.201e+00
9.518e-02,1.973e+00
9.649e-02,2.384e+00
9.781e-02,1.843e+00
9.912e-02,1.912e+00
1.004e-01,1.607e+00
1.017e-01,1.721e+00
1.031e-01,1.409e+00
1.044e-01,1.379e+00
1.057e-01,1.280e+00
1.070e-01,1.264e+00
1.083e-01,1.082e+00
1.096e-01,9.521e-01
1.109e-01,1.059e+00
1.122e-01,1.074e+00
1.136e-01,9.293e-01
1.149e-01,8.531e-01
1.162e-01,8.455e-01
1.175e-01,7.541e-01
1.188e-01,6.703e-01
1.201e-01,7.008e-01
1.214e-01,6.170e-01
1.228e-01,6.627e-01
1.241e-01,5.713e-01
1.254e-01,6.322e-01
1.267e-01,4.646e-01
1.280e-01,5.332e-01
1.293e-01,4.494e-01
1.306e-01,3.199e-01
1.319e-01,3.732e-01
1.333e-01,3.809e-01
1.346e-01,3.809e-01
1.359e-01,2.971e-01
1.372e-01,2.514e-01
1.385e-01,2.971e-01
1.398e-01,1.828e-01
1.411e-01,2.209e-01
1.424e-01,2.133e-01
1.438e-01,1.752e-01
1.451e-01,1.371e-01
1.464e-01,1.523e-01
1.477e-01,1.828e-01
1.490e-01,9.140e-02
1.503e-01,1.371e-01
1.516e-01,1.143e-01
1.529e-01,9.140e-02
1.543e-01,9.902e-02
1.556e-01,1.066e-01
1.569e-01,9.140e-02
1.582e-01,5.332e-02
1.595e-01,6.094e-02
1.608e-01,4.570e-02
1.621e-01,6.094e-02
1.634e-01,9.140e-02
1.648e-01,5.332e-02
1.661e-01,3.047e-02
1.674e-01,2.285e-02
1.687e-01,5.332e-02
1.700e-01,3.047e-02
1.713e-01,3.809e-02
1.726e-01,3.809e-02
1.740e-01,4.570e-02
1.753e-01,0.000e+00
1.766e-01,3.809e-02
1.779e-01,3.047e-02
1.792e-01,2.285e-02
1.805e-01,7.617e-03
1.818e-01,1.523e-02
1.831e-01,0.000e+00
1.845e-01,7.617e-03
1.858e-01,3.809e-02
1.871e-01,1.523e-02
1.884e-01,2.285e-02
1.897e-01,2.285e-02
1.910e-01,0.000e+00
1.923e-01,0.000e+00
1.936e-01,7.617e-03
1.950e-01,7.617e-03
1.963e-01,1.523e-02
1.976e-01,7.617e-03
1.989e-01,1.523e-02
2.002e-01,1.523e-02
2.015e-01,7.617e-03
2.028e-01,0.000e+00
2.041e-01,7.617e-03
2.055e-01,0.000e+00
2.068e-01,0.000e+00
2.081e-01,0.000e+00
2.094e-01,0.000e+00
2.107e-01,7.617e-03
2.120e-01,0.000e+00
2.133e-01,0.000e+00
2.147e-01,0.000e+00
2.160e-01,0.000e+00
2.173e-01,0.000e+00
2.186e-01,0.000e+00
2.199e-01,0.000e+00
2.212e-01,0.000e+00
2.225e-01,0.000e+00
2.238e-01,0.000e+00
2.252e-01,0.000e+00
2.265e-01,0.000e+00
2.278e-01,0.000e+00
2.291e-01,0.000e+00
2.304e-01,0.000e+00
2.317e-01,0.000e+00
2.330e-01,0.000e+00
2.343e-01,0.000e+00
2.357e-01,0.000e+00
2.370e-01,0.000e+00
2.383e-01,7.617e-03
2.396e-01,0.000e+00
2.409e-01,0.000e+00
2.422e-01,0.000e+00
2.435e-01,0.000e+00
2.448e-01,0.000e+00
2.462e-01,0.000e+00
2.475e-01,0.000e+00
2.488e-01,0.000e+00
2.501e-01,0.000e+00
2.514e-01,0.000e+00
2.527e-01,0.000e+00
2.540e-01,0.000e+00
2.553e-01,0.000e+00
2.567e-01,0.000e+00
2.580e-01,0.000e+00
2.593e-01,0.000e+00
2.606e-01,0.000e+00
2.619e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_006.csv <==
transmittance,probability_density
8.833e-04,1.598e+01
2.650e-03,1.710e+01
4.417e-03,1.543e+01
6.183e-03,1.421e+01
7.950e-03,1.300e+01
9.716e-03,1.273e+01
1.148e-02,1.196e+01
1.325e-02,1.158e+01
1.502e-02,1.081e+01
1.678e-02,1.104e+01
1.855e-02,1.057e+01
2.032e-02,1.075e+01
2.208e-02,1.058e+01
2.385e-02,1.037e+01
2.562e-02,1.023e+01
2.738e-02,9.736e+00
2.915e-02,9.736e+00
3.092e-02,9.198e+00
3.268e-02,9.249e+00
3.445e-02,9.532e+00
3.622e-02,9.521e+00
3.798e-02,9.481e+00
3.975e-02,9.640e+00
4.152e-02,9.085e+00
4.328e-02,9.085e+00
4.505e-02,9.187e+00
4.681e-02,8.881e+00
4.858e-02,8.661e+00
5.035e-02,8.751e+00
5.211e-02,8.497e+00
5.388e-02,8.564e+00
5.565e-02,8.247e+00
5.741e-02,8.304e+00
5.918e-02,7.834e+00
6.095e-02,7.427e+00
6.271e-02,7.212e+00
6.448e-02,7.347e+00
6.625e-02,6.974e+00
6.801e-02,6.776e+00
6.978e-02,6.566e+00
7.155e-02,6.702e+00
7.331e-02,6.481e+00
7.508e-02,6.617e+00
7.685e-02,6.470e+00
7.861e-02,5.627e+00
8.038e-02,6.057e+00
8.215e-02,5.927e+00
8.391e-02,5.598e+00
8.568e-02,5.191e+00
8.745e-02,5.055e+00
8.921e-02,5.095e+00
9.098e-02,4.925e+00
9.275e-02,4.630e+00
9.451e-02,4.602e+00
9.628e-02,4.381e+00
9.805e-02,4.013e+00
9.981e-02,4.155e+00
1.016e-01,3.940e+00
1.033e-01,3.340e+00
1.051e-01,3.651e+00
1.069e-01,3.634e+00
1.086e-01,3.221e+00
1.104e-01,2.779e+00
1.122e-01,3.249e+00
1.139e-01,2.864e+00
1.157e-01,2.706e+00
1.175e-01,2.689e+00
1.192e-01,2.700e+00
1.210e-01,2.185e+00
1.228e-01,2.502e+00
1.245e-01,2.236e+00
1.263e-01,1.953e+00
1.281e-01,2.021e+00
1.298e-01,1.743e+00
1.316e-01,1.630e+00
1.334e-01,1.704e+00
1.351e-01,1.687e+00
1.369e-01,1.262e+00
1.387e-01,1.370e+00
1.404e-01,1.279e+00
1.422e-01,1.143e+00
1.440e-01,9.623e-01
1.457e-01,1.092e+00
1.475e-01,9.453e-01
1.493e-01,9.397e-01
1.510e-01,8.547e-01
1.528e-01,7.529e-01
1.546e-01,7.868e-01
1.563e-01,8.151e-01
1.581e-01,6.170e-01
1.599e-01,6.679e-01
1.616e-01,6.396e-01
1.634e-01,5.661e-01
1.652e-01,4.981e-01
1.669e-01,5.095e-01
1.687e-01,4.812e-01
1.705e-01,4.076e-01
1.722e-01,4.359e-01
1.740e-01,3.793e-01
1.758e-01,4.245e-01
1.775e-01,4.812e-01
1.793e-01,3.227e-01
1.811e-01,2.717e-01
1.828e-01,2.604e-01
1.846e-01,2.321e-01
1.864e-01,2.830e-01
1.881e-01,1.698e-01
1.899e-01,1.472e-01
1.917e-01,2.094e-01
1.934e-01,1.359e-01
1.952e-01,1.359e-01
1.970e-01,1.585e-01
1.987e-01,1.585e-01
2.005e-01,8.491e-02
2.023e-01,1.019e-01
2.040e-01,1.189e-01
2.058e-01,1.245e-01
2.076e-01,5.661e-02
2.093e-01,8.491e-02
2.111e-01,5.661e-02
2.129e-01,7.359e-02
2.146e-01,4.528e-02
2.164e-01,7.359e-02
2.182e-01,5.661e-02
2.199e-01,5.095e-02
2.217e-01,6.227e-02
2.235e-01,3.396e-02
2.252e-01,3.396e-02
2.270e-01,2.264e-02
2.288e-01,3.396e-02
2.305e-01,2.264e-02
2.323e-01,1.132e-02
2.341e-01,3.962e-02
2.358e-01,1.698e-02
2.376e-01,1.698e-02
2.394e-01,1.132e-02
2.411e-01,2.264e-02
2.429e-01,2.830e-02
2.447e-01,1.132e-02
2.464e-01,2.264e-02
2.482e-01,5.661e-03
2.500e-01,1.698e-02
2.517e-01,1.132e-02
2.535e-01,0.000e+00
2.553e-01,1.698e-02
2.570e-01,1.698e-02
2.588e-01,5.661e-03
2.606e-01,1.698e-02
2.623e-01,1.132e-02
2.641e-01,1.132e-02
2.659e-01,5.661e-03
2.676e-01,5.661e-03
2.694e-01,5.661e-03
2.712e-01,1.132e-02
2.729e-01,0.000e+00
2.747e-01,0.000e+00
2.765e-01,0.000e+00
2.782e-01,0.000e+00
2.800e-01,0.000e+00
2.818e-01,5.661e-03
2.835e-01,0.000e+00
2.853e-01,0.000e+00
2.871e-01,0.000e+00
2.888e-01,0.000e+00
2.906e-01,0.000e+00
2.924e-01,0.000e+00
2.941e-01,0.000e+00
2.959e-01,0.000e+00
2.977e-01,0.000e+00
2.994e-01,0.000e+00
3.012e-01,0.000e+00
3.030e-01,0.000e+00
3.047e-01,0.000e+00
3.065e-01,0.000e+00
3.083e-01,0.000e+00
3.100e-01,0.000e+00
3.118e-01,0.000e+00
3.136e-01,0.000e+00
3.153e-01,0.000e+00
3.171e-01,0.000e+00
3.189e-01,0.000e+00
3.206e-01,5.661e-03
3.224e-01,0.000e+00
3.242e-01,0.000e+00
3.259e-01,0.000e+00
3.277e-01,0.000e+00
3.295e-01,0.000e+00
3.312e-01,0.000e+00
3.330e-01,0.000e+00
3.348e-01,0.000e+00
3.365e-01,0.000e+00
3.383e-01,0.000e+00
3.401e-01,0.000e+00
3.418e-01,0.000e+00
3.436e-01,0.000e+00
3.454e-01,0.000e+00
3.471e-01,0.000e+00
3.489e-01,0.000e+00
3.507e-01,0.000e+00
3.524e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_007.csv <==
transmittance,probability_density
1.118e-03,1.004e+01
3.355e-03,1.186e+01
5.592e-03,1.109e+01
7.829e-03,1.009e+01
1.007e-02,9.554e+00
1.230e-02,9.080e+00
1.454e-02,8.883e+00
1.678e-02,8.440e+00
1.901e-02,8.485e+00
2.125e-02,7.819e+00
2.349e-02,7.837e+00
2.572e-02,7.891e+00
2.796e-02,7.627e+00
3.020e-02,7.582e+00
3.243e-02,7.676e+00
3.467e-02,7.417e+00
3.691e-02,7.627e+00
3.914e-02,7.099e+00
4.138e-02,7.077e+00
4.362e-02,6.800e+00
4.586e-02,6.853e+00
4.809e-02,7.005e+00
5.033e-02,7.171e+00
5.257e-02,7.041e+00
5.480e-02,6.858e+00
5.704e-02,6.925e+00
5.928e-02,6.670e+00
6.151e-02,7.122e+00
6.375e-02,6.670e+00
6.599e-02,6.572e+00
6.822e-02,6.585e+00
7.046e-02,6.295e+00
7.270e-02,6.451e+00
7.493e-02,6.375e+00
7.717e-02,6.160e+00
7.941e-02,5.973e+00
8.165e-02,6.076e+00
8.388e-02,5.606e+00
8.612e-02,5.311e+00
8.836e-02,5.611e+00
9.059e-02,5.262e+00
9.283e-02,5.405e+00
9.507e-02,4.944e+00
9.730e-02,5.096e+00
9.954e-02,5.012e+00
1.018e-01,5.034e+00
1.040e-01,4.819e+00
1.063e-01,4.408e+00
1.085e-01,4.712e+00
1.107e-01,4.627e+00
1.130e-01,4.444e+00
1.152e-01,4.207e+00
1.174e-01,3.898e+00
1.197e-01,3.849e+00
1.219e-01,3.898e+00
1.241e-01,3.608e+00
1.264e-01,3.617e+00
1.286e-01,3.411e+00
1.309e-01,3.322e+00
1.331e-01,3.268e+00
1.353e-01,2.973e+00
1.376e-01,2.919e+00
1.398e-01,2.727e+00
1.420e-01,2.709e+00
1.443e-01,2.647e+00
1.465e-01,2.647e+00
1.488e-01,2.352e+00
1.510e-01,2.311e+00
1.532e-01,2.182e+00
1.555e-01,2.150e+00
1.577e-01,2.070e+00
1.599e-01,1.869e+00
1.622e-01,2.124e+00
1.644e-01,1.748e+00
1.666e-01,1.614e+00
1.689e-01,1.632e+00
1.711e-01,1.399e+00
1.734e-01,1.431e+00
1.756e-01,1.502e+00
1.778e-01,1.332e+00
1.801e-01,1.153e+00
1.823e-01,1.068e+00
1.845e-01,9.254e-01
1.868e-01,1.001e+00
1.890e-01,9.343e-01
1.913e-01,8.628e-01
1.935e-01,8.718e-01
1.957e-01,6.125e-01
1.980e-01,7.198e-01
2.002e-01,7.332e-01
2.024e-01,6.840e-01
2.047e-01,6.393e-01
2.069e-01,5.454e-01
2.091e-01,5.633e-01
2.114e-01,4.336e-01
2.136e-01,5.186e-01
2.159e-01,4.962e-01
2.181e-01,4.694e-01
2.203e-01,3.487e-01
2.226e-01,3.174e-01
2.248e-01,3.621e-01
2.270e-01,3.219e-01
2.293e-01,3.711e-01
2.315e-01,2.593e-01
2.338e-01,3.085e-01
2.360e-01,2.638e-01
2.382e-01,2.459e-01
2.405e-01,1.967e-01
2.427e-01,2.369e-01
2.449e-01,1.609e-01
2.472e-01,1.520e-01
2.494e-01,1.207e-01
2.516e-01,8.941e-02
2.539e-01,1.431e-01
2.561e-01,1.162e-01
2.584e-01,7.153e-02
2.606e-01,1.699e-01
2.628e-01,8.494e-02
2.651e-01,7.600e-02
2.673e-01,9.835e-02
2.695e-01,5.365e-02
2.718e-01,7.153e-02
2.740e-01,4.024e-02
2.763e-01,6.259e-02
2.785e-01,5.812e-02
2.807e-01,4.024e-02
2.830e-01,4.471e-02
2.852e-01,4.471e-02
2.874e-01,2.682e-02
2.897e-01,4.918e-02
2.919e-01,2.235e-02
2.941e-01,3.129e-02
2.964e-01,8.941e-03
2.986e-01,2.682e-02
3.009e-01,1.788e-02
3.031e-01,1.788e-02
3.053e-01,1.341e-02
3.076e-01,1.788e-02
3.098e-01,8.941e-03
3.120e-01,3.576e-02
3.143e-01,4.471e-03
3.165e-01,4.471e-03
3.188e-01,8.941e-03
3.210e-01,8.941e-03
3.232e-01,8.941e-03
3.255e-01,8.941e-03
3.277e-01,1.788e-02
3.299e-01,2.235e-02
3.322e-01,1.788e-02
3.344e-01,0.000e+00
3.366e-01,0.000e+00
3.389e-01,1.341e-02
3.411e-01,4.471e-03
3.434e-01,0.000e+00
3.456e-01,8.941e-03
3.478e-01,0.000e+00
3.501e-01,4.471e-03
3.523e-01,0.000e+00
3.545e-01,0.000e+00
3.568e-01,0.000e+00
3.590e-01,4.471e-03
3.613e-01,0.000e+00
3.635e-01,0.000e+00
3.657e-01,0.000e+00
3.680e-01,0.000e+00
3.702e-01,0.000e+00
3.724e-01,0.000e+00
3.747e-01,0.000e+00
3.769e-01,0.000e+00
3.791e-01,0.000e+00
3.814e-01,0.000e+00
3.836e-01,0.000e+00
3.859e-01,0.000e+00
3.881e-01,0.000e+00
3.903e-01,0.000e+00
3.926e-01,0.000e+00
3.948e-01,0.000e+00
3.970e-01,0.000e+00
3.993e-01,0.000e+00
4.015e-01,0.000e+00
4.038e-01,0.000e+00
4.060e-01,4.471e-03
4.082e-01,0.000e+00
4.105e-01,0.000e+00
4.127e-01,0.000e+00
4.149e-01,0.000e+00
4.172e-01,0.000e+00
4.194e-01,0.000e+00
4.216e-01,0.000e+00
4.239e-01,0.000e+00
4.261e-01,0.000e+00
4.284e-01,0.000e+00
4.306e-01,0.000e+00
4.328e-01,0.000e+00
4.351e-01,0.000e+00
4.373e-01,0.000e+00
4.395e-01,0.000e+00
4.418e-01,0.000e+00
4.440e-01,0.000e+00
4.463e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_008.csv <==
transmittance,probability_density
1.321e-03,6.721e+00
3.962e-03,8.788e+00
6.603e-03,8.190e+00
9.244e-03,7.641e+00
1.188e-02,7.690e+00
1.453e-02,6.948e+00
1.717e-02,6.528e+00
1.981e-02,6.724e+00
2.245e-02,6.596e+00
2.509e-02,6.456e+00
2.773e-02,6.191e+00
3.037e-02,5.941e+00
3.301e-02,6.107e+00
3.565e-02,6.119e+00
3.830e-02,6.085e+00
4.094e-02,5.626e+00
4.358e-02,6.122e+00
4.622e-02,5.869e+00
4.886e-02,5.744e+00
5.150e-02,5.555e+00
5.414e-02,5.558e+00
5.678e-02,5.501e+00
5.942e-02,5.619e+00
6.207e-02,5.331e+00
6.471e-02,5.573e+00
6.735e-02,5.608e+00
6.999e-02,5.619e+00
7.263e-02,5.377e+00
7.527e-02,5.479e+00
7.791e-02,5.418e+00
8.055e-02,5.729e+00
8.319e-02,5.437e+00
8.584e-02,4.990e+00
8.848e-02,5.134e+00
9.112e-02,5.180e+00
9.376e-02,5.233e+00
9.640e-02,5.058e+00
9.904e-02,4.971e+00
1.017e-01,4.918e+00
1.043e-01,4.426e+00
1.070e-01,4.873e+00
1.096e-01,4.661e+00
1.122e-01,4.271e+00
1.149e-01,4.475e+00
1.175e-01,3.960e+00
1.202e-01,4.347e+00
1.228e-01,4.438e+00
1.255e-01,3.964e+00
1.281e-01,4.210e+00
1.307e-01,3.858e+00
1.334e-01,3.714e+00
1.360e-01,3.900e+00
1.387e-01,3.760e+00
1.413e-01,3.873e+00
1.439e-01,3.480e+00
1.466e-01,3.464e+00
1.492e-01,3.340e+00
1.519e-01,3.018e+00
1.545e-01,3.207e+00
1.571e-01,2.991e+00
1.598e-01,2.984e+00
1.624e-01,2.840e+00
1.651e-01,2.628e+00
1.677e-01,2.643e+00
1.704e-01,2.510e+00
1.730e-01,2.613e+00
1.756e-01,2.393e+00
1.783e-01,2.207e+00
1.809e-01,2.098e+00
1.836e-01,2.101e+00
1.862e-01,2.135e+00
1.888e-01,1.923e+00
1.915e-01,1.976e+00
1.941e-01,1.719e+00
1.968e-01,1.772e+00
1.994e-01,1.598e+00
2.020e-01,1.583e+00
2.047e-01,1.492e+00
2.073e-01,1.401e+00
2.100e-01,1.374e+00
2.126e-01,1.329e+00
2.152e-01,1.280e+00
2.179e-01,1.155e+00
2.205e-01,1.140e+00
2.232e-01,9.920e-01
2.258e-01,9.314e-01
2.285e-01,8.443e-01
2.311e-01,8.103e-01
2.337e-01,9.201e-01
2.364e-01,7.005e-01
2.390e-01,6.740e-01
2.417e-01,6.740e-01
2.443e-01,6.210e-01
2.469e-01,5.831e-01
2.496e-01,5.793e-01
2.522e-01,5.679e-01
2.549e-01,4.506e-01
2.575e-01,4.354e-01
2.601e-01,5.187e-01
2.628e-01,4.279e-01
2.654e-01,4.619e-01
2.681e-01,3.559e-01
2.707e-01,3.597e-01
2.734e-01,2.688e-01
2.760e-01,2.802e-01
2.786e-01,2.650e-01
2.813e-01,2.461e-01
2.839e-01,2.726e-01
2.866e-01,2.802e-01
2.892e-01,2.348e-01
2.918e-01,1.780e-01
2.945e-01,2.045e-01
2.971e-01,1.477e-01
2.998e-01,1.628e-01
3.024e-01,1.439e-01
3.050e-01,9.087e-02
3.077e-01,9.087e-02
3.103e-01,1.249e-01
3.130e-01,1.136e-01
3.156e-01,9.087e-02
3.183e-01,1.022e-01
3.209e-01,9.466e-02
3.235e-01,6.437e-02
3.262e-01,7.573e-02
3.288e-01,4.165e-02
3.315e-01,4.922e-02
3.341e-01,5.301e-02
3.367e-01,6.058e-02
3.394e-01,4.922e-02
3.420e-01,2.650e-02
3.447e-01,4.165e-02
3.473e-01,3.029e-02
3.499e-01,2.272e-02
3.526e-01,3.029e-02
3.552e-01,1.893e-02
3.579e-01,2.650e-02
3.605e-01,1.136e-02
3.632e-01,3.408e-02
3.658e-01,1.893e-02
3.684e-01,3.786e-03
3.711e-01,1.893e-02
3.737e-01,1.136e-02
3.764e-01,1.893e-02
3.790e-01,7.573e-03
3.816e-01,7.573e-03
3.843e-01,3.786e-03
3.869e-01,7.573e-03
3.896e-01,1.893e-02
3.922e-01,1.515e-02
3.948e-01,3.786e-03
3.975e-01,1.893e-02
4.001e-01,1.136e-02
4.028e-01,0.000e+00
4.054e-01,3.786e-03
4.080e-01,3.786e-03
4.107e-01,7.573e-03
4.133e-01,0.000e+00
4.160e-01,0.000e+00
4.186e-01,0.000e+00
4.213e-01,3.786e-03
4.239e-01,7.573e-03
4.265e-01,0.000e+00
4.292e-01,0.000e+00
4.318e-01,0.000e+00
4.345e-01,0.000e+00
4.371e-01,0.000e+00
4.397e-01,0.000e+00
4.424e-01,0.000e+00
4.450e-01,0.000e+00
4.477e-01,0.000e+00
4.503e-01,0.000e+00
4.529e-01,0.000e+00
4.556e-01,0.000e+00
4.582e-01,0.000e+00
4.609e-01,0.000e+00
4.635e-01,0.000e+00
4.662e-01,0.000e+00
4.688e-01,0.000e+00
4.714e-01,0.000e+00
4.741e-01,0.000e+00
4.767e-01,0.000e+00
4.794e-01,3.786e-03
4.820e-01,0.000e+00
4.846e-01,0.000e+00
4.873e-01,0.000e+00
4.899e-01,0.000e+00
4.926e-01,0.000e+00
4.952e-01,0.000e+00
4.978e-01,0.000e+00
5.005e-01,0.000e+00
5.031e-01,0.000e+00
5.058e-01,0.000e+00
5.084e-01,0.000e+00
5.111e-01,0.000e+00
5.137e-01,0.000e+00
5.163e-01,0.000e+00
5.190e-01,0.000e+00
5.216e-01,0.000e+00
5.243e-01,0.000e+00
5.269e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_009.csv <==
transmittance,probability_density
1.508e-03,4.473e+00
4.523e-03,6.307e+00
7.539e-03,6.211e+00
1.055e-02,6.005e+00
1.357e-02,5.631e+00
1.659e-02,5.737e+00
1.960e-02,5.219e+00
2.262e-02,5.090e+00
2.563e-02,5.040e+00
2.865e-02,5.263e+00
3.166e-02,5.160e+00
3.468e-02,4.921e+00
3.770e-02,4.788e+00
4.071e-02,4.603e+00
4.373e-02,4.961e+00
4.674e-02,4.719e+00
4.976e-02,4.745e+00
5.277e-02,4.613e+00
5.579e-02,4.729e+00
5.881e-02,4.838e+00
6.182e-02,4.510e+00
6.484e-02,4.543e+00
6.785e-02,4.497e+00
7.087e-02,4.314e+00
7.388e-02,4.642e+00
7.690e-02,4.506e+00
7.991e-02,4.281e+00
8.293e-02,4.583e+00
8.595e-02,4.404e+00
8.896e-02,4.662e+00
9.198e-02,4.380e+00
9.499e-02,4.437e+00
9.801e-02,4.453e+00
1.010e-01,4.666e+00
1.040e-01,4.470e+00
1.071e-01,4.165e+00
1.101e-01,4.321e+00
1.131e-01,4.341e+00
1.161e-01,4.251e+00
1.191e-01,4.125e+00
1.221e-01,4.241e+00
1.251e-01,3.983e+00
1.282e-01,3.860e+00
1.312e-01,3.803e+00
1.342e-01,4.135e+00
1.372e-01,3.717e+00
1.402e-01,3.588e+00
1.432e-01,3.694e+00
1.463e-01,3.535e+00
1.493e-01,3.555e+00
1.523e-01,3.624e+00
1.553e-01,3.528e+00
1.583e-01,3.545e+00
1.613e-01,3.366e+00
1.644e-01,3.154e+00
1.674e-01,3.230e+00
1.704e-01,3.243e+00
1.734e-01,3.349e+00
1.764e-01,2.925e+00
1.794e-01,2.825e+00
1.824e-01,2.925e+00
1.855e-01,2.789e+00
1.885e-01,2.756e+00
1.915e-01,2.676e+00
1.945e-01,2.676e+00
1.975e-01,2.550e+00
2.005e-01,2.242e+00
2.036e-01,2.248e+00
2.066e-01,2.208e+00
2.096e-01,2.208e+00
2.126e-01,2.288e+00
2.156e-01,2.142e+00
2.186e-01,1.884e+00
2.217e-01,1.854e+00
2.247e-01,1.777e+00
2.277e-01,1.741e+00
2.307e-01,1.764e+00
2.337e-01,1.714e+00
2.367e-01,1.555e+00
2.397e-01,1.555e+00
2.428e-01,1.399e+00
2.458e-01,1.376e+00
2.488e-01,1.197e+00
2.518e-01,1.253e+00
2.548e-01,1.224e+00
2.578e-01,1.187e+00
2.609e-01,1.104e+00
2.639e-01,1.137e+00
2.669e-01,9.815e-01
2.699e-01,9.185e-01
2.729e-01,7.992e-01
2.759e-01,7.362e-01
2.789e-01,8.157e-01
2.820e-01,7.627e-01
2.850e-01,6.665e-01
2.880e-01,6.931e-01
2.910e-01,5.737e-01
2.940e-01,5.405e-01
2.970e-01,5.670e-01
3.001e-01,5.372e-01
3.031e-01,4.709e-01
3.061e-01,4.211e-01
3.091e-01,4.145e-01
3.121e-01,4.477e-01
3.151e-01,4.311e-01
3.182e-01,4.245e-01
3.212e-01,3.183e-01
3.242e-01,2.454e-01
3.272e-01,3.084e-01
3.302e-01,3.416e-01
3.332e-01,1.990e-01
3.362e-01,1.923e-01
3.393e-01,2.454e-01
3.423e-01,2.255e-01
3.453e-01,2.089e-01
3.483e-01,2.321e-01
3.513e-01,1.227e-01
3.543e-01,1.426e-01
3.574e-01,1.592e-01
3.604e-01,1.326e-01
3.634e-01,7.295e-02
3.664e-01,1.028e-01
3.694e-01,9.948e-02
3.724e-01,9.285e-02
3.754e-01,9.948e-02
3.785e-01,9.948e-02
3.815e-01,9.617e-02
3.845e-01,6.300e-02
3.875e-01,4.311e-02
3.905e-01,4.311e-02
3.935e-01,5.306e-02
3.966e-01,5.637e-02
3.996e-01,3.979e-02
4.026e-01,2.984e-02
4.056e-01,4.642e-02
4.086e-01,2.653e-02
4.116e-01,4.311e-02
4.147e-01,1.990e-02
4.177e-01,2.321e-02
4.207e-01,1.990e-02
4.237e-01,1.658e-02
4.267e-01,1.326e-02
4.297e-01,2.653e-02
4.327e-01,1.326e-02
4.358e-01,1.326e-02
4.388e-01,6.632e-03
4.418e-01,9.948e-03
4.448e-01,9.948e-03
4.478e-01,1.990e-02
4.508e-01,1.326e-02
4.539e-01,6.632e-03
4.569e-01,6.632e-03
4.599e-01,1.326e-02
4.629e-01,3.316e-03
4.659e-01,6.632e-03
4.689e-01,1.658e-02
4.719e-01,0.000e+00
4.750e-01,6.632e-03
4.780e-01,0.000e+00
4.810e-01,3.316e-03
4.840e-01,0.000e+00
4.870e-01,3.316e-03
4.900e-01,3.316e-03
4.931e-01,3.316e-03
4.961e-01,0.000e+00
4.991e-01,3.316e-03
5.021e-01,0.000e+00
5.051e-01,0.000e+00
5.081e-01,0.000e+00
5.112e-01,0.000e+00
5.142e-01,0.000e+00
5.172e-01,0.000e+00
5.202e-01,0.000e+00
5.232e-01,0.000e+00
5.262e-01,0.000e+00
5.292e-01,0.000e+00
5.323e-01,0.000e+00
5.353e-01,0.000e+00
5.383e-01,0.000e+00
5.413e-01,0.000e+00
5.443e-01,0.000e+00
5.473e-01,3.316e-03
5.504e-01,0.000e+00
5.534e-01,0.000e+00
5.564e-01,0.000e+00
5.594e-01,0.000e+00
5.624e-01,0.000e+00
5.654e-01,0.000e+00
5.685e-01,0.000e+00
5.715e-01,0.000e+00
5.745e-01,0.000e+00
5.775e-01,0.000e+00
5.805e-01,0.000e+00
5.835e-01,0.000e+00
5.865e-01,0.000e+00
5.896e-01,0.000e+00
5.926e-01,0.000e+00
5.956e-01,0.000e+00
5.986e-01,0.000e+00
6.016e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_01.csv <==
transmittance,probability_density
1.659e-03,2.995e+00
4.978e-03,4.725e+00
8.297e-03,4.686e+00
1.162e-02,4.704e+00
1.493e-02,4.538e+00
1.825e-02,4.490e+00
2.157e-02,4.420e+00
2.489e-02,4.062e+00
2.821e-02,4.222e+00
3.153e-02,3.983e+00
3.485e-02,4.029e+00
3.817e-02,4.312e+00
4.148e-02,4.050e+00
4.480e-02,4.008e+00
4.812e-02,3.806e+00
5.144e-02,3.905e+00
5.476e-02,3.857e+00
5.808e-02,3.977e+00
6.140e-02,3.803e+00
6.471e-02,3.947e+00
6.803e-02,3.803e+00
7.135e-02,3.929e+00
7.467e-02,3.965e+00
7.799e-02,3.661e+00
8.131e-02,3.911e+00
8.463e-02,3.667e+00
8.795e-02,3.586e+00
9.126e-02,3.739e+00
9.458e-02,3.890e+00
9.790e-02,3.724e+00
1.012e-01,3.745e+00
1.045e-01,3.685e+00
1.079e-01,3.830e+00
1.112e-01,3.884e+00
1.145e-01,3.697e+00
1.178e-01,3.776e+00
1.211e-01,3.890e+00
1.245e-01,3.899e+00
1.278e-01,3.661e+00
1.311e-01,3.715e+00
1.344e-01,3.688e+00
1.377e-01,3.607e+00
1.410e-01,3.712e+00
1.444e-01,3.525e+00
1.477e-01,3.574e+00
1.510e-01,3.495e+00
1.543e-01,3.227e+00
1.576e-01,3.233e+00
1.610e-01,3.513e+00
1.643e-01,3.197e+00
1.676e-01,3.290e+00
1.709e-01,3.188e+00
1.742e-01,3.125e+00
1.776e-01,3.203e+00
1.809e-01,3.089e+00
1.842e-01,3.140e+00
1.875e-01,3.016e+00
1.908e-01,2.908e+00
1.941e-01,3.016e+00
1.975e-01,2.896e+00
2.008e-01,2.878e+00
2.041e-01,2.844e+00
2.074e-01,2.703e+00
2.107e-01,2.658e+00
2.141e-01,2.558e+00
2.174e-01,2.579e+00
2.207e-01,2.429e+00
2.240e-01,2.414e+00
2.273e-01,2.287e+00
2.306e-01,2.591e+00
2.340e-01,2.194e+00
2.373e-01,2.130e+00
2.406e-01,1.986e+00
2.439e-01,2.043e+00
2.472e-01,2.052e+00
2.506e-01,1.889e+00
2.539e-01,1.953e+00
2.572e-01,1.745e+00
2.605e-01,1.760e+00
2.638e-01,1.681e+00
2.672e-01,1.639e+00
2.705e-01,1.576e+00
2.738e-01,1.419e+00
2.771e-01,1.473e+00
2.804e-01,1.467e+00
2.837e-01,1.356e+00
2.871e-01,1.311e+00
2.904e-01,1.157e+00
2.937e-01,1.157e+00
2.970e-01,1.118e+00
3.003e-01,1.091e+00
3.037e-01,9.914e-01
3.070e-01,1.046e+00
3.103e-01,8.919e-01
3.136e-01,9.733e-01
3.169e-01,7.955e-01
3.203e-01,7.473e-01
3.236e-01,7.081e-01
3.269e-01,7.171e-01
3.302e-01,7.593e-01
3.335e-01,6.448e-01
3.368e-01,5.936e-01
3.402e-01,5.544e-01
3.435e-01,5.032e-01
3.468e-01,4.701e-01
3.501e-01,4.912e-01
3.534e-01,4.460e-01
3.568e-01,4.309e-01
3.601e-01,3.977e-01
3.634e-01,3.887e-01
3.667e-01,3.797e-01
3.700e-01,3.194e-01
3.734e-01,3.224e-01
3.767e-01,3.073e-01
3.800e-01,2.561e-01
3.833e-01,2.411e-01
3.866e-01,2.200e-01
3.899e-01,2.290e-01
3.933e-01,1.898e-01
3.966e-01,2.380e-01
3.999e-01,1.356e-01
4.032e-01,1.326e-01
4.065e-01,2.200e-01
4.099e-01,1.416e-01
4.132e-01,8.738e-02
4.165e-01,1.356e-01
4.198e-01,1.055e-01
4.231e-01,6.930e-02
4.265e-01,1.205e-01
4.298e-01,6.328e-02
4.331e-01,9.040e-02
4.364e-01,7.533e-02
4.397e-01,8.136e-02
4.430e-01,6.026e-02
4.464e-01,4.821e-02
4.497e-01,4.520e-02
4.530e-01,6.026e-02
4.563e-01,3.917e-02
4.596e-01,3.013e-02
4.630e-01,3.013e-02
4.663e-01,4.520e-02
4.696e-01,1.507e-02
4.729e-01,2.712e-02
4.762e-01,2.109e-02
4.796e-01,2.712e-02
4.829e-01,1.808e-02
4.862e-01,2.712e-02
4.895e-01,6.026e-03
4.928e-01,2.109e-02
4.961e-01,6.026e-03
4.995e-01,1.205e-02
5.028e-01,1.205e-02
5.061e-01,1.808e-02
5.094e-01,6.026e-03
5.127e-01,1.205e-02
5.161e-01,1.205e-02
5.194e-01,3.013e-03
5.227e-01,6.026e-03
5.260e-01,3.013e-03
5.293e-01,9.040e-03
5.327e-01,1.205e-02
5.360e-01,0.000e+00
5.393e-01,0.000e+00
5.426e-01,0.000e+00
5.459e-01,6.026e-03
5.492e-01,3.013e-03
5.526e-01,0.000e+00
5.559e-01,0.000e+00
5.592e-01,6.026e-03
5.625e-01,0.000e+00
5.658e-01,3.013e-03
5.692e-01,0.000e+00
5.725e-01,0.000e+00
5.758e-01,0.000e+00
5.791e-01,0.000e+00
5.824e-01,0.000e+00
5.858e-01,0.000e+00
5.891e-01,0.000e+00
5.924e-01,0.000e+00
5.957e-01,0.000e+00
5.990e-01,0.000e+00
6.023e-01,3.013e-03
6.057e-01,0.000e+00
6.090e-01,0.000e+00
6.123e-01,0.000e+00
6.156e-01,0.000e+00
6.189e-01,0.000e+00
6.223e-01,0.000e+00
6.256e-01,0.000e+00
6.289e-01,0.000e+00
6.322e-01,0.000e+00
6.355e-01,0.000e+00
6.388e-01,0.000e+00
6.422e-01,0.000e+00
6.455e-01,0.000e+00
6.488e-01,0.000e+00
6.521e-01,0.000e+00
6.554e-01,0.000e+00
6.588e-01,0.000e+00
6.621e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_011.csv <==
transmittance,probability_density
1.787e-03,1.931e+00
5.361e-03,3.593e+00
8.935e-03,3.643e+00
1.251e-02,3.461e+00
1.608e-02,3.646e+00
1.966e-02,3.523e+00
2.323e-02,3.540e+00
2.680e-02,3.540e+00
3.038e-02,3.394e+00
3.395e-02,3.170e+00
3.753e-02,3.498e+00
4.110e-02,3.089e+00
4.467e-02,3.352e+00
4.825e-02,3.397e+00
5.182e-02,3.444e+00
5.540e-02,3.226e+00
5.897e-02,3.159e+00
6.254e-02,3.218e+00
6.612e-02,3.209e+00
6.969e-02,3.400e+00
7.326e-02,3.235e+00
7.684e-02,3.176e+00
8.041e-02,3.254e+00
8.399e-02,3.114e+00
8.756e-02,3.319e+00
9.113e-02,3.251e+00
9.471e-02,3.237e+00
9.828e-02,3.274e+00
1.019e-01,3.282e+00
1.054e-01,3.204e+00
1.090e-01,2.918e+00
1.126e-01,3.235e+00
1.162e-01,3.151e+00
1.197e-01,3.190e+00
1.233e-01,3.254e+00
1.269e-01,3.282e+00
1.304e-01,3.215e+00
1.340e-01,3.254e+00
1.376e-01,3.277e+00
1.412e-01,3.338e+00
1.447e-01,3.291e+00
1.483e-01,3.277e+00
1.519e-01,3.243e+00
1.555e-01,3.341e+00
1.590e-01,3.257e+00
1.626e-01,3.167e+00
1.662e-01,3.092e+00
1.698e-01,3.089e+00
1.733e-01,3.123e+00
1.769e-01,3.019e+00
1.805e-01,3.106e+00
1.841e-01,2.963e+00
1.876e-01,2.893e+00
1.912e-01,2.879e+00
1.948e-01,2.804e+00
1.984e-01,2.860e+00
2.019e-01,2.868e+00
2.055e-01,2.843e+00
2.091e-01,2.804e+00
2.126e-01,2.888e+00
2.162e-01,2.714e+00
2.198e-01,2.619e+00
2.234e-01,2.756e+00
2.269e-01,2.703e+00
2.305e-01,2.501e+00
2.341e-01,2.515e+00
2.377e-01,2.773e+00
2.412e-01,2.524e+00
2.448e-01,2.280e+00
2.484e-01,2.409e+00
2.520e-01,2.272e+00
2.555e-01,2.325e+00
2.591e-01,2.208e+00
2.627e-01,2.191e+00
2.663e-01,2.177e+00
2.698e-01,2.099e+00
2.734e-01,2.040e+00
2.770e-01,2.090e+00
2.806e-01,1.813e+00
2.841e-01,1.914e+00
2.877e-01,1.813e+00
2.913e-01,1.754e+00
2.948e-01,1.651e+00
2.984e-01,1.780e+00
3.020e-01,1.670e+00
3.056e-01,1.578e+00
3.091e-01,1.559e+00
3.127e-01,1.407e+00
3.163e-01,1.413e+00
3.199e-01,1.321e+00
3.234e-01,1.382e+00
3.270e-01,1.273e+00
3.306e-01,1.209e+00
3.342e-01,1.116e+00
3.377e-01,1.170e+00
3.413e-01,9.989e-01
3.449e-01,1.032e+00
3.485e-01,9.989e-01
3.520e-01,9.597e-01
3.556e-01,7.807e-01
3.592e-01,9.457e-01
3.628e-01,8.450e-01
3.663e-01,7.639e-01
3.699e-01,6.939e-01
3.735e-01,7.163e-01
3.770e-01,6.492e-01
3.806e-01,6.268e-01
3.842e-01,6.184e-01
3.878e-01,5.904e-01
3.913e-01,5.624e-01
3.949e-01,4.729e-01
3.985e-01,4.197e-01
4.021e-01,4.225e-01
4.056e-01,5.148e-01
4.092e-01,3.833e-01
4.128e-01,3.582e-01
4.164e-01,3.190e-01
4.199e-01,3.637e-01
4.235e-01,2.854e-01
4.271e-01,2.882e-01
4.307e-01,2.602e-01
4.342e-01,2.686e-01
4.378e-01,2.490e-01
4.414e-01,2.099e-01
4.450e-01,2.182e-01
4.485e-01,1.651e-01
4.521e-01,1.567e-01
4.557e-01,1.651e-01
4.592e-01,1.315e-01
4.628e-01,1.875e-01
4.664e-01,1.231e-01
4.700e-01,1.259e-01
4.735e-01,8.954e-02
4.771e-01,1.147e-01
4.807e-01,7.275e-02
4.843e-01,5.596e-02
4.878e-01,8.394e-02
4.914e-01,8.954e-02
4.950e-01,8.954e-02
4.986e-01,7.275e-02
5.021e-01,4.477e-02
5.057e-01,4.757e-02
5.093e-01,5.596e-02
5.129e-01,3.917e-02
5.164e-01,3.078e-02
5.200e-01,3.078e-02
5.236e-01,1.959e-02
5.272e-01,3.078e-02
5.307e-01,1.959e-02
5.343e-01,1.399e-02
5.379e-01,2.518e-02
5.414e-01,2.798e-02
5.450e-01,1.959e-02
5.486e-01,2.238e-02
5.522e-01,1.399e-02
5.557e-01,2.798e-03
5.593e-01,2.798e-03
5.629e-01,5.596e-03
5.665e-01,2.518e-02
5.700e-01,1.399e-02
5.736e-01,5.596e-03
5.772e-01,2.798e-03
5.808e-01,8.394e-03
5.843e-01,8.394e-03
5.879e-01,1.119e-02
5.915e-01,0.000e+00
5.951e-01,2.798e-03
5.986e-01,0.000e+00
6.022e-01,5.596e-03
6.058e-01,0.000e+00
6.093e-01,0.000e+00
6.129e-01,0.000e+00
6.165e-01,2.798e-03
6.201e-01,0.000e+00
6.236e-01,2.798e-03
6.272e-01,5.596e-03
6.308e-01,0.000e+00
6.344e-01,0.000e+00
6.379e-01,0.000e+00
6.415e-01,0.000e+00
6.451e-01,0.000e+00
6.487e-01,2.798e-03
6.522e-01,0.000e+00
6.558e-01,0.000e+00
6.594e-01,0.000e+00
6.630e-01,0.000e+00
6.665e-01,0.000e+00
6.701e-01,0.000e+00
6.737e-01,0.000e+00
6.773e-01,0.000e+00
6.808e-01,0.000e+00
6.844e-01,0.000e+00
6.880e-01,0.000e+00
6.915e-01,0.000e+00
6.951e-01,0.000e+00
6.987e-01,0.000e+00
7.023e-01,0.000e+00
7.058e-01,0.000e+00
7.094e-01,0.000e+00
7.130e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_012.csv <==
transmittance,probability_density
1.885e-03,1.265e+00
5.656e-03,2.702e+00
9.427e-03,2.745e+00
1.320e-02,2.742e+00
1.697e-02,2.766e+00
2.074e-02,2.893e+00
2.451e-02,2.920e+00
2.828e-02,2.928e+00
3.205e-02,2.766e+00
3.582e-02,2.843e+00
3.959e-02,2.755e+00
4.336e-02,2.631e+00
4.714e-02,2.872e+00
5.091e-02,2.676e+00
5.468e-02,2.686e+00
5.845e-02,2.808e+00
6.222e-02,2.803e+00
6.599e-02,2.885e+00
6.976e-02,2.671e+00
7.353e-02,2.718e+00
7.730e-02,2.739e+00
8.107e-02,2.716e+00
8.484e-02,2.835e+00
8.861e-02,2.800e+00
9.238e-02,2.745e+00
9.616e-02,2.787e+00
9.993e-02,2.729e+00
1.037e-01,2.787e+00
1.075e-01,2.790e+00
1.112e-01,2.885e+00
1.150e-01,2.745e+00
1.188e-01,2.824e+00
1.226e-01,2.920e+00
1.263e-01,2.676e+00
1.301e-01,2.702e+00
1.339e-01,2.689e+00
1.376e-01,2.713e+00
1.414e-01,2.785e+00
1.452e-01,2.814e+00
1.489e-01,2.922e+00
1.527e-01,2.901e+00
1.565e-01,2.800e+00
1.603e-01,2.901e+00
1.640e-01,2.936e+00
1.678e-01,2.840e+00
1.716e-01,2.742e+00
1.753e-01,3.034e+00
1.791e-01,3.039e+00
1.829e-01,2.970e+00
1.867e-01,2.785e+00
1.904e-01,2.891e+00
1.942e-01,2.732e+00
1.980e-01,2.793e+00
2.017e-01,2.782e+00
2.055e-01,2.678e+00
2.093e-01,2.774e+00
2.131e-01,2.657e+00
2.168e-01,2.694e+00
2.206e-01,2.620e+00
2.244e-01,2.546e+00
2.281e-01,2.596e+00
2.319e-01,2.530e+00
2.357e-01,2.607e+00
2.394e-01,2.551e+00
2.432e-01,2.564e+00
2.470e-01,2.591e+00
2.508e-01,2.480e+00
2.545e-01,2.440e+00
2.583e-01,2.411e+00
2.621e-01,2.381e+00
2.658e-01,2.533e+00
2.696e-01,2.259e+00
2.734e-01,2.297e+00
2.772e-01,2.437e+00
2.809e-01,2.397e+00
2.847e-01,2.005e+00
2.885e-01,2.015e+00
2.922e-01,2.124e+00
2.960e-01,2.148e+00
2.998e-01,2.087e+00
3.035e-01,1.970e+00
3.073e-01,1.992e+00
3.111e-01,1.909e+00
3.149e-01,1.827e+00
3.186e-01,1.912e+00
3.224e-01,1.790e+00
3.262e-01,1.697e+00
3.299e-01,1.697e+00
3.337e-01,1.586e+00
3.375e-01,1.573e+00
3.413e-01,1.628e+00
3.450e-01,1.626e+00
3.488e-01,1.382e+00
3.526e-01,1.366e+00
3.563e-01,1.472e+00
3.601e-01,1.326e+00
3.639e-01,1.284e+00
3.677e-01,1.313e+00
3.714e-01,1.162e+00
3.752e-01,1.119e+00
3.790e-01,9.706e-01
3.827e-01,1.093e+00
3.865e-01,1.034e+00
3.903e-01,9.600e-01
3.940e-01,9.096e-01
3.978e-01,8.831e-01
4.016e-01,8.248e-01
4.054e-01,7.876e-01
4.091e-01,8.115e-01
4.129e-01,7.611e-01
4.167e-01,7.664e-01
4.204e-01,6.020e-01
4.242e-01,6.391e-01
4.280e-01,5.834e-01
4.318e-01,5.675e-01
4.355e-01,6.285e-01
4.393e-01,5.490e-01
4.431e-01,4.694e-01
4.468e-01,4.137e-01
4.506e-01,4.349e-01
4.544e-01,4.057e-01
4.582e-01,4.164e-01
4.619e-01,3.660e-01
4.657e-01,2.811e-01
4.695e-01,3.262e-01
4.732e-01,3.129e-01
4.770e-01,2.705e-01
4.808e-01,2.201e-01
4.845e-01,2.493e-01
4.883e-01,2.413e-01
4.921e-01,1.962e-01
4.959e-01,2.015e-01
4.996e-01,2.095e-01
5.034e-01,1.167e-01
5.072e-01,1.724e-01
5.109e-01,1.512e-01
5.147e-01,1.379e-01
5.185e-01,1.246e-01
5.223e-01,1.008e-01
5.260e-01,9.017e-02
5.298e-01,8.486e-02
5.336e-01,9.812e-02
5.373e-01,6.630e-02
5.411e-01,7.160e-02
5.449e-01,9.547e-02
5.487e-01,8.486e-02
5.524e-01,6.895e-02
5.562e-01,4.508e-02
5.600e-01,4.243e-02
5.637e-01,4.774e-02
5.675e-01,2.652e-02
5.713e-01,2.652e-02
5.750e-01,2.122e-02
5.788e-01,2.122e-02
5.826e-01,1.856e-02
5.864e-01,2.652e-02
5.901e-01,2.387e-02
5.939e-01,1.856e-02
5.977e-01,2.122e-02
6.014e-01,1.061e-02
6.052e-01,5.304e-03
6.090e-01,1.856e-02
6.128e-01,2.652e-03
6.165e-01,1.326e-02
6.203e-01,1.856e-02
6.241e-01,2.652e-03
6.278e-01,1.326e-02
6.316e-01,5.304e-03
6.354e-01,7.956e-03
6.392e-01,7.956e-03
6.429e-01,5.304e-03
6.467e-01,2.652e-03
6.505e-01,0.000e+00
6.542e-01,0.000e+00
6.580e-01,0.000e+00
6.618e-01,0.000e+00
6.655e-01,0.000e+00
6.693e-01,0.000e+00
6.731e-01,0.000e+00
6.769e-01,7.956e-03
6.806e-01,0.000e+00
6.844e-01,5.304e-03
6.882e-01,0.000e+00
6.919e-01,0.000e+00
6.957e-01,0.000e+00
6.995e-01,0.000e+00
7.033e-01,0.000e+00
7.070e-01,0.000e+00
7.108e-01,0.000e+00
7.146e-01,0.000e+00
7.183e-01,0.000e+00
7.221e-01,0.000e+00
7.259e-01,0.000e+00
7.296e-01,0.000e+00
7.334e-01,0.000e+00
7.372e-01,0.000e+00
7.410e-01,0.000e+00
7.447e-01,0.000e+00
7.485e-01,0.000e+00
7.523e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_013.csv <==
transmittance,probability_density
2.022e-03,8.457e-01
6.066e-03,1.978e+00
1.011e-02,2.211e+00
1.415e-02,2.134e+00
1.820e-02,2.134e+00
2.224e-02,2.196e+00
2.629e-02,2.265e+00
3.033e-02,2.431e+00
3.438e-02,2.305e+00
3.842e-02,2.332e+00
4.246e-02,2.272e+00
4.651e-02,2.319e+00
5.055e-02,2.297e+00
5.460e-02,2.228e+00
5.864e-02,2.277e+00
6.268e-02,2.230e+00
6.673e-02,2.441e+00
7.077e-02,2.366e+00
7.482e-02,2.265e+00
7.886e-02,2.394e+00
8.291e-02,2.369e+00
8.695e-02,2.310e+00
9.099e-02,2.401e+00
9.504e-02,2.253e+00
9.908e-02,2.416e+00
1.031e-01,2.421e+00
1.072e-01,2.277e+00
1.112e-01,2.507e+00
1.153e-01,2.475e+00
1.193e-01,2.371e+00
1.233e-01,2.260e+00
1.274e-01,2.624e+00
1.314e-01,2.384e+00
1.355e-01,2.485e+00
1.395e-01,2.408e+00
1.436e-01,2.574e+00
1.476e-01,2.483e+00
1.517e-01,2.230e+00
1.557e-01,2.490e+00
1.597e-01,2.349e+00
1.638e-01,2.470e+00
1.678e-01,2.512e+00
1.719e-01,2.497e+00
1.759e-01,2.530e+00
1.800e-01,2.525e+00
1.840e-01,2.737e+00
1.881e-01,2.433e+00
1.921e-01,2.673e+00
1.961e-01,2.547e+00
2.002e-01,2.544e+00
2.042e-01,2.631e+00
2.083e-01,2.574e+00
2.123e-01,2.841e+00
2.164e-01,2.527e+00
2.204e-01,2.619e+00
2.245e-01,2.478e+00
2.285e-01,2.470e+00
2.325e-01,2.564e+00
2.366e-01,2.547e+00
2.406e-01,2.428e+00
2.447e-01,2.396e+00
2.487e-01,2.438e+00
2.528e-01,2.431e+00
2.568e-01,2.389e+00
2.608e-01,2.255e+00
2.649e-01,2.510e+00
2.689e-01,2.381e+00
2.730e-01,2.300e+00
2.770e-01,2.433e+00
2.811e-01,2.260e+00
2.851e-01,2.265e+00
2.892e-01,2.295e+00
2.932e-01,2.386e+00
2.972e-01,2.198e+00
3.013e-01,2.164e+00
3.053e-01,2.265e+00
3.094e-01,2.164e+00
3.134e-01,2.201e+00
3.175e-01,2.114e+00
3.215e-01,2.134e+00
3.256e-01,1.859e+00
3.296e-01,1.983e+00
3.336e-01,1.906e+00
3.377e-01,2.129e+00
3.417e-01,1.845e+00
3.458e-01,1.842e+00
3.498e-01,1.944e+00
3.539e-01,1.775e+00
3.579e-01,1.810e+00
3.620e-01,1.639e+00
3.660e-01,1.676e+00
3.700e-01,1.647e+00
3.741e-01,1.521e+00
3.781e-01,1.644e+00
3.822e-01,1.496e+00
3.862e-01,1.484e+00
3.903e-01,1.392e+00
3.943e-01,1.461e+00
3.983e-01,1.286e+00
4.024e-01,1.419e+00
4.064e-01,1.170e+00
4.105e-01,1.246e+00
4.145e-01,1.219e+00
4.186e-01,1.034e+00
4.226e-01,1.110e+00
4.267e-01,1.026e+00
4.307e-01,1.039e+00
4.347e-01,8.407e-01
4.388e-01,8.778e-01
4.428e-01,9.075e-01
4.469e-01,7.888e-01
4.509e-01,8.086e-01
4.550e-01,7.616e-01
4.590e-01,7.344e-01
4.631e-01,7.022e-01
4.671e-01,7.369e-01
4.711e-01,5.737e-01
4.752e-01,6.503e-01
4.792e-01,5.168e-01
4.833e-01,5.613e-01
4.873e-01,5.292e-01
4.914e-01,4.847e-01
4.954e-01,4.525e-01
4.995e-01,4.327e-01
5.035e-01,3.833e-01
5.075e-01,3.956e-01
5.116e-01,3.462e-01
5.156e-01,3.264e-01
5.197e-01,2.646e-01
5.237e-01,3.091e-01
5.278e-01,2.201e-01
5.318e-01,2.522e-01
5.358e-01,2.151e-01
5.399e-01,2.077e-01
5.439e-01,1.731e-01
5.480e-01,2.250e-01
5.520e-01,1.459e-01
5.561e-01,1.484e-01
5.601e-01,1.830e-01
5.642e-01,1.162e-01
5.682e-01,1.434e-01
5.722e-01,8.160e-02
5.763e-01,9.644e-02
5.803e-01,1.014e-01
5.844e-01,7.171e-02
5.884e-01,9.149e-02
5.925e-01,8.160e-02
5.965e-01,6.924e-02
6.006e-01,8.407e-02
6.046e-01,6.676e-02
6.086e-01,3.215e-02
6.127e-01,3.709e-02
6.167e-01,3.462e-02
6.208e-01,2.473e-02
6.248e-01,2.473e-02
6.289e-01,2.967e-02
6.329e-01,1.236e-02
6.370e-01,2.225e-02
6.410e-01,1.731e-02
6.450e-01,1.484e-02
6.491e-01,7.418e-03
6.531e-01,1.978e-02
6.572e-01,1.236e-02
6.612e-01,1.484e-02
6.653e-01,7.418e-03
6.693e-01,7.418e-03
6.734e-01,1.484e-02
6.774e-01,4.945e-03
6.814e-01,1.484e-02
6.855e-01,4.945e-03
6.895e-01,4.945e-03
6.936e-01,0.000e+00
6.976e-01,0.000e+00
7.017e-01,0.000e+00
7.057e-01,0.000e+00
7.097e-01,0.000e+00
7.138e-01,2.473e-03
7.178e-01,0.000e+00
7.219e-01,2.473e-03
7.259e-01,0.000e+00
7.300e-01,4.945e-03
7.340e-01,2.473e-03
7.381e-01,0.000e+00
7.421e-01,0.000e+00
7.461e-01,0.000e+00
7.502e-01,0.000e+00
7.542e-01,0.000e+00
7.583e-01,0.000e+00
7.623e-01,0.000e+00
7.664e-01,0.000e+00
7.704e-01,0.000e+00
7.745e-01,0.000e+00
7.785e-01,0.000e+00
7.825e-01,0.000e+00
7.866e-01,0.000e+00
7.906e-01,0.000e+00
7.947e-01,0.000e+00
7.987e-01,0.000e+00
8.028e-01,0.000e+00
8.068e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_014.csv <==
transmittance,probability_density
2.140e-03,5.491e-01
6.420e-03,1.465e+00
1.070e-02,1.701e+00
1.498e-02,1.673e+00
1.926e-02,1.734e+00
2.354e-02,1.619e+00
2.782e-02,1.769e+00
3.210e-02,1.885e+00
3.638e-02,1.909e+00
4.066e-02,1.958e+00
4.494e-02,1.958e+00
4.922e-02,1.773e+00
5.350e-02,2.014e+00
5.778e-02,1.974e+00
6.206e-02,1.904e+00
6.634e-02,1.909e+00
7.062e-02,1.906e+00
7.490e-02,1.890e+00
7.918e-02,2.049e+00
8.346e-02,2.033e+00
8.774e-02,1.998e+00
9.202e-02,2.070e+00
9.630e-02,1.906e+00
1.006e-01,2.035e+00
1.049e-01,2.142e+00
1.091e-01,1.928e+00
1.134e-01,1.998e+00
1.177e-01,2.147e+00
1.220e-01,2.121e+00
1.263e-01,2.103e+00
1.305e-01,1.991e+00
1.348e-01,2.201e+00
1.391e-01,2.131e+00
1.434e-01,2.089e+00
1.477e-01,2.206e+00
1.519e-01,2.126e+00
1.562e-01,2.196e+00
1.605e-01,2.164e+00
1.648e-01,2.213e+00
1.691e-01,2.269e+00
1.733e-01,2.091e+00
1.776e-01,2.187e+00
1.819e-01,2.187e+00
1.862e-01,2.213e+00
1.905e-01,2.124e+00
1.947e-01,2.231e+00
1.990e-01,2.315e+00
2.033e-01,2.278e+00
2.076e-01,2.334e+00
2.119e-01,2.425e+00
2.161e-01,2.185e+00
2.204e-01,2.406e+00
2.247e-01,2.299e+00
2.290e-01,2.348e+00
2.333e-01,2.549e+00
2.375e-01,2.257e+00
2.418e-01,2.425e+00
2.461e-01,2.421e+00
2.504e-01,2.360e+00
2.547e-01,2.346e+00
2.589e-01,2.222e+00
2.632e-01,2.353e+00
2.675e-01,2.390e+00
2.718e-01,2.341e+00
2.761e-01,2.175e+00
2.803e-01,2.245e+00
2.846e-01,2.227e+00
2.889e-01,2.287e+00
2.932e-01,2.138e+00
2.975e-01,2.308e+00
3.017e-01,2.257e+00
3.060e-01,2.215e+00
3.103e-01,2.264e+00
3.146e-01,2.227e+00
3.189e-01,2.054e+00
3.231e-01,2.154e+00
3.274e-01,2.138e+00
3.317e-01,2.192e+00
3.360e-01,2.098e+00
3.403e-01,2.107e+00
3.445e-01,2.056e+00
3.488e-01,2.075e+00
3.531e-01,2.068e+00
3.574e-01,1.937e+00
3.617e-01,1.928e+00
3.659e-01,1.871e+00
3.702e-01,1.944e+00
3.745e-01,1.857e+00
3.788e-01,1.848e+00
3.831e-01,1.843e+00
3.873e-01,1.825e+00
3.916e-01,1.794e+00
3.959e-01,1.738e+00
4.002e-01,1.701e+00
4.045e-01,1.577e+00
4.087e-01,1.598e+00
4.130e-01,1.591e+00
4.173e-01,1.512e+00
4.216e-01,1.605e+00
4.259e-01,1.498e+00
4.302e-01,1.308e+00
4.344e-01,1.425e+00
4.387e-01,1.388e+00
4.430e-01,1.217e+00
4.473e-01,1.322e+00
4.516e-01,1.152e+00
4.558e-01,1.210e+00
4.601e-01,1.157e+00
4.644e-01,1.131e+00
4.687e-01,1.016e+00
4.730e-01,9.135e-01
4.772e-01,9.556e-01
4.815e-01,9.486e-01
4.858e-01,8.948e-01
4.901e-01,7.897e-01
4.944e-01,7.827e-01
4.986e-01,7.593e-01
5.029e-01,7.547e-01
5.072e-01,7.173e-01
5.115e-01,7.103e-01
5.158e-01,5.818e-01
5.200e-01,6.519e-01
5.243e-01,6.075e-01
5.286e-01,4.953e-01
5.329e-01,5.491e-01
5.372e-01,5.023e-01
5.414e-01,4.696e-01
5.457e-01,4.346e-01
5.500e-01,3.808e-01
5.543e-01,3.738e-01
5.586e-01,3.084e-01
5.628e-01,3.434e-01
5.671e-01,2.780e-01
5.714e-01,2.757e-01
5.757e-01,2.593e-01
5.800e-01,2.266e-01
5.842e-01,1.519e-01
5.885e-01,2.430e-01
5.928e-01,1.822e-01
5.971e-01,1.869e-01
6.014e-01,1.495e-01
6.056e-01,1.799e-01
6.099e-01,1.378e-01
6.142e-01,1.098e-01
6.185e-01,9.346e-02
6.228e-01,1.168e-01
6.270e-01,8.645e-02
6.313e-01,1.051e-01
6.356e-01,8.177e-02
6.399e-01,6.542e-02
6.442e-01,6.776e-02
6.484e-01,7.710e-02
6.527e-01,5.374e-02
6.570e-01,3.037e-02
6.613e-01,4.439e-02
6.656e-01,3.037e-02
6.698e-01,2.336e-02
6.741e-01,1.869e-02
6.784e-01,2.103e-02
6.827e-01,1.635e-02
6.870e-01,1.402e-02
6.912e-01,1.869e-02
6.955e-01,2.336e-03
6.998e-01,1.168e-02
7.041e-01,1.635e-02
7.084e-01,1.168e-02
7.126e-01,1.635e-02
7.169e-01,9.346e-03
7.212e-01,7.009e-03
7.255e-01,9.346e-03
7.298e-01,4.673e-03
7.340e-01,0.000e+00
7.383e-01,2.336e-03
7.426e-01,0.000e+00
7.469e-01,0.000e+00
7.512e-01,0.000e+00
7.554e-01,2.336e-03
7.597e-01,0.000e+00
7.640e-01,0.000e+00
7.683e-01,2.336e-03
7.726e-01,2.336e-03
7.768e-01,2.336e-03
7.811e-01,0.000e+00
7.854e-01,0.000e+00
7.897e-01,0.000e+00
7.940e-01,0.000e+00
7.982e-01,0.000e+00
8.025e-01,0.000e+00
8.068e-01,0.000e+00
8.111e-01,0.000e+00
8.154e-01,0.000e+00
8.196e-01,0.000e+00
8.239e-01,0.000e+00
8.282e-01,0.000e+00
8.325e-01,0.000e+00
8.368e-01,0.000e+00
8.410e-01,0.000e+00
8.453e-01,0.000e+00
8.496e-01,0.000e+00
8.539e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_015.csv <==
transmittance,probability_density
2.234e-03,3.603e-01
6.703e-03,1.090e+00
1.117e-02,1.262e+00
1.564e-02,1.320e+00
2.011e-02,1.378e+00
2.458e-02,1.423e+00
2.905e-02,1.349e+00
3.352e-02,1.401e+00
3.798e-02,1.537e+00
4.245e-02,1.566e+00
4.692e-02,1.589e+00
5.139e-02,1.584e+00
5.586e-02,1.613e+00
6.033e-02,1.571e+00
6.480e-02,1.643e+00
6.927e-02,1.710e+00
7.373e-02,1.667e+00
7.820e-02,1.645e+00
8.267e-02,1.643e+00
8.714e-02,1.734e+00
9.161e-02,1.598e+00
9.608e-02,1.748e+00
1.005e-01,1.737e+00
1.050e-01,1.855e+00
1.095e-01,1.813e+00
1.140e-01,1.616e+00
1.184e-01,1.692e+00
1.229e-01,1.918e+00
1.274e-01,1.766e+00
1.318e-01,1.813e+00
1.363e-01,1.835e+00
1.408e-01,1.873e+00
1.452e-01,1.877e+00
1.497e-01,1.837e+00
1.542e-01,1.951e+00
1.586e-01,1.884e+00
1.631e-01,1.806e+00
1.676e-01,1.983e+00
1.720e-01,1.936e+00
1.765e-01,1.929e+00
1.810e-01,1.969e+00
1.855e-01,1.969e+00
1.899e-01,2.086e+00
1.944e-01,1.929e+00
1.989e-01,1.920e+00
2.033e-01,1.949e+00
2.078e-01,2.095e+00
2.123e-01,2.030e+00
2.167e-01,2.065e+00
2.212e-01,1.983e+00
2.257e-01,2.021e+00
2.301e-01,2.150e+00
2.346e-01,2.050e+00
2.391e-01,2.222e+00
2.435e-01,2.099e+00
2.480e-01,2.048e+00
2.525e-01,2.236e+00
2.570e-01,2.133e+00
2.614e-01,2.202e+00
2.659e-01,2.390e+00
2.704e-01,2.133e+00
2.748e-01,2.287e+00
2.793e-01,2.180e+00
2.838e-01,2.086e+00
2.882e-01,2.215e+00
2.927e-01,2.193e+00
2.972e-01,2.211e+00
3.016e-01,2.171e+00
3.061e-01,2.164e+00
3.106e-01,2.148e+00
3.150e-01,2.074e+00
3.195e-01,2.057e+00
3.240e-01,2.097e+00
3.285e-01,2.050e+00
3.329e-01,2.253e+00
3.374e-01,2.155e+00
3.419e-01,2.065e+00
3.463e-01,2.110e+00
3.508e-01,2.121e+00
3.553e-01,2.106e+00
3.597e-01,2.014e+00
3.642e-01,2.065e+00
3.687e-01,2.012e+00
3.731e-01,1.996e+00
3.776e-01,2.068e+00
3.821e-01,2.001e+00
3.865e-01,1.924e+00
3.910e-01,1.992e+00
3.955e-01,1.924e+00
4.000e-01,1.880e+00
4.044e-01,1.871e+00
4.089e-01,1.754e+00
4.134e-01,1.734e+00
4.178e-01,1.924e+00
4.223e-01,1.806e+00
4.268e-01,1.777e+00
4.312e-01,1.721e+00
4.357e-01,1.640e+00
4.402e-01,1.640e+00
4.446e-01,1.658e+00
4.491e-01,1.584e+00
4.536e-01,1.533e+00
4.580e-01,1.513e+00
4.625e-01,1.470e+00
4.670e-01,1.497e+00
4.715e-01,1.390e+00
4.759e-01,1.421e+00
4.804e-01,1.300e+00
4.849e-01,1.253e+00
4.893e-01,1.260e+00
4.938e-01,1.152e+00
4.983e-01,1.170e+00
5.027e-01,1.148e+00
5.072e-01,1.061e+00
5.117e-01,1.063e+00
5.161e-01,9.376e-01
5.206e-01,9.510e-01
5.251e-01,9.085e-01
5.295e-01,8.481e-01
5.340e-01,8.593e-01
5.385e-01,7.676e-01
5.430e-01,7.295e-01
5.474e-01,7.564e-01
5.519e-01,6.736e-01
5.564e-01,6.713e-01
5.608e-01,6.445e-01
5.653e-01,5.594e-01
5.698e-01,6.355e-01
5.742e-01,5.415e-01
5.787e-01,4.789e-01
5.832e-01,4.811e-01
5.876e-01,4.632e-01
5.921e-01,3.245e-01
5.966e-01,4.364e-01
6.010e-01,3.871e-01
6.055e-01,2.641e-01
6.100e-01,3.043e-01
6.145e-01,2.439e-01
6.189e-01,2.842e-01
6.234e-01,2.036e-01
6.279e-01,2.148e-01
6.323e-01,1.992e-01
6.368e-01,1.947e-01
6.413e-01,1.634e-01
6.457e-01,1.365e-01
6.502e-01,1.723e-01
6.547e-01,1.208e-01
6.591e-01,1.231e-01
6.636e-01,1.141e-01
6.681e-01,9.399e-02
6.725e-01,9.846e-02
6.770e-01,7.385e-02
6.815e-01,7.385e-02
6.860e-01,6.490e-02
6.904e-01,4.923e-02
6.949e-01,6.937e-02
6.994e-01,5.147e-02
7.038e-01,2.014e-02
7.083e-01,1.566e-02
7.128e-01,2.909e-02
7.172e-01,2.014e-02
7.217e-01,2.014e-02
7.262e-01,2.014e-02
7.306e-01,4.476e-03
7.351e-01,6.713e-03
7.396e-01,1.790e-02
7.440e-01,1.343e-02
7.485e-01,1.119e-02
7.530e-01,1.790e-02
7.575e-01,4.476e-03
7.619e-01,2.238e-03
7.664e-01,6.713e-03
7.709e-01,0.000e+00
7.753e-01,0.000e+00
7.798e-01,0.000e+00
7.843e-01,2.238e-03
7.887e-01,0.000e+00
7.932e-01,0.000e+00
7.977e-01,0.000e+00
8.021e-01,2.238e-03
8.066e-01,2.238e-03
8.111e-01,2.238e-03
8.155e-01,0.000e+00
8.200e-01,0.000e+00
8.245e-01,0.000e+00
8.290e-01,0.000e+00
8.334e-01,0.000e+00
8.379e-01,0.000e+00
8.424e-01,0.000e+00
8.468e-01,0.000e+00
8.513e-01,0.000e+00
8.558e-01,0.000e+00
8.602e-01,0.000e+00
8.647e-01,0.000e+00
8.692e-01,0.000e+00
8.736e-01,0.000e+00
8.781e-01,0.000e+00
8.826e-01,0.000e+00
8.870e-01,0.000e+00
8.915e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_016.csv <==
transmittance,probability_density
2.500e-03,2.660e-01
7.500e-03,8.240e-01
1.250e-02,1.004e+00
1.750e-02,1.006e+00
2.250e-02,1.132e+00
2.750e-02,1.136e+00
3.250e-02,1.120e+00
3.750e-02,1.108e+00
4.250e-02,1.196e+00
4.750e-02,1.326e+00
5.250e-02,1.316e+00
5.750e-02,1.352e+00
6.250e-02,1.292e+00
6.750e-02,1.400e+00
7.250e-02,1.340e+00
7.750e-02,1.420e+00
8.250e-02,1.498e+00
8.750e-02,1.472e+00
9.250e-02,1.408e+00
9.750e-02,1.524e+00
1.025e-01,1.376e+00
1.075e-01,1.556e+00
1.125e-01,1.378e+00
1.175e-01,1.550e+00
1.225e-01,1.578e+00
1.275e-01,1.682e+00
1.325e-01,1.488e+00
1.375e-01,1.558e+00
1.425e-01,1.480e+00
1.475e-01,1.654e+00
1.525e-01,1.670e+00
1.575e-01,1.648e+00
1.625e-01,1.678e+00
1.675e-01,1.632e+00
1.725e-01,1.760e+00
1.775e-01,1.698e+00
1.825e-01,1.644e+00
1.875e-01,1.718e+00
1.925e-01,1.788e+00
1.975e-01,1.798e+00
2.025e-01,1.792e+00
2.075e-01,1.810e+00
2.125e-01,1.786e+00
2.175e-01,1.818e+00
2.225e-01,1.838e+00
2.275e-01,1.762e+00
2.325e-01,1.902e+00
2.375e-01,1.876e+00
2.425e-01,1.904e+00
2.475e-01,1.906e+00
2.525e-01,1.856e+00
2.575e-01,1.986e+00
2.625e-01,1.904e+00
2.675e-01,1.934e+00
2.725e-01,1.972e+00
2.775e-01,2.078e+00
2.825e-01,1.974e+00
2.875e-01,1.988e+00
2.925e-01,2.114e+00
2.975e-01,2.100e+00
3.025e-01,2.106e+00
3.075e-01,2.094e+00
3.125e-01,2.084e+00
3.175e-01,2.064e+00
3.225e-01,2.060e+00
3.275e-01,2.042e+00
3.325e-01,2.106e+00
3.375e-01,2.082e+00
3.425e-01,2.096e+00
3.475e-01,1.958e+00
3.525e-01,1.992e+00
3.575e-01,2.036e+00
3.625e-01,2.042e+00
3.675e-01,1.988e+00
3.725e-01,2.060e+00
3.775e-01,1.980e+00
3.825e-01,2.166e+00
3.875e-01,1.998e+00
3.925e-01,1.966e+00
3.975e-01,1.946e+00
4.025e-01,2.004e+00
4.075e-01,2.050e+00
4.125e-01,1.926e+00
4.175e-01,1.888e+00
4.225e-01,1.926e+00
4.275e-01,1.922e+00
4.325e-01,1.994e+00
4.375e-01,1.810e+00
4.425e-01,1.790e+00
4.475e-01,1.774e+00
4.525e-01,1.812e+00
4.575e-01,1.716e+00
4.625e-01,1.692e+00
4.675e-01,1.824e+00
4.725e-01,1.694e+00
4.775e-01,1.708e+00
4.825e-01,1.518e+00
4.875e-01,1.650e+00
4.925e-01,1.504e+00
4.975e-01,1.496e+00
5.025e-01,1.532e+00
5.075e-01,1.440e+00
5.125e-01,1.376e+00
5.175e-01,1.334e+00
5.225e-01,1.322e+00
5.275e-01,1.282e+00
5.325e-01,1.170e+00
5.375e-01,1.174e+00
5.425e-01,1.140e+00
5.475e-01,1.068e+00
5.525e-01,1.014e+00
5.575e-01,1.004e+00
5.625e-01,9.680e-01
5.675e-01,8.940e-01
5.725e-01,8.560e-01
5.775e-01,8.060e-01
5.825e-01,7.900e-01
5.875e-01,7.120e-01
5.925e-01,6.960e-01
5.975e-01,7.060e-01
6.025e-01,6.120e-01
6.075e-01,6.140e-01
6.125e-01,5.760e-01
6.175e-01,4.780e-01
6.225e-01,5.500e-01
6.275e-01,4.100e-01
6.325e-01,4.100e-01
6.375e-01,4.040e-01
6.425e-01,3.380e-01
6.475e-01,2.860e-01
6.525e-01,2.740e-01
6.575e-01,2.560e-01
6.625e-01,2.420e-01
6.675e-01,2.440e-01
6.725e-01,1.960e-01
6.775e-01,1.700e-01
6.825e-01,1.460e-01
6.875e-01,1.480e-01
6.925e-01,1.680e-01
6.975e-01,1.080e-01
7.025e-01,1.100e-01
7.075e-01,9.200e-02
7.125e-01,8.200e-02
7.175e-01,8.800e-02
7.225e-01,6.000e-02
7.275e-01,5.600e-02
7.325e-01,5.400e-02
7.375e-01,2.800e-02
7.425e-01,3.800e-02
7.475e-01,1.800e-02
7.525e-01,1.600e-02
7.575e-01,2.200e-02
7.625e-01,1.000e-02
7.675e-01,1.200e-02
7.725e-01,1.200e-02
7.775e-01,2.000e-02
7.825e-01,1.200e-02
7.875e-01,0.000e+00
7.925e-01,6.000e-03
7.975e-01,4.000e-03
8.025e-01,2.000e-03
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,2.000e-03
8.325e-01,2.000e-03
8.375e-01,0.000e+00
8.425e-01,2.000e-03
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_017.csv <==
transmittance,probability_density
2.500e-03,1.660e-01
7.500e-03,5.720e-01
1.250e-02,7.520e-01
1.750e-02,8.440e-01
2.250e-02,8.140e-01
2.750e-02,9.380e-01
3.250e-02,8.920e-01
3.750e-02,9.480e-01
4.250e-02,9.060e-01
4.750e-02,9.540e-01
5.250e-02,9.940e-01
5.750e-02,1.212e+00
6.250e-02,1.102e+00
6.750e-02,1.064e+00
7.250e-02,1.110e+00
7.750e-02,1.122e+00
8.250e-02,1.234e+00
8.750e-02,1.184e+00
9.250e-02,1.226e+00
9.750e-02,1.266e+00
1.025e-01,1.302e+00
1.075e-01,1.236e+00
1.125e-01,1.298e+00
1.175e-01,1.316e+00
1.225e-01,1.304e+00
1.275e-01,1.346e+00
1.325e-01,1.274e+00
1.375e-01,1.422e+00
1.425e-01,1.360e+00
1.475e-01,1.390e+00
1.525e-01,1.446e+00
1.575e-01,1.402e+00
1.625e-01,1.414e+00
1.675e-01,1.324e+00
1.725e-01,1.522e+00
1.775e-01,1.416e+00
1.825e-01,1.618e+00
1.875e-01,1.550e+00
1.925e-01,1.454e+00
1.975e-01,1.514e+00
2.025e-01,1.630e+00
2.075e-01,1.504e+00
2.125e-01,1.530e+00
2.175e-01,1.590e+00
2.225e-01,1.726e+00
2.275e-01,1.592e+00
2.325e-01,1.734e+00
2.375e-01,1.612e+00
2.425e-01,1.692e+00
2.475e-01,1.748e+00
2.525e-01,1.602e+00
2.575e-01,1.608e+00
2.625e-01,1.814e+00
2.675e-01,1.820e+00
2.725e-01,1.886e+00
2.775e-01,1.750e+00
2.825e-01,1.802e+00
2.875e-01,1.686e+00
2.925e-01,1.758e+00
2.975e-01,1.902e+00
3.025e-01,1.856e+00
3.075e-01,1.796e+00
3.125e-01,2.040e+00
3.175e-01,1.868e+00
3.225e-01,1.904e+00
3.275e-01,1.920e+00
3.325e-01,2.052e+00
3.375e-01,1.994e+00
3.425e-01,2.036e+00
3.475e-01,2.010e+00
3.525e-01,1.866e+00
3.575e-01,2.068e+00
3.625e-01,2.012e+00
3.675e-01,2.012e+00
3.725e-01,1.984e+00
3.775e-01,1.898e+00
3.825e-01,1.952e+00
3.875e-01,1.878e+00
3.925e-01,2.060e+00
3.975e-01,1.992e+00
4.025e-01,1.974e+00
4.075e-01,1.962e+00
4.125e-01,1.912e+00
4.175e-01,1.982e+00
4.225e-01,2.068e+00
4.275e-01,1.894e+00
4.325e-01,1.950e+00
4.375e-01,1.978e+00
4.425e-01,1.926e+00
4.475e-01,1.972e+00
4.525e-01,1.884e+00
4.575e-01,1.968e+00
4.625e-01,1.930e+00
4.675e-01,1.902e+00
4.725e-01,1.808e+00
4.775e-01,1.844e+00
4.825e-01,1.710e+00
4.875e-01,1.788e+00
4.925e-01,1.748e+00
4.975e-01,1.716e+00
5.025e-01,1.774e+00
5.075e-01,1.682e+00
5.125e-01,1.792e+00
5.175e-01,1.664e+00
5.225e-01,1.632e+00
5.275e-01,1.556e+00
5.325e-01,1.488e+00
5.375e-01,1.516e+00
5.425e-01,1.548e+00
5.475e-01,1.462e+00
5.525e-01,1.380e+00
5.575e-01,1.318e+00
5.625e-01,1.306e+00
5.675e-01,1.316e+00
5.725e-01,1.198e+00
5.775e-01,1.192e+00
5.825e-01,1.182e+00
5.875e-01,1.094e+00
5.925e-01,9.360e-01
5.975e-01,9.920e-01
6.025e-01,1.016e+00
6.075e-01,8.960e-01
6.125e-01,9.120e-01
6.175e-01,8.060e-01
6.225e-01,8.000e-01
6.275e-01,7.140e-01
6.325e-01,7.340e-01
6.375e-01,7.140e-01
6.425e-01,6.440e-01
6.475e-01,5.940e-01
6.525e-01,5.060e-01
6.575e-01,5.360e-01
6.625e-01,5.220e-01
6.675e-01,4.640e-01
6.725e-01,3.780e-01
6.775e-01,3.900e-01
6.825e-01,3.200e-01
6.875e-01,3.000e-01
6.925e-01,2.460e-01
6.975e-01,2.540e-01
7.025e-01,2.420e-01
7.075e-01,2.200e-01
7.125e-01,1.800e-01
7.175e-01,1.740e-01
7.225e-01,1.440e-01
7.275e-01,1.340e-01
7.325e-01,1.420e-01
7.375e-01,1.000e-01
7.425e-01,8.800e-02
7.475e-01,1.060e-01
7.525e-01,6.600e-02
7.575e-01,6.600e-02
7.625e-01,4.200e-02
7.675e-01,4.600e-02
7.725e-01,2.400e-02
7.775e-01,3.400e-02
7.825e-01,1.200e-02
7.875e-01,2.000e-02
7.925e-01,1.400e-02
7.975e-01,2.000e-02
8.025e-01,1.600e-02
8.075e-01,8.000e-03
8.125e-01,2.000e-03
8.175e-01,2.000e-03
8.225e-01,8.000e-03
8.275e-01,2.000e-03
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,4.000e-03
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,2.000e-03
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_018.csv <==
transmittance,probability_density
2.500e-03,1.000e-01
7.500e-03,4.040e-01
1.250e-02,5.500e-01
1.750e-02,6.720e-01
2.250e-02,6.520e-01
2.750e-02,6.960e-01
3.250e-02,7.540e-01
3.750e-02,7.480e-01
4.250e-02,6.920e-01
4.750e-02,8.460e-01
5.250e-02,8.360e-01
5.750e-02,7.820e-01
6.250e-02,8.920e-01
6.750e-02,9.180e-01
7.250e-02,1.012e+00
7.750e-02,9.260e-01
8.250e-02,9.560e-01
8.750e-02,9.840e-01
9.250e-02,9.660e-01
9.750e-02,1.000e+00
1.025e-01,1.058e+00
1.075e-01,1.094e+00
1.125e-01,1.068e+00
1.175e-01,1.166e+00
1.225e-01,1.148e+00
1.275e-01,1.198e+00
1.325e-01,1.096e+00
1.375e-01,1.126e+00
1.425e-01,1.212e+00
1.475e-01,1.242e+00
1.525e-01,1.206e+00
1.575e-01,1.198e+00
1.625e-01,1.222e+00
1.675e-01,1.266e+00
1.725e-01,1.304e+00
1.775e-01,1.232e+00
1.825e-01,1.296e+00
1.875e-01,1.296e+00
1.925e-01,1.324e+00
1.975e-01,1.290e+00
2.025e-01,1.354e+00
2.075e-01,1.442e+00
2.125e-01,1.480e+00
2.175e-01,1.382e+00
2.225e-01,1.362e+00
2.275e-01,1.406e+00
2.325e-01,1.488e+00
2.375e-01,1.510e+00
2.425e-01,1.356e+00
2.475e-01,1.532e+00
2.525e-01,1.566e+00
2.575e-01,1.518e+00
2.625e-01,1.646e+00
2.675e-01,1.534e+00
2.725e-01,1.530e+00
2.775e-01,1.536e+00
2.825e-01,1.678e+00
2.875e-01,1.524e+00
2.925e-01,1.724e+00
2.975e-01,1.658e+00
3.025e-01,1.816e+00
3.075e-01,1.650e+00
3.125e-01,1.726e+00
3.175e-01,1.660e+00
3.225e-01,1.668e+00
3.275e-01,1.824e+00
3.325e-01,1.682e+00
3.375e-01,1.824e+00
3.425e-01,1.782e+00
3.475e-01,1.844e+00
3.525e-01,1.738e+00
3.575e-01,1.892e+00
3.625e-01,1.880e+00
3.675e-01,1.892e+00
3.725e-01,1.880e+00
3.775e-01,2.004e+00
3.825e-01,1.920e+00
3.875e-01,2.006e+00
3.925e-01,1.934e+00
3.975e-01,1.934e+00
4.025e-01,1.940e+00
4.075e-01,1.994e+00
4.125e-01,1.814e+00
4.175e-01,1.924e+00
4.225e-01,1.910e+00
4.275e-01,2.006e+00
4.325e-01,1.880e+00
4.375e-01,1.954e+00
4.425e-01,1.874e+00
4.475e-01,1.938e+00
4.525e-01,1.884e+00
4.575e-01,1.952e+00
4.625e-01,1.976e+00
4.675e-01,2.062e+00
4.725e-01,1.916e+00
4.775e-01,1.982e+00
4.825e-01,1.848e+00
4.875e-01,1.948e+00
4.925e-01,1.934e+00
4.975e-01,1.906e+00
5.025e-01,1.822e+00
5.075e-01,1.892e+00
5.125e-01,1.722e+00
5.175e-01,1.862e+00
5.225e-01,1.834e+00
5.275e-01,1.724e+00
5.325e-01,1.826e+00
5.375e-01,1.696e+00
5.425e-01,1.836e+00
5.475e-01,1.730e+00
5.525e-01,1.618e+00
5.575e-01,1.720e+00
5.625e-01,1.618e+00
5.675e-01,1.512e+00
5.725e-01,1.590e+00
5.775e-01,1.536e+00
5.825e-01,1.464e+00
5.875e-01,1.486e+00
5.925e-01,1.380e+00
5.975e-01,1.310e+00
6.025e-01,1.388e+00
6.075e-01,1.256e+00
6.125e-01,1.192e+00
6.175e-01,1.126e+00
6.225e-01,1.214e+00
6.275e-01,1.040e+00
6.325e-01,9.600e-01
6.375e-01,1.044e+00
6.425e-01,9.920e-01
6.475e-01,9.460e-01
6.525e-01,8.540e-01
6.575e-01,7.960e-01
6.625e-01,7.500e-01
6.675e-01,7.740e-01
6.725e-01,7.220e-01
6.775e-01,6.460e-01
6.825e-01,6.080e-01
6.875e-01,5.800e-01
6.925e-01,5.880e-01
6.975e-01,4.700e-01
7.025e-01,4.400e-01
7.075e-01,4.340e-01
7.125e-01,3.560e-01
7.175e-01,2.940e-01
7.225e-01,2.980e-01
7.275e-01,2.660e-01
7.325e-01,2.600e-01
7.375e-01,2.360e-01
7.425e-01,1.940e-01
7.475e-01,1.800e-01
7.525e-01,1.620e-01
7.575e-01,1.420e-01
7.625e-01,1.340e-01
7.675e-01,1.040e-01
7.725e-01,1.020e-01
7.775e-01,8.000e-02
7.825e-01,7.400e-02
7.875e-01,5.800e-02
7.925e-01,4.800e-02
7.975e-01,2.200e-02
8.025e-01,2.800e-02
8.075e-01,3.000e-02
8.125e-01,1.400e-02
8.175e-01,2.400e-02
8.225e-01,1.600e-02
8.275e-01,4.000e-03
8.325e-01,1.000e-02
8.375e-01,0.000e+00
8.425e-01,4.000e-03
8.475e-01,4.000e-03
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,2.000e-03
8.725e-01,2.000e-03
8.775e-01,0.000e+00
8.825e-01,2.000e-03
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_019.csv <==
transmittance,probability_density
2.500e-03,5.800e-02
7.500e-03,2.940e-01
1.250e-02,4.180e-01
1.750e-02,4.700e-01
2.250e-02,5.420e-01
2.750e-02,4.940e-01
3.250e-02,6.180e-01
3.750e-02,5.900e-01
4.250e-02,6.460e-01
4.750e-02,5.880e-01
5.250e-02,6.080e-01
5.750e-02,7.520e-01
6.250e-02,6.680e-01
6.750e-02,7.200e-01
7.250e-02,7.620e-01
7.750e-02,7.420e-01
8.250e-02,8.440e-01
8.750e-02,8.060e-01
9.250e-02,8.280e-01
9.750e-02,8.760e-01
1.025e-01,8.420e-01
1.075e-01,8.700e-01
1.125e-01,8.700e-01
1.175e-01,9.120e-01
1.225e-01,9.160e-01
1.275e-01,9.420e-01
1.325e-01,1.002e+00
1.375e-01,1.060e+00
1.425e-01,9.660e-01
1.475e-01,1.092e+00
1.525e-01,1.056e+00
1.575e-01,1.014e+00
1.625e-01,1.040e+00
1.675e-01,1.108e+00
1.725e-01,1.146e+00
1.775e-01,1.114e+00
1.825e-01,1.080e+00
1.875e-01,1.132e+00
1.925e-01,1.158e+00
1.975e-01,1.138e+00
2.025e-01,1.174e+00
2.075e-01,1.200e+00
2.125e-01,1.176e+00
2.175e-01,1.220e+00
2.225e-01,1.252e+00
2.275e-01,1.244e+00
2.325e-01,1.288e+00
2.375e-01,1.334e+00
2.425e-01,1.350e+00
2.475e-01,1.256e+00
2.525e-01,1.318e+00
2.575e-01,1.334e+00
2.625e-01,1.380e+00
2.675e-01,1.402e+00
2.725e-01,1.392e+00
2.775e-01,1.442e+00
2.825e-01,1.500e+00
2.875e-01,1.388e+00
2.925e-01,1.474e+00
2.975e-01,1.434e+00
3.025e-01,1.454e+00
3.075e-01,1.514e+00
3.125e-01,1.472e+00
3.175e-01,1.612e+00
3.225e-01,1.578e+00
3.275e-01,1.612e+00
3.325e-01,1.634e+00
3.375e-01,1.654e+00
3.425e-01,1.672e+00
3.475e-01,1.606e+00
3.525e-01,1.620e+00
3.575e-01,1.674e+00
3.625e-01,1.670e+00
3.675e-01,1.744e+00
3.725e-01,1.744e+00
3.775e-01,1.694e+00
3.825e-01,1.686e+00
3.875e-01,1.736e+00
3.925e-01,1.876e+00
3.975e-01,1.776e+00
4.025e-01,1.820e+00
4.075e-01,1.952e+00
4.125e-01,1.854e+00
4.175e-01,1.790e+00
4.225e-01,2.030e+00
4.275e-01,1.962e+00
4.325e-01,1.918e+00
4.375e-01,1.892e+00
4.425e-01,1.860e+00
4.475e-01,1.926e+00
4.525e-01,1.942e+00
4.575e-01,1.936e+00
4.625e-01,1.912e+00
4.675e-01,1.858e+00
4.725e-01,1.862e+00
4.775e-01,1.844e+00
4.825e-01,1.968e+00
4.875e-01,1.938e+00
4.925e-01,1.968e+00
4.975e-01,1.972e+00
5.025e-01,2.006e+00
5.075e-01,1.926e+00
5.125e-01,1.966e+00
5.175e-01,1.988e+00
5.225e-01,1.978e+00
5.275e-01,1.898e+00
5.325e-01,1.850e+00
5.375e-01,1.844e+00
5.425e-01,1.896e+00
5.475e-01,1.816e+00
5.525e-01,1.780e+00
5.575e-01,1.968e+00
5.625e-01,1.832e+00
5.675e-01,1.846e+00
5.725e-01,1.786e+00
5.775e-01,1.756e+00
5.825e-01,1.712e+00
5.875e-01,1.696e+00
5.925e-01,1.700e+00
5.975e-01,1.622e+00
6.025e-01,1.658e+00
6.075e-01,1.550e+00
6.125e-01,1.638e+00
6.175e-01,1.588e+00
6.225e-01,1.460e+00
6.275e-01,1.476e+00
6.325e-01,1.424e+00
6.375e-01,1.354e+00
6.425e-01,1.282e+00
6.475e-01,1.260e+00
6.525e-01,1.186e+00
6.575e-01,1.108e+00
6.625e-01,1.036e+00
6.675e-01,1.234e+00
6.725e-01,1.056e+00
6.775e-01,9.400e-01
6.825e-01,9.180e-01
6.875e-01,9.120e-01
6.925e-01,8.300e-01
6.975e-01,7.900e-01
7.025e-01,7.960e-01
7.075e-01,6.720e-01
7.125e-01,6.520e-01
7.175e-01,6.480e-01
7.225e-01,6.360e-01
7.275e-01,4.260e-01
7.325e-01,4.860e-01
7.375e-01,4.400e-01
7.425e-01,3.920e-01
7.475e-01,3.380e-01
7.525e-01,3.220e-01
7.575e-01,2.640e-01
7.625e-01,2.720e-01
7.675e-01,2.560e-01
7.725e-01,1.840e-01
7.775e-01,1.560e-01
7.825e-01,1.600e-01
7.875e-01,1.460e-01
7.925e-01,1.260e-01
7.975e-01,9.600e-02
8.025e-01,8.800e-02
8.075e-01,6.400e-02
8.125e-01,6.200e-02
8.175e-01,3.800e-02
8.225e-01,3.600e-02
8.275e-01,2.000e-02
8.325e-01,2.000e-02
8.375e-01,3.000e-02
8.425e-01,1.000e-02
8.475e-01,1.000e-02
8.525e-01,2.000e-03
8.575e-01,2.000e-03
8.625e-01,4.000e-03
8.675e-01,2.000e-03
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,4.000e-03
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,2.000e-03
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_02.csv <==
transmittance,probability_density
2.500e-03,4.200e-02
7.500e-03,1.840e-01
1.250e-02,3.380e-01
1.750e-02,3.420e-01
2.250e-02,3.860e-01
2.750e-02,4.440e-01
3.250e-02,4.200e-01
3.750e-02,4.760e-01
4.250e-02,5.260e-01
4.750e-02,5.180e-01
5.250e-02,5.020e-01
5.750e-02,5.260e-01
6.250e-02,5.380e-01
6.750e-02,5.520e-01
7.250e-02,6.580e-01
7.750e-02,6.060e-01
8.250e-02,6.840e-01
8.750e-02,6.380e-01
9.250e-02,6.200e-01
9.750e-02,7.660e-01
1.025e-01,7.020e-01
1.075e-01,7.220e-01
1.125e-01,7.340e-01
1.175e-01,7.840e-01
1.225e-01,8.400e-01
1.275e-01,7.700e-01
1.325e-01,7.680e-01
1.375e-01,7.480e-01
1.425e-01,8.700e-01
1.475e-01,8.520e-01
1.525e-01,9.300e-01
1.575e-01,8.520e-01
1.625e-01,9.400e-01
1.675e-01,9.080e-01
1.725e-01,1.038e+00
1.775e-01,9.540e-01
1.825e-01,9.640e-01
1.875e-01,9.620e-01
1.925e-01,9.900e-01
1.975e-01,9.960e-01
2.025e-01,1.086e+00
2.075e-01,1.048e+00
2.125e-01,1.036e+00
2.175e-01,1.024e+00
2.225e-01,1.094e+00
2.275e-01,1.118e+00
2.325e-01,1.116e+00
2.375e-01,1.126e+00
2.425e-01,1.060e+00
2.475e-01,1.124e+00
2.525e-01,1.156e+00
2.575e-01,1.182e+00
2.625e-01,1.246e+00
2.675e-01,1.286e+00
2.725e-01,1.246e+00
2.775e-01,1.244e+00
2.825e-01,1.262e+00
2.875e-01,1.312e+00
2.925e-01,1.192e+00
2.975e-01,1.382e+00
3.025e-01,1.376e+00
3.075e-01,1.370e+00
3.125e-01,1.420e+00
3.175e-01,1.320e+00
3.225e-01,1.352e+00
3.275e-01,1.348e+00
3.325e-01,1.448e+00
3.375e-01,1.426e+00
3.425e-01,1.448e+00
3.475e-01,1.568e+00
3.525e-01,1.448e+00
3.575e-01,1.504e+00
3.625e-01,1.562e+00
3.675e-01,1.612e+00
3.725e-01,1.560e+00
3.775e-01,1.586e+00
3.825e-01,1.562e+00
3.875e-01,1.684e+00
3.925e-01,1.636e+00
3.975e-01,1.736e+00
4.025e-01,1.642e+00
4.075e-01,1.714e+00
4.125e-01,1.696e+00
4.175e-01,1.598e+00
4.225e-01,1.776e+00
4.275e-01,1.640e+00
4.325e-01,1.796e+00
4.375e-01,1.854e+00
4.425e-01,1.846e+00
4.475e-01,1.882e+00
4.525e-01,1.900e+00
4.575e-01,1.888e+00
4.625e-01,1.928e+00
4.675e-01,1.936e+00
4.725e-01,1.906e+00
4.775e-01,1.874e+00
4.825e-01,1.982e+00
4.875e-01,1.978e+00
4.925e-01,1.894e+00
4.975e-01,1.814e+00
5.025e-01,1.862e+00
5.075e-01,1.834e+00
5.125e-01,1.866e+00
5.175e-01,2.012e+00
5.225e-01,2.052e+00
5.275e-01,2.000e+00
5.325e-01,2.034e+00
5.375e-01,1.884e+00
5.425e-01,1.974e+00
5.475e-01,2.000e+00
5.525e-01,1.958e+00
5.575e-01,2.006e+00
5.625e-01,2.054e+00
5.675e-01,1.868e+00
5.725e-01,1.834e+00
5.775e-01,1.870e+00
5.825e-01,1.948e+00
5.875e-01,1.900e+00
5.925e-01,1.846e+00
5.975e-01,1.906e+00
6.025e-01,1.898e+00
6.075e-01,1.832e+00
6.125e-01,1.842e+00
6.175e-01,1.702e+00
6.225e-01,1.766e+00
6.275e-01,1.766e+00
6.325e-01,1.624e+00
6.375e-01,1.708e+00
6.425e-01,1.684e+00
6.475e-01,1.672e+00
6.525e-01,1.556e+00
6.575e-01,1.572e+00
6.625e-01,1.458e+00
6.675e-01,1.400e+00
6.725e-01,1.416e+00
6.775e-01,1.294e+00
6.825e-01,1.262e+00
6.875e-01,1.272e+00
6.925e-01,1.116e+00
6.975e-01,1.184e+00
7.025e-01,1.100e+00
7.075e-01,1.058e+00
7.125e-01,1.020e+00
7.175e-01,8.640e-01
7.225e-01,8.740e-01
7.275e-01,8.220e-01
7.325e-01,8.460e-01
7.375e-01,7.280e-01
7.425e-01,7.000e-01
7.475e-01,6.560e-01
7.525e-01,5.120e-01
7.575e-01,5.380e-01
7.625e-01,4.740e-01
7.675e-01,4.200e-01
7.725e-01,3.860e-01
7.775e-01,3.240e-01
7.825e-01,3.100e-01
7.875e-01,2.980e-01
7.925e-01,2.500e-01
7.975e-01,1.980e-01
8.025e-01,1.360e-01
8.075e-01,1.620e-01
8.125e-01,1.640e-01
8.175e-01,1.000e-01
8.225e-01,7.800e-02
8.275e-01,9.400e-02
8.325e-01,6.000e-02
8.375e-01,4.000e-02
8.425e-01,2.800e-02
8.475e-01,2.600e-02
8.525e-01,2.000e-02
8.575e-01,1.400e-02
8.625e-01,1.000e-02
8.675e-01,4.000e-03
8.725e-01,2.000e-03
8.775e-01,4.000e-03
8.825e-01,2.000e-03
8.875e-01,0.000e+00
8.925e-01,4.000e-03
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,2.000e-03
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_021.csv <==
transmittance,probability_density
2.500e-03,2.800e-02
7.500e-03,1.160e-01
1.250e-02,2.520e-01
1.750e-02,2.640e-01
2.250e-02,2.940e-01
2.750e-02,3.420e-01
3.250e-02,3.220e-01
3.750e-02,3.280e-01
4.250e-02,4.300e-01
4.750e-02,3.740e-01
5.250e-02,4.580e-01
5.750e-02,4.240e-01
6.250e-02,4.300e-01
6.750e-02,4.180e-01
7.250e-02,4.800e-01
7.750e-02,5.060e-01
8.250e-02,4.680e-01
8.750e-02,5.560e-01
9.250e-02,5.620e-01
9.750e-02,5.880e-01
1.025e-01,5.200e-01
1.075e-01,5.860e-01
1.125e-01,5.840e-01
1.175e-01,6.560e-01
1.225e-01,6.600e-01
1.275e-01,6.160e-01
1.325e-01,6.940e-01
1.375e-01,7.340e-01
1.425e-01,6.760e-01
1.475e-01,7.300e-01
1.525e-01,6.960e-01
1.575e-01,6.320e-01
1.625e-01,7.980e-01
1.675e-01,7.900e-01
1.725e-01,8.300e-01
1.775e-01,7.120e-01
1.825e-01,8.480e-01
1.875e-01,8.600e-01
1.925e-01,8.560e-01
1.975e-01,8.660e-01
2.025e-01,8.820e-01
2.075e-01,9.120e-01
2.125e-01,9.020e-01
2.175e-01,8.580e-01
2.225e-01,9.200e-01
2.275e-01,1.008e+00
2.325e-01,9.860e-01
2.375e-01,9.880e-01
2.425e-01,1.002e+00
2.475e-01,9.540e-01
2.525e-01,1.022e+00
2.575e-01,1.032e+00
2.625e-01,1.034e+00
2.675e-01,1.014e+00
2.725e-01,1.072e+00
2.775e-01,1.026e+00
2.825e-01,1.156e+00
2.875e-01,1.086e+00
2.925e-01,1.178e+00
2.975e-01,1.106e+00
3.025e-01,1.200e+00
3.075e-01,1.338e+00
3.125e-01,1.144e+00
3.175e-01,1.182e+00
3.225e-01,1.208e+00
3.275e-01,1.300e+00
3.325e-01,1.288e+00
3.375e-01,1.336e+00
3.425e-01,1.330e+00
3.475e-01,1.288e+00
3.525e-01,1.296e+00
3.575e-01,1.270e+00
3.625e-01,1.406e+00
3.675e-01,1.348e+00
3.725e-01,1.418e+00
3.775e-01,1.416e+00
3.825e-01,1.438e+00
3.875e-01,1.516e+00
3.925e-01,1.408e+00
3.975e-01,1.508e+00
4.025e-01,1.530e+00
4.075e-01,1.550e+00
4.125e-01,1.606e+00
4.175e-01,1.540e+00
4.225e-01,1.580e+00
4.275e-01,1.742e+00
4.325e-01,1.666e+00
4.375e-01,1.586e+00
4.425e-01,1.724e+00
4.475e-01,1.554e+00
4.525e-01,1.728e+00
4.575e-01,1.720e+00
4.625e-01,1.626e+00
4.675e-01,1.742e+00
4.725e-01,1.748e+00
4.775e-01,1.856e+00
4.825e-01,1.938e+00
4.875e-01,1.874e+00
4.925e-01,1.916e+00
4.975e-01,1.904e+00
5.025e-01,1.810e+00
5.075e-01,1.996e+00
5.125e-01,2.030e+00
5.175e-01,1.924e+00
5.225e-01,1.910e+00
5.275e-01,1.988e+00
5.325e-01,1.828e+00
5.375e-01,1.944e+00
5.425e-01,1.836e+00
5.475e-01,1.982e+00
5.525e-01,1.988e+00
5.575e-01,2.116e+00
5.625e-01,2.064e+00
5.675e-01,1.952e+00
5.725e-01,2.004e+00
5.775e-01,1.976e+00
5.825e-01,1.982e+00
5.875e-01,2.092e+00
5.925e-01,2.046e+00
5.975e-01,2.000e+00
6.025e-01,1.944e+00
6.075e-01,2.002e+00
6.125e-01,2.030e+00
6.175e-01,1.912e+00
6.225e-01,1.984e+00
6.275e-01,1.938e+00
6.325e-01,1.894e+00
6.375e-01,1.954e+00
6.425e-01,1.922e+00
6.475e-01,1.852e+00
6.525e-01,1.804e+00
6.575e-01,1.864e+00
6.625e-01,1.836e+00
6.675e-01,1.728e+00
6.725e-01,1.726e+00
6.775e-01,1.822e+00
6.825e-01,1.704e+00
6.875e-01,1.614e+00
6.925e-01,1.618e+00
6.975e-01,1.486e+00
7.025e-01,1.354e+00
7.075e-01,1.504e+00
7.125e-01,1.370e+00
7.175e-01,1.266e+00
7.225e-01,1.284e+00
7.275e-01,1.190e+00
7.325e-01,1.202e+00
7.375e-01,1.098e+00
7.425e-01,9.980e-01
7.475e-01,1.012e+00
7.525e-01,8.880e-01
7.575e-01,8.560e-01
7.625e-01,8.880e-01
7.675e-01,6.880e-01
7.725e-01,7.200e-01
7.775e-01,6.020e-01
7.825e-01,5.540e-01
7.875e-01,4.920e-01
7.925e-01,4.680e-01
7.975e-01,4.340e-01
8.025e-01,3.580e-01
8.075e-01,3.180e-01
8.125e-01,2.940e-01
8.175e-01,2.080e-01
8.225e-01,1.760e-01
8.275e-01,1.820e-01
8.325e-01,1.300e-01
8.375e-01,1.280e-01
8.425e-01,9.000e-02
8.475e-01,7.600e-02
8.525e-01,6.200e-02
8.575e-01,2.800e-02
8.625e-01,3.600e-02
8.675e-01,1.400e-02
8.725e-01,1.600e-02
8.775e-01,6.000e-03
8.825e-01,4.000e-03
8.875e-01,6.000e-03
8.925e-01,0.000e+00
8.975e-01,2.000e-03
9.025e-01,4.000e-03
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,2.000e-03
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_022.csv <==
transmittance,probability_density
2.500e-03,1.200e-02
7.500e-03,8.800e-02
1.250e-02,1.560e-01
1.750e-02,2.420e-01
2.250e-02,2.180e-01
2.750e-02,2.740e-01
3.250e-02,2.580e-01
3.750e-02,2.680e-01
4.250e-02,2.880e-01
4.750e-02,3.240e-01
5.250e-02,3.220e-01
5.750e-02,3.620e-01
6.250e-02,3.980e-01
6.750e-02,3.380e-01
7.250e-02,4.220e-01
7.750e-02,3.740e-01
8.250e-02,3.840e-01
8.750e-02,4.560e-01
9.250e-02,4.200e-01
9.750e-02,4.300e-01
1.025e-01,4.580e-01
1.075e-01,5.380e-01
1.125e-01,5.360e-01
1.175e-01,4.100e-01
1.225e-01,5.680e-01
1.275e-01,5.380e-01
1.325e-01,5.820e-01
1.375e-01,5.840e-01
1.425e-01,5.880e-01
1.475e-01,5.820e-01
1.525e-01,6.100e-01
1.575e-01,6.580e-01
1.625e-01,6.200e-01
1.675e-01,6.660e-01
1.725e-01,6.740e-01
1.775e-01,5.980e-01
1.825e-01,7.140e-01
1.875e-01,7.020e-01
1.925e-01,7.580e-01
1.975e-01,6.860e-01
2.025e-01,7.560e-01
2.075e-01,7.360e-01
2.125e-01,8.580e-01
2.175e-01,7.680e-01
2.225e-01,8.160e-01
2.275e-01,8.260e-01
2.325e-01,8.660e-01
2.375e-01,8.000e-01
2.425e-01,8.120e-01
2.475e-01,8.840e-01
2.525e-01,8.700e-01
2.575e-01,9.780e-01
2.625e-01,9.100e-01
2.675e-01,9.860e-01
2.725e-01,9.920e-01
2.775e-01,9.220e-01
2.825e-01,9.380e-01
2.875e-01,1.036e+00
2.925e-01,9.960e-01
2.975e-01,9.120e-01
3.025e-01,1.002e+00
3.075e-01,1.022e+00
3.125e-01,1.114e+00
3.175e-01,1.062e+00
3.225e-01,1.106e+00
3.275e-01,1.140e+00
3.325e-01,1.202e+00
3.375e-01,1.196e+00
3.425e-01,1.152e+00
3.475e-01,1.174e+00
3.525e-01,1.210e+00
3.575e-01,1.186e+00
3.625e-01,1.286e+00
3.675e-01,1.268e+00
3.725e-01,1.312e+00
3.775e-01,1.208e+00
3.825e-01,1.286e+00
3.875e-01,1.280e+00
3.925e-01,1.340e+00
3.975e-01,1.368e+00
4.025e-01,1.354e+00
4.075e-01,1.460e+00
4.125e-01,1.424e+00
4.175e-01,1.382e+00
4.225e-01,1.440e+00
4.275e-01,1.480e+00
4.325e-01,1.406e+00
4.375e-01,1.518e+00
4.425e-01,1.550e+00
4.475e-01,1.628e+00
4.525e-01,1.650e+00
4.575e-01,1.628e+00
4.625e-01,1.544e+00
4.675e-01,1.814e+00
4.725e-01,1.592e+00
4.775e-01,1.622e+00
4.825e-01,1.702e+00
4.875e-01,1.626e+00
4.925e-01,1.754e+00
4.975e-01,1.678e+00
5.025e-01,1.808e+00
5.075e-01,1.758e+00
5.125e-01,1.856e+00
5.175e-01,1.946e+00
5.225e-01,1.938e+00
5.275e-01,1.904e+00
5.325e-01,1.960e+00
5.375e-01,1.982e+00
5.425e-01,1.886e+00
5.475e-01,2.018e+00
5.525e-01,1.960e+00
5.575e-01,1.916e+00
5.625e-01,2.034e+00
5.675e-01,1.982e+00
5.725e-01,1.936e+00
5.775e-01,2.016e+00
5.825e-01,2.052e+00
5.875e-01,2.110e+00
5.925e-01,2.076e+00
5.975e-01,1.980e+00
6.025e-01,2.030e+00
6.075e-01,2.064e+00
6.125e-01,2.134e+00
6.175e-01,2.112e+00
6.225e-01,2.054e+00
6.275e-01,2.002e+00
6.325e-01,2.130e+00
6.375e-01,2.038e+00
6.425e-01,2.142e+00
6.475e-01,2.052e+00
6.525e-01,2.024e+00
6.575e-01,2.046e+00
6.625e-01,1.940e+00
6.675e-01,1.974e+00
6.725e-01,1.950e+00
6.775e-01,1.932e+00
6.825e-01,1.954e+00
6.875e-01,1.974e+00
6.925e-01,1.862e+00
6.975e-01,1.904e+00
7.025e-01,1.834e+00
7.075e-01,1.762e+00
7.125e-01,1.796e+00
7.175e-01,1.564e+00
7.225e-01,1.628e+00
7.275e-01,1.572e+00
7.325e-01,1.506e+00
7.375e-01,1.426e+00
7.425e-01,1.424e+00
7.475e-01,1.314e+00
7.525e-01,1.264e+00
7.575e-01,1.238e+00
7.625e-01,1.176e+00
7.675e-01,1.020e+00
7.725e-01,1.048e+00
7.775e-01,9.420e-01
7.825e-01,8.480e-01
7.875e-01,8.540e-01
7.925e-01,7.700e-01
7.975e-01,6.640e-01
8.025e-01,4.960e-01
8.075e-01,5.920e-01
8.125e-01,5.300e-01
8.175e-01,4.360e-01
8.225e-01,3.800e-01
8.275e-01,3.160e-01
8.325e-01,2.420e-01
8.375e-01,2.180e-01
8.425e-01,1.800e-01
8.475e-01,1.480e-01
8.525e-01,1.320e-01
8.575e-01,8.600e-02
8.625e-01,8.400e-02
8.675e-01,4.600e-02
8.725e-01,3.800e-02
8.775e-01,1.600e-02
8.825e-01,1.600e-02
8.875e-01,8.000e-03
8.925e-01,4.000e-03
8.975e-01,4.000e-03
9.025e-01,2.000e-03
9.075e-01,4.000e-03
9.125e-01,2.000e-03
9.175e-01,0.000e+00
9.225e-01,2.000e-03
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_023.csv <==
transmittance,probability_density
2.500e-03,6.000e-03
7.500e-03,6.400e-02
1.250e-02,1.080e-01
1.750e-02,1.620e-01
2.250e-02,1.820e-01
2.750e-02,2.080e-01
3.250e-02,2.140e-01
3.750e-02,2.020e-01
4.250e-02,2.000e-01
4.750e-02,2.460e-01
5.250e-02,2.560e-01
5.750e-02,2.600e-01
6.250e-02,2.760e-01
6.750e-02,3.020e-01
7.250e-02,3.120e-01
7.750e-02,3.180e-01
8.250e-02,3.140e-01
8.750e-02,3.420e-01
9.250e-02,3.740e-01
9.750e-02,3.440e-01
1.025e-01,3.480e-01
1.075e-01,4.120e-01
1.125e-01,3.760e-01
1.175e-01,3.780e-01
1.225e-01,4.460e-01
1.275e-01,4.640e-01
1.325e-01,4.280e-01
1.375e-01,4.140e-01
1.425e-01,4.680e-01
1.475e-01,4.680e-01
1.525e-01,5.060e-01
1.575e-01,5.260e-01
1.625e-01,5.660e-01
1.675e-01,5.800e-01
1.725e-01,5.260e-01
1.775e-01,5.580e-01
1.825e-01,5.520e-01
1.875e-01,5.660e-01
1.925e-01,5.780e-01
1.975e-01,6.680e-01
2.025e-01,5.880e-01
2.075e-01,6.080e-01
2.125e-01,6.600e-01
2.175e-01,7.080e-01
2.225e-01,6.580e-01
2.275e-01,6.280e-01
2.325e-01,7.400e-01
2.375e-01,7.400e-01
2.425e-01,7.480e-01
2.475e-01,7.440e-01
2.525e-01,7.240e-01
2.575e-01,7.560e-01
2.625e-01,7.780e-01
2.675e-01,8.000e-01
2.725e-01,7.660e-01
2.775e-01,8.020e-01
2.825e-01,8.560e-01
2.875e-01,8.220e-01
2.925e-01,9.460e-01
2.975e-01,9.800e-01
3.025e-01,8.740e-01
3.075e-01,9.300e-01
3.125e-01,9.540e-01
3.175e-01,9.180e-01
3.225e-01,8.840e-01
3.275e-01,9.300e-01
3.325e-01,9.900e-01
3.375e-01,1.010e+00
3.425e-01,1.010e+00
3.475e-01,9.740e-01
3.525e-01,1.022e+00
3.575e-01,1.070e+00
3.625e-01,1.202e+00
3.675e-01,1.110e+00
3.725e-01,1.134e+00
3.775e-01,1.154e+00
3.825e-01,1.164e+00
3.875e-01,1.134e+00
3.925e-01,1.214e+00
3.975e-01,1.302e+00
4.025e-01,1.224e+00
4.075e-01,1.206e+00
4.125e-01,1.304e+00
4.175e-01,1.182e+00
4.225e-01,1.280e+00
4.275e-01,1.302e+00
4.325e-01,1.346e+00
4.375e-01,1.416e+00
4.425e-01,1.356e+00
4.475e-01,1.414e+00
4.525e-01,1.392e+00
4.575e-01,1.458e+00
4.625e-01,1.436e+00
4.675e-01,1.472e+00
4.725e-01,1.494e+00
4.775e-01,1.542e+00
4.825e-01,1.608e+00
4.875e-01,1.632e+00
4.925e-01,1.536e+00
4.975e-01,1.638e+00
5.025e-01,1.676e+00
5.075e-01,1.670e+00
5.125e-01,1.652e+00
5.175e-01,1.736e+00
5.225e-01,1.672e+00
5.275e-01,1.748e+00
5.325e-01,1.824e+00
5.375e-01,1.802e+00
5.425e-01,1.806e+00
5.475e-01,1.860e+00
5.525e-01,1.924e+00
5.575e-01,1.908e+00
5.625e-01,1.932e+00
5.675e-01,2.156e+00
5.725e-01,1.922e+00
5.775e-01,1.982e+00
5.825e-01,1.934e+00
5.875e-01,2.078e+00
5.925e-01,2.112e+00
5.975e-01,1.996e+00
6.025e-01,2.038e+00
6.075e-01,2.122e+00
6.125e-01,2.058e+00
6.175e-01,2.126e+00
6.225e-01,2.188e+00
6.275e-01,2.176e+00
6.325e-01,2.044e+00
6.375e-01,2.208e+00
6.425e-01,2.102e+00
6.475e-01,2.256e+00
6.525e-01,2.074e+00
6.575e-01,2.196e+00
6.625e-01,2.216e+00
6.675e-01,2.192e+00
6.725e-01,2.204e+00
6.775e-01,2.154e+00
6.825e-01,2.144e+00
6.875e-01,2.182e+00
6.925e-01,2.174e+00
6.975e-01,2.026e+00
7.025e-01,1.946e+00
7.075e-01,2.138e+00
7.125e-01,2.126e+00
7.175e-01,1.898e+00
7.225e-01,2.084e+00
7.275e-01,2.002e+00
7.325e-01,1.972e+00
7.375e-01,1.906e+00
7.425e-01,1.836e+00
7.475e-01,1.684e+00
7.525e-01,1.660e+00
7.575e-01,1.620e+00
7.625e-01,1.634e+00
7.675e-01,1.504e+00
7.725e-01,1.464e+00
7.775e-01,1.362e+00
7.825e-01,1.300e+00
7.875e-01,1.198e+00
7.925e-01,1.130e+00
7.975e-01,1.142e+00
8.025e-01,9.260e-01
8.075e-01,9.060e-01
8.125e-01,8.820e-01
8.175e-01,7.140e-01
8.225e-01,6.180e-01
8.275e-01,6.180e-01
8.325e-01,5.100e-01
8.375e-01,4.660e-01
8.425e-01,3.900e-01
8.475e-01,3.040e-01
8.525e-01,2.520e-01
8.575e-01,1.880e-01
8.625e-01,1.600e-01
8.675e-01,1.240e-01
8.725e-01,1.100e-01
8.775e-01,4.800e-02
8.825e-01,4.800e-02
8.875e-01,3.000e-02
8.925e-01,1.600e-02
8.975e-01,8.000e-03
9.025e-01,4.000e-03
9.075e-01,4.000e-03
9.125e-01,6.000e-03
9.175e-01,2.000e-03
9.225e-01,0.000e+00
9.275e-01,2.000e-03
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_024.csv <==
transmittance,probability_density
2.500e-03,2.000e-03
7.500e-03,5.200e-02
1.250e-02,5.600e-02
1.750e-02,1.240e-01
2.250e-02,1.540e-01
2.750e-02,1.420e-01
3.250e-02,1.860e-01
3.750e-02,1.760e-01
4.250e-02,1.680e-01
4.750e-02,1.800e-01
5.250e-02,1.760e-01
5.750e-02,2.140e-01
6.250e-02,2.360e-01
6.750e-02,2.000e-01
7.250e-02,2.500e-01
7.750e-02,2.420e-01
8.250e-02,2.820e-01
8.750e-02,2.520e-01
9.250e-02,3.100e-01
9.750e-02,2.900e-01
1.025e-01,2.780e-01
1.075e-01,3.500e-01
1.125e-01,3.200e-01
1.175e-01,3.220e-01
1.225e-01,3.320e-01
1.275e-01,3.440e-01
1.325e-01,3.500e-01
1.375e-01,3.760e-01
1.425e-01,4.000e-01
1.475e-01,3.680e-01
1.525e-01,4.260e-01
1.575e-01,4.020e-01
1.625e-01,4.080e-01
1.675e-01,4.240e-01
1.725e-01,4.420e-01
1.775e-01,5.140e-01
1.825e-01,4.960e-01
1.875e-01,5.200e-01
1.925e-01,5.560e-01
1.975e-01,4.860e-01
2.025e-01,5.080e-01
2.075e-01,5.260e-01
2.125e-01,5.160e-01
2.175e-01,5.720e-01
2.225e-01,5.600e-01
2.275e-01,5.740e-01
2.325e-01,6.100e-01
2.375e-01,5.820e-01
2.425e-01,6.740e-01
2.475e-01,6.260e-01
2.525e-01,6.180e-01
2.575e-01,6.340e-01
2.625e-01,7.320e-01
2.675e-01,7.420e-01
2.725e-01,6.560e-01
2.775e-01,7.220e-01
2.825e-01,6.900e-01
2.875e-01,7.000e-01
2.925e-01,7.280e-01
2.975e-01,7.260e-01
3.025e-01,7.700e-01
3.075e-01,8.140e-01
3.125e-01,7.740e-01
3.175e-01,8.940e-01
3.225e-01,9.040e-01
3.275e-01,9.020e-01
3.325e-01,8.320e-01
3.375e-01,8.860e-01
3.425e-01,9.380e-01
3.475e-01,8.680e-01
3.525e-01,8.380e-01
3.575e-01,9.060e-01
3.625e-01,1.058e+00
3.675e-01,9.860e-01
3.725e-01,9.560e-01
3.775e-01,1.016e+00
3.825e-01,9.340e-01
3.875e-01,1.044e+00
3.925e-01,1.074e+00
3.975e-01,1.144e+00
4.025e-01,1.162e+00
4.075e-01,1.132e+00
4.125e-01,1.134e+00
4.175e-01,1.126e+00
4.225e-01,1.208e+00
4.275e-01,1.186e+00
4.325e-01,1.260e+00
4.375e-01,1.192e+00
4.425e-01,1.222e+00
4.475e-01,1.268e+00
4.525e-01,1.266e+00
4.575e-01,1.292e+00
4.625e-01,1.322e+00
4.675e-01,1.376e+00
4.725e-01,1.412e+00
4.775e-01,1.398e+00
4.825e-01,1.362e+00
4.875e-01,1.450e+00
4.925e-01,1.408e+00
4.975e-01,1.510e+00
5.025e-01,1.552e+00
5.075e-01,1.522e+00
5.125e-01,1.530e+00
5.175e-01,1.580e+00
5.225e-01,1.638e+00
5.275e-01,1.664e+00
5.325e-01,1.708e+00
5.375e-01,1.682e+00
5.425e-01,1.650e+00
5.475e-01,1.736e+00
5.525e-01,1.760e+00
5.575e-01,1.740e+00
5.625e-01,1.992e+00
5.675e-01,1.724e+00
5.725e-01,1.976e+00
5.775e-01,1.824e+00
5.825e-01,1.810e+00
5.875e-01,2.036e+00
5.925e-01,1.978e+00
5.975e-01,2.070e+00
6.025e-01,2.070e+00
6.075e-01,2.038e+00
6.125e-01,2.206e+00
6.175e-01,2.030e+00
6.225e-01,2.100e+00
6.275e-01,2.194e+00
6.325e-01,2.148e+00
6.375e-01,2.256e+00
6.425e-01,2.092e+00
6.475e-01,2.158e+00
6.525e-01,2.380e+00
6.575e-01,2.172e+00
6.625e-01,2.184e+00
6.675e-01,2.270e+00
6.725e-01,2.334e+00
6.775e-01,2.212e+00
6.825e-01,2.340e+00
6.875e-01,2.390e+00
6.925e-01,2.288e+00
6.975e-01,2.278e+00
7.025e-01,2.248e+00
7.075e-01,2.242e+00
7.125e-01,2.266e+00
7.175e-01,2.200e+00
7.225e-01,2.286e+00
7.275e-01,2.196e+00
7.325e-01,2.170e+00
7.375e-01,2.188e+00
7.425e-01,2.128e+00
7.475e-01,2.246e+00
7.525e-01,2.088e+00
7.575e-01,2.144e+00
7.625e-01,1.988e+00
7.675e-01,1.888e+00
7.725e-01,1.728e+00
7.775e-01,1.712e+00
7.825e-01,1.838e+00
7.875e-01,1.660e+00
7.925e-01,1.540e+00
7.975e-01,1.452e+00
8.025e-01,1.386e+00
8.075e-01,1.306e+00
8.125e-01,1.220e+00
8.175e-01,1.128e+00
8.225e-01,1.026e+00
8.275e-01,9.200e-01
8.325e-01,7.740e-01
8.375e-01,7.780e-01
8.425e-01,6.040e-01
8.475e-01,5.820e-01
8.525e-01,4.740e-01
8.575e-01,3.840e-01
8.625e-01,3.780e-01
8.675e-01,2.000e-01
8.725e-01,1.740e-01
8.775e-01,1.420e-01
8.825e-01,1.100e-01
8.875e-01,6.000e-02
8.925e-01,3.800e-02
8.975e-01,3.800e-02
9.025e-01,1.200e-02
9.075e-01,4.000e-03
9.125e-01,6.000e-03
9.175e-01,4.000e-03
9.225e-01,4.000e-03
9.275e-01,2.000e-03
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_025.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,2.800e-02
1.250e-02,5.600e-02
1.750e-02,7.400e-02
2.250e-02,1.120e-01
2.750e-02,1.040e-01
3.250e-02,1.120e-01
3.750e-02,1.620e-01
4.250e-02,1.600e-01
4.750e-02,1.300e-01
5.250e-02,1.560e-01
5.750e-02,1.680e-01
6.250e-02,1.440e-01
6.750e-02,1.680e-01
7.250e-02,2.100e-01
7.750e-02,1.700e-01
8.250e-02,2.280e-01
8.750e-02,1.820e-01
9.250e-02,2.100e-01
9.750e-02,2.380e-01
1.025e-01,2.380e-01
1.075e-01,2.480e-01
1.125e-01,2.760e-01
1.175e-01,2.460e-01
1.225e-01,3.200e-01
1.275e-01,2.660e-01
1.325e-01,2.880e-01
1.375e-01,2.780e-01
1.425e-01,2.920e-01
1.475e-01,3.320e-01
1.525e-01,3.220e-01
1.575e-01,3.480e-01
1.625e-01,3.200e-01
1.675e-01,4.000e-01
1.725e-01,3.180e-01
1.775e-01,3.580e-01
1.825e-01,3.920e-01
1.875e-01,3.860e-01
1.925e-01,3.940e-01
1.975e-01,4.160e-01
2.025e-01,4.540e-01
2.075e-01,4.580e-01
2.125e-01,4.840e-01
2.175e-01,4.680e-01
2.225e-01,5.320e-01
2.275e-01,4.600e-01
2.325e-01,4.820e-01
2.375e-01,4.500e-01
2.425e-01,5.320e-01
2.475e-01,5.920e-01
2.525e-01,5.280e-01
2.575e-01,5.140e-01
2.625e-01,5.480e-01
2.675e-01,5.680e-01
2.725e-01,5.940e-01
2.775e-01,6.380e-01
2.825e-01,6.320e-01
2.875e-01,5.980e-01
2.925e-01,6.780e-01
2.975e-01,6.500e-01
3.025e-01,6.600e-01
3.075e-01,6.540e-01
3.125e-01,6.820e-01
3.175e-01,6.520e-01
3.225e-01,6.680e-01
3.275e-01,7.440e-01
3.325e-01,7.180e-01
3.375e-01,7.560e-01
3.425e-01,7.880e-01
3.475e-01,8.220e-01
3.525e-01,8.240e-01
3.575e-01,8.460e-01
3.625e-01,9.220e-01
3.675e-01,8.000e-01
3.725e-01,8.340e-01
3.775e-01,8.440e-01
3.825e-01,9.320e-01
3.875e-01,8.820e-01
3.925e-01,9.400e-01
3.975e-01,9.340e-01
4.025e-01,9.260e-01
4.075e-01,1.068e+00
4.125e-01,1.020e+00
4.175e-01,9.040e-01
4.225e-01,1.040e+00
4.275e-01,1.118e+00
4.325e-01,1.076e+00
4.375e-01,1.110e+00
4.425e-01,1.092e+00
4.475e-01,1.116e+00
4.525e-01,1.176e+00
4.575e-01,1.166e+00
4.625e-01,1.252e+00
4.675e-01,1.206e+00
4.725e-01,1.268e+00
4.775e-01,1.160e+00
4.825e-01,1.344e+00
4.875e-01,1.266e+00
4.925e-01,1.318e+00
4.975e-01,1.298e+00
5.025e-01,1.432e+00
5.075e-01,1.372e+00
5.125e-01,1.410e+00
5.175e-01,1.402e+00
5.225e-01,1.426e+00
5.275e-01,1.494e+00
5.325e-01,1.510e+00
5.375e-01,1.578e+00
5.425e-01,1.644e+00
5.475e-01,1.560e+00
5.525e-01,1.588e+00
5.575e-01,1.688e+00
5.625e-01,1.748e+00
5.675e-01,1.756e+00
5.725e-01,1.692e+00
5.775e-01,1.700e+00
5.825e-01,1.764e+00
5.875e-01,1.982e+00
5.925e-01,1.800e+00
5.975e-01,1.830e+00
6.025e-01,1.964e+00
6.075e-01,1.926e+00
6.125e-01,1.942e+00
6.175e-01,2.076e+00
6.225e-01,1.978e+00
6.275e-01,2.104e+00
6.325e-01,2.144e+00
6.375e-01,2.186e+00
6.425e-01,2.294e+00
6.475e-01,2.170e+00
6.525e-01,2.158e+00
6.575e-01,2.306e+00
6.625e-01,2.320e+00
6.675e-01,2.224e+00
6.725e-01,2.350e+00
6.775e-01,2.314e+00
6.825e-01,2.364e+00
6.875e-01,2.354e+00
6.925e-01,2.356e+00
6.975e-01,2.452e+00
7.025e-01,2.392e+00
7.075e-01,2.556e+00
7.125e-01,2.426e+00
7.175e-01,2.462e+00
7.225e-01,2.372e+00
7.275e-01,2.436e+00
7.325e-01,2.430e+00
7.375e-01,2.384e+00
7.425e-01,2.464e+00
7.475e-01,2.530e+00
7.525e-01,2.284e+00
7.575e-01,2.300e+00
7.625e-01,2.396e+00
7.675e-01,2.282e+00
7.725e-01,2.456e+00
7.775e-01,2.332e+00
7.825e-01,2.178e+00
7.875e-01,2.004e+00
7.925e-01,2.006e+00
7.975e-01,1.886e+00
8.025e-01,1.868e+00
8.075e-01,1.882e+00
8.125e-01,1.674e+00
8.175e-01,1.554e+00
8.225e-01,1.566e+00
8.275e-01,1.348e+00
8.325e-01,1.156e+00
8.375e-01,1.224e+00
8.425e-01,1.030e+00
8.475e-01,9.720e-01
8.525e-01,7.800e-01
8.575e-01,7.220e-01
8.625e-01,5.560e-01
8.675e-01,4.780e-01
8.725e-01,3.860e-01
8.775e-01,3.080e-01
8.825e-01,2.180e-01
8.875e-01,1.460e-01
8.925e-01,1.100e-01
8.975e-01,6.400e-02
9.025e-01,3.400e-02
9.075e-01,3.200e-02
9.125e-01,2.000e-03
9.175e-01,1.200e-02
9.225e-01,2.000e-03
9.275e-01,4.000e-03
9.325e-01,2.000e-03
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_026.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,2.200e-02
1.250e-02,3.000e-02
1.750e-02,5.600e-02
2.250e-02,7.000e-02
2.750e-02,1.040e-01
3.250e-02,6.600e-02
3.750e-02,1.080e-01
4.250e-02,1.240e-01
4.750e-02,1.300e-01
5.250e-02,1.300e-01
5.750e-02,1.200e-01
6.250e-02,1.220e-01
6.750e-02,1.480e-01
7.250e-02,1.480e-01
7.750e-02,1.420e-01
8.250e-02,1.420e-01
8.750e-02,1.780e-01
9.250e-02,1.720e-01
9.750e-02,1.760e-01
1.025e-01,1.780e-01
1.075e-01,1.780e-01
1.125e-01,2.180e-01
1.175e-01,2.040e-01
1.225e-01,2.200e-01
1.275e-01,2.440e-01
1.325e-01,2.200e-01
1.375e-01,2.640e-01
1.425e-01,2.960e-01
1.475e-01,2.720e-01
1.525e-01,2.240e-01
1.575e-01,2.300e-01
1.625e-01,2.760e-01
1.675e-01,2.980e-01
1.725e-01,2.980e-01
1.775e-01,2.960e-01
1.825e-01,3.320e-01
1.875e-01,3.120e-01
1.925e-01,3.440e-01
1.975e-01,3.180e-01
2.025e-01,3.740e-01
2.075e-01,3.180e-01
2.125e-01,3.860e-01
2.175e-01,3.840e-01
2.225e-01,3.460e-01
2.275e-01,4.020e-01
2.325e-01,4.640e-01
2.375e-01,4.480e-01
2.425e-01,4.340e-01
2.475e-01,4.460e-01
2.525e-01,4.940e-01
2.575e-01,4.560e-01
2.625e-01,4.340e-01
2.675e-01,4.480e-01
2.725e-01,5.560e-01
2.775e-01,5.100e-01
2.825e-01,5.600e-01
2.875e-01,5.120e-01
2.925e-01,4.760e-01
2.975e-01,5.600e-01
3.025e-01,6.020e-01
3.075e-01,5.660e-01
3.125e-01,5.900e-01
3.175e-01,6.200e-01
3.225e-01,6.200e-01
3.275e-01,6.980e-01
3.325e-01,5.280e-01
3.375e-01,6.720e-01
3.425e-01,6.260e-01
3.475e-01,6.800e-01
3.525e-01,6.040e-01
3.575e-01,7.300e-01
3.625e-01,7.100e-01
3.675e-01,7.540e-01
3.725e-01,7.780e-01
3.775e-01,7.180e-01
3.825e-01,8.380e-01
3.875e-01,8.420e-01
3.925e-01,8.480e-01
3.975e-01,7.880e-01
4.025e-01,8.380e-01
4.075e-01,8.780e-01
4.125e-01,9.080e-01
4.175e-01,8.780e-01
4.225e-01,9.160e-01
4.275e-01,8.940e-01
4.325e-01,9.040e-01
4.375e-01,9.880e-01
4.425e-01,1.020e+00
4.475e-01,1.036e+00
4.525e-01,9.400e-01
4.575e-01,1.106e+00
4.625e-01,1.072e+00
4.675e-01,1.104e+00
4.725e-01,1.104e+00
4.775e-01,1.094e+00
4.825e-01,1.138e+00
4.875e-01,1.208e+00
4.925e-01,1.156e+00
4.975e-01,1.152e+00
5.025e-01,1.236e+00
5.075e-01,1.330e+00
5.125e-01,1.348e+00
5.175e-01,1.272e+00
5.225e-01,1.332e+00
5.275e-01,1.364e+00
5.325e-01,1.364e+00
5.375e-01,1.374e+00
5.425e-01,1.434e+00
5.475e-01,1.438e+00
5.525e-01,1.436e+00
5.575e-01,1.460e+00
5.625e-01,1.638e+00
5.675e-01,1.572e+00
5.725e-01,1.664e+00
5.775e-01,1.642e+00
5.825e-01,1.752e+00
5.875e-01,1.648e+00
5.925e-01,1.740e+00
5.975e-01,1.776e+00
6.025e-01,1.828e+00
6.075e-01,1.860e+00
6.125e-01,1.822e+00
6.175e-01,1.858e+00
6.225e-01,1.826e+00
6.275e-01,1.968e+00
6.325e-01,2.086e+00
6.375e-01,1.970e+00
6.425e-01,2.082e+00
6.475e-01,2.100e+00
6.525e-01,2.150e+00
6.575e-01,2.274e+00
6.625e-01,2.166e+00
6.675e-01,2.414e+00
6.725e-01,2.348e+00
6.775e-01,2.392e+00
6.825e-01,2.342e+00
6.875e-01,2.428e+00
6.925e-01,2.304e+00
6.975e-01,2.506e+00
7.025e-01,2.402e+00
7.075e-01,2.508e+00
7.125e-01,2.474e+00
7.175e-01,2.482e+00
7.225e-01,2.646e+00
7.275e-01,2.690e+00
7.325e-01,2.668e+00
7.375e-01,2.536e+00
7.425e-01,2.636e+00
7.475e-01,2.598e+00
7.525e-01,2.604e+00
7.575e-01,2.530e+00
7.625e-01,2.696e+00
7.675e-01,2.716e+00
7.725e-01,2.486e+00
7.775e-01,2.544e+00
7.825e-01,2.504e+00
7.875e-01,2.548e+00
7.925e-01,2.662e+00
7.975e-01,2.446e+00
8.025e-01,2.350e+00
8.075e-01,2.198e+00
8.125e-01,2.116e+00
8.175e-01,2.142e+00
8.225e-01,1.984e+00
8.275e-01,1.936e+00
8.325e-01,1.704e+00
8.375e-01,1.588e+00
8.425e-01,1.548e+00
8.475e-01,1.296e+00
8.525e-01,1.230e+00
8.575e-01,1.122e+00
8.625e-01,9.920e-01
8.675e-01,8.020e-01
8.725e-01,6.780e-01
8.775e-01,5.340e-01
8.825e-01,3.980e-01
8.875e-01,3.520e-01
8.925e-01,1.980e-01
8.975e-01,1.420e-01
9.025e-01,8.800e-02
9.075e-01,5.000e-02
9.125e-01,4.400e-02
9.175e-01,6.000e-03
9.225e-01,1.000e-02
9.275e-01,6.000e-03
9.325e-01,0.000e+00
9.375e-01,2.000e-03
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_027.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,1.200e-02
1.250e-02,3.000e-02
1.750e-02,3.000e-02
2.250e-02,5.600e-02
2.750e-02,5.800e-02
3.250e-02,8.800e-02
3.750e-02,6.000e-02
4.250e-02,7.200e-02
4.750e-02,1.040e-01
5.250e-02,1.120e-01
5.750e-02,8.600e-02
6.250e-02,1.000e-01
6.750e-02,1.180e-01
7.250e-02,1.180e-01
7.750e-02,1.220e-01
8.250e-02,1.120e-01
8.750e-02,1.560e-01
9.250e-02,1.280e-01
9.750e-02,1.240e-01
1.025e-01,1.580e-01
1.075e-01,1.320e-01
1.125e-01,1.540e-01
1.175e-01,1.480e-01
1.225e-01,1.840e-01
1.275e-01,1.560e-01
1.325e-01,2.040e-01
1.375e-01,2.020e-01
1.425e-01,1.920e-01
1.475e-01,2.040e-01
1.525e-01,2.020e-01
1.575e-01,2.700e-01
1.625e-01,2.540e-01
1.675e-01,2.180e-01
1.725e-01,2.340e-01
1.775e-01,2.320e-01
1.825e-01,2.200e-01
1.875e-01,2.240e-01
1.925e-01,2.840e-01
1.975e-01,2.920e-01
2.025e-01,2.840e-01
2.075e-01,2.640e-01
2.125e-01,3.200e-01
2.175e-01,3.180e-01
2.225e-01,3.060e-01
2.275e-01,3.540e-01
2.325e-01,3.400e-01
2.375e-01,3.400e-01
2.425e-01,3.000e-01
2.475e-01,3.460e-01
2.525e-01,3.820e-01
2.575e-01,4.040e-01
2.625e-01,3.840e-01
2.675e-01,4.220e-01
2.725e-01,4.540e-01
2.775e-01,4.220e-01
2.825e-01,4.600e-01
2.875e-01,4.120e-01
2.925e-01,4.580e-01
2.975e-01,4.260e-01
3.025e-01,4.860e-01
3.075e-01,5.280e-01
3.125e-01,5.000e-01
3.175e-01,5.080e-01
3.225e-01,5.120e-01
3.275e-01,5.380e-01
3.325e-01,5.220e-01
3.375e-01,5.200e-01
3.425e-01,6.320e-01
3.475e-01,5.860e-01
3.525e-01,5.980e-01
3.575e-01,5.580e-01
3.625e-01,5.700e-01
3.675e-01,6.120e-01
3.725e-01,6.120e-01
3.775e-01,6.740e-01
3.825e-01,6.580e-01
3.875e-01,6.580e-01
3.925e-01,6.520e-01
3.975e-01,7.480e-01
4.025e-01,7.560e-01
4.075e-01,7.500e-01
4.125e-01,7.780e-01
4.175e-01,8.400e-01
4.225e-01,7.920e-01
4.275e-01,8.080e-01
4.325e-01,7.740e-01
4.375e-01,8.320e-01
4.425e-01,8.820e-01
4.475e-01,8.980e-01
4.525e-01,9.300e-01
4.575e-01,8.740e-01
4.625e-01,9.000e-01
4.675e-01,1.042e+00
4.725e-01,1.042e+00
4.775e-01,8.540e-01
4.825e-01,1.078e+00
4.875e-01,1.038e+00
4.925e-01,1.040e+00
4.975e-01,1.082e+00
5.025e-01,1.116e+00
5.075e-01,1.148e+00
5.125e-01,1.090e+00
5.175e-01,1.146e+00
5.225e-01,1.244e+00
5.275e-01,1.180e+00
5.325e-01,1.192e+00
5.375e-01,1.294e+00
5.425e-01,1.358e+00
5.475e-01,1.364e+00
5.525e-01,1.318e+00
5.575e-01,1.400e+00
5.625e-01,1.406e+00
5.675e-01,1.454e+00
5.725e-01,1.436e+00
5.775e-01,1.428e+00
5.825e-01,1.468e+00
5.875e-01,1.564e+00
5.925e-01,1.572e+00
5.975e-01,1.642e+00
6.025e-01,1.718e+00
6.075e-01,1.694e+00
6.125e-01,1.712e+00
6.175e-01,1.778e+00
6.225e-01,1.850e+00
6.275e-01,1.806e+00
6.325e-01,1.998e+00
6.375e-01,1.912e+00
6.425e-01,1.974e+00
6.475e-01,1.866e+00
6.525e-01,1.974e+00
6.575e-01,2.052e+00
6.625e-01,2.166e+00
6.675e-01,2.160e+00
6.725e-01,2.146e+00
6.775e-01,2.248e+00
6.825e-01,2.326e+00
6.875e-01,2.382e+00
6.925e-01,2.496e+00
6.975e-01,2.360e+00
7.025e-01,2.546e+00
7.075e-01,2.572e+00
7.125e-01,2.604e+00
7.175e-01,2.384e+00
7.225e-01,2.544e+00
7.275e-01,2.636e+00
7.325e-01,2.730e+00
7.375e-01,2.744e+00
7.425e-01,2.820e+00
7.475e-01,2.784e+00
7.525e-01,2.816e+00
7.575e-01,2.808e+00
7.625e-01,2.860e+00
7.675e-01,2.782e+00
7.725e-01,2.916e+00
7.775e-01,2.734e+00
7.825e-01,2.790e+00
7.875e-01,2.860e+00
7.925e-01,2.876e+00
7.975e-01,2.874e+00
8.025e-01,2.776e+00
8.075e-01,2.778e+00
8.125e-01,2.776e+00
8.175e-01,2.596e+00
8.225e-01,2.556e+00
8.275e-01,2.362e+00
8.325e-01,2.284e+00
8.375e-01,2.242e+00
8.425e-01,2.034e+00
8.475e-01,1.910e+00
8.525e-01,1.772e+00
8.575e-01,1.628e+00
8.625e-01,1.432e+00
8.675e-01,1.264e+00
8.725e-01,1.110e+00
8.775e-01,9.180e-01
8.825e-01,7.600e-01
8.875e-01,5.780e-01
8.925e-01,4.340e-01
8.975e-01,3.160e-01
9.025e-01,1.920e-01
9.075e-01,1.220e-01
9.125e-01,6.400e-02
9.175e-01,4.200e-02
9.225e-01,1.400e-02
9.275e-01,4.000e-03
9.325e-01,8.000e-03
9.375e-01,2.000e-03
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_028.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,4.000e-03
1.250e-02,3.000e-02
1.750e-02,1.400e-02
2.250e-02,3.600e-02
2.750e-02,5.200e-02
3.250e-02,4.800e-02
3.750e-02,7.000e-02
4.250e-02,5.000e-02
4.750e-02,6.400e-02
5.250e-02,7.000e-02
5.750e-02,9.600e-02
6.250e-02,8.200e-02
6.750e-02,7.400e-02
7.250e-02,9.600e-02
7.750e-02,8.600e-02
8.250e-02,1.100e-01
8.750e-02,1.220e-01
9.250e-02,1.080e-01
9.750e-02,1.060e-01
1.025e-01,1.140e-01
1.075e-01,1.340e-01
1.125e-01,1.200e-01
1.175e-01,1.200e-01
1.225e-01,1.360e-01
1.275e-01,1.280e-01
1.325e-01,1.340e-01
1.375e-01,1.440e-01
1.425e-01,1.640e-01
1.475e-01,1.520e-01
1.525e-01,1.780e-01
1.575e-01,1.860e-01
1.625e-01,2.020e-01
1.675e-01,1.740e-01
1.725e-01,1.920e-01
1.775e-01,2.400e-01
1.825e-01,2.420e-01
1.875e-01,1.920e-01
1.925e-01,1.920e-01
1.975e-01,2.420e-01
2.025e-01,1.820e-01
2.075e-01,2.480e-01
2.125e-01,1.980e-01
2.175e-01,2.540e-01
2.225e-01,2.460e-01
2.275e-01,3.020e-01
2.325e-01,2.600e-01
2.375e-01,2.740e-01
2.425e-01,3.100e-01
2.475e-01,3.160e-01
2.525e-01,3.000e-01
2.575e-01,3.260e-01
2.625e-01,3.440e-01
2.675e-01,3.220e-01
2.725e-01,3.080e-01
2.775e-01,3.120e-01
2.825e-01,3.700e-01
2.875e-01,3.700e-01
2.925e-01,3.860e-01
2.975e-01,4.100e-01
3.025e-01,4.320e-01
3.075e-01,4.460e-01
3.125e-01,4.380e-01
3.175e-01,4.280e-01
3.225e-01,3.980e-01
3.275e-01,4.140e-01
3.325e-01,4.760e-01
3.375e-01,5.080e-01
3.425e-01,4.960e-01
3.475e-01,4.900e-01
3.525e-01,4.880e-01
3.575e-01,4.880e-01
3.625e-01,5.220e-01
3.675e-01,5.380e-01
3.725e-01,5.860e-01
3.775e-01,6.080e-01
3.825e-01,5.560e-01
3.875e-01,5.460e-01
3.925e-01,5.780e-01
3.975e-01,5.560e-01
4.025e-01,5.960e-01
4.075e-01,6.920e-01
4.125e-01,6.360e-01
4.175e-01,6.420e-01
4.225e-01,6.880e-01
4.275e-01,7.020e-01
4.325e-01,7.060e-01
4.375e-01,7.540e-01
4.425e-01,7.700e-01
4.475e-01,7.820e-01
4.525e-01,8.180e-01
4.575e-01,8.200e-01
4.625e-01,8.060e-01
4.675e-01,8.680e-01
4.725e-01,8.260e-01
4.775e-01,8.560e-01
4.825e-01,9.360e-01
4.875e-01,8.780e-01
4.925e-01,9.600e-01
4.975e-01,9.820e-01
5.025e-01,9.860e-01
5.075e-01,1.010e+00
5.125e-01,1.046e+00
5.175e-01,1.014e+00
5.225e-01,1.106e+00
5.275e-01,1.038e+00
5.325e-01,1.116e+00
5.375e-01,1.168e+00
5.425e-01,1.158e+00
5.475e-01,1.142e+00
5.525e-01,1.206e+00
5.575e-01,1.194e+00
5.625e-01,1.358e+00
5.675e-01,1.368e+00
5.725e-01,1.254e+00
5.775e-01,1.322e+00
5.825e-01,1.422e+00
5.875e-01,1.454e+00
5.925e-01,1.440e+00
5.975e-01,1.494e+00
6.025e-01,1.522e+00
6.075e-01,1.434e+00
6.125e-01,1.646e+00
6.175e-01,1.582e+00
6.225e-01,1.692e+00
6.275e-01,1.764e+00
6.325e-01,1.784e+00
6.375e-01,1.726e+00
6.425e-01,1.822e+00
6.475e-01,1.886e+00
6.525e-01,1.898e+00
6.575e-01,2.012e+00
6.625e-01,2.036e+00
6.675e-01,1.992e+00
6.725e-01,2.030e+00
6.775e-01,2.096e+00
6.825e-01,2.128e+00
6.875e-01,2.276e+00
6.925e-01,2.400e+00
6.975e-01,2.282e+00
7.025e-01,2.360e+00
7.075e-01,2.358e+00
7.125e-01,2.538e+00
7.175e-01,2.620e+00
7.225e-01,2.620e+00
7.275e-01,2.628e+00
7.325e-01,2.752e+00
7.375e-01,2.766e+00
7.425e-01,2.644e+00
7.475e-01,2.786e+00
7.525e-01,2.928e+00
7.575e-01,2.972e+00
7.625e-01,3.026e+00
7.675e-01,3.012e+00
7.725e-01,2.904e+00
7.775e-01,3.170e+00
7.825e-01,2.956e+00
7.875e-01,3.236e+00
7.925e-01,3.054e+00
7.975e-01,2.892e+00
8.025e-01,3.100e+00
8.075e-01,3.234e+00
8.125e-01,3.166e+00
8.175e-01,3.078e+00
8.225e-01,2.996e+00
8.275e-01,3.026e+00
8.325e-01,2.758e+00
8.375e-01,2.728e+00
8.425e-01,2.642e+00
8.475e-01,2.588e+00
8.525e-01,2.304e+00
8.575e-01,2.162e+00
8.625e-01,1.980e+00
8.675e-01,1.854e+00
8.725e-01,1.590e+00
8.775e-01,1.416e+00
8.825e-01,1.134e+00
8.875e-01,1.016e+00
8.925e-01,7.540e-01
8.975e-01,5.740e-01
9.025e-01,3.920e-01
9.075e-01,2.480e-01
9.125e-01,1.400e-01
9.175e-01,7.400e-02
9.225e-01,4.000e-02
9.275e-01,1.800e-02
9.325e-01,8.000e-03
9.375e-01,2.000e-03
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_029.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,2.000e-03
1.250e-02,1.800e-02
1.750e-02,2.200e-02
2.250e-02,1.200e-02
2.750e-02,3.200e-02
3.250e-02,4.200e-02
3.750e-02,4.200e-02
4.250e-02,5.400e-02
4.750e-02,5.200e-02
5.250e-02,4.000e-02
5.750e-02,5.400e-02
6.250e-02,5.600e-02
6.750e-02,1.000e-01
7.250e-02,5.400e-02
7.750e-02,6.800e-02
8.250e-02,8.400e-02
8.750e-02,7.200e-02
9.250e-02,8.600e-02
9.750e-02,1.020e-01
1.025e-01,8.200e-02
1.075e-01,1.100e-01
1.125e-01,1.080e-01
1.175e-01,9.600e-02
1.225e-01,1.020e-01
1.275e-01,1.160e-01
1.325e-01,1.080e-01
1.375e-01,1.240e-01
1.425e-01,1.020e-01
1.475e-01,1.320e-01
1.525e-01,1.080e-01
1.575e-01,1.480e-01
1.625e-01,1.300e-01
1.675e-01,1.540e-01
1.725e-01,1.500e-01
1.775e-01,1.660e-01
1.825e-01,1.580e-01
1.875e-01,2.160e-01
1.925e-01,1.760e-01
1.975e-01,1.880e-01
2.025e-01,1.660e-01
2.075e-01,2.120e-01
2.125e-01,1.960e-01
2.175e-01,1.900e-01
2.225e-01,2.100e-01
2.275e-01,2.160e-01
2.325e-01,1.940e-01
2.375e-01,2.160e-01
2.425e-01,1.900e-01
2.475e-01,2.420e-01
2.525e-01,2.480e-01
2.575e-01,2.520e-01
2.625e-01,2.640e-01
2.675e-01,2.540e-01
2.725e-01,3.320e-01
2.775e-01,2.700e-01
2.825e-01,3.320e-01
2.875e-01,3.000e-01
2.925e-01,3.160e-01
2.975e-01,2.900e-01
3.025e-01,2.880e-01
3.075e-01,3.480e-01
3.125e-01,3.380e-01
3.175e-01,3.280e-01
3.225e-01,4.000e-01
3.275e-01,3.680e-01
3.325e-01,3.920e-01
3.375e-01,4.300e-01
3.425e-01,4.420e-01
3.475e-01,3.760e-01
3.525e-01,4.500e-01
3.575e-01,4.540e-01
3.625e-01,4.280e-01
3.675e-01,4.720e-01
3.725e-01,3.960e-01
3.775e-01,5.200e-01
3.825e-01,5.000e-01
3.875e-01,4.580e-01
3.925e-01,4.920e-01
3.975e-01,5.120e-01
4.025e-01,5.480e-01
4.075e-01,5.860e-01
4.125e-01,5.540e-01
4.175e-01,5.440e-01
4.225e-01,5.500e-01
4.275e-01,5.960e-01
4.325e-01,5.300e-01
4.375e-01,6.500e-01
4.425e-01,6.280e-01
4.475e-01,6.040e-01
4.525e-01,7.360e-01
4.575e-01,6.880e-01
4.625e-01,6.820e-01
4.675e-01,7.180e-01
4.725e-01,7.180e-01
4.775e-01,7.940e-01
4.825e-01,8.620e-01
4.875e-01,7.960e-01
4.925e-01,8.360e-01
4.975e-01,7.620e-01
5.025e-01,8.220e-01
5.075e-01,9.320e-01
5.125e-01,8.760e-01
5.175e-01,9.760e-01
5.225e-01,9.600e-01
5.275e-01,9.240e-01
5.325e-01,9.600e-01
5.375e-01,1.008e+00
5.425e-01,1.098e+00
5.475e-01,1.088e+00
5.525e-01,9.940e-01
5.575e-01,1.112e+00
5.625e-01,1.208e+00
5.675e-01,1.158e+00
5.725e-01,1.192e+00
5.775e-01,1.162e+00
5.825e-01,1.148e+00
5.875e-01,1.302e+00
5.925e-01,1.356e+00
5.975e-01,1.256e+00
6.025e-01,1.404e+00
6.075e-01,1.358e+00
6.125e-01,1.524e+00
6.175e-01,1.426e+00
6.225e-01,1.622e+00
6.275e-01,1.546e+00
6.325e-01,1.556e+00
6.375e-01,1.600e+00
6.425e-01,1.574e+00
6.475e-01,1.804e+00
6.525e-01,1.762e+00
6.575e-01,1.876e+00
6.625e-01,1.870e+00
6.675e-01,1.826e+00
6.725e-01,1.984e+00
6.775e-01,1.900e+00
6.825e-01,2.084e+00
6.875e-01,2.098e+00
6.925e-01,2.180e+00
6.975e-01,2.214e+00
7.025e-01,2.140e+00
7.075e-01,2.258e+00
7.125e-01,2.386e+00
7.175e-01,2.500e+00
7.225e-01,2.522e+00
7.275e-01,2.536e+00
7.325e-01,2.762e+00
7.375e-01,2.574e+00
7.425e-01,2.752e+00
7.475e-01,2.882e+00
7.525e-01,2.788e+00
7.575e-01,2.986e+00
7.625e-01,2.976e+00
7.675e-01,2.988e+00
7.725e-01,3.218e+00
7.775e-01,3.248e+00
7.825e-01,3.288e+00
7.875e-01,3.154e+00
7.925e-01,3.284e+00
7.975e-01,3.394e+00
8.025e-01,3.390e+00
8.075e-01,3.450e+00
8.125e-01,3.310e+00
8.175e-01,3.328e+00
8.225e-01,3.510e+00
8.275e-01,3.542e+00
8.325e-01,3.296e+00
8.375e-01,3.288e+00
8.425e-01,3.256e+00
8.475e-01,3.116e+00
8.525e-01,3.064e+00
8.575e-01,2.836e+00
8.625e-01,2.806e+00
8.675e-01,2.440e+00
8.725e-01,2.202e+00
8.775e-01,2.100e+00
8.825e-01,1.700e+00
8.875e-01,1.532e+00
8.925e-01,1.226e+00
8.975e-01,1.044e+00
9.025e-01,7.500e-01
9.075e-01,4.840e-01
9.125e-01,3.120e-01
9.175e-01,1.600e-01
9.225e-01,8.200e-02
9.275e-01,4.600e-02
9.325e-01,1.400e-02
9.375e-01,8.000e-03
9.425e-01,2.000e-03
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_03.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,8.000e-03
1.750e-02,2.400e-02
2.250e-02,1.000e-02
2.750e-02,1.800e-02
3.250e-02,2.400e-02
3.750e-02,3.800e-02
4.250e-02,2.600e-02
4.750e-02,5.600e-02
5.250e-02,4.000e-02
5.750e-02,3.800e-02
6.250e-02,3.800e-02
6.750e-02,4.800e-02
7.250e-02,5.000e-02
7.750e-02,6.200e-02
8.250e-02,7.400e-02
8.750e-02,5.600e-02
9.250e-02,6.000e-02
9.750e-02,8.400e-02
1.025e-01,5.000e-02
1.075e-01,1.020e-01
1.125e-01,7.000e-02
1.175e-01,8.400e-02
1.225e-01,8.600e-02
1.275e-01,8.200e-02
1.325e-01,9.600e-02
1.375e-01,1.080e-01
1.425e-01,1.220e-01
1.475e-01,8.000e-02
1.525e-01,9.400e-02
1.575e-01,1.060e-01
1.625e-01,1.100e-01
1.675e-01,1.200e-01
1.725e-01,1.260e-01
1.775e-01,1.040e-01
1.825e-01,1.320e-01
1.875e-01,1.160e-01
1.925e-01,1.420e-01
1.975e-01,1.760e-01
2.025e-01,1.340e-01
2.075e-01,1.680e-01
2.125e-01,1.860e-01
2.175e-01,1.920e-01
2.225e-01,1.580e-01
2.275e-01,1.780e-01
2.325e-01,1.640e-01
2.375e-01,1.940e-01
2.425e-01,1.840e-01
2.475e-01,1.740e-01
2.525e-01,1.920e-01
2.575e-01,2.200e-01
2.625e-01,1.760e-01
2.675e-01,1.920e-01
2.725e-01,2.360e-01
2.775e-01,2.380e-01
2.825e-01,2.280e-01
2.875e-01,2.240e-01
2.925e-01,2.540e-01
2.975e-01,2.780e-01
3.025e-01,2.880e-01
3.075e-01,2.900e-01
3.125e-01,3.160e-01
3.175e-01,2.780e-01
3.225e-01,2.780e-01
3.275e-01,3.280e-01
3.325e-01,2.940e-01
3.375e-01,3.040e-01
3.425e-01,3.160e-01
3.475e-01,3.880e-01
3.525e-01,3.820e-01
3.575e-01,3.280e-01
3.625e-01,3.740e-01
3.675e-01,4.220e-01
3.725e-01,3.700e-01
3.775e-01,4.100e-01
3.825e-01,4.280e-01
3.875e-01,4.760e-01
3.925e-01,4.460e-01
3.975e-01,4.300e-01
4.025e-01,4.620e-01
4.075e-01,4.820e-01
4.125e-01,4.440e-01
4.175e-01,4.440e-01
4.225e-01,5.140e-01
4.275e-01,4.980e-01
4.325e-01,5.200e-01
4.375e-01,5.640e-01
4.425e-01,5.200e-01
4.475e-01,5.660e-01
4.525e-01,5.720e-01
4.575e-01,5.860e-01
4.625e-01,6.100e-01
4.675e-01,5.740e-01
4.725e-01,6.000e-01
4.775e-01,6.020e-01
4.825e-01,6.920e-01
4.875e-01,7.120e-01
4.925e-01,7.480e-01
4.975e-01,6.920e-01
5.025e-01,7.200e-01
5.075e-01,8.040e-01
5.125e-01,8.020e-01
5.175e-01,8.040e-01
5.225e-01,7.760e-01
5.275e-01,8.880e-01
5.325e-01,8.440e-01
5.375e-01,9.400e-01
5.425e-01,1.010e+00
5.475e-01,8.700e-01
5.525e-01,9.380e-01
5.575e-01,9.840e-01
5.625e-01,1.032e+00
5.675e-01,1.022e+00
5.725e-01,1.064e+00
5.775e-01,1.084e+00
5.825e-01,1.140e+00
5.875e-01,1.078e+00
5.925e-01,1.212e+00
5.975e-01,1.200e+00
6.025e-01,1.272e+00
6.075e-01,1.226e+00
6.125e-01,1.290e+00
6.175e-01,1.354e+00
6.225e-01,1.284e+00
6.275e-01,1.412e+00
6.325e-01,1.448e+00
6.375e-01,1.422e+00
6.425e-01,1.556e+00
6.475e-01,1.678e+00
6.525e-01,1.614e+00
6.575e-01,1.640e+00
6.625e-01,1.702e+00
6.675e-01,1.728e+00
6.725e-01,1.738e+00
6.775e-01,1.884e+00
6.825e-01,1.960e+00
6.875e-01,1.980e+00
6.925e-01,2.014e+00
6.975e-01,2.034e+00
7.025e-01,2.116e+00
7.075e-01,2.080e+00
7.125e-01,2.240e+00
7.175e-01,2.326e+00
7.225e-01,2.300e+00
7.275e-01,2.494e+00
7.325e-01,2.458e+00
7.375e-01,2.542e+00
7.425e-01,2.752e+00
7.475e-01,2.790e+00
7.525e-01,2.826e+00
7.575e-01,2.824e+00
7.625e-01,2.922e+00
7.675e-01,3.088e+00
7.725e-01,3.078e+00
7.775e-01,3.184e+00
7.825e-01,3.280e+00
7.875e-01,3.234e+00
7.925e-01,3.568e+00
7.975e-01,3.520e+00
8.025e-01,3.600e+00
8.075e-01,3.482e+00
8.125e-01,3.782e+00
8.175e-01,3.584e+00
8.225e-01,3.822e+00
8.275e-01,3.706e+00
8.325e-01,3.554e+00
8.375e-01,3.894e+00
8.425e-01,3.746e+00
8.475e-01,3.680e+00
8.525e-01,3.672e+00
8.575e-01,3.504e+00
8.625e-01,3.380e+00
8.675e-01,3.186e+00
8.725e-01,3.058e+00
8.775e-01,2.664e+00
8.825e-01,2.464e+00
8.875e-01,2.158e+00
8.925e-01,1.812e+00
8.975e-01,1.484e+00
9.025e-01,1.178e+00
9.075e-01,9.300e-01
9.125e-01,5.520e-01
9.175e-01,3.460e-01
9.225e-01,1.740e-01
9.275e-01,9.400e-02
9.325e-01,3.000e-02
9.375e-01,1.400e-02
9.425e-01,2.000e-03
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_031.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,4.000e-03
1.750e-02,1.600e-02
2.250e-02,1.800e-02
2.750e-02,6.000e-03
3.250e-02,1.600e-02
3.750e-02,1.800e-02
4.250e-02,2.800e-02
4.750e-02,2.600e-02
5.250e-02,3.400e-02
5.750e-02,5.000e-02
6.250e-02,2.800e-02
6.750e-02,3.400e-02
7.250e-02,2.800e-02
7.750e-02,4.400e-02
8.250e-02,2.800e-02
8.750e-02,5.600e-02
9.250e-02,5.600e-02
9.750e-02,6.400e-02
1.025e-01,5.200e-02
1.075e-01,6.600e-02
1.125e-01,6.000e-02
1.175e-01,5.600e-02
1.225e-01,7.000e-02
1.275e-01,7.200e-02
1.325e-01,6.600e-02
1.375e-01,7.200e-02
1.425e-01,8.200e-02
1.475e-01,6.000e-02
1.525e-01,9.200e-02
1.575e-01,1.000e-01
1.625e-01,1.160e-01
1.675e-01,8.200e-02
1.725e-01,9.200e-02
1.775e-01,8.400e-02
1.825e-01,9.000e-02
1.875e-01,1.220e-01
1.925e-01,1.020e-01
1.975e-01,1.180e-01
2.025e-01,1.240e-01
2.075e-01,1.060e-01
2.125e-01,1.360e-01
2.175e-01,1.280e-01
2.225e-01,1.160e-01
2.275e-01,1.400e-01
2.325e-01,1.600e-01
2.375e-01,1.680e-01
2.425e-01,1.560e-01
2.475e-01,1.820e-01
2.525e-01,1.860e-01
2.575e-01,1.500e-01
2.625e-01,1.680e-01
2.675e-01,1.520e-01
2.725e-01,1.900e-01
2.775e-01,1.720e-01
2.825e-01,1.820e-01
2.875e-01,1.640e-01
2.925e-01,2.040e-01
2.975e-01,2.100e-01
3.025e-01,2.240e-01
3.075e-01,2.240e-01
3.125e-01,2.020e-01
3.175e-01,2.280e-01
3.225e-01,2.480e-01
3.275e-01,2.740e-01
3.325e-01,2.420e-01
3.375e-01,2.700e-01
3.425e-01,2.760e-01
3.475e-01,2.920e-01
3.525e-01,2.800e-01
3.575e-01,3.200e-01
3.625e-01,3.000e-01
3.675e-01,3.160e-01
3.725e-01,2.860e-01
3.775e-01,3.500e-01
3.825e-01,3.700e-01
3.875e-01,3.320e-01
3.925e-01,3.860e-01
3.975e-01,3.360e-01
4.025e-01,4.340e-01
4.075e-01,4.480e-01
4.125e-01,3.600e-01
4.175e-01,4.460e-01
4.225e-01,3.800e-01
4.275e-01,4.420e-01
4.325e-01,4.560e-01
4.375e-01,4.960e-01
4.425e-01,4.600e-01
4.475e-01,4.680e-01
4.525e-01,4.580e-01
4.575e-01,4.400e-01
4.625e-01,5.720e-01
4.675e-01,5.200e-01
4.725e-01,5.600e-01
4.775e-01,5.160e-01
4.825e-01,5.620e-01
4.875e-01,5.060e-01
4.925e-01,6.420e-01
4.975e-01,6.080e-01
5.025e-01,6.440e-01
5.075e-01,6.100e-01
5.125e-01,6.240e-01
5.175e-01,6.980e-01
5.225e-01,6.700e-01
5.275e-01,7.980e-01
5.325e-01,7.440e-01
5.375e-01,7.920e-01
5.425e-01,7.980e-01
5.475e-01,8.040e-01
5.525e-01,8.060e-01
5.575e-01,8.500e-01
5.625e-01,9.120e-01
5.675e-01,1.028e+00
5.725e-01,9.000e-01
5.775e-01,9.100e-01
5.825e-01,9.840e-01
5.875e-01,1.022e+00
5.925e-01,1.004e+00
5.975e-01,1.010e+00
6.025e-01,1.146e+00
6.075e-01,1.124e+00
6.125e-01,1.208e+00
6.175e-01,1.188e+00
6.225e-01,1.242e+00
6.275e-01,1.214e+00
6.325e-01,1.306e+00
6.375e-01,1.344e+00
6.425e-01,1.406e+00
6.475e-01,1.408e+00
6.525e-01,1.338e+00
6.575e-01,1.388e+00
6.625e-01,1.560e+00
6.675e-01,1.646e+00
6.725e-01,1.670e+00
6.775e-01,1.714e+00
6.825e-01,1.786e+00
6.875e-01,1.810e+00
6.925e-01,1.812e+00
6.975e-01,1.920e+00
7.025e-01,1.836e+00
7.075e-01,2.020e+00
7.125e-01,2.052e+00
7.175e-01,2.186e+00
7.225e-01,2.248e+00
7.275e-01,2.308e+00
7.325e-01,2.300e+00
7.375e-01,2.374e+00
7.425e-01,2.508e+00
7.475e-01,2.498e+00
7.525e-01,2.654e+00
7.575e-01,2.894e+00
7.625e-01,2.882e+00
7.675e-01,2.928e+00
7.725e-01,3.134e+00
7.775e-01,3.002e+00
7.825e-01,3.154e+00
7.875e-01,3.382e+00
7.925e-01,3.432e+00
7.975e-01,3.538e+00
8.025e-01,3.582e+00
8.075e-01,3.696e+00
8.125e-01,3.872e+00
8.175e-01,4.016e+00
8.225e-01,3.966e+00
8.275e-01,3.952e+00
8.325e-01,3.990e+00
8.375e-01,4.120e+00
8.425e-01,4.124e+00
8.475e-01,4.232e+00
8.525e-01,4.156e+00
8.575e-01,4.084e+00
8.625e-01,4.074e+00
8.675e-01,3.946e+00
8.725e-01,3.830e+00
8.775e-01,3.618e+00
8.825e-01,3.264e+00
8.875e-01,2.964e+00
8.925e-01,2.622e+00
8.975e-01,2.198e+00
9.025e-01,1.756e+00
9.075e-01,1.418e+00
9.125e-01,1.106e+00
9.175e-01,6.220e-01
9.225e-01,3.980e-01
9.275e-01,1.800e-01
9.325e-01,7.800e-02
9.375e-01,2.800e-02
9.425e-01,8.000e-03
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_032.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,4.000e-03
1.750e-02,6.000e-03
2.250e-02,1.600e-02
2.750e-02,1.000e-02
3.250e-02,8.000e-03
3.750e-02,1.000e-02
4.250e-02,2.000e-02
4.750e-02,1.800e-02
5.250e-02,2.600e-02
5.750e-02,2.400e-02
6.250e-02,3.800e-02
6.750e-02,2.800e-02
7.250e-02,2.800e-02
7.750e-02,3.400e-02
8.250e-02,2.200e-02
8.750e-02,3.200e-02
9.250e-02,3.400e-02
9.750e-02,3.600e-02
1.025e-01,4.800e-02
1.075e-01,4.000e-02
1.125e-01,5.400e-02
1.175e-01,6.600e-02
1.225e-01,5.400e-02
1.275e-01,5.600e-02
1.325e-01,4.600e-02
1.375e-01,5.800e-02
1.425e-01,7.400e-02
1.475e-01,6.200e-02
1.525e-01,5.200e-02
1.575e-01,8.400e-02
1.625e-01,5.600e-02
1.675e-01,6.800e-02
1.725e-01,7.200e-02
1.775e-01,9.200e-02
1.825e-01,9.400e-02
1.875e-01,8.200e-02
1.925e-01,8.400e-02
1.975e-01,9.200e-02
2.025e-01,7.800e-02
2.075e-01,1.120e-01
2.125e-01,1.060e-01
2.175e-01,9.800e-02
2.225e-01,1.220e-01
2.275e-01,9.400e-02
2.325e-01,1.280e-01
2.375e-01,1.140e-01
2.425e-01,1.120e-01
2.475e-01,1.220e-01
2.525e-01,1.400e-01
2.575e-01,1.420e-01
2.625e-01,1.500e-01
2.675e-01,1.820e-01
2.725e-01,1.400e-01
2.775e-01,1.460e-01
2.825e-01,1.800e-01
2.875e-01,1.680e-01
2.925e-01,1.520e-01
2.975e-01,1.480e-01
3.025e-01,1.600e-01
3.075e-01,1.820e-01
3.125e-01,1.780e-01
3.175e-01,1.960e-01
3.225e-01,1.660e-01
3.275e-01,2.220e-01
3.325e-01,1.960e-01
3.375e-01,2.200e-01
3.425e-01,2.360e-01
3.475e-01,2.500e-01
3.525e-01,1.980e-01
3.575e-01,2.120e-01
3.625e-01,2.700e-01
3.675e-01,2.760e-01
3.725e-01,2.440e-01
3.775e-01,2.780e-01
3.825e-01,2.740e-01
3.875e-01,3.460e-01
3.925e-01,2.960e-01
3.975e-01,3.080e-01
4.025e-01,3.220e-01
4.075e-01,3.520e-01
4.125e-01,3.000e-01
4.175e-01,3.780e-01
4.225e-01,3.460e-01
4.275e-01,3.960e-01
4.325e-01,3.760e-01
4.375e-01,4.260e-01
4.425e-01,4.300e-01
4.475e-01,3.880e-01
4.525e-01,4.080e-01
4.575e-01,4.040e-01
4.625e-01,4.340e-01
4.675e-01,4.580e-01
4.725e-01,5.020e-01
4.775e-01,4.240e-01
4.825e-01,5.200e-01
4.875e-01,4.520e-01
4.925e-01,5.520e-01
4.975e-01,5.380e-01
5.025e-01,5.260e-01
5.075e-01,5.600e-01
5.125e-01,5.400e-01
5.175e-01,5.940e-01
5.225e-01,5.340e-01
5.275e-01,6.480e-01
5.325e-01,6.280e-01
5.375e-01,6.560e-01
5.425e-01,6.580e-01
5.475e-01,7.080e-01
5.525e-01,6.780e-01
5.575e-01,7.420e-01
5.625e-01,7.820e-01
5.675e-01,8.660e-01
5.725e-01,8.180e-01
5.775e-01,8.620e-01
5.825e-01,8.500e-01
5.875e-01,8.820e-01
5.925e-01,9.080e-01
5.975e-01,9.720e-01
6.025e-01,9.740e-01
6.075e-01,1.034e+00
6.125e-01,1.006e+00
6.175e-01,1.020e+00
6.225e-01,1.028e+00
6.275e-01,1.070e+00
6.325e-01,1.208e+00
6.375e-01,1.200e+00
6.425e-01,1.298e+00
6.475e-01,1.270e+00
6.525e-01,1.312e+00
6.575e-01,1.372e+00
6.625e-01,1.356e+00
6.675e-01,1.430e+00
6.725e-01,1.542e+00
6.775e-01,1.480e+00
6.825e-01,1.564e+00
6.875e-01,1.606e+00
6.925e-01,1.658e+00
6.975e-01,1.796e+00
7.025e-01,1.840e+00
7.075e-01,1.852e+00
7.125e-01,1.902e+00
7.175e-01,2.016e+00
7.225e-01,1.974e+00
7.275e-01,2.052e+00
7.325e-01,2.244e+00
7.375e-01,2.278e+00
7.425e-01,2.332e+00
7.475e-01,2.480e+00
7.525e-01,2.564e+00
7.575e-01,2.514e+00
7.625e-01,2.698e+00
7.675e-01,2.718e+00
7.725e-01,2.902e+00
7.775e-01,3.068e+00
7.825e-01,3.246e+00
7.875e-01,3.226e+00
7.925e-01,3.286e+00
7.975e-01,3.454e+00
8.025e-01,3.516e+00
8.075e-01,3.684e+00
8.125e-01,3.956e+00
8.175e-01,3.892e+00
8.225e-01,4.232e+00
8.275e-01,4.176e+00
8.325e-01,4.282e+00
8.375e-01,4.318e+00
8.425e-01,4.356e+00
8.475e-01,4.452e+00
8.525e-01,4.662e+00
8.575e-01,4.550e+00
8.625e-01,4.632e+00
8.675e-01,4.624e+00
8.725e-01,4.458e+00
8.775e-01,4.374e+00
8.825e-01,4.096e+00
8.875e-01,3.818e+00
8.925e-01,3.456e+00
8.975e-01,3.112e+00
9.025e-01,2.554e+00
9.075e-01,2.020e+00
9.125e-01,1.596e+00
9.175e-01,1.134e+00
9.225e-01,6.740e-01
9.275e-01,3.840e-01
9.325e-01,1.560e-01
9.375e-01,5.800e-02
9.425e-01,2.000e-02
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_033.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,6.000e-03
2.250e-02,1.400e-02
2.750e-02,6.000e-03
3.250e-02,8.000e-03
3.750e-02,1.000e-02
4.250e-02,8.000e-03
4.750e-02,1.400e-02
5.250e-02,1.400e-02
5.750e-02,1.200e-02
6.250e-02,2.400e-02
6.750e-02,3.000e-02
7.250e-02,3.000e-02
7.750e-02,2.600e-02
8.250e-02,1.800e-02
8.750e-02,2.400e-02
9.250e-02,2.400e-02
9.750e-02,3.000e-02
1.025e-01,2.800e-02
1.075e-01,2.000e-02
1.125e-01,3.400e-02
1.175e-01,4.400e-02
1.225e-01,3.400e-02
1.275e-01,4.800e-02
1.325e-01,6.200e-02
1.375e-01,4.200e-02
1.425e-01,6.400e-02
1.475e-01,4.600e-02
1.525e-01,3.600e-02
1.575e-01,5.800e-02
1.625e-01,5.600e-02
1.675e-01,4.800e-02
1.725e-01,6.800e-02
1.775e-01,5.400e-02
1.825e-01,7.400e-02
1.875e-01,5.200e-02
1.925e-01,7.200e-02
1.975e-01,5.800e-02
2.025e-01,8.000e-02
2.075e-01,8.000e-02
2.125e-01,7.000e-02
2.175e-01,8.600e-02
2.225e-01,8.400e-02
2.275e-01,8.200e-02
2.325e-01,8.400e-02
2.375e-01,1.120e-01
2.425e-01,1.320e-01
2.475e-01,9.600e-02
2.525e-01,7.400e-02
2.575e-01,1.080e-01
2.625e-01,1.160e-01
2.675e-01,1.100e-01
2.725e-01,1.280e-01
2.775e-01,1.420e-01
2.825e-01,1.240e-01
2.875e-01,1.560e-01
2.925e-01,1.280e-01
2.975e-01,1.300e-01
3.025e-01,1.540e-01
3.075e-01,1.460e-01
3.125e-01,1.740e-01
3.175e-01,1.500e-01
3.225e-01,1.500e-01
3.275e-01,1.360e-01
3.325e-01,1.320e-01
3.375e-01,2.160e-01
3.425e-01,1.600e-01
3.475e-01,1.780e-01
3.525e-01,1.740e-01
3.575e-01,2.120e-01
3.625e-01,1.920e-01
3.675e-01,2.120e-01
3.725e-01,2.280e-01
3.775e-01,2.240e-01
3.825e-01,2.200e-01
3.875e-01,2.100e-01
3.925e-01,2.400e-01
3.975e-01,2.440e-01
4.025e-01,2.520e-01
4.075e-01,2.700e-01
4.125e-01,2.860e-01
4.175e-01,3.040e-01
4.225e-01,3.020e-01
4.275e-01,3.200e-01
4.325e-01,2.960e-01
4.375e-01,3.340e-01
4.425e-01,3.400e-01
4.475e-01,3.740e-01
4.525e-01,3.480e-01
4.575e-01,3.780e-01
4.625e-01,3.500e-01
4.675e-01,4.000e-01
4.725e-01,3.800e-01
4.775e-01,4.180e-01
4.825e-01,4.220e-01
4.875e-01,3.620e-01
4.925e-01,4.540e-01
4.975e-01,4.700e-01
5.025e-01,4.380e-01
5.075e-01,4.720e-01
5.125e-01,4.840e-01
5.175e-01,5.040e-01
5.225e-01,5.340e-01
5.275e-01,5.340e-01
5.325e-01,5.480e-01
5.375e-01,5.000e-01
5.425e-01,5.760e-01
5.475e-01,5.980e-01
5.525e-01,5.840e-01
5.575e-01,6.300e-01
5.625e-01,6.700e-01
5.675e-01,6.900e-01
5.725e-01,6.080e-01
5.775e-01,6.900e-01
5.825e-01,7.240e-01
5.875e-01,7.540e-01
5.925e-01,8.720e-01
5.975e-01,8.180e-01
6.025e-01,8.480e-01
6.075e-01,8.840e-01
6.125e-01,8.920e-01
6.175e-01,9.620e-01
6.225e-01,9.220e-01
6.275e-01,1.078e+00
6.325e-01,9.900e-01
6.375e-01,1.050e+00
6.425e-01,1.054e+00
6.475e-01,1.062e+00
6.525e-01,1.064e+00
6.575e-01,1.218e+00
6.625e-01,1.172e+00
6.675e-01,1.334e+00
6.725e-01,1.376e+00
6.775e-01,1.396e+00
6.825e-01,1.458e+00
6.875e-01,1.466e+00
6.925e-01,1.556e+00
6.975e-01,1.524e+00
7.025e-01,1.632e+00
7.075e-01,1.692e+00
7.125e-01,1.694e+00
7.175e-01,1.736e+00
7.225e-01,1.922e+00
7.275e-01,1.992e+00
7.325e-01,1.968e+00
7.375e-01,2.036e+00
7.425e-01,2.196e+00
7.475e-01,2.104e+00
7.525e-01,2.452e+00
7.575e-01,2.390e+00
7.625e-01,2.568e+00
7.675e-01,2.580e+00
7.725e-01,2.692e+00
7.775e-01,2.850e+00
7.825e-01,3.052e+00
7.875e-01,3.012e+00
7.925e-01,3.226e+00
7.975e-01,3.288e+00
8.025e-01,3.532e+00
8.075e-01,3.544e+00
8.125e-01,3.946e+00
8.175e-01,3.860e+00
8.225e-01,4.000e+00
8.275e-01,4.070e+00
8.325e-01,4.412e+00
8.375e-01,4.630e+00
8.425e-01,4.782e+00
8.475e-01,4.702e+00
8.525e-01,4.908e+00
8.575e-01,4.932e+00
8.625e-01,4.978e+00
8.675e-01,5.164e+00
8.725e-01,5.192e+00
8.775e-01,5.086e+00
8.825e-01,4.986e+00
8.875e-01,4.840e+00
8.925e-01,4.422e+00
8.975e-01,4.084e+00
9.025e-01,3.568e+00
9.075e-01,2.990e+00
9.125e-01,2.336e+00
9.175e-01,1.790e+00
9.225e-01,1.206e+00
9.275e-01,6.620e-01
9.325e-01,3.740e-01
9.375e-01,1.160e-01
9.425e-01,3.600e-02
9.475e-01,6.000e-03
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_034.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,2.000e-03
2.250e-02,8.000e-03
2.750e-02,1.200e-02
3.250e-02,6.000e-03
3.750e-02,4.000e-03
4.250e-02,1.000e-02
4.750e-02,4.000e-03
5.250e-02,1.200e-02
5.750e-02,1.200e-02
6.250e-02,1.000e-02
6.750e-02,1.400e-02
7.250e-02,2.200e-02
7.750e-02,2.200e-02
8.250e-02,2.600e-02
8.750e-02,3.000e-02
9.250e-02,1.400e-02
9.750e-02,1.400e-02
1.025e-01,2.200e-02
1.075e-01,2.000e-02
1.125e-01,2.600e-02
1.175e-01,2.000e-02
1.225e-01,2.600e-02
1.275e-01,3.000e-02
1.325e-01,3.000e-02
1.375e-01,4.000e-02
1.425e-01,4.600e-02
1.475e-01,5.000e-02
1.525e-01,4.200e-02
1.575e-01,4.200e-02
1.625e-01,5.000e-02
1.675e-01,5.000e-02
1.725e-01,3.800e-02
1.775e-01,4.000e-02
1.825e-01,4.600e-02
1.875e-01,5.200e-02
1.925e-01,5.400e-02
1.975e-01,5.400e-02
2.025e-01,6.600e-02
2.075e-01,6.000e-02
2.125e-01,5.400e-02
2.175e-01,6.200e-02
2.225e-01,5.600e-02
2.275e-01,6.200e-02
2.325e-01,8.200e-02
2.375e-01,6.600e-02
2.425e-01,1.000e-01
2.475e-01,5.600e-02
2.525e-01,8.800e-02
2.575e-01,8.200e-02
2.625e-01,9.200e-02
2.675e-01,1.200e-01
2.725e-01,1.080e-01
2.775e-01,9.400e-02
2.825e-01,8.800e-02
2.875e-01,9.000e-02
2.925e-01,1.040e-01
2.975e-01,1.280e-01
3.025e-01,1.300e-01
3.075e-01,1.420e-01
3.125e-01,1.380e-01
3.175e-01,1.380e-01
3.225e-01,1.100e-01
3.275e-01,1.140e-01
3.325e-01,1.600e-01
3.375e-01,1.420e-01
3.425e-01,1.260e-01
3.475e-01,1.760e-01
3.525e-01,1.600e-01
3.575e-01,1.320e-01
3.625e-01,1.360e-01
3.675e-01,1.540e-01
3.725e-01,1.800e-01
3.775e-01,1.680e-01
3.825e-01,2.180e-01
3.875e-01,1.800e-01
3.925e-01,2.140e-01
3.975e-01,2.200e-01
4.025e-01,2.080e-01
4.075e-01,2.180e-01
4.125e-01,1.960e-01
4.175e-01,2.020e-01
4.225e-01,2.400e-01
4.275e-01,2.560e-01
4.325e-01,2.260e-01
4.375e-01,2.860e-01
4.425e-01,2.760e-01
4.475e-01,2.760e-01
4.525e-01,3.120e-01
4.575e-01,2.960e-01
4.625e-01,3.520e-01
4.675e-01,3.360e-01
4.725e-01,3.400e-01
4.775e-01,4.000e-01
4.825e-01,2.920e-01
4.875e-01,3.800e-01
4.925e-01,3.980e-01
4.975e-01,3.140e-01
5.025e-01,4.340e-01
5.075e-01,3.640e-01
5.125e-01,3.720e-01
5.175e-01,4.040e-01
5.225e-01,4.580e-01
5.275e-01,4.660e-01
5.325e-01,5.260e-01
5.375e-01,4.740e-01
5.425e-01,4.960e-01
5.475e-01,4.860e-01
5.525e-01,5.120e-01
5.575e-01,5.760e-01
5.625e-01,5.180e-01
5.675e-01,5.740e-01
5.725e-01,5.920e-01
5.775e-01,5.800e-01
5.825e-01,6.020e-01
5.875e-01,7.000e-01
5.925e-01,6.020e-01
5.975e-01,6.940e-01
6.025e-01,6.940e-01
6.075e-01,7.440e-01
6.125e-01,7.500e-01
6.175e-01,8.800e-01
6.225e-01,8.520e-01
6.275e-01,8.460e-01
6.325e-01,8.620e-01
6.375e-01,9.580e-01
6.425e-01,9.260e-01
6.475e-01,9.900e-01
6.525e-01,1.070e+00
6.575e-01,1.084e+00
6.625e-01,1.104e+00
6.675e-01,1.118e+00
6.725e-01,1.120e+00
6.775e-01,1.114e+00
6.825e-01,1.198e+00
6.875e-01,1.334e+00
6.925e-01,1.414e+00
6.975e-01,1.408e+00
7.025e-01,1.502e+00
7.075e-01,1.440e+00
7.125e-01,1.664e+00
7.175e-01,1.668e+00
7.225e-01,1.672e+00
7.275e-01,1.784e+00
7.325e-01,1.822e+00
7.375e-01,1.868e+00
7.425e-01,1.994e+00
7.475e-01,2.036e+00
7.525e-01,2.182e+00
7.575e-01,2.152e+00
7.625e-01,2.222e+00
7.675e-01,2.546e+00
7.725e-01,2.538e+00
7.775e-01,2.672e+00
7.825e-01,2.684e+00
7.875e-01,2.928e+00
7.925e-01,3.004e+00
7.975e-01,3.222e+00
8.025e-01,3.374e+00
8.075e-01,3.408e+00
8.125e-01,3.684e+00
8.175e-01,3.660e+00
8.225e-01,4.110e+00
8.275e-01,4.196e+00
8.325e-01,4.070e+00
8.375e-01,4.476e+00
8.425e-01,4.812e+00
8.475e-01,4.924e+00
8.525e-01,5.228e+00
8.575e-01,5.260e+00
8.625e-01,5.406e+00
8.675e-01,5.450e+00
8.725e-01,5.590e+00
8.775e-01,5.742e+00
8.825e-01,5.682e+00
8.875e-01,5.608e+00
8.925e-01,5.478e+00
8.975e-01,5.048e+00
9.025e-01,4.568e+00
9.075e-01,4.120e+00
9.125e-01,3.402e+00
9.175e-01,2.560e+00
9.225e-01,1.866e+00
9.275e-01,1.160e+00
9.325e-01,6.240e-01
9.375e-01,3.040e-01
9.425e-01,7.200e-02
9.475e-01,2.200e-02
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_035.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,4.000e-03
2.750e-02,8.000e-03
3.250e-02,8.000e-03
3.750e-02,8.000e-03
4.250e-02,4.000e-03
4.750e-02,4.000e-03
5.250e-02,6.000e-03
5.750e-02,8.000e-03
6.250e-02,8.000e-03
6.750e-02,1.200e-02
7.250e-02,1.000e-02
7.750e-02,2.200e-02
8.250e-02,1.600e-02
8.750e-02,1.000e-02
9.250e-02,1.800e-02
9.750e-02,2.000e-02
1.025e-01,1.600e-02
1.075e-01,2.600e-02
1.125e-01,1.400e-02
1.175e-01,1.600e-02
1.225e-01,2.400e-02
1.275e-01,1.800e-02
1.325e-01,1.800e-02
1.375e-01,2.000e-02
1.425e-01,2.000e-02
1.475e-01,3.400e-02
1.525e-01,2.800e-02
1.575e-01,4.400e-02
1.625e-01,4.200e-02
1.675e-01,2.600e-02
1.725e-01,4.200e-02
1.775e-01,5.200e-02
1.825e-01,4.200e-02
1.875e-01,3.800e-02
1.925e-01,5.000e-02
1.975e-01,4.400e-02
2.025e-01,3.200e-02
2.075e-01,3.000e-02
2.125e-01,5.000e-02
2.175e-01,5.200e-02
2.225e-01,6.400e-02
2.275e-01,5.800e-02
2.325e-01,4.400e-02
2.375e-01,5.200e-02
2.425e-01,5.200e-02
2.475e-01,4.600e-02
2.525e-01,6.400e-02
2.575e-01,7.000e-02
2.625e-01,8.800e-02
2.675e-01,6.400e-02
2.725e-01,8.400e-02
2.775e-01,5.800e-02
2.825e-01,9.400e-02
2.875e-01,8.000e-02
2.925e-01,9.800e-02
2.975e-01,1.040e-01
3.025e-01,8.000e-02
3.075e-01,1.120e-01
3.125e-01,9.400e-02
3.175e-01,9.800e-02
3.225e-01,8.800e-02
3.275e-01,1.220e-01
3.325e-01,1.340e-01
3.375e-01,1.600e-01
3.425e-01,1.280e-01
3.475e-01,1.060e-01
3.525e-01,1.300e-01
3.575e-01,1.360e-01
3.625e-01,1.220e-01
3.675e-01,1.060e-01
3.725e-01,1.620e-01
3.775e-01,1.380e-01
3.825e-01,1.640e-01
3.875e-01,1.440e-01
3.925e-01,1.580e-01
3.975e-01,1.120e-01
4.025e-01,1.660e-01
4.075e-01,1.820e-01
4.125e-01,2.200e-01
4.175e-01,1.900e-01
4.225e-01,1.980e-01
4.275e-01,1.880e-01
4.325e-01,2.120e-01
4.375e-01,2.060e-01
4.425e-01,2.020e-01
4.475e-01,2.400e-01
4.525e-01,2.120e-01
4.575e-01,2.200e-01
4.625e-01,2.620e-01
4.675e-01,2.700e-01
4.725e-01,2.580e-01
4.775e-01,2.920e-01
4.825e-01,3.240e-01
4.875e-01,3.000e-01
4.925e-01,3.380e-01
4.975e-01,3.620e-01
5.025e-01,3.440e-01
5.075e-01,3.300e-01
5.125e-01,3.400e-01
5.175e-01,3.860e-01
5.225e-01,3.760e-01
5.275e-01,3.460e-01
5.325e-01,3.800e-01
5.375e-01,3.420e-01
5.425e-01,3.980e-01
5.475e-01,4.600e-01
5.525e-01,4.480e-01
5.575e-01,4.780e-01
5.625e-01,5.100e-01
5.675e-01,5.000e-01
5.725e-01,5.300e-01
5.775e-01,5.200e-01
5.825e-01,5.160e-01
5.875e-01,5.360e-01
5.925e-01,5.440e-01
5.975e-01,5.860e-01
6.025e-01,6.420e-01
6.075e-01,6.280e-01
6.125e-01,6.400e-01
6.175e-01,6.300e-01
6.225e-01,7.120e-01
6.275e-01,7.560e-01
6.325e-01,6.820e-01
6.375e-01,8.060e-01
6.425e-01,8.680e-01
6.475e-01,9.000e-01
6.525e-01,8.320e-01
6.575e-01,8.700e-01
6.625e-01,1.026e+00
6.675e-01,1.020e+00
6.725e-01,1.012e+00
6.775e-01,1.012e+00
6.825e-01,1.130e+00
6.875e-01,1.254e+00
6.925e-01,1.220e+00
6.975e-01,1.152e+00
7.025e-01,1.258e+00
7.075e-01,1.192e+00
7.125e-01,1.420e+00
7.175e-01,1.480e+00
7.225e-01,1.540e+00
7.275e-01,1.622e+00
7.325e-01,1.762e+00
7.375e-01,1.714e+00
7.425e-01,1.792e+00
7.475e-01,1.860e+00
7.525e-01,1.898e+00
7.575e-01,2.084e+00
7.625e-01,2.112e+00
7.675e-01,2.184e+00
7.725e-01,2.296e+00
7.775e-01,2.448e+00
7.825e-01,2.524e+00
7.875e-01,2.674e+00
7.925e-01,2.814e+00
7.975e-01,2.966e+00
8.025e-01,3.094e+00
8.075e-01,3.270e+00
8.125e-01,3.450e+00
8.175e-01,3.740e+00
8.225e-01,3.846e+00
8.275e-01,3.840e+00
8.325e-01,4.128e+00
8.375e-01,4.368e+00
8.425e-01,4.666e+00
8.475e-01,4.894e+00
8.525e-01,5.136e+00
8.575e-01,5.366e+00
8.625e-01,5.764e+00
8.675e-01,5.820e+00
8.725e-01,5.988e+00
8.775e-01,6.174e+00
8.825e-01,6.216e+00
8.875e-01,6.320e+00
8.925e-01,6.206e+00
8.975e-01,6.264e+00
9.025e-01,5.790e+00
9.075e-01,5.100e+00
9.125e-01,4.620e+00
9.175e-01,3.736e+00
9.225e-01,2.794e+00
9.275e-01,1.892e+00
9.325e-01,1.028e+00
9.375e-01,5.740e-01
9.425e-01,1.600e-01
9.475e-01,5.200e-02
9.525e-01,2.000e-03
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_036.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,4.000e-03
3.250e-02,8.000e-03
3.750e-02,6.000e-03
4.250e-02,1.000e-02
4.750e-02,2.000e-03
5.250e-02,4.000e-03
5.750e-02,4.000e-03
6.250e-02,6.000e-03
6.750e-02,6.000e-03
7.250e-02,4.000e-03
7.750e-02,1.400e-02
8.250e-02,1.600e-02
8.750e-02,1.800e-02
9.250e-02,1.200e-02
9.750e-02,6.000e-03
1.025e-01,1.600e-02
1.075e-01,8.000e-03
1.125e-01,1.400e-02
1.175e-01,2.200e-02
1.225e-01,1.200e-02
1.275e-01,1.800e-02
1.325e-01,2.000e-02
1.375e-01,1.600e-02
1.425e-01,1.800e-02
1.475e-01,2.200e-02
1.525e-01,1.400e-02
1.575e-01,2.000e-02
1.625e-01,1.800e-02
1.675e-01,2.200e-02
1.725e-01,4.000e-02
1.775e-01,3.400e-02
1.825e-01,4.000e-02
1.875e-01,3.400e-02
1.925e-01,1.800e-02
1.975e-01,4.000e-02
2.025e-01,4.800e-02
2.075e-01,5.000e-02
2.125e-01,4.400e-02
2.175e-01,3.000e-02
2.225e-01,4.200e-02
2.275e-01,2.200e-02
2.325e-01,5.000e-02
2.375e-01,3.800e-02
2.425e-01,5.800e-02
2.475e-01,4.400e-02
2.525e-01,5.800e-02
2.575e-01,4.200e-02
2.625e-01,4.800e-02
2.675e-01,3.600e-02
2.725e-01,6.000e-02
2.775e-01,5.200e-02
2.825e-01,6.400e-02
2.875e-01,6.000e-02
2.925e-01,7.000e-02
2.975e-01,8.200e-02
3.025e-01,7.200e-02
3.075e-01,8.000e-02
3.125e-01,7.200e-02
3.175e-01,8.800e-02
3.225e-01,1.040e-01
3.275e-01,9.800e-02
3.325e-01,9.000e-02
3.375e-01,9.200e-02
3.425e-01,6.800e-02
3.475e-01,1.020e-01
3.525e-01,1.160e-01
3.575e-01,1.300e-01
3.625e-01,1.260e-01
3.675e-01,1.320e-01
3.725e-01,1.400e-01
3.775e-01,1.020e-01
3.825e-01,1.240e-01
3.875e-01,1.220e-01
3.925e-01,1.300e-01
3.975e-01,1.180e-01
4.025e-01,1.240e-01
4.075e-01,1.760e-01
4.125e-01,1.360e-01
4.175e-01,1.320e-01
4.225e-01,1.260e-01
4.275e-01,1.660e-01
4.325e-01,1.660e-01
4.375e-01,1.660e-01
4.425e-01,2.180e-01
4.475e-01,2.220e-01
4.525e-01,1.580e-01
4.575e-01,1.940e-01
4.625e-01,1.900e-01
4.675e-01,2.300e-01
4.725e-01,1.880e-01
4.775e-01,2.080e-01
4.825e-01,2.760e-01
4.875e-01,2.140e-01
4.925e-01,2.340e-01
4.975e-01,2.820e-01
5.025e-01,2.640e-01
5.075e-01,2.840e-01
5.125e-01,2.980e-01
5.175e-01,3.500e-01
5.225e-01,3.780e-01
5.275e-01,3.240e-01
5.325e-01,3.540e-01
5.375e-01,3.560e-01
5.425e-01,3.160e-01
5.475e-01,3.120e-01
5.525e-01,3.980e-01
5.575e-01,3.660e-01
5.625e-01,4.020e-01
5.675e-01,4.060e-01
5.725e-01,4.480e-01
5.775e-01,4.180e-01
5.825e-01,4.160e-01
5.875e-01,5.280e-01
5.925e-01,5.220e-01
5.975e-01,4.580e-01
6.025e-01,5.680e-01
6.075e-01,5.640e-01
6.125e-01,5.720e-01
6.175e-01,5.600e-01
6.225e-01,6.160e-01
6.275e-01,5.600e-01
6.325e-01,6.720e-01
6.375e-01,6.900e-01
6.425e-01,6.820e-01
6.475e-01,7.300e-01
6.525e-01,7.060e-01
6.575e-01,7.540e-01
6.625e-01,8.820e-01
6.675e-01,8.180e-01
6.725e-01,9.020e-01
6.775e-01,9.080e-01
6.825e-01,9.180e-01
6.875e-01,1.136e+00
6.925e-01,1.000e+00
6.975e-01,1.080e+00
7.025e-01,1.082e+00
7.075e-01,1.260e+00
7.125e-01,1.196e+00
7.175e-01,1.324e+00
7.225e-01,1.366e+00
7.275e-01,1.384e+00
7.325e-01,1.360e+00
7.375e-01,1.532e+00
7.425e-01,1.632e+00
7.475e-01,1.844e+00
7.525e-01,1.684e+00
7.575e-01,1.858e+00
7.625e-01,1.926e+00
7.675e-01,2.022e+00
7.725e-01,2.038e+00
7.775e-01,2.266e+00
7.825e-01,2.288e+00
7.875e-01,2.446e+00
7.925e-01,2.592e+00
7.975e-01,2.766e+00
8.025e-01,2.830e+00
8.075e-01,3.034e+00
8.125e-01,3.304e+00
8.175e-01,3.354e+00
8.225e-01,3.590e+00
8.275e-01,3.798e+00
8.325e-01,4.004e+00
8.375e-01,4.230e+00
8.425e-01,4.486e+00
8.475e-01,4.612e+00
8.525e-01,5.120e+00
8.575e-01,5.240e+00
8.625e-01,5.742e+00
8.675e-01,6.010e+00
8.725e-01,6.260e+00
8.775e-01,6.466e+00
8.825e-01,6.752e+00
8.875e-01,6.926e+00
8.925e-01,6.906e+00
8.975e-01,7.096e+00
9.025e-01,6.798e+00
9.075e-01,6.500e+00
9.125e-01,5.654e+00
9.175e-01,5.054e+00
9.225e-01,4.022e+00
9.275e-01,2.768e+00
9.325e-01,1.764e+00
9.375e-01,9.260e-01
9.425e-01,3.960e-01
9.475e-01,8.400e-02
9.525e-01,1.600e-02
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_037.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,2.000e-03
3.250e-02,2.000e-03
3.750e-02,4.000e-03
4.250e-02,6.000e-03
4.750e-02,1.000e-02
5.250e-02,6.000e-03
5.750e-02,2.000e-03
6.250e-02,2.000e-03
6.750e-02,4.000e-03
7.250e-02,4.000e-03
7.750e-02,6.000e-03
8.250e-02,6.000e-03
8.750e-02,8.000e-03
9.250e-02,1.200e-02
9.750e-02,1.400e-02
1.025e-01,1.400e-02
1.075e-01,1.200e-02
1.125e-01,1.200e-02
1.175e-01,6.000e-03
1.225e-01,1.000e-02
1.275e-01,8.000e-03
1.325e-01,1.200e-02
1.375e-01,2.400e-02
1.425e-01,1.600e-02
1.475e-01,1.000e-02
1.525e-01,1.400e-02
1.575e-01,2.200e-02
1.625e-01,1.200e-02
1.675e-01,2.400e-02
1.725e-01,1.200e-02
1.775e-01,2.400e-02
1.825e-01,1.400e-02
1.875e-01,1.800e-02
1.925e-01,3.800e-02
1.975e-01,3.000e-02
2.025e-01,3.400e-02
2.075e-01,2.200e-02
2.125e-01,2.200e-02
2.175e-01,2.200e-02
2.225e-01,5.600e-02
2.275e-01,4.400e-02
2.325e-01,4.400e-02
2.375e-01,3.200e-02
2.425e-01,3.200e-02
2.475e-01,3.800e-02
2.525e-01,3.000e-02
2.575e-01,4.600e-02
2.625e-01,3.000e-02
2.675e-01,4.200e-02
2.725e-01,4.800e-02
2.775e-01,5.200e-02
2.825e-01,4.400e-02
2.875e-01,4.400e-02
2.925e-01,4.800e-02
2.975e-01,4.200e-02
3.025e-01,5.000e-02
3.075e-01,5.800e-02
3.125e-01,4.400e-02
3.175e-01,7.000e-02
3.225e-01,6.600e-02
3.275e-01,9.000e-02
3.325e-01,6.800e-02
3.375e-01,6.800e-02
3.425e-01,8.400e-02
3.475e-01,9.400e-02
3.525e-01,8.800e-02
3.575e-01,1.080e-01
3.625e-01,6.800e-02
3.675e-01,9.000e-02
3.725e-01,1.000e-01
3.775e-01,8.800e-02
3.825e-01,9.200e-02
3.875e-01,1.200e-01
3.925e-01,1.220e-01
3.975e-01,1.380e-01
4.025e-01,1.040e-01
4.075e-01,1.480e-01
4.125e-01,1.140e-01
4.175e-01,1.020e-01
4.225e-01,1.240e-01
4.275e-01,1.280e-01
4.325e-01,1.440e-01
4.375e-01,1.520e-01
4.425e-01,1.520e-01
4.475e-01,1.220e-01
4.525e-01,1.260e-01
4.575e-01,1.500e-01
4.625e-01,1.840e-01
4.675e-01,1.860e-01
4.725e-01,1.780e-01
4.775e-01,1.880e-01
4.825e-01,2.100e-01
4.875e-01,2.120e-01
4.925e-01,1.720e-01
4.975e-01,1.940e-01
5.025e-01,2.120e-01
5.075e-01,2.080e-01
5.125e-01,2.420e-01
5.175e-01,2.600e-01
5.225e-01,2.420e-01
5.275e-01,2.800e-01
5.325e-01,2.820e-01
5.375e-01,3.100e-01
5.425e-01,3.240e-01
5.475e-01,3.040e-01
5.525e-01,3.280e-01
5.575e-01,3.360e-01
5.625e-01,3.800e-01
5.675e-01,3.860e-01
5.725e-01,3.340e-01
5.775e-01,2.920e-01
5.825e-01,3.500e-01
5.875e-01,4.120e-01
5.925e-01,4.300e-01
5.975e-01,4.500e-01
6.025e-01,4.680e-01
6.075e-01,4.380e-01
6.125e-01,4.620e-01
6.175e-01,4.600e-01
6.225e-01,5.000e-01
6.275e-01,5.960e-01
6.325e-01,5.940e-01
6.375e-01,5.540e-01
6.425e-01,6.240e-01
6.475e-01,6.180e-01
6.525e-01,6.360e-01
6.575e-01,6.660e-01
6.625e-01,6.760e-01
6.675e-01,7.580e-01
6.725e-01,7.600e-01
6.775e-01,7.520e-01
6.825e-01,7.820e-01
6.875e-01,8.800e-01
6.925e-01,8.980e-01
6.975e-01,9.120e-01
7.025e-01,1.046e+00
7.075e-01,9.620e-01
7.125e-01,1.064e+00
7.175e-01,1.124e+00
7.225e-01,1.246e+00
7.275e-01,1.206e+00
7.325e-01,1.266e+00
7.375e-01,1.406e+00
7.425e-01,1.374e+00
7.475e-01,1.518e+00
7.525e-01,1.532e+00
7.575e-01,1.664e+00
7.625e-01,1.852e+00
7.675e-01,1.804e+00
7.725e-01,1.866e+00
7.775e-01,1.946e+00
7.825e-01,2.130e+00
7.875e-01,2.260e+00
7.925e-01,2.330e+00
7.975e-01,2.486e+00
8.025e-01,2.518e+00
8.075e-01,2.700e+00
8.125e-01,3.030e+00
8.175e-01,3.138e+00
8.225e-01,3.488e+00
8.275e-01,3.480e+00
8.325e-01,3.780e+00
8.375e-01,3.934e+00
8.425e-01,4.328e+00
8.475e-01,4.434e+00
8.525e-01,4.946e+00
8.575e-01,5.124e+00
8.625e-01,5.556e+00
8.675e-01,5.782e+00
8.725e-01,6.382e+00
8.775e-01,6.816e+00
8.825e-01,6.882e+00
8.875e-01,7.398e+00
8.925e-01,7.520e+00
8.975e-01,7.714e+00
9.025e-01,7.760e+00
9.075e-01,7.716e+00
9.125e-01,7.114e+00
9.175e-01,6.198e+00
9.225e-01,5.514e+00
9.275e-01,4.106e+00
9.325e-01,2.694e+00
9.375e-01,1.530e+00
9.425e-01,6.920e-01
9.475e-01,2.160e-01
9.525e-01,4.400e-02
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_038.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,2.000e-03
3.750e-02,2.000e-03
4.250e-02,2.000e-03
4.750e-02,4.000e-03
5.250e-02,6.000e-03
5.750e-02,1.200e-02
6.250e-02,2.000e-03
6.750e-02,2.000e-03
7.250e-02,2.000e-03
7.750e-02,6.000e-03
8.250e-02,2.000e-03
8.750e-02,2.000e-03
9.250e-02,2.000e-03
9.750e-02,1.600e-02
1.025e-01,8.000e-03
1.075e-01,8.000e-03
1.125e-01,6.000e-03
1.175e-01,1.400e-02
1.225e-01,1.200e-02
1.275e-01,1.400e-02
1.325e-01,1.000e-02
1.375e-01,6.000e-03
1.425e-01,6.000e-03
1.475e-01,6.000e-03
1.525e-01,1.200e-02
1.575e-01,1.600e-02
1.625e-01,1.800e-02
1.675e-01,1.000e-02
1.725e-01,1.000e-02
1.775e-01,2.000e-02
1.825e-01,2.400e-02
1.875e-01,1.200e-02
1.925e-01,1.400e-02
1.975e-01,2.000e-02
2.025e-01,1.800e-02
2.075e-01,2.800e-02
2.125e-01,1.200e-02
2.175e-01,2.400e-02
2.225e-01,3.200e-02
2.275e-01,2.800e-02
2.325e-01,1.600e-02
2.375e-01,3.200e-02
2.425e-01,2.600e-02
2.475e-01,4.200e-02
2.525e-01,5.000e-02
2.575e-01,3.600e-02
2.625e-01,3.400e-02
2.675e-01,3.600e-02
2.725e-01,2.600e-02
2.775e-01,3.200e-02
2.825e-01,3.200e-02
2.875e-01,3.200e-02
2.925e-01,5.000e-02
2.975e-01,4.600e-02
3.025e-01,3.200e-02
3.075e-01,4.400e-02
3.125e-01,4.000e-02
3.175e-01,5.000e-02
3.225e-01,4.400e-02
3.275e-01,4.200e-02
3.325e-01,5.000e-02
3.375e-01,4.600e-02
3.425e-01,5.800e-02
3.475e-01,7.200e-02
3.525e-01,7.000e-02
3.575e-01,6.600e-02
3.625e-01,7.400e-02
3.675e-01,7.400e-02
3.725e-01,9.000e-02
3.775e-01,7.600e-02
3.825e-01,9.000e-02
3.875e-01,7.800e-02
3.925e-01,9.600e-02
3.975e-01,9.600e-02
4.025e-01,1.020e-01
4.075e-01,1.120e-01
4.125e-01,9.000e-02
4.175e-01,9.000e-02
4.225e-01,1.160e-01
4.275e-01,1.080e-01
4.325e-01,1.140e-01
4.375e-01,1.220e-01
4.425e-01,1.260e-01
4.475e-01,1.140e-01
4.525e-01,1.180e-01
4.575e-01,1.240e-01
4.625e-01,1.380e-01
4.675e-01,1.660e-01
4.725e-01,1.800e-01
4.775e-01,1.320e-01
4.825e-01,1.120e-01
4.875e-01,1.660e-01
4.925e-01,1.500e-01
4.975e-01,1.840e-01
5.025e-01,1.680e-01
5.075e-01,2.180e-01
5.125e-01,1.860e-01
5.175e-01,2.120e-01
5.225e-01,1.900e-01
5.275e-01,2.280e-01
5.325e-01,2.020e-01
5.375e-01,2.080e-01
5.425e-01,2.100e-01
5.475e-01,2.660e-01
5.525e-01,3.280e-01
5.575e-01,2.660e-01
5.625e-01,2.920e-01
5.675e-01,3.240e-01
5.725e-01,2.900e-01
5.775e-01,2.880e-01
5.825e-01,3.620e-01
5.875e-01,3.400e-01
5.925e-01,3.640e-01
5.975e-01,3.700e-01
6.025e-01,3.660e-01
6.075e-01,3.480e-01
6.125e-01,3.900e-01
6.175e-01,4.220e-01
6.225e-01,4.460e-01
6.275e-01,4.680e-01
6.325e-01,4.720e-01
6.375e-01,4.640e-01
6.425e-01,5.320e-01
6.475e-01,4.900e-01
6.525e-01,5.820e-01
6.575e-01,6.200e-01
6.625e-01,5.520e-01
6.675e-01,6.860e-01
6.725e-01,6.420e-01
6.775e-01,6.920e-01
6.825e-01,6.780e-01
6.875e-01,7.580e-01
6.925e-01,7.940e-01
6.975e-01,7.400e-01
7.025e-01,8.460e-01
7.075e-01,8.740e-01
7.125e-01,8.480e-01
7.175e-01,9.940e-01
7.225e-01,1.042e+00
7.275e-01,1.060e+00
7.325e-01,1.116e+00
7.375e-01,1.144e+00
7.425e-01,1.274e+00
7.475e-01,1.294e+00
7.525e-01,1.330e+00
7.575e-01,1.542e+00
7.625e-01,1.548e+00
7.675e-01,1.596e+00
7.725e-01,1.726e+00
7.775e-01,1.888e+00
7.825e-01,1.938e+00
7.875e-01,1.866e+00
7.925e-01,2.128e+00
7.975e-01,2.258e+00
8.025e-01,2.354e+00
8.075e-01,2.604e+00
8.125e-01,2.714e+00
8.175e-01,2.780e+00
8.225e-01,2.956e+00
8.275e-01,3.202e+00
8.325e-01,3.478e+00
8.375e-01,3.802e+00
8.425e-01,4.132e+00
8.475e-01,4.236e+00
8.525e-01,4.584e+00
8.575e-01,4.888e+00
8.625e-01,5.316e+00
8.675e-01,5.642e+00
8.725e-01,6.194e+00
8.775e-01,6.614e+00
8.825e-01,7.208e+00
8.875e-01,7.548e+00
8.925e-01,7.994e+00
8.975e-01,8.386e+00
9.025e-01,8.492e+00
9.075e-01,8.484e+00
9.125e-01,8.498e+00
9.175e-01,7.808e+00
9.225e-01,6.648e+00
9.275e-01,5.790e+00
9.325e-01,3.910e+00
9.375e-01,2.534e+00
9.425e-01,1.130e+00
9.475e-01,4.280e-01
9.525e-01,8.600e-02
9.575e-01,2.000e-03
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_039.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,2.000e-03
3.750e-02,0.000e+00
4.250e-02,2.000e-03
4.750e-02,0.000e+00
5.250e-02,4.000e-03
5.750e-02,2.000e-03
6.250e-02,8.000e-03
6.750e-02,1.000e-02
7.250e-02,0.000e+00
7.750e-02,4.000e-03
8.250e-02,4.000e-03
8.750e-02,4.000e-03
9.250e-02,2.000e-03
9.750e-02,2.000e-03
1.025e-01,4.000e-03
1.075e-01,0.000e+00
1.125e-01,1.000e-02
1.175e-01,1.600e-02
1.225e-01,4.000e-03
1.275e-01,4.000e-03
1.325e-01,6.000e-03
1.375e-01,1.000e-02
1.425e-01,1.600e-02
1.475e-01,1.000e-02
1.525e-01,1.000e-02
1.575e-01,6.000e-03
1.625e-01,6.000e-03
1.675e-01,6.000e-03
1.725e-01,1.200e-02
1.775e-01,1.200e-02
1.825e-01,1.000e-02
1.875e-01,1.400e-02
1.925e-01,1.800e-02
1.975e-01,1.000e-02
2.025e-01,1.600e-02
2.075e-01,2.000e-02
2.125e-01,1.400e-02
2.175e-01,2.400e-02
2.225e-01,1.000e-02
2.275e-01,2.200e-02
2.325e-01,1.400e-02
2.375e-01,2.400e-02
2.425e-01,1.600e-02
2.475e-01,3.000e-02
2.525e-01,2.000e-02
2.575e-01,2.600e-02
2.625e-01,1.400e-02
2.675e-01,3.000e-02
2.725e-01,4.200e-02
2.775e-01,3.400e-02
2.825e-01,4.200e-02
2.875e-01,3.600e-02
2.925e-01,2.600e-02
2.975e-01,3.200e-02
3.025e-01,2.600e-02
3.075e-01,3.400e-02
3.125e-01,3.600e-02
3.175e-01,3.600e-02
3.225e-01,5.200e-02
3.275e-01,2.800e-02
3.325e-01,4.600e-02
3.375e-01,3.800e-02
3.425e-01,3.000e-02
3.475e-01,4.800e-02
3.525e-01,4.600e-02
3.575e-01,3.800e-02
3.625e-01,5.200e-02
3.675e-01,7.000e-02
3.725e-01,4.200e-02
3.775e-01,5.600e-02
3.825e-01,7.000e-02
3.875e-01,6.200e-02
3.925e-01,6.000e-02
3.975e-01,1.100e-01
4.025e-01,8.000e-02
4.075e-01,7.800e-02
4.125e-01,7.600e-02
4.175e-01,9.000e-02
4.225e-01,8.000e-02
4.275e-01,1.120e-01
4.325e-01,8.600e-02
4.375e-01,1.020e-01
4.425e-01,9.800e-02
4.475e-01,1.120e-01
4.525e-01,9.000e-02
4.575e-01,1.160e-01
4.625e-01,1.040e-01
4.675e-01,1.220e-01
4.725e-01,1.120e-01
4.775e-01,1.180e-01
4.825e-01,1.140e-01
4.875e-01,1.140e-01
4.925e-01,1.780e-01
4.975e-01,1.320e-01
5.025e-01,1.440e-01
5.075e-01,1.580e-01
5.125e-01,1.780e-01
5.175e-01,1.660e-01
5.225e-01,1.300e-01
5.275e-01,1.620e-01
5.325e-01,2.060e-01
5.375e-01,2.020e-01
5.425e-01,1.800e-01
5.475e-01,2.140e-01
5.525e-01,2.220e-01
5.575e-01,1.940e-01
5.625e-01,1.980e-01
5.675e-01,2.520e-01
5.725e-01,2.680e-01
5.775e-01,2.740e-01
5.825e-01,2.660e-01
5.875e-01,3.320e-01
5.925e-01,3.000e-01
5.975e-01,2.780e-01
6.025e-01,3.100e-01
6.075e-01,2.960e-01
6.125e-01,3.560e-01
6.175e-01,3.660e-01
6.225e-01,3.740e-01
6.275e-01,3.820e-01
6.325e-01,4.040e-01
6.375e-01,4.260e-01
6.425e-01,3.960e-01
6.475e-01,4.140e-01
6.525e-01,4.980e-01
6.575e-01,5.040e-01
6.625e-01,5.020e-01
6.675e-01,5.020e-01
6.725e-01,5.640e-01
6.775e-01,5.640e-01
6.825e-01,6.960e-01
6.875e-01,6.560e-01
6.925e-01,6.440e-01
6.975e-01,6.420e-01
7.025e-01,7.100e-01
7.075e-01,8.000e-01
7.125e-01,7.680e-01
7.175e-01,8.420e-01
7.225e-01,8.460e-01
7.275e-01,9.040e-01
7.325e-01,9.200e-01
7.375e-01,1.016e+00
7.425e-01,1.050e+00
7.475e-01,1.210e+00
7.525e-01,1.172e+00
7.575e-01,1.160e+00
7.625e-01,1.320e+00
7.675e-01,1.404e+00
7.725e-01,1.590e+00
7.775e-01,1.604e+00
7.825e-01,1.750e+00
7.875e-01,1.790e+00
7.925e-01,1.926e+00
7.975e-01,2.022e+00
8.025e-01,2.122e+00
8.075e-01,2.306e+00
8.125e-01,2.314e+00
8.175e-01,2.648e+00
8.225e-01,2.856e+00
8.275e-01,2.954e+00
8.325e-01,2.966e+00
8.375e-01,3.354e+00
8.425e-01,3.638e+00
8.475e-01,4.006e+00
8.525e-01,4.438e+00
8.575e-01,4.782e+00
8.625e-01,4.900e+00
8.675e-01,5.442e+00
8.725e-01,5.856e+00
8.775e-01,6.298e+00
8.825e-01,6.920e+00
8.875e-01,7.726e+00
8.925e-01,8.138e+00
8.975e-01,8.772e+00
9.025e-01,9.198e+00
9.075e-01,9.364e+00
9.125e-01,9.372e+00
9.175e-01,9.368e+00
9.225e-01,8.334e+00
9.275e-01,7.276e+00
9.325e-01,5.650e+00
9.375e-01,3.682e+00
9.425e-01,1.892e+00
9.475e-01,7.660e-01
9.525e-01,2.040e-01
9.575e-01,2.000e-02
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_04.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,2.000e-03
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,2.000e-03
5.750e-02,0.000e+00
6.250e-02,4.000e-03
6.750e-02,4.000e-03
7.250e-02,2.000e-03
7.750e-02,8.000e-03
8.250e-02,6.000e-03
8.750e-02,2.000e-03
9.250e-02,4.000e-03
9.750e-02,4.000e-03
1.025e-01,2.000e-03
1.075e-01,0.000e+00
1.125e-01,8.000e-03
1.175e-01,0.000e+00
1.225e-01,2.000e-03
1.275e-01,1.000e-02
1.325e-01,4.000e-03
1.375e-01,8.000e-03
1.425e-01,1.200e-02
1.475e-01,4.000e-03
1.525e-01,4.000e-03
1.575e-01,6.000e-03
1.625e-01,4.000e-03
1.675e-01,1.800e-02
1.725e-01,8.000e-03
1.775e-01,1.000e-02
1.825e-01,1.000e-02
1.875e-01,6.000e-03
1.925e-01,8.000e-03
1.975e-01,2.000e-03
2.025e-01,1.200e-02
2.075e-01,1.200e-02
2.125e-01,1.600e-02
2.175e-01,1.600e-02
2.225e-01,1.000e-02
2.275e-01,1.200e-02
2.325e-01,1.600e-02
2.375e-01,1.400e-02
2.425e-01,3.200e-02
2.475e-01,1.400e-02
2.525e-01,1.400e-02
2.575e-01,8.000e-03
2.625e-01,1.800e-02
2.675e-01,3.000e-02
2.725e-01,1.200e-02
2.775e-01,2.600e-02
2.825e-01,3.400e-02
2.875e-01,1.600e-02
2.925e-01,1.800e-02
2.975e-01,2.200e-02
3.025e-01,4.000e-02
3.075e-01,4.000e-02
3.125e-01,2.800e-02
3.175e-01,3.200e-02
3.225e-01,3.200e-02
3.275e-01,3.000e-02
3.325e-01,3.000e-02
3.375e-01,2.000e-02
3.425e-01,5.400e-02
3.475e-01,3.800e-02
3.525e-01,4.000e-02
3.575e-01,3.400e-02
3.625e-01,2.800e-02
3.675e-01,3.600e-02
3.725e-01,5.000e-02
3.775e-01,3.600e-02
3.825e-01,2.800e-02
3.875e-01,4.200e-02
3.925e-01,6.000e-02
3.975e-01,4.400e-02
4.025e-01,6.800e-02
4.075e-01,5.800e-02
4.125e-01,6.200e-02
4.175e-01,6.600e-02
4.225e-01,7.400e-02
4.275e-01,7.400e-02
4.325e-01,8.000e-02
4.375e-01,8.600e-02
4.425e-01,8.400e-02
4.475e-01,7.400e-02
4.525e-01,1.080e-01
4.575e-01,1.060e-01
4.625e-01,9.400e-02
4.675e-01,8.400e-02
4.725e-01,1.020e-01
4.775e-01,9.800e-02
4.825e-01,9.200e-02
4.875e-01,1.180e-01
4.925e-01,1.060e-01
4.975e-01,1.060e-01
5.025e-01,1.240e-01
5.075e-01,1.340e-01
5.125e-01,9.800e-02
5.175e-01,1.300e-01
5.225e-01,1.480e-01
5.275e-01,1.420e-01
5.325e-01,1.600e-01
5.375e-01,1.580e-01
5.425e-01,1.760e-01
5.475e-01,1.560e-01
5.525e-01,1.600e-01
5.575e-01,1.960e-01
5.625e-01,1.920e-01
5.675e-01,2.120e-01
5.725e-01,1.820e-01
5.775e-01,1.900e-01
5.825e-01,2.000e-01
5.875e-01,2.400e-01
5.925e-01,2.580e-01
5.975e-01,2.580e-01
6.025e-01,2.480e-01
6.075e-01,2.740e-01
6.125e-01,3.180e-01
6.175e-01,3.080e-01
6.225e-01,2.980e-01
6.275e-01,3.080e-01
6.325e-01,3.240e-01
6.375e-01,3.700e-01
6.425e-01,3.280e-01
6.475e-01,3.520e-01
6.525e-01,4.400e-01
6.575e-01,4.340e-01
6.625e-01,3.960e-01
6.675e-01,4.300e-01
6.725e-01,4.360e-01
6.775e-01,5.540e-01
6.825e-01,5.040e-01
6.875e-01,5.460e-01
6.925e-01,5.460e-01
6.975e-01,6.440e-01
7.025e-01,6.120e-01
7.075e-01,6.540e-01
7.125e-01,6.580e-01
7.175e-01,7.520e-01
7.225e-01,7.220e-01
7.275e-01,7.540e-01
7.325e-01,8.340e-01
7.375e-01,9.020e-01
7.425e-01,9.000e-01
7.475e-01,9.220e-01
7.525e-01,1.008e+00
7.575e-01,1.064e+00
7.625e-01,1.198e+00
7.675e-01,1.192e+00
7.725e-01,1.294e+00
7.775e-01,1.294e+00
7.825e-01,1.462e+00
7.875e-01,1.590e+00
7.925e-01,1.702e+00
7.975e-01,1.808e+00
8.025e-01,2.042e+00
8.075e-01,2.018e+00
8.125e-01,2.146e+00
8.175e-01,2.392e+00
8.225e-01,2.400e+00
8.275e-01,2.668e+00
8.325e-01,2.866e+00
8.375e-01,3.190e+00
8.425e-01,3.250e+00
8.475e-01,3.428e+00
8.525e-01,3.910e+00
8.575e-01,4.386e+00
8.625e-01,4.734e+00
8.675e-01,5.208e+00
8.725e-01,5.560e+00
8.775e-01,6.050e+00
8.825e-01,6.768e+00
8.875e-01,7.206e+00
8.925e-01,8.072e+00
8.975e-01,8.804e+00
9.025e-01,9.652e+00
9.075e-01,9.964e+00
9.125e-01,1.050e+01
9.175e-01,1.030e+01
9.225e-01,1.006e+01
9.275e-01,8.916e+00
9.325e-01,7.476e+00
9.375e-01,5.352e+00
9.425e-01,3.094e+00
9.475e-01,1.264e+00
9.525e-01,3.760e-01
9.575e-01,5.800e-02
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_041.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,2.000e-03
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,2.000e-03
6.750e-02,0.000e+00
7.250e-02,2.000e-03
7.750e-02,6.000e-03
8.250e-02,2.000e-03
8.750e-02,2.000e-03
9.250e-02,2.000e-03
9.750e-02,1.200e-02
1.025e-01,2.000e-03
1.075e-01,4.000e-03
1.125e-01,2.000e-03
1.175e-01,4.000e-03
1.225e-01,2.000e-03
1.275e-01,2.000e-03
1.325e-01,2.000e-03
1.375e-01,2.000e-03
1.425e-01,1.000e-02
1.475e-01,2.000e-03
1.525e-01,6.000e-03
1.575e-01,8.000e-03
1.625e-01,8.000e-03
1.675e-01,6.000e-03
1.725e-01,0.000e+00
1.775e-01,6.000e-03
1.825e-01,4.000e-03
1.875e-01,4.000e-03
1.925e-01,1.000e-02
1.975e-01,1.400e-02
2.025e-01,1.200e-02
2.075e-01,8.000e-03
2.125e-01,4.000e-03
2.175e-01,1.000e-02
2.225e-01,8.000e-03
2.275e-01,1.200e-02
2.325e-01,1.000e-02
2.375e-01,6.000e-03
2.425e-01,8.000e-03
2.475e-01,2.000e-02
2.525e-01,8.000e-03
2.575e-01,2.200e-02
2.625e-01,1.200e-02
2.675e-01,3.200e-02
2.725e-01,1.400e-02
2.775e-01,4.000e-03
2.825e-01,1.800e-02
2.875e-01,1.400e-02
2.925e-01,1.800e-02
2.975e-01,2.600e-02
3.025e-01,1.800e-02
3.075e-01,2.400e-02
3.125e-01,2.400e-02
3.175e-01,2.000e-02
3.225e-01,2.400e-02
3.275e-01,2.800e-02
3.325e-01,2.600e-02
3.375e-01,2.200e-02
3.425e-01,3.000e-02
3.475e-01,3.200e-02
3.525e-01,2.600e-02
3.575e-01,4.400e-02
3.625e-01,2.800e-02
3.675e-01,3.400e-02
3.725e-01,3.000e-02
3.775e-01,5.200e-02
3.825e-01,3.400e-02
3.875e-01,4.200e-02
3.925e-01,2.600e-02
3.975e-01,2.400e-02
4.025e-01,5.400e-02
4.075e-01,3.400e-02
4.125e-01,3.200e-02
4.175e-01,4.000e-02
4.225e-01,3.600e-02
4.275e-01,5.800e-02
4.325e-01,5.800e-02
4.375e-01,4.600e-02
4.425e-01,7.600e-02
4.475e-01,6.200e-02
4.525e-01,9.000e-02
4.575e-01,8.600e-02
4.625e-01,7.000e-02
4.675e-01,7.400e-02
4.725e-01,9.600e-02
4.775e-01,8.200e-02
4.825e-01,1.040e-01
4.875e-01,8.600e-02
4.925e-01,9.000e-02
4.975e-01,8.000e-02
5.025e-01,1.160e-01
5.075e-01,9.600e-02
5.125e-01,9.600e-02
5.175e-01,1.000e-01
5.225e-01,1.160e-01
5.275e-01,1.260e-01
5.325e-01,1.240e-01
5.375e-01,1.240e-01
5.425e-01,1.240e-01
5.475e-01,1.040e-01
5.525e-01,1.440e-01
5.575e-01,1.560e-01
5.625e-01,1.680e-01
5.675e-01,1.720e-01
5.725e-01,1.520e-01
5.775e-01,1.800e-01
5.825e-01,1.880e-01
5.875e-01,1.880e-01
5.925e-01,1.840e-01
5.975e-01,1.900e-01
6.025e-01,2.460e-01
6.075e-01,2.120e-01
6.125e-01,2.220e-01
6.175e-01,2.380e-01
6.225e-01,2.600e-01
6.275e-01,2.640e-01
6.325e-01,2.600e-01
6.375e-01,3.120e-01
6.425e-01,3.160e-01
6.475e-01,3.100e-01
6.525e-01,3.020e-01
6.575e-01,3.260e-01
6.625e-01,3.960e-01
6.675e-01,4.200e-01
6.725e-01,3.780e-01
6.775e-01,3.640e-01
6.825e-01,4.360e-01
6.875e-01,4.580e-01
6.925e-01,4.180e-01
6.975e-01,5.380e-01
7.025e-01,5.700e-01
7.075e-01,5.480e-01
7.125e-01,6.400e-01
7.175e-01,5.880e-01
7.225e-01,6.480e-01
7.275e-01,6.380e-01
7.325e-01,7.400e-01
7.375e-01,7.440e-01
7.425e-01,7.100e-01
7.475e-01,8.740e-01
7.525e-01,8.980e-01
7.575e-01,9.220e-01
7.625e-01,9.700e-01
7.675e-01,9.940e-01
7.725e-01,1.128e+00
7.775e-01,1.168e+00
7.825e-01,1.204e+00
7.875e-01,1.366e+00
7.925e-01,1.392e+00
7.975e-01,1.570e+00
8.025e-01,1.666e+00
8.075e-01,1.782e+00
8.125e-01,2.038e+00
8.175e-01,2.184e+00
8.225e-01,2.192e+00
8.275e-01,2.282e+00
8.325e-01,2.616e+00
8.375e-01,2.818e+00
8.425e-01,2.950e+00
8.475e-01,3.362e+00
8.525e-01,3.600e+00
8.575e-01,3.668e+00
8.625e-01,4.208e+00
8.675e-01,4.852e+00
8.725e-01,5.136e+00
8.775e-01,5.914e+00
8.825e-01,6.270e+00
8.875e-01,6.914e+00
8.925e-01,7.870e+00
8.975e-01,8.450e+00
9.025e-01,9.584e+00
9.075e-01,1.061e+01
9.125e-01,1.087e+01
9.175e-01,1.152e+01
9.225e-01,1.145e+01
9.275e-01,1.075e+01
9.325e-01,9.338e+00
9.375e-01,7.376e+00
9.425e-01,4.614e+00
9.475e-01,2.108e+00
9.525e-01,7.120e-01
9.575e-01,1.220e-01
9.625e-01,2.000e-03
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_042.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,2.000e-03
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,2.000e-03
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,2.000e-03
9.250e-02,6.000e-03
9.750e-02,4.000e-03
1.025e-01,0.000e+00
1.075e-01,4.000e-03
1.125e-01,2.000e-03
1.175e-01,8.000e-03
1.225e-01,4.000e-03
1.275e-01,4.000e-03
1.325e-01,4.000e-03
1.375e-01,2.000e-03
1.425e-01,2.000e-03
1.475e-01,2.000e-03
1.525e-01,2.000e-03
1.575e-01,8.000e-03
1.625e-01,6.000e-03
1.675e-01,2.000e-03
1.725e-01,2.000e-03
1.775e-01,8.000e-03
1.825e-01,6.000e-03
1.875e-01,4.000e-03
1.925e-01,2.000e-03
1.975e-01,2.000e-03
2.025e-01,8.000e-03
2.075e-01,4.000e-03
2.125e-01,4.000e-03
2.175e-01,8.000e-03
2.225e-01,1.000e-02
2.275e-01,1.000e-02
2.325e-01,1.200e-02
2.375e-01,8.000e-03
2.425e-01,4.000e-03
2.475e-01,1.400e-02
2.525e-01,1.000e-02
2.575e-01,1.000e-02
2.625e-01,8.000e-03
2.675e-01,8.000e-03
2.725e-01,6.000e-03
2.775e-01,1.600e-02
2.825e-01,1.400e-02
2.875e-01,1.800e-02
2.925e-01,2.400e-02
2.975e-01,1.600e-02
3.025e-01,8.000e-03
3.075e-01,1.800e-02
3.125e-01,2.000e-02
3.175e-01,8.000e-03
3.225e-01,1.600e-02
3.275e-01,2.000e-02
3.325e-01,1.800e-02
3.375e-01,2.600e-02
3.425e-01,3.000e-02
3.475e-01,2.800e-02
3.525e-01,2.400e-02
3.575e-01,1.600e-02
3.625e-01,1.800e-02
3.675e-01,1.600e-02
3.725e-01,3.400e-02
3.775e-01,2.800e-02
3.825e-01,2.200e-02
3.875e-01,4.000e-02
3.925e-01,3.000e-02
3.975e-01,4.600e-02
4.025e-01,4.400e-02
4.075e-01,3.000e-02
4.125e-01,4.400e-02
4.175e-01,3.800e-02
4.225e-01,3.000e-02
4.275e-01,3.000e-02
4.325e-01,2.800e-02
4.375e-01,4.400e-02
4.425e-01,4.400e-02
4.475e-01,3.400e-02
4.525e-01,4.000e-02
4.575e-01,5.000e-02
4.625e-01,6.200e-02
4.675e-01,6.800e-02
4.725e-01,4.200e-02
4.775e-01,5.800e-02
4.825e-01,7.800e-02
4.875e-01,9.600e-02
4.925e-01,8.600e-02
4.975e-01,8.600e-02
5.025e-01,9.200e-02
5.075e-01,6.600e-02
5.125e-01,9.400e-02
5.175e-01,9.200e-02
5.225e-01,9.400e-02
5.275e-01,9.000e-02
5.325e-01,9.400e-02
5.375e-01,1.160e-01
5.425e-01,1.080e-01
5.475e-01,1.080e-01
5.525e-01,1.140e-01
5.575e-01,1.480e-01
5.625e-01,1.160e-01
5.675e-01,1.300e-01
5.725e-01,1.180e-01
5.775e-01,1.180e-01
5.825e-01,1.480e-01
5.875e-01,1.500e-01
5.925e-01,1.700e-01
5.975e-01,1.700e-01
6.025e-01,1.860e-01
6.075e-01,2.040e-01
6.125e-01,1.460e-01
6.175e-01,1.880e-01
6.225e-01,2.320e-01
6.275e-01,2.120e-01
6.325e-01,2.680e-01
6.375e-01,2.360e-01
6.425e-01,2.500e-01
6.475e-01,2.520e-01
6.525e-01,2.720e-01
6.575e-01,2.760e-01
6.625e-01,2.920e-01
6.675e-01,3.100e-01
6.725e-01,3.300e-01
6.775e-01,3.180e-01
6.825e-01,3.840e-01
6.875e-01,3.880e-01
6.925e-01,4.360e-01
6.975e-01,4.280e-01
7.025e-01,4.180e-01
7.075e-01,4.360e-01
7.125e-01,4.440e-01
7.175e-01,5.400e-01
7.225e-01,5.340e-01
7.275e-01,6.480e-01
7.325e-01,6.560e-01
7.375e-01,6.320e-01
7.425e-01,7.120e-01
7.475e-01,7.040e-01
7.525e-01,7.300e-01
7.575e-01,7.720e-01
7.625e-01,8.060e-01
7.675e-01,9.560e-01
7.725e-01,8.840e-01
7.775e-01,1.038e+00
7.825e-01,1.086e+00
7.875e-01,1.212e+00
7.925e-01,1.198e+00
7.975e-01,1.272e+00
8.025e-01,1.384e+00
8.075e-01,1.482e+00
8.125e-01,1.748e+00
8.175e-01,1.946e+00
8.225e-01,1.822e+00
8.275e-01,2.222e+00
8.325e-01,2.332e+00
8.375e-01,2.476e+00
8.425e-01,2.696e+00
8.475e-01,3.010e+00
8.525e-01,3.226e+00
8.575e-01,3.488e+00
8.625e-01,3.980e+00
8.675e-01,4.082e+00
8.725e-01,4.744e+00
8.775e-01,5.448e+00
8.825e-01,5.844e+00
8.875e-01,6.590e+00
8.925e-01,7.380e+00
8.975e-01,8.256e+00
9.025e-01,9.218e+00
9.075e-01,1.034e+01
9.125e-01,1.158e+01
9.175e-01,1.206e+01
9.225e-01,1.265e+01
9.275e-01,1.245e+01
9.325e-01,1.122e+01
9.375e-01,9.480e+00
9.425e-01,6.464e+00
9.475e-01,3.472e+00
9.525e-01,1.202e+00
9.575e-01,2.580e-01
9.625e-01,2.800e-02
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_043.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,2.000e-03
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,2.000e-03
9.250e-02,0.000e+00
9.750e-02,2.000e-03
1.025e-01,2.000e-03
1.075e-01,6.000e-03
1.125e-01,2.000e-03
1.175e-01,0.000e+00
1.225e-01,4.000e-03
1.275e-01,2.000e-03
1.325e-01,4.000e-03
1.375e-01,2.000e-03
1.425e-01,6.000e-03
1.475e-01,2.000e-03
1.525e-01,4.000e-03
1.575e-01,6.000e-03
1.625e-01,2.000e-03
1.675e-01,2.000e-03
1.725e-01,6.000e-03
1.775e-01,4.000e-03
1.825e-01,4.000e-03
1.875e-01,2.000e-03
1.925e-01,2.000e-03
1.975e-01,6.000e-03
2.025e-01,4.000e-03
2.075e-01,6.000e-03
2.125e-01,4.000e-03
2.175e-01,0.000e+00
2.225e-01,6.000e-03
2.275e-01,4.000e-03
2.325e-01,2.000e-03
2.375e-01,8.000e-03
2.425e-01,4.000e-03
2.475e-01,4.000e-03
2.525e-01,8.000e-03
2.575e-01,1.200e-02
2.625e-01,1.400e-02
2.675e-01,1.000e-02
2.725e-01,4.000e-03
2.775e-01,1.400e-02
2.825e-01,8.000e-03
2.875e-01,8.000e-03
2.925e-01,1.400e-02
2.975e-01,4.000e-03
3.025e-01,8.000e-03
3.075e-01,8.000e-03
3.125e-01,2.000e-02
3.175e-01,1.600e-02
3.225e-01,2.200e-02
3.275e-01,1.400e-02
3.325e-01,1.200e-02
3.375e-01,1.400e-02
3.425e-01,2.400e-02
3.475e-01,1.200e-02
3.525e-01,4.000e-03
3.575e-01,2.800e-02
3.625e-01,1.000e-02
3.675e-01,2.800e-02
3.725e-01,2.800e-02
3.775e-01,3.200e-02
3.825e-01,2.600e-02
3.875e-01,2.000e-02
3.925e-01,6.000e-03
3.975e-01,1.800e-02
4.025e-01,1.800e-02
4.075e-01,3.000e-02
4.125e-01,2.800e-02
4.175e-01,3.600e-02
4.225e-01,3.800e-02
4.275e-01,3.400e-02
4.325e-01,4.800e-02
4.375e-01,3.000e-02
4.425e-01,4.000e-02
4.475e-01,3.800e-02
4.525e-01,4.000e-02
4.575e-01,3.200e-02
4.625e-01,2.800e-02
4.675e-01,4.200e-02
4.725e-01,4.000e-02
4.775e-01,4.800e-02
4.825e-01,3.400e-02
4.875e-01,4.200e-02
4.925e-01,6.000e-02
4.975e-01,5.800e-02
5.025e-01,7.600e-02
5.075e-01,5.600e-02
5.125e-01,6.200e-02
5.175e-01,7.600e-02
5.225e-01,7.400e-02
5.275e-01,1.060e-01
5.325e-01,9.000e-02
5.375e-01,8.600e-02
5.425e-01,8.600e-02
5.475e-01,8.600e-02
5.525e-01,9.400e-02
5.575e-01,9.400e-02
5.625e-01,1.120e-01
5.675e-01,1.180e-01
5.725e-01,8.600e-02
5.775e-01,1.180e-01
5.825e-01,1.420e-01
5.875e-01,1.100e-01
5.925e-01,1.520e-01
5.975e-01,1.300e-01
6.025e-01,1.400e-01
6.075e-01,1.480e-01
6.125e-01,1.420e-01
6.175e-01,1.360e-01
6.225e-01,2.080e-01
6.275e-01,1.660e-01
6.325e-01,1.780e-01
6.375e-01,1.680e-01
6.425e-01,1.880e-01
6.475e-01,2.340e-01
6.525e-01,2.380e-01
6.575e-01,2.860e-01
6.625e-01,2.440e-01
6.675e-01,2.380e-01
6.725e-01,2.820e-01
6.775e-01,2.980e-01
6.825e-01,2.940e-01
6.875e-01,2.940e-01
6.925e-01,3.520e-01
6.975e-01,3.100e-01
7.025e-01,3.660e-01
7.075e-01,3.640e-01
7.125e-01,4.360e-01
7.175e-01,4.440e-01
7.225e-01,4.420e-01
7.275e-01,5.080e-01
7.325e-01,5.000e-01
7.375e-01,5.240e-01
7.425e-01,5.640e-01
7.475e-01,6.120e-01
7.525e-01,6.900e-01
7.575e-01,7.120e-01
7.625e-01,7.800e-01
7.675e-01,7.880e-01
7.725e-01,7.880e-01
7.775e-01,8.420e-01
7.825e-01,9.400e-01
7.875e-01,9.520e-01
7.925e-01,1.010e+00
7.975e-01,1.176e+00
8.025e-01,1.284e+00
8.075e-01,1.302e+00
8.125e-01,1.374e+00
8.175e-01,1.460e+00
8.225e-01,1.706e+00
8.275e-01,1.856e+00
8.325e-01,2.012e+00
8.375e-01,2.196e+00
8.425e-01,2.426e+00
8.475e-01,2.686e+00
8.525e-01,2.932e+00
8.575e-01,3.200e+00
8.625e-01,3.466e+00
8.675e-01,3.858e+00
8.725e-01,4.252e+00
8.775e-01,4.760e+00
8.825e-01,5.384e+00
8.875e-01,6.082e+00
8.925e-01,6.972e+00
8.975e-01,7.792e+00
9.025e-01,8.804e+00
9.075e-01,1.011e+01
9.125e-01,1.121e+01
9.175e-01,1.264e+01
9.225e-01,1.349e+01
9.275e-01,1.389e+01
9.325e-01,1.324e+01
9.375e-01,1.178e+01
9.425e-01,8.654e+00
9.475e-01,5.322e+00
9.525e-01,2.028e+00
9.575e-01,5.020e-01
9.625e-01,5.600e-02
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_044.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,2.000e-03
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,2.000e-03
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,2.000e-03
1.175e-01,2.000e-03
1.225e-01,6.000e-03
1.275e-01,2.000e-03
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,6.000e-03
1.475e-01,4.000e-03
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,2.000e-03
1.675e-01,4.000e-03
1.725e-01,1.000e-02
1.775e-01,2.000e-03
1.825e-01,6.000e-03
1.875e-01,0.000e+00
1.925e-01,1.000e-02
1.975e-01,2.000e-03
2.025e-01,0.000e+00
2.075e-01,2.000e-03
2.125e-01,4.000e-03
2.175e-01,4.000e-03
2.225e-01,2.000e-03
2.275e-01,4.000e-03
2.325e-01,8.000e-03
2.375e-01,0.000e+00
2.425e-01,6.000e-03
2.475e-01,2.000e-03
2.525e-01,2.000e-03
2.575e-01,6.000e-03
2.625e-01,6.000e-03
2.675e-01,0.000e+00
2.725e-01,2.000e-03
2.775e-01,6.000e-03
2.825e-01,1.200e-02
2.875e-01,1.800e-02
2.925e-01,4.000e-03
2.975e-01,1.000e-02
3.025e-01,1.000e-02
3.075e-01,1.200e-02
3.125e-01,6.000e-03
3.175e-01,1.000e-02
3.225e-01,1.000e-02
3.275e-01,6.000e-03
3.325e-01,1.000e-02
3.375e-01,1.200e-02
3.425e-01,1.600e-02
3.475e-01,2.000e-02
3.525e-01,1.200e-02
3.575e-01,1.800e-02
3.625e-01,1.600e-02
3.675e-01,1.000e-02
3.725e-01,1.200e-02
3.775e-01,2.200e-02
3.825e-01,1.000e-02
3.875e-01,1.200e-02
3.925e-01,2.000e-02
3.975e-01,2.800e-02
4.025e-01,3.000e-02
4.075e-01,2.200e-02
4.125e-01,2.800e-02
4.175e-01,2.000e-02
4.225e-01,1.400e-02
4.275e-01,1.400e-02
4.325e-01,2.000e-02
4.375e-01,2.200e-02
4.425e-01,3.200e-02
4.475e-01,3.000e-02
4.525e-01,2.800e-02
4.575e-01,4.400e-02
4.625e-01,3.600e-02
4.675e-01,4.200e-02
4.725e-01,3.200e-02
4.775e-01,4.600e-02
4.825e-01,4.800e-02
4.875e-01,2.600e-02
4.925e-01,3.400e-02
4.975e-01,4.400e-02
5.025e-01,4.200e-02
5.075e-01,4.400e-02
5.125e-01,5.200e-02
5.175e-01,4.000e-02
5.225e-01,4.400e-02
5.275e-01,6.800e-02
5.325e-01,7.200e-02
5.375e-01,6.200e-02
5.425e-01,7.600e-02
5.475e-01,6.800e-02
5.525e-01,6.400e-02
5.575e-01,1.080e-01
5.625e-01,6.800e-02
5.675e-01,1.040e-01
5.725e-01,9.000e-02
5.775e-01,9.200e-02
5.825e-01,9.600e-02
5.875e-01,1.220e-01
5.925e-01,1.060e-01
5.975e-01,9.400e-02
6.025e-01,1.240e-01
6.075e-01,9.000e-02
6.125e-01,1.760e-01
6.175e-01,1.280e-01
6.225e-01,1.620e-01
6.275e-01,1.400e-01
6.325e-01,1.360e-01
6.375e-01,1.580e-01
6.425e-01,1.840e-01
6.475e-01,1.800e-01
6.525e-01,1.700e-01
6.575e-01,1.640e-01
6.625e-01,1.780e-01
6.675e-01,2.080e-01
6.725e-01,2.280e-01
6.775e-01,2.640e-01
6.825e-01,2.760e-01
6.875e-01,2.620e-01
6.925e-01,3.000e-01
6.975e-01,3.000e-01
7.025e-01,3.240e-01
7.075e-01,2.940e-01
7.125e-01,3.320e-01
7.175e-01,3.500e-01
7.225e-01,3.660e-01
7.275e-01,3.700e-01
7.325e-01,3.760e-01
7.375e-01,5.140e-01
7.425e-01,5.080e-01
7.475e-01,5.420e-01
7.525e-01,5.600e-01
7.575e-01,5.260e-01
7.625e-01,6.360e-01
7.675e-01,6.840e-01
7.725e-01,7.060e-01
7.775e-01,7.820e-01
7.825e-01,8.440e-01
7.875e-01,8.720e-01
7.925e-01,9.360e-01
7.975e-01,9.400e-01
8.025e-01,9.180e-01
8.075e-01,1.216e+00
8.125e-01,1.246e+00
8.175e-01,1.362e+00
8.225e-01,1.422e+00
8.275e-01,1.612e+00
8.325e-01,1.564e+00
8.375e-01,1.886e+00
8.425e-01,2.118e+00
8.475e-01,2.324e+00
8.525e-01,2.568e+00
8.575e-01,2.922e+00
8.625e-01,3.188e+00
8.675e-01,3.544e+00
8.725e-01,3.910e+00
8.775e-01,4.256e+00
8.825e-01,4.708e+00
8.875e-01,5.574e+00
8.925e-01,6.376e+00
8.975e-01,7.296e+00
9.025e-01,8.352e+00
9.075e-01,9.556e+00
9.125e-01,1.109e+01
9.175e-01,1.235e+01
9.225e-01,1.396e+01
9.275e-01,1.495e+01
9.325e-01,1.499e+01
9.375e-01,1.390e+01
9.425e-01,1.133e+01
9.475e-01,7.254e+00
9.525e-01,3.330e+00
9.575e-01,9.620e-01
9.625e-01,1.220e-01
9.675e-01,4.000e-03
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_045.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,2.000e-03
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,2.000e-03
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,4.000e-03
1.325e-01,2.000e-03
1.375e-01,0.000e+00
1.425e-01,4.000e-03
1.475e-01,2.000e-03
1.525e-01,4.000e-03
1.575e-01,0.000e+00
1.625e-01,2.000e-03
1.675e-01,2.000e-03
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,2.000e-03
1.925e-01,6.000e-03
1.975e-01,1.200e-02
2.025e-01,4.000e-03
2.075e-01,8.000e-03
2.125e-01,4.000e-03
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,2.000e-03
2.325e-01,2.000e-03
2.375e-01,0.000e+00
2.425e-01,8.000e-03
2.475e-01,4.000e-03
2.525e-01,0.000e+00
2.575e-01,6.000e-03
2.625e-01,6.000e-03
2.675e-01,2.000e-03
2.725e-01,4.000e-03
2.775e-01,6.000e-03
2.825e-01,4.000e-03
2.875e-01,2.000e-03
2.925e-01,2.000e-03
2.975e-01,0.000e+00
3.025e-01,2.000e-03
3.075e-01,4.000e-03
3.125e-01,1.600e-02
3.175e-01,8.000e-03
3.225e-01,1.400e-02
3.275e-01,1.200e-02
3.325e-01,8.000e-03
3.375e-01,1.000e-02
3.425e-01,4.000e-03
3.475e-01,8.000e-03
3.525e-01,1.000e-02
3.575e-01,1.400e-02
3.625e-01,8.000e-03
3.675e-01,8.000e-03
3.725e-01,8.000e-03
3.775e-01,2.400e-02
3.825e-01,8.000e-03
3.875e-01,2.200e-02
3.925e-01,1.600e-02
3.975e-01,6.000e-03
4.025e-01,2.000e-02
4.075e-01,1.800e-02
4.125e-01,1.800e-02
4.175e-01,2.000e-03
4.225e-01,2.000e-02
4.275e-01,2.200e-02
4.325e-01,4.000e-02
4.375e-01,1.600e-02
4.425e-01,1.800e-02
4.475e-01,2.400e-02
4.525e-01,2.000e-02
4.575e-01,1.600e-02
4.625e-01,2.000e-02
4.675e-01,2.200e-02
4.725e-01,3.000e-02
4.775e-01,2.400e-02
4.825e-01,3.800e-02
4.875e-01,2.800e-02
4.925e-01,3.600e-02
4.975e-01,3.800e-02
5.025e-01,4.200e-02
5.075e-01,4.200e-02
5.125e-01,4.000e-02
5.175e-01,3.800e-02
5.225e-01,4.000e-02
5.275e-01,3.200e-02
5.325e-01,5.200e-02
5.375e-01,5.600e-02
5.425e-01,5.000e-02
5.475e-01,3.600e-02
5.525e-01,6.600e-02
5.575e-01,5.000e-02
5.625e-01,9.200e-02
5.675e-01,6.800e-02
5.725e-01,5.400e-02
5.775e-01,5.000e-02
5.825e-01,8.000e-02
5.875e-01,1.000e-01
5.925e-01,6.200e-02
5.975e-01,9.200e-02
6.025e-01,1.120e-01
6.075e-01,1.180e-01
6.125e-01,9.400e-02
6.175e-01,1.140e-01
6.225e-01,1.220e-01
6.275e-01,8.600e-02
6.325e-01,1.240e-01
6.375e-01,1.380e-01
6.425e-01,1.540e-01
6.475e-01,1.340e-01
6.525e-01,1.620e-01
6.575e-01,1.780e-01
6.625e-01,1.800e-01
6.675e-01,1.640e-01
6.725e-01,1.620e-01
6.775e-01,2.100e-01
6.825e-01,1.780e-01
6.875e-01,1.780e-01
6.925e-01,2.340e-01
6.975e-01,2.240e-01
7.025e-01,2.800e-01
7.075e-01,2.540e-01
7.125e-01,3.040e-01
7.175e-01,3.620e-01
7.225e-01,3.220e-01
7.275e-01,3.180e-01
7.325e-01,3.160e-01
7.375e-01,4.160e-01
7.425e-01,3.840e-01
7.475e-01,3.480e-01
7.525e-01,4.300e-01
7.575e-01,4.900e-01
7.625e-01,5.360e-01
7.675e-01,5.820e-01
7.725e-01,6.140e-01
7.775e-01,6.380e-01
7.825e-01,6.840e-01
7.875e-01,7.260e-01
7.925e-01,7.940e-01
7.975e-01,8.900e-01
8.025e-01,8.980e-01
8.075e-01,1.034e+00
8.125e-01,1.022e+00
8.175e-01,1.090e+00
8.225e-01,1.266e+00
8.275e-01,1.338e+00
8.325e-01,1.468e+00
8.375e-01,1.630e+00
8.425e-01,1.720e+00
8.475e-01,1.888e+00
8.525e-01,2.186e+00
8.575e-01,2.466e+00
8.625e-01,2.766e+00
8.675e-01,3.204e+00
8.725e-01,3.490e+00
8.775e-01,4.000e+00
8.825e-01,4.350e+00
8.875e-01,4.912e+00
8.925e-01,5.532e+00
8.975e-01,6.626e+00
9.025e-01,7.724e+00
9.075e-01,8.928e+00
9.125e-01,1.050e+01
9.175e-01,1.227e+01
9.225e-01,1.381e+01
9.275e-01,1.533e+01
9.325e-01,1.656e+01
9.375e-01,1.634e+01
9.425e-01,1.378e+01
9.475e-01,9.998e+00
9.525e-01,5.244e+00
9.575e-01,1.660e+00
9.625e-01,2.600e-01
9.675e-01,1.600e-02
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_046.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,2.000e-03
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,2.000e-03
1.375e-01,4.000e-03
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,2.000e-03
1.575e-01,2.000e-03
1.625e-01,2.000e-03
1.675e-01,4.000e-03
1.725e-01,2.000e-03
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,4.000e-03
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,4.000e-03
2.125e-01,2.000e-03
2.175e-01,2.000e-03
2.225e-01,4.000e-03
2.275e-01,1.400e-02
2.325e-01,6.000e-03
2.375e-01,2.000e-03
2.425e-01,2.000e-03
2.475e-01,2.000e-03
2.525e-01,0.000e+00
2.575e-01,0.000e+00
2.625e-01,2.000e-03
2.675e-01,2.000e-03
2.725e-01,8.000e-03
2.775e-01,2.000e-03
2.825e-01,4.000e-03
2.875e-01,6.000e-03
2.925e-01,2.000e-03
2.975e-01,6.000e-03
3.025e-01,2.000e-03
3.075e-01,4.000e-03
3.125e-01,4.000e-03
3.175e-01,2.000e-03
3.225e-01,0.000e+00
3.275e-01,2.000e-03
3.325e-01,2.000e-03
3.375e-01,6.000e-03
3.425e-01,1.600e-02
3.475e-01,1.000e-02
3.525e-01,8.000e-03
3.575e-01,1.000e-02
3.625e-01,1.000e-02
3.675e-01,4.000e-03
3.725e-01,1.000e-02
3.775e-01,6.000e-03
3.825e-01,1.800e-02
3.875e-01,1.000e-02
3.925e-01,8.000e-03
3.975e-01,1.200e-02
4.025e-01,4.000e-03
4.075e-01,1.800e-02
4.125e-01,1.200e-02
4.175e-01,1.800e-02
4.225e-01,1.400e-02
4.275e-01,1.800e-02
4.325e-01,8.000e-03
4.375e-01,1.400e-02
4.425e-01,1.600e-02
4.475e-01,2.000e-02
4.525e-01,1.000e-02
4.575e-01,2.000e-02
4.625e-01,3.600e-02
4.675e-01,1.800e-02
4.725e-01,2.000e-02
4.775e-01,1.800e-02
4.825e-01,1.800e-02
4.875e-01,1.600e-02
4.925e-01,2.800e-02
4.975e-01,3.200e-02
5.025e-01,2.400e-02
5.075e-01,3.600e-02
5.125e-01,2.400e-02
5.175e-01,4.800e-02
5.225e-01,1.600e-02
5.275e-01,4.200e-02
5.325e-01,2.200e-02
5.375e-01,5.000e-02
5.425e-01,5.000e-02
5.475e-01,3.200e-02
5.525e-01,4.400e-02
5.575e-01,4.600e-02
5.625e-01,5.400e-02
5.675e-01,4.400e-02
5.725e-01,6.000e-02
5.775e-01,6.000e-02
5.825e-01,4.600e-02
5.875e-01,7.200e-02
5.925e-01,7.800e-02
5.975e-01,5.600e-02
6.025e-01,7.800e-02
6.075e-01,4.000e-02
6.125e-01,8.800e-02
6.175e-01,7.600e-02
6.225e-01,9.000e-02
6.275e-01,1.180e-01
6.325e-01,1.160e-01
6.375e-01,1.040e-01
6.425e-01,1.040e-01
6.475e-01,1.280e-01
6.525e-01,1.240e-01
6.575e-01,1.180e-01
6.625e-01,1.320e-01
6.675e-01,1.300e-01
6.725e-01,1.480e-01
6.775e-01,1.700e-01
6.825e-01,2.100e-01
6.875e-01,1.600e-01
6.925e-01,1.920e-01
6.975e-01,2.040e-01
7.025e-01,1.900e-01
7.075e-01,1.980e-01
7.125e-01,2.400e-01
7.175e-01,2.220e-01
7.225e-01,2.340e-01
7.275e-01,3.200e-01
7.325e-01,3.160e-01
7.375e-01,3.360e-01
7.425e-01,3.660e-01
7.475e-01,3.440e-01
7.525e-01,3.520e-01
7.575e-01,3.800e-01
7.625e-01,4.080e-01
7.675e-01,4.400e-01
7.725e-01,4.800e-01
7.775e-01,5.720e-01
7.825e-01,5.220e-01
7.875e-01,5.920e-01
7.925e-01,7.260e-01
7.975e-01,7.000e-01
8.025e-01,8.060e-01
8.075e-01,8.420e-01
8.125e-01,9.940e-01
8.175e-01,1.002e+00
8.225e-01,1.034e+00
8.275e-01,1.168e+00
8.325e-01,1.214e+00
8.375e-01,1.358e+00
8.425e-01,1.548e+00
8.475e-01,1.714e+00
8.525e-01,1.928e+00
8.575e-01,1.988e+00
8.625e-01,2.316e+00
8.675e-01,2.700e+00
8.725e-01,2.952e+00
8.775e-01,3.572e+00
8.825e-01,4.088e+00
8.875e-01,4.504e+00
8.925e-01,5.158e+00
8.975e-01,5.692e+00
9.025e-01,6.968e+00
9.075e-01,8.258e+00
9.125e-01,9.762e+00
9.175e-01,1.156e+01
9.225e-01,1.361e+01
9.275e-01,1.546e+01
9.325e-01,1.715e+01
9.375e-01,1.848e+01
9.425e-01,1.639e+01
9.475e-01,1.300e+01
9.525e-01,7.410e+00
9.575e-01,2.886e+00
9.625e-01,4.860e-01
9.675e-01,3.800e-02
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_047.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,2.000e-03
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,4.000e-03
1.525e-01,2.000e-03
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,2.000e-03
1.775e-01,2.000e-03
1.825e-01,2.000e-03
1.875e-01,2.000e-03
1.925e-01,4.000e-03
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,2.000e-03
2.125e-01,0.000e+00
2.175e-01,2.000e-03
2.225e-01,2.000e-03
2.275e-01,2.000e-03
2.325e-01,4.000e-03
2.375e-01,0.000e+00
2.425e-01,2.000e-03
2.475e-01,4.000e-03
2.525e-01,6.000e-03
2.575e-01,2.000e-03
2.625e-01,4.000e-03
2.675e-01,8.000e-03
2.725e-01,2.000e-03
2.775e-01,2.000e-03
2.825e-01,2.000e-03
2.875e-01,0.000e+00
2.925e-01,0.000e+00
2.975e-01,8.000e-03
3.025e-01,4.000e-03
3.075e-01,0.000e+00
3.125e-01,4.000e-03
3.175e-01,6.000e-03
3.225e-01,4.000e-03
3.275e-01,2.000e-03
3.325e-01,4.000e-03
3.375e-01,6.000e-03
3.425e-01,0.000e+00
3.475e-01,4.000e-03
3.525e-01,2.000e-03
3.575e-01,0.000e+00
3.625e-01,4.000e-03
3.675e-01,1.000e-02
3.725e-01,8.000e-03
3.775e-01,1.400e-02
3.825e-01,0.000e+00
3.875e-01,1.000e-02
3.925e-01,8.000e-03
3.975e-01,8.000e-03
4.025e-01,1.600e-02
4.075e-01,1.000e-02
4.125e-01,1.000e-02
4.175e-01,1.400e-02
4.225e-01,1.000e-02
4.275e-01,6.000e-03
4.325e-01,8.000e-03
4.375e-01,1.400e-02
4.425e-01,1.400e-02
4.475e-01,1.200e-02
4.525e-01,1.400e-02
4.575e-01,1.200e-02
4.625e-01,1.200e-02
4.675e-01,2.200e-02
4.725e-01,1.000e-02
4.775e-01,1.400e-02
4.825e-01,1.600e-02
4.875e-01,2.000e-02
4.925e-01,2.200e-02
4.975e-01,1.800e-02
5.025e-01,2.800e-02
5.075e-01,2.000e-02
5.125e-01,1.400e-02
5.175e-01,2.400e-02
5.225e-01,2.600e-02
5.275e-01,4.000e-02
5.325e-01,2.000e-02
5.375e-01,4.200e-02
5.425e-01,3.200e-02
5.475e-01,3.600e-02
5.525e-01,2.000e-02
5.575e-01,3.600e-02
5.625e-01,3.200e-02
5.675e-01,3.600e-02
5.725e-01,5.000e-02
5.775e-01,4.200e-02
5.825e-01,5.600e-02
5.875e-01,5.200e-02
5.925e-01,4.200e-02
5.975e-01,4.200e-02
6.025e-01,7.200e-02
6.075e-01,5.400e-02
6.125e-01,6.400e-02
6.175e-01,6.800e-02
6.225e-01,6.800e-02
6.275e-01,6.800e-02
6.325e-01,7.000e-02
6.375e-01,7.600e-02
6.425e-01,8.200e-02
6.475e-01,8.000e-02
6.525e-01,1.160e-01
6.575e-01,1.060e-01
6.625e-01,1.160e-01
6.675e-01,1.320e-01
6.725e-01,1.120e-01
6.775e-01,1.360e-01
6.825e-01,1.320e-01
6.875e-01,1.380e-01
6.925e-01,1.400e-01
6.975e-01,1.780e-01
7.025e-01,1.720e-01
7.075e-01,1.720e-01
7.125e-01,1.960e-01
7.175e-01,1.860e-01
7.225e-01,2.500e-01
7.275e-01,2.060e-01
7.325e-01,2.500e-01
7.375e-01,2.260e-01
7.425e-01,2.580e-01
7.475e-01,3.100e-01
7.525e-01,3.580e-01
7.575e-01,3.640e-01
7.625e-01,3.840e-01
7.675e-01,3.600e-01
7.725e-01,3.640e-01
7.775e-01,4.260e-01
7.825e-01,4.180e-01
7.875e-01,5.520e-01
7.925e-01,5.480e-01
7.975e-01,5.580e-01
8.025e-01,6.240e-01
8.075e-01,7.480e-01
8.125e-01,8.040e-01
8.175e-01,8.620e-01
8.225e-01,9.060e-01
8.275e-01,1.056e+00
8.325e-01,1.052e+00
8.375e-01,1.200e+00
8.425e-01,1.300e+00
8.475e-01,1.508e+00
8.525e-01,1.544e+00
8.575e-01,1.868e+00
8.625e-01,2.026e+00
8.675e-01,2.168e+00
8.725e-01,2.606e+00
8.775e-01,2.912e+00
8.825e-01,3.514e+00
8.875e-01,4.050e+00
8.925e-01,4.726e+00
8.975e-01,5.244e+00
9.025e-01,6.166e+00
9.075e-01,7.352e+00
9.125e-01,8.908e+00
9.175e-01,1.074e+01
9.225e-01,1.299e+01
9.275e-01,1.523e+01
9.325e-01,1.752e+01
9.375e-01,1.964e+01
9.425e-01,1.898e+01
9.475e-01,1.589e+01
9.525e-01,1.064e+01
9.575e-01,4.458e+00
9.625e-01,9.900e-01
9.675e-01,6.800e-02
9.725e-01,2.000e-03
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_048.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,2.000e-03
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,2.000e-03
1.625e-01,0.000e+00
1.675e-01,4.000e-03
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,2.000e-03
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,6.000e-03
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,2.000e-03
2.225e-01,2.000e-03
2.275e-01,0.000e+00
2.325e-01,2.000e-03
2.375e-01,0.000e+00
2.425e-01,2.000e-03
2.475e-01,2.000e-03
2.525e-01,6.000e-03
2.575e-01,0.000e+00
2.625e-01,2.000e-03
2.675e-01,4.000e-03
2.725e-01,4.000e-03
2.775e-01,0.000e+00
2.825e-01,2.000e-03
2.875e-01,2.000e-03
2.925e-01,2.000e-03
2.975e-01,6.000e-03
3.025e-01,0.000e+00
3.075e-01,8.000e-03
3.125e-01,2.000e-03
3.175e-01,2.000e-03
3.225e-01,4.000e-03
3.275e-01,4.000e-03
3.325e-01,2.000e-03
3.375e-01,4.000e-03
3.425e-01,2.000e-03
3.475e-01,2.000e-03
3.525e-01,2.000e-03
3.575e-01,4.000e-03
3.625e-01,6.000e-03
3.675e-01,6.000e-03
3.725e-01,0.000e+00
3.775e-01,4.000e-03
3.825e-01,2.000e-03
3.875e-01,2.000e-03
3.925e-01,6.000e-03
3.975e-01,1.600e-02
4.025e-01,2.000e-03
4.075e-01,6.000e-03
4.125e-01,2.000e-03
4.175e-01,8.000e-03
4.225e-01,6.000e-03
4.275e-01,1.600e-02
4.325e-01,1.400e-02
4.375e-01,1.000e-02
4.425e-01,8.000e-03
4.475e-01,1.000e-02
4.525e-01,1.200e-02
4.575e-01,1.000e-02
4.625e-01,1.400e-02
4.675e-01,1.800e-02
4.725e-01,2.000e-03
4.775e-01,1.000e-02
4.825e-01,1.200e-02
4.875e-01,1.600e-02
4.925e-01,1.400e-02
4.975e-01,1.400e-02
5.025e-01,2.200e-02
5.075e-01,1.400e-02
5.125e-01,1.400e-02
5.175e-01,1.800e-02
5.225e-01,1.000e-02
5.275e-01,2.000e-02
5.325e-01,3.400e-02
5.375e-01,1.000e-02
5.425e-01,1.600e-02
5.475e-01,2.600e-02
5.525e-01,4.000e-02
5.575e-01,4.600e-02
5.625e-01,3.800e-02
5.675e-01,2.800e-02
5.725e-01,2.800e-02
5.775e-01,3.600e-02
5.825e-01,2.000e-02
5.875e-01,3.000e-02
5.925e-01,3.600e-02
5.975e-01,4.600e-02
6.025e-01,4.200e-02
6.075e-01,6.200e-02
6.125e-01,5.800e-02
6.175e-01,5.200e-02
6.225e-01,4.600e-02
6.275e-01,6.000e-02
6.325e-01,5.400e-02
6.375e-01,4.800e-02
6.425e-01,7.400e-02
6.475e-01,6.600e-02
6.525e-01,8.400e-02
6.575e-01,6.000e-02
6.625e-01,7.800e-02
6.675e-01,9.400e-02
6.725e-01,1.080e-01
6.775e-01,1.000e-01
6.825e-01,1.200e-01
6.875e-01,1.180e-01
6.925e-01,1.240e-01
6.975e-01,1.460e-01
7.025e-01,1.620e-01
7.075e-01,1.060e-01
7.125e-01,1.240e-01
7.175e-01,2.040e-01
7.225e-01,1.720e-01
7.275e-01,1.720e-01
7.325e-01,2.000e-01
7.375e-01,2.300e-01
7.425e-01,2.140e-01
7.475e-01,2.780e-01
7.525e-01,2.340e-01
7.575e-01,2.740e-01
7.625e-01,2.700e-01
7.675e-01,3.700e-01
7.725e-01,3.640e-01
7.775e-01,3.940e-01
7.825e-01,3.460e-01
7.875e-01,4.240e-01
7.925e-01,4.560e-01
7.975e-01,4.800e-01
8.025e-01,5.420e-01
8.075e-01,5.640e-01
8.125e-01,6.360e-01
8.175e-01,6.800e-01
8.225e-01,7.540e-01
8.275e-01,8.920e-01
8.325e-01,9.800e-01
8.375e-01,1.036e+00
8.425e-01,1.144e+00
8.475e-01,1.248e+00
8.525e-01,1.350e+00
8.575e-01,1.580e+00
8.625e-01,1.730e+00
8.675e-01,2.018e+00
8.725e-01,2.256e+00
8.775e-01,2.454e+00
8.825e-01,2.896e+00
8.875e-01,3.444e+00
8.925e-01,4.112e+00
8.975e-01,4.978e+00
9.025e-01,5.586e+00
9.075e-01,6.492e+00
9.125e-01,7.968e+00
9.175e-01,9.860e+00
9.225e-01,1.203e+01
9.275e-01,1.462e+01
9.325e-01,1.745e+01
9.375e-01,2.025e+01
9.425e-01,2.102e+01
9.475e-01,1.913e+01
9.525e-01,1.384e+01
9.575e-01,6.532e+00
9.625e-01,1.844e+00
9.675e-01,1.520e-01
9.725e-01,4.000e-03
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_049.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,2.000e-03
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,2.000e-03
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,2.000e-03
1.875e-01,2.000e-03
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,2.000e-03
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,2.000e-03
2.275e-01,4.000e-03
2.325e-01,0.000e+00
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,2.000e-03
2.525e-01,0.000e+00
2.575e-01,4.000e-03
2.625e-01,2.000e-03
2.675e-01,2.000e-03
2.725e-01,2.000e-03
2.775e-01,2.000e-03
2.825e-01,2.000e-03
2.875e-01,6.000e-03
2.925e-01,0.000e+00
2.975e-01,2.000e-03
3.025e-01,2.000e-03
3.075e-01,2.000e-03
3.125e-01,0.000e+00
3.175e-01,4.000e-03
3.225e-01,0.000e+00
3.275e-01,4.000e-03
3.325e-01,0.000e+00
3.375e-01,4.000e-03
3.425e-01,4.000e-03
3.475e-01,4.000e-03
3.525e-01,4.000e-03
3.575e-01,4.000e-03
3.625e-01,0.000e+00
3.675e-01,4.000e-03
3.725e-01,4.000e-03
3.775e-01,4.000e-03
3.825e-01,0.000e+00
3.875e-01,8.000e-03
3.925e-01,6.000e-03
3.975e-01,2.000e-03
4.025e-01,0.000e+00
4.075e-01,2.000e-03
4.125e-01,4.000e-03
4.175e-01,8.000e-03
4.225e-01,1.200e-02
4.275e-01,2.000e-03
4.325e-01,6.000e-03
4.375e-01,2.000e-03
4.425e-01,4.000e-03
4.475e-01,6.000e-03
4.525e-01,1.000e-02
4.575e-01,1.000e-02
4.625e-01,1.000e-02
4.675e-01,1.600e-02
4.725e-01,1.400e-02
4.775e-01,8.000e-03
4.825e-01,6.000e-03
4.875e-01,1.200e-02
4.925e-01,2.000e-02
4.975e-01,1.400e-02
5.025e-01,4.000e-03
5.075e-01,6.000e-03
5.125e-01,1.200e-02
5.175e-01,1.200e-02
5.225e-01,1.600e-02
5.275e-01,1.600e-02
5.325e-01,1.600e-02
5.375e-01,1.800e-02
5.425e-01,1.800e-02
5.475e-01,1.000e-02
5.525e-01,1.800e-02
5.575e-01,2.200e-02
5.625e-01,2.000e-02
5.675e-01,2.200e-02
5.725e-01,2.200e-02
5.775e-01,3.200e-02
5.825e-01,3.400e-02
5.875e-01,4.400e-02
5.925e-01,3.200e-02
5.975e-01,3.000e-02
6.025e-01,3.200e-02
6.075e-01,3.600e-02
6.125e-01,3.000e-02
6.175e-01,5.200e-02
6.225e-01,2.600e-02
6.275e-01,4.000e-02
6.325e-01,5.200e-02
6.375e-01,6.600e-02
6.425e-01,5.200e-02
6.475e-01,6.000e-02
6.525e-01,5.000e-02
6.575e-01,6.000e-02
6.625e-01,5.400e-02
6.675e-01,6.600e-02
6.725e-01,7.400e-02
6.775e-01,6.400e-02
6.825e-01,7.000e-02
6.875e-01,1.120e-01
6.925e-01,9.200e-02
6.975e-01,1.040e-01
7.025e-01,1.200e-01
7.075e-01,1.240e-01
7.125e-01,1.480e-01
7.175e-01,1.160e-01
7.225e-01,1.360e-01
7.275e-01,1.320e-01
7.325e-01,1.720e-01
7.375e-01,1.740e-01
7.425e-01,1.980e-01
7.475e-01,1.680e-01
7.525e-01,2.260e-01
7.575e-01,2.380e-01
7.625e-01,2.320e-01
7.675e-01,2.820e-01
7.725e-01,2.700e-01
7.775e-01,2.840e-01
7.825e-01,3.720e-01
7.875e-01,3.760e-01
7.925e-01,3.580e-01
7.975e-01,3.960e-01
8.025e-01,4.140e-01
8.075e-01,5.120e-01
8.125e-01,5.660e-01
8.175e-01,5.700e-01
8.225e-01,5.720e-01
8.275e-01,6.700e-01
8.325e-01,7.380e-01
8.375e-01,9.020e-01
8.425e-01,9.820e-01
8.475e-01,1.178e+00
8.525e-01,1.130e+00
8.575e-01,1.336e+00
8.625e-01,1.418e+00
8.675e-01,1.734e+00
8.725e-01,1.920e+00
8.775e-01,2.276e+00
8.825e-01,2.452e+00
8.875e-01,2.916e+00
8.925e-01,3.372e+00
8.975e-01,4.274e+00
9.025e-01,4.976e+00
9.075e-01,6.022e+00
9.125e-01,7.124e+00
9.175e-01,8.648e+00
9.225e-01,1.102e+01
9.275e-01,1.359e+01
9.325e-01,1.672e+01
9.375e-01,2.069e+01
9.425e-01,2.230e+01
9.475e-01,2.202e+01
9.525e-01,1.751e+01
9.575e-01,9.588e+00
9.625e-01,3.156e+00
9.675e-01,3.200e-01
9.725e-01,8.000e-03
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_05.csv <==
transmittance,probability_density
1.130e-01,0.000e+00
1.174e-01,0.000e+00
1.218e-01,2.249e-03
1.263e-01,0.000e+00
1.307e-01,0.000e+00
1.352e-01,0.000e+00
1.396e-01,0.000e+00
1.441e-01,0.000e+00
1.485e-01,0.000e+00
1.530e-01,0.000e+00
1.574e-01,0.000e+00
1.619e-01,0.000e+00
1.663e-01,0.000e+00
1.708e-01,0.000e+00
1.752e-01,0.000e+00
1.796e-01,2.249e-03
1.841e-01,0.000e+00
1.885e-01,0.000e+00
1.930e-01,0.000e+00
1.974e-01,0.000e+00
2.019e-01,2.249e-03
2.063e-01,2.249e-03
2.108e-01,0.000e+00
2.152e-01,0.000e+00
2.197e-01,2.249e-03
2.241e-01,0.000e+00
2.286e-01,0.000e+00
2.330e-01,0.000e+00
2.374e-01,0.000e+00
2.419e-01,0.000e+00
2.463e-01,2.249e-03
2.508e-01,2.249e-03
2.552e-01,2.249e-03
2.597e-01,0.000e+00
2.641e-01,0.000e+00
2.686e-01,0.000e+00
2.730e-01,2.249e-03
2.775e-01,0.000e+00
2.819e-01,4.498e-03
2.864e-01,2.249e-03
2.908e-01,2.249e-03
2.953e-01,2.249e-03
2.997e-01,0.000e+00
3.041e-01,2.249e-03
3.086e-01,6.747e-03
3.130e-01,0.000e+00
3.175e-01,0.000e+00
3.219e-01,2.249e-03
3.264e-01,0.000e+00
3.308e-01,6.747e-03
3.353e-01,0.000e+00
3.397e-01,2.249e-03
3.442e-01,2.249e-03
3.486e-01,2.249e-03
3.531e-01,0.000e+00
3.575e-01,0.000e+00
3.619e-01,4.498e-03
3.664e-01,2.249e-03
3.708e-01,0.000e+00
3.753e-01,2.249e-03
3.797e-01,6.747e-03
3.842e-01,0.000e+00
3.886e-01,2.249e-03
3.931e-01,2.249e-03
3.975e-01,6.747e-03
4.020e-01,2.249e-03
4.064e-01,6.747e-03
4.109e-01,4.498e-03
4.153e-01,2.249e-03
4.197e-01,4.498e-03
4.242e-01,8.996e-03
4.286e-01,0.000e+00
4.331e-01,0.000e+00
4.375e-01,4.498e-03
4.420e-01,2.249e-03
4.464e-01,2.249e-03
4.509e-01,1.125e-02
4.553e-01,1.125e-02
4.598e-01,4.498e-03
4.642e-01,0.000e+00
4.687e-01,0.000e+00
4.731e-01,1.125e-02
4.776e-01,8.996e-03
4.820e-01,4.498e-03
4.864e-01,1.125e-02
4.909e-01,1.574e-02
4.953e-01,4.498e-03
4.998e-01,1.125e-02
5.042e-01,1.125e-02
5.087e-01,1.574e-02
5.131e-01,1.125e-02
5.176e-01,8.996e-03
5.220e-01,1.799e-02
5.265e-01,8.996e-03
5.309e-01,6.747e-03
5.354e-01,4.498e-03
5.398e-01,1.574e-02
5.442e-01,1.125e-02
5.487e-01,1.349e-02
5.531e-01,1.574e-02
5.576e-01,2.249e-02
5.620e-01,8.996e-03
5.665e-01,2.249e-02
5.709e-01,1.799e-02
5.754e-01,1.125e-02
5.798e-01,2.024e-02
5.843e-01,1.574e-02
5.887e-01,2.024e-02
5.932e-01,2.024e-02
5.976e-01,3.149e-02
6.021e-01,2.474e-02
6.065e-01,4.048e-02
6.109e-01,4.048e-02
6.154e-01,2.924e-02
6.198e-01,2.249e-02
6.243e-01,4.048e-02
6.287e-01,2.699e-02
6.332e-01,3.374e-02
6.376e-01,4.273e-02
6.421e-01,4.948e-02
6.465e-01,3.374e-02
6.510e-01,5.623e-02
6.554e-01,6.297e-02
6.599e-01,4.273e-02
6.643e-01,4.723e-02
6.687e-01,5.847e-02
6.732e-01,5.623e-02
6.776e-01,4.948e-02
6.821e-01,7.647e-02
6.865e-01,6.297e-02
6.910e-01,5.398e-02
6.954e-01,6.522e-02
6.999e-01,7.872e-02
7.043e-01,8.097e-02
7.088e-01,9.671e-02
7.132e-01,8.546e-02
7.177e-01,1.169e-01
7.221e-01,1.327e-01
7.265e-01,1.327e-01
7.310e-01,1.304e-01
7.354e-01,1.484e-01
7.399e-01,1.304e-01
7.443e-01,1.349e-01
7.488e-01,1.732e-01
7.532e-01,1.664e-01
7.577e-01,1.979e-01
7.621e-01,2.249e-01
7.666e-01,1.844e-01
7.710e-01,2.339e-01
7.755e-01,2.361e-01
7.799e-01,2.699e-01
7.844e-01,2.879e-01
7.888e-01,2.946e-01
7.932e-01,3.194e-01
7.977e-01,3.823e-01
8.021e-01,3.868e-01
8.066e-01,3.553e-01
8.110e-01,3.891e-01
8.155e-01,4.678e-01
8.199e-01,5.150e-01
8.244e-01,5.847e-01
8.288e-01,6.387e-01
8.333e-01,5.735e-01
8.377e-01,6.567e-01
8.422e-01,7.872e-01
8.466e-01,8.861e-01
8.510e-01,9.851e-01
8.555e-01,1.136e+00
8.599e-01,1.246e+00
8.644e-01,1.320e+00
8.688e-01,1.455e+00
8.733e-01,1.669e+00
8.777e-01,1.979e+00
8.822e-01,2.078e+00
8.866e-01,2.494e+00
8.911e-01,2.886e+00
8.955e-01,3.295e+00
9.000e-01,3.729e+00
9.044e-01,4.748e+00
9.088e-01,5.605e+00
9.133e-01,6.758e+00
9.177e-01,7.734e+00
9.222e-01,9.848e+00
9.266e-01,1.200e+01
9.311e-01,1.487e+01
9.355e-01,1.790e+01
9.400e-01,2.141e+01
9.444e-01,2.439e+01
9.489e-01,2.355e+01
9.533e-01,2.058e+01
9.578e-01,1.290e+01
9.622e-01,5.267e+00
9.667e-01,9.603e-01
9.711e-01,6.297e-02
9.755e-01,2.249e-03
9.800e-01,0.000e+00
9.844e-01,0.000e+00
9.889e-01,0.000e+00
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_051.csv <==
transmittance,probability_density
1.312e-01,0.000e+00
1.355e-01,0.000e+00
1.399e-01,2.296e-03
1.442e-01,0.000e+00
1.486e-01,0.000e+00
1.530e-01,0.000e+00
1.573e-01,0.000e+00
1.617e-01,0.000e+00
1.660e-01,0.000e+00
1.704e-01,0.000e+00
1.747e-01,0.000e+00
1.791e-01,0.000e+00
1.834e-01,0.000e+00
1.878e-01,0.000e+00
1.921e-01,2.296e-03
1.965e-01,0.000e+00
2.009e-01,0.000e+00
2.052e-01,0.000e+00
2.096e-01,0.000e+00
2.139e-01,0.000e+00
2.183e-01,0.000e+00
2.226e-01,2.296e-03
2.270e-01,0.000e+00
2.313e-01,2.296e-03
2.357e-01,0.000e+00
2.401e-01,0.000e+00
2.444e-01,2.296e-03
2.488e-01,0.000e+00
2.531e-01,0.000e+00
2.575e-01,0.000e+00
2.618e-01,0.000e+00
2.662e-01,0.000e+00
2.705e-01,2.296e-03
2.749e-01,2.296e-03
2.792e-01,0.000e+00
2.836e-01,0.000e+00
2.880e-01,2.296e-03
2.923e-01,0.000e+00
2.967e-01,0.000e+00
3.010e-01,4.592e-03
3.054e-01,0.000e+00
3.097e-01,6.889e-03
3.141e-01,0.000e+00
3.184e-01,0.000e+00
3.228e-01,0.000e+00
3.272e-01,2.296e-03
3.315e-01,4.592e-03
3.359e-01,4.592e-03
3.402e-01,0.000e+00
3.446e-01,2.296e-03
3.489e-01,0.000e+00
3.533e-01,0.000e+00
3.576e-01,4.592e-03
3.620e-01,2.296e-03
3.663e-01,2.296e-03
3.707e-01,0.000e+00
3.751e-01,0.000e+00
3.794e-01,4.592e-03
3.838e-01,0.000e+00
3.881e-01,2.296e-03
3.925e-01,2.296e-03
3.968e-01,2.296e-03
4.012e-01,0.000e+00
4.055e-01,0.000e+00
4.099e-01,2.296e-03
4.143e-01,2.296e-03
4.186e-01,2.296e-03
4.230e-01,4.592e-03
4.273e-01,0.000e+00
4.317e-01,4.592e-03
4.360e-01,6.889e-03
4.404e-01,6.889e-03
4.447e-01,4.592e-03
4.491e-01,4.592e-03
4.534e-01,9.185e-03
4.578e-01,2.296e-03
4.622e-01,2.296e-03
4.665e-01,2.296e-03
4.709e-01,4.592e-03
4.752e-01,0.000e+00
4.796e-01,9.185e-03
4.839e-01,9.185e-03
4.883e-01,4.592e-03
4.926e-01,2.296e-03
4.970e-01,4.592e-03
5.014e-01,2.296e-03
5.057e-01,4.592e-03
5.101e-01,1.148e-02
5.144e-01,1.607e-02
5.188e-01,9.185e-03
5.231e-01,6.889e-03
5.275e-01,9.185e-03
5.318e-01,9.185e-03
5.362e-01,1.378e-02
5.405e-01,1.607e-02
5.449e-01,4.592e-03
5.493e-01,9.185e-03
5.536e-01,1.607e-02
5.580e-01,6.889e-03
5.623e-01,1.148e-02
5.667e-01,9.185e-03
5.710e-01,1.148e-02
5.754e-01,2.296e-02
5.797e-01,4.592e-03
5.841e-01,1.607e-02
5.885e-01,2.526e-02
5.928e-01,2.067e-02
5.972e-01,1.148e-02
6.015e-01,1.837e-02
6.059e-01,1.607e-02
6.102e-01,2.067e-02
6.146e-01,1.837e-02
6.189e-01,3.674e-02
6.233e-01,2.296e-02
6.276e-01,2.755e-02
6.320e-01,3.215e-02
6.364e-01,3.215e-02
6.407e-01,3.215e-02
6.451e-01,2.985e-02
6.494e-01,3.444e-02
6.538e-01,2.985e-02
6.581e-01,3.674e-02
6.625e-01,5.052e-02
6.668e-01,5.281e-02
6.712e-01,2.985e-02
6.756e-01,4.592e-02
6.799e-01,6.659e-02
6.843e-01,4.592e-02
6.886e-01,5.970e-02
6.930e-01,6.200e-02
6.973e-01,5.281e-02
7.017e-01,7.807e-02
7.060e-01,4.822e-02
7.104e-01,5.741e-02
7.147e-01,7.807e-02
7.191e-01,8.266e-02
7.235e-01,7.577e-02
7.278e-01,1.056e-01
7.322e-01,7.807e-02
7.365e-01,1.010e-01
7.409e-01,1.309e-01
7.452e-01,1.240e-01
7.496e-01,1.538e-01
7.539e-01,1.263e-01
7.583e-01,1.768e-01
7.627e-01,1.378e-01
7.670e-01,1.676e-01
7.714e-01,1.837e-01
7.757e-01,2.067e-01
7.801e-01,2.411e-01
7.844e-01,2.526e-01
7.888e-01,2.181e-01
7.931e-01,2.618e-01
7.975e-01,2.434e-01
8.018e-01,3.077e-01
8.062e-01,3.513e-01
8.106e-01,3.881e-01
8.149e-01,3.651e-01
8.193e-01,4.271e-01
8.236e-01,4.041e-01
8.280e-01,4.753e-01
8.323e-01,5.281e-01
8.367e-01,6.269e-01
8.410e-01,6.636e-01
8.454e-01,6.315e-01
8.498e-01,7.715e-01
8.541e-01,7.899e-01
8.585e-01,1.022e+00
8.628e-01,1.068e+00
8.672e-01,1.212e+00
8.715e-01,1.392e+00
8.759e-01,1.499e+00
8.802e-01,1.729e+00
8.846e-01,1.991e+00
8.889e-01,2.347e+00
8.933e-01,2.505e+00
8.977e-01,3.231e+00
9.020e-01,3.421e+00
9.064e-01,4.271e+00
9.107e-01,5.146e+00
9.151e-01,6.494e+00
9.194e-01,7.525e+00
9.238e-01,9.217e+00
9.281e-01,1.205e+01
9.325e-01,1.408e+01
9.369e-01,1.821e+01
9.412e-01,2.168e+01
9.456e-01,2.552e+01
9.499e-01,2.590e+01
9.543e-01,2.343e+01
9.586e-01,1.559e+01
9.630e-01,6.315e+00
9.673e-01,1.362e+00
9.717e-01,7.577e-02
9.760e-01,2.296e-03
9.804e-01,0.000e+00
9.848e-01,0.000e+00
9.891e-01,0.000e+00
9.935e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_052.csv <==
transmittance,probability_density
1.516e-01,0.000e+00
1.558e-01,0.000e+00
1.601e-01,0.000e+00
1.643e-01,2.351e-03
1.686e-01,0.000e+00
1.728e-01,0.000e+00
1.771e-01,0.000e+00
1.813e-01,0.000e+00
1.856e-01,0.000e+00
1.899e-01,0.000e+00
1.941e-01,0.000e+00
1.984e-01,0.000e+00
2.026e-01,0.000e+00
2.069e-01,0.000e+00
2.111e-01,2.351e-03
2.154e-01,0.000e+00
2.196e-01,0.000e+00
2.239e-01,0.000e+00
2.281e-01,0.000e+00
2.324e-01,0.000e+00
2.366e-01,0.000e+00
2.409e-01,2.351e-03
2.451e-01,0.000e+00
2.494e-01,0.000e+00
2.536e-01,2.351e-03
2.579e-01,0.000e+00
2.622e-01,2.351e-03
2.664e-01,0.000e+00
2.707e-01,0.000e+00
2.749e-01,0.000e+00
2.792e-01,0.000e+00
2.834e-01,0.000e+00
2.877e-01,0.000e+00
2.919e-01,0.000e+00
2.962e-01,0.000e+00
3.004e-01,4.703e-03
3.047e-01,0.000e+00
3.089e-01,0.000e+00
3.132e-01,0.000e+00
3.174e-01,2.351e-03
3.217e-01,0.000e+00
3.259e-01,2.351e-03
3.302e-01,2.351e-03
3.344e-01,7.054e-03
3.387e-01,0.000e+00
3.430e-01,0.000e+00
3.472e-01,2.351e-03
3.515e-01,0.000e+00
3.557e-01,4.703e-03
3.600e-01,0.000e+00
3.642e-01,0.000e+00
3.685e-01,4.703e-03
3.727e-01,2.351e-03
3.770e-01,0.000e+00
3.812e-01,2.351e-03
3.855e-01,2.351e-03
3.897e-01,4.703e-03
3.940e-01,0.000e+00
3.982e-01,2.351e-03
4.025e-01,0.000e+00
4.067e-01,0.000e+00
4.110e-01,0.000e+00
4.152e-01,2.351e-03
4.195e-01,0.000e+00
4.238e-01,2.351e-03
4.280e-01,2.351e-03
4.323e-01,2.351e-03
4.365e-01,2.351e-03
4.408e-01,0.000e+00
4.450e-01,0.000e+00
4.493e-01,2.351e-03
4.535e-01,0.000e+00
4.578e-01,7.054e-03
4.620e-01,7.054e-03
4.663e-01,7.054e-03
4.705e-01,2.351e-03
4.748e-01,7.054e-03
4.790e-01,0.000e+00
4.833e-01,7.054e-03
4.875e-01,9.406e-03
4.918e-01,0.000e+00
4.961e-01,7.054e-03
5.003e-01,0.000e+00
5.046e-01,0.000e+00
5.088e-01,9.406e-03
5.131e-01,4.703e-03
5.173e-01,9.406e-03
5.216e-01,7.054e-03
5.258e-01,2.351e-03
5.301e-01,4.703e-03
5.343e-01,7.054e-03
5.386e-01,9.406e-03
5.428e-01,4.703e-03
5.471e-01,1.881e-02
5.513e-01,4.703e-03
5.556e-01,4.703e-03
5.598e-01,1.646e-02
5.641e-01,9.406e-03
5.683e-01,7.054e-03
5.726e-01,1.176e-02
5.769e-01,1.646e-02
5.811e-01,1.176e-02
5.854e-01,2.351e-03
5.896e-01,1.646e-02
5.939e-01,1.646e-02
5.981e-01,1.176e-02
6.024e-01,9.406e-03
6.066e-01,9.406e-03
6.109e-01,1.881e-02
6.151e-01,3.057e-02
6.194e-01,2.351e-02
6.236e-01,1.176e-02
6.279e-01,1.646e-02
6.321e-01,2.116e-02
6.364e-01,1.411e-02
6.406e-01,3.292e-02
6.449e-01,3.762e-02
6.491e-01,2.587e-02
6.534e-01,2.822e-02
6.577e-01,2.116e-02
6.619e-01,2.822e-02
6.662e-01,3.057e-02
6.704e-01,4.468e-02
6.747e-01,3.527e-02
6.789e-01,4.233e-02
6.832e-01,3.762e-02
6.874e-01,4.938e-02
6.917e-01,5.408e-02
6.959e-01,3.527e-02
7.002e-01,4.468e-02
7.044e-01,4.233e-02
7.087e-01,6.819e-02
7.129e-01,5.173e-02
7.172e-01,8.465e-02
7.214e-01,5.879e-02
7.257e-01,6.584e-02
7.300e-01,7.760e-02
7.342e-01,6.584e-02
7.385e-01,1.058e-01
7.427e-01,6.584e-02
7.470e-01,8.465e-02
7.512e-01,1.129e-01
7.555e-01,1.129e-01
7.597e-01,1.105e-01
7.640e-01,1.387e-01
7.682e-01,1.481e-01
7.725e-01,1.481e-01
7.767e-01,1.693e-01
7.810e-01,1.740e-01
7.852e-01,1.764e-01
7.895e-01,2.257e-01
7.937e-01,2.681e-01
7.980e-01,2.375e-01
8.022e-01,2.540e-01
8.065e-01,2.704e-01
8.108e-01,2.634e-01
8.150e-01,3.057e-01
8.193e-01,3.574e-01
8.235e-01,3.762e-01
8.278e-01,3.527e-01
8.320e-01,4.891e-01
8.363e-01,4.421e-01
8.405e-01,5.197e-01
8.448e-01,6.184e-01
8.490e-01,6.302e-01
8.533e-01,6.890e-01
8.575e-01,7.807e-01
8.618e-01,8.771e-01
8.660e-01,9.829e-01
8.703e-01,1.035e+00
8.745e-01,1.227e+00
8.788e-01,1.460e+00
8.830e-01,1.583e+00
8.873e-01,1.855e+00
8.916e-01,2.140e+00
8.958e-01,2.528e+00
9.001e-01,2.756e+00
9.043e-01,3.454e+00
9.086e-01,3.983e+00
9.128e-01,4.856e+00
9.171e-01,5.956e+00
9.213e-01,7.553e+00
9.256e-01,8.968e+00
9.298e-01,1.134e+01
9.341e-01,1.469e+01
9.383e-01,1.771e+01
9.426e-01,2.281e+01
9.468e-01,2.611e+01
9.511e-01,2.851e+01
9.553e-01,2.526e+01
9.596e-01,1.801e+01
9.639e-01,7.487e+00
9.681e-01,1.719e+00
9.724e-01,1.035e-01
9.766e-01,2.351e-03
9.809e-01,0.000e+00
9.851e-01,0.000e+00
9.894e-01,0.000e+00
9.936e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_053.csv <==
transmittance,probability_density
1.762e-01,0.000e+00
1.804e-01,0.000e+00
1.845e-01,0.000e+00
1.886e-01,0.000e+00
1.928e-01,2.422e-03
1.969e-01,0.000e+00
2.010e-01,0.000e+00
2.051e-01,0.000e+00
2.093e-01,0.000e+00
2.134e-01,0.000e+00
2.175e-01,0.000e+00
2.217e-01,0.000e+00
2.258e-01,2.422e-03
2.299e-01,0.000e+00
2.341e-01,0.000e+00
2.382e-01,0.000e+00
2.423e-01,0.000e+00
2.464e-01,0.000e+00
2.506e-01,0.000e+00
2.547e-01,0.000e+00
2.588e-01,0.000e+00
2.630e-01,0.000e+00
2.671e-01,2.422e-03
2.712e-01,0.000e+00
2.753e-01,2.422e-03
2.795e-01,0.000e+00
2.836e-01,0.000e+00
2.877e-01,2.422e-03
2.919e-01,0.000e+00
2.960e-01,0.000e+00
3.001e-01,0.000e+00
3.042e-01,0.000e+00
3.084e-01,0.000e+00
3.125e-01,0.000e+00
3.166e-01,0.000e+00
3.208e-01,0.000e+00
3.249e-01,0.000e+00
3.290e-01,4.844e-03
3.332e-01,0.000e+00
3.373e-01,0.000e+00
3.414e-01,0.000e+00
3.455e-01,0.000e+00
3.497e-01,4.844e-03
3.538e-01,2.422e-03
3.579e-01,2.422e-03
3.621e-01,4.844e-03
3.662e-01,0.000e+00
3.703e-01,2.422e-03
3.744e-01,0.000e+00
3.786e-01,0.000e+00
3.827e-01,4.844e-03
3.868e-01,0.000e+00
3.910e-01,4.844e-03
3.951e-01,0.000e+00
3.992e-01,0.000e+00
4.033e-01,2.422e-03
4.075e-01,0.000e+00
4.116e-01,2.422e-03
4.157e-01,4.844e-03
4.199e-01,0.000e+00
4.240e-01,4.844e-03
4.281e-01,0.000e+00
4.322e-01,0.000e+00
4.364e-01,0.000e+00
4.405e-01,2.422e-03
4.446e-01,0.000e+00
4.488e-01,0.000e+00
4.529e-01,0.000e+00
4.570e-01,0.000e+00
4.612e-01,0.000e+00
4.653e-01,4.844e-03
4.694e-01,2.422e-03
4.735e-01,0.000e+00
4.777e-01,4.844e-03
4.818e-01,4.844e-03
4.859e-01,0.000e+00
4.901e-01,0.000e+00
4.942e-01,1.211e-02
4.983e-01,2.422e-03
5.024e-01,7.266e-03
5.066e-01,9.687e-03
5.107e-01,0.000e+00
5.148e-01,4.844e-03
5.190e-01,2.422e-03
5.231e-01,2.422e-03
5.272e-01,0.000e+00
5.313e-01,0.000e+00
5.355e-01,9.687e-03
5.396e-01,9.687e-03
5.437e-01,9.687e-03
5.479e-01,4.844e-03
5.520e-01,7.266e-03
5.561e-01,7.266e-03
5.603e-01,7.266e-03
5.644e-01,9.687e-03
5.685e-01,2.422e-03
5.726e-01,4.844e-03
5.768e-01,1.453e-02
5.809e-01,4.844e-03
5.850e-01,9.687e-03
5.892e-01,2.422e-03
5.933e-01,1.453e-02
5.974e-01,9.687e-03
6.015e-01,1.695e-02
6.057e-01,1.453e-02
6.098e-01,4.844e-03
6.139e-01,1.695e-02
6.181e-01,1.695e-02
6.222e-01,1.211e-02
6.263e-01,7.266e-03
6.304e-01,1.453e-02
6.346e-01,1.211e-02
6.387e-01,2.180e-02
6.428e-01,2.906e-02
6.470e-01,2.180e-02
6.511e-01,1.453e-02
6.552e-01,2.664e-02
6.593e-01,3.391e-02
6.635e-01,1.937e-02
6.676e-01,1.937e-02
6.717e-01,2.906e-02
6.759e-01,2.906e-02
6.800e-01,3.148e-02
6.841e-01,2.422e-02
6.883e-01,3.875e-02
6.924e-01,2.906e-02
6.965e-01,3.875e-02
7.006e-01,6.539e-02
7.048e-01,4.601e-02
7.089e-01,2.180e-02
7.130e-01,3.875e-02
7.172e-01,6.055e-02
7.213e-01,5.086e-02
7.254e-01,5.812e-02
7.295e-01,4.117e-02
7.337e-01,5.570e-02
7.378e-01,7.266e-02
7.419e-01,7.023e-02
7.461e-01,9.687e-02
7.502e-01,6.297e-02
7.543e-01,9.203e-02
7.584e-01,8.961e-02
7.626e-01,7.023e-02
7.667e-01,1.138e-01
7.708e-01,1.162e-01
7.750e-01,1.235e-01
7.791e-01,1.114e-01
7.832e-01,1.720e-01
7.874e-01,1.235e-01
7.915e-01,1.623e-01
7.956e-01,2.034e-01
7.997e-01,1.986e-01
8.039e-01,2.277e-01
8.080e-01,2.373e-01
8.121e-01,3.027e-01
8.163e-01,2.470e-01
8.204e-01,2.955e-01
8.245e-01,3.100e-01
8.286e-01,3.391e-01
8.328e-01,3.705e-01
8.369e-01,3.342e-01
8.410e-01,4.311e-01
8.452e-01,5.037e-01
8.493e-01,5.037e-01
8.534e-01,5.691e-01
8.575e-01,6.466e-01
8.617e-01,7.314e-01
8.658e-01,8.331e-01
8.699e-01,8.985e-01
8.741e-01,1.039e+00
8.782e-01,1.146e+00
8.823e-01,1.167e+00
8.864e-01,1.586e+00
8.906e-01,1.664e+00
8.947e-01,2.027e+00
8.988e-01,2.369e+00
9.030e-01,2.802e+00
9.071e-01,3.119e+00
9.112e-01,3.822e+00
9.154e-01,4.790e+00
9.195e-01,5.812e+00
9.236e-01,6.948e+00
9.277e-01,9.065e+00
9.319e-01,1.127e+01
9.360e-01,1.471e+01
9.401e-01,1.810e+01
9.443e-01,2.351e+01
9.484e-01,2.766e+01
9.525e-01,2.990e+01
9.566e-01,2.854e+01
9.608e-01,1.946e+01
9.649e-01,8.723e+00
9.690e-01,1.959e+00
9.732e-01,1.211e-01
9.773e-01,2.422e-03
9.814e-01,0.000e+00
9.855e-01,0.000e+00
9.897e-01,0.000e+00
9.938e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_054.csv <==
transmittance,probability_density
2.046e-01,0.000e+00
2.086e-01,0.000e+00
2.126e-01,0.000e+00
2.166e-01,0.000e+00
2.206e-01,0.000e+00
2.246e-01,2.508e-03
2.286e-01,0.000e+00
2.325e-01,0.000e+00
2.365e-01,0.000e+00
2.405e-01,0.000e+00
2.445e-01,2.508e-03
2.485e-01,0.000e+00
2.525e-01,0.000e+00
2.565e-01,0.000e+00
2.604e-01,0.000e+00
2.644e-01,0.000e+00
2.684e-01,0.000e+00
2.724e-01,0.000e+00
2.764e-01,0.000e+00
2.804e-01,0.000e+00
2.844e-01,0.000e+00
2.884e-01,0.000e+00
2.923e-01,2.508e-03
2.963e-01,0.000e+00
3.003e-01,2.508e-03
3.043e-01,0.000e+00
3.083e-01,0.000e+00
3.123e-01,0.000e+00
3.163e-01,2.508e-03
3.202e-01,0.000e+00
3.242e-01,0.000e+00
3.282e-01,0.000e+00
3.322e-01,0.000e+00
3.362e-01,0.000e+00
3.402e-01,0.000e+00
3.442e-01,0.000e+00
3.482e-01,0.000e+00
3.521e-01,2.508e-03
3.561e-01,2.508e-03
3.601e-01,0.000e+00
3.641e-01,0.000e+00
3.681e-01,0.000e+00
3.721e-01,2.508e-03
3.761e-01,2.508e-03
3.800e-01,2.508e-03
3.840e-01,2.508e-03
3.880e-01,5.017e-03
3.920e-01,0.000e+00
3.960e-01,2.508e-03
4.000e-01,0.000e+00
4.040e-01,0.000e+00
4.080e-01,2.508e-03
4.119e-01,5.017e-03
4.159e-01,2.508e-03
4.199e-01,0.000e+00
4.239e-01,0.000e+00
4.279e-01,2.508e-03
4.319e-01,0.000e+00
4.359e-01,0.000e+00
4.399e-01,5.017e-03
4.438e-01,0.000e+00
4.478e-01,2.508e-03
4.518e-01,0.000e+00
4.558e-01,2.508e-03
4.598e-01,0.000e+00
4.638e-01,2.508e-03
4.678e-01,0.000e+00
4.717e-01,2.508e-03
4.757e-01,0.000e+00
4.797e-01,0.000e+00
4.837e-01,0.000e+00
4.877e-01,0.000e+00
4.917e-01,0.000e+00
4.957e-01,5.017e-03
4.997e-01,2.508e-03
5.036e-01,5.017e-03
5.076e-01,0.000e+00
5.116e-01,2.508e-03
5.156e-01,0.000e+00
5.196e-01,5.017e-03
5.236e-01,5.017e-03
5.276e-01,1.254e-02
5.315e-01,5.017e-03
5.355e-01,0.000e+00
5.395e-01,5.017e-03
5.435e-01,5.017e-03
5.475e-01,5.017e-03
5.515e-01,0.000e+00
5.555e-01,2.508e-03
5.595e-01,0.000e+00
5.634e-01,1.254e-02
5.674e-01,1.003e-02
5.714e-01,5.017e-03
5.754e-01,2.508e-03
5.794e-01,1.003e-02
5.834e-01,5.017e-03
5.874e-01,1.003e-02
5.914e-01,1.003e-02
5.953e-01,2.508e-03
5.993e-01,5.017e-03
6.033e-01,1.254e-02
6.073e-01,7.525e-03
6.113e-01,5.017e-03
6.153e-01,1.254e-02
6.193e-01,7.525e-03
6.232e-01,5.017e-03
6.272e-01,1.254e-02
6.312e-01,2.257e-02
6.352e-01,1.003e-02
6.392e-01,1.505e-02
6.432e-01,1.505e-02
6.472e-01,7.525e-03
6.512e-01,1.505e-02
6.551e-01,2.007e-02
6.591e-01,1.254e-02
6.631e-01,1.003e-02
6.671e-01,2.759e-02
6.711e-01,4.013e-02
6.751e-01,2.007e-02
6.791e-01,3.261e-02
6.830e-01,1.505e-02
6.870e-01,2.759e-02
6.910e-01,1.756e-02
6.950e-01,2.508e-02
6.990e-01,4.013e-02
7.030e-01,3.261e-02
7.070e-01,2.759e-02
7.110e-01,3.010e-02
7.149e-01,5.769e-02
7.189e-01,5.017e-02
7.229e-01,4.766e-02
7.269e-01,3.010e-02
7.309e-01,5.017e-02
7.349e-01,3.762e-02
7.389e-01,5.518e-02
7.429e-01,6.271e-02
7.468e-01,4.766e-02
7.508e-01,6.020e-02
7.548e-01,6.271e-02
7.588e-01,6.521e-02
7.628e-01,9.030e-02
7.668e-01,8.528e-02
7.708e-01,8.026e-02
7.747e-01,8.026e-02
7.787e-01,1.129e-01
7.827e-01,1.129e-01
7.867e-01,1.129e-01
7.907e-01,1.354e-01
7.947e-01,1.430e-01
7.987e-01,1.480e-01
8.027e-01,1.455e-01
8.066e-01,1.605e-01
8.106e-01,2.082e-01
8.146e-01,2.609e-01
8.186e-01,2.182e-01
8.226e-01,2.408e-01
8.266e-01,2.910e-01
8.306e-01,3.185e-01
8.345e-01,3.311e-01
8.385e-01,3.436e-01
8.425e-01,3.687e-01
8.465e-01,3.787e-01
8.505e-01,3.963e-01
8.545e-01,4.891e-01
8.585e-01,5.719e-01
8.625e-01,6.220e-01
8.664e-01,6.521e-01
8.704e-01,7.450e-01
8.744e-01,9.055e-01
8.784e-01,1.003e+00
8.824e-01,1.069e+00
8.864e-01,1.204e+00
8.904e-01,1.382e+00
8.943e-01,1.643e+00
8.983e-01,1.939e+00
9.023e-01,2.265e+00
9.063e-01,2.762e+00
9.103e-01,3.173e+00
9.143e-01,3.687e+00
9.183e-01,4.736e+00
9.223e-01,5.802e+00
9.262e-01,7.103e+00
9.302e-01,8.862e+00
9.342e-01,1.170e+01
9.382e-01,1.483e+01
9.422e-01,1.904e+01
9.462e-01,2.432e+01
9.502e-01,2.946e+01
9.542e-01,3.216e+01
9.581e-01,3.039e+01
9.621e-01,2.099e+01
9.661e-01,9.195e+00
9.701e-01,1.884e+00
9.741e-01,1.304e-01
9.781e-01,0.000e+00
9.821e-01,0.000e+00
9.860e-01,0.000e+00
9.900e-01,0.000e+00
9.940e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/moderate_zap/numerical/0_055.csv <==
transmittance,probability_density
2.388e-01,0.000e+00
2.426e-01,0.000e+00
2.464e-01,0.000e+00
2.503e-01,0.000e+00
2.541e-01,0.000e+00
2.579e-01,0.000e+00
2.617e-01,2.621e-03
2.655e-01,0.000e+00
2.693e-01,2.621e-03
2.732e-01,0.000e+00
2.770e-01,0.000e+00
2.808e-01,0.000e+00
2.846e-01,0.000e+00
2.884e-01,0.000e+00
2.922e-01,0.000e+00
2.960e-01,0.000e+00
2.999e-01,0.000e+00
3.037e-01,0.000e+00
3.075e-01,0.000e+00
3.113e-01,0.000e+00
3.151e-01,0.000e+00
3.189e-01,0.000e+00
3.228e-01,2.621e-03
3.266e-01,2.621e-03
3.304e-01,0.000e+00
3.342e-01,0.000e+00
3.380e-01,0.000e+00
3.418e-01,0.000e+00
3.456e-01,2.621e-03
3.495e-01,0.000e+00
3.533e-01,0.000e+00
3.571e-01,0.000e+00
3.609e-01,0.000e+00
3.647e-01,0.000e+00
3.685e-01,0.000e+00
3.724e-01,0.000e+00
3.762e-01,0.000e+00
3.800e-01,2.621e-03
3.838e-01,0.000e+00
3.876e-01,2.621e-03
3.914e-01,0.000e+00
3.953e-01,0.000e+00
3.991e-01,2.621e-03
4.029e-01,2.621e-03
4.067e-01,0.000e+00
4.105e-01,0.000e+00
4.143e-01,7.863e-03
4.181e-01,2.621e-03
4.220e-01,0.000e+00
4.258e-01,0.000e+00
4.296e-01,2.621e-03
4.334e-01,2.621e-03
4.372e-01,2.621e-03
4.410e-01,2.621e-03
4.449e-01,2.621e-03
4.487e-01,2.621e-03
4.525e-01,0.000e+00
4.563e-01,0.000e+00
4.601e-01,0.000e+00
4.639e-01,2.621e-03
4.677e-01,0.000e+00
4.716e-01,0.000e+00
4.754e-01,0.000e+00
4.792e-01,2.621e-03
4.830e-01,2.621e-03
4.868e-01,0.000e+00
4.906e-01,2.621e-03
4.945e-01,2.621e-03
4.983e-01,0.000e+00
5.021e-01,0.000e+00
5.059e-01,0.000e+00
5.097e-01,0.000e+00
5.135e-01,2.621e-03
5.173e-01,2.621e-03
5.212e-01,0.000e+00
5.250e-01,5.242e-03
5.288e-01,0.000e+00
5.326e-01,5.242e-03
5.364e-01,0.000e+00
5.402e-01,0.000e+00
5.441e-01,2.621e-03
5.479e-01,5.242e-03
5.517e-01,0.000e+00
5.555e-01,1.310e-02
5.593e-01,0.000e+00
5.631e-01,1.048e-02
5.669e-01,0.000e+00
5.708e-01,0.000e+00
5.746e-01,5.242e-03
5.784e-01,5.242e-03
5.822e-01,2.621e-03
5.860e-01,5.242e-03
5.898e-01,1.310e-02
5.937e-01,5.242e-03
5.975e-01,7.863e-03
6.013e-01,1.048e-02
6.051e-01,5.242e-03
6.089e-01,5.242e-03
6.127e-01,0.000e+00
6.165e-01,5.242e-03
6.204e-01,5.242e-03
6.242e-01,1.310e-02
6.280e-01,5.242e-03
6.318e-01,1.048e-02
6.356e-01,7.863e-03
6.394e-01,7.863e-03
6.433e-01,5.242e-03
6.471e-01,1.048e-02
6.509e-01,1.310e-02
6.547e-01,1.573e-02
6.585e-01,1.835e-02
6.623e-01,1.310e-02
6.661e-01,1.048e-02
6.700e-01,1.573e-02
6.738e-01,1.573e-02
6.776e-01,1.310e-02
6.814e-01,1.573e-02
6.852e-01,2.097e-02
6.890e-01,2.621e-02
6.929e-01,3.145e-02
6.967e-01,2.621e-02
7.005e-01,2.621e-02
7.043e-01,2.097e-02
7.081e-01,2.359e-02
7.119e-01,1.835e-02
7.157e-01,3.145e-02
7.196e-01,3.931e-02
7.234e-01,3.407e-02
7.272e-01,3.407e-02
7.310e-01,3.931e-02
7.348e-01,6.814e-02
7.386e-01,3.669e-02
7.425e-01,1.573e-02
7.463e-01,4.980e-02
7.501e-01,4.980e-02
7.539e-01,6.552e-02
7.577e-01,4.193e-02
7.615e-01,8.125e-02
7.653e-01,4.980e-02
7.692e-01,5.242e-02
7.730e-01,4.980e-02
7.768e-01,9.435e-02
7.806e-01,8.125e-02
7.844e-01,8.125e-02
7.882e-01,9.435e-02
7.921e-01,1.048e-01
7.959e-01,1.075e-01
7.997e-01,1.075e-01
8.035e-01,1.599e-01
8.073e-01,1.179e-01
8.111e-01,1.651e-01
8.150e-01,1.651e-01
8.188e-01,1.520e-01
8.226e-01,1.913e-01
8.264e-01,2.411e-01
8.302e-01,2.464e-01
8.340e-01,2.569e-01
8.378e-01,2.935e-01
8.417e-01,3.224e-01
8.455e-01,3.669e-01
8.493e-01,3.486e-01
8.531e-01,4.036e-01
8.569e-01,3.853e-01
8.607e-01,4.508e-01
8.646e-01,4.954e-01
8.684e-01,5.609e-01
8.722e-01,6.421e-01
8.760e-01,7.837e-01
8.798e-01,8.125e-01
8.836e-01,9.881e-01
8.874e-01,1.093e+00
8.913e-01,1.208e+00
8.951e-01,1.334e+00
8.989e-01,1.588e+00
9.027e-01,1.926e+00
9.065e-01,2.254e+00
9.103e-01,2.723e+00
9.142e-01,3.198e+00
9.180e-01,3.803e+00
9.218e-01,4.657e+00
9.256e-01,6.149e+00
9.294e-01,7.336e+00
9.332e-01,9.079e+00
9.370e-01,1.220e+01
9.409e-01,1.604e+01
9.447e-01,2.014e+01
9.485e-01,2.591e+01
9.523e-01,3.194e+01
9.561e-01,3.434e+01
9.599e-01,3.207e+01
9.638e-01,2.150e+01
9.676e-01,9.155e+00
9.714e-01,1.793e+00
9.752e-01,1.179e-01
9.790e-01,0.000e+00
9.828e-01,0.000e+00
9.866e-01,0.000e+00
9.905e-01,0.000e+00
9.943e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/moderate_zap/total_probability/0_001.csv <==
transmittance,probability_density
3.429e-05,2.822e+01
1.029e-04,1.114e+02
1.715e-04,1.998e+02
2.400e-04,2.845e+02
3.086e-04,3.591e+02
3.772e-04,4.202e+02
4.458e-04,4.666e+02
5.144e-04,4.992e+02
5.830e-04,5.194e+02
6.516e-04,5.293e+02
7.201e-04,5.308e+02
7.887e-04,5.256e+02
8.573e-04,5.153e+02
9.259e-04,5.011e+02
9.945e-04,4.843e+02
1.063e-03,4.655e+02
1.132e-03,4.456e+02
1.200e-03,4.251e+02
1.269e-03,4.044e+02
1.337e-03,3.837e+02
1.406e-03,3.635e+02
1.475e-03,3.437e+02
1.543e-03,3.246e+02
1.612e-03,3.063e+02
1.680e-03,2.887e+02
1.749e-03,2.720e+02
1.818e-03,2.561e+02
1.886e-03,2.410e+02
1.955e-03,2.268e+02
2.023e-03,2.134e+02
2.092e-03,2.007e+02
2.160e-03,1.888e+02
2.229e-03,1.776e+02
2.298e-03,1.670e+02
2.366e-03,1.571e+02
2.435e-03,1.478e+02
2.503e-03,1.391e+02
2.572e-03,1.309e+02
2.641e-03,1.233e+02
2.709e-03,1.161e+02
2.778e-03,1.093e+02
2.846e-03,1.030e+02
2.915e-03,9.706e+01
2.983e-03,9.149e+01
3.052e-03,8.627e+01
3.121e-03,8.138e+01
3.189e-03,7.678e+01
3.258e-03,7.247e+01
3.326e-03,6.842e+01
3.395e-03,6.462e+01
3.464e-03,6.105e+01
3.532e-03,5.770e+01
3.601e-03,5.455e+01
3.669e-03,5.158e+01
3.738e-03,4.880e+01
3.806e-03,4.618e+01
3.875e-03,4.372e+01
3.944e-03,4.140e+01
4.012e-03,3.921e+01
4.081e-03,3.716e+01
4.149e-03,3.522e+01
4.218e-03,3.340e+01
4.287e-03,3.168e+01
4.355e-03,3.006e+01
4.424e-03,2.853e+01
4.492e-03,2.708e+01
4.561e-03,2.572e+01
4.629e-03,2.443e+01
4.698e-03,2.322e+01
4.767e-03,2.207e+01
4.835e-03,2.099e+01
4.904e-03,1.996e+01
4.972e-03,1.899e+01
5.041e-03,1.807e+01
5.110e-03,1.721e+01
5.178e-03,1.638e+01
5.247e-03,1.561e+01
5.315e-03,1.487e+01
5.384e-03,1.417e+01
5.453e-03,1.351e+01
5.521e-03,1.288e+01
5.590e-03,1.229e+01
5.658e-03,1.172e+01
5.727e-03,1.119e+01
5.795e-03,1.068e+01
5.864e-03,1.020e+01
5.933e-03,9.739e+00
6.001e-03,9.304e+00
6.070e-03,8.890e+00
6.138e-03,8.497e+00
6.207e-03,8.123e+00
6.276e-03,7.768e+00
6.344e-03,7.430e+00
6.413e-03,7.108e+00
6.481e-03,6.802e+00
6.550e-03,6.510e+00
6.618e-03,6.232e+00
6.687e-03,5.968e+00
6.756e-03,5.716e+00
6.824e-03,5.476e+00
6.893e-03,5.247e+00
6.961e-03,5.029e+00
7.030e-03,4.821e+00
7.099e-03,4.622e+00
7.167e-03,4.433e+00
7.236e-03,4.252e+00
7.304e-03,4.080e+00
7.373e-03,3.915e+00
7.441e-03,3.757e+00
7.510e-03,3.607e+00
7.579e-03,3.463e+00
7.647e-03,3.326e+00
7.716e-03,3.195e+00
7.784e-03,3.070e+00
7.853e-03,2.950e+00
7.922e-03,2.835e+00
7.990e-03,2.725e+00
8.059e-03,2.620e+00
8.127e-03,2.519e+00
8.196e-03,2.423e+00
8.264e-03,2.331e+00
8.333e-03,2.243e+00
8.402e-03,2.158e+00
8.470e-03,2.077e+00
8.539e-03,2.000e+00
8.607e-03,1.925e+00
8.676e-03,1.854e+00
8.745e-03,1.786e+00
8.813e-03,1.720e+00
8.882e-03,1.657e+00
8.950e-03,1.597e+00
9.019e-03,1.539e+00
9.088e-03,1.483e+00
9.156e-03,1.430e+00
9.225e-03,1.379e+00
9.293e-03,1.330e+00
9.362e-03,1.282e+00
9.430e-03,1.237e+00
9.499e-03,1.193e+00
9.568e-03,1.152e+00
9.636e-03,1.111e+00
9.705e-03,1.073e+00
9.773e-03,1.035e+00
9.842e-03,9.998e-01
9.911e-03,9.654e-01
9.979e-03,9.323e-01
1.005e-02,9.005e-01
1.012e-02,8.699e-01
1.018e-02,8.405e-01
1.025e-02,8.121e-01
1.032e-02,7.848e-01
1.039e-02,7.586e-01
1.046e-02,7.333e-01
1.053e-02,7.089e-01
1.060e-02,6.855e-01
1.066e-02,6.629e-01
1.073e-02,6.411e-01
1.080e-02,6.201e-01
1.087e-02,5.999e-01
1.094e-02,5.804e-01
1.101e-02,5.617e-01
1.108e-02,5.435e-01
1.115e-02,5.261e-01
1.121e-02,5.092e-01
1.128e-02,4.930e-01
1.135e-02,4.773e-01
1.142e-02,4.622e-01
1.149e-02,4.476e-01
1.156e-02,4.336e-01
1.163e-02,4.200e-01
1.169e-02,4.069e-01
1.176e-02,3.942e-01
1.183e-02,3.820e-01
1.190e-02,3.702e-01
1.197e-02,3.588e-01
1.204e-02,3.478e-01
1.211e-02,3.372e-01
1.217e-02,3.269e-01
1.224e-02,3.169e-01
1.231e-02,3.074e-01
1.238e-02,2.981e-01
1.245e-02,2.891e-01
1.252e-02,2.805e-01
1.259e-02,2.721e-01
1.265e-02,2.640e-01
1.272e-02,2.561e-01
1.279e-02,2.486e-01
1.286e-02,2.412e-01
1.293e-02,2.342e-01
1.300e-02,2.273e-01
1.307e-02,2.207e-01
1.313e-02,2.142e-01
1.320e-02,2.080e-01
1.327e-02,2.020e-01
1.334e-02,1.962e-01
1.341e-02,1.905e-01
1.348e-02,1.851e-01
1.355e-02,1.798e-01
1.361e-02,1.747e-01
1.368e-02,1.697e-01


==> anc/03_results/moderate_zap/total_probability/0_002.csv <==
transmittance,probability_density
1.277e-04,7.404e+00
3.830e-04,2.768e+01
6.383e-04,4.922e+01
8.936e-04,7.017e+01
1.149e-03,8.910e+01
1.404e-03,1.050e+02
1.660e-03,1.176e+02
1.915e-03,1.268e+02
2.170e-03,1.329e+02
2.425e-03,1.364e+02
2.681e-03,1.377e+02
2.936e-03,1.372e+02
3.191e-03,1.353e+02
3.447e-03,1.323e+02
3.702e-03,1.285e+02
3.957e-03,1.241e+02
4.213e-03,1.193e+02
4.468e-03,1.142e+02
4.723e-03,1.091e+02
4.979e-03,1.039e+02
5.234e-03,9.872e+01
5.489e-03,9.365e+01
5.744e-03,8.871e+01
6.000e-03,8.393e+01
6.255e-03,7.933e+01
6.510e-03,7.492e+01
6.766e-03,7.071e+01
7.021e-03,6.670e+01
7.276e-03,6.290e+01
7.532e-03,5.929e+01
7.787e-03,5.588e+01
8.042e-03,5.265e+01
8.298e-03,4.961e+01
8.553e-03,4.675e+01
8.808e-03,4.405e+01
9.064e-03,4.150e+01
9.319e-03,3.911e+01
9.574e-03,3.686e+01
9.829e-03,3.475e+01
1.008e-02,3.276e+01
1.034e-02,3.090e+01
1.060e-02,2.914e+01
1.085e-02,2.750e+01
1.111e-02,2.595e+01
1.136e-02,2.449e+01
1.162e-02,2.312e+01
1.187e-02,2.184e+01
1.213e-02,2.063e+01
1.238e-02,1.950e+01
1.264e-02,1.843e+01
1.289e-02,1.743e+01
1.315e-02,1.648e+01
1.340e-02,1.559e+01
1.366e-02,1.476e+01
1.391e-02,1.397e+01
1.417e-02,1.323e+01
1.443e-02,1.253e+01
1.468e-02,1.188e+01
1.494e-02,1.126e+01
1.519e-02,1.067e+01
1.545e-02,1.012e+01
1.570e-02,9.603e+00
1.596e-02,9.114e+00
1.621e-02,8.651e+00
1.647e-02,8.215e+00
1.672e-02,7.803e+00
1.698e-02,7.414e+00
1.723e-02,7.047e+00
1.749e-02,6.699e+00
1.774e-02,6.371e+00
1.800e-02,6.060e+00
1.825e-02,5.766e+00
1.851e-02,5.488e+00
1.877e-02,5.225e+00
1.902e-02,4.976e+00
1.928e-02,4.740e+00
1.953e-02,4.516e+00
1.979e-02,4.304e+00
2.004e-02,4.104e+00
2.030e-02,3.913e+00
2.055e-02,3.732e+00
2.081e-02,3.561e+00
2.106e-02,3.398e+00
2.132e-02,3.244e+00
2.157e-02,3.097e+00
2.183e-02,2.958e+00
2.208e-02,2.826e+00
2.234e-02,2.700e+00
2.259e-02,2.581e+00
2.285e-02,2.467e+00
2.311e-02,2.359e+00
2.336e-02,2.256e+00
2.362e-02,2.159e+00
2.387e-02,2.065e+00
2.413e-02,1.977e+00
2.438e-02,1.892e+00
2.464e-02,1.812e+00
2.489e-02,1.735e+00
2.515e-02,1.662e+00
2.540e-02,1.593e+00
2.566e-02,1.526e+00
2.591e-02,1.463e+00
2.617e-02,1.403e+00
2.642e-02,1.345e+00
2.668e-02,1.290e+00
2.694e-02,1.238e+00
2.719e-02,1.188e+00
2.745e-02,1.140e+00
2.770e-02,1.094e+00
2.796e-02,1.050e+00
2.821e-02,1.009e+00
2.847e-02,9.687e-01
2.872e-02,9.306e-01
2.898e-02,8.941e-01
2.923e-02,8.592e-01
2.949e-02,8.259e-01
2.974e-02,7.939e-01
3.000e-02,7.634e-01
3.025e-02,7.341e-01
3.051e-02,7.061e-01
3.076e-02,6.793e-01
3.102e-02,6.536e-01
3.128e-02,6.290e-01
3.153e-02,6.054e-01
3.179e-02,5.828e-01
3.204e-02,5.612e-01
3.230e-02,5.404e-01
3.255e-02,5.205e-01
3.281e-02,5.014e-01
3.306e-02,4.830e-01
3.332e-02,4.655e-01
3.357e-02,4.486e-01
3.383e-02,4.324e-01
3.408e-02,4.169e-01
3.434e-02,4.019e-01
3.459e-02,3.876e-01
3.485e-02,3.738e-01
3.511e-02,3.606e-01
3.536e-02,3.479e-01
3.562e-02,3.357e-01
3.587e-02,3.240e-01
3.613e-02,3.127e-01
3.638e-02,3.019e-01
3.664e-02,2.914e-01
3.689e-02,2.814e-01
3.715e-02,2.718e-01
3.740e-02,2.625e-01
3.766e-02,2.536e-01
3.791e-02,2.450e-01
3.817e-02,2.367e-01
3.842e-02,2.288e-01
3.868e-02,2.211e-01
3.893e-02,2.137e-01
3.919e-02,2.066e-01
3.945e-02,1.998e-01
3.970e-02,1.932e-01
3.996e-02,1.868e-01
4.021e-02,1.807e-01
4.047e-02,1.748e-01
4.072e-02,1.691e-01
4.098e-02,1.637e-01
4.123e-02,1.584e-01
4.149e-02,1.533e-01
4.174e-02,1.484e-01
4.200e-02,1.436e-01
4.225e-02,1.391e-01
4.251e-02,1.346e-01
4.276e-02,1.304e-01
4.302e-02,1.263e-01
4.328e-02,1.223e-01
4.353e-02,1.185e-01
4.379e-02,1.148e-01
4.404e-02,1.112e-01
4.430e-02,1.078e-01
4.455e-02,1.045e-01
4.481e-02,1.013e-01
4.506e-02,9.816e-02
4.532e-02,9.516e-02
4.557e-02,9.226e-02
4.583e-02,8.946e-02
4.608e-02,8.676e-02
4.634e-02,8.415e-02
4.659e-02,8.162e-02
4.685e-02,7.918e-02
4.710e-02,7.681e-02
4.736e-02,7.453e-02
4.762e-02,7.232e-02
4.787e-02,7.018e-02
4.813e-02,6.812e-02
4.838e-02,6.612e-02
4.864e-02,6.418e-02
4.889e-02,6.231e-02
4.915e-02,6.050e-02
4.940e-02,5.874e-02
4.966e-02,5.704e-02
4.991e-02,5.540e-02
5.017e-02,5.381e-02
5.042e-02,5.227e-02
5.068e-02,5.078e-02
5.093e-02,4.933e-02


==> anc/03_results/moderate_zap/total_probability/0_003.csv <==
transmittance,probability_density
2.665e-04,3.207e+00
7.994e-04,1.117e+01
1.332e-03,2.025e+01
1.865e-03,2.942e+01
2.398e-03,3.795e+01
2.931e-03,4.536e+01
3.464e-03,5.142e+01
3.997e-03,5.609e+01
4.530e-03,5.945e+01
5.063e-03,6.163e+01
5.596e-03,6.279e+01
6.129e-03,6.310e+01
6.662e-03,6.271e+01
7.195e-03,6.177e+01
7.728e-03,6.040e+01
8.261e-03,5.870e+01
8.794e-03,5.677e+01
9.327e-03,5.468e+01
9.860e-03,5.248e+01
1.039e-02,5.022e+01
1.093e-02,4.794e+01
1.146e-02,4.568e+01
1.199e-02,4.344e+01
1.252e-02,4.126e+01
1.306e-02,3.913e+01
1.359e-02,3.708e+01
1.412e-02,3.511e+01
1.466e-02,3.322e+01
1.519e-02,3.142e+01
1.572e-02,2.970e+01
1.625e-02,2.806e+01
1.679e-02,2.651e+01
1.732e-02,2.503e+01
1.785e-02,2.364e+01
1.839e-02,2.232e+01
1.892e-02,2.108e+01
1.945e-02,1.990e+01
1.999e-02,1.879e+01
2.052e-02,1.775e+01
2.105e-02,1.676e+01
2.158e-02,1.583e+01
2.212e-02,1.496e+01
2.265e-02,1.413e+01
2.318e-02,1.335e+01
2.372e-02,1.262e+01
2.425e-02,1.193e+01
2.478e-02,1.129e+01
2.532e-02,1.067e+01
2.585e-02,1.010e+01
2.638e-02,9.557e+00
2.691e-02,9.046e+00
2.745e-02,8.565e+00
2.798e-02,8.112e+00
2.851e-02,7.684e+00
2.905e-02,7.281e+00
2.958e-02,6.901e+00
3.011e-02,6.543e+00
3.064e-02,6.205e+00
3.118e-02,5.886e+00
3.171e-02,5.585e+00
3.224e-02,5.301e+00
3.278e-02,5.033e+00
3.331e-02,4.779e+00
3.384e-02,4.540e+00
3.438e-02,4.314e+00
3.491e-02,4.100e+00
3.544e-02,3.898e+00
3.597e-02,3.707e+00
3.651e-02,3.526e+00
3.704e-02,3.355e+00
3.757e-02,3.193e+00
3.811e-02,3.039e+00
3.864e-02,2.894e+00
3.917e-02,2.757e+00
3.970e-02,2.626e+00
4.024e-02,2.503e+00
4.077e-02,2.386e+00
4.130e-02,2.275e+00
4.184e-02,2.169e+00
4.237e-02,2.069e+00
4.290e-02,1.975e+00
4.344e-02,1.885e+00
4.397e-02,1.799e+00
4.450e-02,1.718e+00
4.503e-02,1.641e+00
4.557e-02,1.567e+00
4.610e-02,1.498e+00
4.663e-02,1.431e+00
4.717e-02,1.368e+00
4.770e-02,1.309e+00
4.823e-02,1.252e+00
4.876e-02,1.197e+00
4.930e-02,1.146e+00
4.983e-02,1.096e+00
5.036e-02,1.050e+00
5.090e-02,1.005e+00
5.143e-02,9.624e-01
5.196e-02,9.218e-01
5.250e-02,8.832e-01
5.303e-02,8.463e-01
5.356e-02,8.112e-01
5.409e-02,7.777e-01
5.463e-02,7.457e-01
5.516e-02,7.151e-01
5.569e-02,6.860e-01
5.623e-02,6.582e-01
5.676e-02,6.316e-01
5.729e-02,6.062e-01
5.783e-02,5.819e-01
5.836e-02,5.588e-01
5.889e-02,5.366e-01
5.942e-02,5.154e-01
5.996e-02,4.952e-01
6.049e-02,4.758e-01
6.102e-02,4.572e-01
6.156e-02,4.395e-01
6.209e-02,4.225e-01
6.262e-02,4.063e-01
6.315e-02,3.907e-01
6.369e-02,3.758e-01
6.422e-02,3.616e-01
6.475e-02,3.479e-01
6.529e-02,3.348e-01
6.582e-02,3.223e-01
6.635e-02,3.102e-01
6.689e-02,2.987e-01
6.742e-02,2.876e-01
6.795e-02,2.770e-01
6.848e-02,2.669e-01
6.902e-02,2.571e-01
6.955e-02,2.478e-01
7.008e-02,2.388e-01
7.062e-02,2.302e-01
7.115e-02,2.219e-01
7.168e-02,2.139e-01
7.221e-02,2.063e-01
7.275e-02,1.990e-01
7.328e-02,1.919e-01
7.381e-02,1.851e-01
7.435e-02,1.786e-01
7.488e-02,1.724e-01
7.541e-02,1.664e-01
7.595e-02,1.606e-01
7.648e-02,1.551e-01
7.701e-02,1.497e-01
7.754e-02,1.446e-01
7.808e-02,1.396e-01
7.861e-02,1.349e-01
7.914e-02,1.303e-01
7.968e-02,1.259e-01
8.021e-02,1.216e-01
8.074e-02,1.176e-01
8.127e-02,1.136e-01
8.181e-02,1.098e-01
8.234e-02,1.062e-01
8.287e-02,1.027e-01
8.341e-02,9.931e-02
8.394e-02,9.605e-02
8.447e-02,9.290e-02
8.501e-02,8.987e-02
8.554e-02,8.695e-02
8.607e-02,8.414e-02
8.660e-02,8.142e-02
8.714e-02,7.881e-02
8.767e-02,7.628e-02
8.820e-02,7.385e-02
8.874e-02,7.150e-02
8.927e-02,6.923e-02
8.980e-02,6.704e-02
9.034e-02,6.493e-02
9.087e-02,6.290e-02
9.140e-02,6.093e-02
9.193e-02,5.903e-02
9.247e-02,5.720e-02
9.300e-02,5.543e-02
9.353e-02,5.372e-02
9.407e-02,5.206e-02
9.460e-02,5.047e-02
9.513e-02,4.893e-02
9.566e-02,4.744e-02
9.620e-02,4.600e-02
9.673e-02,4.460e-02
9.726e-02,4.326e-02
9.780e-02,4.196e-02
9.833e-02,4.070e-02
9.886e-02,3.949e-02
9.940e-02,3.831e-02
9.993e-02,3.717e-02
1.005e-01,3.607e-02
1.010e-01,3.501e-02
1.015e-01,3.398e-02
1.021e-01,3.298e-02
1.026e-01,3.202e-02
1.031e-01,3.109e-02
1.037e-01,3.019e-02
1.042e-01,2.931e-02
1.047e-01,2.847e-02
1.053e-01,2.765e-02
1.058e-01,2.685e-02
1.063e-01,2.609e-02


==> anc/03_results/moderate_zap/total_probability/0_004.csv <==
transmittance,probability_density
4.516e-04,1.643e+00
1.355e-03,5.555e+00
2.258e-03,9.982e+00
3.161e-03,1.461e+01
4.064e-03,1.912e+01
4.967e-03,2.323e+01
5.870e-03,2.677e+01
6.773e-03,2.966e+01
7.676e-03,3.191e+01
8.579e-03,3.353e+01
9.483e-03,3.459e+01
1.039e-02,3.516e+01
1.129e-02,3.531e+01
1.219e-02,3.512e+01
1.309e-02,3.465e+01
1.400e-02,3.396e+01
1.490e-02,3.309e+01
1.580e-02,3.210e+01
1.671e-02,3.101e+01
1.761e-02,2.986e+01
1.851e-02,2.868e+01
1.942e-02,2.747e+01
2.032e-02,2.626e+01
2.122e-02,2.505e+01
2.213e-02,2.387e+01
2.303e-02,2.272e+01
2.393e-02,2.159e+01
2.484e-02,2.051e+01
2.574e-02,1.946e+01
2.664e-02,1.846e+01
2.754e-02,1.750e+01
2.845e-02,1.658e+01
2.935e-02,1.570e+01
3.025e-02,1.487e+01
3.116e-02,1.407e+01
3.206e-02,1.332e+01
3.296e-02,1.261e+01
3.387e-02,1.193e+01
3.477e-02,1.129e+01
3.567e-02,1.069e+01
3.658e-02,1.011e+01
3.748e-02,9.571e+00
3.838e-02,9.059e+00
3.928e-02,8.575e+00
4.019e-02,8.118e+00
4.109e-02,7.687e+00
4.199e-02,7.280e+00
4.290e-02,6.895e+00
4.380e-02,6.532e+00
4.470e-02,6.189e+00
4.561e-02,5.865e+00
4.651e-02,5.560e+00
4.741e-02,5.271e+00
4.832e-02,4.999e+00
4.922e-02,4.742e+00
5.012e-02,4.499e+00
5.103e-02,4.269e+00
5.193e-02,4.052e+00
5.283e-02,3.847e+00
5.373e-02,3.653e+00
5.464e-02,3.470e+00
5.554e-02,3.297e+00
5.644e-02,3.133e+00
5.735e-02,2.978e+00
5.825e-02,2.832e+00
5.915e-02,2.693e+00
6.006e-02,2.562e+00
6.096e-02,2.438e+00
6.186e-02,2.320e+00
6.277e-02,2.208e+00
6.367e-02,2.103e+00
6.457e-02,2.003e+00
6.547e-02,1.908e+00
6.638e-02,1.818e+00
6.728e-02,1.733e+00
6.818e-02,1.652e+00
6.909e-02,1.575e+00
6.999e-02,1.503e+00
7.089e-02,1.433e+00
7.180e-02,1.368e+00
7.270e-02,1.306e+00
7.360e-02,1.246e+00
7.451e-02,1.190e+00
7.541e-02,1.137e+00
7.631e-02,1.086e+00
7.722e-02,1.038e+00
7.812e-02,9.917e-01
7.902e-02,9.481e-01
7.992e-02,9.065e-01
8.083e-02,8.669e-01
8.173e-02,8.293e-01
8.263e-02,7.935e-01
8.354e-02,7.593e-01
8.444e-02,7.268e-01
8.534e-02,6.958e-01
8.625e-02,6.663e-01
8.715e-02,6.382e-01
8.805e-02,6.113e-01
8.896e-02,5.857e-01
8.986e-02,5.613e-01
9.076e-02,5.381e-01
9.166e-02,5.159e-01
9.257e-02,4.946e-01
9.347e-02,4.744e-01
9.437e-02,4.551e-01
9.528e-02,4.366e-01
9.618e-02,4.190e-01
9.708e-02,4.022e-01
9.799e-02,3.861e-01
9.889e-02,3.707e-01
9.979e-02,3.560e-01
1.007e-01,3.419e-01
1.016e-01,3.285e-01
1.025e-01,3.156e-01
1.034e-01,3.033e-01
1.043e-01,2.915e-01
1.052e-01,2.802e-01
1.061e-01,2.694e-01
1.070e-01,2.591e-01
1.079e-01,2.492e-01
1.088e-01,2.397e-01
1.097e-01,2.306e-01
1.106e-01,2.219e-01
1.115e-01,2.136e-01
1.124e-01,2.056e-01
1.133e-01,1.979e-01
1.142e-01,1.906e-01
1.151e-01,1.836e-01
1.160e-01,1.768e-01
1.170e-01,1.703e-01
1.179e-01,1.641e-01
1.188e-01,1.581e-01
1.197e-01,1.524e-01
1.206e-01,1.469e-01
1.215e-01,1.416e-01
1.224e-01,1.365e-01
1.233e-01,1.317e-01
1.242e-01,1.270e-01
1.251e-01,1.225e-01
1.260e-01,1.182e-01
1.269e-01,1.140e-01
1.278e-01,1.100e-01
1.287e-01,1.062e-01
1.296e-01,1.025e-01
1.305e-01,9.894e-02
1.314e-01,9.552e-02
1.323e-01,9.224e-02
1.332e-01,8.908e-02
1.341e-01,8.604e-02
1.350e-01,8.312e-02
1.359e-01,8.030e-02
1.368e-01,7.759e-02
1.377e-01,7.498e-02
1.386e-01,7.247e-02
1.395e-01,7.005e-02
1.404e-01,6.772e-02
1.413e-01,6.547e-02
1.422e-01,6.331e-02
1.431e-01,6.123e-02
1.440e-01,5.922e-02
1.449e-01,5.728e-02
1.459e-01,5.542e-02
1.468e-01,5.362e-02
1.477e-01,5.188e-02
1.486e-01,5.021e-02
1.495e-01,4.859e-02
1.504e-01,4.704e-02
1.513e-01,4.554e-02
1.522e-01,4.409e-02
1.531e-01,4.269e-02
1.540e-01,4.134e-02
1.549e-01,4.004e-02
1.558e-01,3.878e-02
1.567e-01,3.757e-02
1.576e-01,3.639e-02
1.585e-01,3.526e-02
1.594e-01,3.417e-02
1.603e-01,3.312e-02
1.612e-01,3.210e-02
1.621e-01,3.111e-02
1.630e-01,3.016e-02
1.639e-01,2.924e-02
1.648e-01,2.835e-02
1.657e-01,2.749e-02
1.666e-01,2.666e-02
1.675e-01,2.586e-02
1.684e-01,2.508e-02
1.693e-01,2.433e-02
1.702e-01,2.360e-02
1.711e-01,2.290e-02
1.720e-01,2.222e-02
1.729e-01,2.157e-02
1.738e-01,2.093e-02
1.747e-01,2.032e-02
1.757e-01,1.972e-02
1.766e-01,1.914e-02
1.775e-01,1.859e-02
1.784e-01,1.805e-02
1.793e-01,1.753e-02
1.802e-01,1.702e-02


==> anc/03_results/moderate_zap/total_probability/0_005.csv <==
transmittance,probability_density
6.564e-04,7.202e-01
1.969e-03,3.088e+00
3.282e-03,5.799e+00
4.595e-03,8.599e+00
5.908e-03,1.135e+01
7.221e-03,1.394e+01
8.534e-03,1.625e+01
9.846e-03,1.823e+01
1.116e-02,1.985e+01
1.247e-02,2.111e+01
1.378e-02,2.203e+01
1.510e-02,2.263e+01
1.641e-02,2.296e+01
1.772e-02,2.306e+01
1.904e-02,2.296e+01
2.035e-02,2.269e+01
2.166e-02,2.228e+01
2.297e-02,2.177e+01
2.429e-02,2.118e+01
2.560e-02,2.053e+01
2.691e-02,1.983e+01
2.823e-02,1.910e+01
2.954e-02,1.836e+01
3.085e-02,1.761e+01
3.216e-02,1.685e+01
3.348e-02,1.611e+01
3.479e-02,1.538e+01
3.610e-02,1.466e+01
3.742e-02,1.397e+01
3.873e-02,1.330e+01
4.004e-02,1.265e+01
4.135e-02,1.202e+01
4.267e-02,1.142e+01
4.398e-02,1.084e+01
4.529e-02,1.029e+01
4.661e-02,9.769e+00
4.792e-02,9.268e+00
4.923e-02,8.792e+00
5.054e-02,8.339e+00
5.186e-02,7.908e+00
5.317e-02,7.499e+00
5.448e-02,7.111e+00
5.580e-02,6.743e+00
5.711e-02,6.395e+00
5.842e-02,6.064e+00
5.973e-02,5.751e+00
6.105e-02,5.455e+00
6.236e-02,5.174e+00
6.367e-02,4.909e+00
6.499e-02,4.657e+00
6.630e-02,4.419e+00
6.761e-02,4.194e+00
6.892e-02,3.981e+00
7.024e-02,3.780e+00
7.155e-02,3.589e+00
7.286e-02,3.408e+00
7.418e-02,3.238e+00
7.549e-02,3.076e+00
7.680e-02,2.923e+00
7.811e-02,2.778e+00
7.943e-02,2.641e+00
8.074e-02,2.511e+00
8.205e-02,2.388e+00
8.337e-02,2.272e+00
8.468e-02,2.161e+00
8.599e-02,2.057e+00
8.730e-02,1.958e+00
8.862e-02,1.864e+00
8.993e-02,1.775e+00
9.124e-02,1.690e+00
9.256e-02,1.610e+00
9.387e-02,1.534e+00
9.518e-02,1.462e+00
9.649e-02,1.394e+00
9.781e-02,1.329e+00
9.912e-02,1.268e+00
1.004e-01,1.209e+00
1.017e-01,1.154e+00
1.031e-01,1.101e+00
1.044e-01,1.051e+00
1.057e-01,1.003e+00
1.070e-01,9.582e-01
1.083e-01,9.152e-01
1.096e-01,8.743e-01
1.109e-01,8.354e-01
1.122e-01,7.984e-01
1.136e-01,7.632e-01
1.149e-01,7.297e-01
1.162e-01,6.978e-01
1.175e-01,6.675e-01
1.188e-01,6.386e-01
1.201e-01,6.110e-01
1.214e-01,5.848e-01
1.228e-01,5.598e-01
1.241e-01,5.360e-01
1.254e-01,5.133e-01
1.267e-01,4.916e-01
1.280e-01,4.710e-01
1.293e-01,4.513e-01
1.306e-01,4.325e-01
1.319e-01,4.146e-01
1.333e-01,3.974e-01
1.346e-01,3.811e-01
1.359e-01,3.655e-01
1.372e-01,3.506e-01
1.385e-01,3.364e-01
1.398e-01,3.228e-01
1.411e-01,3.098e-01
1.424e-01,2.974e-01
1.438e-01,2.855e-01
1.451e-01,2.741e-01
1.464e-01,2.633e-01
1.477e-01,2.529e-01
1.490e-01,2.430e-01
1.503e-01,2.335e-01
1.516e-01,2.244e-01
1.529e-01,2.157e-01
1.543e-01,2.073e-01
1.556e-01,1.994e-01
1.569e-01,1.917e-01
1.582e-01,1.844e-01
1.595e-01,1.774e-01
1.608e-01,1.707e-01
1.621e-01,1.642e-01
1.634e-01,1.581e-01
1.648e-01,1.521e-01
1.661e-01,1.465e-01
1.674e-01,1.410e-01
1.687e-01,1.358e-01
1.700e-01,1.308e-01
1.713e-01,1.260e-01
1.726e-01,1.214e-01
1.740e-01,1.170e-01
1.753e-01,1.127e-01
1.766e-01,1.087e-01
1.779e-01,1.047e-01
1.792e-01,1.010e-01
1.805e-01,9.736e-02
1.818e-01,9.389e-02
1.831e-01,9.056e-02
1.845e-01,8.736e-02
1.858e-01,8.428e-02
1.871e-01,8.132e-02
1.884e-01,7.847e-02
1.897e-01,7.574e-02
1.910e-01,7.311e-02
1.923e-01,7.058e-02
1.936e-01,6.814e-02
1.950e-01,6.580e-02
1.963e-01,6.355e-02
1.976e-01,6.138e-02
1.989e-01,5.929e-02
2.002e-01,5.728e-02
2.015e-01,5.535e-02
2.028e-01,5.348e-02
2.041e-01,5.169e-02
2.055e-01,4.996e-02
2.068e-01,4.830e-02
2.081e-01,4.669e-02
2.094e-01,4.515e-02
2.107e-01,4.366e-02
2.120e-01,4.223e-02
2.133e-01,4.084e-02
2.147e-01,3.951e-02
2.160e-01,3.822e-02
2.173e-01,3.698e-02
2.186e-01,3.579e-02
2.199e-01,3.464e-02
2.212e-01,3.352e-02
2.225e-01,3.245e-02
2.238e-01,3.142e-02
2.252e-01,3.042e-02
2.265e-01,2.945e-02
2.278e-01,2.852e-02
2.291e-01,2.762e-02
2.304e-01,2.676e-02
2.317e-01,2.592e-02
2.330e-01,2.511e-02
2.343e-01,2.433e-02
2.357e-01,2.357e-02
2.370e-01,2.285e-02
2.383e-01,2.214e-02
2.396e-01,2.146e-02
2.409e-01,2.080e-02
2.422e-01,2.017e-02
2.435e-01,1.956e-02
2.448e-01,1.896e-02
2.462e-01,1.839e-02
2.475e-01,1.783e-02
2.488e-01,1.730e-02
2.501e-01,1.678e-02
2.514e-01,1.628e-02
2.527e-01,1.579e-02
2.540e-01,1.532e-02
2.553e-01,1.487e-02
2.567e-01,1.443e-02
2.580e-01,1.401e-02
2.593e-01,1.359e-02
2.606e-01,1.320e-02
2.619e-01,1.281e-02


==> anc/03_results/moderate_zap/total_probability/0_006.csv <==
transmittance,probability_density
8.833e-04,4.258e-01
2.650e-03,1.848e+00
4.417e-03,3.484e+00
6.183e-03,5.213e+00
7.950e-03,6.960e+00
9.716e-03,8.654e+00
1.148e-02,1.023e+01
1.325e-02,1.165e+01
1.502e-02,1.287e+01
1.678e-02,1.388e+01
1.855e-02,1.469e+01
2.032e-02,1.529e+01
2.208e-02,1.571e+01
2.385e-02,1.596e+01
2.562e-02,1.607e+01
2.738e-02,1.605e+01
2.915e-02,1.592e+01
3.092e-02,1.571e+01
3.268e-02,1.541e+01
3.445e-02,1.506e+01
3.622e-02,1.466e+01
3.798e-02,1.423e+01
3.975e-02,1.377e+01
4.152e-02,1.329e+01
4.328e-02,1.281e+01
4.505e-02,1.231e+01
4.681e-02,1.182e+01
4.858e-02,1.133e+01
5.035e-02,1.085e+01
5.211e-02,1.037e+01
5.388e-02,9.911e+00
5.565e-02,9.462e+00
5.741e-02,9.026e+00
5.918e-02,8.604e+00
6.095e-02,8.198e+00
6.271e-02,7.808e+00
6.448e-02,7.433e+00
6.625e-02,7.073e+00
6.801e-02,6.730e+00
6.978e-02,6.401e+00
7.155e-02,6.087e+00
7.331e-02,5.788e+00
7.508e-02,5.502e+00
7.685e-02,5.230e+00
7.861e-02,4.972e+00
8.038e-02,4.726e+00
8.215e-02,4.492e+00
8.391e-02,4.270e+00
8.568e-02,4.058e+00
8.745e-02,3.858e+00
8.921e-02,3.668e+00
9.098e-02,3.487e+00
9.275e-02,3.315e+00
9.451e-02,3.152e+00
9.628e-02,2.998e+00
9.805e-02,2.851e+00
9.981e-02,2.712e+00
1.016e-01,2.580e+00
1.033e-01,2.455e+00
1.051e-01,2.336e+00
1.069e-01,2.224e+00
1.086e-01,2.117e+00
1.104e-01,2.015e+00
1.122e-01,1.919e+00
1.139e-01,1.827e+00
1.157e-01,1.741e+00
1.175e-01,1.658e+00
1.192e-01,1.580e+00
1.210e-01,1.506e+00
1.228e-01,1.436e+00
1.245e-01,1.369e+00
1.263e-01,1.305e+00
1.281e-01,1.245e+00
1.298e-01,1.188e+00
1.316e-01,1.133e+00
1.334e-01,1.081e+00
1.351e-01,1.032e+00
1.369e-01,9.852e-01
1.387e-01,9.407e-01
1.404e-01,8.983e-01
1.422e-01,8.581e-01
1.440e-01,8.198e-01
1.457e-01,7.833e-01
1.475e-01,7.486e-01
1.493e-01,7.156e-01
1.510e-01,6.842e-01
1.528e-01,6.543e-01
1.546e-01,6.257e-01
1.563e-01,5.986e-01
1.581e-01,5.727e-01
1.599e-01,5.481e-01
1.616e-01,5.246e-01
1.634e-01,5.022e-01
1.652e-01,4.808e-01
1.669e-01,4.604e-01
1.687e-01,4.410e-01
1.705e-01,4.225e-01
1.722e-01,4.048e-01
1.740e-01,3.879e-01
1.758e-01,3.718e-01
1.775e-01,3.565e-01
1.793e-01,3.418e-01
1.811e-01,3.278e-01
1.828e-01,3.144e-01
1.846e-01,3.016e-01
1.864e-01,2.893e-01
1.881e-01,2.777e-01
1.899e-01,2.665e-01
1.917e-01,2.558e-01
1.934e-01,2.456e-01
1.952e-01,2.358e-01
1.970e-01,2.265e-01
1.987e-01,2.176e-01
2.005e-01,2.090e-01
2.023e-01,2.008e-01
2.040e-01,1.930e-01
2.058e-01,1.855e-01
2.076e-01,1.783e-01
2.093e-01,1.715e-01
2.111e-01,1.649e-01
2.129e-01,1.586e-01
2.146e-01,1.525e-01
2.164e-01,1.467e-01
2.182e-01,1.412e-01
2.199e-01,1.359e-01
2.217e-01,1.308e-01
2.235e-01,1.259e-01
2.252e-01,1.212e-01
2.270e-01,1.167e-01
2.288e-01,1.124e-01
2.305e-01,1.082e-01
2.323e-01,1.042e-01
2.341e-01,1.004e-01
2.358e-01,9.677e-02
2.376e-01,9.325e-02
2.394e-01,8.987e-02
2.411e-01,8.663e-02
2.429e-01,8.351e-02
2.447e-01,8.052e-02
2.464e-01,7.765e-02
2.482e-01,7.489e-02
2.500e-01,7.223e-02
2.517e-01,6.968e-02
2.535e-01,6.723e-02
2.553e-01,6.487e-02
2.570e-01,6.260e-02
2.588e-01,6.042e-02
2.606e-01,5.832e-02
2.623e-01,5.630e-02
2.641e-01,5.436e-02
2.659e-01,5.249e-02
2.676e-01,5.069e-02
2.694e-01,4.896e-02
2.712e-01,4.730e-02
2.729e-01,4.569e-02
2.747e-01,4.415e-02
2.765e-01,4.266e-02
2.782e-01,4.123e-02
2.800e-01,3.985e-02
2.818e-01,3.852e-02
2.835e-01,3.724e-02
2.853e-01,3.600e-02
2.871e-01,3.481e-02
2.888e-01,3.367e-02
2.906e-01,3.256e-02
2.924e-01,3.149e-02
2.941e-01,3.047e-02
2.959e-01,2.948e-02
2.977e-01,2.852e-02
2.994e-01,2.760e-02
3.012e-01,2.671e-02
3.030e-01,2.585e-02
3.047e-01,2.503e-02
3.065e-01,2.423e-02
3.083e-01,2.346e-02
3.100e-01,2.271e-02
3.118e-01,2.199e-02
3.136e-01,2.130e-02
3.153e-01,2.063e-02
3.171e-01,1.998e-02
3.189e-01,1.936e-02
3.206e-01,1.876e-02
3.224e-01,1.817e-02
3.242e-01,1.761e-02
3.259e-01,1.707e-02
3.277e-01,1.654e-02
3.295e-01,1.604e-02
3.312e-01,1.554e-02
3.330e-01,1.507e-02
3.348e-01,1.461e-02
3.365e-01,1.417e-02
3.383e-01,1.374e-02
3.401e-01,1.333e-02
3.418e-01,1.293e-02
3.436e-01,1.254e-02
3.454e-01,1.216e-02
3.471e-01,1.180e-02
3.489e-01,1.145e-02
3.507e-01,1.111e-02
3.524e-01,1.078e-02


==> anc/03_results/moderate_zap/total_probability/0_007.csv <==
transmittance,probability_density
1.118e-03,3.048e-01
3.355e-03,1.091e+00
5.592e-03,2.054e+00
7.829e-03,3.115e+00
1.007e-02,4.230e+00
1.230e-02,5.357e+00
1.454e-02,6.454e+00
1.678e-02,7.486e+00
1.901e-02,8.424e+00
2.125e-02,9.250e+00
2.349e-02,9.956e+00
2.572e-02,1.054e+01
2.796e-02,1.100e+01
3.020e-02,1.134e+01
3.243e-02,1.158e+01
3.467e-02,1.172e+01
3.691e-02,1.177e+01
3.914e-02,1.175e+01
4.138e-02,1.166e+01
4.362e-02,1.152e+01
4.586e-02,1.132e+01
4.809e-02,1.109e+01
5.033e-02,1.083e+01
5.257e-02,1.055e+01
5.480e-02,1.024e+01
5.704e-02,9.925e+00
5.928e-02,9.597e+00
6.151e-02,9.264e+00
6.375e-02,8.928e+00
6.599e-02,8.592e+00
6.822e-02,8.259e+00
7.046e-02,7.929e+00
7.270e-02,7.605e+00
7.493e-02,7.288e+00
7.717e-02,6.979e+00
7.941e-02,6.678e+00
8.165e-02,6.387e+00
8.388e-02,6.105e+00
8.612e-02,5.832e+00
8.836e-02,5.570e+00
9.059e-02,5.317e+00
9.283e-02,5.074e+00
9.507e-02,4.841e+00
9.730e-02,4.617e+00
9.954e-02,4.403e+00
1.018e-01,4.199e+00
1.040e-01,4.003e+00
1.063e-01,3.816e+00
1.085e-01,3.637e+00
1.107e-01,3.467e+00
1.130e-01,3.304e+00
1.152e-01,3.149e+00
1.174e-01,3.001e+00
1.197e-01,2.860e+00
1.219e-01,2.726e+00
1.241e-01,2.598e+00
1.264e-01,2.477e+00
1.286e-01,2.361e+00
1.309e-01,2.250e+00
1.331e-01,2.145e+00
1.353e-01,2.046e+00
1.376e-01,1.951e+00
1.398e-01,1.860e+00
1.420e-01,1.774e+00
1.443e-01,1.692e+00
1.465e-01,1.614e+00
1.488e-01,1.540e+00
1.510e-01,1.469e+00
1.532e-01,1.402e+00
1.555e-01,1.338e+00
1.577e-01,1.278e+00
1.599e-01,1.220e+00
1.622e-01,1.165e+00
1.644e-01,1.112e+00
1.666e-01,1.062e+00
1.689e-01,1.015e+00
1.711e-01,9.693e-01
1.734e-01,9.262e-01
1.756e-01,8.852e-01
1.778e-01,8.461e-01
1.801e-01,8.088e-01
1.823e-01,7.733e-01
1.845e-01,7.395e-01
1.868e-01,7.073e-01
1.890e-01,6.766e-01
1.913e-01,6.473e-01
1.935e-01,6.194e-01
1.957e-01,5.928e-01
1.980e-01,5.674e-01
2.002e-01,5.432e-01
2.024e-01,5.201e-01
2.047e-01,4.980e-01
2.069e-01,4.770e-01
2.091e-01,4.569e-01
2.114e-01,4.378e-01
2.136e-01,4.195e-01
2.159e-01,4.020e-01
2.181e-01,3.854e-01
2.203e-01,3.694e-01
2.226e-01,3.542e-01
2.248e-01,3.397e-01
2.270e-01,3.258e-01
2.293e-01,3.125e-01
2.315e-01,2.999e-01
2.338e-01,2.877e-01
2.360e-01,2.761e-01
2.382e-01,2.651e-01
2.405e-01,2.545e-01
2.427e-01,2.443e-01
2.449e-01,2.346e-01
2.472e-01,2.253e-01
2.494e-01,2.164e-01
2.516e-01,2.079e-01
2.539e-01,1.998e-01
2.561e-01,1.920e-01
2.584e-01,1.845e-01
2.606e-01,1.774e-01
2.628e-01,1.705e-01
2.651e-01,1.640e-01
2.673e-01,1.577e-01
2.695e-01,1.517e-01
2.718e-01,1.459e-01
2.740e-01,1.404e-01
2.763e-01,1.350e-01
2.785e-01,1.300e-01
2.807e-01,1.251e-01
2.830e-01,1.204e-01
2.852e-01,1.159e-01
2.874e-01,1.116e-01
2.897e-01,1.075e-01
2.919e-01,1.035e-01
2.941e-01,9.970e-02
2.964e-01,9.604e-02
2.986e-01,9.253e-02
3.009e-01,8.916e-02
3.031e-01,8.593e-02
3.053e-01,8.282e-02
3.076e-01,7.983e-02
3.098e-01,7.697e-02
3.120e-01,7.421e-02
3.143e-01,7.156e-02
3.165e-01,6.901e-02
3.188e-01,6.657e-02
3.210e-01,6.421e-02
3.232e-01,6.195e-02
3.255e-01,5.978e-02
3.277e-01,5.769e-02
3.299e-01,5.567e-02
3.322e-01,5.374e-02
3.344e-01,5.187e-02
3.366e-01,5.008e-02
3.389e-01,4.836e-02
3.411e-01,4.670e-02
3.434e-01,4.510e-02
3.456e-01,4.356e-02
3.478e-01,4.208e-02
3.501e-01,4.065e-02
3.523e-01,3.928e-02
3.545e-01,3.796e-02
3.568e-01,3.668e-02
3.590e-01,3.545e-02
3.613e-01,3.427e-02
3.635e-01,3.313e-02
3.657e-01,3.203e-02
3.680e-01,3.097e-02
3.702e-01,2.995e-02
3.724e-01,2.896e-02
3.747e-01,2.802e-02
3.769e-01,2.710e-02
3.791e-01,2.622e-02
3.814e-01,2.537e-02
3.836e-01,2.454e-02
3.859e-01,2.375e-02
3.881e-01,2.299e-02
3.903e-01,2.225e-02
3.926e-01,2.154e-02
3.948e-01,2.085e-02
3.970e-01,2.019e-02
3.993e-01,1.955e-02
4.015e-01,1.893e-02
4.038e-01,1.833e-02
4.060e-01,1.775e-02
4.082e-01,1.720e-02
4.105e-01,1.666e-02
4.127e-01,1.614e-02
4.149e-01,1.564e-02
4.172e-01,1.515e-02
4.194e-01,1.469e-02
4.216e-01,1.423e-02
4.239e-01,1.379e-02
4.261e-01,1.337e-02
4.284e-01,1.296e-02
4.306e-01,1.257e-02
4.328e-01,1.219e-02
4.351e-01,1.182e-02
4.373e-01,1.146e-02
4.395e-01,1.111e-02
4.418e-01,1.078e-02
4.440e-01,1.046e-02
4.463e-01,1.014e-02


==> anc/03_results/moderate_zap/total_probability/0_008.csv <==
transmittance,probability_density
1.321e-03,1.325e-01
3.962e-03,6.922e-01
6.603e-03,1.318e+00
9.244e-03,2.003e+00
1.188e-02,2.744e+00
1.453e-02,3.518e+00
1.717e-02,4.298e+00
1.981e-02,5.060e+00
2.245e-02,5.783e+00
2.509e-02,6.452e+00
2.773e-02,7.054e+00
3.037e-02,7.583e+00
3.301e-02,8.034e+00
3.565e-02,8.408e+00
3.830e-02,8.705e+00
4.094e-02,8.930e+00
4.358e-02,9.087e+00
4.622e-02,9.182e+00
4.886e-02,9.221e+00
5.150e-02,9.210e+00
5.414e-02,9.155e+00
5.678e-02,9.061e+00
5.942e-02,8.935e+00
6.207e-02,8.781e+00
6.471e-02,8.603e+00
6.735e-02,8.407e+00
6.999e-02,8.196e+00
7.263e-02,7.972e+00
7.527e-02,7.740e+00
7.791e-02,7.502e+00
8.055e-02,7.259e+00
8.319e-02,7.015e+00
8.584e-02,6.770e+00
8.848e-02,6.527e+00
9.112e-02,6.286e+00
9.376e-02,6.048e+00
9.640e-02,5.814e+00
9.904e-02,5.586e+00
1.017e-01,5.362e+00
1.043e-01,5.145e+00
1.070e-01,4.933e+00
1.096e-01,4.728e+00
1.122e-01,4.530e+00
1.149e-01,4.338e+00
1.175e-01,4.153e+00
1.202e-01,3.974e+00
1.228e-01,3.803e+00
1.255e-01,3.637e+00
1.281e-01,3.479e+00
1.307e-01,3.326e+00
1.334e-01,3.180e+00
1.360e-01,3.040e+00
1.387e-01,2.905e+00
1.413e-01,2.777e+00
1.439e-01,2.654e+00
1.466e-01,2.536e+00
1.492e-01,2.423e+00
1.519e-01,2.315e+00
1.545e-01,2.212e+00
1.571e-01,2.114e+00
1.598e-01,2.020e+00
1.624e-01,1.930e+00
1.651e-01,1.844e+00
1.677e-01,1.763e+00
1.704e-01,1.684e+00
1.730e-01,1.610e+00
1.756e-01,1.539e+00
1.783e-01,1.471e+00
1.809e-01,1.406e+00
1.836e-01,1.344e+00
1.862e-01,1.285e+00
1.888e-01,1.229e+00
1.915e-01,1.175e+00
1.941e-01,1.124e+00
1.968e-01,1.075e+00
1.994e-01,1.028e+00
2.020e-01,9.833e-01
2.047e-01,9.408e-01
2.073e-01,9.002e-01
2.100e-01,8.614e-01
2.126e-01,8.244e-01
2.152e-01,7.891e-01
2.179e-01,7.554e-01
2.205e-01,7.233e-01
2.232e-01,6.926e-01
2.258e-01,6.632e-01
2.285e-01,6.352e-01
2.311e-01,6.085e-01
2.337e-01,5.829e-01
2.364e-01,5.585e-01
2.390e-01,5.352e-01
2.417e-01,5.130e-01
2.443e-01,4.917e-01
2.469e-01,4.714e-01
2.496e-01,4.519e-01
2.522e-01,4.333e-01
2.549e-01,4.156e-01
2.575e-01,3.986e-01
2.601e-01,3.824e-01
2.628e-01,3.669e-01
2.654e-01,3.520e-01
2.681e-01,3.378e-01
2.707e-01,3.242e-01
2.734e-01,3.112e-01
2.760e-01,2.988e-01
2.786e-01,2.869e-01
2.813e-01,2.755e-01
2.839e-01,2.646e-01
2.866e-01,2.542e-01
2.892e-01,2.442e-01
2.918e-01,2.346e-01
2.945e-01,2.254e-01
2.971e-01,2.167e-01
2.998e-01,2.082e-01
3.024e-01,2.002e-01
3.050e-01,1.925e-01
3.077e-01,1.851e-01
3.103e-01,1.780e-01
3.130e-01,1.712e-01
3.156e-01,1.647e-01
3.183e-01,1.584e-01
3.209e-01,1.524e-01
3.235e-01,1.467e-01
3.262e-01,1.411e-01
3.288e-01,1.359e-01
3.315e-01,1.308e-01
3.341e-01,1.259e-01
3.367e-01,1.212e-01
3.394e-01,1.167e-01
3.420e-01,1.124e-01
3.447e-01,1.083e-01
3.473e-01,1.043e-01
3.499e-01,1.005e-01
3.526e-01,9.685e-02
3.552e-01,9.334e-02
3.579e-01,8.996e-02
3.605e-01,8.671e-02
3.632e-01,8.359e-02
3.658e-01,8.059e-02
3.684e-01,7.771e-02
3.711e-01,7.494e-02
3.737e-01,7.227e-02
3.764e-01,6.971e-02
3.790e-01,6.725e-02
3.816e-01,6.488e-02
3.843e-01,6.260e-02
3.869e-01,6.041e-02
3.896e-01,5.830e-02
3.922e-01,5.627e-02
3.948e-01,5.432e-02
3.975e-01,5.244e-02
4.001e-01,5.063e-02
4.028e-01,4.889e-02
4.054e-01,4.722e-02
4.080e-01,4.560e-02
4.107e-01,4.405e-02
4.133e-01,4.255e-02
4.160e-01,4.111e-02
4.186e-01,3.972e-02
4.213e-01,3.838e-02
4.239e-01,3.709e-02
4.265e-01,3.585e-02
4.292e-01,3.466e-02
4.318e-01,3.350e-02
4.345e-01,3.239e-02
4.371e-01,3.132e-02
4.397e-01,3.028e-02
4.424e-01,2.929e-02
4.450e-01,2.833e-02
4.477e-01,2.740e-02
4.503e-01,2.651e-02
4.529e-01,2.564e-02
4.556e-01,2.481e-02
4.582e-01,2.401e-02
4.609e-01,2.323e-02
4.635e-01,2.249e-02
4.662e-01,2.176e-02
4.688e-01,2.107e-02
4.714e-01,2.040e-02
4.741e-01,1.975e-02
4.767e-01,1.912e-02
4.794e-01,1.852e-02
4.820e-01,1.793e-02
4.846e-01,1.737e-02
4.873e-01,1.682e-02
4.899e-01,1.629e-02
4.926e-01,1.579e-02
4.952e-01,1.529e-02
4.978e-01,1.482e-02
5.005e-01,1.436e-02
5.031e-01,1.392e-02
5.058e-01,1.349e-02
5.084e-01,1.307e-02
5.111e-01,1.267e-02
5.137e-01,1.229e-02
5.163e-01,1.191e-02
5.190e-01,1.155e-02
5.216e-01,1.120e-02
5.243e-01,1.086e-02
5.269e-01,1.053e-02


==> anc/03_results/moderate_zap/total_probability/0_009.csv <==
transmittance,probability_density
1.508e-03,1.003e-01
4.523e-03,4.197e-01
7.539e-03,8.136e-01
1.055e-02,1.260e+00
1.357e-02,1.748e+00
1.659e-02,2.268e+00
1.960e-02,2.805e+00
2.262e-02,3.348e+00
2.563e-02,3.883e+00
2.865e-02,4.399e+00
3.166e-02,4.887e+00
3.468e-02,5.340e+00
3.770e-02,5.750e+00
4.071e-02,6.115e+00
4.373e-02,6.433e+00
4.674e-02,6.701e+00
4.976e-02,6.922e+00
5.277e-02,7.097e+00
5.579e-02,7.227e+00
5.881e-02,7.316e+00
6.182e-02,7.367e+00
6.484e-02,7.382e+00
6.785e-02,7.366e+00
7.087e-02,7.322e+00
7.388e-02,7.254e+00
7.690e-02,7.163e+00
7.991e-02,7.054e+00
8.293e-02,6.928e+00
8.595e-02,6.789e+00
8.896e-02,6.639e+00
9.198e-02,6.480e+00
9.499e-02,6.313e+00
9.801e-02,6.141e+00
1.010e-01,5.966e+00
1.040e-01,5.787e+00
1.071e-01,5.608e+00
1.101e-01,5.427e+00
1.131e-01,5.248e+00
1.161e-01,5.070e+00
1.191e-01,4.894e+00
1.221e-01,4.720e+00
1.251e-01,4.549e+00
1.282e-01,4.382e+00
1.312e-01,4.218e+00
1.342e-01,4.059e+00
1.372e-01,3.904e+00
1.402e-01,3.752e+00
1.432e-01,3.606e+00
1.463e-01,3.464e+00
1.493e-01,3.326e+00
1.523e-01,3.193e+00
1.553e-01,3.064e+00
1.583e-01,2.940e+00
1.613e-01,2.820e+00
1.644e-01,2.705e+00
1.674e-01,2.594e+00
1.704e-01,2.487e+00
1.734e-01,2.384e+00
1.764e-01,2.286e+00
1.794e-01,2.191e+00
1.824e-01,2.100e+00
1.855e-01,2.012e+00
1.885e-01,1.928e+00
1.915e-01,1.848e+00
1.945e-01,1.770e+00
1.975e-01,1.696e+00
2.005e-01,1.625e+00
2.036e-01,1.557e+00
2.066e-01,1.492e+00
2.096e-01,1.430e+00
2.126e-01,1.370e+00
2.156e-01,1.313e+00
2.186e-01,1.258e+00
2.217e-01,1.205e+00
2.247e-01,1.155e+00
2.277e-01,1.107e+00
2.307e-01,1.061e+00
2.337e-01,1.017e+00
2.367e-01,9.748e-01
2.397e-01,9.344e-01
2.428e-01,8.958e-01
2.458e-01,8.588e-01
2.488e-01,8.234e-01
2.518e-01,7.895e-01
2.548e-01,7.571e-01
2.578e-01,7.261e-01
2.609e-01,6.964e-01
2.639e-01,6.680e-01
2.669e-01,6.408e-01
2.699e-01,6.147e-01
2.729e-01,5.898e-01
2.759e-01,5.660e-01
2.789e-01,5.431e-01
2.820e-01,5.212e-01
2.850e-01,5.003e-01
2.880e-01,4.803e-01
2.910e-01,4.611e-01
2.940e-01,4.427e-01
2.970e-01,4.251e-01
3.001e-01,4.082e-01
3.031e-01,3.920e-01
3.061e-01,3.766e-01
3.091e-01,3.617e-01
3.121e-01,3.475e-01
3.151e-01,3.339e-01
3.182e-01,3.209e-01
3.212e-01,3.084e-01
3.242e-01,2.964e-01
3.272e-01,2.849e-01
3.302e-01,2.739e-01
3.332e-01,2.633e-01
3.362e-01,2.532e-01
3.393e-01,2.435e-01
3.423e-01,2.342e-01
3.453e-01,2.253e-01
3.483e-01,2.167e-01
3.513e-01,2.085e-01
3.543e-01,2.006e-01
3.574e-01,1.930e-01
3.604e-01,1.858e-01
3.634e-01,1.788e-01
3.664e-01,1.721e-01
3.694e-01,1.657e-01
3.724e-01,1.595e-01
3.754e-01,1.536e-01
3.785e-01,1.480e-01
3.815e-01,1.425e-01
3.845e-01,1.373e-01
3.875e-01,1.322e-01
3.905e-01,1.274e-01
3.935e-01,1.227e-01
3.966e-01,1.183e-01
3.996e-01,1.140e-01
4.026e-01,1.099e-01
4.056e-01,1.059e-01
4.086e-01,1.021e-01
4.116e-01,9.844e-02
4.147e-01,9.492e-02
4.177e-01,9.154e-02
4.207e-01,8.828e-02
4.237e-01,8.515e-02
4.267e-01,8.214e-02
4.297e-01,7.924e-02
4.327e-01,7.646e-02
4.358e-01,7.377e-02
4.388e-01,7.119e-02
4.418e-01,6.871e-02
4.448e-01,6.632e-02
4.478e-01,6.402e-02
4.508e-01,6.181e-02
4.539e-01,5.968e-02
4.569e-01,5.762e-02
4.599e-01,5.565e-02
4.629e-01,5.374e-02
4.659e-01,5.191e-02
4.689e-01,5.014e-02
4.719e-01,4.844e-02
4.750e-01,4.680e-02
4.780e-01,4.522e-02
4.810e-01,4.370e-02
4.840e-01,4.223e-02
4.870e-01,4.082e-02
4.900e-01,3.946e-02
4.931e-01,3.814e-02
4.961e-01,3.688e-02
4.991e-01,3.565e-02
5.021e-01,3.448e-02
5.051e-01,3.334e-02
5.081e-01,3.225e-02
5.112e-01,3.119e-02
5.142e-01,3.017e-02
5.172e-01,2.919e-02
5.202e-01,2.824e-02
5.232e-01,2.732e-02
5.262e-01,2.644e-02
5.292e-01,2.558e-02
5.323e-01,2.476e-02
5.353e-01,2.397e-02
5.383e-01,2.320e-02
5.413e-01,2.246e-02
5.443e-01,2.174e-02
5.473e-01,2.105e-02
5.504e-01,2.039e-02
5.534e-01,1.974e-02
5.564e-01,1.912e-02
5.594e-01,1.852e-02
5.624e-01,1.794e-02
5.654e-01,1.738e-02
5.685e-01,1.683e-02
5.715e-01,1.631e-02
5.745e-01,1.580e-02
5.775e-01,1.531e-02
5.805e-01,1.484e-02
5.835e-01,1.438e-02
5.865e-01,1.394e-02
5.896e-01,1.351e-02
5.926e-01,1.310e-02
5.956e-01,1.270e-02
5.986e-01,1.231e-02
6.016e-01,1.194e-02


==> anc/03_results/moderate_zap/total_probability/0_01.csv <==
transmittance,probability_density
1.659e-03,6.405e-02
4.978e-03,2.672e-01
8.297e-03,5.135e-01
1.162e-02,8.015e-01
1.493e-02,1.125e+00
1.825e-02,1.476e+00
2.157e-02,1.845e+00
2.489e-02,2.228e+00
2.821e-02,2.616e+00
3.153e-02,3.004e+00
3.485e-02,3.385e+00
3.817e-02,3.754e+00
4.148e-02,4.104e+00
4.480e-02,4.433e+00
4.812e-02,4.735e+00
5.144e-02,5.009e+00
5.476e-02,5.253e+00
5.808e-02,5.466e+00
6.140e-02,5.647e+00
6.471e-02,5.798e+00
6.803e-02,5.918e+00
7.135e-02,6.009e+00
7.467e-02,6.073e+00
7.799e-02,6.112e+00
8.131e-02,6.127e+00
8.463e-02,6.120e+00
8.795e-02,6.093e+00
9.126e-02,6.049e+00
9.458e-02,5.989e+00
9.790e-02,5.914e+00
1.012e-01,5.828e+00
1.045e-01,5.730e+00
1.079e-01,5.624e+00
1.112e-01,5.510e+00
1.145e-01,5.389e+00
1.178e-01,5.264e+00
1.211e-01,5.134e+00
1.245e-01,5.001e+00
1.278e-01,4.866e+00
1.311e-01,4.729e+00
1.344e-01,4.592e+00
1.377e-01,4.454e+00
1.410e-01,4.317e+00
1.444e-01,4.181e+00
1.477e-01,4.047e+00
1.510e-01,3.914e+00
1.543e-01,3.783e+00
1.576e-01,3.654e+00
1.610e-01,3.528e+00
1.643e-01,3.405e+00
1.676e-01,3.284e+00
1.709e-01,3.167e+00
1.742e-01,3.052e+00
1.776e-01,2.941e+00
1.809e-01,2.832e+00
1.842e-01,2.727e+00
1.875e-01,2.625e+00
1.908e-01,2.527e+00
1.941e-01,2.431e+00
1.975e-01,2.339e+00
2.008e-01,2.249e+00
2.041e-01,2.163e+00
2.074e-01,2.080e+00
2.107e-01,1.999e+00
2.141e-01,1.922e+00
2.174e-01,1.847e+00
2.207e-01,1.775e+00
2.240e-01,1.706e+00
2.273e-01,1.639e+00
2.306e-01,1.575e+00
2.340e-01,1.513e+00
2.373e-01,1.453e+00
2.406e-01,1.396e+00
2.439e-01,1.341e+00
2.472e-01,1.288e+00
2.506e-01,1.238e+00
2.539e-01,1.189e+00
2.572e-01,1.142e+00
2.605e-01,1.097e+00
2.638e-01,1.054e+00
2.672e-01,1.012e+00
2.705e-01,9.724e-01
2.738e-01,9.341e-01
2.771e-01,8.973e-01
2.804e-01,8.621e-01
2.837e-01,8.282e-01
2.871e-01,7.957e-01
2.904e-01,7.645e-01
2.937e-01,7.346e-01
2.970e-01,7.059e-01
3.003e-01,6.783e-01
3.037e-01,6.519e-01
3.070e-01,6.265e-01
3.103e-01,6.021e-01
3.136e-01,5.787e-01
3.169e-01,5.563e-01
3.203e-01,5.348e-01
3.236e-01,5.141e-01
3.269e-01,4.943e-01
3.302e-01,4.752e-01
3.335e-01,4.570e-01
3.368e-01,4.395e-01
3.402e-01,4.226e-01
3.435e-01,4.065e-01
3.468e-01,3.910e-01
3.501e-01,3.761e-01
3.534e-01,3.618e-01
3.568e-01,3.481e-01
3.601e-01,3.349e-01
3.634e-01,3.223e-01
3.667e-01,3.101e-01
3.700e-01,2.985e-01
3.734e-01,2.873e-01
3.767e-01,2.765e-01
3.800e-01,2.662e-01
3.833e-01,2.563e-01
3.866e-01,2.467e-01
3.899e-01,2.376e-01
3.933e-01,2.288e-01
3.966e-01,2.204e-01
3.999e-01,2.122e-01
4.032e-01,2.044e-01
4.065e-01,1.969e-01
4.099e-01,1.897e-01
4.132e-01,1.828e-01
4.165e-01,1.761e-01
4.198e-01,1.697e-01
4.231e-01,1.636e-01
4.265e-01,1.577e-01
4.298e-01,1.520e-01
4.331e-01,1.465e-01
4.364e-01,1.413e-01
4.397e-01,1.362e-01
4.430e-01,1.313e-01
4.464e-01,1.267e-01
4.497e-01,1.222e-01
4.530e-01,1.178e-01
4.563e-01,1.137e-01
4.596e-01,1.096e-01
4.630e-01,1.058e-01
4.663e-01,1.021e-01
4.696e-01,9.849e-02
4.729e-01,9.505e-02
4.762e-01,9.174e-02
4.796e-01,8.855e-02
4.829e-01,8.547e-02
4.862e-01,8.251e-02
4.895e-01,7.967e-02
4.928e-01,7.692e-02
4.961e-01,7.428e-02
4.995e-01,7.173e-02
5.028e-01,6.928e-02
5.061e-01,6.692e-02
5.094e-01,6.464e-02
5.127e-01,6.245e-02
5.161e-01,6.033e-02
5.194e-01,5.830e-02
5.227e-01,5.633e-02
5.260e-01,5.444e-02
5.293e-01,5.261e-02
5.327e-01,5.085e-02
5.360e-01,4.916e-02
5.393e-01,4.752e-02
5.426e-01,4.594e-02
5.459e-01,4.442e-02
5.492e-01,4.295e-02
5.526e-01,4.154e-02
5.559e-01,4.017e-02
5.592e-01,3.885e-02
5.625e-01,3.758e-02
5.658e-01,3.635e-02
5.692e-01,3.517e-02
5.725e-01,3.403e-02
5.758e-01,3.292e-02
5.791e-01,3.186e-02
5.824e-01,3.083e-02
5.858e-01,2.984e-02
5.891e-01,2.888e-02
5.924e-01,2.796e-02
5.957e-01,2.706e-02
5.990e-01,2.620e-02
6.023e-01,2.537e-02
6.057e-01,2.456e-02
6.090e-01,2.378e-02
6.123e-01,2.303e-02
6.156e-01,2.231e-02
6.189e-01,2.161e-02
6.223e-01,2.093e-02
6.256e-01,2.027e-02
6.289e-01,1.964e-02
6.322e-01,1.903e-02
6.355e-01,1.844e-02
6.388e-01,1.787e-02
6.422e-01,1.731e-02
6.455e-01,1.678e-02
6.488e-01,1.626e-02
6.521e-01,1.576e-02
6.554e-01,1.528e-02
6.588e-01,1.481e-02
6.621e-01,1.436e-02


==> anc/03_results/moderate_zap/total_probability/0_011.csv <==
transmittance,probability_density
1.787e-03,3.307e-02
5.361e-03,1.631e-01
8.935e-03,3.374e-01
1.251e-02,5.384e-01
1.608e-02,7.567e-01
1.966e-02,9.912e-01
2.323e-02,1.240e+00
2.680e-02,1.502e+00
3.038e-02,1.774e+00
3.395e-02,2.053e+00
3.753e-02,2.335e+00
4.110e-02,2.616e+00
4.467e-02,2.894e+00
4.825e-02,3.165e+00
5.182e-02,3.425e+00
5.540e-02,3.672e+00
5.897e-02,3.903e+00
6.254e-02,4.117e+00
6.612e-02,4.312e+00
6.969e-02,4.487e+00
7.326e-02,4.642e+00
7.684e-02,4.776e+00
8.041e-02,4.890e+00
8.399e-02,4.984e+00
8.756e-02,5.058e+00
9.113e-02,5.114e+00
9.471e-02,5.152e+00
9.828e-02,5.173e+00
1.019e-01,5.179e+00
1.054e-01,5.170e+00
1.090e-01,5.148e+00
1.126e-01,5.114e+00
1.162e-01,5.068e+00
1.197e-01,5.013e+00
1.233e-01,4.949e+00
1.269e-01,4.877e+00
1.304e-01,4.798e+00
1.340e-01,4.714e+00
1.376e-01,4.624e+00
1.412e-01,4.530e+00
1.447e-01,4.432e+00
1.483e-01,4.331e+00
1.519e-01,4.229e+00
1.555e-01,4.124e+00
1.590e-01,4.018e+00
1.626e-01,3.912e+00
1.662e-01,3.806e+00
1.698e-01,3.699e+00
1.733e-01,3.593e+00
1.769e-01,3.488e+00
1.805e-01,3.383e+00
1.841e-01,3.280e+00
1.876e-01,3.179e+00
1.912e-01,3.078e+00
1.948e-01,2.980e+00
1.984e-01,2.884e+00
2.019e-01,2.789e+00
2.055e-01,2.697e+00
2.091e-01,2.607e+00
2.126e-01,2.519e+00
2.162e-01,2.433e+00
2.198e-01,2.349e+00
2.234e-01,2.268e+00
2.269e-01,2.189e+00
2.305e-01,2.112e+00
2.341e-01,2.037e+00
2.377e-01,1.965e+00
2.412e-01,1.895e+00
2.448e-01,1.827e+00
2.484e-01,1.761e+00
2.520e-01,1.698e+00
2.555e-01,1.636e+00
2.591e-01,1.577e+00
2.627e-01,1.519e+00
2.663e-01,1.464e+00
2.698e-01,1.410e+00
2.734e-01,1.358e+00
2.770e-01,1.308e+00
2.806e-01,1.260e+00
2.841e-01,1.213e+00
2.877e-01,1.169e+00
2.913e-01,1.125e+00
2.948e-01,1.084e+00
2.984e-01,1.043e+00
3.020e-01,1.005e+00
3.056e-01,9.674e-01
3.091e-01,9.315e-01
3.127e-01,8.968e-01
3.163e-01,8.635e-01
3.199e-01,8.314e-01
3.234e-01,8.005e-01
3.270e-01,7.708e-01
3.306e-01,7.421e-01
3.342e-01,7.146e-01
3.377e-01,6.880e-01
3.413e-01,6.625e-01
3.449e-01,6.379e-01
3.485e-01,6.143e-01
3.520e-01,5.916e-01
3.556e-01,5.697e-01
3.592e-01,5.486e-01
3.628e-01,5.283e-01
3.663e-01,5.089e-01
3.699e-01,4.901e-01
3.735e-01,4.721e-01
3.770e-01,4.547e-01
3.806e-01,4.380e-01
3.842e-01,4.219e-01
3.878e-01,4.065e-01
3.913e-01,3.916e-01
3.949e-01,3.773e-01
3.985e-01,3.635e-01
4.021e-01,3.503e-01
4.056e-01,3.376e-01
4.092e-01,3.253e-01
4.128e-01,3.135e-01
4.164e-01,3.021e-01
4.199e-01,2.912e-01
4.235e-01,2.807e-01
4.271e-01,2.706e-01
4.307e-01,2.609e-01
4.342e-01,2.515e-01
4.378e-01,2.425e-01
4.414e-01,2.338e-01
4.450e-01,2.255e-01
4.485e-01,2.174e-01
4.521e-01,2.097e-01
4.557e-01,2.022e-01
4.592e-01,1.951e-01
4.628e-01,1.882e-01
4.664e-01,1.815e-01
4.700e-01,1.751e-01
4.735e-01,1.690e-01
4.771e-01,1.630e-01
4.807e-01,1.573e-01
4.843e-01,1.518e-01
4.878e-01,1.465e-01
4.914e-01,1.414e-01
4.950e-01,1.365e-01
4.986e-01,1.318e-01
5.021e-01,1.272e-01
5.057e-01,1.228e-01
5.093e-01,1.186e-01
5.129e-01,1.145e-01
5.164e-01,1.106e-01
5.200e-01,1.068e-01
5.236e-01,1.031e-01
5.272e-01,9.959e-02
5.307e-01,9.620e-02
5.343e-01,9.293e-02
5.379e-01,8.977e-02
5.414e-01,8.673e-02
5.450e-01,8.380e-02
5.486e-01,8.098e-02
5.522e-01,7.825e-02
5.557e-01,7.563e-02
5.593e-01,7.309e-02
5.629e-01,7.065e-02
5.665e-01,6.829e-02
5.700e-01,6.602e-02
5.736e-01,6.383e-02
5.772e-01,6.171e-02
5.808e-01,5.967e-02
5.843e-01,5.770e-02
5.879e-01,5.580e-02
5.915e-01,5.396e-02
5.951e-01,5.219e-02
5.986e-01,5.048e-02
6.022e-01,4.884e-02
6.058e-01,4.724e-02
6.093e-01,4.571e-02
6.129e-01,4.422e-02
6.165e-01,4.279e-02
6.201e-01,4.141e-02
6.236e-01,4.007e-02
6.272e-01,3.878e-02
6.308e-01,3.754e-02
6.344e-01,3.634e-02
6.379e-01,3.517e-02
6.415e-01,3.405e-02
6.451e-01,3.297e-02
6.487e-01,3.192e-02
6.522e-01,3.091e-02
6.558e-01,2.993e-02
6.594e-01,2.898e-02
6.630e-01,2.807e-02
6.665e-01,2.719e-02
6.701e-01,2.634e-02
6.737e-01,2.551e-02
6.773e-01,2.471e-02
6.808e-01,2.394e-02
6.844e-01,2.320e-02
6.880e-01,2.248e-02
6.915e-01,2.178e-02
6.951e-01,2.111e-02
6.987e-01,2.046e-02
7.023e-01,1.983e-02
7.058e-01,1.922e-02
7.094e-01,1.863e-02
7.130e-01,1.806e-02


==> anc/03_results/moderate_zap/total_probability/0_012.csv <==
transmittance,probability_density
1.885e-03,1.373e-02
5.656e-03,9.631e-02
9.427e-03,2.158e-01
1.320e-02,3.503e-01
1.697e-02,4.953e-01
2.074e-02,6.514e-01
2.451e-02,8.189e-01
2.828e-02,9.975e-01
3.205e-02,1.186e+00
3.582e-02,1.384e+00
3.959e-02,1.588e+00
4.336e-02,1.797e+00
4.714e-02,2.009e+00
5.091e-02,2.222e+00
5.468e-02,2.434e+00
5.845e-02,2.642e+00
6.222e-02,2.844e+00
6.599e-02,3.039e+00
6.976e-02,3.226e+00
7.353e-02,3.401e+00
7.730e-02,3.566e+00
8.107e-02,3.717e+00
8.484e-02,3.856e+00
8.861e-02,3.981e+00
9.238e-02,4.091e+00
9.616e-02,4.188e+00
9.993e-02,4.271e+00
1.037e-01,4.340e+00
1.075e-01,4.395e+00
1.112e-01,4.438e+00
1.150e-01,4.468e+00
1.188e-01,4.486e+00
1.226e-01,4.493e+00
1.263e-01,4.489e+00
1.301e-01,4.476e+00
1.339e-01,4.454e+00
1.376e-01,4.423e+00
1.414e-01,4.384e+00
1.452e-01,4.339e+00
1.489e-01,4.287e+00
1.527e-01,4.230e+00
1.565e-01,4.168e+00
1.603e-01,4.101e+00
1.640e-01,4.030e+00
1.678e-01,3.956e+00
1.716e-01,3.880e+00
1.753e-01,3.800e+00
1.791e-01,3.719e+00
1.829e-01,3.637e+00
1.867e-01,3.553e+00
1.904e-01,3.468e+00
1.942e-01,3.383e+00
1.980e-01,3.298e+00
2.017e-01,3.212e+00
2.055e-01,3.127e+00
2.093e-01,3.043e+00
2.131e-01,2.959e+00
2.168e-01,2.875e+00
2.206e-01,2.793e+00
2.244e-01,2.712e+00
2.281e-01,2.632e+00
2.319e-01,2.553e+00
2.357e-01,2.476e+00
2.394e-01,2.400e+00
2.432e-01,2.326e+00
2.470e-01,2.253e+00
2.508e-01,2.182e+00
2.545e-01,2.113e+00
2.583e-01,2.045e+00
2.621e-01,1.979e+00
2.658e-01,1.914e+00
2.696e-01,1.852e+00
2.734e-01,1.791e+00
2.772e-01,1.731e+00
2.809e-01,1.673e+00
2.847e-01,1.617e+00
2.885e-01,1.563e+00
2.922e-01,1.510e+00
2.960e-01,1.459e+00
2.998e-01,1.409e+00
3.035e-01,1.361e+00
3.073e-01,1.314e+00
3.111e-01,1.269e+00
3.149e-01,1.225e+00
3.186e-01,1.182e+00
3.224e-01,1.141e+00
3.262e-01,1.102e+00
3.299e-01,1.063e+00
3.337e-01,1.026e+00
3.375e-01,9.904e-01
3.413e-01,9.557e-01
3.450e-01,9.222e-01
3.488e-01,8.898e-01
3.526e-01,8.586e-01
3.563e-01,8.284e-01
3.601e-01,7.992e-01
3.639e-01,7.711e-01
3.677e-01,7.439e-01
3.714e-01,7.177e-01
3.752e-01,6.924e-01
3.790e-01,6.679e-01
3.827e-01,6.444e-01
3.865e-01,6.216e-01
3.903e-01,5.997e-01
3.940e-01,5.785e-01
3.978e-01,5.581e-01
4.016e-01,5.385e-01
4.054e-01,5.195e-01
4.091e-01,5.012e-01
4.129e-01,4.835e-01
4.167e-01,4.665e-01
4.204e-01,4.501e-01
4.242e-01,4.342e-01
4.280e-01,4.190e-01
4.318e-01,4.043e-01
4.355e-01,3.901e-01
4.393e-01,3.764e-01
4.431e-01,3.632e-01
4.468e-01,3.505e-01
4.506e-01,3.382e-01
4.544e-01,3.264e-01
4.582e-01,3.150e-01
4.619e-01,3.041e-01
4.657e-01,2.935e-01
4.695e-01,2.833e-01
4.732e-01,2.734e-01
4.770e-01,2.639e-01
4.808e-01,2.548e-01
4.845e-01,2.460e-01
4.883e-01,2.375e-01
4.921e-01,2.293e-01
4.959e-01,2.214e-01
4.996e-01,2.137e-01
5.034e-01,2.064e-01
5.072e-01,1.993e-01
5.109e-01,1.925e-01
5.147e-01,1.859e-01
5.185e-01,1.795e-01
5.223e-01,1.734e-01
5.260e-01,1.675e-01
5.298e-01,1.618e-01
5.336e-01,1.563e-01
5.373e-01,1.510e-01
5.411e-01,1.459e-01
5.449e-01,1.409e-01
5.487e-01,1.362e-01
5.524e-01,1.316e-01
5.562e-01,1.272e-01
5.600e-01,1.229e-01
5.637e-01,1.188e-01
5.675e-01,1.148e-01
5.713e-01,1.109e-01
5.750e-01,1.072e-01
5.788e-01,1.037e-01
5.826e-01,1.002e-01
5.864e-01,9.689e-02
5.901e-01,9.368e-02
5.939e-01,9.058e-02
5.977e-01,8.758e-02
6.014e-01,8.470e-02
6.052e-01,8.191e-02
6.090e-01,7.922e-02
6.128e-01,7.662e-02
6.165e-01,7.411e-02
6.203e-01,7.168e-02
6.241e-01,6.934e-02
6.278e-01,6.709e-02
6.316e-01,6.490e-02
6.354e-01,6.280e-02
6.392e-01,6.076e-02
6.429e-01,5.880e-02
6.467e-01,5.690e-02
6.505e-01,5.507e-02
6.542e-01,5.329e-02
6.580e-01,5.158e-02
6.618e-01,4.993e-02
6.655e-01,4.833e-02
6.693e-01,4.679e-02
6.731e-01,4.530e-02
6.769e-01,4.386e-02
6.806e-01,4.246e-02
6.844e-01,4.112e-02
6.882e-01,3.982e-02
6.919e-01,3.856e-02
6.957e-01,3.734e-02
6.995e-01,3.617e-02
7.033e-01,3.503e-02
7.070e-01,3.393e-02
7.108e-01,3.287e-02
7.146e-01,3.184e-02
7.183e-01,3.085e-02
7.221e-01,2.989e-02
7.259e-01,2.896e-02
7.296e-01,2.806e-02
7.334e-01,2.720e-02
7.372e-01,2.636e-02
7.410e-01,2.554e-02
7.447e-01,2.476e-02
7.485e-01,2.400e-02
7.523e-01,2.326e-02


==> anc/03_results/moderate_zap/total_probability/0_013.csv <==
transmittance,probability_density
2.022e-03,1.031e-02
6.066e-03,6.997e-02
1.011e-02,1.433e-01
1.415e-02,2.357e-01
1.820e-02,3.403e-01
2.224e-02,4.546e-01
2.629e-02,5.774e-01
3.033e-02,7.081e-01
3.438e-02,8.462e-01
3.842e-02,9.909e-01
4.246e-02,1.142e+00
4.651e-02,1.297e+00
5.055e-02,1.457e+00
5.460e-02,1.621e+00
5.864e-02,1.786e+00
6.268e-02,1.951e+00
6.673e-02,2.117e+00
7.077e-02,2.280e+00
7.482e-02,2.440e+00
7.886e-02,2.596e+00
8.291e-02,2.746e+00
8.695e-02,2.889e+00
9.099e-02,3.025e+00
9.504e-02,3.153e+00
9.908e-02,3.272e+00
1.031e-01,3.382e+00
1.072e-01,3.482e+00
1.112e-01,3.571e+00
1.153e-01,3.651e+00
1.193e-01,3.720e+00
1.233e-01,3.780e+00
1.274e-01,3.829e+00
1.314e-01,3.869e+00
1.355e-01,3.899e+00
1.395e-01,3.920e+00
1.436e-01,3.932e+00
1.476e-01,3.936e+00
1.517e-01,3.932e+00
1.557e-01,3.921e+00
1.597e-01,3.903e+00
1.638e-01,3.878e+00
1.678e-01,3.848e+00
1.719e-01,3.812e+00
1.759e-01,3.771e+00
1.800e-01,3.725e+00
1.840e-01,3.676e+00
1.881e-01,3.623e+00
1.921e-01,3.566e+00
1.961e-01,3.507e+00
2.002e-01,3.445e+00
2.042e-01,3.381e+00
2.083e-01,3.315e+00
2.123e-01,3.247e+00
2.164e-01,3.179e+00
2.204e-01,3.109e+00
2.245e-01,3.039e+00
2.285e-01,2.968e+00
2.325e-01,2.897e+00
2.366e-01,2.826e+00
2.406e-01,2.755e+00
2.447e-01,2.685e+00
2.487e-01,2.615e+00
2.528e-01,2.545e+00
2.568e-01,2.476e+00
2.608e-01,2.408e+00
2.649e-01,2.340e+00
2.689e-01,2.274e+00
2.730e-01,2.209e+00
2.770e-01,2.144e+00
2.811e-01,2.081e+00
2.851e-01,2.019e+00
2.892e-01,1.958e+00
2.932e-01,1.899e+00
2.972e-01,1.841e+00
3.013e-01,1.784e+00
3.053e-01,1.728e+00
3.094e-01,1.674e+00
3.134e-01,1.621e+00
3.175e-01,1.570e+00
3.215e-01,1.519e+00
3.256e-01,1.471e+00
3.296e-01,1.423e+00
3.336e-01,1.377e+00
3.377e-01,1.332e+00
3.417e-01,1.288e+00
3.458e-01,1.245e+00
3.498e-01,1.204e+00
3.539e-01,1.164e+00
3.579e-01,1.125e+00
3.620e-01,1.088e+00
3.660e-01,1.051e+00
3.700e-01,1.016e+00
3.741e-01,9.815e-01
3.781e-01,9.483e-01
3.822e-01,9.162e-01
3.862e-01,8.850e-01
3.903e-01,8.549e-01
3.943e-01,8.257e-01
3.983e-01,7.975e-01
4.024e-01,7.702e-01
4.064e-01,7.438e-01
4.105e-01,7.183e-01
4.145e-01,6.936e-01
4.186e-01,6.698e-01
4.226e-01,6.467e-01
4.267e-01,6.244e-01
4.307e-01,6.029e-01
4.347e-01,5.821e-01
4.388e-01,5.620e-01
4.428e-01,5.426e-01
4.469e-01,5.238e-01
4.509e-01,5.057e-01
4.550e-01,4.882e-01
4.590e-01,4.714e-01
4.631e-01,4.551e-01
4.671e-01,4.393e-01
4.711e-01,4.241e-01
4.752e-01,4.095e-01
4.792e-01,3.953e-01
4.833e-01,3.816e-01
4.873e-01,3.684e-01
4.914e-01,3.557e-01
4.954e-01,3.434e-01
4.995e-01,3.316e-01
5.035e-01,3.201e-01
5.075e-01,3.091e-01
5.116e-01,2.984e-01
5.156e-01,2.882e-01
5.197e-01,2.782e-01
5.237e-01,2.687e-01
5.278e-01,2.594e-01
5.318e-01,2.505e-01
5.358e-01,2.419e-01
5.399e-01,2.336e-01
5.439e-01,2.256e-01
5.480e-01,2.179e-01
5.520e-01,2.104e-01
5.561e-01,2.033e-01
5.601e-01,1.963e-01
5.642e-01,1.896e-01
5.682e-01,1.832e-01
5.722e-01,1.769e-01
5.763e-01,1.709e-01
5.803e-01,1.651e-01
5.844e-01,1.595e-01
5.884e-01,1.541e-01
5.925e-01,1.489e-01
5.965e-01,1.439e-01
6.006e-01,1.390e-01
6.046e-01,1.343e-01
6.086e-01,1.298e-01
6.127e-01,1.254e-01
6.167e-01,1.212e-01
6.208e-01,1.172e-01
6.248e-01,1.132e-01
6.289e-01,1.094e-01
6.329e-01,1.058e-01
6.370e-01,1.023e-01
6.410e-01,9.884e-02
6.450e-01,9.555e-02
6.491e-01,9.238e-02
6.531e-01,8.931e-02
6.572e-01,8.635e-02
6.612e-01,8.350e-02
6.653e-01,8.074e-02
6.693e-01,7.807e-02
6.734e-01,7.550e-02
6.774e-01,7.302e-02
6.814e-01,7.062e-02
6.855e-01,6.830e-02
6.895e-01,6.607e-02
6.936e-01,6.391e-02
6.976e-01,6.182e-02
7.017e-01,5.980e-02
7.057e-01,5.786e-02
7.097e-01,5.598e-02
7.138e-01,5.416e-02
7.178e-01,5.241e-02
7.219e-01,5.071e-02
7.259e-01,4.907e-02
7.300e-01,4.749e-02
7.340e-01,4.596e-02
7.381e-01,4.448e-02
7.421e-01,4.305e-02
7.461e-01,4.167e-02
7.502e-01,4.034e-02
7.542e-01,3.905e-02
7.583e-01,3.781e-02
7.623e-01,3.660e-02
7.664e-01,3.544e-02
7.704e-01,3.431e-02
7.745e-01,3.323e-02
7.785e-01,3.218e-02
7.825e-01,3.116e-02
7.866e-01,3.018e-02
7.906e-01,2.923e-02
7.947e-01,2.831e-02
7.987e-01,2.742e-02
8.028e-01,2.656e-02
8.068e-01,2.573e-02


==> anc/03_results/moderate_zap/total_probability/0_014.csv <==
transmittance,probability_density
2.140e-03,2.422e-03
6.420e-03,3.791e-02
1.070e-02,9.655e-02
1.498e-02,1.643e-01
1.926e-02,2.371e-01
2.354e-02,3.147e-01
2.782e-02,3.975e-01
3.210e-02,4.860e-01
3.638e-02,5.807e-01
4.066e-02,6.817e-01
4.494e-02,7.887e-01
4.922e-02,9.016e-01
5.350e-02,1.020e+00
5.778e-02,1.142e+00
6.206e-02,1.269e+00
6.634e-02,1.398e+00
7.062e-02,1.530e+00
7.490e-02,1.663e+00
7.918e-02,1.797e+00
8.346e-02,1.930e+00
8.774e-02,2.062e+00
9.202e-02,2.192e+00
9.630e-02,2.318e+00
1.006e-01,2.441e+00
1.049e-01,2.559e+00
1.091e-01,2.672e+00
1.134e-01,2.779e+00
1.177e-01,2.880e+00
1.220e-01,2.973e+00
1.263e-01,3.060e+00
1.305e-01,3.139e+00
1.348e-01,3.211e+00
1.391e-01,3.275e+00
1.434e-01,3.331e+00
1.477e-01,3.380e+00
1.519e-01,3.421e+00
1.562e-01,3.454e+00
1.605e-01,3.480e+00
1.648e-01,3.499e+00
1.691e-01,3.511e+00
1.733e-01,3.517e+00
1.776e-01,3.516e+00
1.819e-01,3.510e+00
1.862e-01,3.498e+00
1.905e-01,3.480e+00
1.947e-01,3.458e+00
1.990e-01,3.431e+00
2.033e-01,3.399e+00
2.076e-01,3.364e+00
2.119e-01,3.325e+00
2.161e-01,3.283e+00
2.204e-01,3.238e+00
2.247e-01,3.190e+00
2.290e-01,3.140e+00
2.333e-01,3.088e+00
2.375e-01,3.034e+00
2.418e-01,2.978e+00
2.461e-01,2.921e+00
2.504e-01,2.863e+00
2.547e-01,2.804e+00
2.589e-01,2.745e+00
2.632e-01,2.685e+00
2.675e-01,2.624e+00
2.718e-01,2.564e+00
2.761e-01,2.503e+00
2.803e-01,2.442e+00
2.846e-01,2.382e+00
2.889e-01,2.322e+00
2.932e-01,2.262e+00
2.975e-01,2.203e+00
3.017e-01,2.145e+00
3.060e-01,2.087e+00
3.103e-01,2.030e+00
3.146e-01,1.974e+00
3.189e-01,1.918e+00
3.231e-01,1.864e+00
3.274e-01,1.810e+00
3.317e-01,1.758e+00
3.360e-01,1.706e+00
3.403e-01,1.656e+00
3.445e-01,1.606e+00
3.488e-01,1.558e+00
3.531e-01,1.511e+00
3.574e-01,1.465e+00
3.617e-01,1.420e+00
3.659e-01,1.376e+00
3.702e-01,1.333e+00
3.745e-01,1.291e+00
3.788e-01,1.250e+00
3.831e-01,1.211e+00
3.873e-01,1.172e+00
3.916e-01,1.134e+00
3.959e-01,1.098e+00
4.002e-01,1.062e+00
4.045e-01,1.028e+00
4.087e-01,9.945e-01
4.130e-01,9.620e-01
4.173e-01,9.305e-01
4.216e-01,8.999e-01
4.259e-01,8.702e-01
4.302e-01,8.414e-01
4.344e-01,8.134e-01
4.387e-01,7.864e-01
4.430e-01,7.601e-01
4.473e-01,7.347e-01
4.516e-01,7.101e-01
4.558e-01,6.863e-01
4.601e-01,6.632e-01
4.644e-01,6.409e-01
4.687e-01,6.193e-01
4.730e-01,5.983e-01
4.772e-01,5.781e-01
4.815e-01,5.585e-01
4.858e-01,5.396e-01
4.901e-01,5.212e-01
4.944e-01,5.035e-01
4.986e-01,4.864e-01
5.029e-01,4.698e-01
5.072e-01,4.538e-01
5.115e-01,4.384e-01
5.158e-01,4.234e-01
5.200e-01,4.090e-01
5.243e-01,3.950e-01
5.286e-01,3.815e-01
5.329e-01,3.685e-01
5.372e-01,3.559e-01
5.414e-01,3.437e-01
5.457e-01,3.320e-01
5.500e-01,3.206e-01
5.543e-01,3.097e-01
5.586e-01,2.991e-01
5.628e-01,2.888e-01
5.671e-01,2.790e-01
5.714e-01,2.694e-01
5.757e-01,2.602e-01
5.800e-01,2.513e-01
5.842e-01,2.428e-01
5.885e-01,2.345e-01
5.928e-01,2.265e-01
5.971e-01,2.188e-01
6.014e-01,2.113e-01
6.056e-01,2.041e-01
6.099e-01,1.971e-01
6.142e-01,1.904e-01
6.185e-01,1.840e-01
6.228e-01,1.777e-01
6.270e-01,1.717e-01
6.313e-01,1.658e-01
6.356e-01,1.602e-01
6.399e-01,1.548e-01
6.442e-01,1.495e-01
6.484e-01,1.445e-01
6.527e-01,1.396e-01
6.570e-01,1.349e-01
6.613e-01,1.303e-01
6.656e-01,1.259e-01
6.698e-01,1.217e-01
6.741e-01,1.176e-01
6.784e-01,1.136e-01
6.827e-01,1.098e-01
6.870e-01,1.061e-01
6.912e-01,1.026e-01
6.955e-01,9.913e-02
6.998e-01,9.582e-02
7.041e-01,9.261e-02
7.084e-01,8.952e-02
7.126e-01,8.653e-02
7.169e-01,8.365e-02
7.212e-01,8.087e-02
7.255e-01,7.818e-02
7.298e-01,7.558e-02
7.340e-01,7.308e-02
7.383e-01,7.065e-02
7.426e-01,6.832e-02
7.469e-01,6.606e-02
7.512e-01,6.388e-02
7.554e-01,6.177e-02
7.597e-01,5.974e-02
7.640e-01,5.777e-02
7.683e-01,5.587e-02
7.726e-01,5.404e-02
7.768e-01,5.227e-02
7.811e-01,5.056e-02
7.854e-01,4.891e-02
7.897e-01,4.731e-02
7.940e-01,4.577e-02
7.982e-01,4.428e-02
8.025e-01,4.284e-02
8.068e-01,4.145e-02
8.111e-01,4.010e-02
8.154e-01,3.880e-02
8.196e-01,3.755e-02
8.239e-01,3.634e-02
8.282e-01,3.517e-02
8.325e-01,3.403e-02
8.368e-01,3.294e-02
8.410e-01,3.188e-02
8.453e-01,3.086e-02
8.496e-01,2.987e-02
8.539e-01,2.891e-02


==> anc/03_results/moderate_zap/total_probability/0_015.csv <==
transmittance,probability_density
2.234e-03,8.143e-04
6.703e-03,2.856e-02
1.117e-02,6.323e-02
1.564e-02,1.001e-01
2.011e-02,1.435e-01
2.458e-02,1.946e-01
2.905e-02,2.530e-01
3.352e-02,3.178e-01
3.798e-02,3.882e-01
4.245e-02,4.637e-01
4.692e-02,5.439e-01
5.139e-02,6.283e-01
5.586e-02,7.168e-01
6.033e-02,8.090e-01
6.480e-02,9.046e-01
6.927e-02,1.003e+00
7.373e-02,1.105e+00
7.820e-02,1.209e+00
8.267e-02,1.315e+00
8.714e-02,1.422e+00
9.161e-02,1.531e+00
9.608e-02,1.640e+00
1.005e-01,1.749e+00
1.050e-01,1.857e+00
1.095e-01,1.963e+00
1.140e-01,2.068e+00
1.184e-01,2.170e+00
1.229e-01,2.270e+00
1.274e-01,2.365e+00
1.318e-01,2.457e+00
1.363e-01,2.545e+00
1.408e-01,2.627e+00
1.452e-01,2.705e+00
1.497e-01,2.777e+00
1.542e-01,2.844e+00
1.586e-01,2.905e+00
1.631e-01,2.960e+00
1.676e-01,3.009e+00
1.720e-01,3.052e+00
1.765e-01,3.089e+00
1.810e-01,3.120e+00
1.855e-01,3.146e+00
1.899e-01,3.165e+00
1.944e-01,3.180e+00
1.989e-01,3.189e+00
2.033e-01,3.192e+00
2.078e-01,3.191e+00
2.123e-01,3.185e+00
2.167e-01,3.175e+00
2.212e-01,3.160e+00
2.257e-01,3.141e+00
2.301e-01,3.119e+00
2.346e-01,3.093e+00
2.391e-01,3.063e+00
2.435e-01,3.031e+00
2.480e-01,2.996e+00
2.525e-01,2.958e+00
2.570e-01,2.918e+00
2.614e-01,2.876e+00
2.659e-01,2.832e+00
2.704e-01,2.786e+00
2.748e-01,2.739e+00
2.793e-01,2.691e+00
2.838e-01,2.641e+00
2.882e-01,2.591e+00
2.927e-01,2.540e+00
2.972e-01,2.488e+00
3.016e-01,2.436e+00
3.061e-01,2.383e+00
3.106e-01,2.330e+00
3.150e-01,2.277e+00
3.195e-01,2.225e+00
3.240e-01,2.172e+00
3.285e-01,2.120e+00
3.329e-01,2.067e+00
3.374e-01,2.016e+00
3.419e-01,1.964e+00
3.463e-01,1.913e+00
3.508e-01,1.863e+00
3.553e-01,1.814e+00
3.597e-01,1.765e+00
3.642e-01,1.717e+00
3.687e-01,1.669e+00
3.731e-01,1.623e+00
3.776e-01,1.577e+00
3.821e-01,1.532e+00
3.865e-01,1.488e+00
3.910e-01,1.445e+00
3.955e-01,1.402e+00
4.000e-01,1.361e+00
4.044e-01,1.320e+00
4.089e-01,1.281e+00
4.134e-01,1.242e+00
4.178e-01,1.205e+00
4.223e-01,1.168e+00
4.268e-01,1.132e+00
4.312e-01,1.097e+00
4.357e-01,1.063e+00
4.402e-01,1.029e+00
4.446e-01,9.970e-01
4.491e-01,9.656e-01
4.536e-01,9.349e-01
4.580e-01,9.052e-01
4.625e-01,8.762e-01
4.670e-01,8.481e-01
4.715e-01,8.207e-01
4.759e-01,7.942e-01
4.804e-01,7.684e-01
4.849e-01,7.434e-01
4.893e-01,7.192e-01
4.938e-01,6.956e-01
4.983e-01,6.728e-01
5.027e-01,6.506e-01
5.072e-01,6.292e-01
5.117e-01,6.084e-01
5.161e-01,5.882e-01
5.206e-01,5.687e-01
5.251e-01,5.498e-01
5.295e-01,5.315e-01
5.340e-01,5.137e-01
5.385e-01,4.965e-01
5.430e-01,4.799e-01
5.474e-01,4.638e-01
5.519e-01,4.482e-01
5.564e-01,4.332e-01
5.608e-01,4.186e-01
5.653e-01,4.045e-01
5.698e-01,3.908e-01
5.742e-01,3.776e-01
5.787e-01,3.649e-01
5.832e-01,3.525e-01
5.876e-01,3.406e-01
5.921e-01,3.291e-01
5.966e-01,3.179e-01
6.010e-01,3.071e-01
6.055e-01,2.967e-01
6.100e-01,2.867e-01
6.145e-01,2.769e-01
6.189e-01,2.675e-01
6.234e-01,2.584e-01
6.279e-01,2.497e-01
6.323e-01,2.412e-01
6.368e-01,2.330e-01
6.413e-01,2.251e-01
6.457e-01,2.174e-01
6.502e-01,2.100e-01
6.547e-01,2.029e-01
6.591e-01,1.960e-01
6.636e-01,1.893e-01
6.681e-01,1.829e-01
6.725e-01,1.767e-01
6.770e-01,1.707e-01
6.815e-01,1.649e-01
6.860e-01,1.593e-01
6.904e-01,1.539e-01
6.949e-01,1.487e-01
6.994e-01,1.436e-01
7.038e-01,1.388e-01
7.083e-01,1.341e-01
7.128e-01,1.295e-01
7.172e-01,1.252e-01
7.217e-01,1.209e-01
7.262e-01,1.168e-01
7.306e-01,1.129e-01
7.351e-01,1.091e-01
7.396e-01,1.054e-01
7.440e-01,1.019e-01
7.485e-01,9.842e-02
7.530e-01,9.511e-02
7.575e-01,9.191e-02
7.619e-01,8.882e-02
7.664e-01,8.584e-02
7.709e-01,8.296e-02
7.753e-01,8.017e-02
7.798e-01,7.749e-02
7.843e-01,7.489e-02
7.887e-01,7.239e-02
7.932e-01,6.997e-02
7.977e-01,6.763e-02
8.021e-01,6.538e-02
8.066e-01,6.320e-02
8.111e-01,6.109e-02
8.155e-01,5.906e-02
8.200e-01,5.710e-02
8.245e-01,5.520e-02
8.290e-01,5.337e-02
8.334e-01,5.160e-02
8.379e-01,4.989e-02
8.424e-01,4.824e-02
8.468e-01,4.665e-02
8.513e-01,4.511e-02
8.558e-01,4.362e-02
8.602e-01,4.218e-02
8.647e-01,4.080e-02
8.692e-01,3.945e-02
8.736e-01,3.816e-02
8.781e-01,3.691e-02
8.826e-01,3.570e-02
8.870e-01,3.453e-02
8.915e-01,3.340e-02


==> anc/03_results/moderate_zap/total_probability/0_016.csv <==
transmittance,probability_density
2.500e-03,2.562e-03
7.500e-03,1.797e-02
1.250e-02,4.163e-02
1.750e-02,7.742e-02
2.250e-02,1.185e-01
2.750e-02,1.634e-01
3.250e-02,2.123e-01
3.750e-02,2.654e-01
4.250e-02,3.228e-01
4.750e-02,3.841e-01
5.250e-02,4.493e-01
5.750e-02,5.182e-01
6.250e-02,5.907e-01
6.750e-02,6.667e-01
7.250e-02,7.460e-01
7.750e-02,8.286e-01
8.250e-02,9.143e-01
8.750e-02,1.003e+00
9.250e-02,1.094e+00
9.750e-02,1.187e+00
1.025e-01,1.282e+00
1.075e-01,1.379e+00
1.125e-01,1.476e+00
1.175e-01,1.574e+00
1.225e-01,1.672e+00
1.275e-01,1.769e+00
1.325e-01,1.865e+00
1.375e-01,1.959e+00
1.425e-01,2.051e+00
1.475e-01,2.140e+00
1.525e-01,2.226e+00
1.575e-01,2.308e+00
1.625e-01,2.386e+00
1.675e-01,2.459e+00
1.725e-01,2.528e+00
1.775e-01,2.592e+00
1.825e-01,2.650e+00
1.875e-01,2.704e+00
1.925e-01,2.751e+00
1.975e-01,2.794e+00
2.025e-01,2.830e+00
2.075e-01,2.862e+00
2.125e-01,2.887e+00
2.175e-01,2.907e+00
2.225e-01,2.922e+00
2.275e-01,2.932e+00
2.325e-01,2.937e+00
2.375e-01,2.937e+00
2.425e-01,2.933e+00
2.475e-01,2.924e+00
2.525e-01,2.910e+00
2.575e-01,2.893e+00
2.625e-01,2.872e+00
2.675e-01,2.848e+00
2.725e-01,2.821e+00
2.775e-01,2.790e+00
2.825e-01,2.757e+00
2.875e-01,2.721e+00
2.925e-01,2.683e+00
2.975e-01,2.643e+00
3.025e-01,2.600e+00
3.075e-01,2.557e+00
3.125e-01,2.512e+00
3.175e-01,2.465e+00
3.225e-01,2.418e+00
3.275e-01,2.369e+00
3.325e-01,2.320e+00
3.375e-01,2.270e+00
3.425e-01,2.220e+00
3.475e-01,2.169e+00
3.525e-01,2.119e+00
3.575e-01,2.068e+00
3.625e-01,2.017e+00
3.675e-01,1.967e+00
3.725e-01,1.916e+00
3.775e-01,1.866e+00
3.825e-01,1.817e+00
3.875e-01,1.768e+00
3.925e-01,1.719e+00
3.975e-01,1.671e+00
4.025e-01,1.624e+00
4.075e-01,1.577e+00
4.125e-01,1.532e+00
4.175e-01,1.486e+00
4.225e-01,1.442e+00
4.275e-01,1.399e+00
4.325e-01,1.356e+00
4.375e-01,1.315e+00
4.425e-01,1.274e+00
4.475e-01,1.234e+00
4.525e-01,1.195e+00
4.575e-01,1.157e+00
4.625e-01,1.120e+00
4.675e-01,1.084e+00
4.725e-01,1.049e+00
4.775e-01,1.014e+00
4.825e-01,9.809e-01
4.875e-01,9.484e-01
4.925e-01,9.167e-01
4.975e-01,8.860e-01
5.025e-01,8.562e-01
5.075e-01,8.272e-01
5.125e-01,7.990e-01
5.175e-01,7.717e-01
5.225e-01,7.452e-01
5.275e-01,7.195e-01
5.325e-01,6.946e-01
5.375e-01,6.705e-01
5.425e-01,6.471e-01
5.475e-01,6.244e-01
5.525e-01,6.025e-01
5.575e-01,5.813e-01
5.625e-01,5.608e-01
5.675e-01,5.409e-01
5.725e-01,5.217e-01
5.775e-01,5.031e-01
5.825e-01,4.852e-01
5.875e-01,4.678e-01
5.925e-01,4.511e-01
5.975e-01,4.349e-01
6.025e-01,4.192e-01
6.075e-01,4.041e-01
6.125e-01,3.895e-01
6.175e-01,3.754e-01
6.225e-01,3.618e-01
6.275e-01,3.487e-01
6.325e-01,3.360e-01
6.375e-01,3.238e-01
6.425e-01,3.120e-01
6.475e-01,3.007e-01
6.525e-01,2.897e-01
6.575e-01,2.791e-01
6.625e-01,2.689e-01
6.675e-01,2.591e-01
6.725e-01,2.496e-01
6.775e-01,2.404e-01
6.825e-01,2.316e-01
6.875e-01,2.231e-01
6.925e-01,2.149e-01
6.975e-01,2.070e-01
7.025e-01,1.994e-01
7.075e-01,1.921e-01
7.125e-01,1.851e-01
7.175e-01,1.783e-01
7.225e-01,1.717e-01
7.275e-01,1.654e-01
7.325e-01,1.593e-01
7.375e-01,1.534e-01
7.425e-01,1.478e-01
7.475e-01,1.424e-01
7.525e-01,1.371e-01
7.575e-01,1.321e-01
7.625e-01,1.272e-01
7.675e-01,1.226e-01
7.725e-01,1.180e-01
7.775e-01,1.137e-01
7.825e-01,1.095e-01
7.875e-01,1.055e-01
7.925e-01,1.016e-01
7.975e-01,9.790e-02
8.025e-01,9.431e-02
8.075e-01,9.085e-02
8.125e-01,8.752e-02
8.175e-01,8.431e-02
8.225e-01,8.123e-02
8.275e-01,7.825e-02
8.325e-01,7.539e-02
8.375e-01,7.263e-02
8.425e-01,6.998e-02
8.475e-01,6.742e-02
8.525e-01,6.496e-02
8.575e-01,6.259e-02
8.625e-01,6.031e-02
8.675e-01,5.812e-02
8.725e-01,5.600e-02
8.775e-01,5.396e-02
8.825e-01,5.200e-02
8.875e-01,5.011e-02
8.925e-01,4.829e-02
8.975e-01,4.654e-02
9.025e-01,4.486e-02
9.075e-01,4.323e-02
9.125e-01,4.167e-02
9.175e-01,4.016e-02
9.225e-01,3.871e-02
9.275e-01,3.732e-02
9.325e-01,3.597e-02
9.375e-01,3.467e-02
9.425e-01,3.343e-02
9.475e-01,3.223e-02
9.525e-01,3.107e-02
9.575e-01,2.995e-02
9.625e-01,2.888e-02
9.675e-01,2.785e-02
9.725e-01,2.685e-02
9.775e-01,2.589e-02
9.825e-01,2.497e-02
9.875e-01,2.407e-02
9.925e-01,2.322e-02
9.975e-01,2.239e-02


==> anc/03_results/moderate_zap/total_probability/0_017.csv <==
transmittance,probability_density
2.500e-03,1.683e-03
7.500e-03,1.074e-02
1.250e-02,2.484e-02
1.750e-02,4.834e-02
2.250e-02,7.499e-02
2.750e-02,1.036e-01
3.250e-02,1.346e-01
3.750e-02,1.685e-01
4.250e-02,2.057e-01
4.750e-02,2.463e-01
5.250e-02,2.903e-01
5.750e-02,3.378e-01
6.250e-02,3.887e-01
6.750e-02,4.430e-01
7.250e-02,5.003e-01
7.750e-02,5.606e-01
8.250e-02,6.236e-01
8.750e-02,6.892e-01
9.250e-02,7.572e-01
9.750e-02,8.275e-01
1.025e-01,8.998e-01
1.075e-01,9.740e-01
1.125e-01,1.050e+00
1.175e-01,1.127e+00
1.225e-01,1.206e+00
1.275e-01,1.285e+00
1.325e-01,1.365e+00
1.375e-01,1.445e+00
1.425e-01,1.526e+00
1.475e-01,1.606e+00
1.525e-01,1.686e+00
1.575e-01,1.764e+00
1.625e-01,1.841e+00
1.675e-01,1.917e+00
1.725e-01,1.991e+00
1.775e-01,2.062e+00
1.825e-01,2.131e+00
1.875e-01,2.196e+00
1.925e-01,2.259e+00
1.975e-01,2.318e+00
2.025e-01,2.374e+00
2.075e-01,2.426e+00
2.125e-01,2.474e+00
2.175e-01,2.518e+00
2.225e-01,2.558e+00
2.275e-01,2.594e+00
2.325e-01,2.625e+00
2.375e-01,2.653e+00
2.425e-01,2.676e+00
2.475e-01,2.695e+00
2.525e-01,2.709e+00
2.575e-01,2.720e+00
2.625e-01,2.727e+00
2.675e-01,2.730e+00
2.725e-01,2.729e+00
2.775e-01,2.725e+00
2.825e-01,2.717e+00
2.875e-01,2.705e+00
2.925e-01,2.691e+00
2.975e-01,2.674e+00
3.025e-01,2.653e+00
3.075e-01,2.630e+00
3.125e-01,2.605e+00
3.175e-01,2.577e+00
3.225e-01,2.548e+00
3.275e-01,2.516e+00
3.325e-01,2.482e+00
3.375e-01,2.447e+00
3.425e-01,2.410e+00
3.475e-01,2.372e+00
3.525e-01,2.332e+00
3.575e-01,2.292e+00
3.625e-01,2.251e+00
3.675e-01,2.208e+00
3.725e-01,2.166e+00
3.775e-01,2.122e+00
3.825e-01,2.078e+00
3.875e-01,2.034e+00
3.925e-01,1.990e+00
3.975e-01,1.945e+00
4.025e-01,1.901e+00
4.075e-01,1.856e+00
4.125e-01,1.812e+00
4.175e-01,1.768e+00
4.225e-01,1.724e+00
4.275e-01,1.681e+00
4.325e-01,1.637e+00
4.375e-01,1.595e+00
4.425e-01,1.552e+00
4.475e-01,1.511e+00
4.525e-01,1.470e+00
4.575e-01,1.429e+00
4.625e-01,1.389e+00
4.675e-01,1.350e+00
4.725e-01,1.311e+00
4.775e-01,1.273e+00
4.825e-01,1.236e+00
4.875e-01,1.200e+00
4.925e-01,1.164e+00
4.975e-01,1.129e+00
5.025e-01,1.095e+00
5.075e-01,1.061e+00
5.125e-01,1.029e+00
5.175e-01,9.967e-01
5.225e-01,9.655e-01
5.275e-01,9.351e-01
5.325e-01,9.055e-01
5.375e-01,8.767e-01
5.425e-01,8.485e-01
5.475e-01,8.212e-01
5.525e-01,7.945e-01
5.575e-01,7.686e-01
5.625e-01,7.434e-01
5.675e-01,7.189e-01
5.725e-01,6.951e-01
5.775e-01,6.720e-01
5.825e-01,6.496e-01
5.875e-01,6.278e-01
5.925e-01,6.067e-01
5.975e-01,5.862e-01
6.025e-01,5.663e-01
6.075e-01,5.470e-01
6.125e-01,5.283e-01
6.175e-01,5.102e-01
6.225e-01,4.927e-01
6.275e-01,4.757e-01
6.325e-01,4.593e-01
6.375e-01,4.434e-01
6.425e-01,4.280e-01
6.475e-01,4.131e-01
6.525e-01,3.986e-01
6.575e-01,3.847e-01
6.625e-01,3.712e-01
6.675e-01,3.582e-01
6.725e-01,3.455e-01
6.775e-01,3.334e-01
6.825e-01,3.216e-01
6.875e-01,3.102e-01
6.925e-01,2.992e-01
6.975e-01,2.886e-01
7.025e-01,2.783e-01
7.075e-01,2.684e-01
7.125e-01,2.588e-01
7.175e-01,2.496e-01
7.225e-01,2.407e-01
7.275e-01,2.320e-01
7.325e-01,2.237e-01
7.375e-01,2.157e-01
7.425e-01,2.080e-01
7.475e-01,2.005e-01
7.525e-01,1.933e-01
7.575e-01,1.863e-01
7.625e-01,1.796e-01
7.675e-01,1.731e-01
7.725e-01,1.669e-01
7.775e-01,1.609e-01
7.825e-01,1.551e-01
7.875e-01,1.495e-01
7.925e-01,1.441e-01
7.975e-01,1.389e-01
8.025e-01,1.338e-01
8.075e-01,1.290e-01
8.125e-01,1.243e-01
8.175e-01,1.198e-01
8.225e-01,1.155e-01
8.275e-01,1.113e-01
8.325e-01,1.073e-01
8.375e-01,1.034e-01
8.425e-01,9.966e-02
8.475e-01,9.605e-02
8.525e-01,9.257e-02
8.575e-01,8.922e-02
8.625e-01,8.599e-02
8.675e-01,8.287e-02
8.725e-01,7.987e-02
8.775e-01,7.698e-02
8.825e-01,7.420e-02
8.875e-01,7.151e-02
8.925e-01,6.893e-02
8.975e-01,6.643e-02
9.025e-01,6.403e-02
9.075e-01,6.172e-02
9.125e-01,5.949e-02
9.175e-01,5.734e-02
9.225e-01,5.527e-02
9.275e-01,5.327e-02
9.325e-01,5.135e-02
9.375e-01,4.950e-02
9.425e-01,4.771e-02
9.475e-01,4.600e-02
9.525e-01,4.434e-02
9.575e-01,4.274e-02
9.625e-01,4.120e-02
9.675e-01,3.972e-02
9.725e-01,3.830e-02
9.775e-01,3.692e-02
9.825e-01,3.559e-02
9.875e-01,3.432e-02
9.925e-01,3.309e-02
9.975e-01,3.190e-02


==> anc/03_results/moderate_zap/total_probability/0_018.csv <==
transmittance,probability_density
2.500e-03,1.452e-05
7.500e-03,6.429e-03
1.250e-02,1.891e-02
1.750e-02,3.190e-02
2.250e-02,4.728e-02
2.750e-02,6.705e-02
3.250e-02,9.055e-02
3.750e-02,1.164e-01
4.250e-02,1.438e-01
4.750e-02,1.727e-01
5.250e-02,2.032e-01
5.750e-02,2.357e-01
6.250e-02,2.702e-01
6.750e-02,3.070e-01
7.250e-02,3.461e-01
7.750e-02,3.875e-01
8.250e-02,4.312e-01
8.750e-02,4.771e-01
9.250e-02,5.252e-01
9.750e-02,5.754e-01
1.025e-01,6.277e-01
1.075e-01,6.820e-01
1.125e-01,7.383e-01
1.175e-01,7.965e-01
1.225e-01,8.564e-01
1.275e-01,9.181e-01
1.325e-01,9.813e-01
1.375e-01,1.046e+00
1.425e-01,1.112e+00
1.475e-01,1.179e+00
1.525e-01,1.246e+00
1.575e-01,1.315e+00
1.625e-01,1.384e+00
1.675e-01,1.453e+00
1.725e-01,1.521e+00
1.775e-01,1.590e+00
1.825e-01,1.658e+00
1.875e-01,1.725e+00
1.925e-01,1.791e+00
1.975e-01,1.855e+00
2.025e-01,1.918e+00
2.075e-01,1.979e+00
2.125e-01,2.037e+00
2.175e-01,2.094e+00
2.225e-01,2.148e+00
2.275e-01,2.199e+00
2.325e-01,2.247e+00
2.375e-01,2.293e+00
2.425e-01,2.335e+00
2.475e-01,2.374e+00
2.525e-01,2.410e+00
2.575e-01,2.442e+00
2.625e-01,2.471e+00
2.675e-01,2.496e+00
2.725e-01,2.518e+00
2.775e-01,2.537e+00
2.825e-01,2.552e+00
2.875e-01,2.563e+00
2.925e-01,2.572e+00
2.975e-01,2.577e+00
3.025e-01,2.579e+00
3.075e-01,2.578e+00
3.125e-01,2.574e+00
3.175e-01,2.567e+00
3.225e-01,2.557e+00
3.275e-01,2.544e+00
3.325e-01,2.529e+00
3.375e-01,2.512e+00
3.425e-01,2.492e+00
3.475e-01,2.470e+00
3.525e-01,2.446e+00
3.575e-01,2.420e+00
3.625e-01,2.393e+00
3.675e-01,2.363e+00
3.725e-01,2.333e+00
3.775e-01,2.301e+00
3.825e-01,2.267e+00
3.875e-01,2.233e+00
3.925e-01,2.197e+00
3.975e-01,2.160e+00
4.025e-01,2.123e+00
4.075e-01,2.085e+00
4.125e-01,2.047e+00
4.175e-01,2.007e+00
4.225e-01,1.968e+00
4.275e-01,1.928e+00
4.325e-01,1.888e+00
4.375e-01,1.848e+00
4.425e-01,1.808e+00
4.475e-01,1.767e+00
4.525e-01,1.727e+00
4.575e-01,1.687e+00
4.625e-01,1.647e+00
4.675e-01,1.607e+00
4.725e-01,1.568e+00
4.775e-01,1.529e+00
4.825e-01,1.490e+00
4.875e-01,1.452e+00
4.925e-01,1.414e+00
4.975e-01,1.377e+00
5.025e-01,1.340e+00
5.075e-01,1.304e+00
5.125e-01,1.268e+00
5.175e-01,1.233e+00
5.225e-01,1.198e+00
5.275e-01,1.164e+00
5.325e-01,1.131e+00
5.375e-01,1.098e+00
5.425e-01,1.066e+00
5.475e-01,1.035e+00
5.525e-01,1.004e+00
5.575e-01,9.743e-01
5.625e-01,9.450e-01
5.675e-01,9.163e-01
5.725e-01,8.882e-01
5.775e-01,8.609e-01
5.825e-01,8.342e-01
5.875e-01,8.082e-01
5.925e-01,7.828e-01
5.975e-01,7.581e-01
6.025e-01,7.340e-01
6.075e-01,7.105e-01
6.125e-01,6.877e-01
6.175e-01,6.655e-01
6.225e-01,6.439e-01
6.275e-01,6.229e-01
6.325e-01,6.025e-01
6.375e-01,5.827e-01
6.425e-01,5.634e-01
6.475e-01,5.447e-01
6.525e-01,5.266e-01
6.575e-01,5.090e-01
6.625e-01,4.919e-01
6.675e-01,4.754e-01
6.725e-01,4.593e-01
6.775e-01,4.437e-01
6.825e-01,4.286e-01
6.875e-01,4.140e-01
6.925e-01,3.999e-01
6.975e-01,3.861e-01
7.025e-01,3.728e-01
7.075e-01,3.600e-01
7.125e-01,3.475e-01
7.175e-01,3.355e-01
7.225e-01,3.238e-01
7.275e-01,3.126e-01
7.325e-01,3.017e-01
7.375e-01,2.911e-01
7.425e-01,2.809e-01
7.475e-01,2.711e-01
7.525e-01,2.615e-01
7.575e-01,2.523e-01
7.625e-01,2.434e-01
7.675e-01,2.348e-01
7.725e-01,2.265e-01
7.775e-01,2.185e-01
7.825e-01,2.107e-01
7.875e-01,2.032e-01
7.925e-01,1.960e-01
7.975e-01,1.890e-01
8.025e-01,1.823e-01
8.075e-01,1.757e-01
8.125e-01,1.695e-01
8.175e-01,1.634e-01
8.225e-01,1.575e-01
8.275e-01,1.519e-01
8.325e-01,1.464e-01
8.375e-01,1.412e-01
8.425e-01,1.361e-01
8.475e-01,1.312e-01
8.525e-01,1.265e-01
8.575e-01,1.219e-01
8.625e-01,1.175e-01
8.675e-01,1.133e-01
8.725e-01,1.092e-01
8.775e-01,1.053e-01
8.825e-01,1.015e-01
8.875e-01,9.779e-02
8.925e-01,9.425e-02
8.975e-01,9.084e-02
9.025e-01,8.756e-02
9.075e-01,8.439e-02
9.125e-01,8.133e-02
9.175e-01,7.839e-02
9.225e-01,7.555e-02
9.275e-01,7.281e-02
9.325e-01,7.018e-02
9.375e-01,6.763e-02
9.425e-01,6.518e-02
9.475e-01,6.282e-02
9.525e-01,6.055e-02
9.575e-01,5.835e-02
9.625e-01,5.624e-02
9.675e-01,5.420e-02
9.725e-01,5.224e-02
9.775e-01,5.034e-02
9.825e-01,4.852e-02
9.875e-01,4.676e-02
9.925e-01,4.507e-02
9.975e-01,4.344e-02


==> anc/03_results/moderate_zap/total_probability/0_019.csv <==
transmittance,probability_density
2.500e-03,4.136e-06
7.500e-03,4.711e-03
1.250e-02,1.069e-02
1.750e-02,1.619e-02
2.250e-02,2.529e-02
2.750e-02,3.810e-02
3.250e-02,5.400e-02
3.750e-02,7.221e-02
4.250e-02,9.221e-02
4.750e-02,1.138e-01
5.250e-02,1.369e-01
5.750e-02,1.617e-01
6.250e-02,1.881e-01
6.750e-02,2.163e-01
7.250e-02,2.462e-01
7.750e-02,2.778e-01
8.250e-02,3.110e-01
8.750e-02,3.458e-01
9.250e-02,3.821e-01
9.750e-02,4.198e-01
1.025e-01,4.589e-01
1.075e-01,4.995e-01
1.125e-01,5.414e-01
1.175e-01,5.848e-01
1.225e-01,6.295e-01
1.275e-01,6.756e-01
1.325e-01,7.230e-01
1.375e-01,7.718e-01
1.425e-01,8.220e-01
1.475e-01,8.734e-01
1.525e-01,9.260e-01
1.575e-01,9.798e-01
1.625e-01,1.035e+00
1.675e-01,1.090e+00
1.725e-01,1.147e+00
1.775e-01,1.205e+00
1.825e-01,1.263e+00
1.875e-01,1.321e+00
1.925e-01,1.380e+00
1.975e-01,1.438e+00
2.025e-01,1.497e+00
2.075e-01,1.555e+00
2.125e-01,1.613e+00
2.175e-01,1.671e+00
2.225e-01,1.727e+00
2.275e-01,1.782e+00
2.325e-01,1.836e+00
2.375e-01,1.889e+00
2.425e-01,1.940e+00
2.475e-01,1.989e+00
2.525e-01,2.036e+00
2.575e-01,2.082e+00
2.625e-01,2.124e+00
2.675e-01,2.165e+00
2.725e-01,2.203e+00
2.775e-01,2.239e+00
2.825e-01,2.272e+00
2.875e-01,2.302e+00
2.925e-01,2.330e+00
2.975e-01,2.354e+00
3.025e-01,2.376e+00
3.075e-01,2.395e+00
3.125e-01,2.412e+00
3.175e-01,2.425e+00
3.225e-01,2.436e+00
3.275e-01,2.443e+00
3.325e-01,2.448e+00
3.375e-01,2.451e+00
3.425e-01,2.450e+00
3.475e-01,2.447e+00
3.525e-01,2.442e+00
3.575e-01,2.434e+00
3.625e-01,2.424e+00
3.675e-01,2.412e+00
3.725e-01,2.397e+00
3.775e-01,2.380e+00
3.825e-01,2.362e+00
3.875e-01,2.341e+00
3.925e-01,2.319e+00
3.975e-01,2.296e+00
4.025e-01,2.270e+00
4.075e-01,2.243e+00
4.125e-01,2.215e+00
4.175e-01,2.186e+00
4.225e-01,2.156e+00
4.275e-01,2.124e+00
4.325e-01,2.092e+00
4.375e-01,2.059e+00
4.425e-01,2.025e+00
4.475e-01,1.990e+00
4.525e-01,1.955e+00
4.575e-01,1.919e+00
4.625e-01,1.883e+00
4.675e-01,1.846e+00
4.725e-01,1.810e+00
4.775e-01,1.773e+00
4.825e-01,1.736e+00
4.875e-01,1.699e+00
4.925e-01,1.662e+00
4.975e-01,1.625e+00
5.025e-01,1.588e+00
5.075e-01,1.551e+00
5.125e-01,1.514e+00
5.175e-01,1.478e+00
5.225e-01,1.442e+00
5.275e-01,1.406e+00
5.325e-01,1.371e+00
5.375e-01,1.336e+00
5.425e-01,1.302e+00
5.475e-01,1.267e+00
5.525e-01,1.234e+00
5.575e-01,1.201e+00
5.625e-01,1.168e+00
5.675e-01,1.136e+00
5.725e-01,1.105e+00
5.775e-01,1.074e+00
5.825e-01,1.043e+00
5.875e-01,1.013e+00
5.925e-01,9.841e-01
5.975e-01,9.555e-01
6.025e-01,9.274e-01
6.075e-01,9.000e-01
6.125e-01,8.731e-01
6.175e-01,8.469e-01
6.225e-01,8.212e-01
6.275e-01,7.962e-01
6.325e-01,7.717e-01
6.375e-01,7.478e-01
6.425e-01,7.245e-01
6.475e-01,7.019e-01
6.525e-01,6.797e-01
6.575e-01,6.582e-01
6.625e-01,6.372e-01
6.675e-01,6.168e-01
6.725e-01,5.969e-01
6.775e-01,5.776e-01
6.825e-01,5.588e-01
6.875e-01,5.405e-01
6.925e-01,5.228e-01
6.975e-01,5.055e-01
7.025e-01,4.888e-01
7.075e-01,4.725e-01
7.125e-01,4.568e-01
7.175e-01,4.414e-01
7.225e-01,4.266e-01
7.275e-01,4.122e-01
7.325e-01,3.982e-01
7.375e-01,3.847e-01
7.425e-01,3.715e-01
7.475e-01,3.588e-01
7.525e-01,3.465e-01
7.575e-01,3.346e-01
7.625e-01,3.230e-01
7.675e-01,3.118e-01
7.725e-01,3.010e-01
7.775e-01,2.905e-01
7.825e-01,2.804e-01
7.875e-01,2.706e-01
7.925e-01,2.611e-01
7.975e-01,2.519e-01
8.025e-01,2.431e-01
8.075e-01,2.345e-01
8.125e-01,2.262e-01
8.175e-01,2.182e-01
8.225e-01,2.104e-01
8.275e-01,2.029e-01
8.325e-01,1.957e-01
8.375e-01,1.887e-01
8.425e-01,1.820e-01
8.475e-01,1.755e-01
8.525e-01,1.692e-01
8.575e-01,1.631e-01
8.625e-01,1.572e-01
8.675e-01,1.516e-01
8.725e-01,1.461e-01
8.775e-01,1.408e-01
8.825e-01,1.358e-01
8.875e-01,1.308e-01
8.925e-01,1.261e-01
8.975e-01,1.215e-01
9.025e-01,1.171e-01
9.075e-01,1.129e-01
9.125e-01,1.088e-01
9.175e-01,1.048e-01
9.225e-01,1.010e-01
9.275e-01,9.730e-02
9.325e-01,9.375e-02
9.375e-01,9.033e-02
9.425e-01,8.703e-02
9.475e-01,8.385e-02
9.525e-01,8.078e-02
9.575e-01,7.782e-02
9.625e-01,7.497e-02
9.675e-01,7.222e-02
9.725e-01,6.958e-02
9.775e-01,6.702e-02
9.825e-01,6.456e-02
9.875e-01,6.219e-02
9.925e-01,5.991e-02
9.975e-01,5.771e-02


==> anc/03_results/moderate_zap/total_probability/0_02.csv <==
transmittance,probability_density
2.500e-03,4.515e-07
7.500e-03,1.550e-03
1.250e-02,6.055e-03
1.750e-02,1.205e-02
2.250e-02,1.952e-02
2.750e-02,2.976e-02
3.250e-02,4.211e-02
3.750e-02,5.547e-02
4.250e-02,6.933e-02
4.750e-02,8.374e-02
5.250e-02,9.901e-02
5.750e-02,1.154e-01
6.250e-02,1.330e-01
6.750e-02,1.519e-01
7.250e-02,1.722e-01
7.750e-02,1.938e-01
8.250e-02,2.167e-01
8.750e-02,2.409e-01
9.250e-02,2.665e-01
9.750e-02,2.934e-01
1.025e-01,3.216e-01
1.075e-01,3.512e-01
1.125e-01,3.822e-01
1.175e-01,4.144e-01
1.225e-01,4.481e-01
1.275e-01,4.830e-01
1.325e-01,5.192e-01
1.375e-01,5.567e-01
1.425e-01,5.954e-01
1.475e-01,6.354e-01
1.525e-01,6.766e-01
1.575e-01,7.191e-01
1.625e-01,7.626e-01
1.675e-01,8.073e-01
1.725e-01,8.531e-01
1.775e-01,8.998e-01
1.825e-01,9.476e-01
1.875e-01,9.963e-01
1.925e-01,1.046e+00
1.975e-01,1.096e+00
2.025e-01,1.147e+00
2.075e-01,1.198e+00
2.125e-01,1.250e+00
2.175e-01,1.302e+00
2.225e-01,1.355e+00
2.275e-01,1.407e+00
2.325e-01,1.460e+00
2.375e-01,1.512e+00
2.425e-01,1.564e+00
2.475e-01,1.615e+00
2.525e-01,1.665e+00
2.575e-01,1.715e+00
2.625e-01,1.764e+00
2.675e-01,1.812e+00
2.725e-01,1.858e+00
2.775e-01,1.903e+00
2.825e-01,1.946e+00
2.875e-01,1.988e+00
2.925e-01,2.028e+00
2.975e-01,2.066e+00
3.025e-01,2.102e+00
3.075e-01,2.136e+00
3.125e-01,2.167e+00
3.175e-01,2.197e+00
3.225e-01,2.224e+00
3.275e-01,2.249e+00
3.325e-01,2.271e+00
3.375e-01,2.291e+00
3.425e-01,2.308e+00
3.475e-01,2.323e+00
3.525e-01,2.336e+00
3.575e-01,2.346e+00
3.625e-01,2.354e+00
3.675e-01,2.359e+00
3.725e-01,2.362e+00
3.775e-01,2.362e+00
3.825e-01,2.360e+00
3.875e-01,2.356e+00
3.925e-01,2.350e+00
3.975e-01,2.341e+00
4.025e-01,2.331e+00
4.075e-01,2.318e+00
4.125e-01,2.304e+00
4.175e-01,2.288e+00
4.225e-01,2.270e+00
4.275e-01,2.251e+00
4.325e-01,2.230e+00
4.375e-01,2.207e+00
4.425e-01,2.183e+00
4.475e-01,2.158e+00
4.525e-01,2.131e+00
4.575e-01,2.104e+00
4.625e-01,2.075e+00
4.675e-01,2.046e+00
4.725e-01,2.015e+00
4.775e-01,1.984e+00
4.825e-01,1.952e+00
4.875e-01,1.920e+00
4.925e-01,1.886e+00
4.975e-01,1.853e+00
5.025e-01,1.819e+00
5.075e-01,1.785e+00
5.125e-01,1.750e+00
5.175e-01,1.715e+00
5.225e-01,1.680e+00
5.275e-01,1.645e+00
5.325e-01,1.610e+00
5.375e-01,1.575e+00
5.425e-01,1.540e+00
5.475e-01,1.505e+00
5.525e-01,1.471e+00
5.575e-01,1.436e+00
5.625e-01,1.402e+00
5.675e-01,1.368e+00
5.725e-01,1.334e+00
5.775e-01,1.301e+00
5.825e-01,1.268e+00
5.875e-01,1.235e+00
5.925e-01,1.203e+00
5.975e-01,1.171e+00
6.025e-01,1.140e+00
6.075e-01,1.109e+00
6.125e-01,1.079e+00
6.175e-01,1.049e+00
6.225e-01,1.020e+00
6.275e-01,9.911e-01
6.325e-01,9.628e-01
6.375e-01,9.351e-01
6.425e-01,9.080e-01
6.475e-01,8.814e-01
6.525e-01,8.553e-01
6.575e-01,8.299e-01
6.625e-01,8.049e-01
6.675e-01,7.806e-01
6.725e-01,7.568e-01
6.775e-01,7.336e-01
6.825e-01,7.109e-01
6.875e-01,6.887e-01
6.925e-01,6.671e-01
6.975e-01,6.461e-01
7.025e-01,6.256e-01
7.075e-01,6.056e-01
7.125e-01,5.862e-01
7.175e-01,5.673e-01
7.225e-01,5.488e-01
7.275e-01,5.309e-01
7.325e-01,5.135e-01
7.375e-01,4.966e-01
7.425e-01,4.801e-01
7.475e-01,4.641e-01
7.525e-01,4.486e-01
7.575e-01,4.336e-01
7.625e-01,4.189e-01
7.675e-01,4.048e-01
7.725e-01,3.910e-01
7.775e-01,3.777e-01
7.825e-01,3.647e-01
7.875e-01,3.522e-01
7.925e-01,3.400e-01
7.975e-01,3.283e-01
8.025e-01,3.169e-01
8.075e-01,3.058e-01
8.125e-01,2.951e-01
8.175e-01,2.848e-01
8.225e-01,2.748e-01
8.275e-01,2.651e-01
8.325e-01,2.557e-01
8.375e-01,2.466e-01
8.425e-01,2.379e-01
8.475e-01,2.294e-01
8.525e-01,2.212e-01
8.575e-01,2.133e-01
8.625e-01,2.056e-01
8.675e-01,1.982e-01
8.725e-01,1.911e-01
8.775e-01,1.842e-01
8.825e-01,1.775e-01
8.875e-01,1.710e-01
8.925e-01,1.648e-01
8.975e-01,1.588e-01
9.025e-01,1.530e-01
9.075e-01,1.474e-01
9.125e-01,1.420e-01
9.175e-01,1.368e-01
9.225e-01,1.318e-01
9.275e-01,1.270e-01
9.325e-01,1.223e-01
9.375e-01,1.178e-01
9.425e-01,1.134e-01
9.475e-01,1.092e-01
9.525e-01,1.052e-01
9.575e-01,1.013e-01
9.625e-01,9.752e-02
9.675e-01,9.389e-02
9.725e-01,9.040e-02
9.775e-01,8.703e-02
9.825e-01,8.379e-02
9.875e-01,8.066e-02
9.925e-01,7.765e-02
9.975e-01,7.474e-02


==> anc/03_results/moderate_zap/total_probability/0_021.csv <==
transmittance,probability_density
2.500e-03,5.438e-09
7.500e-03,5.629e-04
1.250e-02,2.713e-03
1.750e-02,5.444e-03
2.250e-02,8.674e-03
2.750e-02,1.293e-02
3.250e-02,1.853e-02
3.750e-02,2.546e-02
4.250e-02,3.378e-02
4.750e-02,4.351e-02
5.250e-02,5.459e-02
5.750e-02,6.687e-02
6.250e-02,8.021e-02
6.750e-02,9.454e-02
7.250e-02,1.098e-01
7.750e-02,1.260e-01
8.250e-02,1.432e-01
8.750e-02,1.613e-01
9.250e-02,1.804e-01
9.750e-02,2.006e-01
1.025e-01,2.217e-01
1.075e-01,2.438e-01
1.125e-01,2.668e-01
1.175e-01,2.908e-01
1.225e-01,3.158e-01
1.275e-01,3.418e-01
1.325e-01,3.687e-01
1.375e-01,3.966e-01
1.425e-01,4.254e-01
1.475e-01,4.553e-01
1.525e-01,4.861e-01
1.575e-01,5.179e-01
1.625e-01,5.508e-01
1.675e-01,5.846e-01
1.725e-01,6.195e-01
1.775e-01,6.554e-01
1.825e-01,6.924e-01
1.875e-01,7.304e-01
1.925e-01,7.693e-01
1.975e-01,8.093e-01
2.025e-01,8.502e-01
2.075e-01,8.921e-01
2.125e-01,9.348e-01
2.175e-01,9.784e-01
2.225e-01,1.023e+00
2.275e-01,1.068e+00
2.325e-01,1.114e+00
2.375e-01,1.160e+00
2.425e-01,1.207e+00
2.475e-01,1.254e+00
2.525e-01,1.301e+00
2.575e-01,1.349e+00
2.625e-01,1.397e+00
2.675e-01,1.444e+00
2.725e-01,1.492e+00
2.775e-01,1.539e+00
2.825e-01,1.586e+00
2.875e-01,1.632e+00
2.925e-01,1.677e+00
2.975e-01,1.722e+00
3.025e-01,1.766e+00
3.075e-01,1.809e+00
3.125e-01,1.850e+00
3.175e-01,1.891e+00
3.225e-01,1.929e+00
3.275e-01,1.967e+00
3.325e-01,2.002e+00
3.375e-01,2.036e+00
3.425e-01,2.069e+00
3.475e-01,2.099e+00
3.525e-01,2.127e+00
3.575e-01,2.154e+00
3.625e-01,2.178e+00
3.675e-01,2.200e+00
3.725e-01,2.220e+00
3.775e-01,2.238e+00
3.825e-01,2.253e+00
3.875e-01,2.267e+00
3.925e-01,2.278e+00
3.975e-01,2.287e+00
4.025e-01,2.294e+00
4.075e-01,2.298e+00
4.125e-01,2.300e+00
4.175e-01,2.301e+00
4.225e-01,2.299e+00
4.275e-01,2.295e+00
4.325e-01,2.289e+00
4.375e-01,2.281e+00
4.425e-01,2.271e+00
4.475e-01,2.259e+00
4.525e-01,2.246e+00
4.575e-01,2.231e+00
4.625e-01,2.214e+00
4.675e-01,2.196e+00
4.725e-01,2.176e+00
4.775e-01,2.155e+00
4.825e-01,2.132e+00
4.875e-01,2.109e+00
4.925e-01,2.084e+00
4.975e-01,2.058e+00
5.025e-01,2.030e+00
5.075e-01,2.002e+00
5.125e-01,1.974e+00
5.175e-01,1.944e+00
5.225e-01,1.914e+00
5.275e-01,1.883e+00
5.325e-01,1.851e+00
5.375e-01,1.819e+00
5.425e-01,1.786e+00
5.475e-01,1.753e+00
5.525e-01,1.720e+00
5.575e-01,1.687e+00
5.625e-01,1.653e+00
5.675e-01,1.619e+00
5.725e-01,1.585e+00
5.775e-01,1.551e+00
5.825e-01,1.518e+00
5.875e-01,1.484e+00
5.925e-01,1.450e+00
5.975e-01,1.417e+00
6.025e-01,1.383e+00
6.075e-01,1.350e+00
6.125e-01,1.317e+00
6.175e-01,1.285e+00
6.225e-01,1.252e+00
6.275e-01,1.220e+00
6.325e-01,1.189e+00
6.375e-01,1.158e+00
6.425e-01,1.127e+00
6.475e-01,1.097e+00
6.525e-01,1.067e+00
6.575e-01,1.037e+00
6.625e-01,1.008e+00
6.675e-01,9.801e-01
6.725e-01,9.522e-01
6.775e-01,9.248e-01
6.825e-01,8.979e-01
6.875e-01,8.716e-01
6.925e-01,8.458e-01
6.975e-01,8.206e-01
7.025e-01,7.958e-01
7.075e-01,7.717e-01
7.125e-01,7.480e-01
7.175e-01,7.249e-01
7.225e-01,7.024e-01
7.275e-01,6.804e-01
7.325e-01,6.589e-01
7.375e-01,6.379e-01
7.425e-01,6.175e-01
7.475e-01,5.976e-01
7.525e-01,5.782e-01
7.575e-01,5.594e-01
7.625e-01,5.410e-01
7.675e-01,5.231e-01
7.725e-01,5.058e-01
7.775e-01,4.889e-01
7.825e-01,4.725e-01
7.875e-01,4.565e-01
7.925e-01,4.410e-01
7.975e-01,4.260e-01
8.025e-01,4.114e-01
8.075e-01,3.972e-01
8.125e-01,3.835e-01
8.175e-01,3.702e-01
8.225e-01,3.573e-01
8.275e-01,3.448e-01
8.325e-01,3.326e-01
8.375e-01,3.209e-01
8.425e-01,3.095e-01
8.475e-01,2.985e-01
8.525e-01,2.879e-01
8.575e-01,2.775e-01
8.625e-01,2.676e-01
8.675e-01,2.579e-01
8.725e-01,2.486e-01
8.775e-01,2.396e-01
8.825e-01,2.308e-01
8.875e-01,2.224e-01
8.925e-01,2.143e-01
8.975e-01,2.064e-01
9.025e-01,1.988e-01
9.075e-01,1.914e-01
9.125e-01,1.843e-01
9.175e-01,1.775e-01
9.225e-01,1.709e-01
9.275e-01,1.645e-01
9.325e-01,1.584e-01
9.375e-01,1.524e-01
9.425e-01,1.467e-01
9.475e-01,1.412e-01
9.525e-01,1.359e-01
9.575e-01,1.307e-01
9.625e-01,1.258e-01
9.675e-01,1.210e-01
9.725e-01,1.164e-01
9.775e-01,1.120e-01
9.825e-01,1.077e-01
9.875e-01,1.036e-01
9.925e-01,9.962e-02
9.975e-01,9.580e-02


==> anc/03_results/moderate_zap/total_probability/0_022.csv <==
transmittance,probability_density
2.500e-03,1.095e-06
7.500e-03,1.930e-03
1.250e-02,1.530e-03
1.750e-02,3.210e-03
2.250e-02,6.165e-03
2.750e-02,9.887e-03
3.250e-02,1.429e-02
3.750e-02,1.949e-02
4.250e-02,2.553e-02
4.750e-02,3.238e-02
5.250e-02,3.995e-02
5.750e-02,4.820e-02
6.250e-02,5.710e-02
6.750e-02,6.671e-02
7.250e-02,7.710e-02
7.750e-02,8.832e-02
8.250e-02,1.004e-01
8.750e-02,1.133e-01
9.250e-02,1.271e-01
9.750e-02,1.417e-01
1.025e-01,1.571e-01
1.075e-01,1.733e-01
1.125e-01,1.903e-01
1.175e-01,2.080e-01
1.225e-01,2.266e-01
1.275e-01,2.460e-01
1.325e-01,2.663e-01
1.375e-01,2.874e-01
1.425e-01,3.095e-01
1.475e-01,3.325e-01
1.525e-01,3.564e-01
1.575e-01,3.813e-01
1.625e-01,4.071e-01
1.675e-01,4.340e-01
1.725e-01,4.618e-01
1.775e-01,4.905e-01
1.825e-01,5.202e-01
1.875e-01,5.509e-01
1.925e-01,5.825e-01
1.975e-01,6.150e-01
2.025e-01,6.485e-01
2.075e-01,6.828e-01
2.125e-01,7.181e-01
2.175e-01,7.542e-01
2.225e-01,7.911e-01
2.275e-01,8.289e-01
2.325e-01,8.674e-01
2.375e-01,9.067e-01
2.425e-01,9.468e-01
2.475e-01,9.875e-01
2.525e-01,1.029e+00
2.575e-01,1.071e+00
2.625e-01,1.113e+00
2.675e-01,1.156e+00
2.725e-01,1.200e+00
2.775e-01,1.243e+00
2.825e-01,1.287e+00
2.875e-01,1.331e+00
2.925e-01,1.376e+00
2.975e-01,1.420e+00
3.025e-01,1.464e+00
3.075e-01,1.508e+00
3.125e-01,1.552e+00
3.175e-01,1.595e+00
3.225e-01,1.637e+00
3.275e-01,1.679e+00
3.325e-01,1.721e+00
3.375e-01,1.761e+00
3.425e-01,1.800e+00
3.475e-01,1.839e+00
3.525e-01,1.876e+00
3.575e-01,1.912e+00
3.625e-01,1.947e+00
3.675e-01,1.980e+00
3.725e-01,2.011e+00
3.775e-01,2.041e+00
3.825e-01,2.069e+00
3.875e-01,2.096e+00
3.925e-01,2.120e+00
3.975e-01,2.143e+00
4.025e-01,2.164e+00
4.075e-01,2.183e+00
4.125e-01,2.200e+00
4.175e-01,2.214e+00
4.225e-01,2.227e+00
4.275e-01,2.238e+00
4.325e-01,2.246e+00
4.375e-01,2.253e+00
4.425e-01,2.258e+00
4.475e-01,2.260e+00
4.525e-01,2.261e+00
4.575e-01,2.259e+00
4.625e-01,2.256e+00
4.675e-01,2.250e+00
4.725e-01,2.243e+00
4.775e-01,2.234e+00
4.825e-01,2.223e+00
4.875e-01,2.211e+00
4.925e-01,2.196e+00
4.975e-01,2.181e+00
5.025e-01,2.163e+00
5.075e-01,2.145e+00
5.125e-01,2.124e+00
5.175e-01,2.103e+00
5.225e-01,2.080e+00
5.275e-01,2.056e+00
5.325e-01,2.031e+00
5.375e-01,2.006e+00
5.425e-01,1.979e+00
5.475e-01,1.951e+00
5.525e-01,1.922e+00
5.575e-01,1.893e+00
5.625e-01,1.863e+00
5.675e-01,1.832e+00
5.725e-01,1.801e+00
5.775e-01,1.769e+00
5.825e-01,1.737e+00
5.875e-01,1.704e+00
5.925e-01,1.672e+00
5.975e-01,1.639e+00
6.025e-01,1.606e+00
6.075e-01,1.572e+00
6.125e-01,1.539e+00
6.175e-01,1.506e+00
6.225e-01,1.472e+00
6.275e-01,1.439e+00
6.325e-01,1.406e+00
6.375e-01,1.373e+00
6.425e-01,1.340e+00
6.475e-01,1.308e+00
6.525e-01,1.275e+00
6.575e-01,1.243e+00
6.625e-01,1.212e+00
6.675e-01,1.180e+00
6.725e-01,1.149e+00
6.775e-01,1.119e+00
6.825e-01,1.088e+00
6.875e-01,1.059e+00
6.925e-01,1.029e+00
6.975e-01,1.001e+00
7.025e-01,9.722e-01
7.075e-01,9.443e-01
7.125e-01,9.170e-01
7.175e-01,8.901e-01
7.225e-01,8.638e-01
7.275e-01,8.379e-01
7.325e-01,8.127e-01
7.375e-01,7.879e-01
7.425e-01,7.637e-01
7.475e-01,7.400e-01
7.525e-01,7.168e-01
7.575e-01,6.942e-01
7.625e-01,6.721e-01
7.675e-01,6.506e-01
7.725e-01,6.296e-01
7.775e-01,6.091e-01
7.825e-01,5.892e-01
7.875e-01,5.697e-01
7.925e-01,5.508e-01
7.975e-01,5.324e-01
8.025e-01,5.144e-01
8.075e-01,4.970e-01
8.125e-01,4.801e-01
8.175e-01,4.636e-01
8.225e-01,4.477e-01
8.275e-01,4.321e-01
8.325e-01,4.171e-01
8.375e-01,4.025e-01
8.425e-01,3.883e-01
8.475e-01,3.745e-01
8.525e-01,3.612e-01
8.575e-01,3.483e-01
8.625e-01,3.358e-01
8.675e-01,3.237e-01
8.725e-01,3.120e-01
8.775e-01,3.006e-01
8.825e-01,2.896e-01
8.875e-01,2.790e-01
8.925e-01,2.687e-01
8.975e-01,2.588e-01
9.025e-01,2.492e-01
9.075e-01,2.399e-01
9.125e-01,2.309e-01
9.175e-01,2.223e-01
9.225e-01,2.139e-01
9.275e-01,2.058e-01
9.325e-01,1.980e-01
9.375e-01,1.905e-01
9.425e-01,1.833e-01
9.475e-01,1.762e-01
9.525e-01,1.695e-01
9.575e-01,1.630e-01
9.625e-01,1.567e-01
9.675e-01,1.506e-01
9.725e-01,1.448e-01
9.775e-01,1.392e-01
9.825e-01,1.337e-01
9.875e-01,1.285e-01
9.925e-01,1.235e-01
9.975e-01,1.186e-01


==> anc/03_results/moderate_zap/total_probability/0_023.csv <==
transmittance,probability_density
2.500e-03,1.174e-14
7.500e-03,1.713e-05
1.250e-02,7.503e-04
1.750e-02,1.823e-03
2.250e-02,2.695e-03
2.750e-02,3.739e-03
3.250e-02,5.575e-03
3.750e-02,8.718e-03
4.250e-02,1.317e-02
4.750e-02,1.864e-02
5.250e-02,2.478e-02
5.750e-02,3.141e-02
6.250e-02,3.846e-02
6.750e-02,4.595e-02
7.250e-02,5.393e-02
7.750e-02,6.246e-02
8.250e-02,7.154e-02
8.750e-02,8.119e-02
9.250e-02,9.142e-02
9.750e-02,1.022e-01
1.025e-01,1.136e-01
1.075e-01,1.255e-01
1.125e-01,1.380e-01
1.175e-01,1.511e-01
1.225e-01,1.648e-01
1.275e-01,1.792e-01
1.325e-01,1.942e-01
1.375e-01,2.098e-01
1.425e-01,2.261e-01
1.475e-01,2.431e-01
1.525e-01,2.609e-01
1.575e-01,2.793e-01
1.625e-01,2.984e-01
1.675e-01,3.184e-01
1.725e-01,3.390e-01
1.775e-01,3.605e-01
1.825e-01,3.827e-01
1.875e-01,4.057e-01
1.925e-01,4.295e-01
1.975e-01,4.542e-01
2.025e-01,4.796e-01
2.075e-01,5.059e-01
2.125e-01,5.330e-01
2.175e-01,5.609e-01
2.225e-01,5.897e-01
2.275e-01,6.192e-01
2.325e-01,6.496e-01
2.375e-01,6.808e-01
2.425e-01,7.128e-01
2.475e-01,7.456e-01
2.525e-01,7.792e-01
2.575e-01,8.135e-01
2.625e-01,8.486e-01
2.675e-01,8.844e-01
2.725e-01,9.209e-01
2.775e-01,9.581e-01
2.825e-01,9.959e-01
2.875e-01,1.034e+00
2.925e-01,1.073e+00
2.975e-01,1.113e+00
3.025e-01,1.153e+00
3.075e-01,1.193e+00
3.125e-01,1.234e+00
3.175e-01,1.275e+00
3.225e-01,1.316e+00
3.275e-01,1.358e+00
3.325e-01,1.399e+00
3.375e-01,1.441e+00
3.425e-01,1.482e+00
3.475e-01,1.523e+00
3.525e-01,1.564e+00
3.575e-01,1.604e+00
3.625e-01,1.644e+00
3.675e-01,1.684e+00
3.725e-01,1.723e+00
3.775e-01,1.761e+00
3.825e-01,1.798e+00
3.875e-01,1.834e+00
3.925e-01,1.869e+00
3.975e-01,1.903e+00
4.025e-01,1.936e+00
4.075e-01,1.967e+00
4.125e-01,1.997e+00
4.175e-01,2.025e+00
4.225e-01,2.052e+00
4.275e-01,2.077e+00
4.325e-01,2.101e+00
4.375e-01,2.123e+00
4.425e-01,2.143e+00
4.475e-01,2.161e+00
4.525e-01,2.177e+00
4.575e-01,2.192e+00
4.625e-01,2.204e+00
4.675e-01,2.214e+00
4.725e-01,2.223e+00
4.775e-01,2.230e+00
4.825e-01,2.234e+00
4.875e-01,2.237e+00
4.925e-01,2.237e+00
4.975e-01,2.236e+00
5.025e-01,2.233e+00
5.075e-01,2.228e+00
5.125e-01,2.221e+00
5.175e-01,2.213e+00
5.225e-01,2.202e+00
5.275e-01,2.190e+00
5.325e-01,2.177e+00
5.375e-01,2.161e+00
5.425e-01,2.145e+00
5.475e-01,2.126e+00
5.525e-01,2.107e+00
5.575e-01,2.086e+00
5.625e-01,2.064e+00
5.675e-01,2.040e+00
5.725e-01,2.016e+00
5.775e-01,1.990e+00
5.825e-01,1.963e+00
5.875e-01,1.936e+00
5.925e-01,1.907e+00
5.975e-01,1.878e+00
6.025e-01,1.848e+00
6.075e-01,1.818e+00
6.125e-01,1.787e+00
6.175e-01,1.755e+00
6.225e-01,1.723e+00
6.275e-01,1.691e+00
6.325e-01,1.658e+00
6.375e-01,1.625e+00
6.425e-01,1.592e+00
6.475e-01,1.559e+00
6.525e-01,1.525e+00
6.575e-01,1.492e+00
6.625e-01,1.458e+00
6.675e-01,1.425e+00
6.725e-01,1.391e+00
6.775e-01,1.358e+00
6.825e-01,1.325e+00
6.875e-01,1.292e+00
6.925e-01,1.260e+00
6.975e-01,1.227e+00
7.025e-01,1.195e+00
7.075e-01,1.164e+00
7.125e-01,1.133e+00
7.175e-01,1.102e+00
7.225e-01,1.071e+00
7.275e-01,1.041e+00
7.325e-01,1.011e+00
7.375e-01,9.823e-01
7.425e-01,9.537e-01
7.475e-01,9.255e-01
7.525e-01,8.979e-01
7.575e-01,8.708e-01
7.625e-01,8.442e-01
7.675e-01,8.181e-01
7.725e-01,7.926e-01
7.775e-01,7.677e-01
7.825e-01,7.432e-01
7.875e-01,7.194e-01
7.925e-01,6.961e-01
7.975e-01,6.733e-01
8.025e-01,6.511e-01
8.075e-01,6.294e-01
8.125e-01,6.083e-01
8.175e-01,5.878e-01
8.225e-01,5.677e-01
8.275e-01,5.483e-01
8.325e-01,5.293e-01
8.375e-01,5.109e-01
8.425e-01,4.929e-01
8.475e-01,4.755e-01
8.525e-01,4.586e-01
8.575e-01,4.422e-01
8.625e-01,4.263e-01
8.675e-01,4.109e-01
8.725e-01,3.959e-01
8.775e-01,3.814e-01
8.825e-01,3.673e-01
8.875e-01,3.537e-01
8.925e-01,3.405e-01
8.975e-01,3.278e-01
9.025e-01,3.154e-01
9.075e-01,3.035e-01
9.125e-01,2.919e-01
9.175e-01,2.808e-01
9.225e-01,2.700e-01
9.275e-01,2.596e-01
9.325e-01,2.495e-01
9.375e-01,2.398e-01
9.425e-01,2.305e-01
9.475e-01,2.214e-01
9.525e-01,2.127e-01
9.575e-01,2.043e-01
9.625e-01,1.962e-01
9.675e-01,1.884e-01
9.725e-01,1.809e-01
9.775e-01,1.736e-01
9.825e-01,1.666e-01
9.875e-01,1.599e-01
9.925e-01,1.534e-01
9.975e-01,1.472e-01


==> anc/03_results/moderate_zap/total_probability/0_024.csv <==
transmittance,probability_density
2.500e-03,2.478e-18
7.500e-03,1.346e-06
1.250e-02,3.440e-04
1.750e-02,1.474e-03
2.250e-02,2.284e-03
2.750e-02,3.428e-03
3.250e-02,4.969e-03
3.750e-02,6.923e-03
4.250e-02,9.739e-03
4.750e-02,1.363e-02
5.250e-02,1.841e-02
5.750e-02,2.377e-02
6.250e-02,2.944e-02
6.750e-02,3.529e-02
7.250e-02,4.128e-02
7.750e-02,4.743e-02
8.250e-02,5.378e-02
8.750e-02,6.041e-02
9.250e-02,6.736e-02
9.750e-02,7.469e-02
1.025e-01,8.246e-02
1.075e-01,9.071e-02
1.125e-01,9.947e-02
1.175e-01,1.088e-01
1.225e-01,1.187e-01
1.275e-01,1.291e-01
1.325e-01,1.401e-01
1.375e-01,1.518e-01
1.425e-01,1.640e-01
1.475e-01,1.768e-01
1.525e-01,1.902e-01
1.575e-01,2.043e-01
1.625e-01,2.189e-01
1.675e-01,2.342e-01
1.725e-01,2.500e-01
1.775e-01,2.666e-01
1.825e-01,2.838e-01
1.875e-01,3.016e-01
1.925e-01,3.201e-01
1.975e-01,3.393e-01
2.025e-01,3.592e-01
2.075e-01,3.798e-01
2.125e-01,4.012e-01
2.175e-01,4.233e-01
2.225e-01,4.461e-01
2.275e-01,4.696e-01
2.325e-01,4.939e-01
2.375e-01,5.190e-01
2.425e-01,5.448e-01
2.475e-01,5.714e-01
2.525e-01,5.988e-01
2.575e-01,6.270e-01
2.625e-01,6.559e-01
2.675e-01,6.855e-01
2.725e-01,7.160e-01
2.775e-01,7.471e-01
2.825e-01,7.791e-01
2.875e-01,8.118e-01
2.925e-01,8.451e-01
2.975e-01,8.793e-01
3.025e-01,9.140e-01
3.075e-01,9.495e-01
3.125e-01,9.856e-01
3.175e-01,1.022e+00
3.225e-01,1.060e+00
3.275e-01,1.097e+00
3.325e-01,1.136e+00
3.375e-01,1.175e+00
3.425e-01,1.214e+00
3.475e-01,1.253e+00
3.525e-01,1.293e+00
3.575e-01,1.333e+00
3.625e-01,1.373e+00
3.675e-01,1.414e+00
3.725e-01,1.454e+00
3.775e-01,1.494e+00
3.825e-01,1.534e+00
3.875e-01,1.574e+00
3.925e-01,1.613e+00
3.975e-01,1.652e+00
4.025e-01,1.691e+00
4.075e-01,1.729e+00
4.125e-01,1.766e+00
4.175e-01,1.802e+00
4.225e-01,1.837e+00
4.275e-01,1.872e+00
4.325e-01,1.905e+00
4.375e-01,1.937e+00
4.425e-01,1.968e+00
4.475e-01,1.998e+00
4.525e-01,2.026e+00
4.575e-01,2.052e+00
4.625e-01,2.077e+00
4.675e-01,2.101e+00
4.725e-01,2.122e+00
4.775e-01,2.142e+00
4.825e-01,2.161e+00
4.875e-01,2.177e+00
4.925e-01,2.191e+00
4.975e-01,2.204e+00
5.025e-01,2.215e+00
5.075e-01,2.223e+00
5.125e-01,2.230e+00
5.175e-01,2.235e+00
5.225e-01,2.238e+00
5.275e-01,2.239e+00
5.325e-01,2.238e+00
5.375e-01,2.235e+00
5.425e-01,2.230e+00
5.475e-01,2.224e+00
5.525e-01,2.215e+00
5.575e-01,2.205e+00
5.625e-01,2.193e+00
5.675e-01,2.180e+00
5.725e-01,2.165e+00
5.775e-01,2.148e+00
5.825e-01,2.130e+00
5.875e-01,2.110e+00
5.925e-01,2.089e+00
5.975e-01,2.067e+00
6.025e-01,2.043e+00
6.075e-01,2.019e+00
6.125e-01,1.993e+00
6.175e-01,1.966e+00
6.225e-01,1.938e+00
6.275e-01,1.909e+00
6.325e-01,1.880e+00
6.375e-01,1.849e+00
6.425e-01,1.819e+00
6.475e-01,1.787e+00
6.525e-01,1.755e+00
6.575e-01,1.722e+00
6.625e-01,1.689e+00
6.675e-01,1.656e+00
6.725e-01,1.622e+00
6.775e-01,1.588e+00
6.825e-01,1.554e+00
6.875e-01,1.520e+00
6.925e-01,1.486e+00
6.975e-01,1.452e+00
7.025e-01,1.418e+00
7.075e-01,1.384e+00
7.125e-01,1.350e+00
7.175e-01,1.316e+00
7.225e-01,1.282e+00
7.275e-01,1.249e+00
7.325e-01,1.216e+00
7.375e-01,1.183e+00
7.425e-01,1.151e+00
7.475e-01,1.119e+00
7.525e-01,1.087e+00
7.575e-01,1.056e+00
7.625e-01,1.025e+00
7.675e-01,9.952e-01
7.725e-01,9.655e-01
7.775e-01,9.363e-01
7.825e-01,9.076e-01
7.875e-01,8.795e-01
7.925e-01,8.519e-01
7.975e-01,8.248e-01
8.025e-01,7.983e-01
8.075e-01,7.724e-01
8.125e-01,7.470e-01
8.175e-01,7.223e-01
8.225e-01,6.981e-01
8.275e-01,6.745e-01
8.325e-01,6.515e-01
8.375e-01,6.290e-01
8.425e-01,6.071e-01
8.475e-01,5.858e-01
8.525e-01,5.651e-01
8.575e-01,5.450e-01
8.625e-01,5.254e-01
8.675e-01,5.063e-01
8.725e-01,4.878e-01
8.775e-01,4.699e-01
8.825e-01,4.525e-01
8.875e-01,4.356e-01
8.925e-01,4.192e-01
8.975e-01,4.034e-01
9.025e-01,3.880e-01
9.075e-01,3.731e-01
9.125e-01,3.588e-01
9.175e-01,3.448e-01
9.225e-01,3.314e-01
9.275e-01,3.184e-01
9.325e-01,3.058e-01
9.375e-01,2.937e-01
9.425e-01,2.819e-01
9.475e-01,2.706e-01
9.525e-01,2.597e-01
9.575e-01,2.492e-01
9.625e-01,2.390e-01
9.675e-01,2.293e-01
9.725e-01,2.198e-01
9.775e-01,2.108e-01
9.825e-01,2.020e-01
9.875e-01,1.936e-01
9.925e-01,1.855e-01
9.975e-01,1.777e-01


==> anc/03_results/moderate_zap/total_probability/0_025.csv <==
transmittance,probability_density
2.500e-03,1.606e-12
7.500e-03,5.919e-04
1.250e-02,1.290e-03
1.750e-02,1.277e-03
2.250e-02,2.302e-03
2.750e-02,3.448e-03
3.250e-02,5.166e-03
3.750e-02,6.867e-03
4.250e-02,8.452e-03
4.750e-02,1.029e-02
5.250e-02,1.259e-02
5.750e-02,1.531e-02
6.250e-02,1.841e-02
6.750e-02,2.191e-02
7.250e-02,2.588e-02
7.750e-02,3.034e-02
8.250e-02,3.527e-02
8.750e-02,4.058e-02
9.250e-02,4.621e-02
9.750e-02,5.206e-02
1.025e-01,5.810e-02
1.075e-01,6.432e-02
1.125e-01,7.072e-02
1.175e-01,7.735e-02
1.225e-01,8.426e-02
1.275e-01,9.151e-02
1.325e-01,9.916e-02
1.375e-01,1.072e-01
1.425e-01,1.158e-01
1.475e-01,1.249e-01
1.525e-01,1.346e-01
1.575e-01,1.448e-01
1.625e-01,1.556e-01
1.675e-01,1.670e-01
1.725e-01,1.791e-01
1.775e-01,1.917e-01
1.825e-01,2.049e-01
1.875e-01,2.188e-01
1.925e-01,2.332e-01
1.975e-01,2.483e-01
2.025e-01,2.640e-01
2.075e-01,2.803e-01
2.125e-01,2.972e-01
2.175e-01,3.147e-01
2.225e-01,3.329e-01
2.275e-01,3.516e-01
2.325e-01,3.710e-01
2.375e-01,3.909e-01
2.425e-01,4.115e-01
2.475e-01,4.327e-01
2.525e-01,4.544e-01
2.575e-01,4.768e-01
2.625e-01,4.999e-01
2.675e-01,5.235e-01
2.725e-01,5.477e-01
2.775e-01,5.726e-01
2.825e-01,5.982e-01
2.875e-01,6.244e-01
2.925e-01,6.512e-01
2.975e-01,6.787e-01
3.025e-01,7.069e-01
3.075e-01,7.357e-01
3.125e-01,7.653e-01
3.175e-01,7.955e-01
3.225e-01,8.264e-01
3.275e-01,8.580e-01
3.325e-01,8.903e-01
3.375e-01,9.232e-01
3.425e-01,9.568e-01
3.475e-01,9.911e-01
3.525e-01,1.026e+00
3.575e-01,1.062e+00
3.625e-01,1.098e+00
3.675e-01,1.134e+00
3.725e-01,1.171e+00
3.775e-01,1.209e+00
3.825e-01,1.247e+00
3.875e-01,1.286e+00
3.925e-01,1.325e+00
3.975e-01,1.364e+00
4.025e-01,1.403e+00
4.075e-01,1.442e+00
4.125e-01,1.482e+00
4.175e-01,1.521e+00
4.225e-01,1.561e+00
4.275e-01,1.600e+00
4.325e-01,1.639e+00
4.375e-01,1.677e+00
4.425e-01,1.716e+00
4.475e-01,1.753e+00
4.525e-01,1.790e+00
4.575e-01,1.826e+00
4.625e-01,1.861e+00
4.675e-01,1.896e+00
4.725e-01,1.929e+00
4.775e-01,1.961e+00
4.825e-01,1.992e+00
4.875e-01,2.021e+00
4.925e-01,2.050e+00
4.975e-01,2.076e+00
5.025e-01,2.101e+00
5.075e-01,2.125e+00
5.125e-01,2.147e+00
5.175e-01,2.167e+00
5.225e-01,2.185e+00
5.275e-01,2.201e+00
5.325e-01,2.216e+00
5.375e-01,2.228e+00
5.425e-01,2.239e+00
5.475e-01,2.247e+00
5.525e-01,2.254e+00
5.575e-01,2.259e+00
5.625e-01,2.261e+00
5.675e-01,2.262e+00
5.725e-01,2.261e+00
5.775e-01,2.257e+00
5.825e-01,2.252e+00
5.875e-01,2.245e+00
5.925e-01,2.236e+00
5.975e-01,2.225e+00
6.025e-01,2.212e+00
6.075e-01,2.197e+00
6.125e-01,2.181e+00
6.175e-01,2.163e+00
6.225e-01,2.144e+00
6.275e-01,2.123e+00
6.325e-01,2.101e+00
6.375e-01,2.077e+00
6.425e-01,2.052e+00
6.475e-01,2.026e+00
6.525e-01,1.999e+00
6.575e-01,1.970e+00
6.625e-01,1.941e+00
6.675e-01,1.910e+00
6.725e-01,1.879e+00
6.775e-01,1.847e+00
6.825e-01,1.814e+00
6.875e-01,1.781e+00
6.925e-01,1.747e+00
6.975e-01,1.713e+00
7.025e-01,1.678e+00
7.075e-01,1.643e+00
7.125e-01,1.608e+00
7.175e-01,1.572e+00
7.225e-01,1.536e+00
7.275e-01,1.500e+00
7.325e-01,1.465e+00
7.375e-01,1.429e+00
7.425e-01,1.393e+00
7.475e-01,1.357e+00
7.525e-01,1.322e+00
7.575e-01,1.287e+00
7.625e-01,1.252e+00
7.675e-01,1.217e+00
7.725e-01,1.183e+00
7.775e-01,1.149e+00
7.825e-01,1.115e+00
7.875e-01,1.082e+00
7.925e-01,1.049e+00
7.975e-01,1.017e+00
8.025e-01,9.857e-01
8.075e-01,9.546e-01
8.125e-01,9.241e-01
8.175e-01,8.942e-01
8.225e-01,8.648e-01
8.275e-01,8.360e-01
8.325e-01,8.079e-01
8.375e-01,7.804e-01
8.425e-01,7.535e-01
8.475e-01,7.272e-01
8.525e-01,7.016e-01
8.575e-01,6.766e-01
8.625e-01,6.522e-01
8.675e-01,6.285e-01
8.725e-01,6.054e-01
8.775e-01,5.829e-01
8.825e-01,5.611e-01
8.875e-01,5.399e-01
8.925e-01,5.193e-01
8.975e-01,4.994e-01
9.025e-01,4.800e-01
9.075e-01,4.612e-01
9.125e-01,4.431e-01
9.175e-01,4.255e-01
9.225e-01,4.084e-01
9.275e-01,3.920e-01
9.325e-01,3.760e-01
9.375e-01,3.607e-01
9.425e-01,3.458e-01
9.475e-01,3.315e-01
9.525e-01,3.176e-01
9.575e-01,3.043e-01
9.625e-01,2.914e-01
9.675e-01,2.790e-01
9.725e-01,2.671e-01
9.775e-01,2.556e-01
9.825e-01,2.445e-01
9.875e-01,2.339e-01
9.925e-01,2.236e-01
9.975e-01,2.138e-01


==> anc/03_results/moderate_zap/total_probability/0_026.csv <==
transmittance,probability_density
2.500e-03,5.747e-36
7.500e-03,1.275e-13
1.250e-02,1.407e-07
1.750e-02,4.223e-05
2.250e-02,5.022e-04
2.750e-02,1.252e-03
3.250e-02,1.509e-03
3.750e-02,1.705e-03
4.250e-02,2.470e-03
4.750e-02,3.871e-03
5.250e-02,5.759e-03
5.750e-02,8.002e-03
6.250e-02,1.052e-02
6.750e-02,1.325e-02
7.250e-02,1.618e-02
7.750e-02,1.930e-02
8.250e-02,2.264e-02
8.750e-02,2.624e-02
9.250e-02,3.014e-02
9.750e-02,3.437e-02
1.025e-01,3.891e-02
1.075e-01,4.374e-02
1.125e-01,4.881e-02
1.175e-01,5.408e-02
1.225e-01,5.953e-02
1.275e-01,6.517e-02
1.325e-01,7.103e-02
1.375e-01,7.713e-02
1.425e-01,8.354e-02
1.475e-01,9.031e-02
1.525e-01,9.750e-02
1.575e-01,1.052e-01
1.625e-01,1.133e-01
1.675e-01,1.220e-01
1.725e-01,1.312e-01
1.775e-01,1.411e-01
1.825e-01,1.514e-01
1.875e-01,1.624e-01
1.925e-01,1.739e-01
1.975e-01,1.859e-01
2.025e-01,1.985e-01
2.075e-01,2.117e-01
2.125e-01,2.254e-01
2.175e-01,2.396e-01
2.225e-01,2.544e-01
2.275e-01,2.697e-01
2.325e-01,2.855e-01
2.375e-01,3.019e-01
2.425e-01,3.188e-01
2.475e-01,3.362e-01
2.525e-01,3.541e-01
2.575e-01,3.725e-01
2.625e-01,3.915e-01
2.675e-01,4.110e-01
2.725e-01,4.310e-01
2.775e-01,4.516e-01
2.825e-01,4.727e-01
2.875e-01,4.943e-01
2.925e-01,5.165e-01
2.975e-01,5.392e-01
3.025e-01,5.625e-01
3.075e-01,5.863e-01
3.125e-01,6.108e-01
3.175e-01,6.358e-01
3.225e-01,6.614e-01
3.275e-01,6.877e-01
3.325e-01,7.145e-01
3.375e-01,7.420e-01
3.425e-01,7.701e-01
3.475e-01,7.989e-01
3.525e-01,8.283e-01
3.575e-01,8.584e-01
3.625e-01,8.892e-01
3.675e-01,9.206e-01
3.725e-01,9.527e-01
3.775e-01,9.854e-01
3.825e-01,1.019e+00
3.875e-01,1.053e+00
3.925e-01,1.087e+00
3.975e-01,1.123e+00
4.025e-01,1.158e+00
4.075e-01,1.195e+00
4.125e-01,1.232e+00
4.175e-01,1.269e+00
4.225e-01,1.307e+00
4.275e-01,1.345e+00
4.325e-01,1.383e+00
4.375e-01,1.422e+00
4.425e-01,1.461e+00
4.475e-01,1.500e+00
4.525e-01,1.539e+00
4.575e-01,1.579e+00
4.625e-01,1.618e+00
4.675e-01,1.657e+00
4.725e-01,1.695e+00
4.775e-01,1.733e+00
4.825e-01,1.771e+00
4.875e-01,1.808e+00
4.925e-01,1.845e+00
4.975e-01,1.881e+00
5.025e-01,1.915e+00
5.075e-01,1.949e+00
5.125e-01,1.982e+00
5.175e-01,2.014e+00
5.225e-01,2.044e+00
5.275e-01,2.073e+00
5.325e-01,2.101e+00
5.375e-01,2.127e+00
5.425e-01,2.151e+00
5.475e-01,2.174e+00
5.525e-01,2.195e+00
5.575e-01,2.214e+00
5.625e-01,2.232e+00
5.675e-01,2.247e+00
5.725e-01,2.260e+00
5.775e-01,2.272e+00
5.825e-01,2.281e+00
5.875e-01,2.288e+00
5.925e-01,2.293e+00
5.975e-01,2.296e+00
6.025e-01,2.297e+00
6.075e-01,2.296e+00
6.125e-01,2.293e+00
6.175e-01,2.288e+00
6.225e-01,2.280e+00
6.275e-01,2.271e+00
6.325e-01,2.259e+00
6.375e-01,2.246e+00
6.425e-01,2.231e+00
6.475e-01,2.214e+00
6.525e-01,2.195e+00
6.575e-01,2.175e+00
6.625e-01,2.153e+00
6.675e-01,2.129e+00
6.725e-01,2.104e+00
6.775e-01,2.077e+00
6.825e-01,2.049e+00
6.875e-01,2.020e+00
6.925e-01,1.990e+00
6.975e-01,1.959e+00
7.025e-01,1.926e+00
7.075e-01,1.893e+00
7.125e-01,1.859e+00
7.175e-01,1.824e+00
7.225e-01,1.788e+00
7.275e-01,1.752e+00
7.325e-01,1.716e+00
7.375e-01,1.678e+00
7.425e-01,1.641e+00
7.475e-01,1.603e+00
7.525e-01,1.565e+00
7.575e-01,1.527e+00
7.625e-01,1.489e+00
7.675e-01,1.451e+00
7.725e-01,1.413e+00
7.775e-01,1.375e+00
7.825e-01,1.338e+00
7.875e-01,1.300e+00
7.925e-01,1.263e+00
7.975e-01,1.226e+00
8.025e-01,1.190e+00
8.075e-01,1.153e+00
8.125e-01,1.118e+00
8.175e-01,1.083e+00
8.225e-01,1.048e+00
8.275e-01,1.014e+00
8.325e-01,9.805e-01
8.375e-01,9.476e-01
8.425e-01,9.154e-01
8.475e-01,8.838e-01
8.525e-01,8.528e-01
8.575e-01,8.225e-01
8.625e-01,7.929e-01
8.675e-01,7.640e-01
8.725e-01,7.358e-01
8.775e-01,7.083e-01
8.825e-01,6.815e-01
8.875e-01,6.555e-01
8.925e-01,6.301e-01
8.975e-01,6.055e-01
9.025e-01,5.816e-01
9.075e-01,5.584e-01
9.125e-01,5.358e-01
9.175e-01,5.140e-01
9.225e-01,4.929e-01
9.275e-01,4.724e-01
9.325e-01,4.527e-01
9.375e-01,4.335e-01
9.425e-01,4.151e-01
9.475e-01,3.972e-01
9.525e-01,3.800e-01
9.575e-01,3.634e-01
9.625e-01,3.474e-01
9.675e-01,3.320e-01
9.725e-01,3.172e-01
9.775e-01,3.029e-01
9.825e-01,2.892e-01
9.875e-01,2.760e-01
9.925e-01,2.633e-01
9.975e-01,2.511e-01


==> anc/03_results/moderate_zap/total_probability/0_027.csv <==
transmittance,probability_density
2.500e-03,1.300e-30
7.500e-03,1.978e-09
1.250e-02,7.200e-05
1.750e-02,1.304e-03
2.250e-02,2.272e-03
2.750e-02,2.404e-03
3.250e-02,2.493e-03
3.750e-02,2.771e-03
4.250e-02,3.511e-03
4.750e-02,4.660e-03
5.250e-02,5.839e-03
5.750e-02,6.827e-03
6.250e-02,7.780e-03
6.750e-02,9.029e-03
7.250e-02,1.081e-02
7.750e-02,1.316e-02
8.250e-02,1.598e-02
8.750e-02,1.910e-02
9.250e-02,2.243e-02
9.750e-02,2.589e-02
1.025e-01,2.949e-02
1.075e-01,3.324e-02
1.125e-01,3.715e-02
1.175e-01,4.122e-02
1.225e-01,4.545e-02
1.275e-01,4.983e-02
1.325e-01,5.436e-02
1.375e-01,5.906e-02
1.425e-01,6.396e-02
1.475e-01,6.908e-02
1.525e-01,7.448e-02
1.575e-01,8.020e-02
1.625e-01,8.627e-02
1.675e-01,9.273e-02
1.725e-01,9.960e-02
1.775e-01,1.069e-01
1.825e-01,1.146e-01
1.875e-01,1.227e-01
1.925e-01,1.313e-01
1.975e-01,1.403e-01
2.025e-01,1.497e-01
2.075e-01,1.596e-01
2.125e-01,1.698e-01
2.175e-01,1.805e-01
2.225e-01,1.916e-01
2.275e-01,2.031e-01
2.325e-01,2.150e-01
2.375e-01,2.274e-01
2.425e-01,2.402e-01
2.475e-01,2.534e-01
2.525e-01,2.671e-01
2.575e-01,2.812e-01
2.625e-01,2.959e-01
2.675e-01,3.109e-01
2.725e-01,3.265e-01
2.775e-01,3.425e-01
2.825e-01,3.590e-01
2.875e-01,3.760e-01
2.925e-01,3.935e-01
2.975e-01,4.116e-01
3.025e-01,4.301e-01
3.075e-01,4.491e-01
3.125e-01,4.687e-01
3.175e-01,4.888e-01
3.225e-01,5.095e-01
3.275e-01,5.307e-01
3.325e-01,5.525e-01
3.375e-01,5.749e-01
3.425e-01,5.979e-01
3.475e-01,6.214e-01
3.525e-01,6.457e-01
3.575e-01,6.705e-01
3.625e-01,6.960e-01
3.675e-01,7.221e-01
3.725e-01,7.489e-01
3.775e-01,7.764e-01
3.825e-01,8.046e-01
3.875e-01,8.335e-01
3.925e-01,8.630e-01
3.975e-01,8.933e-01
4.025e-01,9.243e-01
4.075e-01,9.560e-01
4.125e-01,9.884e-01
4.175e-01,1.022e+00
4.225e-01,1.055e+00
4.275e-01,1.090e+00
4.325e-01,1.125e+00
4.375e-01,1.161e+00
4.425e-01,1.197e+00
4.475e-01,1.234e+00
4.525e-01,1.272e+00
4.575e-01,1.310e+00
4.625e-01,1.349e+00
4.675e-01,1.388e+00
4.725e-01,1.427e+00
4.775e-01,1.467e+00
4.825e-01,1.507e+00
4.875e-01,1.548e+00
4.925e-01,1.588e+00
4.975e-01,1.628e+00
5.025e-01,1.669e+00
5.075e-01,1.709e+00
5.125e-01,1.749e+00
5.175e-01,1.789e+00
5.225e-01,1.828e+00
5.275e-01,1.866e+00
5.325e-01,1.904e+00
5.375e-01,1.941e+00
5.425e-01,1.978e+00
5.475e-01,2.013e+00
5.525e-01,2.047e+00
5.575e-01,2.080e+00
5.625e-01,2.111e+00
5.675e-01,2.141e+00
5.725e-01,2.170e+00
5.775e-01,2.197e+00
5.825e-01,2.222e+00
5.875e-01,2.245e+00
5.925e-01,2.267e+00
5.975e-01,2.286e+00
6.025e-01,2.303e+00
6.075e-01,2.319e+00
6.125e-01,2.332e+00
6.175e-01,2.343e+00
6.225e-01,2.351e+00
6.275e-01,2.357e+00
6.325e-01,2.361e+00
6.375e-01,2.363e+00
6.425e-01,2.363e+00
6.475e-01,2.360e+00
6.525e-01,2.354e+00
6.575e-01,2.347e+00
6.625e-01,2.337e+00
6.675e-01,2.325e+00
6.725e-01,2.311e+00
6.775e-01,2.295e+00
6.825e-01,2.276e+00
6.875e-01,2.256e+00
6.925e-01,2.234e+00
6.975e-01,2.210e+00
7.025e-01,2.184e+00
7.075e-01,2.157e+00
7.125e-01,2.128e+00
7.175e-01,2.097e+00
7.225e-01,2.065e+00
7.275e-01,2.032e+00
7.325e-01,1.998e+00
7.375e-01,1.962e+00
7.425e-01,1.926e+00
7.475e-01,1.888e+00
7.525e-01,1.850e+00
7.575e-01,1.811e+00
7.625e-01,1.771e+00
7.675e-01,1.731e+00
7.725e-01,1.690e+00
7.775e-01,1.649e+00
7.825e-01,1.608e+00
7.875e-01,1.567e+00
7.925e-01,1.525e+00
7.975e-01,1.484e+00
8.025e-01,1.442e+00
8.075e-01,1.401e+00
8.125e-01,1.360e+00
8.175e-01,1.319e+00
8.225e-01,1.279e+00
8.275e-01,1.238e+00
8.325e-01,1.199e+00
8.375e-01,1.160e+00
8.425e-01,1.121e+00
8.475e-01,1.083e+00
8.525e-01,1.045e+00
8.575e-01,1.009e+00
8.625e-01,9.724e-01
8.675e-01,9.370e-01
8.725e-01,9.024e-01
8.775e-01,8.685e-01
8.825e-01,8.353e-01
8.875e-01,8.030e-01
8.925e-01,7.715e-01
8.975e-01,7.408e-01
9.025e-01,7.109e-01
9.075e-01,6.818e-01
9.125e-01,6.536e-01
9.175e-01,6.262e-01
9.225e-01,5.997e-01
9.275e-01,5.740e-01
9.325e-01,5.491e-01
9.375e-01,5.250e-01
9.425e-01,5.017e-01
9.475e-01,4.792e-01
9.525e-01,4.575e-01
9.575e-01,4.366e-01
9.625e-01,4.164e-01
9.675e-01,3.970e-01
9.725e-01,3.784e-01
9.775e-01,3.604e-01
9.825e-01,3.431e-01
9.875e-01,3.266e-01
9.925e-01,3.107e-01
9.975e-01,2.954e-01


==> anc/03_results/moderate_zap/total_probability/0_028.csv <==
transmittance,probability_density
2.500e-03,6.956e-53
7.500e-03,2.725e-19
1.250e-02,4.591e-10
1.750e-02,3.518e-06
2.250e-02,2.171e-04
2.750e-02,1.310e-03
3.250e-02,2.358e-03
3.750e-02,2.404e-03
4.250e-02,2.439e-03
4.750e-02,3.201e-03
5.250e-02,4.378e-03
5.750e-02,5.511e-03
6.250e-02,6.475e-03
6.750e-02,7.364e-03
7.250e-02,8.353e-03
7.750e-02,9.631e-03
8.250e-02,1.132e-02
8.750e-02,1.341e-02
9.250e-02,1.581e-02
9.750e-02,1.838e-02
1.025e-01,2.101e-02
1.075e-01,2.366e-02
1.125e-01,2.634e-02
1.175e-01,2.910e-02
1.225e-01,3.199e-02
1.275e-01,3.507e-02
1.325e-01,3.836e-02
1.375e-01,4.189e-02
1.425e-01,4.567e-02
1.475e-01,4.970e-02
1.525e-01,5.400e-02
1.575e-01,5.858e-02
1.625e-01,6.344e-02
1.675e-01,6.861e-02
1.725e-01,7.408e-02
1.775e-01,7.988e-02
1.825e-01,8.600e-02
1.875e-01,9.244e-02
1.925e-01,9.921e-02
1.975e-01,1.063e-01
2.025e-01,1.137e-01
2.075e-01,1.215e-01
2.125e-01,1.296e-01
2.175e-01,1.381e-01
2.225e-01,1.470e-01
2.275e-01,1.562e-01
2.325e-01,1.658e-01
2.375e-01,1.759e-01
2.425e-01,1.863e-01
2.475e-01,1.972e-01
2.525e-01,2.085e-01
2.575e-01,2.202e-01
2.625e-01,2.324e-01
2.675e-01,2.450e-01
2.725e-01,2.581e-01
2.775e-01,2.716e-01
2.825e-01,2.856e-01
2.875e-01,3.000e-01
2.925e-01,3.149e-01
2.975e-01,3.302e-01
3.025e-01,3.459e-01
3.075e-01,3.622e-01
3.125e-01,3.788e-01
3.175e-01,3.960e-01
3.225e-01,4.136e-01
3.275e-01,4.317e-01
3.325e-01,4.502e-01
3.375e-01,4.692e-01
3.425e-01,4.887e-01
3.475e-01,5.087e-01
3.525e-01,5.292e-01
3.575e-01,5.503e-01
3.625e-01,5.718e-01
3.675e-01,5.939e-01
3.725e-01,6.165e-01
3.775e-01,6.397e-01
3.825e-01,6.635e-01
3.875e-01,6.879e-01
3.925e-01,7.129e-01
3.975e-01,7.385e-01
4.025e-01,7.648e-01
4.075e-01,7.917e-01
4.125e-01,8.193e-01
4.175e-01,8.475e-01
4.225e-01,8.765e-01
4.275e-01,9.062e-01
4.325e-01,9.366e-01
4.375e-01,9.677e-01
4.425e-01,9.996e-01
4.475e-01,1.032e+00
4.525e-01,1.066e+00
4.575e-01,1.100e+00
4.625e-01,1.135e+00
4.675e-01,1.170e+00
4.725e-01,1.206e+00
4.775e-01,1.243e+00
4.825e-01,1.281e+00
4.875e-01,1.319e+00
4.925e-01,1.358e+00
4.975e-01,1.397e+00
5.025e-01,1.437e+00
5.075e-01,1.477e+00
5.125e-01,1.518e+00
5.175e-01,1.559e+00
5.225e-01,1.600e+00
5.275e-01,1.642e+00
5.325e-01,1.683e+00
5.375e-01,1.725e+00
5.425e-01,1.766e+00
5.475e-01,1.807e+00
5.525e-01,1.848e+00
5.575e-01,1.889e+00
5.625e-01,1.928e+00
5.675e-01,1.968e+00
5.725e-01,2.006e+00
5.775e-01,2.043e+00
5.825e-01,2.080e+00
5.875e-01,2.115e+00
5.925e-01,2.149e+00
5.975e-01,2.182e+00
6.025e-01,2.213e+00
6.075e-01,2.242e+00
6.125e-01,2.270e+00
6.175e-01,2.295e+00
6.225e-01,2.319e+00
6.275e-01,2.341e+00
6.325e-01,2.360e+00
6.375e-01,2.378e+00
6.425e-01,2.393e+00
6.475e-01,2.405e+00
6.525e-01,2.415e+00
6.575e-01,2.423e+00
6.625e-01,2.428e+00
6.675e-01,2.431e+00
6.725e-01,2.431e+00
6.775e-01,2.428e+00
6.825e-01,2.423e+00
6.875e-01,2.416e+00
6.925e-01,2.406e+00
6.975e-01,2.393e+00
7.025e-01,2.378e+00
7.075e-01,2.361e+00
7.125e-01,2.341e+00
7.175e-01,2.319e+00
7.225e-01,2.295e+00
7.275e-01,2.269e+00
7.325e-01,2.241e+00
7.375e-01,2.211e+00
7.425e-01,2.179e+00
7.475e-01,2.146e+00
7.525e-01,2.111e+00
7.575e-01,2.074e+00
7.625e-01,2.036e+00
7.675e-01,1.997e+00
7.725e-01,1.957e+00
7.775e-01,1.915e+00
7.825e-01,1.873e+00
7.875e-01,1.830e+00
7.925e-01,1.786e+00
7.975e-01,1.742e+00
8.025e-01,1.698e+00
8.075e-01,1.653e+00
8.125e-01,1.607e+00
8.175e-01,1.562e+00
8.225e-01,1.517e+00
8.275e-01,1.471e+00
8.325e-01,1.426e+00
8.375e-01,1.381e+00
8.425e-01,1.337e+00
8.475e-01,1.293e+00
8.525e-01,1.249e+00
8.575e-01,1.206e+00
8.625e-01,1.163e+00
8.675e-01,1.121e+00
8.725e-01,1.080e+00
8.775e-01,1.039e+00
8.825e-01,9.992e-01
8.875e-01,9.602e-01
8.925e-01,9.221e-01
8.975e-01,8.848e-01
9.025e-01,8.485e-01
9.075e-01,8.130e-01
9.125e-01,7.786e-01
9.175e-01,7.450e-01
9.225e-01,7.125e-01
9.275e-01,6.809e-01
9.325e-01,6.503e-01
9.375e-01,6.207e-01
9.425e-01,5.920e-01
9.475e-01,5.644e-01
9.525e-01,5.376e-01
9.575e-01,5.119e-01
9.625e-01,4.871e-01
9.675e-01,4.632e-01
9.725e-01,4.402e-01
9.775e-01,4.181e-01
9.825e-01,3.969e-01
9.875e-01,3.766e-01
9.925e-01,3.571e-01
9.975e-01,3.385e-01


==> anc/03_results/moderate_zap/total_probability/0_029.csv <==
transmittance,probability_density
2.500e-03,4.286e-60
7.500e-03,2.775e-20
1.250e-02,7.850e-10
1.750e-02,9.646e-06
2.250e-02,3.907e-04
2.750e-02,1.028e-03
3.250e-02,1.036e-03
3.750e-02,1.355e-03
4.250e-02,1.491e-03
4.750e-02,1.548e-03
5.250e-02,2.092e-03
5.750e-02,3.085e-03
6.250e-02,4.185e-03
6.750e-02,5.189e-03
7.250e-02,6.109e-03
7.750e-02,7.047e-03
8.250e-02,8.082e-03
8.750e-02,9.261e-03
9.250e-02,1.062e-02
9.750e-02,1.218e-02
1.025e-01,1.399e-02
1.075e-01,1.605e-02
1.125e-01,1.836e-02
1.175e-01,2.089e-02
1.225e-01,2.362e-02
1.275e-01,2.653e-02
1.325e-01,2.960e-02
1.375e-01,3.281e-02
1.425e-01,3.617e-02
1.475e-01,3.967e-02
1.525e-01,4.331e-02
1.575e-01,4.709e-02
1.625e-01,5.102e-02
1.675e-01,5.512e-02
1.725e-01,5.941e-02
1.775e-01,6.391e-02
1.825e-01,6.864e-02
1.875e-01,7.363e-02
1.925e-01,7.889e-02
1.975e-01,8.442e-02
2.025e-01,9.023e-02
2.075e-01,9.632e-02
2.125e-01,1.027e-01
2.175e-01,1.093e-01
2.225e-01,1.161e-01
2.275e-01,1.232e-01
2.325e-01,1.304e-01
2.375e-01,1.379e-01
2.425e-01,1.455e-01
2.475e-01,1.534e-01
2.525e-01,1.614e-01
2.575e-01,1.697e-01
2.625e-01,1.782e-01
2.675e-01,1.870e-01
2.725e-01,1.960e-01
2.775e-01,2.054e-01
2.825e-01,2.152e-01
2.875e-01,2.254e-01
2.925e-01,2.360e-01
2.975e-01,2.470e-01
3.025e-01,2.586e-01
3.075e-01,2.706e-01
3.125e-01,2.832e-01
3.175e-01,2.963e-01
3.225e-01,3.100e-01
3.275e-01,3.243e-01
3.325e-01,3.391e-01
3.375e-01,3.545e-01
3.425e-01,3.704e-01
3.475e-01,3.869e-01
3.525e-01,4.040e-01
3.575e-01,4.216e-01
3.625e-01,4.397e-01
3.675e-01,4.585e-01
3.725e-01,4.777e-01
3.775e-01,4.975e-01
3.825e-01,5.178e-01
3.875e-01,5.387e-01
3.925e-01,5.601e-01
3.975e-01,5.820e-01
4.025e-01,6.045e-01
4.075e-01,6.275e-01
4.125e-01,6.511e-01
4.175e-01,6.753e-01
4.225e-01,7.001e-01
4.275e-01,7.254e-01
4.325e-01,7.514e-01
4.375e-01,7.780e-01
4.425e-01,8.052e-01
4.475e-01,8.331e-01
4.525e-01,8.616e-01
4.575e-01,8.908e-01
4.625e-01,9.208e-01
4.675e-01,9.514e-01
4.725e-01,9.827e-01
4.775e-01,1.015e+00
4.825e-01,1.048e+00
4.875e-01,1.081e+00
4.925e-01,1.116e+00
4.975e-01,1.151e+00
5.025e-01,1.187e+00
5.075e-01,1.223e+00
5.125e-01,1.261e+00
5.175e-01,1.299e+00
5.225e-01,1.338e+00
5.275e-01,1.377e+00
5.325e-01,1.418e+00
5.375e-01,1.459e+00
5.425e-01,1.500e+00
5.475e-01,1.542e+00
5.525e-01,1.585e+00
5.575e-01,1.628e+00
5.625e-01,1.672e+00
5.675e-01,1.715e+00
5.725e-01,1.759e+00
5.775e-01,1.803e+00
5.825e-01,1.847e+00
5.875e-01,1.891e+00
5.925e-01,1.935e+00
5.975e-01,1.978e+00
6.025e-01,2.021e+00
6.075e-01,2.063e+00
6.125e-01,2.104e+00
6.175e-01,2.145e+00
6.225e-01,2.184e+00
6.275e-01,2.222e+00
6.325e-01,2.258e+00
6.375e-01,2.293e+00
6.425e-01,2.326e+00
6.475e-01,2.358e+00
6.525e-01,2.387e+00
6.575e-01,2.414e+00
6.625e-01,2.439e+00
6.675e-01,2.461e+00
6.725e-01,2.481e+00
6.775e-01,2.499e+00
6.825e-01,2.513e+00
6.875e-01,2.525e+00
6.925e-01,2.534e+00
6.975e-01,2.540e+00
7.025e-01,2.543e+00
7.075e-01,2.543e+00
7.125e-01,2.540e+00
7.175e-01,2.534e+00
7.225e-01,2.525e+00
7.275e-01,2.514e+00
7.325e-01,2.499e+00
7.375e-01,2.481e+00
7.425e-01,2.460e+00
7.475e-01,2.437e+00
7.525e-01,2.411e+00
7.575e-01,2.382e+00
7.625e-01,2.351e+00
7.675e-01,2.318e+00
7.725e-01,2.283e+00
7.775e-01,2.245e+00
7.825e-01,2.205e+00
7.875e-01,2.164e+00
7.925e-01,2.121e+00
7.975e-01,2.076e+00
8.025e-01,2.030e+00
8.075e-01,1.983e+00
8.125e-01,1.935e+00
8.175e-01,1.886e+00
8.225e-01,1.836e+00
8.275e-01,1.785e+00
8.325e-01,1.734e+00
8.375e-01,1.683e+00
8.425e-01,1.632e+00
8.475e-01,1.580e+00
8.525e-01,1.528e+00
8.575e-01,1.477e+00
8.625e-01,1.426e+00
8.675e-01,1.375e+00
8.725e-01,1.325e+00
8.775e-01,1.275e+00
8.825e-01,1.226e+00
8.875e-01,1.178e+00
8.925e-01,1.131e+00
8.975e-01,1.084e+00
9.025e-01,1.039e+00
9.075e-01,9.941e-01
9.125e-01,9.506e-01
9.175e-01,9.082e-01
9.225e-01,8.670e-01
9.275e-01,8.269e-01
9.325e-01,7.880e-01
9.375e-01,7.502e-01
9.425e-01,7.137e-01
9.475e-01,6.784e-01
9.525e-01,6.443e-01
9.575e-01,6.115e-01
9.625e-01,5.798e-01
9.675e-01,5.494e-01
9.725e-01,5.202e-01
9.775e-01,4.921e-01
9.825e-01,4.652e-01
9.875e-01,4.395e-01
9.925e-01,4.149e-01
9.975e-01,3.914e-01


==> anc/03_results/moderate_zap/total_probability/0_03.csv <==
transmittance,probability_density
2.500e-03,1.464e-107
7.500e-03,4.605e-44
1.250e-02,1.320e-24
1.750e-02,2.791e-15
2.250e-02,4.002e-10
2.750e-02,4.076e-07
3.250e-02,2.329e-05
3.750e-02,2.216e-04
4.250e-02,6.906e-04
4.750e-02,1.191e-03
5.250e-02,1.718e-03
5.750e-02,2.372e-03
6.250e-02,2.959e-03
6.750e-02,3.332e-03
7.250e-02,3.641e-03
7.750e-02,4.112e-03
8.250e-02,4.811e-03
8.750e-02,5.666e-03
9.250e-02,6.588e-03
9.750e-02,7.551e-03
1.025e-01,8.583e-03
1.075e-01,9.730e-03
1.125e-01,1.102e-02
1.175e-01,1.248e-02
1.225e-01,1.412e-02
1.275e-01,1.595e-02
1.325e-01,1.798e-02
1.375e-01,2.023e-02
1.425e-01,2.266e-02
1.475e-01,2.527e-02
1.525e-01,2.801e-02
1.575e-01,3.085e-02
1.625e-01,3.377e-02
1.675e-01,3.676e-02
1.725e-01,3.984e-02
1.775e-01,4.304e-02
1.825e-01,4.639e-02
1.875e-01,4.994e-02
1.925e-01,5.374e-02
1.975e-01,5.783e-02
2.025e-01,6.222e-02
2.075e-01,6.695e-02
2.125e-01,7.202e-02
2.175e-01,7.740e-02
2.225e-01,8.309e-02
2.275e-01,8.906e-02
2.325e-01,9.529e-02
2.375e-01,1.017e-01
2.425e-01,1.084e-01
2.475e-01,1.152e-01
2.525e-01,1.222e-01
2.575e-01,1.293e-01
2.625e-01,1.366e-01
2.675e-01,1.441e-01
2.725e-01,1.518e-01
2.775e-01,1.597e-01
2.825e-01,1.679e-01
2.875e-01,1.763e-01
2.925e-01,1.851e-01
2.975e-01,1.942e-01
3.025e-01,2.036e-01
3.075e-01,2.134e-01
3.125e-01,2.237e-01
3.175e-01,2.343e-01
3.225e-01,2.454e-01
3.275e-01,2.570e-01
3.325e-01,2.690e-01
3.375e-01,2.815e-01
3.425e-01,2.945e-01
3.475e-01,3.079e-01
3.525e-01,3.219e-01
3.575e-01,3.363e-01
3.625e-01,3.512e-01
3.675e-01,3.667e-01
3.725e-01,3.826e-01
3.775e-01,3.990e-01
3.825e-01,4.159e-01
3.875e-01,4.333e-01
3.925e-01,4.512e-01
3.975e-01,4.697e-01
4.025e-01,4.886e-01
4.075e-01,5.081e-01
4.125e-01,5.280e-01
4.175e-01,5.486e-01
4.225e-01,5.696e-01
4.275e-01,5.912e-01
4.325e-01,6.134e-01
4.375e-01,6.362e-01
4.425e-01,6.595e-01
4.475e-01,6.835e-01
4.525e-01,7.080e-01
4.575e-01,7.332e-01
4.625e-01,7.591e-01
4.675e-01,7.856e-01
4.725e-01,8.128e-01
4.775e-01,8.407e-01
4.825e-01,8.693e-01
4.875e-01,8.986e-01
4.925e-01,9.286e-01
4.975e-01,9.595e-01
5.025e-01,9.911e-01
5.075e-01,1.023e+00
5.125e-01,1.057e+00
5.175e-01,1.091e+00
5.225e-01,1.126e+00
5.275e-01,1.161e+00
5.325e-01,1.198e+00
5.375e-01,1.235e+00
5.425e-01,1.273e+00
5.475e-01,1.312e+00
5.525e-01,1.352e+00
5.575e-01,1.393e+00
5.625e-01,1.435e+00
5.675e-01,1.477e+00
5.725e-01,1.521e+00
5.775e-01,1.564e+00
5.825e-01,1.609e+00
5.875e-01,1.654e+00
5.925e-01,1.700e+00
5.975e-01,1.747e+00
6.025e-01,1.794e+00
6.075e-01,1.841e+00
6.125e-01,1.888e+00
6.175e-01,1.936e+00
6.225e-01,1.983e+00
6.275e-01,2.030e+00
6.325e-01,2.077e+00
6.375e-01,2.124e+00
6.425e-01,2.169e+00
6.475e-01,2.214e+00
6.525e-01,2.258e+00
6.575e-01,2.301e+00
6.625e-01,2.343e+00
6.675e-01,2.382e+00
6.725e-01,2.420e+00
6.775e-01,2.456e+00
6.825e-01,2.490e+00
6.875e-01,2.522e+00
6.925e-01,2.551e+00
6.975e-01,2.577e+00
7.025e-01,2.601e+00
7.075e-01,2.621e+00
7.125e-01,2.638e+00
7.175e-01,2.652e+00
7.225e-01,2.663e+00
7.275e-01,2.670e+00
7.325e-01,2.674e+00
7.375e-01,2.674e+00
7.425e-01,2.670e+00
7.475e-01,2.663e+00
7.525e-01,2.652e+00
7.575e-01,2.638e+00
7.625e-01,2.620e+00
7.675e-01,2.599e+00
7.725e-01,2.574e+00
7.775e-01,2.546e+00
7.825e-01,2.515e+00
7.875e-01,2.480e+00
7.925e-01,2.443e+00
7.975e-01,2.403e+00
8.025e-01,2.360e+00
8.075e-01,2.315e+00
8.125e-01,2.268e+00
8.175e-01,2.218e+00
8.225e-01,2.167e+00
8.275e-01,2.114e+00
8.325e-01,2.060e+00
8.375e-01,2.004e+00
8.425e-01,1.947e+00
8.475e-01,1.890e+00
8.525e-01,1.831e+00
8.575e-01,1.772e+00
8.625e-01,1.713e+00
8.675e-01,1.654e+00
8.725e-01,1.595e+00
8.775e-01,1.536e+00
8.825e-01,1.477e+00
8.875e-01,1.419e+00
8.925e-01,1.362e+00
8.975e-01,1.305e+00
9.025e-01,1.249e+00
9.075e-01,1.194e+00
9.125e-01,1.140e+00
9.175e-01,1.088e+00
9.225e-01,1.036e+00
9.275e-01,9.864e-01
9.325e-01,9.377e-01
9.375e-01,8.905e-01
9.425e-01,8.447e-01
9.475e-01,8.005e-01
9.525e-01,7.577e-01
9.575e-01,7.165e-01
9.625e-01,6.769e-01
9.675e-01,6.387e-01
9.725e-01,6.022e-01
9.775e-01,5.671e-01
9.825e-01,5.336e-01
9.875e-01,5.016e-01
9.925e-01,4.710e-01
9.975e-01,4.419e-01


==> anc/03_results/moderate_zap/total_probability/0_031.csv <==
transmittance,probability_density
2.500e-03,1.461e-138
7.500e-03,8.803e-56
1.250e-02,1.764e-30
1.750e-02,2.183e-18
2.250e-02,1.003e-11
2.750e-02,7.349e-08
3.250e-02,1.257e-05
3.750e-02,2.025e-04
4.250e-02,7.119e-04
4.750e-02,1.026e-03
5.250e-02,1.044e-03
5.750e-02,1.128e-03
6.250e-02,1.571e-03
6.750e-02,2.276e-03
7.250e-02,2.875e-03
7.750e-02,3.274e-03
8.250e-02,3.670e-03
8.750e-02,4.238e-03
9.250e-02,5.003e-03
9.750e-02,5.890e-03
1.025e-01,6.796e-03
1.075e-01,7.639e-03
1.125e-01,8.405e-03
1.175e-01,9.136e-03
1.225e-01,9.903e-03
1.275e-01,1.077e-02
1.325e-01,1.180e-02
1.375e-01,1.303e-02
1.425e-01,1.448e-02
1.475e-01,1.619e-02
1.525e-01,1.816e-02
1.575e-01,2.039e-02
1.625e-01,2.285e-02
1.675e-01,2.551e-02
1.725e-01,2.833e-02
1.775e-01,3.127e-02
1.825e-01,3.431e-02
1.875e-01,3.744e-02
1.925e-01,4.067e-02
1.975e-01,4.401e-02
2.025e-01,4.748e-02
2.075e-01,5.111e-02
2.125e-01,5.493e-02
2.175e-01,5.895e-02
2.225e-01,6.317e-02
2.275e-01,6.762e-02
2.325e-01,7.229e-02
2.375e-01,7.718e-02
2.425e-01,8.229e-02
2.475e-01,8.763e-02
2.525e-01,9.321e-02
2.575e-01,9.902e-02
2.625e-01,1.051e-01
2.675e-01,1.114e-01
2.725e-01,1.179e-01
2.775e-01,1.247e-01
2.825e-01,1.318e-01
2.875e-01,1.390e-01
2.925e-01,1.465e-01
2.975e-01,1.542e-01
3.025e-01,1.622e-01
3.075e-01,1.704e-01
3.125e-01,1.788e-01
3.175e-01,1.875e-01
3.225e-01,1.964e-01
3.275e-01,2.056e-01
3.325e-01,2.151e-01
3.375e-01,2.250e-01
3.425e-01,2.352e-01
3.475e-01,2.458e-01
3.525e-01,2.568e-01
3.575e-01,2.681e-01
3.625e-01,2.799e-01
3.675e-01,2.921e-01
3.725e-01,3.048e-01
3.775e-01,3.178e-01
3.825e-01,3.314e-01
3.875e-01,3.453e-01
3.925e-01,3.597e-01
3.975e-01,3.746e-01
4.025e-01,3.899e-01
4.075e-01,4.056e-01
4.125e-01,4.218e-01
4.175e-01,4.385e-01
4.225e-01,4.557e-01
4.275e-01,4.733e-01
4.325e-01,4.914e-01
4.375e-01,5.100e-01
4.425e-01,5.291e-01
4.475e-01,5.488e-01
4.525e-01,5.689e-01
4.575e-01,5.897e-01
4.625e-01,6.110e-01
4.675e-01,6.328e-01
4.725e-01,6.553e-01
4.775e-01,6.784e-01
4.825e-01,7.021e-01
4.875e-01,7.265e-01
4.925e-01,7.515e-01
4.975e-01,7.772e-01
5.025e-01,8.037e-01
5.075e-01,8.309e-01
5.125e-01,8.589e-01
5.175e-01,8.877e-01
5.225e-01,9.173e-01
5.275e-01,9.478e-01
5.325e-01,9.792e-01
5.375e-01,1.011e+00
5.425e-01,1.045e+00
5.475e-01,1.079e+00
5.525e-01,1.114e+00
5.575e-01,1.150e+00
5.625e-01,1.188e+00
5.675e-01,1.226e+00
5.725e-01,1.266e+00
5.775e-01,1.306e+00
5.825e-01,1.348e+00
5.875e-01,1.391e+00
5.925e-01,1.435e+00
5.975e-01,1.480e+00
6.025e-01,1.526e+00
6.075e-01,1.573e+00
6.125e-01,1.621e+00
6.175e-01,1.671e+00
6.225e-01,1.721e+00
6.275e-01,1.772e+00
6.325e-01,1.824e+00
6.375e-01,1.876e+00
6.425e-01,1.930e+00
6.475e-01,1.983e+00
6.525e-01,2.037e+00
6.575e-01,2.091e+00
6.625e-01,2.145e+00
6.675e-01,2.198e+00
6.725e-01,2.252e+00
6.775e-01,2.304e+00
6.825e-01,2.356e+00
6.875e-01,2.406e+00
6.925e-01,2.455e+00
6.975e-01,2.503e+00
7.025e-01,2.548e+00
7.075e-01,2.592e+00
7.125e-01,2.633e+00
7.175e-01,2.671e+00
7.225e-01,2.706e+00
7.275e-01,2.739e+00
7.325e-01,2.767e+00
7.375e-01,2.792e+00
7.425e-01,2.814e+00
7.475e-01,2.831e+00
7.525e-01,2.844e+00
7.575e-01,2.853e+00
7.625e-01,2.857e+00
7.675e-01,2.857e+00
7.725e-01,2.852e+00
7.775e-01,2.842e+00
7.825e-01,2.828e+00
7.875e-01,2.810e+00
7.925e-01,2.786e+00
7.975e-01,2.759e+00
8.025e-01,2.727e+00
8.075e-01,2.691e+00
8.125e-01,2.651e+00
8.175e-01,2.607e+00
8.225e-01,2.559e+00
8.275e-01,2.508e+00
8.325e-01,2.454e+00
8.375e-01,2.397e+00
8.425e-01,2.338e+00
8.475e-01,2.276e+00
8.525e-01,2.211e+00
8.575e-01,2.146e+00
8.625e-01,2.078e+00
8.675e-01,2.010e+00
8.725e-01,1.940e+00
8.775e-01,1.870e+00
8.825e-01,1.800e+00
8.875e-01,1.729e+00
8.925e-01,1.659e+00
8.975e-01,1.588e+00
9.025e-01,1.519e+00
9.075e-01,1.450e+00
9.125e-01,1.382e+00
9.175e-01,1.316e+00
9.225e-01,1.250e+00
9.275e-01,1.186e+00
9.325e-01,1.124e+00
9.375e-01,1.063e+00
9.425e-01,1.005e+00
9.475e-01,9.478e-01
9.525e-01,8.928e-01
9.575e-01,8.399e-01
9.625e-01,7.890e-01
9.675e-01,7.401e-01
9.725e-01,6.934e-01
9.775e-01,6.487e-01
9.825e-01,6.061e-01
9.875e-01,5.655e-01
9.925e-01,5.270e-01
9.975e-01,4.905e-01


==> anc/03_results/moderate_zap/total_probability/0_032.csv <==
transmittance,probability_density
2.500e-03,1.357e-172
7.500e-03,2.843e-67
1.250e-02,1.698e-35
1.750e-02,1.576e-20
2.250e-02,1.939e-12
2.750e-02,7.101e-08
3.250e-02,2.362e-05
3.750e-02,4.442e-04
4.250e-02,1.629e-03
4.750e-02,2.703e-03
5.250e-02,2.833e-03
5.750e-02,2.860e-03
6.250e-02,3.221e-03
6.750e-02,3.037e-03
7.250e-02,2.333e-03
7.750e-02,1.844e-03
8.250e-02,1.939e-03
8.750e-02,2.585e-03
9.250e-02,3.626e-03
9.750e-02,4.823e-03
1.025e-01,5.900e-03
1.075e-01,6.690e-03
1.125e-01,7.197e-03
1.175e-01,7.534e-03
1.225e-01,7.847e-03
1.275e-01,8.280e-03
1.325e-01,8.934e-03
1.375e-01,9.836e-03
1.425e-01,1.094e-02
1.475e-01,1.216e-02
1.525e-01,1.342e-02
1.575e-01,1.472e-02
1.625e-01,1.608e-02
1.675e-01,1.757e-02
1.725e-01,1.923e-02
1.775e-01,2.108e-02
1.825e-01,2.312e-02
1.875e-01,2.533e-02
1.925e-01,2.769e-02
1.975e-01,3.020e-02
2.025e-01,3.285e-02
2.075e-01,3.565e-02
2.125e-01,3.859e-02
2.175e-01,4.164e-02
2.225e-01,4.481e-02
2.275e-01,4.808e-02
2.325e-01,5.146e-02
2.375e-01,5.498e-02
2.425e-01,5.867e-02
2.475e-01,6.257e-02
2.525e-01,6.673e-02
2.575e-01,7.117e-02
2.625e-01,7.594e-02
2.675e-01,8.102e-02
2.725e-01,8.642e-02
2.775e-01,9.211e-02
2.825e-01,9.806e-02
2.875e-01,1.042e-01
2.925e-01,1.106e-01
2.975e-01,1.172e-01
3.025e-01,1.239e-01
3.075e-01,1.307e-01
3.125e-01,1.377e-01
3.175e-01,1.449e-01
3.225e-01,1.523e-01
3.275e-01,1.599e-01
3.325e-01,1.678e-01
3.375e-01,1.760e-01
3.425e-01,1.846e-01
3.475e-01,1.934e-01
3.525e-01,2.027e-01
3.575e-01,2.124e-01
3.625e-01,2.225e-01
3.675e-01,2.330e-01
3.725e-01,2.439e-01
3.775e-01,2.553e-01
3.825e-01,2.671e-01
3.875e-01,2.793e-01
3.925e-01,2.920e-01
3.975e-01,3.050e-01
4.025e-01,3.185e-01
4.075e-01,3.324e-01
4.125e-01,3.467e-01
4.175e-01,3.614e-01
4.225e-01,3.765e-01
4.275e-01,3.919e-01
4.325e-01,4.078e-01
4.375e-01,4.240e-01
4.425e-01,4.406e-01
4.475e-01,4.576e-01
4.525e-01,4.750e-01
4.575e-01,4.929e-01
4.625e-01,5.112e-01
4.675e-01,5.300e-01
4.725e-01,5.493e-01
4.775e-01,5.691e-01
4.825e-01,5.894e-01
4.875e-01,6.103e-01
4.925e-01,6.318e-01
4.975e-01,6.540e-01
5.025e-01,6.767e-01
5.075e-01,7.001e-01
5.125e-01,7.243e-01
5.175e-01,7.491e-01
5.225e-01,7.747e-01
5.275e-01,8.011e-01
5.325e-01,8.283e-01
5.375e-01,8.563e-01
5.425e-01,8.852e-01
5.475e-01,9.149e-01
5.525e-01,9.456e-01
5.575e-01,9.773e-01
5.625e-01,1.010e+00
5.675e-01,1.044e+00
5.725e-01,1.078e+00
5.775e-01,1.114e+00
5.825e-01,1.151e+00
5.875e-01,1.189e+00
5.925e-01,1.228e+00
5.975e-01,1.268e+00
6.025e-01,1.310e+00
6.075e-01,1.353e+00
6.125e-01,1.397e+00
6.175e-01,1.442e+00
6.225e-01,1.488e+00
6.275e-01,1.536e+00
6.325e-01,1.585e+00
6.375e-01,1.635e+00
6.425e-01,1.687e+00
6.475e-01,1.740e+00
6.525e-01,1.794e+00
6.575e-01,1.849e+00
6.625e-01,1.905e+00
6.675e-01,1.962e+00
6.725e-01,2.020e+00
6.775e-01,2.078e+00
6.825e-01,2.138e+00
6.875e-01,2.198e+00
6.925e-01,2.258e+00
6.975e-01,2.318e+00
7.025e-01,2.377e+00
7.075e-01,2.437e+00
7.125e-01,2.495e+00
7.175e-01,2.553e+00
7.225e-01,2.609e+00
7.275e-01,2.663e+00
7.325e-01,2.715e+00
7.375e-01,2.765e+00
7.425e-01,2.811e+00
7.475e-01,2.855e+00
7.525e-01,2.895e+00
7.575e-01,2.931e+00
7.625e-01,2.963e+00
7.675e-01,2.991e+00
7.725e-01,3.013e+00
7.775e-01,3.030e+00
7.825e-01,3.042e+00
7.875e-01,3.049e+00
7.925e-01,3.049e+00
7.975e-01,3.044e+00
8.025e-01,3.033e+00
8.075e-01,3.016e+00
8.125e-01,2.993e+00
8.175e-01,2.964e+00
8.225e-01,2.929e+00
8.275e-01,2.889e+00
8.325e-01,2.844e+00
8.375e-01,2.793e+00
8.425e-01,2.737e+00
8.475e-01,2.677e+00
8.525e-01,2.613e+00
8.575e-01,2.545e+00
8.625e-01,2.473e+00
8.675e-01,2.398e+00
8.725e-01,2.321e+00
8.775e-01,2.241e+00
8.825e-01,2.160e+00
8.875e-01,2.077e+00
8.925e-01,1.993e+00
8.975e-01,1.909e+00
9.025e-01,1.824e+00
9.075e-01,1.740e+00
9.125e-01,1.656e+00
9.175e-01,1.573e+00
9.225e-01,1.491e+00
9.275e-01,1.411e+00
9.325e-01,1.332e+00
9.375e-01,1.255e+00
9.425e-01,1.180e+00
9.475e-01,1.108e+00
9.525e-01,1.038e+00
9.575e-01,9.709e-01
9.625e-01,9.062e-01
9.675e-01,8.443e-01
9.725e-01,7.852e-01
9.775e-01,7.289e-01
9.825e-01,6.754e-01
9.875e-01,6.248e-01
9.925e-01,5.769e-01
9.975e-01,5.318e-01


==> anc/03_results/moderate_zap/total_probability/0_033.csv <==
transmittance,probability_density
2.500e-03,2.133e-244
7.500e-03,1.017e-94
1.250e-02,1.968e-49
1.750e-02,4.937e-28
2.250e-02,2.037e-16
2.750e-02,7.979e-10
3.250e-02,3.750e-06
3.750e-02,2.553e-04
4.250e-02,1.041e-03
4.750e-02,6.086e-04
5.250e-02,1.526e-04
5.750e-02,4.450e-04
6.250e-02,1.096e-03
6.750e-02,1.399e-03
7.250e-02,1.245e-03
7.750e-02,9.316e-04
8.250e-02,6.572e-04
8.750e-02,7.171e-04
9.250e-02,1.315e-03
9.750e-02,2.268e-03
1.025e-01,3.172e-03
1.075e-01,3.809e-03
1.125e-01,4.278e-03
1.175e-01,4.771e-03
1.225e-01,5.378e-03
1.275e-01,6.103e-03
1.325e-01,6.965e-03
1.375e-01,8.023e-03
1.425e-01,9.319e-03
1.475e-01,1.081e-02
1.525e-01,1.237e-02
1.575e-01,1.382e-02
1.625e-01,1.503e-02
1.675e-01,1.600e-02
1.725e-01,1.682e-02
1.775e-01,1.767e-02
1.825e-01,1.871e-02
1.875e-01,2.007e-02
1.925e-01,2.178e-02
1.975e-01,2.381e-02
2.025e-01,2.610e-02
2.075e-01,2.858e-02
2.125e-01,3.117e-02
2.175e-01,3.387e-02
2.225e-01,3.668e-02
2.275e-01,3.960e-02
2.325e-01,4.264e-02
2.375e-01,4.580e-02
2.425e-01,4.904e-02
2.475e-01,5.235e-02
2.525e-01,5.571e-02
2.575e-01,5.913e-02
2.625e-01,6.263e-02
2.675e-01,6.626e-02
2.725e-01,7.005e-02
2.775e-01,7.401e-02
2.825e-01,7.815e-02
2.875e-01,8.246e-02
2.925e-01,8.691e-02
2.975e-01,9.148e-02
3.025e-01,9.616e-02
3.075e-01,1.010e-01
3.125e-01,1.059e-01
3.175e-01,1.111e-01
3.225e-01,1.165e-01
3.275e-01,1.223e-01
3.325e-01,1.284e-01
3.375e-01,1.350e-01
3.425e-01,1.420e-01
3.475e-01,1.495e-01
3.525e-01,1.574e-01
3.575e-01,1.658e-01
3.625e-01,1.746e-01
3.675e-01,1.838e-01
3.725e-01,1.933e-01
3.775e-01,2.031e-01
3.825e-01,2.132e-01
3.875e-01,2.235e-01
3.925e-01,2.341e-01
3.975e-01,2.449e-01
4.025e-01,2.560e-01
4.075e-01,2.673e-01
4.125e-01,2.789e-01
4.175e-01,2.907e-01
4.225e-01,3.028e-01
4.275e-01,3.151e-01
4.325e-01,3.278e-01
4.375e-01,3.408e-01
4.425e-01,3.541e-01
4.475e-01,3.678e-01
4.525e-01,3.819e-01
4.575e-01,3.965e-01
4.625e-01,4.116e-01
4.675e-01,4.272e-01
4.725e-01,4.434e-01
4.775e-01,4.601e-01
4.825e-01,4.775e-01
4.875e-01,4.955e-01
4.925e-01,5.141e-01
4.975e-01,5.334e-01
5.025e-01,5.534e-01
5.075e-01,5.740e-01
5.125e-01,5.953e-01
5.175e-01,6.173e-01
5.225e-01,6.399e-01
5.275e-01,6.632e-01
5.325e-01,6.872e-01
5.375e-01,7.120e-01
5.425e-01,7.374e-01
5.475e-01,7.636e-01
5.525e-01,7.905e-01
5.575e-01,8.182e-01
5.625e-01,8.467e-01
5.675e-01,8.761e-01
5.725e-01,9.063e-01
5.775e-01,9.374e-01
5.825e-01,9.694e-01
5.875e-01,1.002e+00
5.925e-01,1.036e+00
5.975e-01,1.071e+00
6.025e-01,1.107e+00
6.075e-01,1.144e+00
6.125e-01,1.183e+00
6.175e-01,1.222e+00
6.225e-01,1.263e+00
6.275e-01,1.305e+00
6.325e-01,1.348e+00
6.375e-01,1.392e+00
6.425e-01,1.438e+00
6.475e-01,1.485e+00
6.525e-01,1.534e+00
6.575e-01,1.584e+00
6.625e-01,1.636e+00
6.675e-01,1.689e+00
6.725e-01,1.744e+00
6.775e-01,1.801e+00
6.825e-01,1.859e+00
6.875e-01,1.919e+00
6.925e-01,1.980e+00
6.975e-01,2.043e+00
7.025e-01,2.107e+00
7.075e-01,2.172e+00
7.125e-01,2.239e+00
7.175e-01,2.307e+00
7.225e-01,2.375e+00
7.275e-01,2.445e+00
7.325e-01,2.514e+00
7.375e-01,2.584e+00
7.425e-01,2.653e+00
7.475e-01,2.722e+00
7.525e-01,2.789e+00
7.575e-01,2.855e+00
7.625e-01,2.918e+00
7.675e-01,2.979e+00
7.725e-01,3.037e+00
7.775e-01,3.091e+00
7.825e-01,3.140e+00
7.875e-01,3.184e+00
7.925e-01,3.223e+00
7.975e-01,3.255e+00
8.025e-01,3.282e+00
8.075e-01,3.301e+00
8.125e-01,3.312e+00
8.175e-01,3.316e+00
8.225e-01,3.312e+00
8.275e-01,3.299e+00
8.325e-01,3.279e+00
8.375e-01,3.250e+00
8.425e-01,3.212e+00
8.475e-01,3.167e+00
8.525e-01,3.113e+00
8.575e-01,3.052e+00
8.625e-01,2.984e+00
8.675e-01,2.909e+00
8.725e-01,2.828e+00
8.775e-01,2.742e+00
8.825e-01,2.650e+00
8.875e-01,2.554e+00
8.925e-01,2.455e+00
8.975e-01,2.352e+00
9.025e-01,2.248e+00
9.075e-01,2.142e+00
9.125e-01,2.035e+00
9.175e-01,1.927e+00
9.225e-01,1.821e+00
9.275e-01,1.715e+00
9.325e-01,1.611e+00
9.375e-01,1.509e+00
9.425e-01,1.409e+00
9.475e-01,1.313e+00
9.525e-01,1.219e+00
9.575e-01,1.130e+00
9.625e-01,1.044e+00
9.675e-01,9.615e-01
9.725e-01,8.835e-01
9.775e-01,8.097e-01
9.825e-01,7.402e-01
9.875e-01,6.748e-01
9.925e-01,6.137e-01
9.975e-01,5.567e-01


==> anc/03_results/moderate_zap/total_probability/0_034.csv <==
transmittance,probability_density
2.500e-03,1.520e-310
7.500e-03,9.175e-110
1.250e-02,7.272e-52
1.750e-02,5.044e-26
2.250e-02,4.293e-13
2.750e-02,1.110e-06
3.250e-02,5.420e-04
3.750e-02,1.328e-03
4.250e-02,1.036e-04
4.750e-02,7.882e-07
5.250e-02,1.334e-08
5.750e-02,2.215e-06
6.250e-02,6.195e-05
6.750e-02,4.012e-04
7.250e-02,8.722e-04
7.750e-02,1.004e-03
8.250e-02,9.409e-04
8.750e-02,8.297e-04
9.250e-02,8.053e-04
9.750e-02,8.819e-04
1.025e-01,1.107e-03
1.075e-01,1.549e-03
1.125e-01,2.088e-03
1.175e-01,2.612e-03
1.225e-01,3.140e-03
1.275e-01,3.772e-03
1.325e-01,4.617e-03
1.375e-01,5.714e-03
1.425e-01,7.002e-03
1.475e-01,8.386e-03
1.525e-01,9.815e-03
1.575e-01,1.128e-02
1.625e-01,1.274e-02
1.675e-01,1.412e-02
1.725e-01,1.529e-02
1.775e-01,1.617e-02
1.825e-01,1.676e-02
1.875e-01,1.718e-02
1.925e-01,1.762e-02
1.975e-01,1.829e-02
2.025e-01,1.933e-02
2.075e-01,2.085e-02
2.125e-01,2.287e-02
2.175e-01,2.535e-02
2.225e-01,2.819e-02
2.275e-01,3.124e-02
2.325e-01,3.438e-02
2.375e-01,3.747e-02
2.425e-01,4.042e-02
2.475e-01,4.316e-02
2.525e-01,4.569e-02
2.575e-01,4.805e-02
2.625e-01,5.035e-02
2.675e-01,5.271e-02
2.725e-01,5.528e-02
2.775e-01,5.816e-02
2.825e-01,6.139e-02
2.875e-01,6.496e-02
2.925e-01,6.882e-02
2.975e-01,7.288e-02
3.025e-01,7.710e-02
3.075e-01,8.142e-02
3.125e-01,8.584e-02
3.175e-01,9.039e-02
3.225e-01,9.510e-02
3.275e-01,1.000e-01
3.325e-01,1.052e-01
3.375e-01,1.107e-01
3.425e-01,1.166e-01
3.475e-01,1.228e-01
3.525e-01,1.293e-01
3.575e-01,1.362e-01
3.625e-01,1.433e-01
3.675e-01,1.507e-01
3.725e-01,1.582e-01
3.775e-01,1.659e-01
3.825e-01,1.736e-01
3.875e-01,1.814e-01
3.925e-01,1.893e-01
3.975e-01,1.971e-01
4.025e-01,2.051e-01
4.075e-01,2.133e-01
4.125e-01,2.216e-01
4.175e-01,2.303e-01
4.225e-01,2.393e-01
4.275e-01,2.487e-01
4.325e-01,2.587e-01
4.375e-01,2.691e-01
4.425e-01,2.801e-01
4.475e-01,2.917e-01
4.525e-01,3.039e-01
4.575e-01,3.167e-01
4.625e-01,3.301e-01
4.675e-01,3.442e-01
4.725e-01,3.588e-01
4.775e-01,3.740e-01
4.825e-01,3.897e-01
4.875e-01,4.060e-01
4.925e-01,4.228e-01
4.975e-01,4.401e-01
5.025e-01,4.580e-01
5.075e-01,4.763e-01
5.125e-01,4.951e-01
5.175e-01,5.143e-01
5.225e-01,5.340e-01
5.275e-01,5.543e-01
5.325e-01,5.750e-01
5.375e-01,5.963e-01
5.425e-01,6.181e-01
5.475e-01,6.405e-01
5.525e-01,6.636e-01
5.575e-01,6.874e-01
5.625e-01,7.119e-01
5.675e-01,7.372e-01
5.725e-01,7.633e-01
5.775e-01,7.902e-01
5.825e-01,8.180e-01
5.875e-01,8.468e-01
5.925e-01,8.764e-01
5.975e-01,9.071e-01
6.025e-01,9.387e-01
6.075e-01,9.713e-01
6.125e-01,1.005e+00
6.175e-01,1.040e+00
6.225e-01,1.076e+00
6.275e-01,1.113e+00
6.325e-01,1.151e+00
6.375e-01,1.190e+00
6.425e-01,1.231e+00
6.475e-01,1.273e+00
6.525e-01,1.316e+00
6.575e-01,1.361e+00
6.625e-01,1.407e+00
6.675e-01,1.455e+00
6.725e-01,1.505e+00
6.775e-01,1.556e+00
6.825e-01,1.609e+00
6.875e-01,1.664e+00
6.925e-01,1.721e+00
6.975e-01,1.780e+00
7.025e-01,1.841e+00
7.075e-01,1.903e+00
7.125e-01,1.968e+00
7.175e-01,2.036e+00
7.225e-01,2.105e+00
7.275e-01,2.176e+00
7.325e-01,2.250e+00
7.375e-01,2.326e+00
7.425e-01,2.403e+00
7.475e-01,2.483e+00
7.525e-01,2.564e+00
7.575e-01,2.646e+00
7.625e-01,2.729e+00
7.675e-01,2.813e+00
7.725e-01,2.898e+00
7.775e-01,2.981e+00
7.825e-01,3.064e+00
7.875e-01,3.144e+00
7.925e-01,3.222e+00
7.975e-01,3.297e+00
8.025e-01,3.367e+00
8.075e-01,3.432e+00
8.125e-01,3.490e+00
8.175e-01,3.541e+00
8.225e-01,3.583e+00
8.275e-01,3.617e+00
8.325e-01,3.640e+00
8.375e-01,3.653e+00
8.425e-01,3.654e+00
8.475e-01,3.643e+00
8.525e-01,3.620e+00
8.575e-01,3.584e+00
8.625e-01,3.536e+00
8.675e-01,3.476e+00
8.725e-01,3.404e+00
8.775e-01,3.321e+00
8.825e-01,3.227e+00
8.875e-01,3.124e+00
8.925e-01,3.011e+00
8.975e-01,2.891e+00
9.025e-01,2.765e+00
9.075e-01,2.633e+00
9.125e-01,2.497e+00
9.175e-01,2.359e+00
9.225e-01,2.219e+00
9.275e-01,2.079e+00
9.325e-01,1.939e+00
9.375e-01,1.802e+00
9.425e-01,1.667e+00
9.475e-01,1.536e+00
9.525e-01,1.410e+00
9.575e-01,1.289e+00
9.625e-01,1.173e+00
9.675e-01,1.064e+00
9.725e-01,9.606e-01
9.775e-01,8.641e-01
9.825e-01,7.743e-01
9.875e-01,6.911e-01
9.925e-01,6.145e-01
9.975e-01,5.443e-01


==> anc/03_results/moderate_zap/total_probability/0_035.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,1.052e-215
1.750e-02,2.821e-141
2.250e-02,3.826e-96
2.750e-02,1.579e-66
3.250e-02,3.186e-46
3.750e-02,5.677e-32
4.250e-02,6.939e-22
4.750e-02,8.783e-15
5.250e-02,6.872e-10
5.750e-02,1.133e-06
6.250e-02,9.418e-05
6.750e-02,7.446e-04
7.250e-02,9.012e-04
7.750e-02,2.409e-04
8.250e-02,5.990e-05
8.750e-02,3.994e-04
9.250e-02,1.237e-03
9.750e-02,1.586e-03
1.025e-01,1.494e-03
1.075e-01,1.949e-03
1.125e-01,2.612e-03
1.175e-01,3.226e-03
1.225e-01,3.775e-03
1.275e-01,3.968e-03
1.325e-01,4.074e-03
1.375e-01,4.635e-03
1.425e-01,5.546e-03
1.475e-01,6.295e-03
1.525e-01,6.697e-03
1.575e-01,7.008e-03
1.625e-01,7.487e-03
1.675e-01,8.093e-03
1.725e-01,8.668e-03
1.775e-01,9.228e-03
1.825e-01,9.930e-03
1.875e-01,1.088e-02
1.925e-01,1.204e-02
1.975e-01,1.332e-02
2.025e-01,1.467e-02
2.075e-01,1.611e-02
2.125e-01,1.771e-02
2.175e-01,1.956e-02
2.225e-01,2.170e-02
2.275e-01,2.408e-02
2.325e-01,2.654e-02
2.375e-01,2.892e-02
2.425e-01,3.112e-02
2.475e-01,3.318e-02
2.525e-01,3.516e-02
2.575e-01,3.709e-02
2.625e-01,3.894e-02
2.675e-01,4.070e-02
2.725e-01,4.240e-02
2.775e-01,4.417e-02
2.825e-01,4.613e-02
2.875e-01,4.841e-02
2.925e-01,5.105e-02
2.975e-01,5.405e-02
3.025e-01,5.738e-02
3.075e-01,6.102e-02
3.125e-01,6.498e-02
3.175e-01,6.926e-02
3.225e-01,7.386e-02
3.275e-01,7.876e-02
3.325e-01,8.390e-02
3.375e-01,8.924e-02
3.425e-01,9.471e-02
3.475e-01,1.002e-01
3.525e-01,1.057e-01
3.575e-01,1.111e-01
3.625e-01,1.164e-01
3.675e-01,1.216e-01
3.725e-01,1.266e-01
3.775e-01,1.317e-01
3.825e-01,1.370e-01
3.875e-01,1.425e-01
3.925e-01,1.484e-01
3.975e-01,1.548e-01
4.025e-01,1.618e-01
4.075e-01,1.692e-01
4.125e-01,1.771e-01
4.175e-01,1.854e-01
4.225e-01,1.939e-01
4.275e-01,2.026e-01
4.325e-01,2.115e-01
4.375e-01,2.206e-01
4.425e-01,2.299e-01
4.475e-01,2.396e-01
4.525e-01,2.496e-01
4.575e-01,2.601e-01
4.625e-01,2.710e-01
4.675e-01,2.824e-01
4.725e-01,2.944e-01
4.775e-01,3.069e-01
4.825e-01,3.199e-01
4.875e-01,3.335e-01
4.925e-01,3.476e-01
4.975e-01,3.622e-01
5.025e-01,3.774e-01
5.075e-01,3.931e-01
5.125e-01,4.093e-01
5.175e-01,4.260e-01
5.225e-01,4.433e-01
5.275e-01,4.611e-01
5.325e-01,4.794e-01
5.375e-01,4.984e-01
5.425e-01,5.180e-01
5.475e-01,5.381e-01
5.525e-01,5.589e-01
5.575e-01,5.802e-01
5.625e-01,6.021e-01
5.675e-01,6.246e-01
5.725e-01,6.477e-01
5.775e-01,6.714e-01
5.825e-01,6.956e-01
5.875e-01,7.206e-01
5.925e-01,7.462e-01
5.975e-01,7.726e-01
6.025e-01,7.998e-01
6.075e-01,8.278e-01
6.125e-01,8.568e-01
6.175e-01,8.868e-01
6.225e-01,9.179e-01
6.275e-01,9.501e-01
6.325e-01,9.835e-01
6.375e-01,1.018e+00
6.425e-01,1.054e+00
6.475e-01,1.091e+00
6.525e-01,1.130e+00
6.575e-01,1.170e+00
6.625e-01,1.212e+00
6.675e-01,1.255e+00
6.725e-01,1.300e+00
6.775e-01,1.347e+00
6.825e-01,1.395e+00
6.875e-01,1.445e+00
6.925e-01,1.496e+00
6.975e-01,1.549e+00
7.025e-01,1.604e+00
7.075e-01,1.661e+00
7.125e-01,1.719e+00
7.175e-01,1.780e+00
7.225e-01,1.842e+00
7.275e-01,1.907e+00
7.325e-01,1.974e+00
7.375e-01,2.043e+00
7.425e-01,2.114e+00
7.475e-01,2.188e+00
7.525e-01,2.265e+00
7.575e-01,2.344e+00
7.625e-01,2.427e+00
7.675e-01,2.513e+00
7.725e-01,2.601e+00
7.775e-01,2.693e+00
7.825e-01,2.789e+00
7.875e-01,2.887e+00
7.925e-01,2.987e+00
7.975e-01,3.090e+00
8.025e-01,3.195e+00
8.075e-01,3.301e+00
8.125e-01,3.407e+00
8.175e-01,3.511e+00
8.225e-01,3.613e+00
8.275e-01,3.711e+00
8.325e-01,3.803e+00
8.375e-01,3.887e+00
8.425e-01,3.961e+00
8.475e-01,4.023e+00
8.525e-01,4.071e+00
8.575e-01,4.103e+00
8.625e-01,4.117e+00
8.675e-01,4.113e+00
8.725e-01,4.088e+00
8.775e-01,4.042e+00
8.825e-01,3.975e+00
8.875e-01,3.887e+00
8.925e-01,3.778e+00
8.975e-01,3.651e+00
9.025e-01,3.506e+00
9.075e-01,3.346e+00
9.125e-01,3.172e+00
9.175e-01,2.988e+00
9.225e-01,2.796e+00
9.275e-01,2.599e+00
9.325e-01,2.400e+00
9.375e-01,2.201e+00
9.425e-01,2.005e+00
9.475e-01,1.814e+00
9.525e-01,1.630e+00
9.575e-01,1.455e+00
9.625e-01,1.290e+00
9.675e-01,1.136e+00
9.725e-01,9.942e-01
9.775e-01,8.640e-01
9.825e-01,7.458e-01
9.875e-01,6.396e-01
9.925e-01,5.450e-01
9.975e-01,4.614e-01


==> anc/03_results/moderate_zap/total_probability/0_036.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,1.630e-321
2.250e-02,5.137e-224
2.750e-02,5.970e-159
3.250e-02,1.914e-113
3.750e-02,1.015e-80
4.250e-02,7.870e-57
4.750e-02,2.624e-39
5.250e-02,1.604e-26
5.750e-02,2.384e-17
6.250e-02,5.432e-11
6.750e-02,7.303e-07
7.250e-02,1.591e-04
7.750e-02,1.217e-03
8.250e-02,5.954e-04
8.750e-02,2.992e-05
9.250e-02,3.078e-07
9.750e-02,1.109e-05
1.025e-01,2.283e-04
1.075e-01,1.038e-03
1.125e-01,1.767e-03
1.175e-01,1.876e-03
1.225e-01,1.717e-03
1.275e-01,1.861e-03
1.325e-01,1.655e-03
1.375e-01,1.715e-03
1.425e-01,2.815e-03
1.475e-01,4.495e-03
1.525e-01,5.241e-03
1.575e-01,5.055e-03
1.625e-01,5.494e-03
1.675e-01,6.518e-03
1.725e-01,7.280e-03
1.775e-01,7.864e-03
1.825e-01,8.766e-03
1.875e-01,9.597e-03
1.925e-01,9.651e-03
1.975e-01,9.197e-03
2.025e-01,9.128e-03
2.075e-01,9.963e-03
2.125e-01,1.167e-02
2.175e-01,1.392e-02
2.225e-01,1.629e-02
2.275e-01,1.852e-02
2.325e-01,2.063e-02
2.375e-01,2.265e-02
2.425e-01,2.445e-02
2.475e-01,2.584e-02
2.525e-01,2.690e-02
2.575e-01,2.790e-02
2.625e-01,2.904e-02
2.675e-01,3.035e-02
2.725e-01,3.191e-02
2.775e-01,3.381e-02
2.825e-01,3.603e-02
2.875e-01,3.830e-02
2.925e-01,4.039e-02
2.975e-01,4.226e-02
3.025e-01,4.413e-02
3.075e-01,4.630e-02
3.125e-01,4.890e-02
3.175e-01,5.191e-02
3.225e-01,5.515e-02
3.275e-01,5.847e-02
3.325e-01,6.182e-02
3.375e-01,6.530e-02
3.425e-01,6.908e-02
3.475e-01,7.328e-02
3.525e-01,7.788e-02
3.575e-01,8.278e-02
3.625e-01,8.782e-02
3.675e-01,9.289e-02
3.725e-01,9.796e-02
3.775e-01,1.030e-01
3.825e-01,1.082e-01
3.875e-01,1.133e-01
3.925e-01,1.185e-01
3.975e-01,1.236e-01
4.025e-01,1.289e-01
4.075e-01,1.343e-01
4.125e-01,1.400e-01
4.175e-01,1.464e-01
4.225e-01,1.535e-01
4.275e-01,1.615e-01
4.325e-01,1.704e-01
4.375e-01,1.801e-01
4.425e-01,1.904e-01
4.475e-01,2.012e-01
4.525e-01,2.123e-01
4.575e-01,2.236e-01
4.625e-01,2.350e-01
4.675e-01,2.463e-01
4.725e-01,2.574e-01
4.775e-01,2.682e-01
4.825e-01,2.790e-01
4.875e-01,2.896e-01
4.925e-01,3.004e-01
4.975e-01,3.116e-01
5.025e-01,3.232e-01
5.075e-01,3.357e-01
5.125e-01,3.489e-01
5.175e-01,3.631e-01
5.225e-01,3.779e-01
5.275e-01,3.934e-01
5.325e-01,4.092e-01
5.375e-01,4.252e-01
5.425e-01,4.412e-01
5.475e-01,4.572e-01
5.525e-01,4.733e-01
5.575e-01,4.897e-01
5.625e-01,5.064e-01
5.675e-01,5.238e-01
5.725e-01,5.419e-01
5.775e-01,5.609e-01
5.825e-01,5.809e-01
5.875e-01,6.019e-01
5.925e-01,6.241e-01
5.975e-01,6.475e-01
6.025e-01,6.723e-01
6.075e-01,6.986e-01
6.125e-01,7.264e-01
6.175e-01,7.556e-01
6.225e-01,7.863e-01
6.275e-01,8.182e-01
6.325e-01,8.513e-01
6.375e-01,8.852e-01
6.425e-01,9.198e-01
6.475e-01,9.550e-01
6.525e-01,9.906e-01
6.575e-01,1.027e+00
6.625e-01,1.064e+00
6.675e-01,1.101e+00
6.725e-01,1.139e+00
6.775e-01,1.179e+00
6.825e-01,1.220e+00
6.875e-01,1.262e+00
6.925e-01,1.306e+00
6.975e-01,1.352e+00
7.025e-01,1.400e+00
7.075e-01,1.449e+00
7.125e-01,1.501e+00
7.175e-01,1.554e+00
7.225e-01,1.610e+00
7.275e-01,1.668e+00
7.325e-01,1.727e+00
7.375e-01,1.789e+00
7.425e-01,1.853e+00
7.475e-01,1.919e+00
7.525e-01,1.988e+00
7.575e-01,2.059e+00
7.625e-01,2.133e+00
7.675e-01,2.210e+00
7.725e-01,2.290e+00
7.775e-01,2.374e+00
7.825e-01,2.461e+00
7.875e-01,2.552e+00
7.925e-01,2.648e+00
7.975e-01,2.748e+00
8.025e-01,2.854e+00
8.075e-01,2.965e+00
8.125e-01,3.081e+00
8.175e-01,3.204e+00
8.225e-01,3.333e+00
8.275e-01,3.467e+00
8.325e-01,3.608e+00
8.375e-01,3.753e+00
8.425e-01,3.902e+00
8.475e-01,4.052e+00
8.525e-01,4.201e+00
8.575e-01,4.345e+00
8.625e-01,4.480e+00
8.675e-01,4.601e+00
8.725e-01,4.703e+00
8.775e-01,4.780e+00
8.825e-01,4.826e+00
8.875e-01,4.836e+00
8.925e-01,4.805e+00
8.975e-01,4.731e+00
9.025e-01,4.612e+00
9.075e-01,4.448e+00
9.125e-01,4.243e+00
9.175e-01,4.000e+00
9.225e-01,3.725e+00
9.275e-01,3.426e+00
9.325e-01,3.111e+00
9.375e-01,2.788e+00
9.425e-01,2.465e+00
9.475e-01,2.151e+00
9.525e-01,1.851e+00
9.575e-01,1.571e+00
9.625e-01,1.316e+00
9.675e-01,1.087e+00
9.725e-01,8.852e-01
9.775e-01,7.113e-01
9.825e-01,5.637e-01
9.875e-01,4.408e-01
9.925e-01,3.400e-01
9.975e-01,2.587e-01


==> anc/03_results/moderate_zap/total_probability/0_037.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,2.374e-291
3.750e-02,2.129e-173
4.250e-02,1.554e-95
4.750e-02,3.709e-46
5.250e-02,1.155e-17
5.750e-02,7.304e-05
6.250e-02,4.368e-04
6.750e-02,4.453e-05
7.250e-02,1.471e-03
7.750e-02,4.384e-09
8.250e-02,8.489e-15
8.750e-02,1.828e-06
9.250e-02,2.190e-03
9.750e-02,9.194e-05
1.025e-01,3.771e-08
1.075e-01,3.655e-04
1.125e-01,1.543e-03
1.175e-01,1.786e-03
1.225e-01,3.432e-03
1.275e-01,8.868e-04
1.325e-01,3.899e-03
1.375e-01,1.983e-03
1.425e-01,4.656e-04
1.475e-01,1.475e-03
1.525e-01,9.623e-05
1.575e-01,1.188e-04
1.625e-01,1.332e-03
1.675e-01,8.780e-04
1.725e-01,3.339e-03
1.775e-01,5.234e-03
1.825e-01,8.669e-03
1.875e-01,9.619e-03
1.925e-01,5.832e-03
1.975e-01,5.569e-03
2.025e-01,9.031e-03
2.075e-01,1.075e-02
2.125e-01,7.831e-03
2.175e-01,7.541e-03
2.225e-01,8.616e-03
2.275e-01,1.172e-02
2.325e-01,1.348e-02
2.375e-01,1.453e-02
2.425e-01,1.479e-02
2.475e-01,1.589e-02
2.525e-01,1.571e-02
2.575e-01,1.434e-02
2.625e-01,1.134e-02
2.675e-01,9.711e-03
2.725e-01,1.384e-02
2.775e-01,1.803e-02
2.825e-01,2.485e-02
2.875e-01,3.082e-02
2.925e-01,3.461e-02
2.975e-01,3.758e-02
3.025e-01,3.908e-02
3.075e-01,3.720e-02
3.125e-01,3.622e-02
3.175e-01,3.763e-02
3.225e-01,3.947e-02
3.275e-01,4.175e-02
3.325e-01,4.302e-02
3.375e-01,4.404e-02
3.425e-01,4.801e-02
3.475e-01,5.453e-02
3.525e-01,6.127e-02
3.575e-01,6.760e-02
3.625e-01,7.340e-02
3.675e-01,7.780e-02
3.725e-01,7.973e-02
3.775e-01,8.061e-02
3.825e-01,8.473e-02
3.875e-01,9.314e-02
3.925e-01,1.008e-01
3.975e-01,1.056e-01
4.025e-01,1.112e-01
4.075e-01,1.179e-01
4.125e-01,1.232e-01
4.175e-01,1.282e-01
4.225e-01,1.333e-01
4.275e-01,1.353e-01
4.325e-01,1.350e-01
4.375e-01,1.363e-01
4.425e-01,1.415e-01
4.475e-01,1.510e-01
4.525e-01,1.644e-01
4.575e-01,1.783e-01
4.625e-01,1.885e-01
4.675e-01,1.934e-01
4.725e-01,1.949e-01
4.775e-01,1.969e-01
4.825e-01,2.036e-01
4.875e-01,2.159e-01
4.925e-01,2.313e-01
4.975e-01,2.462e-01
5.025e-01,2.585e-01
5.075e-01,2.676e-01
5.125e-01,2.755e-01
5.175e-01,2.857e-01
5.225e-01,2.999e-01
5.275e-01,3.162e-01
5.325e-01,3.316e-01
5.375e-01,3.453e-01
5.425e-01,3.580e-01
5.475e-01,3.702e-01
5.525e-01,3.821e-01
5.575e-01,3.948e-01
5.625e-01,4.108e-01
5.675e-01,4.324e-01
5.725e-01,4.591e-01
5.775e-01,4.873e-01
5.825e-01,5.133e-01
5.875e-01,5.360e-01
5.925e-01,5.564e-01
5.975e-01,5.749e-01
6.025e-01,5.917e-01
6.075e-01,6.081e-01
6.125e-01,6.261e-01
6.175e-01,6.471e-01
6.225e-01,6.710e-01
6.275e-01,6.970e-01
6.325e-01,7.242e-01
6.375e-01,7.524e-01
6.425e-01,7.820e-01
6.475e-01,8.127e-01
6.525e-01,8.433e-01
6.575e-01,8.725e-01
6.625e-01,9.002e-01
6.675e-01,9.277e-01
6.725e-01,9.571e-01
6.775e-01,9.900e-01
6.825e-01,1.027e+00
6.875e-01,1.067e+00
6.925e-01,1.110e+00
6.975e-01,1.156e+00
7.025e-01,1.204e+00
7.075e-01,1.255e+00
7.125e-01,1.309e+00
7.175e-01,1.366e+00
7.225e-01,1.427e+00
7.275e-01,1.488e+00
7.325e-01,1.547e+00
7.375e-01,1.603e+00
7.425e-01,1.658e+00
7.475e-01,1.717e+00
7.525e-01,1.782e+00
7.575e-01,1.851e+00
7.625e-01,1.923e+00
7.675e-01,1.994e+00
7.725e-01,2.065e+00
7.775e-01,2.137e+00
7.825e-01,2.213e+00
7.875e-01,2.295e+00
7.925e-01,2.384e+00
7.975e-01,2.480e+00
8.025e-01,2.581e+00
8.075e-01,2.685e+00
8.125e-01,2.792e+00
8.175e-01,2.902e+00
8.225e-01,3.016e+00
8.275e-01,3.135e+00
8.325e-01,3.260e+00
8.375e-01,3.390e+00
8.425e-01,3.527e+00
8.475e-01,3.671e+00
8.525e-01,3.821e+00
8.575e-01,3.982e+00
8.625e-01,4.156e+00
8.675e-01,4.346e+00
8.725e-01,4.557e+00
8.775e-01,4.790e+00
8.825e-01,5.047e+00
8.875e-01,5.328e+00
8.925e-01,5.630e+00
8.975e-01,5.944e+00
9.025e-01,6.252e+00
9.075e-01,6.512e+00
9.125e-01,6.667e+00
9.175e-01,6.646e+00
9.225e-01,6.383e+00
9.275e-01,5.850e+00
9.325e-01,5.072e+00
9.375e-01,4.129e+00
9.425e-01,3.140e+00
9.475e-01,2.220e+00
9.525e-01,1.455e+00
9.575e-01,8.821e-01
9.625e-01,4.941e-01
9.675e-01,2.555e-01
9.725e-01,1.219e-01
9.775e-01,5.370e-02
9.825e-01,2.183e-02
9.875e-01,8.192e-03
9.925e-01,2.841e-03
9.975e-01,9.107e-04


==> anc/03_results/moderate_zap/total_probability/0_038.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/total_probability/0_039.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/total_probability/0_04.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/total_probability/0_041.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/total_probability/0_042.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/total_probability/0_043.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/total_probability/0_044.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/total_probability/0_045.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/total_probability/0_046.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/total_probability/0_047.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/total_probability/0_048.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/total_probability/0_049.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/moderate_zap/total_probability/0_05.csv <==
transmittance,probability_density
1.130e-01,
1.174e-01,
1.218e-01,
1.263e-01,
1.307e-01,
1.352e-01,
1.396e-01,
1.441e-01,
1.485e-01,
1.530e-01,
1.574e-01,
1.619e-01,
1.663e-01,
1.708e-01,
1.752e-01,
1.796e-01,
1.841e-01,
1.885e-01,
1.930e-01,
1.974e-01,
2.019e-01,
2.063e-01,
2.108e-01,
2.152e-01,
2.197e-01,
2.241e-01,
2.286e-01,
2.330e-01,
2.374e-01,
2.419e-01,
2.463e-01,
2.508e-01,
2.552e-01,
2.597e-01,
2.641e-01,
2.686e-01,
2.730e-01,
2.775e-01,
2.819e-01,
2.864e-01,
2.908e-01,
2.953e-01,
2.997e-01,
3.041e-01,
3.086e-01,
3.130e-01,
3.175e-01,
3.219e-01,
3.264e-01,
3.308e-01,
3.353e-01,
3.397e-01,
3.442e-01,
3.486e-01,
3.531e-01,
3.575e-01,
3.619e-01,
3.664e-01,
3.708e-01,
3.753e-01,
3.797e-01,
3.842e-01,
3.886e-01,
3.931e-01,
3.975e-01,
4.020e-01,
4.064e-01,
4.109e-01,
4.153e-01,
4.197e-01,
4.242e-01,
4.286e-01,
4.331e-01,
4.375e-01,
4.420e-01,
4.464e-01,
4.509e-01,
4.553e-01,
4.598e-01,
4.642e-01,
4.687e-01,
4.731e-01,
4.776e-01,
4.820e-01,
4.864e-01,
4.909e-01,
4.953e-01,
4.998e-01,
5.042e-01,
5.087e-01,
5.131e-01,
5.176e-01,
5.220e-01,
5.265e-01,
5.309e-01,
5.354e-01,
5.398e-01,
5.442e-01,
5.487e-01,
5.531e-01,
5.576e-01,
5.620e-01,
5.665e-01,
5.709e-01,
5.754e-01,
5.798e-01,
5.843e-01,
5.887e-01,
5.932e-01,
5.976e-01,
6.021e-01,
6.065e-01,
6.109e-01,
6.154e-01,
6.198e-01,
6.243e-01,
6.287e-01,
6.332e-01,
6.376e-01,
6.421e-01,
6.465e-01,
6.510e-01,
6.554e-01,
6.599e-01,
6.643e-01,
6.687e-01,
6.732e-01,
6.776e-01,
6.821e-01,
6.865e-01,
6.910e-01,
6.954e-01,
6.999e-01,
7.043e-01,
7.088e-01,
7.132e-01,
7.177e-01,
7.221e-01,
7.265e-01,
7.310e-01,
7.354e-01,
7.399e-01,
7.443e-01,
7.488e-01,
7.532e-01,
7.577e-01,
7.621e-01,
7.666e-01,
7.710e-01,
7.755e-01,
7.799e-01,
7.844e-01,
7.888e-01,
7.932e-01,
7.977e-01,
8.021e-01,
8.066e-01,
8.110e-01,
8.155e-01,
8.199e-01,
8.244e-01,
8.288e-01,
8.333e-01,
8.377e-01,
8.422e-01,
8.466e-01,
8.510e-01,
8.555e-01,
8.599e-01,
8.644e-01,
8.688e-01,
8.733e-01,
8.777e-01,
8.822e-01,
8.866e-01,
8.911e-01,
8.955e-01,
9.000e-01,
9.044e-01,
9.088e-01,
9.133e-01,
9.177e-01,
9.222e-01,
9.266e-01,
9.311e-01,
9.355e-01,
9.400e-01,
9.444e-01,
9.489e-01,
9.533e-01,
9.578e-01,
9.622e-01,
9.667e-01,
9.711e-01,
9.755e-01,
9.800e-01,
9.844e-01,
9.889e-01,
9.933e-01,
9.978e-01,


==> anc/03_results/moderate_zap/total_probability/0_051.csv <==
transmittance,probability_density
1.312e-01,
1.355e-01,
1.399e-01,
1.442e-01,
1.486e-01,
1.530e-01,
1.573e-01,
1.617e-01,
1.660e-01,
1.704e-01,
1.747e-01,
1.791e-01,
1.834e-01,
1.878e-01,
1.921e-01,
1.965e-01,
2.009e-01,
2.052e-01,
2.096e-01,
2.139e-01,
2.183e-01,
2.226e-01,
2.270e-01,
2.313e-01,
2.357e-01,
2.401e-01,
2.444e-01,
2.488e-01,
2.531e-01,
2.575e-01,
2.618e-01,
2.662e-01,
2.705e-01,
2.749e-01,
2.792e-01,
2.836e-01,
2.880e-01,
2.923e-01,
2.967e-01,
3.010e-01,
3.054e-01,
3.097e-01,
3.141e-01,
3.184e-01,
3.228e-01,
3.272e-01,
3.315e-01,
3.359e-01,
3.402e-01,
3.446e-01,
3.489e-01,
3.533e-01,
3.576e-01,
3.620e-01,
3.663e-01,
3.707e-01,
3.751e-01,
3.794e-01,
3.838e-01,
3.881e-01,
3.925e-01,
3.968e-01,
4.012e-01,
4.055e-01,
4.099e-01,
4.143e-01,
4.186e-01,
4.230e-01,
4.273e-01,
4.317e-01,
4.360e-01,
4.404e-01,
4.447e-01,
4.491e-01,
4.534e-01,
4.578e-01,
4.622e-01,
4.665e-01,
4.709e-01,
4.752e-01,
4.796e-01,
4.839e-01,
4.883e-01,
4.926e-01,
4.970e-01,
5.014e-01,
5.057e-01,
5.101e-01,
5.144e-01,
5.188e-01,
5.231e-01,
5.275e-01,
5.318e-01,
5.362e-01,
5.405e-01,
5.449e-01,
5.493e-01,
5.536e-01,
5.580e-01,
5.623e-01,
5.667e-01,
5.710e-01,
5.754e-01,
5.797e-01,
5.841e-01,
5.885e-01,
5.928e-01,
5.972e-01,
6.015e-01,
6.059e-01,
6.102e-01,
6.146e-01,
6.189e-01,
6.233e-01,
6.276e-01,
6.320e-01,
6.364e-01,
6.407e-01,
6.451e-01,
6.494e-01,
6.538e-01,
6.581e-01,
6.625e-01,
6.668e-01,
6.712e-01,
6.756e-01,
6.799e-01,
6.843e-01,
6.886e-01,
6.930e-01,
6.973e-01,
7.017e-01,
7.060e-01,
7.104e-01,
7.147e-01,
7.191e-01,
7.235e-01,
7.278e-01,
7.322e-01,
7.365e-01,
7.409e-01,
7.452e-01,
7.496e-01,
7.539e-01,
7.583e-01,
7.627e-01,
7.670e-01,
7.714e-01,
7.757e-01,
7.801e-01,
7.844e-01,
7.888e-01,
7.931e-01,
7.975e-01,
8.018e-01,
8.062e-01,
8.106e-01,
8.149e-01,
8.193e-01,
8.236e-01,
8.280e-01,
8.323e-01,
8.367e-01,
8.410e-01,
8.454e-01,
8.498e-01,
8.541e-01,
8.585e-01,
8.628e-01,
8.672e-01,
8.715e-01,
8.759e-01,
8.802e-01,
8.846e-01,
8.889e-01,
8.933e-01,
8.977e-01,
9.020e-01,
9.064e-01,
9.107e-01,
9.151e-01,
9.194e-01,
9.238e-01,
9.281e-01,
9.325e-01,
9.369e-01,
9.412e-01,
9.456e-01,
9.499e-01,
9.543e-01,
9.586e-01,
9.630e-01,
9.673e-01,
9.717e-01,
9.760e-01,
9.804e-01,
9.848e-01,
9.891e-01,
9.935e-01,
9.978e-01,


==> anc/03_results/moderate_zap/total_probability/0_052.csv <==
transmittance,probability_density
1.516e-01,
1.558e-01,
1.601e-01,
1.643e-01,
1.686e-01,
1.728e-01,
1.771e-01,
1.813e-01,
1.856e-01,
1.899e-01,
1.941e-01,
1.984e-01,
2.026e-01,
2.069e-01,
2.111e-01,
2.154e-01,
2.196e-01,
2.239e-01,
2.281e-01,
2.324e-01,
2.366e-01,
2.409e-01,
2.451e-01,
2.494e-01,
2.536e-01,
2.579e-01,
2.622e-01,
2.664e-01,
2.707e-01,
2.749e-01,
2.792e-01,
2.834e-01,
2.877e-01,
2.919e-01,
2.962e-01,
3.004e-01,
3.047e-01,
3.089e-01,
3.132e-01,
3.174e-01,
3.217e-01,
3.259e-01,
3.302e-01,
3.344e-01,
3.387e-01,
3.430e-01,
3.472e-01,
3.515e-01,
3.557e-01,
3.600e-01,
3.642e-01,
3.685e-01,
3.727e-01,
3.770e-01,
3.812e-01,
3.855e-01,
3.897e-01,
3.940e-01,
3.982e-01,
4.025e-01,
4.067e-01,
4.110e-01,
4.152e-01,
4.195e-01,
4.238e-01,
4.280e-01,
4.323e-01,
4.365e-01,
4.408e-01,
4.450e-01,
4.493e-01,
4.535e-01,
4.578e-01,
4.620e-01,
4.663e-01,
4.705e-01,
4.748e-01,
4.790e-01,
4.833e-01,
4.875e-01,
4.918e-01,
4.961e-01,
5.003e-01,
5.046e-01,
5.088e-01,
5.131e-01,
5.173e-01,
5.216e-01,
5.258e-01,
5.301e-01,
5.343e-01,
5.386e-01,
5.428e-01,
5.471e-01,
5.513e-01,
5.556e-01,
5.598e-01,
5.641e-01,
5.683e-01,
5.726e-01,
5.769e-01,
5.811e-01,
5.854e-01,
5.896e-01,
5.939e-01,
5.981e-01,
6.024e-01,
6.066e-01,
6.109e-01,
6.151e-01,
6.194e-01,
6.236e-01,
6.279e-01,
6.321e-01,
6.364e-01,
6.406e-01,
6.449e-01,
6.491e-01,
6.534e-01,
6.577e-01,
6.619e-01,
6.662e-01,
6.704e-01,
6.747e-01,
6.789e-01,
6.832e-01,
6.874e-01,
6.917e-01,
6.959e-01,
7.002e-01,
7.044e-01,
7.087e-01,
7.129e-01,
7.172e-01,
7.214e-01,
7.257e-01,
7.300e-01,
7.342e-01,
7.385e-01,
7.427e-01,
7.470e-01,
7.512e-01,
7.555e-01,
7.597e-01,
7.640e-01,
7.682e-01,
7.725e-01,
7.767e-01,
7.810e-01,
7.852e-01,
7.895e-01,
7.937e-01,
7.980e-01,
8.022e-01,
8.065e-01,
8.108e-01,
8.150e-01,
8.193e-01,
8.235e-01,
8.278e-01,
8.320e-01,
8.363e-01,
8.405e-01,
8.448e-01,
8.490e-01,
8.533e-01,
8.575e-01,
8.618e-01,
8.660e-01,
8.703e-01,
8.745e-01,
8.788e-01,
8.830e-01,
8.873e-01,
8.916e-01,
8.958e-01,
9.001e-01,
9.043e-01,
9.086e-01,
9.128e-01,
9.171e-01,
9.213e-01,
9.256e-01,
9.298e-01,
9.341e-01,
9.383e-01,
9.426e-01,
9.468e-01,
9.511e-01,
9.553e-01,
9.596e-01,
9.639e-01,
9.681e-01,
9.724e-01,
9.766e-01,
9.809e-01,
9.851e-01,
9.894e-01,
9.936e-01,
9.979e-01,


==> anc/03_results/moderate_zap/total_probability/0_053.csv <==
transmittance,probability_density
1.762e-01,
1.804e-01,
1.845e-01,
1.886e-01,
1.928e-01,
1.969e-01,
2.010e-01,
2.051e-01,
2.093e-01,
2.134e-01,
2.175e-01,
2.217e-01,
2.258e-01,
2.299e-01,
2.341e-01,
2.382e-01,
2.423e-01,
2.464e-01,
2.506e-01,
2.547e-01,
2.588e-01,
2.630e-01,
2.671e-01,
2.712e-01,
2.753e-01,
2.795e-01,
2.836e-01,
2.877e-01,
2.919e-01,
2.960e-01,
3.001e-01,
3.042e-01,
3.084e-01,
3.125e-01,
3.166e-01,
3.208e-01,
3.249e-01,
3.290e-01,
3.332e-01,
3.373e-01,
3.414e-01,
3.455e-01,
3.497e-01,
3.538e-01,
3.579e-01,
3.621e-01,
3.662e-01,
3.703e-01,
3.744e-01,
3.786e-01,
3.827e-01,
3.868e-01,
3.910e-01,
3.951e-01,
3.992e-01,
4.033e-01,
4.075e-01,
4.116e-01,
4.157e-01,
4.199e-01,
4.240e-01,
4.281e-01,
4.322e-01,
4.364e-01,
4.405e-01,
4.446e-01,
4.488e-01,
4.529e-01,
4.570e-01,
4.612e-01,
4.653e-01,
4.694e-01,
4.735e-01,
4.777e-01,
4.818e-01,
4.859e-01,
4.901e-01,
4.942e-01,
4.983e-01,
5.024e-01,
5.066e-01,
5.107e-01,
5.148e-01,
5.190e-01,
5.231e-01,
5.272e-01,
5.313e-01,
5.355e-01,
5.396e-01,
5.437e-01,
5.479e-01,
5.520e-01,
5.561e-01,
5.603e-01,
5.644e-01,
5.685e-01,
5.726e-01,
5.768e-01,
5.809e-01,
5.850e-01,
5.892e-01,
5.933e-01,
5.974e-01,
6.015e-01,
6.057e-01,
6.098e-01,
6.139e-01,
6.181e-01,
6.222e-01,
6.263e-01,
6.304e-01,
6.346e-01,
6.387e-01,
6.428e-01,
6.470e-01,
6.511e-01,
6.552e-01,
6.593e-01,
6.635e-01,
6.676e-01,
6.717e-01,
6.759e-01,
6.800e-01,
6.841e-01,
6.883e-01,
6.924e-01,
6.965e-01,
7.006e-01,
7.048e-01,
7.089e-01,
7.130e-01,
7.172e-01,
7.213e-01,
7.254e-01,
7.295e-01,
7.337e-01,
7.378e-01,
7.419e-01,
7.461e-01,
7.502e-01,
7.543e-01,
7.584e-01,
7.626e-01,
7.667e-01,
7.708e-01,
7.750e-01,
7.791e-01,
7.832e-01,
7.874e-01,
7.915e-01,
7.956e-01,
7.997e-01,
8.039e-01,
8.080e-01,
8.121e-01,
8.163e-01,
8.204e-01,
8.245e-01,
8.286e-01,
8.328e-01,
8.369e-01,
8.410e-01,
8.452e-01,
8.493e-01,
8.534e-01,
8.575e-01,
8.617e-01,
8.658e-01,
8.699e-01,
8.741e-01,
8.782e-01,
8.823e-01,
8.864e-01,
8.906e-01,
8.947e-01,
8.988e-01,
9.030e-01,
9.071e-01,
9.112e-01,
9.154e-01,
9.195e-01,
9.236e-01,
9.277e-01,
9.319e-01,
9.360e-01,
9.401e-01,
9.443e-01,
9.484e-01,
9.525e-01,
9.566e-01,
9.608e-01,
9.649e-01,
9.690e-01,
9.732e-01,
9.773e-01,
9.814e-01,
9.855e-01,
9.897e-01,
9.938e-01,
9.979e-01,


==> anc/03_results/moderate_zap/total_probability/0_054.csv <==
transmittance,probability_density
2.046e-01,
2.086e-01,
2.126e-01,
2.166e-01,
2.206e-01,
2.246e-01,
2.286e-01,
2.325e-01,
2.365e-01,
2.405e-01,
2.445e-01,
2.485e-01,
2.525e-01,
2.565e-01,
2.604e-01,
2.644e-01,
2.684e-01,
2.724e-01,
2.764e-01,
2.804e-01,
2.844e-01,
2.884e-01,
2.923e-01,
2.963e-01,
3.003e-01,
3.043e-01,
3.083e-01,
3.123e-01,
3.163e-01,
3.202e-01,
3.242e-01,
3.282e-01,
3.322e-01,
3.362e-01,
3.402e-01,
3.442e-01,
3.482e-01,
3.521e-01,
3.561e-01,
3.601e-01,
3.641e-01,
3.681e-01,
3.721e-01,
3.761e-01,
3.800e-01,
3.840e-01,
3.880e-01,
3.920e-01,
3.960e-01,
4.000e-01,
4.040e-01,
4.080e-01,
4.119e-01,
4.159e-01,
4.199e-01,
4.239e-01,
4.279e-01,
4.319e-01,
4.359e-01,
4.399e-01,
4.438e-01,
4.478e-01,
4.518e-01,
4.558e-01,
4.598e-01,
4.638e-01,
4.678e-01,
4.717e-01,
4.757e-01,
4.797e-01,
4.837e-01,
4.877e-01,
4.917e-01,
4.957e-01,
4.997e-01,
5.036e-01,
5.076e-01,
5.116e-01,
5.156e-01,
5.196e-01,
5.236e-01,
5.276e-01,
5.315e-01,
5.355e-01,
5.395e-01,
5.435e-01,
5.475e-01,
5.515e-01,
5.555e-01,
5.595e-01,
5.634e-01,
5.674e-01,
5.714e-01,
5.754e-01,
5.794e-01,
5.834e-01,
5.874e-01,
5.914e-01,
5.953e-01,
5.993e-01,
6.033e-01,
6.073e-01,
6.113e-01,
6.153e-01,
6.193e-01,
6.232e-01,
6.272e-01,
6.312e-01,
6.352e-01,
6.392e-01,
6.432e-01,
6.472e-01,
6.512e-01,
6.551e-01,
6.591e-01,
6.631e-01,
6.671e-01,
6.711e-01,
6.751e-01,
6.791e-01,
6.830e-01,
6.870e-01,
6.910e-01,
6.950e-01,
6.990e-01,
7.030e-01,
7.070e-01,
7.110e-01,
7.149e-01,
7.189e-01,
7.229e-01,
7.269e-01,
7.309e-01,
7.349e-01,
7.389e-01,
7.429e-01,
7.468e-01,
7.508e-01,
7.548e-01,
7.588e-01,
7.628e-01,
7.668e-01,
7.708e-01,
7.747e-01,
7.787e-01,
7.827e-01,
7.867e-01,
7.907e-01,
7.947e-01,
7.987e-01,
8.027e-01,
8.066e-01,
8.106e-01,
8.146e-01,
8.186e-01,
8.226e-01,
8.266e-01,
8.306e-01,
8.345e-01,
8.385e-01,
8.425e-01,
8.465e-01,
8.505e-01,
8.545e-01,
8.585e-01,
8.625e-01,
8.664e-01,
8.704e-01,
8.744e-01,
8.784e-01,
8.824e-01,
8.864e-01,
8.904e-01,
8.943e-01,
8.983e-01,
9.023e-01,
9.063e-01,
9.103e-01,
9.143e-01,
9.183e-01,
9.223e-01,
9.262e-01,
9.302e-01,
9.342e-01,
9.382e-01,
9.422e-01,
9.462e-01,
9.502e-01,
9.542e-01,
9.581e-01,
9.621e-01,
9.661e-01,
9.701e-01,
9.741e-01,
9.781e-01,
9.821e-01,
9.860e-01,
9.900e-01,
9.940e-01,
9.980e-01,


==> anc/03_results/moderate_zap/total_probability/0_055.csv <==
transmittance,probability_density
2.388e-01,
2.426e-01,
2.464e-01,
2.503e-01,
2.541e-01,
2.579e-01,
2.617e-01,
2.655e-01,
2.693e-01,
2.732e-01,
2.770e-01,
2.808e-01,
2.846e-01,
2.884e-01,
2.922e-01,
2.960e-01,
2.999e-01,
3.037e-01,
3.075e-01,
3.113e-01,
3.151e-01,
3.189e-01,
3.228e-01,
3.266e-01,
3.304e-01,
3.342e-01,
3.380e-01,
3.418e-01,
3.456e-01,
3.495e-01,
3.533e-01,
3.571e-01,
3.609e-01,
3.647e-01,
3.685e-01,
3.724e-01,
3.762e-01,
3.800e-01,
3.838e-01,
3.876e-01,
3.914e-01,
3.953e-01,
3.991e-01,
4.029e-01,
4.067e-01,
4.105e-01,
4.143e-01,
4.181e-01,
4.220e-01,
4.258e-01,
4.296e-01,
4.334e-01,
4.372e-01,
4.410e-01,
4.449e-01,
4.487e-01,
4.525e-01,
4.563e-01,
4.601e-01,
4.639e-01,
4.677e-01,
4.716e-01,
4.754e-01,
4.792e-01,
4.830e-01,
4.868e-01,
4.906e-01,
4.945e-01,
4.983e-01,
5.021e-01,
5.059e-01,
5.097e-01,
5.135e-01,
5.173e-01,
5.212e-01,
5.250e-01,
5.288e-01,
5.326e-01,
5.364e-01,
5.402e-01,
5.441e-01,
5.479e-01,
5.517e-01,
5.555e-01,
5.593e-01,
5.631e-01,
5.669e-01,
5.708e-01,
5.746e-01,
5.784e-01,
5.822e-01,
5.860e-01,
5.898e-01,
5.937e-01,
5.975e-01,
6.013e-01,
6.051e-01,
6.089e-01,
6.127e-01,
6.165e-01,
6.204e-01,
6.242e-01,
6.280e-01,
6.318e-01,
6.356e-01,
6.394e-01,
6.433e-01,
6.471e-01,
6.509e-01,
6.547e-01,
6.585e-01,
6.623e-01,
6.661e-01,
6.700e-01,
6.738e-01,
6.776e-01,
6.814e-01,
6.852e-01,
6.890e-01,
6.929e-01,
6.967e-01,
7.005e-01,
7.043e-01,
7.081e-01,
7.119e-01,
7.157e-01,
7.196e-01,
7.234e-01,
7.272e-01,
7.310e-01,
7.348e-01,
7.386e-01,
7.425e-01,
7.463e-01,
7.501e-01,
7.539e-01,
7.577e-01,
7.615e-01,
7.653e-01,
7.692e-01,
7.730e-01,
7.768e-01,
7.806e-01,
7.844e-01,
7.882e-01,
7.921e-01,
7.959e-01,
7.997e-01,
8.035e-01,
8.073e-01,
8.111e-01,
8.150e-01,
8.188e-01,
8.226e-01,
8.264e-01,
8.302e-01,
8.340e-01,
8.378e-01,
8.417e-01,
8.455e-01,
8.493e-01,
8.531e-01,
8.569e-01,
8.607e-01,
8.646e-01,
8.684e-01,
8.722e-01,
8.760e-01,
8.798e-01,
8.836e-01,
8.874e-01,
8.913e-01,
8.951e-01,
8.989e-01,
9.027e-01,
9.065e-01,
9.103e-01,
9.142e-01,
9.180e-01,
9.218e-01,
9.256e-01,
9.294e-01,
9.332e-01,
9.370e-01,
9.409e-01,
9.447e-01,
9.485e-01,
9.523e-01,
9.561e-01,
9.599e-01,
9.638e-01,
9.676e-01,
9.714e-01,
9.752e-01,
9.790e-01,
9.828e-01,
9.866e-01,
9.905e-01,
9.943e-01,
9.981e-01,


==> anc/03_results/moderate_zap/tracked_numerical/0_001.csv <==
transmittance,probability_density
3.809e-05,0.000e+00
1.143e-04,0.000e+00
1.904e-04,1.313e-01
2.666e-04,5.251e-01
3.428e-04,7.877e-01
4.190e-04,2.100e+00
4.951e-04,4.989e+00
5.713e-04,7.089e+00
6.475e-04,9.846e+00
7.237e-04,1.405e+01
7.998e-04,1.798e+01
8.760e-04,2.547e+01
9.522e-04,3.203e+01
1.028e-03,4.043e+01
1.105e-03,5.553e+01
1.181e-03,6.236e+01
1.257e-03,7.076e+01
1.333e-03,8.822e+01
1.409e-03,1.059e+02
1.485e-03,1.113e+02
1.562e-03,1.268e+02
1.638e-03,1.372e+02
1.714e-03,1.599e+02
1.790e-03,1.788e+02
1.866e-03,1.867e+02
1.942e-03,1.968e+02
2.019e-03,2.100e+02
2.095e-03,2.224e+02
2.171e-03,2.388e+02
2.247e-03,2.404e+02
2.323e-03,2.503e+02
2.400e-03,2.557e+02
2.476e-03,2.669e+02
2.552e-03,2.623e+02
2.628e-03,2.774e+02
2.704e-03,2.725e+02
2.780e-03,2.804e+02
2.857e-03,2.790e+02
2.933e-03,2.849e+02
3.009e-03,2.969e+02
3.085e-03,2.962e+02
3.161e-03,2.875e+02
3.237e-03,2.699e+02
3.314e-03,2.811e+02
3.390e-03,2.792e+02
3.466e-03,2.798e+02
3.542e-03,2.668e+02
3.618e-03,2.644e+02
3.694e-03,2.439e+02
3.771e-03,2.448e+02
3.847e-03,2.450e+02
3.923e-03,2.488e+02
3.999e-03,2.305e+02
4.075e-03,2.259e+02
4.152e-03,2.031e+02
4.228e-03,2.036e+02
4.304e-03,1.938e+02
4.380e-03,1.884e+02
4.456e-03,1.834e+02
4.532e-03,1.709e+02
4.609e-03,1.734e+02
4.685e-03,1.565e+02
4.761e-03,1.536e+02
4.837e-03,1.447e+02
4.913e-03,1.427e+02
4.989e-03,1.238e+02
5.066e-03,1.276e+02
5.142e-03,1.142e+02
5.218e-03,1.124e+02
5.294e-03,1.046e+02
5.370e-03,1.063e+02
5.447e-03,9.675e+01
5.523e-03,9.728e+01
5.599e-03,8.822e+01
5.675e-03,8.572e+01
5.751e-03,8.441e+01
5.827e-03,7.470e+01
5.904e-03,6.892e+01
5.980e-03,6.472e+01
6.056e-03,6.117e+01
6.132e-03,5.855e+01
6.208e-03,5.212e+01
6.284e-03,5.251e+01
6.361e-03,4.582e+01
6.437e-03,4.463e+01
6.513e-03,4.214e+01
6.589e-03,3.794e+01
6.665e-03,3.860e+01
6.741e-03,3.689e+01
6.818e-03,3.111e+01
6.894e-03,2.731e+01
6.970e-03,3.164e+01
7.046e-03,2.560e+01
7.122e-03,2.271e+01
7.199e-03,2.507e+01
7.275e-03,1.877e+01
7.351e-03,2.061e+01
7.427e-03,1.772e+01
7.503e-03,1.785e+01
7.579e-03,1.654e+01
7.656e-03,1.536e+01
7.732e-03,1.313e+01
7.808e-03,1.339e+01
7.884e-03,1.208e+01
7.960e-03,9.977e+00
8.036e-03,9.321e+00
8.113e-03,9.321e+00
8.189e-03,9.452e+00
8.265e-03,1.011e+01
8.341e-03,7.483e+00
8.417e-03,8.008e+00
8.494e-03,5.382e+00
8.570e-03,6.564e+00
8.646e-03,7.351e+00
8.722e-03,4.989e+00
8.798e-03,4.595e+00
8.874e-03,4.201e+00
8.951e-03,5.645e+00
9.027e-03,3.282e+00
9.103e-03,2.757e+00
9.179e-03,3.282e+00
9.255e-03,3.282e+00
9.331e-03,1.969e+00
9.408e-03,2.232e+00
9.484e-03,1.444e+00
9.560e-03,1.313e+00
9.636e-03,1.969e+00
9.712e-03,1.575e+00
9.788e-03,2.232e+00
9.865e-03,2.626e+00
9.941e-03,1.313e+00
1.002e-02,9.189e-01
1.009e-02,1.181e+00
1.017e-02,7.877e-01
1.025e-02,7.877e-01
1.032e-02,9.189e-01
1.040e-02,5.251e-01
1.047e-02,1.181e+00
1.055e-02,7.877e-01
1.063e-02,1.050e+00
1.070e-02,5.251e-01
1.078e-02,6.564e-01
1.085e-02,5.251e-01
1.093e-02,3.938e-01
1.101e-02,3.938e-01
1.108e-02,1.313e-01
1.116e-02,1.313e-01
1.124e-02,0.000e+00
1.131e-02,1.313e-01
1.139e-02,2.626e-01
1.146e-02,5.251e-01
1.154e-02,7.877e-01
1.162e-02,0.000e+00
1.169e-02,0.000e+00
1.177e-02,2.626e-01
1.185e-02,1.313e-01
1.192e-02,2.626e-01
1.200e-02,0.000e+00
1.207e-02,2.626e-01
1.215e-02,2.626e-01
1.223e-02,0.000e+00
1.230e-02,0.000e+00
1.238e-02,2.626e-01
1.245e-02,2.626e-01
1.253e-02,1.313e-01
1.261e-02,1.313e-01
1.268e-02,0.000e+00
1.276e-02,0.000e+00
1.284e-02,0.000e+00
1.291e-02,3.938e-01
1.299e-02,1.313e-01
1.306e-02,2.626e-01
1.314e-02,0.000e+00
1.322e-02,1.313e-01
1.329e-02,1.313e-01
1.337e-02,0.000e+00
1.344e-02,0.000e+00
1.352e-02,0.000e+00
1.360e-02,0.000e+00
1.367e-02,0.000e+00
1.375e-02,0.000e+00
1.383e-02,1.313e-01
1.390e-02,0.000e+00
1.398e-02,0.000e+00
1.405e-02,0.000e+00
1.413e-02,0.000e+00
1.421e-02,0.000e+00
1.428e-02,0.000e+00
1.436e-02,0.000e+00
1.444e-02,0.000e+00
1.451e-02,0.000e+00
1.459e-02,0.000e+00
1.466e-02,0.000e+00
1.474e-02,0.000e+00
1.482e-02,0.000e+00
1.489e-02,0.000e+00
1.497e-02,0.000e+00
1.504e-02,0.000e+00
1.512e-02,0.000e+00
1.520e-02,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_002.csv <==
transmittance,probability_density
1.430e-04,0.000e+00
4.289e-04,0.000e+00
7.149e-04,3.497e-02
1.001e-03,3.497e-02
1.287e-03,1.749e-01
1.573e-03,3.847e-01
1.859e-03,8.393e-01
2.145e-03,1.504e+00
2.431e-03,1.574e+00
2.716e-03,2.833e+00
3.002e-03,3.217e+00
3.288e-03,4.616e+00
3.574e-03,6.295e+00
3.860e-03,7.519e+00
4.146e-03,1.021e+01
4.432e-03,1.189e+01
4.718e-03,1.542e+01
5.004e-03,1.749e+01
5.290e-03,1.993e+01
5.576e-03,2.343e+01
5.862e-03,2.693e+01
6.148e-03,3.105e+01
6.434e-03,3.336e+01
6.720e-03,3.567e+01
7.006e-03,4.099e+01
7.292e-03,4.455e+01
7.578e-03,4.742e+01
7.863e-03,5.053e+01
8.149e-03,5.386e+01
8.435e-03,5.351e+01
8.721e-03,5.984e+01
9.007e-03,6.159e+01
9.293e-03,6.298e+01
9.579e-03,6.494e+01
9.865e-03,6.725e+01
1.015e-02,6.872e+01
1.044e-02,6.896e+01
1.072e-02,7.204e+01
1.101e-02,7.145e+01
1.129e-02,6.736e+01
1.158e-02,7.411e+01
1.187e-02,7.096e+01
1.215e-02,7.431e+01
1.244e-02,7.813e+01
1.272e-02,7.134e+01
1.301e-02,7.529e+01
1.330e-02,7.099e+01
1.358e-02,7.183e+01
1.387e-02,6.666e+01
1.415e-02,6.778e+01
1.444e-02,6.767e+01
1.473e-02,6.610e+01
1.501e-02,6.673e+01
1.530e-02,6.106e+01
1.558e-02,5.683e+01
1.587e-02,6.047e+01
1.616e-02,5.749e+01
1.644e-02,5.648e+01
1.673e-02,5.452e+01
1.701e-02,5.158e+01
1.730e-02,4.872e+01
1.759e-02,4.599e+01
1.787e-02,4.858e+01
1.816e-02,4.452e+01
1.844e-02,4.081e+01
1.873e-02,4.029e+01
1.902e-02,3.721e+01
1.930e-02,3.742e+01
1.959e-02,3.515e+01
1.987e-02,3.193e+01
2.016e-02,3.343e+01
2.045e-02,3.109e+01
2.073e-02,2.903e+01
2.102e-02,2.619e+01
2.130e-02,2.665e+01
2.159e-02,2.668e+01
2.187e-02,2.294e+01
2.216e-02,2.214e+01
2.245e-02,2.228e+01
2.273e-02,2.168e+01
2.302e-02,1.895e+01
2.330e-02,1.759e+01
2.359e-02,1.630e+01
2.388e-02,1.497e+01
2.416e-02,1.465e+01
2.445e-02,1.374e+01
2.473e-02,1.269e+01
2.502e-02,1.196e+01
2.531e-02,1.235e+01
2.559e-02,1.081e+01
2.588e-02,9.897e+00
2.616e-02,9.792e+00
2.645e-02,8.673e+00
2.674e-02,8.044e+00
2.702e-02,9.023e+00
2.731e-02,7.379e+00
2.759e-02,6.400e+00
2.788e-02,6.505e+00
2.817e-02,5.630e+00
2.845e-02,5.561e+00
2.874e-02,5.561e+00
2.902e-02,5.561e+00
2.931e-02,4.616e+00
2.960e-02,4.057e+00
2.988e-02,4.092e+00
3.017e-02,3.392e+00
3.045e-02,2.588e+00
3.074e-02,3.182e+00
3.103e-02,2.693e+00
3.131e-02,2.518e+00
3.160e-02,2.868e+00
3.188e-02,2.658e+00
3.217e-02,2.483e+00
3.245e-02,2.098e+00
3.274e-02,1.714e+00
3.303e-02,1.469e+00
3.331e-02,1.504e+00
3.360e-02,2.098e+00
3.388e-02,1.049e+00
3.417e-02,1.084e+00
3.446e-02,1.609e+00
3.474e-02,1.119e+00
3.503e-02,9.093e-01
3.531e-02,1.119e+00
3.560e-02,8.044e-01
3.589e-02,8.393e-01
3.617e-02,9.792e-01
3.646e-02,7.694e-01
3.674e-02,4.197e-01
3.703e-02,6.994e-01
3.732e-02,4.546e-01
3.760e-02,5.595e-01
3.789e-02,3.847e-01
3.817e-02,5.595e-01
3.846e-02,1.399e-01
3.875e-02,2.098e-01
3.903e-02,2.448e-01
3.932e-02,2.448e-01
3.960e-02,2.098e-01
3.989e-02,1.399e-01
4.018e-02,2.798e-01
4.046e-02,2.798e-01
4.075e-02,3.497e-01
4.103e-02,1.399e-01
4.132e-02,1.049e-01
4.160e-02,1.749e-01
4.189e-02,6.994e-02
4.218e-02,1.049e-01
4.246e-02,6.994e-02
4.275e-02,3.497e-02
4.303e-02,1.749e-01
4.332e-02,3.497e-02
4.361e-02,6.994e-02
4.389e-02,6.994e-02
4.418e-02,6.994e-02
4.446e-02,1.049e-01
4.475e-02,3.497e-02
4.504e-02,0.000e+00
4.532e-02,0.000e+00
4.561e-02,6.994e-02
4.589e-02,3.497e-02
4.618e-02,1.049e-01
4.647e-02,6.994e-02
4.675e-02,1.049e-01
4.704e-02,3.497e-02
4.732e-02,3.497e-02
4.761e-02,1.049e-01
4.790e-02,0.000e+00
4.818e-02,3.497e-02
4.847e-02,3.497e-02
4.875e-02,3.497e-02
4.904e-02,0.000e+00
4.933e-02,0.000e+00
4.961e-02,6.994e-02
4.990e-02,6.994e-02
5.018e-02,3.497e-02
5.047e-02,0.000e+00
5.076e-02,0.000e+00
5.104e-02,3.497e-02
5.133e-02,0.000e+00
5.161e-02,3.497e-02
5.190e-02,3.497e-02
5.218e-02,0.000e+00
5.247e-02,0.000e+00
5.276e-02,0.000e+00
5.304e-02,0.000e+00
5.333e-02,0.000e+00
5.361e-02,0.000e+00
5.390e-02,0.000e+00
5.419e-02,0.000e+00
5.447e-02,0.000e+00
5.476e-02,0.000e+00
5.504e-02,0.000e+00
5.533e-02,0.000e+00
5.562e-02,0.000e+00
5.590e-02,0.000e+00
5.619e-02,0.000e+00
5.647e-02,0.000e+00
5.676e-02,0.000e+00
5.705e-02,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_003.csv <==
transmittance,probability_density
3.017e-04,0.000e+00
9.050e-04,0.000e+00
1.508e-03,0.000e+00
2.112e-03,1.657e-02
2.715e-03,3.315e-02
3.318e-03,6.630e-02
3.922e-03,3.149e-01
4.525e-03,3.812e-01
5.128e-03,6.630e-01
5.732e-03,7.624e-01
6.335e-03,1.309e+00
6.939e-03,1.260e+00
7.542e-03,2.254e+00
8.145e-03,2.420e+00
8.749e-03,3.182e+00
9.352e-03,4.442e+00
9.955e-03,5.121e+00
1.056e-02,6.182e+00
1.116e-02,7.939e+00
1.177e-02,8.072e+00
1.237e-02,9.398e+00
1.297e-02,1.081e+01
1.358e-02,1.276e+01
1.418e-02,1.414e+01
1.478e-02,1.518e+01
1.539e-02,1.654e+01
1.599e-02,1.884e+01
1.659e-02,2.118e+01
1.720e-02,2.100e+01
1.780e-02,2.327e+01
1.840e-02,2.310e+01
1.901e-02,2.509e+01
1.961e-02,2.663e+01
2.021e-02,2.796e+01
2.082e-02,2.818e+01
2.142e-02,2.925e+01
2.202e-02,2.980e+01
2.263e-02,3.214e+01
2.323e-02,3.058e+01
2.383e-02,3.234e+01
2.444e-02,3.215e+01
2.504e-02,3.220e+01
2.564e-02,3.300e+01
2.625e-02,3.303e+01
2.685e-02,3.419e+01
2.745e-02,3.403e+01
2.806e-02,3.466e+01
2.866e-02,3.434e+01
2.926e-02,3.240e+01
2.987e-02,3.227e+01
3.047e-02,3.252e+01
3.107e-02,3.181e+01
3.168e-02,3.123e+01
3.228e-02,3.147e+01
3.288e-02,3.058e+01
3.349e-02,2.930e+01
3.409e-02,2.902e+01
3.469e-02,2.753e+01
3.530e-02,2.619e+01
3.590e-02,2.770e+01
3.650e-02,2.594e+01
3.711e-02,2.468e+01
3.771e-02,2.435e+01
3.831e-02,2.377e+01
3.892e-02,2.168e+01
3.952e-02,2.179e+01
4.012e-02,1.986e+01
4.073e-02,1.986e+01
4.133e-02,1.873e+01
4.193e-02,1.863e+01
4.254e-02,1.642e+01
4.314e-02,1.609e+01
4.374e-02,1.601e+01
4.435e-02,1.540e+01
4.495e-02,1.473e+01
4.555e-02,1.318e+01
4.616e-02,1.339e+01
4.676e-02,1.231e+01
4.736e-02,1.253e+01
4.797e-02,1.190e+01
4.857e-02,1.104e+01
4.917e-02,1.049e+01
4.978e-02,9.066e+00
5.038e-02,9.497e+00
5.098e-02,8.453e+00
5.159e-02,8.005e+00
5.219e-02,7.790e+00
5.279e-02,6.779e+00
5.340e-02,6.928e+00
5.400e-02,6.447e+00
5.460e-02,5.585e+00
5.521e-02,5.685e+00
5.581e-02,4.923e+00
5.641e-02,5.039e+00
5.702e-02,4.740e+00
5.762e-02,4.475e+00
5.822e-02,3.961e+00
5.883e-02,3.646e+00
5.943e-02,3.563e+00
6.003e-02,3.232e+00
6.064e-02,3.315e+00
6.124e-02,2.851e+00
6.184e-02,2.900e+00
6.245e-02,2.718e+00
6.305e-02,2.453e+00
6.365e-02,2.403e+00
6.426e-02,2.088e+00
6.486e-02,2.039e+00
6.546e-02,1.657e+00
6.607e-02,1.309e+00
6.667e-02,1.459e+00
6.727e-02,1.359e+00
6.788e-02,1.110e+00
6.848e-02,1.309e+00
6.908e-02,1.127e+00
6.969e-02,1.293e+00
7.029e-02,9.944e-01
7.089e-02,8.950e-01
7.150e-02,7.624e-01
7.210e-02,9.779e-01
7.270e-02,9.282e-01
7.331e-02,6.630e-01
7.391e-02,6.464e-01
7.451e-02,5.801e-01
7.512e-02,3.978e-01
7.572e-02,4.806e-01
7.632e-02,6.464e-01
7.693e-02,4.475e-01
7.753e-02,6.298e-01
7.813e-02,2.486e-01
7.874e-02,3.149e-01
7.934e-02,2.320e-01
7.994e-02,2.818e-01
8.055e-02,2.818e-01
8.115e-02,1.823e-01
8.175e-02,1.326e-01
8.236e-02,2.320e-01
8.296e-02,1.989e-01
8.356e-02,1.657e-01
8.417e-02,1.657e-01
8.477e-02,9.944e-02
8.537e-02,9.944e-02
8.598e-02,9.944e-02
8.658e-02,1.326e-01
8.718e-02,9.944e-02
8.779e-02,3.315e-02
8.839e-02,6.630e-02
8.899e-02,6.630e-02
8.960e-02,1.326e-01
9.020e-02,3.315e-02
9.080e-02,8.287e-02
9.141e-02,3.315e-02
9.201e-02,4.972e-02
9.261e-02,1.657e-02
9.322e-02,6.630e-02
9.382e-02,6.630e-02
9.442e-02,1.657e-02
9.503e-02,3.315e-02
9.563e-02,4.972e-02
9.623e-02,1.657e-02
9.684e-02,0.000e+00
9.744e-02,0.000e+00
9.804e-02,1.657e-02
9.865e-02,1.657e-02
9.925e-02,1.657e-02
9.985e-02,4.972e-02
1.005e-01,3.315e-02
1.011e-01,3.315e-02
1.017e-01,3.315e-02
1.023e-01,1.657e-02
1.029e-01,0.000e+00
1.035e-01,3.315e-02
1.041e-01,0.000e+00
1.047e-01,3.315e-02
1.053e-01,1.657e-02
1.059e-01,3.315e-02
1.065e-01,1.657e-02
1.071e-01,0.000e+00
1.077e-01,1.657e-02
1.083e-01,0.000e+00
1.089e-01,3.315e-02
1.095e-01,1.657e-02
1.101e-01,0.000e+00
1.107e-01,0.000e+00
1.113e-01,0.000e+00
1.119e-01,0.000e+00
1.125e-01,0.000e+00
1.131e-01,0.000e+00
1.137e-01,0.000e+00
1.143e-01,0.000e+00
1.149e-01,0.000e+00
1.155e-01,0.000e+00
1.161e-01,0.000e+00
1.167e-01,0.000e+00
1.174e-01,0.000e+00
1.180e-01,0.000e+00
1.186e-01,0.000e+00
1.192e-01,0.000e+00
1.198e-01,0.000e+00
1.204e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_004.csv <==
transmittance,probability_density
5.126e-04,0.000e+00
1.538e-03,0.000e+00
2.563e-03,0.000e+00
3.588e-03,0.000e+00
4.613e-03,1.951e-02
5.639e-03,1.951e-02
6.664e-03,9.754e-02
7.689e-03,1.756e-01
8.714e-03,2.731e-01
9.739e-03,3.902e-01
1.076e-02,4.780e-01
1.179e-02,7.218e-01
1.282e-02,7.998e-01
1.384e-02,1.200e+00
1.487e-02,1.405e+00
1.589e-02,1.795e+00
1.692e-02,2.361e+00
1.794e-02,2.575e+00
1.897e-02,3.687e+00
1.999e-02,4.185e+00
2.102e-02,4.906e+00
2.204e-02,5.004e+00
2.307e-02,5.950e+00
2.409e-02,6.691e+00
2.512e-02,8.008e+00
2.614e-02,8.145e+00
2.717e-02,9.169e+00
2.819e-02,1.057e+01
2.922e-02,1.179e+01
3.024e-02,1.206e+01
3.127e-02,1.250e+01
3.229e-02,1.340e+01
3.332e-02,1.386e+01
3.434e-02,1.484e+01
3.537e-02,1.579e+01
3.639e-02,1.609e+01
3.742e-02,1.609e+01
3.845e-02,1.763e+01
3.947e-02,1.803e+01
4.050e-02,1.785e+01
4.152e-02,1.789e+01
4.255e-02,1.911e+01
4.357e-02,1.918e+01
4.460e-02,1.854e+01
4.562e-02,1.958e+01
4.665e-02,1.983e+01
4.767e-02,1.976e+01
4.870e-02,2.023e+01
4.972e-02,1.933e+01
5.075e-02,2.048e+01
5.177e-02,1.903e+01
5.280e-02,1.967e+01
5.382e-02,1.857e+01
5.485e-02,1.824e+01
5.587e-02,1.832e+01
5.690e-02,1.878e+01
5.792e-02,1.807e+01
5.895e-02,1.682e+01
5.997e-02,1.707e+01
6.100e-02,1.665e+01
6.202e-02,1.542e+01
6.305e-02,1.572e+01
6.408e-02,1.581e+01
6.510e-02,1.436e+01
6.613e-02,1.408e+01
6.715e-02,1.398e+01
6.818e-02,1.312e+01
6.920e-02,1.259e+01
7.023e-02,1.132e+01
7.125e-02,1.135e+01
7.228e-02,1.147e+01
7.330e-02,1.027e+01
7.433e-02,1.024e+01
7.535e-02,9.520e+00
7.638e-02,9.735e+00
7.740e-02,8.769e+00
7.843e-02,8.642e+00
7.945e-02,8.233e+00
8.048e-02,8.008e+00
8.150e-02,6.906e+00
8.253e-02,6.847e+00
8.355e-02,6.925e+00
8.458e-02,6.311e+00
8.560e-02,5.892e+00
8.663e-02,5.696e+00
8.765e-02,5.394e+00
8.868e-02,4.799e+00
8.971e-02,4.565e+00
9.073e-02,4.360e+00
9.176e-02,4.302e+00
9.278e-02,3.609e+00
9.381e-02,3.599e+00
9.483e-02,3.414e+00
9.586e-02,3.190e+00
9.688e-02,2.897e+00
9.791e-02,2.799e+00
9.893e-02,2.858e+00
9.996e-02,2.380e+00
1.010e-01,2.478e+00
1.020e-01,2.068e+00
1.030e-01,1.990e+00
1.041e-01,1.931e+00
1.051e-01,1.668e+00
1.061e-01,1.551e+00
1.071e-01,1.551e+00
1.082e-01,1.512e+00
1.092e-01,1.629e+00
1.102e-01,1.424e+00
1.112e-01,1.034e+00
1.123e-01,8.779e-01
1.133e-01,9.169e-01
1.143e-01,8.194e-01
1.153e-01,6.925e-01
1.164e-01,7.706e-01
1.174e-01,7.218e-01
1.184e-01,8.291e-01
1.194e-01,7.218e-01
1.205e-01,4.682e-01
1.215e-01,6.243e-01
1.225e-01,4.780e-01
1.235e-01,5.072e-01
1.246e-01,4.097e-01
1.256e-01,3.999e-01
1.266e-01,3.024e-01
1.276e-01,3.609e-01
1.287e-01,2.926e-01
1.297e-01,3.219e-01
1.307e-01,2.146e-01
1.317e-01,2.536e-01
1.328e-01,2.146e-01
1.338e-01,1.561e-01
1.348e-01,2.048e-01
1.358e-01,1.463e-01
1.369e-01,1.463e-01
1.379e-01,1.951e-01
1.389e-01,1.268e-01
1.399e-01,1.756e-01
1.410e-01,1.171e-01
1.420e-01,1.073e-01
1.430e-01,3.902e-02
1.440e-01,4.877e-02
1.451e-01,1.951e-02
1.461e-01,3.902e-02
1.471e-01,4.877e-02
1.481e-01,5.853e-02
1.492e-01,6.828e-02
1.502e-01,4.877e-02
1.512e-01,2.926e-02
1.522e-01,2.926e-02
1.533e-01,0.000e+00
1.543e-01,5.853e-02
1.553e-01,2.926e-02
1.563e-01,4.877e-02
1.574e-01,1.951e-02
1.584e-01,3.902e-02
1.594e-01,9.754e-03
1.604e-01,1.951e-02
1.615e-01,1.951e-02
1.625e-01,2.926e-02
1.635e-01,9.754e-03
1.645e-01,0.000e+00
1.656e-01,1.951e-02
1.666e-01,1.951e-02
1.676e-01,9.754e-03
1.686e-01,1.951e-02
1.697e-01,9.754e-03
1.707e-01,0.000e+00
1.717e-01,9.754e-03
1.727e-01,1.951e-02
1.738e-01,9.754e-03
1.748e-01,9.754e-03
1.758e-01,9.754e-03
1.768e-01,0.000e+00
1.779e-01,9.754e-03
1.789e-01,9.754e-03
1.799e-01,0.000e+00
1.809e-01,0.000e+00
1.820e-01,0.000e+00
1.830e-01,1.951e-02
1.840e-01,0.000e+00
1.850e-01,0.000e+00
1.861e-01,1.951e-02
1.871e-01,0.000e+00
1.881e-01,0.000e+00
1.891e-01,0.000e+00
1.902e-01,0.000e+00
1.912e-01,0.000e+00
1.922e-01,0.000e+00
1.933e-01,0.000e+00
1.943e-01,0.000e+00
1.953e-01,0.000e+00
1.963e-01,0.000e+00
1.974e-01,0.000e+00
1.984e-01,0.000e+00
1.994e-01,0.000e+00
2.004e-01,0.000e+00
2.015e-01,0.000e+00
2.025e-01,0.000e+00
2.035e-01,0.000e+00
2.045e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_005.csv <==
transmittance,probability_density
7.343e-04,0.000e+00
2.203e-03,0.000e+00
3.671e-03,0.000e+00
5.140e-03,0.000e+00
6.608e-03,0.000e+00
8.077e-03,1.362e-02
9.545e-03,2.043e-02
1.101e-02,6.129e-02
1.248e-02,1.021e-01
1.395e-02,1.634e-01
1.542e-02,2.315e-01
1.689e-02,2.520e-01
1.836e-02,4.086e-01
1.982e-02,4.835e-01
2.129e-02,6.129e-01
2.276e-02,8.035e-01
2.423e-02,9.806e-01
2.570e-02,1.239e+00
2.717e-02,1.546e+00
2.864e-02,1.771e+00
3.010e-02,2.281e+00
3.157e-02,2.710e+00
3.304e-02,2.949e+00
3.451e-02,3.221e+00
3.598e-02,3.739e+00
3.745e-02,4.222e+00
3.892e-02,4.889e+00
4.038e-02,4.951e+00
4.185e-02,5.461e+00
4.332e-02,6.476e+00
4.479e-02,7.531e+00
4.626e-02,7.627e+00
4.773e-02,7.940e+00
4.919e-02,8.131e+00
5.066e-02,9.009e+00
5.213e-02,9.411e+00
5.360e-02,9.758e+00
5.507e-02,1.016e+01
5.654e-02,1.088e+01
5.801e-02,1.079e+01
5.947e-02,1.092e+01
6.094e-02,1.213e+01
6.241e-02,1.196e+01
6.388e-02,1.221e+01
6.535e-02,1.239e+01
6.682e-02,1.236e+01
6.829e-02,1.249e+01
6.975e-02,1.348e+01
7.122e-02,1.338e+01
7.269e-02,1.338e+01
7.416e-02,1.280e+01
7.563e-02,1.342e+01
7.710e-02,1.348e+01
7.856e-02,1.304e+01
8.003e-02,1.354e+01
8.150e-02,1.266e+01
8.297e-02,1.271e+01
8.444e-02,1.276e+01
8.591e-02,1.256e+01
8.738e-02,1.192e+01
8.884e-02,1.217e+01
9.031e-02,1.212e+01
9.178e-02,1.113e+01
9.325e-02,1.159e+01
9.472e-02,1.084e+01
9.619e-02,1.028e+01
9.766e-02,1.070e+01
9.912e-02,1.035e+01
1.006e-01,9.649e+00
1.021e-01,9.077e+00
1.035e-01,9.125e+00
1.050e-01,8.710e+00
1.065e-01,8.573e+00
1.079e-01,7.286e+00
1.094e-01,7.783e+00
1.109e-01,7.545e+00
1.123e-01,7.211e+00
1.138e-01,7.218e+00
1.153e-01,6.769e+00
1.167e-01,5.795e+00
1.182e-01,6.047e+00
1.197e-01,5.734e+00
1.212e-01,5.196e+00
1.226e-01,5.216e+00
1.241e-01,4.774e+00
1.256e-01,4.665e+00
1.270e-01,4.624e+00
1.285e-01,4.460e+00
1.300e-01,3.834e+00
1.314e-01,3.759e+00
1.329e-01,3.596e+00
1.344e-01,3.527e+00
1.358e-01,2.969e+00
1.373e-01,3.126e+00
1.388e-01,2.649e+00
1.402e-01,2.560e+00
1.417e-01,2.608e+00
1.432e-01,2.063e+00
1.446e-01,2.240e+00
1.461e-01,2.152e+00
1.476e-01,1.927e+00
1.491e-01,1.505e+00
1.505e-01,1.859e+00
1.520e-01,1.634e+00
1.535e-01,1.287e+00
1.549e-01,1.403e+00
1.564e-01,1.192e+00
1.579e-01,1.178e+00
1.593e-01,1.178e+00
1.608e-01,1.015e+00
1.623e-01,1.103e+00
1.637e-01,9.261e-01
1.652e-01,9.329e-01
1.667e-01,7.082e-01
1.681e-01,6.469e-01
1.696e-01,6.401e-01
1.711e-01,5.652e-01
1.725e-01,4.835e-01
1.740e-01,4.971e-01
1.755e-01,5.516e-01
1.770e-01,3.813e-01
1.784e-01,4.358e-01
1.799e-01,4.494e-01
1.814e-01,3.950e-01
1.828e-01,3.473e-01
1.843e-01,3.269e-01
1.858e-01,3.064e-01
1.872e-01,2.520e-01
1.887e-01,2.111e-01
1.902e-01,1.975e-01
1.916e-01,2.179e-01
1.931e-01,1.430e-01
1.946e-01,1.634e-01
1.960e-01,1.226e-01
1.975e-01,1.498e-01
1.990e-01,8.853e-02
2.005e-01,1.362e-01
2.019e-01,1.430e-01
2.034e-01,1.090e-01
2.049e-01,9.534e-02
2.063e-01,9.534e-02
2.078e-01,8.172e-02
2.093e-01,6.129e-02
2.107e-01,4.767e-02
2.122e-01,3.405e-02
2.137e-01,2.043e-02
2.151e-01,4.767e-02
2.166e-01,4.767e-02
2.181e-01,4.767e-02
2.195e-01,2.043e-02
2.210e-01,4.086e-02
2.225e-01,2.724e-02
2.239e-01,2.724e-02
2.254e-01,2.043e-02
2.269e-01,2.043e-02
2.284e-01,2.043e-02
2.298e-01,6.810e-03
2.313e-01,3.405e-02
2.328e-01,1.362e-02
2.342e-01,6.810e-03
2.357e-01,6.810e-03
2.372e-01,2.724e-02
2.386e-01,6.810e-03
2.401e-01,2.043e-02
2.416e-01,0.000e+00
2.430e-01,1.362e-02
2.445e-01,0.000e+00
2.460e-01,1.362e-02
2.474e-01,0.000e+00
2.489e-01,1.362e-02
2.504e-01,6.810e-03
2.518e-01,0.000e+00
2.533e-01,0.000e+00
2.548e-01,1.362e-02
2.563e-01,0.000e+00
2.577e-01,6.810e-03
2.592e-01,0.000e+00
2.607e-01,6.810e-03
2.621e-01,1.362e-02
2.636e-01,0.000e+00
2.651e-01,6.810e-03
2.665e-01,1.362e-02
2.680e-01,0.000e+00
2.695e-01,0.000e+00
2.709e-01,0.000e+00
2.724e-01,0.000e+00
2.739e-01,0.000e+00
2.753e-01,0.000e+00
2.768e-01,0.000e+00
2.783e-01,0.000e+00
2.797e-01,0.000e+00
2.812e-01,0.000e+00
2.827e-01,0.000e+00
2.842e-01,0.000e+00
2.856e-01,0.000e+00
2.871e-01,0.000e+00
2.886e-01,0.000e+00
2.900e-01,0.000e+00
2.915e-01,0.000e+00
2.930e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_006.csv <==
transmittance,probability_density
9.793e-04,0.000e+00
2.938e-03,0.000e+00
4.896e-03,0.000e+00
6.855e-03,0.000e+00
8.813e-03,0.000e+00
1.077e-02,5.106e-03
1.273e-02,5.106e-03
1.469e-02,1.532e-02
1.665e-02,4.085e-02
1.861e-02,6.638e-02
2.056e-02,1.021e-01
2.252e-02,1.634e-01
2.448e-02,1.583e-01
2.644e-02,2.349e-01
2.840e-02,2.808e-01
3.036e-02,4.187e-01
3.232e-02,4.391e-01
3.427e-02,6.280e-01
3.623e-02,7.403e-01
3.819e-02,8.884e-01
4.015e-02,1.123e+00
4.211e-02,1.353e+00
4.407e-02,1.470e+00
4.603e-02,1.802e+00
4.798e-02,2.211e+00
4.994e-02,2.185e+00
5.190e-02,2.614e+00
5.386e-02,2.910e+00
5.582e-02,3.344e+00
5.778e-02,3.375e+00
5.974e-02,3.931e+00
6.169e-02,4.223e+00
6.365e-02,5.106e+00
6.561e-02,5.244e+00
6.757e-02,5.463e+00
6.953e-02,5.734e+00
7.149e-02,6.362e+00
7.345e-02,6.295e+00
7.540e-02,7.000e+00
7.736e-02,7.102e+00
7.932e-02,7.500e+00
8.128e-02,7.843e+00
8.324e-02,7.552e+00
8.520e-02,8.287e+00
8.716e-02,8.496e+00
8.911e-02,8.823e+00
9.107e-02,9.037e+00
9.303e-02,9.114e+00
9.499e-02,8.848e+00
9.695e-02,9.430e+00
9.891e-02,9.589e+00
1.009e-01,1.003e+01
1.028e-01,1.019e+01
1.048e-01,9.109e+00
1.067e-01,9.767e+00
1.087e-01,9.415e+00
1.107e-01,9.987e+00
1.126e-01,9.655e+00
1.146e-01,9.875e+00
1.165e-01,1.008e+01
1.185e-01,8.920e+00
1.205e-01,9.170e+00
1.224e-01,8.624e+00
1.244e-01,9.400e+00
1.263e-01,9.150e+00
1.283e-01,8.685e+00
1.302e-01,8.277e+00
1.322e-01,8.031e+00
1.342e-01,8.225e+00
1.361e-01,7.582e+00
1.381e-01,7.985e+00
1.400e-01,7.460e+00
1.420e-01,6.898e+00
1.440e-01,6.918e+00
1.459e-01,6.428e+00
1.479e-01,6.561e+00
1.498e-01,6.066e+00
1.518e-01,5.826e+00
1.537e-01,5.759e+00
1.557e-01,5.279e+00
1.577e-01,5.453e+00
1.596e-01,5.269e+00
1.616e-01,4.636e+00
1.635e-01,4.672e+00
1.655e-01,4.171e+00
1.675e-01,4.146e+00
1.694e-01,3.870e+00
1.714e-01,3.656e+00
1.733e-01,3.783e+00
1.753e-01,3.416e+00
1.772e-01,3.441e+00
1.792e-01,3.018e+00
1.812e-01,2.992e+00
1.831e-01,2.839e+00
1.851e-01,2.456e+00
1.870e-01,2.502e+00
1.890e-01,2.201e+00
1.910e-01,2.328e+00
1.929e-01,1.859e+00
1.949e-01,1.813e+00
1.968e-01,1.889e+00
1.988e-01,1.537e+00
2.008e-01,1.690e+00
2.027e-01,1.455e+00
2.047e-01,1.384e+00
2.066e-01,1.302e+00
2.086e-01,1.200e+00
2.105e-01,1.093e+00
2.125e-01,9.548e-01
2.145e-01,9.599e-01
2.164e-01,8.425e-01
2.184e-01,9.242e-01
2.203e-01,8.220e-01
2.223e-01,7.148e-01
2.243e-01,6.535e-01
2.262e-01,6.689e-01
2.282e-01,6.127e-01
2.301e-01,5.055e-01
2.321e-01,4.085e-01
2.340e-01,4.493e-01
2.360e-01,4.748e-01
2.380e-01,3.829e-01
2.399e-01,3.727e-01
2.419e-01,3.115e-01
2.438e-01,3.268e-01
2.458e-01,2.655e-01
2.478e-01,3.268e-01
2.497e-01,2.349e-01
2.517e-01,2.042e-01
2.536e-01,1.940e-01
2.556e-01,2.093e-01
2.575e-01,1.430e-01
2.595e-01,1.685e-01
2.615e-01,8.169e-02
2.634e-01,1.123e-01
2.654e-01,1.123e-01
2.673e-01,1.021e-01
2.693e-01,1.021e-01
2.713e-01,8.680e-02
2.732e-01,1.072e-01
2.752e-01,6.127e-02
2.771e-01,5.106e-02
2.791e-01,4.595e-02
2.811e-01,6.127e-02
2.830e-01,6.127e-02
2.850e-01,3.574e-02
2.869e-01,5.616e-02
2.889e-01,4.085e-02
2.908e-01,4.085e-02
2.928e-01,5.106e-02
2.948e-01,2.553e-02
2.967e-01,2.553e-02
2.987e-01,1.532e-02
3.006e-01,2.042e-02
3.026e-01,0.000e+00
3.046e-01,1.021e-02
3.065e-01,0.000e+00
3.085e-01,1.021e-02
3.104e-01,2.553e-02
3.124e-01,5.106e-03
3.143e-01,1.021e-02
3.163e-01,1.532e-02
3.183e-01,1.532e-02
3.202e-01,5.106e-03
3.222e-01,5.106e-03
3.241e-01,0.000e+00
3.261e-01,5.106e-03
3.281e-01,0.000e+00
3.300e-01,1.021e-02
3.320e-01,5.106e-03
3.339e-01,0.000e+00
3.359e-01,1.021e-02
3.378e-01,5.106e-03
3.398e-01,5.106e-03
3.418e-01,5.106e-03
3.437e-01,0.000e+00
3.457e-01,5.106e-03
3.476e-01,0.000e+00
3.496e-01,5.106e-03
3.516e-01,5.106e-03
3.535e-01,0.000e+00
3.555e-01,1.021e-02
3.574e-01,0.000e+00
3.594e-01,0.000e+00
3.614e-01,0.000e+00
3.633e-01,0.000e+00
3.653e-01,0.000e+00
3.672e-01,0.000e+00
3.692e-01,0.000e+00
3.711e-01,0.000e+00
3.731e-01,0.000e+00
3.751e-01,0.000e+00
3.770e-01,0.000e+00
3.790e-01,0.000e+00
3.809e-01,0.000e+00
3.829e-01,0.000e+00
3.849e-01,0.000e+00
3.868e-01,0.000e+00
3.888e-01,0.000e+00
3.907e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_007.csv <==
transmittance,probability_density
1.206e-03,0.000e+00
3.618e-03,0.000e+00
6.029e-03,0.000e+00
8.441e-03,0.000e+00
1.085e-02,0.000e+00
1.326e-02,0.000e+00
1.568e-02,4.146e-03
1.809e-02,4.146e-03
2.050e-02,8.293e-03
2.291e-02,1.659e-02
2.532e-02,4.561e-02
2.774e-02,5.805e-02
3.015e-02,7.463e-02
3.256e-02,1.327e-01
3.497e-02,1.285e-01
3.738e-02,1.741e-01
3.979e-02,2.032e-01
4.221e-02,2.902e-01
4.462e-02,3.607e-01
4.703e-02,4.188e-01
4.944e-02,4.685e-01
5.185e-02,6.427e-01
5.426e-02,7.961e-01
5.668e-02,8.749e-01
5.909e-02,1.095e+00
6.150e-02,1.186e+00
6.391e-02,1.352e+00
6.632e-02,1.613e+00
6.873e-02,1.729e+00
7.115e-02,1.874e+00
7.356e-02,2.218e+00
7.597e-02,2.517e+00
7.838e-02,2.575e+00
8.079e-02,2.724e+00
8.321e-02,3.172e+00
8.562e-02,3.603e+00
8.803e-02,3.902e+00
9.044e-02,4.121e+00
9.285e-02,4.287e+00
9.526e-02,4.304e+00
9.768e-02,5.096e+00
1.001e-01,4.942e+00
1.025e-01,5.382e+00
1.049e-01,5.593e+00
1.073e-01,5.755e+00
1.097e-01,6.120e+00
1.121e-01,5.892e+00
1.146e-01,6.153e+00
1.170e-01,6.601e+00
1.194e-01,6.580e+00
1.218e-01,7.128e+00
1.242e-01,7.165e+00
1.266e-01,7.049e+00
1.290e-01,7.182e+00
1.314e-01,7.646e+00
1.339e-01,7.592e+00
1.363e-01,7.530e+00
1.387e-01,7.658e+00
1.411e-01,7.546e+00
1.435e-01,7.625e+00
1.459e-01,7.758e+00
1.483e-01,7.857e+00
1.507e-01,7.298e+00
1.531e-01,7.803e+00
1.556e-01,7.455e+00
1.580e-01,7.360e+00
1.604e-01,7.107e+00
1.628e-01,7.422e+00
1.652e-01,7.372e+00
1.676e-01,6.908e+00
1.700e-01,7.119e+00
1.724e-01,6.394e+00
1.749e-01,6.311e+00
1.773e-01,6.518e+00
1.797e-01,6.054e+00
1.821e-01,5.929e+00
1.845e-01,6.166e+00
1.869e-01,5.768e+00
1.893e-01,5.353e+00
1.917e-01,5.353e+00
1.941e-01,5.316e+00
1.966e-01,4.963e+00
1.990e-01,4.756e+00
2.014e-01,4.520e+00
2.038e-01,4.130e+00
2.062e-01,4.511e+00
2.086e-01,4.180e+00
2.110e-01,3.806e+00
2.134e-01,3.715e+00
2.159e-01,3.466e+00
2.183e-01,3.553e+00
2.207e-01,3.039e+00
2.231e-01,2.969e+00
2.255e-01,2.965e+00
2.279e-01,2.853e+00
2.303e-01,2.699e+00
2.327e-01,2.708e+00
2.351e-01,2.285e+00
2.376e-01,2.222e+00
2.400e-01,2.210e+00
2.424e-01,2.102e+00
2.448e-01,1.816e+00
2.472e-01,1.841e+00
2.496e-01,1.654e+00
2.520e-01,1.547e+00
2.544e-01,1.542e+00
2.569e-01,1.273e+00
2.593e-01,1.327e+00
2.617e-01,1.190e+00
2.641e-01,9.827e-01
2.665e-01,1.107e+00
2.689e-01,1.061e+00
2.713e-01,9.661e-01
2.737e-01,7.878e-01
2.761e-01,7.339e-01
2.786e-01,7.256e-01
2.810e-01,6.966e-01
2.834e-01,6.344e-01
2.858e-01,5.515e-01
2.882e-01,5.390e-01
2.906e-01,6.012e-01
2.930e-01,4.478e-01
2.954e-01,4.644e-01
2.979e-01,4.188e-01
3.003e-01,3.359e-01
3.027e-01,3.649e-01
3.051e-01,2.737e-01
3.075e-01,2.985e-01
3.099e-01,2.902e-01
3.123e-01,2.778e-01
3.147e-01,2.073e-01
3.171e-01,1.907e-01
3.196e-01,1.659e-01
3.220e-01,2.115e-01
3.244e-01,1.451e-01
3.268e-01,1.327e-01
3.292e-01,1.368e-01
3.316e-01,9.537e-02
3.340e-01,8.293e-02
3.364e-01,8.293e-02
3.389e-01,9.122e-02
3.413e-01,9.537e-02
3.437e-01,8.707e-02
3.461e-01,4.976e-02
3.485e-01,4.146e-02
3.509e-01,6.220e-02
3.533e-01,5.390e-02
3.557e-01,4.561e-02
3.581e-01,2.902e-02
3.606e-01,7.049e-02
3.630e-01,5.390e-02
3.654e-01,4.561e-02
3.678e-01,3.317e-02
3.702e-01,1.244e-02
3.726e-01,8.293e-03
3.750e-01,1.659e-02
3.774e-01,1.244e-02
3.799e-01,8.293e-03
3.823e-01,8.293e-03
3.847e-01,4.146e-03
3.871e-01,1.659e-02
3.895e-01,1.244e-02
3.919e-01,1.244e-02
3.943e-01,0.000e+00
3.967e-01,8.293e-03
3.991e-01,8.293e-03
4.016e-01,0.000e+00
4.040e-01,8.293e-03
4.064e-01,0.000e+00
4.088e-01,4.146e-03
4.112e-01,0.000e+00
4.136e-01,0.000e+00
4.160e-01,8.293e-03
4.184e-01,1.244e-02
4.209e-01,8.293e-03
4.233e-01,4.146e-03
4.257e-01,0.000e+00
4.281e-01,0.000e+00
4.305e-01,8.293e-03
4.329e-01,4.146e-03
4.353e-01,0.000e+00
4.377e-01,8.293e-03
4.401e-01,0.000e+00
4.426e-01,0.000e+00
4.450e-01,0.000e+00
4.474e-01,0.000e+00
4.498e-01,0.000e+00
4.522e-01,0.000e+00
4.546e-01,0.000e+00
4.570e-01,0.000e+00
4.594e-01,0.000e+00
4.619e-01,0.000e+00
4.643e-01,0.000e+00
4.667e-01,0.000e+00
4.691e-01,0.000e+00
4.715e-01,0.000e+00
4.739e-01,0.000e+00
4.763e-01,0.000e+00
4.787e-01,0.000e+00
4.811e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_008.csv <==
transmittance,probability_density
1.430e-03,0.000e+00
4.291e-03,0.000e+00
7.151e-03,0.000e+00
1.001e-02,0.000e+00
1.287e-02,0.000e+00
1.573e-02,0.000e+00
1.859e-02,0.000e+00
2.145e-02,3.496e-03
2.431e-02,0.000e+00
2.718e-02,6.992e-03
3.004e-02,1.049e-02
3.290e-02,2.097e-02
3.576e-02,4.195e-02
3.862e-02,5.244e-02
4.148e-02,4.894e-02
4.434e-02,9.788e-02
4.720e-02,1.189e-01
5.006e-02,1.154e-01
5.292e-02,1.608e-01
5.578e-02,2.377e-01
5.864e-02,2.517e-01
6.150e-02,3.041e-01
6.436e-02,3.321e-01
6.722e-02,4.265e-01
7.008e-02,5.768e-01
7.294e-02,5.978e-01
7.580e-02,7.481e-01
7.867e-02,8.949e-01
8.153e-02,9.089e-01
8.439e-02,1.126e+00
8.725e-02,1.245e+00
9.011e-02,1.349e+00
9.297e-02,1.454e+00
9.583e-02,1.654e+00
9.869e-02,1.937e+00
1.015e-01,2.021e+00
1.044e-01,2.297e+00
1.073e-01,2.367e+00
1.101e-01,2.604e+00
1.130e-01,2.930e+00
1.159e-01,3.143e+00
1.187e-01,3.475e+00
1.216e-01,3.580e+00
1.244e-01,3.380e+00
1.273e-01,3.989e+00
1.302e-01,3.992e+00
1.330e-01,4.359e+00
1.359e-01,4.608e+00
1.387e-01,4.761e+00
1.416e-01,4.936e+00
1.445e-01,4.702e+00
1.473e-01,5.272e+00
1.502e-01,5.317e+00
1.530e-01,5.240e+00
1.559e-01,5.695e+00
1.588e-01,5.579e+00
1.616e-01,5.897e+00
1.645e-01,5.992e+00
1.673e-01,5.946e+00
1.702e-01,6.474e+00
1.731e-01,6.072e+00
1.759e-01,6.296e+00
1.788e-01,6.432e+00
1.816e-01,6.195e+00
1.845e-01,6.331e+00
1.874e-01,6.237e+00
1.902e-01,6.401e+00
1.931e-01,6.415e+00
1.959e-01,6.090e+00
1.988e-01,6.313e+00
2.017e-01,6.107e+00
2.045e-01,5.967e+00
2.074e-01,6.198e+00
2.103e-01,5.999e+00
2.131e-01,5.786e+00
2.160e-01,5.642e+00
2.188e-01,5.447e+00
2.217e-01,5.317e+00
2.246e-01,4.950e+00
2.274e-01,5.293e+00
2.303e-01,4.912e+00
2.331e-01,5.142e+00
2.360e-01,4.922e+00
2.389e-01,4.517e+00
2.417e-01,4.576e+00
2.446e-01,4.566e+00
2.474e-01,3.992e+00
2.503e-01,3.922e+00
2.532e-01,3.573e+00
2.560e-01,3.685e+00
2.589e-01,3.576e+00
2.617e-01,3.517e+00
2.646e-01,3.279e+00
2.675e-01,3.041e+00
2.703e-01,2.916e+00
2.732e-01,2.870e+00
2.760e-01,2.664e+00
2.789e-01,2.573e+00
2.818e-01,2.405e+00
2.846e-01,2.419e+00
2.875e-01,2.195e+00
2.903e-01,2.038e+00
2.932e-01,2.164e+00
2.961e-01,1.783e+00
2.989e-01,1.874e+00
3.018e-01,1.605e+00
3.046e-01,1.681e+00
3.075e-01,1.493e+00
3.104e-01,1.402e+00
3.132e-01,1.286e+00
3.161e-01,1.185e+00
3.190e-01,1.140e+00
3.218e-01,1.133e+00
3.247e-01,1.014e+00
3.275e-01,7.656e-01
3.304e-01,8.460e-01
3.333e-01,7.796e-01
3.361e-01,8.180e-01
3.390e-01,7.691e-01
3.418e-01,6.188e-01
3.447e-01,5.628e-01
3.476e-01,5.384e-01
3.504e-01,5.488e-01
3.533e-01,4.754e-01
3.561e-01,4.160e-01
3.590e-01,4.614e-01
3.619e-01,3.671e-01
3.647e-01,3.356e-01
3.676e-01,3.111e-01
3.704e-01,2.412e-01
3.733e-01,3.076e-01
3.762e-01,2.447e-01
3.790e-01,2.587e-01
3.819e-01,2.097e-01
3.847e-01,1.713e-01
3.876e-01,1.398e-01
3.905e-01,1.433e-01
3.933e-01,1.608e-01
3.962e-01,1.328e-01
3.990e-01,1.363e-01
4.019e-01,6.642e-02
4.048e-01,5.593e-02
4.076e-01,6.992e-02
4.105e-01,1.293e-01
4.133e-01,5.943e-02
4.162e-01,5.244e-02
4.191e-01,6.292e-02
4.219e-01,5.593e-02
4.248e-01,4.195e-02
4.277e-01,5.244e-02
4.305e-01,4.545e-02
4.334e-01,2.097e-02
4.362e-01,4.545e-02
4.391e-01,5.244e-02
4.420e-01,2.097e-02
4.448e-01,1.748e-02
4.477e-01,1.748e-02
4.505e-01,3.496e-03
4.534e-01,3.496e-03
4.563e-01,1.748e-02
4.591e-01,1.398e-02
4.620e-01,1.049e-02
4.648e-01,6.992e-03
4.677e-01,3.496e-03
4.706e-01,3.496e-03
4.734e-01,1.049e-02
4.763e-01,3.496e-03
4.791e-01,3.496e-03
4.820e-01,3.496e-03
4.849e-01,0.000e+00
4.877e-01,0.000e+00
4.906e-01,1.398e-02
4.934e-01,6.992e-03
4.963e-01,3.496e-03
4.992e-01,3.496e-03
5.020e-01,3.496e-03
5.049e-01,0.000e+00
5.077e-01,0.000e+00
5.106e-01,1.049e-02
5.135e-01,0.000e+00
5.163e-01,0.000e+00
5.192e-01,6.992e-03
5.221e-01,0.000e+00
5.249e-01,0.000e+00
5.278e-01,0.000e+00
5.306e-01,0.000e+00
5.335e-01,0.000e+00
5.364e-01,0.000e+00
5.392e-01,0.000e+00
5.421e-01,0.000e+00
5.449e-01,0.000e+00
5.478e-01,0.000e+00
5.507e-01,0.000e+00
5.535e-01,0.000e+00
5.564e-01,0.000e+00
5.592e-01,0.000e+00
5.621e-01,0.000e+00
5.650e-01,0.000e+00
5.678e-01,0.000e+00
5.707e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_009.csv <==
transmittance,probability_density
1.622e-03,0.000e+00
4.866e-03,0.000e+00
8.110e-03,0.000e+00
1.135e-02,0.000e+00
1.460e-02,0.000e+00
1.784e-02,0.000e+00
2.109e-02,0.000e+00
2.433e-02,0.000e+00
2.757e-02,0.000e+00
3.082e-02,3.083e-03
3.406e-02,3.083e-03
3.730e-02,9.248e-03
4.055e-02,9.248e-03
4.379e-02,9.248e-03
4.704e-02,3.391e-02
5.028e-02,4.624e-02
5.352e-02,3.391e-02
5.677e-02,6.165e-02
6.001e-02,8.940e-02
6.326e-02,9.865e-02
6.650e-02,1.110e-01
6.974e-02,1.418e-01
7.299e-02,1.819e-01
7.623e-02,2.281e-01
7.948e-02,2.497e-01
8.272e-02,2.466e-01
8.596e-02,3.884e-01
8.921e-02,4.223e-01
9.245e-02,5.056e-01
9.570e-02,5.333e-01
9.894e-02,6.196e-01
1.022e-01,7.830e-01
1.054e-01,8.693e-01
1.087e-01,9.032e-01
1.119e-01,9.865e-01
1.152e-01,1.138e+00
1.184e-01,1.335e+00
1.216e-01,1.270e+00
1.249e-01,1.628e+00
1.281e-01,1.585e+00
1.314e-01,1.871e+00
1.346e-01,2.059e+00
1.379e-01,2.059e+00
1.411e-01,2.340e+00
1.444e-01,2.475e+00
1.476e-01,2.713e+00
1.508e-01,2.818e+00
1.541e-01,3.138e+00
1.573e-01,3.129e+00
1.606e-01,3.129e+00
1.638e-01,3.490e+00
1.671e-01,3.527e+00
1.703e-01,3.992e+00
1.735e-01,4.072e+00
1.768e-01,4.226e+00
1.800e-01,4.236e+00
1.833e-01,4.245e+00
1.865e-01,4.402e+00
1.898e-01,4.374e+00
1.930e-01,5.006e+00
1.963e-01,4.636e+00
1.995e-01,5.031e+00
2.027e-01,4.837e+00
2.060e-01,5.324e+00
2.092e-01,5.194e+00
2.125e-01,5.028e+00
2.157e-01,5.678e+00
2.190e-01,5.543e+00
2.222e-01,5.302e+00
2.255e-01,5.407e+00
2.287e-01,5.487e+00
2.319e-01,5.395e+00
2.352e-01,5.398e+00
2.384e-01,5.312e+00
2.417e-01,5.395e+00
2.449e-01,5.379e+00
2.482e-01,5.475e+00
2.514e-01,5.259e+00
2.546e-01,5.207e+00
2.579e-01,4.972e+00
2.611e-01,5.068e+00
2.644e-01,4.723e+00
2.676e-01,4.787e+00
2.709e-01,4.593e+00
2.741e-01,4.362e+00
2.774e-01,4.501e+00
2.806e-01,4.461e+00
2.838e-01,4.347e+00
2.871e-01,4.291e+00
2.903e-01,4.159e+00
2.936e-01,3.856e+00
2.968e-01,3.786e+00
3.001e-01,3.588e+00
3.033e-01,3.496e+00
3.065e-01,3.231e+00
3.098e-01,3.172e+00
3.130e-01,3.132e+00
3.163e-01,3.061e+00
3.195e-01,2.879e+00
3.228e-01,2.611e+00
3.260e-01,2.731e+00
3.293e-01,2.358e+00
3.325e-01,2.426e+00
3.357e-01,2.155e+00
3.390e-01,2.294e+00
3.422e-01,2.016e+00
3.455e-01,1.840e+00
3.487e-01,1.856e+00
3.520e-01,1.671e+00
3.552e-01,1.933e+00
3.585e-01,1.486e+00
3.617e-01,1.541e+00
3.649e-01,1.424e+00
3.682e-01,1.295e+00
3.714e-01,1.227e+00
3.747e-01,1.097e+00
3.779e-01,1.064e+00
3.812e-01,1.017e+00
3.844e-01,9.279e-01
3.876e-01,8.200e-01
3.909e-01,7.645e-01
3.941e-01,7.183e-01
3.974e-01,7.059e-01
4.006e-01,6.659e-01
4.039e-01,5.857e-01
4.071e-01,5.518e-01
4.104e-01,5.179e-01
4.136e-01,4.717e-01
4.168e-01,5.117e-01
4.201e-01,4.501e-01
4.233e-01,3.391e-01
4.266e-01,2.990e-01
4.298e-01,3.083e-01
4.331e-01,2.805e-01
4.363e-01,2.959e-01
4.395e-01,2.189e-01
4.428e-01,2.466e-01
4.460e-01,2.004e-01
4.493e-01,2.004e-01
4.525e-01,1.480e-01
4.558e-01,1.171e-01
4.590e-01,1.048e-01
4.623e-01,1.418e-01
4.655e-01,1.326e-01
4.687e-01,9.865e-02
4.720e-01,8.632e-02
4.752e-01,7.399e-02
4.785e-01,7.090e-02
4.817e-01,4.932e-02
4.850e-01,4.932e-02
4.882e-01,7.399e-02
4.915e-01,4.624e-02
4.947e-01,4.008e-02
4.979e-01,2.466e-02
5.012e-01,6.165e-02
5.044e-01,2.774e-02
5.077e-01,3.699e-02
5.109e-01,1.850e-02
5.142e-01,1.850e-02
5.174e-01,2.158e-02
5.206e-01,2.158e-02
5.239e-01,3.083e-03
5.271e-01,1.233e-02
5.304e-01,1.233e-02
5.336e-01,9.248e-03
5.369e-01,6.165e-03
5.401e-01,6.165e-03
5.434e-01,3.083e-03
5.466e-01,3.083e-03
5.498e-01,3.083e-03
5.531e-01,9.248e-03
5.563e-01,6.165e-03
5.596e-01,3.083e-03
5.628e-01,3.083e-03
5.661e-01,6.165e-03
5.693e-01,3.083e-03
5.725e-01,0.000e+00
5.758e-01,6.165e-03
5.790e-01,0.000e+00
5.823e-01,0.000e+00
5.855e-01,3.083e-03
5.888e-01,9.248e-03
5.920e-01,0.000e+00
5.953e-01,0.000e+00
5.985e-01,0.000e+00
6.017e-01,0.000e+00
6.050e-01,0.000e+00
6.082e-01,0.000e+00
6.115e-01,0.000e+00
6.147e-01,0.000e+00
6.180e-01,0.000e+00
6.212e-01,0.000e+00
6.245e-01,0.000e+00
6.277e-01,0.000e+00
6.309e-01,0.000e+00
6.342e-01,0.000e+00
6.374e-01,0.000e+00
6.407e-01,0.000e+00
6.439e-01,0.000e+00
6.472e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_01.csv <==
transmittance,probability_density
1.806e-03,0.000e+00
5.419e-03,0.000e+00
9.031e-03,0.000e+00
1.264e-02,0.000e+00
1.626e-02,0.000e+00
1.987e-02,0.000e+00
2.348e-02,0.000e+00
2.709e-02,0.000e+00
3.071e-02,0.000e+00
3.432e-02,0.000e+00
3.793e-02,2.768e-03
4.154e-02,0.000e+00
4.516e-02,2.768e-03
4.877e-02,8.305e-03
5.238e-02,8.305e-03
5.599e-02,1.107e-02
5.960e-02,1.661e-02
6.322e-02,3.045e-02
6.683e-02,3.045e-02
7.044e-02,4.706e-02
7.405e-02,6.367e-02
7.767e-02,7.197e-02
8.128e-02,7.751e-02
8.489e-02,1.190e-01
8.850e-02,1.107e-01
9.212e-02,1.661e-01
9.573e-02,1.938e-01
9.934e-02,1.965e-01
1.030e-01,2.076e-01
1.066e-01,3.073e-01
1.102e-01,3.405e-01
1.138e-01,3.903e-01
1.174e-01,4.402e-01
1.210e-01,4.374e-01
1.246e-01,6.367e-01
1.282e-01,6.312e-01
1.319e-01,7.502e-01
1.355e-01,7.696e-01
1.391e-01,8.526e-01
1.427e-01,9.966e-01
1.463e-01,1.146e+00
1.499e-01,1.135e+00
1.535e-01,1.354e+00
1.571e-01,1.312e+00
1.608e-01,1.581e+00
1.644e-01,1.761e+00
1.680e-01,1.680e+00
1.716e-01,1.910e+00
1.752e-01,2.143e+00
1.788e-01,2.253e+00
1.824e-01,2.339e+00
1.860e-01,2.436e+00
1.897e-01,2.810e+00
1.933e-01,2.671e+00
1.969e-01,2.821e+00
2.005e-01,2.968e+00
2.041e-01,3.330e+00
2.077e-01,3.319e+00
2.113e-01,3.516e+00
2.149e-01,3.768e+00
2.186e-01,3.737e+00
2.222e-01,3.590e+00
2.258e-01,3.948e+00
2.294e-01,4.044e+00
2.330e-01,4.274e+00
2.366e-01,4.139e+00
2.402e-01,4.183e+00
2.438e-01,4.354e+00
2.474e-01,4.640e+00
2.511e-01,4.529e+00
2.547e-01,4.640e+00
2.583e-01,4.750e+00
2.619e-01,4.869e+00
2.655e-01,4.999e+00
2.691e-01,4.767e+00
2.727e-01,4.620e+00
2.763e-01,4.839e+00
2.800e-01,4.745e+00
2.836e-01,4.806e+00
2.872e-01,4.864e+00
2.908e-01,4.883e+00
2.944e-01,4.792e+00
2.980e-01,4.781e+00
3.016e-01,4.604e+00
3.052e-01,4.598e+00
3.089e-01,4.374e+00
3.125e-01,4.305e+00
3.161e-01,4.210e+00
3.197e-01,4.465e+00
3.233e-01,3.967e+00
3.269e-01,4.078e+00
3.305e-01,3.972e+00
3.341e-01,3.920e+00
3.378e-01,3.881e+00
3.414e-01,3.690e+00
3.450e-01,3.552e+00
3.486e-01,3.518e+00
3.522e-01,3.361e+00
3.558e-01,3.150e+00
3.594e-01,3.012e+00
3.630e-01,2.954e+00
3.667e-01,2.815e+00
3.703e-01,2.677e+00
3.739e-01,2.749e+00
3.775e-01,2.605e+00
3.811e-01,2.298e+00
3.847e-01,2.306e+00
3.883e-01,2.026e+00
3.919e-01,2.101e+00
3.956e-01,1.918e+00
3.992e-01,1.963e+00
4.028e-01,1.777e+00
4.064e-01,1.730e+00
4.100e-01,1.578e+00
4.136e-01,1.553e+00
4.172e-01,1.453e+00
4.208e-01,1.409e+00
4.245e-01,1.199e+00
4.281e-01,1.110e+00
4.317e-01,1.082e+00
4.353e-01,1.157e+00
4.389e-01,9.993e-01
4.425e-01,8.609e-01
4.461e-01,8.194e-01
4.497e-01,7.613e-01
4.534e-01,6.865e-01
4.570e-01,6.035e-01
4.606e-01,6.118e-01
4.642e-01,5.952e-01
4.678e-01,5.315e-01
4.714e-01,5.204e-01
4.750e-01,4.651e-01
4.786e-01,4.512e-01
4.823e-01,3.599e-01
4.859e-01,3.294e-01
4.895e-01,2.907e-01
4.931e-01,2.824e-01
4.967e-01,2.879e-01
5.003e-01,2.215e-01
5.039e-01,2.187e-01
5.075e-01,1.799e-01
5.112e-01,1.855e-01
5.148e-01,1.993e-01
5.184e-01,1.246e-01
5.220e-01,1.246e-01
5.256e-01,1.052e-01
5.292e-01,9.966e-02
5.328e-01,1.163e-01
5.364e-01,1.163e-01
5.401e-01,6.367e-02
5.437e-01,3.599e-02
5.473e-01,5.813e-02
5.509e-01,4.706e-02
5.545e-01,4.983e-02
5.581e-01,4.429e-02
5.617e-01,2.768e-02
5.653e-01,3.322e-02
5.690e-01,3.876e-02
5.726e-01,3.045e-02
5.762e-01,2.768e-02
5.798e-01,1.661e-02
5.834e-01,2.215e-02
5.870e-01,2.768e-03
5.906e-01,1.384e-02
5.942e-01,1.107e-02
5.979e-01,1.661e-02
6.015e-01,2.768e-03
6.051e-01,5.536e-03
6.087e-01,8.305e-03
6.123e-01,0.000e+00
6.159e-01,1.107e-02
6.195e-01,2.768e-03
6.231e-01,5.536e-03
6.268e-01,2.768e-03
6.304e-01,5.536e-03
6.340e-01,0.000e+00
6.376e-01,0.000e+00
6.412e-01,0.000e+00
6.448e-01,2.768e-03
6.484e-01,2.768e-03
6.520e-01,5.536e-03
6.557e-01,2.768e-03
6.593e-01,0.000e+00
6.629e-01,0.000e+00
6.665e-01,0.000e+00
6.701e-01,0.000e+00
6.737e-01,0.000e+00
6.773e-01,0.000e+00
6.809e-01,0.000e+00
6.845e-01,0.000e+00
6.882e-01,0.000e+00
6.918e-01,0.000e+00
6.954e-01,0.000e+00
6.990e-01,0.000e+00
7.026e-01,0.000e+00
7.062e-01,0.000e+00
7.098e-01,0.000e+00
7.134e-01,0.000e+00
7.171e-01,0.000e+00
7.207e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_011.csv <==
transmittance,probability_density
1.960e-03,0.000e+00
5.879e-03,0.000e+00
9.798e-03,0.000e+00
1.372e-02,0.000e+00
1.764e-02,0.000e+00
2.156e-02,0.000e+00
2.548e-02,0.000e+00
2.939e-02,0.000e+00
3.331e-02,0.000e+00
3.723e-02,0.000e+00
4.115e-02,0.000e+00
4.507e-02,0.000e+00
4.899e-02,2.551e-03
5.291e-02,2.551e-03
5.683e-02,0.000e+00
6.075e-02,5.103e-03
6.467e-02,7.654e-03
6.859e-02,5.103e-03
7.251e-02,1.531e-02
7.643e-02,2.041e-02
8.035e-02,2.041e-02
8.426e-02,2.551e-02
8.818e-02,4.593e-02
9.210e-02,6.379e-02
9.602e-02,5.868e-02
9.994e-02,6.124e-02
1.039e-01,9.185e-02
1.078e-01,9.185e-02
1.117e-01,1.250e-01
1.156e-01,1.735e-01
1.195e-01,1.352e-01
1.235e-01,1.786e-01
1.274e-01,2.296e-01
1.313e-01,2.730e-01
1.352e-01,2.756e-01
1.391e-01,3.444e-01
1.431e-01,3.853e-01
1.470e-01,3.776e-01
1.509e-01,5.205e-01
1.548e-01,5.231e-01
1.587e-01,6.302e-01
1.627e-01,6.481e-01
1.666e-01,7.629e-01
1.705e-01,8.701e-01
1.744e-01,8.752e-01
1.783e-01,9.925e-01
1.822e-01,1.143e+00
1.862e-01,1.123e+00
1.901e-01,1.215e+00
1.940e-01,1.419e+00
1.979e-01,1.447e+00
2.018e-01,1.643e+00
2.058e-01,1.641e+00
2.097e-01,1.755e+00
2.136e-01,1.939e+00
2.175e-01,2.164e+00
2.214e-01,2.166e+00
2.254e-01,2.347e+00
2.293e-01,2.388e+00
2.332e-01,2.590e+00
2.371e-01,2.722e+00
2.410e-01,2.679e+00
2.450e-01,3.092e+00
2.489e-01,2.995e+00
2.528e-01,3.266e+00
2.567e-01,3.312e+00
2.606e-01,3.386e+00
2.646e-01,3.393e+00
2.685e-01,3.638e+00
2.724e-01,3.689e+00
2.763e-01,3.600e+00
2.802e-01,3.809e+00
2.841e-01,3.960e+00
2.881e-01,4.110e+00
2.920e-01,4.021e+00
2.959e-01,4.164e+00
2.998e-01,4.401e+00
3.037e-01,4.243e+00
3.077e-01,4.376e+00
3.116e-01,4.437e+00
3.155e-01,4.258e+00
3.194e-01,4.246e+00
3.233e-01,4.577e+00
3.273e-01,4.371e+00
3.312e-01,4.378e+00
3.351e-01,4.343e+00
3.390e-01,4.440e+00
3.429e-01,4.511e+00
3.469e-01,4.409e+00
3.508e-01,4.251e+00
3.547e-01,4.095e+00
3.586e-01,4.067e+00
3.625e-01,4.042e+00
3.665e-01,3.924e+00
3.704e-01,3.934e+00
3.743e-01,3.758e+00
3.782e-01,3.794e+00
3.821e-01,3.687e+00
3.861e-01,3.692e+00
3.900e-01,3.485e+00
3.939e-01,3.473e+00
3.978e-01,3.212e+00
4.017e-01,3.233e+00
4.056e-01,3.146e+00
4.096e-01,2.881e+00
4.135e-01,2.860e+00
4.174e-01,2.850e+00
4.213e-01,2.498e+00
4.252e-01,2.641e+00
4.292e-01,2.393e+00
4.331e-01,2.409e+00
4.370e-01,2.028e+00
4.409e-01,2.067e+00
4.448e-01,2.156e+00
4.488e-01,1.817e+00
4.527e-01,1.819e+00
4.566e-01,1.794e+00
4.605e-01,1.684e+00
4.644e-01,1.528e+00
4.684e-01,1.373e+00
4.723e-01,1.398e+00
4.762e-01,1.324e+00
4.801e-01,1.156e+00
4.840e-01,1.199e+00
4.880e-01,1.087e+00
4.919e-01,1.056e+00
4.958e-01,9.594e-01
4.997e-01,8.292e-01
5.036e-01,7.348e-01
5.075e-01,6.787e-01
5.115e-01,6.557e-01
5.154e-01,6.634e-01
5.193e-01,6.098e-01
5.232e-01,5.817e-01
5.271e-01,4.414e-01
5.311e-01,4.567e-01
5.350e-01,4.491e-01
5.389e-01,3.700e-01
5.428e-01,3.547e-01
5.467e-01,3.036e-01
5.507e-01,2.194e-01
5.546e-01,3.036e-01
5.585e-01,1.939e-01
5.624e-01,2.016e-01
5.663e-01,2.016e-01
5.703e-01,1.939e-01
5.742e-01,1.327e-01
5.781e-01,1.735e-01
5.820e-01,1.097e-01
5.859e-01,1.021e-01
5.899e-01,1.250e-01
5.938e-01,8.420e-02
5.977e-01,8.420e-02
6.016e-01,6.379e-02
6.055e-01,4.593e-02
6.095e-01,2.551e-02
6.134e-01,4.338e-02
6.173e-01,4.593e-02
6.212e-01,2.807e-02
6.251e-01,2.807e-02
6.290e-01,4.082e-02
6.330e-01,2.041e-02
6.369e-01,1.021e-02
6.408e-01,2.807e-02
6.447e-01,1.531e-02
6.486e-01,1.276e-02
6.526e-01,7.654e-03
6.565e-01,1.021e-02
6.604e-01,5.103e-03
6.643e-01,5.103e-03
6.682e-01,1.021e-02
6.722e-01,0.000e+00
6.761e-01,1.021e-02
6.800e-01,5.103e-03
6.839e-01,0.000e+00
6.878e-01,2.551e-03
6.918e-01,0.000e+00
6.957e-01,2.551e-03
6.996e-01,0.000e+00
7.035e-01,5.103e-03
7.074e-01,2.551e-03
7.114e-01,2.551e-03
7.153e-01,0.000e+00
7.192e-01,0.000e+00
7.231e-01,0.000e+00
7.270e-01,0.000e+00
7.309e-01,0.000e+00
7.349e-01,0.000e+00
7.388e-01,0.000e+00
7.427e-01,0.000e+00
7.466e-01,0.000e+00
7.505e-01,0.000e+00
7.545e-01,0.000e+00
7.584e-01,0.000e+00
7.623e-01,0.000e+00
7.662e-01,0.000e+00
7.701e-01,0.000e+00
7.741e-01,0.000e+00
7.780e-01,0.000e+00
7.819e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_012.csv <==
transmittance,probability_density
2.086e-03,0.000e+00
6.258e-03,0.000e+00
1.043e-02,0.000e+00
1.460e-02,0.000e+00
1.877e-02,0.000e+00
2.294e-02,0.000e+00
2.712e-02,0.000e+00
3.129e-02,0.000e+00
3.546e-02,0.000e+00
3.963e-02,0.000e+00
4.380e-02,0.000e+00
4.798e-02,0.000e+00
5.215e-02,0.000e+00
5.632e-02,0.000e+00
6.049e-02,2.397e-03
6.466e-02,2.397e-03
6.883e-02,0.000e+00
7.301e-02,0.000e+00
7.718e-02,4.794e-03
8.135e-02,4.794e-03
8.552e-02,9.588e-03
8.969e-02,1.199e-02
9.386e-02,1.918e-02
9.804e-02,1.199e-02
1.022e-01,1.918e-02
1.064e-01,3.356e-02
1.106e-01,5.274e-02
1.147e-01,6.472e-02
1.189e-01,3.835e-02
1.231e-01,6.952e-02
1.272e-01,9.349e-02
1.314e-01,7.671e-02
1.356e-01,9.349e-02
1.398e-01,1.726e-01
1.439e-01,1.294e-01
1.481e-01,1.630e-01
1.523e-01,1.870e-01
1.564e-01,2.277e-01
1.606e-01,2.661e-01
1.648e-01,2.349e-01
1.690e-01,3.356e-01
1.731e-01,3.476e-01
1.773e-01,4.027e-01
1.815e-01,4.626e-01
1.856e-01,5.034e-01
1.898e-01,5.202e-01
1.940e-01,6.041e-01
1.982e-01,6.688e-01
2.023e-01,8.246e-01
2.065e-01,8.318e-01
2.107e-01,8.030e-01
2.148e-01,1.033e+00
2.190e-01,1.055e+00
2.232e-01,1.026e+00
2.274e-01,1.266e+00
2.315e-01,1.309e+00
2.357e-01,1.383e+00
2.399e-01,1.493e+00
2.440e-01,1.572e+00
2.482e-01,1.630e+00
2.524e-01,1.827e+00
2.566e-01,1.906e+00
2.607e-01,2.100e+00
2.649e-01,2.045e+00
2.691e-01,2.318e+00
2.732e-01,2.471e+00
2.774e-01,2.505e+00
2.816e-01,2.579e+00
2.858e-01,2.699e+00
2.899e-01,2.754e+00
2.941e-01,3.011e+00
2.983e-01,3.047e+00
3.025e-01,3.071e+00
3.066e-01,3.195e+00
3.108e-01,3.150e+00
3.150e-01,3.435e+00
3.191e-01,3.385e+00
3.233e-01,3.548e+00
3.275e-01,3.739e+00
3.317e-01,3.639e+00
3.358e-01,3.878e+00
3.400e-01,3.747e+00
3.442e-01,4.192e+00
3.483e-01,4.121e+00
3.525e-01,3.742e+00
3.567e-01,3.907e+00
3.609e-01,4.264e+00
3.650e-01,4.152e+00
3.692e-01,3.996e+00
3.734e-01,4.087e+00
3.775e-01,4.281e+00
3.817e-01,4.056e+00
3.859e-01,4.017e+00
3.901e-01,4.272e+00
3.942e-01,4.212e+00
3.984e-01,3.893e+00
4.026e-01,3.914e+00
4.067e-01,3.977e+00
4.109e-01,3.890e+00
4.151e-01,3.663e+00
4.193e-01,3.795e+00
4.234e-01,3.660e+00
4.276e-01,3.375e+00
4.318e-01,3.610e+00
4.359e-01,3.509e+00
4.401e-01,3.416e+00
4.443e-01,3.179e+00
4.485e-01,3.150e+00
4.526e-01,3.061e+00
4.568e-01,2.980e+00
4.610e-01,2.860e+00
4.652e-01,2.740e+00
4.693e-01,2.781e+00
4.735e-01,2.455e+00
4.777e-01,2.390e+00
4.818e-01,2.284e+00
4.860e-01,2.220e+00
4.902e-01,2.109e+00
4.944e-01,2.107e+00
4.985e-01,1.906e+00
5.027e-01,1.788e+00
5.069e-01,1.740e+00
5.110e-01,1.745e+00
5.152e-01,1.426e+00
5.194e-01,1.441e+00
5.236e-01,1.400e+00
5.277e-01,1.299e+00
5.319e-01,1.160e+00
5.361e-01,1.234e+00
5.402e-01,1.124e+00
5.444e-01,9.828e-01
5.486e-01,8.653e-01
5.528e-01,8.773e-01
5.569e-01,7.095e-01
5.611e-01,6.760e-01
5.653e-01,7.551e-01
5.694e-01,6.232e-01
5.736e-01,5.657e-01
5.778e-01,5.130e-01
5.820e-01,4.459e-01
5.861e-01,4.483e-01
5.903e-01,4.051e-01
5.945e-01,3.524e-01
5.986e-01,3.068e-01
6.028e-01,2.805e-01
6.070e-01,2.373e-01
6.112e-01,2.014e-01
6.153e-01,2.229e-01
6.195e-01,2.157e-01
6.237e-01,1.654e-01
6.278e-01,1.726e-01
6.320e-01,1.342e-01
6.362e-01,1.270e-01
6.404e-01,1.223e-01
6.445e-01,8.150e-02
6.487e-01,8.150e-02
6.529e-01,6.232e-02
6.571e-01,5.034e-02
6.612e-01,6.232e-02
6.654e-01,3.116e-02
6.696e-01,3.596e-02
6.737e-01,2.157e-02
6.779e-01,2.876e-02
6.821e-01,2.876e-02
6.863e-01,2.157e-02
6.904e-01,1.918e-02
6.946e-01,1.678e-02
6.988e-01,1.199e-02
7.029e-01,7.191e-03
7.071e-01,7.191e-03
7.113e-01,7.191e-03
7.155e-01,9.588e-03
7.196e-01,4.794e-03
7.238e-01,9.588e-03
7.280e-01,0.000e+00
7.321e-01,2.397e-03
7.363e-01,2.397e-03
7.405e-01,0.000e+00
7.447e-01,2.397e-03
7.488e-01,2.397e-03
7.530e-01,2.397e-03
7.572e-01,2.397e-03
7.613e-01,0.000e+00
7.655e-01,0.000e+00
7.697e-01,0.000e+00
7.739e-01,0.000e+00
7.780e-01,0.000e+00
7.822e-01,0.000e+00
7.864e-01,0.000e+00
7.905e-01,0.000e+00
7.947e-01,0.000e+00
7.989e-01,0.000e+00
8.031e-01,0.000e+00
8.072e-01,0.000e+00
8.114e-01,0.000e+00
8.156e-01,0.000e+00
8.197e-01,0.000e+00
8.239e-01,0.000e+00
8.281e-01,0.000e+00
8.323e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_013.csv <==
transmittance,probability_density
2.188e-03,0.000e+00
6.565e-03,0.000e+00
1.094e-02,0.000e+00
1.532e-02,0.000e+00
1.969e-02,0.000e+00
2.407e-02,0.000e+00
2.845e-02,0.000e+00
3.282e-02,0.000e+00
3.720e-02,0.000e+00
4.158e-02,0.000e+00
4.595e-02,0.000e+00
5.033e-02,0.000e+00
5.470e-02,0.000e+00
5.908e-02,0.000e+00
6.346e-02,0.000e+00
6.783e-02,0.000e+00
7.221e-02,2.285e-03
7.659e-02,2.285e-03
8.096e-02,0.000e+00
8.534e-02,0.000e+00
8.972e-02,2.285e-03
9.409e-02,2.285e-03
9.847e-02,6.855e-03
1.028e-01,4.570e-03
1.072e-01,4.570e-03
1.116e-01,1.828e-02
1.160e-01,1.143e-02
1.203e-01,1.371e-02
1.247e-01,2.514e-02
1.291e-01,2.971e-02
1.335e-01,5.484e-02
1.379e-01,4.342e-02
1.422e-01,5.941e-02
1.466e-01,6.398e-02
1.510e-01,7.084e-02
1.554e-01,5.941e-02
1.597e-01,9.140e-02
1.641e-01,1.234e-01
1.685e-01,1.394e-01
1.729e-01,1.257e-01
1.772e-01,1.531e-01
1.816e-01,1.805e-01
1.860e-01,2.536e-01
1.904e-01,1.942e-01
1.947e-01,2.742e-01
1.991e-01,2.673e-01
2.035e-01,2.993e-01
2.079e-01,3.930e-01
2.123e-01,4.113e-01
2.166e-01,4.113e-01
2.210e-01,4.890e-01
2.254e-01,5.164e-01
2.298e-01,6.352e-01
2.341e-01,6.969e-01
2.385e-01,8.020e-01
2.429e-01,7.038e-01
2.473e-01,9.277e-01
2.516e-01,7.860e-01
2.560e-01,1.037e+00
2.604e-01,1.033e+00
2.648e-01,1.177e+00
2.691e-01,1.227e+00
2.735e-01,1.302e+00
2.779e-01,1.378e+00
2.823e-01,1.417e+00
2.867e-01,1.609e+00
2.910e-01,1.542e+00
2.954e-01,1.785e+00
2.998e-01,1.913e+00
3.042e-01,2.139e+00
3.085e-01,2.116e+00
3.129e-01,2.107e+00
3.173e-01,2.354e+00
3.217e-01,2.530e+00
3.260e-01,2.415e+00
3.304e-01,2.600e+00
3.348e-01,2.699e+00
3.392e-01,2.943e+00
3.435e-01,2.879e+00
3.479e-01,2.966e+00
3.523e-01,2.888e+00
3.567e-01,3.146e+00
3.610e-01,3.325e+00
3.654e-01,3.226e+00
3.698e-01,3.439e+00
3.742e-01,3.501e+00
3.786e-01,3.496e+00
3.829e-01,3.736e+00
3.873e-01,3.741e+00
3.917e-01,3.873e+00
3.961e-01,3.761e+00
4.004e-01,3.789e+00
4.048e-01,3.885e+00
4.092e-01,3.777e+00
4.136e-01,3.898e+00
4.179e-01,4.012e+00
4.223e-01,3.978e+00
4.267e-01,3.816e+00
4.311e-01,4.049e+00
4.354e-01,3.955e+00
4.398e-01,4.008e+00
4.442e-01,3.905e+00
4.486e-01,3.752e+00
4.530e-01,3.848e+00
4.573e-01,3.859e+00
4.617e-01,3.613e+00
4.661e-01,3.613e+00
4.705e-01,3.642e+00
4.748e-01,3.380e+00
4.792e-01,3.423e+00
4.836e-01,3.460e+00
4.880e-01,3.217e+00
4.923e-01,3.172e+00
4.967e-01,3.140e+00
5.011e-01,2.884e+00
5.055e-01,3.050e+00
5.098e-01,2.831e+00
5.142e-01,2.801e+00
5.186e-01,2.555e+00
5.230e-01,2.459e+00
5.274e-01,2.358e+00
5.317e-01,2.246e+00
5.361e-01,2.068e+00
5.405e-01,2.164e+00
5.449e-01,2.031e+00
5.492e-01,1.876e+00
5.536e-01,1.775e+00
5.580e-01,1.652e+00
5.624e-01,1.613e+00
5.667e-01,1.483e+00
5.711e-01,1.442e+00
5.755e-01,1.286e+00
5.799e-01,1.273e+00
5.842e-01,1.158e+00
5.886e-01,1.033e+00
5.930e-01,1.005e+00
5.974e-01,9.414e-01
6.017e-01,8.729e-01
6.061e-01,7.952e-01
6.105e-01,6.764e-01
6.149e-01,6.512e-01
6.193e-01,6.238e-01
6.236e-01,5.781e-01
6.280e-01,5.233e-01
6.324e-01,4.524e-01
6.368e-01,4.090e-01
6.411e-01,3.862e-01
6.455e-01,3.473e-01
6.499e-01,2.308e-01
6.543e-01,2.811e-01
6.586e-01,2.285e-01
6.630e-01,2.171e-01
6.674e-01,1.805e-01
6.718e-01,1.851e-01
6.761e-01,1.965e-01
6.805e-01,1.143e-01
6.849e-01,1.257e-01
6.893e-01,9.826e-02
6.937e-01,8.226e-02
6.980e-01,7.769e-02
7.024e-01,5.941e-02
7.068e-01,3.656e-02
7.112e-01,3.199e-02
7.155e-01,4.113e-02
7.199e-01,2.057e-02
7.243e-01,2.971e-02
7.287e-01,2.285e-02
7.330e-01,1.828e-02
7.374e-01,1.600e-02
7.418e-01,1.600e-02
7.462e-01,6.855e-03
7.505e-01,9.140e-03
7.549e-01,6.855e-03
7.593e-01,6.855e-03
7.637e-01,6.855e-03
7.680e-01,2.285e-03
7.724e-01,0.000e+00
7.768e-01,2.285e-03
7.812e-01,2.285e-03
7.856e-01,2.285e-03
7.899e-01,2.285e-03
7.943e-01,2.285e-03
7.987e-01,0.000e+00
8.031e-01,0.000e+00
8.074e-01,0.000e+00
8.118e-01,0.000e+00
8.162e-01,0.000e+00
8.206e-01,0.000e+00
8.249e-01,0.000e+00
8.293e-01,0.000e+00
8.337e-01,0.000e+00
8.381e-01,0.000e+00
8.424e-01,0.000e+00
8.468e-01,0.000e+00
8.512e-01,0.000e+00
8.556e-01,0.000e+00
8.600e-01,0.000e+00
8.643e-01,0.000e+00
8.687e-01,0.000e+00
8.731e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_014.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,2.000e-03
9.250e-02,2.000e-03
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,2.000e-03
1.125e-01,2.000e-03
1.175e-01,8.000e-03
1.225e-01,0.000e+00
1.275e-01,6.000e-03
1.325e-01,1.200e-02
1.375e-01,1.600e-02
1.425e-01,1.200e-02
1.475e-01,2.000e-02
1.525e-01,2.000e-02
1.575e-01,5.400e-02
1.625e-01,3.800e-02
1.675e-01,5.800e-02
1.725e-01,7.200e-02
1.775e-01,5.200e-02
1.825e-01,6.000e-02
1.875e-01,9.800e-02
1.925e-01,1.060e-01
1.975e-01,1.060e-01
2.025e-01,1.540e-01
2.075e-01,1.340e-01
2.125e-01,1.820e-01
2.175e-01,2.120e-01
2.225e-01,2.260e-01
2.275e-01,2.160e-01
2.325e-01,2.860e-01
2.375e-01,3.180e-01
2.425e-01,3.560e-01
2.475e-01,3.900e-01
2.525e-01,3.820e-01
2.575e-01,5.000e-01
2.625e-01,5.680e-01
2.675e-01,6.340e-01
2.725e-01,7.220e-01
2.775e-01,6.860e-01
2.825e-01,7.940e-01
2.875e-01,7.300e-01
2.925e-01,9.800e-01
2.975e-01,1.016e+00
3.025e-01,1.104e+00
3.075e-01,1.126e+00
3.125e-01,1.242e+00
3.175e-01,1.324e+00
3.225e-01,1.422e+00
3.275e-01,1.470e+00
3.325e-01,1.566e+00
3.375e-01,1.730e+00
3.425e-01,1.998e+00
3.475e-01,2.020e+00
3.525e-01,1.992e+00
3.575e-01,2.228e+00
3.625e-01,2.218e+00
3.675e-01,2.340e+00
3.725e-01,2.574e+00
3.775e-01,2.668e+00
3.825e-01,2.640e+00
3.875e-01,2.748e+00
3.925e-01,2.950e+00
3.975e-01,2.926e+00
4.025e-01,3.094e+00
4.075e-01,3.148e+00
4.125e-01,3.250e+00
4.175e-01,3.364e+00
4.225e-01,3.418e+00
4.275e-01,3.588e+00
4.325e-01,3.528e+00
4.375e-01,3.632e+00
4.425e-01,3.842e+00
4.475e-01,3.728e+00
4.525e-01,3.682e+00
4.575e-01,3.698e+00
4.625e-01,3.888e+00
4.675e-01,3.940e+00
4.725e-01,3.916e+00
4.775e-01,3.728e+00
4.825e-01,3.838e+00
4.875e-01,3.950e+00
4.925e-01,3.646e+00
4.975e-01,3.776e+00
5.025e-01,3.758e+00
5.075e-01,3.740e+00
5.125e-01,3.554e+00
5.175e-01,3.544e+00
5.225e-01,3.424e+00
5.275e-01,3.446e+00
5.325e-01,3.266e+00
5.375e-01,3.070e+00
5.425e-01,3.018e+00
5.475e-01,3.160e+00
5.525e-01,2.938e+00
5.575e-01,2.784e+00
5.625e-01,2.812e+00
5.675e-01,2.376e+00
5.725e-01,2.474e+00
5.775e-01,2.246e+00
5.825e-01,2.162e+00
5.875e-01,2.034e+00
5.925e-01,1.996e+00
5.975e-01,1.838e+00
6.025e-01,1.676e+00
6.075e-01,1.610e+00
6.125e-01,1.538e+00
6.175e-01,1.500e+00
6.225e-01,1.342e+00
6.275e-01,1.150e+00
6.325e-01,1.040e+00
6.375e-01,1.066e+00
6.425e-01,9.660e-01
6.475e-01,8.020e-01
6.525e-01,8.300e-01
6.575e-01,6.880e-01
6.625e-01,5.940e-01
6.675e-01,6.220e-01
6.725e-01,5.500e-01
6.775e-01,4.360e-01
6.825e-01,3.420e-01
6.875e-01,3.600e-01
6.925e-01,3.080e-01
6.975e-01,3.060e-01
7.025e-01,2.040e-01
7.075e-01,1.980e-01
7.125e-01,1.820e-01
7.175e-01,1.720e-01
7.225e-01,1.500e-01
7.275e-01,1.100e-01
7.325e-01,1.080e-01
7.375e-01,6.800e-02
7.425e-01,4.600e-02
7.475e-01,3.400e-02
7.525e-01,3.800e-02
7.575e-01,3.800e-02
7.625e-01,2.000e-02
7.675e-01,2.200e-02
7.725e-01,2.400e-02
7.775e-01,8.000e-03
7.825e-01,8.000e-03
7.875e-01,1.000e-02
7.925e-01,2.000e-03
7.975e-01,8.000e-03
8.025e-01,4.000e-03
8.075e-01,2.000e-03
8.125e-01,2.000e-03
8.175e-01,0.000e+00
8.225e-01,2.000e-03
8.275e-01,2.000e-03
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_015.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,2.000e-03
1.075e-01,2.000e-03
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,2.000e-03
1.325e-01,4.000e-03
1.375e-01,4.000e-03
1.425e-01,2.000e-03
1.475e-01,6.000e-03
1.525e-01,6.000e-03
1.575e-01,1.000e-02
1.625e-01,1.200e-02
1.675e-01,1.400e-02
1.725e-01,2.400e-02
1.775e-01,1.200e-02
1.825e-01,5.400e-02
1.875e-01,3.600e-02
1.925e-01,5.000e-02
1.975e-01,5.800e-02
2.025e-01,6.400e-02
2.075e-01,4.400e-02
2.125e-01,7.200e-02
2.175e-01,1.080e-01
2.225e-01,7.800e-02
2.275e-01,1.020e-01
2.325e-01,1.380e-01
2.375e-01,1.320e-01
2.425e-01,1.700e-01
2.475e-01,1.760e-01
2.525e-01,1.920e-01
2.575e-01,2.460e-01
2.625e-01,2.140e-01
2.675e-01,2.840e-01
2.725e-01,3.200e-01
2.775e-01,3.200e-01
2.825e-01,3.640e-01
2.875e-01,4.000e-01
2.925e-01,4.560e-01
2.975e-01,5.660e-01
3.025e-01,5.400e-01
3.075e-01,6.380e-01
3.125e-01,7.240e-01
3.175e-01,6.880e-01
3.225e-01,7.500e-01
3.275e-01,8.180e-01
3.325e-01,9.800e-01
3.375e-01,1.008e+00
3.425e-01,1.078e+00
3.475e-01,1.062e+00
3.525e-01,1.168e+00
3.575e-01,1.270e+00
3.625e-01,1.380e+00
3.675e-01,1.490e+00
3.725e-01,1.544e+00
3.775e-01,1.694e+00
3.825e-01,1.790e+00
3.875e-01,1.948e+00
3.925e-01,1.972e+00
3.975e-01,2.082e+00
4.025e-01,2.188e+00
4.075e-01,2.340e+00
4.125e-01,2.342e+00
4.175e-01,2.494e+00
4.225e-01,2.626e+00
4.275e-01,2.656e+00
4.325e-01,2.792e+00
4.375e-01,2.936e+00
4.425e-01,2.892e+00
4.475e-01,3.026e+00
4.525e-01,3.042e+00
4.575e-01,3.316e+00
4.625e-01,3.430e+00
4.675e-01,3.374e+00
4.725e-01,3.502e+00
4.775e-01,3.356e+00
4.825e-01,3.768e+00
4.875e-01,3.680e+00
4.925e-01,3.672e+00
4.975e-01,3.710e+00
5.025e-01,3.620e+00
5.075e-01,3.936e+00
5.125e-01,3.854e+00
5.175e-01,3.746e+00
5.225e-01,3.812e+00
5.275e-01,3.792e+00
5.325e-01,3.814e+00
5.375e-01,3.928e+00
5.425e-01,3.720e+00
5.475e-01,3.812e+00
5.525e-01,3.572e+00
5.575e-01,3.588e+00
5.625e-01,3.612e+00
5.675e-01,3.544e+00
5.725e-01,3.380e+00
5.775e-01,3.052e+00
5.825e-01,3.126e+00
5.875e-01,3.228e+00
5.925e-01,3.044e+00
5.975e-01,2.972e+00
6.025e-01,2.804e+00
6.075e-01,2.582e+00
6.125e-01,2.580e+00
6.175e-01,2.306e+00
6.225e-01,2.356e+00
6.275e-01,2.092e+00
6.325e-01,2.106e+00
6.375e-01,1.940e+00
6.425e-01,1.760e+00
6.475e-01,1.712e+00
6.525e-01,1.596e+00
6.575e-01,1.562e+00
6.625e-01,1.360e+00
6.675e-01,1.236e+00
6.725e-01,1.204e+00
6.775e-01,1.006e+00
6.825e-01,9.700e-01
6.875e-01,8.600e-01
6.925e-01,8.220e-01
6.975e-01,7.280e-01
7.025e-01,6.480e-01
7.075e-01,6.240e-01
7.125e-01,5.420e-01
7.175e-01,3.980e-01
7.225e-01,3.520e-01
7.275e-01,3.940e-01
7.325e-01,2.640e-01
7.375e-01,2.680e-01
7.425e-01,2.200e-01
7.475e-01,1.940e-01
7.525e-01,1.840e-01
7.575e-01,1.580e-01
7.625e-01,1.100e-01
7.675e-01,9.800e-02
7.725e-01,5.600e-02
7.775e-01,4.600e-02
7.825e-01,4.400e-02
7.875e-01,4.400e-02
7.925e-01,2.400e-02
7.975e-01,2.600e-02
8.025e-01,1.800e-02
8.075e-01,1.000e-02
8.125e-01,6.000e-03
8.175e-01,4.000e-03
8.225e-01,1.000e-02
8.275e-01,6.000e-03
8.325e-01,4.000e-03
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,4.000e-03
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_016.csv <==
transmittance,probability_density
1.130e-01,0.000e+00
1.175e-01,0.000e+00
1.219e-01,4.499e-03
1.264e-01,0.000e+00
1.308e-01,0.000e+00
1.353e-01,0.000e+00
1.397e-01,0.000e+00
1.442e-01,0.000e+00
1.486e-01,0.000e+00
1.531e-01,6.748e-03
1.575e-01,2.249e-03
1.619e-01,2.249e-03
1.664e-01,4.499e-03
1.708e-01,2.249e-03
1.753e-01,6.748e-03
1.797e-01,1.125e-02
1.842e-01,1.125e-02
1.886e-01,4.499e-03
1.931e-01,1.350e-02
1.975e-01,2.024e-02
2.020e-01,2.474e-02
2.064e-01,2.699e-02
2.109e-01,4.274e-02
2.153e-01,2.924e-02
2.197e-01,4.723e-02
2.242e-01,5.848e-02
2.286e-01,3.599e-02
2.331e-01,7.423e-02
2.375e-01,5.623e-02
2.420e-01,6.748e-02
2.464e-01,9.897e-02
2.509e-01,6.298e-02
2.553e-01,9.222e-02
2.598e-01,1.080e-01
2.642e-01,1.125e-01
2.686e-01,1.440e-01
2.731e-01,1.417e-01
2.775e-01,1.260e-01
2.820e-01,2.024e-01
2.864e-01,2.159e-01
2.909e-01,2.069e-01
2.953e-01,2.249e-01
2.998e-01,2.677e-01
3.042e-01,2.767e-01
3.087e-01,3.171e-01
3.131e-01,2.632e-01
3.176e-01,3.666e-01
3.220e-01,3.959e-01
3.264e-01,4.094e-01
3.309e-01,4.678e-01
3.353e-01,5.331e-01
3.398e-01,5.826e-01
3.442e-01,6.140e-01
3.487e-01,6.275e-01
3.531e-01,6.973e-01
3.576e-01,7.085e-01
3.620e-01,7.715e-01
3.665e-01,8.502e-01
3.709e-01,8.975e-01
3.753e-01,9.694e-01
3.798e-01,1.014e+00
3.842e-01,1.030e+00
3.887e-01,1.111e+00
3.931e-01,1.120e+00
3.976e-01,1.325e+00
4.020e-01,1.379e+00
4.065e-01,1.437e+00
4.109e-01,1.583e+00
4.154e-01,1.586e+00
4.198e-01,1.700e+00
4.243e-01,1.748e+00
4.287e-01,1.941e+00
4.331e-01,1.923e+00
4.376e-01,2.072e+00
4.420e-01,2.130e+00
4.465e-01,2.238e+00
4.509e-01,2.211e+00
4.554e-01,2.429e+00
4.598e-01,2.476e+00
4.643e-01,2.650e+00
4.687e-01,2.607e+00
4.732e-01,2.719e+00
4.776e-01,2.888e+00
4.821e-01,2.996e+00
4.865e-01,2.796e+00
4.909e-01,3.066e+00
4.954e-01,3.279e+00
4.998e-01,3.241e+00
5.043e-01,3.248e+00
5.087e-01,3.457e+00
5.132e-01,3.288e+00
5.176e-01,3.583e+00
5.221e-01,3.588e+00
5.265e-01,3.588e+00
5.310e-01,3.671e+00
5.354e-01,3.835e+00
5.398e-01,3.619e+00
5.443e-01,3.830e+00
5.487e-01,3.965e+00
5.532e-01,3.911e+00
5.576e-01,3.756e+00
5.621e-01,3.723e+00
5.665e-01,3.860e+00
5.710e-01,3.830e+00
5.754e-01,3.974e+00
5.799e-01,3.774e+00
5.843e-01,3.956e+00
5.888e-01,3.709e+00
5.932e-01,3.725e+00
5.976e-01,3.619e+00
6.021e-01,3.727e+00
6.065e-01,3.644e+00
6.110e-01,3.597e+00
6.154e-01,3.288e+00
6.199e-01,3.104e+00
6.243e-01,3.358e+00
6.288e-01,3.223e+00
6.332e-01,3.115e+00
6.377e-01,2.962e+00
6.421e-01,2.895e+00
6.466e-01,2.753e+00
6.510e-01,2.672e+00
6.554e-01,2.463e+00
6.599e-01,2.337e+00
6.643e-01,2.290e+00
6.688e-01,2.310e+00
6.732e-01,2.024e+00
6.777e-01,1.932e+00
6.821e-01,1.842e+00
6.866e-01,1.716e+00
6.910e-01,1.658e+00
6.955e-01,1.478e+00
6.999e-01,1.498e+00
7.043e-01,1.230e+00
7.088e-01,1.255e+00
7.132e-01,1.102e+00
7.177e-01,9.919e-01
7.221e-01,9.267e-01
7.266e-01,8.232e-01
7.310e-01,8.142e-01
7.355e-01,7.265e-01
7.399e-01,7.018e-01
7.444e-01,5.241e-01
7.488e-01,5.218e-01
7.533e-01,3.936e-01
7.577e-01,4.139e-01
7.621e-01,3.126e-01
7.666e-01,3.104e-01
7.710e-01,2.474e-01
7.755e-01,2.204e-01
7.799e-01,1.822e-01
7.844e-01,1.777e-01
7.888e-01,1.485e-01
7.933e-01,1.102e-01
7.977e-01,8.322e-02
8.022e-01,5.848e-02
8.066e-01,6.073e-02
8.110e-01,6.298e-02
8.155e-01,3.149e-02
8.199e-01,2.024e-02
8.244e-01,1.574e-02
8.288e-01,1.350e-02
8.333e-01,6.748e-03
8.377e-01,1.125e-02
8.422e-01,8.997e-03
8.466e-01,6.748e-03
8.511e-01,6.748e-03
8.555e-01,0.000e+00
8.600e-01,0.000e+00
8.644e-01,2.249e-03
8.688e-01,2.249e-03
8.733e-01,0.000e+00
8.777e-01,0.000e+00
8.822e-01,0.000e+00
8.866e-01,0.000e+00
8.911e-01,0.000e+00
8.955e-01,0.000e+00
9.000e-01,0.000e+00
9.044e-01,0.000e+00
9.089e-01,0.000e+00
9.133e-01,0.000e+00
9.178e-01,0.000e+00
9.222e-01,0.000e+00
9.266e-01,0.000e+00
9.311e-01,0.000e+00
9.355e-01,0.000e+00
9.400e-01,0.000e+00
9.444e-01,0.000e+00
9.489e-01,0.000e+00
9.533e-01,0.000e+00
9.578e-01,0.000e+00
9.622e-01,0.000e+00
9.667e-01,0.000e+00
9.711e-01,0.000e+00
9.755e-01,0.000e+00
9.800e-01,0.000e+00
9.844e-01,0.000e+00
9.889e-01,0.000e+00
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_017.csv <==
transmittance,probability_density
1.304e-01,0.000e+00
1.347e-01,0.000e+00
1.391e-01,2.294e-03
1.434e-01,2.294e-03
1.478e-01,0.000e+00
1.522e-01,0.000e+00
1.565e-01,0.000e+00
1.609e-01,0.000e+00
1.652e-01,0.000e+00
1.696e-01,0.000e+00
1.740e-01,2.294e-03
1.783e-01,4.588e-03
1.827e-01,2.294e-03
1.870e-01,4.588e-03
1.914e-01,2.294e-03
1.957e-01,4.588e-03
2.001e-01,2.294e-03
2.045e-01,9.176e-03
2.088e-01,1.376e-02
2.132e-01,4.588e-03
2.175e-01,1.606e-02
2.219e-01,6.882e-03
2.263e-01,1.376e-02
2.306e-01,2.523e-02
2.350e-01,2.982e-02
2.393e-01,3.900e-02
2.437e-01,3.212e-02
2.481e-01,4.129e-02
2.524e-01,4.359e-02
2.568e-01,3.900e-02
2.611e-01,4.588e-02
2.655e-01,8.717e-02
2.699e-01,7.341e-02
2.742e-01,6.653e-02
2.786e-01,5.735e-02
2.829e-01,9.176e-02
2.873e-01,8.947e-02
2.916e-01,9.864e-02
2.960e-01,1.239e-01
3.004e-01,1.124e-01
3.047e-01,1.032e-01
3.091e-01,1.445e-01
3.134e-01,1.858e-01
3.178e-01,2.133e-01
3.222e-01,1.996e-01
3.265e-01,1.973e-01
3.309e-01,2.592e-01
3.352e-01,2.409e-01
3.396e-01,2.845e-01
3.440e-01,2.523e-01
3.483e-01,2.868e-01
3.527e-01,3.533e-01
3.570e-01,3.854e-01
3.614e-01,3.418e-01
3.658e-01,4.496e-01
3.701e-01,4.978e-01
3.745e-01,5.162e-01
3.788e-01,6.125e-01
3.832e-01,6.630e-01
3.875e-01,6.630e-01
3.919e-01,6.745e-01
3.963e-01,7.547e-01
4.006e-01,7.502e-01
4.050e-01,7.593e-01
4.093e-01,9.153e-01
4.137e-01,1.007e+00
4.181e-01,9.773e-01
4.224e-01,9.566e-01
4.268e-01,1.124e+00
4.311e-01,1.147e+00
4.355e-01,1.246e+00
4.399e-01,1.337e+00
4.442e-01,1.445e+00
4.486e-01,1.567e+00
4.529e-01,1.592e+00
4.573e-01,1.647e+00
4.617e-01,1.743e+00
4.660e-01,1.702e+00
4.704e-01,1.952e+00
4.747e-01,2.058e+00
4.791e-01,2.003e+00
4.834e-01,2.214e+00
4.878e-01,2.244e+00
4.922e-01,2.365e+00
4.965e-01,2.427e+00
5.009e-01,2.404e+00
5.052e-01,2.746e+00
5.096e-01,2.629e+00
5.140e-01,2.721e+00
5.183e-01,2.872e+00
5.227e-01,2.934e+00
5.270e-01,2.966e+00
5.314e-01,3.186e+00
5.358e-01,3.294e+00
5.401e-01,3.191e+00
5.445e-01,3.377e+00
5.488e-01,3.306e+00
5.532e-01,3.551e+00
5.576e-01,3.677e+00
5.619e-01,3.496e+00
5.663e-01,3.682e+00
5.706e-01,3.817e+00
5.750e-01,3.664e+00
5.793e-01,3.918e+00
5.837e-01,3.765e+00
5.881e-01,4.040e+00
5.924e-01,4.044e+00
5.968e-01,3.900e+00
6.011e-01,3.872e+00
6.055e-01,3.801e+00
6.099e-01,4.143e+00
6.142e-01,3.934e+00
6.186e-01,3.907e+00
6.229e-01,3.960e+00
6.273e-01,3.893e+00
6.317e-01,3.884e+00
6.360e-01,3.739e+00
6.404e-01,3.797e+00
6.447e-01,3.705e+00
6.491e-01,3.726e+00
6.535e-01,3.501e+00
6.578e-01,3.315e+00
6.622e-01,3.423e+00
6.665e-01,3.372e+00
6.709e-01,3.044e+00
6.752e-01,3.095e+00
6.796e-01,2.911e+00
6.840e-01,2.842e+00
6.883e-01,2.771e+00
6.927e-01,2.416e+00
6.970e-01,2.537e+00
7.014e-01,2.388e+00
7.058e-01,2.271e+00
7.101e-01,2.104e+00
7.145e-01,1.925e+00
7.188e-01,1.890e+00
7.232e-01,1.656e+00
7.276e-01,1.709e+00
7.319e-01,1.468e+00
7.363e-01,1.392e+00
7.406e-01,1.248e+00
7.450e-01,1.147e+00
7.494e-01,1.007e+00
7.537e-01,9.933e-01
7.581e-01,9.062e-01
7.624e-01,8.442e-01
7.668e-01,7.433e-01
7.711e-01,6.515e-01
7.755e-01,5.850e-01
7.799e-01,4.749e-01
7.842e-01,4.542e-01
7.886e-01,3.579e-01
7.929e-01,3.189e-01
7.973e-01,2.776e-01
8.017e-01,2.409e-01
8.060e-01,1.537e-01
8.104e-01,1.721e-01
8.147e-01,1.514e-01
8.191e-01,1.170e-01
8.235e-01,7.570e-02
8.278e-01,8.488e-02
8.322e-01,5.506e-02
8.365e-01,3.670e-02
8.409e-01,1.835e-02
8.453e-01,2.065e-02
8.496e-01,9.176e-03
8.540e-01,1.376e-02
8.583e-01,6.882e-03
8.627e-01,9.176e-03
8.670e-01,6.882e-03
8.714e-01,0.000e+00
8.758e-01,2.294e-03
8.801e-01,2.294e-03
8.845e-01,0.000e+00
8.888e-01,0.000e+00
8.932e-01,0.000e+00
8.976e-01,0.000e+00
9.019e-01,0.000e+00
9.063e-01,0.000e+00
9.106e-01,0.000e+00
9.150e-01,0.000e+00
9.194e-01,0.000e+00
9.237e-01,0.000e+00
9.281e-01,0.000e+00
9.324e-01,0.000e+00
9.368e-01,0.000e+00
9.412e-01,0.000e+00
9.455e-01,0.000e+00
9.499e-01,0.000e+00
9.542e-01,0.000e+00
9.586e-01,0.000e+00
9.629e-01,0.000e+00
9.673e-01,0.000e+00
9.717e-01,0.000e+00
9.760e-01,0.000e+00
9.804e-01,0.000e+00
9.847e-01,0.000e+00
9.891e-01,0.000e+00
9.935e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_018.csv <==
transmittance,probability_density
1.490e-01,0.000e+00
1.533e-01,0.000e+00
1.576e-01,0.000e+00
1.618e-01,2.344e-03
1.661e-01,2.344e-03
1.704e-01,0.000e+00
1.746e-01,0.000e+00
1.789e-01,0.000e+00
1.832e-01,0.000e+00
1.874e-01,0.000e+00
1.917e-01,0.000e+00
1.960e-01,0.000e+00
2.002e-01,2.344e-03
2.045e-01,7.033e-03
2.088e-01,2.344e-03
2.130e-01,2.344e-03
2.173e-01,4.689e-03
2.216e-01,2.344e-03
2.258e-01,2.344e-03
2.301e-01,7.033e-03
2.344e-01,1.172e-02
2.386e-01,1.172e-02
2.429e-01,9.378e-03
2.471e-01,9.378e-03
2.514e-01,7.033e-03
2.557e-01,2.344e-02
2.599e-01,1.641e-02
2.642e-01,3.048e-02
2.685e-01,3.986e-02
2.727e-01,3.048e-02
2.770e-01,3.986e-02
2.813e-01,3.751e-02
2.855e-01,3.048e-02
2.898e-01,4.923e-02
2.941e-01,5.861e-02
2.983e-01,8.674e-02
3.026e-01,6.564e-02
3.069e-01,4.923e-02
3.111e-01,7.268e-02
3.154e-01,7.971e-02
3.197e-01,8.674e-02
3.239e-01,1.078e-01
3.282e-01,1.008e-01
3.325e-01,1.032e-01
3.367e-01,1.243e-01
3.410e-01,1.454e-01
3.453e-01,1.360e-01
3.495e-01,2.110e-01
3.538e-01,1.782e-01
3.580e-01,2.110e-01
3.623e-01,2.180e-01
3.666e-01,2.344e-01
3.708e-01,2.462e-01
3.751e-01,2.602e-01
3.794e-01,2.907e-01
3.836e-01,2.954e-01
3.879e-01,3.118e-01
3.922e-01,2.954e-01
3.964e-01,3.892e-01
4.007e-01,4.712e-01
4.050e-01,4.572e-01
4.092e-01,5.111e-01
4.135e-01,5.767e-01
4.178e-01,5.931e-01
4.220e-01,6.846e-01
4.263e-01,7.010e-01
4.306e-01,5.955e-01
4.348e-01,7.924e-01
4.391e-01,8.018e-01
4.434e-01,7.690e-01
4.476e-01,9.378e-01
4.519e-01,9.518e-01
4.562e-01,9.120e-01
4.604e-01,1.015e+00
4.647e-01,1.217e+00
4.690e-01,1.067e+00
4.732e-01,1.329e+00
4.775e-01,1.348e+00
4.817e-01,1.439e+00
4.860e-01,1.522e+00
4.903e-01,1.625e+00
4.945e-01,1.707e+00
4.988e-01,1.707e+00
5.031e-01,1.707e+00
5.073e-01,1.808e+00
5.116e-01,2.002e+00
5.159e-01,2.192e+00
5.201e-01,2.150e+00
5.244e-01,2.187e+00
5.287e-01,2.419e+00
5.329e-01,2.478e+00
5.372e-01,2.382e+00
5.415e-01,2.621e+00
5.457e-01,2.712e+00
5.500e-01,2.795e+00
5.543e-01,2.792e+00
5.585e-01,2.982e+00
5.628e-01,2.963e+00
5.671e-01,3.149e+00
5.713e-01,3.282e+00
5.756e-01,3.432e+00
5.799e-01,3.444e+00
5.841e-01,3.301e+00
5.884e-01,3.531e+00
5.926e-01,3.669e+00
5.969e-01,3.662e+00
6.012e-01,3.798e+00
6.054e-01,3.676e+00
6.097e-01,3.868e+00
6.140e-01,4.037e+00
6.182e-01,3.847e+00
6.225e-01,4.117e+00
6.268e-01,4.206e+00
6.310e-01,3.960e+00
6.353e-01,4.126e+00
6.396e-01,4.004e+00
6.438e-01,4.126e+00
6.481e-01,4.215e+00
6.524e-01,4.018e+00
6.566e-01,4.098e+00
6.609e-01,4.157e+00
6.652e-01,4.032e+00
6.694e-01,3.861e+00
6.737e-01,4.065e+00
6.780e-01,3.833e+00
6.822e-01,3.859e+00
6.865e-01,3.880e+00
6.908e-01,3.477e+00
6.950e-01,3.648e+00
6.993e-01,3.360e+00
7.036e-01,3.296e+00
7.078e-01,3.163e+00
7.121e-01,3.181e+00
7.163e-01,3.006e+00
7.206e-01,2.743e+00
7.249e-01,2.762e+00
7.291e-01,2.612e+00
7.334e-01,2.572e+00
7.377e-01,2.319e+00
7.419e-01,2.077e+00
7.462e-01,2.047e+00
7.505e-01,1.990e+00
7.547e-01,1.681e+00
7.590e-01,1.702e+00
7.633e-01,1.470e+00
7.675e-01,1.339e+00
7.718e-01,1.257e+00
7.761e-01,1.081e+00
7.803e-01,1.064e+00
7.846e-01,9.636e-01
7.889e-01,8.792e-01
7.931e-01,7.924e-01
7.974e-01,6.846e-01
8.017e-01,5.955e-01
8.059e-01,4.783e-01
8.102e-01,4.290e-01
8.145e-01,3.681e-01
8.187e-01,3.095e-01
8.230e-01,2.462e-01
8.272e-01,1.993e-01
8.315e-01,1.641e-01
8.358e-01,1.571e-01
8.400e-01,1.055e-01
8.443e-01,9.612e-02
8.486e-01,7.502e-02
8.528e-01,3.751e-02
8.571e-01,3.048e-02
8.614e-01,2.110e-02
8.656e-01,1.407e-02
8.699e-01,9.378e-03
8.742e-01,4.689e-03
8.784e-01,7.033e-03
8.827e-01,1.172e-02
8.870e-01,0.000e+00
8.912e-01,2.344e-03
8.955e-01,0.000e+00
8.998e-01,0.000e+00
9.040e-01,0.000e+00
9.083e-01,0.000e+00
9.126e-01,0.000e+00
9.168e-01,0.000e+00
9.211e-01,0.000e+00
9.254e-01,0.000e+00
9.296e-01,0.000e+00
9.339e-01,0.000e+00
9.382e-01,0.000e+00
9.424e-01,0.000e+00
9.467e-01,0.000e+00
9.509e-01,0.000e+00
9.552e-01,0.000e+00
9.595e-01,0.000e+00
9.637e-01,0.000e+00
9.680e-01,0.000e+00
9.723e-01,0.000e+00
9.765e-01,0.000e+00
9.808e-01,0.000e+00
9.851e-01,0.000e+00
9.893e-01,0.000e+00
9.936e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_019.csv <==
transmittance,probability_density
1.690e-01,0.000e+00
1.732e-01,0.000e+00
1.773e-01,0.000e+00
1.815e-01,0.000e+00
1.857e-01,2.401e-03
1.898e-01,2.401e-03
1.940e-01,0.000e+00
1.981e-01,0.000e+00
2.023e-01,0.000e+00
2.065e-01,0.000e+00
2.106e-01,0.000e+00
2.148e-01,0.000e+00
2.190e-01,0.000e+00
2.231e-01,2.401e-03
2.273e-01,0.000e+00
2.315e-01,7.202e-03
2.356e-01,4.801e-03
2.398e-01,2.401e-03
2.440e-01,4.801e-03
2.481e-01,2.401e-03
2.523e-01,0.000e+00
2.565e-01,7.202e-03
2.606e-01,7.202e-03
2.648e-01,1.200e-02
2.690e-01,9.603e-03
2.731e-01,1.200e-02
2.773e-01,9.603e-03
2.815e-01,1.680e-02
2.856e-01,1.200e-02
2.898e-01,1.921e-02
2.940e-01,2.401e-02
2.981e-01,2.641e-02
3.023e-01,2.641e-02
3.065e-01,4.561e-02
3.106e-01,4.081e-02
3.148e-01,3.361e-02
3.189e-01,3.121e-02
3.231e-01,6.482e-02
3.273e-01,6.962e-02
3.314e-01,8.402e-02
3.356e-01,5.041e-02
3.398e-01,5.522e-02
3.439e-01,5.282e-02
3.481e-01,1.056e-01
3.523e-01,7.922e-02
3.564e-01,8.162e-02
3.606e-01,9.603e-02
3.648e-01,1.224e-01
3.689e-01,1.464e-01
3.731e-01,1.272e-01
3.773e-01,1.488e-01
3.814e-01,1.680e-01
3.856e-01,1.584e-01
3.898e-01,2.017e-01
3.939e-01,1.729e-01
3.981e-01,2.329e-01
4.023e-01,2.233e-01
4.064e-01,2.665e-01
4.106e-01,2.713e-01
4.148e-01,2.953e-01
4.189e-01,2.809e-01
4.231e-01,2.641e-01
4.272e-01,3.337e-01
4.314e-01,3.961e-01
4.356e-01,4.969e-01
4.397e-01,4.249e-01
4.439e-01,4.801e-01
4.481e-01,5.810e-01
4.522e-01,6.194e-01
4.564e-01,6.290e-01
4.606e-01,6.290e-01
4.647e-01,6.410e-01
4.689e-01,7.610e-01
4.731e-01,7.994e-01
4.772e-01,8.162e-01
4.814e-01,8.138e-01
4.856e-01,9.051e-01
4.897e-01,9.315e-01
4.939e-01,1.037e+00
4.981e-01,1.049e+00
5.022e-01,1.140e+00
5.064e-01,1.210e+00
5.106e-01,1.368e+00
5.147e-01,1.340e+00
5.189e-01,1.436e+00
5.231e-01,1.565e+00
5.272e-01,1.789e+00
5.314e-01,1.611e+00
5.356e-01,1.688e+00
5.397e-01,1.755e+00
5.439e-01,1.868e+00
5.480e-01,2.168e+00
5.522e-01,2.194e+00
5.564e-01,2.259e+00
5.605e-01,2.182e+00
5.647e-01,2.401e+00
5.689e-01,2.559e+00
5.730e-01,2.626e+00
5.772e-01,2.516e+00
5.814e-01,2.734e+00
5.855e-01,2.910e+00
5.897e-01,2.917e+00
5.939e-01,3.075e+00
5.980e-01,3.075e+00
6.022e-01,3.164e+00
6.064e-01,3.368e+00
6.105e-01,3.483e+00
6.147e-01,3.431e+00
6.189e-01,3.651e+00
6.230e-01,3.793e+00
6.272e-01,3.635e+00
6.314e-01,3.839e+00
6.355e-01,3.839e+00
6.397e-01,3.769e+00
6.439e-01,4.228e+00
6.480e-01,4.112e+00
6.522e-01,4.033e+00
6.563e-01,4.357e+00
6.605e-01,4.290e+00
6.647e-01,4.297e+00
6.688e-01,4.192e+00
6.730e-01,4.208e+00
6.772e-01,4.362e+00
6.813e-01,4.410e+00
6.855e-01,4.271e+00
6.897e-01,4.456e+00
6.938e-01,4.278e+00
6.980e-01,4.225e+00
7.022e-01,4.180e+00
7.063e-01,4.033e+00
7.105e-01,4.002e+00
7.147e-01,4.244e+00
7.188e-01,3.944e+00
7.230e-01,3.779e+00
7.272e-01,3.685e+00
7.313e-01,3.553e+00
7.355e-01,3.407e+00
7.397e-01,3.313e+00
7.438e-01,3.339e+00
7.480e-01,2.953e+00
7.522e-01,2.919e+00
7.563e-01,2.895e+00
7.605e-01,2.523e+00
7.647e-01,2.487e+00
7.688e-01,2.372e+00
7.730e-01,2.199e+00
7.771e-01,1.981e+00
7.813e-01,1.796e+00
7.855e-01,1.695e+00
7.896e-01,1.599e+00
7.938e-01,1.352e+00
7.980e-01,1.275e+00
8.021e-01,1.138e+00
8.063e-01,9.867e-01
8.105e-01,9.675e-01
8.146e-01,8.955e-01
8.188e-01,7.538e-01
8.230e-01,5.570e-01
8.271e-01,5.210e-01
8.313e-01,4.633e-01
8.355e-01,3.889e-01
8.396e-01,2.473e-01
8.438e-01,2.641e-01
8.480e-01,1.608e-01
8.521e-01,2.017e-01
8.563e-01,1.032e-01
8.605e-01,9.603e-02
8.646e-01,7.202e-02
8.688e-01,4.081e-02
8.730e-01,2.641e-02
8.771e-01,2.161e-02
8.813e-01,9.603e-03
8.854e-01,7.202e-03
8.896e-01,7.202e-03
8.938e-01,7.202e-03
8.979e-01,4.801e-03
9.021e-01,0.000e+00
9.063e-01,0.000e+00
9.104e-01,0.000e+00
9.146e-01,0.000e+00
9.188e-01,0.000e+00
9.229e-01,0.000e+00
9.271e-01,0.000e+00
9.313e-01,0.000e+00
9.354e-01,0.000e+00
9.396e-01,0.000e+00
9.438e-01,0.000e+00
9.479e-01,0.000e+00
9.521e-01,0.000e+00
9.563e-01,0.000e+00
9.604e-01,0.000e+00
9.646e-01,0.000e+00
9.688e-01,0.000e+00
9.729e-01,0.000e+00
9.771e-01,0.000e+00
9.813e-01,0.000e+00
9.854e-01,0.000e+00
9.896e-01,0.000e+00
9.938e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_02.csv <==
transmittance,probability_density
1.905e-01,0.000e+00
1.945e-01,0.000e+00
1.986e-01,0.000e+00
2.027e-01,0.000e+00
2.067e-01,2.464e-03
2.108e-01,2.464e-03
2.148e-01,0.000e+00
2.189e-01,0.000e+00
2.229e-01,0.000e+00
2.270e-01,0.000e+00
2.311e-01,0.000e+00
2.351e-01,0.000e+00
2.392e-01,0.000e+00
2.432e-01,0.000e+00
2.473e-01,0.000e+00
2.513e-01,2.464e-03
2.554e-01,4.929e-03
2.595e-01,4.929e-03
2.635e-01,2.464e-03
2.676e-01,4.929e-03
2.716e-01,0.000e+00
2.757e-01,4.929e-03
2.798e-01,0.000e+00
2.838e-01,1.232e-02
2.879e-01,4.929e-03
2.919e-01,4.929e-03
2.960e-01,1.232e-02
3.000e-01,9.858e-03
3.041e-01,9.858e-03
3.082e-01,1.725e-02
3.122e-01,9.858e-03
3.163e-01,9.858e-03
3.203e-01,1.972e-02
3.244e-01,2.218e-02
3.284e-01,3.450e-02
3.325e-01,3.450e-02
3.366e-01,2.711e-02
3.406e-01,3.204e-02
3.447e-01,2.957e-02
3.487e-01,4.929e-02
3.528e-01,4.682e-02
3.569e-01,8.133e-02
3.609e-01,5.668e-02
3.650e-01,5.175e-02
3.690e-01,5.668e-02
3.731e-01,6.408e-02
3.771e-01,7.147e-02
3.812e-01,9.611e-02
3.853e-01,8.133e-02
3.893e-01,6.654e-02
3.934e-01,1.282e-01
3.974e-01,1.060e-01
4.015e-01,1.331e-01
4.055e-01,1.183e-01
4.096e-01,1.602e-01
4.137e-01,1.676e-01
4.177e-01,1.503e-01
4.218e-01,1.774e-01
4.258e-01,1.873e-01
4.299e-01,1.922e-01
4.339e-01,2.193e-01
4.380e-01,2.317e-01
4.421e-01,2.612e-01
4.461e-01,3.105e-01
4.502e-01,2.711e-01
4.542e-01,2.785e-01
4.583e-01,3.007e-01
4.624e-01,3.549e-01
4.664e-01,4.559e-01
4.705e-01,4.411e-01
4.745e-01,4.510e-01
4.786e-01,4.978e-01
4.826e-01,5.717e-01
4.867e-01,5.323e-01
4.908e-01,5.890e-01
4.948e-01,7.073e-01
4.989e-01,6.457e-01
5.029e-01,7.763e-01
5.070e-01,7.566e-01
5.110e-01,8.404e-01
5.151e-01,8.305e-01
5.192e-01,9.463e-01
5.232e-01,9.907e-01
5.273e-01,9.069e-01
5.313e-01,1.111e+00
5.354e-01,1.124e+00
5.394e-01,1.180e+00
5.435e-01,1.284e+00
5.476e-01,1.328e+00
5.516e-01,1.585e+00
5.557e-01,1.493e+00
5.597e-01,1.619e+00
5.638e-01,1.824e+00
5.679e-01,1.661e+00
5.719e-01,1.806e+00
5.760e-01,1.900e+00
5.800e-01,2.016e+00
5.841e-01,2.213e+00
5.881e-01,2.282e+00
5.922e-01,2.314e+00
5.963e-01,2.386e+00
6.003e-01,2.578e+00
6.044e-01,2.642e+00
6.084e-01,2.595e+00
6.125e-01,2.763e+00
6.165e-01,2.851e+00
6.206e-01,3.073e+00
6.247e-01,3.098e+00
6.287e-01,3.214e+00
6.328e-01,3.174e+00
6.368e-01,3.504e+00
6.409e-01,3.349e+00
6.449e-01,3.662e+00
6.490e-01,3.830e+00
6.531e-01,3.778e+00
6.571e-01,3.904e+00
6.612e-01,4.032e+00
6.652e-01,3.753e+00
6.693e-01,4.372e+00
6.734e-01,4.071e+00
6.774e-01,4.305e+00
6.815e-01,4.397e+00
6.855e-01,4.397e+00
6.896e-01,4.532e+00
6.936e-01,4.648e+00
6.977e-01,4.490e+00
7.018e-01,4.438e+00
7.058e-01,4.522e+00
7.099e-01,4.724e+00
7.139e-01,4.643e+00
7.180e-01,4.616e+00
7.220e-01,4.512e+00
7.261e-01,4.505e+00
7.302e-01,4.379e+00
7.342e-01,4.434e+00
7.383e-01,4.239e+00
7.423e-01,4.411e+00
7.464e-01,4.300e+00
7.504e-01,3.886e+00
7.545e-01,4.074e+00
7.586e-01,3.785e+00
7.626e-01,3.719e+00
7.667e-01,3.455e+00
7.707e-01,3.312e+00
7.748e-01,3.327e+00
7.789e-01,3.076e+00
7.829e-01,2.832e+00
7.870e-01,2.573e+00
7.910e-01,2.721e+00
7.951e-01,2.358e+00
7.991e-01,2.105e+00
8.032e-01,2.045e+00
8.073e-01,1.750e+00
8.113e-01,1.565e+00
8.154e-01,1.508e+00
8.194e-01,1.390e+00
8.235e-01,1.235e+00
8.275e-01,9.661e-01
8.316e-01,1.067e+00
8.357e-01,7.270e-01
8.397e-01,6.950e-01
8.438e-01,5.619e-01
8.478e-01,5.126e-01
8.519e-01,3.918e-01
8.560e-01,3.007e-01
8.600e-01,2.440e-01
8.641e-01,2.045e-01
8.681e-01,1.553e-01
8.722e-01,9.365e-02
8.762e-01,7.886e-02
8.803e-01,5.175e-02
8.844e-01,2.957e-02
8.884e-01,2.218e-02
8.925e-01,1.232e-02
8.965e-01,4.929e-03
9.006e-01,7.393e-03
9.046e-01,4.929e-03
9.087e-01,2.464e-03
9.128e-01,0.000e+00
9.168e-01,0.000e+00
9.209e-01,0.000e+00
9.249e-01,0.000e+00
9.290e-01,0.000e+00
9.330e-01,0.000e+00
9.371e-01,0.000e+00
9.412e-01,0.000e+00
9.452e-01,0.000e+00
9.493e-01,0.000e+00
9.533e-01,0.000e+00
9.574e-01,0.000e+00
9.615e-01,0.000e+00
9.655e-01,0.000e+00
9.696e-01,0.000e+00
9.736e-01,0.000e+00
9.777e-01,0.000e+00
9.817e-01,0.000e+00
9.858e-01,0.000e+00
9.899e-01,0.000e+00
9.939e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_021.csv <==
transmittance,probability_density
2.130e-01,0.000e+00
2.169e-01,0.000e+00
2.209e-01,0.000e+00
2.248e-01,0.000e+00
2.288e-01,0.000e+00
2.327e-01,2.535e-03
2.366e-01,0.000e+00
2.406e-01,2.535e-03
2.445e-01,0.000e+00
2.485e-01,0.000e+00
2.524e-01,0.000e+00
2.564e-01,0.000e+00
2.603e-01,0.000e+00
2.643e-01,0.000e+00
2.682e-01,0.000e+00
2.721e-01,0.000e+00
2.761e-01,2.535e-03
2.800e-01,5.070e-03
2.840e-01,2.535e-03
2.879e-01,5.070e-03
2.919e-01,0.000e+00
2.958e-01,2.535e-03
2.998e-01,5.070e-03
3.037e-01,2.535e-03
3.077e-01,2.535e-03
3.116e-01,1.014e-02
3.155e-01,1.014e-02
3.195e-01,2.535e-03
3.234e-01,1.267e-02
3.274e-01,5.070e-03
3.313e-01,7.605e-03
3.353e-01,1.521e-02
3.392e-01,1.014e-02
3.432e-01,1.267e-02
3.471e-01,1.267e-02
3.510e-01,2.281e-02
3.550e-01,3.042e-02
3.589e-01,2.788e-02
3.629e-01,1.774e-02
3.668e-01,2.535e-02
3.708e-01,4.056e-02
3.747e-01,3.042e-02
3.787e-01,3.802e-02
3.826e-01,4.563e-02
3.866e-01,6.844e-02
3.905e-01,5.577e-02
3.944e-01,4.563e-02
3.984e-01,6.337e-02
4.023e-01,8.619e-02
4.063e-01,6.084e-02
4.102e-01,8.112e-02
4.142e-01,6.591e-02
4.181e-01,9.379e-02
4.221e-01,1.115e-01
4.260e-01,9.379e-02
4.299e-01,9.632e-02
4.339e-01,1.141e-01
4.378e-01,1.293e-01
4.418e-01,1.597e-01
4.457e-01,1.521e-01
4.497e-01,1.420e-01
4.536e-01,1.977e-01
4.576e-01,1.774e-01
4.615e-01,1.876e-01
4.655e-01,1.901e-01
4.694e-01,2.332e-01
4.733e-01,2.687e-01
4.773e-01,2.484e-01
4.812e-01,2.890e-01
4.852e-01,2.814e-01
4.891e-01,3.346e-01
4.931e-01,3.929e-01
4.970e-01,3.777e-01
5.010e-01,4.335e-01
5.049e-01,4.284e-01
5.088e-01,4.512e-01
5.128e-01,4.664e-01
5.167e-01,5.501e-01
5.207e-01,5.627e-01
5.246e-01,7.123e-01
5.286e-01,6.515e-01
5.325e-01,7.123e-01
5.365e-01,6.946e-01
5.404e-01,8.112e-01
5.444e-01,9.480e-01
5.483e-01,8.416e-01
5.522e-01,8.973e-01
5.562e-01,1.009e+00
5.601e-01,1.052e+00
5.641e-01,9.658e-01
5.680e-01,1.118e+00
5.720e-01,1.354e+00
5.759e-01,1.212e+00
5.799e-01,1.465e+00
5.838e-01,1.425e+00
5.877e-01,1.612e+00
5.917e-01,1.627e+00
5.956e-01,1.825e+00
5.996e-01,1.792e+00
6.035e-01,1.894e+00
6.075e-01,1.962e+00
6.114e-01,2.134e+00
6.154e-01,2.264e+00
6.193e-01,2.213e+00
6.233e-01,2.484e+00
6.272e-01,2.449e+00
6.311e-01,2.636e+00
6.351e-01,2.702e+00
6.390e-01,2.872e+00
6.430e-01,2.814e+00
6.469e-01,2.976e+00
6.509e-01,3.123e+00
6.548e-01,3.202e+00
6.588e-01,3.392e+00
6.627e-01,3.374e+00
6.666e-01,3.503e+00
6.706e-01,3.668e+00
6.745e-01,3.982e+00
6.785e-01,3.792e+00
6.824e-01,3.817e+00
6.864e-01,4.292e+00
6.903e-01,4.122e+00
6.943e-01,4.401e+00
6.982e-01,4.218e+00
7.022e-01,4.504e+00
7.061e-01,4.611e+00
7.100e-01,4.725e+00
7.140e-01,4.783e+00
7.179e-01,4.882e+00
7.219e-01,4.887e+00
7.258e-01,4.730e+00
7.298e-01,4.842e+00
7.337e-01,4.659e+00
7.377e-01,5.103e+00
7.416e-01,4.801e+00
7.455e-01,5.128e+00
7.495e-01,4.616e+00
7.534e-01,4.986e+00
7.574e-01,4.776e+00
7.613e-01,4.700e+00
7.653e-01,4.684e+00
7.692e-01,4.340e+00
7.732e-01,4.504e+00
7.771e-01,4.340e+00
7.811e-01,4.162e+00
7.850e-01,3.861e+00
7.889e-01,3.891e+00
7.929e-01,3.582e+00
7.968e-01,3.523e+00
8.008e-01,3.290e+00
8.047e-01,2.973e+00
8.087e-01,2.842e+00
8.126e-01,2.621e+00
8.166e-01,2.542e+00
8.205e-01,2.157e+00
8.244e-01,2.063e+00
8.284e-01,1.797e+00
8.323e-01,1.658e+00
8.363e-01,1.521e+00
8.402e-01,1.308e+00
8.442e-01,1.141e+00
8.481e-01,9.404e-01
8.521e-01,8.035e-01
8.560e-01,7.199e-01
8.600e-01,5.830e-01
8.639e-01,4.588e-01
8.678e-01,4.005e-01
8.718e-01,2.510e-01
8.757e-01,2.307e-01
8.797e-01,1.648e-01
8.836e-01,1.039e-01
8.876e-01,6.844e-02
8.915e-01,3.042e-02
8.955e-01,4.056e-02
8.994e-01,2.281e-02
9.033e-01,1.014e-02
9.073e-01,2.535e-03
9.112e-01,7.605e-03
9.152e-01,0.000e+00
9.191e-01,2.535e-03
9.231e-01,0.000e+00
9.270e-01,0.000e+00
9.310e-01,0.000e+00
9.349e-01,0.000e+00
9.389e-01,0.000e+00
9.428e-01,0.000e+00
9.467e-01,0.000e+00
9.507e-01,0.000e+00
9.546e-01,0.000e+00
9.586e-01,0.000e+00
9.625e-01,0.000e+00
9.665e-01,0.000e+00
9.704e-01,0.000e+00
9.744e-01,0.000e+00
9.783e-01,0.000e+00
9.822e-01,0.000e+00
9.862e-01,0.000e+00
9.901e-01,0.000e+00
9.941e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_022.csv <==
transmittance,probability_density
2.365e-01,0.000e+00
2.404e-01,0.000e+00
2.442e-01,0.000e+00
2.480e-01,0.000e+00
2.519e-01,0.000e+00
2.557e-01,0.000e+00
2.595e-01,2.613e-03
2.633e-01,0.000e+00
2.672e-01,2.613e-03
2.710e-01,0.000e+00
2.748e-01,0.000e+00
2.786e-01,0.000e+00
2.825e-01,0.000e+00
2.863e-01,0.000e+00
2.901e-01,0.000e+00
2.940e-01,0.000e+00
2.978e-01,0.000e+00
3.016e-01,2.613e-03
3.054e-01,5.226e-03
3.093e-01,2.613e-03
3.131e-01,2.613e-03
3.169e-01,2.613e-03
3.207e-01,0.000e+00
3.246e-01,2.613e-03
3.284e-01,2.613e-03
3.322e-01,2.613e-03
3.360e-01,1.045e-02
3.399e-01,7.839e-03
3.437e-01,1.045e-02
3.475e-01,7.839e-03
3.514e-01,5.226e-03
3.552e-01,2.613e-03
3.590e-01,2.613e-03
3.628e-01,1.829e-02
3.667e-01,1.045e-02
3.705e-01,1.307e-02
3.743e-01,1.045e-02
3.781e-01,1.568e-02
3.820e-01,2.613e-02
3.858e-01,3.136e-02
3.896e-01,1.568e-02
3.934e-01,1.307e-02
3.973e-01,3.397e-02
4.011e-01,3.658e-02
4.049e-01,3.136e-02
4.088e-01,3.658e-02
4.126e-01,3.658e-02
4.164e-01,7.055e-02
4.202e-01,5.488e-02
4.241e-01,6.010e-02
4.279e-01,7.317e-02
4.317e-01,6.272e-02
4.355e-01,5.226e-02
4.394e-01,7.317e-02
4.432e-01,6.533e-02
4.470e-01,1.280e-01
4.509e-01,7.578e-02
4.547e-01,8.885e-02
4.585e-01,8.362e-02
4.623e-01,1.150e-01
4.662e-01,1.045e-01
4.700e-01,1.280e-01
4.738e-01,1.672e-01
4.776e-01,1.725e-01
4.815e-01,1.333e-01
4.853e-01,1.620e-01
4.891e-01,1.594e-01
4.929e-01,2.064e-01
4.968e-01,2.300e-01
5.006e-01,2.300e-01
5.044e-01,2.300e-01
5.083e-01,2.456e-01
5.121e-01,2.535e-01
5.159e-01,3.371e-01
5.197e-01,3.606e-01
5.236e-01,3.423e-01
5.274e-01,4.024e-01
5.312e-01,4.312e-01
5.350e-01,4.155e-01
5.389e-01,4.416e-01
5.427e-01,4.390e-01
5.465e-01,5.671e-01
5.503e-01,5.514e-01
5.542e-01,6.010e-01
5.580e-01,6.716e-01
5.618e-01,7.447e-01
5.657e-01,6.977e-01
5.695e-01,7.578e-01
5.733e-01,8.414e-01
5.771e-01,9.329e-01
5.810e-01,9.721e-01
5.848e-01,9.695e-01
5.886e-01,1.001e+00
5.924e-01,9.956e-01
5.963e-01,1.142e+00
6.001e-01,1.202e+00
6.039e-01,1.375e+00
6.078e-01,1.273e+00
6.116e-01,1.495e+00
6.154e-01,1.672e+00
6.192e-01,1.620e+00
6.231e-01,1.644e+00
6.269e-01,1.881e+00
6.307e-01,1.957e+00
6.345e-01,1.926e+00
6.384e-01,2.080e+00
6.422e-01,2.396e+00
6.460e-01,2.331e+00
6.498e-01,2.480e+00
6.537e-01,2.388e+00
6.575e-01,2.759e+00
6.613e-01,2.793e+00
6.652e-01,2.791e+00
6.690e-01,2.961e+00
6.728e-01,3.136e+00
6.766e-01,3.115e+00
6.805e-01,3.355e+00
6.843e-01,3.418e+00
6.881e-01,3.609e+00
6.919e-01,3.601e+00
6.958e-01,3.797e+00
6.996e-01,4.202e+00
7.034e-01,3.865e+00
7.072e-01,4.176e+00
7.111e-01,4.113e+00
7.149e-01,4.516e+00
7.187e-01,4.476e+00
7.226e-01,4.591e+00
7.264e-01,4.821e+00
7.302e-01,5.067e+00
7.340e-01,5.124e+00
7.379e-01,5.080e+00
7.417e-01,5.299e+00
7.455e-01,5.135e+00
7.493e-01,5.130e+00
7.532e-01,5.020e+00
7.570e-01,5.255e+00
7.608e-01,5.276e+00
7.647e-01,5.289e+00
7.685e-01,5.062e+00
7.723e-01,5.448e+00
7.761e-01,5.200e+00
7.800e-01,5.158e+00
7.838e-01,5.119e+00
7.876e-01,5.020e+00
7.914e-01,4.782e+00
7.953e-01,4.617e+00
7.991e-01,4.792e+00
8.029e-01,4.356e+00
8.067e-01,4.011e+00
8.106e-01,4.173e+00
8.144e-01,3.867e+00
8.182e-01,3.611e+00
8.221e-01,3.287e+00
8.259e-01,3.047e+00
8.297e-01,2.914e+00
8.335e-01,2.616e+00
8.374e-01,2.334e+00
8.412e-01,2.247e+00
8.450e-01,1.908e+00
8.488e-01,1.798e+00
8.527e-01,1.518e+00
8.565e-01,1.301e+00
8.603e-01,1.077e+00
8.641e-01,9.120e-01
8.680e-01,7.604e-01
8.718e-01,6.533e-01
8.756e-01,4.782e-01
8.795e-01,4.207e-01
8.833e-01,3.031e-01
8.871e-01,2.064e-01
8.909e-01,1.594e-01
8.948e-01,7.317e-02
8.986e-01,4.965e-02
9.024e-01,3.658e-02
9.062e-01,3.658e-02
9.101e-01,1.045e-02
9.139e-01,2.613e-03
9.177e-01,7.839e-03
9.216e-01,0.000e+00
9.254e-01,2.613e-03
9.292e-01,0.000e+00
9.330e-01,0.000e+00
9.369e-01,0.000e+00
9.407e-01,0.000e+00
9.445e-01,0.000e+00
9.483e-01,0.000e+00
9.522e-01,0.000e+00
9.560e-01,0.000e+00
9.598e-01,0.000e+00
9.636e-01,0.000e+00
9.675e-01,0.000e+00
9.713e-01,0.000e+00
9.751e-01,0.000e+00
9.790e-01,0.000e+00
9.828e-01,0.000e+00
9.866e-01,0.000e+00
9.904e-01,0.000e+00
9.943e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_023.csv <==
transmittance,probability_density
2.612e-01,0.000e+00
2.649e-01,0.000e+00
2.686e-01,0.000e+00
2.723e-01,0.000e+00
2.760e-01,0.000e+00
2.797e-01,0.000e+00
2.834e-01,0.000e+00
2.871e-01,2.700e-03
2.908e-01,0.000e+00
2.945e-01,2.700e-03
2.982e-01,0.000e+00
3.020e-01,0.000e+00
3.057e-01,0.000e+00
3.094e-01,0.000e+00
3.131e-01,0.000e+00
3.168e-01,0.000e+00
3.205e-01,0.000e+00
3.242e-01,0.000e+00
3.279e-01,5.401e-03
3.316e-01,0.000e+00
3.353e-01,5.401e-03
3.390e-01,0.000e+00
3.427e-01,2.700e-03
3.464e-01,2.700e-03
3.501e-01,2.700e-03
3.538e-01,0.000e+00
3.575e-01,8.101e-03
3.612e-01,2.700e-03
3.649e-01,5.401e-03
3.686e-01,8.101e-03
3.723e-01,1.350e-02
3.760e-01,5.401e-03
3.797e-01,5.401e-03
3.834e-01,2.700e-03
3.871e-01,5.401e-03
3.908e-01,1.890e-02
3.945e-01,1.080e-02
3.982e-01,5.401e-03
4.019e-01,1.080e-02
4.056e-01,1.350e-02
4.093e-01,1.350e-02
4.130e-01,2.970e-02
4.167e-01,2.430e-02
4.205e-01,1.620e-02
4.242e-01,2.970e-02
4.279e-01,1.890e-02
4.316e-01,3.240e-02
4.353e-01,2.700e-02
4.390e-01,3.781e-02
4.427e-01,3.781e-02
4.464e-01,7.561e-02
4.501e-01,7.291e-02
4.538e-01,5.131e-02
4.575e-01,6.481e-02
4.612e-01,4.321e-02
4.649e-01,7.561e-02
4.686e-01,9.991e-02
4.723e-01,5.671e-02
4.760e-01,6.481e-02
4.797e-01,7.831e-02
4.834e-01,9.991e-02
4.871e-01,8.641e-02
4.908e-01,9.991e-02
4.945e-01,1.431e-01
4.982e-01,9.451e-02
5.019e-01,1.674e-01
5.056e-01,1.512e-01
5.093e-01,1.485e-01
5.130e-01,1.404e-01
5.167e-01,1.377e-01
5.204e-01,1.485e-01
5.241e-01,2.241e-01
5.278e-01,2.484e-01
5.315e-01,2.160e-01
5.353e-01,2.754e-01
5.390e-01,2.403e-01
5.427e-01,3.375e-01
5.464e-01,2.808e-01
5.501e-01,3.429e-01
5.538e-01,3.808e-01
5.575e-01,3.619e-01
5.612e-01,4.078e-01
5.649e-01,4.726e-01
5.686e-01,4.618e-01
5.723e-01,4.726e-01
5.760e-01,5.617e-01
5.797e-01,5.320e-01
5.834e-01,6.265e-01
5.871e-01,6.319e-01
5.908e-01,7.318e-01
5.945e-01,7.210e-01
5.982e-01,8.695e-01
6.019e-01,8.452e-01
6.056e-01,8.506e-01
6.093e-01,9.667e-01
6.130e-01,1.032e+00
6.167e-01,1.013e+00
6.204e-01,1.040e+00
6.241e-01,1.102e+00
6.278e-01,1.177e+00
6.315e-01,1.385e+00
6.352e-01,1.423e+00
6.389e-01,1.566e+00
6.426e-01,1.607e+00
6.463e-01,1.704e+00
6.500e-01,1.755e+00
6.538e-01,1.879e+00
6.575e-01,2.012e+00
6.612e-01,2.063e+00
6.649e-01,2.228e+00
6.686e-01,2.233e+00
6.723e-01,2.565e+00
6.760e-01,2.444e+00
6.797e-01,2.646e+00
6.834e-01,2.819e+00
6.871e-01,2.935e+00
6.908e-01,3.014e+00
6.945e-01,3.130e+00
6.982e-01,3.135e+00
7.019e-01,3.408e+00
7.056e-01,3.483e+00
7.093e-01,3.529e+00
7.130e-01,3.729e+00
7.167e-01,3.994e+00
7.204e-01,3.983e+00
7.241e-01,4.288e+00
7.278e-01,4.361e+00
7.315e-01,4.318e+00
7.352e-01,4.461e+00
7.389e-01,4.704e+00
7.426e-01,4.828e+00
7.463e-01,5.023e+00
7.500e-01,5.401e+00
7.537e-01,5.547e+00
7.574e-01,5.347e+00
7.611e-01,5.601e+00
7.648e-01,5.555e+00
7.686e-01,5.614e+00
7.723e-01,5.474e+00
7.760e-01,5.533e+00
7.797e-01,5.800e+00
7.834e-01,5.606e+00
7.871e-01,5.638e+00
7.908e-01,5.673e+00
7.945e-01,5.922e+00
7.982e-01,5.603e+00
8.019e-01,5.628e+00
8.056e-01,5.339e+00
8.093e-01,5.185e+00
8.130e-01,5.123e+00
8.167e-01,5.061e+00
8.204e-01,4.901e+00
8.241e-01,4.456e+00
8.278e-01,4.394e+00
8.315e-01,3.978e+00
8.352e-01,3.813e+00
8.389e-01,3.497e+00
8.426e-01,3.289e+00
8.463e-01,2.943e+00
8.500e-01,2.760e+00
8.537e-01,2.433e+00
8.574e-01,2.266e+00
8.611e-01,1.931e+00
8.648e-01,1.653e+00
8.685e-01,1.429e+00
8.722e-01,1.121e+00
8.759e-01,9.154e-01
8.796e-01,8.479e-01
8.833e-01,6.373e-01
8.871e-01,4.753e-01
8.908e-01,3.970e-01
8.945e-01,2.484e-01
8.982e-01,1.728e-01
9.019e-01,9.181e-02
9.056e-01,7.021e-02
9.093e-01,2.700e-02
9.130e-01,3.510e-02
9.167e-01,1.080e-02
9.204e-01,5.401e-03
9.241e-01,5.401e-03
9.278e-01,0.000e+00
9.315e-01,2.700e-03
9.352e-01,0.000e+00
9.389e-01,0.000e+00
9.426e-01,0.000e+00
9.463e-01,0.000e+00
9.500e-01,0.000e+00
9.537e-01,0.000e+00
9.574e-01,0.000e+00
9.611e-01,0.000e+00
9.648e-01,0.000e+00
9.685e-01,0.000e+00
9.722e-01,0.000e+00
9.759e-01,0.000e+00
9.796e-01,0.000e+00
9.833e-01,0.000e+00
9.870e-01,0.000e+00
9.907e-01,0.000e+00
9.944e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_024.csv <==
transmittance,probability_density
2.870e-01,0.000e+00
2.905e-01,0.000e+00
2.941e-01,0.000e+00
2.977e-01,0.000e+00
3.013e-01,0.000e+00
3.048e-01,0.000e+00
3.084e-01,0.000e+00
3.120e-01,2.798e-03
3.156e-01,0.000e+00
3.191e-01,0.000e+00
3.227e-01,2.798e-03
3.263e-01,0.000e+00
3.299e-01,0.000e+00
3.334e-01,0.000e+00
3.370e-01,0.000e+00
3.406e-01,0.000e+00
3.442e-01,0.000e+00
3.477e-01,0.000e+00
3.513e-01,0.000e+00
3.549e-01,5.596e-03
3.585e-01,0.000e+00
3.620e-01,2.798e-03
3.656e-01,2.798e-03
3.692e-01,0.000e+00
3.727e-01,2.798e-03
3.763e-01,2.798e-03
3.799e-01,5.596e-03
3.835e-01,5.596e-03
3.870e-01,5.596e-03
3.906e-01,2.798e-03
3.942e-01,5.596e-03
3.978e-01,2.798e-03
4.013e-01,5.596e-03
4.049e-01,1.679e-02
4.085e-01,5.596e-03
4.121e-01,1.399e-02
4.156e-01,2.798e-03
4.192e-01,5.596e-03
4.228e-01,5.596e-03
4.264e-01,8.394e-03
4.299e-01,1.119e-02
4.335e-01,8.394e-03
4.371e-01,2.798e-02
4.407e-01,1.119e-02
4.442e-01,2.238e-02
4.478e-01,1.959e-02
4.514e-01,3.078e-02
4.550e-01,2.238e-02
4.585e-01,2.518e-02
4.621e-01,3.078e-02
4.657e-01,1.679e-02
4.692e-01,4.197e-02
4.728e-01,7.554e-02
4.764e-01,5.316e-02
4.800e-01,6.435e-02
4.835e-01,6.435e-02
4.871e-01,5.876e-02
4.907e-01,7.554e-02
4.943e-01,5.876e-02
4.978e-01,5.876e-02
5.014e-01,6.435e-02
5.050e-01,6.995e-02
5.086e-01,9.233e-02
5.121e-01,8.114e-02
5.157e-01,1.035e-01
5.193e-01,8.953e-02
5.229e-01,1.175e-01
5.264e-01,1.427e-01
5.300e-01,1.119e-01
5.336e-01,1.651e-01
5.372e-01,1.455e-01
5.407e-01,1.455e-01
5.443e-01,1.231e-01
5.479e-01,1.595e-01
5.515e-01,1.959e-01
5.550e-01,2.266e-01
5.586e-01,2.238e-01
5.622e-01,2.630e-01
5.657e-01,2.434e-01
5.693e-01,2.770e-01
5.729e-01,3.302e-01
5.765e-01,3.134e-01
5.800e-01,4.169e-01
5.836e-01,3.553e-01
5.872e-01,3.525e-01
5.908e-01,4.197e-01
5.943e-01,4.673e-01
5.979e-01,5.708e-01
6.015e-01,4.673e-01
6.051e-01,5.120e-01
6.086e-01,6.799e-01
6.122e-01,5.764e-01
6.158e-01,6.491e-01
6.194e-01,7.386e-01
6.229e-01,8.170e-01
6.265e-01,8.702e-01
6.301e-01,9.289e-01
6.337e-01,9.093e-01
6.372e-01,1.013e+00
6.408e-01,9.709e-01
6.444e-01,9.849e-01
6.480e-01,1.220e+00
6.515e-01,1.130e+00
6.551e-01,1.251e+00
6.587e-01,1.461e+00
6.622e-01,1.519e+00
6.658e-01,1.609e+00
6.694e-01,1.670e+00
6.730e-01,1.821e+00
6.765e-01,1.877e+00
6.801e-01,2.054e+00
6.837e-01,2.009e+00
6.873e-01,2.345e+00
6.908e-01,2.339e+00
6.944e-01,2.375e+00
6.980e-01,2.487e+00
7.016e-01,2.706e+00
7.051e-01,2.966e+00
7.087e-01,3.022e+00
7.123e-01,2.985e+00
7.159e-01,3.321e+00
7.194e-01,3.371e+00
7.230e-01,3.357e+00
7.266e-01,3.710e+00
7.302e-01,3.794e+00
7.337e-01,3.797e+00
7.373e-01,3.911e+00
7.409e-01,4.337e+00
7.445e-01,4.575e+00
7.480e-01,4.535e+00
7.516e-01,4.457e+00
7.552e-01,5.089e+00
7.587e-01,4.899e+00
7.623e-01,5.196e+00
7.659e-01,5.333e+00
7.695e-01,5.870e+00
7.730e-01,5.755e+00
7.766e-01,5.806e+00
7.802e-01,5.979e+00
7.838e-01,5.988e+00
7.873e-01,5.957e+00
7.909e-01,5.926e+00
7.945e-01,6.080e+00
7.981e-01,6.281e+00
8.016e-01,6.390e+00
8.052e-01,5.976e+00
8.088e-01,6.281e+00
8.124e-01,6.259e+00
8.159e-01,6.094e+00
8.195e-01,5.845e+00
8.231e-01,5.806e+00
8.267e-01,5.929e+00
8.302e-01,5.618e+00
8.338e-01,5.137e+00
8.374e-01,5.227e+00
8.410e-01,4.891e+00
8.445e-01,4.368e+00
8.481e-01,4.147e+00
8.517e-01,3.858e+00
8.552e-01,3.662e+00
8.588e-01,3.274e+00
8.624e-01,3.005e+00
8.660e-01,2.588e+00
8.695e-01,2.345e+00
8.731e-01,2.115e+00
8.767e-01,1.662e+00
8.803e-01,1.357e+00
8.838e-01,1.119e+00
8.874e-01,9.345e-01
8.910e-01,7.498e-01
8.946e-01,5.708e-01
8.981e-01,4.337e-01
9.017e-01,2.798e-01
9.053e-01,1.623e-01
9.089e-01,1.231e-01
9.124e-01,5.876e-02
9.160e-01,2.798e-02
9.196e-01,2.238e-02
9.232e-01,1.959e-02
9.267e-01,5.596e-03
9.303e-01,0.000e+00
9.339e-01,2.798e-03
9.375e-01,0.000e+00
9.410e-01,0.000e+00
9.446e-01,0.000e+00
9.482e-01,0.000e+00
9.517e-01,0.000e+00
9.553e-01,0.000e+00
9.589e-01,0.000e+00
9.625e-01,0.000e+00
9.660e-01,0.000e+00
9.696e-01,0.000e+00
9.732e-01,0.000e+00
9.768e-01,0.000e+00
9.803e-01,0.000e+00
9.839e-01,0.000e+00
9.875e-01,0.000e+00
9.911e-01,0.000e+00
9.946e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_025.csv <==
transmittance,probability_density
3.140e-01,0.000e+00
3.174e-01,0.000e+00
3.209e-01,0.000e+00
3.243e-01,0.000e+00
3.277e-01,0.000e+00
3.312e-01,0.000e+00
3.346e-01,0.000e+00
3.381e-01,0.000e+00
3.415e-01,0.000e+00
3.449e-01,2.908e-03
3.484e-01,0.000e+00
3.518e-01,2.908e-03
3.553e-01,0.000e+00
3.587e-01,0.000e+00
3.621e-01,0.000e+00
3.656e-01,0.000e+00
3.690e-01,0.000e+00
3.724e-01,0.000e+00
3.759e-01,0.000e+00
3.793e-01,5.816e-03
3.828e-01,0.000e+00
3.862e-01,2.908e-03
3.896e-01,0.000e+00
3.931e-01,2.908e-03
3.965e-01,0.000e+00
4.000e-01,2.908e-03
4.034e-01,2.908e-03
4.068e-01,2.908e-03
4.103e-01,1.163e-02
4.137e-01,2.908e-03
4.172e-01,2.908e-03
4.206e-01,2.908e-03
4.240e-01,5.816e-03
4.275e-01,5.816e-03
4.309e-01,8.724e-03
4.343e-01,1.454e-02
4.378e-01,1.163e-02
4.412e-01,5.816e-03
4.447e-01,0.000e+00
4.481e-01,2.908e-03
4.515e-01,8.724e-03
4.550e-01,8.724e-03
4.584e-01,2.908e-03
4.619e-01,2.908e-02
4.653e-01,1.454e-02
4.687e-01,1.454e-02
4.722e-01,1.163e-02
4.756e-01,2.908e-02
4.790e-01,2.036e-02
4.825e-01,2.617e-02
4.859e-01,2.908e-02
4.894e-01,2.617e-02
4.928e-01,2.327e-02
4.962e-01,4.071e-02
4.997e-01,4.944e-02
5.031e-01,6.107e-02
5.066e-01,5.235e-02
5.100e-01,7.561e-02
5.134e-01,5.525e-02
5.169e-01,6.398e-02
5.203e-01,6.398e-02
5.237e-01,5.816e-02
5.272e-01,5.235e-02
5.306e-01,6.980e-02
5.341e-01,8.724e-02
5.375e-01,6.689e-02
5.409e-01,1.076e-01
5.444e-01,1.338e-01
5.478e-01,1.018e-01
5.513e-01,8.434e-02
5.547e-01,1.367e-01
5.581e-01,1.076e-01
5.616e-01,1.338e-01
5.650e-01,1.570e-01
5.685e-01,1.687e-01
5.719e-01,1.716e-01
5.753e-01,1.745e-01
5.788e-01,1.629e-01
5.822e-01,2.181e-01
5.856e-01,2.210e-01
5.891e-01,2.094e-01
5.925e-01,2.501e-01
5.960e-01,2.530e-01
5.994e-01,3.693e-01
6.028e-01,3.257e-01
6.063e-01,3.868e-01
6.097e-01,3.955e-01
6.132e-01,3.664e-01
6.166e-01,4.275e-01
6.200e-01,5.235e-01
6.235e-01,4.595e-01
6.269e-01,5.118e-01
6.303e-01,5.380e-01
6.338e-01,6.223e-01
6.372e-01,6.485e-01
6.407e-01,6.456e-01
6.441e-01,8.230e-01
6.475e-01,6.892e-01
6.510e-01,9.219e-01
6.544e-01,9.451e-01
6.579e-01,9.597e-01
6.613e-01,9.742e-01
6.647e-01,9.481e-01
6.682e-01,1.021e+00
6.716e-01,1.250e+00
6.750e-01,1.204e+00
6.785e-01,1.326e+00
6.819e-01,1.466e+00
6.854e-01,1.521e+00
6.888e-01,1.684e+00
6.922e-01,1.687e+00
6.957e-01,1.844e+00
6.991e-01,1.908e+00
7.026e-01,2.146e+00
7.060e-01,2.219e+00
7.094e-01,2.265e+00
7.129e-01,2.446e+00
7.163e-01,2.533e+00
7.198e-01,2.655e+00
7.232e-01,2.786e+00
7.266e-01,2.969e+00
7.301e-01,3.181e+00
7.335e-01,3.315e+00
7.369e-01,3.443e+00
7.404e-01,3.429e+00
7.438e-01,3.900e+00
7.473e-01,3.871e+00
7.507e-01,3.955e+00
7.541e-01,3.961e+00
7.576e-01,4.255e+00
7.610e-01,4.673e+00
7.645e-01,4.682e+00
7.679e-01,4.897e+00
7.713e-01,5.275e+00
7.748e-01,5.112e+00
7.782e-01,5.636e+00
7.816e-01,5.677e+00
7.851e-01,5.927e+00
7.885e-01,6.090e+00
7.920e-01,6.087e+00
7.954e-01,6.305e+00
7.988e-01,6.436e+00
8.023e-01,6.511e+00
8.057e-01,6.770e+00
8.092e-01,6.375e+00
8.126e-01,6.866e+00
8.160e-01,6.709e+00
8.195e-01,6.898e+00
8.229e-01,7.009e+00
8.263e-01,6.543e+00
8.298e-01,6.753e+00
8.332e-01,6.380e+00
8.367e-01,6.293e+00
8.401e-01,6.471e+00
8.435e-01,6.122e+00
8.470e-01,5.790e+00
8.504e-01,5.613e+00
8.539e-01,5.243e+00
8.573e-01,4.615e+00
8.607e-01,4.537e+00
8.642e-01,4.089e+00
8.676e-01,3.984e+00
8.711e-01,3.452e+00
8.745e-01,3.080e+00
8.779e-01,2.626e+00
8.814e-01,2.260e+00
8.848e-01,2.076e+00
8.882e-01,1.533e+00
8.917e-01,1.265e+00
8.951e-01,1.041e+00
8.986e-01,7.794e-01
9.020e-01,6.107e-01
9.054e-01,4.246e-01
9.089e-01,2.675e-01
9.123e-01,1.658e-01
9.158e-01,9.888e-02
9.192e-01,5.235e-02
9.226e-01,1.163e-02
9.261e-01,3.490e-02
9.295e-01,2.908e-03
9.329e-01,5.816e-03
9.364e-01,2.908e-03
9.398e-01,0.000e+00
9.433e-01,0.000e+00
9.467e-01,0.000e+00
9.501e-01,0.000e+00
9.536e-01,0.000e+00
9.570e-01,0.000e+00
9.605e-01,0.000e+00
9.639e-01,0.000e+00
9.673e-01,0.000e+00
9.708e-01,0.000e+00
9.742e-01,0.000e+00
9.776e-01,0.000e+00
9.811e-01,0.000e+00
9.845e-01,0.000e+00
9.880e-01,0.000e+00
9.914e-01,0.000e+00
9.948e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_026.csv <==
transmittance,probability_density
3.415e-01,0.000e+00
3.448e-01,0.000e+00
3.481e-01,0.000e+00
3.514e-01,0.000e+00
3.547e-01,0.000e+00
3.580e-01,0.000e+00
3.613e-01,0.000e+00
3.646e-01,0.000e+00
3.679e-01,0.000e+00
3.712e-01,0.000e+00
3.745e-01,3.029e-03
3.778e-01,3.029e-03
3.811e-01,0.000e+00
3.844e-01,0.000e+00
3.877e-01,0.000e+00
3.910e-01,0.000e+00
3.943e-01,0.000e+00
3.976e-01,0.000e+00
4.009e-01,0.000e+00
4.042e-01,0.000e+00
4.075e-01,6.059e-03
4.108e-01,0.000e+00
4.141e-01,3.029e-03
4.174e-01,0.000e+00
4.207e-01,0.000e+00
4.240e-01,6.059e-03
4.273e-01,0.000e+00
4.306e-01,3.029e-03
4.339e-01,6.059e-03
4.372e-01,3.029e-03
4.405e-01,6.059e-03
4.438e-01,6.059e-03
4.471e-01,3.029e-03
4.504e-01,9.088e-03
4.537e-01,6.059e-03
4.570e-01,3.029e-03
4.603e-01,2.121e-02
4.636e-01,6.059e-03
4.669e-01,6.059e-03
4.702e-01,3.029e-03
4.735e-01,0.000e+00
4.768e-01,0.000e+00
4.801e-01,9.088e-03
4.834e-01,6.059e-03
4.867e-01,2.424e-02
4.900e-01,1.515e-02
4.933e-01,1.212e-02
4.966e-01,9.088e-03
4.999e-01,9.088e-03
5.032e-01,2.121e-02
5.065e-01,3.635e-02
5.098e-01,2.727e-02
5.131e-01,3.635e-02
5.164e-01,3.029e-02
5.197e-01,3.029e-02
5.230e-01,4.241e-02
5.263e-01,4.847e-02
5.296e-01,4.241e-02
5.329e-01,6.362e-02
5.362e-01,3.635e-02
5.395e-01,6.362e-02
5.428e-01,4.544e-02
5.461e-01,6.665e-02
5.494e-01,7.271e-02
5.527e-01,6.362e-02
5.560e-01,4.544e-02
5.593e-01,8.785e-02
5.626e-01,8.785e-02
5.659e-01,1.030e-01
5.692e-01,1.060e-01
5.725e-01,9.088e-02
5.758e-01,1.030e-01
5.791e-01,1.333e-01
5.824e-01,1.121e-01
5.857e-01,1.272e-01
5.890e-01,1.363e-01
5.923e-01,1.151e-01
5.956e-01,2.333e-01
5.989e-01,1.818e-01
6.022e-01,1.878e-01
6.055e-01,1.606e-01
6.088e-01,1.787e-01
6.121e-01,2.121e-01
6.154e-01,2.090e-01
6.187e-01,2.908e-01
6.220e-01,3.029e-01
6.253e-01,2.908e-01
6.286e-01,3.817e-01
6.319e-01,3.726e-01
6.352e-01,3.908e-01
6.386e-01,4.574e-01
6.419e-01,4.423e-01
6.452e-01,4.514e-01
6.485e-01,5.332e-01
6.518e-01,5.938e-01
6.551e-01,4.938e-01
6.584e-01,6.120e-01
6.617e-01,6.453e-01
6.650e-01,7.180e-01
6.683e-01,7.968e-01
6.716e-01,8.089e-01
6.749e-01,9.300e-01
6.782e-01,9.452e-01
6.815e-01,9.482e-01
6.848e-01,1.036e+00
6.881e-01,1.066e+00
6.914e-01,1.091e+00
6.947e-01,1.157e+00
6.980e-01,1.324e+00
7.013e-01,1.445e+00
7.046e-01,1.472e+00
7.079e-01,1.681e+00
7.112e-01,1.709e+00
7.145e-01,1.863e+00
7.178e-01,2.018e+00
7.211e-01,2.033e+00
7.244e-01,2.145e+00
7.277e-01,2.278e+00
7.310e-01,2.345e+00
7.343e-01,2.881e+00
7.376e-01,2.611e+00
7.409e-01,2.781e+00
7.442e-01,3.029e+00
7.475e-01,3.145e+00
7.508e-01,3.363e+00
7.541e-01,3.457e+00
7.574e-01,3.757e+00
7.607e-01,4.108e+00
7.640e-01,4.005e+00
7.673e-01,4.050e+00
7.706e-01,4.329e+00
7.739e-01,4.411e+00
7.772e-01,4.847e+00
7.805e-01,4.917e+00
7.838e-01,5.235e+00
7.871e-01,5.395e+00
7.904e-01,5.726e+00
7.937e-01,5.741e+00
7.970e-01,6.204e+00
8.003e-01,6.259e+00
8.036e-01,6.292e+00
8.069e-01,6.741e+00
8.102e-01,6.819e+00
8.135e-01,6.944e+00
8.168e-01,7.189e+00
8.201e-01,7.192e+00
8.234e-01,7.192e+00
8.267e-01,7.234e+00
8.300e-01,7.513e+00
8.333e-01,7.531e+00
8.366e-01,7.334e+00
8.399e-01,7.386e+00
8.432e-01,7.210e+00
8.465e-01,6.977e+00
8.498e-01,7.180e+00
8.531e-01,6.937e+00
8.564e-01,6.483e+00
8.597e-01,6.241e+00
8.630e-01,5.807e+00
8.663e-01,5.377e+00
8.696e-01,5.117e+00
8.729e-01,4.768e+00
8.762e-01,4.238e+00
8.795e-01,3.972e+00
8.828e-01,3.472e+00
8.861e-01,2.820e+00
8.894e-01,2.499e+00
8.927e-01,2.208e+00
8.960e-01,1.733e+00
8.993e-01,1.294e+00
9.026e-01,1.148e+00
9.059e-01,7.513e-01
9.092e-01,5.635e-01
9.125e-01,3.999e-01
9.158e-01,2.363e-01
9.191e-01,1.454e-01
9.224e-01,8.180e-02
9.257e-01,2.121e-02
9.290e-01,3.029e-02
9.323e-01,1.212e-02
9.356e-01,6.059e-03
9.389e-01,3.029e-03
9.422e-01,0.000e+00
9.455e-01,0.000e+00
9.488e-01,0.000e+00
9.521e-01,0.000e+00
9.554e-01,0.000e+00
9.587e-01,0.000e+00
9.620e-01,0.000e+00
9.653e-01,0.000e+00
9.686e-01,0.000e+00
9.719e-01,0.000e+00
9.752e-01,0.000e+00
9.785e-01,0.000e+00
9.818e-01,0.000e+00
9.851e-01,0.000e+00
9.884e-01,0.000e+00
9.917e-01,0.000e+00
9.950e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_027.csv <==
transmittance,probability_density
3.694e-01,0.000e+00
3.726e-01,0.000e+00
3.757e-01,0.000e+00
3.789e-01,0.000e+00
3.820e-01,0.000e+00
3.852e-01,0.000e+00
3.884e-01,0.000e+00
3.915e-01,0.000e+00
3.947e-01,0.000e+00
3.978e-01,0.000e+00
4.010e-01,0.000e+00
4.042e-01,3.164e-03
4.073e-01,3.164e-03
4.105e-01,0.000e+00
4.137e-01,0.000e+00
4.168e-01,0.000e+00
4.200e-01,0.000e+00
4.231e-01,0.000e+00
4.263e-01,0.000e+00
4.295e-01,0.000e+00
4.326e-01,3.164e-03
4.358e-01,0.000e+00
4.389e-01,6.327e-03
4.421e-01,0.000e+00
4.453e-01,3.164e-03
4.484e-01,0.000e+00
4.516e-01,3.164e-03
4.547e-01,3.164e-03
4.579e-01,3.164e-03
4.611e-01,6.327e-03
4.642e-01,3.164e-03
4.674e-01,3.164e-03
4.705e-01,6.327e-03
4.737e-01,6.327e-03
4.769e-01,6.327e-03
4.800e-01,6.327e-03
4.832e-01,6.327e-03
4.864e-01,6.327e-03
4.895e-01,1.582e-02
4.927e-01,3.164e-03
4.958e-01,6.327e-03
4.990e-01,0.000e+00
5.022e-01,3.164e-03
5.053e-01,9.491e-03
5.085e-01,6.327e-03
5.116e-01,6.327e-03
5.148e-01,2.215e-02
5.180e-01,1.582e-02
5.211e-01,6.327e-03
5.243e-01,9.491e-03
5.274e-01,1.582e-02
5.306e-01,9.491e-03
5.338e-01,5.062e-02
5.369e-01,2.215e-02
5.401e-01,2.531e-02
5.432e-01,5.695e-02
5.464e-01,3.796e-02
5.496e-01,4.429e-02
5.527e-01,3.480e-02
5.559e-01,3.796e-02
5.591e-01,6.327e-02
5.622e-01,2.847e-02
5.654e-01,5.062e-02
5.685e-01,6.011e-02
5.717e-01,4.745e-02
5.749e-01,6.644e-02
5.780e-01,5.695e-02
5.812e-01,1.076e-01
5.843e-01,7.593e-02
5.875e-01,7.276e-02
5.907e-01,9.175e-02
5.938e-01,6.644e-02
5.970e-01,1.076e-01
6.001e-01,1.234e-01
6.033e-01,1.202e-01
6.065e-01,1.392e-01
6.096e-01,1.455e-01
6.128e-01,1.107e-01
6.159e-01,1.392e-01
6.191e-01,1.424e-01
6.223e-01,1.930e-01
6.254e-01,1.867e-01
6.286e-01,2.120e-01
6.318e-01,2.151e-01
6.349e-01,1.867e-01
6.381e-01,2.151e-01
6.412e-01,2.468e-01
6.444e-01,2.942e-01
6.476e-01,2.816e-01
6.507e-01,3.543e-01
6.539e-01,3.227e-01
6.570e-01,4.556e-01
6.602e-01,4.144e-01
6.634e-01,4.397e-01
6.665e-01,4.777e-01
6.697e-01,5.252e-01
6.728e-01,5.410e-01
6.760e-01,5.853e-01
6.792e-01,5.188e-01
6.823e-01,6.296e-01
6.855e-01,6.897e-01
6.887e-01,8.573e-01
6.918e-01,7.846e-01
6.950e-01,8.700e-01
6.981e-01,1.006e+00
7.013e-01,9.301e-01
7.045e-01,1.114e+00
7.076e-01,1.053e+00
7.108e-01,1.095e+00
7.139e-01,1.250e+00
7.171e-01,1.303e+00
7.203e-01,1.411e+00
7.234e-01,1.439e+00
7.266e-01,1.651e+00
7.297e-01,1.784e+00
7.329e-01,1.905e+00
7.361e-01,2.132e+00
7.392e-01,2.091e+00
7.424e-01,2.107e+00
7.455e-01,2.328e+00
7.487e-01,2.493e+00
7.519e-01,2.787e+00
7.550e-01,2.835e+00
7.582e-01,2.914e+00
7.614e-01,3.167e+00
7.645e-01,3.306e+00
7.677e-01,3.537e+00
7.708e-01,3.648e+00
7.740e-01,3.888e+00
7.772e-01,4.084e+00
7.803e-01,4.344e+00
7.835e-01,4.568e+00
7.866e-01,4.613e+00
7.898e-01,4.711e+00
7.930e-01,5.160e+00
7.961e-01,5.283e+00
7.993e-01,5.549e+00
8.024e-01,6.005e+00
8.056e-01,6.011e+00
8.088e-01,6.100e+00
8.119e-01,6.682e+00
8.151e-01,6.565e+00
8.182e-01,7.210e+00
8.214e-01,7.175e+00
8.246e-01,7.792e+00
8.277e-01,7.514e+00
8.309e-01,7.552e+00
8.341e-01,8.036e+00
8.372e-01,7.634e+00
8.404e-01,8.188e+00
8.435e-01,8.222e+00
8.467e-01,7.900e+00
8.499e-01,8.127e+00
8.530e-01,7.887e+00
8.562e-01,8.083e+00
8.593e-01,7.792e+00
8.625e-01,7.688e+00
8.657e-01,7.131e+00
8.688e-01,6.786e+00
8.720e-01,6.318e+00
8.751e-01,6.311e+00
8.783e-01,5.505e+00
8.815e-01,5.312e+00
8.846e-01,4.692e+00
8.878e-01,4.119e+00
8.909e-01,3.879e+00
8.941e-01,2.971e+00
8.973e-01,2.594e+00
9.004e-01,2.230e+00
9.036e-01,1.756e+00
9.068e-01,1.357e+00
9.099e-01,1.031e+00
9.131e-01,6.992e-01
9.162e-01,5.062e-01
9.194e-01,2.784e-01
9.226e-01,1.930e-01
9.257e-01,1.297e-01
9.289e-01,3.164e-02
9.320e-01,3.164e-02
9.352e-01,1.898e-02
9.384e-01,3.164e-03
9.415e-01,3.164e-03
9.447e-01,0.000e+00
9.478e-01,0.000e+00
9.510e-01,0.000e+00
9.542e-01,0.000e+00
9.573e-01,0.000e+00
9.605e-01,0.000e+00
9.636e-01,0.000e+00
9.668e-01,0.000e+00
9.700e-01,0.000e+00
9.731e-01,0.000e+00
9.763e-01,0.000e+00
9.795e-01,0.000e+00
9.826e-01,0.000e+00
9.858e-01,0.000e+00
9.889e-01,0.000e+00
9.921e-01,0.000e+00
9.953e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_028.csv <==
transmittance,probability_density
3.950e-01,0.000e+00
3.980e-01,0.000e+00
4.010e-01,0.000e+00
4.041e-01,0.000e+00
4.071e-01,0.000e+00
4.101e-01,0.000e+00
4.132e-01,0.000e+00
4.162e-01,0.000e+00
4.192e-01,0.000e+00
4.223e-01,0.000e+00
4.253e-01,0.000e+00
4.283e-01,0.000e+00
4.314e-01,3.297e-03
4.344e-01,3.297e-03
4.374e-01,0.000e+00
4.405e-01,0.000e+00
4.435e-01,0.000e+00
4.465e-01,0.000e+00
4.496e-01,0.000e+00
4.526e-01,0.000e+00
4.556e-01,0.000e+00
4.587e-01,0.000e+00
4.617e-01,3.297e-03
4.647e-01,6.595e-03
4.678e-01,3.297e-03
4.708e-01,0.000e+00
4.738e-01,0.000e+00
4.769e-01,0.000e+00
4.799e-01,9.892e-03
4.829e-01,0.000e+00
4.860e-01,6.595e-03
4.890e-01,0.000e+00
4.920e-01,6.595e-03
4.951e-01,3.297e-03
4.981e-01,3.297e-03
5.011e-01,9.892e-03
5.041e-01,9.892e-03
5.072e-01,3.297e-03
5.102e-01,0.000e+00
5.132e-01,1.649e-02
5.163e-01,6.595e-03
5.193e-01,6.595e-03
5.223e-01,3.297e-03
5.254e-01,3.297e-03
5.284e-01,3.297e-03
5.314e-01,1.319e-02
5.345e-01,3.297e-03
5.375e-01,6.595e-03
5.405e-01,1.319e-02
5.436e-01,1.319e-02
5.466e-01,1.978e-02
5.496e-01,6.595e-03
5.527e-01,1.978e-02
5.557e-01,1.978e-02
5.587e-01,2.638e-02
5.618e-01,2.638e-02
5.648e-01,3.297e-02
5.678e-01,4.287e-02
5.709e-01,4.616e-02
5.739e-01,4.946e-02
5.769e-01,2.638e-02
5.800e-01,3.957e-02
5.830e-01,4.946e-02
5.860e-01,5.276e-02
5.891e-01,2.968e-02
5.921e-01,4.946e-02
5.951e-01,6.265e-02
5.982e-01,7.254e-02
6.012e-01,5.276e-02
6.042e-01,9.233e-02
6.073e-01,6.265e-02
6.103e-01,6.265e-02
6.133e-01,1.055e-01
6.164e-01,8.243e-02
6.194e-01,9.233e-02
6.224e-01,1.088e-01
6.255e-01,1.253e-01
6.285e-01,1.484e-01
6.315e-01,1.220e-01
6.346e-01,1.286e-01
6.376e-01,1.583e-01
6.406e-01,1.385e-01
6.437e-01,1.517e-01
6.467e-01,1.550e-01
6.497e-01,1.945e-01
6.528e-01,2.176e-01
6.558e-01,2.374e-01
6.588e-01,2.473e-01
6.619e-01,2.407e-01
6.649e-01,2.935e-01
6.679e-01,2.803e-01
6.709e-01,2.671e-01
6.740e-01,3.264e-01
6.770e-01,3.858e-01
6.800e-01,4.221e-01
6.831e-01,4.287e-01
6.861e-01,5.078e-01
6.891e-01,4.781e-01
6.922e-01,5.243e-01
6.952e-01,5.836e-01
6.982e-01,5.737e-01
7.013e-01,6.034e-01
7.043e-01,6.826e-01
7.073e-01,7.914e-01
7.104e-01,7.914e-01
7.134e-01,8.936e-01
7.164e-01,9.793e-01
7.195e-01,9.134e-01
7.225e-01,1.108e+00
7.255e-01,1.039e+00
7.286e-01,1.223e+00
7.316e-01,1.283e+00
7.346e-01,1.362e+00
7.377e-01,1.359e+00
7.407e-01,1.421e+00
7.437e-01,1.738e+00
7.468e-01,1.701e+00
7.498e-01,1.942e+00
7.528e-01,2.133e+00
7.559e-01,2.143e+00
7.589e-01,2.351e+00
7.619e-01,2.407e+00
7.650e-01,2.443e+00
7.680e-01,2.776e+00
7.710e-01,3.001e+00
7.741e-01,3.116e+00
7.771e-01,3.423e+00
7.801e-01,3.320e+00
7.832e-01,3.792e+00
7.862e-01,3.832e+00
7.892e-01,4.000e+00
7.923e-01,4.323e+00
7.953e-01,4.821e+00
7.983e-01,4.679e+00
8.014e-01,4.860e+00
8.044e-01,5.365e+00
8.074e-01,5.460e+00
8.105e-01,5.681e+00
8.135e-01,6.209e+00
8.165e-01,6.225e+00
8.196e-01,6.535e+00
8.226e-01,6.816e+00
8.256e-01,6.885e+00
8.287e-01,7.274e+00
8.317e-01,7.610e+00
8.347e-01,8.609e+00
8.377e-01,8.059e+00
8.408e-01,7.960e+00
8.438e-01,8.702e+00
8.468e-01,8.362e+00
8.499e-01,8.913e+00
8.529e-01,8.989e+00
8.559e-01,8.567e+00
8.590e-01,8.840e+00
8.620e-01,8.754e+00
8.650e-01,8.933e+00
8.681e-01,8.332e+00
8.711e-01,8.768e+00
8.741e-01,7.548e+00
8.772e-01,7.383e+00
8.802e-01,7.310e+00
8.832e-01,6.713e+00
8.863e-01,6.018e+00
8.893e-01,5.942e+00
8.923e-01,5.002e+00
8.954e-01,4.405e+00
8.984e-01,4.112e+00
9.014e-01,3.083e+00
9.045e-01,2.602e+00
9.075e-01,2.275e+00
9.105e-01,1.685e+00
9.136e-01,1.286e+00
9.166e-01,9.562e-01
9.196e-01,6.133e-01
9.227e-01,3.495e-01
9.257e-01,2.572e-01
9.287e-01,1.583e-01
9.318e-01,3.297e-02
9.348e-01,4.946e-02
9.378e-01,9.892e-03
9.409e-01,1.319e-02
9.439e-01,3.297e-03
9.469e-01,0.000e+00
9.500e-01,0.000e+00
9.530e-01,0.000e+00
9.560e-01,0.000e+00
9.591e-01,0.000e+00
9.621e-01,0.000e+00
9.651e-01,0.000e+00
9.682e-01,0.000e+00
9.712e-01,0.000e+00
9.742e-01,0.000e+00
9.773e-01,0.000e+00
9.803e-01,0.000e+00
9.833e-01,0.000e+00
9.864e-01,0.000e+00
9.894e-01,0.000e+00
9.924e-01,0.000e+00
9.955e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_029.csv <==
transmittance,probability_density
4.197e-01,0.000e+00
4.226e-01,0.000e+00
4.255e-01,0.000e+00
4.285e-01,0.000e+00
4.314e-01,0.000e+00
4.343e-01,0.000e+00
4.372e-01,0.000e+00
4.401e-01,0.000e+00
4.430e-01,0.000e+00
4.459e-01,0.000e+00
4.488e-01,0.000e+00
4.517e-01,0.000e+00
4.546e-01,0.000e+00
4.575e-01,0.000e+00
4.604e-01,3.438e-03
4.634e-01,0.000e+00
4.663e-01,3.438e-03
4.692e-01,0.000e+00
4.721e-01,0.000e+00
4.750e-01,0.000e+00
4.779e-01,0.000e+00
4.808e-01,0.000e+00
4.837e-01,0.000e+00
4.866e-01,3.438e-03
4.895e-01,6.876e-03
4.924e-01,0.000e+00
4.954e-01,6.876e-03
4.983e-01,0.000e+00
5.012e-01,0.000e+00
5.041e-01,3.438e-03
5.070e-01,3.438e-03
5.099e-01,3.438e-03
5.128e-01,3.438e-03
5.157e-01,3.438e-03
5.186e-01,0.000e+00
5.215e-01,1.031e-02
5.244e-01,0.000e+00
5.273e-01,1.031e-02
5.303e-01,3.438e-03
5.332e-01,1.031e-02
5.361e-01,3.438e-03
5.390e-01,6.876e-03
5.419e-01,1.375e-02
5.448e-01,0.000e+00
5.477e-01,1.031e-02
5.506e-01,6.876e-03
5.535e-01,6.876e-03
5.564e-01,0.000e+00
5.593e-01,6.876e-03
5.623e-01,1.375e-02
5.652e-01,1.031e-02
5.681e-01,1.375e-02
5.710e-01,3.438e-03
5.739e-01,3.782e-02
5.768e-01,1.719e-02
5.797e-01,1.031e-02
5.826e-01,2.750e-02
5.855e-01,2.063e-02
5.884e-01,2.750e-02
5.913e-01,5.157e-02
5.942e-01,3.094e-02
5.972e-01,3.782e-02
6.001e-01,2.750e-02
6.030e-01,3.782e-02
6.059e-01,6.188e-02
6.088e-01,3.782e-02
6.117e-01,5.157e-02
6.146e-01,3.094e-02
6.175e-01,7.220e-02
6.204e-01,6.876e-02
6.233e-01,6.188e-02
6.262e-01,7.907e-02
6.291e-01,5.501e-02
6.321e-01,8.595e-02
6.350e-01,6.532e-02
6.379e-01,9.970e-02
6.408e-01,8.251e-02
6.437e-01,1.169e-01
6.466e-01,1.100e-01
6.495e-01,1.100e-01
6.524e-01,1.306e-01
6.553e-01,1.753e-01
6.582e-01,1.031e-01
6.611e-01,1.685e-01
6.641e-01,2.097e-01
6.670e-01,1.444e-01
6.699e-01,1.616e-01
6.728e-01,1.547e-01
6.757e-01,2.647e-01
6.786e-01,2.235e-01
6.815e-01,2.991e-01
6.844e-01,2.544e-01
6.873e-01,3.025e-01
6.902e-01,3.094e-01
6.931e-01,3.025e-01
6.960e-01,4.229e-01
6.990e-01,3.644e-01
7.019e-01,4.194e-01
7.048e-01,4.126e-01
7.077e-01,5.398e-01
7.106e-01,5.226e-01
7.135e-01,5.776e-01
7.164e-01,5.295e-01
7.193e-01,6.567e-01
7.222e-01,7.185e-01
7.251e-01,7.323e-01
7.280e-01,8.011e-01
7.310e-01,9.042e-01
7.339e-01,8.939e-01
7.368e-01,1.007e+00
7.397e-01,1.035e+00
7.426e-01,1.282e+00
7.455e-01,1.183e+00
7.484e-01,1.245e+00
7.513e-01,1.317e+00
7.542e-01,1.478e+00
7.571e-01,1.564e+00
7.600e-01,1.671e+00
7.629e-01,1.843e+00
7.659e-01,2.008e+00
7.688e-01,2.053e+00
7.717e-01,2.310e+00
7.746e-01,2.369e+00
7.775e-01,2.513e+00
7.804e-01,2.644e+00
7.833e-01,3.008e+00
7.862e-01,2.977e+00
7.891e-01,3.373e+00
7.920e-01,3.713e+00
7.949e-01,3.706e+00
7.978e-01,3.882e+00
8.008e-01,4.095e+00
8.037e-01,4.377e+00
8.066e-01,4.549e+00
8.095e-01,5.047e+00
8.124e-01,4.954e+00
8.153e-01,5.491e+00
8.182e-01,5.659e+00
8.211e-01,6.034e+00
8.240e-01,6.209e+00
8.269e-01,6.584e+00
8.298e-01,6.629e+00
8.328e-01,7.461e+00
8.357e-01,7.571e+00
8.386e-01,7.608e+00
8.415e-01,8.238e+00
8.444e-01,8.671e+00
8.473e-01,8.568e+00
8.502e-01,9.011e+00
8.531e-01,8.929e+00
8.560e-01,9.482e+00
8.589e-01,9.338e+00
8.618e-01,9.843e+00
8.647e-01,9.709e+00
8.677e-01,9.575e+00
8.706e-01,9.719e+00
8.735e-01,9.699e+00
8.764e-01,9.235e+00
8.793e-01,9.214e+00
8.822e-01,8.227e+00
8.851e-01,8.207e+00
8.880e-01,7.584e+00
8.909e-01,7.333e+00
8.938e-01,6.745e+00
8.967e-01,6.089e+00
8.997e-01,5.381e+00
9.026e-01,4.731e+00
9.055e-01,4.023e+00
9.084e-01,3.074e+00
9.113e-01,2.651e+00
9.142e-01,2.073e+00
9.171e-01,1.602e+00
9.200e-01,1.152e+00
9.229e-01,7.907e-01
9.258e-01,4.573e-01
9.287e-01,2.750e-01
9.316e-01,2.235e-01
9.346e-01,4.126e-02
9.375e-01,5.501e-02
9.404e-01,1.031e-02
9.433e-01,1.375e-02
9.462e-01,3.438e-03
9.491e-01,0.000e+00
9.520e-01,0.000e+00
9.549e-01,0.000e+00
9.578e-01,0.000e+00
9.607e-01,0.000e+00
9.636e-01,0.000e+00
9.666e-01,0.000e+00
9.695e-01,0.000e+00
9.724e-01,0.000e+00
9.753e-01,0.000e+00
9.782e-01,0.000e+00
9.811e-01,0.000e+00
9.840e-01,0.000e+00
9.869e-01,0.000e+00
9.898e-01,0.000e+00
9.927e-01,0.000e+00
9.956e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_03.csv <==
transmittance,probability_density
4.440e-01,0.000e+00
4.468e-01,0.000e+00
4.496e-01,0.000e+00
4.524e-01,0.000e+00
4.552e-01,0.000e+00
4.580e-01,0.000e+00
4.608e-01,0.000e+00
4.635e-01,0.000e+00
4.663e-01,0.000e+00
4.691e-01,0.000e+00
4.719e-01,0.000e+00
4.747e-01,0.000e+00
4.775e-01,0.000e+00
4.803e-01,0.000e+00
4.830e-01,0.000e+00
4.858e-01,3.588e-03
4.886e-01,0.000e+00
4.914e-01,0.000e+00
4.942e-01,0.000e+00
4.970e-01,3.588e-03
4.998e-01,0.000e+00
5.026e-01,0.000e+00
5.053e-01,0.000e+00
5.081e-01,0.000e+00
5.109e-01,7.177e-03
5.137e-01,0.000e+00
5.165e-01,7.177e-03
5.193e-01,0.000e+00
5.221e-01,3.588e-03
5.248e-01,0.000e+00
5.276e-01,0.000e+00
5.304e-01,3.588e-03
5.332e-01,7.177e-03
5.360e-01,0.000e+00
5.388e-01,7.177e-03
5.416e-01,7.177e-03
5.444e-01,0.000e+00
5.471e-01,3.588e-03
5.499e-01,3.588e-03
5.527e-01,0.000e+00
5.555e-01,7.177e-03
5.583e-01,1.076e-02
5.611e-01,7.177e-03
5.639e-01,3.588e-03
5.666e-01,7.177e-03
5.694e-01,7.177e-03
5.722e-01,1.435e-02
5.750e-01,3.588e-03
5.778e-01,1.076e-02
5.806e-01,0.000e+00
5.834e-01,7.177e-03
5.862e-01,7.177e-03
5.889e-01,1.794e-02
5.917e-01,1.435e-02
5.945e-01,1.076e-02
5.973e-01,2.512e-02
6.001e-01,1.435e-02
6.029e-01,2.871e-02
6.057e-01,2.153e-02
6.085e-01,2.512e-02
6.112e-01,3.229e-02
6.140e-01,2.871e-02
6.168e-01,3.947e-02
6.196e-01,2.871e-02
6.224e-01,3.229e-02
6.252e-01,5.024e-02
6.280e-01,4.306e-02
6.307e-01,2.871e-02
6.335e-01,4.306e-02
6.363e-01,6.459e-02
6.391e-01,6.459e-02
6.419e-01,5.382e-02
6.447e-01,7.177e-02
6.475e-01,7.177e-02
6.503e-01,6.818e-02
6.530e-01,6.818e-02
6.558e-01,9.688e-02
6.586e-01,6.459e-02
6.614e-01,9.330e-02
6.642e-01,1.112e-01
6.670e-01,9.688e-02
6.698e-01,1.112e-01
6.725e-01,1.220e-01
6.753e-01,1.579e-01
6.781e-01,1.364e-01
6.809e-01,1.902e-01
6.837e-01,1.399e-01
6.865e-01,1.651e-01
6.893e-01,2.225e-01
6.921e-01,1.830e-01
6.948e-01,1.866e-01
6.976e-01,3.050e-01
7.004e-01,2.045e-01
7.032e-01,2.404e-01
7.060e-01,4.091e-01
7.088e-01,2.727e-01
7.116e-01,3.481e-01
7.144e-01,3.588e-01
7.171e-01,4.019e-01
7.199e-01,4.198e-01
7.227e-01,4.091e-01
7.255e-01,4.880e-01
7.283e-01,5.562e-01
7.311e-01,5.060e-01
7.339e-01,6.387e-01
7.366e-01,6.674e-01
7.394e-01,7.500e-01
7.422e-01,7.607e-01
7.450e-01,7.141e-01
7.478e-01,8.433e-01
7.506e-01,1.008e+00
7.534e-01,1.041e+00
7.562e-01,1.127e+00
7.589e-01,1.184e+00
7.617e-01,1.317e+00
7.645e-01,1.303e+00
7.673e-01,1.478e+00
7.701e-01,1.565e+00
7.729e-01,1.547e+00
7.757e-01,1.719e+00
7.784e-01,1.977e+00
7.812e-01,2.081e+00
7.840e-01,2.214e+00
7.868e-01,2.275e+00
7.896e-01,2.483e+00
7.924e-01,2.795e+00
7.952e-01,2.867e+00
7.980e-01,3.208e+00
8.007e-01,3.438e+00
8.035e-01,3.595e+00
8.063e-01,3.793e+00
8.091e-01,3.997e+00
8.119e-01,4.112e+00
8.147e-01,4.589e+00
8.175e-01,4.690e+00
8.203e-01,4.938e+00
8.230e-01,5.382e+00
8.258e-01,5.741e+00
8.286e-01,5.953e+00
8.314e-01,6.215e+00
8.342e-01,6.613e+00
8.370e-01,6.800e+00
8.398e-01,7.112e+00
8.425e-01,7.736e+00
8.453e-01,8.206e+00
8.481e-01,8.257e+00
8.509e-01,8.626e+00
8.537e-01,9.053e+00
8.565e-01,9.312e+00
8.593e-01,9.749e+00
8.621e-01,9.990e+00
8.648e-01,1.029e+01
8.676e-01,1.045e+01
8.704e-01,1.058e+01
8.732e-01,1.002e+01
8.760e-01,1.048e+01
8.788e-01,1.088e+01
8.816e-01,1.038e+01
8.843e-01,1.016e+01
8.871e-01,9.617e+00
8.899e-01,9.122e+00
8.927e-01,9.129e+00
8.955e-01,7.966e+00
8.983e-01,7.701e+00
9.011e-01,7.277e+00
9.039e-01,6.211e+00
9.066e-01,5.372e+00
9.094e-01,4.977e+00
9.122e-01,3.811e+00
9.150e-01,2.856e+00
9.178e-01,2.497e+00
9.206e-01,1.920e+00
9.234e-01,1.396e+00
9.261e-01,9.545e-01
9.289e-01,5.849e-01
9.317e-01,2.619e-01
9.345e-01,2.404e-01
9.373e-01,8.253e-02
9.401e-01,4.665e-02
9.429e-01,1.794e-02
9.457e-01,1.076e-02
9.484e-01,7.177e-03
9.512e-01,0.000e+00
9.540e-01,0.000e+00
9.568e-01,0.000e+00
9.596e-01,0.000e+00
9.624e-01,0.000e+00
9.652e-01,0.000e+00
9.680e-01,0.000e+00
9.707e-01,0.000e+00
9.735e-01,0.000e+00
9.763e-01,0.000e+00
9.791e-01,0.000e+00
9.819e-01,0.000e+00
9.847e-01,0.000e+00
9.875e-01,0.000e+00
9.902e-01,0.000e+00
9.930e-01,0.000e+00
9.958e-01,0.000e+00
9.986e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_031.csv <==
transmittance,probability_density
4.682e-01,0.000e+00
4.708e-01,0.000e+00
4.735e-01,0.000e+00
4.761e-01,0.000e+00
4.788e-01,0.000e+00
4.815e-01,0.000e+00
4.841e-01,0.000e+00
4.868e-01,0.000e+00
4.895e-01,0.000e+00
4.921e-01,0.000e+00
4.948e-01,0.000e+00
4.975e-01,0.000e+00
5.001e-01,0.000e+00
5.028e-01,0.000e+00
5.055e-01,0.000e+00
5.081e-01,0.000e+00
5.108e-01,0.000e+00
5.135e-01,3.751e-03
5.161e-01,0.000e+00
5.188e-01,0.000e+00
5.215e-01,0.000e+00
5.241e-01,0.000e+00
5.268e-01,3.751e-03
5.295e-01,0.000e+00
5.321e-01,3.751e-03
5.348e-01,7.502e-03
5.375e-01,0.000e+00
5.401e-01,3.751e-03
5.428e-01,0.000e+00
5.455e-01,0.000e+00
5.481e-01,3.751e-03
5.508e-01,0.000e+00
5.535e-01,0.000e+00
5.561e-01,7.502e-03
5.588e-01,3.751e-03
5.615e-01,7.502e-03
5.641e-01,7.502e-03
5.668e-01,0.000e+00
5.695e-01,3.751e-03
5.721e-01,0.000e+00
5.748e-01,0.000e+00
5.775e-01,3.751e-03
5.801e-01,7.502e-03
5.828e-01,7.502e-03
5.855e-01,3.751e-03
5.881e-01,3.751e-03
5.908e-01,1.500e-02
5.934e-01,1.125e-02
5.961e-01,7.502e-03
5.988e-01,7.502e-03
6.014e-01,3.751e-03
6.041e-01,3.751e-03
6.068e-01,1.500e-02
6.094e-01,7.502e-03
6.121e-01,3.751e-03
6.148e-01,3.001e-02
6.174e-01,1.876e-02
6.201e-01,2.251e-02
6.228e-01,3.751e-03
6.254e-01,3.001e-02
6.281e-01,3.001e-02
6.308e-01,2.251e-02
6.334e-01,3.751e-02
6.361e-01,3.751e-02
6.388e-01,1.500e-02
6.414e-01,3.376e-02
6.441e-01,3.376e-02
6.468e-01,5.251e-02
6.494e-01,3.751e-02
6.521e-01,3.751e-02
6.548e-01,4.126e-02
6.574e-01,4.501e-02
6.601e-01,6.752e-02
6.628e-01,5.627e-02
6.654e-01,7.877e-02
6.681e-01,7.127e-02
6.708e-01,6.752e-02
6.734e-01,6.377e-02
6.761e-01,7.877e-02
6.788e-01,1.088e-01
6.814e-01,1.013e-01
6.841e-01,1.050e-01
6.868e-01,8.252e-02
6.894e-01,1.013e-01
6.921e-01,1.200e-01
6.948e-01,1.425e-01
6.974e-01,1.613e-01
7.001e-01,1.575e-01
7.028e-01,1.650e-01
7.054e-01,1.688e-01
7.081e-01,2.363e-01
7.107e-01,1.988e-01
7.134e-01,2.476e-01
7.161e-01,2.776e-01
7.187e-01,2.438e-01
7.214e-01,2.851e-01
7.241e-01,2.476e-01
7.267e-01,3.488e-01
7.294e-01,3.714e-01
7.321e-01,4.014e-01
7.347e-01,3.939e-01
7.374e-01,3.639e-01
7.401e-01,5.552e-01
7.427e-01,4.839e-01
7.454e-01,4.464e-01
7.481e-01,6.039e-01
7.507e-01,6.452e-01
7.534e-01,7.390e-01
7.561e-01,7.615e-01
7.587e-01,7.990e-01
7.614e-01,7.502e-01
7.641e-01,8.140e-01
7.667e-01,1.035e+00
7.694e-01,1.077e+00
7.721e-01,1.204e+00
7.747e-01,1.245e+00
7.774e-01,1.444e+00
7.801e-01,1.407e+00
7.827e-01,1.497e+00
7.854e-01,1.669e+00
7.881e-01,1.755e+00
7.907e-01,1.894e+00
7.934e-01,2.011e+00
7.961e-01,2.161e+00
7.987e-01,2.356e+00
8.014e-01,2.506e+00
8.041e-01,2.746e+00
8.067e-01,3.020e+00
8.094e-01,3.342e+00
8.121e-01,3.312e+00
8.147e-01,3.721e+00
8.174e-01,3.999e+00
8.201e-01,4.006e+00
8.227e-01,4.591e+00
8.254e-01,4.606e+00
8.280e-01,5.064e+00
8.307e-01,5.154e+00
8.334e-01,5.795e+00
8.360e-01,5.597e+00
8.387e-01,6.373e+00
8.414e-01,6.654e+00
8.440e-01,6.643e+00
8.467e-01,7.648e+00
8.494e-01,7.888e+00
8.520e-01,7.630e+00
8.547e-01,9.048e+00
8.574e-01,8.913e+00
8.600e-01,9.366e+00
8.627e-01,9.820e+00
8.654e-01,1.033e+01
8.680e-01,1.041e+01
8.707e-01,1.077e+01
8.734e-01,1.116e+01
8.760e-01,1.111e+01
8.787e-01,1.185e+01
8.814e-01,1.115e+01
8.840e-01,1.137e+01
8.867e-01,1.194e+01
8.894e-01,1.078e+01
8.920e-01,1.092e+01
8.947e-01,1.018e+01
8.974e-01,9.682e+00
9.000e-01,9.674e+00
9.027e-01,8.924e+00
9.054e-01,7.705e+00
9.080e-01,7.240e+00
9.107e-01,6.504e+00
9.134e-01,5.259e+00
9.160e-01,4.573e+00
9.187e-01,3.590e+00
9.214e-01,2.776e+00
9.240e-01,2.153e+00
9.267e-01,1.617e+00
9.294e-01,9.715e-01
9.320e-01,6.939e-01
9.347e-01,3.564e-01
9.374e-01,2.438e-01
9.400e-01,1.013e-01
9.427e-01,4.501e-02
9.453e-01,1.500e-02
9.480e-01,1.876e-02
9.507e-01,3.751e-03
9.533e-01,0.000e+00
9.560e-01,0.000e+00
9.587e-01,0.000e+00
9.613e-01,0.000e+00
9.640e-01,0.000e+00
9.667e-01,0.000e+00
9.693e-01,0.000e+00
9.720e-01,0.000e+00
9.747e-01,0.000e+00
9.773e-01,0.000e+00
9.800e-01,0.000e+00
9.827e-01,0.000e+00
9.853e-01,0.000e+00
9.880e-01,0.000e+00
9.907e-01,0.000e+00
9.933e-01,0.000e+00
9.960e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_032.csv <==
transmittance,probability_density
4.915e-01,0.000e+00
4.940e-01,0.000e+00
4.966e-01,0.000e+00
4.991e-01,0.000e+00
5.017e-01,0.000e+00
5.042e-01,0.000e+00
5.068e-01,0.000e+00
5.093e-01,0.000e+00
5.118e-01,0.000e+00
5.144e-01,0.000e+00
5.169e-01,0.000e+00
5.195e-01,0.000e+00
5.220e-01,0.000e+00
5.246e-01,0.000e+00
5.271e-01,0.000e+00
5.297e-01,0.000e+00
5.322e-01,0.000e+00
5.348e-01,0.000e+00
5.373e-01,0.000e+00
5.399e-01,3.923e-03
5.424e-01,0.000e+00
5.450e-01,0.000e+00
5.475e-01,0.000e+00
5.501e-01,0.000e+00
5.526e-01,3.923e-03
5.552e-01,3.923e-03
5.577e-01,3.923e-03
5.603e-01,3.923e-03
5.628e-01,0.000e+00
5.654e-01,0.000e+00
5.679e-01,3.923e-03
5.705e-01,0.000e+00
5.730e-01,0.000e+00
5.756e-01,3.923e-03
5.781e-01,0.000e+00
5.807e-01,1.177e-02
5.832e-01,3.923e-03
5.858e-01,7.846e-03
5.883e-01,0.000e+00
5.909e-01,7.846e-03
5.934e-01,0.000e+00
5.960e-01,0.000e+00
5.985e-01,0.000e+00
6.011e-01,3.923e-03
6.036e-01,7.846e-03
6.062e-01,0.000e+00
6.087e-01,1.177e-02
6.113e-01,0.000e+00
6.138e-01,3.923e-03
6.164e-01,1.961e-02
6.189e-01,3.923e-03
6.215e-01,1.569e-02
6.240e-01,1.177e-02
6.266e-01,0.000e+00
6.291e-01,1.177e-02
6.317e-01,1.177e-02
6.342e-01,1.177e-02
6.368e-01,2.354e-02
6.393e-01,1.961e-02
6.419e-01,1.961e-02
6.444e-01,2.354e-02
6.470e-01,1.961e-02
6.495e-01,1.961e-02
6.520e-01,2.746e-02
6.546e-01,3.531e-02
6.571e-01,4.315e-02
6.597e-01,1.177e-02
6.622e-01,3.138e-02
6.648e-01,3.923e-02
6.673e-01,3.923e-02
6.699e-01,4.315e-02
6.724e-01,4.315e-02
6.750e-01,4.315e-02
6.775e-01,4.708e-02
6.801e-01,7.454e-02
6.826e-01,7.454e-02
6.852e-01,5.884e-02
6.877e-01,7.846e-02
6.903e-01,3.923e-02
6.928e-01,6.277e-02
6.954e-01,8.631e-02
6.979e-01,1.177e-01
7.005e-01,9.807e-02
7.030e-01,1.059e-01
7.056e-01,1.295e-01
7.081e-01,1.059e-01
7.107e-01,8.631e-02
7.132e-01,1.608e-01
7.158e-01,1.255e-01
7.183e-01,1.687e-01
7.209e-01,1.648e-01
7.234e-01,1.687e-01
7.260e-01,2.118e-01
7.285e-01,2.668e-01
7.311e-01,2.550e-01
7.336e-01,3.060e-01
7.362e-01,2.707e-01
7.387e-01,2.825e-01
7.413e-01,3.099e-01
7.438e-01,3.060e-01
7.464e-01,3.178e-01
7.489e-01,4.315e-01
7.515e-01,4.198e-01
7.540e-01,4.590e-01
7.566e-01,4.708e-01
7.591e-01,5.767e-01
7.617e-01,5.021e-01
7.642e-01,6.316e-01
7.668e-01,6.630e-01
7.693e-01,7.375e-01
7.719e-01,8.121e-01
7.744e-01,7.767e-01
7.770e-01,9.101e-01
7.795e-01,8.631e-01
7.821e-01,1.114e+00
7.846e-01,1.110e+00
7.872e-01,1.169e+00
7.897e-01,1.393e+00
7.922e-01,1.604e+00
7.948e-01,1.448e+00
7.973e-01,1.706e+00
7.999e-01,1.726e+00
8.024e-01,1.914e+00
8.050e-01,2.032e+00
8.075e-01,2.197e+00
8.101e-01,2.432e+00
8.126e-01,2.621e+00
8.152e-01,2.691e+00
8.177e-01,3.217e+00
8.203e-01,3.366e+00
8.228e-01,3.590e+00
8.254e-01,3.535e+00
8.279e-01,4.315e+00
8.305e-01,4.221e+00
8.330e-01,4.915e+00
8.356e-01,4.751e+00
8.381e-01,5.280e+00
8.407e-01,5.527e+00
8.432e-01,6.218e+00
8.458e-01,6.081e+00
8.483e-01,6.736e+00
8.509e-01,6.622e+00
8.534e-01,7.528e+00
8.560e-01,7.952e+00
8.585e-01,8.258e+00
8.611e-01,8.964e+00
8.636e-01,8.717e+00
8.662e-01,1.015e+01
8.687e-01,1.003e+01
8.713e-01,1.082e+01
8.738e-01,1.102e+01
8.764e-01,1.160e+01
8.789e-01,1.166e+01
8.815e-01,1.243e+01
8.840e-01,1.191e+01
8.866e-01,1.318e+01
8.891e-01,1.213e+01
8.917e-01,1.253e+01
8.942e-01,1.197e+01
8.968e-01,1.232e+01
8.993e-01,1.116e+01
9.019e-01,1.119e+01
9.044e-01,1.025e+01
9.070e-01,9.898e+00
9.095e-01,8.913e+00
9.121e-01,8.352e+00
9.146e-01,7.159e+00
9.172e-01,6.065e+00
9.197e-01,5.010e+00
9.223e-01,4.241e+00
9.248e-01,3.095e+00
9.274e-01,2.381e+00
9.299e-01,1.761e+00
9.324e-01,1.173e+00
9.350e-01,6.904e-01
9.375e-01,3.962e-01
9.401e-01,2.589e-01
9.426e-01,1.295e-01
9.452e-01,3.923e-02
9.477e-01,1.569e-02
9.503e-01,1.961e-02
9.528e-01,0.000e+00
9.554e-01,0.000e+00
9.579e-01,0.000e+00
9.605e-01,0.000e+00
9.630e-01,0.000e+00
9.656e-01,0.000e+00
9.681e-01,0.000e+00
9.707e-01,0.000e+00
9.732e-01,0.000e+00
9.758e-01,0.000e+00
9.783e-01,0.000e+00
9.809e-01,0.000e+00
9.834e-01,0.000e+00
9.860e-01,0.000e+00
9.885e-01,0.000e+00
9.911e-01,0.000e+00
9.936e-01,0.000e+00
9.962e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_033.csv <==
transmittance,probability_density
5.143e-01,0.000e+00
5.167e-01,0.000e+00
5.192e-01,0.000e+00
5.216e-01,0.000e+00
5.240e-01,0.000e+00
5.265e-01,0.000e+00
5.289e-01,0.000e+00
5.313e-01,0.000e+00
5.338e-01,0.000e+00
5.362e-01,0.000e+00
5.387e-01,0.000e+00
5.411e-01,0.000e+00
5.435e-01,0.000e+00
5.460e-01,0.000e+00
5.484e-01,0.000e+00
5.508e-01,0.000e+00
5.533e-01,0.000e+00
5.557e-01,0.000e+00
5.581e-01,0.000e+00
5.606e-01,0.000e+00
5.630e-01,0.000e+00
5.654e-01,4.108e-03
5.679e-01,0.000e+00
5.703e-01,0.000e+00
5.727e-01,0.000e+00
5.752e-01,4.108e-03
5.776e-01,4.108e-03
5.800e-01,0.000e+00
5.825e-01,4.108e-03
5.849e-01,4.108e-03
5.873e-01,0.000e+00
5.898e-01,0.000e+00
5.922e-01,4.108e-03
5.946e-01,0.000e+00
5.971e-01,0.000e+00
5.995e-01,8.215e-03
6.020e-01,4.108e-03
6.044e-01,0.000e+00
6.068e-01,1.232e-02
6.093e-01,8.215e-03
6.117e-01,0.000e+00
6.141e-01,0.000e+00
6.166e-01,4.108e-03
6.190e-01,4.108e-03
6.214e-01,0.000e+00
6.239e-01,4.108e-03
6.263e-01,0.000e+00
6.287e-01,4.108e-03
6.312e-01,4.108e-03
6.336e-01,8.215e-03
6.360e-01,0.000e+00
6.385e-01,4.108e-03
6.409e-01,2.054e-02
6.433e-01,4.108e-03
6.458e-01,1.232e-02
6.482e-01,1.643e-02
6.506e-01,1.643e-02
6.531e-01,1.643e-02
6.555e-01,1.643e-02
6.579e-01,8.215e-03
6.604e-01,2.875e-02
6.628e-01,1.643e-02
6.652e-01,3.286e-02
6.677e-01,8.215e-03
6.701e-01,3.697e-02
6.726e-01,1.643e-02
6.750e-01,4.108e-02
6.774e-01,2.465e-02
6.799e-01,3.697e-02
6.823e-01,1.643e-02
6.847e-01,3.697e-02
6.872e-01,5.340e-02
6.896e-01,2.054e-02
6.920e-01,5.340e-02
6.945e-01,4.929e-02
6.969e-01,5.751e-02
6.993e-01,7.804e-02
7.018e-01,7.394e-02
7.042e-01,4.518e-02
7.066e-01,7.394e-02
7.091e-01,6.572e-02
7.115e-01,9.858e-02
7.139e-01,6.572e-02
7.164e-01,9.037e-02
7.188e-01,8.215e-02
7.212e-01,9.037e-02
7.237e-01,1.314e-01
7.261e-01,1.602e-01
7.285e-01,1.191e-01
7.310e-01,1.438e-01
7.334e-01,1.397e-01
7.359e-01,2.054e-01
7.383e-01,1.438e-01
7.407e-01,1.807e-01
7.432e-01,2.095e-01
7.456e-01,2.670e-01
7.480e-01,2.547e-01
7.505e-01,2.670e-01
7.529e-01,3.574e-01
7.553e-01,3.245e-01
7.578e-01,3.286e-01
7.602e-01,3.697e-01
7.626e-01,3.204e-01
7.651e-01,4.149e-01
7.675e-01,4.313e-01
7.699e-01,4.272e-01
7.724e-01,5.997e-01
7.748e-01,5.833e-01
7.772e-01,6.326e-01
7.797e-01,5.668e-01
7.821e-01,7.681e-01
7.845e-01,6.983e-01
7.870e-01,8.420e-01
7.894e-01,9.571e-01
7.918e-01,8.872e-01
7.943e-01,1.023e+00
7.967e-01,1.277e+00
7.992e-01,1.056e+00
8.016e-01,1.401e+00
8.040e-01,1.429e+00
8.065e-01,1.631e+00
8.089e-01,1.676e+00
8.113e-01,1.799e+00
8.138e-01,2.017e+00
8.162e-01,2.181e+00
8.186e-01,2.214e+00
8.211e-01,2.423e+00
8.235e-01,2.842e+00
8.259e-01,2.810e+00
8.284e-01,3.413e+00
8.308e-01,3.360e+00
8.332e-01,3.549e+00
8.357e-01,3.914e+00
8.381e-01,4.305e+00
8.405e-01,4.798e+00
8.430e-01,4.917e+00
8.454e-01,5.352e+00
8.478e-01,5.496e+00
8.503e-01,5.993e+00
8.527e-01,6.642e+00
8.551e-01,6.662e+00
8.576e-01,6.580e+00
8.600e-01,7.771e+00
8.624e-01,7.870e+00
8.649e-01,8.655e+00
8.673e-01,9.386e+00
8.698e-01,9.501e+00
8.722e-01,1.011e+01
8.746e-01,1.052e+01
8.771e-01,1.098e+01
8.795e-01,1.206e+01
8.819e-01,1.188e+01
8.844e-01,1.244e+01
8.868e-01,1.358e+01
8.892e-01,1.286e+01
8.917e-01,1.356e+01
8.941e-01,1.399e+01
8.965e-01,1.317e+01
8.990e-01,1.317e+01
9.014e-01,1.333e+01
9.038e-01,1.243e+01
9.063e-01,1.206e+01
9.087e-01,1.179e+01
9.111e-01,1.061e+01
9.136e-01,9.895e+00
9.160e-01,9.263e+00
9.184e-01,8.182e+00
9.209e-01,6.482e+00
9.233e-01,5.890e+00
9.257e-01,4.448e+00
9.282e-01,3.520e+00
9.306e-01,2.612e+00
9.330e-01,1.873e+00
9.355e-01,1.314e+00
9.379e-01,6.695e-01
9.404e-01,4.272e-01
9.428e-01,2.588e-01
9.452e-01,1.273e-01
9.477e-01,4.518e-02
9.501e-01,2.465e-02
9.525e-01,1.232e-02
9.550e-01,0.000e+00
9.574e-01,0.000e+00
9.598e-01,0.000e+00
9.623e-01,0.000e+00
9.647e-01,0.000e+00
9.671e-01,0.000e+00
9.696e-01,0.000e+00
9.720e-01,0.000e+00
9.744e-01,0.000e+00
9.769e-01,0.000e+00
9.793e-01,0.000e+00
9.817e-01,0.000e+00
9.842e-01,0.000e+00
9.866e-01,0.000e+00
9.890e-01,0.000e+00
9.915e-01,0.000e+00
9.939e-01,0.000e+00
9.963e-01,0.000e+00
9.988e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_034.csv <==
transmittance,probability_density
5.363e-01,0.000e+00
5.386e-01,0.000e+00
5.409e-01,0.000e+00
5.432e-01,0.000e+00
5.456e-01,0.000e+00
5.479e-01,0.000e+00
5.502e-01,0.000e+00
5.525e-01,0.000e+00
5.548e-01,0.000e+00
5.572e-01,0.000e+00
5.595e-01,0.000e+00
5.618e-01,0.000e+00
5.641e-01,0.000e+00
5.665e-01,0.000e+00
5.688e-01,0.000e+00
5.711e-01,0.000e+00
5.734e-01,0.000e+00
5.758e-01,0.000e+00
5.781e-01,0.000e+00
5.804e-01,0.000e+00
5.827e-01,0.000e+00
5.851e-01,0.000e+00
5.874e-01,0.000e+00
5.897e-01,4.302e-03
5.920e-01,0.000e+00
5.944e-01,4.302e-03
5.967e-01,0.000e+00
5.990e-01,4.302e-03
6.013e-01,0.000e+00
6.037e-01,0.000e+00
6.060e-01,4.302e-03
6.083e-01,0.000e+00
6.106e-01,4.302e-03
6.130e-01,0.000e+00
6.153e-01,0.000e+00
6.176e-01,0.000e+00
6.199e-01,8.604e-03
6.223e-01,0.000e+00
6.246e-01,4.302e-03
6.269e-01,8.604e-03
6.292e-01,8.604e-03
6.316e-01,8.604e-03
6.339e-01,0.000e+00
6.362e-01,0.000e+00
6.385e-01,4.302e-03
6.409e-01,4.302e-03
6.432e-01,0.000e+00
6.455e-01,8.604e-03
6.478e-01,0.000e+00
6.502e-01,0.000e+00
6.525e-01,0.000e+00
6.548e-01,4.302e-03
6.571e-01,8.604e-03
6.595e-01,8.604e-03
6.618e-01,8.604e-03
6.641e-01,0.000e+00
6.664e-01,2.581e-02
6.688e-01,8.604e-03
6.711e-01,2.151e-02
6.734e-01,2.581e-02
6.757e-01,1.721e-02
6.781e-01,1.291e-02
6.804e-01,1.291e-02
6.827e-01,3.011e-02
6.850e-01,2.151e-02
6.873e-01,1.291e-02
6.897e-01,2.581e-02
6.920e-01,3.011e-02
6.943e-01,3.011e-02
6.966e-01,3.872e-02
6.990e-01,2.151e-02
7.013e-01,5.592e-02
7.036e-01,3.442e-02
7.059e-01,1.721e-02
7.083e-01,3.872e-02
7.106e-01,5.162e-02
7.129e-01,6.453e-02
7.152e-01,6.023e-02
7.176e-01,5.162e-02
7.199e-01,5.592e-02
7.222e-01,9.894e-02
7.245e-01,9.464e-02
7.269e-01,6.883e-02
7.292e-01,5.162e-02
7.315e-01,9.894e-02
7.338e-01,8.604e-02
7.362e-01,1.075e-01
7.385e-01,1.118e-01
7.408e-01,9.464e-02
7.431e-01,1.205e-01
7.455e-01,1.721e-01
7.478e-01,1.549e-01
7.501e-01,1.463e-01
7.524e-01,1.979e-01
7.548e-01,1.979e-01
7.571e-01,1.764e-01
7.594e-01,2.237e-01
7.617e-01,2.581e-01
7.641e-01,2.366e-01
7.664e-01,2.925e-01
7.687e-01,3.614e-01
7.710e-01,3.829e-01
7.734e-01,4.001e-01
7.757e-01,3.269e-01
7.780e-01,3.915e-01
7.803e-01,4.044e-01
7.827e-01,5.248e-01
7.850e-01,5.205e-01
7.873e-01,5.119e-01
7.896e-01,6.668e-01
7.920e-01,6.281e-01
7.943e-01,7.743e-01
7.966e-01,7.700e-01
7.989e-01,7.098e-01
8.013e-01,1.041e+00
8.036e-01,9.464e-01
8.059e-01,1.032e+00
8.082e-01,1.222e+00
8.105e-01,1.131e+00
8.129e-01,1.351e+00
8.152e-01,1.501e+00
8.175e-01,1.721e+00
8.198e-01,1.639e+00
8.222e-01,1.846e+00
8.245e-01,1.992e+00
8.268e-01,2.271e+00
8.291e-01,2.418e+00
8.315e-01,2.646e+00
8.338e-01,2.788e+00
8.361e-01,3.158e+00
8.384e-01,3.454e+00
8.408e-01,3.644e+00
8.431e-01,3.725e+00
8.454e-01,4.259e+00
8.477e-01,4.500e+00
8.501e-01,4.904e+00
8.524e-01,5.451e+00
8.547e-01,5.661e+00
8.570e-01,5.950e+00
8.594e-01,6.754e+00
8.617e-01,6.702e+00
8.640e-01,6.969e+00
8.663e-01,7.920e+00
8.687e-01,8.277e+00
8.710e-01,8.488e+00
8.733e-01,9.619e+00
8.756e-01,9.843e+00
8.780e-01,1.066e+01
8.803e-01,1.096e+01
8.826e-01,1.146e+01
8.849e-01,1.220e+01
8.873e-01,1.303e+01
8.896e-01,1.304e+01
8.919e-01,1.377e+01
8.942e-01,1.437e+01
8.966e-01,1.513e+01
8.989e-01,1.467e+01
9.012e-01,1.439e+01
9.035e-01,1.419e+01
9.059e-01,1.464e+01
9.082e-01,1.392e+01
9.105e-01,1.319e+01
9.128e-01,1.232e+01
9.152e-01,1.224e+01
9.175e-01,1.104e+01
9.198e-01,9.744e+00
9.221e-01,8.802e+00
9.245e-01,7.584e+00
9.268e-01,6.165e+00
9.291e-01,5.025e+00
9.314e-01,3.786e+00
9.338e-01,2.874e+00
9.361e-01,1.957e+00
9.384e-01,1.303e+00
9.407e-01,7.442e-01
9.430e-01,4.474e-01
9.454e-01,2.624e-01
9.477e-01,1.334e-01
9.500e-01,3.442e-02
9.523e-01,2.581e-02
9.547e-01,8.604e-03
9.570e-01,0.000e+00
9.593e-01,0.000e+00
9.616e-01,0.000e+00
9.640e-01,0.000e+00
9.663e-01,0.000e+00
9.686e-01,0.000e+00
9.709e-01,0.000e+00
9.733e-01,0.000e+00
9.756e-01,0.000e+00
9.779e-01,0.000e+00
9.802e-01,0.000e+00
9.826e-01,0.000e+00
9.849e-01,0.000e+00
9.872e-01,0.000e+00
9.895e-01,0.000e+00
9.919e-01,0.000e+00
9.942e-01,0.000e+00
9.965e-01,0.000e+00
9.988e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_035.csv <==
transmittance,probability_density
5.579e-01,0.000e+00
5.601e-01,0.000e+00
5.624e-01,0.000e+00
5.646e-01,0.000e+00
5.668e-01,0.000e+00
5.690e-01,0.000e+00
5.712e-01,0.000e+00
5.734e-01,0.000e+00
5.757e-01,0.000e+00
5.779e-01,0.000e+00
5.801e-01,0.000e+00
5.823e-01,0.000e+00
5.845e-01,0.000e+00
5.867e-01,0.000e+00
5.889e-01,0.000e+00
5.912e-01,0.000e+00
5.934e-01,0.000e+00
5.956e-01,0.000e+00
5.978e-01,0.000e+00
6.000e-01,0.000e+00
6.022e-01,0.000e+00
6.045e-01,0.000e+00
6.067e-01,0.000e+00
6.089e-01,0.000e+00
6.111e-01,0.000e+00
6.133e-01,9.026e-03
6.155e-01,0.000e+00
6.178e-01,0.000e+00
6.200e-01,4.513e-03
6.222e-01,0.000e+00
6.244e-01,0.000e+00
6.266e-01,4.513e-03
6.288e-01,0.000e+00
6.311e-01,0.000e+00
6.333e-01,0.000e+00
6.355e-01,0.000e+00
6.377e-01,4.513e-03
6.399e-01,4.513e-03
6.421e-01,0.000e+00
6.443e-01,4.513e-03
6.466e-01,4.513e-03
6.488e-01,1.354e-02
6.510e-01,4.513e-03
6.532e-01,4.513e-03
6.554e-01,9.026e-03
6.576e-01,0.000e+00
6.599e-01,0.000e+00
6.621e-01,4.513e-03
6.643e-01,4.513e-03
6.665e-01,4.513e-03
6.687e-01,0.000e+00
6.709e-01,0.000e+00
6.732e-01,4.513e-03
6.754e-01,0.000e+00
6.776e-01,4.513e-03
6.798e-01,9.026e-03
6.820e-01,1.354e-02
6.842e-01,4.513e-03
6.864e-01,1.805e-02
6.887e-01,1.354e-02
6.909e-01,2.256e-02
6.931e-01,2.708e-02
6.953e-01,1.354e-02
6.975e-01,1.354e-02
6.997e-01,3.159e-02
7.020e-01,1.354e-02
7.042e-01,1.805e-02
7.064e-01,1.805e-02
7.086e-01,2.256e-02
7.108e-01,3.159e-02
7.130e-01,4.062e-02
7.153e-01,3.159e-02
7.175e-01,4.062e-02
7.197e-01,3.610e-02
7.219e-01,5.415e-02
7.241e-01,2.708e-02
7.263e-01,4.062e-02
7.286e-01,6.769e-02
7.308e-01,4.062e-02
7.330e-01,4.513e-02
7.352e-01,9.928e-02
7.374e-01,7.221e-02
7.396e-01,6.318e-02
7.418e-01,9.477e-02
7.441e-01,8.574e-02
7.463e-01,9.477e-02
7.485e-01,7.672e-02
7.507e-01,8.123e-02
7.529e-01,1.173e-01
7.551e-01,1.128e-01
7.574e-01,1.444e-01
7.596e-01,1.354e-01
7.618e-01,1.444e-01
7.640e-01,1.715e-01
7.662e-01,1.354e-01
7.684e-01,1.895e-01
7.707e-01,2.392e-01
7.729e-01,1.941e-01
7.751e-01,2.482e-01
7.773e-01,3.069e-01
7.795e-01,2.392e-01
7.817e-01,3.204e-01
7.839e-01,4.016e-01
7.862e-01,3.520e-01
7.884e-01,3.791e-01
7.906e-01,4.377e-01
7.928e-01,4.829e-01
7.950e-01,4.287e-01
7.972e-01,5.099e-01
7.995e-01,5.686e-01
8.017e-01,6.363e-01
8.039e-01,6.724e-01
8.061e-01,7.717e-01
8.083e-01,7.311e-01
8.105e-01,1.015e+00
8.128e-01,8.123e-01
8.150e-01,1.155e+00
8.172e-01,9.838e-01
8.194e-01,1.237e+00
8.216e-01,1.331e+00
8.238e-01,1.399e+00
8.261e-01,1.480e+00
8.283e-01,1.602e+00
8.305e-01,1.810e+00
8.327e-01,2.017e+00
8.349e-01,2.270e+00
8.371e-01,2.107e+00
8.393e-01,2.518e+00
8.416e-01,2.924e+00
8.438e-01,3.132e+00
8.460e-01,3.200e+00
8.482e-01,3.795e+00
8.504e-01,3.836e+00
8.526e-01,4.283e+00
8.549e-01,4.445e+00
8.571e-01,4.725e+00
8.593e-01,5.370e+00
8.615e-01,5.907e+00
8.637e-01,5.952e+00
8.659e-01,6.715e+00
8.682e-01,7.067e+00
8.704e-01,7.239e+00
8.726e-01,7.866e+00
8.748e-01,9.008e+00
8.770e-01,9.071e+00
8.792e-01,9.770e+00
8.814e-01,1.010e+01
8.837e-01,1.089e+01
8.859e-01,1.152e+01
8.881e-01,1.308e+01
8.903e-01,1.280e+01
8.925e-01,1.311e+01
8.947e-01,1.373e+01
8.970e-01,1.477e+01
8.992e-01,1.543e+01
9.014e-01,1.640e+01
9.036e-01,1.587e+01
9.058e-01,1.544e+01
9.080e-01,1.550e+01
9.103e-01,1.531e+01
9.125e-01,1.531e+01
9.147e-01,1.440e+01
9.169e-01,1.414e+01
9.191e-01,1.288e+01
9.213e-01,1.181e+01
9.236e-01,1.071e+01
9.258e-01,9.364e+00
9.280e-01,8.051e+00
9.302e-01,6.882e+00
9.324e-01,5.253e+00
9.346e-01,4.048e+00
9.368e-01,2.902e+00
9.391e-01,2.058e+00
9.413e-01,1.331e+00
9.435e-01,7.627e-01
9.457e-01,4.107e-01
9.479e-01,2.482e-01
9.501e-01,1.399e-01
9.524e-01,4.062e-02
9.546e-01,9.026e-03
9.568e-01,9.026e-03
9.590e-01,0.000e+00
9.612e-01,0.000e+00
9.634e-01,0.000e+00
9.657e-01,0.000e+00
9.679e-01,0.000e+00
9.701e-01,0.000e+00
9.723e-01,0.000e+00
9.745e-01,0.000e+00
9.767e-01,0.000e+00
9.789e-01,0.000e+00
9.812e-01,0.000e+00
9.834e-01,0.000e+00
9.856e-01,0.000e+00
9.878e-01,0.000e+00
9.900e-01,0.000e+00
9.922e-01,0.000e+00
9.945e-01,0.000e+00
9.967e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_036.csv <==
transmittance,probability_density
5.772e-01,0.000e+00
5.793e-01,0.000e+00
5.814e-01,0.000e+00
5.835e-01,0.000e+00
5.856e-01,0.000e+00
5.877e-01,0.000e+00
5.899e-01,0.000e+00
5.920e-01,0.000e+00
5.941e-01,0.000e+00
5.962e-01,0.000e+00
5.983e-01,0.000e+00
6.005e-01,0.000e+00
6.026e-01,0.000e+00
6.047e-01,0.000e+00
6.068e-01,0.000e+00
6.089e-01,0.000e+00
6.111e-01,0.000e+00
6.132e-01,0.000e+00
6.153e-01,0.000e+00
6.174e-01,0.000e+00
6.195e-01,0.000e+00
6.217e-01,0.000e+00
6.238e-01,0.000e+00
6.259e-01,0.000e+00
6.280e-01,0.000e+00
6.301e-01,0.000e+00
6.323e-01,0.000e+00
6.344e-01,4.718e-03
6.365e-01,4.718e-03
6.386e-01,0.000e+00
6.407e-01,4.718e-03
6.429e-01,0.000e+00
6.450e-01,0.000e+00
6.471e-01,0.000e+00
6.492e-01,4.718e-03
6.513e-01,0.000e+00
6.535e-01,0.000e+00
6.556e-01,0.000e+00
6.577e-01,0.000e+00
6.598e-01,4.718e-03
6.619e-01,4.718e-03
6.641e-01,0.000e+00
6.662e-01,0.000e+00
6.683e-01,9.436e-03
6.704e-01,9.436e-03
6.725e-01,9.436e-03
6.746e-01,4.718e-03
6.768e-01,4.718e-03
6.789e-01,0.000e+00
6.810e-01,9.436e-03
6.831e-01,0.000e+00
6.852e-01,4.718e-03
6.874e-01,4.718e-03
6.895e-01,4.718e-03
6.916e-01,0.000e+00
6.937e-01,0.000e+00
6.958e-01,4.718e-03
6.980e-01,1.415e-02
7.001e-01,4.718e-03
7.022e-01,2.359e-02
7.043e-01,0.000e+00
7.064e-01,1.415e-02
7.086e-01,1.887e-02
7.107e-01,1.887e-02
7.128e-01,2.359e-02
7.149e-01,1.415e-02
7.170e-01,1.887e-02
7.192e-01,2.831e-02
7.213e-01,2.359e-02
7.234e-01,1.415e-02
7.255e-01,1.887e-02
7.276e-01,2.831e-02
7.298e-01,3.774e-02
7.319e-01,3.303e-02
7.340e-01,2.359e-02
7.361e-01,6.133e-02
7.382e-01,5.190e-02
7.404e-01,3.303e-02
7.425e-01,5.662e-02
7.446e-01,8.021e-02
7.467e-01,4.718e-02
7.488e-01,6.605e-02
7.510e-01,4.246e-02
7.531e-01,5.190e-02
7.552e-01,1.038e-01
7.573e-01,9.436e-02
7.594e-01,7.549e-02
7.616e-01,9.908e-02
7.637e-01,8.021e-02
7.658e-01,1.274e-01
7.679e-01,1.085e-01
7.700e-01,1.179e-01
7.721e-01,1.557e-01
7.743e-01,1.415e-01
7.764e-01,1.557e-01
7.785e-01,1.793e-01
7.806e-01,1.415e-01
7.827e-01,1.887e-01
7.849e-01,2.029e-01
7.870e-01,2.642e-01
7.891e-01,2.501e-01
7.912e-01,2.878e-01
7.933e-01,3.255e-01
7.955e-01,3.208e-01
7.976e-01,3.774e-01
7.997e-01,4.010e-01
8.018e-01,4.576e-01
8.039e-01,4.860e-01
8.061e-01,4.954e-01
8.082e-01,4.435e-01
8.103e-01,4.718e-01
8.124e-01,6.228e-01
8.145e-01,7.690e-01
8.167e-01,7.454e-01
8.188e-01,7.690e-01
8.209e-01,9.011e-01
8.230e-01,1.014e+00
8.251e-01,1.062e+00
8.273e-01,1.274e+00
8.294e-01,1.151e+00
8.315e-01,1.203e+00
8.336e-01,1.434e+00
8.357e-01,1.552e+00
8.379e-01,1.878e+00
8.400e-01,1.816e+00
8.421e-01,1.986e+00
8.442e-01,2.133e+00
8.463e-01,2.439e+00
8.485e-01,2.850e+00
8.506e-01,2.755e+00
8.527e-01,3.321e+00
8.548e-01,3.411e+00
8.569e-01,3.807e+00
8.591e-01,4.317e+00
8.612e-01,4.718e+00
8.633e-01,4.822e+00
8.654e-01,5.067e+00
8.675e-01,5.596e+00
8.696e-01,6.138e+00
8.718e-01,6.742e+00
8.739e-01,6.987e+00
8.760e-01,7.417e+00
8.781e-01,8.238e+00
8.802e-01,8.903e+00
8.824e-01,9.653e+00
8.845e-01,1.017e+01
8.866e-01,1.027e+01
8.887e-01,1.100e+01
8.908e-01,1.262e+01
8.930e-01,1.296e+01
8.951e-01,1.339e+01
8.972e-01,1.422e+01
8.993e-01,1.474e+01
9.014e-01,1.548e+01
9.036e-01,1.661e+01
9.057e-01,1.656e+01
9.078e-01,1.702e+01
9.099e-01,1.664e+01
9.120e-01,1.700e+01
9.142e-01,1.731e+01
9.163e-01,1.639e+01
9.184e-01,1.594e+01
9.205e-01,1.469e+01
9.226e-01,1.389e+01
9.248e-01,1.361e+01
9.269e-01,1.168e+01
9.290e-01,1.032e+01
9.311e-01,8.686e+00
9.332e-01,7.039e+00
9.354e-01,5.959e+00
9.375e-01,4.397e+00
9.396e-01,3.133e+00
9.417e-01,2.114e+00
9.438e-01,1.312e+00
9.460e-01,8.351e-01
9.481e-01,4.199e-01
9.502e-01,2.217e-01
9.523e-01,1.510e-01
9.544e-01,4.718e-02
9.565e-01,0.000e+00
9.587e-01,9.436e-03
9.608e-01,0.000e+00
9.629e-01,0.000e+00
9.650e-01,0.000e+00
9.671e-01,0.000e+00
9.693e-01,0.000e+00
9.714e-01,0.000e+00
9.735e-01,0.000e+00
9.756e-01,0.000e+00
9.777e-01,0.000e+00
9.799e-01,0.000e+00
9.820e-01,0.000e+00
9.841e-01,0.000e+00
9.862e-01,0.000e+00
9.883e-01,0.000e+00
9.905e-01,0.000e+00
9.926e-01,0.000e+00
9.947e-01,0.000e+00
9.968e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_037.csv <==
transmittance,probability_density
5.937e-01,0.000e+00
5.957e-01,0.000e+00
5.977e-01,0.000e+00
5.998e-01,0.000e+00
6.018e-01,0.000e+00
6.038e-01,0.000e+00
6.059e-01,0.000e+00
6.079e-01,0.000e+00
6.099e-01,0.000e+00
6.120e-01,0.000e+00
6.140e-01,0.000e+00
6.161e-01,0.000e+00
6.181e-01,0.000e+00
6.201e-01,0.000e+00
6.222e-01,0.000e+00
6.242e-01,0.000e+00
6.262e-01,0.000e+00
6.283e-01,0.000e+00
6.303e-01,0.000e+00
6.324e-01,0.000e+00
6.344e-01,0.000e+00
6.364e-01,0.000e+00
6.385e-01,0.000e+00
6.405e-01,0.000e+00
6.425e-01,0.000e+00
6.446e-01,0.000e+00
6.466e-01,0.000e+00
6.486e-01,0.000e+00
6.507e-01,0.000e+00
6.527e-01,4.910e-03
6.548e-01,0.000e+00
6.568e-01,0.000e+00
6.588e-01,9.819e-03
6.609e-01,0.000e+00
6.629e-01,0.000e+00
6.649e-01,0.000e+00
6.670e-01,0.000e+00
6.690e-01,0.000e+00
6.711e-01,4.910e-03
6.731e-01,0.000e+00
6.751e-01,0.000e+00
6.772e-01,0.000e+00
6.792e-01,4.910e-03
6.812e-01,0.000e+00
6.833e-01,4.910e-03
6.853e-01,0.000e+00
6.873e-01,9.819e-03
6.894e-01,0.000e+00
6.914e-01,1.964e-02
6.935e-01,4.910e-03
6.955e-01,0.000e+00
6.975e-01,9.819e-03
6.996e-01,0.000e+00
7.016e-01,4.910e-03
7.036e-01,9.819e-03
7.057e-01,4.910e-03
7.077e-01,4.910e-03
7.098e-01,0.000e+00
7.118e-01,9.819e-03
7.138e-01,0.000e+00
7.159e-01,0.000e+00
7.179e-01,1.473e-02
7.199e-01,1.473e-02
7.220e-01,1.473e-02
7.240e-01,9.819e-03
7.260e-01,4.910e-03
7.281e-01,1.473e-02
7.301e-01,2.455e-02
7.322e-01,1.964e-02
7.342e-01,2.455e-02
7.362e-01,2.455e-02
7.383e-01,2.455e-02
7.403e-01,1.964e-02
7.423e-01,2.946e-02
7.444e-01,1.964e-02
7.464e-01,3.437e-02
7.485e-01,4.910e-02
7.505e-01,2.455e-02
7.525e-01,5.892e-02
7.546e-01,6.873e-02
7.566e-01,4.910e-02
7.586e-01,5.892e-02
7.607e-01,7.364e-02
7.627e-01,4.910e-02
7.647e-01,4.910e-02
7.668e-01,8.837e-02
7.688e-01,5.401e-02
7.709e-01,5.892e-02
7.729e-01,1.178e-01
7.749e-01,9.819e-02
7.770e-01,8.346e-02
7.790e-01,1.522e-01
7.810e-01,9.328e-02
7.831e-01,1.375e-01
7.851e-01,1.473e-01
7.872e-01,1.326e-01
7.892e-01,1.473e-01
7.912e-01,1.571e-01
7.933e-01,2.406e-01
7.953e-01,1.964e-01
7.973e-01,1.817e-01
7.994e-01,2.455e-01
8.014e-01,2.504e-01
8.034e-01,2.749e-01
8.055e-01,3.240e-01
8.075e-01,3.437e-01
8.096e-01,4.124e-01
8.116e-01,4.910e-01
8.136e-01,4.320e-01
8.157e-01,5.057e-01
8.177e-01,4.615e-01
8.197e-01,4.861e-01
8.218e-01,5.351e-01
8.238e-01,6.481e-01
8.259e-01,7.119e-01
8.279e-01,9.034e-01
8.299e-01,7.904e-01
8.320e-01,1.041e+00
8.340e-01,1.110e+00
8.360e-01,1.227e+00
8.381e-01,1.154e+00
8.401e-01,1.375e+00
8.421e-01,1.493e+00
8.442e-01,1.625e+00
8.462e-01,1.674e+00
8.483e-01,1.821e+00
8.503e-01,2.087e+00
8.523e-01,2.268e+00
8.544e-01,2.494e+00
8.564e-01,2.744e+00
8.584e-01,3.034e+00
8.605e-01,3.167e+00
8.625e-01,3.559e+00
8.646e-01,3.869e+00
8.666e-01,4.802e+00
8.686e-01,4.934e+00
8.707e-01,4.919e+00
8.727e-01,5.464e+00
8.747e-01,5.725e+00
8.768e-01,6.255e+00
8.788e-01,7.571e+00
8.808e-01,7.315e+00
8.829e-01,8.322e+00
8.849e-01,8.626e+00
8.870e-01,9.412e+00
8.890e-01,1.069e+01
8.910e-01,1.076e+01
8.931e-01,1.125e+01
8.951e-01,1.256e+01
8.971e-01,1.307e+01
8.992e-01,1.399e+01
9.012e-01,1.539e+01
9.033e-01,1.530e+01
9.053e-01,1.661e+01
9.073e-01,1.650e+01
9.094e-01,1.755e+01
9.114e-01,1.837e+01
9.134e-01,1.837e+01
9.155e-01,1.789e+01
9.175e-01,1.883e+01
9.195e-01,1.747e+01
9.216e-01,1.794e+01
9.236e-01,1.681e+01
9.257e-01,1.485e+01
9.277e-01,1.463e+01
9.297e-01,1.293e+01
9.318e-01,1.117e+01
9.338e-01,1.014e+01
9.358e-01,7.738e+00
9.379e-01,6.274e+00
9.399e-01,5.003e+00
9.420e-01,3.412e+00
9.440e-01,2.494e+00
9.460e-01,1.291e+00
9.481e-01,8.936e-01
9.501e-01,4.615e-01
9.521e-01,2.258e-01
9.542e-01,1.571e-01
9.562e-01,4.910e-02
9.582e-01,4.910e-03
9.603e-01,4.910e-03
9.623e-01,0.000e+00
9.644e-01,0.000e+00
9.664e-01,0.000e+00
9.684e-01,0.000e+00
9.705e-01,0.000e+00
9.725e-01,0.000e+00
9.745e-01,0.000e+00
9.766e-01,0.000e+00
9.786e-01,0.000e+00
9.807e-01,0.000e+00
9.827e-01,0.000e+00
9.847e-01,0.000e+00
9.868e-01,0.000e+00
9.888e-01,0.000e+00
9.908e-01,0.000e+00
9.929e-01,0.000e+00
9.949e-01,0.000e+00
9.969e-01,0.000e+00
9.990e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_038.csv <==
transmittance,probability_density
6.096e-01,0.000e+00
6.116e-01,0.000e+00
6.135e-01,0.000e+00
6.155e-01,0.000e+00
6.174e-01,0.000e+00
6.194e-01,0.000e+00
6.214e-01,0.000e+00
6.233e-01,0.000e+00
6.253e-01,0.000e+00
6.272e-01,0.000e+00
6.292e-01,0.000e+00
6.311e-01,0.000e+00
6.331e-01,0.000e+00
6.351e-01,0.000e+00
6.370e-01,0.000e+00
6.390e-01,0.000e+00
6.409e-01,0.000e+00
6.429e-01,0.000e+00
6.448e-01,0.000e+00
6.468e-01,0.000e+00
6.488e-01,0.000e+00
6.507e-01,0.000e+00
6.527e-01,0.000e+00
6.546e-01,0.000e+00
6.566e-01,0.000e+00
6.585e-01,0.000e+00
6.605e-01,0.000e+00
6.624e-01,0.000e+00
6.644e-01,0.000e+00
6.664e-01,0.000e+00
6.683e-01,0.000e+00
6.703e-01,5.110e-03
6.722e-01,0.000e+00
6.742e-01,0.000e+00
6.761e-01,0.000e+00
6.781e-01,5.110e-03
6.801e-01,5.110e-03
6.820e-01,0.000e+00
6.840e-01,0.000e+00
6.859e-01,0.000e+00
6.879e-01,0.000e+00
6.898e-01,0.000e+00
6.918e-01,5.110e-03
6.938e-01,0.000e+00
6.957e-01,0.000e+00
6.977e-01,0.000e+00
6.996e-01,5.110e-03
7.016e-01,0.000e+00
7.035e-01,1.022e-02
7.055e-01,0.000e+00
7.075e-01,1.022e-02
7.094e-01,5.110e-03
7.114e-01,1.022e-02
7.133e-01,5.110e-03
7.153e-01,1.022e-02
7.172e-01,5.110e-03
7.192e-01,5.110e-03
7.212e-01,0.000e+00
7.231e-01,1.022e-02
7.251e-01,5.110e-03
7.270e-01,1.022e-02
7.290e-01,5.110e-03
7.309e-01,0.000e+00
7.329e-01,5.110e-03
7.349e-01,5.110e-03
7.368e-01,1.022e-02
7.388e-01,2.044e-02
7.407e-01,5.110e-03
7.427e-01,1.022e-02
7.446e-01,3.066e-02
7.466e-01,1.533e-02
7.485e-01,1.022e-02
7.505e-01,2.044e-02
7.525e-01,2.044e-02
7.544e-01,3.066e-02
7.564e-01,2.044e-02
7.583e-01,3.066e-02
7.603e-01,4.088e-02
7.622e-01,3.066e-02
7.642e-01,4.599e-02
7.662e-01,6.132e-02
7.681e-01,4.088e-02
7.701e-01,6.643e-02
7.720e-01,7.154e-02
7.740e-01,6.132e-02
7.759e-01,6.132e-02
7.779e-01,4.088e-02
7.799e-01,5.110e-02
7.818e-01,9.710e-02
7.838e-01,9.199e-02
7.857e-01,9.710e-02
7.877e-01,5.621e-02
7.896e-01,1.124e-01
7.916e-01,9.710e-02
7.936e-01,1.584e-01
7.955e-01,1.635e-01
7.975e-01,1.226e-01
7.994e-01,1.584e-01
8.014e-01,1.584e-01
8.033e-01,1.686e-01
8.053e-01,2.197e-01
8.073e-01,1.789e-01
8.092e-01,2.146e-01
8.112e-01,2.760e-01
8.131e-01,2.044e-01
8.151e-01,3.833e-01
8.170e-01,2.964e-01
8.190e-01,3.833e-01
8.210e-01,3.986e-01
8.229e-01,4.702e-01
8.249e-01,5.264e-01
8.268e-01,4.650e-01
8.288e-01,5.519e-01
8.307e-01,5.213e-01
8.327e-01,6.030e-01
8.346e-01,6.490e-01
8.366e-01,6.848e-01
8.386e-01,1.022e+00
8.405e-01,9.352e-01
8.425e-01,1.109e+00
8.444e-01,1.298e+00
8.464e-01,1.221e+00
8.483e-01,1.482e+00
8.503e-01,1.385e+00
8.523e-01,1.748e+00
8.542e-01,1.697e+00
8.562e-01,1.855e+00
8.581e-01,2.090e+00
8.601e-01,2.310e+00
8.620e-01,2.744e+00
8.640e-01,2.668e+00
8.660e-01,3.189e+00
8.679e-01,3.357e+00
8.699e-01,3.771e+00
8.718e-01,4.288e+00
8.738e-01,4.579e+00
8.757e-01,5.233e+00
8.777e-01,4.977e+00
8.797e-01,6.199e+00
8.816e-01,5.851e+00
8.836e-01,7.093e+00
8.855e-01,7.860e+00
8.875e-01,7.998e+00
8.894e-01,9.122e+00
8.914e-01,9.040e+00
8.934e-01,1.073e+01
8.953e-01,1.075e+01
8.973e-01,1.211e+01
8.992e-01,1.263e+01
9.012e-01,1.354e+01
9.031e-01,1.511e+01
9.051e-01,1.504e+01
9.071e-01,1.670e+01
9.090e-01,1.643e+01
9.110e-01,1.833e+01
9.129e-01,1.772e+01
9.149e-01,1.949e+01
9.168e-01,2.011e+01
9.188e-01,1.929e+01
9.207e-01,2.017e+01
9.227e-01,1.879e+01
9.247e-01,1.984e+01
9.266e-01,1.736e+01
9.286e-01,1.755e+01
9.305e-01,1.558e+01
9.325e-01,1.388e+01
9.344e-01,1.303e+01
9.364e-01,1.046e+01
9.384e-01,8.918e+00
9.403e-01,6.843e+00
9.423e-01,5.274e+00
9.442e-01,4.032e+00
9.462e-01,2.473e+00
9.481e-01,1.477e+00
9.501e-01,9.301e-01
9.521e-01,4.599e-01
9.540e-01,2.504e-01
9.560e-01,1.431e-01
9.579e-01,5.110e-02
9.599e-01,5.110e-03
9.618e-01,5.110e-03
9.638e-01,0.000e+00
9.658e-01,0.000e+00
9.677e-01,0.000e+00
9.697e-01,0.000e+00
9.716e-01,0.000e+00
9.736e-01,0.000e+00
9.755e-01,0.000e+00
9.775e-01,0.000e+00
9.795e-01,0.000e+00
9.814e-01,0.000e+00
9.834e-01,0.000e+00
9.853e-01,0.000e+00
9.873e-01,0.000e+00
9.892e-01,0.000e+00
9.912e-01,0.000e+00
9.932e-01,0.000e+00
9.951e-01,0.000e+00
9.971e-01,0.000e+00
9.990e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_039.csv <==
transmittance,probability_density
6.245e-01,0.000e+00
6.264e-01,0.000e+00
6.283e-01,0.000e+00
6.301e-01,0.000e+00
6.320e-01,0.000e+00
6.339e-01,0.000e+00
6.358e-01,0.000e+00
6.377e-01,0.000e+00
6.395e-01,0.000e+00
6.414e-01,0.000e+00
6.433e-01,0.000e+00
6.452e-01,0.000e+00
6.471e-01,0.000e+00
6.490e-01,0.000e+00
6.508e-01,0.000e+00
6.527e-01,0.000e+00
6.546e-01,0.000e+00
6.565e-01,0.000e+00
6.584e-01,0.000e+00
6.602e-01,0.000e+00
6.621e-01,0.000e+00
6.640e-01,0.000e+00
6.659e-01,0.000e+00
6.678e-01,0.000e+00
6.697e-01,0.000e+00
6.715e-01,0.000e+00
6.734e-01,0.000e+00
6.753e-01,0.000e+00
6.772e-01,0.000e+00
6.791e-01,0.000e+00
6.810e-01,0.000e+00
6.828e-01,0.000e+00
6.847e-01,0.000e+00
6.866e-01,5.313e-03
6.885e-01,0.000e+00
6.904e-01,0.000e+00
6.922e-01,0.000e+00
6.941e-01,0.000e+00
6.960e-01,5.313e-03
6.979e-01,0.000e+00
6.998e-01,0.000e+00
7.017e-01,5.313e-03
7.035e-01,0.000e+00
7.054e-01,0.000e+00
7.073e-01,0.000e+00
7.092e-01,0.000e+00
7.111e-01,5.313e-03
7.130e-01,0.000e+00
7.148e-01,0.000e+00
7.167e-01,0.000e+00
7.186e-01,5.313e-03
7.205e-01,0.000e+00
7.224e-01,1.063e-02
7.242e-01,5.313e-03
7.261e-01,1.063e-02
7.280e-01,1.063e-02
7.299e-01,1.063e-02
7.318e-01,5.313e-03
7.337e-01,0.000e+00
7.355e-01,1.063e-02
7.374e-01,0.000e+00
7.393e-01,1.594e-02
7.412e-01,0.000e+00
7.431e-01,5.313e-03
7.450e-01,5.313e-03
7.468e-01,5.313e-03
7.487e-01,1.063e-02
7.506e-01,0.000e+00
7.525e-01,5.313e-03
7.544e-01,1.063e-02
7.562e-01,1.594e-02
7.581e-01,1.594e-02
7.600e-01,2.125e-02
7.619e-01,2.125e-02
7.638e-01,1.594e-02
7.657e-01,2.125e-02
7.675e-01,1.594e-02
7.694e-01,1.063e-02
7.713e-01,3.188e-02
7.732e-01,4.781e-02
7.751e-01,3.188e-02
7.770e-01,4.250e-02
7.788e-01,5.844e-02
7.807e-01,7.438e-02
7.826e-01,5.313e-02
7.845e-01,7.438e-02
7.864e-01,6.907e-02
7.882e-01,5.313e-02
7.901e-01,5.844e-02
7.920e-01,4.250e-02
7.939e-01,5.313e-02
7.958e-01,9.032e-02
7.977e-01,1.009e-01
7.995e-01,1.009e-01
8.014e-01,1.116e-01
8.033e-01,7.969e-02
8.052e-01,1.594e-01
8.071e-01,1.700e-01
8.089e-01,1.488e-01
8.108e-01,1.700e-01
8.127e-01,1.647e-01
8.146e-01,1.647e-01
8.165e-01,2.284e-01
8.184e-01,1.913e-01
8.202e-01,2.072e-01
8.221e-01,3.028e-01
8.240e-01,2.338e-01
8.259e-01,3.878e-01
8.278e-01,3.028e-01
8.297e-01,3.613e-01
8.315e-01,4.410e-01
8.334e-01,4.728e-01
8.353e-01,4.994e-01
8.372e-01,5.525e-01
8.391e-01,5.738e-01
8.409e-01,6.375e-01
8.428e-01,5.950e-01
8.447e-01,8.288e-01
8.466e-01,7.385e-01
8.485e-01,9.775e-01
8.504e-01,1.094e+00
8.522e-01,1.201e+00
8.541e-01,1.344e+00
8.560e-01,1.365e+00
8.579e-01,1.679e+00
8.598e-01,1.748e+00
8.617e-01,1.759e+00
8.635e-01,1.780e+00
8.654e-01,2.354e+00
8.673e-01,2.354e+00
8.692e-01,2.672e+00
8.711e-01,3.018e+00
8.729e-01,2.975e+00
8.748e-01,3.703e+00
8.767e-01,4.155e+00
8.786e-01,4.277e+00
8.805e-01,4.835e+00
8.824e-01,5.036e+00
8.842e-01,5.754e+00
8.861e-01,6.142e+00
8.880e-01,6.768e+00
8.899e-01,7.560e+00
8.918e-01,8.134e+00
8.937e-01,8.734e+00
8.955e-01,9.574e+00
8.974e-01,1.010e+01
8.993e-01,1.190e+01
9.012e-01,1.205e+01
9.031e-01,1.296e+01
9.049e-01,1.340e+01
9.068e-01,1.506e+01
9.087e-01,1.650e+01
9.106e-01,1.723e+01
9.125e-01,1.790e+01
9.144e-01,1.790e+01
9.162e-01,1.950e+01
9.181e-01,1.984e+01
9.200e-01,2.124e+01
9.219e-01,2.190e+01
9.238e-01,2.109e+01
9.257e-01,2.014e+01
9.275e-01,2.097e+01
9.294e-01,1.994e+01
9.313e-01,1.875e+01
9.332e-01,1.693e+01
9.351e-01,1.605e+01
9.369e-01,1.312e+01
9.388e-01,1.197e+01
9.407e-01,9.887e+00
9.426e-01,7.698e+00
9.445e-01,5.701e+00
9.464e-01,4.213e+00
9.482e-01,2.757e+00
9.501e-01,1.652e+00
9.520e-01,9.988e-01
9.539e-01,4.356e-01
9.558e-01,2.975e-01
9.576e-01,1.434e-01
9.595e-01,4.781e-02
9.614e-01,5.313e-03
9.633e-01,5.313e-03
9.652e-01,0.000e+00
9.671e-01,0.000e+00
9.689e-01,0.000e+00
9.708e-01,0.000e+00
9.727e-01,0.000e+00
9.746e-01,0.000e+00
9.765e-01,0.000e+00
9.784e-01,0.000e+00
9.802e-01,0.000e+00
9.821e-01,0.000e+00
9.840e-01,0.000e+00
9.859e-01,0.000e+00
9.878e-01,0.000e+00
9.896e-01,0.000e+00
9.915e-01,0.000e+00
9.934e-01,0.000e+00
9.953e-01,0.000e+00
9.972e-01,0.000e+00
9.991e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_04.csv <==
transmittance,probability_density
6.391e-01,0.000e+00
6.409e-01,0.000e+00
6.427e-01,0.000e+00
6.445e-01,0.000e+00
6.463e-01,0.000e+00
6.481e-01,0.000e+00
6.499e-01,0.000e+00
6.517e-01,0.000e+00
6.536e-01,0.000e+00
6.554e-01,0.000e+00
6.572e-01,0.000e+00
6.590e-01,0.000e+00
6.608e-01,0.000e+00
6.626e-01,0.000e+00
6.644e-01,0.000e+00
6.662e-01,0.000e+00
6.680e-01,0.000e+00
6.698e-01,0.000e+00
6.716e-01,0.000e+00
6.735e-01,0.000e+00
6.753e-01,0.000e+00
6.771e-01,0.000e+00
6.789e-01,0.000e+00
6.807e-01,0.000e+00
6.825e-01,0.000e+00
6.843e-01,0.000e+00
6.861e-01,0.000e+00
6.879e-01,0.000e+00
6.897e-01,0.000e+00
6.915e-01,0.000e+00
6.934e-01,0.000e+00
6.952e-01,0.000e+00
6.970e-01,0.000e+00
6.988e-01,0.000e+00
7.006e-01,0.000e+00
7.024e-01,5.528e-03
7.042e-01,0.000e+00
7.060e-01,0.000e+00
7.078e-01,0.000e+00
7.096e-01,0.000e+00
7.114e-01,5.528e-03
7.133e-01,0.000e+00
7.151e-01,0.000e+00
7.169e-01,0.000e+00
7.187e-01,0.000e+00
7.205e-01,0.000e+00
7.223e-01,5.528e-03
7.241e-01,0.000e+00
7.259e-01,0.000e+00
7.277e-01,0.000e+00
7.295e-01,0.000e+00
7.313e-01,5.528e-03
7.332e-01,0.000e+00
7.350e-01,5.528e-03
7.368e-01,5.528e-03
7.386e-01,5.528e-03
7.404e-01,1.106e-02
7.422e-01,1.106e-02
7.440e-01,1.106e-02
7.458e-01,5.528e-03
7.476e-01,5.528e-03
7.494e-01,5.528e-03
7.512e-01,1.106e-02
7.531e-01,5.528e-03
7.549e-01,0.000e+00
7.567e-01,0.000e+00
7.585e-01,5.528e-03
7.603e-01,1.106e-02
7.621e-01,5.528e-03
7.639e-01,5.528e-03
7.657e-01,0.000e+00
7.675e-01,1.106e-02
7.693e-01,5.528e-03
7.711e-01,2.211e-02
7.730e-01,2.764e-02
7.748e-01,1.106e-02
7.766e-01,2.764e-02
7.784e-01,1.658e-02
7.802e-01,2.764e-02
7.820e-01,5.528e-03
7.838e-01,1.106e-02
7.856e-01,3.317e-02
7.874e-01,4.975e-02
7.892e-01,4.422e-02
7.910e-01,8.291e-02
7.929e-01,4.422e-02
7.947e-01,7.186e-02
7.965e-01,3.317e-02
7.983e-01,7.739e-02
8.001e-01,7.186e-02
8.019e-01,4.975e-02
8.037e-01,7.739e-02
8.055e-01,5.528e-02
8.073e-01,1.050e-01
8.091e-01,7.186e-02
8.109e-01,7.186e-02
8.128e-01,1.382e-01
8.146e-01,1.161e-01
8.164e-01,1.382e-01
8.182e-01,1.714e-01
8.200e-01,1.492e-01
8.218e-01,1.990e-01
8.236e-01,1.658e-01
8.254e-01,2.156e-01
8.272e-01,1.935e-01
8.290e-01,2.211e-01
8.308e-01,2.432e-01
8.327e-01,2.709e-01
8.345e-01,3.704e-01
8.363e-01,2.874e-01
8.381e-01,3.593e-01
8.399e-01,3.648e-01
8.417e-01,4.533e-01
8.435e-01,5.583e-01
8.453e-01,5.251e-01
8.471e-01,6.191e-01
8.489e-01,4.975e-01
8.508e-01,7.407e-01
8.526e-01,8.070e-01
8.544e-01,7.905e-01
8.562e-01,8.955e-01
8.580e-01,1.045e+00
8.598e-01,1.271e+00
8.616e-01,1.316e+00
8.634e-01,1.481e+00
8.652e-01,1.653e+00
8.670e-01,1.741e+00
8.688e-01,1.769e+00
8.706e-01,2.084e+00
8.725e-01,2.349e+00
8.743e-01,2.548e+00
8.761e-01,2.731e+00
8.779e-01,3.035e+00
8.797e-01,3.388e+00
8.815e-01,4.019e+00
8.833e-01,4.256e+00
8.851e-01,4.466e+00
8.869e-01,5.091e+00
8.887e-01,5.566e+00
8.905e-01,6.163e+00
8.924e-01,6.506e+00
8.942e-01,7.357e+00
8.960e-01,7.822e+00
8.978e-01,8.673e+00
8.996e-01,9.828e+00
9.014e-01,1.071e+01
9.032e-01,1.180e+01
9.050e-01,1.212e+01
9.068e-01,1.339e+01
9.086e-01,1.426e+01
9.104e-01,1.500e+01
9.123e-01,1.649e+01
9.141e-01,1.844e+01
9.159e-01,1.860e+01
9.177e-01,1.910e+01
9.195e-01,2.010e+01
9.213e-01,2.208e+01
9.231e-01,2.215e+01
9.249e-01,2.285e+01
9.267e-01,2.264e+01
9.285e-01,2.260e+01
9.304e-01,2.232e+01
9.322e-01,2.144e+01
9.340e-01,1.969e+01
9.358e-01,1.831e+01
9.376e-01,1.713e+01
9.394e-01,1.504e+01
9.412e-01,1.358e+01
9.430e-01,1.056e+01
9.448e-01,8.286e+00
9.466e-01,5.953e+00
9.484e-01,4.660e+00
9.503e-01,2.863e+00
9.521e-01,1.669e+00
9.539e-01,1.045e+00
9.557e-01,4.698e-01
9.575e-01,3.261e-01
9.593e-01,1.437e-01
9.611e-01,5.528e-02
9.629e-01,5.528e-03
9.647e-01,5.528e-03
9.665e-01,0.000e+00
9.683e-01,0.000e+00
9.701e-01,0.000e+00
9.720e-01,0.000e+00
9.738e-01,0.000e+00
9.756e-01,0.000e+00
9.774e-01,0.000e+00
9.792e-01,0.000e+00
9.810e-01,0.000e+00
9.828e-01,0.000e+00
9.846e-01,0.000e+00
9.864e-01,0.000e+00
9.882e-01,0.000e+00
9.900e-01,0.000e+00
9.919e-01,0.000e+00
9.937e-01,0.000e+00
9.955e-01,0.000e+00
9.973e-01,0.000e+00
9.991e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_041.csv <==
transmittance,probability_density
6.527e-01,0.000e+00
6.544e-01,0.000e+00
6.562e-01,0.000e+00
6.579e-01,0.000e+00
6.597e-01,0.000e+00
6.614e-01,0.000e+00
6.631e-01,0.000e+00
6.649e-01,0.000e+00
6.666e-01,0.000e+00
6.684e-01,0.000e+00
6.701e-01,0.000e+00
6.718e-01,0.000e+00
6.736e-01,0.000e+00
6.753e-01,0.000e+00
6.771e-01,0.000e+00
6.788e-01,0.000e+00
6.805e-01,0.000e+00
6.823e-01,0.000e+00
6.840e-01,0.000e+00
6.858e-01,0.000e+00
6.875e-01,0.000e+00
6.892e-01,0.000e+00
6.910e-01,0.000e+00
6.927e-01,0.000e+00
6.945e-01,0.000e+00
6.962e-01,0.000e+00
6.980e-01,0.000e+00
6.997e-01,0.000e+00
7.014e-01,0.000e+00
7.032e-01,0.000e+00
7.049e-01,0.000e+00
7.067e-01,0.000e+00
7.084e-01,0.000e+00
7.101e-01,0.000e+00
7.119e-01,0.000e+00
7.136e-01,0.000e+00
7.154e-01,0.000e+00
7.171e-01,5.744e-03
7.188e-01,0.000e+00
7.206e-01,0.000e+00
7.223e-01,0.000e+00
7.241e-01,0.000e+00
7.258e-01,0.000e+00
7.275e-01,5.744e-03
7.293e-01,0.000e+00
7.310e-01,0.000e+00
7.328e-01,0.000e+00
7.345e-01,0.000e+00
7.363e-01,0.000e+00
7.380e-01,0.000e+00
7.397e-01,0.000e+00
7.415e-01,5.744e-03
7.432e-01,0.000e+00
7.450e-01,0.000e+00
7.467e-01,0.000e+00
7.484e-01,0.000e+00
7.502e-01,5.744e-03
7.519e-01,1.723e-02
7.537e-01,1.149e-02
7.554e-01,0.000e+00
7.571e-01,0.000e+00
7.589e-01,2.298e-02
7.606e-01,1.149e-02
7.624e-01,5.744e-03
7.641e-01,0.000e+00
7.658e-01,5.744e-03
7.676e-01,5.744e-03
7.693e-01,5.744e-03
7.711e-01,5.744e-03
7.728e-01,0.000e+00
7.746e-01,0.000e+00
7.763e-01,1.149e-02
7.780e-01,5.744e-03
7.798e-01,1.149e-02
7.815e-01,0.000e+00
7.833e-01,1.149e-02
7.850e-01,2.298e-02
7.867e-01,1.723e-02
7.885e-01,2.872e-02
7.902e-01,1.723e-02
7.920e-01,1.723e-02
7.937e-01,2.298e-02
7.954e-01,1.723e-02
7.972e-01,4.021e-02
7.989e-01,1.723e-02
8.007e-01,3.446e-02
8.024e-01,9.191e-02
8.041e-01,5.170e-02
8.059e-01,4.021e-02
8.076e-01,5.744e-02
8.094e-01,6.893e-02
8.111e-01,5.170e-02
8.129e-01,8.616e-02
8.146e-01,6.319e-02
8.163e-01,8.616e-02
8.181e-01,7.467e-02
8.198e-01,1.206e-01
8.216e-01,6.319e-02
8.233e-01,1.091e-01
8.250e-01,1.551e-01
8.268e-01,1.436e-01
8.285e-01,1.666e-01
8.303e-01,1.264e-01
8.320e-01,2.183e-01
8.337e-01,2.068e-01
8.355e-01,2.125e-01
8.372e-01,2.125e-01
8.390e-01,2.355e-01
8.407e-01,2.355e-01
8.424e-01,3.849e-01
8.442e-01,2.872e-01
8.459e-01,2.987e-01
8.477e-01,4.136e-01
8.494e-01,3.906e-01
8.512e-01,4.595e-01
8.529e-01,5.802e-01
8.546e-01,5.802e-01
8.564e-01,7.065e-01
8.581e-01,6.146e-01
8.599e-01,7.697e-01
8.616e-01,8.157e-01
8.633e-01,1.005e+00
8.651e-01,9.535e-01
8.668e-01,1.246e+00
8.686e-01,1.413e+00
8.703e-01,1.470e+00
8.720e-01,1.643e+00
8.738e-01,1.717e+00
8.755e-01,1.930e+00
8.773e-01,2.217e+00
8.790e-01,2.338e+00
8.807e-01,2.815e+00
8.825e-01,2.895e+00
8.842e-01,3.119e+00
8.860e-01,3.728e+00
8.877e-01,3.854e+00
8.895e-01,4.681e+00
8.912e-01,4.768e+00
8.929e-01,5.474e+00
8.947e-01,5.951e+00
8.964e-01,6.600e+00
8.982e-01,7.220e+00
8.999e-01,7.657e+00
9.016e-01,8.811e+00
9.034e-01,9.242e+00
9.051e-01,1.039e+01
9.069e-01,1.185e+01
9.086e-01,1.249e+01
9.103e-01,1.419e+01
9.121e-01,1.415e+01
9.138e-01,1.566e+01
9.156e-01,1.687e+01
9.173e-01,1.871e+01
9.190e-01,2.050e+01
9.208e-01,2.013e+01
9.225e-01,2.048e+01
9.243e-01,2.282e+01
9.260e-01,2.317e+01
9.278e-01,2.506e+01
9.295e-01,2.352e+01
9.312e-01,2.504e+01
9.330e-01,2.365e+01
9.347e-01,2.301e+01
9.365e-01,2.228e+01
9.382e-01,1.946e+01
9.399e-01,1.919e+01
9.417e-01,1.612e+01
9.434e-01,1.399e+01
9.452e-01,1.178e+01
9.469e-01,8.702e+00
9.486e-01,7.014e+00
9.504e-01,4.940e+00
9.521e-01,3.033e+00
9.539e-01,1.844e+00
9.556e-01,9.822e-01
9.573e-01,6.031e-01
9.591e-01,3.044e-01
9.608e-01,1.091e-01
9.626e-01,6.319e-02
9.643e-01,1.149e-02
9.661e-01,0.000e+00
9.678e-01,0.000e+00
9.695e-01,0.000e+00
9.713e-01,0.000e+00
9.730e-01,0.000e+00
9.748e-01,0.000e+00
9.765e-01,0.000e+00
9.782e-01,0.000e+00
9.800e-01,0.000e+00
9.817e-01,0.000e+00
9.835e-01,0.000e+00
9.852e-01,0.000e+00
9.869e-01,0.000e+00
9.887e-01,0.000e+00
9.904e-01,0.000e+00
9.922e-01,0.000e+00
9.939e-01,0.000e+00
9.956e-01,0.000e+00
9.974e-01,0.000e+00
9.991e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_042.csv <==
transmittance,probability_density
6.661e-01,0.000e+00
6.678e-01,0.000e+00
6.695e-01,0.000e+00
6.711e-01,0.000e+00
6.728e-01,0.000e+00
6.745e-01,0.000e+00
6.762e-01,0.000e+00
6.778e-01,0.000e+00
6.795e-01,0.000e+00
6.812e-01,0.000e+00
6.828e-01,0.000e+00
6.845e-01,0.000e+00
6.862e-01,0.000e+00
6.879e-01,0.000e+00
6.895e-01,0.000e+00
6.912e-01,0.000e+00
6.929e-01,0.000e+00
6.946e-01,0.000e+00
6.962e-01,0.000e+00
6.979e-01,0.000e+00
6.996e-01,0.000e+00
7.013e-01,0.000e+00
7.029e-01,0.000e+00
7.046e-01,0.000e+00
7.063e-01,0.000e+00
7.080e-01,0.000e+00
7.096e-01,0.000e+00
7.113e-01,0.000e+00
7.130e-01,0.000e+00
7.146e-01,0.000e+00
7.163e-01,0.000e+00
7.180e-01,0.000e+00
7.197e-01,0.000e+00
7.213e-01,0.000e+00
7.230e-01,0.000e+00
7.247e-01,0.000e+00
7.264e-01,0.000e+00
7.280e-01,0.000e+00
7.297e-01,0.000e+00
7.314e-01,5.975e-03
7.331e-01,0.000e+00
7.347e-01,0.000e+00
7.364e-01,0.000e+00
7.381e-01,0.000e+00
7.397e-01,0.000e+00
7.414e-01,0.000e+00
7.431e-01,5.975e-03
7.448e-01,0.000e+00
7.464e-01,0.000e+00
7.481e-01,0.000e+00
7.498e-01,0.000e+00
7.515e-01,0.000e+00
7.531e-01,0.000e+00
7.548e-01,0.000e+00
7.565e-01,0.000e+00
7.582e-01,5.975e-03
7.598e-01,0.000e+00
7.615e-01,5.975e-03
7.632e-01,0.000e+00
7.649e-01,5.975e-03
7.665e-01,1.195e-02
7.682e-01,1.195e-02
7.699e-01,1.195e-02
7.715e-01,0.000e+00
7.732e-01,5.975e-03
7.749e-01,1.195e-02
7.766e-01,1.195e-02
7.782e-01,5.975e-03
7.799e-01,0.000e+00
7.816e-01,5.975e-03
7.833e-01,5.975e-03
7.849e-01,0.000e+00
7.866e-01,5.975e-03
7.883e-01,0.000e+00
7.900e-01,5.975e-03
7.916e-01,1.195e-02
7.933e-01,1.195e-02
7.950e-01,1.195e-02
7.967e-01,5.975e-03
7.983e-01,2.390e-02
8.000e-01,2.988e-02
8.017e-01,5.975e-03
8.033e-01,1.195e-02
8.050e-01,3.585e-02
8.067e-01,1.793e-02
8.084e-01,4.780e-02
8.100e-01,4.183e-02
8.117e-01,2.988e-02
8.134e-01,5.975e-02
8.151e-01,2.390e-02
8.167e-01,7.170e-02
8.184e-01,4.780e-02
8.201e-01,3.585e-02
8.218e-01,7.768e-02
8.234e-01,8.365e-02
8.251e-01,7.768e-02
8.268e-01,7.170e-02
8.285e-01,1.016e-01
8.301e-01,1.076e-01
8.318e-01,1.315e-01
8.335e-01,1.135e-01
8.351e-01,1.315e-01
8.368e-01,1.673e-01
8.385e-01,1.733e-01
8.402e-01,1.733e-01
8.418e-01,1.673e-01
8.435e-01,1.972e-01
8.452e-01,2.211e-01
8.469e-01,2.749e-01
8.485e-01,2.450e-01
8.502e-01,3.047e-01
8.519e-01,2.988e-01
8.536e-01,3.406e-01
8.552e-01,3.585e-01
8.569e-01,4.302e-01
8.586e-01,4.900e-01
8.603e-01,4.780e-01
8.619e-01,5.796e-01
8.636e-01,7.529e-01
8.653e-01,6.931e-01
8.669e-01,7.708e-01
8.686e-01,8.724e-01
8.703e-01,9.500e-01
8.720e-01,1.004e+00
8.736e-01,1.171e+00
8.753e-01,1.518e+00
8.770e-01,1.619e+00
8.787e-01,1.554e+00
8.803e-01,1.858e+00
8.820e-01,2.026e+00
8.837e-01,2.324e+00
8.854e-01,2.521e+00
8.870e-01,2.964e+00
8.887e-01,2.892e+00
8.904e-01,3.627e+00
8.921e-01,3.693e+00
8.937e-01,4.332e+00
8.954e-01,4.870e+00
8.971e-01,5.372e+00
8.987e-01,5.646e+00
9.004e-01,6.632e+00
9.021e-01,7.236e+00
9.038e-01,8.001e+00
9.054e-01,8.216e+00
9.071e-01,9.255e+00
9.088e-01,1.076e+01
9.105e-01,1.114e+01
9.121e-01,1.301e+01
9.138e-01,1.421e+01
9.155e-01,1.554e+01
9.172e-01,1.558e+01
9.188e-01,1.762e+01
9.205e-01,1.930e+01
9.222e-01,2.143e+01
9.238e-01,2.079e+01
9.255e-01,2.237e+01
9.272e-01,2.369e+01
9.289e-01,2.587e+01
9.305e-01,2.416e+01
9.322e-01,2.605e+01
9.339e-01,2.636e+01
9.356e-01,2.624e+01
9.372e-01,2.468e+01
9.389e-01,2.370e+01
9.406e-01,2.129e+01
9.423e-01,1.957e+01
9.439e-01,1.797e+01
9.456e-01,1.574e+01
9.473e-01,1.223e+01
9.490e-01,9.405e+00
9.506e-01,7.379e+00
9.523e-01,5.461e+00
9.540e-01,3.119e+00
9.556e-01,1.888e+00
9.573e-01,1.016e+00
9.590e-01,6.334e-01
9.607e-01,2.928e-01
9.623e-01,1.016e-01
9.640e-01,6.573e-02
9.657e-01,1.195e-02
9.674e-01,0.000e+00
9.690e-01,0.000e+00
9.707e-01,0.000e+00
9.724e-01,0.000e+00
9.741e-01,0.000e+00
9.757e-01,0.000e+00
9.774e-01,0.000e+00
9.791e-01,0.000e+00
9.808e-01,0.000e+00
9.824e-01,0.000e+00
9.841e-01,0.000e+00
9.858e-01,0.000e+00
9.874e-01,0.000e+00
9.891e-01,0.000e+00
9.908e-01,0.000e+00
9.925e-01,0.000e+00
9.941e-01,0.000e+00
9.958e-01,0.000e+00
9.975e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_043.csv <==
transmittance,probability_density
6.793e-01,0.000e+00
6.810e-01,0.000e+00
6.826e-01,0.000e+00
6.842e-01,0.000e+00
6.858e-01,0.000e+00
6.874e-01,0.000e+00
6.890e-01,0.000e+00
6.906e-01,0.000e+00
6.922e-01,0.000e+00
6.938e-01,0.000e+00
6.954e-01,0.000e+00
6.970e-01,0.000e+00
6.986e-01,0.000e+00
7.002e-01,0.000e+00
7.019e-01,0.000e+00
7.035e-01,0.000e+00
7.051e-01,0.000e+00
7.067e-01,0.000e+00
7.083e-01,0.000e+00
7.099e-01,0.000e+00
7.115e-01,0.000e+00
7.131e-01,0.000e+00
7.147e-01,0.000e+00
7.163e-01,0.000e+00
7.179e-01,0.000e+00
7.195e-01,0.000e+00
7.211e-01,0.000e+00
7.227e-01,0.000e+00
7.244e-01,0.000e+00
7.260e-01,0.000e+00
7.276e-01,0.000e+00
7.292e-01,0.000e+00
7.308e-01,0.000e+00
7.324e-01,0.000e+00
7.340e-01,0.000e+00
7.356e-01,0.000e+00
7.372e-01,0.000e+00
7.388e-01,0.000e+00
7.404e-01,0.000e+00
7.420e-01,0.000e+00
7.436e-01,0.000e+00
7.452e-01,0.000e+00
7.469e-01,6.222e-03
7.485e-01,0.000e+00
7.501e-01,0.000e+00
7.517e-01,0.000e+00
7.533e-01,0.000e+00
7.549e-01,0.000e+00
7.565e-01,0.000e+00
7.581e-01,6.222e-03
7.597e-01,0.000e+00
7.613e-01,0.000e+00
7.629e-01,0.000e+00
7.645e-01,0.000e+00
7.661e-01,0.000e+00
7.677e-01,0.000e+00
7.694e-01,0.000e+00
7.710e-01,0.000e+00
7.726e-01,6.222e-03
7.742e-01,0.000e+00
7.758e-01,1.244e-02
7.774e-01,0.000e+00
7.790e-01,0.000e+00
7.806e-01,1.867e-02
7.822e-01,6.222e-03
7.838e-01,1.244e-02
7.854e-01,6.222e-03
7.870e-01,0.000e+00
7.886e-01,6.222e-03
7.903e-01,1.867e-02
7.919e-01,0.000e+00
7.935e-01,6.222e-03
7.951e-01,1.244e-02
7.967e-01,0.000e+00
7.983e-01,0.000e+00
7.999e-01,6.222e-03
8.015e-01,0.000e+00
8.031e-01,1.244e-02
8.047e-01,0.000e+00
8.063e-01,2.489e-02
8.079e-01,1.244e-02
8.095e-01,1.244e-02
8.111e-01,1.867e-02
8.128e-01,2.489e-02
8.144e-01,2.489e-02
8.160e-01,1.244e-02
8.176e-01,3.733e-02
8.192e-01,1.867e-02
8.208e-01,4.355e-02
8.224e-01,6.222e-02
8.240e-01,5.600e-02
8.256e-01,3.733e-02
8.272e-01,6.222e-03
8.288e-01,6.222e-02
8.304e-01,8.088e-02
8.320e-01,8.088e-02
8.336e-01,7.466e-02
8.353e-01,6.844e-02
8.369e-01,5.600e-02
8.385e-01,1.058e-01
8.401e-01,1.120e-01
8.417e-01,1.867e-01
8.433e-01,9.955e-02
8.449e-01,1.680e-01
8.465e-01,1.493e-01
8.481e-01,2.240e-01
8.497e-01,1.680e-01
8.513e-01,1.804e-01
8.529e-01,2.489e-01
8.545e-01,2.302e-01
8.561e-01,3.298e-01
8.578e-01,2.364e-01
8.594e-01,2.862e-01
8.610e-01,3.671e-01
8.626e-01,3.795e-01
8.642e-01,3.733e-01
8.658e-01,5.288e-01
8.674e-01,5.351e-01
8.690e-01,4.915e-01
8.706e-01,7.777e-01
8.722e-01,8.150e-01
8.738e-01,7.466e-01
8.754e-01,8.897e-01
8.770e-01,9.270e-01
8.787e-01,1.101e+00
8.803e-01,1.176e+00
8.819e-01,1.506e+00
8.835e-01,1.730e+00
8.851e-01,1.761e+00
8.867e-01,1.923e+00
8.883e-01,2.165e+00
8.899e-01,2.532e+00
8.915e-01,2.831e+00
8.931e-01,2.986e+00
8.947e-01,3.260e+00
8.963e-01,3.571e+00
8.979e-01,4.386e+00
8.995e-01,4.635e+00
9.012e-01,5.201e+00
9.028e-01,5.880e+00
9.044e-01,6.365e+00
9.060e-01,7.062e+00
9.076e-01,7.870e+00
9.092e-01,8.499e+00
9.108e-01,9.426e+00
9.124e-01,1.126e+01
9.140e-01,1.140e+01
9.156e-01,1.333e+01
9.172e-01,1.430e+01
9.188e-01,1.560e+01
9.204e-01,1.659e+01
9.220e-01,1.822e+01
9.237e-01,1.914e+01
9.253e-01,2.211e+01
9.269e-01,2.240e+01
9.285e-01,2.416e+01
9.301e-01,2.438e+01
9.317e-01,2.611e+01
9.333e-01,2.912e+01
9.349e-01,2.713e+01
9.365e-01,2.751e+01
9.381e-01,2.740e+01
9.397e-01,2.701e+01
9.413e-01,2.543e+01
9.429e-01,2.301e+01
9.445e-01,2.094e+01
9.462e-01,1.881e+01
9.478e-01,1.628e+01
9.494e-01,1.326e+01
9.510e-01,1.028e+01
9.526e-01,7.727e+00
9.542e-01,5.624e+00
9.558e-01,3.403e+00
9.574e-01,1.829e+00
9.590e-01,1.020e+00
9.606e-01,5.786e-01
9.622e-01,2.613e-01
9.638e-01,1.058e-01
9.654e-01,6.222e-02
9.671e-01,1.244e-02
9.687e-01,0.000e+00
9.703e-01,0.000e+00
9.719e-01,0.000e+00
9.735e-01,0.000e+00
9.751e-01,0.000e+00
9.767e-01,0.000e+00
9.783e-01,0.000e+00
9.799e-01,0.000e+00
9.815e-01,0.000e+00
9.831e-01,0.000e+00
9.847e-01,0.000e+00
9.863e-01,0.000e+00
9.879e-01,0.000e+00
9.896e-01,0.000e+00
9.912e-01,0.000e+00
9.928e-01,0.000e+00
9.944e-01,0.000e+00
9.960e-01,0.000e+00
9.976e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_044.csv <==
transmittance,probability_density
6.921e-01,0.000e+00
6.937e-01,0.000e+00
6.952e-01,0.000e+00
6.968e-01,0.000e+00
6.983e-01,0.000e+00
6.999e-01,0.000e+00
7.014e-01,0.000e+00
7.029e-01,0.000e+00
7.045e-01,0.000e+00
7.060e-01,0.000e+00
7.076e-01,0.000e+00
7.091e-01,0.000e+00
7.107e-01,0.000e+00
7.122e-01,0.000e+00
7.137e-01,0.000e+00
7.153e-01,0.000e+00
7.168e-01,0.000e+00
7.184e-01,0.000e+00
7.199e-01,0.000e+00
7.215e-01,0.000e+00
7.230e-01,0.000e+00
7.245e-01,0.000e+00
7.261e-01,0.000e+00
7.276e-01,0.000e+00
7.292e-01,0.000e+00
7.307e-01,0.000e+00
7.323e-01,0.000e+00
7.338e-01,0.000e+00
7.353e-01,0.000e+00
7.369e-01,0.000e+00
7.384e-01,0.000e+00
7.400e-01,0.000e+00
7.415e-01,0.000e+00
7.431e-01,0.000e+00
7.446e-01,0.000e+00
7.461e-01,0.000e+00
7.477e-01,0.000e+00
7.492e-01,0.000e+00
7.508e-01,0.000e+00
7.523e-01,0.000e+00
7.539e-01,0.000e+00
7.554e-01,0.000e+00
7.569e-01,0.000e+00
7.585e-01,0.000e+00
7.600e-01,6.480e-03
7.616e-01,0.000e+00
7.631e-01,0.000e+00
7.647e-01,0.000e+00
7.662e-01,0.000e+00
7.678e-01,0.000e+00
7.693e-01,0.000e+00
7.708e-01,0.000e+00
7.724e-01,6.480e-03
7.739e-01,0.000e+00
7.755e-01,0.000e+00
7.770e-01,0.000e+00
7.786e-01,0.000e+00
7.801e-01,0.000e+00
7.816e-01,6.480e-03
7.832e-01,0.000e+00
7.847e-01,0.000e+00
7.863e-01,0.000e+00
7.878e-01,6.480e-03
7.894e-01,0.000e+00
7.909e-01,1.944e-02
7.924e-01,0.000e+00
7.940e-01,6.480e-03
7.955e-01,6.480e-03
7.971e-01,0.000e+00
7.986e-01,1.944e-02
8.002e-01,6.480e-03
8.017e-01,0.000e+00
8.032e-01,1.296e-02
8.048e-01,0.000e+00
8.063e-01,1.296e-02
8.079e-01,6.480e-03
8.094e-01,1.296e-02
8.110e-01,0.000e+00
8.125e-01,0.000e+00
8.140e-01,6.480e-03
8.156e-01,6.480e-03
8.171e-01,6.480e-03
8.187e-01,1.944e-02
8.202e-01,2.592e-02
8.218e-01,2.592e-02
8.233e-01,1.296e-02
8.248e-01,3.240e-02
8.264e-01,6.480e-03
8.279e-01,1.944e-02
8.295e-01,3.888e-02
8.310e-01,3.888e-02
8.326e-01,5.832e-02
8.341e-01,5.832e-02
8.357e-01,4.536e-02
8.372e-01,1.944e-02
8.387e-01,5.832e-02
8.403e-01,5.184e-02
8.418e-01,1.166e-01
8.434e-01,6.480e-02
8.449e-01,5.184e-02
8.465e-01,1.102e-01
8.480e-01,8.424e-02
8.495e-01,1.490e-01
8.511e-01,1.426e-01
8.526e-01,1.490e-01
8.542e-01,1.814e-01
8.557e-01,1.685e-01
8.573e-01,1.685e-01
8.588e-01,2.009e-01
8.603e-01,2.916e-01
8.619e-01,2.657e-01
8.634e-01,2.722e-01
8.650e-01,2.851e-01
8.665e-01,2.981e-01
8.681e-01,3.953e-01
8.696e-01,3.305e-01
8.711e-01,4.212e-01
8.727e-01,4.795e-01
8.742e-01,5.767e-01
8.758e-01,5.832e-01
8.773e-01,6.415e-01
8.789e-01,8.683e-01
8.804e-01,8.230e-01
8.819e-01,8.489e-01
8.835e-01,1.017e+00
8.850e-01,1.251e+00
8.866e-01,1.238e+00
8.881e-01,1.562e+00
8.897e-01,1.899e+00
8.912e-01,1.827e+00
8.927e-01,2.249e+00
8.943e-01,2.339e+00
8.958e-01,2.566e+00
8.974e-01,2.858e+00
8.989e-01,3.072e+00
9.005e-01,3.836e+00
9.020e-01,3.817e+00
9.036e-01,4.905e+00
9.051e-01,5.171e+00
9.066e-01,5.955e+00
9.082e-01,5.962e+00
9.097e-01,7.076e+00
9.113e-01,8.444e+00
9.128e-01,8.457e+00
9.144e-01,9.804e+00
9.159e-01,1.023e+01
9.174e-01,1.282e+01
9.190e-01,1.262e+01
9.205e-01,1.440e+01
9.221e-01,1.682e+01
9.236e-01,1.682e+01
9.252e-01,1.980e+01
9.267e-01,1.973e+01
9.282e-01,2.336e+01
9.298e-01,2.299e+01
9.313e-01,2.514e+01
9.329e-01,2.759e+01
9.344e-01,2.654e+01
9.360e-01,2.970e+01
9.375e-01,2.892e+01
9.390e-01,3.081e+01
9.406e-01,2.846e+01
9.421e-01,2.953e+01
9.437e-01,2.672e+01
9.452e-01,2.411e+01
9.468e-01,2.328e+01
9.483e-01,1.988e+01
9.498e-01,1.746e+01
9.514e-01,1.360e+01
9.529e-01,1.110e+01
9.545e-01,7.906e+00
9.560e-01,5.482e+00
9.576e-01,3.441e+00
9.591e-01,1.717e+00
9.606e-01,1.108e+00
9.622e-01,5.508e-01
9.637e-01,2.786e-01
9.653e-01,1.102e-01
9.668e-01,4.536e-02
9.684e-01,1.296e-02
9.699e-01,0.000e+00
9.715e-01,0.000e+00
9.730e-01,0.000e+00
9.745e-01,0.000e+00
9.761e-01,0.000e+00
9.776e-01,0.000e+00
9.792e-01,0.000e+00
9.807e-01,0.000e+00
9.823e-01,0.000e+00
9.838e-01,0.000e+00
9.853e-01,0.000e+00
9.869e-01,0.000e+00
9.884e-01,0.000e+00
9.900e-01,0.000e+00
9.915e-01,0.000e+00
9.931e-01,0.000e+00
9.946e-01,0.000e+00
9.961e-01,0.000e+00
9.977e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_045.csv <==
transmittance,probability_density
7.051e-01,0.000e+00
7.066e-01,0.000e+00
7.081e-01,0.000e+00
7.095e-01,0.000e+00
7.110e-01,0.000e+00
7.125e-01,0.000e+00
7.140e-01,0.000e+00
7.154e-01,0.000e+00
7.169e-01,0.000e+00
7.184e-01,0.000e+00
7.199e-01,0.000e+00
7.214e-01,0.000e+00
7.228e-01,0.000e+00
7.243e-01,0.000e+00
7.258e-01,0.000e+00
7.273e-01,0.000e+00
7.288e-01,0.000e+00
7.302e-01,0.000e+00
7.317e-01,0.000e+00
7.332e-01,0.000e+00
7.347e-01,0.000e+00
7.361e-01,0.000e+00
7.376e-01,0.000e+00
7.391e-01,0.000e+00
7.406e-01,0.000e+00
7.421e-01,0.000e+00
7.435e-01,0.000e+00
7.450e-01,0.000e+00
7.465e-01,0.000e+00
7.480e-01,0.000e+00
7.494e-01,0.000e+00
7.509e-01,0.000e+00
7.524e-01,0.000e+00
7.539e-01,0.000e+00
7.554e-01,0.000e+00
7.568e-01,0.000e+00
7.583e-01,0.000e+00
7.598e-01,0.000e+00
7.613e-01,0.000e+00
7.628e-01,0.000e+00
7.642e-01,0.000e+00
7.657e-01,0.000e+00
7.672e-01,0.000e+00
7.687e-01,0.000e+00
7.701e-01,0.000e+00
7.716e-01,0.000e+00
7.731e-01,0.000e+00
7.746e-01,6.765e-03
7.761e-01,0.000e+00
7.775e-01,0.000e+00
7.790e-01,0.000e+00
7.805e-01,0.000e+00
7.820e-01,0.000e+00
7.834e-01,0.000e+00
7.849e-01,6.765e-03
7.864e-01,0.000e+00
7.879e-01,0.000e+00
7.894e-01,0.000e+00
7.908e-01,6.765e-03
7.923e-01,0.000e+00
7.938e-01,0.000e+00
7.953e-01,0.000e+00
7.967e-01,0.000e+00
7.982e-01,0.000e+00
7.997e-01,1.353e-02
8.012e-01,0.000e+00
8.027e-01,6.765e-03
8.041e-01,0.000e+00
8.056e-01,6.765e-03
8.071e-01,6.765e-03
8.086e-01,0.000e+00
8.101e-01,1.353e-02
8.115e-01,1.353e-02
8.130e-01,0.000e+00
8.145e-01,6.765e-03
8.160e-01,1.353e-02
8.174e-01,6.765e-03
8.189e-01,6.765e-03
8.204e-01,6.765e-03
8.219e-01,6.765e-03
8.234e-01,0.000e+00
8.248e-01,6.765e-03
8.263e-01,1.353e-02
8.278e-01,2.030e-02
8.293e-01,6.765e-03
8.307e-01,1.353e-02
8.322e-01,4.736e-02
8.337e-01,6.765e-03
8.352e-01,2.030e-02
8.367e-01,2.706e-02
8.381e-01,2.706e-02
8.396e-01,3.383e-02
8.411e-01,3.383e-02
8.426e-01,4.059e-02
8.441e-01,5.412e-02
8.455e-01,4.736e-02
8.470e-01,6.765e-02
8.485e-01,5.412e-02
8.500e-01,4.736e-02
8.514e-01,8.118e-02
8.529e-01,1.218e-01
8.544e-01,8.795e-02
8.559e-01,6.765e-02
8.574e-01,1.082e-01
8.588e-01,1.894e-01
8.603e-01,1.556e-01
8.618e-01,1.488e-01
8.633e-01,1.962e-01
8.647e-01,1.082e-01
8.662e-01,2.909e-01
8.677e-01,2.706e-01
8.692e-01,2.638e-01
8.707e-01,2.977e-01
8.721e-01,3.518e-01
8.736e-01,3.112e-01
8.751e-01,4.127e-01
8.766e-01,3.924e-01
8.780e-01,4.194e-01
8.795e-01,4.059e-01
8.810e-01,6.427e-01
8.825e-01,6.968e-01
8.840e-01,7.712e-01
8.854e-01,6.900e-01
8.869e-01,8.186e-01
8.884e-01,1.069e+00
8.899e-01,1.062e+00
8.914e-01,1.265e+00
8.928e-01,1.394e+00
8.943e-01,1.813e+00
8.958e-01,2.009e+00
8.973e-01,2.205e+00
8.987e-01,2.293e+00
9.002e-01,2.483e+00
9.017e-01,2.835e+00
9.032e-01,3.227e+00
9.047e-01,3.396e+00
9.061e-01,4.120e+00
9.076e-01,4.898e+00
9.091e-01,5.284e+00
9.106e-01,5.872e+00
9.120e-01,6.034e+00
9.135e-01,7.178e+00
9.150e-01,8.632e+00
9.165e-01,9.004e+00
9.180e-01,9.458e+00
9.194e-01,1.088e+01
9.209e-01,1.268e+01
9.224e-01,1.394e+01
9.239e-01,1.572e+01
9.254e-01,1.595e+01
9.268e-01,1.851e+01
9.283e-01,2.021e+01
9.298e-01,2.162e+01
9.313e-01,2.388e+01
9.327e-01,2.398e+01
9.342e-01,2.730e+01
9.357e-01,2.964e+01
9.372e-01,2.994e+01
9.387e-01,2.839e+01
9.401e-01,3.169e+01
9.416e-01,3.298e+01
9.431e-01,3.079e+01
9.446e-01,3.126e+01
9.460e-01,2.697e+01
9.475e-01,2.742e+01
9.490e-01,2.385e+01
9.505e-01,2.127e+01
9.520e-01,1.649e+01
9.534e-01,1.482e+01
9.549e-01,1.122e+01
9.564e-01,8.253e+00
9.579e-01,5.588e+00
9.594e-01,3.139e+00
9.608e-01,1.617e+00
9.623e-01,1.103e+00
9.638e-01,5.480e-01
9.653e-01,1.827e-01
9.667e-01,1.150e-01
9.682e-01,4.059e-02
9.697e-01,6.765e-03
9.712e-01,0.000e+00
9.727e-01,0.000e+00
9.741e-01,0.000e+00
9.756e-01,0.000e+00
9.771e-01,0.000e+00
9.786e-01,0.000e+00
9.800e-01,0.000e+00
9.815e-01,0.000e+00
9.830e-01,0.000e+00
9.845e-01,0.000e+00
9.860e-01,0.000e+00
9.874e-01,0.000e+00
9.889e-01,0.000e+00
9.904e-01,0.000e+00
9.919e-01,0.000e+00
9.933e-01,0.000e+00
9.948e-01,0.000e+00
9.963e-01,0.000e+00
9.978e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_046.csv <==
transmittance,probability_density
7.175e-01,0.000e+00
7.189e-01,0.000e+00
7.204e-01,0.000e+00
7.218e-01,0.000e+00
7.232e-01,0.000e+00
7.246e-01,0.000e+00
7.260e-01,0.000e+00
7.274e-01,0.000e+00
7.289e-01,0.000e+00
7.303e-01,0.000e+00
7.317e-01,0.000e+00
7.331e-01,0.000e+00
7.345e-01,0.000e+00
7.359e-01,0.000e+00
7.373e-01,0.000e+00
7.388e-01,0.000e+00
7.402e-01,0.000e+00
7.416e-01,0.000e+00
7.430e-01,0.000e+00
7.444e-01,0.000e+00
7.458e-01,0.000e+00
7.473e-01,0.000e+00
7.487e-01,0.000e+00
7.501e-01,0.000e+00
7.515e-01,0.000e+00
7.529e-01,0.000e+00
7.543e-01,0.000e+00
7.558e-01,0.000e+00
7.572e-01,0.000e+00
7.586e-01,0.000e+00
7.600e-01,0.000e+00
7.614e-01,0.000e+00
7.628e-01,0.000e+00
7.643e-01,0.000e+00
7.657e-01,0.000e+00
7.671e-01,0.000e+00
7.685e-01,0.000e+00
7.699e-01,0.000e+00
7.713e-01,0.000e+00
7.727e-01,0.000e+00
7.742e-01,0.000e+00
7.756e-01,0.000e+00
7.770e-01,0.000e+00
7.784e-01,0.000e+00
7.798e-01,0.000e+00
7.812e-01,0.000e+00
7.827e-01,0.000e+00
7.841e-01,0.000e+00
7.855e-01,0.000e+00
7.869e-01,0.000e+00
7.883e-01,7.063e-03
7.897e-01,0.000e+00
7.912e-01,0.000e+00
7.926e-01,0.000e+00
7.940e-01,0.000e+00
7.954e-01,0.000e+00
7.968e-01,7.063e-03
7.982e-01,0.000e+00
7.996e-01,7.063e-03
8.011e-01,0.000e+00
8.025e-01,0.000e+00
8.039e-01,0.000e+00
8.053e-01,0.000e+00
8.067e-01,0.000e+00
8.081e-01,0.000e+00
8.096e-01,7.063e-03
8.110e-01,0.000e+00
8.124e-01,7.063e-03
8.138e-01,7.063e-03
8.152e-01,0.000e+00
8.166e-01,0.000e+00
8.181e-01,7.063e-03
8.195e-01,7.063e-03
8.209e-01,7.063e-03
8.223e-01,7.063e-03
8.237e-01,7.063e-03
8.251e-01,7.063e-03
8.266e-01,1.413e-02
8.280e-01,1.413e-02
8.294e-01,7.063e-03
8.308e-01,0.000e+00
8.322e-01,0.000e+00
8.336e-01,1.413e-02
8.350e-01,1.413e-02
8.365e-01,1.413e-02
8.379e-01,0.000e+00
8.393e-01,7.063e-03
8.407e-01,3.531e-02
8.421e-01,2.119e-02
8.435e-01,2.119e-02
8.450e-01,3.531e-02
8.464e-01,2.119e-02
8.478e-01,3.531e-02
8.492e-01,5.650e-02
8.506e-01,1.413e-02
8.520e-01,4.944e-02
8.535e-01,7.769e-02
8.549e-01,1.413e-02
8.563e-01,4.944e-02
8.577e-01,6.356e-02
8.591e-01,8.475e-02
8.605e-01,1.059e-01
8.619e-01,1.342e-01
8.634e-01,7.769e-02
8.648e-01,7.063e-02
8.662e-01,1.483e-01
8.676e-01,1.624e-01
8.690e-01,1.836e-01
8.704e-01,1.766e-01
8.719e-01,2.401e-01
8.733e-01,1.624e-01
8.747e-01,2.825e-01
8.761e-01,2.966e-01
8.775e-01,3.602e-01
8.789e-01,3.602e-01
8.804e-01,3.673e-01
8.818e-01,3.531e-01
8.832e-01,4.449e-01
8.846e-01,3.673e-01
8.860e-01,6.568e-01
8.874e-01,6.498e-01
8.889e-01,6.568e-01
8.903e-01,7.345e-01
8.917e-01,8.193e-01
8.931e-01,8.899e-01
8.945e-01,1.123e+00
8.959e-01,1.187e+00
8.973e-01,1.413e+00
8.988e-01,1.547e+00
9.002e-01,1.935e+00
9.016e-01,2.295e+00
9.030e-01,2.415e+00
9.044e-01,2.401e+00
9.058e-01,2.804e+00
9.073e-01,3.100e+00
9.087e-01,3.503e+00
9.101e-01,4.082e+00
9.115e-01,5.142e+00
9.129e-01,5.163e+00
9.143e-01,5.784e+00
9.158e-01,6.335e+00
9.172e-01,6.985e+00
9.186e-01,8.397e+00
9.200e-01,1.002e+01
9.214e-01,1.034e+01
9.228e-01,1.105e+01
9.242e-01,1.235e+01
9.257e-01,1.485e+01
9.271e-01,1.540e+01
9.285e-01,1.867e+01
9.299e-01,1.919e+01
9.313e-01,2.080e+01
9.327e-01,2.243e+01
9.342e-01,2.421e+01
9.356e-01,2.664e+01
9.370e-01,2.817e+01
9.384e-01,3.290e+01
9.398e-01,3.048e+01
9.412e-01,3.225e+01
9.427e-01,3.323e+01
9.441e-01,3.343e+01
9.455e-01,3.252e+01
9.469e-01,3.405e+01
9.483e-01,2.993e+01
9.497e-01,2.812e+01
9.512e-01,2.465e+01
9.526e-01,2.127e+01
9.540e-01,1.800e+01
9.554e-01,1.544e+01
9.568e-01,1.112e+01
9.582e-01,7.945e+00
9.596e-01,5.353e+00
9.611e-01,3.072e+00
9.625e-01,1.490e+00
9.639e-01,1.059e+00
9.653e-01,4.308e-01
9.667e-01,2.331e-01
9.681e-01,9.181e-02
9.696e-01,2.119e-02
9.710e-01,0.000e+00
9.724e-01,0.000e+00
9.738e-01,0.000e+00
9.752e-01,0.000e+00
9.766e-01,0.000e+00
9.781e-01,0.000e+00
9.795e-01,0.000e+00
9.809e-01,0.000e+00
9.823e-01,0.000e+00
9.837e-01,0.000e+00
9.851e-01,0.000e+00
9.865e-01,0.000e+00
9.880e-01,0.000e+00
9.894e-01,0.000e+00
9.908e-01,0.000e+00
9.922e-01,0.000e+00
9.936e-01,0.000e+00
9.950e-01,0.000e+00
9.965e-01,0.000e+00
9.979e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_047.csv <==
transmittance,probability_density
7.295e-01,0.000e+00
7.309e-01,0.000e+00
7.322e-01,0.000e+00
7.336e-01,0.000e+00
7.349e-01,0.000e+00
7.363e-01,0.000e+00
7.376e-01,0.000e+00
7.390e-01,0.000e+00
7.403e-01,0.000e+00
7.417e-01,0.000e+00
7.431e-01,0.000e+00
7.444e-01,0.000e+00
7.458e-01,0.000e+00
7.471e-01,0.000e+00
7.485e-01,0.000e+00
7.498e-01,0.000e+00
7.512e-01,0.000e+00
7.525e-01,0.000e+00
7.539e-01,0.000e+00
7.553e-01,0.000e+00
7.566e-01,0.000e+00
7.580e-01,0.000e+00
7.593e-01,0.000e+00
7.607e-01,0.000e+00
7.620e-01,0.000e+00
7.634e-01,0.000e+00
7.647e-01,0.000e+00
7.661e-01,0.000e+00
7.675e-01,0.000e+00
7.688e-01,0.000e+00
7.702e-01,0.000e+00
7.715e-01,0.000e+00
7.729e-01,0.000e+00
7.742e-01,0.000e+00
7.756e-01,0.000e+00
7.770e-01,0.000e+00
7.783e-01,0.000e+00
7.797e-01,0.000e+00
7.810e-01,0.000e+00
7.824e-01,0.000e+00
7.837e-01,0.000e+00
7.851e-01,0.000e+00
7.864e-01,0.000e+00
7.878e-01,0.000e+00
7.892e-01,0.000e+00
7.905e-01,0.000e+00
7.919e-01,0.000e+00
7.932e-01,0.000e+00
7.946e-01,0.000e+00
7.959e-01,0.000e+00
7.973e-01,0.000e+00
7.986e-01,0.000e+00
8.000e-01,0.000e+00
8.014e-01,7.375e-03
8.027e-01,0.000e+00
8.041e-01,0.000e+00
8.054e-01,0.000e+00
8.068e-01,7.375e-03
8.081e-01,7.375e-03
8.095e-01,0.000e+00
8.109e-01,0.000e+00
8.122e-01,0.000e+00
8.136e-01,0.000e+00
8.149e-01,0.000e+00
8.163e-01,0.000e+00
8.176e-01,0.000e+00
8.190e-01,7.375e-03
8.203e-01,0.000e+00
8.217e-01,0.000e+00
8.231e-01,7.375e-03
8.244e-01,0.000e+00
8.258e-01,7.375e-03
8.271e-01,0.000e+00
8.285e-01,0.000e+00
8.298e-01,0.000e+00
8.312e-01,2.213e-02
8.325e-01,0.000e+00
8.339e-01,7.375e-03
8.353e-01,1.475e-02
8.366e-01,7.375e-03
8.380e-01,1.475e-02
8.393e-01,7.375e-03
8.407e-01,0.000e+00
8.420e-01,1.475e-02
8.434e-01,7.375e-03
8.447e-01,0.000e+00
8.461e-01,1.475e-02
8.475e-01,1.475e-02
8.488e-01,1.475e-02
8.502e-01,2.213e-02
8.515e-01,2.950e-02
8.529e-01,2.213e-02
8.542e-01,3.688e-02
8.556e-01,2.950e-02
8.570e-01,4.425e-02
8.583e-01,6.638e-02
8.597e-01,2.950e-02
8.610e-01,2.950e-02
8.624e-01,5.900e-02
8.637e-01,5.163e-02
8.651e-01,5.163e-02
8.664e-01,8.850e-02
8.678e-01,8.850e-02
8.692e-01,9.588e-02
8.705e-01,1.106e-01
8.719e-01,1.549e-01
8.732e-01,8.850e-02
8.746e-01,1.401e-01
8.759e-01,1.991e-01
8.773e-01,1.918e-01
8.786e-01,2.360e-01
8.800e-01,2.434e-01
8.814e-01,2.286e-01
8.827e-01,2.729e-01
8.841e-01,3.835e-01
8.854e-01,4.278e-01
8.868e-01,3.688e-01
8.881e-01,4.204e-01
8.895e-01,4.794e-01
8.908e-01,5.015e-01
8.922e-01,5.089e-01
8.936e-01,7.449e-01
8.949e-01,6.638e-01
8.963e-01,8.703e-01
8.976e-01,8.481e-01
8.990e-01,9.440e-01
9.003e-01,1.350e+00
9.017e-01,1.328e+00
9.031e-01,1.600e+00
9.044e-01,1.630e+00
9.058e-01,2.367e+00
9.071e-01,2.154e+00
9.085e-01,2.692e+00
9.098e-01,2.788e+00
9.112e-01,3.120e+00
9.125e-01,3.658e+00
9.139e-01,4.064e+00
9.153e-01,5.037e+00
9.166e-01,5.185e+00
9.180e-01,5.679e+00
9.193e-01,7.250e+00
9.207e-01,7.279e+00
9.220e-01,8.445e+00
9.234e-01,9.632e+00
9.247e-01,1.128e+01
9.261e-01,1.098e+01
9.275e-01,1.366e+01
9.288e-01,1.468e+01
9.302e-01,1.696e+01
9.315e-01,1.928e+01
9.329e-01,1.938e+01
9.342e-01,2.276e+01
9.356e-01,2.311e+01
9.370e-01,2.687e+01
9.383e-01,2.768e+01
9.397e-01,3.222e+01
9.410e-01,3.025e+01
9.424e-01,3.441e+01
9.437e-01,3.582e+01
9.451e-01,3.433e+01
9.464e-01,3.733e+01
9.478e-01,3.331e+01
9.492e-01,3.488e+01
9.505e-01,3.062e+01
9.519e-01,3.081e+01
9.532e-01,2.494e+01
9.546e-01,2.293e+01
9.559e-01,1.963e+01
9.573e-01,1.347e+01
9.586e-01,1.182e+01
9.600e-01,7.626e+00
9.614e-01,5.369e+00
9.627e-01,2.810e+00
9.641e-01,1.534e+00
9.654e-01,8.998e-01
9.668e-01,3.466e-01
9.681e-01,1.991e-01
9.695e-01,6.638e-02
9.708e-01,2.213e-02
9.722e-01,0.000e+00
9.736e-01,0.000e+00
9.749e-01,0.000e+00
9.763e-01,0.000e+00
9.776e-01,0.000e+00
9.790e-01,0.000e+00
9.803e-01,0.000e+00
9.817e-01,0.000e+00
9.831e-01,0.000e+00
9.844e-01,0.000e+00
9.858e-01,0.000e+00
9.871e-01,0.000e+00
9.885e-01,0.000e+00
9.898e-01,0.000e+00
9.912e-01,0.000e+00
9.925e-01,0.000e+00
9.939e-01,0.000e+00
9.953e-01,0.000e+00
9.966e-01,0.000e+00
9.980e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_048.csv <==
transmittance,probability_density
7.406e-01,0.000e+00
7.419e-01,0.000e+00
7.432e-01,0.000e+00
7.445e-01,0.000e+00
7.458e-01,0.000e+00
7.471e-01,0.000e+00
7.484e-01,0.000e+00
7.497e-01,0.000e+00
7.510e-01,0.000e+00
7.523e-01,0.000e+00
7.536e-01,0.000e+00
7.549e-01,0.000e+00
7.562e-01,0.000e+00
7.575e-01,0.000e+00
7.588e-01,0.000e+00
7.601e-01,0.000e+00
7.614e-01,0.000e+00
7.627e-01,0.000e+00
7.640e-01,0.000e+00
7.653e-01,0.000e+00
7.666e-01,0.000e+00
7.679e-01,0.000e+00
7.692e-01,0.000e+00
7.705e-01,0.000e+00
7.718e-01,0.000e+00
7.731e-01,0.000e+00
7.744e-01,0.000e+00
7.757e-01,0.000e+00
7.770e-01,0.000e+00
7.783e-01,0.000e+00
7.796e-01,0.000e+00
7.809e-01,0.000e+00
7.822e-01,0.000e+00
7.835e-01,0.000e+00
7.848e-01,0.000e+00
7.861e-01,0.000e+00
7.874e-01,0.000e+00
7.887e-01,0.000e+00
7.900e-01,0.000e+00
7.913e-01,0.000e+00
7.926e-01,0.000e+00
7.939e-01,0.000e+00
7.952e-01,0.000e+00
7.965e-01,0.000e+00
7.978e-01,0.000e+00
7.991e-01,0.000e+00
8.004e-01,0.000e+00
8.017e-01,0.000e+00
8.030e-01,0.000e+00
8.043e-01,0.000e+00
8.056e-01,0.000e+00
8.069e-01,0.000e+00
8.082e-01,0.000e+00
8.095e-01,0.000e+00
8.108e-01,0.000e+00
8.121e-01,0.000e+00
8.135e-01,7.692e-03
8.147e-01,7.692e-03
8.160e-01,0.000e+00
8.173e-01,0.000e+00
8.186e-01,0.000e+00
8.199e-01,7.692e-03
8.212e-01,0.000e+00
8.225e-01,0.000e+00
8.238e-01,0.000e+00
8.251e-01,0.000e+00
8.264e-01,0.000e+00
8.277e-01,0.000e+00
8.290e-01,7.692e-03
8.303e-01,0.000e+00
8.317e-01,0.000e+00
8.329e-01,0.000e+00
8.342e-01,0.000e+00
8.356e-01,7.692e-03
8.368e-01,7.692e-03
8.381e-01,0.000e+00
8.394e-01,0.000e+00
8.407e-01,7.692e-03
8.420e-01,0.000e+00
8.433e-01,3.077e-02
8.446e-01,0.000e+00
8.459e-01,0.000e+00
8.472e-01,7.692e-03
8.485e-01,2.308e-02
8.498e-01,1.538e-02
8.511e-01,0.000e+00
8.524e-01,7.692e-03
8.538e-01,2.308e-02
8.550e-01,0.000e+00
8.563e-01,7.692e-03
8.577e-01,2.308e-02
8.589e-01,3.077e-02
8.602e-01,1.538e-02
8.615e-01,3.077e-02
8.628e-01,5.385e-02
8.641e-01,4.615e-02
8.654e-01,3.846e-02
8.667e-01,3.846e-02
8.680e-01,5.385e-02
8.693e-01,3.846e-02
8.706e-01,6.923e-02
8.720e-01,4.615e-02
8.732e-01,4.615e-02
8.745e-01,1.308e-01
8.759e-01,6.154e-02
8.771e-01,1.462e-01
8.784e-01,1.154e-01
8.798e-01,8.462e-02
8.810e-01,1.615e-01
8.823e-01,2.154e-01
8.837e-01,2.077e-01
8.849e-01,2.308e-01
8.862e-01,2.000e-01
8.875e-01,2.385e-01
8.888e-01,3.385e-01
8.901e-01,3.692e-01
8.914e-01,4.231e-01
8.927e-01,4.385e-01
8.941e-01,4.846e-01
8.953e-01,5.923e-01
8.966e-01,4.769e-01
8.980e-01,5.846e-01
8.992e-01,5.769e-01
9.005e-01,9.077e-01
9.019e-01,8.308e-01
9.031e-01,8.769e-01
9.044e-01,1.254e+00
9.058e-01,1.377e+00
9.070e-01,1.346e+00
9.083e-01,1.800e+00
9.096e-01,2.146e+00
9.109e-01,2.369e+00
9.123e-01,2.338e+00
9.135e-01,2.931e+00
9.148e-01,2.877e+00
9.162e-01,3.646e+00
9.174e-01,4.038e+00
9.187e-01,4.992e+00
9.201e-01,5.685e+00
9.213e-01,5.808e+00
9.226e-01,6.592e+00
9.240e-01,7.985e+00
9.252e-01,8.538e+00
9.265e-01,9.900e+00
9.279e-01,1.121e+01
9.291e-01,1.195e+01
9.304e-01,1.372e+01
9.317e-01,1.568e+01
9.330e-01,1.720e+01
9.344e-01,1.915e+01
9.356e-01,2.119e+01
9.369e-01,2.332e+01
9.383e-01,2.539e+01
9.395e-01,2.725e+01
9.408e-01,3.075e+01
9.422e-01,3.299e+01
9.434e-01,3.330e+01
9.447e-01,3.518e+01
9.461e-01,3.701e+01
9.473e-01,3.845e+01
9.486e-01,3.795e+01
9.500e-01,3.715e+01
9.512e-01,3.572e+01
9.526e-01,3.402e+01
9.538e-01,3.122e+01
9.551e-01,2.712e+01
9.565e-01,2.266e+01
9.577e-01,1.956e+01
9.590e-01,1.501e+01
9.604e-01,1.118e+01
9.616e-01,8.200e+00
9.629e-01,5.077e+00
9.643e-01,2.831e+00
9.655e-01,1.377e+00
9.668e-01,8.077e-01
9.682e-01,3.846e-01
9.694e-01,1.462e-01
9.708e-01,4.615e-02
9.721e-01,3.077e-02
9.733e-01,0.000e+00
9.747e-01,0.000e+00
9.760e-01,0.000e+00
9.772e-01,0.000e+00
9.786e-01,0.000e+00
9.798e-01,0.000e+00
9.811e-01,0.000e+00
9.825e-01,0.000e+00
9.837e-01,0.000e+00
9.850e-01,0.000e+00
9.864e-01,0.000e+00
9.876e-01,0.000e+00
9.889e-01,0.000e+00
9.903e-01,0.000e+00
9.915e-01,0.000e+00
9.929e-01,0.000e+00
9.942e-01,0.000e+00
9.954e-01,0.000e+00
9.968e-01,0.000e+00
9.980e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_049.csv <==
transmittance,probability_density
7.469e-01,0.000e+00
7.482e-01,0.000e+00
7.494e-01,0.000e+00
7.507e-01,0.000e+00
7.520e-01,0.000e+00
7.533e-01,0.000e+00
7.545e-01,0.000e+00
7.558e-01,0.000e+00
7.571e-01,0.000e+00
7.583e-01,0.000e+00
7.596e-01,0.000e+00
7.609e-01,0.000e+00
7.621e-01,0.000e+00
7.634e-01,0.000e+00
7.647e-01,0.000e+00
7.659e-01,0.000e+00
7.672e-01,0.000e+00
7.685e-01,0.000e+00
7.697e-01,0.000e+00
7.710e-01,0.000e+00
7.723e-01,0.000e+00
7.735e-01,0.000e+00
7.748e-01,0.000e+00
7.761e-01,0.000e+00
7.774e-01,0.000e+00
7.786e-01,0.000e+00
7.799e-01,0.000e+00
7.812e-01,0.000e+00
7.824e-01,0.000e+00
7.837e-01,0.000e+00
7.850e-01,0.000e+00
7.862e-01,0.000e+00
7.875e-01,0.000e+00
7.888e-01,0.000e+00
7.900e-01,0.000e+00
7.913e-01,0.000e+00
7.926e-01,0.000e+00
7.938e-01,0.000e+00
7.951e-01,0.000e+00
7.964e-01,0.000e+00
7.977e-01,0.000e+00
7.989e-01,0.000e+00
8.002e-01,0.000e+00
8.015e-01,0.000e+00
8.027e-01,0.000e+00
8.040e-01,0.000e+00
8.053e-01,0.000e+00
8.065e-01,0.000e+00
8.078e-01,0.000e+00
8.091e-01,0.000e+00
8.103e-01,0.000e+00
8.116e-01,0.000e+00
8.129e-01,0.000e+00
8.141e-01,0.000e+00
8.154e-01,0.000e+00
8.167e-01,0.000e+00
8.180e-01,0.000e+00
8.192e-01,0.000e+00
8.205e-01,7.882e-03
8.218e-01,0.000e+00
8.230e-01,0.000e+00
8.243e-01,0.000e+00
8.256e-01,7.882e-03
8.268e-01,0.000e+00
8.281e-01,0.000e+00
8.294e-01,0.000e+00
8.306e-01,7.882e-03
8.319e-01,0.000e+00
8.332e-01,0.000e+00
8.344e-01,0.000e+00
8.357e-01,0.000e+00
8.370e-01,0.000e+00
8.382e-01,0.000e+00
8.395e-01,7.882e-03
8.408e-01,0.000e+00
8.421e-01,0.000e+00
8.433e-01,0.000e+00
8.446e-01,0.000e+00
8.459e-01,7.882e-03
8.471e-01,7.882e-03
8.484e-01,7.882e-03
8.497e-01,0.000e+00
8.509e-01,0.000e+00
8.522e-01,7.882e-03
8.535e-01,0.000e+00
8.547e-01,2.365e-02
8.560e-01,1.576e-02
8.573e-01,0.000e+00
8.585e-01,3.153e-02
8.598e-01,0.000e+00
8.611e-01,7.882e-03
8.624e-01,2.365e-02
8.636e-01,0.000e+00
8.649e-01,7.882e-03
8.662e-01,3.153e-02
8.674e-01,7.882e-03
8.687e-01,7.094e-02
8.700e-01,4.729e-02
8.712e-01,4.729e-02
8.725e-01,2.365e-02
8.738e-01,3.153e-02
8.750e-01,6.306e-02
8.763e-01,3.941e-02
8.776e-01,8.671e-02
8.788e-01,3.941e-02
8.801e-01,5.518e-02
8.814e-01,7.882e-02
8.827e-01,1.340e-01
8.839e-01,1.340e-01
8.852e-01,1.104e-01
8.865e-01,1.261e-01
8.877e-01,1.576e-01
8.890e-01,2.601e-01
8.903e-01,1.971e-01
8.915e-01,2.365e-01
8.928e-01,2.601e-01
8.941e-01,2.049e-01
8.953e-01,3.784e-01
8.966e-01,4.257e-01
8.979e-01,5.202e-01
8.991e-01,5.202e-01
9.004e-01,5.281e-01
9.017e-01,5.912e-01
9.029e-01,5.360e-01
9.042e-01,7.015e-01
9.055e-01,9.380e-01
9.068e-01,9.223e-01
9.080e-01,8.750e-01
9.093e-01,1.458e+00
9.106e-01,1.316e+00
9.118e-01,1.513e+00
9.131e-01,2.073e+00
9.144e-01,2.341e+00
9.156e-01,2.538e+00
9.169e-01,2.507e+00
9.182e-01,3.240e+00
9.194e-01,3.263e+00
9.207e-01,4.178e+00
9.220e-01,5.045e+00
9.232e-01,5.384e+00
9.245e-01,6.204e+00
9.258e-01,6.952e+00
9.271e-01,7.607e+00
9.283e-01,9.136e+00
9.296e-01,1.026e+01
9.309e-01,1.145e+01
9.321e-01,1.256e+01
9.334e-01,1.504e+01
9.347e-01,1.556e+01
9.359e-01,1.850e+01
9.372e-01,2.099e+01
9.385e-01,2.315e+01
9.397e-01,2.380e+01
9.410e-01,2.791e+01
9.423e-01,3.047e+01
9.435e-01,3.159e+01
9.448e-01,3.575e+01
9.461e-01,3.762e+01
9.474e-01,3.547e+01
9.486e-01,4.100e+01
9.499e-01,4.177e+01
9.512e-01,3.806e+01
9.524e-01,3.979e+01
9.537e-01,3.716e+01
9.550e-01,3.361e+01
9.562e-01,3.069e+01
9.575e-01,2.648e+01
9.588e-01,2.270e+01
9.600e-01,1.670e+01
9.613e-01,1.297e+01
9.626e-01,1.011e+01
9.638e-01,5.723e+00
9.651e-01,3.602e+00
9.664e-01,1.852e+00
9.676e-01,8.750e-01
9.689e-01,4.257e-01
9.702e-01,2.049e-01
9.715e-01,5.518e-02
9.727e-01,3.153e-02
9.740e-01,0.000e+00
9.753e-01,0.000e+00
9.765e-01,0.000e+00
9.778e-01,0.000e+00
9.791e-01,0.000e+00
9.803e-01,0.000e+00
9.816e-01,0.000e+00
9.829e-01,0.000e+00
9.841e-01,0.000e+00
9.854e-01,0.000e+00
9.867e-01,0.000e+00
9.879e-01,0.000e+00
9.892e-01,0.000e+00
9.905e-01,0.000e+00
9.918e-01,0.000e+00
9.930e-01,0.000e+00
9.943e-01,0.000e+00
9.956e-01,0.000e+00
9.968e-01,0.000e+00
9.981e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_05.csv <==
transmittance,probability_density
7.532e-01,0.000e+00
7.544e-01,0.000e+00
7.556e-01,0.000e+00
7.569e-01,0.000e+00
7.581e-01,0.000e+00
7.594e-01,0.000e+00
7.606e-01,0.000e+00
7.618e-01,0.000e+00
7.631e-01,0.000e+00
7.643e-01,0.000e+00
7.655e-01,0.000e+00
7.668e-01,0.000e+00
7.680e-01,0.000e+00
7.692e-01,0.000e+00
7.705e-01,0.000e+00
7.717e-01,0.000e+00
7.730e-01,0.000e+00
7.742e-01,0.000e+00
7.754e-01,0.000e+00
7.767e-01,0.000e+00
7.779e-01,0.000e+00
7.791e-01,0.000e+00
7.804e-01,0.000e+00
7.816e-01,0.000e+00
7.829e-01,0.000e+00
7.841e-01,0.000e+00
7.853e-01,0.000e+00
7.866e-01,0.000e+00
7.878e-01,0.000e+00
7.890e-01,0.000e+00
7.903e-01,0.000e+00
7.915e-01,0.000e+00
7.928e-01,0.000e+00
7.940e-01,0.000e+00
7.952e-01,0.000e+00
7.965e-01,0.000e+00
7.977e-01,0.000e+00
7.989e-01,0.000e+00
8.002e-01,0.000e+00
8.014e-01,0.000e+00
8.027e-01,0.000e+00
8.039e-01,0.000e+00
8.051e-01,0.000e+00
8.064e-01,0.000e+00
8.076e-01,0.000e+00
8.088e-01,0.000e+00
8.101e-01,0.000e+00
8.113e-01,0.000e+00
8.126e-01,0.000e+00
8.138e-01,0.000e+00
8.150e-01,0.000e+00
8.163e-01,0.000e+00
8.175e-01,0.000e+00
8.187e-01,0.000e+00
8.200e-01,0.000e+00
8.212e-01,0.000e+00
8.225e-01,0.000e+00
8.237e-01,0.000e+00
8.249e-01,0.000e+00
8.262e-01,0.000e+00
8.274e-01,8.082e-03
8.286e-01,0.000e+00
8.299e-01,0.000e+00
8.311e-01,0.000e+00
8.323e-01,0.000e+00
8.336e-01,0.000e+00
8.348e-01,0.000e+00
8.361e-01,0.000e+00
8.373e-01,8.082e-03
8.385e-01,0.000e+00
8.398e-01,8.082e-03
8.410e-01,0.000e+00
8.422e-01,0.000e+00
8.435e-01,0.000e+00
8.447e-01,0.000e+00
8.460e-01,0.000e+00
8.472e-01,0.000e+00
8.484e-01,8.082e-03
8.497e-01,0.000e+00
8.509e-01,0.000e+00
8.521e-01,0.000e+00
8.534e-01,0.000e+00
8.546e-01,0.000e+00
8.559e-01,8.082e-03
8.571e-01,8.082e-03
8.583e-01,8.082e-03
8.596e-01,0.000e+00
8.608e-01,8.082e-03
8.620e-01,0.000e+00
8.633e-01,8.082e-03
8.645e-01,2.425e-02
8.658e-01,8.082e-03
8.670e-01,0.000e+00
8.682e-01,1.616e-02
8.695e-01,4.849e-02
8.707e-01,0.000e+00
8.719e-01,2.425e-02
8.732e-01,2.425e-02
8.744e-01,1.616e-02
8.757e-01,3.233e-02
8.769e-01,2.425e-02
8.781e-01,7.274e-02
8.794e-01,4.041e-02
8.806e-01,4.041e-02
8.818e-01,6.466e-02
8.831e-01,7.274e-02
8.843e-01,4.849e-02
8.856e-01,5.658e-02
8.868e-01,7.274e-02
8.880e-01,1.212e-01
8.893e-01,5.658e-02
8.905e-01,1.536e-01
8.917e-01,1.374e-01
8.930e-01,1.859e-01
8.942e-01,1.616e-01
8.955e-01,2.263e-01
8.967e-01,2.506e-01
8.979e-01,2.182e-01
8.992e-01,3.152e-01
9.004e-01,3.071e-01
9.016e-01,3.637e-01
9.029e-01,5.334e-01
9.041e-01,5.738e-01
9.053e-01,6.143e-01
9.066e-01,5.900e-01
9.078e-01,6.062e-01
9.091e-01,8.001e-01
9.103e-01,9.780e-01
9.115e-01,1.026e+00
9.128e-01,1.043e+00
9.140e-01,1.398e+00
9.152e-01,1.519e+00
9.165e-01,1.883e+00
9.177e-01,2.053e+00
9.190e-01,2.433e+00
9.202e-01,2.829e+00
9.214e-01,2.902e+00
9.227e-01,3.338e+00
9.239e-01,4.373e+00
9.251e-01,4.744e+00
9.264e-01,5.868e+00
9.276e-01,6.062e+00
9.289e-01,6.918e+00
9.301e-01,8.777e+00
9.313e-01,9.036e+00
9.326e-01,1.008e+01
9.338e-01,1.274e+01
9.350e-01,1.318e+01
9.363e-01,1.509e+01
9.375e-01,1.821e+01
9.388e-01,1.869e+01
9.400e-01,2.296e+01
9.412e-01,2.332e+01
9.425e-01,2.640e+01
9.437e-01,3.087e+01
9.449e-01,3.252e+01
9.462e-01,3.347e+01
9.474e-01,3.936e+01
9.487e-01,3.812e+01
9.499e-01,4.353e+01
9.511e-01,4.145e+01
9.524e-01,4.197e+01
9.536e-01,4.392e+01
9.548e-01,3.851e+01
9.561e-01,3.714e+01
9.573e-01,3.613e+01
9.586e-01,2.839e+01
9.598e-01,2.612e+01
9.610e-01,1.944e+01
9.623e-01,1.469e+01
9.635e-01,1.178e+01
9.647e-01,7.306e+00
9.660e-01,4.162e+00
9.672e-01,2.554e+00
9.684e-01,1.148e+00
9.697e-01,4.364e-01
9.709e-01,2.748e-01
9.722e-01,6.466e-02
9.734e-01,4.041e-02
9.746e-01,0.000e+00
9.759e-01,0.000e+00
9.771e-01,0.000e+00
9.783e-01,0.000e+00
9.796e-01,0.000e+00
9.808e-01,0.000e+00
9.821e-01,0.000e+00
9.833e-01,0.000e+00
9.845e-01,0.000e+00
9.858e-01,0.000e+00
9.870e-01,0.000e+00
9.882e-01,0.000e+00
9.895e-01,0.000e+00
9.907e-01,0.000e+00
9.920e-01,0.000e+00
9.932e-01,0.000e+00
9.944e-01,0.000e+00
9.957e-01,0.000e+00
9.969e-01,0.000e+00
9.981e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_051.csv <==
transmittance,probability_density
7.594e-01,0.000e+00
7.606e-01,0.000e+00
7.618e-01,0.000e+00
7.630e-01,0.000e+00
7.642e-01,0.000e+00
7.655e-01,0.000e+00
7.667e-01,0.000e+00
7.679e-01,0.000e+00
7.691e-01,0.000e+00
7.703e-01,0.000e+00
7.715e-01,0.000e+00
7.727e-01,0.000e+00
7.739e-01,0.000e+00
7.751e-01,0.000e+00
7.763e-01,0.000e+00
7.775e-01,0.000e+00
7.787e-01,0.000e+00
7.799e-01,0.000e+00
7.811e-01,0.000e+00
7.823e-01,0.000e+00
7.835e-01,0.000e+00
7.847e-01,0.000e+00
7.860e-01,0.000e+00
7.872e-01,0.000e+00
7.884e-01,0.000e+00
7.896e-01,0.000e+00
7.908e-01,0.000e+00
7.920e-01,0.000e+00
7.932e-01,0.000e+00
7.944e-01,0.000e+00
7.956e-01,0.000e+00
7.968e-01,0.000e+00
7.980e-01,0.000e+00
7.992e-01,0.000e+00
8.004e-01,0.000e+00
8.016e-01,0.000e+00
8.028e-01,0.000e+00
8.040e-01,0.000e+00
8.052e-01,0.000e+00
8.065e-01,0.000e+00
8.077e-01,0.000e+00
8.089e-01,0.000e+00
8.101e-01,0.000e+00
8.113e-01,0.000e+00
8.125e-01,0.000e+00
8.137e-01,0.000e+00
8.149e-01,0.000e+00
8.161e-01,0.000e+00
8.173e-01,0.000e+00
8.185e-01,0.000e+00
8.197e-01,0.000e+00
8.209e-01,0.000e+00
8.221e-01,0.000e+00
8.233e-01,0.000e+00
8.245e-01,0.000e+00
8.257e-01,0.000e+00
8.270e-01,0.000e+00
8.282e-01,0.000e+00
8.294e-01,0.000e+00
8.306e-01,0.000e+00
8.318e-01,0.000e+00
8.330e-01,0.000e+00
8.342e-01,8.292e-03
8.354e-01,0.000e+00
8.366e-01,0.000e+00
8.378e-01,0.000e+00
8.390e-01,0.000e+00
8.402e-01,0.000e+00
8.414e-01,0.000e+00
8.426e-01,0.000e+00
8.438e-01,0.000e+00
8.450e-01,0.000e+00
8.462e-01,0.000e+00
8.475e-01,0.000e+00
8.487e-01,8.292e-03
8.499e-01,8.292e-03
8.511e-01,0.000e+00
8.523e-01,0.000e+00
8.535e-01,0.000e+00
8.547e-01,0.000e+00
8.559e-01,0.000e+00
8.571e-01,0.000e+00
8.583e-01,8.292e-03
8.595e-01,0.000e+00
8.607e-01,0.000e+00
8.619e-01,0.000e+00
8.631e-01,0.000e+00
8.643e-01,0.000e+00
8.655e-01,8.292e-03
8.667e-01,8.292e-03
8.680e-01,8.292e-03
8.692e-01,1.658e-02
8.704e-01,0.000e+00
8.716e-01,0.000e+00
8.728e-01,0.000e+00
8.740e-01,2.488e-02
8.752e-01,1.658e-02
8.764e-01,1.658e-02
8.776e-01,4.146e-02
8.788e-01,4.975e-02
8.800e-01,8.292e-03
8.812e-01,8.292e-03
8.824e-01,2.488e-02
8.836e-01,4.146e-02
8.848e-01,3.317e-02
8.860e-01,5.805e-02
8.872e-01,7.463e-02
8.885e-01,9.122e-02
8.897e-01,3.317e-02
8.909e-01,5.805e-02
8.921e-01,9.122e-02
8.933e-01,1.078e-01
8.945e-01,7.463e-02
8.957e-01,1.576e-01
8.969e-01,1.078e-01
8.981e-01,1.907e-01
8.993e-01,1.658e-01
9.005e-01,2.156e-01
9.017e-01,1.990e-01
9.029e-01,3.068e-01
9.041e-01,2.488e-01
9.053e-01,3.566e-01
9.065e-01,3.980e-01
9.077e-01,5.058e-01
9.090e-01,5.473e-01
9.102e-01,6.966e-01
9.114e-01,6.551e-01
9.126e-01,7.297e-01
9.138e-01,7.878e-01
9.150e-01,1.037e+00
9.162e-01,1.111e+00
9.174e-01,1.252e+00
9.186e-01,1.667e+00
9.198e-01,1.741e+00
9.210e-01,1.990e+00
9.222e-01,2.421e+00
9.234e-01,2.662e+00
9.246e-01,3.126e+00
9.258e-01,3.466e+00
9.270e-01,4.287e+00
9.282e-01,4.835e+00
9.295e-01,5.730e+00
9.307e-01,6.435e+00
9.319e-01,7.413e+00
9.331e-01,8.599e+00
9.343e-01,9.619e+00
9.355e-01,1.105e+01
9.367e-01,1.278e+01
9.379e-01,1.454e+01
9.391e-01,1.752e+01
9.403e-01,1.856e+01
9.415e-01,2.123e+01
9.427e-01,2.304e+01
9.439e-01,2.626e+01
9.451e-01,2.928e+01
9.463e-01,3.231e+01
9.475e-01,3.577e+01
9.487e-01,3.732e+01
9.500e-01,4.051e+01
9.512e-01,4.174e+01
9.524e-01,4.511e+01
9.536e-01,4.551e+01
9.548e-01,4.519e+01
9.560e-01,4.281e+01
9.572e-01,4.061e+01
9.584e-01,3.842e+01
9.596e-01,3.603e+01
9.608e-01,2.678e+01
9.620e-01,2.323e+01
9.632e-01,1.710e+01
9.644e-01,1.267e+01
9.656e-01,8.807e+00
9.668e-01,5.058e+00
9.680e-01,3.027e+00
9.692e-01,1.360e+00
9.705e-01,5.722e-01
9.717e-01,3.317e-01
9.729e-01,9.122e-02
9.741e-01,4.146e-02
9.753e-01,0.000e+00
9.765e-01,0.000e+00
9.777e-01,0.000e+00
9.789e-01,0.000e+00
9.801e-01,0.000e+00
9.813e-01,0.000e+00
9.825e-01,0.000e+00
9.837e-01,0.000e+00
9.849e-01,0.000e+00
9.861e-01,0.000e+00
9.873e-01,0.000e+00
9.885e-01,0.000e+00
9.897e-01,0.000e+00
9.910e-01,0.000e+00
9.922e-01,0.000e+00
9.934e-01,0.000e+00
9.946e-01,0.000e+00
9.958e-01,0.000e+00
9.970e-01,0.000e+00
9.982e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_052.csv <==
transmittance,probability_density
7.659e-01,0.000e+00
7.670e-01,0.000e+00
7.682e-01,0.000e+00
7.694e-01,0.000e+00
7.706e-01,0.000e+00
7.717e-01,0.000e+00
7.729e-01,0.000e+00
7.741e-01,0.000e+00
7.752e-01,0.000e+00
7.764e-01,0.000e+00
7.776e-01,0.000e+00
7.788e-01,0.000e+00
7.799e-01,0.000e+00
7.811e-01,0.000e+00
7.823e-01,0.000e+00
7.835e-01,0.000e+00
7.846e-01,0.000e+00
7.858e-01,0.000e+00
7.870e-01,0.000e+00
7.882e-01,0.000e+00
7.893e-01,0.000e+00
7.905e-01,0.000e+00
7.917e-01,0.000e+00
7.929e-01,0.000e+00
7.940e-01,0.000e+00
7.952e-01,0.000e+00
7.964e-01,0.000e+00
7.975e-01,0.000e+00
7.987e-01,0.000e+00
7.999e-01,0.000e+00
8.011e-01,0.000e+00
8.022e-01,0.000e+00
8.034e-01,0.000e+00
8.046e-01,0.000e+00
8.058e-01,0.000e+00
8.069e-01,0.000e+00
8.081e-01,0.000e+00
8.093e-01,0.000e+00
8.105e-01,0.000e+00
8.116e-01,0.000e+00
8.128e-01,0.000e+00
8.140e-01,0.000e+00
8.152e-01,0.000e+00
8.163e-01,0.000e+00
8.175e-01,0.000e+00
8.187e-01,0.000e+00
8.198e-01,0.000e+00
8.210e-01,0.000e+00
8.222e-01,0.000e+00
8.234e-01,0.000e+00
8.245e-01,0.000e+00
8.257e-01,0.000e+00
8.269e-01,0.000e+00
8.281e-01,0.000e+00
8.292e-01,0.000e+00
8.304e-01,0.000e+00
8.316e-01,0.000e+00
8.328e-01,0.000e+00
8.339e-01,0.000e+00
8.351e-01,0.000e+00
8.363e-01,0.000e+00
8.375e-01,0.000e+00
8.386e-01,0.000e+00
8.398e-01,0.000e+00
8.410e-01,0.000e+00
8.421e-01,8.521e-03
8.433e-01,0.000e+00
8.445e-01,0.000e+00
8.457e-01,0.000e+00
8.468e-01,0.000e+00
8.480e-01,0.000e+00
8.492e-01,0.000e+00
8.504e-01,0.000e+00
8.515e-01,0.000e+00
8.527e-01,0.000e+00
8.539e-01,0.000e+00
8.551e-01,0.000e+00
8.562e-01,0.000e+00
8.574e-01,0.000e+00
8.586e-01,0.000e+00
8.598e-01,1.704e-02
8.609e-01,0.000e+00
8.621e-01,0.000e+00
8.633e-01,0.000e+00
8.644e-01,0.000e+00
8.656e-01,0.000e+00
8.668e-01,8.521e-03
8.680e-01,0.000e+00
8.691e-01,0.000e+00
8.703e-01,0.000e+00
8.715e-01,0.000e+00
8.727e-01,0.000e+00
8.738e-01,8.521e-03
8.750e-01,0.000e+00
8.762e-01,1.704e-02
8.774e-01,1.704e-02
8.785e-01,0.000e+00
8.797e-01,0.000e+00
8.809e-01,1.704e-02
8.820e-01,2.556e-02
8.832e-01,2.556e-02
8.844e-01,5.112e-02
8.856e-01,3.408e-02
8.867e-01,1.704e-02
8.879e-01,0.000e+00
8.891e-01,4.260e-02
8.903e-01,4.260e-02
8.914e-01,3.408e-02
8.926e-01,4.260e-02
8.938e-01,8.521e-02
8.950e-01,9.373e-02
8.961e-01,1.193e-01
8.973e-01,2.556e-02
8.985e-01,1.022e-01
8.997e-01,1.619e-01
9.008e-01,1.022e-01
9.020e-01,1.534e-01
9.032e-01,1.363e-01
9.043e-01,1.704e-01
9.055e-01,2.301e-01
9.067e-01,2.215e-01
9.079e-01,2.727e-01
9.090e-01,2.641e-01
9.102e-01,3.153e-01
9.114e-01,4.857e-01
9.126e-01,5.624e-01
9.137e-01,6.561e-01
9.149e-01,7.413e-01
9.161e-01,6.476e-01
9.173e-01,8.350e-01
9.184e-01,9.543e-01
9.196e-01,1.099e+00
9.208e-01,1.261e+00
9.220e-01,1.730e+00
9.231e-01,1.781e+00
9.243e-01,1.755e+00
9.255e-01,2.479e+00
9.266e-01,2.684e+00
9.278e-01,3.289e+00
9.290e-01,3.272e+00
9.302e-01,4.473e+00
9.313e-01,5.325e+00
9.325e-01,6.033e+00
9.337e-01,6.603e+00
9.349e-01,8.043e+00
9.360e-01,9.364e+00
9.372e-01,9.892e+00
9.384e-01,1.201e+01
9.396e-01,1.402e+01
9.407e-01,1.610e+01
9.419e-01,1.685e+01
9.431e-01,2.131e+01
9.443e-01,2.325e+01
9.454e-01,2.558e+01
9.466e-01,2.760e+01
9.478e-01,3.246e+01
9.489e-01,3.674e+01
9.501e-01,3.955e+01
9.513e-01,3.919e+01
9.525e-01,4.415e+01
9.536e-01,4.836e+01
9.548e-01,4.916e+01
9.560e-01,4.554e+01
9.572e-01,4.708e+01
9.583e-01,4.530e+01
9.595e-01,3.867e+01
9.607e-01,3.890e+01
9.619e-01,3.124e+01
9.630e-01,2.553e+01
9.642e-01,1.857e+01
9.654e-01,1.520e+01
9.666e-01,1.034e+01
9.677e-01,6.322e+00
9.689e-01,3.306e+00
9.701e-01,1.713e+00
9.712e-01,6.646e-01
9.724e-01,3.238e-01
9.736e-01,1.278e-01
9.748e-01,4.260e-02
9.759e-01,0.000e+00
9.771e-01,0.000e+00
9.783e-01,0.000e+00
9.795e-01,0.000e+00
9.806e-01,0.000e+00
9.818e-01,0.000e+00
9.830e-01,0.000e+00
9.842e-01,0.000e+00
9.853e-01,0.000e+00
9.865e-01,0.000e+00
9.877e-01,0.000e+00
9.889e-01,0.000e+00
9.900e-01,0.000e+00
9.912e-01,0.000e+00
9.924e-01,0.000e+00
9.935e-01,0.000e+00
9.947e-01,0.000e+00
9.959e-01,0.000e+00
9.971e-01,0.000e+00
9.982e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_053.csv <==
transmittance,probability_density
7.724e-01,0.000e+00
7.735e-01,0.000e+00
7.747e-01,0.000e+00
7.758e-01,0.000e+00
7.770e-01,0.000e+00
7.781e-01,0.000e+00
7.792e-01,0.000e+00
7.804e-01,0.000e+00
7.815e-01,0.000e+00
7.827e-01,0.000e+00
7.838e-01,0.000e+00
7.849e-01,0.000e+00
7.861e-01,0.000e+00
7.872e-01,0.000e+00
7.884e-01,0.000e+00
7.895e-01,0.000e+00
7.906e-01,0.000e+00
7.918e-01,0.000e+00
7.929e-01,0.000e+00
7.941e-01,0.000e+00
7.952e-01,0.000e+00
7.963e-01,0.000e+00
7.975e-01,0.000e+00
7.986e-01,0.000e+00
7.998e-01,0.000e+00
8.009e-01,0.000e+00
8.021e-01,0.000e+00
8.032e-01,0.000e+00
8.043e-01,0.000e+00
8.055e-01,0.000e+00
8.066e-01,0.000e+00
8.078e-01,0.000e+00
8.089e-01,0.000e+00
8.100e-01,0.000e+00
8.112e-01,0.000e+00
8.123e-01,0.000e+00
8.135e-01,0.000e+00
8.146e-01,0.000e+00
8.157e-01,0.000e+00
8.169e-01,0.000e+00
8.180e-01,0.000e+00
8.192e-01,0.000e+00
8.203e-01,0.000e+00
8.214e-01,0.000e+00
8.226e-01,0.000e+00
8.237e-01,0.000e+00
8.249e-01,0.000e+00
8.260e-01,0.000e+00
8.272e-01,0.000e+00
8.283e-01,0.000e+00
8.294e-01,0.000e+00
8.306e-01,0.000e+00
8.317e-01,0.000e+00
8.329e-01,0.000e+00
8.340e-01,0.000e+00
8.351e-01,0.000e+00
8.363e-01,0.000e+00
8.374e-01,0.000e+00
8.386e-01,0.000e+00
8.397e-01,0.000e+00
8.408e-01,0.000e+00
8.420e-01,0.000e+00
8.431e-01,0.000e+00
8.443e-01,0.000e+00
8.454e-01,0.000e+00
8.465e-01,0.000e+00
8.477e-01,0.000e+00
8.488e-01,8.765e-03
8.500e-01,0.000e+00
8.511e-01,0.000e+00
8.523e-01,0.000e+00
8.534e-01,0.000e+00
8.545e-01,0.000e+00
8.557e-01,0.000e+00
8.568e-01,0.000e+00
8.580e-01,0.000e+00
8.591e-01,0.000e+00
8.602e-01,0.000e+00
8.614e-01,0.000e+00
8.625e-01,0.000e+00
8.637e-01,0.000e+00
8.648e-01,0.000e+00
8.659e-01,0.000e+00
8.671e-01,0.000e+00
8.682e-01,8.765e-03
8.694e-01,0.000e+00
8.705e-01,8.765e-03
8.716e-01,0.000e+00
8.728e-01,0.000e+00
8.739e-01,0.000e+00
8.751e-01,8.765e-03
8.762e-01,0.000e+00
8.774e-01,0.000e+00
8.785e-01,0.000e+00
8.796e-01,0.000e+00
8.808e-01,8.765e-03
8.819e-01,8.765e-03
8.831e-01,0.000e+00
8.842e-01,0.000e+00
8.853e-01,2.629e-02
8.865e-01,1.753e-02
8.876e-01,1.753e-02
8.888e-01,0.000e+00
8.899e-01,3.506e-02
8.910e-01,6.135e-02
8.922e-01,8.765e-03
8.933e-01,2.629e-02
8.945e-01,3.506e-02
8.956e-01,3.506e-02
8.967e-01,6.135e-02
8.979e-01,4.382e-02
8.990e-01,4.382e-02
9.002e-01,7.012e-02
9.013e-01,1.227e-01
9.025e-01,1.139e-01
9.036e-01,1.227e-01
9.047e-01,1.139e-01
9.059e-01,1.227e-01
9.070e-01,1.490e-01
9.082e-01,1.665e-01
9.093e-01,1.227e-01
9.104e-01,2.542e-01
9.116e-01,2.892e-01
9.127e-01,2.717e-01
9.139e-01,2.367e-01
9.150e-01,3.331e-01
9.161e-01,6.048e-01
9.173e-01,5.960e-01
9.184e-01,7.450e-01
9.196e-01,8.239e-01
9.207e-01,7.012e-01
9.218e-01,9.028e-01
9.230e-01,1.192e+00
9.241e-01,1.227e+00
9.253e-01,1.674e+00
9.264e-01,1.832e+00
9.276e-01,2.033e+00
9.287e-01,2.367e+00
9.298e-01,2.910e+00
9.310e-01,3.217e+00
9.321e-01,3.620e+00
9.333e-01,4.602e+00
9.344e-01,5.390e+00
9.355e-01,6.837e+00
9.367e-01,6.994e+00
9.378e-01,8.265e+00
9.390e-01,1.044e+01
9.401e-01,1.116e+01
9.412e-01,1.383e+01
9.424e-01,1.414e+01
9.435e-01,1.604e+01
9.447e-01,2.129e+01
9.458e-01,2.199e+01
9.469e-01,2.690e+01
9.481e-01,2.703e+01
9.492e-01,3.107e+01
9.504e-01,3.747e+01
9.515e-01,3.759e+01
9.527e-01,4.451e+01
9.538e-01,4.382e+01
9.549e-01,5.050e+01
9.561e-01,4.899e+01
9.572e-01,4.950e+01
9.584e-01,5.243e+01
9.595e-01,4.573e+01
9.606e-01,4.697e+01
9.618e-01,3.942e+01
9.629e-01,3.282e+01
9.641e-01,2.958e+01
9.652e-01,2.136e+01
9.663e-01,1.700e+01
9.675e-01,1.089e+01
9.686e-01,7.073e+00
9.698e-01,4.216e+00
9.709e-01,1.963e+00
9.720e-01,7.450e-01
9.732e-01,3.594e-01
9.743e-01,1.490e-01
9.755e-01,3.506e-02
9.766e-01,0.000e+00
9.778e-01,0.000e+00
9.789e-01,0.000e+00
9.800e-01,0.000e+00
9.812e-01,0.000e+00
9.823e-01,0.000e+00
9.835e-01,0.000e+00
9.846e-01,0.000e+00
9.857e-01,0.000e+00
9.869e-01,0.000e+00
9.880e-01,0.000e+00
9.892e-01,0.000e+00
9.903e-01,0.000e+00
9.914e-01,0.000e+00
9.926e-01,0.000e+00
9.937e-01,0.000e+00
9.949e-01,0.000e+00
9.960e-01,0.000e+00
9.971e-01,0.000e+00
9.983e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_054.csv <==
transmittance,probability_density
7.792e-01,0.000e+00
7.803e-01,0.000e+00
7.814e-01,0.000e+00
7.825e-01,0.000e+00
7.836e-01,0.000e+00
7.847e-01,0.000e+00
7.858e-01,0.000e+00
7.869e-01,0.000e+00
7.880e-01,0.000e+00
7.892e-01,0.000e+00
7.903e-01,0.000e+00
7.914e-01,0.000e+00
7.925e-01,0.000e+00
7.936e-01,0.000e+00
7.947e-01,0.000e+00
7.958e-01,0.000e+00
7.969e-01,0.000e+00
7.980e-01,0.000e+00
7.991e-01,0.000e+00
8.002e-01,0.000e+00
8.013e-01,0.000e+00
8.024e-01,0.000e+00
8.035e-01,0.000e+00
8.046e-01,0.000e+00
8.058e-01,0.000e+00
8.069e-01,0.000e+00
8.080e-01,0.000e+00
8.091e-01,0.000e+00
8.102e-01,0.000e+00
8.113e-01,0.000e+00
8.124e-01,0.000e+00
8.135e-01,0.000e+00
8.146e-01,0.000e+00
8.157e-01,0.000e+00
8.168e-01,0.000e+00
8.179e-01,0.000e+00
8.190e-01,0.000e+00
8.201e-01,0.000e+00
8.212e-01,0.000e+00
8.224e-01,0.000e+00
8.235e-01,0.000e+00
8.246e-01,0.000e+00
8.257e-01,0.000e+00
8.268e-01,0.000e+00
8.279e-01,0.000e+00
8.290e-01,0.000e+00
8.301e-01,0.000e+00
8.312e-01,0.000e+00
8.323e-01,0.000e+00
8.334e-01,0.000e+00
8.345e-01,0.000e+00
8.356e-01,0.000e+00
8.367e-01,0.000e+00
8.379e-01,0.000e+00
8.390e-01,0.000e+00
8.401e-01,0.000e+00
8.412e-01,0.000e+00
8.423e-01,0.000e+00
8.434e-01,0.000e+00
8.445e-01,0.000e+00
8.456e-01,0.000e+00
8.467e-01,0.000e+00
8.478e-01,0.000e+00
8.489e-01,0.000e+00
8.500e-01,0.000e+00
8.511e-01,0.000e+00
8.522e-01,0.000e+00
8.533e-01,0.000e+00
8.545e-01,0.000e+00
8.556e-01,0.000e+00
8.567e-01,9.035e-03
8.578e-01,0.000e+00
8.589e-01,0.000e+00
8.600e-01,0.000e+00
8.611e-01,0.000e+00
8.622e-01,0.000e+00
8.633e-01,0.000e+00
8.644e-01,0.000e+00
8.655e-01,0.000e+00
8.666e-01,0.000e+00
8.677e-01,0.000e+00
8.688e-01,0.000e+00
8.699e-01,0.000e+00
8.711e-01,0.000e+00
8.722e-01,0.000e+00
8.733e-01,0.000e+00
8.744e-01,0.000e+00
8.755e-01,0.000e+00
8.766e-01,9.035e-03
8.777e-01,0.000e+00
8.788e-01,0.000e+00
8.799e-01,9.035e-03
8.810e-01,0.000e+00
8.821e-01,9.035e-03
8.832e-01,0.000e+00
8.843e-01,0.000e+00
8.854e-01,0.000e+00
8.866e-01,0.000e+00
8.877e-01,0.000e+00
8.888e-01,1.807e-02
8.899e-01,9.035e-03
8.910e-01,0.000e+00
8.921e-01,1.807e-02
8.932e-01,1.807e-02
8.943e-01,1.807e-02
8.954e-01,3.614e-02
8.965e-01,9.035e-03
8.976e-01,4.517e-02
8.987e-01,2.710e-02
8.998e-01,2.710e-02
9.009e-01,3.614e-02
9.020e-01,9.035e-02
9.032e-01,6.324e-02
9.043e-01,3.614e-02
9.054e-01,9.035e-02
9.065e-01,9.035e-02
9.076e-01,1.265e-01
9.087e-01,1.536e-01
9.098e-01,9.938e-02
9.109e-01,1.717e-01
9.120e-01,1.446e-01
9.131e-01,1.988e-01
9.142e-01,1.717e-01
9.153e-01,2.259e-01
9.164e-01,2.801e-01
9.175e-01,2.891e-01
9.186e-01,3.162e-01
9.198e-01,4.789e-01
9.209e-01,7.138e-01
9.220e-01,6.867e-01
9.231e-01,7.860e-01
9.242e-01,7.951e-01
9.253e-01,9.938e-01
9.264e-01,1.166e+00
9.275e-01,1.310e+00
9.286e-01,1.509e+00
9.297e-01,2.132e+00
9.308e-01,2.105e+00
9.319e-01,2.593e+00
9.330e-01,2.945e+00
9.341e-01,3.271e+00
9.353e-01,4.427e+00
9.364e-01,4.852e+00
9.375e-01,6.288e+00
9.386e-01,6.848e+00
9.397e-01,7.915e+00
9.408e-01,9.496e+00
9.419e-01,1.068e+01
9.430e-01,1.312e+01
9.441e-01,1.401e+01
9.452e-01,1.661e+01
9.463e-01,1.898e+01
9.474e-01,2.259e+01
9.485e-01,2.518e+01
9.496e-01,2.808e+01
9.507e-01,3.129e+01
9.519e-01,3.909e+01
9.530e-01,4.027e+01
9.541e-01,4.304e+01
9.552e-01,4.646e+01
9.563e-01,4.908e+01
9.574e-01,5.440e+01
9.585e-01,5.301e+01
9.596e-01,5.284e+01
9.607e-01,5.016e+01
9.618e-01,4.815e+01
9.629e-01,4.315e+01
9.640e-01,3.763e+01
9.651e-01,3.034e+01
9.662e-01,2.411e+01
9.673e-01,1.929e+01
9.685e-01,1.222e+01
9.696e-01,7.752e+00
9.707e-01,4.210e+00
9.718e-01,2.250e+00
9.729e-01,7.860e-01
9.740e-01,3.433e-01
9.751e-01,1.807e-01
9.762e-01,5.421e-02
9.773e-01,0.000e+00
9.784e-01,0.000e+00
9.795e-01,0.000e+00
9.806e-01,0.000e+00
9.817e-01,0.000e+00
9.828e-01,0.000e+00
9.840e-01,0.000e+00
9.851e-01,0.000e+00
9.862e-01,0.000e+00
9.873e-01,0.000e+00
9.884e-01,0.000e+00
9.895e-01,0.000e+00
9.906e-01,0.000e+00
9.917e-01,0.000e+00
9.928e-01,0.000e+00
9.939e-01,0.000e+00
9.950e-01,0.000e+00
9.961e-01,0.000e+00
9.972e-01,0.000e+00
9.983e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/moderate_zap/tracked_numerical/0_055.csv <==
transmittance,probability_density
7.857e-01,0.000e+00
7.868e-01,0.000e+00
7.879e-01,0.000e+00
7.889e-01,0.000e+00
7.900e-01,0.000e+00
7.911e-01,0.000e+00
7.922e-01,0.000e+00
7.932e-01,0.000e+00
7.943e-01,0.000e+00
7.954e-01,0.000e+00
7.965e-01,0.000e+00
7.975e-01,0.000e+00
7.986e-01,0.000e+00
7.997e-01,0.000e+00
8.008e-01,0.000e+00
8.018e-01,0.000e+00
8.029e-01,0.000e+00
8.040e-01,0.000e+00
8.051e-01,0.000e+00
8.061e-01,0.000e+00
8.072e-01,0.000e+00
8.083e-01,0.000e+00
8.093e-01,0.000e+00
8.104e-01,0.000e+00
8.115e-01,0.000e+00
8.126e-01,0.000e+00
8.136e-01,0.000e+00
8.147e-01,0.000e+00
8.158e-01,0.000e+00
8.169e-01,0.000e+00
8.179e-01,0.000e+00
8.190e-01,0.000e+00
8.201e-01,0.000e+00
8.212e-01,0.000e+00
8.222e-01,0.000e+00
8.233e-01,0.000e+00
8.244e-01,0.000e+00
8.255e-01,0.000e+00
8.265e-01,0.000e+00
8.276e-01,0.000e+00
8.287e-01,0.000e+00
8.298e-01,0.000e+00
8.308e-01,0.000e+00
8.319e-01,0.000e+00
8.330e-01,0.000e+00
8.341e-01,0.000e+00
8.351e-01,0.000e+00
8.362e-01,0.000e+00
8.373e-01,0.000e+00
8.383e-01,0.000e+00
8.394e-01,0.000e+00
8.405e-01,0.000e+00
8.416e-01,0.000e+00
8.426e-01,0.000e+00
8.437e-01,0.000e+00
8.448e-01,0.000e+00
8.459e-01,0.000e+00
8.469e-01,0.000e+00
8.480e-01,0.000e+00
8.491e-01,0.000e+00
8.502e-01,0.000e+00
8.512e-01,0.000e+00
8.523e-01,0.000e+00
8.534e-01,0.000e+00
8.545e-01,0.000e+00
8.555e-01,0.000e+00
8.566e-01,0.000e+00
8.577e-01,0.000e+00
8.588e-01,0.000e+00
8.598e-01,0.000e+00
8.609e-01,0.000e+00
8.620e-01,0.000e+00
8.631e-01,0.000e+00
8.641e-01,9.310e-03
8.652e-01,0.000e+00
8.663e-01,0.000e+00
8.673e-01,0.000e+00
8.684e-01,0.000e+00
8.695e-01,0.000e+00
8.706e-01,0.000e+00
8.716e-01,0.000e+00
8.727e-01,0.000e+00
8.738e-01,0.000e+00
8.749e-01,0.000e+00
8.759e-01,0.000e+00
8.770e-01,0.000e+00
8.781e-01,0.000e+00
8.792e-01,0.000e+00
8.802e-01,0.000e+00
8.813e-01,0.000e+00
8.824e-01,0.000e+00
8.835e-01,0.000e+00
8.845e-01,9.310e-03
8.856e-01,0.000e+00
8.867e-01,0.000e+00
8.878e-01,0.000e+00
8.888e-01,9.310e-03
8.899e-01,9.310e-03
8.910e-01,0.000e+00
8.921e-01,0.000e+00
8.931e-01,0.000e+00
8.942e-01,1.862e-02
8.953e-01,9.310e-03
8.964e-01,9.310e-03
8.974e-01,1.862e-02
8.985e-01,0.000e+00
8.996e-01,1.862e-02
9.006e-01,2.793e-02
9.017e-01,9.310e-03
9.028e-01,4.655e-02
9.039e-01,2.793e-02
9.049e-01,9.310e-03
9.060e-01,7.448e-02
9.071e-01,7.448e-02
9.082e-01,8.379e-02
9.092e-01,9.310e-02
9.103e-01,4.655e-02
9.114e-01,1.117e-01
9.125e-01,8.379e-02
9.135e-01,1.769e-01
9.146e-01,1.397e-01
9.157e-01,1.676e-01
9.168e-01,1.955e-01
9.178e-01,1.955e-01
9.189e-01,1.769e-01
9.200e-01,2.793e-01
9.211e-01,2.793e-01
9.221e-01,3.538e-01
9.232e-01,4.376e-01
9.243e-01,6.052e-01
9.254e-01,6.424e-01
9.264e-01,8.286e-01
9.275e-01,1.033e+00
9.286e-01,1.089e+00
9.296e-01,1.052e+00
9.307e-01,1.313e+00
9.318e-01,1.722e+00
9.329e-01,2.179e+00
9.339e-01,2.113e+00
9.350e-01,2.868e+00
9.361e-01,3.147e+00
9.372e-01,3.994e+00
9.382e-01,4.031e+00
9.393e-01,5.670e+00
9.404e-01,6.834e+00
9.415e-01,6.647e+00
9.425e-01,9.133e+00
9.436e-01,1.089e+01
9.447e-01,1.295e+01
9.458e-01,1.264e+01
9.468e-01,1.681e+01
9.479e-01,1.891e+01
9.490e-01,2.306e+01
9.501e-01,2.340e+01
9.511e-01,2.916e+01
9.522e-01,3.267e+01
9.533e-01,3.699e+01
9.544e-01,3.762e+01
9.554e-01,4.658e+01
9.565e-01,4.869e+01
9.576e-01,5.259e+01
9.586e-01,5.188e+01
9.597e-01,5.849e+01
9.608e-01,5.686e+01
9.619e-01,5.621e+01
9.629e-01,4.771e+01
9.640e-01,4.798e+01
9.651e-01,4.177e+01
9.662e-01,3.342e+01
9.672e-01,2.430e+01
9.683e-01,1.995e+01
9.694e-01,1.409e+01
9.705e-01,8.128e+00
9.715e-01,5.028e+00
9.726e-01,2.653e+00
9.737e-01,8.658e-01
9.748e-01,3.259e-01
9.758e-01,2.234e-01
9.769e-01,5.586e-02
9.780e-01,0.000e+00
9.791e-01,0.000e+00
9.801e-01,0.000e+00
9.812e-01,0.000e+00
9.823e-01,0.000e+00
9.834e-01,0.000e+00
9.844e-01,0.000e+00
9.855e-01,0.000e+00
9.866e-01,0.000e+00
9.876e-01,0.000e+00
9.887e-01,0.000e+00
9.898e-01,0.000e+00
9.909e-01,0.000e+00
9.919e-01,0.000e+00
9.930e-01,0.000e+00
9.941e-01,0.000e+00
9.952e-01,0.000e+00
9.962e-01,0.000e+00
9.973e-01,0.000e+00
9.984e-01,0.000e+00
9.995e-01,0.000e+00


==> anc/03_results/strong_inf/beam_params.csv <==
bw2,st2,lt2
8.279e-02,1.230e+00,1.561e+00


==> anc/03_results/strong_inf/beam_wandering/0_01.csv <==
transmittance,probability_density
2.187e-04,1.625e+01
6.561e-04,1.536e+02
1.094e-03,4.367e+02
1.531e-03,8.691e+02
1.968e-03,1.453e+03
2.406e-03,0.000e+00
2.843e-03,0.000e+00
3.281e-03,0.000e+00
3.718e-03,0.000e+00
4.155e-03,0.000e+00
4.593e-03,0.000e+00
5.030e-03,0.000e+00
5.468e-03,0.000e+00
5.905e-03,0.000e+00
6.343e-03,0.000e+00
6.780e-03,0.000e+00
7.217e-03,0.000e+00
7.655e-03,0.000e+00
8.092e-03,0.000e+00
8.530e-03,0.000e+00
8.967e-03,0.000e+00
9.404e-03,0.000e+00
9.842e-03,0.000e+00
1.028e-02,0.000e+00
1.072e-02,0.000e+00
1.115e-02,0.000e+00
1.159e-02,0.000e+00
1.203e-02,0.000e+00
1.247e-02,0.000e+00
1.290e-02,0.000e+00
1.334e-02,0.000e+00
1.378e-02,0.000e+00
1.422e-02,0.000e+00
1.465e-02,0.000e+00
1.509e-02,0.000e+00
1.553e-02,0.000e+00
1.597e-02,0.000e+00
1.640e-02,0.000e+00
1.684e-02,0.000e+00
1.728e-02,0.000e+00
1.772e-02,0.000e+00
1.815e-02,0.000e+00
1.859e-02,0.000e+00
1.903e-02,0.000e+00
1.946e-02,0.000e+00
1.990e-02,0.000e+00
2.034e-02,0.000e+00
2.078e-02,0.000e+00
2.121e-02,0.000e+00
2.165e-02,0.000e+00
2.209e-02,0.000e+00
2.253e-02,0.000e+00
2.296e-02,0.000e+00
2.340e-02,0.000e+00
2.384e-02,0.000e+00
2.428e-02,0.000e+00
2.471e-02,0.000e+00
2.515e-02,0.000e+00
2.559e-02,0.000e+00
2.603e-02,0.000e+00
2.646e-02,0.000e+00
2.690e-02,0.000e+00
2.734e-02,0.000e+00
2.778e-02,0.000e+00
2.821e-02,0.000e+00
2.865e-02,0.000e+00
2.909e-02,0.000e+00
2.953e-02,0.000e+00
2.996e-02,0.000e+00
3.040e-02,0.000e+00
3.084e-02,0.000e+00
3.128e-02,0.000e+00
3.171e-02,0.000e+00
3.215e-02,0.000e+00
3.259e-02,0.000e+00
3.302e-02,0.000e+00
3.346e-02,0.000e+00
3.390e-02,0.000e+00
3.434e-02,0.000e+00
3.477e-02,0.000e+00
3.521e-02,0.000e+00
3.565e-02,0.000e+00
3.609e-02,0.000e+00
3.652e-02,0.000e+00
3.696e-02,0.000e+00
3.740e-02,0.000e+00
3.784e-02,0.000e+00
3.827e-02,0.000e+00
3.871e-02,0.000e+00
3.915e-02,0.000e+00
3.959e-02,0.000e+00
4.002e-02,0.000e+00
4.046e-02,0.000e+00
4.090e-02,0.000e+00
4.134e-02,0.000e+00
4.177e-02,0.000e+00
4.221e-02,0.000e+00
4.265e-02,0.000e+00
4.309e-02,0.000e+00
4.352e-02,0.000e+00
4.396e-02,0.000e+00
4.440e-02,0.000e+00
4.484e-02,0.000e+00
4.527e-02,0.000e+00
4.571e-02,0.000e+00
4.615e-02,0.000e+00
4.658e-02,0.000e+00
4.702e-02,0.000e+00
4.746e-02,0.000e+00
4.790e-02,0.000e+00
4.833e-02,0.000e+00
4.877e-02,0.000e+00
4.921e-02,0.000e+00
4.965e-02,0.000e+00
5.008e-02,0.000e+00
5.052e-02,0.000e+00
5.096e-02,0.000e+00
5.140e-02,0.000e+00
5.183e-02,0.000e+00
5.227e-02,0.000e+00
5.271e-02,0.000e+00
5.315e-02,0.000e+00
5.358e-02,0.000e+00
5.402e-02,0.000e+00
5.446e-02,0.000e+00
5.490e-02,0.000e+00
5.533e-02,0.000e+00
5.577e-02,0.000e+00
5.621e-02,0.000e+00
5.665e-02,0.000e+00
5.708e-02,0.000e+00
5.752e-02,0.000e+00
5.796e-02,0.000e+00
5.839e-02,0.000e+00
5.883e-02,0.000e+00
5.927e-02,0.000e+00
5.971e-02,0.000e+00
6.014e-02,0.000e+00
6.058e-02,0.000e+00
6.102e-02,0.000e+00
6.146e-02,0.000e+00
6.189e-02,0.000e+00
6.233e-02,0.000e+00
6.277e-02,0.000e+00
6.321e-02,0.000e+00
6.364e-02,0.000e+00
6.408e-02,0.000e+00
6.452e-02,0.000e+00
6.496e-02,0.000e+00
6.539e-02,0.000e+00
6.583e-02,0.000e+00
6.627e-02,0.000e+00
6.671e-02,0.000e+00
6.714e-02,0.000e+00
6.758e-02,0.000e+00
6.802e-02,0.000e+00
6.846e-02,0.000e+00
6.889e-02,0.000e+00
6.933e-02,0.000e+00
6.977e-02,0.000e+00
7.021e-02,0.000e+00
7.064e-02,0.000e+00
7.108e-02,0.000e+00
7.152e-02,0.000e+00
7.195e-02,0.000e+00
7.239e-02,0.000e+00
7.283e-02,0.000e+00
7.327e-02,0.000e+00
7.370e-02,0.000e+00
7.414e-02,0.000e+00
7.458e-02,0.000e+00
7.502e-02,0.000e+00
7.545e-02,0.000e+00
7.589e-02,0.000e+00
7.633e-02,0.000e+00
7.677e-02,0.000e+00
7.720e-02,0.000e+00
7.764e-02,0.000e+00
7.808e-02,0.000e+00
7.852e-02,0.000e+00
7.895e-02,0.000e+00
7.939e-02,0.000e+00
7.983e-02,0.000e+00
8.027e-02,0.000e+00
8.070e-02,0.000e+00
8.114e-02,0.000e+00
8.158e-02,0.000e+00
8.202e-02,0.000e+00
8.245e-02,0.000e+00
8.289e-02,0.000e+00
8.333e-02,0.000e+00
8.376e-02,0.000e+00
8.420e-02,0.000e+00
8.464e-02,0.000e+00
8.508e-02,0.000e+00
8.551e-02,0.000e+00
8.595e-02,0.000e+00
8.639e-02,0.000e+00
8.683e-02,0.000e+00
8.726e-02,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_02.csv <==
transmittance,probability_density
5.970e-04,1.838e+00
1.791e-03,1.756e+01
2.985e-03,5.014e+01
4.179e-03,1.001e+02
5.373e-03,1.677e+02
6.567e-03,2.533e+02
7.761e-03,3.570e+02
8.955e-03,0.000e+00
1.015e-02,0.000e+00
1.134e-02,0.000e+00
1.254e-02,0.000e+00
1.373e-02,0.000e+00
1.493e-02,0.000e+00
1.612e-02,0.000e+00
1.731e-02,0.000e+00
1.851e-02,0.000e+00
1.970e-02,0.000e+00
2.090e-02,0.000e+00
2.209e-02,0.000e+00
2.328e-02,0.000e+00
2.448e-02,0.000e+00
2.567e-02,0.000e+00
2.687e-02,0.000e+00
2.806e-02,0.000e+00
2.925e-02,0.000e+00
3.045e-02,0.000e+00
3.164e-02,0.000e+00
3.284e-02,0.000e+00
3.403e-02,0.000e+00
3.522e-02,0.000e+00
3.642e-02,0.000e+00
3.761e-02,0.000e+00
3.881e-02,0.000e+00
4.000e-02,0.000e+00
4.119e-02,0.000e+00
4.239e-02,0.000e+00
4.358e-02,0.000e+00
4.478e-02,0.000e+00
4.597e-02,0.000e+00
4.716e-02,0.000e+00
4.836e-02,0.000e+00
4.955e-02,0.000e+00
5.075e-02,0.000e+00
5.194e-02,0.000e+00
5.314e-02,0.000e+00
5.433e-02,0.000e+00
5.552e-02,0.000e+00
5.672e-02,0.000e+00
5.791e-02,0.000e+00
5.911e-02,0.000e+00
6.030e-02,0.000e+00
6.149e-02,0.000e+00
6.269e-02,0.000e+00
6.388e-02,0.000e+00
6.508e-02,0.000e+00
6.627e-02,0.000e+00
6.746e-02,0.000e+00
6.866e-02,0.000e+00
6.985e-02,0.000e+00
7.105e-02,0.000e+00
7.224e-02,0.000e+00
7.343e-02,0.000e+00
7.463e-02,0.000e+00
7.582e-02,0.000e+00
7.702e-02,0.000e+00
7.821e-02,0.000e+00
7.940e-02,0.000e+00
8.060e-02,0.000e+00
8.179e-02,0.000e+00
8.299e-02,0.000e+00
8.418e-02,0.000e+00
8.537e-02,0.000e+00
8.657e-02,0.000e+00
8.776e-02,0.000e+00
8.896e-02,0.000e+00
9.015e-02,0.000e+00
9.134e-02,0.000e+00
9.254e-02,0.000e+00
9.373e-02,0.000e+00
9.493e-02,0.000e+00
9.612e-02,0.000e+00
9.732e-02,0.000e+00
9.851e-02,0.000e+00
9.970e-02,0.000e+00
1.009e-01,0.000e+00
1.021e-01,0.000e+00
1.033e-01,0.000e+00
1.045e-01,0.000e+00
1.057e-01,0.000e+00
1.069e-01,0.000e+00
1.081e-01,0.000e+00
1.093e-01,0.000e+00
1.104e-01,0.000e+00
1.116e-01,0.000e+00
1.128e-01,0.000e+00
1.140e-01,0.000e+00
1.152e-01,0.000e+00
1.164e-01,0.000e+00
1.176e-01,0.000e+00
1.188e-01,0.000e+00
1.200e-01,0.000e+00
1.212e-01,0.000e+00
1.224e-01,0.000e+00
1.236e-01,0.000e+00
1.248e-01,0.000e+00
1.260e-01,0.000e+00
1.272e-01,0.000e+00
1.284e-01,0.000e+00
1.296e-01,0.000e+00
1.307e-01,0.000e+00
1.319e-01,0.000e+00
1.331e-01,0.000e+00
1.343e-01,0.000e+00
1.355e-01,0.000e+00
1.367e-01,0.000e+00
1.379e-01,0.000e+00
1.391e-01,0.000e+00
1.403e-01,0.000e+00
1.415e-01,0.000e+00
1.427e-01,0.000e+00
1.439e-01,0.000e+00
1.451e-01,0.000e+00
1.463e-01,0.000e+00
1.475e-01,0.000e+00
1.487e-01,0.000e+00
1.499e-01,0.000e+00
1.510e-01,0.000e+00
1.522e-01,0.000e+00
1.534e-01,0.000e+00
1.546e-01,0.000e+00
1.558e-01,0.000e+00
1.570e-01,0.000e+00
1.582e-01,0.000e+00
1.594e-01,0.000e+00
1.606e-01,0.000e+00
1.618e-01,0.000e+00
1.630e-01,0.000e+00
1.642e-01,0.000e+00
1.654e-01,0.000e+00
1.666e-01,0.000e+00
1.678e-01,0.000e+00
1.690e-01,0.000e+00
1.702e-01,0.000e+00
1.713e-01,0.000e+00
1.725e-01,0.000e+00
1.737e-01,0.000e+00
1.749e-01,0.000e+00
1.761e-01,0.000e+00
1.773e-01,0.000e+00
1.785e-01,0.000e+00
1.797e-01,0.000e+00
1.809e-01,0.000e+00
1.821e-01,0.000e+00
1.833e-01,0.000e+00
1.845e-01,0.000e+00
1.857e-01,0.000e+00
1.869e-01,0.000e+00
1.881e-01,0.000e+00
1.893e-01,0.000e+00
1.905e-01,0.000e+00
1.916e-01,0.000e+00
1.928e-01,0.000e+00
1.940e-01,0.000e+00
1.952e-01,0.000e+00
1.964e-01,0.000e+00
1.976e-01,0.000e+00
1.988e-01,0.000e+00
2.000e-01,0.000e+00
2.012e-01,0.000e+00
2.024e-01,0.000e+00
2.036e-01,0.000e+00
2.048e-01,0.000e+00
2.060e-01,0.000e+00
2.072e-01,0.000e+00
2.084e-01,0.000e+00
2.096e-01,0.000e+00
2.107e-01,0.000e+00
2.119e-01,0.000e+00
2.131e-01,0.000e+00
2.143e-01,0.000e+00
2.155e-01,0.000e+00
2.167e-01,0.000e+00
2.179e-01,0.000e+00
2.191e-01,0.000e+00
2.203e-01,0.000e+00
2.215e-01,0.000e+00
2.227e-01,0.000e+00
2.239e-01,0.000e+00
2.251e-01,0.000e+00
2.263e-01,0.000e+00
2.275e-01,0.000e+00
2.287e-01,0.000e+00
2.299e-01,0.000e+00
2.310e-01,0.000e+00
2.322e-01,0.000e+00
2.334e-01,0.000e+00
2.346e-01,0.000e+00
2.358e-01,0.000e+00
2.370e-01,0.000e+00
2.382e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_03.csv <==
transmittance,probability_density
9.009e-04,3.503e-01
2.703e-03,3.404e+00
4.504e-03,9.798e+00
6.306e-03,1.966e+01
8.108e-03,3.308e+01
9.910e-03,5.010e+01
1.171e-02,7.080e+01
1.351e-02,9.521e+01
1.532e-02,1.234e+02
1.712e-02,1.553e+02
1.892e-02,0.000e+00
2.072e-02,0.000e+00
2.252e-02,0.000e+00
2.432e-02,0.000e+00
2.613e-02,0.000e+00
2.793e-02,0.000e+00
2.973e-02,0.000e+00
3.153e-02,0.000e+00
3.333e-02,0.000e+00
3.514e-02,0.000e+00
3.694e-02,0.000e+00
3.874e-02,0.000e+00
4.054e-02,0.000e+00
4.234e-02,0.000e+00
4.414e-02,0.000e+00
4.595e-02,0.000e+00
4.775e-02,0.000e+00
4.955e-02,0.000e+00
5.135e-02,0.000e+00
5.315e-02,0.000e+00
5.495e-02,0.000e+00
5.676e-02,0.000e+00
5.856e-02,0.000e+00
6.036e-02,0.000e+00
6.216e-02,0.000e+00
6.396e-02,0.000e+00
6.577e-02,0.000e+00
6.757e-02,0.000e+00
6.937e-02,0.000e+00
7.117e-02,0.000e+00
7.297e-02,0.000e+00
7.477e-02,0.000e+00
7.658e-02,0.000e+00
7.838e-02,0.000e+00
8.018e-02,0.000e+00
8.198e-02,0.000e+00
8.378e-02,0.000e+00
8.559e-02,0.000e+00
8.739e-02,0.000e+00
8.919e-02,0.000e+00
9.099e-02,0.000e+00
9.279e-02,0.000e+00
9.459e-02,0.000e+00
9.640e-02,0.000e+00
9.820e-02,0.000e+00
1.000e-01,0.000e+00
1.018e-01,0.000e+00
1.036e-01,0.000e+00
1.054e-01,0.000e+00
1.072e-01,0.000e+00
1.090e-01,0.000e+00
1.108e-01,0.000e+00
1.126e-01,0.000e+00
1.144e-01,0.000e+00
1.162e-01,0.000e+00
1.180e-01,0.000e+00
1.198e-01,0.000e+00
1.216e-01,0.000e+00
1.234e-01,0.000e+00
1.252e-01,0.000e+00
1.270e-01,0.000e+00
1.288e-01,0.000e+00
1.306e-01,0.000e+00
1.324e-01,0.000e+00
1.342e-01,0.000e+00
1.360e-01,0.000e+00
1.378e-01,0.000e+00
1.396e-01,0.000e+00
1.414e-01,0.000e+00
1.432e-01,0.000e+00
1.450e-01,0.000e+00
1.468e-01,0.000e+00
1.486e-01,0.000e+00
1.505e-01,0.000e+00
1.523e-01,0.000e+00
1.541e-01,0.000e+00
1.559e-01,0.000e+00
1.577e-01,0.000e+00
1.595e-01,0.000e+00
1.613e-01,0.000e+00
1.631e-01,0.000e+00
1.649e-01,0.000e+00
1.667e-01,0.000e+00
1.685e-01,0.000e+00
1.703e-01,0.000e+00
1.721e-01,0.000e+00
1.739e-01,0.000e+00
1.757e-01,0.000e+00
1.775e-01,0.000e+00
1.793e-01,0.000e+00
1.811e-01,0.000e+00
1.829e-01,0.000e+00
1.847e-01,0.000e+00
1.865e-01,0.000e+00
1.883e-01,0.000e+00
1.901e-01,0.000e+00
1.919e-01,0.000e+00
1.937e-01,0.000e+00
1.955e-01,0.000e+00
1.973e-01,0.000e+00
1.991e-01,0.000e+00
2.009e-01,0.000e+00
2.027e-01,0.000e+00
2.045e-01,0.000e+00
2.063e-01,0.000e+00
2.081e-01,0.000e+00
2.099e-01,0.000e+00
2.117e-01,0.000e+00
2.135e-01,0.000e+00
2.153e-01,0.000e+00
2.171e-01,0.000e+00
2.189e-01,0.000e+00
2.207e-01,0.000e+00
2.225e-01,0.000e+00
2.243e-01,0.000e+00
2.261e-01,0.000e+00
2.279e-01,0.000e+00
2.297e-01,0.000e+00
2.315e-01,0.000e+00
2.333e-01,0.000e+00
2.351e-01,0.000e+00
2.369e-01,0.000e+00
2.387e-01,0.000e+00
2.405e-01,0.000e+00
2.423e-01,0.000e+00
2.441e-01,0.000e+00
2.459e-01,0.000e+00
2.477e-01,0.000e+00
2.495e-01,0.000e+00
2.514e-01,0.000e+00
2.532e-01,0.000e+00
2.550e-01,0.000e+00
2.568e-01,0.000e+00
2.586e-01,0.000e+00
2.604e-01,0.000e+00
2.622e-01,0.000e+00
2.640e-01,0.000e+00
2.658e-01,0.000e+00
2.676e-01,0.000e+00
2.694e-01,0.000e+00
2.712e-01,0.000e+00
2.730e-01,0.000e+00
2.748e-01,0.000e+00
2.766e-01,0.000e+00
2.784e-01,0.000e+00
2.802e-01,0.000e+00
2.820e-01,0.000e+00
2.838e-01,0.000e+00
2.856e-01,0.000e+00
2.874e-01,0.000e+00
2.892e-01,0.000e+00
2.910e-01,0.000e+00
2.928e-01,0.000e+00
2.946e-01,0.000e+00
2.964e-01,0.000e+00
2.982e-01,0.000e+00
3.000e-01,0.000e+00
3.018e-01,0.000e+00
3.036e-01,0.000e+00
3.054e-01,0.000e+00
3.072e-01,0.000e+00
3.090e-01,0.000e+00
3.108e-01,0.000e+00
3.126e-01,0.000e+00
3.144e-01,0.000e+00
3.162e-01,0.000e+00
3.180e-01,0.000e+00
3.198e-01,0.000e+00
3.216e-01,0.000e+00
3.234e-01,0.000e+00
3.252e-01,0.000e+00
3.270e-01,0.000e+00
3.288e-01,0.000e+00
3.306e-01,0.000e+00
3.324e-01,0.000e+00
3.342e-01,0.000e+00
3.360e-01,0.000e+00
3.378e-01,0.000e+00
3.396e-01,0.000e+00
3.414e-01,0.000e+00
3.432e-01,0.000e+00
3.450e-01,0.000e+00
3.468e-01,0.000e+00
3.486e-01,0.000e+00
3.505e-01,0.000e+00
3.523e-01,0.000e+00
3.541e-01,0.000e+00
3.559e-01,0.000e+00
3.577e-01,0.000e+00
3.595e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_04.csv <==
transmittance,probability_density
1.060e-03,8.009e-02
3.179e-03,7.970e-01
5.298e-03,2.320e+00
7.417e-03,4.689e+00
9.536e-03,7.931e+00
1.166e-02,1.207e+01
1.377e-02,1.711e+01
1.589e-02,2.309e+01
1.801e-02,2.999e+01
2.013e-02,3.785e+01
2.225e-02,4.666e+01
2.437e-02,5.644e+01
2.649e-02,6.719e+01
2.861e-02,7.893e+01
3.073e-02,9.165e+01
3.285e-02,0.000e+00
3.497e-02,0.000e+00
3.709e-02,0.000e+00
3.920e-02,0.000e+00
4.132e-02,0.000e+00
4.344e-02,0.000e+00
4.556e-02,0.000e+00
4.768e-02,0.000e+00
4.980e-02,0.000e+00
5.192e-02,0.000e+00
5.404e-02,0.000e+00
5.616e-02,0.000e+00
5.828e-02,0.000e+00
6.040e-02,0.000e+00
6.251e-02,0.000e+00
6.463e-02,0.000e+00
6.675e-02,0.000e+00
6.887e-02,0.000e+00
7.099e-02,0.000e+00
7.311e-02,0.000e+00
7.523e-02,0.000e+00
7.735e-02,0.000e+00
7.947e-02,0.000e+00
8.159e-02,0.000e+00
8.371e-02,0.000e+00
8.583e-02,0.000e+00
8.794e-02,0.000e+00
9.006e-02,0.000e+00
9.218e-02,0.000e+00
9.430e-02,0.000e+00
9.642e-02,0.000e+00
9.854e-02,0.000e+00
1.007e-01,0.000e+00
1.028e-01,0.000e+00
1.049e-01,0.000e+00
1.070e-01,0.000e+00
1.091e-01,0.000e+00
1.113e-01,0.000e+00
1.134e-01,0.000e+00
1.155e-01,0.000e+00
1.176e-01,0.000e+00
1.197e-01,0.000e+00
1.219e-01,0.000e+00
1.240e-01,0.000e+00
1.261e-01,0.000e+00
1.282e-01,0.000e+00
1.303e-01,0.000e+00
1.324e-01,0.000e+00
1.346e-01,0.000e+00
1.367e-01,0.000e+00
1.388e-01,0.000e+00
1.409e-01,0.000e+00
1.430e-01,0.000e+00
1.452e-01,0.000e+00
1.473e-01,0.000e+00
1.494e-01,0.000e+00
1.515e-01,0.000e+00
1.536e-01,0.000e+00
1.558e-01,0.000e+00
1.579e-01,0.000e+00
1.600e-01,0.000e+00
1.621e-01,0.000e+00
1.642e-01,0.000e+00
1.664e-01,0.000e+00
1.685e-01,0.000e+00
1.706e-01,0.000e+00
1.727e-01,0.000e+00
1.748e-01,0.000e+00
1.769e-01,0.000e+00
1.791e-01,0.000e+00
1.812e-01,0.000e+00
1.833e-01,0.000e+00
1.854e-01,0.000e+00
1.875e-01,0.000e+00
1.897e-01,0.000e+00
1.918e-01,0.000e+00
1.939e-01,0.000e+00
1.960e-01,0.000e+00
1.981e-01,0.000e+00
2.003e-01,0.000e+00
2.024e-01,0.000e+00
2.045e-01,0.000e+00
2.066e-01,0.000e+00
2.087e-01,0.000e+00
2.109e-01,0.000e+00
2.130e-01,0.000e+00
2.151e-01,0.000e+00
2.172e-01,0.000e+00
2.193e-01,0.000e+00
2.215e-01,0.000e+00
2.236e-01,0.000e+00
2.257e-01,0.000e+00
2.278e-01,0.000e+00
2.299e-01,0.000e+00
2.320e-01,0.000e+00
2.342e-01,0.000e+00
2.363e-01,0.000e+00
2.384e-01,0.000e+00
2.405e-01,0.000e+00
2.426e-01,0.000e+00
2.448e-01,0.000e+00
2.469e-01,0.000e+00
2.490e-01,0.000e+00
2.511e-01,0.000e+00
2.532e-01,0.000e+00
2.554e-01,0.000e+00
2.575e-01,0.000e+00
2.596e-01,0.000e+00
2.617e-01,0.000e+00
2.638e-01,0.000e+00
2.660e-01,0.000e+00
2.681e-01,0.000e+00
2.702e-01,0.000e+00
2.723e-01,0.000e+00
2.744e-01,0.000e+00
2.765e-01,0.000e+00
2.787e-01,0.000e+00
2.808e-01,0.000e+00
2.829e-01,0.000e+00
2.850e-01,0.000e+00
2.871e-01,0.000e+00
2.893e-01,0.000e+00
2.914e-01,0.000e+00
2.935e-01,0.000e+00
2.956e-01,0.000e+00
2.977e-01,0.000e+00
2.999e-01,0.000e+00
3.020e-01,0.000e+00
3.041e-01,0.000e+00
3.062e-01,0.000e+00
3.083e-01,0.000e+00
3.105e-01,0.000e+00
3.126e-01,0.000e+00
3.147e-01,0.000e+00
3.168e-01,0.000e+00
3.189e-01,0.000e+00
3.211e-01,0.000e+00
3.232e-01,0.000e+00
3.253e-01,0.000e+00
3.274e-01,0.000e+00
3.295e-01,0.000e+00
3.316e-01,0.000e+00
3.338e-01,0.000e+00
3.359e-01,0.000e+00
3.380e-01,0.000e+00
3.401e-01,0.000e+00
3.422e-01,0.000e+00
3.444e-01,0.000e+00
3.465e-01,0.000e+00
3.486e-01,0.000e+00
3.507e-01,0.000e+00
3.528e-01,0.000e+00
3.550e-01,0.000e+00
3.571e-01,0.000e+00
3.592e-01,0.000e+00
3.613e-01,0.000e+00
3.634e-01,0.000e+00
3.656e-01,0.000e+00
3.677e-01,0.000e+00
3.698e-01,0.000e+00
3.719e-01,0.000e+00
3.740e-01,0.000e+00
3.761e-01,0.000e+00
3.783e-01,0.000e+00
3.804e-01,0.000e+00
3.825e-01,0.000e+00
3.846e-01,0.000e+00
3.867e-01,0.000e+00
3.889e-01,0.000e+00
3.910e-01,0.000e+00
3.931e-01,0.000e+00
3.952e-01,0.000e+00
3.973e-01,0.000e+00
3.995e-01,0.000e+00
4.016e-01,0.000e+00
4.037e-01,0.000e+00
4.058e-01,0.000e+00
4.079e-01,0.000e+00
4.101e-01,0.000e+00
4.122e-01,0.000e+00
4.143e-01,0.000e+00
4.164e-01,0.000e+00
4.185e-01,0.000e+00
4.207e-01,0.000e+00
4.228e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_05.csv <==
transmittance,probability_density
3.578e-04,1.237e+00
1.073e-03,2.460e+01
1.789e-03,9.880e+01
2.504e-03,2.469e+02
3.220e-03,4.893e+02
3.936e-03,8.448e+02
4.651e-03,0.000e+00
5.367e-03,0.000e+00
6.082e-03,0.000e+00
6.798e-03,0.000e+00
7.513e-03,0.000e+00
8.229e-03,0.000e+00
8.944e-03,0.000e+00
9.660e-03,0.000e+00
1.038e-02,0.000e+00
1.109e-02,0.000e+00
1.181e-02,0.000e+00
1.252e-02,0.000e+00
1.324e-02,0.000e+00
1.395e-02,0.000e+00
1.467e-02,0.000e+00
1.538e-02,0.000e+00
1.610e-02,0.000e+00
1.682e-02,0.000e+00
1.753e-02,0.000e+00
1.825e-02,0.000e+00
1.896e-02,0.000e+00
1.968e-02,0.000e+00
2.039e-02,0.000e+00
2.111e-02,0.000e+00
2.182e-02,0.000e+00
2.254e-02,0.000e+00
2.326e-02,0.000e+00
2.397e-02,0.000e+00
2.469e-02,0.000e+00
2.540e-02,0.000e+00
2.612e-02,0.000e+00
2.683e-02,0.000e+00
2.755e-02,0.000e+00
2.826e-02,0.000e+00
2.898e-02,0.000e+00
2.970e-02,0.000e+00
3.041e-02,0.000e+00
3.113e-02,0.000e+00
3.184e-02,0.000e+00
3.256e-02,0.000e+00
3.327e-02,0.000e+00
3.399e-02,0.000e+00
3.470e-02,0.000e+00
3.542e-02,0.000e+00
3.614e-02,0.000e+00
3.685e-02,0.000e+00
3.757e-02,0.000e+00
3.828e-02,0.000e+00
3.900e-02,0.000e+00
3.971e-02,0.000e+00
4.043e-02,0.000e+00
4.114e-02,0.000e+00
4.186e-02,0.000e+00
4.258e-02,0.000e+00
4.329e-02,0.000e+00
4.401e-02,0.000e+00
4.472e-02,0.000e+00
4.544e-02,0.000e+00
4.615e-02,0.000e+00
4.687e-02,0.000e+00
4.758e-02,0.000e+00
4.830e-02,0.000e+00
4.902e-02,0.000e+00
4.973e-02,0.000e+00
5.045e-02,0.000e+00
5.116e-02,0.000e+00
5.188e-02,0.000e+00
5.259e-02,0.000e+00
5.331e-02,0.000e+00
5.402e-02,0.000e+00
5.474e-02,0.000e+00
5.546e-02,0.000e+00
5.617e-02,0.000e+00
5.689e-02,0.000e+00
5.760e-02,0.000e+00
5.832e-02,0.000e+00
5.903e-02,0.000e+00
5.975e-02,0.000e+00
6.046e-02,0.000e+00
6.118e-02,0.000e+00
6.190e-02,0.000e+00
6.261e-02,0.000e+00
6.333e-02,0.000e+00
6.404e-02,0.000e+00
6.476e-02,0.000e+00
6.547e-02,0.000e+00
6.619e-02,0.000e+00
6.690e-02,0.000e+00
6.762e-02,0.000e+00
6.834e-02,0.000e+00
6.905e-02,0.000e+00
6.977e-02,0.000e+00
7.048e-02,0.000e+00
7.120e-02,0.000e+00
7.191e-02,0.000e+00
7.263e-02,0.000e+00
7.334e-02,0.000e+00
7.406e-02,0.000e+00
7.477e-02,0.000e+00
7.549e-02,0.000e+00
7.621e-02,0.000e+00
7.692e-02,0.000e+00
7.764e-02,0.000e+00
7.835e-02,0.000e+00
7.907e-02,0.000e+00
7.978e-02,0.000e+00
8.050e-02,0.000e+00
8.121e-02,0.000e+00
8.193e-02,0.000e+00
8.265e-02,0.000e+00
8.336e-02,0.000e+00
8.408e-02,0.000e+00
8.479e-02,0.000e+00
8.551e-02,0.000e+00
8.622e-02,0.000e+00
8.694e-02,0.000e+00
8.765e-02,0.000e+00
8.837e-02,0.000e+00
8.909e-02,0.000e+00
8.980e-02,0.000e+00
9.052e-02,0.000e+00
9.123e-02,0.000e+00
9.195e-02,0.000e+00
9.266e-02,0.000e+00
9.338e-02,0.000e+00
9.409e-02,0.000e+00
9.481e-02,0.000e+00
9.553e-02,0.000e+00
9.624e-02,0.000e+00
9.696e-02,0.000e+00
9.767e-02,0.000e+00
9.839e-02,0.000e+00
9.910e-02,0.000e+00
9.982e-02,0.000e+00
1.005e-01,0.000e+00
1.013e-01,0.000e+00
1.020e-01,0.000e+00
1.027e-01,0.000e+00
1.034e-01,0.000e+00
1.041e-01,0.000e+00
1.048e-01,0.000e+00
1.055e-01,0.000e+00
1.063e-01,0.000e+00
1.070e-01,0.000e+00
1.077e-01,0.000e+00
1.084e-01,0.000e+00
1.091e-01,0.000e+00
1.098e-01,0.000e+00
1.106e-01,0.000e+00
1.113e-01,0.000e+00
1.120e-01,0.000e+00
1.127e-01,0.000e+00
1.134e-01,0.000e+00
1.141e-01,0.000e+00
1.148e-01,0.000e+00
1.156e-01,0.000e+00
1.163e-01,0.000e+00
1.170e-01,0.000e+00
1.177e-01,0.000e+00
1.184e-01,0.000e+00
1.191e-01,0.000e+00
1.199e-01,0.000e+00
1.206e-01,0.000e+00
1.213e-01,0.000e+00
1.220e-01,0.000e+00
1.227e-01,0.000e+00
1.234e-01,0.000e+00
1.241e-01,0.000e+00
1.249e-01,0.000e+00
1.256e-01,0.000e+00
1.263e-01,0.000e+00
1.270e-01,0.000e+00
1.277e-01,0.000e+00
1.284e-01,0.000e+00
1.292e-01,0.000e+00
1.299e-01,0.000e+00
1.306e-01,0.000e+00
1.313e-01,0.000e+00
1.320e-01,0.000e+00
1.327e-01,0.000e+00
1.335e-01,0.000e+00
1.342e-01,0.000e+00
1.349e-01,0.000e+00
1.356e-01,0.000e+00
1.363e-01,0.000e+00
1.370e-01,0.000e+00
1.377e-01,0.000e+00
1.385e-01,0.000e+00
1.392e-01,0.000e+00
1.399e-01,0.000e+00
1.406e-01,0.000e+00
1.413e-01,0.000e+00
1.420e-01,0.000e+00
1.428e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_06.csv <==
transmittance,probability_density
1.374e-03,9.519e-03
4.122e-03,1.015e-01
6.870e-03,3.052e-01
9.617e-03,6.301e-01
1.237e-02,1.083e+00
1.511e-02,1.669e+00
1.786e-02,2.392e+00
2.061e-02,3.255e+00
2.336e-02,4.263e+00
2.610e-02,5.417e+00
2.885e-02,6.721e+00
3.160e-02,8.176e+00
3.435e-02,9.786e+00
3.710e-02,1.155e+01
3.984e-02,1.347e+01
4.259e-02,1.556e+01
4.534e-02,1.780e+01
4.809e-02,2.020e+01
5.083e-02,2.277e+01
5.358e-02,2.551e+01
5.633e-02,2.841e+01
5.908e-02,3.148e+01
6.183e-02,3.472e+01
6.457e-02,3.814e+01
6.732e-02,4.172e+01
7.007e-02,0.000e+00
7.282e-02,0.000e+00
7.556e-02,0.000e+00
7.831e-02,0.000e+00
8.106e-02,0.000e+00
8.381e-02,0.000e+00
8.656e-02,0.000e+00
8.930e-02,0.000e+00
9.205e-02,0.000e+00
9.480e-02,0.000e+00
9.755e-02,0.000e+00
1.003e-01,0.000e+00
1.030e-01,0.000e+00
1.058e-01,0.000e+00
1.085e-01,0.000e+00
1.113e-01,0.000e+00
1.140e-01,0.000e+00
1.168e-01,0.000e+00
1.195e-01,0.000e+00
1.223e-01,0.000e+00
1.250e-01,0.000e+00
1.278e-01,0.000e+00
1.305e-01,0.000e+00
1.333e-01,0.000e+00
1.360e-01,0.000e+00
1.388e-01,0.000e+00
1.415e-01,0.000e+00
1.443e-01,0.000e+00
1.470e-01,0.000e+00
1.498e-01,0.000e+00
1.525e-01,0.000e+00
1.553e-01,0.000e+00
1.580e-01,0.000e+00
1.607e-01,0.000e+00
1.635e-01,0.000e+00
1.662e-01,0.000e+00
1.690e-01,0.000e+00
1.717e-01,0.000e+00
1.745e-01,0.000e+00
1.772e-01,0.000e+00
1.800e-01,0.000e+00
1.827e-01,0.000e+00
1.855e-01,0.000e+00
1.882e-01,0.000e+00
1.910e-01,0.000e+00
1.937e-01,0.000e+00
1.965e-01,0.000e+00
1.992e-01,0.000e+00
2.020e-01,0.000e+00
2.047e-01,0.000e+00
2.075e-01,0.000e+00
2.102e-01,0.000e+00
2.130e-01,0.000e+00
2.157e-01,0.000e+00
2.185e-01,0.000e+00
2.212e-01,0.000e+00
2.239e-01,0.000e+00
2.267e-01,0.000e+00
2.294e-01,0.000e+00
2.322e-01,0.000e+00
2.349e-01,0.000e+00
2.377e-01,0.000e+00
2.404e-01,0.000e+00
2.432e-01,0.000e+00
2.459e-01,0.000e+00
2.487e-01,0.000e+00
2.514e-01,0.000e+00
2.542e-01,0.000e+00
2.569e-01,0.000e+00
2.597e-01,0.000e+00
2.624e-01,0.000e+00
2.652e-01,0.000e+00
2.679e-01,0.000e+00
2.707e-01,0.000e+00
2.734e-01,0.000e+00
2.762e-01,0.000e+00
2.789e-01,0.000e+00
2.816e-01,0.000e+00
2.844e-01,0.000e+00
2.871e-01,0.000e+00
2.899e-01,0.000e+00
2.926e-01,0.000e+00
2.954e-01,0.000e+00
2.981e-01,0.000e+00
3.009e-01,0.000e+00
3.036e-01,0.000e+00
3.064e-01,0.000e+00
3.091e-01,0.000e+00
3.119e-01,0.000e+00
3.146e-01,0.000e+00
3.174e-01,0.000e+00
3.201e-01,0.000e+00
3.229e-01,0.000e+00
3.256e-01,0.000e+00
3.284e-01,0.000e+00
3.311e-01,0.000e+00
3.339e-01,0.000e+00
3.366e-01,0.000e+00
3.394e-01,0.000e+00
3.421e-01,0.000e+00
3.448e-01,0.000e+00
3.476e-01,0.000e+00
3.503e-01,0.000e+00
3.531e-01,0.000e+00
3.558e-01,0.000e+00
3.586e-01,0.000e+00
3.613e-01,0.000e+00
3.641e-01,0.000e+00
3.668e-01,0.000e+00
3.696e-01,0.000e+00
3.723e-01,0.000e+00
3.751e-01,0.000e+00
3.778e-01,0.000e+00
3.806e-01,0.000e+00
3.833e-01,0.000e+00
3.861e-01,0.000e+00
3.888e-01,0.000e+00
3.916e-01,0.000e+00
3.943e-01,0.000e+00
3.971e-01,0.000e+00
3.998e-01,0.000e+00
4.026e-01,0.000e+00
4.053e-01,0.000e+00
4.080e-01,0.000e+00
4.108e-01,0.000e+00
4.135e-01,0.000e+00
4.163e-01,0.000e+00
4.190e-01,0.000e+00
4.218e-01,0.000e+00
4.245e-01,0.000e+00
4.273e-01,0.000e+00
4.300e-01,0.000e+00
4.328e-01,0.000e+00
4.355e-01,0.000e+00
4.383e-01,0.000e+00
4.410e-01,0.000e+00
4.438e-01,0.000e+00
4.465e-01,0.000e+00
4.493e-01,0.000e+00
4.520e-01,0.000e+00
4.548e-01,0.000e+00
4.575e-01,0.000e+00
4.603e-01,0.000e+00
4.630e-01,0.000e+00
4.658e-01,0.000e+00
4.685e-01,0.000e+00
4.712e-01,0.000e+00
4.740e-01,0.000e+00
4.767e-01,0.000e+00
4.795e-01,0.000e+00
4.822e-01,0.000e+00
4.850e-01,0.000e+00
4.877e-01,0.000e+00
4.905e-01,0.000e+00
4.932e-01,0.000e+00
4.960e-01,0.000e+00
4.987e-01,0.000e+00
5.015e-01,0.000e+00
5.042e-01,0.000e+00
5.070e-01,0.000e+00
5.097e-01,0.000e+00
5.125e-01,0.000e+00
5.152e-01,0.000e+00
5.180e-01,0.000e+00
5.207e-01,0.000e+00
5.235e-01,0.000e+00
5.262e-01,0.000e+00
5.290e-01,0.000e+00
5.317e-01,0.000e+00
5.344e-01,0.000e+00
5.372e-01,0.000e+00
5.399e-01,0.000e+00
5.427e-01,0.000e+00
5.454e-01,0.000e+00
5.482e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_07.csv <==
transmittance,probability_density
1.490e-03,3.806e-03
4.471e-03,4.250e-02
7.451e-03,1.305e-01
1.043e-02,2.733e-01
1.341e-02,4.746e-01
1.639e-02,7.374e-01
1.937e-02,1.064e+00
2.235e-02,1.457e+00
2.533e-02,1.918e+00
2.831e-02,2.449e+00
3.129e-02,3.051e+00
3.428e-02,3.726e+00
3.726e-02,4.475e+00
4.024e-02,5.300e+00
4.322e-02,6.200e+00
4.620e-02,7.178e+00
4.918e-02,8.235e+00
5.216e-02,9.371e+00
5.514e-02,1.059e+01
5.812e-02,1.189e+01
6.110e-02,1.327e+01
6.408e-02,1.473e+01
6.706e-02,1.628e+01
7.004e-02,1.791e+01
7.302e-02,1.962e+01
7.600e-02,2.143e+01
7.898e-02,2.332e+01
8.196e-02,2.529e+01
8.494e-02,2.736e+01
8.792e-02,2.951e+01
9.090e-02,3.175e+01
9.388e-02,0.000e+00
9.686e-02,0.000e+00
9.985e-02,0.000e+00
1.028e-01,0.000e+00
1.058e-01,0.000e+00
1.088e-01,0.000e+00
1.118e-01,0.000e+00
1.147e-01,0.000e+00
1.177e-01,0.000e+00
1.207e-01,0.000e+00
1.237e-01,0.000e+00
1.267e-01,0.000e+00
1.296e-01,0.000e+00
1.326e-01,0.000e+00
1.356e-01,0.000e+00
1.386e-01,0.000e+00
1.416e-01,0.000e+00
1.446e-01,0.000e+00
1.475e-01,0.000e+00
1.505e-01,0.000e+00
1.535e-01,0.000e+00
1.565e-01,0.000e+00
1.595e-01,0.000e+00
1.624e-01,0.000e+00
1.654e-01,0.000e+00
1.684e-01,0.000e+00
1.714e-01,0.000e+00
1.744e-01,0.000e+00
1.773e-01,0.000e+00
1.803e-01,0.000e+00
1.833e-01,0.000e+00
1.863e-01,0.000e+00
1.893e-01,0.000e+00
1.922e-01,0.000e+00
1.952e-01,0.000e+00
1.982e-01,0.000e+00
2.012e-01,0.000e+00
2.042e-01,0.000e+00
2.071e-01,0.000e+00
2.101e-01,0.000e+00
2.131e-01,0.000e+00
2.161e-01,0.000e+00
2.191e-01,0.000e+00
2.220e-01,0.000e+00
2.250e-01,0.000e+00
2.280e-01,0.000e+00
2.310e-01,0.000e+00
2.340e-01,0.000e+00
2.369e-01,0.000e+00
2.399e-01,0.000e+00
2.429e-01,0.000e+00
2.459e-01,0.000e+00
2.489e-01,0.000e+00
2.518e-01,0.000e+00
2.548e-01,0.000e+00
2.578e-01,0.000e+00
2.608e-01,0.000e+00
2.638e-01,0.000e+00
2.668e-01,0.000e+00
2.697e-01,0.000e+00
2.727e-01,0.000e+00
2.757e-01,0.000e+00
2.787e-01,0.000e+00
2.817e-01,0.000e+00
2.846e-01,0.000e+00
2.876e-01,0.000e+00
2.906e-01,0.000e+00
2.936e-01,0.000e+00
2.966e-01,0.000e+00
2.995e-01,0.000e+00
3.025e-01,0.000e+00
3.055e-01,0.000e+00
3.085e-01,0.000e+00
3.115e-01,0.000e+00
3.144e-01,0.000e+00
3.174e-01,0.000e+00
3.204e-01,0.000e+00
3.234e-01,0.000e+00
3.264e-01,0.000e+00
3.293e-01,0.000e+00
3.323e-01,0.000e+00
3.353e-01,0.000e+00
3.383e-01,0.000e+00
3.413e-01,0.000e+00
3.442e-01,0.000e+00
3.472e-01,0.000e+00
3.502e-01,0.000e+00
3.532e-01,0.000e+00
3.562e-01,0.000e+00
3.591e-01,0.000e+00
3.621e-01,0.000e+00
3.651e-01,0.000e+00
3.681e-01,0.000e+00
3.711e-01,0.000e+00
3.740e-01,0.000e+00
3.770e-01,0.000e+00
3.800e-01,0.000e+00
3.830e-01,0.000e+00
3.860e-01,0.000e+00
3.889e-01,0.000e+00
3.919e-01,0.000e+00
3.949e-01,0.000e+00
3.979e-01,0.000e+00
4.009e-01,0.000e+00
4.039e-01,0.000e+00
4.068e-01,0.000e+00
4.098e-01,0.000e+00
4.128e-01,0.000e+00
4.158e-01,0.000e+00
4.188e-01,0.000e+00
4.217e-01,0.000e+00
4.247e-01,0.000e+00
4.277e-01,0.000e+00
4.307e-01,0.000e+00
4.337e-01,0.000e+00
4.366e-01,0.000e+00
4.396e-01,0.000e+00
4.426e-01,0.000e+00
4.456e-01,0.000e+00
4.486e-01,0.000e+00
4.515e-01,0.000e+00
4.545e-01,0.000e+00
4.575e-01,0.000e+00
4.605e-01,0.000e+00
4.635e-01,0.000e+00
4.664e-01,0.000e+00
4.694e-01,0.000e+00
4.724e-01,0.000e+00
4.754e-01,0.000e+00
4.784e-01,0.000e+00
4.813e-01,0.000e+00
4.843e-01,0.000e+00
4.873e-01,0.000e+00
4.903e-01,0.000e+00
4.933e-01,0.000e+00
4.962e-01,0.000e+00
4.992e-01,0.000e+00
5.022e-01,0.000e+00
5.052e-01,0.000e+00
5.082e-01,0.000e+00
5.111e-01,0.000e+00
5.141e-01,0.000e+00
5.171e-01,0.000e+00
5.201e-01,0.000e+00
5.231e-01,0.000e+00
5.260e-01,0.000e+00
5.290e-01,0.000e+00
5.320e-01,0.000e+00
5.350e-01,0.000e+00
5.380e-01,0.000e+00
5.410e-01,0.000e+00
5.439e-01,0.000e+00
5.469e-01,0.000e+00
5.499e-01,0.000e+00
5.529e-01,0.000e+00
5.559e-01,0.000e+00
5.588e-01,0.000e+00
5.618e-01,0.000e+00
5.648e-01,0.000e+00
5.678e-01,0.000e+00
5.708e-01,0.000e+00
5.737e-01,0.000e+00
5.767e-01,0.000e+00
5.797e-01,0.000e+00
5.827e-01,0.000e+00
5.857e-01,0.000e+00
5.886e-01,0.000e+00
5.916e-01,0.000e+00
5.946e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_08.csv <==
transmittance,probability_density
1.674e-03,1.808e-03
5.023e-03,2.130e-02
8.371e-03,6.704e-02
1.172e-02,1.427e-01
1.507e-02,2.509e-01
1.842e-02,3.937e-01
2.176e-02,5.728e-01
2.511e-02,7.899e-01
2.846e-02,1.046e+00
3.181e-02,1.343e+00
3.516e-02,1.681e+00
3.851e-02,2.062e+00
4.186e-02,2.487e+00
4.520e-02,2.956e+00
4.855e-02,3.471e+00
5.190e-02,4.031e+00
5.525e-02,4.639e+00
5.860e-02,5.294e+00
6.195e-02,5.998e+00
6.529e-02,6.751e+00
6.864e-02,7.553e+00
7.199e-02,8.406e+00
7.534e-02,9.309e+00
7.869e-02,1.026e+01
8.204e-02,1.127e+01
8.538e-02,1.233e+01
8.873e-02,1.344e+01
9.208e-02,1.461e+01
9.543e-02,1.583e+01
9.878e-02,1.711e+01
1.021e-01,1.844e+01
1.055e-01,1.982e+01
1.088e-01,2.126e+01
1.122e-01,2.276e+01
1.155e-01,2.432e+01
1.189e-01,2.593e+01
1.222e-01,0.000e+00
1.256e-01,0.000e+00
1.289e-01,0.000e+00
1.323e-01,0.000e+00
1.356e-01,0.000e+00
1.390e-01,0.000e+00
1.423e-01,0.000e+00
1.457e-01,0.000e+00
1.490e-01,0.000e+00
1.524e-01,0.000e+00
1.557e-01,0.000e+00
1.590e-01,0.000e+00
1.624e-01,0.000e+00
1.657e-01,0.000e+00
1.691e-01,0.000e+00
1.724e-01,0.000e+00
1.758e-01,0.000e+00
1.791e-01,0.000e+00
1.825e-01,0.000e+00
1.858e-01,0.000e+00
1.892e-01,0.000e+00
1.925e-01,0.000e+00
1.959e-01,0.000e+00
1.992e-01,0.000e+00
2.026e-01,0.000e+00
2.059e-01,0.000e+00
2.093e-01,0.000e+00
2.126e-01,0.000e+00
2.160e-01,0.000e+00
2.193e-01,0.000e+00
2.227e-01,0.000e+00
2.260e-01,0.000e+00
2.294e-01,0.000e+00
2.327e-01,0.000e+00
2.361e-01,0.000e+00
2.394e-01,0.000e+00
2.428e-01,0.000e+00
2.461e-01,0.000e+00
2.495e-01,0.000e+00
2.528e-01,0.000e+00
2.562e-01,0.000e+00
2.595e-01,0.000e+00
2.628e-01,0.000e+00
2.662e-01,0.000e+00
2.695e-01,0.000e+00
2.729e-01,0.000e+00
2.762e-01,0.000e+00
2.796e-01,0.000e+00
2.829e-01,0.000e+00
2.863e-01,0.000e+00
2.896e-01,0.000e+00
2.930e-01,0.000e+00
2.963e-01,0.000e+00
2.997e-01,0.000e+00
3.030e-01,0.000e+00
3.064e-01,0.000e+00
3.097e-01,0.000e+00
3.131e-01,0.000e+00
3.164e-01,0.000e+00
3.198e-01,0.000e+00
3.231e-01,0.000e+00
3.265e-01,0.000e+00
3.298e-01,0.000e+00
3.332e-01,0.000e+00
3.365e-01,0.000e+00
3.399e-01,0.000e+00
3.432e-01,0.000e+00
3.466e-01,0.000e+00
3.499e-01,0.000e+00
3.533e-01,0.000e+00
3.566e-01,0.000e+00
3.600e-01,0.000e+00
3.633e-01,0.000e+00
3.666e-01,0.000e+00
3.700e-01,0.000e+00
3.733e-01,0.000e+00
3.767e-01,0.000e+00
3.800e-01,0.000e+00
3.834e-01,0.000e+00
3.867e-01,0.000e+00
3.901e-01,0.000e+00
3.934e-01,0.000e+00
3.968e-01,0.000e+00
4.001e-01,0.000e+00
4.035e-01,0.000e+00
4.068e-01,0.000e+00
4.102e-01,0.000e+00
4.135e-01,0.000e+00
4.169e-01,0.000e+00
4.202e-01,0.000e+00
4.236e-01,0.000e+00
4.269e-01,0.000e+00
4.303e-01,0.000e+00
4.336e-01,0.000e+00
4.370e-01,0.000e+00
4.403e-01,0.000e+00
4.437e-01,0.000e+00
4.470e-01,0.000e+00
4.504e-01,0.000e+00
4.537e-01,0.000e+00
4.571e-01,0.000e+00
4.604e-01,0.000e+00
4.638e-01,0.000e+00
4.671e-01,0.000e+00
4.705e-01,0.000e+00
4.738e-01,0.000e+00
4.771e-01,0.000e+00
4.805e-01,0.000e+00
4.838e-01,0.000e+00
4.872e-01,0.000e+00
4.905e-01,0.000e+00
4.939e-01,0.000e+00
4.972e-01,0.000e+00
5.006e-01,0.000e+00
5.039e-01,0.000e+00
5.073e-01,0.000e+00
5.106e-01,0.000e+00
5.140e-01,0.000e+00
5.173e-01,0.000e+00
5.207e-01,0.000e+00
5.240e-01,0.000e+00
5.274e-01,0.000e+00
5.307e-01,0.000e+00
5.341e-01,0.000e+00
5.374e-01,0.000e+00
5.408e-01,0.000e+00
5.441e-01,0.000e+00
5.475e-01,0.000e+00
5.508e-01,0.000e+00
5.542e-01,0.000e+00
5.575e-01,0.000e+00
5.609e-01,0.000e+00
5.642e-01,0.000e+00
5.676e-01,0.000e+00
5.709e-01,0.000e+00
5.743e-01,0.000e+00
5.776e-01,0.000e+00
5.809e-01,0.000e+00
5.843e-01,0.000e+00
5.876e-01,0.000e+00
5.910e-01,0.000e+00
5.943e-01,0.000e+00
5.977e-01,0.000e+00
6.010e-01,0.000e+00
6.044e-01,0.000e+00
6.077e-01,0.000e+00
6.111e-01,0.000e+00
6.144e-01,0.000e+00
6.178e-01,0.000e+00
6.211e-01,0.000e+00
6.245e-01,0.000e+00
6.278e-01,0.000e+00
6.312e-01,0.000e+00
6.345e-01,0.000e+00
6.379e-01,0.000e+00
6.412e-01,0.000e+00
6.446e-01,0.000e+00
6.479e-01,0.000e+00
6.513e-01,0.000e+00
6.546e-01,0.000e+00
6.580e-01,0.000e+00
6.613e-01,0.000e+00
6.647e-01,0.000e+00
6.680e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_09.csv <==
transmittance,probability_density
1.802e-03,8.320e-04
5.406e-03,1.042e-02
9.010e-03,3.376e-02
1.261e-02,7.321e-02
1.622e-02,1.305e-01
1.982e-02,2.072e-01
2.343e-02,3.043e-01
2.703e-02,4.229e-01
3.064e-02,5.641e-01
3.424e-02,7.287e-01
3.784e-02,9.174e-01
4.145e-02,1.131e+00
4.505e-02,1.370e+00
4.866e-02,1.636e+00
5.226e-02,1.928e+00
5.586e-02,2.248e+00
5.947e-02,2.596e+00
6.307e-02,2.973e+00
6.668e-02,3.379e+00
7.028e-02,3.814e+00
7.389e-02,4.279e+00
7.749e-02,4.775e+00
8.109e-02,5.302e+00
8.470e-02,5.860e+00
8.830e-02,6.450e+00
9.191e-02,7.073e+00
9.551e-02,7.728e+00
9.911e-02,8.416e+00
1.027e-01,9.137e+00
1.063e-01,9.892e+00
1.099e-01,1.068e+01
1.135e-01,1.151e+01
1.171e-01,1.236e+01
1.207e-01,1.326e+01
1.243e-01,1.419e+01
1.279e-01,1.515e+01
1.316e-01,1.615e+01
1.352e-01,1.719e+01
1.388e-01,1.827e+01
1.424e-01,1.938e+01
1.460e-01,2.053e+01
1.496e-01,2.172e+01
1.532e-01,0.000e+00
1.568e-01,0.000e+00
1.604e-01,0.000e+00
1.640e-01,0.000e+00
1.676e-01,0.000e+00
1.712e-01,0.000e+00
1.748e-01,0.000e+00
1.784e-01,0.000e+00
1.820e-01,0.000e+00
1.856e-01,0.000e+00
1.892e-01,0.000e+00
1.928e-01,0.000e+00
1.964e-01,0.000e+00
2.000e-01,0.000e+00
2.036e-01,0.000e+00
2.072e-01,0.000e+00
2.108e-01,0.000e+00
2.144e-01,0.000e+00
2.181e-01,0.000e+00
2.217e-01,0.000e+00
2.253e-01,0.000e+00
2.289e-01,0.000e+00
2.325e-01,0.000e+00
2.361e-01,0.000e+00
2.397e-01,0.000e+00
2.433e-01,0.000e+00
2.469e-01,0.000e+00
2.505e-01,0.000e+00
2.541e-01,0.000e+00
2.577e-01,0.000e+00
2.613e-01,0.000e+00
2.649e-01,0.000e+00
2.685e-01,0.000e+00
2.721e-01,0.000e+00
2.757e-01,0.000e+00
2.793e-01,0.000e+00
2.829e-01,0.000e+00
2.865e-01,0.000e+00
2.901e-01,0.000e+00
2.937e-01,0.000e+00
2.973e-01,0.000e+00
3.009e-01,0.000e+00
3.046e-01,0.000e+00
3.082e-01,0.000e+00
3.118e-01,0.000e+00
3.154e-01,0.000e+00
3.190e-01,0.000e+00
3.226e-01,0.000e+00
3.262e-01,0.000e+00
3.298e-01,0.000e+00
3.334e-01,0.000e+00
3.370e-01,0.000e+00
3.406e-01,0.000e+00
3.442e-01,0.000e+00
3.478e-01,0.000e+00
3.514e-01,0.000e+00
3.550e-01,0.000e+00
3.586e-01,0.000e+00
3.622e-01,0.000e+00
3.658e-01,0.000e+00
3.694e-01,0.000e+00
3.730e-01,0.000e+00
3.766e-01,0.000e+00
3.802e-01,0.000e+00
3.838e-01,0.000e+00
3.874e-01,0.000e+00
3.911e-01,0.000e+00
3.947e-01,0.000e+00
3.983e-01,0.000e+00
4.019e-01,0.000e+00
4.055e-01,0.000e+00
4.091e-01,0.000e+00
4.127e-01,0.000e+00
4.163e-01,0.000e+00
4.199e-01,0.000e+00
4.235e-01,0.000e+00
4.271e-01,0.000e+00
4.307e-01,0.000e+00
4.343e-01,0.000e+00
4.379e-01,0.000e+00
4.415e-01,0.000e+00
4.451e-01,0.000e+00
4.487e-01,0.000e+00
4.523e-01,0.000e+00
4.559e-01,0.000e+00
4.595e-01,0.000e+00
4.631e-01,0.000e+00
4.667e-01,0.000e+00
4.703e-01,0.000e+00
4.739e-01,0.000e+00
4.775e-01,0.000e+00
4.812e-01,0.000e+00
4.848e-01,0.000e+00
4.884e-01,0.000e+00
4.920e-01,0.000e+00
4.956e-01,0.000e+00
4.992e-01,0.000e+00
5.028e-01,0.000e+00
5.064e-01,0.000e+00
5.100e-01,0.000e+00
5.136e-01,0.000e+00
5.172e-01,0.000e+00
5.208e-01,0.000e+00
5.244e-01,0.000e+00
5.280e-01,0.000e+00
5.316e-01,0.000e+00
5.352e-01,0.000e+00
5.388e-01,0.000e+00
5.424e-01,0.000e+00
5.460e-01,0.000e+00
5.496e-01,0.000e+00
5.532e-01,0.000e+00
5.568e-01,0.000e+00
5.604e-01,0.000e+00
5.640e-01,0.000e+00
5.677e-01,0.000e+00
5.713e-01,0.000e+00
5.749e-01,0.000e+00
5.785e-01,0.000e+00
5.821e-01,0.000e+00
5.857e-01,0.000e+00
5.893e-01,0.000e+00
5.929e-01,0.000e+00
5.965e-01,0.000e+00
6.001e-01,0.000e+00
6.037e-01,0.000e+00
6.073e-01,0.000e+00
6.109e-01,0.000e+00
6.145e-01,0.000e+00
6.181e-01,0.000e+00
6.217e-01,0.000e+00
6.253e-01,0.000e+00
6.289e-01,0.000e+00
6.325e-01,0.000e+00
6.361e-01,0.000e+00
6.397e-01,0.000e+00
6.433e-01,0.000e+00
6.469e-01,0.000e+00
6.505e-01,0.000e+00
6.542e-01,0.000e+00
6.578e-01,0.000e+00
6.614e-01,0.000e+00
6.650e-01,0.000e+00
6.686e-01,0.000e+00
6.722e-01,0.000e+00
6.758e-01,0.000e+00
6.794e-01,0.000e+00
6.830e-01,0.000e+00
6.866e-01,0.000e+00
6.902e-01,0.000e+00
6.938e-01,0.000e+00
6.974e-01,0.000e+00
7.010e-01,0.000e+00
7.046e-01,0.000e+00
7.082e-01,0.000e+00
7.118e-01,0.000e+00
7.154e-01,0.000e+00
7.190e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_1.csv <==
transmittance,probability_density
7.057e-04,4.325e-02
2.117e-03,8.820e-01
3.528e-03,3.584e+00
4.940e-03,9.024e+00
6.351e-03,1.799e+01
7.762e-03,3.120e+01
9.173e-03,4.935e+01
1.058e-02,7.309e+01
1.200e-02,1.030e+02
1.341e-02,1.398e+02
1.482e-02,1.840e+02
1.623e-02,0.000e+00
1.764e-02,0.000e+00
1.905e-02,0.000e+00
2.046e-02,0.000e+00
2.188e-02,0.000e+00
2.329e-02,0.000e+00
2.470e-02,0.000e+00
2.611e-02,0.000e+00
2.752e-02,0.000e+00
2.893e-02,0.000e+00
3.034e-02,0.000e+00
3.175e-02,0.000e+00
3.317e-02,0.000e+00
3.458e-02,0.000e+00
3.599e-02,0.000e+00
3.740e-02,0.000e+00
3.881e-02,0.000e+00
4.022e-02,0.000e+00
4.163e-02,0.000e+00
4.304e-02,0.000e+00
4.446e-02,0.000e+00
4.587e-02,0.000e+00
4.728e-02,0.000e+00
4.869e-02,0.000e+00
5.010e-02,0.000e+00
5.151e-02,0.000e+00
5.292e-02,0.000e+00
5.434e-02,0.000e+00
5.575e-02,0.000e+00
5.716e-02,0.000e+00
5.857e-02,0.000e+00
5.998e-02,0.000e+00
6.139e-02,0.000e+00
6.280e-02,0.000e+00
6.421e-02,0.000e+00
6.563e-02,0.000e+00
6.704e-02,0.000e+00
6.845e-02,0.000e+00
6.986e-02,0.000e+00
7.127e-02,0.000e+00
7.268e-02,0.000e+00
7.409e-02,0.000e+00
7.550e-02,0.000e+00
7.692e-02,0.000e+00
7.833e-02,0.000e+00
7.974e-02,0.000e+00
8.115e-02,0.000e+00
8.256e-02,0.000e+00
8.397e-02,0.000e+00
8.538e-02,0.000e+00
8.679e-02,0.000e+00
8.821e-02,0.000e+00
8.962e-02,0.000e+00
9.103e-02,0.000e+00
9.244e-02,0.000e+00
9.385e-02,0.000e+00
9.526e-02,0.000e+00
9.667e-02,0.000e+00
9.809e-02,0.000e+00
9.950e-02,0.000e+00
1.009e-01,0.000e+00
1.023e-01,0.000e+00
1.037e-01,0.000e+00
1.051e-01,0.000e+00
1.066e-01,0.000e+00
1.080e-01,0.000e+00
1.094e-01,0.000e+00
1.108e-01,0.000e+00
1.122e-01,0.000e+00
1.136e-01,0.000e+00
1.150e-01,0.000e+00
1.164e-01,0.000e+00
1.178e-01,0.000e+00
1.193e-01,0.000e+00
1.207e-01,0.000e+00
1.221e-01,0.000e+00
1.235e-01,0.000e+00
1.249e-01,0.000e+00
1.263e-01,0.000e+00
1.277e-01,0.000e+00
1.291e-01,0.000e+00
1.305e-01,0.000e+00
1.320e-01,0.000e+00
1.334e-01,0.000e+00
1.348e-01,0.000e+00
1.362e-01,0.000e+00
1.376e-01,0.000e+00
1.390e-01,0.000e+00
1.404e-01,0.000e+00
1.418e-01,0.000e+00
1.432e-01,0.000e+00
1.447e-01,0.000e+00
1.461e-01,0.000e+00
1.475e-01,0.000e+00
1.489e-01,0.000e+00
1.503e-01,0.000e+00
1.517e-01,0.000e+00
1.531e-01,0.000e+00
1.545e-01,0.000e+00
1.559e-01,0.000e+00
1.574e-01,0.000e+00
1.588e-01,0.000e+00
1.602e-01,0.000e+00
1.616e-01,0.000e+00
1.630e-01,0.000e+00
1.644e-01,0.000e+00
1.658e-01,0.000e+00
1.672e-01,0.000e+00
1.687e-01,0.000e+00
1.701e-01,0.000e+00
1.715e-01,0.000e+00
1.729e-01,0.000e+00
1.743e-01,0.000e+00
1.757e-01,0.000e+00
1.771e-01,0.000e+00
1.785e-01,0.000e+00
1.799e-01,0.000e+00
1.814e-01,0.000e+00
1.828e-01,0.000e+00
1.842e-01,0.000e+00
1.856e-01,0.000e+00
1.870e-01,0.000e+00
1.884e-01,0.000e+00
1.898e-01,0.000e+00
1.912e-01,0.000e+00
1.926e-01,0.000e+00
1.941e-01,0.000e+00
1.955e-01,0.000e+00
1.969e-01,0.000e+00
1.983e-01,0.000e+00
1.997e-01,0.000e+00
2.011e-01,0.000e+00
2.025e-01,0.000e+00
2.039e-01,0.000e+00
2.053e-01,0.000e+00
2.068e-01,0.000e+00
2.082e-01,0.000e+00
2.096e-01,0.000e+00
2.110e-01,0.000e+00
2.124e-01,0.000e+00
2.138e-01,0.000e+00
2.152e-01,0.000e+00
2.166e-01,0.000e+00
2.180e-01,0.000e+00
2.195e-01,0.000e+00
2.209e-01,0.000e+00
2.223e-01,0.000e+00
2.237e-01,0.000e+00
2.251e-01,0.000e+00
2.265e-01,0.000e+00
2.279e-01,0.000e+00
2.293e-01,0.000e+00
2.307e-01,0.000e+00
2.322e-01,0.000e+00
2.336e-01,0.000e+00
2.350e-01,0.000e+00
2.364e-01,0.000e+00
2.378e-01,0.000e+00
2.392e-01,0.000e+00
2.406e-01,0.000e+00
2.420e-01,0.000e+00
2.434e-01,0.000e+00
2.449e-01,0.000e+00
2.463e-01,0.000e+00
2.477e-01,0.000e+00
2.491e-01,0.000e+00
2.505e-01,0.000e+00
2.519e-01,0.000e+00
2.533e-01,0.000e+00
2.547e-01,0.000e+00
2.562e-01,0.000e+00
2.576e-01,0.000e+00
2.590e-01,0.000e+00
2.604e-01,0.000e+00
2.618e-01,0.000e+00
2.632e-01,0.000e+00
2.646e-01,0.000e+00
2.660e-01,0.000e+00
2.674e-01,0.000e+00
2.689e-01,0.000e+00
2.703e-01,0.000e+00
2.717e-01,0.000e+00
2.731e-01,0.000e+00
2.745e-01,0.000e+00
2.759e-01,0.000e+00
2.773e-01,0.000e+00
2.787e-01,0.000e+00
2.801e-01,0.000e+00
2.816e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_11.csv <==
transmittance,probability_density
1.981e-03,1.729e-04
5.942e-03,2.507e-03
9.903e-03,8.695e-03
1.386e-02,1.973e-02
1.782e-02,3.638e-02
2.179e-02,5.931e-02
2.575e-02,8.910e-02
2.971e-02,1.263e-01
3.367e-02,1.713e-01
3.763e-02,2.246e-01
4.159e-02,2.866e-01
4.555e-02,3.577e-01
4.951e-02,4.382e-01
5.347e-02,5.286e-01
5.744e-02,6.292e-01
6.140e-02,7.402e-01
6.536e-02,8.620e-01
6.932e-02,9.950e-01
7.328e-02,1.139e+00
7.724e-02,1.295e+00
8.120e-02,1.463e+00
8.516e-02,1.643e+00
8.912e-02,1.836e+00
9.309e-02,2.041e+00
9.705e-02,2.260e+00
1.010e-01,2.491e+00
1.050e-01,2.736e+00
1.089e-01,2.995e+00
1.129e-01,3.267e+00
1.169e-01,3.554e+00
1.208e-01,3.855e+00
1.248e-01,4.170e+00
1.287e-01,4.501e+00
1.327e-01,4.846e+00
1.367e-01,5.207e+00
1.406e-01,5.583e+00
1.446e-01,5.974e+00
1.485e-01,6.382e+00
1.525e-01,6.805e+00
1.565e-01,7.245e+00
1.604e-01,7.700e+00
1.644e-01,8.173e+00
1.683e-01,8.662e+00
1.723e-01,9.169e+00
1.763e-01,9.692e+00
1.802e-01,1.023e+01
1.842e-01,1.079e+01
1.882e-01,1.137e+01
1.921e-01,1.196e+01
1.961e-01,1.257e+01
2.000e-01,1.321e+01
2.040e-01,1.386e+01
2.080e-01,1.453e+01
2.119e-01,1.522e+01
2.159e-01,1.595e+01
2.198e-01,0.000e+00
2.238e-01,0.000e+00
2.278e-01,0.000e+00
2.317e-01,0.000e+00
2.357e-01,0.000e+00
2.396e-01,0.000e+00
2.436e-01,0.000e+00
2.476e-01,0.000e+00
2.515e-01,0.000e+00
2.555e-01,0.000e+00
2.595e-01,0.000e+00
2.634e-01,0.000e+00
2.674e-01,0.000e+00
2.713e-01,0.000e+00
2.753e-01,0.000e+00
2.793e-01,0.000e+00
2.832e-01,0.000e+00
2.872e-01,0.000e+00
2.911e-01,0.000e+00
2.951e-01,0.000e+00
2.991e-01,0.000e+00
3.030e-01,0.000e+00
3.070e-01,0.000e+00
3.109e-01,0.000e+00
3.149e-01,0.000e+00
3.189e-01,0.000e+00
3.228e-01,0.000e+00
3.268e-01,0.000e+00
3.308e-01,0.000e+00
3.347e-01,0.000e+00
3.387e-01,0.000e+00
3.426e-01,0.000e+00
3.466e-01,0.000e+00
3.506e-01,0.000e+00
3.545e-01,0.000e+00
3.585e-01,0.000e+00
3.624e-01,0.000e+00
3.664e-01,0.000e+00
3.704e-01,0.000e+00
3.743e-01,0.000e+00
3.783e-01,0.000e+00
3.822e-01,0.000e+00
3.862e-01,0.000e+00
3.902e-01,0.000e+00
3.941e-01,0.000e+00
3.981e-01,0.000e+00
4.021e-01,0.000e+00
4.060e-01,0.000e+00
4.100e-01,0.000e+00
4.139e-01,0.000e+00
4.179e-01,0.000e+00
4.219e-01,0.000e+00
4.258e-01,0.000e+00
4.298e-01,0.000e+00
4.337e-01,0.000e+00
4.377e-01,0.000e+00
4.417e-01,0.000e+00
4.456e-01,0.000e+00
4.496e-01,0.000e+00
4.535e-01,0.000e+00
4.575e-01,0.000e+00
4.615e-01,0.000e+00
4.654e-01,0.000e+00
4.694e-01,0.000e+00
4.734e-01,0.000e+00
4.773e-01,0.000e+00
4.813e-01,0.000e+00
4.852e-01,0.000e+00
4.892e-01,0.000e+00
4.932e-01,0.000e+00
4.971e-01,0.000e+00
5.011e-01,0.000e+00
5.050e-01,0.000e+00
5.090e-01,0.000e+00
5.130e-01,0.000e+00
5.169e-01,0.000e+00
5.209e-01,0.000e+00
5.248e-01,0.000e+00
5.288e-01,0.000e+00
5.328e-01,0.000e+00
5.367e-01,0.000e+00
5.407e-01,0.000e+00
5.447e-01,0.000e+00
5.486e-01,0.000e+00
5.526e-01,0.000e+00
5.565e-01,0.000e+00
5.605e-01,0.000e+00
5.645e-01,0.000e+00
5.684e-01,0.000e+00
5.724e-01,0.000e+00
5.763e-01,0.000e+00
5.803e-01,0.000e+00
5.843e-01,0.000e+00
5.882e-01,0.000e+00
5.922e-01,0.000e+00
5.961e-01,0.000e+00
6.001e-01,0.000e+00
6.041e-01,0.000e+00
6.080e-01,0.000e+00
6.120e-01,0.000e+00
6.160e-01,0.000e+00
6.199e-01,0.000e+00
6.239e-01,0.000e+00
6.278e-01,0.000e+00
6.318e-01,0.000e+00
6.358e-01,0.000e+00
6.397e-01,0.000e+00
6.437e-01,0.000e+00
6.476e-01,0.000e+00
6.516e-01,0.000e+00
6.556e-01,0.000e+00
6.595e-01,0.000e+00
6.635e-01,0.000e+00
6.674e-01,0.000e+00
6.714e-01,0.000e+00
6.754e-01,0.000e+00
6.793e-01,0.000e+00
6.833e-01,0.000e+00
6.873e-01,0.000e+00
6.912e-01,0.000e+00
6.952e-01,0.000e+00
6.991e-01,0.000e+00
7.031e-01,0.000e+00
7.071e-01,0.000e+00
7.110e-01,0.000e+00
7.150e-01,0.000e+00
7.189e-01,0.000e+00
7.229e-01,0.000e+00
7.269e-01,0.000e+00
7.308e-01,0.000e+00
7.348e-01,0.000e+00
7.387e-01,0.000e+00
7.427e-01,0.000e+00
7.467e-01,0.000e+00
7.506e-01,0.000e+00
7.546e-01,0.000e+00
7.586e-01,0.000e+00
7.625e-01,0.000e+00
7.665e-01,0.000e+00
7.704e-01,0.000e+00
7.744e-01,0.000e+00
7.784e-01,0.000e+00
7.823e-01,0.000e+00
7.863e-01,0.000e+00
7.902e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_12.csv <==
transmittance,probability_density
2.032e-03,7.637e-05
6.095e-03,1.206e-03
1.016e-02,4.353e-03
1.422e-02,1.014e-02
1.829e-02,1.907e-02
2.235e-02,3.158e-02
2.641e-02,4.806e-02
3.048e-02,6.887e-02
3.454e-02,9.435e-02
3.860e-02,1.248e-01
4.267e-02,1.605e-01
4.673e-02,2.018e-01
5.079e-02,2.489e-01
5.486e-02,3.021e-01
5.892e-02,3.615e-01
6.298e-02,4.276e-01
6.705e-02,5.004e-01
7.111e-02,5.803e-01
7.517e-02,6.674e-01
7.924e-02,7.620e-01
8.330e-02,8.642e-01
8.736e-02,9.743e-01
9.143e-02,1.092e+00
9.549e-02,1.219e+00
9.955e-02,1.354e+00
1.036e-01,1.497e+00
1.077e-01,1.649e+00
1.117e-01,1.811e+00
1.158e-01,1.981e+00
1.199e-01,2.161e+00
1.239e-01,2.350e+00
1.280e-01,2.549e+00
1.321e-01,2.758e+00
1.361e-01,2.977e+00
1.402e-01,3.206e+00
1.443e-01,3.445e+00
1.483e-01,3.695e+00
1.524e-01,3.956e+00
1.564e-01,4.227e+00
1.605e-01,4.509e+00
1.646e-01,4.803e+00
1.686e-01,5.107e+00
1.727e-01,5.423e+00
1.768e-01,5.751e+00
1.808e-01,6.091e+00
1.849e-01,6.442e+00
1.889e-01,6.805e+00
1.930e-01,7.181e+00
1.971e-01,7.569e+00
2.011e-01,7.969e+00
2.052e-01,8.382e+00
2.093e-01,8.808e+00
2.133e-01,9.247e+00
2.174e-01,9.699e+00
2.215e-01,1.016e+01
2.255e-01,1.064e+01
2.296e-01,1.114e+01
2.336e-01,1.164e+01
2.377e-01,1.216e+01
2.418e-01,1.270e+01
2.458e-01,1.326e+01
2.499e-01,1.383e+01
2.540e-01,0.000e+00
2.580e-01,0.000e+00
2.621e-01,0.000e+00
2.662e-01,0.000e+00
2.702e-01,0.000e+00
2.743e-01,0.000e+00
2.783e-01,0.000e+00
2.824e-01,0.000e+00
2.865e-01,0.000e+00
2.905e-01,0.000e+00
2.946e-01,0.000e+00
2.987e-01,0.000e+00
3.027e-01,0.000e+00
3.068e-01,0.000e+00
3.109e-01,0.000e+00
3.149e-01,0.000e+00
3.190e-01,0.000e+00
3.230e-01,0.000e+00
3.271e-01,0.000e+00
3.312e-01,0.000e+00
3.352e-01,0.000e+00
3.393e-01,0.000e+00
3.434e-01,0.000e+00
3.474e-01,0.000e+00
3.515e-01,0.000e+00
3.555e-01,0.000e+00
3.596e-01,0.000e+00
3.637e-01,0.000e+00
3.677e-01,0.000e+00
3.718e-01,0.000e+00
3.759e-01,0.000e+00
3.799e-01,0.000e+00
3.840e-01,0.000e+00
3.881e-01,0.000e+00
3.921e-01,0.000e+00
3.962e-01,0.000e+00
4.002e-01,0.000e+00
4.043e-01,0.000e+00
4.084e-01,0.000e+00
4.124e-01,0.000e+00
4.165e-01,0.000e+00
4.206e-01,0.000e+00
4.246e-01,0.000e+00
4.287e-01,0.000e+00
4.328e-01,0.000e+00
4.368e-01,0.000e+00
4.409e-01,0.000e+00
4.449e-01,0.000e+00
4.490e-01,0.000e+00
4.531e-01,0.000e+00
4.571e-01,0.000e+00
4.612e-01,0.000e+00
4.653e-01,0.000e+00
4.693e-01,0.000e+00
4.734e-01,0.000e+00
4.774e-01,0.000e+00
4.815e-01,0.000e+00
4.856e-01,0.000e+00
4.896e-01,0.000e+00
4.937e-01,0.000e+00
4.978e-01,0.000e+00
5.018e-01,0.000e+00
5.059e-01,0.000e+00
5.100e-01,0.000e+00
5.140e-01,0.000e+00
5.181e-01,0.000e+00
5.221e-01,0.000e+00
5.262e-01,0.000e+00
5.303e-01,0.000e+00
5.343e-01,0.000e+00
5.384e-01,0.000e+00
5.425e-01,0.000e+00
5.465e-01,0.000e+00
5.506e-01,0.000e+00
5.547e-01,0.000e+00
5.587e-01,0.000e+00
5.628e-01,0.000e+00
5.668e-01,0.000e+00
5.709e-01,0.000e+00
5.750e-01,0.000e+00
5.790e-01,0.000e+00
5.831e-01,0.000e+00
5.872e-01,0.000e+00
5.912e-01,0.000e+00
5.953e-01,0.000e+00
5.994e-01,0.000e+00
6.034e-01,0.000e+00
6.075e-01,0.000e+00
6.115e-01,0.000e+00
6.156e-01,0.000e+00
6.197e-01,0.000e+00
6.237e-01,0.000e+00
6.278e-01,0.000e+00
6.319e-01,0.000e+00
6.359e-01,0.000e+00
6.400e-01,0.000e+00
6.440e-01,0.000e+00
6.481e-01,0.000e+00
6.522e-01,0.000e+00
6.562e-01,0.000e+00
6.603e-01,0.000e+00
6.644e-01,0.000e+00
6.684e-01,0.000e+00
6.725e-01,0.000e+00
6.766e-01,0.000e+00
6.806e-01,0.000e+00
6.847e-01,0.000e+00
6.887e-01,0.000e+00
6.928e-01,0.000e+00
6.969e-01,0.000e+00
7.009e-01,0.000e+00
7.050e-01,0.000e+00
7.091e-01,0.000e+00
7.131e-01,0.000e+00
7.172e-01,0.000e+00
7.213e-01,0.000e+00
7.253e-01,0.000e+00
7.294e-01,0.000e+00
7.334e-01,0.000e+00
7.375e-01,0.000e+00
7.416e-01,0.000e+00
7.456e-01,0.000e+00
7.497e-01,0.000e+00
7.538e-01,0.000e+00
7.578e-01,0.000e+00
7.619e-01,0.000e+00
7.660e-01,0.000e+00
7.700e-01,0.000e+00
7.741e-01,0.000e+00
7.781e-01,0.000e+00
7.822e-01,0.000e+00
7.863e-01,0.000e+00
7.903e-01,0.000e+00
7.944e-01,0.000e+00
7.985e-01,0.000e+00
8.025e-01,0.000e+00
8.066e-01,0.000e+00
8.106e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_13.csv <==
transmittance,probability_density
2.070e-03,3.313e-05
6.209e-03,5.742e-04
1.035e-02,2.164e-03
1.449e-02,5.188e-03
1.863e-02,9.969e-03
2.277e-02,1.680e-02
2.691e-02,2.593e-02
3.104e-02,3.762e-02
3.518e-02,5.209e-02
3.932e-02,6.957e-02
4.346e-02,9.026e-02
4.760e-02,1.144e-01
5.174e-02,1.421e-01
5.588e-02,1.736e-01
6.002e-02,2.091e-01
6.416e-02,2.487e-01
6.830e-02,2.927e-01
7.244e-02,3.411e-01
7.658e-02,3.942e-01
8.072e-02,4.521e-01
8.486e-02,5.150e-01
8.899e-02,5.830e-01
9.313e-02,6.563e-01
9.727e-02,7.351e-01
1.014e-01,8.194e-01
1.056e-01,9.094e-01
1.097e-01,1.005e+00
1.138e-01,1.107e+00
1.180e-01,1.215e+00
1.221e-01,1.330e+00
1.262e-01,1.450e+00
1.304e-01,1.578e+00
1.345e-01,1.711e+00
1.387e-01,1.852e+00
1.428e-01,2.000e+00
1.469e-01,2.155e+00
1.511e-01,2.317e+00
1.552e-01,2.486e+00
1.594e-01,2.663e+00
1.635e-01,2.847e+00
1.676e-01,3.039e+00
1.718e-01,3.239e+00
1.759e-01,3.447e+00
1.801e-01,3.663e+00
1.842e-01,3.887e+00
1.883e-01,4.119e+00
1.925e-01,4.360e+00
1.966e-01,4.609e+00
2.008e-01,4.867e+00
2.049e-01,5.134e+00
2.090e-01,5.409e+00
2.132e-01,5.694e+00
2.173e-01,5.988e+00
2.215e-01,6.291e+00
2.256e-01,6.604e+00
2.297e-01,6.926e+00
2.339e-01,7.258e+00
2.380e-01,7.599e+00
2.421e-01,7.951e+00
2.463e-01,8.312e+00
2.504e-01,8.684e+00
2.546e-01,9.067e+00
2.587e-01,9.459e+00
2.628e-01,9.863e+00
2.670e-01,1.028e+01
2.711e-01,1.070e+01
2.753e-01,1.114e+01
2.794e-01,1.160e+01
2.835e-01,1.206e+01
2.877e-01,1.258e+01
2.918e-01,0.000e+00
2.960e-01,0.000e+00
3.001e-01,0.000e+00
3.042e-01,0.000e+00
3.084e-01,0.000e+00
3.125e-01,0.000e+00
3.167e-01,0.000e+00
3.208e-01,0.000e+00
3.249e-01,0.000e+00
3.291e-01,0.000e+00
3.332e-01,0.000e+00
3.374e-01,0.000e+00
3.415e-01,0.000e+00
3.456e-01,0.000e+00
3.498e-01,0.000e+00
3.539e-01,0.000e+00
3.580e-01,0.000e+00
3.622e-01,0.000e+00
3.663e-01,0.000e+00
3.705e-01,0.000e+00
3.746e-01,0.000e+00
3.787e-01,0.000e+00
3.829e-01,0.000e+00
3.870e-01,0.000e+00
3.912e-01,0.000e+00
3.953e-01,0.000e+00
3.994e-01,0.000e+00
4.036e-01,0.000e+00
4.077e-01,0.000e+00
4.119e-01,0.000e+00
4.160e-01,0.000e+00
4.201e-01,0.000e+00
4.243e-01,0.000e+00
4.284e-01,0.000e+00
4.326e-01,0.000e+00
4.367e-01,0.000e+00
4.408e-01,0.000e+00
4.450e-01,0.000e+00
4.491e-01,0.000e+00
4.533e-01,0.000e+00
4.574e-01,0.000e+00
4.615e-01,0.000e+00
4.657e-01,0.000e+00
4.698e-01,0.000e+00
4.739e-01,0.000e+00
4.781e-01,0.000e+00
4.822e-01,0.000e+00
4.864e-01,0.000e+00
4.905e-01,0.000e+00
4.946e-01,0.000e+00
4.988e-01,0.000e+00
5.029e-01,0.000e+00
5.071e-01,0.000e+00
5.112e-01,0.000e+00
5.153e-01,0.000e+00
5.195e-01,0.000e+00
5.236e-01,0.000e+00
5.278e-01,0.000e+00
5.319e-01,0.000e+00
5.360e-01,0.000e+00
5.402e-01,0.000e+00
5.443e-01,0.000e+00
5.485e-01,0.000e+00
5.526e-01,0.000e+00
5.567e-01,0.000e+00
5.609e-01,0.000e+00
5.650e-01,0.000e+00
5.692e-01,0.000e+00
5.733e-01,0.000e+00
5.774e-01,0.000e+00
5.816e-01,0.000e+00
5.857e-01,0.000e+00
5.899e-01,0.000e+00
5.940e-01,0.000e+00
5.981e-01,0.000e+00
6.023e-01,0.000e+00
6.064e-01,0.000e+00
6.105e-01,0.000e+00
6.147e-01,0.000e+00
6.188e-01,0.000e+00
6.230e-01,0.000e+00
6.271e-01,0.000e+00
6.312e-01,0.000e+00
6.354e-01,0.000e+00
6.395e-01,0.000e+00
6.437e-01,0.000e+00
6.478e-01,0.000e+00
6.519e-01,0.000e+00
6.561e-01,0.000e+00
6.602e-01,0.000e+00
6.644e-01,0.000e+00
6.685e-01,0.000e+00
6.726e-01,0.000e+00
6.768e-01,0.000e+00
6.809e-01,0.000e+00
6.851e-01,0.000e+00
6.892e-01,0.000e+00
6.933e-01,0.000e+00
6.975e-01,0.000e+00
7.016e-01,0.000e+00
7.058e-01,0.000e+00
7.099e-01,0.000e+00
7.140e-01,0.000e+00
7.182e-01,0.000e+00
7.223e-01,0.000e+00
7.264e-01,0.000e+00
7.306e-01,0.000e+00
7.347e-01,0.000e+00
7.389e-01,0.000e+00
7.430e-01,0.000e+00
7.471e-01,0.000e+00
7.513e-01,0.000e+00
7.554e-01,0.000e+00
7.596e-01,0.000e+00
7.637e-01,0.000e+00
7.678e-01,0.000e+00
7.720e-01,0.000e+00
7.761e-01,0.000e+00
7.803e-01,0.000e+00
7.844e-01,0.000e+00
7.885e-01,0.000e+00
7.927e-01,0.000e+00
7.968e-01,0.000e+00
8.010e-01,0.000e+00
8.051e-01,0.000e+00
8.092e-01,0.000e+00
8.134e-01,0.000e+00
8.175e-01,0.000e+00
8.217e-01,0.000e+00
8.258e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_14.csv <==
transmittance,probability_density
2.107e-03,1.424e-05
6.320e-03,2.728e-04
1.053e-02,1.078e-03
1.475e-02,2.665e-03
1.896e-02,5.242e-03
2.317e-02,8.997e-03
2.739e-02,1.411e-02
3.160e-02,2.074e-02
3.582e-02,2.906e-02
4.003e-02,3.922e-02
4.424e-02,5.136e-02
4.846e-02,6.563e-02
5.267e-02,8.218e-02
5.688e-02,1.011e-01
6.110e-02,1.226e-01
6.531e-02,1.468e-01
6.952e-02,1.738e-01
7.374e-02,2.037e-01
7.795e-02,2.366e-01
8.216e-02,2.728e-01
8.638e-02,3.122e-01
9.059e-02,3.550e-01
9.480e-02,4.014e-01
9.902e-02,4.514e-01
1.032e-01,5.052e-01
1.074e-01,5.628e-01
1.117e-01,6.245e-01
1.159e-01,6.902e-01
1.201e-01,7.602e-01
1.243e-01,8.345e-01
1.285e-01,9.132e-01
1.327e-01,9.964e-01
1.369e-01,1.084e+00
1.412e-01,1.177e+00
1.454e-01,1.274e+00
1.496e-01,1.377e+00
1.538e-01,1.484e+00
1.580e-01,1.597e+00
1.622e-01,1.715e+00
1.664e-01,1.838e+00
1.706e-01,1.967e+00
1.749e-01,2.101e+00
1.791e-01,2.241e+00
1.833e-01,2.387e+00
1.875e-01,2.539e+00
1.917e-01,2.696e+00
1.959e-01,2.860e+00
2.001e-01,3.030e+00
2.044e-01,3.206e+00
2.086e-01,3.388e+00
2.128e-01,3.577e+00
2.170e-01,3.773e+00
2.212e-01,3.975e+00
2.254e-01,4.184e+00
2.296e-01,4.400e+00
2.339e-01,4.623e+00
2.381e-01,4.853e+00
2.423e-01,5.090e+00
2.465e-01,5.334e+00
2.507e-01,5.586e+00
2.549e-01,5.845e+00
2.591e-01,6.112e+00
2.633e-01,6.387e+00
2.676e-01,6.669e+00
2.718e-01,6.959e+00
2.760e-01,7.258e+00
2.802e-01,7.565e+00
2.844e-01,7.880e+00
2.886e-01,8.204e+00
2.928e-01,8.536e+00
2.971e-01,8.878e+00
3.013e-01,9.228e+00
3.055e-01,9.589e+00
3.097e-01,9.959e+00
3.139e-01,1.034e+01
3.181e-01,1.074e+01
3.223e-01,1.115e+01
3.266e-01,0.000e+00
3.308e-01,0.000e+00
3.350e-01,0.000e+00
3.392e-01,0.000e+00
3.434e-01,0.000e+00
3.476e-01,0.000e+00
3.518e-01,0.000e+00
3.560e-01,0.000e+00
3.603e-01,0.000e+00
3.645e-01,0.000e+00
3.687e-01,0.000e+00
3.729e-01,0.000e+00
3.771e-01,0.000e+00
3.813e-01,0.000e+00
3.855e-01,0.000e+00
3.898e-01,0.000e+00
3.940e-01,0.000e+00
3.982e-01,0.000e+00
4.024e-01,0.000e+00
4.066e-01,0.000e+00
4.108e-01,0.000e+00
4.150e-01,0.000e+00
4.192e-01,0.000e+00
4.235e-01,0.000e+00
4.277e-01,0.000e+00
4.319e-01,0.000e+00
4.361e-01,0.000e+00
4.403e-01,0.000e+00
4.445e-01,0.000e+00
4.487e-01,0.000e+00
4.530e-01,0.000e+00
4.572e-01,0.000e+00
4.614e-01,0.000e+00
4.656e-01,0.000e+00
4.698e-01,0.000e+00
4.740e-01,0.000e+00
4.782e-01,0.000e+00
4.825e-01,0.000e+00
4.867e-01,0.000e+00
4.909e-01,0.000e+00
4.951e-01,0.000e+00
4.993e-01,0.000e+00
5.035e-01,0.000e+00
5.077e-01,0.000e+00
5.119e-01,0.000e+00
5.162e-01,0.000e+00
5.204e-01,0.000e+00
5.246e-01,0.000e+00
5.288e-01,0.000e+00
5.330e-01,0.000e+00
5.372e-01,0.000e+00
5.414e-01,0.000e+00
5.457e-01,0.000e+00
5.499e-01,0.000e+00
5.541e-01,0.000e+00
5.583e-01,0.000e+00
5.625e-01,0.000e+00
5.667e-01,0.000e+00
5.709e-01,0.000e+00
5.751e-01,0.000e+00
5.794e-01,0.000e+00
5.836e-01,0.000e+00
5.878e-01,0.000e+00
5.920e-01,0.000e+00
5.962e-01,0.000e+00
6.004e-01,0.000e+00
6.046e-01,0.000e+00
6.089e-01,0.000e+00
6.131e-01,0.000e+00
6.173e-01,0.000e+00
6.215e-01,0.000e+00
6.257e-01,0.000e+00
6.299e-01,0.000e+00
6.341e-01,0.000e+00
6.384e-01,0.000e+00
6.426e-01,0.000e+00
6.468e-01,0.000e+00
6.510e-01,0.000e+00
6.552e-01,0.000e+00
6.594e-01,0.000e+00
6.636e-01,0.000e+00
6.678e-01,0.000e+00
6.721e-01,0.000e+00
6.763e-01,0.000e+00
6.805e-01,0.000e+00
6.847e-01,0.000e+00
6.889e-01,0.000e+00
6.931e-01,0.000e+00
6.973e-01,0.000e+00
7.016e-01,0.000e+00
7.058e-01,0.000e+00
7.100e-01,0.000e+00
7.142e-01,0.000e+00
7.184e-01,0.000e+00
7.226e-01,0.000e+00
7.268e-01,0.000e+00
7.311e-01,0.000e+00
7.353e-01,0.000e+00
7.395e-01,0.000e+00
7.437e-01,0.000e+00
7.479e-01,0.000e+00
7.521e-01,0.000e+00
7.563e-01,0.000e+00
7.605e-01,0.000e+00
7.648e-01,0.000e+00
7.690e-01,0.000e+00
7.732e-01,0.000e+00
7.774e-01,0.000e+00
7.816e-01,0.000e+00
7.858e-01,0.000e+00
7.900e-01,0.000e+00
7.943e-01,0.000e+00
7.985e-01,0.000e+00
8.027e-01,0.000e+00
8.069e-01,0.000e+00
8.111e-01,0.000e+00
8.153e-01,0.000e+00
8.195e-01,0.000e+00
8.237e-01,0.000e+00
8.280e-01,0.000e+00
8.322e-01,0.000e+00
8.364e-01,0.000e+00
8.406e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_15.csv <==
transmittance,probability_density
1.008e-03,5.056e-03
3.024e-03,1.075e-01
5.041e-03,4.456e-01
7.057e-03,1.137e+00
9.073e-03,2.288e+00
1.109e-02,3.999e+00
1.311e-02,6.365e+00
1.512e-02,9.479e+00
1.714e-02,1.343e+01
1.915e-02,1.830e+01
2.117e-02,2.418e+01
2.319e-02,3.114e+01
2.520e-02,3.928e+01
2.722e-02,4.866e+01
2.924e-02,5.936e+01
3.125e-02,7.147e+01
3.327e-02,8.505e+01
3.529e-02,1.002e+02
3.730e-02,0.000e+00
3.932e-02,0.000e+00
4.133e-02,0.000e+00
4.335e-02,0.000e+00
4.537e-02,0.000e+00
4.738e-02,0.000e+00
4.940e-02,0.000e+00
5.142e-02,0.000e+00
5.343e-02,0.000e+00
5.545e-02,0.000e+00
5.746e-02,0.000e+00
5.948e-02,0.000e+00
6.150e-02,0.000e+00
6.351e-02,0.000e+00
6.553e-02,0.000e+00
6.755e-02,0.000e+00
6.956e-02,0.000e+00
7.158e-02,0.000e+00
7.359e-02,0.000e+00
7.561e-02,0.000e+00
7.763e-02,0.000e+00
7.964e-02,0.000e+00
8.166e-02,0.000e+00
8.368e-02,0.000e+00
8.569e-02,0.000e+00
8.771e-02,0.000e+00
8.973e-02,0.000e+00
9.174e-02,0.000e+00
9.376e-02,0.000e+00
9.577e-02,0.000e+00
9.779e-02,0.000e+00
9.981e-02,0.000e+00
1.018e-01,0.000e+00
1.038e-01,0.000e+00
1.059e-01,0.000e+00
1.079e-01,0.000e+00
1.099e-01,0.000e+00
1.119e-01,0.000e+00
1.139e-01,0.000e+00
1.159e-01,0.000e+00
1.180e-01,0.000e+00
1.200e-01,0.000e+00
1.220e-01,0.000e+00
1.240e-01,0.000e+00
1.260e-01,0.000e+00
1.280e-01,0.000e+00
1.301e-01,0.000e+00
1.321e-01,0.000e+00
1.341e-01,0.000e+00
1.361e-01,0.000e+00
1.381e-01,0.000e+00
1.401e-01,0.000e+00
1.421e-01,0.000e+00
1.442e-01,0.000e+00
1.462e-01,0.000e+00
1.482e-01,0.000e+00
1.502e-01,0.000e+00
1.522e-01,0.000e+00
1.542e-01,0.000e+00
1.563e-01,0.000e+00
1.583e-01,0.000e+00
1.603e-01,0.000e+00
1.623e-01,0.000e+00
1.643e-01,0.000e+00
1.663e-01,0.000e+00
1.684e-01,0.000e+00
1.704e-01,0.000e+00
1.724e-01,0.000e+00
1.744e-01,0.000e+00
1.764e-01,0.000e+00
1.784e-01,0.000e+00
1.805e-01,0.000e+00
1.825e-01,0.000e+00
1.845e-01,0.000e+00
1.865e-01,0.000e+00
1.885e-01,0.000e+00
1.905e-01,0.000e+00
1.926e-01,0.000e+00
1.946e-01,0.000e+00
1.966e-01,0.000e+00
1.986e-01,0.000e+00
2.006e-01,0.000e+00
2.026e-01,0.000e+00
2.047e-01,0.000e+00
2.067e-01,0.000e+00
2.087e-01,0.000e+00
2.107e-01,0.000e+00
2.127e-01,0.000e+00
2.147e-01,0.000e+00
2.168e-01,0.000e+00
2.188e-01,0.000e+00
2.208e-01,0.000e+00
2.228e-01,0.000e+00
2.248e-01,0.000e+00
2.268e-01,0.000e+00
2.289e-01,0.000e+00
2.309e-01,0.000e+00
2.329e-01,0.000e+00
2.349e-01,0.000e+00
2.369e-01,0.000e+00
2.389e-01,0.000e+00
2.409e-01,0.000e+00
2.430e-01,0.000e+00
2.450e-01,0.000e+00
2.470e-01,0.000e+00
2.490e-01,0.000e+00
2.510e-01,0.000e+00
2.530e-01,0.000e+00
2.551e-01,0.000e+00
2.571e-01,0.000e+00
2.591e-01,0.000e+00
2.611e-01,0.000e+00
2.631e-01,0.000e+00
2.651e-01,0.000e+00
2.672e-01,0.000e+00
2.692e-01,0.000e+00
2.712e-01,0.000e+00
2.732e-01,0.000e+00
2.752e-01,0.000e+00
2.772e-01,0.000e+00
2.793e-01,0.000e+00
2.813e-01,0.000e+00
2.833e-01,0.000e+00
2.853e-01,0.000e+00
2.873e-01,0.000e+00
2.893e-01,0.000e+00
2.914e-01,0.000e+00
2.934e-01,0.000e+00
2.954e-01,0.000e+00
2.974e-01,0.000e+00
2.994e-01,0.000e+00
3.014e-01,0.000e+00
3.035e-01,0.000e+00
3.055e-01,0.000e+00
3.075e-01,0.000e+00
3.095e-01,0.000e+00
3.115e-01,0.000e+00
3.135e-01,0.000e+00
3.156e-01,0.000e+00
3.176e-01,0.000e+00
3.196e-01,0.000e+00
3.216e-01,0.000e+00
3.236e-01,0.000e+00
3.256e-01,0.000e+00
3.276e-01,0.000e+00
3.297e-01,0.000e+00
3.317e-01,0.000e+00
3.337e-01,0.000e+00
3.357e-01,0.000e+00
3.377e-01,0.000e+00
3.397e-01,0.000e+00
3.418e-01,0.000e+00
3.438e-01,0.000e+00
3.458e-01,0.000e+00
3.478e-01,0.000e+00
3.498e-01,0.000e+00
3.518e-01,0.000e+00
3.539e-01,0.000e+00
3.559e-01,0.000e+00
3.579e-01,0.000e+00
3.599e-01,0.000e+00
3.619e-01,0.000e+00
3.639e-01,0.000e+00
3.660e-01,0.000e+00
3.680e-01,0.000e+00
3.700e-01,0.000e+00
3.720e-01,0.000e+00
3.740e-01,0.000e+00
3.760e-01,0.000e+00
3.781e-01,0.000e+00
3.801e-01,0.000e+00
3.821e-01,0.000e+00
3.841e-01,0.000e+00
3.861e-01,0.000e+00
3.881e-01,0.000e+00
3.902e-01,0.000e+00
3.922e-01,0.000e+00
3.942e-01,0.000e+00
3.962e-01,0.000e+00
3.982e-01,0.000e+00
4.002e-01,0.000e+00
4.023e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_16.csv <==
transmittance,probability_density
2.196e-03,2.579e-06
6.587e-03,6.153e-05
1.098e-02,2.695e-04
1.537e-02,7.137e-04
1.976e-02,1.478e-03
2.415e-02,2.643e-03
2.854e-02,4.290e-03
3.293e-02,6.497e-03
3.733e-02,9.342e-03
4.172e-02,1.290e-02
4.611e-02,1.725e-02
5.050e-02,2.247e-02
5.489e-02,2.863e-02
5.928e-02,3.581e-02
6.367e-02,4.408e-02
6.806e-02,5.352e-02
7.245e-02,6.419e-02
7.685e-02,7.618e-02
8.124e-02,8.955e-02
8.563e-02,1.044e-01
9.002e-02,1.208e-01
9.441e-02,1.387e-01
9.880e-02,1.584e-01
1.032e-01,1.798e-01
1.076e-01,2.030e-01
1.120e-01,2.281e-01
1.164e-01,2.552e-01
1.208e-01,2.844e-01
1.251e-01,3.156e-01
1.295e-01,3.490e-01
1.339e-01,3.847e-01
1.383e-01,4.227e-01
1.427e-01,4.631e-01
1.471e-01,5.060e-01
1.515e-01,5.515e-01
1.559e-01,5.995e-01
1.603e-01,6.503e-01
1.647e-01,7.038e-01
1.691e-01,7.601e-01
1.735e-01,8.193e-01
1.778e-01,8.816e-01
1.822e-01,9.468e-01
1.866e-01,1.015e+00
1.910e-01,1.087e+00
1.954e-01,1.162e+00
1.998e-01,1.240e+00
2.042e-01,1.322e+00
2.086e-01,1.407e+00
2.130e-01,1.495e+00
2.174e-01,1.588e+00
2.218e-01,1.684e+00
2.261e-01,1.784e+00
2.305e-01,1.887e+00
2.349e-01,1.995e+00
2.393e-01,2.107e+00
2.437e-01,2.222e+00
2.481e-01,2.342e+00
2.525e-01,2.466e+00
2.569e-01,2.595e+00
2.613e-01,2.728e+00
2.657e-01,2.865e+00
2.701e-01,3.007e+00
2.745e-01,3.153e+00
2.788e-01,3.305e+00
2.832e-01,3.461e+00
2.876e-01,3.622e+00
2.920e-01,3.788e+00
2.964e-01,3.959e+00
3.008e-01,4.135e+00
3.052e-01,4.316e+00
3.096e-01,4.503e+00
3.140e-01,4.695e+00
3.184e-01,4.893e+00
3.228e-01,5.096e+00
3.271e-01,5.305e+00
3.315e-01,5.519e+00
3.359e-01,5.740e+00
3.403e-01,5.967e+00
3.447e-01,6.200e+00
3.491e-01,6.439e+00
3.535e-01,6.685e+00
3.579e-01,6.938e+00
3.623e-01,7.197e+00
3.667e-01,7.463e+00
3.711e-01,7.737e+00
3.754e-01,8.019e+00
3.798e-01,8.309e+00
3.842e-01,8.609e+00
3.886e-01,8.918e+00
3.930e-01,9.242e+00
3.974e-01,9.587e+00
4.018e-01,1.002e+01
4.062e-01,0.000e+00
4.106e-01,0.000e+00
4.150e-01,0.000e+00
4.194e-01,0.000e+00
4.238e-01,0.000e+00
4.281e-01,0.000e+00
4.325e-01,0.000e+00
4.369e-01,0.000e+00
4.413e-01,0.000e+00
4.457e-01,0.000e+00
4.501e-01,0.000e+00
4.545e-01,0.000e+00
4.589e-01,0.000e+00
4.633e-01,0.000e+00
4.677e-01,0.000e+00
4.721e-01,0.000e+00
4.764e-01,0.000e+00
4.808e-01,0.000e+00
4.852e-01,0.000e+00
4.896e-01,0.000e+00
4.940e-01,0.000e+00
4.984e-01,0.000e+00
5.028e-01,0.000e+00
5.072e-01,0.000e+00
5.116e-01,0.000e+00
5.160e-01,0.000e+00
5.204e-01,0.000e+00
5.247e-01,0.000e+00
5.291e-01,0.000e+00
5.335e-01,0.000e+00
5.379e-01,0.000e+00
5.423e-01,0.000e+00
5.467e-01,0.000e+00
5.511e-01,0.000e+00
5.555e-01,0.000e+00
5.599e-01,0.000e+00
5.643e-01,0.000e+00
5.687e-01,0.000e+00
5.731e-01,0.000e+00
5.774e-01,0.000e+00
5.818e-01,0.000e+00
5.862e-01,0.000e+00
5.906e-01,0.000e+00
5.950e-01,0.000e+00
5.994e-01,0.000e+00
6.038e-01,0.000e+00
6.082e-01,0.000e+00
6.126e-01,0.000e+00
6.170e-01,0.000e+00
6.214e-01,0.000e+00
6.257e-01,0.000e+00
6.301e-01,0.000e+00
6.345e-01,0.000e+00
6.389e-01,0.000e+00
6.433e-01,0.000e+00
6.477e-01,0.000e+00
6.521e-01,0.000e+00
6.565e-01,0.000e+00
6.609e-01,0.000e+00
6.653e-01,0.000e+00
6.697e-01,0.000e+00
6.740e-01,0.000e+00
6.784e-01,0.000e+00
6.828e-01,0.000e+00
6.872e-01,0.000e+00
6.916e-01,0.000e+00
6.960e-01,0.000e+00
7.004e-01,0.000e+00
7.048e-01,0.000e+00
7.092e-01,0.000e+00
7.136e-01,0.000e+00
7.180e-01,0.000e+00
7.224e-01,0.000e+00
7.267e-01,0.000e+00
7.311e-01,0.000e+00
7.355e-01,0.000e+00
7.399e-01,0.000e+00
7.443e-01,0.000e+00
7.487e-01,0.000e+00
7.531e-01,0.000e+00
7.575e-01,0.000e+00
7.619e-01,0.000e+00
7.663e-01,0.000e+00
7.707e-01,0.000e+00
7.750e-01,0.000e+00
7.794e-01,0.000e+00
7.838e-01,0.000e+00
7.882e-01,0.000e+00
7.926e-01,0.000e+00
7.970e-01,0.000e+00
8.014e-01,0.000e+00
8.058e-01,0.000e+00
8.102e-01,0.000e+00
8.146e-01,0.000e+00
8.190e-01,0.000e+00
8.234e-01,0.000e+00
8.277e-01,0.000e+00
8.321e-01,0.000e+00
8.365e-01,0.000e+00
8.409e-01,0.000e+00
8.453e-01,0.000e+00
8.497e-01,0.000e+00
8.541e-01,0.000e+00
8.585e-01,0.000e+00
8.629e-01,0.000e+00
8.673e-01,0.000e+00
8.717e-01,0.000e+00
8.760e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_17.csv <==
transmittance,probability_density
2.242e-03,1.075e-06
6.725e-03,2.885e-05
1.121e-02,1.336e-04
1.569e-02,3.671e-04
2.017e-02,7.815e-04
2.466e-02,1.429e-03
2.914e-02,2.364e-03
3.362e-02,3.638e-03
3.811e-02,5.305e-03
4.259e-02,7.420e-03
4.707e-02,1.004e-02
5.156e-02,1.321e-02
5.604e-02,1.699e-02
6.052e-02,2.144e-02
6.500e-02,2.661e-02
6.949e-02,3.255e-02
7.397e-02,3.933e-02
7.845e-02,4.700e-02
8.294e-02,5.561e-02
8.742e-02,6.522e-02
9.190e-02,7.589e-02
9.639e-02,8.768e-02
1.009e-01,1.006e-01
1.054e-01,1.148e-01
1.098e-01,1.303e-01
1.143e-01,1.471e-01
1.188e-01,1.653e-01
1.233e-01,1.850e-01
1.278e-01,2.062e-01
1.322e-01,2.290e-01
1.367e-01,2.534e-01
1.412e-01,2.796e-01
1.457e-01,3.074e-01
1.502e-01,3.371e-01
1.547e-01,3.687e-01
1.591e-01,4.022e-01
1.636e-01,4.378e-01
1.681e-01,4.753e-01
1.726e-01,5.150e-01
1.771e-01,5.569e-01
1.816e-01,6.010e-01
1.860e-01,6.475e-01
1.905e-01,6.963e-01
1.950e-01,7.475e-01
1.995e-01,8.013e-01
2.040e-01,8.576e-01
2.085e-01,9.165e-01
2.129e-01,9.781e-01
2.174e-01,1.042e+00
2.219e-01,1.110e+00
2.264e-01,1.180e+00
2.309e-01,1.253e+00
2.354e-01,1.329e+00
2.398e-01,1.408e+00
2.443e-01,1.490e+00
2.488e-01,1.576e+00
2.533e-01,1.664e+00
2.578e-01,1.756e+00
2.623e-01,1.852e+00
2.667e-01,1.951e+00
2.712e-01,2.054e+00
2.757e-01,2.160e+00
2.802e-01,2.270e+00
2.847e-01,2.383e+00
2.892e-01,2.501e+00
2.936e-01,2.622e+00
2.981e-01,2.748e+00
3.026e-01,2.877e+00
3.071e-01,3.011e+00
3.116e-01,3.149e+00
3.161e-01,3.291e+00
3.205e-01,3.438e+00
3.250e-01,3.589e+00
3.295e-01,3.745e+00
3.340e-01,3.905e+00
3.385e-01,4.070e+00
3.430e-01,4.240e+00
3.474e-01,4.415e+00
3.519e-01,4.594e+00
3.564e-01,4.779e+00
3.609e-01,4.970e+00
3.654e-01,5.165e+00
3.699e-01,5.366e+00
3.743e-01,5.573e+00
3.788e-01,5.785e+00
3.833e-01,6.003e+00
3.878e-01,6.227e+00
3.923e-01,6.458e+00
3.967e-01,6.695e+00
4.012e-01,6.938e+00
4.057e-01,7.189e+00
4.102e-01,7.447e+00
4.147e-01,7.713e+00
4.192e-01,7.988e+00
4.236e-01,8.273e+00
4.281e-01,8.570e+00
4.326e-01,8.885e+00
4.371e-01,9.234e+00
4.416e-01,0.000e+00
4.461e-01,0.000e+00
4.505e-01,0.000e+00
4.550e-01,0.000e+00
4.595e-01,0.000e+00
4.640e-01,0.000e+00
4.685e-01,0.000e+00
4.730e-01,0.000e+00
4.774e-01,0.000e+00
4.819e-01,0.000e+00
4.864e-01,0.000e+00
4.909e-01,0.000e+00
4.954e-01,0.000e+00
4.999e-01,0.000e+00
5.043e-01,0.000e+00
5.088e-01,0.000e+00
5.133e-01,0.000e+00
5.178e-01,0.000e+00
5.223e-01,0.000e+00
5.268e-01,0.000e+00
5.312e-01,0.000e+00
5.357e-01,0.000e+00
5.402e-01,0.000e+00
5.447e-01,0.000e+00
5.492e-01,0.000e+00
5.537e-01,0.000e+00
5.581e-01,0.000e+00
5.626e-01,0.000e+00
5.671e-01,0.000e+00
5.716e-01,0.000e+00
5.761e-01,0.000e+00
5.806e-01,0.000e+00
5.850e-01,0.000e+00
5.895e-01,0.000e+00
5.940e-01,0.000e+00
5.985e-01,0.000e+00
6.030e-01,0.000e+00
6.075e-01,0.000e+00
6.119e-01,0.000e+00
6.164e-01,0.000e+00
6.209e-01,0.000e+00
6.254e-01,0.000e+00
6.299e-01,0.000e+00
6.344e-01,0.000e+00
6.388e-01,0.000e+00
6.433e-01,0.000e+00
6.478e-01,0.000e+00
6.523e-01,0.000e+00
6.568e-01,0.000e+00
6.612e-01,0.000e+00
6.657e-01,0.000e+00
6.702e-01,0.000e+00
6.747e-01,0.000e+00
6.792e-01,0.000e+00
6.837e-01,0.000e+00
6.881e-01,0.000e+00
6.926e-01,0.000e+00
6.971e-01,0.000e+00
7.016e-01,0.000e+00
7.061e-01,0.000e+00
7.106e-01,0.000e+00
7.150e-01,0.000e+00
7.195e-01,0.000e+00
7.240e-01,0.000e+00
7.285e-01,0.000e+00
7.330e-01,0.000e+00
7.375e-01,0.000e+00
7.419e-01,0.000e+00
7.464e-01,0.000e+00
7.509e-01,0.000e+00
7.554e-01,0.000e+00
7.599e-01,0.000e+00
7.644e-01,0.000e+00
7.688e-01,0.000e+00
7.733e-01,0.000e+00
7.778e-01,0.000e+00
7.823e-01,0.000e+00
7.868e-01,0.000e+00
7.913e-01,0.000e+00
7.957e-01,0.000e+00
8.002e-01,0.000e+00
8.047e-01,0.000e+00
8.092e-01,0.000e+00
8.137e-01,0.000e+00
8.182e-01,0.000e+00
8.226e-01,0.000e+00
8.271e-01,0.000e+00
8.316e-01,0.000e+00
8.361e-01,0.000e+00
8.406e-01,0.000e+00
8.451e-01,0.000e+00
8.495e-01,0.000e+00
8.540e-01,0.000e+00
8.585e-01,0.000e+00
8.630e-01,0.000e+00
8.675e-01,0.000e+00
8.720e-01,0.000e+00
8.764e-01,0.000e+00
8.809e-01,0.000e+00
8.854e-01,0.000e+00
8.899e-01,0.000e+00
8.944e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_18.csv <==
transmittance,probability_density
2.500e-03,5.816e-07
7.500e-03,1.764e-05
1.250e-02,8.656e-05
1.750e-02,2.472e-04
2.250e-02,5.420e-04
2.750e-02,1.015e-03
3.250e-02,1.712e-03
3.750e-02,2.680e-03
4.250e-02,3.967e-03
4.750e-02,5.623e-03
5.250e-02,7.698e-03
5.750e-02,1.024e-02
6.250e-02,1.331e-02
6.750e-02,1.696e-02
7.250e-02,2.123e-02
7.750e-02,2.619e-02
8.250e-02,3.189e-02
8.750e-02,3.839e-02
9.250e-02,4.573e-02
9.750e-02,5.400e-02
1.025e-01,6.323e-02
1.075e-01,7.349e-02
1.125e-01,8.483e-02
1.175e-01,9.733e-02
1.225e-01,1.110e-01
1.275e-01,1.260e-01
1.325e-01,1.423e-01
1.375e-01,1.600e-01
1.425e-01,1.792e-01
1.475e-01,1.999e-01
1.525e-01,2.222e-01
1.575e-01,2.461e-01
1.625e-01,2.718e-01
1.675e-01,2.993e-01
1.725e-01,3.286e-01
1.775e-01,3.598e-01
1.825e-01,3.930e-01
1.875e-01,4.283e-01
1.925e-01,4.657e-01
1.975e-01,5.053e-01
2.025e-01,5.472e-01
2.075e-01,5.914e-01
2.125e-01,6.381e-01
2.175e-01,6.872e-01
2.225e-01,7.389e-01
2.275e-01,7.933e-01
2.325e-01,8.503e-01
2.375e-01,9.102e-01
2.425e-01,9.729e-01
2.475e-01,1.039e+00
2.525e-01,1.107e+00
2.575e-01,1.179e+00
2.625e-01,1.254e+00
2.675e-01,1.332e+00
2.725e-01,1.414e+00
2.775e-01,1.499e+00
2.825e-01,1.587e+00
2.875e-01,1.679e+00
2.925e-01,1.775e+00
2.975e-01,1.875e+00
3.025e-01,1.978e+00
3.075e-01,2.085e+00
3.125e-01,2.197e+00
3.175e-01,2.312e+00
3.225e-01,2.432e+00
3.275e-01,2.556e+00
3.325e-01,2.685e+00
3.375e-01,2.818e+00
3.425e-01,2.955e+00
3.475e-01,3.098e+00
3.525e-01,3.245e+00
3.575e-01,3.397e+00
3.625e-01,3.554e+00
3.675e-01,3.716e+00
3.725e-01,3.884e+00
3.775e-01,4.057e+00
3.825e-01,4.236e+00
3.875e-01,4.420e+00
3.925e-01,4.610e+00
3.975e-01,4.806e+00
4.025e-01,5.008e+00
4.075e-01,5.217e+00
4.125e-01,5.432e+00
4.175e-01,5.653e+00
4.225e-01,5.882e+00
4.275e-01,6.118e+00
4.325e-01,6.361e+00
4.375e-01,6.613e+00
4.425e-01,6.873e+00
4.475e-01,7.142e+00
4.525e-01,7.421e+00
4.575e-01,7.711e+00
4.625e-01,8.015e+00
4.675e-01,8.337e+00
4.725e-01,8.690e+00
4.775e-01,9.148e+00
4.825e-01,0.000e+00
4.875e-01,0.000e+00
4.925e-01,0.000e+00
4.975e-01,0.000e+00
5.025e-01,0.000e+00
5.075e-01,0.000e+00
5.125e-01,0.000e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_19.csv <==
transmittance,probability_density
2.500e-03,2.235e-07
7.500e-03,7.669e-06
1.250e-02,3.992e-05
1.750e-02,1.186e-04
2.250e-02,2.678e-04
2.750e-02,5.137e-04
3.250e-02,8.841e-04
3.750e-02,1.408e-03
4.250e-02,2.117e-03
4.750e-02,3.042e-03
5.250e-02,4.216e-03
5.750e-02,5.674e-03
6.250e-02,7.451e-03
6.750e-02,9.583e-03
7.250e-02,1.211e-02
7.750e-02,1.506e-02
8.250e-02,1.849e-02
8.750e-02,2.242e-02
9.250e-02,2.690e-02
9.750e-02,3.198e-02
1.025e-01,3.769e-02
1.075e-01,4.407e-02
1.125e-01,5.118e-02
1.175e-01,5.906e-02
1.225e-01,6.774e-02
1.275e-01,7.728e-02
1.325e-01,8.773e-02
1.375e-01,9.913e-02
1.425e-01,1.115e-01
1.475e-01,1.250e-01
1.525e-01,1.395e-01
1.575e-01,1.552e-01
1.625e-01,1.722e-01
1.675e-01,1.903e-01
1.725e-01,2.098e-01
1.775e-01,2.306e-01
1.825e-01,2.529e-01
1.875e-01,2.766e-01
1.925e-01,3.018e-01
1.975e-01,3.286e-01
2.025e-01,3.571e-01
2.075e-01,3.873e-01
2.125e-01,4.192e-01
2.175e-01,4.529e-01
2.225e-01,4.886e-01
2.275e-01,5.261e-01
2.325e-01,5.657e-01
2.375e-01,6.073e-01
2.425e-01,6.510e-01
2.475e-01,6.970e-01
2.525e-01,7.451e-01
2.575e-01,7.957e-01
2.625e-01,8.485e-01
2.675e-01,9.039e-01
2.725e-01,9.618e-01
2.775e-01,1.022e+00
2.825e-01,1.085e+00
2.875e-01,1.151e+00
2.925e-01,1.220e+00
2.975e-01,1.292e+00
3.025e-01,1.366e+00
3.075e-01,1.444e+00
3.125e-01,1.524e+00
3.175e-01,1.608e+00
3.225e-01,1.695e+00
3.275e-01,1.786e+00
3.325e-01,1.880e+00
3.375e-01,1.977e+00
3.425e-01,2.078e+00
3.475e-01,2.183e+00
3.525e-01,2.291e+00
3.575e-01,2.404e+00
3.625e-01,2.520e+00
3.675e-01,2.640e+00
3.725e-01,2.765e+00
3.775e-01,2.894e+00
3.825e-01,3.027e+00
3.875e-01,3.164e+00
3.925e-01,3.306e+00
3.975e-01,3.453e+00
4.025e-01,3.605e+00
4.075e-01,3.762e+00
4.125e-01,3.923e+00
4.175e-01,4.090e+00
4.225e-01,4.262e+00
4.275e-01,4.440e+00
4.325e-01,4.623e+00
4.375e-01,4.812e+00
4.425e-01,5.007e+00
4.475e-01,5.209e+00
4.525e-01,5.416e+00
4.575e-01,5.631e+00
4.625e-01,5.852e+00
4.675e-01,6.081e+00
4.725e-01,6.318e+00
4.775e-01,6.563e+00
4.825e-01,6.817e+00
4.875e-01,7.081e+00
4.925e-01,7.357e+00
4.975e-01,7.646e+00
5.025e-01,7.953e+00
5.075e-01,8.287e+00
5.125e-01,8.683e+00
5.175e-01,0.000e+00
5.225e-01,0.000e+00
5.275e-01,0.000e+00
5.325e-01,0.000e+00
5.375e-01,0.000e+00
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_2.csv <==
transmittance,probability_density
1.223e-03,8.473e-04
3.669e-03,1.913e-02
6.115e-03,8.153e-02
8.560e-03,2.118e-01
1.101e-02,4.321e-01
1.345e-02,7.636e-01
1.590e-02,1.227e+00
1.834e-02,1.841e+00
2.079e-02,2.626e+00
2.324e-02,3.601e+00
2.568e-02,4.783e+00
2.813e-02,6.192e+00
3.057e-02,7.845e+00
3.302e-02,9.759e+00
3.546e-02,1.195e+01
3.791e-02,1.444e+01
4.036e-02,1.725e+01
4.280e-02,2.038e+01
4.525e-02,2.386e+01
4.769e-02,2.770e+01
5.014e-02,3.193e+01
5.259e-02,3.655e+01
5.503e-02,4.158e+01
5.748e-02,4.704e+01
5.992e-02,5.295e+01
6.237e-02,5.931e+01
6.482e-02,0.000e+00
6.726e-02,0.000e+00
6.971e-02,0.000e+00
7.215e-02,0.000e+00
7.460e-02,0.000e+00
7.704e-02,0.000e+00
7.949e-02,0.000e+00
8.194e-02,0.000e+00
8.438e-02,0.000e+00
8.683e-02,0.000e+00
8.927e-02,0.000e+00
9.172e-02,0.000e+00
9.417e-02,0.000e+00
9.661e-02,0.000e+00
9.906e-02,0.000e+00
1.015e-01,0.000e+00
1.039e-01,0.000e+00
1.064e-01,0.000e+00
1.088e-01,0.000e+00
1.113e-01,0.000e+00
1.137e-01,0.000e+00
1.162e-01,0.000e+00
1.186e-01,0.000e+00
1.211e-01,0.000e+00
1.235e-01,0.000e+00
1.260e-01,0.000e+00
1.284e-01,0.000e+00
1.309e-01,0.000e+00
1.333e-01,0.000e+00
1.357e-01,0.000e+00
1.382e-01,0.000e+00
1.406e-01,0.000e+00
1.431e-01,0.000e+00
1.455e-01,0.000e+00
1.480e-01,0.000e+00
1.504e-01,0.000e+00
1.529e-01,0.000e+00
1.553e-01,0.000e+00
1.578e-01,0.000e+00
1.602e-01,0.000e+00
1.626e-01,0.000e+00
1.651e-01,0.000e+00
1.675e-01,0.000e+00
1.700e-01,0.000e+00
1.724e-01,0.000e+00
1.749e-01,0.000e+00
1.773e-01,0.000e+00
1.798e-01,0.000e+00
1.822e-01,0.000e+00
1.847e-01,0.000e+00
1.871e-01,0.000e+00
1.896e-01,0.000e+00
1.920e-01,0.000e+00
1.944e-01,0.000e+00
1.969e-01,0.000e+00
1.993e-01,0.000e+00
2.018e-01,0.000e+00
2.042e-01,0.000e+00
2.067e-01,0.000e+00
2.091e-01,0.000e+00
2.116e-01,0.000e+00
2.140e-01,0.000e+00
2.165e-01,0.000e+00
2.189e-01,0.000e+00
2.213e-01,0.000e+00
2.238e-01,0.000e+00
2.262e-01,0.000e+00
2.287e-01,0.000e+00
2.311e-01,0.000e+00
2.336e-01,0.000e+00
2.360e-01,0.000e+00
2.385e-01,0.000e+00
2.409e-01,0.000e+00
2.434e-01,0.000e+00
2.458e-01,0.000e+00
2.483e-01,0.000e+00
2.507e-01,0.000e+00
2.531e-01,0.000e+00
2.556e-01,0.000e+00
2.580e-01,0.000e+00
2.605e-01,0.000e+00
2.629e-01,0.000e+00
2.654e-01,0.000e+00
2.678e-01,0.000e+00
2.703e-01,0.000e+00
2.727e-01,0.000e+00
2.752e-01,0.000e+00
2.776e-01,0.000e+00
2.800e-01,0.000e+00
2.825e-01,0.000e+00
2.849e-01,0.000e+00
2.874e-01,0.000e+00
2.898e-01,0.000e+00
2.923e-01,0.000e+00
2.947e-01,0.000e+00
2.972e-01,0.000e+00
2.996e-01,0.000e+00
3.021e-01,0.000e+00
3.045e-01,0.000e+00
3.070e-01,0.000e+00
3.094e-01,0.000e+00
3.118e-01,0.000e+00
3.143e-01,0.000e+00
3.167e-01,0.000e+00
3.192e-01,0.000e+00
3.216e-01,0.000e+00
3.241e-01,0.000e+00
3.265e-01,0.000e+00
3.290e-01,0.000e+00
3.314e-01,0.000e+00
3.339e-01,0.000e+00
3.363e-01,0.000e+00
3.388e-01,0.000e+00
3.412e-01,0.000e+00
3.436e-01,0.000e+00
3.461e-01,0.000e+00
3.485e-01,0.000e+00
3.510e-01,0.000e+00
3.534e-01,0.000e+00
3.559e-01,0.000e+00
3.583e-01,0.000e+00
3.608e-01,0.000e+00
3.632e-01,0.000e+00
3.657e-01,0.000e+00
3.681e-01,0.000e+00
3.705e-01,0.000e+00
3.730e-01,0.000e+00
3.754e-01,0.000e+00
3.779e-01,0.000e+00
3.803e-01,0.000e+00
3.828e-01,0.000e+00
3.852e-01,0.000e+00
3.877e-01,0.000e+00
3.901e-01,0.000e+00
3.926e-01,0.000e+00
3.950e-01,0.000e+00
3.975e-01,0.000e+00
3.999e-01,0.000e+00
4.023e-01,0.000e+00
4.048e-01,0.000e+00
4.072e-01,0.000e+00
4.097e-01,0.000e+00
4.121e-01,0.000e+00
4.146e-01,0.000e+00
4.170e-01,0.000e+00
4.195e-01,0.000e+00
4.219e-01,0.000e+00
4.244e-01,0.000e+00
4.268e-01,0.000e+00
4.292e-01,0.000e+00
4.317e-01,0.000e+00
4.341e-01,0.000e+00
4.366e-01,0.000e+00
4.390e-01,0.000e+00
4.415e-01,0.000e+00
4.439e-01,0.000e+00
4.464e-01,0.000e+00
4.488e-01,0.000e+00
4.513e-01,0.000e+00
4.537e-01,0.000e+00
4.562e-01,0.000e+00
4.586e-01,0.000e+00
4.610e-01,0.000e+00
4.635e-01,0.000e+00
4.659e-01,0.000e+00
4.684e-01,0.000e+00
4.708e-01,0.000e+00
4.733e-01,0.000e+00
4.757e-01,0.000e+00
4.782e-01,0.000e+00
4.806e-01,0.000e+00
4.831e-01,0.000e+00
4.855e-01,0.000e+00
4.879e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_21.csv <==
transmittance,probability_density
2.500e-03,3.186e-08
7.500e-03,1.399e-06
1.250e-02,8.203e-06
1.750e-02,2.640e-05
2.250e-02,6.334e-05
2.750e-02,1.276e-04
3.250e-02,2.288e-04
3.750e-02,3.777e-04
4.250e-02,5.860e-04
4.750e-02,8.661e-04
5.250e-02,1.232e-03
5.750e-02,1.697e-03
6.250e-02,2.277e-03
6.750e-02,2.988e-03
7.250e-02,3.846e-03
7.750e-02,4.870e-03
8.250e-02,6.077e-03
8.750e-02,7.486e-03
9.250e-02,9.118e-03
9.750e-02,1.099e-02
1.025e-01,1.313e-02
1.075e-01,1.556e-02
1.125e-01,1.829e-02
1.175e-01,2.136e-02
1.225e-01,2.479e-02
1.275e-01,2.859e-02
1.325e-01,3.281e-02
1.375e-01,3.746e-02
1.425e-01,4.257e-02
1.475e-01,4.817e-02
1.525e-01,5.428e-02
1.575e-01,6.095e-02
1.625e-01,6.819e-02
1.675e-01,7.604e-02
1.725e-01,8.453e-02
1.775e-01,9.369e-02
1.825e-01,1.036e-01
1.875e-01,1.142e-01
1.925e-01,1.255e-01
1.975e-01,1.377e-01
2.025e-01,1.507e-01
2.075e-01,1.647e-01
2.125e-01,1.795e-01
2.175e-01,1.953e-01
2.225e-01,2.121e-01
2.275e-01,2.299e-01
2.325e-01,2.488e-01
2.375e-01,2.688e-01
2.425e-01,2.899e-01
2.475e-01,3.123e-01
2.525e-01,3.359e-01
2.575e-01,3.609e-01
2.625e-01,3.871e-01
2.675e-01,4.148e-01
2.725e-01,4.438e-01
2.775e-01,4.744e-01
2.825e-01,5.065e-01
2.875e-01,5.401e-01
2.925e-01,5.754e-01
2.975e-01,6.124e-01
3.025e-01,6.511e-01
3.075e-01,6.916e-01
3.125e-01,7.340e-01
3.175e-01,7.782e-01
3.225e-01,8.245e-01
3.275e-01,8.727e-01
3.325e-01,9.230e-01
3.375e-01,9.755e-01
3.425e-01,1.030e+00
3.475e-01,1.087e+00
3.525e-01,1.146e+00
3.575e-01,1.208e+00
3.625e-01,1.272e+00
3.675e-01,1.339e+00
3.725e-01,1.408e+00
3.775e-01,1.480e+00
3.825e-01,1.555e+00
3.875e-01,1.632e+00
3.925e-01,1.713e+00
3.975e-01,1.796e+00
4.025e-01,1.883e+00
4.075e-01,1.972e+00
4.125e-01,2.065e+00
4.175e-01,2.161e+00
4.225e-01,2.261e+00
4.275e-01,2.364e+00
4.325e-01,2.471e+00
4.375e-01,2.582e+00
4.425e-01,2.696e+00
4.475e-01,2.814e+00
4.525e-01,2.936e+00
4.575e-01,3.063e+00
4.625e-01,3.194e+00
4.675e-01,3.329e+00
4.725e-01,3.469e+00
4.775e-01,3.613e+00
4.825e-01,3.762e+00
4.875e-01,3.916e+00
4.925e-01,4.076e+00
4.975e-01,4.241e+00
5.025e-01,4.411e+00
5.075e-01,4.587e+00
5.125e-01,4.769e+00
5.175e-01,4.958e+00
5.225e-01,5.153e+00
5.275e-01,5.355e+00
5.325e-01,5.564e+00
5.375e-01,5.781e+00
5.425e-01,6.007e+00
5.475e-01,6.242e+00
5.525e-01,6.487e+00
5.575e-01,6.744e+00
5.625e-01,7.014e+00
5.675e-01,7.301e+00
5.725e-01,7.609e+00
5.775e-01,7.950e+00
5.825e-01,8.356e+00
5.875e-01,9.115e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_22.csv <==
transmittance,probability_density
2.500e-03,1.192e-08
7.500e-03,5.900e-07
1.250e-02,3.666e-06
1.750e-02,1.227e-05
2.250e-02,3.035e-05
2.750e-02,6.266e-05
3.250e-02,1.147e-04
3.750e-02,1.928e-04
4.250e-02,3.039e-04
4.750e-02,4.556e-04
5.250e-02,6.564e-04
5.750e-02,9.151e-04
6.250e-02,1.241e-03
6.750e-02,1.646e-03
7.250e-02,2.139e-03
7.750e-02,2.733e-03
8.250e-02,3.439e-03
8.750e-02,4.271e-03
9.250e-02,5.242e-03
9.750e-02,6.367e-03
1.025e-01,7.659e-03
1.075e-01,9.134e-03
1.125e-01,1.081e-02
1.175e-01,1.270e-02
1.225e-01,1.482e-02
1.275e-01,1.720e-02
1.325e-01,1.984e-02
1.375e-01,2.278e-02
1.425e-01,2.602e-02
1.475e-01,2.959e-02
1.525e-01,3.351e-02
1.575e-01,3.781e-02
1.625e-01,4.250e-02
1.675e-01,4.760e-02
1.725e-01,5.315e-02
1.775e-01,5.917e-02
1.825e-01,6.567e-02
1.875e-01,7.269e-02
1.925e-01,8.026e-02
1.975e-01,8.840e-02
2.025e-01,9.713e-02
2.075e-01,1.065e-01
2.125e-01,1.165e-01
2.175e-01,1.272e-01
2.225e-01,1.387e-01
2.275e-01,1.508e-01
2.325e-01,1.638e-01
2.375e-01,1.776e-01
2.425e-01,1.922e-01
2.475e-01,2.077e-01
2.525e-01,2.241e-01
2.575e-01,2.415e-01
2.625e-01,2.599e-01
2.675e-01,2.793e-01
2.725e-01,2.998e-01
2.775e-01,3.214e-01
2.825e-01,3.441e-01
2.875e-01,3.680e-01
2.925e-01,3.932e-01
2.975e-01,4.196e-01
3.025e-01,4.474e-01
3.075e-01,4.766e-01
3.125e-01,5.071e-01
3.175e-01,5.391e-01
3.225e-01,5.727e-01
3.275e-01,6.077e-01
3.325e-01,6.445e-01
3.375e-01,6.828e-01
3.425e-01,7.229e-01
3.475e-01,7.648e-01
3.525e-01,8.085e-01
3.575e-01,8.540e-01
3.625e-01,9.015e-01
3.675e-01,9.510e-01
3.725e-01,1.003e+00
3.775e-01,1.056e+00
3.825e-01,1.112e+00
3.875e-01,1.170e+00
3.925e-01,1.231e+00
3.975e-01,1.294e+00
4.025e-01,1.359e+00
4.075e-01,1.427e+00
4.125e-01,1.497e+00
4.175e-01,1.570e+00
4.225e-01,1.646e+00
4.275e-01,1.725e+00
4.325e-01,1.807e+00
4.375e-01,1.892e+00
4.425e-01,1.979e+00
4.475e-01,2.070e+00
4.525e-01,2.165e+00
4.575e-01,2.262e+00
4.625e-01,2.364e+00
4.675e-01,2.468e+00
4.725e-01,2.577e+00
4.775e-01,2.689e+00
4.825e-01,2.805e+00
4.875e-01,2.926e+00
4.925e-01,3.050e+00
4.975e-01,3.179e+00
5.025e-01,3.312e+00
5.075e-01,3.450e+00
5.125e-01,3.593e+00
5.175e-01,3.741e+00
5.225e-01,3.893e+00
5.275e-01,4.052e+00
5.325e-01,4.215e+00
5.375e-01,4.385e+00
5.425e-01,4.561e+00
5.475e-01,4.743e+00
5.525e-01,4.931e+00
5.575e-01,5.127e+00
5.625e-01,5.331e+00
5.675e-01,5.542e+00
5.725e-01,5.762e+00
5.775e-01,5.992e+00
5.825e-01,6.231e+00
5.875e-01,6.483e+00
5.925e-01,6.748e+00
5.975e-01,7.029e+00
6.025e-01,7.330e+00
6.075e-01,7.660e+00
6.125e-01,8.033e+00
6.175e-01,8.504e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_23.csv <==
transmittance,probability_density
2.500e-03,4.456e-09
7.500e-03,2.475e-07
1.250e-02,1.628e-06
1.750e-02,5.663e-06
2.250e-02,1.443e-05
2.750e-02,3.051e-05
3.250e-02,5.701e-05
3.750e-02,9.753e-05
4.250e-02,1.562e-04
4.750e-02,2.375e-04
5.250e-02,3.465e-04
5.750e-02,4.889e-04
6.250e-02,6.706e-04
6.750e-02,8.982e-04
7.250e-02,1.179e-03
7.750e-02,1.519e-03
8.250e-02,1.929e-03
8.750e-02,2.415e-03
9.250e-02,2.986e-03
9.750e-02,3.654e-03
1.025e-01,4.426e-03
1.075e-01,5.315e-03
1.125e-01,6.330e-03
1.175e-01,7.484e-03
1.225e-01,8.788e-03
1.275e-01,1.026e-02
1.325e-01,1.190e-02
1.375e-01,1.373e-02
1.425e-01,1.577e-02
1.475e-01,1.803e-02
1.525e-01,2.052e-02
1.575e-01,2.326e-02
1.625e-01,2.627e-02
1.675e-01,2.956e-02
1.725e-01,3.316e-02
1.775e-01,3.707e-02
1.825e-01,4.132e-02
1.875e-01,4.594e-02
1.925e-01,5.093e-02
1.975e-01,5.631e-02
2.025e-01,6.212e-02
2.075e-01,6.838e-02
2.125e-01,7.510e-02
2.175e-01,8.230e-02
2.225e-01,9.002e-02
2.275e-01,9.828e-02
2.325e-01,1.071e-01
2.375e-01,1.165e-01
2.425e-01,1.265e-01
2.475e-01,1.372e-01
2.525e-01,1.485e-01
2.575e-01,1.606e-01
2.625e-01,1.734e-01
2.675e-01,1.869e-01
2.725e-01,2.012e-01
2.775e-01,2.164e-01
2.825e-01,2.324e-01
2.875e-01,2.493e-01
2.925e-01,2.671e-01
2.975e-01,2.859e-01
3.025e-01,3.057e-01
3.075e-01,3.266e-01
3.125e-01,3.485e-01
3.175e-01,3.715e-01
3.225e-01,3.957e-01
3.275e-01,4.211e-01
3.325e-01,4.477e-01
3.375e-01,4.757e-01
3.425e-01,5.049e-01
3.475e-01,5.355e-01
3.525e-01,5.676e-01
3.575e-01,6.011e-01
3.625e-01,6.361e-01
3.675e-01,6.727e-01
3.725e-01,7.110e-01
3.775e-01,7.509e-01
3.825e-01,7.925e-01
3.875e-01,8.359e-01
3.925e-01,8.812e-01
3.975e-01,9.284e-01
4.025e-01,9.776e-01
4.075e-01,1.029e+00
4.125e-01,1.082e+00
4.175e-01,1.137e+00
4.225e-01,1.195e+00
4.275e-01,1.255e+00
4.325e-01,1.317e+00
4.375e-01,1.382e+00
4.425e-01,1.449e+00
4.475e-01,1.519e+00
4.525e-01,1.592e+00
4.575e-01,1.667e+00
4.625e-01,1.746e+00
4.675e-01,1.827e+00
4.725e-01,1.911e+00
4.775e-01,1.998e+00
4.825e-01,2.089e+00
4.875e-01,2.183e+00
4.925e-01,2.280e+00
4.975e-01,2.381e+00
5.025e-01,2.485e+00
5.075e-01,2.594e+00
5.125e-01,2.706e+00
5.175e-01,2.822e+00
5.225e-01,2.943e+00
5.275e-01,3.068e+00
5.325e-01,3.197e+00
5.375e-01,3.331e+00
5.425e-01,3.470e+00
5.475e-01,3.614e+00
5.525e-01,3.764e+00
5.575e-01,3.918e+00
5.625e-01,4.079e+00
5.675e-01,4.246e+00
5.725e-01,4.418e+00
5.775e-01,4.598e+00
5.825e-01,4.784e+00
5.875e-01,4.978e+00
5.925e-01,5.180e+00
5.975e-01,5.390e+00
6.025e-01,5.610e+00
6.075e-01,5.839e+00
6.125e-01,6.080e+00
6.175e-01,6.333e+00
6.225e-01,6.600e+00
6.275e-01,6.885e+00
6.325e-01,7.190e+00
6.375e-01,7.524e+00
6.425e-01,7.898e+00
6.475e-01,8.348e+00
6.525e-01,9.025e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_24.csv <==
transmittance,probability_density
2.500e-03,1.674e-09
7.500e-03,1.036e-07
1.250e-02,7.195e-07
1.750e-02,2.599e-06
2.250e-02,6.812e-06
2.750e-02,1.475e-05
3.250e-02,2.811e-05
3.750e-02,4.894e-05
4.250e-02,7.958e-05
4.750e-02,1.227e-04
5.250e-02,1.814e-04
5.750e-02,2.589e-04
6.250e-02,3.590e-04
6.750e-02,4.857e-04
7.250e-02,6.434e-04
7.750e-02,8.369e-04
8.250e-02,1.071e-03
8.750e-02,1.352e-03
9.250e-02,1.685e-03
9.750e-02,2.077e-03
1.025e-01,2.534e-03
1.075e-01,3.063e-03
1.125e-01,3.672e-03
1.175e-01,4.369e-03
1.225e-01,5.161e-03
1.275e-01,6.059e-03
1.325e-01,7.070e-03
1.375e-01,8.204e-03
1.425e-01,9.472e-03
1.475e-01,1.088e-02
1.525e-01,1.245e-02
1.575e-01,1.418e-02
1.625e-01,1.609e-02
1.675e-01,1.820e-02
1.725e-01,2.050e-02
1.775e-01,2.302e-02
1.825e-01,2.578e-02
1.875e-01,2.878e-02
1.925e-01,3.204e-02
1.975e-01,3.557e-02
2.025e-01,3.940e-02
2.075e-01,4.353e-02
2.125e-01,4.799e-02
2.175e-01,5.280e-02
2.225e-01,5.797e-02
2.275e-01,6.352e-02
2.325e-01,6.947e-02
2.375e-01,7.584e-02
2.425e-01,8.265e-02
2.475e-01,8.993e-02
2.525e-01,9.769e-02
2.575e-01,1.060e-01
2.625e-01,1.148e-01
2.675e-01,1.241e-01
2.725e-01,1.341e-01
2.775e-01,1.446e-01
2.825e-01,1.558e-01
2.875e-01,1.677e-01
2.925e-01,1.802e-01
2.975e-01,1.935e-01
3.025e-01,2.075e-01
3.075e-01,2.223e-01
3.125e-01,2.379e-01
3.175e-01,2.543e-01
3.225e-01,2.716e-01
3.275e-01,2.899e-01
3.325e-01,3.091e-01
3.375e-01,3.292e-01
3.425e-01,3.504e-01
3.475e-01,3.727e-01
3.525e-01,3.960e-01
3.575e-01,4.205e-01
3.625e-01,4.462e-01
3.675e-01,4.731e-01
3.725e-01,5.012e-01
3.775e-01,5.307e-01
3.825e-01,5.616e-01
3.875e-01,5.938e-01
3.925e-01,6.275e-01
3.975e-01,6.627e-01
4.025e-01,6.995e-01
4.075e-01,7.379e-01
4.125e-01,7.780e-01
4.175e-01,8.198e-01
4.225e-01,8.633e-01
4.275e-01,9.088e-01
4.325e-01,9.561e-01
4.375e-01,1.005e+00
4.425e-01,1.057e+00
4.475e-01,1.110e+00
4.525e-01,1.166e+00
4.575e-01,1.224e+00
4.625e-01,1.284e+00
4.675e-01,1.347e+00
4.725e-01,1.412e+00
4.775e-01,1.479e+00
4.825e-01,1.550e+00
4.875e-01,1.623e+00
4.925e-01,1.699e+00
4.975e-01,1.778e+00
5.025e-01,1.859e+00
5.075e-01,1.944e+00
5.125e-01,2.033e+00
5.175e-01,2.124e+00
5.225e-01,2.219e+00
5.275e-01,2.318e+00
5.325e-01,2.420e+00
5.375e-01,2.527e+00
5.425e-01,2.637e+00
5.475e-01,2.752e+00
5.525e-01,2.870e+00
5.575e-01,2.994e+00
5.625e-01,3.122e+00
5.675e-01,3.254e+00
5.725e-01,3.392e+00
5.775e-01,3.535e+00
5.825e-01,3.684e+00
5.875e-01,3.838e+00
5.925e-01,3.999e+00
5.975e-01,4.166e+00
6.025e-01,4.339e+00
6.075e-01,4.520e+00
6.125e-01,4.709e+00
6.175e-01,4.905e+00
6.225e-01,5.110e+00
6.275e-01,5.324e+00
6.325e-01,5.548e+00
6.375e-01,5.784e+00
6.425e-01,6.032e+00
6.475e-01,6.293e+00
6.525e-01,6.571e+00
6.575e-01,6.868e+00
6.625e-01,7.189e+00
6.675e-01,7.542e+00
6.725e-01,7.940e+00
6.775e-01,8.417e+00
6.825e-01,9.098e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_25.csv <==
transmittance,probability_density
1.478e-03,2.122e-04
4.435e-03,5.182e-03
7.392e-03,2.290e-02
1.035e-02,6.092e-02
1.331e-02,1.265e-01
1.626e-02,2.268e-01
1.922e-02,3.688e-01
2.218e-02,5.591e-01
2.513e-02,8.047e-01
2.809e-02,1.112e+00
3.105e-02,1.488e+00
3.400e-02,1.939e+00
3.696e-02,2.471e+00
3.992e-02,3.091e+00
4.287e-02,3.805e+00
4.583e-02,4.619e+00
4.879e-02,5.540e+00
5.174e-02,6.575e+00
5.470e-02,7.728e+00
5.766e-02,9.007e+00
6.061e-02,1.042e+01
6.357e-02,1.197e+01
6.653e-02,1.366e+01
6.948e-02,1.550e+01
7.244e-02,1.750e+01
7.540e-02,1.966e+01
7.836e-02,2.198e+01
8.131e-02,2.449e+01
8.427e-02,2.717e+01
8.723e-02,3.003e+01
9.018e-02,3.309e+01
9.314e-02,3.635e+01
9.610e-02,3.981e+01
9.905e-02,0.000e+00
1.020e-01,0.000e+00
1.050e-01,0.000e+00
1.079e-01,0.000e+00
1.109e-01,0.000e+00
1.138e-01,0.000e+00
1.168e-01,0.000e+00
1.198e-01,0.000e+00
1.227e-01,0.000e+00
1.257e-01,0.000e+00
1.286e-01,0.000e+00
1.316e-01,0.000e+00
1.345e-01,0.000e+00
1.375e-01,0.000e+00
1.404e-01,0.000e+00
1.434e-01,0.000e+00
1.464e-01,0.000e+00
1.493e-01,0.000e+00
1.523e-01,0.000e+00
1.552e-01,0.000e+00
1.582e-01,0.000e+00
1.611e-01,0.000e+00
1.641e-01,0.000e+00
1.671e-01,0.000e+00
1.700e-01,0.000e+00
1.730e-01,0.000e+00
1.759e-01,0.000e+00
1.789e-01,0.000e+00
1.818e-01,0.000e+00
1.848e-01,0.000e+00
1.878e-01,0.000e+00
1.907e-01,0.000e+00
1.937e-01,0.000e+00
1.966e-01,0.000e+00
1.996e-01,0.000e+00
2.025e-01,0.000e+00
2.055e-01,0.000e+00
2.085e-01,0.000e+00
2.114e-01,0.000e+00
2.144e-01,0.000e+00
2.173e-01,0.000e+00
2.203e-01,0.000e+00
2.232e-01,0.000e+00
2.262e-01,0.000e+00
2.292e-01,0.000e+00
2.321e-01,0.000e+00
2.351e-01,0.000e+00
2.380e-01,0.000e+00
2.410e-01,0.000e+00
2.439e-01,0.000e+00
2.469e-01,0.000e+00
2.498e-01,0.000e+00
2.528e-01,0.000e+00
2.558e-01,0.000e+00
2.587e-01,0.000e+00
2.617e-01,0.000e+00
2.646e-01,0.000e+00
2.676e-01,0.000e+00
2.705e-01,0.000e+00
2.735e-01,0.000e+00
2.765e-01,0.000e+00
2.794e-01,0.000e+00
2.824e-01,0.000e+00
2.853e-01,0.000e+00
2.883e-01,0.000e+00
2.912e-01,0.000e+00
2.942e-01,0.000e+00
2.972e-01,0.000e+00
3.001e-01,0.000e+00
3.031e-01,0.000e+00
3.060e-01,0.000e+00
3.090e-01,0.000e+00
3.119e-01,0.000e+00
3.149e-01,0.000e+00
3.179e-01,0.000e+00
3.208e-01,0.000e+00
3.238e-01,0.000e+00
3.267e-01,0.000e+00
3.297e-01,0.000e+00
3.326e-01,0.000e+00
3.356e-01,0.000e+00
3.386e-01,0.000e+00
3.415e-01,0.000e+00
3.445e-01,0.000e+00
3.474e-01,0.000e+00
3.504e-01,0.000e+00
3.533e-01,0.000e+00
3.563e-01,0.000e+00
3.593e-01,0.000e+00
3.622e-01,0.000e+00
3.652e-01,0.000e+00
3.681e-01,0.000e+00
3.711e-01,0.000e+00
3.740e-01,0.000e+00
3.770e-01,0.000e+00
3.799e-01,0.000e+00
3.829e-01,0.000e+00
3.859e-01,0.000e+00
3.888e-01,0.000e+00
3.918e-01,0.000e+00
3.947e-01,0.000e+00
3.977e-01,0.000e+00
4.006e-01,0.000e+00
4.036e-01,0.000e+00
4.066e-01,0.000e+00
4.095e-01,0.000e+00
4.125e-01,0.000e+00
4.154e-01,0.000e+00
4.184e-01,0.000e+00
4.213e-01,0.000e+00
4.243e-01,0.000e+00
4.273e-01,0.000e+00
4.302e-01,0.000e+00
4.332e-01,0.000e+00
4.361e-01,0.000e+00
4.391e-01,0.000e+00
4.420e-01,0.000e+00
4.450e-01,0.000e+00
4.480e-01,0.000e+00
4.509e-01,0.000e+00
4.539e-01,0.000e+00
4.568e-01,0.000e+00
4.598e-01,0.000e+00
4.627e-01,0.000e+00
4.657e-01,0.000e+00
4.687e-01,0.000e+00
4.716e-01,0.000e+00
4.746e-01,0.000e+00
4.775e-01,0.000e+00
4.805e-01,0.000e+00
4.834e-01,0.000e+00
4.864e-01,0.000e+00
4.894e-01,0.000e+00
4.923e-01,0.000e+00
4.953e-01,0.000e+00
4.982e-01,0.000e+00
5.012e-01,0.000e+00
5.041e-01,0.000e+00
5.071e-01,0.000e+00
5.100e-01,0.000e+00
5.130e-01,0.000e+00
5.160e-01,0.000e+00
5.189e-01,0.000e+00
5.219e-01,0.000e+00
5.248e-01,0.000e+00
5.278e-01,0.000e+00
5.307e-01,0.000e+00
5.337e-01,0.000e+00
5.367e-01,0.000e+00
5.396e-01,0.000e+00
5.426e-01,0.000e+00
5.455e-01,0.000e+00
5.485e-01,0.000e+00
5.514e-01,0.000e+00
5.544e-01,0.000e+00
5.574e-01,0.000e+00
5.603e-01,0.000e+00
5.633e-01,0.000e+00
5.662e-01,0.000e+00
5.692e-01,0.000e+00
5.721e-01,0.000e+00
5.751e-01,0.000e+00
5.781e-01,0.000e+00
5.810e-01,0.000e+00
5.840e-01,0.000e+00
5.869e-01,0.000e+00
5.899e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_26.csv <==
transmittance,probability_density
2.500e-03,2.434e-10
7.500e-03,1.829e-08
1.250e-02,1.402e-07
1.750e-02,5.422e-07
2.250e-02,1.499e-06
2.750e-02,3.392e-06
3.250e-02,6.714e-06
3.750e-02,1.208e-05
4.250e-02,2.023e-05
4.750e-02,3.204e-05
5.250e-02,4.852e-05
5.750e-02,7.084e-05
6.250e-02,1.003e-04
6.750e-02,1.384e-04
7.250e-02,1.868e-04
7.750e-02,2.472e-04
8.250e-02,3.218e-04
8.750e-02,4.126e-04
9.250e-02,5.220e-04
9.750e-02,6.527e-04
1.025e-01,8.074e-04
1.075e-01,9.891e-04
1.125e-01,1.201e-03
1.175e-01,1.447e-03
1.225e-01,1.730e-03
1.275e-01,2.054e-03
1.325e-01,2.424e-03
1.375e-01,2.844e-03
1.425e-01,3.318e-03
1.475e-01,3.853e-03
1.525e-01,4.452e-03
1.575e-01,5.121e-03
1.625e-01,5.867e-03
1.675e-01,6.696e-03
1.725e-01,7.614e-03
1.775e-01,8.628e-03
1.825e-01,9.745e-03
1.875e-01,1.097e-02
1.925e-01,1.232e-02
1.975e-01,1.379e-02
2.025e-01,1.540e-02
2.075e-01,1.715e-02
2.125e-01,1.906e-02
2.175e-01,2.113e-02
2.225e-01,2.337e-02
2.275e-01,2.580e-02
2.325e-01,2.843e-02
2.375e-01,3.126e-02
2.425e-01,3.431e-02
2.475e-01,3.759e-02
2.525e-01,4.112e-02
2.575e-01,4.491e-02
2.625e-01,4.897e-02
2.675e-01,5.331e-02
2.725e-01,5.796e-02
2.775e-01,6.293e-02
2.825e-01,6.823e-02
2.875e-01,7.389e-02
2.925e-01,7.991e-02
2.975e-01,8.632e-02
3.025e-01,9.314e-02
3.075e-01,1.004e-01
3.125e-01,1.081e-01
3.175e-01,1.162e-01
3.225e-01,1.249e-01
3.275e-01,1.340e-01
3.325e-01,1.437e-01
3.375e-01,1.540e-01
3.425e-01,1.648e-01
3.475e-01,1.762e-01
3.525e-01,1.883e-01
3.575e-01,2.011e-01
3.625e-01,2.145e-01
3.675e-01,2.287e-01
3.725e-01,2.436e-01
3.775e-01,2.593e-01
3.825e-01,2.758e-01
3.875e-01,2.931e-01
3.925e-01,3.114e-01
3.975e-01,3.305e-01
4.025e-01,3.507e-01
4.075e-01,3.718e-01
4.125e-01,3.939e-01
4.175e-01,4.172e-01
4.225e-01,4.415e-01
4.275e-01,4.670e-01
4.325e-01,4.937e-01
4.375e-01,5.217e-01
4.425e-01,5.510e-01
4.475e-01,5.816e-01
4.525e-01,6.137e-01
4.575e-01,6.472e-01
4.625e-01,6.822e-01
4.675e-01,7.188e-01
4.725e-01,7.571e-01
4.775e-01,7.970e-01
4.825e-01,8.387e-01
4.875e-01,8.822e-01
4.925e-01,9.277e-01
4.975e-01,9.751e-01
5.025e-01,1.024e+00
5.075e-01,1.076e+00
5.125e-01,1.130e+00
5.175e-01,1.186e+00
5.225e-01,1.244e+00
5.275e-01,1.305e+00
5.325e-01,1.369e+00
5.375e-01,1.435e+00
5.425e-01,1.504e+00
5.475e-01,1.575e+00
5.525e-01,1.650e+00
5.575e-01,1.728e+00
5.625e-01,1.809e+00
5.675e-01,1.894e+00
5.725e-01,1.982e+00
5.775e-01,2.073e+00
5.825e-01,2.168e+00
5.875e-01,2.268e+00
5.925e-01,2.371e+00
5.975e-01,2.479e+00
6.025e-01,2.591e+00
6.075e-01,2.708e+00
6.125e-01,2.830e+00
6.175e-01,2.957e+00
6.225e-01,3.089e+00
6.275e-01,3.227e+00
6.325e-01,3.371e+00
6.375e-01,3.522e+00
6.425e-01,3.678e+00
6.475e-01,3.842e+00
6.525e-01,4.014e+00
6.575e-01,4.193e+00
6.625e-01,4.381e+00
6.675e-01,4.577e+00
6.725e-01,4.784e+00
6.775e-01,5.001e+00
6.825e-01,5.229e+00
6.875e-01,5.470e+00
6.925e-01,5.725e+00
6.975e-01,5.996e+00
7.025e-01,6.284e+00
7.075e-01,6.594e+00
7.125e-01,6.928e+00
7.175e-01,7.293e+00
7.225e-01,7.699e+00
7.275e-01,8.162e+00
7.325e-01,8.717e+00
7.375e-01,9.467e+00
7.425e-01,1.128e+01
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_27.csv <==
transmittance,probability_density
2.500e-03,9.490e-11
7.500e-03,7.746e-09
1.250e-02,6.201e-08
1.750e-02,2.474e-07
2.250e-02,7.009e-07
2.750e-02,1.618e-06
3.250e-02,3.259e-06
3.750e-02,5.954e-06
4.250e-02,1.011e-05
4.750e-02,1.621e-05
5.250e-02,2.484e-05
5.750e-02,3.666e-05
6.250e-02,5.243e-05
6.750e-02,7.302e-05
7.250e-02,9.941e-05
7.750e-02,1.327e-04
8.250e-02,1.741e-04
8.750e-02,2.249e-04
9.250e-02,2.867e-04
9.750e-02,3.609e-04
1.025e-01,4.495e-04
1.075e-01,5.542e-04
1.125e-01,6.772e-04
1.175e-01,8.206e-04
1.225e-01,9.869e-04
1.275e-01,1.179e-03
1.325e-01,1.399e-03
1.375e-01,1.650e-03
1.425e-01,1.935e-03
1.475e-01,2.258e-03
1.525e-01,2.622e-03
1.575e-01,3.031e-03
1.625e-01,3.490e-03
1.675e-01,4.001e-03
1.725e-01,4.570e-03
1.775e-01,5.202e-03
1.825e-01,5.901e-03
1.875e-01,6.673e-03
1.925e-01,7.523e-03
1.975e-01,8.457e-03
2.025e-01,9.482e-03
2.075e-01,1.060e-02
2.125e-01,1.183e-02
2.175e-01,1.316e-02
2.225e-01,1.462e-02
2.275e-01,1.620e-02
2.325e-01,1.791e-02
2.375e-01,1.977e-02
2.425e-01,2.177e-02
2.475e-01,2.394e-02
2.525e-01,2.628e-02
2.575e-01,2.880e-02
2.625e-01,3.151e-02
2.675e-01,3.442e-02
2.725e-01,3.755e-02
2.775e-01,4.090e-02
2.825e-01,4.449e-02
2.875e-01,4.834e-02
2.925e-01,5.244e-02
2.975e-01,5.683e-02
3.025e-01,6.151e-02
3.075e-01,6.650e-02
3.125e-01,7.181e-02
3.175e-01,7.746e-02
3.225e-01,8.347e-02
3.275e-01,8.986e-02
3.325e-01,9.664e-02
3.375e-01,1.038e-01
3.425e-01,1.115e-01
3.475e-01,1.195e-01
3.525e-01,1.281e-01
3.575e-01,1.372e-01
3.625e-01,1.467e-01
3.675e-01,1.568e-01
3.725e-01,1.675e-01
3.775e-01,1.788e-01
3.825e-01,1.907e-01
3.875e-01,2.033e-01
3.925e-01,2.165e-01
3.975e-01,2.304e-01
4.025e-01,2.451e-01
4.075e-01,2.605e-01
4.125e-01,2.768e-01
4.175e-01,2.939e-01
4.225e-01,3.118e-01
4.275e-01,3.307e-01
4.325e-01,3.505e-01
4.375e-01,3.713e-01
4.425e-01,3.931e-01
4.475e-01,4.160e-01
4.525e-01,4.400e-01
4.575e-01,4.652e-01
4.625e-01,4.916e-01
4.675e-01,5.192e-01
4.725e-01,5.482e-01
4.775e-01,5.785e-01
4.825e-01,6.102e-01
4.875e-01,6.434e-01
4.925e-01,6.781e-01
4.975e-01,7.145e-01
5.025e-01,7.525e-01
5.075e-01,7.922e-01
5.125e-01,8.337e-01
5.175e-01,8.771e-01
5.225e-01,9.224e-01
5.275e-01,9.698e-01
5.325e-01,1.019e+00
5.375e-01,1.071e+00
5.425e-01,1.125e+00
5.475e-01,1.181e+00
5.525e-01,1.240e+00
5.575e-01,1.301e+00
5.625e-01,1.365e+00
5.675e-01,1.432e+00
5.725e-01,1.502e+00
5.775e-01,1.575e+00
5.825e-01,1.651e+00
5.875e-01,1.730e+00
5.925e-01,1.813e+00
5.975e-01,1.899e+00
6.025e-01,1.989e+00
6.075e-01,2.083e+00
6.125e-01,2.181e+00
6.175e-01,2.284e+00
6.225e-01,2.391e+00
6.275e-01,2.502e+00
6.325e-01,2.619e+00
6.375e-01,2.740e+00
6.425e-01,2.868e+00
6.475e-01,3.001e+00
6.525e-01,3.140e+00
6.575e-01,3.285e+00
6.625e-01,3.437e+00
6.675e-01,3.596e+00
6.725e-01,3.763e+00
6.775e-01,3.938e+00
6.825e-01,4.122e+00
6.875e-01,4.315e+00
6.925e-01,4.518e+00
6.975e-01,4.732e+00
7.025e-01,4.957e+00
7.075e-01,5.196e+00
7.125e-01,5.449e+00
7.175e-01,5.717e+00
7.225e-01,6.003e+00
7.275e-01,6.310e+00
7.325e-01,6.641e+00
7.375e-01,7.000e+00
7.425e-01,7.395e+00
7.475e-01,7.836e+00
7.525e-01,8.342e+00
7.575e-01,8.951e+00
7.625e-01,9.763e+00
7.675e-01,1.135e+01
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_28.csv <==
transmittance,probability_density
2.500e-03,3.768e-11
7.500e-03,3.307e-09
1.250e-02,2.755e-08
1.750e-02,1.131e-07
2.250e-02,3.275e-07
2.750e-02,7.705e-07
3.250e-02,1.577e-06
3.750e-02,2.924e-06
4.250e-02,5.029e-06
4.750e-02,8.162e-06
5.250e-02,1.264e-05
5.750e-02,1.885e-05
6.250e-02,2.721e-05
6.750e-02,3.825e-05
7.250e-02,5.251e-05
7.750e-02,7.066e-05
8.250e-02,9.342e-05
8.750e-02,1.216e-04
9.250e-02,1.561e-04
9.750e-02,1.978e-04
1.025e-01,2.480e-04
1.075e-01,3.077e-04
1.125e-01,3.783e-04
1.175e-01,4.611e-04
1.225e-01,5.578e-04
1.275e-01,6.699e-04
1.325e-01,7.992e-04
1.375e-01,9.476e-04
1.425e-01,1.117e-03
1.475e-01,1.310e-03
1.525e-01,1.529e-03
1.575e-01,1.776e-03
1.625e-01,2.054e-03
1.675e-01,2.366e-03
1.725e-01,2.715e-03
1.775e-01,3.104e-03
1.825e-01,3.536e-03
1.875e-01,4.016e-03
1.925e-01,4.546e-03
1.975e-01,5.132e-03
2.025e-01,5.777e-03
2.075e-01,6.486e-03
2.125e-01,7.263e-03
2.175e-01,8.114e-03
2.225e-01,9.045e-03
2.275e-01,1.006e-02
2.325e-01,1.117e-02
2.375e-01,1.237e-02
2.425e-01,1.367e-02
2.475e-01,1.509e-02
2.525e-01,1.662e-02
2.575e-01,1.828e-02
2.625e-01,2.006e-02
2.675e-01,2.199e-02
2.725e-01,2.407e-02
2.775e-01,2.631e-02
2.825e-01,2.871e-02
2.875e-01,3.129e-02
2.925e-01,3.406e-02
2.975e-01,3.702e-02
3.025e-01,4.020e-02
3.075e-01,4.359e-02
3.125e-01,4.722e-02
3.175e-01,5.109e-02
3.225e-01,5.522e-02
3.275e-01,5.963e-02
3.325e-01,6.432e-02
3.375e-01,6.931e-02
3.425e-01,7.462e-02
3.475e-01,8.026e-02
3.525e-01,8.625e-02
3.575e-01,9.261e-02
3.625e-01,9.936e-02
3.675e-01,1.065e-01
3.725e-01,1.141e-01
3.775e-01,1.221e-01
3.825e-01,1.306e-01
3.875e-01,1.396e-01
3.925e-01,1.491e-01
3.975e-01,1.591e-01
4.025e-01,1.697e-01
4.075e-01,1.808e-01
4.125e-01,1.926e-01
4.175e-01,2.050e-01
4.225e-01,2.181e-01
4.275e-01,2.319e-01
4.325e-01,2.465e-01
4.375e-01,2.618e-01
4.425e-01,2.779e-01
4.475e-01,2.948e-01
4.525e-01,3.126e-01
4.575e-01,3.313e-01
4.625e-01,3.510e-01
4.675e-01,3.717e-01
4.725e-01,3.934e-01
4.775e-01,4.162e-01
4.825e-01,4.401e-01
4.875e-01,4.652e-01
4.925e-01,4.915e-01
4.975e-01,5.191e-01
5.025e-01,5.480e-01
5.075e-01,5.783e-01
5.125e-01,6.101e-01
5.175e-01,6.434e-01
5.225e-01,6.782e-01
5.275e-01,7.148e-01
5.325e-01,7.530e-01
5.375e-01,7.930e-01
5.425e-01,8.349e-01
5.475e-01,8.788e-01
5.525e-01,9.247e-01
5.575e-01,9.727e-01
5.625e-01,1.023e+00
5.675e-01,1.075e+00
5.725e-01,1.130e+00
5.775e-01,1.188e+00
5.825e-01,1.248e+00
5.875e-01,1.311e+00
5.925e-01,1.377e+00
5.975e-01,1.445e+00
6.025e-01,1.517e+00
6.075e-01,1.592e+00
6.125e-01,1.671e+00
6.175e-01,1.753e+00
6.225e-01,1.839e+00
6.275e-01,1.929e+00
6.325e-01,2.023e+00
6.375e-01,2.121e+00
6.425e-01,2.224e+00
6.475e-01,2.332e+00
6.525e-01,2.445e+00
6.575e-01,2.563e+00
6.625e-01,2.687e+00
6.675e-01,2.816e+00
6.725e-01,2.952e+00
6.775e-01,3.095e+00
6.825e-01,3.244e+00
6.875e-01,3.401e+00
6.925e-01,3.566e+00
6.975e-01,3.740e+00
7.025e-01,3.922e+00
7.075e-01,4.115e+00
7.125e-01,4.318e+00
7.175e-01,4.532e+00
7.225e-01,4.759e+00
7.275e-01,4.999e+00
7.325e-01,5.254e+00
7.375e-01,5.527e+00
7.425e-01,5.817e+00
7.475e-01,6.130e+00
7.525e-01,6.466e+00
7.575e-01,6.832e+00
7.625e-01,7.234e+00
7.675e-01,7.680e+00
7.725e-01,8.185e+00
7.775e-01,8.775e+00
7.825e-01,9.505e+00
7.875e-01,1.053e+01
7.925e-01,1.310e+01
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_29.csv <==
transmittance,probability_density
2.500e-03,1.526e-11
7.500e-03,1.425e-09
1.250e-02,1.230e-08
1.750e-02,5.178e-08
2.250e-02,1.531e-07
2.750e-02,3.665e-07
3.250e-02,7.617e-07
3.750e-02,1.431e-06
4.250e-02,2.492e-06
4.750e-02,4.090e-06
5.250e-02,6.401e-06
5.750e-02,9.635e-06
6.250e-02,1.404e-05
6.750e-02,1.990e-05
7.250e-02,2.755e-05
7.750e-02,3.735e-05
8.250e-02,4.975e-05
8.750e-02,6.521e-05
9.250e-02,8.427e-05
9.750e-02,1.075e-04
1.025e-01,1.356e-04
1.075e-01,1.693e-04
1.125e-01,2.094e-04
1.175e-01,2.567e-04
1.225e-01,3.123e-04
1.275e-01,3.771e-04
1.325e-01,4.522e-04
1.375e-01,5.390e-04
1.425e-01,6.387e-04
1.475e-01,7.527e-04
1.525e-01,8.827e-04
1.575e-01,1.030e-03
1.625e-01,1.197e-03
1.675e-01,1.385e-03
1.725e-01,1.596e-03
1.775e-01,1.832e-03
1.825e-01,2.097e-03
1.875e-01,2.391e-03
1.925e-01,2.718e-03
1.975e-01,3.081e-03
2.025e-01,3.482e-03
2.075e-01,3.924e-03
2.125e-01,4.412e-03
2.175e-01,4.948e-03
2.225e-01,5.536e-03
2.275e-01,6.180e-03
2.325e-01,6.884e-03
2.375e-01,7.653e-03
2.425e-01,8.491e-03
2.475e-01,9.403e-03
2.525e-01,1.039e-02
2.575e-01,1.147e-02
2.625e-01,1.263e-02
2.675e-01,1.390e-02
2.725e-01,1.526e-02
2.775e-01,1.673e-02
2.825e-01,1.832e-02
2.875e-01,2.003e-02
2.925e-01,2.187e-02
2.975e-01,2.385e-02
3.025e-01,2.598e-02
3.075e-01,2.826e-02
3.125e-01,3.071e-02
3.175e-01,3.333e-02
3.225e-01,3.614e-02
3.275e-01,3.914e-02
3.325e-01,4.234e-02
3.375e-01,4.576e-02
3.425e-01,4.941e-02
3.475e-01,5.331e-02
3.525e-01,5.745e-02
3.575e-01,6.187e-02
3.625e-01,6.656e-02
3.675e-01,7.156e-02
3.725e-01,7.686e-02
3.775e-01,8.250e-02
3.825e-01,8.848e-02
3.875e-01,9.482e-02
3.925e-01,1.016e-01
3.975e-01,1.087e-01
4.025e-01,1.162e-01
4.075e-01,1.242e-01
4.125e-01,1.327e-01
4.175e-01,1.416e-01
4.225e-01,1.511e-01
4.275e-01,1.610e-01
4.325e-01,1.716e-01
4.375e-01,1.827e-01
4.425e-01,1.945e-01
4.475e-01,2.068e-01
4.525e-01,2.199e-01
4.575e-01,2.337e-01
4.625e-01,2.482e-01
4.675e-01,2.635e-01
4.725e-01,2.796e-01
4.775e-01,2.965e-01
4.825e-01,3.143e-01
4.875e-01,3.331e-01
4.925e-01,3.528e-01
4.975e-01,3.736e-01
5.025e-01,3.954e-01
5.075e-01,4.183e-01
5.125e-01,4.423e-01
5.175e-01,4.676e-01
5.225e-01,4.942e-01
5.275e-01,5.221e-01
5.325e-01,5.513e-01
5.375e-01,5.820e-01
5.425e-01,6.143e-01
5.475e-01,6.481e-01
5.525e-01,6.836e-01
5.575e-01,7.208e-01
5.625e-01,7.598e-01
5.675e-01,8.007e-01
5.725e-01,8.436e-01
5.775e-01,8.886e-01
5.825e-01,9.357e-01
5.875e-01,9.852e-01
5.925e-01,1.037e+00
5.975e-01,1.091e+00
6.025e-01,1.148e+00
6.075e-01,1.208e+00
6.125e-01,1.270e+00
6.175e-01,1.336e+00
6.225e-01,1.404e+00
6.275e-01,1.476e+00
6.325e-01,1.552e+00
6.375e-01,1.631e+00
6.425e-01,1.714e+00
6.475e-01,1.801e+00
6.525e-01,1.892e+00
6.575e-01,1.988e+00
6.625e-01,2.088e+00
6.675e-01,2.193e+00
6.725e-01,2.304e+00
6.775e-01,2.420e+00
6.825e-01,2.542e+00
6.875e-01,2.670e+00
6.925e-01,2.804e+00
6.975e-01,2.946e+00
7.025e-01,3.095e+00
7.075e-01,3.252e+00
7.125e-01,3.418e+00
7.175e-01,3.592e+00
7.225e-01,3.777e+00
7.275e-01,3.972e+00
7.325e-01,4.178e+00
7.375e-01,4.397e+00
7.425e-01,4.629e+00
7.475e-01,4.876e+00
7.525e-01,5.139e+00
7.575e-01,5.421e+00
7.625e-01,5.723e+00
7.675e-01,6.049e+00
7.725e-01,6.402e+00
7.775e-01,6.786e+00
7.825e-01,7.209e+00
7.875e-01,7.680e+00
7.925e-01,8.212e+00
7.975e-01,8.831e+00
8.025e-01,9.582e+00
8.075e-01,1.058e+01
8.125e-01,1.226e+01
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_3.csv <==
transmittance,probability_density
1.669e-03,5.470e-05
5.006e-03,1.472e-03
8.344e-03,6.805e-03
1.168e-02,1.866e-02
1.502e-02,3.962e-02
1.836e-02,7.230e-02
2.169e-02,1.193e-01
2.503e-02,1.832e-01
2.837e-02,2.666e-01
3.171e-02,3.721e-01
3.504e-02,5.022e-01
3.838e-02,6.597e-01
4.172e-02,8.470e-01
4.505e-02,1.067e+00
4.839e-02,1.322e+00
5.173e-02,1.614e+00
5.507e-02,1.947e+00
5.840e-02,2.322e+00
6.174e-02,2.743e+00
6.508e-02,3.212e+00
6.842e-02,3.732e+00
7.175e-02,4.305e+00
7.509e-02,4.934e+00
7.843e-02,5.621e+00
8.177e-02,6.369e+00
8.510e-02,7.180e+00
8.844e-02,8.058e+00
9.178e-02,9.005e+00
9.512e-02,1.002e+01
9.845e-02,1.111e+01
1.018e-01,1.228e+01
1.051e-01,1.353e+01
1.085e-01,1.486e+01
1.118e-01,1.627e+01
1.151e-01,1.777e+01
1.185e-01,1.937e+01
1.218e-01,2.105e+01
1.252e-01,2.283e+01
1.285e-01,2.470e+01
1.318e-01,2.668e+01
1.352e-01,2.876e+01
1.385e-01,0.000e+00
1.418e-01,0.000e+00
1.452e-01,0.000e+00
1.485e-01,0.000e+00
1.519e-01,0.000e+00
1.552e-01,0.000e+00
1.585e-01,0.000e+00
1.619e-01,0.000e+00
1.652e-01,0.000e+00
1.685e-01,0.000e+00
1.719e-01,0.000e+00
1.752e-01,0.000e+00
1.786e-01,0.000e+00
1.819e-01,0.000e+00
1.852e-01,0.000e+00
1.886e-01,0.000e+00
1.919e-01,0.000e+00
1.952e-01,0.000e+00
1.986e-01,0.000e+00
2.019e-01,0.000e+00
2.053e-01,0.000e+00
2.086e-01,0.000e+00
2.119e-01,0.000e+00
2.153e-01,0.000e+00
2.186e-01,0.000e+00
2.219e-01,0.000e+00
2.253e-01,0.000e+00
2.286e-01,0.000e+00
2.319e-01,0.000e+00
2.353e-01,0.000e+00
2.386e-01,0.000e+00
2.420e-01,0.000e+00
2.453e-01,0.000e+00
2.486e-01,0.000e+00
2.520e-01,0.000e+00
2.553e-01,0.000e+00
2.586e-01,0.000e+00
2.620e-01,0.000e+00
2.653e-01,0.000e+00
2.687e-01,0.000e+00
2.720e-01,0.000e+00
2.753e-01,0.000e+00
2.787e-01,0.000e+00
2.820e-01,0.000e+00
2.853e-01,0.000e+00
2.887e-01,0.000e+00
2.920e-01,0.000e+00
2.954e-01,0.000e+00
2.987e-01,0.000e+00
3.020e-01,0.000e+00
3.054e-01,0.000e+00
3.087e-01,0.000e+00
3.120e-01,0.000e+00
3.154e-01,0.000e+00
3.187e-01,0.000e+00
3.221e-01,0.000e+00
3.254e-01,0.000e+00
3.287e-01,0.000e+00
3.321e-01,0.000e+00
3.354e-01,0.000e+00
3.387e-01,0.000e+00
3.421e-01,0.000e+00
3.454e-01,0.000e+00
3.488e-01,0.000e+00
3.521e-01,0.000e+00
3.554e-01,0.000e+00
3.588e-01,0.000e+00
3.621e-01,0.000e+00
3.654e-01,0.000e+00
3.688e-01,0.000e+00
3.721e-01,0.000e+00
3.755e-01,0.000e+00
3.788e-01,0.000e+00
3.821e-01,0.000e+00
3.855e-01,0.000e+00
3.888e-01,0.000e+00
3.921e-01,0.000e+00
3.955e-01,0.000e+00
3.988e-01,0.000e+00
4.022e-01,0.000e+00
4.055e-01,0.000e+00
4.088e-01,0.000e+00
4.122e-01,0.000e+00
4.155e-01,0.000e+00
4.188e-01,0.000e+00
4.222e-01,0.000e+00
4.255e-01,0.000e+00
4.289e-01,0.000e+00
4.322e-01,0.000e+00
4.355e-01,0.000e+00
4.389e-01,0.000e+00
4.422e-01,0.000e+00
4.455e-01,0.000e+00
4.489e-01,0.000e+00
4.522e-01,0.000e+00
4.556e-01,0.000e+00
4.589e-01,0.000e+00
4.622e-01,0.000e+00
4.656e-01,0.000e+00
4.689e-01,0.000e+00
4.722e-01,0.000e+00
4.756e-01,0.000e+00
4.789e-01,0.000e+00
4.823e-01,0.000e+00
4.856e-01,0.000e+00
4.889e-01,0.000e+00
4.923e-01,0.000e+00
4.956e-01,0.000e+00
4.989e-01,0.000e+00
5.023e-01,0.000e+00
5.056e-01,0.000e+00
5.090e-01,0.000e+00
5.123e-01,0.000e+00
5.156e-01,0.000e+00
5.190e-01,0.000e+00
5.223e-01,0.000e+00
5.256e-01,0.000e+00
5.290e-01,0.000e+00
5.323e-01,0.000e+00
5.357e-01,0.000e+00
5.390e-01,0.000e+00
5.423e-01,0.000e+00
5.457e-01,0.000e+00
5.490e-01,0.000e+00
5.523e-01,0.000e+00
5.557e-01,0.000e+00
5.590e-01,0.000e+00
5.624e-01,0.000e+00
5.657e-01,0.000e+00
5.690e-01,0.000e+00
5.724e-01,0.000e+00
5.757e-01,0.000e+00
5.790e-01,0.000e+00
5.824e-01,0.000e+00
5.857e-01,0.000e+00
5.891e-01,0.000e+00
5.924e-01,0.000e+00
5.957e-01,0.000e+00
5.991e-01,0.000e+00
6.024e-01,0.000e+00
6.057e-01,0.000e+00
6.091e-01,0.000e+00
6.124e-01,0.000e+00
6.158e-01,0.000e+00
6.191e-01,0.000e+00
6.224e-01,0.000e+00
6.258e-01,0.000e+00
6.291e-01,0.000e+00
6.324e-01,0.000e+00
6.358e-01,0.000e+00
6.391e-01,0.000e+00
6.424e-01,0.000e+00
6.458e-01,0.000e+00
6.491e-01,0.000e+00
6.525e-01,0.000e+00
6.558e-01,0.000e+00
6.591e-01,0.000e+00
6.625e-01,0.000e+00
6.658e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_31.csv <==
transmittance,probability_density
2.500e-03,2.655e-12
7.500e-03,2.729e-10
1.250e-02,2.493e-09
1.750e-02,1.096e-08
2.250e-02,3.358e-08
2.750e-02,8.283e-08
3.250e-02,1.768e-07
3.750e-02,3.403e-07
4.250e-02,6.056e-07
4.750e-02,1.014e-06
5.250e-02,1.617e-06
5.750e-02,2.478e-06
6.250e-02,3.671e-06
6.750e-02,5.287e-06
7.250e-02,7.429e-06
7.750e-02,1.022e-05
8.250e-02,1.380e-05
8.750e-02,1.833e-05
9.250e-02,2.399e-05
9.750e-02,3.099e-05
1.025e-01,3.957e-05
1.075e-01,4.997e-05
1.125e-01,6.249e-05
1.175e-01,7.745e-05
1.225e-01,9.521e-05
1.275e-01,1.162e-04
1.325e-01,1.407e-04
1.375e-01,1.694e-04
1.425e-01,2.027e-04
1.475e-01,2.411e-04
1.525e-01,2.854e-04
1.575e-01,3.361e-04
1.625e-01,3.940e-04
1.675e-01,4.598e-04
1.725e-01,5.345e-04
1.775e-01,6.189e-04
1.825e-01,7.141e-04
1.875e-01,8.210e-04
1.925e-01,9.408e-04
1.975e-01,1.075e-03
2.025e-01,1.224e-03
2.075e-01,1.391e-03
2.125e-01,1.575e-03
2.175e-01,1.780e-03
2.225e-01,2.006e-03
2.275e-01,2.256e-03
2.325e-01,2.531e-03
2.375e-01,2.834e-03
2.425e-01,3.167e-03
2.475e-01,3.531e-03
2.525e-01,3.931e-03
2.575e-01,4.367e-03
2.625e-01,4.843e-03
2.675e-01,5.363e-03
2.725e-01,5.928e-03
2.775e-01,6.543e-03
2.825e-01,7.211e-03
2.875e-01,7.936e-03
2.925e-01,8.721e-03
2.975e-01,9.571e-03
3.025e-01,1.049e-02
3.075e-01,1.148e-02
3.125e-01,1.255e-02
3.175e-01,1.371e-02
3.225e-01,1.495e-02
3.275e-01,1.629e-02
3.325e-01,1.773e-02
3.375e-01,1.928e-02
3.425e-01,2.095e-02
3.475e-01,2.273e-02
3.525e-01,2.464e-02
3.575e-01,2.669e-02
3.625e-01,2.888e-02
3.675e-01,3.123e-02
3.725e-01,3.374e-02
3.775e-01,3.641e-02
3.825e-01,3.928e-02
3.875e-01,4.233e-02
3.925e-01,4.559e-02
3.975e-01,4.906e-02
4.025e-01,5.276e-02
4.075e-01,5.669e-02
4.125e-01,6.088e-02
4.175e-01,6.534e-02
4.225e-01,7.008e-02
4.275e-01,7.512e-02
4.325e-01,8.047e-02
4.375e-01,8.615e-02
4.425e-01,9.218e-02
4.475e-01,9.858e-02
4.525e-01,1.054e-01
4.575e-01,1.126e-01
4.625e-01,1.202e-01
4.675e-01,1.282e-01
4.725e-01,1.368e-01
4.775e-01,1.458e-01
4.825e-01,1.554e-01
4.875e-01,1.655e-01
4.925e-01,1.762e-01
4.975e-01,1.876e-01
5.025e-01,1.995e-01
5.075e-01,2.122e-01
5.125e-01,2.255e-01
5.175e-01,2.396e-01
5.225e-01,2.545e-01
5.275e-01,2.703e-01
5.325e-01,2.869e-01
5.375e-01,3.044e-01
5.425e-01,3.228e-01
5.475e-01,3.423e-01
5.525e-01,3.629e-01
5.575e-01,3.845e-01
5.625e-01,4.074e-01
5.675e-01,4.314e-01
5.725e-01,4.568e-01
5.775e-01,4.836e-01
5.825e-01,5.117e-01
5.875e-01,5.414e-01
5.925e-01,5.727e-01
5.975e-01,6.056e-01
6.025e-01,6.403e-01
6.075e-01,6.768e-01
6.125e-01,7.153e-01
6.175e-01,7.559e-01
6.225e-01,7.985e-01
6.275e-01,8.435e-01
6.325e-01,8.908e-01
6.375e-01,9.407e-01
6.425e-01,9.932e-01
6.475e-01,1.049e+00
6.525e-01,1.107e+00
6.575e-01,1.168e+00
6.625e-01,1.233e+00
6.675e-01,1.301e+00
6.725e-01,1.373e+00
6.775e-01,1.449e+00
6.825e-01,1.529e+00
6.875e-01,1.613e+00
6.925e-01,1.702e+00
6.975e-01,1.795e+00
7.025e-01,1.894e+00
7.075e-01,1.999e+00
7.125e-01,2.109e+00
7.175e-01,2.226e+00
7.225e-01,2.350e+00
7.275e-01,2.480e+00
7.325e-01,2.619e+00
7.375e-01,2.765e+00
7.425e-01,2.920e+00
7.475e-01,3.085e+00
7.525e-01,3.260e+00
7.575e-01,3.447e+00
7.625e-01,3.645e+00
7.675e-01,3.857e+00
7.725e-01,4.083e+00
7.775e-01,4.324e+00
7.825e-01,4.584e+00
7.875e-01,4.862e+00
7.925e-01,5.162e+00
7.975e-01,5.487e+00
8.025e-01,5.840e+00
8.075e-01,6.225e+00
8.125e-01,6.648e+00
8.175e-01,7.116e+00
8.225e-01,7.640e+00
8.275e-01,8.233e+00
8.325e-01,8.920e+00
8.375e-01,9.739e+00
8.425e-01,1.077e+01
8.475e-01,1.219e+01
8.525e-01,1.487e+01
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_32.csv <==
transmittance,probability_density
2.500e-03,1.140e-12
7.500e-03,1.212e-10
1.250e-02,1.132e-09
1.750e-02,5.067e-09
2.250e-02,1.576e-08
2.750e-02,3.937e-08
3.250e-02,8.503e-08
3.750e-02,1.654e-07
4.250e-02,2.972e-07
4.750e-02,5.022e-07
5.250e-02,8.077e-07
5.750e-02,1.247e-06
6.250e-02,1.862e-06
6.750e-02,2.701e-06
7.250e-02,3.822e-06
7.750e-02,5.292e-06
8.250e-02,7.192e-06
8.750e-02,9.611e-06
9.250e-02,1.266e-05
9.750e-02,1.644e-05
1.025e-01,2.111e-05
1.075e-01,2.680e-05
1.125e-01,3.369e-05
1.175e-01,4.198e-05
1.225e-01,5.186e-05
1.275e-01,6.359e-05
1.325e-01,7.741e-05
1.375e-01,9.361e-05
1.425e-01,1.125e-04
1.475e-01,1.345e-04
1.525e-01,1.598e-04
1.575e-01,1.891e-04
1.625e-01,2.226e-04
1.675e-01,2.609e-04
1.725e-01,3.045e-04
1.775e-01,3.541e-04
1.825e-01,4.101e-04
1.875e-01,4.734e-04
1.925e-01,5.446e-04
1.975e-01,6.246e-04
2.025e-01,7.141e-04
2.075e-01,8.142e-04
2.125e-01,9.257e-04
2.175e-01,1.050e-03
2.225e-01,1.188e-03
2.275e-01,1.340e-03
2.325e-01,1.509e-03
2.375e-01,1.696e-03
2.425e-01,1.901e-03
2.475e-01,2.127e-03
2.525e-01,2.376e-03
2.575e-01,2.649e-03
2.625e-01,2.947e-03
2.675e-01,3.274e-03
2.725e-01,3.631e-03
2.775e-01,4.021e-03
2.825e-01,4.446e-03
2.875e-01,4.908e-03
2.925e-01,5.411e-03
2.975e-01,5.957e-03
3.025e-01,6.550e-03
3.075e-01,7.192e-03
3.125e-01,7.887e-03
3.175e-01,8.639e-03
3.225e-01,9.453e-03
3.275e-01,1.033e-02
3.325e-01,1.128e-02
3.375e-01,1.230e-02
3.425e-01,1.340e-02
3.475e-01,1.458e-02
3.525e-01,1.586e-02
3.575e-01,1.722e-02
3.625e-01,1.869e-02
3.675e-01,2.027e-02
3.725e-01,2.196e-02
3.775e-01,2.377e-02
3.825e-01,2.571e-02
3.875e-01,2.779e-02
3.925e-01,3.001e-02
3.975e-01,3.239e-02
4.025e-01,3.493e-02
4.075e-01,3.764e-02
4.125e-01,4.054e-02
4.175e-01,4.363e-02
4.225e-01,4.692e-02
4.275e-01,5.043e-02
4.325e-01,5.417e-02
4.375e-01,5.815e-02
4.425e-01,6.239e-02
4.475e-01,6.690e-02
4.525e-01,7.170e-02
4.575e-01,7.680e-02
4.625e-01,8.222e-02
4.675e-01,8.797e-02
4.725e-01,9.409e-02
4.775e-01,1.006e-01
4.825e-01,1.075e-01
4.875e-01,1.148e-01
4.925e-01,1.225e-01
4.975e-01,1.307e-01
5.025e-01,1.394e-01
5.075e-01,1.487e-01
5.125e-01,1.584e-01
5.175e-01,1.688e-01
5.225e-01,1.798e-01
5.275e-01,1.914e-01
5.325e-01,2.036e-01
5.375e-01,2.166e-01
5.425e-01,2.304e-01
5.475e-01,2.449e-01
5.525e-01,2.603e-01
5.575e-01,2.765e-01
5.625e-01,2.937e-01
5.675e-01,3.118e-01
5.725e-01,3.310e-01
5.775e-01,3.513e-01
5.825e-01,3.727e-01
5.875e-01,3.954e-01
5.925e-01,4.193e-01
5.975e-01,4.445e-01
6.025e-01,4.712e-01
6.075e-01,4.993e-01
6.125e-01,5.290e-01
6.175e-01,5.604e-01
6.225e-01,5.936e-01
6.275e-01,6.286e-01
6.325e-01,6.656e-01
6.375e-01,7.046e-01
6.425e-01,7.458e-01
6.475e-01,7.893e-01
6.525e-01,8.353e-01
6.575e-01,8.839e-01
6.625e-01,9.351e-01
6.675e-01,9.893e-01
6.725e-01,1.047e+00
6.775e-01,1.107e+00
6.825e-01,1.171e+00
6.875e-01,1.239e+00
6.925e-01,1.310e+00
6.975e-01,1.385e+00
7.025e-01,1.465e+00
7.075e-01,1.550e+00
7.125e-01,1.640e+00
7.175e-01,1.734e+00
7.225e-01,1.835e+00
7.275e-01,1.941e+00
7.325e-01,2.054e+00
7.375e-01,2.174e+00
7.425e-01,2.301e+00
7.475e-01,2.436e+00
7.525e-01,2.580e+00
7.575e-01,2.733e+00
7.625e-01,2.896e+00
7.675e-01,3.070e+00
7.725e-01,3.255e+00
7.775e-01,3.454e+00
7.825e-01,3.666e+00
7.875e-01,3.894e+00
7.925e-01,4.138e+00
7.975e-01,4.401e+00
8.025e-01,4.686e+00
8.075e-01,4.993e+00
8.125e-01,5.327e+00
8.175e-01,5.692e+00
8.225e-01,6.091e+00
8.275e-01,6.531e+00
8.325e-01,7.021e+00
8.375e-01,7.569e+00
8.425e-01,8.193e+00
8.475e-01,8.914e+00
8.525e-01,9.770e+00
8.575e-01,1.083e+01
8.625e-01,1.224e+01
8.675e-01,1.449e+01
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_33.csv <==
transmittance,probability_density
2.500e-03,4.983e-13
7.500e-03,5.432e-11
1.250e-02,5.171e-10
1.750e-02,2.349e-09
2.250e-02,7.401e-09
2.750e-02,1.871e-08
3.250e-02,4.083e-08
3.750e-02,8.017e-08
4.250e-02,1.454e-07
4.750e-02,2.477e-07
5.250e-02,4.016e-07
5.750e-02,6.248e-07
6.250e-02,9.394e-07
6.750e-02,1.372e-06
7.250e-02,1.954e-06
7.750e-02,2.722e-06
8.250e-02,3.722e-06
8.750e-02,5.003e-06
9.250e-02,6.625e-06
9.750e-02,8.654e-06
1.025e-01,1.117e-05
1.075e-01,1.426e-05
1.125e-01,1.801e-05
1.175e-01,2.255e-05
1.225e-01,2.800e-05
1.275e-01,3.449e-05
1.325e-01,4.218e-05
1.375e-01,5.124e-05
1.425e-01,6.187e-05
1.475e-01,7.426e-05
1.525e-01,8.866e-05
1.575e-01,1.053e-04
1.625e-01,1.245e-04
1.675e-01,1.465e-04
1.725e-01,1.717e-04
1.775e-01,2.004e-04
1.825e-01,2.331e-04
1.875e-01,2.701e-04
1.925e-01,3.119e-04
1.975e-01,3.590e-04
2.025e-01,4.120e-04
2.075e-01,4.715e-04
2.125e-01,5.380e-04
2.175e-01,6.123e-04
2.225e-01,6.952e-04
2.275e-01,7.873e-04
2.325e-01,8.896e-04
2.375e-01,1.003e-03
2.425e-01,1.128e-03
2.475e-01,1.267e-03
2.525e-01,1.420e-03
2.575e-01,1.588e-03
2.625e-01,1.773e-03
2.675e-01,1.976e-03
2.725e-01,2.198e-03
2.775e-01,2.442e-03
2.825e-01,2.709e-03
2.875e-01,3.000e-03
2.925e-01,3.318e-03
2.975e-01,3.664e-03
3.025e-01,4.041e-03
3.075e-01,4.451e-03
3.125e-01,4.896e-03
3.175e-01,5.380e-03
3.225e-01,5.904e-03
3.275e-01,6.472e-03
3.325e-01,7.086e-03
3.375e-01,7.751e-03
3.425e-01,8.469e-03
3.475e-01,9.245e-03
3.525e-01,1.008e-02
3.575e-01,1.098e-02
3.625e-01,1.195e-02
3.675e-01,1.300e-02
3.725e-01,1.413e-02
3.775e-01,1.534e-02
3.825e-01,1.663e-02
3.875e-01,1.803e-02
3.925e-01,1.953e-02
3.975e-01,2.113e-02
4.025e-01,2.285e-02
4.075e-01,2.470e-02
4.125e-01,2.667e-02
4.175e-01,2.878e-02
4.225e-01,3.104e-02
4.275e-01,3.345e-02
4.325e-01,3.603e-02
4.375e-01,3.879e-02
4.425e-01,4.173e-02
4.475e-01,4.487e-02
4.525e-01,4.822e-02
4.575e-01,5.179e-02
4.625e-01,5.559e-02
4.675e-01,5.965e-02
4.725e-01,6.396e-02
4.775e-01,6.856e-02
4.825e-01,7.345e-02
4.875e-01,7.866e-02
4.925e-01,8.419e-02
4.975e-01,9.008e-02
5.025e-01,9.633e-02
5.075e-01,1.030e-01
5.125e-01,1.100e-01
5.175e-01,1.175e-01
5.225e-01,1.255e-01
5.275e-01,1.340e-01
5.325e-01,1.429e-01
5.375e-01,1.524e-01
5.425e-01,1.625e-01
5.475e-01,1.733e-01
5.525e-01,1.846e-01
5.575e-01,1.967e-01
5.625e-01,2.094e-01
5.675e-01,2.230e-01
5.725e-01,2.373e-01
5.775e-01,2.525e-01
5.825e-01,2.686e-01
5.875e-01,2.856e-01
5.925e-01,3.037e-01
5.975e-01,3.228e-01
6.025e-01,3.431e-01
6.075e-01,3.645e-01
6.125e-01,3.872e-01
6.175e-01,4.113e-01
6.225e-01,4.367e-01
6.275e-01,4.637e-01
6.325e-01,4.922e-01
6.375e-01,5.225e-01
6.425e-01,5.545e-01
6.475e-01,5.883e-01
6.525e-01,6.242e-01
6.575e-01,6.622e-01
6.625e-01,7.025e-01
6.675e-01,7.451e-01
6.725e-01,7.902e-01
6.775e-01,8.380e-01
6.825e-01,8.887e-01
6.875e-01,9.424e-01
6.925e-01,9.993e-01
6.975e-01,1.060e+00
7.025e-01,1.124e+00
7.075e-01,1.192e+00
7.125e-01,1.264e+00
7.175e-01,1.340e+00
7.225e-01,1.421e+00
7.275e-01,1.507e+00
7.325e-01,1.599e+00
7.375e-01,1.697e+00
7.425e-01,1.800e+00
7.475e-01,1.911e+00
7.525e-01,2.028e+00
7.575e-01,2.153e+00
7.625e-01,2.287e+00
7.675e-01,2.430e+00
7.725e-01,2.582e+00
7.775e-01,2.745e+00
7.825e-01,2.920e+00
7.875e-01,3.107e+00
7.925e-01,3.308e+00
7.975e-01,3.524e+00
8.025e-01,3.757e+00
8.075e-01,4.008e+00
8.125e-01,4.280e+00
8.175e-01,4.575e+00
8.225e-01,4.897e+00
8.275e-01,5.248e+00
8.325e-01,5.633e+00
8.375e-01,6.057e+00
8.425e-01,6.528e+00
8.475e-01,7.054e+00
8.525e-01,7.649e+00
8.575e-01,8.329e+00
8.625e-01,9.121e+00
8.675e-01,1.007e+01
8.725e-01,1.125e+01
8.775e-01,1.282e+01
8.825e-01,1.530e+01
8.875e-01,2.372e+01
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_34.csv <==
transmittance,probability_density
2.500e-03,2.212e-13
7.500e-03,2.454e-11
1.250e-02,2.372e-10
1.750e-02,1.092e-09
2.250e-02,3.479e-09
2.750e-02,8.887e-09
3.250e-02,1.958e-08
3.750e-02,3.878e-08
4.250e-02,7.089e-08
4.750e-02,1.217e-07
5.250e-02,1.988e-07
5.750e-02,3.114e-07
6.250e-02,4.713e-07
6.750e-02,6.925e-07
7.250e-02,9.923e-07
7.750e-02,1.391e-06
8.250e-02,1.913e-06
8.750e-02,2.585e-06
9.250e-02,3.442e-06
9.750e-02,4.519e-06
1.025e-01,5.862e-06
1.075e-01,7.520e-06
1.125e-01,9.548e-06
1.175e-01,1.201e-05
1.225e-01,1.498e-05
1.275e-01,1.854e-05
1.325e-01,2.277e-05
1.375e-01,2.779e-05
1.425e-01,3.369e-05
1.475e-01,4.061e-05
1.525e-01,4.868e-05
1.575e-01,5.807e-05
1.625e-01,6.892e-05
1.675e-01,8.143e-05
1.725e-01,9.581e-05
1.775e-01,1.123e-04
1.825e-01,1.311e-04
1.875e-01,1.524e-04
1.925e-01,1.767e-04
1.975e-01,2.041e-04
2.025e-01,2.351e-04
2.075e-01,2.700e-04
2.125e-01,3.092e-04
2.175e-01,3.532e-04
2.225e-01,4.024e-04
2.275e-01,4.573e-04
2.325e-01,5.184e-04
2.375e-01,5.865e-04
2.425e-01,6.621e-04
2.475e-01,7.458e-04
2.525e-01,8.385e-04
2.575e-01,9.409e-04
2.625e-01,1.054e-03
2.675e-01,1.178e-03
2.725e-01,1.315e-03
2.775e-01,1.466e-03
2.825e-01,1.631e-03
2.875e-01,1.812e-03
2.925e-01,2.010e-03
2.975e-01,2.227e-03
3.025e-01,2.464e-03
3.075e-01,2.722e-03
3.125e-01,3.003e-03
3.175e-01,3.310e-03
3.225e-01,3.643e-03
3.275e-01,4.006e-03
3.325e-01,4.399e-03
3.375e-01,4.826e-03
3.425e-01,5.289e-03
3.475e-01,5.790e-03
3.525e-01,6.332e-03
3.575e-01,6.919e-03
3.625e-01,7.553e-03
3.675e-01,8.237e-03
3.725e-01,8.976e-03
3.775e-01,9.772e-03
3.825e-01,1.063e-02
3.875e-01,1.156e-02
3.925e-01,1.255e-02
3.975e-01,1.362e-02
4.025e-01,1.477e-02
4.075e-01,1.601e-02
4.125e-01,1.733e-02
4.175e-01,1.876e-02
4.225e-01,2.029e-02
4.275e-01,2.193e-02
4.325e-01,2.368e-02
4.375e-01,2.556e-02
4.425e-01,2.758e-02
4.475e-01,2.973e-02
4.525e-01,3.204e-02
4.575e-01,3.451e-02
4.625e-01,3.714e-02
4.675e-01,3.996e-02
4.725e-01,4.297e-02
4.775e-01,4.618e-02
4.825e-01,4.961e-02
4.875e-01,5.327e-02
4.925e-01,5.717e-02
4.975e-01,6.133e-02
5.025e-01,6.577e-02
5.075e-01,7.050e-02
5.125e-01,7.553e-02
5.175e-01,8.090e-02
5.225e-01,8.661e-02
5.275e-01,9.269e-02
5.325e-01,9.916e-02
5.375e-01,1.061e-01
5.425e-01,1.134e-01
5.475e-01,1.212e-01
5.525e-01,1.295e-01
5.575e-01,1.383e-01
5.625e-01,1.476e-01
5.675e-01,1.576e-01
5.725e-01,1.682e-01
5.775e-01,1.794e-01
5.825e-01,1.914e-01
5.875e-01,2.041e-01
5.925e-01,2.175e-01
5.975e-01,2.319e-01
6.025e-01,2.471e-01
6.075e-01,2.632e-01
6.125e-01,2.804e-01
6.175e-01,2.986e-01
6.225e-01,3.179e-01
6.275e-01,3.384e-01
6.325e-01,3.602e-01
6.375e-01,3.834e-01
6.425e-01,4.079e-01
6.475e-01,4.340e-01
6.525e-01,4.617e-01
6.575e-01,4.911e-01
6.625e-01,5.223e-01
6.675e-01,5.555e-01
6.725e-01,5.907e-01
6.775e-01,6.282e-01
6.825e-01,6.679e-01
6.875e-01,7.102e-01
6.925e-01,7.551e-01
6.975e-01,8.028e-01
7.025e-01,8.536e-01
7.075e-01,9.076e-01
7.125e-01,9.650e-01
7.175e-01,1.026e+00
7.225e-01,1.091e+00
7.275e-01,1.160e+00
7.325e-01,1.234e+00
7.375e-01,1.313e+00
7.425e-01,1.397e+00
7.475e-01,1.486e+00
7.525e-01,1.582e+00
7.575e-01,1.684e+00
7.625e-01,1.793e+00
7.675e-01,1.909e+00
7.725e-01,2.034e+00
7.775e-01,2.168e+00
7.825e-01,2.311e+00
7.875e-01,2.465e+00
7.925e-01,2.630e+00
7.975e-01,2.808e+00
8.025e-01,3.000e+00
8.075e-01,3.207e+00
8.125e-01,3.431e+00
8.175e-01,3.673e+00
8.225e-01,3.936e+00
8.275e-01,4.223e+00
8.325e-01,4.536e+00
8.375e-01,4.879e+00
8.425e-01,5.256e+00
8.475e-01,5.673e+00
8.525e-01,6.136e+00
8.575e-01,6.654e+00
8.625e-01,7.239e+00
8.675e-01,7.907e+00
8.725e-01,8.680e+00
8.775e-01,9.594e+00
8.825e-01,1.070e+01
8.875e-01,1.212e+01
8.925e-01,1.408e+01
8.975e-01,1.738e+01
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_35.csv <==
transmittance,probability_density
1.810e-03,1.414e-05
5.429e-03,4.277e-04
9.048e-03,2.087e-03
1.267e-02,5.931e-03
1.629e-02,1.294e-02
1.990e-02,2.412e-02
2.352e-02,4.052e-02
2.714e-02,6.317e-02
3.076e-02,9.317e-02
3.438e-02,1.316e-01
3.800e-02,1.796e-01
4.162e-02,2.381e-01
4.524e-02,3.085e-01
4.886e-02,3.918e-01
5.248e-02,4.891e-01
5.609e-02,6.016e-01
5.971e-02,7.305e-01
6.333e-02,8.770e-01
6.695e-02,1.042e+00
7.057e-02,1.227e+00
7.419e-02,1.433e+00
7.781e-02,1.662e+00
8.143e-02,1.914e+00
8.505e-02,2.191e+00
8.867e-02,2.493e+00
9.228e-02,2.823e+00
9.590e-02,3.182e+00
9.952e-02,3.570e+00
1.031e-01,3.988e+00
1.068e-01,4.439e+00
1.104e-01,4.924e+00
1.140e-01,5.443e+00
1.176e-01,5.998e+00
1.212e-01,6.590e+00
1.249e-01,7.221e+00
1.285e-01,7.891e+00
1.321e-01,8.603e+00
1.357e-01,9.356e+00
1.393e-01,1.015e+01
1.430e-01,1.100e+01
1.466e-01,1.188e+01
1.502e-01,1.282e+01
1.538e-01,1.381e+01
1.574e-01,1.484e+01
1.610e-01,1.593e+01
1.647e-01,1.707e+01
1.683e-01,1.826e+01
1.719e-01,1.952e+01
1.755e-01,2.082e+01
1.791e-01,2.220e+01
1.828e-01,0.000e+00
1.864e-01,0.000e+00
1.900e-01,0.000e+00
1.936e-01,0.000e+00
1.972e-01,0.000e+00
2.009e-01,0.000e+00
2.045e-01,0.000e+00
2.081e-01,0.000e+00
2.117e-01,0.000e+00
2.153e-01,0.000e+00
2.189e-01,0.000e+00
2.226e-01,0.000e+00
2.262e-01,0.000e+00
2.298e-01,0.000e+00
2.334e-01,0.000e+00
2.370e-01,0.000e+00
2.407e-01,0.000e+00
2.443e-01,0.000e+00
2.479e-01,0.000e+00
2.515e-01,0.000e+00
2.551e-01,0.000e+00
2.588e-01,0.000e+00
2.624e-01,0.000e+00
2.660e-01,0.000e+00
2.696e-01,0.000e+00
2.732e-01,0.000e+00
2.769e-01,0.000e+00
2.805e-01,0.000e+00
2.841e-01,0.000e+00
2.877e-01,0.000e+00
2.913e-01,0.000e+00
2.949e-01,0.000e+00
2.986e-01,0.000e+00
3.022e-01,0.000e+00
3.058e-01,0.000e+00
3.094e-01,0.000e+00
3.130e-01,0.000e+00
3.167e-01,0.000e+00
3.203e-01,0.000e+00
3.239e-01,0.000e+00
3.275e-01,0.000e+00
3.311e-01,0.000e+00
3.348e-01,0.000e+00
3.384e-01,0.000e+00
3.420e-01,0.000e+00
3.456e-01,0.000e+00
3.492e-01,0.000e+00
3.529e-01,0.000e+00
3.565e-01,0.000e+00
3.601e-01,0.000e+00
3.637e-01,0.000e+00
3.673e-01,0.000e+00
3.709e-01,0.000e+00
3.746e-01,0.000e+00
3.782e-01,0.000e+00
3.818e-01,0.000e+00
3.854e-01,0.000e+00
3.890e-01,0.000e+00
3.927e-01,0.000e+00
3.963e-01,0.000e+00
3.999e-01,0.000e+00
4.035e-01,0.000e+00
4.071e-01,0.000e+00
4.108e-01,0.000e+00
4.144e-01,0.000e+00
4.180e-01,0.000e+00
4.216e-01,0.000e+00
4.252e-01,0.000e+00
4.289e-01,0.000e+00
4.325e-01,0.000e+00
4.361e-01,0.000e+00
4.397e-01,0.000e+00
4.433e-01,0.000e+00
4.469e-01,0.000e+00
4.506e-01,0.000e+00
4.542e-01,0.000e+00
4.578e-01,0.000e+00
4.614e-01,0.000e+00
4.650e-01,0.000e+00
4.687e-01,0.000e+00
4.723e-01,0.000e+00
4.759e-01,0.000e+00
4.795e-01,0.000e+00
4.831e-01,0.000e+00
4.868e-01,0.000e+00
4.904e-01,0.000e+00
4.940e-01,0.000e+00
4.976e-01,0.000e+00
5.012e-01,0.000e+00
5.049e-01,0.000e+00
5.085e-01,0.000e+00
5.121e-01,0.000e+00
5.157e-01,0.000e+00
5.193e-01,0.000e+00
5.229e-01,0.000e+00
5.266e-01,0.000e+00
5.302e-01,0.000e+00
5.338e-01,0.000e+00
5.374e-01,0.000e+00
5.410e-01,0.000e+00
5.447e-01,0.000e+00
5.483e-01,0.000e+00
5.519e-01,0.000e+00
5.555e-01,0.000e+00
5.591e-01,0.000e+00
5.628e-01,0.000e+00
5.664e-01,0.000e+00
5.700e-01,0.000e+00
5.736e-01,0.000e+00
5.772e-01,0.000e+00
5.808e-01,0.000e+00
5.845e-01,0.000e+00
5.881e-01,0.000e+00
5.917e-01,0.000e+00
5.953e-01,0.000e+00
5.989e-01,0.000e+00
6.026e-01,0.000e+00
6.062e-01,0.000e+00
6.098e-01,0.000e+00
6.134e-01,0.000e+00
6.170e-01,0.000e+00
6.207e-01,0.000e+00
6.243e-01,0.000e+00
6.279e-01,0.000e+00
6.315e-01,0.000e+00
6.351e-01,0.000e+00
6.388e-01,0.000e+00
6.424e-01,0.000e+00
6.460e-01,0.000e+00
6.496e-01,0.000e+00
6.532e-01,0.000e+00
6.568e-01,0.000e+00
6.605e-01,0.000e+00
6.641e-01,0.000e+00
6.677e-01,0.000e+00
6.713e-01,0.000e+00
6.749e-01,0.000e+00
6.786e-01,0.000e+00
6.822e-01,0.000e+00
6.858e-01,0.000e+00
6.894e-01,0.000e+00
6.930e-01,0.000e+00
6.967e-01,0.000e+00
7.003e-01,0.000e+00
7.039e-01,0.000e+00
7.075e-01,0.000e+00
7.111e-01,0.000e+00
7.148e-01,0.000e+00
7.184e-01,0.000e+00
7.220e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_36.csv <==
transmittance,probability_density
2.500e-03,4.529e-14
7.500e-03,5.101e-12
1.250e-02,5.039e-11
1.750e-02,2.367e-10
2.250e-02,7.684e-10
2.750e-02,1.997e-09
3.250e-02,4.470e-09
3.750e-02,8.987e-09
4.250e-02,1.667e-08
4.750e-02,2.901e-08
5.250e-02,4.798e-08
5.750e-02,7.611e-08
6.250e-02,1.166e-07
6.750e-02,1.733e-07
7.250e-02,2.511e-07
7.750e-02,3.558e-07
8.250e-02,4.943e-07
8.750e-02,6.750e-07
9.250e-02,9.075e-07
9.750e-02,1.203e-06
1.025e-01,1.576e-06
1.075e-01,2.040e-06
1.125e-01,2.614e-06
1.175e-01,3.317e-06
1.225e-01,4.174e-06
1.275e-01,5.209e-06
1.325e-01,6.453e-06
1.375e-01,7.940e-06
1.425e-01,9.705e-06
1.475e-01,1.179e-05
1.525e-01,1.425e-05
1.575e-01,1.713e-05
1.625e-01,2.049e-05
1.675e-01,2.439e-05
1.725e-01,2.891e-05
1.775e-01,3.413e-05
1.825e-01,4.014e-05
1.875e-01,4.702e-05
1.925e-01,5.490e-05
1.975e-01,6.388e-05
2.025e-01,7.409e-05
2.075e-01,8.568e-05
2.125e-01,9.880e-05
2.175e-01,1.136e-04
2.225e-01,1.303e-04
2.275e-01,1.491e-04
2.325e-01,1.702e-04
2.375e-01,1.938e-04
2.425e-01,2.202e-04
2.475e-01,2.496e-04
2.525e-01,2.825e-04
2.575e-01,3.190e-04
2.625e-01,3.596e-04
2.675e-01,4.046e-04
2.725e-01,4.545e-04
2.775e-01,5.097e-04
2.825e-01,5.706e-04
2.875e-01,6.379e-04
2.925e-01,7.120e-04
2.975e-01,7.936e-04
3.025e-01,8.832e-04
3.075e-01,9.817e-04
3.125e-01,1.090e-03
3.175e-01,1.208e-03
3.225e-01,1.338e-03
3.275e-01,1.480e-03
3.325e-01,1.635e-03
3.375e-01,1.804e-03
3.425e-01,1.988e-03
3.475e-01,2.189e-03
3.525e-01,2.408e-03
3.575e-01,2.647e-03
3.625e-01,2.906e-03
3.675e-01,3.187e-03
3.725e-01,3.493e-03
3.775e-01,3.825e-03
3.825e-01,4.184e-03
3.875e-01,4.574e-03
3.925e-01,4.996e-03
3.975e-01,5.453e-03
4.025e-01,5.947e-03
4.075e-01,6.481e-03
4.125e-01,7.057e-03
4.175e-01,7.680e-03
4.225e-01,8.352e-03
4.275e-01,9.077e-03
4.325e-01,9.859e-03
4.375e-01,1.070e-02
4.425e-01,1.161e-02
4.475e-01,1.259e-02
4.525e-01,1.364e-02
4.575e-01,1.477e-02
4.625e-01,1.598e-02
4.675e-01,1.729e-02
4.725e-01,1.869e-02
4.775e-01,2.020e-02
4.825e-01,2.182e-02
4.875e-01,2.356e-02
4.925e-01,2.542e-02
4.975e-01,2.742e-02
5.025e-01,2.956e-02
5.075e-01,3.186e-02
5.125e-01,3.433e-02
5.175e-01,3.696e-02
5.225e-01,3.979e-02
5.275e-01,4.282e-02
5.325e-01,4.606e-02
5.375e-01,4.952e-02
5.425e-01,5.323e-02
5.475e-01,5.720e-02
5.525e-01,6.145e-02
5.575e-01,6.599e-02
5.625e-01,7.085e-02
5.675e-01,7.604e-02
5.725e-01,8.159e-02
5.775e-01,8.752e-02
5.825e-01,9.385e-02
5.875e-01,1.006e-01
5.925e-01,1.079e-01
5.975e-01,1.156e-01
6.025e-01,1.238e-01
6.075e-01,1.327e-01
6.125e-01,1.421e-01
6.175e-01,1.521e-01
6.225e-01,1.629e-01
6.275e-01,1.744e-01
6.325e-01,1.866e-01
6.375e-01,1.997e-01
6.425e-01,2.137e-01
6.475e-01,2.286e-01
6.525e-01,2.445e-01
6.575e-01,2.615e-01
6.625e-01,2.797e-01
6.675e-01,2.991e-01
6.725e-01,3.199e-01
6.775e-01,3.420e-01
6.825e-01,3.657e-01
6.875e-01,3.910e-01
6.925e-01,4.181e-01
6.975e-01,4.470e-01
7.025e-01,4.780e-01
7.075e-01,5.110e-01
7.125e-01,5.464e-01
7.175e-01,5.843e-01
7.225e-01,6.249e-01
7.275e-01,6.683e-01
7.325e-01,7.148e-01
7.375e-01,7.646e-01
7.425e-01,8.180e-01
7.475e-01,8.753e-01
7.525e-01,9.368e-01
7.575e-01,1.003e+00
7.625e-01,1.074e+00
7.675e-01,1.150e+00
7.725e-01,1.232e+00
7.775e-01,1.320e+00
7.825e-01,1.415e+00
7.875e-01,1.518e+00
7.925e-01,1.628e+00
7.975e-01,1.747e+00
8.025e-01,1.876e+00
8.075e-01,2.016e+00
8.125e-01,2.168e+00
8.175e-01,2.332e+00
8.225e-01,2.511e+00
8.275e-01,2.705e+00
8.325e-01,2.918e+00
8.375e-01,3.150e+00
8.425e-01,3.405e+00
8.475e-01,3.684e+00
8.525e-01,3.993e+00
8.575e-01,4.334e+00
8.625e-01,4.713e+00
8.675e-01,5.136e+00
8.725e-01,5.610e+00
8.775e-01,6.146e+00
8.825e-01,6.756e+00
8.875e-01,7.458e+00
8.925e-01,8.276e+00
8.975e-01,9.244e+00
9.025e-01,1.042e+01
9.075e-01,1.189e+01
9.125e-01,1.385e+01
9.175e-01,1.672e+01
9.225e-01,2.219e+01
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_37.csv <==
transmittance,probability_density
1.067e-01,1.006e-06
1.112e-01,1.263e-06
1.156e-01,1.574e-06
1.201e-01,1.947e-06
1.246e-01,2.392e-06
1.291e-01,2.920e-06
1.336e-01,3.544e-06
1.380e-01,4.278e-06
1.425e-01,5.137e-06
1.470e-01,6.139e-06
1.515e-01,7.302e-06
1.559e-01,8.649e-06
1.604e-01,1.020e-05
1.649e-01,1.199e-05
1.694e-01,1.404e-05
1.739e-01,1.638e-05
1.783e-01,1.905e-05
1.828e-01,2.209e-05
1.873e-01,2.553e-05
1.918e-01,2.943e-05
1.962e-01,3.383e-05
2.007e-01,3.878e-05
2.052e-01,4.435e-05
2.097e-01,5.061e-05
2.142e-01,5.761e-05
2.186e-01,6.544e-05
2.231e-01,7.417e-05
2.276e-01,8.390e-05
2.321e-01,9.473e-05
2.365e-01,1.068e-04
2.410e-01,1.201e-04
2.455e-01,1.349e-04
2.500e-01,1.512e-04
2.545e-01,1.692e-04
2.589e-01,1.891e-04
2.634e-01,2.110e-04
2.679e-01,2.352e-04
2.724e-01,2.617e-04
2.768e-01,2.908e-04
2.813e-01,3.227e-04
2.858e-01,3.576e-04
2.903e-01,3.959e-04
2.948e-01,4.377e-04
2.992e-01,4.834e-04
3.037e-01,5.333e-04
3.082e-01,5.877e-04
3.127e-01,6.469e-04
3.171e-01,7.114e-04
3.216e-01,7.816e-04
3.261e-01,8.578e-04
3.306e-01,9.406e-04
3.351e-01,1.030e-03
3.395e-01,1.128e-03
3.440e-01,1.233e-03
3.485e-01,1.348e-03
3.530e-01,1.471e-03
3.574e-01,1.605e-03
3.619e-01,1.750e-03
3.664e-01,1.906e-03
3.709e-01,2.075e-03
3.754e-01,2.257e-03
3.798e-01,2.453e-03
3.843e-01,2.664e-03
3.888e-01,2.892e-03
3.933e-01,3.137e-03
3.977e-01,3.401e-03
4.022e-01,3.685e-03
4.067e-01,3.991e-03
4.112e-01,4.319e-03
4.157e-01,4.671e-03
4.201e-01,5.049e-03
4.246e-01,5.455e-03
4.291e-01,5.891e-03
4.336e-01,6.358e-03
4.380e-01,6.858e-03
4.425e-01,7.395e-03
4.470e-01,7.970e-03
4.515e-01,8.585e-03
4.560e-01,9.244e-03
4.604e-01,9.949e-03
4.649e-01,1.070e-02
4.694e-01,1.151e-02
4.739e-01,1.237e-02
4.783e-01,1.329e-02
4.828e-01,1.428e-02
4.873e-01,1.533e-02
4.918e-01,1.645e-02
4.963e-01,1.765e-02
5.007e-01,1.893e-02
5.052e-01,2.030e-02
5.097e-01,2.175e-02
5.142e-01,2.331e-02
5.186e-01,2.497e-02
5.231e-01,2.673e-02
5.276e-01,2.862e-02
5.321e-01,3.062e-02
5.366e-01,3.276e-02
5.410e-01,3.504e-02
5.455e-01,3.747e-02
5.500e-01,4.005e-02
5.545e-01,4.281e-02
5.589e-01,4.574e-02
5.634e-01,4.886e-02
5.679e-01,5.218e-02
5.724e-01,5.571e-02
5.769e-01,5.948e-02
5.813e-01,6.348e-02
5.858e-01,6.774e-02
5.903e-01,7.227e-02
5.948e-01,7.709e-02
5.992e-01,8.222e-02
6.037e-01,8.767e-02
6.082e-01,9.347e-02
6.127e-01,9.964e-02
6.172e-01,1.062e-01
6.216e-01,1.132e-01
6.261e-01,1.206e-01
6.306e-01,1.285e-01
6.351e-01,1.369e-01
6.395e-01,1.458e-01
6.440e-01,1.553e-01
6.485e-01,1.654e-01
6.530e-01,1.761e-01
6.575e-01,1.876e-01
6.619e-01,1.997e-01
6.664e-01,2.126e-01
6.709e-01,2.264e-01
6.754e-01,2.410e-01
6.798e-01,2.566e-01
6.843e-01,2.731e-01
6.888e-01,2.907e-01
6.933e-01,3.095e-01
6.978e-01,3.295e-01
7.022e-01,3.507e-01
7.067e-01,3.734e-01
7.112e-01,3.975e-01
7.157e-01,4.232e-01
7.201e-01,4.505e-01
7.246e-01,4.797e-01
7.291e-01,5.108e-01
7.336e-01,5.440e-01
7.381e-01,5.794e-01
7.425e-01,6.172e-01
7.470e-01,6.575e-01
7.515e-01,7.006e-01
7.560e-01,7.466e-01
7.604e-01,7.958e-01
7.649e-01,8.483e-01
7.694e-01,9.046e-01
7.739e-01,9.648e-01
7.784e-01,1.029e+00
7.828e-01,1.098e+00
7.873e-01,1.172e+00
7.918e-01,1.252e+00
7.963e-01,1.337e+00
8.007e-01,1.429e+00
8.052e-01,1.528e+00
8.097e-01,1.634e+00
8.142e-01,1.748e+00
8.187e-01,1.872e+00
8.231e-01,2.005e+00
8.276e-01,2.150e+00
8.321e-01,2.306e+00
8.366e-01,2.475e+00
8.410e-01,2.659e+00
8.455e-01,2.859e+00
8.500e-01,3.077e+00
8.545e-01,3.316e+00
8.590e-01,3.577e+00
8.634e-01,3.864e+00
8.679e-01,4.180e+00
8.724e-01,4.530e+00
8.769e-01,4.917e+00
8.813e-01,5.350e+00
8.858e-01,5.835e+00
8.903e-01,6.383e+00
8.948e-01,7.005e+00
8.993e-01,7.720e+00
9.037e-01,8.550e+00
9.082e-01,9.529e+00
9.127e-01,1.071e+01
9.172e-01,1.217e+01
9.216e-01,1.406e+01
9.261e-01,1.671e+01
9.306e-01,2.103e+01
9.351e-01,3.348e+01
9.396e-01,0.000e+00
9.440e-01,0.000e+00
9.485e-01,0.000e+00
9.530e-01,0.000e+00
9.575e-01,0.000e+00
9.619e-01,0.000e+00
9.664e-01,0.000e+00
9.709e-01,0.000e+00
9.754e-01,0.000e+00
9.799e-01,0.000e+00
9.843e-01,0.000e+00
9.888e-01,0.000e+00
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_38.csv <==
transmittance,probability_density
1.244e-01,1.223e-06
1.288e-01,1.493e-06
1.332e-01,1.812e-06
1.375e-01,2.187e-06
1.419e-01,2.627e-06
1.463e-01,3.140e-06
1.507e-01,3.737e-06
1.551e-01,4.429e-06
1.595e-01,5.229e-06
1.639e-01,6.149e-06
1.683e-01,7.205e-06
1.727e-01,8.414e-06
1.770e-01,9.795e-06
1.814e-01,1.137e-05
1.858e-01,1.315e-05
1.902e-01,1.518e-05
1.946e-01,1.746e-05
1.990e-01,2.005e-05
2.034e-01,2.295e-05
2.078e-01,2.622e-05
2.122e-01,2.989e-05
2.165e-01,3.399e-05
2.209e-01,3.858e-05
2.253e-01,4.370e-05
2.297e-01,4.941e-05
2.341e-01,5.575e-05
2.385e-01,6.281e-05
2.429e-01,7.063e-05
2.473e-01,7.929e-05
2.517e-01,8.888e-05
2.560e-01,9.948e-05
2.604e-01,1.112e-04
2.648e-01,1.241e-04
2.692e-01,1.382e-04
2.736e-01,1.539e-04
2.780e-01,1.710e-04
2.824e-01,1.898e-04
2.868e-01,2.104e-04
2.912e-01,2.330e-04
2.956e-01,2.578e-04
2.999e-01,2.848e-04
3.043e-01,3.143e-04
3.087e-01,3.466e-04
3.131e-01,3.817e-04
3.175e-01,4.200e-04
3.219e-01,4.617e-04
3.263e-01,5.071e-04
3.307e-01,5.564e-04
3.351e-01,6.100e-04
3.394e-01,6.681e-04
3.438e-01,7.312e-04
3.482e-01,7.997e-04
3.526e-01,8.738e-04
3.570e-01,9.540e-04
3.614e-01,1.041e-03
3.658e-01,1.135e-03
3.702e-01,1.236e-03
3.746e-01,1.346e-03
3.789e-01,1.464e-03
3.833e-01,1.592e-03
3.877e-01,1.730e-03
3.921e-01,1.879e-03
3.965e-01,2.039e-03
4.009e-01,2.211e-03
4.053e-01,2.397e-03
4.097e-01,2.597e-03
4.141e-01,2.812e-03
4.184e-01,3.043e-03
4.228e-01,3.291e-03
4.272e-01,3.558e-03
4.316e-01,3.844e-03
4.360e-01,4.152e-03
4.404e-01,4.482e-03
4.448e-01,4.836e-03
4.492e-01,5.215e-03
4.536e-01,5.622e-03
4.579e-01,6.058e-03
4.623e-01,6.525e-03
4.667e-01,7.026e-03
4.711e-01,7.561e-03
4.755e-01,8.134e-03
4.799e-01,8.748e-03
4.843e-01,9.404e-03
4.887e-01,1.011e-02
4.931e-01,1.086e-02
4.974e-01,1.166e-02
5.018e-01,1.252e-02
5.062e-01,1.343e-02
5.106e-01,1.441e-02
5.150e-01,1.545e-02
5.194e-01,1.657e-02
5.238e-01,1.776e-02
5.282e-01,1.903e-02
5.326e-01,2.039e-02
5.370e-01,2.184e-02
5.413e-01,2.338e-02
5.457e-01,2.503e-02
5.501e-01,2.679e-02
5.545e-01,2.866e-02
5.589e-01,3.066e-02
5.633e-01,3.279e-02
5.677e-01,3.505e-02
5.721e-01,3.747e-02
5.765e-01,4.005e-02
5.808e-01,4.280e-02
5.852e-01,4.572e-02
5.896e-01,4.884e-02
5.940e-01,5.217e-02
5.984e-01,5.570e-02
6.028e-01,5.947e-02
6.072e-01,6.349e-02
6.116e-01,6.776e-02
6.160e-01,7.232e-02
6.203e-01,7.717e-02
6.247e-01,8.234e-02
6.291e-01,8.784e-02
6.335e-01,9.370e-02
6.379e-01,9.994e-02
6.423e-01,1.066e-01
6.467e-01,1.137e-01
6.511e-01,1.212e-01
6.555e-01,1.292e-01
6.598e-01,1.378e-01
6.642e-01,1.469e-01
6.686e-01,1.566e-01
6.730e-01,1.670e-01
6.774e-01,1.780e-01
6.818e-01,1.897e-01
6.862e-01,2.022e-01
6.906e-01,2.156e-01
6.950e-01,2.298e-01
6.993e-01,2.450e-01
7.037e-01,2.611e-01
7.081e-01,2.784e-01
7.125e-01,2.968e-01
7.169e-01,3.164e-01
7.213e-01,3.374e-01
7.257e-01,3.598e-01
7.301e-01,3.836e-01
7.345e-01,4.092e-01
7.388e-01,4.364e-01
7.432e-01,4.656e-01
7.476e-01,4.967e-01
7.520e-01,5.300e-01
7.564e-01,5.657e-01
7.608e-01,6.038e-01
7.652e-01,6.447e-01
7.696e-01,6.884e-01
7.740e-01,7.354e-01
7.784e-01,7.857e-01
7.827e-01,8.396e-01
7.871e-01,8.976e-01
7.915e-01,9.599e-01
7.959e-01,1.027e+00
8.003e-01,1.099e+00
8.047e-01,1.176e+00
8.091e-01,1.260e+00
8.135e-01,1.350e+00
8.179e-01,1.447e+00
8.222e-01,1.552e+00
8.266e-01,1.666e+00
8.310e-01,1.789e+00
8.354e-01,1.922e+00
8.398e-01,2.067e+00
8.442e-01,2.225e+00
8.486e-01,2.397e+00
8.530e-01,2.584e+00
8.574e-01,2.789e+00
8.617e-01,3.014e+00
8.661e-01,3.260e+00
8.705e-01,3.532e+00
8.749e-01,3.832e+00
8.793e-01,4.165e+00
8.837e-01,4.535e+00
8.881e-01,4.949e+00
8.925e-01,5.414e+00
8.969e-01,5.940e+00
9.012e-01,6.538e+00
9.056e-01,7.224e+00
9.100e-01,8.021e+00
9.144e-01,8.957e+00
9.188e-01,1.008e+01
9.232e-01,1.145e+01
9.276e-01,1.318e+01
9.320e-01,1.549e+01
9.364e-01,1.886e+01
9.407e-01,2.489e+01
9.451e-01,7.625e+01
9.495e-01,0.000e+00
9.539e-01,0.000e+00
9.583e-01,0.000e+00
9.627e-01,0.000e+00
9.671e-01,0.000e+00
9.715e-01,0.000e+00
9.759e-01,0.000e+00
9.802e-01,0.000e+00
9.846e-01,0.000e+00
9.890e-01,0.000e+00
9.934e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_39.csv <==
transmittance,probability_density
1.430e-01,1.422e-06
1.473e-01,1.697e-06
1.516e-01,2.016e-06
1.559e-01,2.387e-06
1.601e-01,2.814e-06
1.644e-01,3.306e-06
1.687e-01,3.871e-06
1.730e-01,4.517e-06
1.773e-01,5.255e-06
1.816e-01,6.096e-06
1.859e-01,7.051e-06
1.902e-01,8.134e-06
1.945e-01,9.359e-06
1.988e-01,1.074e-05
2.031e-01,1.230e-05
2.074e-01,1.405e-05
2.117e-01,1.602e-05
2.160e-01,1.822e-05
2.203e-01,2.069e-05
2.246e-01,2.344e-05
2.289e-01,2.651e-05
2.332e-01,2.993e-05
2.375e-01,3.374e-05
2.418e-01,3.796e-05
2.461e-01,4.264e-05
2.504e-01,4.783e-05
2.547e-01,5.357e-05
2.590e-01,5.990e-05
2.633e-01,6.690e-05
2.675e-01,7.461e-05
2.718e-01,8.310e-05
2.761e-01,9.243e-05
2.804e-01,1.027e-04
2.847e-01,1.140e-04
2.890e-01,1.263e-04
2.933e-01,1.398e-04
2.976e-01,1.546e-04
3.019e-01,1.708e-04
3.062e-01,1.886e-04
3.105e-01,2.079e-04
3.148e-01,2.290e-04
3.191e-01,2.520e-04
3.234e-01,2.770e-04
3.277e-01,3.043e-04
3.320e-01,3.340e-04
3.363e-01,3.662e-04
3.406e-01,4.013e-04
3.449e-01,4.393e-04
3.492e-01,4.806e-04
3.535e-01,5.253e-04
3.578e-01,5.738e-04
3.621e-01,6.263e-04
3.664e-01,6.832e-04
3.706e-01,7.447e-04
3.749e-01,8.112e-04
3.792e-01,8.830e-04
3.835e-01,9.607e-04
3.878e-01,1.044e-03
3.921e-01,1.135e-03
3.964e-01,1.232e-03
4.007e-01,1.338e-03
4.050e-01,1.451e-03
4.093e-01,1.573e-03
4.136e-01,1.704e-03
4.179e-01,1.846e-03
4.222e-01,1.998e-03
4.265e-01,2.162e-03
4.308e-01,2.338e-03
4.351e-01,2.527e-03
4.394e-01,2.730e-03
4.437e-01,2.948e-03
4.480e-01,3.183e-03
4.523e-01,3.434e-03
4.566e-01,3.704e-03
4.609e-01,3.993e-03
4.652e-01,4.303e-03
4.695e-01,4.636e-03
4.738e-01,4.992e-03
4.780e-01,5.374e-03
4.823e-01,5.783e-03
4.866e-01,6.220e-03
4.909e-01,6.689e-03
4.952e-01,7.191e-03
4.995e-01,7.727e-03
5.038e-01,8.302e-03
5.081e-01,8.916e-03
5.124e-01,9.573e-03
5.167e-01,1.027e-02
5.210e-01,1.103e-02
5.253e-01,1.183e-02
5.296e-01,1.268e-02
5.339e-01,1.360e-02
5.382e-01,1.458e-02
5.425e-01,1.562e-02
5.468e-01,1.674e-02
5.511e-01,1.793e-02
5.554e-01,1.920e-02
5.597e-01,2.056e-02
5.640e-01,2.201e-02
5.683e-01,2.356e-02
5.726e-01,2.521e-02
5.769e-01,2.697e-02
5.811e-01,2.885e-02
5.854e-01,3.085e-02
5.897e-01,3.299e-02
5.940e-01,3.527e-02
5.983e-01,3.770e-02
6.026e-01,4.030e-02
6.069e-01,4.306e-02
6.112e-01,4.601e-02
6.155e-01,4.916e-02
6.198e-01,5.252e-02
6.241e-01,5.610e-02
6.284e-01,5.991e-02
6.327e-01,6.398e-02
6.370e-01,6.832e-02
6.413e-01,7.295e-02
6.456e-01,7.789e-02
6.499e-01,8.315e-02
6.542e-01,8.877e-02
6.585e-01,9.476e-02
6.628e-01,1.011e-01
6.671e-01,1.080e-01
6.714e-01,1.152e-01
6.757e-01,1.230e-01
6.800e-01,1.313e-01
6.843e-01,1.401e-01
6.885e-01,1.495e-01
6.928e-01,1.596e-01
6.971e-01,1.703e-01
7.014e-01,1.818e-01
7.057e-01,1.941e-01
7.100e-01,2.072e-01
7.143e-01,2.211e-01
7.186e-01,2.361e-01
7.229e-01,2.521e-01
7.272e-01,2.691e-01
7.315e-01,2.874e-01
7.358e-01,3.069e-01
7.401e-01,3.278e-01
7.444e-01,3.502e-01
7.487e-01,3.742e-01
7.530e-01,3.998e-01
7.573e-01,4.273e-01
7.616e-01,4.568e-01
7.659e-01,4.884e-01
7.702e-01,5.223e-01
7.745e-01,5.586e-01
7.788e-01,5.977e-01
7.831e-01,6.397e-01
7.874e-01,6.848e-01
7.916e-01,7.333e-01
7.959e-01,7.856e-01
8.002e-01,8.419e-01
8.045e-01,9.025e-01
8.088e-01,9.679e-01
8.131e-01,1.039e+00
8.174e-01,1.115e+00
8.217e-01,1.197e+00
8.260e-01,1.287e+00
8.303e-01,1.384e+00
8.346e-01,1.489e+00
8.389e-01,1.603e+00
8.432e-01,1.727e+00
8.475e-01,1.862e+00
8.518e-01,2.009e+00
8.561e-01,2.170e+00
8.604e-01,2.347e+00
8.647e-01,2.540e+00
8.690e-01,2.753e+00
8.733e-01,2.988e+00
8.776e-01,3.247e+00
8.819e-01,3.534e+00
8.862e-01,3.853e+00
8.905e-01,4.210e+00
8.948e-01,4.610e+00
8.990e-01,5.060e+00
9.033e-01,5.570e+00
9.076e-01,6.153e+00
9.119e-01,6.823e+00
9.162e-01,7.601e+00
9.205e-01,8.516e+00
9.248e-01,9.609e+00
9.291e-01,1.094e+01
9.334e-01,1.261e+01
9.377e-01,1.479e+01
9.420e-01,1.783e+01
9.463e-01,2.266e+01
9.506e-01,3.354e+01
9.549e-01,0.000e+00
9.592e-01,0.000e+00
9.635e-01,0.000e+00
9.678e-01,0.000e+00
9.721e-01,0.000e+00
9.764e-01,0.000e+00
9.807e-01,0.000e+00
9.850e-01,0.000e+00
9.893e-01,0.000e+00
9.936e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_4.csv <==
transmittance,probability_density
1.914e-03,3.587e-06
5.743e-03,1.243e-04
9.571e-03,6.466e-04
1.340e-02,1.916e-03
1.723e-02,4.313e-03
2.106e-02,8.245e-03
2.489e-02,1.414e-02
2.871e-02,2.245e-02
3.254e-02,3.363e-02
3.637e-02,4.817e-02
4.020e-02,6.655e-02
4.403e-02,8.929e-02
4.786e-02,1.169e-01
5.169e-02,1.499e-01
5.551e-02,1.888e-01
5.934e-02,2.342e-01
6.317e-02,2.867e-01
6.700e-02,3.467e-01
7.083e-02,4.149e-01
7.466e-02,4.918e-01
7.849e-02,5.781e-01
8.231e-02,6.743e-01
8.614e-02,7.810e-01
8.997e-02,8.989e-01
9.380e-02,1.029e+00
9.763e-02,1.171e+00
1.015e-01,1.326e+00
1.053e-01,1.494e+00
1.091e-01,1.677e+00
1.129e-01,1.875e+00
1.168e-01,2.088e+00
1.206e-01,2.318e+00
1.244e-01,2.564e+00
1.283e-01,2.829e+00
1.321e-01,3.111e+00
1.359e-01,3.412e+00
1.397e-01,3.733e+00
1.436e-01,4.074e+00
1.474e-01,4.436e+00
1.512e-01,4.820e+00
1.551e-01,5.226e+00
1.589e-01,5.655e+00
1.627e-01,6.108e+00
1.665e-01,6.586e+00
1.704e-01,7.089e+00
1.742e-01,7.618e+00
1.780e-01,8.173e+00
1.819e-01,8.757e+00
1.857e-01,9.368e+00
1.895e-01,1.001e+01
1.933e-01,1.068e+01
1.972e-01,1.138e+01
2.010e-01,1.211e+01
2.048e-01,1.288e+01
2.087e-01,1.367e+01
2.125e-01,1.451e+01
2.163e-01,1.537e+01
2.201e-01,1.628e+01
2.240e-01,1.722e+01
2.278e-01,1.821e+01
2.316e-01,0.000e+00
2.355e-01,0.000e+00
2.393e-01,0.000e+00
2.431e-01,0.000e+00
2.469e-01,0.000e+00
2.508e-01,0.000e+00
2.546e-01,0.000e+00
2.584e-01,0.000e+00
2.623e-01,0.000e+00
2.661e-01,0.000e+00
2.699e-01,0.000e+00
2.737e-01,0.000e+00
2.776e-01,0.000e+00
2.814e-01,0.000e+00
2.852e-01,0.000e+00
2.891e-01,0.000e+00
2.929e-01,0.000e+00
2.967e-01,0.000e+00
3.005e-01,0.000e+00
3.044e-01,0.000e+00
3.082e-01,0.000e+00
3.120e-01,0.000e+00
3.159e-01,0.000e+00
3.197e-01,0.000e+00
3.235e-01,0.000e+00
3.273e-01,0.000e+00
3.312e-01,0.000e+00
3.350e-01,0.000e+00
3.388e-01,0.000e+00
3.427e-01,0.000e+00
3.465e-01,0.000e+00
3.503e-01,0.000e+00
3.541e-01,0.000e+00
3.580e-01,0.000e+00
3.618e-01,0.000e+00
3.656e-01,0.000e+00
3.695e-01,0.000e+00
3.733e-01,0.000e+00
3.771e-01,0.000e+00
3.809e-01,0.000e+00
3.848e-01,0.000e+00
3.886e-01,0.000e+00
3.924e-01,0.000e+00
3.963e-01,0.000e+00
4.001e-01,0.000e+00
4.039e-01,0.000e+00
4.077e-01,0.000e+00
4.116e-01,0.000e+00
4.154e-01,0.000e+00
4.192e-01,0.000e+00
4.231e-01,0.000e+00
4.269e-01,0.000e+00
4.307e-01,0.000e+00
4.345e-01,0.000e+00
4.384e-01,0.000e+00
4.422e-01,0.000e+00
4.460e-01,0.000e+00
4.499e-01,0.000e+00
4.537e-01,0.000e+00
4.575e-01,0.000e+00
4.613e-01,0.000e+00
4.652e-01,0.000e+00
4.690e-01,0.000e+00
4.728e-01,0.000e+00
4.767e-01,0.000e+00
4.805e-01,0.000e+00
4.843e-01,0.000e+00
4.881e-01,0.000e+00
4.920e-01,0.000e+00
4.958e-01,0.000e+00
4.996e-01,0.000e+00
5.035e-01,0.000e+00
5.073e-01,0.000e+00
5.111e-01,0.000e+00
5.149e-01,0.000e+00
5.188e-01,0.000e+00
5.226e-01,0.000e+00
5.264e-01,0.000e+00
5.303e-01,0.000e+00
5.341e-01,0.000e+00
5.379e-01,0.000e+00
5.417e-01,0.000e+00
5.456e-01,0.000e+00
5.494e-01,0.000e+00
5.532e-01,0.000e+00
5.571e-01,0.000e+00
5.609e-01,0.000e+00
5.647e-01,0.000e+00
5.685e-01,0.000e+00
5.724e-01,0.000e+00
5.762e-01,0.000e+00
5.800e-01,0.000e+00
5.839e-01,0.000e+00
5.877e-01,0.000e+00
5.915e-01,0.000e+00
5.953e-01,0.000e+00
5.992e-01,0.000e+00
6.030e-01,0.000e+00
6.068e-01,0.000e+00
6.107e-01,0.000e+00
6.145e-01,0.000e+00
6.183e-01,0.000e+00
6.221e-01,0.000e+00
6.260e-01,0.000e+00
6.298e-01,0.000e+00
6.336e-01,0.000e+00
6.375e-01,0.000e+00
6.413e-01,0.000e+00
6.451e-01,0.000e+00
6.489e-01,0.000e+00
6.528e-01,0.000e+00
6.566e-01,0.000e+00
6.604e-01,0.000e+00
6.643e-01,0.000e+00
6.681e-01,0.000e+00
6.719e-01,0.000e+00
6.757e-01,0.000e+00
6.796e-01,0.000e+00
6.834e-01,0.000e+00
6.872e-01,0.000e+00
6.911e-01,0.000e+00
6.949e-01,0.000e+00
6.987e-01,0.000e+00
7.025e-01,0.000e+00
7.064e-01,0.000e+00
7.102e-01,0.000e+00
7.140e-01,0.000e+00
7.179e-01,0.000e+00
7.217e-01,0.000e+00
7.255e-01,0.000e+00
7.293e-01,0.000e+00
7.332e-01,0.000e+00
7.370e-01,0.000e+00
7.408e-01,0.000e+00
7.447e-01,0.000e+00
7.485e-01,0.000e+00
7.523e-01,0.000e+00
7.561e-01,0.000e+00
7.600e-01,0.000e+00
7.638e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_41.csv <==
transmittance,probability_density
1.774e-01,1.441e-06
1.815e-01,1.670e-06
1.857e-01,1.931e-06
1.898e-01,2.227e-06
1.939e-01,2.562e-06
1.980e-01,2.941e-06
2.022e-01,3.368e-06
2.063e-01,3.849e-06
2.104e-01,4.389e-06
2.145e-01,4.996e-06
2.187e-01,5.675e-06
2.228e-01,6.435e-06
2.269e-01,7.285e-06
2.310e-01,8.232e-06
2.351e-01,9.287e-06
2.393e-01,1.046e-05
2.434e-01,1.177e-05
2.475e-01,1.321e-05
2.516e-01,1.482e-05
2.558e-01,1.659e-05
2.599e-01,1.856e-05
2.640e-01,2.073e-05
2.681e-01,2.312e-05
2.723e-01,2.576e-05
2.764e-01,2.866e-05
2.805e-01,3.186e-05
2.846e-01,3.538e-05
2.888e-01,3.924e-05
2.929e-01,4.347e-05
2.970e-01,4.812e-05
3.011e-01,5.320e-05
3.052e-01,5.877e-05
3.094e-01,6.486e-05
3.135e-01,7.152e-05
3.176e-01,7.879e-05
3.217e-01,8.673e-05
3.259e-01,9.538e-05
3.300e-01,1.048e-04
3.341e-01,1.151e-04
3.382e-01,1.263e-04
3.424e-01,1.384e-04
3.465e-01,1.517e-04
3.506e-01,1.660e-04
3.547e-01,1.816e-04
3.588e-01,1.986e-04
3.630e-01,2.169e-04
3.671e-01,2.369e-04
3.712e-01,2.585e-04
3.753e-01,2.818e-04
3.795e-01,3.071e-04
3.836e-01,3.345e-04
3.877e-01,3.642e-04
3.918e-01,3.962e-04
3.960e-01,4.308e-04
4.001e-01,4.682e-04
4.042e-01,5.086e-04
4.083e-01,5.521e-04
4.124e-01,5.991e-04
4.166e-01,6.498e-04
4.207e-01,7.045e-04
4.248e-01,7.634e-04
4.289e-01,8.268e-04
4.331e-01,8.952e-04
4.372e-01,9.687e-04
4.413e-01,1.048e-03
4.454e-01,1.133e-03
4.496e-01,1.225e-03
4.537e-01,1.323e-03
4.578e-01,1.429e-03
4.619e-01,1.543e-03
4.660e-01,1.665e-03
4.702e-01,1.797e-03
4.743e-01,1.938e-03
4.784e-01,2.089e-03
4.825e-01,2.252e-03
4.867e-01,2.426e-03
4.908e-01,2.613e-03
4.949e-01,2.814e-03
4.990e-01,3.030e-03
5.032e-01,3.260e-03
5.073e-01,3.508e-03
5.114e-01,3.773e-03
5.155e-01,4.057e-03
5.196e-01,4.362e-03
5.238e-01,4.688e-03
5.279e-01,5.037e-03
5.320e-01,5.411e-03
5.361e-01,5.812e-03
5.403e-01,6.241e-03
5.444e-01,6.700e-03
5.485e-01,7.191e-03
5.526e-01,7.717e-03
5.568e-01,8.279e-03
5.609e-01,8.881e-03
5.650e-01,9.526e-03
5.691e-01,1.021e-02
5.733e-01,1.095e-02
5.774e-01,1.174e-02
5.815e-01,1.258e-02
5.856e-01,1.348e-02
5.897e-01,1.445e-02
5.939e-01,1.548e-02
5.980e-01,1.658e-02
6.021e-01,1.776e-02
6.062e-01,1.902e-02
6.104e-01,2.037e-02
6.145e-01,2.181e-02
6.186e-01,2.335e-02
6.227e-01,2.500e-02
6.269e-01,2.676e-02
6.310e-01,2.864e-02
6.351e-01,3.065e-02
6.392e-01,3.281e-02
6.433e-01,3.511e-02
6.475e-01,3.757e-02
6.516e-01,4.020e-02
6.557e-01,4.302e-02
6.598e-01,4.603e-02
6.640e-01,4.925e-02
6.681e-01,5.269e-02
6.722e-01,5.637e-02
6.763e-01,6.032e-02
6.805e-01,6.454e-02
6.846e-01,6.905e-02
6.887e-01,7.388e-02
6.928e-01,7.905e-02
6.969e-01,8.459e-02
7.011e-01,9.052e-02
7.052e-01,9.687e-02
7.093e-01,1.037e-01
7.134e-01,1.110e-01
7.176e-01,1.188e-01
7.217e-01,1.271e-01
7.258e-01,1.361e-01
7.299e-01,1.457e-01
7.341e-01,1.561e-01
7.382e-01,1.671e-01
7.423e-01,1.790e-01
7.464e-01,1.918e-01
7.505e-01,2.055e-01
7.547e-01,2.202e-01
7.588e-01,2.360e-01
7.629e-01,2.530e-01
7.670e-01,2.713e-01
7.712e-01,2.910e-01
7.753e-01,3.122e-01
7.794e-01,3.351e-01
7.835e-01,3.597e-01
7.877e-01,3.862e-01
7.918e-01,4.148e-01
7.959e-01,4.457e-01
8.000e-01,4.790e-01
8.041e-01,5.151e-01
8.083e-01,5.541e-01
8.124e-01,5.963e-01
8.165e-01,6.420e-01
8.206e-01,6.915e-01
8.248e-01,7.452e-01
8.289e-01,8.036e-01
8.330e-01,8.670e-01
8.371e-01,9.361e-01
8.413e-01,1.011e+00
8.454e-01,1.093e+00
8.495e-01,1.183e+00
8.536e-01,1.281e+00
8.578e-01,1.388e+00
8.619e-01,1.506e+00
8.660e-01,1.635e+00
8.701e-01,1.777e+00
8.742e-01,1.934e+00
8.784e-01,2.107e+00
8.825e-01,2.299e+00
8.866e-01,2.512e+00
8.907e-01,2.750e+00
8.949e-01,3.015e+00
8.990e-01,3.313e+00
9.031e-01,3.648e+00
9.072e-01,4.027e+00
9.114e-01,4.457e+00
9.155e-01,4.949e+00
9.196e-01,5.515e+00
9.237e-01,6.172e+00
9.278e-01,6.941e+00
9.320e-01,7.852e+00
9.361e-01,8.946e+00
9.402e-01,1.028e+01
9.443e-01,1.196e+01
9.485e-01,1.414e+01
9.526e-01,1.711e+01
9.567e-01,2.153e+01
9.608e-01,2.934e+01
9.650e-01,5.585e+01
9.691e-01,0.000e+00
9.732e-01,0.000e+00
9.773e-01,0.000e+00
9.814e-01,0.000e+00
9.856e-01,0.000e+00
9.897e-01,0.000e+00
9.938e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_42.csv <==
transmittance,probability_density
1.884e-01,1.099e-06
1.925e-01,1.266e-06
1.965e-01,1.456e-06
2.006e-01,1.669e-06
2.047e-01,1.911e-06
2.087e-01,2.182e-06
2.128e-01,2.488e-06
2.169e-01,2.830e-06
2.209e-01,3.214e-06
2.250e-01,3.644e-06
2.291e-01,4.124e-06
2.331e-01,4.660e-06
2.372e-01,5.257e-06
2.413e-01,5.922e-06
2.454e-01,6.661e-06
2.494e-01,7.481e-06
2.535e-01,8.391e-06
2.576e-01,9.399e-06
2.616e-01,1.052e-05
2.657e-01,1.175e-05
2.698e-01,1.311e-05
2.738e-01,1.461e-05
2.779e-01,1.627e-05
2.820e-01,1.809e-05
2.860e-01,2.010e-05
2.901e-01,2.230e-05
2.942e-01,2.473e-05
2.982e-01,2.739e-05
3.023e-01,3.030e-05
3.064e-01,3.350e-05
3.104e-01,3.699e-05
3.145e-01,4.082e-05
3.186e-01,4.501e-05
3.226e-01,4.958e-05
3.267e-01,5.457e-05
3.308e-01,6.002e-05
3.349e-01,6.596e-05
3.389e-01,7.243e-05
3.430e-01,7.948e-05
3.471e-01,8.715e-05
3.511e-01,9.550e-05
3.552e-01,1.046e-04
3.593e-01,1.144e-04
3.633e-01,1.252e-04
3.674e-01,1.368e-04
3.715e-01,1.494e-04
3.755e-01,1.631e-04
3.796e-01,1.779e-04
3.837e-01,1.940e-04
3.877e-01,2.114e-04
3.918e-01,2.303e-04
3.959e-01,2.507e-04
3.999e-01,2.727e-04
4.040e-01,2.966e-04
4.081e-01,3.224e-04
4.121e-01,3.502e-04
4.162e-01,3.803e-04
4.203e-01,4.128e-04
4.244e-01,4.478e-04
4.284e-01,4.857e-04
4.325e-01,5.265e-04
4.366e-01,5.704e-04
4.406e-01,6.178e-04
4.447e-01,6.689e-04
4.488e-01,7.239e-04
4.528e-01,7.832e-04
4.569e-01,8.470e-04
4.610e-01,9.156e-04
4.650e-01,9.895e-04
4.691e-01,1.069e-03
4.732e-01,1.154e-03
4.772e-01,1.246e-03
4.813e-01,1.345e-03
4.854e-01,1.451e-03
4.894e-01,1.565e-03
4.935e-01,1.688e-03
4.976e-01,1.820e-03
5.016e-01,1.961e-03
5.057e-01,2.113e-03
5.098e-01,2.276e-03
5.139e-01,2.450e-03
5.179e-01,2.638e-03
5.220e-01,2.839e-03
5.261e-01,3.055e-03
5.301e-01,3.287e-03
5.342e-01,3.535e-03
5.383e-01,3.802e-03
5.423e-01,4.087e-03
5.464e-01,4.394e-03
5.505e-01,4.722e-03
5.545e-01,5.074e-03
5.586e-01,5.451e-03
5.627e-01,5.855e-03
5.667e-01,6.288e-03
5.708e-01,6.752e-03
5.749e-01,7.248e-03
5.789e-01,7.781e-03
5.830e-01,8.351e-03
5.871e-01,8.962e-03
5.911e-01,9.616e-03
5.952e-01,1.032e-02
5.993e-01,1.107e-02
6.034e-01,1.187e-02
6.074e-01,1.273e-02
6.115e-01,1.365e-02
6.156e-01,1.464e-02
6.196e-01,1.570e-02
6.237e-01,1.683e-02
6.278e-01,1.805e-02
6.318e-01,1.934e-02
6.359e-01,2.074e-02
6.400e-01,2.223e-02
6.440e-01,2.382e-02
6.481e-01,2.553e-02
6.522e-01,2.736e-02
6.562e-01,2.933e-02
6.603e-01,3.143e-02
6.644e-01,3.368e-02
6.684e-01,3.610e-02
6.725e-01,3.868e-02
6.766e-01,4.146e-02
6.806e-01,4.443e-02
6.847e-01,4.762e-02
6.888e-01,5.103e-02
6.929e-01,5.470e-02
6.969e-01,5.863e-02
7.010e-01,6.285e-02
7.051e-01,6.737e-02
7.091e-01,7.223e-02
7.132e-01,7.744e-02
7.173e-01,8.303e-02
7.213e-01,8.904e-02
7.254e-01,9.550e-02
7.295e-01,1.024e-01
7.335e-01,1.099e-01
7.376e-01,1.179e-01
7.417e-01,1.265e-01
7.457e-01,1.358e-01
7.498e-01,1.457e-01
7.539e-01,1.565e-01
7.579e-01,1.680e-01
7.620e-01,1.805e-01
7.661e-01,1.939e-01
7.701e-01,2.083e-01
7.742e-01,2.239e-01
7.783e-01,2.408e-01
7.824e-01,2.589e-01
7.864e-01,2.786e-01
7.905e-01,2.998e-01
7.946e-01,3.227e-01
7.986e-01,3.475e-01
8.027e-01,3.744e-01
8.068e-01,4.035e-01
8.108e-01,4.350e-01
8.149e-01,4.693e-01
8.190e-01,5.064e-01
8.230e-01,5.468e-01
8.271e-01,5.907e-01
8.312e-01,6.386e-01
8.352e-01,6.907e-01
8.393e-01,7.475e-01
8.434e-01,8.096e-01
8.474e-01,8.775e-01
8.515e-01,9.518e-01
8.556e-01,1.033e+00
8.596e-01,1.123e+00
8.637e-01,1.221e+00
8.678e-01,1.329e+00
8.719e-01,1.449e+00
8.759e-01,1.581e+00
8.800e-01,1.727e+00
8.841e-01,1.889e+00
8.881e-01,2.070e+00
8.922e-01,2.272e+00
8.963e-01,2.497e+00
9.003e-01,2.751e+00
9.044e-01,3.037e+00
9.085e-01,3.360e+00
9.125e-01,3.727e+00
9.166e-01,4.147e+00
9.207e-01,4.630e+00
9.247e-01,5.188e+00
9.288e-01,5.840e+00
9.329e-01,6.608e+00
9.369e-01,7.523e+00
9.410e-01,8.630e+00
9.451e-01,9.993e+00
9.491e-01,1.171e+01
9.532e-01,1.395e+01
9.573e-01,1.702e+01
9.614e-01,2.156e+01
9.654e-01,2.940e+01
9.695e-01,5.119e+01
9.736e-01,0.000e+00
9.776e-01,0.000e+00
9.817e-01,0.000e+00
9.858e-01,0.000e+00
9.898e-01,0.000e+00
9.939e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_43.csv <==
transmittance,probability_density
2.015e-01,8.893e-07
2.055e-01,1.018e-06
2.096e-01,1.162e-06
2.136e-01,1.324e-06
2.176e-01,1.507e-06
2.216e-01,1.711e-06
2.256e-01,1.940e-06
2.296e-01,2.196e-06
2.336e-01,2.482e-06
2.376e-01,2.800e-06
2.416e-01,3.155e-06
2.456e-01,3.550e-06
2.496e-01,3.988e-06
2.536e-01,4.475e-06
2.576e-01,5.015e-06
2.616e-01,5.613e-06
2.656e-01,6.274e-06
2.696e-01,7.005e-06
2.736e-01,7.812e-06
2.776e-01,8.703e-06
2.816e-01,9.684e-06
2.856e-01,1.076e-05
2.896e-01,1.195e-05
2.936e-01,1.326e-05
2.976e-01,1.470e-05
3.016e-01,1.628e-05
3.056e-01,1.800e-05
3.096e-01,1.990e-05
3.136e-01,2.198e-05
3.176e-01,2.425e-05
3.216e-01,2.673e-05
3.256e-01,2.945e-05
3.296e-01,3.242e-05
3.336e-01,3.566e-05
3.376e-01,3.920e-05
3.416e-01,4.305e-05
3.456e-01,4.725e-05
3.496e-01,5.183e-05
3.536e-01,5.681e-05
3.576e-01,6.223e-05
3.616e-01,6.812e-05
3.656e-01,7.453e-05
3.696e-01,8.149e-05
3.736e-01,8.904e-05
3.776e-01,9.725e-05
3.816e-01,1.061e-04
3.857e-01,1.158e-04
3.897e-01,1.263e-04
3.937e-01,1.376e-04
3.977e-01,1.499e-04
4.017e-01,1.631e-04
4.057e-01,1.775e-04
4.097e-01,1.931e-04
4.137e-01,2.099e-04
4.177e-01,2.281e-04
4.217e-01,2.478e-04
4.257e-01,2.690e-04
4.297e-01,2.919e-04
4.337e-01,3.167e-04
4.377e-01,3.434e-04
4.417e-01,3.722e-04
4.457e-01,4.033e-04
4.497e-01,4.369e-04
4.537e-01,4.730e-04
4.577e-01,5.120e-04
4.617e-01,5.540e-04
4.657e-01,5.992e-04
4.697e-01,6.479e-04
4.737e-01,7.003e-04
4.777e-01,7.568e-04
4.817e-01,8.176e-04
4.857e-01,8.829e-04
4.897e-01,9.533e-04
4.937e-01,1.029e-03
4.977e-01,1.110e-03
5.017e-01,1.198e-03
5.057e-01,1.292e-03
5.097e-01,1.393e-03
5.137e-01,1.501e-03
5.177e-01,1.618e-03
5.217e-01,1.743e-03
5.257e-01,1.878e-03
5.297e-01,2.023e-03
5.337e-01,2.178e-03
5.377e-01,2.345e-03
5.417e-01,2.524e-03
5.457e-01,2.716e-03
5.497e-01,2.922e-03
5.537e-01,3.143e-03
5.577e-01,3.381e-03
5.618e-01,3.636e-03
5.658e-01,3.909e-03
5.698e-01,4.203e-03
5.738e-01,4.518e-03
5.778e-01,4.855e-03
5.818e-01,5.218e-03
5.858e-01,5.606e-03
5.898e-01,6.023e-03
5.938e-01,6.470e-03
5.978e-01,6.949e-03
6.018e-01,7.464e-03
6.058e-01,8.015e-03
6.098e-01,8.607e-03
6.138e-01,9.241e-03
6.178e-01,9.922e-03
6.218e-01,1.065e-02
6.258e-01,1.143e-02
6.298e-01,1.227e-02
6.338e-01,1.317e-02
6.378e-01,1.414e-02
6.418e-01,1.518e-02
6.458e-01,1.629e-02
6.498e-01,1.748e-02
6.538e-01,1.876e-02
6.578e-01,2.013e-02
6.618e-01,2.160e-02
6.658e-01,2.318e-02
6.698e-01,2.488e-02
6.738e-01,2.670e-02
6.778e-01,2.866e-02
6.818e-01,3.076e-02
6.858e-01,3.301e-02
6.898e-01,3.543e-02
6.938e-01,3.803e-02
6.978e-01,4.082e-02
7.018e-01,4.383e-02
7.058e-01,4.705e-02
7.098e-01,5.052e-02
7.138e-01,5.425e-02
7.178e-01,5.826e-02
7.218e-01,6.257e-02
7.258e-01,6.722e-02
7.298e-01,7.221e-02
7.338e-01,7.759e-02
7.379e-01,8.338e-02
7.419e-01,8.962e-02
7.459e-01,9.634e-02
7.499e-01,1.036e-01
7.539e-01,1.114e-01
7.579e-01,1.198e-01
7.619e-01,1.289e-01
7.659e-01,1.387e-01
7.699e-01,1.493e-01
7.739e-01,1.608e-01
7.779e-01,1.731e-01
7.819e-01,1.865e-01
7.859e-01,2.010e-01
7.899e-01,2.167e-01
7.939e-01,2.337e-01
7.979e-01,2.521e-01
8.019e-01,2.721e-01
8.059e-01,2.937e-01
8.099e-01,3.173e-01
8.139e-01,3.428e-01
8.179e-01,3.706e-01
8.219e-01,4.009e-01
8.259e-01,4.339e-01
8.299e-01,4.698e-01
8.339e-01,5.091e-01
8.379e-01,5.519e-01
8.419e-01,5.988e-01
8.459e-01,6.501e-01
8.499e-01,7.064e-01
8.539e-01,7.681e-01
8.579e-01,8.360e-01
8.619e-01,9.106e-01
8.659e-01,9.929e-01
8.699e-01,1.084e+00
8.739e-01,1.184e+00
8.779e-01,1.296e+00
8.819e-01,1.419e+00
8.859e-01,1.557e+00
8.899e-01,1.710e+00
8.939e-01,1.882e+00
8.979e-01,2.075e+00
9.019e-01,2.291e+00
9.059e-01,2.536e+00
9.099e-01,2.813e+00
9.140e-01,3.128e+00
9.180e-01,3.489e+00
9.220e-01,3.904e+00
9.260e-01,4.384e+00
9.300e-01,4.944e+00
9.340e-01,5.602e+00
9.380e-01,6.383e+00
9.420e-01,7.322e+00
9.460e-01,8.467e+00
9.500e-01,9.890e+00
9.540e-01,1.170e+01
9.580e-01,1.409e+01
9.620e-01,1.741e+01
9.660e-01,2.239e+01
9.700e-01,3.114e+01
9.740e-01,5.581e+01
9.780e-01,0.000e+00
9.820e-01,0.000e+00
9.860e-01,0.000e+00
9.900e-01,0.000e+00
9.940e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_44.csv <==
transmittance,probability_density
2.132e-01,6.717e-07
2.171e-01,7.646e-07
2.210e-01,8.689e-07
2.250e-01,9.858e-07
2.289e-01,1.117e-06
2.329e-01,1.263e-06
2.368e-01,1.426e-06
2.408e-01,1.608e-06
2.447e-01,1.811e-06
2.487e-01,2.036e-06
2.526e-01,2.286e-06
2.565e-01,2.564e-06
2.605e-01,2.873e-06
2.644e-01,3.214e-06
2.684e-01,3.592e-06
2.723e-01,4.010e-06
2.763e-01,4.471e-06
2.802e-01,4.980e-06
2.841e-01,5.542e-06
2.881e-01,6.160e-06
2.920e-01,6.841e-06
2.960e-01,7.590e-06
2.999e-01,8.413e-06
3.039e-01,9.317e-06
3.078e-01,1.031e-05
3.118e-01,1.140e-05
3.157e-01,1.259e-05
3.196e-01,1.390e-05
3.236e-01,1.533e-05
3.275e-01,1.689e-05
3.315e-01,1.860e-05
3.354e-01,2.047e-05
3.394e-01,2.251e-05
3.433e-01,2.473e-05
3.473e-01,2.716e-05
3.512e-01,2.981e-05
3.551e-01,3.269e-05
3.591e-01,3.583e-05
3.630e-01,3.924e-05
3.670e-01,4.296e-05
3.709e-01,4.700e-05
3.749e-01,5.140e-05
3.788e-01,5.617e-05
3.827e-01,6.135e-05
3.867e-01,6.698e-05
3.906e-01,7.309e-05
3.946e-01,7.971e-05
3.985e-01,8.689e-05
4.025e-01,9.467e-05
4.064e-01,1.031e-04
4.104e-01,1.122e-04
4.143e-01,1.221e-04
4.182e-01,1.328e-04
4.222e-01,1.444e-04
4.261e-01,1.569e-04
4.301e-01,1.704e-04
4.340e-01,1.850e-04
4.380e-01,2.009e-04
4.419e-01,2.179e-04
4.459e-01,2.364e-04
4.498e-01,2.563e-04
4.537e-01,2.777e-04
4.577e-01,3.009e-04
4.616e-01,3.259e-04
4.656e-01,3.529e-04
4.695e-01,3.820e-04
4.735e-01,4.134e-04
4.774e-01,4.472e-04
4.814e-01,4.836e-04
4.853e-01,5.228e-04
4.892e-01,5.651e-04
4.932e-01,6.106e-04
4.971e-01,6.597e-04
5.011e-01,7.124e-04
5.050e-01,7.692e-04
5.090e-01,8.304e-04
5.129e-01,8.962e-04
5.168e-01,9.669e-04
5.208e-01,1.043e-03
5.247e-01,1.125e-03
5.287e-01,1.213e-03
5.326e-01,1.308e-03
5.366e-01,1.410e-03
5.405e-01,1.519e-03
5.445e-01,1.637e-03
5.484e-01,1.763e-03
5.523e-01,1.899e-03
5.563e-01,2.045e-03
5.602e-01,2.202e-03
5.642e-01,2.371e-03
5.681e-01,2.552e-03
5.721e-01,2.747e-03
5.760e-01,2.956e-03
5.800e-01,3.181e-03
5.839e-01,3.422e-03
5.878e-01,3.682e-03
5.918e-01,3.960e-03
5.957e-01,4.260e-03
5.997e-01,4.581e-03
6.036e-01,4.926e-03
6.076e-01,5.297e-03
6.115e-01,5.695e-03
6.155e-01,6.123e-03
6.194e-01,6.583e-03
6.233e-01,7.076e-03
6.273e-01,7.606e-03
6.312e-01,8.176e-03
6.352e-01,8.788e-03
6.391e-01,9.445e-03
6.431e-01,1.015e-02
6.470e-01,1.091e-02
6.509e-01,1.173e-02
6.549e-01,1.260e-02
6.588e-01,1.354e-02
6.628e-01,1.456e-02
6.667e-01,1.564e-02
6.707e-01,1.681e-02
6.746e-01,1.807e-02
6.786e-01,1.942e-02
6.825e-01,2.088e-02
6.864e-01,2.244e-02
6.904e-01,2.412e-02
6.943e-01,2.594e-02
6.983e-01,2.788e-02
7.022e-01,2.998e-02
7.062e-01,3.224e-02
7.101e-01,3.467e-02
7.141e-01,3.729e-02
7.180e-01,4.011e-02
7.219e-01,4.316e-02
7.259e-01,4.643e-02
7.298e-01,4.997e-02
7.338e-01,5.378e-02
7.377e-01,5.789e-02
7.417e-01,6.233e-02
7.456e-01,6.712e-02
7.496e-01,7.229e-02
7.535e-01,7.788e-02
7.574e-01,8.391e-02
7.614e-01,9.044e-02
7.653e-01,9.750e-02
7.693e-01,1.051e-01
7.732e-01,1.134e-01
7.772e-01,1.223e-01
7.811e-01,1.320e-01
7.850e-01,1.426e-01
7.890e-01,1.540e-01
7.929e-01,1.663e-01
7.969e-01,1.798e-01
8.008e-01,1.944e-01
8.048e-01,2.102e-01
8.087e-01,2.275e-01
8.127e-01,2.463e-01
8.166e-01,2.668e-01
8.205e-01,2.891e-01
8.245e-01,3.135e-01
8.284e-01,3.401e-01
8.324e-01,3.692e-01
8.363e-01,4.010e-01
8.403e-01,4.359e-01
8.442e-01,4.741e-01
8.482e-01,5.161e-01
8.521e-01,5.622e-01
8.560e-01,6.130e-01
8.600e-01,6.689e-01
8.639e-01,7.307e-01
8.679e-01,7.989e-01
8.718e-01,8.745e-01
8.758e-01,9.583e-01
8.797e-01,1.051e+00
8.836e-01,1.155e+00
8.876e-01,1.271e+00
8.915e-01,1.400e+00
8.955e-01,1.545e+00
8.994e-01,1.708e+00
9.034e-01,1.892e+00
9.073e-01,2.100e+00
9.113e-01,2.337e+00
9.152e-01,2.606e+00
9.191e-01,2.915e+00
9.231e-01,3.271e+00
9.270e-01,3.684e+00
9.310e-01,4.164e+00
9.349e-01,4.729e+00
9.389e-01,5.399e+00
9.428e-01,6.202e+00
9.468e-01,7.176e+00
9.507e-01,8.378e+00
9.546e-01,9.891e+00
9.586e-01,1.185e+01
9.625e-01,1.447e+01
9.665e-01,1.817e+01
9.704e-01,2.390e+01
9.744e-01,3.443e+01
9.783e-01,6.901e+01
9.823e-01,0.000e+00
9.862e-01,0.000e+00
9.901e-01,0.000e+00
9.941e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_45.csv <==
transmittance,probability_density
1.996e-03,8.812e-07
5.988e-03,3.568e-05
9.980e-03,1.996e-04
1.397e-02,6.206e-04
1.796e-02,1.448e-03
2.196e-02,2.849e-03
2.595e-02,5.005e-03
2.994e-02,8.111e-03
3.393e-02,1.237e-02
3.792e-02,1.801e-02
4.191e-02,2.524e-02
4.591e-02,3.431e-02
4.990e-02,4.546e-02
5.389e-02,5.895e-02
5.788e-02,7.503e-02
6.187e-02,9.398e-02
6.587e-02,1.161e-01
6.986e-02,1.416e-01
7.385e-02,1.708e-01
7.784e-02,2.040e-01
8.183e-02,2.416e-01
8.583e-02,2.838e-01
8.982e-02,3.309e-01
9.381e-02,3.832e-01
9.780e-02,4.412e-01
1.018e-01,5.050e-01
1.058e-01,5.751e-01
1.098e-01,6.518e-01
1.138e-01,7.355e-01
1.178e-01,8.264e-01
1.218e-01,9.250e-01
1.257e-01,1.032e+00
1.297e-01,1.147e+00
1.337e-01,1.270e+00
1.377e-01,1.403e+00
1.417e-01,1.546e+00
1.457e-01,1.698e+00
1.497e-01,1.860e+00
1.537e-01,2.034e+00
1.577e-01,2.218e+00
1.617e-01,2.414e+00
1.657e-01,2.621e+00
1.697e-01,2.842e+00
1.736e-01,3.074e+00
1.776e-01,3.320e+00
1.816e-01,3.580e+00
1.856e-01,3.853e+00
1.896e-01,4.141e+00
1.936e-01,4.444e+00
1.976e-01,4.762e+00
2.016e-01,5.096e+00
2.056e-01,5.446e+00
2.096e-01,5.813e+00
2.136e-01,6.197e+00
2.176e-01,6.599e+00
2.216e-01,7.019e+00
2.255e-01,7.458e+00
2.295e-01,7.915e+00
2.335e-01,8.392e+00
2.375e-01,8.890e+00
2.415e-01,9.408e+00
2.455e-01,9.947e+00
2.495e-01,1.051e+01
2.535e-01,1.109e+01
2.575e-01,1.170e+01
2.615e-01,1.233e+01
2.655e-01,1.298e+01
2.695e-01,1.367e+01
2.734e-01,1.438e+01
2.774e-01,1.512e+01
2.814e-01,0.000e+00
2.854e-01,0.000e+00
2.894e-01,0.000e+00
2.934e-01,0.000e+00
2.974e-01,0.000e+00
3.014e-01,0.000e+00
3.054e-01,0.000e+00
3.094e-01,0.000e+00
3.134e-01,0.000e+00
3.174e-01,0.000e+00
3.213e-01,0.000e+00
3.253e-01,0.000e+00
3.293e-01,0.000e+00
3.333e-01,0.000e+00
3.373e-01,0.000e+00
3.413e-01,0.000e+00
3.453e-01,0.000e+00
3.493e-01,0.000e+00
3.533e-01,0.000e+00
3.573e-01,0.000e+00
3.613e-01,0.000e+00
3.653e-01,0.000e+00
3.693e-01,0.000e+00
3.732e-01,0.000e+00
3.772e-01,0.000e+00
3.812e-01,0.000e+00
3.852e-01,0.000e+00
3.892e-01,0.000e+00
3.932e-01,0.000e+00
3.972e-01,0.000e+00
4.012e-01,0.000e+00
4.052e-01,0.000e+00
4.092e-01,0.000e+00
4.132e-01,0.000e+00
4.172e-01,0.000e+00
4.211e-01,0.000e+00
4.251e-01,0.000e+00
4.291e-01,0.000e+00
4.331e-01,0.000e+00
4.371e-01,0.000e+00
4.411e-01,0.000e+00
4.451e-01,0.000e+00
4.491e-01,0.000e+00
4.531e-01,0.000e+00
4.571e-01,0.000e+00
4.611e-01,0.000e+00
4.651e-01,0.000e+00
4.690e-01,0.000e+00
4.730e-01,0.000e+00
4.770e-01,0.000e+00
4.810e-01,0.000e+00
4.850e-01,0.000e+00
4.890e-01,0.000e+00
4.930e-01,0.000e+00
4.970e-01,0.000e+00
5.010e-01,0.000e+00
5.050e-01,0.000e+00
5.090e-01,0.000e+00
5.130e-01,0.000e+00
5.170e-01,0.000e+00
5.209e-01,0.000e+00
5.249e-01,0.000e+00
5.289e-01,0.000e+00
5.329e-01,0.000e+00
5.369e-01,0.000e+00
5.409e-01,0.000e+00
5.449e-01,0.000e+00
5.489e-01,0.000e+00
5.529e-01,0.000e+00
5.569e-01,0.000e+00
5.609e-01,0.000e+00
5.649e-01,0.000e+00
5.688e-01,0.000e+00
5.728e-01,0.000e+00
5.768e-01,0.000e+00
5.808e-01,0.000e+00
5.848e-01,0.000e+00
5.888e-01,0.000e+00
5.928e-01,0.000e+00
5.968e-01,0.000e+00
6.008e-01,0.000e+00
6.048e-01,0.000e+00
6.088e-01,0.000e+00
6.128e-01,0.000e+00
6.167e-01,0.000e+00
6.207e-01,0.000e+00
6.247e-01,0.000e+00
6.287e-01,0.000e+00
6.327e-01,0.000e+00
6.367e-01,0.000e+00
6.407e-01,0.000e+00
6.447e-01,0.000e+00
6.487e-01,0.000e+00
6.527e-01,0.000e+00
6.567e-01,0.000e+00
6.607e-01,0.000e+00
6.647e-01,0.000e+00
6.686e-01,0.000e+00
6.726e-01,0.000e+00
6.766e-01,0.000e+00
6.806e-01,0.000e+00
6.846e-01,0.000e+00
6.886e-01,0.000e+00
6.926e-01,0.000e+00
6.966e-01,0.000e+00
7.006e-01,0.000e+00
7.046e-01,0.000e+00
7.086e-01,0.000e+00
7.126e-01,0.000e+00
7.165e-01,0.000e+00
7.205e-01,0.000e+00
7.245e-01,0.000e+00
7.285e-01,0.000e+00
7.325e-01,0.000e+00
7.365e-01,0.000e+00
7.405e-01,0.000e+00
7.445e-01,0.000e+00
7.485e-01,0.000e+00
7.525e-01,0.000e+00
7.565e-01,0.000e+00
7.605e-01,0.000e+00
7.644e-01,0.000e+00
7.684e-01,0.000e+00
7.724e-01,0.000e+00
7.764e-01,0.000e+00
7.804e-01,0.000e+00
7.844e-01,0.000e+00
7.884e-01,0.000e+00
7.924e-01,0.000e+00
7.964e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_46.csv <==
transmittance,probability_density
2.360e-01,3.640e-07
2.398e-01,4.109e-07
2.437e-01,4.632e-07
2.475e-01,5.214e-07
2.513e-01,5.863e-07
2.552e-01,6.584e-07
2.590e-01,7.386e-07
2.628e-01,8.275e-07
2.666e-01,9.261e-07
2.705e-01,1.035e-06
2.743e-01,1.156e-06
2.781e-01,1.290e-06
2.820e-01,1.438e-06
2.858e-01,1.601e-06
2.896e-01,1.781e-06
2.934e-01,1.979e-06
2.973e-01,2.197e-06
3.011e-01,2.438e-06
3.049e-01,2.702e-06
3.088e-01,2.993e-06
3.126e-01,3.312e-06
3.164e-01,3.663e-06
3.203e-01,4.047e-06
3.241e-01,4.469e-06
3.279e-01,4.931e-06
3.317e-01,5.437e-06
3.356e-01,5.991e-06
3.394e-01,6.597e-06
3.432e-01,7.259e-06
3.471e-01,7.983e-06
3.509e-01,8.773e-06
3.547e-01,9.636e-06
3.586e-01,1.058e-05
3.624e-01,1.160e-05
3.662e-01,1.272e-05
3.700e-01,1.394e-05
3.739e-01,1.527e-05
3.777e-01,1.672e-05
3.815e-01,1.829e-05
3.854e-01,2.000e-05
3.892e-01,2.186e-05
3.930e-01,2.389e-05
3.968e-01,2.609e-05
4.007e-01,2.848e-05
4.045e-01,3.107e-05
4.083e-01,3.388e-05
4.122e-01,3.694e-05
4.160e-01,4.025e-05
4.198e-01,4.384e-05
4.237e-01,4.774e-05
4.275e-01,5.196e-05
4.313e-01,5.653e-05
4.351e-01,6.148e-05
4.390e-01,6.685e-05
4.428e-01,7.265e-05
4.466e-01,7.893e-05
4.505e-01,8.573e-05
4.543e-01,9.309e-05
4.581e-01,1.010e-04
4.619e-01,1.096e-04
4.658e-01,1.189e-04
4.696e-01,1.290e-04
4.734e-01,1.398e-04
4.773e-01,1.516e-04
4.811e-01,1.642e-04
4.849e-01,1.779e-04
4.888e-01,1.927e-04
4.926e-01,2.086e-04
4.964e-01,2.258e-04
5.002e-01,2.444e-04
5.041e-01,2.645e-04
5.079e-01,2.861e-04
5.117e-01,3.094e-04
5.156e-01,3.346e-04
5.194e-01,3.617e-04
5.232e-01,3.909e-04
5.271e-01,4.225e-04
5.309e-01,4.565e-04
5.347e-01,4.932e-04
5.385e-01,5.327e-04
5.424e-01,5.753e-04
5.462e-01,6.212e-04
5.500e-01,6.706e-04
5.539e-01,7.239e-04
5.577e-01,7.813e-04
5.615e-01,8.432e-04
5.653e-01,9.098e-04
5.692e-01,9.816e-04
5.730e-01,1.059e-03
5.768e-01,1.142e-03
5.807e-01,1.232e-03
5.845e-01,1.329e-03
5.883e-01,1.433e-03
5.922e-01,1.545e-03
5.960e-01,1.666e-03
5.998e-01,1.796e-03
6.036e-01,1.936e-03
6.075e-01,2.087e-03
6.113e-01,2.249e-03
6.151e-01,2.424e-03
6.190e-01,2.613e-03
6.228e-01,2.816e-03
6.266e-01,3.035e-03
6.304e-01,3.271e-03
6.343e-01,3.525e-03
6.381e-01,3.799e-03
6.419e-01,4.094e-03
6.458e-01,4.412e-03
6.496e-01,4.754e-03
6.534e-01,5.123e-03
6.573e-01,5.522e-03
6.611e-01,5.951e-03
6.649e-01,6.413e-03
6.687e-01,6.912e-03
6.726e-01,7.451e-03
6.764e-01,8.031e-03
6.802e-01,8.657e-03
6.841e-01,9.333e-03
6.879e-01,1.006e-02
6.917e-01,1.085e-02
6.956e-01,1.170e-02
6.994e-01,1.262e-02
7.032e-01,1.361e-02
7.070e-01,1.468e-02
7.109e-01,1.583e-02
7.147e-01,1.709e-02
7.185e-01,1.844e-02
7.224e-01,1.990e-02
7.262e-01,2.148e-02
7.300e-01,2.319e-02
7.338e-01,2.504e-02
7.377e-01,2.704e-02
7.415e-01,2.921e-02
7.453e-01,3.156e-02
7.492e-01,3.411e-02
7.530e-01,3.687e-02
7.568e-01,3.986e-02
7.607e-01,4.311e-02
7.645e-01,4.664e-02
7.683e-01,5.047e-02
7.721e-01,5.463e-02
7.760e-01,5.915e-02
7.798e-01,6.407e-02
7.836e-01,6.942e-02
7.875e-01,7.524e-02
7.913e-01,8.158e-02
7.951e-01,8.849e-02
7.989e-01,9.603e-02
8.028e-01,1.043e-01
8.066e-01,1.132e-01
8.104e-01,1.230e-01
8.143e-01,1.338e-01
8.181e-01,1.455e-01
8.219e-01,1.584e-01
8.258e-01,1.725e-01
8.296e-01,1.879e-01
8.334e-01,2.049e-01
8.372e-01,2.236e-01
8.411e-01,2.441e-01
8.449e-01,2.667e-01
8.487e-01,2.916e-01
8.526e-01,3.192e-01
8.564e-01,3.496e-01
8.602e-01,3.833e-01
8.641e-01,4.206e-01
8.679e-01,4.621e-01
8.717e-01,5.081e-01
8.755e-01,5.595e-01
8.794e-01,6.167e-01
8.832e-01,6.807e-01
8.870e-01,7.524e-01
8.909e-01,8.328e-01
8.947e-01,9.234e-01
8.985e-01,1.026e+00
9.023e-01,1.141e+00
9.062e-01,1.272e+00
9.100e-01,1.421e+00
9.138e-01,1.592e+00
9.177e-01,1.787e+00
9.215e-01,2.013e+00
9.253e-01,2.273e+00
9.292e-01,2.576e+00
9.330e-01,2.931e+00
9.368e-01,3.350e+00
9.406e-01,3.847e+00
9.445e-01,4.443e+00
9.483e-01,5.166e+00
9.521e-01,6.053e+00
9.560e-01,7.159e+00
9.598e-01,8.565e+00
9.636e-01,1.040e+01
9.674e-01,1.287e+01
9.713e-01,1.637e+01
9.751e-01,2.169e+01
9.789e-01,3.091e+01
9.828e-01,5.270e+01
9.866e-01,0.000e+00
9.904e-01,0.000e+00
9.943e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_47.csv <==
transmittance,probability_density
2.501e-01,2.857e-07
2.538e-01,3.210e-07
2.576e-01,3.602e-07
2.613e-01,4.037e-07
2.651e-01,4.519e-07
2.689e-01,5.054e-07
2.726e-01,5.647e-07
2.764e-01,6.303e-07
2.801e-01,7.028e-07
2.839e-01,7.829e-07
2.877e-01,8.714e-07
2.914e-01,9.689e-07
2.952e-01,1.076e-06
2.989e-01,1.195e-06
3.027e-01,1.325e-06
3.064e-01,1.469e-06
3.102e-01,1.627e-06
3.140e-01,1.800e-06
3.177e-01,1.990e-06
3.215e-01,2.199e-06
3.252e-01,2.428e-06
3.290e-01,2.679e-06
3.328e-01,2.954e-06
3.365e-01,3.254e-06
3.403e-01,3.584e-06
3.440e-01,3.944e-06
3.478e-01,4.338e-06
3.516e-01,4.768e-06
3.553e-01,5.238e-06
3.591e-01,5.751e-06
3.628e-01,6.310e-06
3.666e-01,6.921e-06
3.704e-01,7.586e-06
3.741e-01,8.311e-06
3.779e-01,9.101e-06
3.816e-01,9.961e-06
3.854e-01,1.090e-05
3.891e-01,1.192e-05
3.929e-01,1.302e-05
3.967e-01,1.423e-05
4.004e-01,1.554e-05
4.042e-01,1.696e-05
4.079e-01,1.850e-05
4.117e-01,2.018e-05
4.155e-01,2.200e-05
4.192e-01,2.398e-05
4.230e-01,2.612e-05
4.267e-01,2.844e-05
4.305e-01,3.096e-05
4.343e-01,3.370e-05
4.380e-01,3.666e-05
4.418e-01,3.986e-05
4.455e-01,4.334e-05
4.493e-01,4.710e-05
4.531e-01,5.117e-05
4.568e-01,5.558e-05
4.606e-01,6.035e-05
4.643e-01,6.551e-05
4.681e-01,7.109e-05
4.718e-01,7.712e-05
4.756e-01,8.365e-05
4.794e-01,9.070e-05
4.831e-01,9.833e-05
4.869e-01,1.066e-04
4.906e-01,1.155e-04
4.944e-01,1.251e-04
4.982e-01,1.355e-04
5.019e-01,1.467e-04
5.057e-01,1.588e-04
5.094e-01,1.719e-04
5.132e-01,1.860e-04
5.170e-01,2.013e-04
5.207e-01,2.177e-04
5.245e-01,2.355e-04
5.282e-01,2.547e-04
5.320e-01,2.753e-04
5.358e-01,2.976e-04
5.395e-01,3.217e-04
5.433e-01,3.477e-04
5.470e-01,3.757e-04
5.508e-01,4.059e-04
5.545e-01,4.384e-04
5.583e-01,4.736e-04
5.621e-01,5.114e-04
5.658e-01,5.523e-04
5.696e-01,5.963e-04
5.733e-01,6.438e-04
5.771e-01,6.950e-04
5.809e-01,7.503e-04
5.846e-01,8.098e-04
5.884e-01,8.740e-04
5.921e-01,9.432e-04
5.959e-01,1.018e-03
5.997e-01,1.098e-03
6.034e-01,1.185e-03
6.072e-01,1.278e-03
6.109e-01,1.379e-03
6.147e-01,1.488e-03
6.185e-01,1.605e-03
6.222e-01,1.732e-03
6.260e-01,1.868e-03
6.297e-01,2.015e-03
6.335e-01,2.174e-03
6.372e-01,2.345e-03
6.410e-01,2.530e-03
6.448e-01,2.729e-03
6.485e-01,2.944e-03
6.523e-01,3.175e-03
6.560e-01,3.426e-03
6.598e-01,3.696e-03
6.636e-01,3.987e-03
6.673e-01,4.302e-03
6.711e-01,4.642e-03
6.748e-01,5.009e-03
6.786e-01,5.405e-03
6.824e-01,5.833e-03
6.861e-01,6.296e-03
6.899e-01,6.796e-03
6.936e-01,7.336e-03
6.974e-01,7.920e-03
7.012e-01,8.552e-03
7.049e-01,9.235e-03
7.087e-01,9.974e-03
7.124e-01,1.077e-02
7.162e-01,1.164e-02
7.199e-01,1.258e-02
7.237e-01,1.359e-02
7.275e-01,1.469e-02
7.312e-01,1.588e-02
7.350e-01,1.717e-02
7.387e-01,1.857e-02
7.425e-01,2.009e-02
7.463e-01,2.173e-02
7.500e-01,2.352e-02
7.538e-01,2.546e-02
7.575e-01,2.757e-02
7.613e-01,2.986e-02
7.651e-01,3.235e-02
7.688e-01,3.505e-02
7.726e-01,3.800e-02
7.763e-01,4.121e-02
7.801e-01,4.470e-02
7.839e-01,4.850e-02
7.876e-01,5.265e-02
7.914e-01,5.718e-02
7.951e-01,6.212e-02
7.989e-01,6.752e-02
8.026e-01,7.342e-02
8.064e-01,7.987e-02
8.102e-01,8.693e-02
8.139e-01,9.467e-02
8.177e-01,1.031e-01
8.214e-01,1.124e-01
8.252e-01,1.226e-01
8.290e-01,1.339e-01
8.327e-01,1.462e-01
8.365e-01,1.598e-01
8.402e-01,1.748e-01
8.440e-01,1.913e-01
8.478e-01,2.095e-01
8.515e-01,2.297e-01
8.553e-01,2.520e-01
8.590e-01,2.767e-01
8.628e-01,3.042e-01
8.666e-01,3.347e-01
8.703e-01,3.687e-01
8.741e-01,4.065e-01
8.778e-01,4.489e-01
8.816e-01,4.962e-01
8.853e-01,5.493e-01
8.891e-01,6.089e-01
8.929e-01,6.761e-01
8.966e-01,7.519e-01
9.004e-01,8.377e-01
9.041e-01,9.351e-01
9.079e-01,1.046e+00
9.117e-01,1.172e+00
9.154e-01,1.317e+00
9.192e-01,1.484e+00
9.229e-01,1.677e+00
9.267e-01,1.901e+00
9.305e-01,2.162e+00
9.342e-01,2.468e+00
9.380e-01,2.831e+00
9.417e-01,3.262e+00
9.455e-01,3.781e+00
9.493e-01,4.410e+00
9.530e-01,5.183e+00
9.568e-01,6.146e+00
9.605e-01,7.369e+00
9.643e-01,8.955e+00
9.680e-01,1.107e+01
9.718e-01,1.402e+01
9.756e-01,1.837e+01
9.793e-01,2.541e+01
9.831e-01,3.911e+01
9.868e-01,8.668e+01
9.906e-01,0.000e+00
9.944e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_48.csv <==
transmittance,probability_density
2.657e-01,2.326e-07
2.694e-01,2.600e-07
2.731e-01,2.903e-07
2.768e-01,3.239e-07
2.805e-01,3.610e-07
2.842e-01,4.020e-07
2.878e-01,4.472e-07
2.915e-01,4.972e-07
2.952e-01,5.522e-07
2.989e-01,6.128e-07
3.026e-01,6.796e-07
3.062e-01,7.530e-07
3.099e-01,8.337e-07
3.136e-01,9.224e-07
3.173e-01,1.020e-06
3.210e-01,1.127e-06
3.246e-01,1.244e-06
3.283e-01,1.373e-06
3.320e-01,1.514e-06
3.357e-01,1.668e-06
3.394e-01,1.837e-06
3.430e-01,2.022e-06
3.467e-01,2.224e-06
3.504e-01,2.444e-06
3.541e-01,2.686e-06
3.578e-01,2.949e-06
3.614e-01,3.237e-06
3.651e-01,3.551e-06
3.688e-01,3.893e-06
3.725e-01,4.266e-06
3.762e-01,4.673e-06
3.798e-01,5.116e-06
3.835e-01,5.598e-06
3.872e-01,6.123e-06
3.909e-01,6.694e-06
3.946e-01,7.316e-06
3.982e-01,7.992e-06
4.019e-01,8.727e-06
4.056e-01,9.525e-06
4.093e-01,1.039e-05
4.130e-01,1.133e-05
4.166e-01,1.236e-05
4.203e-01,1.347e-05
4.240e-01,1.467e-05
4.277e-01,1.598e-05
4.314e-01,1.740e-05
4.351e-01,1.894e-05
4.387e-01,2.060e-05
4.424e-01,2.241e-05
4.461e-01,2.437e-05
4.498e-01,2.649e-05
4.535e-01,2.878e-05
4.571e-01,3.127e-05
4.608e-01,3.396e-05
4.645e-01,3.687e-05
4.682e-01,4.003e-05
4.719e-01,4.344e-05
4.755e-01,4.713e-05
4.792e-01,5.112e-05
4.829e-01,5.543e-05
4.866e-01,6.010e-05
4.903e-01,6.515e-05
4.939e-01,7.060e-05
4.976e-01,7.650e-05
5.013e-01,8.287e-05
5.050e-01,8.975e-05
5.087e-01,9.718e-05
5.123e-01,1.052e-04
5.160e-01,1.139e-04
5.197e-01,1.233e-04
5.234e-01,1.334e-04
5.271e-01,1.443e-04
5.307e-01,1.561e-04
5.344e-01,1.688e-04
5.381e-01,1.826e-04
5.418e-01,1.974e-04
5.455e-01,2.134e-04
5.491e-01,2.307e-04
5.528e-01,2.494e-04
5.565e-01,2.695e-04
5.602e-01,2.912e-04
5.639e-01,3.147e-04
5.675e-01,3.400e-04
5.712e-01,3.673e-04
5.749e-01,3.967e-04
5.786e-01,4.285e-04
5.823e-01,4.628e-04
5.859e-01,4.998e-04
5.896e-01,5.397e-04
5.933e-01,5.828e-04
5.970e-01,6.293e-04
6.007e-01,6.794e-04
6.044e-01,7.335e-04
6.080e-01,7.919e-04
6.117e-01,8.550e-04
6.154e-01,9.230e-04
6.191e-01,9.964e-04
6.228e-01,1.076e-03
6.264e-01,1.161e-03
6.301e-01,1.253e-03
6.338e-01,1.353e-03
6.375e-01,1.461e-03
6.412e-01,1.577e-03
6.448e-01,1.702e-03
6.485e-01,1.837e-03
6.522e-01,1.984e-03
6.559e-01,2.142e-03
6.596e-01,2.312e-03
6.632e-01,2.497e-03
6.669e-01,2.696e-03
6.706e-01,2.911e-03
6.743e-01,3.144e-03
6.780e-01,3.396e-03
6.816e-01,3.668e-03
6.853e-01,3.962e-03
6.890e-01,4.280e-03
6.927e-01,4.625e-03
6.964e-01,4.997e-03
7.000e-01,5.400e-03
7.037e-01,5.837e-03
7.074e-01,6.310e-03
7.111e-01,6.822e-03
7.148e-01,7.376e-03
7.184e-01,7.977e-03
7.221e-01,8.629e-03
7.258e-01,9.335e-03
7.295e-01,1.010e-02
7.332e-01,1.093e-02
7.368e-01,1.183e-02
7.405e-01,1.281e-02
7.442e-01,1.388e-02
7.479e-01,1.503e-02
7.516e-01,1.629e-02
7.552e-01,1.765e-02
7.589e-01,1.914e-02
7.626e-01,2.076e-02
7.663e-01,2.251e-02
7.700e-01,2.443e-02
7.737e-01,2.652e-02
7.773e-01,2.879e-02
7.810e-01,3.127e-02
7.847e-01,3.398e-02
7.884e-01,3.694e-02
7.921e-01,4.017e-02
7.957e-01,4.370e-02
7.994e-01,4.757e-02
8.031e-01,5.180e-02
8.068e-01,5.643e-02
8.105e-01,6.150e-02
8.141e-01,6.707e-02
8.178e-01,7.318e-02
8.215e-01,7.990e-02
8.252e-01,8.728e-02
8.289e-01,9.541e-02
8.325e-01,1.044e-01
8.362e-01,1.142e-01
8.399e-01,1.251e-01
8.436e-01,1.371e-01
8.473e-01,1.504e-01
8.509e-01,1.652e-01
8.546e-01,1.815e-01
8.583e-01,1.996e-01
8.620e-01,2.197e-01
8.657e-01,2.422e-01
8.693e-01,2.671e-01
8.730e-01,2.950e-01
8.767e-01,3.262e-01
8.804e-01,3.612e-01
8.841e-01,4.004e-01
8.877e-01,4.445e-01
8.914e-01,4.941e-01
8.951e-01,5.503e-01
8.988e-01,6.138e-01
9.025e-01,6.859e-01
9.061e-01,7.680e-01
9.098e-01,8.618e-01
9.135e-01,9.692e-01
9.172e-01,1.093e+00
9.209e-01,1.235e+00
9.246e-01,1.400e+00
9.282e-01,1.593e+00
9.319e-01,1.818e+00
9.356e-01,2.084e+00
9.393e-01,2.398e+00
9.430e-01,2.774e+00
9.466e-01,3.227e+00
9.503e-01,3.777e+00
9.540e-01,4.455e+00
9.577e-01,5.300e+00
9.614e-01,6.373e+00
9.650e-01,7.763e+00
9.687e-01,9.612e+00
9.724e-01,1.216e+01
9.761e-01,1.585e+01
9.798e-01,2.162e+01
9.834e-01,3.189e+01
9.871e-01,5.668e+01
9.908e-01,0.000e+00
9.945e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_49.csv <==
transmittance,probability_density
2.862e-01,2.153e-07
2.898e-01,2.392e-07
2.934e-01,2.655e-07
2.970e-01,2.945e-07
3.006e-01,3.263e-07
3.041e-01,3.614e-07
3.077e-01,3.999e-07
3.113e-01,4.422e-07
3.149e-01,4.887e-07
3.184e-01,5.397e-07
3.220e-01,5.956e-07
3.256e-01,6.569e-07
3.292e-01,7.241e-07
3.328e-01,7.976e-07
3.363e-01,8.781e-07
3.399e-01,9.661e-07
3.435e-01,1.062e-06
3.471e-01,1.168e-06
3.506e-01,1.282e-06
3.542e-01,1.408e-06
3.578e-01,1.545e-06
3.614e-01,1.694e-06
3.650e-01,1.857e-06
3.685e-01,2.035e-06
3.721e-01,2.229e-06
3.757e-01,2.440e-06
3.793e-01,2.669e-06
3.828e-01,2.919e-06
3.864e-01,3.191e-06
3.900e-01,3.488e-06
3.936e-01,3.809e-06
3.972e-01,4.159e-06
4.007e-01,4.540e-06
4.043e-01,4.953e-06
4.079e-01,5.402e-06
4.115e-01,5.890e-06
4.150e-01,6.419e-06
4.186e-01,6.993e-06
4.222e-01,7.616e-06
4.258e-01,8.292e-06
4.294e-01,9.025e-06
4.329e-01,9.820e-06
4.365e-01,1.068e-05
4.401e-01,1.162e-05
4.437e-01,1.263e-05
4.472e-01,1.372e-05
4.508e-01,1.491e-05
4.544e-01,1.619e-05
4.580e-01,1.759e-05
4.616e-01,1.909e-05
4.651e-01,2.072e-05
4.687e-01,2.248e-05
4.723e-01,2.439e-05
4.759e-01,2.645e-05
4.794e-01,2.868e-05
4.830e-01,3.110e-05
4.866e-01,3.370e-05
4.902e-01,3.652e-05
4.938e-01,3.957e-05
4.973e-01,4.286e-05
5.009e-01,4.642e-05
5.045e-01,5.027e-05
5.081e-01,5.442e-05
5.116e-01,5.891e-05
5.152e-01,6.375e-05
5.188e-01,6.898e-05
5.224e-01,7.464e-05
5.260e-01,8.074e-05
5.295e-01,8.733e-05
5.331e-01,9.444e-05
5.367e-01,1.021e-04
5.403e-01,1.104e-04
5.438e-01,1.194e-04
5.474e-01,1.290e-04
5.510e-01,1.394e-04
5.546e-01,1.507e-04
5.582e-01,1.628e-04
5.617e-01,1.759e-04
5.653e-01,1.901e-04
5.689e-01,2.053e-04
5.725e-01,2.218e-04
5.760e-01,2.396e-04
5.796e-01,2.587e-04
5.832e-01,2.794e-04
5.868e-01,3.018e-04
5.904e-01,3.259e-04
5.939e-01,3.519e-04
5.975e-01,3.799e-04
6.011e-01,4.102e-04
6.047e-01,4.429e-04
6.082e-01,4.782e-04
6.118e-01,5.162e-04
6.154e-01,5.573e-04
6.190e-01,6.017e-04
6.225e-01,6.496e-04
6.261e-01,7.013e-04
6.297e-01,7.571e-04
6.333e-01,8.174e-04
6.369e-01,8.824e-04
6.404e-01,9.527e-04
6.440e-01,1.029e-03
6.476e-01,1.111e-03
6.512e-01,1.199e-03
6.547e-01,1.295e-03
6.583e-01,1.398e-03
6.619e-01,1.510e-03
6.655e-01,1.631e-03
6.691e-01,1.761e-03
6.726e-01,1.903e-03
6.762e-01,2.055e-03
6.798e-01,2.220e-03
6.834e-01,2.399e-03
6.869e-01,2.592e-03
6.905e-01,2.801e-03
6.941e-01,3.028e-03
6.977e-01,3.273e-03
7.013e-01,3.538e-03
7.048e-01,3.825e-03
7.084e-01,4.137e-03
7.120e-01,4.474e-03
7.156e-01,4.840e-03
7.191e-01,5.236e-03
7.227e-01,5.666e-03
7.263e-01,6.133e-03
7.299e-01,6.639e-03
7.335e-01,7.188e-03
7.370e-01,7.785e-03
7.406e-01,8.432e-03
7.442e-01,9.136e-03
7.478e-01,9.902e-03
7.513e-01,1.073e-02
7.549e-01,1.164e-02
7.585e-01,1.262e-02
7.621e-01,1.370e-02
7.657e-01,1.486e-02
7.692e-01,1.614e-02
7.728e-01,1.752e-02
7.764e-01,1.904e-02
7.800e-01,2.069e-02
7.835e-01,2.249e-02
7.871e-01,2.446e-02
7.907e-01,2.661e-02
7.943e-01,2.897e-02
7.979e-01,3.154e-02
8.014e-01,3.436e-02
8.050e-01,3.745e-02
8.086e-01,4.084e-02
8.122e-01,4.456e-02
8.157e-01,4.864e-02
8.193e-01,5.312e-02
8.229e-01,5.806e-02
8.265e-01,6.349e-02
8.301e-01,6.947e-02
8.336e-01,7.606e-02
8.372e-01,8.334e-02
8.408e-01,9.138e-02
8.444e-01,1.003e-01
8.479e-01,1.101e-01
8.515e-01,1.210e-01
8.551e-01,1.331e-01
8.587e-01,1.466e-01
8.623e-01,1.615e-01
8.658e-01,1.782e-01
8.694e-01,1.968e-01
8.730e-01,2.176e-01
8.766e-01,2.408e-01
8.801e-01,2.669e-01
8.837e-01,2.962e-01
8.873e-01,3.291e-01
8.909e-01,3.663e-01
8.945e-01,4.082e-01
8.980e-01,4.558e-01
9.016e-01,5.098e-01
9.052e-01,5.712e-01
9.088e-01,6.414e-01
9.123e-01,7.217e-01
9.159e-01,8.140e-01
9.195e-01,9.205e-01
9.231e-01,1.044e+00
9.267e-01,1.187e+00
9.302e-01,1.355e+00
9.338e-01,1.551e+00
9.374e-01,1.784e+00
9.410e-01,2.060e+00
9.445e-01,2.391e+00
9.481e-01,2.791e+00
9.517e-01,3.279e+00
9.553e-01,3.881e+00
9.589e-01,4.633e+00
9.624e-01,5.589e+00
9.660e-01,6.828e+00
9.696e-01,8.473e+00
9.732e-01,1.073e+01
9.767e-01,1.397e+01
9.803e-01,1.892e+01
9.839e-01,2.735e+01
9.875e-01,4.506e+01
9.911e-01,1.236e+02
9.946e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_5.csv <==
transmittance,probability_density
2.072e-03,2.109e-07
6.217e-03,1.016e-05
1.036e-02,6.167e-05
1.451e-02,2.023e-04
1.865e-02,4.916e-04
2.280e-02,9.990e-04
2.694e-02,1.803e-03
3.109e-02,2.990e-03
3.523e-02,4.655e-03
3.938e-02,6.898e-03
4.352e-02,9.828e-03
4.767e-02,1.356e-02
5.181e-02,1.821e-02
5.595e-02,2.391e-02
6.010e-02,3.080e-02
6.424e-02,3.900e-02
6.839e-02,4.866e-02
7.253e-02,5.993e-02
7.668e-02,7.297e-02
8.082e-02,8.793e-02
8.497e-02,1.050e-01
8.911e-02,1.243e-01
9.326e-02,1.460e-01
9.740e-02,1.703e-01
1.015e-01,1.974e-01
1.057e-01,2.275e-01
1.098e-01,2.608e-01
1.140e-01,2.974e-01
1.181e-01,3.375e-01
1.223e-01,3.814e-01
1.264e-01,4.293e-01
1.306e-01,4.814e-01
1.347e-01,5.378e-01
1.389e-01,5.989e-01
1.430e-01,6.648e-01
1.471e-01,7.358e-01
1.513e-01,8.121e-01
1.554e-01,8.939e-01
1.596e-01,9.815e-01
1.637e-01,1.075e+00
1.679e-01,1.175e+00
1.720e-01,1.281e+00
1.762e-01,1.394e+00
1.803e-01,1.515e+00
1.844e-01,1.642e+00
1.886e-01,1.777e+00
1.927e-01,1.920e+00
1.969e-01,2.071e+00
2.010e-01,2.230e+00
2.052e-01,2.398e+00
2.093e-01,2.575e+00
2.135e-01,2.761e+00
2.176e-01,2.957e+00
2.217e-01,3.163e+00
2.259e-01,3.378e+00
2.300e-01,3.605e+00
2.342e-01,3.841e+00
2.383e-01,4.089e+00
2.425e-01,4.349e+00
2.466e-01,4.620e+00
2.508e-01,4.903e+00
2.549e-01,5.198e+00
2.591e-01,5.507e+00
2.632e-01,5.828e+00
2.673e-01,6.163e+00
2.715e-01,6.511e+00
2.756e-01,6.874e+00
2.798e-01,7.251e+00
2.839e-01,7.643e+00
2.881e-01,8.051e+00
2.922e-01,8.474e+00
2.964e-01,8.914e+00
3.005e-01,9.370e+00
3.046e-01,9.843e+00
3.088e-01,1.033e+01
3.129e-01,1.085e+01
3.171e-01,1.137e+01
3.212e-01,1.193e+01
3.254e-01,1.250e+01
3.295e-01,1.310e+01
3.337e-01,1.380e+01
3.378e-01,0.000e+00
3.419e-01,0.000e+00
3.461e-01,0.000e+00
3.502e-01,0.000e+00
3.544e-01,0.000e+00
3.585e-01,0.000e+00
3.627e-01,0.000e+00
3.668e-01,0.000e+00
3.710e-01,0.000e+00
3.751e-01,0.000e+00
3.792e-01,0.000e+00
3.834e-01,0.000e+00
3.875e-01,0.000e+00
3.917e-01,0.000e+00
3.958e-01,0.000e+00
4.000e-01,0.000e+00
4.041e-01,0.000e+00
4.083e-01,0.000e+00
4.124e-01,0.000e+00
4.166e-01,0.000e+00
4.207e-01,0.000e+00
4.248e-01,0.000e+00
4.290e-01,0.000e+00
4.331e-01,0.000e+00
4.373e-01,0.000e+00
4.414e-01,0.000e+00
4.456e-01,0.000e+00
4.497e-01,0.000e+00
4.539e-01,0.000e+00
4.580e-01,0.000e+00
4.621e-01,0.000e+00
4.663e-01,0.000e+00
4.704e-01,0.000e+00
4.746e-01,0.000e+00
4.787e-01,0.000e+00
4.829e-01,0.000e+00
4.870e-01,0.000e+00
4.912e-01,0.000e+00
4.953e-01,0.000e+00
4.994e-01,0.000e+00
5.036e-01,0.000e+00
5.077e-01,0.000e+00
5.119e-01,0.000e+00
5.160e-01,0.000e+00
5.202e-01,0.000e+00
5.243e-01,0.000e+00
5.285e-01,0.000e+00
5.326e-01,0.000e+00
5.368e-01,0.000e+00
5.409e-01,0.000e+00
5.450e-01,0.000e+00
5.492e-01,0.000e+00
5.533e-01,0.000e+00
5.575e-01,0.000e+00
5.616e-01,0.000e+00
5.658e-01,0.000e+00
5.699e-01,0.000e+00
5.741e-01,0.000e+00
5.782e-01,0.000e+00
5.823e-01,0.000e+00
5.865e-01,0.000e+00
5.906e-01,0.000e+00
5.948e-01,0.000e+00
5.989e-01,0.000e+00
6.031e-01,0.000e+00
6.072e-01,0.000e+00
6.114e-01,0.000e+00
6.155e-01,0.000e+00
6.196e-01,0.000e+00
6.238e-01,0.000e+00
6.279e-01,0.000e+00
6.321e-01,0.000e+00
6.362e-01,0.000e+00
6.404e-01,0.000e+00
6.445e-01,0.000e+00
6.487e-01,0.000e+00
6.528e-01,0.000e+00
6.570e-01,0.000e+00
6.611e-01,0.000e+00
6.652e-01,0.000e+00
6.694e-01,0.000e+00
6.735e-01,0.000e+00
6.777e-01,0.000e+00
6.818e-01,0.000e+00
6.860e-01,0.000e+00
6.901e-01,0.000e+00
6.943e-01,0.000e+00
6.984e-01,0.000e+00
7.025e-01,0.000e+00
7.067e-01,0.000e+00
7.108e-01,0.000e+00
7.150e-01,0.000e+00
7.191e-01,0.000e+00
7.233e-01,0.000e+00
7.274e-01,0.000e+00
7.316e-01,0.000e+00
7.357e-01,0.000e+00
7.398e-01,0.000e+00
7.440e-01,0.000e+00
7.481e-01,0.000e+00
7.523e-01,0.000e+00
7.564e-01,0.000e+00
7.606e-01,0.000e+00
7.647e-01,0.000e+00
7.689e-01,0.000e+00
7.730e-01,0.000e+00
7.772e-01,0.000e+00
7.813e-01,0.000e+00
7.854e-01,0.000e+00
7.896e-01,0.000e+00
7.937e-01,0.000e+00
7.979e-01,0.000e+00
8.020e-01,0.000e+00
8.062e-01,0.000e+00
8.103e-01,0.000e+00
8.145e-01,0.000e+00
8.186e-01,0.000e+00
8.227e-01,0.000e+00
8.269e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_55.csv <==
transmittance,probability_density
2.138e-03,4.800e-08
6.414e-03,2.797e-06
1.069e-02,1.856e-05
1.496e-02,6.459e-05
1.924e-02,1.641e-04
2.352e-02,3.455e-04
2.779e-02,6.423e-04
3.207e-02,1.093e-03
3.634e-02,1.740e-03
4.062e-02,2.630e-03
4.489e-02,3.815e-03
4.917e-02,5.351e-03
5.345e-02,7.297e-03
5.772e-02,9.715e-03
6.200e-02,1.267e-02
6.627e-02,1.625e-02
7.055e-02,2.050e-02
7.482e-02,2.553e-02
7.910e-02,3.140e-02
8.338e-02,3.820e-02
8.765e-02,4.602e-02
9.193e-02,5.497e-02
9.620e-02,6.512e-02
1.005e-01,7.658e-02
1.048e-01,8.946e-02
1.090e-01,1.039e-01
1.133e-01,1.199e-01
1.176e-01,1.377e-01
1.219e-01,1.573e-01
1.261e-01,1.789e-01
1.304e-01,2.026e-01
1.347e-01,2.286e-01
1.390e-01,2.569e-01
1.432e-01,2.877e-01
1.475e-01,3.211e-01
1.518e-01,3.573e-01
1.561e-01,3.964e-01
1.603e-01,4.385e-01
1.646e-01,4.839e-01
1.689e-01,5.326e-01
1.732e-01,5.849e-01
1.774e-01,6.408e-01
1.817e-01,7.005e-01
1.860e-01,7.642e-01
1.903e-01,8.322e-01
1.945e-01,9.044e-01
1.988e-01,9.812e-01
2.031e-01,1.063e+00
2.074e-01,1.149e+00
2.116e-01,1.240e+00
2.159e-01,1.337e+00
2.202e-01,1.439e+00
2.245e-01,1.547e+00
2.287e-01,1.660e+00
2.330e-01,1.780e+00
2.373e-01,1.906e+00
2.416e-01,2.038e+00
2.459e-01,2.177e+00
2.501e-01,2.323e+00
2.544e-01,2.476e+00
2.587e-01,2.636e+00
2.630e-01,2.803e+00
2.672e-01,2.979e+00
2.715e-01,3.163e+00
2.758e-01,3.354e+00
2.801e-01,3.555e+00
2.843e-01,3.764e+00
2.886e-01,3.982e+00
2.929e-01,4.209e+00
2.972e-01,4.446e+00
3.014e-01,4.692e+00
3.057e-01,4.949e+00
3.100e-01,5.216e+00
3.143e-01,5.494e+00
3.185e-01,5.782e+00
3.228e-01,6.082e+00
3.271e-01,6.394e+00
3.314e-01,6.717e+00
3.356e-01,7.053e+00
3.399e-01,7.401e+00
3.442e-01,7.762e+00
3.485e-01,8.137e+00
3.527e-01,8.526e+00
3.570e-01,8.929e+00
3.613e-01,9.347e+00
3.656e-01,9.782e+00
3.698e-01,1.023e+01
3.741e-01,1.070e+01
3.784e-01,1.119e+01
3.827e-01,1.171e+01
3.870e-01,1.230e+01
3.912e-01,0.000e+00
3.955e-01,0.000e+00
3.998e-01,0.000e+00
4.041e-01,0.000e+00
4.083e-01,0.000e+00
4.126e-01,0.000e+00
4.169e-01,0.000e+00
4.212e-01,0.000e+00
4.254e-01,0.000e+00
4.297e-01,0.000e+00
4.340e-01,0.000e+00
4.383e-01,0.000e+00
4.425e-01,0.000e+00
4.468e-01,0.000e+00
4.511e-01,0.000e+00
4.554e-01,0.000e+00
4.596e-01,0.000e+00
4.639e-01,0.000e+00
4.682e-01,0.000e+00
4.725e-01,0.000e+00
4.767e-01,0.000e+00
4.810e-01,0.000e+00
4.853e-01,0.000e+00
4.896e-01,0.000e+00
4.938e-01,0.000e+00
4.981e-01,0.000e+00
5.024e-01,0.000e+00
5.067e-01,0.000e+00
5.109e-01,0.000e+00
5.152e-01,0.000e+00
5.195e-01,0.000e+00
5.238e-01,0.000e+00
5.280e-01,0.000e+00
5.323e-01,0.000e+00
5.366e-01,0.000e+00
5.409e-01,0.000e+00
5.452e-01,0.000e+00
5.494e-01,0.000e+00
5.537e-01,0.000e+00
5.580e-01,0.000e+00
5.623e-01,0.000e+00
5.665e-01,0.000e+00
5.708e-01,0.000e+00
5.751e-01,0.000e+00
5.794e-01,0.000e+00
5.836e-01,0.000e+00
5.879e-01,0.000e+00
5.922e-01,0.000e+00
5.965e-01,0.000e+00
6.007e-01,0.000e+00
6.050e-01,0.000e+00
6.093e-01,0.000e+00
6.136e-01,0.000e+00
6.178e-01,0.000e+00
6.221e-01,0.000e+00
6.264e-01,0.000e+00
6.307e-01,0.000e+00
6.349e-01,0.000e+00
6.392e-01,0.000e+00
6.435e-01,0.000e+00
6.478e-01,0.000e+00
6.520e-01,0.000e+00
6.563e-01,0.000e+00
6.606e-01,0.000e+00
6.649e-01,0.000e+00
6.691e-01,0.000e+00
6.734e-01,0.000e+00
6.777e-01,0.000e+00
6.820e-01,0.000e+00
6.862e-01,0.000e+00
6.905e-01,0.000e+00
6.948e-01,0.000e+00
6.991e-01,0.000e+00
7.034e-01,0.000e+00
7.076e-01,0.000e+00
7.119e-01,0.000e+00
7.162e-01,0.000e+00
7.205e-01,0.000e+00
7.247e-01,0.000e+00
7.290e-01,0.000e+00
7.333e-01,0.000e+00
7.376e-01,0.000e+00
7.418e-01,0.000e+00
7.461e-01,0.000e+00
7.504e-01,0.000e+00
7.547e-01,0.000e+00
7.589e-01,0.000e+00
7.632e-01,0.000e+00
7.675e-01,0.000e+00
7.718e-01,0.000e+00
7.760e-01,0.000e+00
7.803e-01,0.000e+00
7.846e-01,0.000e+00
7.889e-01,0.000e+00
7.931e-01,0.000e+00
7.974e-01,0.000e+00
8.017e-01,0.000e+00
8.060e-01,0.000e+00
8.102e-01,0.000e+00
8.145e-01,0.000e+00
8.188e-01,0.000e+00
8.231e-01,0.000e+00
8.273e-01,0.000e+00
8.316e-01,0.000e+00
8.359e-01,0.000e+00
8.402e-01,0.000e+00
8.445e-01,0.000e+00
8.487e-01,0.000e+00
8.530e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_6.csv <==
transmittance,probability_density
2.187e-03,1.022e-08
6.560e-03,7.293e-07
1.093e-02,5.324e-06
1.531e-02,1.975e-05
1.968e-02,5.262e-05
2.405e-02,1.151e-04
2.843e-02,2.211e-04
3.280e-02,3.867e-04
3.718e-02,6.307e-04
4.155e-02,9.744e-04
4.592e-02,1.441e-03
5.030e-02,2.058e-03
5.467e-02,2.853e-03
5.904e-02,3.856e-03
6.342e-02,5.103e-03
6.779e-02,6.628e-03
7.216e-02,8.469e-03
7.654e-02,1.067e-02
8.091e-02,1.327e-02
8.529e-02,1.631e-02
8.966e-02,1.985e-02
9.403e-02,2.394e-02
9.841e-02,2.862e-02
1.028e-01,3.396e-02
1.072e-01,4.000e-02
1.115e-01,4.682e-02
1.159e-01,5.447e-02
1.203e-01,6.302e-02
1.246e-01,7.253e-02
1.290e-01,8.308e-02
1.334e-01,9.474e-02
1.378e-01,1.076e-01
1.421e-01,1.217e-01
1.465e-01,1.371e-01
1.509e-01,1.540e-01
1.553e-01,1.724e-01
1.596e-01,1.924e-01
1.640e-01,2.140e-01
1.684e-01,2.374e-01
1.728e-01,2.628e-01
1.771e-01,2.900e-01
1.815e-01,3.194e-01
1.859e-01,3.509e-01
1.903e-01,3.847e-01
1.946e-01,4.209e-01
1.990e-01,4.596e-01
2.034e-01,5.009e-01
2.077e-01,5.449e-01
2.121e-01,5.918e-01
2.165e-01,6.417e-01
2.209e-01,6.946e-01
2.252e-01,7.508e-01
2.296e-01,8.103e-01
2.340e-01,8.733e-01
2.384e-01,9.399e-01
2.427e-01,1.010e+00
2.471e-01,1.085e+00
2.515e-01,1.163e+00
2.559e-01,1.245e+00
2.602e-01,1.332e+00
2.646e-01,1.423e+00
2.690e-01,1.519e+00
2.733e-01,1.620e+00
2.777e-01,1.726e+00
2.821e-01,1.837e+00
2.865e-01,1.953e+00
2.908e-01,2.075e+00
2.952e-01,2.202e+00
2.996e-01,2.335e+00
3.040e-01,2.475e+00
3.083e-01,2.620e+00
3.127e-01,2.772e+00
3.171e-01,2.930e+00
3.215e-01,3.095e+00
3.258e-01,3.268e+00
3.302e-01,3.447e+00
3.346e-01,3.634e+00
3.390e-01,3.829e+00
3.433e-01,4.031e+00
3.477e-01,4.242e+00
3.521e-01,4.460e+00
3.564e-01,4.688e+00
3.608e-01,4.924e+00
3.652e-01,5.170e+00
3.696e-01,5.425e+00
3.739e-01,5.689e+00
3.783e-01,5.964e+00
3.827e-01,6.249e+00
3.871e-01,6.544e+00
3.914e-01,6.851e+00
3.958e-01,7.169e+00
4.002e-01,7.498e+00
4.046e-01,7.841e+00
4.089e-01,8.196e+00
4.133e-01,8.565e+00
4.177e-01,8.948e+00
4.221e-01,9.347e+00
4.264e-01,9.763e+00
4.308e-01,1.020e+01
4.352e-01,1.067e+01
4.395e-01,1.118e+01
4.439e-01,0.000e+00
4.483e-01,0.000e+00
4.527e-01,0.000e+00
4.570e-01,0.000e+00
4.614e-01,0.000e+00
4.658e-01,0.000e+00
4.702e-01,0.000e+00
4.745e-01,0.000e+00
4.789e-01,0.000e+00
4.833e-01,0.000e+00
4.877e-01,0.000e+00
4.920e-01,0.000e+00
4.964e-01,0.000e+00
5.008e-01,0.000e+00
5.052e-01,0.000e+00
5.095e-01,0.000e+00
5.139e-01,0.000e+00
5.183e-01,0.000e+00
5.226e-01,0.000e+00
5.270e-01,0.000e+00
5.314e-01,0.000e+00
5.358e-01,0.000e+00
5.401e-01,0.000e+00
5.445e-01,0.000e+00
5.489e-01,0.000e+00
5.533e-01,0.000e+00
5.576e-01,0.000e+00
5.620e-01,0.000e+00
5.664e-01,0.000e+00
5.708e-01,0.000e+00
5.751e-01,0.000e+00
5.795e-01,0.000e+00
5.839e-01,0.000e+00
5.882e-01,0.000e+00
5.926e-01,0.000e+00
5.970e-01,0.000e+00
6.014e-01,0.000e+00
6.057e-01,0.000e+00
6.101e-01,0.000e+00
6.145e-01,0.000e+00
6.189e-01,0.000e+00
6.232e-01,0.000e+00
6.276e-01,0.000e+00
6.320e-01,0.000e+00
6.364e-01,0.000e+00
6.407e-01,0.000e+00
6.451e-01,0.000e+00
6.495e-01,0.000e+00
6.539e-01,0.000e+00
6.582e-01,0.000e+00
6.626e-01,0.000e+00
6.670e-01,0.000e+00
6.713e-01,0.000e+00
6.757e-01,0.000e+00
6.801e-01,0.000e+00
6.845e-01,0.000e+00
6.888e-01,0.000e+00
6.932e-01,0.000e+00
6.976e-01,0.000e+00
7.020e-01,0.000e+00
7.063e-01,0.000e+00
7.107e-01,0.000e+00
7.151e-01,0.000e+00
7.195e-01,0.000e+00
7.238e-01,0.000e+00
7.282e-01,0.000e+00
7.326e-01,0.000e+00
7.370e-01,0.000e+00
7.413e-01,0.000e+00
7.457e-01,0.000e+00
7.501e-01,0.000e+00
7.544e-01,0.000e+00
7.588e-01,0.000e+00
7.632e-01,0.000e+00
7.676e-01,0.000e+00
7.719e-01,0.000e+00
7.763e-01,0.000e+00
7.807e-01,0.000e+00
7.851e-01,0.000e+00
7.894e-01,0.000e+00
7.938e-01,0.000e+00
7.982e-01,0.000e+00
8.026e-01,0.000e+00
8.069e-01,0.000e+00
8.113e-01,0.000e+00
8.157e-01,0.000e+00
8.200e-01,0.000e+00
8.244e-01,0.000e+00
8.288e-01,0.000e+00
8.332e-01,0.000e+00
8.375e-01,0.000e+00
8.419e-01,0.000e+00
8.463e-01,0.000e+00
8.507e-01,0.000e+00
8.550e-01,0.000e+00
8.594e-01,0.000e+00
8.638e-01,0.000e+00
8.682e-01,0.000e+00
8.725e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_65.csv <==
transmittance,probability_density
2.238e-03,2.105e-09
6.714e-03,1.855e-07
1.119e-02,1.497e-06
1.567e-02,5.940e-06
2.014e-02,1.664e-05
2.462e-02,3.793e-05
2.909e-02,7.535e-05
3.357e-02,1.357e-04
3.805e-02,2.271e-04
4.252e-02,3.591e-04
4.700e-02,5.424e-04
5.147e-02,7.893e-04
5.595e-02,1.113e-03
6.042e-02,1.530e-03
6.490e-02,2.055e-03
6.938e-02,2.707e-03
7.385e-02,3.506e-03
7.833e-02,4.472e-03
8.280e-02,5.629e-03
8.728e-02,7.000e-03
9.176e-02,8.611e-03
9.623e-02,1.049e-02
1.007e-01,1.267e-02
1.052e-01,1.517e-02
1.097e-01,1.804e-02
1.141e-01,2.130e-02
1.186e-01,2.498e-02
1.231e-01,2.914e-02
1.276e-01,3.381e-02
1.320e-01,3.902e-02
1.365e-01,4.483e-02
1.410e-01,5.127e-02
1.455e-01,5.840e-02
1.499e-01,6.626e-02
1.544e-01,7.490e-02
1.589e-01,8.438e-02
1.634e-01,9.475e-02
1.678e-01,1.061e-01
1.723e-01,1.184e-01
1.768e-01,1.318e-01
1.813e-01,1.463e-01
1.857e-01,1.620e-01
1.902e-01,1.789e-01
1.947e-01,1.972e-01
1.992e-01,2.169e-01
2.037e-01,2.381e-01
2.081e-01,2.608e-01
2.126e-01,2.851e-01
2.171e-01,3.111e-01
2.216e-01,3.389e-01
2.260e-01,3.686e-01
2.305e-01,4.002e-01
2.350e-01,4.339e-01
2.395e-01,4.697e-01
2.439e-01,5.077e-01
2.484e-01,5.481e-01
2.529e-01,5.908e-01
2.574e-01,6.361e-01
2.618e-01,6.841e-01
2.663e-01,7.347e-01
2.708e-01,7.882e-01
2.753e-01,8.447e-01
2.797e-01,9.042e-01
2.842e-01,9.668e-01
2.887e-01,1.033e+00
2.932e-01,1.102e+00
2.976e-01,1.175e+00
3.021e-01,1.252e+00
3.066e-01,1.332e+00
3.111e-01,1.417e+00
3.156e-01,1.505e+00
3.200e-01,1.598e+00
3.245e-01,1.695e+00
3.290e-01,1.796e+00
3.335e-01,1.903e+00
3.379e-01,2.014e+00
3.424e-01,2.130e+00
3.469e-01,2.251e+00
3.514e-01,2.377e+00
3.558e-01,2.509e+00
3.603e-01,2.647e+00
3.648e-01,2.791e+00
3.693e-01,2.940e+00
3.737e-01,3.096e+00
3.782e-01,3.258e+00
3.827e-01,3.427e+00
3.872e-01,3.602e+00
3.916e-01,3.785e+00
3.961e-01,3.975e+00
4.006e-01,4.172e+00
4.051e-01,4.377e+00
4.095e-01,4.590e+00
4.140e-01,4.811e+00
4.185e-01,5.041e+00
4.230e-01,5.280e+00
4.274e-01,5.527e+00
4.319e-01,5.784e+00
4.364e-01,6.051e+00
4.409e-01,6.329e+00
4.454e-01,6.616e+00
4.498e-01,6.915e+00
4.543e-01,7.225e+00
4.588e-01,7.548e+00
4.633e-01,7.884e+00
4.677e-01,8.233e+00
4.722e-01,8.598e+00
4.767e-01,8.980e+00
4.812e-01,9.383e+00
4.856e-01,9.810e+00
4.901e-01,1.028e+01
4.946e-01,1.084e+01
4.991e-01,0.000e+00
5.035e-01,0.000e+00
5.080e-01,0.000e+00
5.125e-01,0.000e+00
5.170e-01,0.000e+00
5.214e-01,0.000e+00
5.259e-01,0.000e+00
5.304e-01,0.000e+00
5.349e-01,0.000e+00
5.393e-01,0.000e+00
5.438e-01,0.000e+00
5.483e-01,0.000e+00
5.528e-01,0.000e+00
5.572e-01,0.000e+00
5.617e-01,0.000e+00
5.662e-01,0.000e+00
5.707e-01,0.000e+00
5.752e-01,0.000e+00
5.796e-01,0.000e+00
5.841e-01,0.000e+00
5.886e-01,0.000e+00
5.931e-01,0.000e+00
5.975e-01,0.000e+00
6.020e-01,0.000e+00
6.065e-01,0.000e+00
6.110e-01,0.000e+00
6.154e-01,0.000e+00
6.199e-01,0.000e+00
6.244e-01,0.000e+00
6.289e-01,0.000e+00
6.333e-01,0.000e+00
6.378e-01,0.000e+00
6.423e-01,0.000e+00
6.468e-01,0.000e+00
6.512e-01,0.000e+00
6.557e-01,0.000e+00
6.602e-01,0.000e+00
6.647e-01,0.000e+00
6.691e-01,0.000e+00
6.736e-01,0.000e+00
6.781e-01,0.000e+00
6.826e-01,0.000e+00
6.871e-01,0.000e+00
6.915e-01,0.000e+00
6.960e-01,0.000e+00
7.005e-01,0.000e+00
7.050e-01,0.000e+00
7.094e-01,0.000e+00
7.139e-01,0.000e+00
7.184e-01,0.000e+00
7.229e-01,0.000e+00
7.273e-01,0.000e+00
7.318e-01,0.000e+00
7.363e-01,0.000e+00
7.408e-01,0.000e+00
7.452e-01,0.000e+00
7.497e-01,0.000e+00
7.542e-01,0.000e+00
7.587e-01,0.000e+00
7.631e-01,0.000e+00
7.676e-01,0.000e+00
7.721e-01,0.000e+00
7.766e-01,0.000e+00
7.810e-01,0.000e+00
7.855e-01,0.000e+00
7.900e-01,0.000e+00
7.945e-01,0.000e+00
7.989e-01,0.000e+00
8.034e-01,0.000e+00
8.079e-01,0.000e+00
8.124e-01,0.000e+00
8.169e-01,0.000e+00
8.213e-01,0.000e+00
8.258e-01,0.000e+00
8.303e-01,0.000e+00
8.348e-01,0.000e+00
8.392e-01,0.000e+00
8.437e-01,0.000e+00
8.482e-01,0.000e+00
8.527e-01,0.000e+00
8.571e-01,0.000e+00
8.616e-01,0.000e+00
8.661e-01,0.000e+00
8.706e-01,0.000e+00
8.750e-01,0.000e+00
8.795e-01,0.000e+00
8.840e-01,0.000e+00
8.885e-01,0.000e+00
8.929e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_7.csv <==
transmittance,probability_density
2.500e-03,6.131e-10
7.500e-03,6.711e-08
1.250e-02,6.008e-07
1.750e-02,2.555e-06
2.250e-02,7.547e-06
2.750e-02,1.795e-05
3.250e-02,3.695e-05
3.750e-02,6.865e-05
4.250e-02,1.181e-04
4.750e-02,1.913e-04
5.250e-02,2.954e-04
5.750e-02,4.386e-04
6.250e-02,6.304e-04
6.750e-02,8.813e-04
7.250e-02,1.203e-03
7.750e-02,1.609e-03
8.250e-02,2.114e-03
8.750e-02,2.734e-03
9.250e-02,3.485e-03
9.750e-02,4.387e-03
1.025e-01,5.461e-03
1.075e-01,6.727e-03
1.125e-01,8.210e-03
1.175e-01,9.935e-03
1.225e-01,1.193e-02
1.275e-01,1.422e-02
1.325e-01,1.684e-02
1.375e-01,1.982e-02
1.425e-01,2.319e-02
1.475e-01,2.699e-02
1.525e-01,3.126e-02
1.575e-01,3.603e-02
1.625e-01,4.136e-02
1.675e-01,4.728e-02
1.725e-01,5.383e-02
1.775e-01,6.108e-02
1.825e-01,6.906e-02
1.875e-01,7.783e-02
1.925e-01,8.745e-02
1.975e-01,9.797e-02
2.025e-01,1.094e-01
2.075e-01,1.219e-01
2.125e-01,1.355e-01
2.175e-01,1.503e-01
2.225e-01,1.663e-01
2.275e-01,1.835e-01
2.325e-01,2.022e-01
2.375e-01,2.222e-01
2.425e-01,2.439e-01
2.475e-01,2.671e-01
2.525e-01,2.920e-01
2.575e-01,3.187e-01
2.625e-01,3.473e-01
2.675e-01,3.778e-01
2.725e-01,4.105e-01
2.775e-01,4.453e-01
2.825e-01,4.823e-01
2.875e-01,5.218e-01
2.925e-01,5.638e-01
2.975e-01,6.083e-01
3.025e-01,6.556e-01
3.075e-01,7.057e-01
3.125e-01,7.589e-01
3.175e-01,8.151e-01
3.225e-01,8.745e-01
3.275e-01,9.374e-01
3.325e-01,1.004e+00
3.375e-01,1.074e+00
3.425e-01,1.148e+00
3.475e-01,1.225e+00
3.525e-01,1.307e+00
3.575e-01,1.393e+00
3.625e-01,1.484e+00
3.675e-01,1.579e+00
3.725e-01,1.679e+00
3.775e-01,1.785e+00
3.825e-01,1.895e+00
3.875e-01,2.010e+00
3.925e-01,2.132e+00
3.975e-01,2.259e+00
4.025e-01,2.392e+00
4.075e-01,2.531e+00
4.125e-01,2.677e+00
4.175e-01,2.829e+00
4.225e-01,2.989e+00
4.275e-01,3.155e+00
4.325e-01,3.330e+00
4.375e-01,3.511e+00
4.425e-01,3.701e+00
4.475e-01,3.900e+00
4.525e-01,4.107e+00
4.575e-01,4.323e+00
4.625e-01,4.548e+00
4.675e-01,4.784e+00
4.725e-01,5.029e+00
4.775e-01,5.285e+00
4.825e-01,5.553e+00
4.875e-01,5.831e+00
4.925e-01,6.123e+00
4.975e-01,6.427e+00
5.025e-01,6.744e+00
5.075e-01,7.077e+00
5.125e-01,7.425e+00
5.175e-01,7.790e+00
5.225e-01,8.175e+00
5.275e-01,8.582e+00
5.325e-01,9.015e+00
5.375e-01,9.485e+00
5.425e-01,1.001e+01
5.475e-01,1.073e+01
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_75.csv <==
transmittance,probability_density
2.500e-03,1.112e-10
7.500e-03,1.505e-08
1.250e-02,1.493e-07
1.750e-02,6.802e-07
2.250e-02,2.118e-06
2.750e-02,5.255e-06
3.250e-02,1.121e-05
3.750e-02,2.149e-05
4.250e-02,3.800e-05
4.750e-02,6.309e-05
5.250e-02,9.963e-05
5.750e-02,1.510e-04
6.250e-02,2.212e-04
6.750e-02,3.146e-04
7.250e-02,4.367e-04
7.750e-02,5.931e-04
8.250e-02,7.906e-04
8.750e-02,1.036e-03
9.250e-02,1.339e-03
9.750e-02,1.706e-03
1.025e-01,2.149e-03
1.075e-01,2.678e-03
1.125e-01,3.304e-03
1.175e-01,4.041e-03
1.225e-01,4.901e-03
1.275e-01,5.899e-03
1.325e-01,7.051e-03
1.375e-01,8.374e-03
1.425e-01,9.886e-03
1.475e-01,1.160e-02
1.525e-01,1.355e-02
1.575e-01,1.575e-02
1.625e-01,1.822e-02
1.675e-01,2.099e-02
1.725e-01,2.408e-02
1.775e-01,2.751e-02
1.825e-01,3.133e-02
1.875e-01,3.556e-02
1.925e-01,4.022e-02
1.975e-01,4.536e-02
2.025e-01,5.100e-02
2.075e-01,5.719e-02
2.125e-01,6.396e-02
2.175e-01,7.135e-02
2.225e-01,7.940e-02
2.275e-01,8.816e-02
2.325e-01,9.767e-02
2.375e-01,1.080e-01
2.425e-01,1.191e-01
2.475e-01,1.312e-01
2.525e-01,1.442e-01
2.575e-01,1.582e-01
2.625e-01,1.733e-01
2.675e-01,1.896e-01
2.725e-01,2.070e-01
2.775e-01,2.256e-01
2.825e-01,2.456e-01
2.875e-01,2.670e-01
2.925e-01,2.898e-01
2.975e-01,3.142e-01
3.025e-01,3.402e-01
3.075e-01,3.679e-01
3.125e-01,3.974e-01
3.175e-01,4.287e-01
3.225e-01,4.620e-01
3.275e-01,4.973e-01
3.325e-01,5.348e-01
3.375e-01,5.745e-01
3.425e-01,6.166e-01
3.475e-01,6.611e-01
3.525e-01,7.082e-01
3.575e-01,7.580e-01
3.625e-01,8.105e-01
3.675e-01,8.659e-01
3.725e-01,9.244e-01
3.775e-01,9.861e-01
3.825e-01,1.051e+00
3.875e-01,1.119e+00
3.925e-01,1.191e+00
3.975e-01,1.267e+00
4.025e-01,1.347e+00
4.075e-01,1.430e+00
4.125e-01,1.518e+00
4.175e-01,1.610e+00
4.225e-01,1.707e+00
4.275e-01,1.808e+00
4.325e-01,1.914e+00
4.375e-01,2.026e+00
4.425e-01,2.142e+00
4.475e-01,2.265e+00
4.525e-01,2.393e+00
4.575e-01,2.526e+00
4.625e-01,2.667e+00
4.675e-01,2.813e+00
4.725e-01,2.966e+00
4.775e-01,3.126e+00
4.825e-01,3.294e+00
4.875e-01,3.469e+00
4.925e-01,3.652e+00
4.975e-01,3.843e+00
5.025e-01,4.042e+00
5.075e-01,4.251e+00
5.125e-01,4.469e+00
5.175e-01,4.696e+00
5.225e-01,4.934e+00
5.275e-01,5.182e+00
5.325e-01,5.442e+00
5.375e-01,5.714e+00
5.425e-01,5.998e+00
5.475e-01,6.296e+00
5.525e-01,6.608e+00
5.575e-01,6.936e+00
5.625e-01,7.281e+00
5.675e-01,7.645e+00
5.725e-01,8.031e+00
5.775e-01,8.442e+00
5.825e-01,8.886e+00
5.875e-01,9.374e+00
5.925e-01,9.940e+00
5.975e-01,1.075e+01
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_8.csv <==
transmittance,probability_density
2.500e-03,2.001e-11
7.500e-03,3.318e-09
1.250e-02,3.636e-08
1.750e-02,1.773e-07
2.250e-02,5.813e-07
2.750e-02,1.505e-06
3.250e-02,3.327e-06
3.750e-02,6.577e-06
4.250e-02,1.195e-05
4.750e-02,2.034e-05
5.250e-02,3.284e-05
5.750e-02,5.081e-05
6.250e-02,7.584e-05
6.750e-02,1.098e-04
7.250e-02,1.550e-04
7.750e-02,2.138e-04
8.250e-02,2.892e-04
8.750e-02,3.845e-04
9.250e-02,5.032e-04
9.750e-02,6.496e-04
1.025e-01,8.282e-04
1.075e-01,1.044e-03
1.125e-01,1.303e-03
1.175e-01,1.610e-03
1.225e-01,1.973e-03
1.275e-01,2.399e-03
1.325e-01,2.895e-03
1.375e-01,3.471e-03
1.425e-01,4.135e-03
1.475e-01,4.897e-03
1.525e-01,5.768e-03
1.575e-01,6.759e-03
1.625e-01,7.882e-03
1.675e-01,9.151e-03
1.725e-01,1.058e-02
1.775e-01,1.218e-02
1.825e-01,1.397e-02
1.875e-01,1.597e-02
1.925e-01,1.819e-02
1.975e-01,2.066e-02
2.025e-01,2.339e-02
2.075e-01,2.640e-02
2.125e-01,2.971e-02
2.175e-01,3.336e-02
2.225e-01,3.736e-02
2.275e-01,4.173e-02
2.325e-01,4.652e-02
2.375e-01,5.173e-02
2.425e-01,5.741e-02
2.475e-01,6.358e-02
2.525e-01,7.029e-02
2.575e-01,7.755e-02
2.625e-01,8.541e-02
2.675e-01,9.390e-02
2.725e-01,1.031e-01
2.775e-01,1.130e-01
2.825e-01,1.236e-01
2.875e-01,1.350e-01
2.925e-01,1.473e-01
2.975e-01,1.605e-01
3.025e-01,1.746e-01
3.075e-01,1.898e-01
3.125e-01,2.059e-01
3.175e-01,2.232e-01
3.225e-01,2.417e-01
3.275e-01,2.614e-01
3.325e-01,2.823e-01
3.375e-01,3.047e-01
3.425e-01,3.284e-01
3.475e-01,3.537e-01
3.525e-01,3.805e-01
3.575e-01,4.090e-01
3.625e-01,4.392e-01
3.675e-01,4.713e-01
3.725e-01,5.052e-01
3.775e-01,5.411e-01
3.825e-01,5.791e-01
3.875e-01,6.193e-01
3.925e-01,6.617e-01
3.975e-01,7.066e-01
4.025e-01,7.539e-01
4.075e-01,8.038e-01
4.125e-01,8.564e-01
4.175e-01,9.119e-01
4.225e-01,9.703e-01
4.275e-01,1.032e+00
4.325e-01,1.097e+00
4.375e-01,1.165e+00
4.425e-01,1.236e+00
4.475e-01,1.311e+00
4.525e-01,1.390e+00
4.575e-01,1.473e+00
4.625e-01,1.561e+00
4.675e-01,1.652e+00
4.725e-01,1.748e+00
4.775e-01,1.849e+00
4.825e-01,1.954e+00
4.875e-01,2.065e+00
4.925e-01,2.181e+00
4.975e-01,2.302e+00
5.025e-01,2.429e+00
5.075e-01,2.563e+00
5.125e-01,2.702e+00
5.175e-01,2.848e+00
5.225e-01,3.001e+00
5.275e-01,3.161e+00
5.325e-01,3.329e+00
5.375e-01,3.504e+00
5.425e-01,3.687e+00
5.475e-01,3.879e+00
5.525e-01,4.080e+00
5.575e-01,4.291e+00
5.625e-01,4.511e+00
5.675e-01,4.742e+00
5.725e-01,4.983e+00
5.775e-01,5.237e+00
5.825e-01,5.503e+00
5.875e-01,5.782e+00
5.925e-01,6.075e+00
5.975e-01,6.384e+00
6.025e-01,6.710e+00
6.075e-01,7.054e+00
6.125e-01,7.419e+00
6.175e-01,7.808e+00
6.225e-01,8.225e+00
6.275e-01,8.677e+00
6.325e-01,9.177e+00
6.375e-01,9.752e+00
6.425e-01,1.049e+01
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_85.csv <==
transmittance,probability_density
2.500e-03,3.633e-12
7.500e-03,7.275e-10
1.250e-02,8.759e-09
1.750e-02,4.555e-08
2.250e-02,1.570e-07
2.750e-02,4.231e-07
3.250e-02,9.684e-07
3.750e-02,1.973e-06
4.250e-02,3.681e-06
4.750e-02,6.418e-06
5.250e-02,1.059e-05
5.750e-02,1.673e-05
6.250e-02,2.544e-05
6.750e-02,3.749e-05
7.250e-02,5.378e-05
7.750e-02,7.536e-05
8.250e-02,1.034e-04
8.750e-02,1.394e-04
9.250e-02,1.849e-04
9.750e-02,2.418e-04
1.025e-01,3.120e-04
1.075e-01,3.979e-04
1.125e-01,5.021e-04
1.175e-01,6.274e-04
1.225e-01,7.769e-04
1.275e-01,9.541e-04
1.325e-01,1.163e-03
1.375e-01,1.407e-03
1.425e-01,1.692e-03
1.475e-01,2.022e-03
1.525e-01,2.402e-03
1.575e-01,2.839e-03
1.625e-01,3.338e-03
1.675e-01,3.906e-03
1.725e-01,4.552e-03
1.775e-01,5.281e-03
1.825e-01,6.104e-03
1.875e-01,7.028e-03
1.925e-01,8.064e-03
1.975e-01,9.222e-03
2.025e-01,1.051e-02
2.075e-01,1.195e-02
2.125e-01,1.354e-02
2.175e-01,1.530e-02
2.225e-01,1.724e-02
2.275e-01,1.938e-02
2.325e-01,2.173e-02
2.375e-01,2.432e-02
2.425e-01,2.715e-02
2.475e-01,3.025e-02
2.525e-01,3.363e-02
2.575e-01,3.732e-02
2.625e-01,4.134e-02
2.675e-01,4.570e-02
2.725e-01,5.044e-02
2.775e-01,5.558e-02
2.825e-01,6.114e-02
2.875e-01,6.715e-02
2.925e-01,7.364e-02
2.975e-01,8.065e-02
3.025e-01,8.820e-02
3.075e-01,9.632e-02
3.125e-01,1.051e-01
3.175e-01,1.144e-01
3.225e-01,1.245e-01
3.275e-01,1.353e-01
3.325e-01,1.468e-01
3.375e-01,1.592e-01
3.425e-01,1.724e-01
3.475e-01,1.865e-01
3.525e-01,2.016e-01
3.575e-01,2.177e-01
3.625e-01,2.348e-01
3.675e-01,2.531e-01
3.725e-01,2.725e-01
3.775e-01,2.931e-01
3.825e-01,3.150e-01
3.875e-01,3.383e-01
3.925e-01,3.631e-01
3.975e-01,3.893e-01
4.025e-01,4.171e-01
4.075e-01,4.466e-01
4.125e-01,4.777e-01
4.175e-01,5.108e-01
4.225e-01,5.457e-01
4.275e-01,5.826e-01
4.325e-01,6.216e-01
4.375e-01,6.628e-01
4.425e-01,7.063e-01
4.475e-01,7.522e-01
4.525e-01,8.006e-01
4.575e-01,8.516e-01
4.625e-01,9.054e-01
4.675e-01,9.620e-01
4.725e-01,1.022e+00
4.775e-01,1.085e+00
4.825e-01,1.151e+00
4.875e-01,1.220e+00
4.925e-01,1.293e+00
4.975e-01,1.370e+00
5.025e-01,1.451e+00
5.075e-01,1.536e+00
5.125e-01,1.625e+00
5.175e-01,1.719e+00
5.225e-01,1.817e+00
5.275e-01,1.921e+00
5.325e-01,2.029e+00
5.375e-01,2.143e+00
5.425e-01,2.262e+00
5.475e-01,2.388e+00
5.525e-01,2.519e+00
5.575e-01,2.657e+00
5.625e-01,2.802e+00
5.675e-01,2.953e+00
5.725e-01,3.113e+00
5.775e-01,3.280e+00
5.825e-01,3.455e+00
5.875e-01,3.639e+00
5.925e-01,3.832e+00
5.975e-01,4.034e+00
6.025e-01,4.247e+00
6.075e-01,4.471e+00
6.125e-01,4.705e+00
6.175e-01,4.953e+00
6.225e-01,5.213e+00
6.275e-01,5.487e+00
6.325e-01,5.776e+00
6.375e-01,6.081e+00
6.425e-01,6.405e+00
6.475e-01,6.748e+00
6.525e-01,7.113e+00
6.575e-01,7.504e+00
6.625e-01,7.924e+00
6.675e-01,8.380e+00
6.725e-01,8.883e+00
6.775e-01,9.452e+00
6.825e-01,1.013e+01
6.875e-01,1.108e+01
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_9.csv <==
transmittance,probability_density
2.500e-03,6.759e-13
7.500e-03,1.603e-10
1.250e-02,2.104e-09
1.750e-02,1.162e-08
2.250e-02,4.193e-08
2.750e-02,1.174e-07
3.250e-02,2.777e-07
3.750e-02,5.821e-07
4.250e-02,1.115e-06
4.750e-02,1.989e-06
5.250e-02,3.353e-06
5.750e-02,5.398e-06
6.250e-02,8.361e-06
6.750e-02,1.253e-05
7.250e-02,1.827e-05
7.750e-02,2.599e-05
8.250e-02,3.619e-05
8.750e-02,4.946e-05
9.250e-02,6.646e-05
9.750e-02,8.798e-05
1.025e-01,1.149e-04
1.075e-01,1.482e-04
1.125e-01,1.891e-04
1.175e-01,2.388e-04
1.225e-01,2.988e-04
1.275e-01,3.707e-04
1.325e-01,4.562e-04
1.375e-01,5.573e-04
1.425e-01,6.763e-04
1.475e-01,8.153e-04
1.525e-01,9.772e-04
1.575e-01,1.165e-03
1.625e-01,1.381e-03
1.675e-01,1.629e-03
1.725e-01,1.913e-03
1.775e-01,2.237e-03
1.825e-01,2.605e-03
1.875e-01,3.022e-03
1.925e-01,3.493e-03
1.975e-01,4.023e-03
2.025e-01,4.618e-03
2.075e-01,5.284e-03
2.125e-01,6.028e-03
2.175e-01,6.857e-03
2.225e-01,7.778e-03
2.275e-01,8.801e-03
2.325e-01,9.932e-03
2.375e-01,1.118e-02
2.425e-01,1.256e-02
2.475e-01,1.408e-02
2.525e-01,1.575e-02
2.575e-01,1.758e-02
2.625e-01,1.958e-02
2.675e-01,2.177e-02
2.725e-01,2.417e-02
2.775e-01,2.678e-02
2.825e-01,2.962e-02
2.875e-01,3.271e-02
2.925e-01,3.606e-02
2.975e-01,3.970e-02
3.025e-01,4.365e-02
3.075e-01,4.791e-02
3.125e-01,5.253e-02
3.175e-01,5.751e-02
3.225e-01,6.288e-02
3.275e-01,6.867e-02
3.325e-01,7.490e-02
3.375e-01,8.161e-02
3.425e-01,8.881e-02
3.475e-01,9.654e-02
3.525e-01,1.048e-01
3.575e-01,1.137e-01
3.625e-01,1.233e-01
3.675e-01,1.334e-01
3.725e-01,1.443e-01
3.775e-01,1.560e-01
3.825e-01,1.684e-01
3.875e-01,1.817e-01
3.925e-01,1.958e-01
3.975e-01,2.109e-01
4.025e-01,2.269e-01
4.075e-01,2.440e-01
4.125e-01,2.622e-01
4.175e-01,2.815e-01
4.225e-01,3.020e-01
4.275e-01,3.238e-01
4.325e-01,3.469e-01
4.375e-01,3.714e-01
4.425e-01,3.974e-01
4.475e-01,4.250e-01
4.525e-01,4.542e-01
4.575e-01,4.851e-01
4.625e-01,5.178e-01
4.675e-01,5.524e-01
4.725e-01,5.889e-01
4.775e-01,6.276e-01
4.825e-01,6.685e-01
4.875e-01,7.116e-01
4.925e-01,7.572e-01
4.975e-01,8.053e-01
5.025e-01,8.560e-01
5.075e-01,9.096e-01
5.125e-01,9.660e-01
5.175e-01,1.026e+00
5.225e-01,1.088e+00
5.275e-01,1.154e+00
5.325e-01,1.224e+00
5.375e-01,1.297e+00
5.425e-01,1.374e+00
5.475e-01,1.456e+00
5.525e-01,1.541e+00
5.575e-01,1.631e+00
5.625e-01,1.726e+00
5.675e-01,1.826e+00
5.725e-01,1.931e+00
5.775e-01,2.041e+00
5.825e-01,2.157e+00
5.875e-01,2.279e+00
5.925e-01,2.408e+00
5.975e-01,2.543e+00
6.025e-01,2.685e+00
6.075e-01,2.834e+00
6.125e-01,2.992e+00
6.175e-01,3.157e+00
6.225e-01,3.331e+00
6.275e-01,3.515e+00
6.325e-01,3.708e+00
6.375e-01,3.912e+00
6.425e-01,4.126e+00
6.475e-01,4.353e+00
6.525e-01,4.592e+00
6.575e-01,4.844e+00
6.625e-01,5.111e+00
6.675e-01,5.394e+00
6.725e-01,5.694e+00
6.775e-01,6.013e+00
6.825e-01,6.352e+00
6.875e-01,6.715e+00
6.925e-01,7.103e+00
6.975e-01,7.522e+00
7.025e-01,7.977e+00
7.075e-01,8.476e+00
7.125e-01,9.031e+00
7.175e-01,9.667e+00
7.225e-01,1.043e+01
7.275e-01,1.149e+01
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/0_95.csv <==
transmittance,probability_density
2.500e-03,1.305e-13
7.500e-03,3.581e-11
1.250e-02,5.076e-10
1.750e-02,2.959e-09
2.250e-02,1.114e-08
2.750e-02,3.233e-08
3.250e-02,7.882e-08
3.750e-02,1.697e-07
4.250e-02,3.328e-07
4.750e-02,6.069e-07
5.250e-02,1.044e-06
5.750e-02,1.712e-06
6.250e-02,2.699e-06
6.750e-02,4.112e-06
7.250e-02,6.086e-06
7.750e-02,8.785e-06
8.250e-02,1.240e-05
8.750e-02,1.717e-05
9.250e-02,2.337e-05
9.750e-02,3.132e-05
1.025e-01,4.138e-05
1.075e-01,5.398e-05
1.125e-01,6.962e-05
1.175e-01,8.885e-05
1.225e-01,1.123e-04
1.275e-01,1.407e-04
1.325e-01,1.748e-04
1.375e-01,2.155e-04
1.425e-01,2.639e-04
1.475e-01,3.210e-04
1.525e-01,3.880e-04
1.575e-01,4.663e-04
1.625e-01,5.575e-04
1.675e-01,6.630e-04
1.725e-01,7.848e-04
1.775e-01,9.248e-04
1.825e-01,1.085e-03
1.875e-01,1.268e-03
1.925e-01,1.476e-03
1.975e-01,1.712e-03
2.025e-01,1.979e-03
2.075e-01,2.280e-03
2.125e-01,2.619e-03
2.175e-01,2.999e-03
2.225e-01,3.425e-03
2.275e-01,3.900e-03
2.325e-01,4.429e-03
2.375e-01,5.018e-03
2.425e-01,5.672e-03
2.475e-01,6.396e-03
2.525e-01,7.197e-03
2.575e-01,8.081e-03
2.625e-01,9.056e-03
2.675e-01,1.013e-02
2.725e-01,1.131e-02
2.775e-01,1.260e-02
2.825e-01,1.401e-02
2.875e-01,1.556e-02
2.925e-01,1.725e-02
2.975e-01,1.909e-02
3.025e-01,2.110e-02
3.075e-01,2.329e-02
3.125e-01,2.566e-02
3.175e-01,2.824e-02
3.225e-01,3.104e-02
3.275e-01,3.407e-02
3.325e-01,3.735e-02
3.375e-01,4.090e-02
3.425e-01,4.473e-02
3.475e-01,4.886e-02
3.525e-01,5.332e-02
3.575e-01,5.812e-02
3.625e-01,6.329e-02
3.675e-01,6.885e-02
3.725e-01,7.482e-02
3.775e-01,8.124e-02
3.825e-01,8.812e-02
3.875e-01,9.550e-02
3.925e-01,1.034e-01
3.975e-01,1.119e-01
4.025e-01,1.209e-01
4.075e-01,1.306e-01
4.125e-01,1.410e-01
4.175e-01,1.520e-01
4.225e-01,1.638e-01
4.275e-01,1.764e-01
4.325e-01,1.898e-01
4.375e-01,2.041e-01
4.425e-01,2.193e-01
4.475e-01,2.355e-01
4.525e-01,2.528e-01
4.575e-01,2.711e-01
4.625e-01,2.906e-01
4.675e-01,3.113e-01
4.725e-01,3.333e-01
4.775e-01,3.567e-01
4.825e-01,3.815e-01
4.875e-01,4.077e-01
4.925e-01,4.356e-01
4.975e-01,4.651e-01
5.025e-01,4.964e-01
5.075e-01,5.296e-01
5.125e-01,5.647e-01
5.175e-01,6.019e-01
5.225e-01,6.412e-01
5.275e-01,6.828e-01
5.325e-01,7.268e-01
5.375e-01,7.733e-01
5.425e-01,8.225e-01
5.475e-01,8.744e-01
5.525e-01,9.293e-01
5.575e-01,9.873e-01
5.625e-01,1.049e+00
5.675e-01,1.113e+00
5.725e-01,1.182e+00
5.775e-01,1.254e+00
5.825e-01,1.330e+00
5.875e-01,1.410e+00
5.925e-01,1.495e+00
5.975e-01,1.585e+00
6.025e-01,1.679e+00
6.075e-01,1.779e+00
6.125e-01,1.884e+00
6.175e-01,1.995e+00
6.225e-01,2.112e+00
6.275e-01,2.235e+00
6.325e-01,2.366e+00
6.375e-01,2.503e+00
6.425e-01,2.649e+00
6.475e-01,2.802e+00
6.525e-01,2.965e+00
6.575e-01,3.136e+00
6.625e-01,3.317e+00
6.675e-01,3.509e+00
6.725e-01,3.711e+00
6.775e-01,3.926e+00
6.825e-01,4.154e+00
6.875e-01,4.395e+00
6.925e-01,4.651e+00
6.975e-01,4.923e+00
7.025e-01,5.213e+00
7.075e-01,5.522e+00
7.125e-01,5.852e+00
7.175e-01,6.206e+00
7.225e-01,6.586e+00
7.275e-01,6.997e+00
7.325e-01,7.442e+00
7.375e-01,7.928e+00
7.425e-01,8.465e+00
7.475e-01,9.066e+00
7.525e-01,9.756e+00
7.575e-01,1.058e+01
7.625e-01,1.166e+01
7.675e-01,1.360e+01
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/1_0.csv <==
transmittance,probability_density
2.500e-03,2.636e-14
7.500e-03,8.170e-12
1.250e-02,1.237e-10
1.750e-02,7.566e-10
2.250e-02,2.960e-09
2.750e-02,8.865e-09
3.250e-02,2.222e-08
3.750e-02,4.903e-08
4.250e-02,9.830e-08
4.750e-02,1.829e-07
5.250e-02,3.206e-07
5.750e-02,5.350e-07
6.250e-02,8.571e-07
6.750e-02,1.326e-06
7.250e-02,1.991e-06
7.750e-02,2.914e-06
8.250e-02,4.169e-06
8.750e-02,5.846e-06
9.250e-02,8.052e-06
9.750e-02,1.091e-05
1.025e-01,1.458e-05
1.075e-01,1.923e-05
1.125e-01,2.507e-05
1.175e-01,3.231e-05
1.225e-01,4.124e-05
1.275e-01,5.216e-05
1.325e-01,6.542e-05
1.375e-01,8.139e-05
1.425e-01,1.005e-04
1.475e-01,1.233e-04
1.525e-01,1.504e-04
1.575e-01,1.822e-04
1.625e-01,2.196e-04
1.675e-01,2.632e-04
1.725e-01,3.139e-04
1.775e-01,3.727e-04
1.825e-01,4.406e-04
1.875e-01,5.187e-04
1.925e-01,6.081e-04
1.975e-01,7.104e-04
2.025e-01,8.268e-04
2.075e-01,9.591e-04
2.125e-01,1.109e-03
2.175e-01,1.278e-03
2.225e-01,1.469e-03
2.275e-01,1.684e-03
2.325e-01,1.925e-03
2.375e-01,2.194e-03
2.425e-01,2.496e-03
2.475e-01,2.832e-03
2.525e-01,3.205e-03
2.575e-01,3.620e-03
2.625e-01,4.081e-03
2.675e-01,4.591e-03
2.725e-01,5.154e-03
2.775e-01,5.775e-03
2.825e-01,6.460e-03
2.875e-01,7.214e-03
2.925e-01,8.041e-03
2.975e-01,8.950e-03
3.025e-01,9.945e-03
3.075e-01,1.103e-02
3.125e-01,1.222e-02
3.175e-01,1.352e-02
3.225e-01,1.494e-02
3.275e-01,1.648e-02
3.325e-01,1.816e-02
3.375e-01,1.999e-02
3.425e-01,2.197e-02
3.475e-01,2.412e-02
3.525e-01,2.646e-02
3.575e-01,2.898e-02
3.625e-01,3.171e-02
3.675e-01,3.466e-02
3.725e-01,3.785e-02
3.775e-01,4.129e-02
3.825e-01,4.501e-02
3.875e-01,4.900e-02
3.925e-01,5.331e-02
3.975e-01,5.794e-02
4.025e-01,6.293e-02
4.075e-01,6.828e-02
4.125e-01,7.403e-02
4.175e-01,8.020e-02
4.225e-01,8.681e-02
4.275e-01,9.390e-02
4.325e-01,1.015e-01
4.375e-01,1.096e-01
4.425e-01,1.183e-01
4.475e-01,1.276e-01
4.525e-01,1.376e-01
4.575e-01,1.482e-01
4.625e-01,1.596e-01
4.675e-01,1.717e-01
4.725e-01,1.846e-01
4.775e-01,1.984e-01
4.825e-01,2.130e-01
4.875e-01,2.287e-01
4.925e-01,2.454e-01
4.975e-01,2.631e-01
5.025e-01,2.820e-01
5.075e-01,3.021e-01
5.125e-01,3.234e-01
5.175e-01,3.461e-01
5.225e-01,3.703e-01
5.275e-01,3.959e-01
5.325e-01,4.231e-01
5.375e-01,4.521e-01
5.425e-01,4.828e-01
5.475e-01,5.153e-01
5.525e-01,5.499e-01
5.575e-01,5.866e-01
5.625e-01,6.254e-01
5.675e-01,6.667e-01
5.725e-01,7.104e-01
5.775e-01,7.567e-01
5.825e-01,8.058e-01
5.875e-01,8.578e-01
5.925e-01,9.129e-01
5.975e-01,9.713e-01
6.025e-01,1.033e+00
6.075e-01,1.099e+00
6.125e-01,1.168e+00
6.175e-01,1.241e+00
6.225e-01,1.319e+00
6.275e-01,1.401e+00
6.325e-01,1.489e+00
6.375e-01,1.581e+00
6.425e-01,1.679e+00
6.475e-01,1.782e+00
6.525e-01,1.892e+00
6.575e-01,2.008e+00
6.625e-01,2.132e+00
6.675e-01,2.262e+00
6.725e-01,2.401e+00
6.775e-01,2.547e+00
6.825e-01,2.703e+00
6.875e-01,2.869e+00
6.925e-01,3.044e+00
6.975e-01,3.231e+00
7.025e-01,3.429e+00
7.075e-01,3.640e+00
7.125e-01,3.864e+00
7.175e-01,4.104e+00
7.225e-01,4.359e+00
7.275e-01,4.632e+00
7.325e-01,4.924e+00
7.375e-01,5.237e+00
7.425e-01,5.574e+00
7.475e-01,5.936e+00
7.525e-01,6.328e+00
7.575e-01,6.753e+00
7.625e-01,7.217e+00
7.675e-01,7.726e+00
7.725e-01,8.289e+00
7.775e-01,8.921e+00
7.825e-01,9.643e+00
7.875e-01,1.049e+01
7.925e-01,1.155e+01
7.975e-01,1.303e+01
8.025e-01,1.681e+01
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/1_05.csv <==
transmittance,probability_density
2.500e-03,5.596e-15
7.500e-03,1.910e-12
1.250e-02,3.059e-11
1.750e-02,1.949e-10
2.250e-02,7.881e-10
2.750e-02,2.428e-09
3.250e-02,6.238e-09
3.750e-02,1.407e-08
4.250e-02,2.879e-08
4.750e-02,5.457e-08
5.250e-02,9.730e-08
5.750e-02,1.650e-07
6.250e-02,2.683e-07
6.750e-02,4.211e-07
7.250e-02,6.410e-07
7.750e-02,9.503e-07
8.250e-02,1.376e-06
8.750e-02,1.953e-06
9.250e-02,2.721e-06
9.750e-02,3.729e-06
1.025e-01,5.035e-06
1.075e-01,6.709e-06
1.125e-01,8.831e-06
1.175e-01,1.150e-05
1.225e-01,1.481e-05
1.275e-01,1.890e-05
1.325e-01,2.392e-05
1.375e-01,3.002e-05
1.425e-01,3.740e-05
1.475e-01,4.626e-05
1.525e-01,5.686e-05
1.575e-01,6.945e-05
1.625e-01,8.435e-05
1.675e-01,1.019e-04
1.725e-01,1.224e-04
1.775e-01,1.465e-04
1.825e-01,1.744e-04
1.875e-01,2.067e-04
1.925e-01,2.441e-04
1.975e-01,2.871e-04
2.025e-01,3.365e-04
2.075e-01,3.930e-04
2.125e-01,4.574e-04
2.175e-01,5.307e-04
2.225e-01,6.139e-04
2.275e-01,7.080e-04
2.325e-01,8.144e-04
2.375e-01,9.342e-04
2.425e-01,1.069e-03
2.475e-01,1.220e-03
2.525e-01,1.390e-03
2.575e-01,1.579e-03
2.625e-01,1.790e-03
2.675e-01,2.025e-03
2.725e-01,2.287e-03
2.775e-01,2.577e-03
2.825e-01,2.899e-03
2.875e-01,3.255e-03
2.925e-01,3.649e-03
2.975e-01,4.083e-03
3.025e-01,4.562e-03
3.075e-01,5.088e-03
3.125e-01,5.668e-03
3.175e-01,6.303e-03
3.225e-01,7.000e-03
3.275e-01,7.764e-03
3.325e-01,8.599e-03
3.375e-01,9.512e-03
3.425e-01,1.051e-02
3.475e-01,1.160e-02
3.525e-01,1.278e-02
3.575e-01,1.407e-02
3.625e-01,1.547e-02
3.675e-01,1.700e-02
3.725e-01,1.865e-02
3.775e-01,2.045e-02
3.825e-01,2.239e-02
3.875e-01,2.450e-02
3.925e-01,2.678e-02
3.975e-01,2.924e-02
4.025e-01,3.191e-02
4.075e-01,3.478e-02
4.125e-01,3.789e-02
4.175e-01,4.124e-02
4.225e-01,4.484e-02
4.275e-01,4.873e-02
4.325e-01,5.291e-02
4.375e-01,5.741e-02
4.425e-01,6.225e-02
4.475e-01,6.745e-02
4.525e-01,7.304e-02
4.575e-01,7.903e-02
4.625e-01,8.546e-02
4.675e-01,9.236e-02
4.725e-01,9.975e-02
4.775e-01,1.077e-01
4.825e-01,1.161e-01
4.875e-01,1.252e-01
4.925e-01,1.349e-01
4.975e-01,1.453e-01
5.025e-01,1.564e-01
5.075e-01,1.683e-01
5.125e-01,1.810e-01
5.175e-01,1.945e-01
5.225e-01,2.090e-01
5.275e-01,2.244e-01
5.325e-01,2.408e-01
5.375e-01,2.584e-01
5.425e-01,2.771e-01
5.475e-01,2.970e-01
5.525e-01,3.183e-01
5.575e-01,3.409e-01
5.625e-01,3.650e-01
5.675e-01,3.907e-01
5.725e-01,4.181e-01
5.775e-01,4.472e-01
5.825e-01,4.781e-01
5.875e-01,5.111e-01
5.925e-01,5.462e-01
5.975e-01,5.835e-01
6.025e-01,6.231e-01
6.075e-01,6.653e-01
6.125e-01,7.102e-01
6.175e-01,7.579e-01
6.225e-01,8.086e-01
6.275e-01,8.625e-01
6.325e-01,9.198e-01
6.375e-01,9.807e-01
6.425e-01,1.045e+00
6.475e-01,1.114e+00
6.525e-01,1.188e+00
6.575e-01,1.265e+00
6.625e-01,1.348e+00
6.675e-01,1.436e+00
6.725e-01,1.530e+00
6.775e-01,1.629e+00
6.825e-01,1.735e+00
6.875e-01,1.848e+00
6.925e-01,1.968e+00
6.975e-01,2.096e+00
7.025e-01,2.232e+00
7.075e-01,2.377e+00
7.125e-01,2.532e+00
7.175e-01,2.697e+00
7.225e-01,2.874e+00
7.275e-01,3.062e+00
7.325e-01,3.263e+00
7.375e-01,3.479e+00
7.425e-01,3.710e+00
7.475e-01,3.958e+00
7.525e-01,4.224e+00
7.575e-01,4.510e+00
7.625e-01,4.818e+00
7.675e-01,5.152e+00
7.725e-01,5.512e+00
7.775e-01,5.904e+00
7.825e-01,6.331e+00
7.875e-01,6.799e+00
7.925e-01,7.314e+00
7.975e-01,7.886e+00
8.025e-01,8.527e+00
8.075e-01,9.254e+00
8.125e-01,1.010e+01
8.175e-01,1.111e+01
8.225e-01,1.238e+01
8.275e-01,1.422e+01
8.325e-01,1.882e+01
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/1_1.csv <==
transmittance,probability_density
2.500e-03,1.249e-15
7.500e-03,4.584e-13
1.250e-02,7.679e-12
1.750e-02,5.063e-11
2.250e-02,2.107e-10
2.750e-02,6.652e-10
3.250e-02,1.747e-09
3.750e-02,4.018e-09
4.250e-02,8.370e-09
4.750e-02,1.613e-08
5.250e-02,2.921e-08
5.750e-02,5.027e-08
6.250e-02,8.289e-08
6.750e-02,1.318e-07
7.250e-02,2.032e-07
7.750e-02,3.048e-07
8.250e-02,4.466e-07
8.750e-02,6.407e-07
9.250e-02,9.022e-07
9.750e-02,1.249e-06
1.025e-01,1.704e-06
1.075e-01,2.293e-06
1.125e-01,3.046e-06
1.175e-01,4.002e-06
1.225e-01,5.203e-06
1.275e-01,6.699e-06
1.325e-01,8.548e-06
1.375e-01,1.082e-05
1.425e-01,1.359e-05
1.475e-01,1.694e-05
1.525e-01,2.099e-05
1.575e-01,2.583e-05
1.625e-01,3.161e-05
1.675e-01,3.847e-05
1.725e-01,4.657e-05
1.775e-01,5.610e-05
1.825e-01,6.727e-05
1.875e-01,8.031e-05
1.925e-01,9.547e-05
1.975e-01,1.131e-04
2.025e-01,1.334e-04
2.075e-01,1.568e-04
2.125e-01,1.837e-04
2.175e-01,2.145e-04
2.225e-01,2.496e-04
2.275e-01,2.897e-04
2.325e-01,3.353e-04
2.375e-01,3.870e-04
2.425e-01,4.455e-04
2.475e-01,5.116e-04
2.525e-01,5.860e-04
2.575e-01,6.698e-04
2.625e-01,7.637e-04
2.675e-01,8.691e-04
2.725e-01,9.869e-04
2.775e-01,1.118e-03
2.825e-01,1.265e-03
2.875e-01,1.428e-03
2.925e-01,1.610e-03
2.975e-01,1.811e-03
3.025e-01,2.035e-03
3.075e-01,2.282e-03
3.125e-01,2.555e-03
3.175e-01,2.857e-03
3.225e-01,3.189e-03
3.275e-01,3.555e-03
3.325e-01,3.958e-03
3.375e-01,4.401e-03
3.425e-01,4.887e-03
3.475e-01,5.420e-03
3.525e-01,6.004e-03
3.575e-01,6.643e-03
3.625e-01,7.341e-03
3.675e-01,8.104e-03
3.725e-01,8.937e-03
3.775e-01,9.845e-03
3.825e-01,1.083e-02
3.875e-01,1.191e-02
3.925e-01,1.308e-02
3.975e-01,1.436e-02
4.025e-01,1.574e-02
4.075e-01,1.724e-02
4.125e-01,1.887e-02
4.175e-01,2.063e-02
4.225e-01,2.254e-02
4.275e-01,2.461e-02
4.325e-01,2.685e-02
4.375e-01,2.927e-02
4.425e-01,3.188e-02
4.475e-01,3.470e-02
4.525e-01,3.775e-02
4.575e-01,4.103e-02
4.625e-01,4.457e-02
4.675e-01,4.839e-02
4.725e-01,5.250e-02
4.775e-01,5.692e-02
4.825e-01,6.168e-02
4.875e-01,6.680e-02
4.925e-01,7.230e-02
4.975e-01,7.821e-02
5.025e-01,8.456e-02
5.075e-01,9.138e-02
5.125e-01,9.870e-02
5.175e-01,1.066e-01
5.225e-01,1.150e-01
5.275e-01,1.240e-01
5.325e-01,1.337e-01
5.375e-01,1.440e-01
5.425e-01,1.552e-01
5.475e-01,1.670e-01
5.525e-01,1.798e-01
5.575e-01,1.934e-01
5.625e-01,2.080e-01
5.675e-01,2.236e-01
5.725e-01,2.402e-01
5.775e-01,2.581e-01
5.825e-01,2.771e-01
5.875e-01,2.975e-01
5.925e-01,3.193e-01
5.975e-01,3.425e-01
6.025e-01,3.674e-01
6.075e-01,3.939e-01
6.125e-01,4.223e-01
6.175e-01,4.526e-01
6.225e-01,4.849e-01
6.275e-01,5.194e-01
6.325e-01,5.562e-01
6.375e-01,5.956e-01
6.425e-01,6.376e-01
6.475e-01,6.824e-01
6.525e-01,7.302e-01
6.575e-01,7.813e-01
6.625e-01,8.359e-01
6.675e-01,8.941e-01
6.725e-01,9.563e-01
6.775e-01,1.023e+00
6.825e-01,1.094e+00
6.875e-01,1.169e+00
6.925e-01,1.250e+00
6.975e-01,1.337e+00
7.025e-01,1.429e+00
7.075e-01,1.528e+00
7.125e-01,1.634e+00
7.175e-01,1.747e+00
7.225e-01,1.868e+00
7.275e-01,1.998e+00
7.325e-01,2.137e+00
7.375e-01,2.286e+00
7.425e-01,2.446e+00
7.475e-01,2.618e+00
7.525e-01,2.803e+00
7.575e-01,3.002e+00
7.625e-01,3.215e+00
7.675e-01,3.446e+00
7.725e-01,3.695e+00
7.775e-01,3.964e+00
7.825e-01,4.256e+00
7.875e-01,4.572e+00
7.925e-01,4.917e+00
7.975e-01,5.292e+00
8.025e-01,5.703e+00
8.075e-01,6.155e+00
8.125e-01,6.654e+00
8.175e-01,7.209e+00
8.225e-01,7.829e+00
8.275e-01,8.530e+00
8.325e-01,9.333e+00
8.375e-01,1.027e+01
8.425e-01,1.140e+01
8.475e-01,1.282e+01
8.525e-01,1.480e+01
8.575e-01,1.852e+01
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/1_15.csv <==
transmittance,probability_density
1.050e-01,6.589e-07
1.095e-01,8.624e-07
1.139e-01,1.118e-06
1.184e-01,1.436e-06
1.229e-01,1.828e-06
1.274e-01,2.310e-06
1.319e-01,2.898e-06
1.364e-01,3.610e-06
1.409e-01,4.468e-06
1.453e-01,5.497e-06
1.498e-01,6.725e-06
1.543e-01,8.184e-06
1.588e-01,9.909e-06
1.633e-01,1.194e-05
1.678e-01,1.433e-05
1.723e-01,1.711e-05
1.768e-01,2.036e-05
1.812e-01,2.413e-05
1.857e-01,2.849e-05
1.902e-01,3.352e-05
1.947e-01,3.931e-05
1.992e-01,4.596e-05
2.037e-01,5.356e-05
2.082e-01,6.224e-05
2.126e-01,7.213e-05
2.171e-01,8.336e-05
2.216e-01,9.610e-05
2.261e-01,1.105e-04
2.306e-01,1.268e-04
2.351e-01,1.451e-04
2.396e-01,1.657e-04
2.440e-01,1.889e-04
2.485e-01,2.148e-04
2.530e-01,2.439e-04
2.575e-01,2.763e-04
2.620e-01,3.125e-04
2.665e-01,3.528e-04
2.710e-01,3.976e-04
2.755e-01,4.473e-04
2.799e-01,5.025e-04
2.844e-01,5.636e-04
2.889e-01,6.312e-04
2.934e-01,7.059e-04
2.979e-01,7.883e-04
3.024e-01,8.792e-04
3.069e-01,9.792e-04
3.113e-01,1.089e-03
3.158e-01,1.210e-03
3.203e-01,1.343e-03
3.248e-01,1.488e-03
3.293e-01,1.647e-03
3.338e-01,1.821e-03
3.383e-01,2.012e-03
3.427e-01,2.220e-03
3.472e-01,2.447e-03
3.517e-01,2.695e-03
3.562e-01,2.965e-03
3.607e-01,3.259e-03
3.652e-01,3.578e-03
3.697e-01,3.926e-03
3.742e-01,4.303e-03
3.786e-01,4.713e-03
3.831e-01,5.158e-03
3.876e-01,5.640e-03
3.921e-01,6.162e-03
3.966e-01,6.727e-03
4.011e-01,7.339e-03
4.056e-01,8.000e-03
4.100e-01,8.715e-03
4.145e-01,9.487e-03
4.190e-01,1.032e-02
4.235e-01,1.122e-02
4.280e-01,1.219e-02
4.325e-01,1.323e-02
4.370e-01,1.436e-02
4.414e-01,1.557e-02
4.459e-01,1.688e-02
4.504e-01,1.828e-02
4.549e-01,1.979e-02
4.594e-01,2.141e-02
4.639e-01,2.315e-02
4.684e-01,2.502e-02
4.729e-01,2.703e-02
4.773e-01,2.919e-02
4.818e-01,3.150e-02
4.863e-01,3.397e-02
4.908e-01,3.663e-02
4.953e-01,3.947e-02
4.998e-01,4.252e-02
5.043e-01,4.578e-02
5.087e-01,4.928e-02
5.132e-01,5.301e-02
5.177e-01,5.701e-02
5.222e-01,6.128e-02
5.267e-01,6.585e-02
5.312e-01,7.074e-02
5.357e-01,7.595e-02
5.401e-01,8.153e-02
5.446e-01,8.748e-02
5.491e-01,9.384e-02
5.536e-01,1.006e-01
5.581e-01,1.079e-01
5.626e-01,1.156e-01
5.671e-01,1.238e-01
5.716e-01,1.326e-01
5.760e-01,1.420e-01
5.805e-01,1.520e-01
5.850e-01,1.626e-01
5.895e-01,1.740e-01
5.940e-01,1.861e-01
5.985e-01,1.990e-01
6.030e-01,2.127e-01
6.074e-01,2.274e-01
6.119e-01,2.430e-01
6.164e-01,2.596e-01
6.209e-01,2.772e-01
6.254e-01,2.961e-01
6.299e-01,3.161e-01
6.344e-01,3.375e-01
6.388e-01,3.602e-01
6.433e-01,3.844e-01
6.478e-01,4.102e-01
6.523e-01,4.376e-01
6.568e-01,4.668e-01
6.613e-01,4.979e-01
6.658e-01,5.310e-01
6.703e-01,5.663e-01
6.747e-01,6.038e-01
6.792e-01,6.438e-01
6.837e-01,6.864e-01
6.882e-01,7.318e-01
6.927e-01,7.801e-01
6.972e-01,8.315e-01
7.017e-01,8.864e-01
7.061e-01,9.448e-01
7.106e-01,1.007e+00
7.151e-01,1.074e+00
7.196e-01,1.144e+00
7.241e-01,1.220e+00
7.286e-01,1.301e+00
7.331e-01,1.387e+00
7.375e-01,1.479e+00
7.420e-01,1.577e+00
7.465e-01,1.682e+00
7.510e-01,1.794e+00
7.555e-01,1.914e+00
7.600e-01,2.043e+00
7.645e-01,2.181e+00
7.690e-01,2.328e+00
7.734e-01,2.487e+00
7.779e-01,2.657e+00
7.824e-01,2.840e+00
7.869e-01,3.037e+00
7.914e-01,3.249e+00
7.959e-01,3.477e+00
8.004e-01,3.724e+00
8.048e-01,3.991e+00
8.093e-01,4.281e+00
8.138e-01,4.595e+00
8.183e-01,4.938e+00
8.228e-01,5.312e+00
8.273e-01,5.721e+00
8.318e-01,6.172e+00
8.362e-01,6.669e+00
8.407e-01,7.222e+00
8.452e-01,7.839e+00
8.497e-01,8.536e+00
8.542e-01,9.330e+00
8.587e-01,1.025e+01
8.632e-01,1.134e+01
8.677e-01,1.266e+01
8.721e-01,1.437e+01
8.766e-01,1.681e+01
8.811e-01,2.156e+01
8.856e-01,0.000e+00
8.901e-01,0.000e+00
8.946e-01,0.000e+00
8.991e-01,0.000e+00
9.035e-01,0.000e+00
9.080e-01,0.000e+00
9.125e-01,0.000e+00
9.170e-01,0.000e+00
9.215e-01,0.000e+00
9.260e-01,0.000e+00
9.305e-01,0.000e+00
9.349e-01,0.000e+00
9.394e-01,0.000e+00
9.439e-01,0.000e+00
9.484e-01,0.000e+00
9.529e-01,0.000e+00
9.574e-01,0.000e+00
9.619e-01,0.000e+00
9.664e-01,0.000e+00
9.708e-01,0.000e+00
9.753e-01,0.000e+00
9.798e-01,0.000e+00
9.843e-01,0.000e+00
9.888e-01,0.000e+00
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/1_2.csv <==
transmittance,probability_density
1.222e-01,5.917e-07
1.266e-01,7.504e-07
1.310e-01,9.448e-07
1.354e-01,1.181e-06
1.398e-01,1.468e-06
1.442e-01,1.813e-06
1.486e-01,2.227e-06
1.530e-01,2.721e-06
1.574e-01,3.307e-06
1.618e-01,4.002e-06
1.662e-01,4.820e-06
1.706e-01,5.781e-06
1.750e-01,6.905e-06
1.794e-01,8.216e-06
1.838e-01,9.741e-06
1.882e-01,1.151e-05
1.926e-01,1.355e-05
1.970e-01,1.590e-05
2.014e-01,1.861e-05
2.058e-01,2.172e-05
2.102e-01,2.527e-05
2.146e-01,2.932e-05
2.190e-01,3.393e-05
2.234e-01,3.918e-05
2.278e-01,4.512e-05
2.322e-01,5.185e-05
2.366e-01,5.946e-05
2.410e-01,6.803e-05
2.454e-01,7.768e-05
2.498e-01,8.853e-05
2.542e-01,1.007e-04
2.586e-01,1.143e-04
2.630e-01,1.296e-04
2.674e-01,1.466e-04
2.718e-01,1.656e-04
2.762e-01,1.867e-04
2.806e-01,2.102e-04
2.850e-01,2.364e-04
2.894e-01,2.653e-04
2.938e-01,2.974e-04
2.982e-01,3.330e-04
3.026e-01,3.723e-04
3.070e-01,4.156e-04
3.114e-01,4.635e-04
3.158e-01,5.162e-04
3.202e-01,5.743e-04
3.246e-01,6.381e-04
3.290e-01,7.082e-04
3.334e-01,7.852e-04
3.378e-01,8.697e-04
3.422e-01,9.622e-04
3.466e-01,1.063e-03
3.510e-01,1.174e-03
3.554e-01,1.295e-03
3.598e-01,1.428e-03
3.642e-01,1.572e-03
3.686e-01,1.730e-03
3.730e-01,1.901e-03
3.774e-01,2.088e-03
3.818e-01,2.291e-03
3.862e-01,2.512e-03
3.906e-01,2.753e-03
3.950e-01,3.014e-03
3.994e-01,3.297e-03
4.038e-01,3.605e-03
4.082e-01,3.938e-03
4.126e-01,4.299e-03
4.170e-01,4.690e-03
4.214e-01,5.113e-03
4.258e-01,5.571e-03
4.302e-01,6.067e-03
4.346e-01,6.602e-03
4.390e-01,7.180e-03
4.434e-01,7.804e-03
4.478e-01,8.478e-03
4.522e-01,9.204e-03
4.566e-01,9.988e-03
4.610e-01,1.083e-02
4.654e-01,1.174e-02
4.698e-01,1.272e-02
4.742e-01,1.378e-02
4.786e-01,1.491e-02
4.830e-01,1.613e-02
4.874e-01,1.744e-02
4.918e-01,1.885e-02
4.962e-01,2.037e-02
5.006e-01,2.200e-02
5.050e-01,2.375e-02
5.094e-01,2.562e-02
5.138e-01,2.764e-02
5.182e-01,2.980e-02
5.226e-01,3.212e-02
5.270e-01,3.460e-02
5.314e-01,3.727e-02
5.358e-01,4.012e-02
5.402e-01,4.318e-02
5.446e-01,4.646e-02
5.490e-01,4.996e-02
5.534e-01,5.372e-02
5.578e-01,5.774e-02
5.622e-01,6.204e-02
5.666e-01,6.665e-02
5.710e-01,7.157e-02
5.754e-01,7.684e-02
5.798e-01,8.248e-02
5.842e-01,8.850e-02
5.886e-01,9.494e-02
5.930e-01,1.018e-01
5.974e-01,1.092e-01
6.018e-01,1.170e-01
6.062e-01,1.254e-01
6.106e-01,1.344e-01
6.150e-01,1.440e-01
6.194e-01,1.543e-01
6.238e-01,1.652e-01
6.282e-01,1.769e-01
6.326e-01,1.894e-01
6.370e-01,2.027e-01
6.414e-01,2.169e-01
6.458e-01,2.321e-01
6.502e-01,2.483e-01
6.546e-01,2.657e-01
6.590e-01,2.842e-01
6.634e-01,3.039e-01
6.678e-01,3.250e-01
6.722e-01,3.476e-01
6.766e-01,3.716e-01
6.810e-01,3.973e-01
6.854e-01,4.248e-01
6.898e-01,4.541e-01
6.942e-01,4.854e-01
6.986e-01,5.189e-01
7.030e-01,5.546e-01
7.074e-01,5.929e-01
7.118e-01,6.337e-01
7.162e-01,6.774e-01
7.206e-01,7.241e-01
7.250e-01,7.741e-01
7.294e-01,8.275e-01
7.338e-01,8.847e-01
7.382e-01,9.460e-01
7.426e-01,1.012e+00
7.470e-01,1.082e+00
7.514e-01,1.157e+00
7.558e-01,1.238e+00
7.602e-01,1.324e+00
7.646e-01,1.417e+00
7.690e-01,1.517e+00
7.734e-01,1.625e+00
7.778e-01,1.740e+00
7.822e-01,1.864e+00
7.866e-01,1.998e+00
7.910e-01,2.142e+00
7.954e-01,2.297e+00
7.998e-01,2.465e+00
8.042e-01,2.646e+00
8.086e-01,2.842e+00
8.130e-01,3.055e+00
8.174e-01,3.285e+00
8.218e-01,3.536e+00
8.262e-01,3.810e+00
8.306e-01,4.108e+00
8.350e-01,4.434e+00
8.394e-01,4.792e+00
8.438e-01,5.186e+00
8.482e-01,5.621e+00
8.526e-01,6.103e+00
8.570e-01,6.641e+00
8.614e-01,7.243e+00
8.658e-01,7.923e+00
8.702e-01,8.699e+00
8.746e-01,9.593e+00
8.790e-01,1.064e+01
8.834e-01,1.189e+01
8.878e-01,1.344e+01
8.922e-01,1.546e+01
8.966e-01,1.839e+01
9.010e-01,2.399e+01
9.054e-01,0.000e+00
9.098e-01,0.000e+00
9.142e-01,0.000e+00
9.186e-01,0.000e+00
9.230e-01,0.000e+00
9.274e-01,0.000e+00
9.318e-01,0.000e+00
9.362e-01,0.000e+00
9.406e-01,0.000e+00
9.450e-01,0.000e+00
9.494e-01,0.000e+00
9.538e-01,0.000e+00
9.582e-01,0.000e+00
9.626e-01,0.000e+00
9.670e-01,0.000e+00
9.714e-01,0.000e+00
9.758e-01,0.000e+00
9.802e-01,0.000e+00
9.846e-01,0.000e+00
9.890e-01,0.000e+00
9.934e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/1_25.csv <==
transmittance,probability_density
1.511e-01,8.570e-07
1.554e-01,1.043e-06
1.596e-01,1.264e-06
1.639e-01,1.525e-06
1.681e-01,1.832e-06
1.724e-01,2.193e-06
1.767e-01,2.614e-06
1.809e-01,3.106e-06
1.852e-01,3.677e-06
1.894e-01,4.339e-06
1.937e-01,5.104e-06
1.979e-01,5.986e-06
2.022e-01,7.001e-06
2.064e-01,8.164e-06
2.107e-01,9.497e-06
2.150e-01,1.102e-05
2.192e-01,1.275e-05
2.235e-01,1.473e-05
2.277e-01,1.696e-05
2.320e-01,1.950e-05
2.362e-01,2.237e-05
2.405e-01,2.561e-05
2.447e-01,2.927e-05
2.490e-01,3.338e-05
2.532e-01,3.799e-05
2.575e-01,4.318e-05
2.618e-01,4.898e-05
2.660e-01,5.547e-05
2.703e-01,6.273e-05
2.745e-01,7.082e-05
2.788e-01,7.984e-05
2.830e-01,8.988e-05
2.873e-01,1.010e-04
2.915e-01,1.134e-04
2.958e-01,1.271e-04
3.001e-01,1.424e-04
3.043e-01,1.592e-04
3.086e-01,1.778e-04
3.128e-01,1.983e-04
3.171e-01,2.210e-04
3.213e-01,2.460e-04
3.256e-01,2.735e-04
3.298e-01,3.038e-04
3.341e-01,3.370e-04
3.383e-01,3.735e-04
3.426e-01,4.136e-04
3.469e-01,4.576e-04
3.511e-01,5.057e-04
3.554e-01,5.584e-04
3.596e-01,6.161e-04
3.639e-01,6.791e-04
3.681e-01,7.479e-04
3.724e-01,8.231e-04
3.766e-01,9.051e-04
3.809e-01,9.944e-04
3.852e-01,1.092e-03
3.894e-01,1.198e-03
3.937e-01,1.313e-03
3.979e-01,1.439e-03
4.022e-01,1.575e-03
4.064e-01,1.723e-03
4.107e-01,1.884e-03
4.149e-01,2.058e-03
4.192e-01,2.247e-03
4.234e-01,2.453e-03
4.277e-01,2.675e-03
4.320e-01,2.915e-03
4.362e-01,3.176e-03
4.405e-01,3.458e-03
4.447e-01,3.762e-03
4.490e-01,4.092e-03
4.532e-01,4.448e-03
4.575e-01,4.832e-03
4.617e-01,5.247e-03
4.660e-01,5.695e-03
4.703e-01,6.178e-03
4.745e-01,6.699e-03
4.788e-01,7.260e-03
4.830e-01,7.866e-03
4.873e-01,8.517e-03
4.915e-01,9.219e-03
4.958e-01,9.975e-03
5.000e-01,1.079e-02
5.043e-01,1.166e-02
5.085e-01,1.260e-02
5.128e-01,1.362e-02
5.171e-01,1.470e-02
5.213e-01,1.587e-02
5.256e-01,1.713e-02
5.298e-01,1.848e-02
5.341e-01,1.993e-02
5.383e-01,2.148e-02
5.426e-01,2.315e-02
5.468e-01,2.494e-02
5.511e-01,2.686e-02
5.554e-01,2.892e-02
5.596e-01,3.113e-02
5.639e-01,3.350e-02
5.681e-01,3.604e-02
5.724e-01,3.877e-02
5.766e-01,4.168e-02
5.809e-01,4.481e-02
5.851e-01,4.816e-02
5.894e-01,5.175e-02
5.936e-01,5.559e-02
5.979e-01,5.971e-02
6.022e-01,6.411e-02
6.064e-01,6.883e-02
6.107e-01,7.388e-02
6.149e-01,7.929e-02
6.192e-01,8.507e-02
6.234e-01,9.127e-02
6.277e-01,9.789e-02
6.319e-01,1.050e-01
6.362e-01,1.126e-01
6.405e-01,1.207e-01
6.447e-01,1.294e-01
6.490e-01,1.387e-01
6.532e-01,1.486e-01
6.575e-01,1.593e-01
6.617e-01,1.707e-01
6.660e-01,1.829e-01
6.702e-01,1.959e-01
6.745e-01,2.098e-01
6.787e-01,2.248e-01
6.830e-01,2.408e-01
6.873e-01,2.579e-01
6.915e-01,2.762e-01
6.958e-01,2.958e-01
7.000e-01,3.167e-01
7.043e-01,3.392e-01
7.085e-01,3.633e-01
7.128e-01,3.890e-01
7.170e-01,4.166e-01
7.213e-01,4.462e-01
7.256e-01,4.779e-01
7.298e-01,5.119e-01
7.341e-01,5.483e-01
7.383e-01,5.874e-01
7.426e-01,6.293e-01
7.468e-01,6.743e-01
7.511e-01,7.225e-01
7.553e-01,7.744e-01
7.596e-01,8.301e-01
7.638e-01,8.899e-01
7.681e-01,9.543e-01
7.724e-01,1.024e+00
7.766e-01,1.098e+00
7.809e-01,1.178e+00
7.851e-01,1.265e+00
7.894e-01,1.358e+00
7.936e-01,1.459e+00
7.979e-01,1.567e+00
8.021e-01,1.685e+00
8.064e-01,1.812e+00
8.107e-01,1.949e+00
8.149e-01,2.098e+00
8.192e-01,2.260e+00
8.234e-01,2.435e+00
8.277e-01,2.627e+00
8.319e-01,2.835e+00
8.362e-01,3.062e+00
8.404e-01,3.310e+00
8.447e-01,3.583e+00
8.489e-01,3.881e+00
8.532e-01,4.210e+00
8.575e-01,4.573e+00
8.617e-01,4.976e+00
8.660e-01,5.423e+00
8.702e-01,5.922e+00
8.745e-01,6.483e+00
8.787e-01,7.116e+00
8.830e-01,7.836e+00
8.872e-01,8.663e+00
8.915e-01,9.623e+00
8.958e-01,1.076e+01
9.000e-01,1.212e+01
9.043e-01,1.382e+01
9.085e-01,1.602e+01
9.128e-01,1.914e+01
9.170e-01,2.451e+01
9.213e-01,0.000e+00
9.255e-01,0.000e+00
9.298e-01,0.000e+00
9.340e-01,0.000e+00
9.383e-01,0.000e+00
9.426e-01,0.000e+00
9.468e-01,0.000e+00
9.511e-01,0.000e+00
9.553e-01,0.000e+00
9.596e-01,0.000e+00
9.638e-01,0.000e+00
9.681e-01,0.000e+00
9.723e-01,0.000e+00
9.766e-01,0.000e+00
9.809e-01,0.000e+00
9.851e-01,0.000e+00
9.894e-01,0.000e+00
9.936e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/1_3.csv <==
transmittance,probability_density
1.829e-01,1.169e-06
1.870e-01,1.380e-06
1.911e-01,1.624e-06
1.952e-01,1.906e-06
1.992e-01,2.231e-06
2.033e-01,2.604e-06
2.074e-01,3.032e-06
2.115e-01,3.522e-06
2.156e-01,4.080e-06
2.197e-01,4.717e-06
2.238e-01,5.442e-06
2.279e-01,6.264e-06
2.320e-01,7.196e-06
2.361e-01,8.250e-06
2.402e-01,9.440e-06
2.443e-01,1.078e-05
2.484e-01,1.229e-05
2.525e-01,1.399e-05
2.566e-01,1.590e-05
2.607e-01,1.804e-05
2.648e-01,2.043e-05
2.689e-01,2.311e-05
2.730e-01,2.610e-05
2.771e-01,2.943e-05
2.812e-01,3.315e-05
2.853e-01,3.728e-05
2.894e-01,4.187e-05
2.935e-01,4.697e-05
2.976e-01,5.263e-05
3.016e-01,5.890e-05
3.057e-01,6.583e-05
3.098e-01,7.350e-05
3.139e-01,8.198e-05
3.180e-01,9.133e-05
3.221e-01,1.016e-04
3.262e-01,1.130e-04
3.303e-01,1.255e-04
3.344e-01,1.393e-04
3.385e-01,1.544e-04
3.426e-01,1.710e-04
3.467e-01,1.892e-04
3.508e-01,2.092e-04
3.549e-01,2.311e-04
3.590e-01,2.551e-04
3.631e-01,2.813e-04
3.672e-01,3.100e-04
3.713e-01,3.414e-04
3.754e-01,3.756e-04
3.795e-01,4.130e-04
3.836e-01,4.537e-04
3.877e-01,4.982e-04
3.918e-01,5.466e-04
3.959e-01,5.993e-04
3.999e-01,6.567e-04
4.040e-01,7.191e-04
4.081e-01,7.870e-04
4.122e-01,8.607e-04
4.163e-01,9.408e-04
4.204e-01,1.028e-03
4.245e-01,1.122e-03
4.286e-01,1.224e-03
4.327e-01,1.335e-03
4.368e-01,1.455e-03
4.409e-01,1.585e-03
4.450e-01,1.726e-03
4.491e-01,1.879e-03
4.532e-01,2.044e-03
4.573e-01,2.222e-03
4.614e-01,2.415e-03
4.655e-01,2.623e-03
4.696e-01,2.848e-03
4.737e-01,3.091e-03
4.778e-01,3.354e-03
4.819e-01,3.637e-03
4.860e-01,3.942e-03
4.901e-01,4.272e-03
4.942e-01,4.627e-03
4.983e-01,5.009e-03
5.023e-01,5.422e-03
5.064e-01,5.866e-03
5.105e-01,6.344e-03
5.146e-01,6.859e-03
5.187e-01,7.413e-03
5.228e-01,8.009e-03
5.269e-01,8.650e-03
5.310e-01,9.340e-03
5.351e-01,1.008e-02
5.392e-01,1.088e-02
5.433e-01,1.174e-02
5.474e-01,1.266e-02
5.515e-01,1.365e-02
5.556e-01,1.471e-02
5.597e-01,1.585e-02
5.638e-01,1.708e-02
5.679e-01,1.839e-02
5.720e-01,1.981e-02
5.761e-01,2.132e-02
5.802e-01,2.295e-02
5.843e-01,2.470e-02
5.884e-01,2.657e-02
5.925e-01,2.858e-02
5.966e-01,3.073e-02
6.006e-01,3.304e-02
6.047e-01,3.552e-02
6.088e-01,3.818e-02
6.129e-01,4.103e-02
6.170e-01,4.409e-02
6.211e-01,4.736e-02
6.252e-01,5.087e-02
6.293e-01,5.464e-02
6.334e-01,5.867e-02
6.375e-01,6.299e-02
6.416e-01,6.763e-02
6.457e-01,7.259e-02
6.498e-01,7.791e-02
6.539e-01,8.362e-02
6.580e-01,8.973e-02
6.621e-01,9.628e-02
6.662e-01,1.033e-01
6.703e-01,1.108e-01
6.744e-01,1.189e-01
6.785e-01,1.275e-01
6.826e-01,1.368e-01
6.867e-01,1.467e-01
6.908e-01,1.574e-01
6.949e-01,1.688e-01
6.990e-01,1.811e-01
7.030e-01,1.942e-01
7.071e-01,2.083e-01
7.112e-01,2.234e-01
7.153e-01,2.396e-01
7.194e-01,2.570e-01
7.235e-01,2.757e-01
7.276e-01,2.958e-01
7.317e-01,3.173e-01
7.358e-01,3.404e-01
7.399e-01,3.653e-01
7.440e-01,3.920e-01
7.481e-01,4.207e-01
7.522e-01,4.515e-01
7.563e-01,4.847e-01
7.604e-01,5.204e-01
7.645e-01,5.588e-01
7.686e-01,6.002e-01
7.727e-01,6.448e-01
7.768e-01,6.928e-01
7.809e-01,7.446e-01
7.850e-01,8.005e-01
7.891e-01,8.608e-01
7.932e-01,9.259e-01
7.973e-01,9.963e-01
8.013e-01,1.072e+00
8.054e-01,1.155e+00
8.095e-01,1.244e+00
8.136e-01,1.341e+00
8.177e-01,1.446e+00
8.218e-01,1.559e+00
8.259e-01,1.683e+00
8.300e-01,1.818e+00
8.341e-01,1.965e+00
8.382e-01,2.125e+00
8.423e-01,2.300e+00
8.464e-01,2.492e+00
8.505e-01,2.702e+00
8.546e-01,2.932e+00
8.587e-01,3.186e+00
8.628e-01,3.466e+00
8.669e-01,3.775e+00
8.710e-01,4.119e+00
8.751e-01,4.501e+00
8.792e-01,4.927e+00
8.833e-01,5.406e+00
8.874e-01,5.945e+00
8.915e-01,6.556e+00
8.956e-01,7.253e+00
8.997e-01,8.056e+00
9.037e-01,8.989e+00
9.078e-01,1.009e+01
9.119e-01,1.140e+01
9.160e-01,1.302e+01
9.201e-01,1.506e+01
9.242e-01,1.780e+01
9.283e-01,2.182e+01
9.324e-01,2.927e+01
9.365e-01,0.000e+00
9.406e-01,0.000e+00
9.447e-01,0.000e+00
9.488e-01,0.000e+00
9.529e-01,0.000e+00
9.570e-01,0.000e+00
9.611e-01,0.000e+00
9.652e-01,0.000e+00
9.693e-01,0.000e+00
9.734e-01,0.000e+00
9.775e-01,0.000e+00
9.816e-01,0.000e+00
9.857e-01,0.000e+00
9.898e-01,0.000e+00
9.939e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/1_35.csv <==
transmittance,probability_density
2.110e-01,1.208e-06
2.149e-01,1.400e-06
2.189e-01,1.618e-06
2.228e-01,1.866e-06
2.268e-01,2.148e-06
2.308e-01,2.467e-06
2.347e-01,2.829e-06
2.387e-01,3.238e-06
2.426e-01,3.700e-06
2.466e-01,4.220e-06
2.505e-01,4.806e-06
2.545e-01,5.464e-06
2.584e-01,6.203e-06
2.624e-01,7.031e-06
2.663e-01,7.959e-06
2.703e-01,8.995e-06
2.743e-01,1.015e-05
2.782e-01,1.144e-05
2.822e-01,1.288e-05
2.861e-01,1.449e-05
2.901e-01,1.627e-05
2.940e-01,1.825e-05
2.980e-01,2.044e-05
3.019e-01,2.288e-05
3.059e-01,2.557e-05
3.099e-01,2.856e-05
3.138e-01,3.185e-05
3.178e-01,3.550e-05
3.217e-01,3.952e-05
3.257e-01,4.395e-05
3.296e-01,4.884e-05
3.336e-01,5.422e-05
3.375e-01,6.014e-05
3.415e-01,6.665e-05
3.454e-01,7.380e-05
3.494e-01,8.165e-05
3.534e-01,9.026e-05
3.573e-01,9.970e-05
3.613e-01,1.100e-04
3.652e-01,1.214e-04
3.692e-01,1.338e-04
3.731e-01,1.473e-04
3.771e-01,1.621e-04
3.810e-01,1.783e-04
3.850e-01,1.960e-04
3.890e-01,2.152e-04
3.929e-01,2.362e-04
3.969e-01,2.592e-04
4.008e-01,2.841e-04
4.048e-01,3.113e-04
4.087e-01,3.408e-04
4.127e-01,3.730e-04
4.166e-01,4.080e-04
4.206e-01,4.460e-04
4.245e-01,4.873e-04
4.285e-01,5.321e-04
4.325e-01,5.807e-04
4.364e-01,6.335e-04
4.404e-01,6.908e-04
4.443e-01,7.528e-04
4.483e-01,8.201e-04
4.522e-01,8.929e-04
4.562e-01,9.718e-04
4.601e-01,1.057e-03
4.641e-01,1.150e-03
4.681e-01,1.250e-03
4.720e-01,1.358e-03
4.760e-01,1.475e-03
4.799e-01,1.601e-03
4.839e-01,1.737e-03
4.878e-01,1.885e-03
4.918e-01,2.044e-03
4.957e-01,2.215e-03
4.997e-01,2.401e-03
5.036e-01,2.601e-03
5.076e-01,2.816e-03
5.116e-01,3.049e-03
5.155e-01,3.300e-03
5.195e-01,3.570e-03
5.234e-01,3.861e-03
5.274e-01,4.175e-03
5.313e-01,4.513e-03
5.353e-01,4.876e-03
5.392e-01,5.268e-03
5.432e-01,5.690e-03
5.472e-01,6.143e-03
5.511e-01,6.632e-03
5.551e-01,7.157e-03
5.590e-01,7.722e-03
5.630e-01,8.330e-03
5.669e-01,8.983e-03
5.709e-01,9.686e-03
5.748e-01,1.044e-02
5.788e-01,1.125e-02
5.827e-01,1.213e-02
5.867e-01,1.306e-02
5.907e-01,1.407e-02
5.946e-01,1.515e-02
5.986e-01,1.632e-02
6.025e-01,1.757e-02
6.065e-01,1.891e-02
6.104e-01,2.035e-02
6.144e-01,2.190e-02
6.183e-01,2.356e-02
6.223e-01,2.535e-02
6.263e-01,2.726e-02
6.302e-01,2.932e-02
6.342e-01,3.153e-02
6.381e-01,3.390e-02
6.421e-01,3.645e-02
6.460e-01,3.918e-02
6.500e-01,4.212e-02
6.539e-01,4.527e-02
6.579e-01,4.865e-02
6.618e-01,5.229e-02
6.658e-01,5.619e-02
6.698e-01,6.038e-02
6.737e-01,6.487e-02
6.777e-01,6.970e-02
6.816e-01,7.489e-02
6.856e-01,8.046e-02
6.895e-01,8.644e-02
6.935e-01,9.287e-02
6.974e-01,9.977e-02
7.014e-01,1.072e-01
7.054e-01,1.152e-01
7.093e-01,1.237e-01
7.133e-01,1.329e-01
7.172e-01,1.428e-01
7.212e-01,1.535e-01
7.251e-01,1.649e-01
7.291e-01,1.772e-01
7.330e-01,1.904e-01
7.370e-01,2.047e-01
7.409e-01,2.200e-01
7.449e-01,2.365e-01
7.489e-01,2.543e-01
7.528e-01,2.734e-01
7.568e-01,2.941e-01
7.607e-01,3.163e-01
7.647e-01,3.403e-01
7.686e-01,3.661e-01
7.726e-01,3.941e-01
7.765e-01,4.242e-01
7.805e-01,4.567e-01
7.845e-01,4.919e-01
7.884e-01,5.299e-01
7.924e-01,5.710e-01
7.963e-01,6.154e-01
8.003e-01,6.636e-01
8.042e-01,7.158e-01
8.082e-01,7.724e-01
8.121e-01,8.337e-01
8.161e-01,9.004e-01
8.200e-01,9.728e-01
8.240e-01,1.052e+00
8.280e-01,1.137e+00
8.319e-01,1.231e+00
8.359e-01,1.333e+00
8.398e-01,1.444e+00
8.438e-01,1.566e+00
8.477e-01,1.699e+00
8.517e-01,1.845e+00
8.556e-01,2.005e+00
8.596e-01,2.182e+00
8.636e-01,2.376e+00
8.675e-01,2.591e+00
8.715e-01,2.828e+00
8.754e-01,3.092e+00
8.794e-01,3.385e+00
8.833e-01,3.711e+00
8.873e-01,4.077e+00
8.912e-01,4.488e+00
8.952e-01,4.951e+00
8.991e-01,5.476e+00
9.031e-01,6.075e+00
9.071e-01,6.763e+00
9.110e-01,7.558e+00
9.150e-01,8.488e+00
9.189e-01,9.587e+00
9.229e-01,1.091e+01
9.268e-01,1.253e+01
9.308e-01,1.457e+01
9.347e-01,1.726e+01
9.387e-01,2.105e+01
9.427e-01,2.718e+01
9.466e-01,4.228e+01
9.506e-01,0.000e+00
9.545e-01,0.000e+00
9.585e-01,0.000e+00
9.624e-01,0.000e+00
9.664e-01,0.000e+00
9.703e-01,0.000e+00
9.743e-01,0.000e+00
9.782e-01,0.000e+00
9.822e-01,0.000e+00
9.862e-01,0.000e+00
9.901e-01,0.000e+00
9.941e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/1_4.csv <==
transmittance,probability_density
2.557e-01,2.028e-06
2.594e-01,2.294e-06
2.631e-01,2.591e-06
2.669e-01,2.922e-06
2.706e-01,3.292e-06
2.743e-01,3.704e-06
2.781e-01,4.162e-06
2.818e-01,4.672e-06
2.855e-01,5.239e-06
2.893e-01,5.867e-06
2.930e-01,6.565e-06
2.967e-01,7.337e-06
3.005e-01,8.191e-06
3.042e-01,9.137e-06
3.079e-01,1.018e-05
3.116e-01,1.133e-05
3.154e-01,1.261e-05
3.191e-01,1.401e-05
3.228e-01,1.555e-05
3.266e-01,1.725e-05
3.303e-01,1.912e-05
3.340e-01,2.118e-05
3.378e-01,2.344e-05
3.415e-01,2.592e-05
3.452e-01,2.863e-05
3.490e-01,3.161e-05
3.527e-01,3.488e-05
3.564e-01,3.845e-05
3.601e-01,4.237e-05
3.639e-01,4.664e-05
3.676e-01,5.132e-05
3.713e-01,5.643e-05
3.751e-01,6.201e-05
3.788e-01,6.810e-05
3.825e-01,7.474e-05
3.863e-01,8.197e-05
3.900e-01,8.986e-05
3.937e-01,9.845e-05
3.975e-01,1.078e-04
4.012e-01,1.180e-04
4.049e-01,1.290e-04
4.087e-01,1.411e-04
4.124e-01,1.542e-04
4.161e-01,1.684e-04
4.198e-01,1.838e-04
4.236e-01,2.005e-04
4.273e-01,2.187e-04
4.310e-01,2.384e-04
4.348e-01,2.597e-04
4.385e-01,2.829e-04
4.422e-01,3.079e-04
4.460e-01,3.351e-04
4.497e-01,3.645e-04
4.534e-01,3.963e-04
4.572e-01,4.307e-04
4.609e-01,4.679e-04
4.646e-01,5.082e-04
4.683e-01,5.517e-04
4.721e-01,5.987e-04
4.758e-01,6.495e-04
4.795e-01,7.043e-04
4.833e-01,7.635e-04
4.870e-01,8.275e-04
4.907e-01,8.965e-04
4.945e-01,9.709e-04
4.982e-01,1.051e-03
5.019e-01,1.138e-03
5.057e-01,1.231e-03
5.094e-01,1.332e-03
5.131e-01,1.440e-03
5.168e-01,1.557e-03
5.206e-01,1.683e-03
5.243e-01,1.818e-03
5.280e-01,1.964e-03
5.318e-01,2.121e-03
5.355e-01,2.291e-03
5.392e-01,2.473e-03
5.430e-01,2.668e-03
5.467e-01,2.879e-03
5.504e-01,3.106e-03
5.542e-01,3.349e-03
5.579e-01,3.612e-03
5.616e-01,3.893e-03
5.653e-01,4.197e-03
5.691e-01,4.522e-03
5.728e-01,4.872e-03
5.765e-01,5.249e-03
5.803e-01,5.653e-03
5.840e-01,6.087e-03
5.877e-01,6.554e-03
5.915e-01,7.055e-03
5.952e-01,7.594e-03
5.989e-01,8.173e-03
6.027e-01,8.794e-03
6.064e-01,9.461e-03
6.101e-01,1.018e-02
6.139e-01,1.095e-02
6.176e-01,1.177e-02
6.213e-01,1.266e-02
6.250e-01,1.361e-02
6.288e-01,1.463e-02
6.325e-01,1.573e-02
6.362e-01,1.691e-02
6.400e-01,1.818e-02
6.437e-01,1.953e-02
6.474e-01,2.099e-02
6.512e-01,2.256e-02
6.549e-01,2.424e-02
6.586e-01,2.604e-02
6.624e-01,2.798e-02
6.661e-01,3.006e-02
6.698e-01,3.229e-02
6.735e-01,3.469e-02
6.773e-01,3.727e-02
6.810e-01,4.003e-02
6.847e-01,4.300e-02
6.885e-01,4.619e-02
6.922e-01,4.962e-02
6.959e-01,5.330e-02
6.997e-01,5.726e-02
7.034e-01,6.151e-02
7.071e-01,6.608e-02
7.109e-01,7.098e-02
7.146e-01,7.626e-02
7.183e-01,8.194e-02
7.220e-01,8.804e-02
7.258e-01,9.460e-02
7.295e-01,1.017e-01
7.332e-01,1.092e-01
7.370e-01,1.174e-01
7.407e-01,1.262e-01
7.444e-01,1.357e-01
7.482e-01,1.459e-01
7.519e-01,1.569e-01
7.556e-01,1.687e-01
7.594e-01,1.815e-01
7.631e-01,1.952e-01
7.668e-01,2.100e-01
7.705e-01,2.261e-01
7.743e-01,2.433e-01
7.780e-01,2.620e-01
7.817e-01,2.821e-01
7.855e-01,3.039e-01
7.892e-01,3.274e-01
7.929e-01,3.528e-01
7.967e-01,3.804e-01
8.004e-01,4.102e-01
8.041e-01,4.425e-01
8.079e-01,4.775e-01
8.116e-01,5.154e-01
8.153e-01,5.566e-01
8.191e-01,6.014e-01
8.228e-01,6.500e-01
8.265e-01,7.029e-01
8.302e-01,7.604e-01
8.340e-01,8.231e-01
8.377e-01,8.915e-01
8.414e-01,9.661e-01
8.452e-01,1.048e+00
8.489e-01,1.137e+00
8.526e-01,1.235e+00
8.564e-01,1.342e+00
8.601e-01,1.459e+00
8.638e-01,1.589e+00
8.676e-01,1.731e+00
8.713e-01,1.888e+00
8.750e-01,2.062e+00
8.787e-01,2.255e+00
8.825e-01,2.468e+00
8.862e-01,2.706e+00
8.899e-01,2.971e+00
8.937e-01,3.268e+00
8.974e-01,3.601e+00
9.011e-01,3.976e+00
9.049e-01,4.401e+00
9.086e-01,4.883e+00
9.123e-01,5.435e+00
9.161e-01,6.069e+00
9.198e-01,6.804e+00
9.235e-01,7.662e+00
9.272e-01,8.675e+00
9.310e-01,9.887e+00
9.347e-01,1.136e+01
9.384e-01,1.319e+01
9.422e-01,1.554e+01
9.459e-01,1.869e+01
9.496e-01,2.322e+01
9.534e-01,3.078e+01
9.571e-01,5.037e+01
9.608e-01,0.000e+00
9.646e-01,0.000e+00
9.683e-01,0.000e+00
9.720e-01,0.000e+00
9.757e-01,0.000e+00
9.795e-01,0.000e+00
9.832e-01,0.000e+00
9.869e-01,0.000e+00
9.907e-01,0.000e+00
9.944e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/1_45.csv <==
transmittance,probability_density
3.024e-01,3.150e-06
3.059e-01,3.499e-06
3.094e-01,3.885e-06
3.129e-01,4.309e-06
3.164e-01,4.775e-06
3.199e-01,5.288e-06
3.234e-01,5.852e-06
3.269e-01,6.471e-06
3.304e-01,7.150e-06
3.339e-01,7.894e-06
3.374e-01,8.710e-06
3.408e-01,9.603e-06
3.443e-01,1.058e-05
3.478e-01,1.165e-05
3.513e-01,1.282e-05
3.548e-01,1.410e-05
3.583e-01,1.550e-05
3.618e-01,1.702e-05
3.653e-01,1.868e-05
3.688e-01,2.050e-05
3.723e-01,2.247e-05
3.758e-01,2.463e-05
3.793e-01,2.697e-05
3.828e-01,2.953e-05
3.863e-01,3.231e-05
3.898e-01,3.533e-05
3.933e-01,3.861e-05
3.968e-01,4.218e-05
4.003e-01,4.606e-05
4.038e-01,5.027e-05
4.073e-01,5.484e-05
4.108e-01,5.980e-05
4.143e-01,6.518e-05
4.178e-01,7.101e-05
4.213e-01,7.733e-05
4.248e-01,8.418e-05
4.283e-01,9.159e-05
4.318e-01,9.962e-05
4.353e-01,1.083e-04
4.388e-01,1.177e-04
4.423e-01,1.279e-04
4.458e-01,1.389e-04
4.493e-01,1.508e-04
4.527e-01,1.636e-04
4.562e-01,1.775e-04
4.597e-01,1.925e-04
4.632e-01,2.087e-04
4.667e-01,2.262e-04
4.702e-01,2.451e-04
4.737e-01,2.654e-04
4.772e-01,2.874e-04
4.807e-01,3.111e-04
4.842e-01,3.366e-04
4.877e-01,3.641e-04
4.912e-01,3.938e-04
4.947e-01,4.258e-04
4.982e-01,4.602e-04
5.017e-01,4.973e-04
5.052e-01,5.373e-04
5.087e-01,5.803e-04
5.122e-01,6.266e-04
5.157e-01,6.764e-04
5.192e-01,7.300e-04
5.227e-01,7.877e-04
5.262e-01,8.498e-04
5.297e-01,9.165e-04
5.332e-01,9.883e-04
5.367e-01,1.065e-03
5.402e-01,1.148e-03
5.437e-01,1.238e-03
5.472e-01,1.333e-03
5.507e-01,1.436e-03
5.542e-01,1.547e-03
5.577e-01,1.666e-03
5.611e-01,1.794e-03
5.646e-01,1.931e-03
5.681e-01,2.078e-03
5.716e-01,2.236e-03
5.751e-01,2.406e-03
5.786e-01,2.589e-03
5.821e-01,2.785e-03
5.856e-01,2.995e-03
5.891e-01,3.220e-03
5.926e-01,3.463e-03
5.961e-01,3.723e-03
5.996e-01,4.002e-03
6.031e-01,4.301e-03
6.066e-01,4.622e-03
6.101e-01,4.967e-03
6.136e-01,5.337e-03
6.171e-01,5.734e-03
6.206e-01,6.159e-03
6.241e-01,6.616e-03
6.276e-01,7.106e-03
6.311e-01,7.632e-03
6.346e-01,8.196e-03
6.381e-01,8.802e-03
6.416e-01,9.451e-03
6.451e-01,1.015e-02
6.486e-01,1.090e-02
6.521e-01,1.170e-02
6.556e-01,1.256e-02
6.591e-01,1.348e-02
6.626e-01,1.447e-02
6.661e-01,1.553e-02
6.696e-01,1.667e-02
6.730e-01,1.790e-02
6.765e-01,1.921e-02
6.800e-01,2.062e-02
6.835e-01,2.214e-02
6.870e-01,2.376e-02
6.905e-01,2.550e-02
6.940e-01,2.738e-02
6.975e-01,2.939e-02
7.010e-01,3.154e-02
7.045e-01,3.386e-02
7.080e-01,3.635e-02
7.115e-01,3.903e-02
7.150e-01,4.190e-02
7.185e-01,4.499e-02
7.220e-01,4.831e-02
7.255e-01,5.188e-02
7.290e-01,5.572e-02
7.325e-01,5.985e-02
7.360e-01,6.428e-02
7.395e-01,6.906e-02
7.430e-01,7.419e-02
7.465e-01,7.972e-02
7.500e-01,8.567e-02
7.535e-01,9.208e-02
7.570e-01,9.899e-02
7.605e-01,1.064e-01
7.640e-01,1.144e-01
7.675e-01,1.231e-01
7.710e-01,1.324e-01
7.745e-01,1.424e-01
7.780e-01,1.533e-01
7.814e-01,1.650e-01
7.849e-01,1.776e-01
7.884e-01,1.913e-01
7.919e-01,2.061e-01
7.954e-01,2.220e-01
7.989e-01,2.393e-01
8.024e-01,2.580e-01
8.059e-01,2.782e-01
8.094e-01,3.001e-01
8.129e-01,3.239e-01
8.164e-01,3.496e-01
8.199e-01,3.776e-01
8.234e-01,4.080e-01
8.269e-01,4.410e-01
8.304e-01,4.769e-01
8.339e-01,5.160e-01
8.374e-01,5.586e-01
8.409e-01,6.050e-01
8.444e-01,6.556e-01
8.479e-01,7.109e-01
8.514e-01,7.713e-01
8.549e-01,8.375e-01
8.584e-01,9.099e-01
8.619e-01,9.894e-01
8.654e-01,1.077e+00
8.689e-01,1.173e+00
8.724e-01,1.278e+00
8.759e-01,1.395e+00
8.794e-01,1.524e+00
8.829e-01,1.667e+00
8.864e-01,1.825e+00
8.899e-01,2.000e+00
8.933e-01,2.196e+00
8.968e-01,2.415e+00
9.003e-01,2.660e+00
9.038e-01,2.935e+00
9.073e-01,3.244e+00
9.108e-01,3.594e+00
9.143e-01,3.992e+00
9.178e-01,4.446e+00
9.213e-01,4.966e+00
9.248e-01,5.566e+00
9.283e-01,6.264e+00
9.318e-01,7.081e+00
9.353e-01,8.047e+00
9.388e-01,9.204e+00
9.423e-01,1.061e+01
9.458e-01,1.235e+01
9.493e-01,1.456e+01
9.528e-01,1.748e+01
9.563e-01,2.152e+01
9.598e-01,2.769e+01
9.633e-01,3.908e+01
9.668e-01,9.079e+01
9.703e-01,0.000e+00
9.738e-01,0.000e+00
9.773e-01,0.000e+00
9.808e-01,0.000e+00
9.843e-01,0.000e+00
9.878e-01,0.000e+00
9.913e-01,0.000e+00
9.948e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/strong_inf/beam_wandering/1_5.csv <==
transmittance,probability_density
3.376e-01,3.196e-06
3.409e-01,3.517e-06
3.442e-01,3.869e-06
3.475e-01,4.253e-06
3.509e-01,4.672e-06
3.542e-01,5.130e-06
3.575e-01,5.630e-06
3.608e-01,6.174e-06
3.641e-01,6.768e-06
3.675e-01,7.415e-06
3.708e-01,8.120e-06
3.741e-01,8.887e-06
3.774e-01,9.722e-06
3.807e-01,1.063e-05
3.841e-01,1.162e-05
3.874e-01,1.269e-05
3.907e-01,1.386e-05
3.940e-01,1.512e-05
3.973e-01,1.650e-05
4.007e-01,1.799e-05
4.040e-01,1.961e-05
4.073e-01,2.136e-05
4.106e-01,2.326e-05
4.139e-01,2.533e-05
4.173e-01,2.756e-05
4.206e-01,2.998e-05
4.239e-01,3.260e-05
4.272e-01,3.543e-05
4.305e-01,3.850e-05
4.339e-01,4.182e-05
4.372e-01,4.541e-05
4.405e-01,4.929e-05
4.438e-01,5.348e-05
4.471e-01,5.801e-05
4.505e-01,6.291e-05
4.538e-01,6.820e-05
4.571e-01,7.390e-05
4.604e-01,8.007e-05
4.637e-01,8.671e-05
4.671e-01,9.389e-05
4.704e-01,1.016e-04
4.737e-01,1.100e-04
4.770e-01,1.190e-04
4.803e-01,1.287e-04
4.837e-01,1.391e-04
4.870e-01,1.504e-04
4.903e-01,1.625e-04
4.936e-01,1.756e-04
4.970e-01,1.897e-04
5.003e-01,2.048e-04
5.036e-01,2.212e-04
5.069e-01,2.387e-04
5.102e-01,2.576e-04
5.136e-01,2.780e-04
5.169e-01,2.998e-04
5.202e-01,3.234e-04
5.235e-01,3.487e-04
5.268e-01,3.759e-04
5.302e-01,4.052e-04
5.335e-01,4.366e-04
5.368e-01,4.705e-04
5.401e-01,5.068e-04
5.434e-01,5.459e-04
5.468e-01,5.879e-04
5.501e-01,6.330e-04
5.534e-01,6.814e-04
5.567e-01,7.335e-04
5.600e-01,7.894e-04
5.634e-01,8.494e-04
5.667e-01,9.139e-04
5.700e-01,9.831e-04
5.733e-01,1.057e-03
5.766e-01,1.137e-03
5.800e-01,1.223e-03
5.833e-01,1.315e-03
5.866e-01,1.414e-03
5.899e-01,1.519e-03
5.932e-01,1.633e-03
5.966e-01,1.755e-03
5.999e-01,1.886e-03
6.032e-01,2.027e-03
6.065e-01,2.177e-03
6.098e-01,2.339e-03
6.132e-01,2.513e-03
6.165e-01,2.699e-03
6.198e-01,2.899e-03
6.231e-01,3.114e-03
6.264e-01,3.344e-03
6.298e-01,3.591e-03
6.331e-01,3.855e-03
6.364e-01,4.140e-03
6.397e-01,4.445e-03
6.431e-01,4.772e-03
6.464e-01,5.123e-03
6.497e-01,5.500e-03
6.530e-01,5.904e-03
6.563e-01,6.338e-03
6.597e-01,6.803e-03
6.630e-01,7.303e-03
6.663e-01,7.839e-03
6.696e-01,8.414e-03
6.729e-01,9.032e-03
6.763e-01,9.695e-03
6.796e-01,1.041e-02
6.829e-01,1.117e-02
6.862e-01,1.199e-02
6.895e-01,1.287e-02
6.929e-01,1.382e-02
6.962e-01,1.483e-02
6.995e-01,1.592e-02
7.028e-01,1.710e-02
7.061e-01,1.836e-02
7.095e-01,1.971e-02
7.128e-01,2.116e-02
7.161e-01,2.273e-02
7.194e-01,2.441e-02
7.227e-01,2.621e-02
7.261e-01,2.816e-02
7.294e-01,3.024e-02
7.327e-01,3.249e-02
7.360e-01,3.491e-02
7.393e-01,3.751e-02
7.427e-01,4.031e-02
7.460e-01,4.333e-02
7.493e-01,4.658e-02
7.526e-01,5.007e-02
7.559e-01,5.384e-02
7.593e-01,5.790e-02
7.626e-01,6.228e-02
7.659e-01,6.700e-02
7.692e-01,7.209e-02
7.725e-01,7.759e-02
7.759e-01,8.352e-02
7.792e-01,8.992e-02
7.825e-01,9.683e-02
7.858e-01,1.043e-01
7.892e-01,1.124e-01
7.925e-01,1.211e-01
7.958e-01,1.305e-01
7.991e-01,1.408e-01
8.024e-01,1.518e-01
8.058e-01,1.638e-01
8.091e-01,1.768e-01
8.124e-01,1.909e-01
8.157e-01,2.062e-01
8.190e-01,2.228e-01
8.224e-01,2.408e-01
8.257e-01,2.604e-01
8.290e-01,2.817e-01
8.323e-01,3.048e-01
8.356e-01,3.301e-01
8.390e-01,3.576e-01
8.423e-01,3.876e-01
8.456e-01,4.203e-01
8.489e-01,4.561e-01
8.522e-01,4.952e-01
8.556e-01,5.380e-01
8.589e-01,5.850e-01
8.622e-01,6.364e-01
8.655e-01,6.929e-01
8.688e-01,7.551e-01
8.722e-01,8.234e-01
8.755e-01,8.988e-01
8.788e-01,9.820e-01
8.821e-01,1.074e+00
8.854e-01,1.176e+00
8.888e-01,1.289e+00
8.921e-01,1.414e+00
8.954e-01,1.554e+00
8.987e-01,1.710e+00
9.020e-01,1.885e+00
9.054e-01,2.081e+00
9.087e-01,2.301e+00
9.120e-01,2.549e+00
9.153e-01,2.830e+00
9.186e-01,3.150e+00
9.220e-01,3.514e+00
9.253e-01,3.932e+00
9.286e-01,4.413e+00
9.319e-01,4.971e+00
9.353e-01,5.622e+00
9.386e-01,6.388e+00
9.419e-01,7.298e+00
9.452e-01,8.391e+00
9.485e-01,9.722e+00
9.519e-01,1.137e+01
9.552e-01,1.346e+01
9.585e-01,1.619e+01
9.618e-01,1.992e+01
9.651e-01,2.537e+01
9.685e-01,3.438e+01
9.718e-01,5.460e+01
9.751e-01,0.000e+00
9.784e-01,0.000e+00
9.817e-01,0.000e+00
9.851e-01,0.000e+00
9.884e-01,0.000e+00
9.917e-01,0.000e+00
9.950e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/strong_inf/beta/0_01.csv <==
transmittance,probability_density
2.187e-04,5.279e+02
6.561e-04,2.344e+02
1.094e-03,1.553e+02
1.531e-03,1.158e+02
1.968e-03,9.151e+01
2.406e-03,7.485e+01
2.843e-03,6.264e+01
3.281e-03,5.328e+01
3.718e-03,4.587e+01
4.155e-03,3.987e+01
4.593e-03,3.492e+01
5.030e-03,3.077e+01
5.468e-03,2.725e+01
5.905e-03,2.425e+01
6.343e-03,2.165e+01
6.780e-03,1.939e+01
7.217e-03,1.742e+01
7.655e-03,1.569e+01
8.092e-03,1.416e+01
8.530e-03,1.280e+01
8.967e-03,1.160e+01
9.404e-03,1.052e+01
9.842e-03,9.561e+00
1.028e-02,8.698e+00
1.072e-02,7.924e+00
1.115e-02,7.226e+00
1.159e-02,6.596e+00
1.203e-02,6.027e+00
1.247e-02,5.512e+00
1.290e-02,5.045e+00
1.334e-02,4.620e+00
1.378e-02,4.235e+00
1.422e-02,3.884e+00
1.465e-02,3.565e+00
1.509e-02,3.274e+00
1.553e-02,3.008e+00
1.597e-02,2.765e+00
1.640e-02,2.543e+00
1.684e-02,2.340e+00
1.728e-02,2.154e+00
1.772e-02,1.983e+00
1.815e-02,1.827e+00
1.859e-02,1.684e+00
1.903e-02,1.552e+00
1.946e-02,1.432e+00
1.990e-02,1.321e+00
2.034e-02,1.219e+00
2.078e-02,1.125e+00
2.121e-02,1.039e+00
2.165e-02,9.591e-01
2.209e-02,8.860e-01
2.253e-02,8.186e-01
2.296e-02,7.565e-01
2.340e-02,6.993e-01
2.384e-02,6.466e-01
2.428e-02,5.979e-01
2.471e-02,5.531e-01
2.515e-02,5.116e-01
2.559e-02,4.734e-01
2.603e-02,4.381e-01
2.646e-02,4.055e-01
2.690e-02,3.754e-01
2.734e-02,3.475e-01
2.778e-02,3.218e-01
2.821e-02,2.980e-01
2.865e-02,2.761e-01
2.909e-02,2.557e-01
2.953e-02,2.369e-01
2.996e-02,2.195e-01
3.040e-02,2.035e-01
3.084e-02,1.886e-01
3.128e-02,1.748e-01
3.171e-02,1.620e-01
3.215e-02,1.502e-01
3.259e-02,1.393e-01
3.302e-02,1.291e-01
3.346e-02,1.198e-01
3.390e-02,1.111e-01
3.434e-02,1.030e-01
3.477e-02,9.555e-02
3.521e-02,8.864e-02
3.565e-02,8.223e-02
3.609e-02,7.629e-02
3.652e-02,7.079e-02
3.696e-02,6.569e-02
3.740e-02,6.096e-02
3.784e-02,5.657e-02
3.827e-02,5.250e-02
3.871e-02,4.873e-02
3.915e-02,4.523e-02
3.959e-02,4.198e-02
4.002e-02,3.897e-02
4.046e-02,3.618e-02
4.090e-02,3.359e-02
4.134e-02,3.119e-02
4.177e-02,2.896e-02
4.221e-02,2.689e-02
4.265e-02,2.496e-02
4.309e-02,2.318e-02
4.352e-02,2.153e-02
4.396e-02,1.999e-02
4.440e-02,1.857e-02
4.484e-02,1.724e-02
4.527e-02,1.601e-02
4.571e-02,1.487e-02
4.615e-02,1.382e-02
4.658e-02,1.283e-02
4.702e-02,1.192e-02
4.746e-02,1.107e-02
4.790e-02,1.029e-02
4.833e-02,9.555e-03
4.877e-02,8.876e-03
4.921e-02,8.246e-03
4.965e-02,7.661e-03
5.008e-02,7.117e-03
5.052e-02,6.612e-03
5.096e-02,6.143e-03
5.140e-02,5.708e-03
5.183e-02,5.303e-03
5.227e-02,4.927e-03
5.271e-02,4.578e-03
5.315e-02,4.254e-03
5.358e-02,3.952e-03
5.402e-02,3.672e-03
5.446e-02,3.412e-03
5.490e-02,3.171e-03
5.533e-02,2.946e-03
5.577e-02,2.738e-03
5.621e-02,2.544e-03
5.665e-02,2.364e-03
5.708e-02,2.197e-03
5.752e-02,2.041e-03
5.796e-02,1.897e-03
5.839e-02,1.763e-03
5.883e-02,1.638e-03
5.927e-02,1.522e-03
5.971e-02,1.415e-03
6.014e-02,1.315e-03
6.058e-02,1.222e-03
6.102e-02,1.135e-03
6.146e-02,1.055e-03
6.189e-02,9.806e-04
6.233e-02,9.112e-04
6.277e-02,8.468e-04
6.321e-02,7.870e-04
6.364e-02,7.313e-04
6.408e-02,6.796e-04
6.452e-02,6.316e-04
6.496e-02,5.870e-04
6.539e-02,5.455e-04
6.583e-02,5.069e-04
6.627e-02,4.711e-04
6.671e-02,4.378e-04
6.714e-02,4.068e-04
6.758e-02,3.781e-04
6.802e-02,3.513e-04
6.846e-02,3.265e-04
6.889e-02,3.034e-04
6.933e-02,2.819e-04
6.977e-02,2.620e-04
7.021e-02,2.435e-04
7.064e-02,2.263e-04
7.108e-02,2.102e-04
7.152e-02,1.954e-04
7.195e-02,1.816e-04
7.239e-02,1.687e-04
7.283e-02,1.568e-04
7.327e-02,1.457e-04
7.370e-02,1.354e-04
7.414e-02,1.258e-04
7.458e-02,1.169e-04
7.502e-02,1.086e-04
7.545e-02,1.009e-04
7.589e-02,9.376e-05
7.633e-02,8.712e-05
7.677e-02,8.095e-05
7.720e-02,7.521e-05
7.764e-02,6.988e-05
7.808e-02,6.493e-05
7.852e-02,6.033e-05
7.895e-02,5.605e-05
7.939e-02,5.207e-05
7.983e-02,4.838e-05
8.027e-02,4.495e-05
8.070e-02,4.176e-05
8.114e-02,3.880e-05
8.158e-02,3.604e-05
8.202e-02,3.349e-05
8.245e-02,3.111e-05
8.289e-02,2.890e-05
8.333e-02,2.685e-05
8.376e-02,2.494e-05
8.420e-02,2.317e-05
8.464e-02,2.152e-05
8.508e-02,1.999e-05
8.551e-02,1.857e-05
8.595e-02,1.725e-05
8.639e-02,1.602e-05
8.683e-02,1.488e-05
8.726e-02,1.382e-05


==> anc/03_results/strong_inf/beta/0_02.csv <==
transmittance,probability_density
5.970e-04,1.736e+02
1.791e-03,8.882e+01
2.985e-03,6.295e+01
4.179e-03,4.914e+01
5.373e-03,4.021e+01
6.567e-03,3.384e+01
7.761e-03,2.901e+01
8.955e-03,2.520e+01
1.015e-02,2.211e+01
1.134e-02,1.955e+01
1.254e-02,1.739e+01
1.373e-02,1.554e+01
1.493e-02,1.395e+01
1.612e-02,1.257e+01
1.731e-02,1.135e+01
1.851e-02,1.028e+01
1.970e-02,9.333e+00
2.090e-02,8.489e+00
2.209e-02,7.735e+00
2.328e-02,7.058e+00
2.448e-02,6.450e+00
2.567e-02,5.901e+00
2.687e-02,5.406e+00
2.806e-02,4.956e+00
2.925e-02,4.549e+00
3.045e-02,4.178e+00
3.164e-02,3.841e+00
3.284e-02,3.533e+00
3.403e-02,3.252e+00
3.522e-02,2.996e+00
3.642e-02,2.761e+00
3.761e-02,2.545e+00
3.881e-02,2.348e+00
4.000e-02,2.167e+00
4.119e-02,2.001e+00
4.239e-02,1.848e+00
4.358e-02,1.708e+00
4.478e-02,1.578e+00
4.597e-02,1.459e+00
4.716e-02,1.350e+00
4.836e-02,1.249e+00
4.955e-02,1.155e+00
5.075e-02,1.069e+00
5.194e-02,9.901e-01
5.314e-02,9.168e-01
5.433e-02,8.491e-01
5.552e-02,7.866e-01
5.672e-02,7.288e-01
5.791e-02,6.753e-01
5.911e-02,6.259e-01
6.030e-02,5.801e-01
6.149e-02,5.378e-01
6.269e-02,4.987e-01
6.388e-02,4.624e-01
6.508e-02,4.288e-01
6.627e-02,3.977e-01
6.746e-02,3.689e-01
6.866e-02,3.422e-01
6.985e-02,3.175e-01
7.105e-02,2.946e-01
7.224e-02,2.733e-01
7.343e-02,2.536e-01
7.463e-02,2.354e-01
7.582e-02,2.184e-01
7.702e-02,2.027e-01
7.821e-02,1.881e-01
7.940e-02,1.746e-01
8.060e-02,1.621e-01
8.179e-02,1.505e-01
8.299e-02,1.397e-01
8.418e-02,1.297e-01
8.537e-02,1.204e-01
8.657e-02,1.117e-01
8.776e-02,1.037e-01
8.896e-02,9.631e-02
9.015e-02,8.941e-02
9.134e-02,8.301e-02
9.254e-02,7.706e-02
9.373e-02,7.155e-02
9.493e-02,6.643e-02
9.612e-02,6.167e-02
9.732e-02,5.725e-02
9.851e-02,5.315e-02
9.970e-02,4.935e-02
1.009e-01,4.581e-02
1.021e-01,4.253e-02
1.033e-01,3.948e-02
1.045e-01,3.666e-02
1.057e-01,3.403e-02
1.069e-01,3.159e-02
1.081e-01,2.932e-02
1.093e-01,2.722e-02
1.104e-01,2.527e-02
1.116e-01,2.345e-02
1.128e-01,2.177e-02
1.140e-01,2.020e-02
1.152e-01,1.875e-02
1.164e-01,1.740e-02
1.176e-01,1.615e-02
1.188e-01,1.499e-02
1.200e-01,1.391e-02
1.212e-01,1.291e-02
1.224e-01,1.198e-02
1.236e-01,1.111e-02
1.248e-01,1.031e-02
1.260e-01,9.568e-03
1.272e-01,8.876e-03
1.284e-01,8.235e-03
1.296e-01,7.639e-03
1.307e-01,7.086e-03
1.319e-01,6.573e-03
1.331e-01,6.097e-03
1.343e-01,5.655e-03
1.355e-01,5.244e-03
1.367e-01,4.864e-03
1.379e-01,4.510e-03
1.391e-01,4.182e-03
1.403e-01,3.878e-03
1.415e-01,3.595e-03
1.427e-01,3.333e-03
1.439e-01,3.090e-03
1.451e-01,2.865e-03
1.463e-01,2.655e-03
1.475e-01,2.461e-03
1.487e-01,2.281e-03
1.499e-01,2.114e-03
1.510e-01,1.959e-03
1.522e-01,1.816e-03
1.534e-01,1.682e-03
1.546e-01,1.559e-03
1.558e-01,1.444e-03
1.570e-01,1.338e-03
1.582e-01,1.239e-03
1.594e-01,1.148e-03
1.606e-01,1.063e-03
1.618e-01,9.846e-04
1.630e-01,9.118e-04
1.642e-01,8.443e-04
1.654e-01,7.818e-04
1.666e-01,7.238e-04
1.678e-01,6.701e-04
1.690e-01,6.203e-04
1.702e-01,5.742e-04
1.713e-01,5.315e-04
1.725e-01,4.919e-04
1.737e-01,4.552e-04
1.749e-01,4.212e-04
1.761e-01,3.897e-04
1.773e-01,3.606e-04
1.785e-01,3.336e-04
1.797e-01,3.086e-04
1.809e-01,2.854e-04
1.821e-01,2.640e-04
1.833e-01,2.441e-04
1.845e-01,2.258e-04
1.857e-01,2.088e-04
1.869e-01,1.930e-04
1.881e-01,1.784e-04
1.893e-01,1.649e-04
1.905e-01,1.525e-04
1.916e-01,1.409e-04
1.928e-01,1.302e-04
1.940e-01,1.203e-04
1.952e-01,1.112e-04
1.964e-01,1.027e-04
1.976e-01,9.491e-05
1.988e-01,8.767e-05
2.000e-01,8.098e-05
2.012e-01,7.479e-05
2.024e-01,6.907e-05
2.036e-01,6.378e-05
2.048e-01,5.888e-05
2.060e-01,5.436e-05
2.072e-01,5.018e-05
2.084e-01,4.632e-05
2.096e-01,4.275e-05
2.107e-01,3.945e-05
2.119e-01,3.641e-05
2.131e-01,3.359e-05
2.143e-01,3.099e-05
2.155e-01,2.859e-05
2.167e-01,2.637e-05
2.179e-01,2.432e-05
2.191e-01,2.243e-05
2.203e-01,2.068e-05
2.215e-01,1.907e-05
2.227e-01,1.758e-05
2.239e-01,1.621e-05
2.251e-01,1.494e-05
2.263e-01,1.377e-05
2.275e-01,1.269e-05
2.287e-01,1.169e-05
2.299e-01,1.077e-05
2.310e-01,9.922e-06
2.322e-01,9.139e-06
2.334e-01,8.418e-06
2.346e-01,7.752e-06
2.358e-01,7.139e-06
2.370e-01,6.573e-06
2.382e-01,6.051e-06


==> anc/03_results/strong_inf/beta/0_03.csv <==
transmittance,probability_density
9.009e-04,8.724e+01
2.703e-03,5.211e+01
4.504e-03,3.985e+01
6.306e-03,3.279e+01
8.108e-03,2.796e+01
9.910e-03,2.436e+01
1.171e-02,2.152e+01
1.351e-02,1.920e+01
1.532e-02,1.725e+01
1.712e-02,1.560e+01
1.892e-02,1.417e+01
2.072e-02,1.291e+01
2.252e-02,1.181e+01
2.432e-02,1.083e+01
2.613e-02,9.948e+00
2.793e-02,9.158e+00
2.973e-02,8.445e+00
3.153e-02,7.798e+00
3.333e-02,7.211e+00
3.514e-02,6.675e+00
3.694e-02,6.185e+00
3.874e-02,5.736e+00
4.054e-02,5.324e+00
4.234e-02,4.945e+00
4.414e-02,4.596e+00
4.595e-02,4.274e+00
4.775e-02,3.977e+00
4.955e-02,3.703e+00
5.135e-02,3.449e+00
5.315e-02,3.214e+00
5.495e-02,2.995e+00
5.676e-02,2.793e+00
5.856e-02,2.605e+00
6.036e-02,2.431e+00
6.216e-02,2.269e+00
6.396e-02,2.118e+00
6.577e-02,1.977e+00
6.757e-02,1.847e+00
6.937e-02,1.725e+00
7.117e-02,1.611e+00
7.297e-02,1.506e+00
7.477e-02,1.407e+00
7.658e-02,1.315e+00
7.838e-02,1.229e+00
8.018e-02,1.149e+00
8.198e-02,1.074e+00
8.378e-02,1.005e+00
8.559e-02,9.394e-01
8.739e-02,8.785e-01
8.919e-02,8.216e-01
9.099e-02,7.685e-01
9.279e-02,7.188e-01
9.459e-02,6.723e-01
9.640e-02,6.289e-01
9.820e-02,5.883e-01
1.000e-01,5.503e-01
1.018e-01,5.148e-01
1.036e-01,4.816e-01
1.054e-01,4.505e-01
1.072e-01,4.214e-01
1.090e-01,3.943e-01
1.108e-01,3.688e-01
1.126e-01,3.450e-01
1.144e-01,3.228e-01
1.162e-01,3.019e-01
1.180e-01,2.824e-01
1.198e-01,2.642e-01
1.216e-01,2.471e-01
1.234e-01,2.311e-01
1.252e-01,2.162e-01
1.270e-01,2.022e-01
1.288e-01,1.891e-01
1.306e-01,1.768e-01
1.324e-01,1.654e-01
1.342e-01,1.546e-01
1.360e-01,1.446e-01
1.378e-01,1.352e-01
1.396e-01,1.264e-01
1.414e-01,1.182e-01
1.432e-01,1.105e-01
1.450e-01,1.033e-01
1.468e-01,9.653e-02
1.486e-01,9.022e-02
1.505e-01,8.432e-02
1.523e-01,7.880e-02
1.541e-01,7.363e-02
1.559e-01,6.880e-02
1.577e-01,6.428e-02
1.595e-01,6.005e-02
1.613e-01,5.610e-02
1.631e-01,5.240e-02
1.649e-01,4.894e-02
1.667e-01,4.571e-02
1.685e-01,4.268e-02
1.703e-01,3.985e-02
1.721e-01,3.721e-02
1.739e-01,3.474e-02
1.757e-01,3.243e-02
1.775e-01,3.027e-02
1.793e-01,2.825e-02
1.811e-01,2.636e-02
1.829e-01,2.460e-02
1.847e-01,2.295e-02
1.865e-01,2.141e-02
1.883e-01,1.997e-02
1.901e-01,1.863e-02
1.919e-01,1.737e-02
1.937e-01,1.620e-02
1.955e-01,1.511e-02
1.973e-01,1.408e-02
1.991e-01,1.313e-02
2.009e-01,1.224e-02
2.027e-01,1.141e-02
2.045e-01,1.063e-02
2.063e-01,9.903e-03
2.081e-01,9.227e-03
2.099e-01,8.595e-03
2.117e-01,8.006e-03
2.135e-01,7.456e-03
2.153e-01,6.943e-03
2.171e-01,6.464e-03
2.189e-01,6.018e-03
2.207e-01,5.602e-03
2.225e-01,5.214e-03
2.243e-01,4.852e-03
2.261e-01,4.514e-03
2.279e-01,4.200e-03
2.297e-01,3.907e-03
2.315e-01,3.634e-03
2.333e-01,3.379e-03
2.351e-01,3.142e-03
2.369e-01,2.921e-03
2.387e-01,2.716e-03
2.405e-01,2.524e-03
2.423e-01,2.346e-03
2.441e-01,2.180e-03
2.459e-01,2.025e-03
2.477e-01,1.881e-03
2.495e-01,1.747e-03
2.514e-01,1.622e-03
2.532e-01,1.506e-03
2.550e-01,1.398e-03
2.568e-01,1.298e-03
2.586e-01,1.205e-03
2.604e-01,1.118e-03
2.622e-01,1.037e-03
2.640e-01,9.621e-04
2.658e-01,8.924e-04
2.676e-01,8.275e-04
2.694e-01,7.673e-04
2.712e-01,7.113e-04
2.730e-01,6.593e-04
2.748e-01,6.110e-04
2.766e-01,5.662e-04
2.784e-01,5.246e-04
2.802e-01,4.859e-04
2.820e-01,4.500e-04
2.838e-01,4.167e-04
2.856e-01,3.858e-04
2.874e-01,3.571e-04
2.892e-01,3.305e-04
2.910e-01,3.058e-04
2.928e-01,2.830e-04
2.946e-01,2.617e-04
2.964e-01,2.421e-04
2.982e-01,2.238e-04
3.000e-01,2.069e-04
3.018e-01,1.913e-04
3.036e-01,1.768e-04
3.054e-01,1.634e-04
3.072e-01,1.509e-04
3.090e-01,1.394e-04
3.108e-01,1.287e-04
3.126e-01,1.189e-04
3.144e-01,1.097e-04
3.162e-01,1.013e-04
3.180e-01,9.347e-05
3.198e-01,8.624e-05
3.216e-01,7.955e-05
3.234e-01,7.337e-05
3.252e-01,6.765e-05
3.270e-01,6.237e-05
3.288e-01,5.749e-05
3.306e-01,5.298e-05
3.324e-01,4.881e-05
3.342e-01,4.496e-05
3.360e-01,4.141e-05
3.378e-01,3.813e-05
3.396e-01,3.510e-05
3.414e-01,3.231e-05
3.432e-01,2.973e-05
3.450e-01,2.735e-05
3.468e-01,2.516e-05
3.486e-01,2.314e-05
3.505e-01,2.127e-05
3.523e-01,1.956e-05
3.541e-01,1.797e-05
3.559e-01,1.651e-05
3.577e-01,1.517e-05
3.595e-01,1.393e-05


==> anc/03_results/strong_inf/beta/0_04.csv <==
transmittance,probability_density
1.060e-03,4.675e+01
3.179e-03,3.294e+01
5.298e-03,2.737e+01
7.417e-03,2.387e+01
9.536e-03,2.132e+01
1.166e-02,1.931e+01
1.377e-02,1.766e+01
1.589e-02,1.625e+01
1.801e-02,1.503e+01
2.013e-02,1.396e+01
2.225e-02,1.300e+01
2.437e-02,1.214e+01
2.649e-02,1.135e+01
2.861e-02,1.064e+01
3.073e-02,9.984e+00
3.285e-02,9.381e+00
3.497e-02,8.824e+00
3.709e-02,8.308e+00
3.920e-02,7.828e+00
4.132e-02,7.381e+00
4.344e-02,6.964e+00
4.556e-02,6.575e+00
4.768e-02,6.210e+00
4.980e-02,5.869e+00
5.192e-02,5.548e+00
5.404e-02,5.247e+00
5.616e-02,4.964e+00
5.828e-02,4.697e+00
6.040e-02,4.446e+00
6.251e-02,4.210e+00
6.463e-02,3.987e+00
6.675e-02,3.776e+00
6.887e-02,3.578e+00
7.099e-02,3.390e+00
7.311e-02,3.212e+00
7.523e-02,3.045e+00
7.735e-02,2.886e+00
7.947e-02,2.736e+00
8.159e-02,2.594e+00
8.371e-02,2.459e+00
8.583e-02,2.332e+00
8.794e-02,2.211e+00
9.006e-02,2.097e+00
9.218e-02,1.989e+00
9.430e-02,1.886e+00
9.642e-02,1.789e+00
9.854e-02,1.697e+00
1.007e-01,1.610e+00
1.028e-01,1.527e+00
1.049e-01,1.448e+00
1.070e-01,1.374e+00
1.091e-01,1.303e+00
1.113e-01,1.236e+00
1.134e-01,1.172e+00
1.155e-01,1.112e+00
1.176e-01,1.054e+00
1.197e-01,1.000e+00
1.219e-01,9.485e-01
1.240e-01,8.996e-01
1.261e-01,8.531e-01
1.282e-01,8.090e-01
1.303e-01,7.672e-01
1.324e-01,7.275e-01
1.346e-01,6.898e-01
1.367e-01,6.540e-01
1.388e-01,6.201e-01
1.409e-01,5.878e-01
1.430e-01,5.573e-01
1.452e-01,5.282e-01
1.473e-01,5.007e-01
1.494e-01,4.746e-01
1.515e-01,4.498e-01
1.536e-01,4.262e-01
1.558e-01,4.039e-01
1.579e-01,3.827e-01
1.600e-01,3.626e-01
1.621e-01,3.435e-01
1.642e-01,3.254e-01
1.664e-01,3.083e-01
1.685e-01,2.920e-01
1.706e-01,2.765e-01
1.727e-01,2.619e-01
1.748e-01,2.480e-01
1.769e-01,2.348e-01
1.791e-01,2.223e-01
1.812e-01,2.104e-01
1.833e-01,1.992e-01
1.854e-01,1.885e-01
1.875e-01,1.784e-01
1.897e-01,1.688e-01
1.918e-01,1.597e-01
1.939e-01,1.511e-01
1.960e-01,1.430e-01
1.981e-01,1.352e-01
2.003e-01,1.279e-01
2.024e-01,1.210e-01
2.045e-01,1.144e-01
2.066e-01,1.081e-01
2.087e-01,1.022e-01
2.109e-01,9.664e-02
2.130e-01,9.134e-02
2.151e-01,8.632e-02
2.172e-01,8.157e-02
2.193e-01,7.707e-02
2.215e-01,7.281e-02
2.236e-01,6.877e-02
2.257e-01,6.495e-02
2.278e-01,6.134e-02
2.299e-01,5.792e-02
2.320e-01,5.468e-02
2.342e-01,5.162e-02
2.363e-01,4.872e-02
2.384e-01,4.598e-02
2.405e-01,4.339e-02
2.426e-01,4.094e-02
2.448e-01,3.862e-02
2.469e-01,3.643e-02
2.490e-01,3.436e-02
2.511e-01,3.240e-02
2.532e-01,3.055e-02
2.554e-01,2.880e-02
2.575e-01,2.714e-02
2.596e-01,2.558e-02
2.617e-01,2.411e-02
2.638e-01,2.271e-02
2.660e-01,2.140e-02
2.681e-01,2.015e-02
2.702e-01,1.898e-02
2.723e-01,1.787e-02
2.744e-01,1.682e-02
2.765e-01,1.584e-02
2.787e-01,1.491e-02
2.808e-01,1.403e-02
2.829e-01,1.320e-02
2.850e-01,1.242e-02
2.871e-01,1.168e-02
2.893e-01,1.098e-02
2.914e-01,1.033e-02
2.935e-01,9.709e-03
2.956e-01,9.126e-03
2.977e-01,8.577e-03
2.999e-01,8.059e-03
3.020e-01,7.572e-03
3.041e-01,7.112e-03
3.062e-01,6.680e-03
3.083e-01,6.273e-03
3.105e-01,5.889e-03
3.126e-01,5.528e-03
3.147e-01,5.188e-03
3.168e-01,4.868e-03
3.189e-01,4.568e-03
3.211e-01,4.284e-03
3.232e-01,4.018e-03
3.253e-01,3.768e-03
3.274e-01,3.532e-03
3.295e-01,3.311e-03
3.316e-01,3.103e-03
3.338e-01,2.907e-03
3.359e-01,2.724e-03
3.380e-01,2.551e-03
3.401e-01,2.389e-03
3.422e-01,2.237e-03
3.444e-01,2.094e-03
3.465e-01,1.959e-03
3.486e-01,1.833e-03
3.507e-01,1.715e-03
3.528e-01,1.604e-03
3.550e-01,1.500e-03
3.571e-01,1.403e-03
3.592e-01,1.311e-03
3.613e-01,1.225e-03
3.634e-01,1.145e-03
3.656e-01,1.070e-03
3.677e-01,9.989e-04
3.698e-01,9.327e-04
3.719e-01,8.708e-04
3.740e-01,8.127e-04
3.761e-01,7.584e-04
3.783e-01,7.076e-04
3.804e-01,6.600e-04
3.825e-01,6.154e-04
3.846e-01,5.738e-04
3.867e-01,5.348e-04
3.889e-01,4.984e-04
3.910e-01,4.644e-04
3.931e-01,4.325e-04
3.952e-01,4.028e-04
3.973e-01,3.750e-04
3.995e-01,3.491e-04
4.016e-01,3.248e-04
4.037e-01,3.022e-04
4.058e-01,2.811e-04
4.079e-01,2.614e-04
4.101e-01,2.430e-04
4.122e-01,2.258e-04
4.143e-01,2.099e-04
4.164e-01,1.949e-04
4.185e-01,1.811e-04
4.207e-01,1.681e-04
4.228e-01,1.560e-04


==> anc/03_results/strong_inf/beta/0_05.csv <==
transmittance,probability_density
3.578e-04,3.049e+02
1.073e-03,1.585e+02
1.789e-03,1.123e+02
2.504e-03,8.724e+01
3.220e-03,7.089e+01
3.936e-03,5.917e+01
4.651e-03,5.026e+01
5.367e-03,4.324e+01
6.082e-03,3.754e+01
6.798e-03,3.284e+01
7.513e-03,2.889e+01
8.229e-03,2.554e+01
8.944e-03,2.267e+01
9.660e-03,2.019e+01
1.038e-02,1.803e+01
1.109e-02,1.614e+01
1.181e-02,1.448e+01
1.252e-02,1.302e+01
1.324e-02,1.172e+01
1.395e-02,1.057e+01
1.467e-02,9.542e+00
1.538e-02,8.626e+00
1.610e-02,7.806e+00
1.682e-02,7.071e+00
1.753e-02,6.412e+00
1.825e-02,5.818e+00
1.896e-02,5.284e+00
1.968e-02,4.802e+00
2.039e-02,4.366e+00
2.111e-02,3.973e+00
2.182e-02,3.617e+00
2.254e-02,3.294e+00
2.326e-02,3.002e+00
2.397e-02,2.737e+00
2.469e-02,2.496e+00
2.540e-02,2.278e+00
2.612e-02,2.079e+00
2.683e-02,1.898e+00
2.755e-02,1.734e+00
2.826e-02,1.584e+00
2.898e-02,1.448e+00
2.970e-02,1.323e+00
3.041e-02,1.210e+00
3.113e-02,1.107e+00
3.184e-02,1.012e+00
3.256e-02,9.263e-01
3.327e-02,8.477e-01
3.399e-02,7.759e-01
3.470e-02,7.104e-01
3.542e-02,6.504e-01
3.614e-02,5.957e-01
3.685e-02,5.456e-01
3.757e-02,4.998e-01
3.828e-02,4.579e-01
3.900e-02,4.196e-01
3.971e-02,3.845e-01
4.043e-02,3.524e-01
4.114e-02,3.230e-01
4.186e-02,2.961e-01
4.258e-02,2.714e-01
4.329e-02,2.489e-01
4.401e-02,2.282e-01
4.472e-02,2.093e-01
4.544e-02,1.919e-01
4.615e-02,1.760e-01
4.687e-02,1.614e-01
4.758e-02,1.481e-01
4.830e-02,1.359e-01
4.902e-02,1.246e-01
4.973e-02,1.143e-01
5.045e-02,1.049e-01
5.116e-02,9.625e-02
5.188e-02,8.832e-02
5.259e-02,8.104e-02
5.331e-02,7.436e-02
5.402e-02,6.824e-02
5.474e-02,6.262e-02
5.546e-02,5.747e-02
5.617e-02,5.275e-02
5.689e-02,4.841e-02
5.760e-02,4.443e-02
5.832e-02,4.078e-02
5.903e-02,3.743e-02
5.975e-02,3.435e-02
6.046e-02,3.153e-02
6.118e-02,2.894e-02
6.190e-02,2.657e-02
6.261e-02,2.438e-02
6.333e-02,2.238e-02
6.404e-02,2.054e-02
6.476e-02,1.886e-02
6.547e-02,1.731e-02
6.619e-02,1.589e-02
6.690e-02,1.459e-02
6.762e-02,1.339e-02
6.834e-02,1.229e-02
6.905e-02,1.128e-02
6.977e-02,1.035e-02
7.048e-02,9.504e-03
7.120e-02,8.724e-03
7.191e-02,8.008e-03
7.263e-02,7.350e-03
7.334e-02,6.746e-03
7.406e-02,6.192e-03
7.477e-02,5.684e-03
7.549e-02,5.217e-03
7.621e-02,4.788e-03
7.692e-02,4.394e-03
7.764e-02,4.033e-03
7.835e-02,3.701e-03
7.907e-02,3.397e-03
7.978e-02,3.118e-03
8.050e-02,2.861e-03
8.121e-02,2.626e-03
8.193e-02,2.409e-03
8.265e-02,2.211e-03
8.336e-02,2.029e-03
8.408e-02,1.862e-03
8.479e-02,1.708e-03
8.551e-02,1.568e-03
8.622e-02,1.438e-03
8.694e-02,1.320e-03
8.765e-02,1.211e-03
8.837e-02,1.111e-03
8.909e-02,1.019e-03
8.980e-02,9.349e-04
9.052e-02,8.577e-04
9.123e-02,7.868e-04
9.195e-02,7.217e-04
9.266e-02,6.621e-04
9.338e-02,6.073e-04
9.409e-02,5.570e-04
9.481e-02,5.109e-04
9.553e-02,4.686e-04
9.624e-02,4.297e-04
9.696e-02,3.941e-04
9.767e-02,3.614e-04
9.839e-02,3.314e-04
9.910e-02,3.039e-04
9.982e-02,2.787e-04
1.005e-01,2.555e-04
1.013e-01,2.343e-04
1.020e-01,2.148e-04
1.027e-01,1.969e-04
1.034e-01,1.806e-04
1.041e-01,1.655e-04
1.048e-01,1.517e-04
1.055e-01,1.391e-04
1.063e-01,1.275e-04
1.070e-01,1.169e-04
1.077e-01,1.071e-04
1.084e-01,9.817e-05
1.091e-01,8.997e-05
1.098e-01,8.245e-05
1.106e-01,7.555e-05
1.113e-01,6.923e-05
1.120e-01,6.344e-05
1.127e-01,5.813e-05
1.134e-01,5.326e-05
1.141e-01,4.879e-05
1.148e-01,4.470e-05
1.156e-01,4.095e-05
1.163e-01,3.751e-05
1.170e-01,3.436e-05
1.177e-01,3.147e-05
1.184e-01,2.882e-05
1.191e-01,2.640e-05
1.199e-01,2.418e-05
1.206e-01,2.214e-05
1.213e-01,2.027e-05
1.220e-01,1.857e-05
1.227e-01,1.700e-05
1.234e-01,1.556e-05
1.241e-01,1.425e-05
1.249e-01,1.304e-05
1.256e-01,1.194e-05
1.263e-01,1.093e-05
1.270e-01,1.001e-05
1.277e-01,9.159e-06
1.284e-01,8.382e-06
1.292e-01,7.671e-06
1.299e-01,7.021e-06
1.306e-01,6.424e-06
1.313e-01,5.879e-06
1.320e-01,5.379e-06
1.327e-01,4.921e-06
1.335e-01,4.503e-06
1.342e-01,4.119e-06
1.349e-01,3.768e-06
1.356e-01,3.447e-06
1.363e-01,3.153e-06
1.370e-01,2.884e-06
1.377e-01,2.637e-06
1.385e-01,2.412e-06
1.392e-01,2.206e-06
1.399e-01,2.017e-06
1.406e-01,1.844e-06
1.413e-01,1.686e-06
1.420e-01,1.542e-06
1.428e-01,1.409e-06


==> anc/03_results/strong_inf/beta/0_06.csv <==
transmittance,probability_density
1.374e-03,1.285e+01
4.122e-03,1.234e+01
6.870e-03,1.190e+01
9.617e-03,1.149e+01
1.237e-02,1.111e+01
1.511e-02,1.073e+01
1.786e-02,1.037e+01
2.061e-02,1.003e+01
2.336e-02,9.694e+00
2.610e-02,9.372e+00
2.885e-02,9.059e+00
3.160e-02,8.757e+00
3.435e-02,8.465e+00
3.710e-02,8.182e+00
3.984e-02,7.908e+00
4.259e-02,7.642e+00
4.534e-02,7.386e+00
4.809e-02,7.137e+00
5.083e-02,6.896e+00
5.358e-02,6.663e+00
5.633e-02,6.437e+00
5.908e-02,6.218e+00
6.183e-02,6.006e+00
6.457e-02,5.801e+00
6.732e-02,5.602e+00
7.007e-02,5.410e+00
7.282e-02,5.224e+00
7.556e-02,5.044e+00
7.831e-02,4.869e+00
8.106e-02,4.700e+00
8.381e-02,4.537e+00
8.656e-02,4.379e+00
8.930e-02,4.226e+00
9.205e-02,4.077e+00
9.480e-02,3.934e+00
9.755e-02,3.795e+00
1.003e-01,3.661e+00
1.030e-01,3.531e+00
1.058e-01,3.406e+00
1.085e-01,3.284e+00
1.113e-01,3.167e+00
1.140e-01,3.053e+00
1.168e-01,2.943e+00
1.195e-01,2.837e+00
1.223e-01,2.734e+00
1.250e-01,2.635e+00
1.278e-01,2.539e+00
1.305e-01,2.446e+00
1.333e-01,2.357e+00
1.360e-01,2.270e+00
1.388e-01,2.187e+00
1.415e-01,2.106e+00
1.443e-01,2.028e+00
1.470e-01,1.952e+00
1.498e-01,1.880e+00
1.525e-01,1.809e+00
1.553e-01,1.741e+00
1.580e-01,1.676e+00
1.607e-01,1.612e+00
1.635e-01,1.551e+00
1.662e-01,1.492e+00
1.690e-01,1.435e+00
1.717e-01,1.381e+00
1.745e-01,1.328e+00
1.772e-01,1.277e+00
1.800e-01,1.227e+00
1.827e-01,1.180e+00
1.855e-01,1.134e+00
1.882e-01,1.090e+00
1.910e-01,1.047e+00
1.937e-01,1.006e+00
1.965e-01,9.662e-01
1.992e-01,9.281e-01
2.020e-01,8.913e-01
2.047e-01,8.558e-01
2.075e-01,8.217e-01
2.102e-01,7.887e-01
2.130e-01,7.571e-01
2.157e-01,7.265e-01
2.185e-01,6.971e-01
2.212e-01,6.688e-01
2.239e-01,6.416e-01
2.267e-01,6.154e-01
2.294e-01,5.901e-01
2.322e-01,5.658e-01
2.349e-01,5.425e-01
2.377e-01,5.200e-01
2.404e-01,4.984e-01
2.432e-01,4.776e-01
2.459e-01,4.576e-01
2.487e-01,4.383e-01
2.514e-01,4.198e-01
2.542e-01,4.021e-01
2.569e-01,3.850e-01
2.597e-01,3.686e-01
2.624e-01,3.528e-01
2.652e-01,3.377e-01
2.679e-01,3.231e-01
2.707e-01,3.091e-01
2.734e-01,2.957e-01
2.762e-01,2.828e-01
2.789e-01,2.704e-01
2.816e-01,2.586e-01
2.844e-01,2.472e-01
2.871e-01,2.362e-01
2.899e-01,2.258e-01
2.926e-01,2.157e-01
2.954e-01,2.060e-01
2.981e-01,1.968e-01
3.009e-01,1.879e-01
3.036e-01,1.794e-01
3.064e-01,1.713e-01
3.091e-01,1.635e-01
3.119e-01,1.560e-01
3.146e-01,1.488e-01
3.174e-01,1.419e-01
3.201e-01,1.354e-01
3.229e-01,1.291e-01
3.256e-01,1.231e-01
3.284e-01,1.173e-01
3.311e-01,1.118e-01
3.339e-01,1.065e-01
3.366e-01,1.014e-01
3.394e-01,9.661e-02
3.421e-01,9.199e-02
3.448e-01,8.758e-02
3.476e-01,8.335e-02
3.503e-01,7.932e-02
3.531e-01,7.546e-02
3.558e-01,7.178e-02
3.586e-01,6.826e-02
3.613e-01,6.491e-02
3.641e-01,6.170e-02
3.668e-01,5.864e-02
3.696e-01,5.571e-02
3.723e-01,5.293e-02
3.751e-01,5.027e-02
3.778e-01,4.773e-02
3.806e-01,4.531e-02
3.833e-01,4.300e-02
3.861e-01,4.080e-02
3.888e-01,3.871e-02
3.916e-01,3.671e-02
3.943e-01,3.481e-02
3.971e-01,3.300e-02
3.998e-01,3.128e-02
4.026e-01,2.963e-02
4.053e-01,2.807e-02
4.080e-01,2.658e-02
4.108e-01,2.517e-02
4.135e-01,2.382e-02
4.163e-01,2.255e-02
4.190e-01,2.133e-02
4.218e-01,2.017e-02
4.245e-01,1.908e-02
4.273e-01,1.803e-02
4.300e-01,1.704e-02
4.328e-01,1.610e-02
4.355e-01,1.521e-02
4.383e-01,1.436e-02
4.410e-01,1.356e-02
4.438e-01,1.279e-02
4.465e-01,1.207e-02
4.493e-01,1.138e-02
4.520e-01,1.073e-02
4.548e-01,1.012e-02
4.575e-01,9.536e-03
4.603e-01,8.984e-03
4.630e-01,8.461e-03
4.658e-01,7.966e-03
4.685e-01,7.498e-03
4.712e-01,7.055e-03
4.740e-01,6.636e-03
4.767e-01,6.240e-03
4.795e-01,5.865e-03
4.822e-01,5.512e-03
4.850e-01,5.178e-03
4.877e-01,4.862e-03
4.905e-01,4.565e-03
4.932e-01,4.284e-03
4.960e-01,4.019e-03
4.987e-01,3.769e-03
5.015e-01,3.533e-03
5.042e-01,3.311e-03
5.070e-01,3.102e-03
5.097e-01,2.905e-03
5.125e-01,2.719e-03
5.152e-01,2.544e-03
5.180e-01,2.380e-03
5.207e-01,2.225e-03
5.235e-01,2.080e-03
5.262e-01,1.943e-03
5.290e-01,1.815e-03
5.317e-01,1.695e-03
5.344e-01,1.581e-03
5.372e-01,1.475e-03
5.399e-01,1.375e-03
5.427e-01,1.282e-03
5.454e-01,1.194e-03
5.482e-01,1.112e-03


==> anc/03_results/strong_inf/beta/0_07.csv <==
transmittance,probability_density
1.490e-03,6.304e+00
4.471e-03,7.130e+00
7.451e-03,7.436e+00
1.043e-02,7.569e+00
1.341e-02,7.614e+00
1.639e-02,7.605e+00
1.937e-02,7.560e+00
2.235e-02,7.490e+00
2.533e-02,7.401e+00
2.831e-02,7.299e+00
3.129e-02,7.186e+00
3.428e-02,7.066e+00
3.726e-02,6.940e+00
4.024e-02,6.809e+00
4.322e-02,6.676e+00
4.620e-02,6.539e+00
4.918e-02,6.402e+00
5.216e-02,6.263e+00
5.514e-02,6.124e+00
5.812e-02,5.986e+00
6.110e-02,5.847e+00
6.408e-02,5.710e+00
6.706e-02,5.573e+00
7.004e-02,5.438e+00
7.302e-02,5.304e+00
7.600e-02,5.172e+00
7.898e-02,5.041e+00
8.196e-02,4.913e+00
8.494e-02,4.786e+00
8.792e-02,4.661e+00
9.090e-02,4.539e+00
9.388e-02,4.418e+00
9.686e-02,4.300e+00
9.985e-02,4.183e+00
1.028e-01,4.069e+00
1.058e-01,3.958e+00
1.088e-01,3.848e+00
1.118e-01,3.741e+00
1.147e-01,3.636e+00
1.177e-01,3.533e+00
1.207e-01,3.432e+00
1.237e-01,3.334e+00
1.267e-01,3.238e+00
1.296e-01,3.144e+00
1.326e-01,3.052e+00
1.356e-01,2.962e+00
1.386e-01,2.875e+00
1.416e-01,2.789e+00
1.446e-01,2.706e+00
1.475e-01,2.624e+00
1.505e-01,2.545e+00
1.535e-01,2.468e+00
1.565e-01,2.392e+00
1.595e-01,2.319e+00
1.624e-01,2.247e+00
1.654e-01,2.177e+00
1.684e-01,2.109e+00
1.714e-01,2.043e+00
1.744e-01,1.979e+00
1.773e-01,1.916e+00
1.803e-01,1.855e+00
1.833e-01,1.795e+00
1.863e-01,1.738e+00
1.893e-01,1.681e+00
1.922e-01,1.627e+00
1.952e-01,1.574e+00
1.982e-01,1.522e+00
2.012e-01,1.472e+00
2.042e-01,1.423e+00
2.071e-01,1.376e+00
2.101e-01,1.330e+00
2.131e-01,1.285e+00
2.161e-01,1.242e+00
2.191e-01,1.200e+00
2.220e-01,1.159e+00
2.250e-01,1.119e+00
2.280e-01,1.080e+00
2.310e-01,1.043e+00
2.340e-01,1.007e+00
2.369e-01,9.718e-01
2.399e-01,9.377e-01
2.429e-01,9.047e-01
2.459e-01,8.727e-01
2.489e-01,8.417e-01
2.518e-01,8.116e-01
2.548e-01,7.825e-01
2.578e-01,7.543e-01
2.608e-01,7.270e-01
2.638e-01,7.006e-01
2.668e-01,6.750e-01
2.697e-01,6.502e-01
2.727e-01,6.263e-01
2.757e-01,6.031e-01
2.787e-01,5.806e-01
2.817e-01,5.589e-01
2.846e-01,5.379e-01
2.876e-01,5.176e-01
2.906e-01,4.980e-01
2.936e-01,4.790e-01
2.966e-01,4.607e-01
2.995e-01,4.430e-01
3.025e-01,4.259e-01
3.055e-01,4.094e-01
3.085e-01,3.934e-01
3.115e-01,3.780e-01
3.144e-01,3.631e-01
3.174e-01,3.488e-01
3.204e-01,3.349e-01
3.234e-01,3.216e-01
3.264e-01,3.087e-01
3.293e-01,2.962e-01
3.323e-01,2.842e-01
3.353e-01,2.727e-01
3.383e-01,2.615e-01
3.413e-01,2.508e-01
3.442e-01,2.404e-01
3.472e-01,2.305e-01
3.502e-01,2.209e-01
3.532e-01,2.116e-01
3.562e-01,2.027e-01
3.591e-01,1.942e-01
3.621e-01,1.859e-01
3.651e-01,1.780e-01
3.681e-01,1.703e-01
3.711e-01,1.630e-01
3.740e-01,1.559e-01
3.770e-01,1.491e-01
3.800e-01,1.426e-01
3.830e-01,1.363e-01
3.860e-01,1.303e-01
3.889e-01,1.245e-01
3.919e-01,1.190e-01
3.949e-01,1.136e-01
3.979e-01,1.085e-01
4.009e-01,1.036e-01
4.039e-01,9.887e-02
4.068e-01,9.434e-02
4.098e-01,9.000e-02
4.128e-01,8.583e-02
4.158e-01,8.184e-02
4.188e-01,7.801e-02
4.217e-01,7.434e-02
4.247e-01,7.083e-02
4.277e-01,6.747e-02
4.307e-01,6.424e-02
4.337e-01,6.116e-02
4.366e-01,5.821e-02
4.396e-01,5.538e-02
4.426e-01,5.268e-02
4.456e-01,5.009e-02
4.486e-01,4.762e-02
4.515e-01,4.526e-02
4.545e-01,4.300e-02
4.575e-01,4.085e-02
4.605e-01,3.879e-02
4.635e-01,3.682e-02
4.664e-01,3.494e-02
4.694e-01,3.315e-02
4.724e-01,3.144e-02
4.754e-01,2.981e-02
4.784e-01,2.825e-02
4.813e-01,2.677e-02
4.843e-01,2.536e-02
4.873e-01,2.401e-02
4.903e-01,2.273e-02
4.933e-01,2.151e-02
4.962e-01,2.035e-02
4.992e-01,1.924e-02
5.022e-01,1.819e-02
5.052e-01,1.719e-02
5.082e-01,1.624e-02
5.111e-01,1.533e-02
5.141e-01,1.447e-02
5.171e-01,1.366e-02
5.201e-01,1.288e-02
5.231e-01,1.215e-02
5.260e-01,1.145e-02
5.290e-01,1.079e-02
5.320e-01,1.016e-02
5.350e-01,9.568e-03
5.380e-01,9.004e-03
5.410e-01,8.471e-03
5.439e-01,7.966e-03
5.469e-01,7.488e-03
5.499e-01,7.035e-03
5.529e-01,6.607e-03
5.559e-01,6.203e-03
5.588e-01,5.820e-03
5.618e-01,5.459e-03
5.648e-01,5.118e-03
5.678e-01,4.797e-03
5.708e-01,4.493e-03
5.737e-01,4.206e-03
5.767e-01,3.936e-03
5.797e-01,3.682e-03
5.827e-01,3.442e-03
5.857e-01,3.217e-03
5.886e-01,3.004e-03
5.916e-01,2.805e-03
5.946e-01,2.617e-03


==> anc/03_results/strong_inf/beta/0_08.csv <==
transmittance,probability_density
1.674e-03,3.075e+00
5.023e-03,4.087e+00
8.371e-03,4.597e+00
1.172e-02,4.922e+00
1.507e-02,5.143e+00
1.842e-02,5.298e+00
2.176e-02,5.404e+00
2.511e-02,5.475e+00
2.846e-02,5.519e+00
3.181e-02,5.540e+00
3.516e-02,5.543e+00
3.851e-02,5.531e+00
4.186e-02,5.507e+00
4.520e-02,5.472e+00
4.855e-02,5.429e+00
5.190e-02,5.378e+00
5.525e-02,5.321e+00
5.860e-02,5.259e+00
6.195e-02,5.192e+00
6.529e-02,5.121e+00
6.864e-02,5.046e+00
7.199e-02,4.969e+00
7.534e-02,4.889e+00
7.869e-02,4.808e+00
8.204e-02,4.725e+00
8.538e-02,4.641e+00
8.873e-02,4.555e+00
9.208e-02,4.470e+00
9.543e-02,4.383e+00
9.878e-02,4.296e+00
1.021e-01,4.209e+00
1.055e-01,4.123e+00
1.088e-01,4.036e+00
1.122e-01,3.949e+00
1.155e-01,3.864e+00
1.189e-01,3.778e+00
1.222e-01,3.693e+00
1.256e-01,3.609e+00
1.289e-01,3.526e+00
1.323e-01,3.444e+00
1.356e-01,3.362e+00
1.390e-01,3.282e+00
1.423e-01,3.202e+00
1.457e-01,3.124e+00
1.490e-01,3.046e+00
1.524e-01,2.970e+00
1.557e-01,2.895e+00
1.590e-01,2.821e+00
1.624e-01,2.748e+00
1.657e-01,2.677e+00
1.691e-01,2.606e+00
1.724e-01,2.537e+00
1.758e-01,2.469e+00
1.791e-01,2.403e+00
1.825e-01,2.338e+00
1.858e-01,2.274e+00
1.892e-01,2.211e+00
1.925e-01,2.149e+00
1.959e-01,2.089e+00
1.992e-01,2.030e+00
2.026e-01,1.972e+00
2.059e-01,1.915e+00
2.093e-01,1.860e+00
2.126e-01,1.806e+00
2.160e-01,1.753e+00
2.193e-01,1.701e+00
2.227e-01,1.650e+00
2.260e-01,1.601e+00
2.294e-01,1.552e+00
2.327e-01,1.505e+00
2.361e-01,1.459e+00
2.394e-01,1.414e+00
2.428e-01,1.371e+00
2.461e-01,1.328e+00
2.495e-01,1.286e+00
2.528e-01,1.245e+00
2.562e-01,1.206e+00
2.595e-01,1.167e+00
2.628e-01,1.130e+00
2.662e-01,1.093e+00
2.695e-01,1.057e+00
2.729e-01,1.023e+00
2.762e-01,9.888e-01
2.796e-01,9.559e-01
2.829e-01,9.239e-01
2.863e-01,8.928e-01
2.896e-01,8.626e-01
2.930e-01,8.332e-01
2.963e-01,8.046e-01
2.997e-01,7.769e-01
3.030e-01,7.499e-01
3.064e-01,7.237e-01
3.097e-01,6.983e-01
3.131e-01,6.736e-01
3.164e-01,6.496e-01
3.198e-01,6.264e-01
3.231e-01,6.038e-01
3.265e-01,5.820e-01
3.298e-01,5.608e-01
3.332e-01,5.402e-01
3.365e-01,5.203e-01
3.399e-01,5.010e-01
3.432e-01,4.823e-01
3.466e-01,4.642e-01
3.499e-01,4.466e-01
3.533e-01,4.296e-01
3.566e-01,4.132e-01
3.600e-01,3.973e-01
3.633e-01,3.819e-01
3.666e-01,3.670e-01
3.700e-01,3.527e-01
3.733e-01,3.388e-01
3.767e-01,3.253e-01
3.800e-01,3.123e-01
3.834e-01,2.998e-01
3.867e-01,2.877e-01
3.901e-01,2.760e-01
3.934e-01,2.647e-01
3.968e-01,2.538e-01
4.001e-01,2.433e-01
4.035e-01,2.331e-01
4.068e-01,2.234e-01
4.102e-01,2.139e-01
4.135e-01,2.048e-01
4.169e-01,1.961e-01
4.202e-01,1.877e-01
4.236e-01,1.795e-01
4.269e-01,1.717e-01
4.303e-01,1.642e-01
4.336e-01,1.569e-01
4.370e-01,1.500e-01
4.403e-01,1.433e-01
4.437e-01,1.368e-01
4.470e-01,1.306e-01
4.504e-01,1.247e-01
4.537e-01,1.190e-01
4.571e-01,1.135e-01
4.604e-01,1.082e-01
4.638e-01,1.031e-01
4.671e-01,9.827e-02
4.705e-01,9.361e-02
4.738e-01,8.914e-02
4.771e-01,8.485e-02
4.805e-01,8.075e-02
4.838e-01,7.681e-02
4.872e-01,7.305e-02
4.905e-01,6.944e-02
4.939e-01,6.599e-02
4.972e-01,6.268e-02
5.006e-01,5.952e-02
5.039e-01,5.650e-02
5.073e-01,5.361e-02
5.106e-01,5.085e-02
5.140e-01,4.821e-02
5.173e-01,4.569e-02
5.207e-01,4.329e-02
5.240e-01,4.099e-02
5.274e-01,3.880e-02
5.307e-01,3.672e-02
5.341e-01,3.473e-02
5.374e-01,3.283e-02
5.408e-01,3.103e-02
5.441e-01,2.931e-02
5.475e-01,2.767e-02
5.508e-01,2.611e-02
5.542e-01,2.463e-02
5.575e-01,2.323e-02
5.609e-01,2.189e-02
5.642e-01,2.062e-02
5.676e-01,1.941e-02
5.709e-01,1.827e-02
5.743e-01,1.718e-02
5.776e-01,1.616e-02
5.809e-01,1.518e-02
5.843e-01,1.426e-02
5.876e-01,1.338e-02
5.910e-01,1.255e-02
5.943e-01,1.177e-02
5.977e-01,1.103e-02
6.010e-01,1.033e-02
6.044e-01,9.671e-03
6.077e-01,9.047e-03
6.111e-01,8.459e-03
6.144e-01,7.904e-03
6.178e-01,7.380e-03
6.211e-01,6.888e-03
6.245e-01,6.424e-03
6.278e-01,5.987e-03
6.312e-01,5.576e-03
6.345e-01,5.190e-03
6.379e-01,4.828e-03
6.412e-01,4.488e-03
6.446e-01,4.168e-03
6.479e-01,3.869e-03
6.513e-01,3.589e-03
6.546e-01,3.326e-03
6.580e-01,3.080e-03
6.613e-01,2.850e-03
6.647e-01,2.636e-03
6.680e-01,2.435e-03


==> anc/03_results/strong_inf/beta/0_09.csv <==
transmittance,probability_density
1.802e-03,1.440e+00
5.406e-03,2.262e+00
9.010e-03,2.753e+00
1.261e-02,3.107e+00
1.622e-02,3.379e+00
1.982e-02,3.594e+00
2.343e-02,3.767e+00
2.703e-02,3.908e+00
3.064e-02,4.022e+00
3.424e-02,4.114e+00
3.784e-02,4.188e+00
4.145e-02,4.245e+00
4.505e-02,4.289e+00
4.866e-02,4.321e+00
5.226e-02,4.342e+00
5.586e-02,4.354e+00
5.947e-02,4.358e+00
6.307e-02,4.354e+00
6.668e-02,4.343e+00
7.028e-02,4.327e+00
7.389e-02,4.305e+00
7.749e-02,4.279e+00
8.109e-02,4.248e+00
8.470e-02,4.214e+00
8.830e-02,4.176e+00
9.191e-02,4.135e+00
9.551e-02,4.091e+00
9.911e-02,4.045e+00
1.027e-01,3.997e+00
1.063e-01,3.946e+00
1.099e-01,3.894e+00
1.135e-01,3.840e+00
1.171e-01,3.785e+00
1.207e-01,3.729e+00
1.243e-01,3.672e+00
1.279e-01,3.614e+00
1.316e-01,3.555e+00
1.352e-01,3.495e+00
1.388e-01,3.435e+00
1.424e-01,3.375e+00
1.460e-01,3.315e+00
1.496e-01,3.254e+00
1.532e-01,3.193e+00
1.568e-01,3.132e+00
1.604e-01,3.072e+00
1.640e-01,3.011e+00
1.676e-01,2.951e+00
1.712e-01,2.890e+00
1.748e-01,2.831e+00
1.784e-01,2.771e+00
1.820e-01,2.712e+00
1.856e-01,2.654e+00
1.892e-01,2.595e+00
1.928e-01,2.538e+00
1.964e-01,2.481e+00
2.000e-01,2.424e+00
2.036e-01,2.369e+00
2.072e-01,2.313e+00
2.108e-01,2.259e+00
2.144e-01,2.205e+00
2.181e-01,2.152e+00
2.217e-01,2.100e+00
2.253e-01,2.048e+00
2.289e-01,1.997e+00
2.325e-01,1.947e+00
2.361e-01,1.898e+00
2.397e-01,1.849e+00
2.433e-01,1.801e+00
2.469e-01,1.754e+00
2.505e-01,1.708e+00
2.541e-01,1.663e+00
2.577e-01,1.618e+00
2.613e-01,1.574e+00
2.649e-01,1.531e+00
2.685e-01,1.489e+00
2.721e-01,1.448e+00
2.757e-01,1.407e+00
2.793e-01,1.368e+00
2.829e-01,1.329e+00
2.865e-01,1.291e+00
2.901e-01,1.253e+00
2.937e-01,1.217e+00
2.973e-01,1.181e+00
3.009e-01,1.146e+00
3.046e-01,1.112e+00
3.082e-01,1.078e+00
3.118e-01,1.045e+00
3.154e-01,1.013e+00
3.190e-01,9.820e-01
3.226e-01,9.515e-01
3.262e-01,9.217e-01
3.298e-01,8.926e-01
3.334e-01,8.642e-01
3.370e-01,8.365e-01
3.406e-01,8.094e-01
3.442e-01,7.831e-01
3.478e-01,7.574e-01
3.514e-01,7.324e-01
3.550e-01,7.080e-01
3.586e-01,6.842e-01
3.622e-01,6.611e-01
3.658e-01,6.386e-01
3.694e-01,6.167e-01
3.730e-01,5.954e-01
3.766e-01,5.746e-01
3.802e-01,5.545e-01
3.838e-01,5.349e-01
3.874e-01,5.158e-01
3.911e-01,4.973e-01
3.947e-01,4.793e-01
3.983e-01,4.619e-01
4.019e-01,4.449e-01
4.055e-01,4.285e-01
4.091e-01,4.125e-01
4.127e-01,3.971e-01
4.163e-01,3.821e-01
4.199e-01,3.675e-01
4.235e-01,3.534e-01
4.271e-01,3.397e-01
4.307e-01,3.265e-01
4.343e-01,3.137e-01
4.379e-01,3.013e-01
4.415e-01,2.893e-01
4.451e-01,2.777e-01
4.487e-01,2.665e-01
4.523e-01,2.556e-01
4.559e-01,2.451e-01
4.595e-01,2.350e-01
4.631e-01,2.252e-01
4.667e-01,2.157e-01
4.703e-01,2.066e-01
4.739e-01,1.978e-01
4.775e-01,1.893e-01
4.812e-01,1.811e-01
4.848e-01,1.731e-01
4.884e-01,1.655e-01
4.920e-01,1.582e-01
4.956e-01,1.511e-01
4.992e-01,1.443e-01
5.028e-01,1.377e-01
5.064e-01,1.314e-01
5.100e-01,1.254e-01
5.136e-01,1.195e-01
5.172e-01,1.139e-01
5.208e-01,1.085e-01
5.244e-01,1.033e-01
5.280e-01,9.837e-02
5.316e-01,9.360e-02
5.352e-01,8.902e-02
5.388e-01,8.463e-02
5.424e-01,8.042e-02
5.460e-01,7.638e-02
5.496e-01,7.252e-02
5.532e-01,6.882e-02
5.568e-01,6.528e-02
5.604e-01,6.189e-02
5.640e-01,5.865e-02
5.677e-01,5.555e-02
5.713e-01,5.259e-02
5.749e-01,4.976e-02
5.785e-01,4.706e-02
5.821e-01,4.448e-02
5.857e-01,4.202e-02
5.893e-01,3.968e-02
5.929e-01,3.745e-02
5.965e-01,3.532e-02
6.001e-01,3.330e-02
6.037e-01,3.137e-02
6.073e-01,2.954e-02
6.109e-01,2.779e-02
6.145e-01,2.614e-02
6.181e-01,2.457e-02
6.217e-01,2.308e-02
6.253e-01,2.166e-02
6.289e-01,2.032e-02
6.325e-01,1.905e-02
6.361e-01,1.784e-02
6.397e-01,1.671e-02
6.433e-01,1.563e-02
6.469e-01,1.461e-02
6.505e-01,1.365e-02
6.542e-01,1.274e-02
6.578e-01,1.188e-02
6.614e-01,1.108e-02
6.650e-01,1.032e-02
6.686e-01,9.599e-03
6.722e-01,8.925e-03
6.758e-01,8.291e-03
6.794e-01,7.696e-03
6.830e-01,7.137e-03
6.866e-01,6.613e-03
6.902e-01,6.122e-03
6.938e-01,5.661e-03
6.974e-01,5.231e-03
7.010e-01,4.828e-03
7.046e-01,4.452e-03
7.082e-01,4.101e-03
7.118e-01,3.773e-03
7.154e-01,3.468e-03
7.190e-01,3.185e-03


==> anc/03_results/strong_inf/beta/0_1.csv <==
transmittance,probability_density
7.057e-04,8.126e+01
2.117e-03,5.733e+01
3.528e-03,4.731e+01
4.940e-03,4.089e+01
6.351e-03,3.615e+01
7.762e-03,3.240e+01
9.173e-03,2.929e+01
1.058e-02,2.665e+01
1.200e-02,2.436e+01
1.341e-02,2.235e+01
1.482e-02,2.057e+01
1.623e-02,1.897e+01
1.764e-02,1.753e+01
1.905e-02,1.622e+01
2.046e-02,1.504e+01
2.188e-02,1.395e+01
2.329e-02,1.296e+01
2.470e-02,1.205e+01
2.611e-02,1.121e+01
2.752e-02,1.044e+01
2.893e-02,9.728e+00
3.034e-02,9.069e+00
3.175e-02,8.458e+00
3.317e-02,7.893e+00
3.458e-02,7.368e+00
3.599e-02,6.880e+00
3.740e-02,6.427e+00
3.881e-02,6.005e+00
4.022e-02,5.613e+00
4.163e-02,5.247e+00
4.304e-02,4.906e+00
4.446e-02,4.589e+00
4.587e-02,4.293e+00
4.728e-02,4.016e+00
4.869e-02,3.758e+00
5.010e-02,3.517e+00
5.151e-02,3.292e+00
5.292e-02,3.081e+00
5.434e-02,2.885e+00
5.575e-02,2.701e+00
5.716e-02,2.529e+00
5.857e-02,2.368e+00
5.998e-02,2.218e+00
6.139e-02,2.077e+00
6.280e-02,1.945e+00
6.421e-02,1.822e+00
6.563e-02,1.707e+00
6.704e-02,1.598e+00
6.845e-02,1.497e+00
6.986e-02,1.403e+00
7.127e-02,1.314e+00
7.268e-02,1.231e+00
7.409e-02,1.153e+00
7.550e-02,1.080e+00
7.692e-02,1.012e+00
7.833e-02,9.478e-01
7.974e-02,8.879e-01
8.115e-02,8.317e-01
8.256e-02,7.791e-01
8.397e-02,7.298e-01
8.538e-02,6.837e-01
8.679e-02,6.404e-01
8.821e-02,5.998e-01
8.962e-02,5.618e-01
9.103e-02,5.262e-01
9.244e-02,4.929e-01
9.385e-02,4.616e-01
9.526e-02,4.323e-01
9.667e-02,4.048e-01
9.809e-02,3.791e-01
9.950e-02,3.550e-01
1.009e-01,3.324e-01
1.023e-01,3.113e-01
1.037e-01,2.914e-01
1.051e-01,2.729e-01
1.066e-01,2.554e-01
1.080e-01,2.391e-01
1.094e-01,2.239e-01
1.108e-01,2.095e-01
1.122e-01,1.961e-01
1.136e-01,1.836e-01
1.150e-01,1.718e-01
1.164e-01,1.608e-01
1.178e-01,1.504e-01
1.193e-01,1.408e-01
1.207e-01,1.317e-01
1.221e-01,1.232e-01
1.235e-01,1.153e-01
1.249e-01,1.078e-01
1.263e-01,1.009e-01
1.277e-01,9.436e-02
1.291e-01,8.825e-02
1.305e-01,8.253e-02
1.320e-01,7.718e-02
1.334e-01,7.217e-02
1.348e-01,6.748e-02
1.362e-01,6.309e-02
1.376e-01,5.898e-02
1.390e-01,5.513e-02
1.404e-01,5.153e-02
1.418e-01,4.816e-02
1.432e-01,4.501e-02
1.447e-01,4.206e-02
1.461e-01,3.930e-02
1.475e-01,3.672e-02
1.489e-01,3.431e-02
1.503e-01,3.205e-02
1.517e-01,2.994e-02
1.531e-01,2.796e-02
1.545e-01,2.611e-02
1.559e-01,2.439e-02
1.574e-01,2.277e-02
1.588e-01,2.126e-02
1.602e-01,1.985e-02
1.616e-01,1.853e-02
1.630e-01,1.730e-02
1.644e-01,1.614e-02
1.658e-01,1.507e-02
1.672e-01,1.406e-02
1.687e-01,1.312e-02
1.701e-01,1.224e-02
1.715e-01,1.142e-02
1.729e-01,1.065e-02
1.743e-01,9.934e-03
1.757e-01,9.265e-03
1.771e-01,8.640e-03
1.785e-01,8.056e-03
1.799e-01,7.511e-03
1.814e-01,7.002e-03
1.828e-01,6.527e-03
1.842e-01,6.084e-03
1.856e-01,5.670e-03
1.870e-01,5.284e-03
1.884e-01,4.923e-03
1.898e-01,4.587e-03
1.912e-01,4.273e-03
1.926e-01,3.980e-03
1.941e-01,3.707e-03
1.955e-01,3.452e-03
1.969e-01,3.215e-03
1.983e-01,2.993e-03
1.997e-01,2.787e-03
2.011e-01,2.594e-03
2.025e-01,2.414e-03
2.039e-01,2.247e-03
2.053e-01,2.091e-03
2.068e-01,1.946e-03
2.082e-01,1.810e-03
2.096e-01,1.684e-03
2.110e-01,1.566e-03
2.124e-01,1.457e-03
2.138e-01,1.355e-03
2.152e-01,1.260e-03
2.166e-01,1.171e-03
2.180e-01,1.089e-03
2.195e-01,1.012e-03
2.209e-01,9.405e-04
2.223e-01,8.740e-04
2.237e-01,8.121e-04
2.251e-01,7.545e-04
2.265e-01,7.008e-04
2.279e-01,6.510e-04
2.293e-01,6.046e-04
2.307e-01,5.614e-04
2.322e-01,5.213e-04
2.336e-01,4.839e-04
2.350e-01,4.492e-04
2.364e-01,4.169e-04
2.378e-01,3.869e-04
2.392e-01,3.590e-04
2.406e-01,3.331e-04
2.420e-01,3.090e-04
2.434e-01,2.866e-04
2.449e-01,2.658e-04
2.463e-01,2.465e-04
2.477e-01,2.286e-04
2.491e-01,2.119e-04
2.505e-01,1.964e-04
2.519e-01,1.821e-04
2.533e-01,1.687e-04
2.547e-01,1.563e-04
2.562e-01,1.448e-04
2.576e-01,1.342e-04
2.590e-01,1.243e-04
2.604e-01,1.151e-04
2.618e-01,1.066e-04
2.632e-01,9.866e-05
2.646e-01,9.133e-05
2.660e-01,8.454e-05
2.674e-01,7.824e-05
2.689e-01,7.239e-05
2.703e-01,6.698e-05
2.717e-01,6.196e-05
2.731e-01,5.731e-05
2.745e-01,5.300e-05
2.759e-01,4.901e-05
2.773e-01,4.531e-05
2.787e-01,4.189e-05
2.801e-01,3.871e-05
2.816e-01,3.578e-05


==> anc/03_results/strong_inf/beta/0_11.csv <==
transmittance,probability_density
1.981e-03,2.679e-01
5.942e-03,6.022e-01
9.903e-03,8.677e-01
1.386e-02,1.096e+00
1.782e-02,1.297e+00
2.179e-02,1.478e+00
2.575e-02,1.642e+00
2.971e-02,1.791e+00
3.367e-02,1.927e+00
3.763e-02,2.051e+00
4.159e-02,2.165e+00
4.555e-02,2.270e+00
4.951e-02,2.365e+00
5.347e-02,2.452e+00
5.744e-02,2.532e+00
6.140e-02,2.605e+00
6.536e-02,2.671e+00
6.932e-02,2.731e+00
7.328e-02,2.785e+00
7.724e-02,2.834e+00
8.120e-02,2.878e+00
8.516e-02,2.916e+00
8.912e-02,2.950e+00
9.309e-02,2.980e+00
9.705e-02,3.006e+00
1.010e-01,3.027e+00
1.050e-01,3.045e+00
1.089e-01,3.060e+00
1.129e-01,3.071e+00
1.169e-01,3.079e+00
1.208e-01,3.084e+00
1.248e-01,3.086e+00
1.287e-01,3.086e+00
1.327e-01,3.082e+00
1.367e-01,3.077e+00
1.406e-01,3.069e+00
1.446e-01,3.059e+00
1.485e-01,3.047e+00
1.525e-01,3.034e+00
1.565e-01,3.018e+00
1.604e-01,3.000e+00
1.644e-01,2.981e+00
1.683e-01,2.961e+00
1.723e-01,2.939e+00
1.763e-01,2.915e+00
1.802e-01,2.891e+00
1.842e-01,2.865e+00
1.882e-01,2.838e+00
1.921e-01,2.810e+00
1.961e-01,2.781e+00
2.000e-01,2.751e+00
2.040e-01,2.721e+00
2.080e-01,2.689e+00
2.119e-01,2.657e+00
2.159e-01,2.624e+00
2.198e-01,2.591e+00
2.238e-01,2.557e+00
2.278e-01,2.522e+00
2.317e-01,2.487e+00
2.357e-01,2.452e+00
2.396e-01,2.416e+00
2.436e-01,2.380e+00
2.476e-01,2.344e+00
2.515e-01,2.308e+00
2.555e-01,2.271e+00
2.595e-01,2.234e+00
2.634e-01,2.197e+00
2.674e-01,2.160e+00
2.713e-01,2.123e+00
2.753e-01,2.086e+00
2.793e-01,2.049e+00
2.832e-01,2.012e+00
2.872e-01,1.975e+00
2.911e-01,1.938e+00
2.951e-01,1.901e+00
2.991e-01,1.864e+00
3.030e-01,1.828e+00
3.070e-01,1.791e+00
3.109e-01,1.755e+00
3.149e-01,1.719e+00
3.189e-01,1.684e+00
3.228e-01,1.648e+00
3.268e-01,1.613e+00
3.308e-01,1.578e+00
3.347e-01,1.544e+00
3.387e-01,1.509e+00
3.426e-01,1.476e+00
3.466e-01,1.442e+00
3.506e-01,1.409e+00
3.545e-01,1.376e+00
3.585e-01,1.343e+00
3.624e-01,1.311e+00
3.664e-01,1.280e+00
3.704e-01,1.248e+00
3.743e-01,1.217e+00
3.783e-01,1.187e+00
3.822e-01,1.157e+00
3.862e-01,1.127e+00
3.902e-01,1.098e+00
3.941e-01,1.069e+00
3.981e-01,1.041e+00
4.021e-01,1.013e+00
4.060e-01,9.856e-01
4.100e-01,9.586e-01
4.139e-01,9.321e-01
4.179e-01,9.060e-01
4.219e-01,8.804e-01
4.258e-01,8.552e-01
4.298e-01,8.305e-01
4.337e-01,8.063e-01
4.377e-01,7.825e-01
4.417e-01,7.592e-01
4.456e-01,7.363e-01
4.496e-01,7.139e-01
4.535e-01,6.919e-01
4.575e-01,6.704e-01
4.615e-01,6.493e-01
4.654e-01,6.287e-01
4.694e-01,6.085e-01
4.734e-01,5.888e-01
4.773e-01,5.695e-01
4.813e-01,5.507e-01
4.852e-01,5.322e-01
4.892e-01,5.143e-01
4.932e-01,4.967e-01
4.971e-01,4.796e-01
5.011e-01,4.628e-01
5.050e-01,4.465e-01
5.090e-01,4.306e-01
5.130e-01,4.152e-01
5.169e-01,4.001e-01
5.209e-01,3.854e-01
5.248e-01,3.711e-01
5.288e-01,3.571e-01
5.328e-01,3.436e-01
5.367e-01,3.304e-01
5.407e-01,3.177e-01
5.447e-01,3.052e-01
5.486e-01,2.931e-01
5.526e-01,2.814e-01
5.565e-01,2.701e-01
5.605e-01,2.590e-01
5.645e-01,2.483e-01
5.684e-01,2.380e-01
5.724e-01,2.279e-01
5.763e-01,2.182e-01
5.803e-01,2.088e-01
5.843e-01,1.997e-01
5.882e-01,1.909e-01
5.922e-01,1.824e-01
5.961e-01,1.741e-01
6.001e-01,1.662e-01
6.041e-01,1.585e-01
6.080e-01,1.511e-01
6.120e-01,1.440e-01
6.160e-01,1.371e-01
6.199e-01,1.305e-01
6.239e-01,1.241e-01
6.278e-01,1.179e-01
6.318e-01,1.120e-01
6.358e-01,1.064e-01
6.397e-01,1.009e-01
6.437e-01,9.567e-02
6.476e-01,9.064e-02
6.516e-01,8.581e-02
6.556e-01,8.119e-02
6.595e-01,7.676e-02
6.635e-01,7.251e-02
6.674e-01,6.845e-02
6.714e-01,6.457e-02
6.754e-01,6.086e-02
6.793e-01,5.732e-02
6.833e-01,5.394e-02
6.873e-01,5.071e-02
6.912e-01,4.764e-02
6.952e-01,4.471e-02
6.991e-01,4.193e-02
7.031e-01,3.928e-02
7.071e-01,3.676e-02
7.110e-01,3.437e-02
7.150e-01,3.211e-02
7.189e-01,2.996e-02
7.229e-01,2.792e-02
7.269e-01,2.600e-02
7.308e-01,2.418e-02
7.348e-01,2.246e-02
7.387e-01,2.084e-02
7.427e-01,1.932e-02
7.467e-01,1.788e-02
7.506e-01,1.652e-02
7.546e-01,1.525e-02
7.586e-01,1.406e-02
7.625e-01,1.294e-02
7.665e-01,1.190e-02
7.704e-01,1.092e-02
7.744e-01,1.000e-02
7.784e-01,9.152e-03
7.823e-01,8.358e-03
7.863e-01,7.619e-03
7.902e-01,6.933e-03


==> anc/03_results/strong_inf/beta/0_12.csv <==
transmittance,probability_density
2.032e-03,1.047e-01
6.095e-03,2.857e-01
1.016e-02,4.509e-01
1.422e-02,6.050e-01
1.829e-02,7.498e-01
2.235e-02,8.865e-01
2.641e-02,1.016e+00
3.048e-02,1.138e+00
3.454e-02,1.254e+00
3.860e-02,1.363e+00
4.267e-02,1.467e+00
4.673e-02,1.565e+00
5.079e-02,1.658e+00
5.486e-02,1.746e+00
5.892e-02,1.829e+00
6.298e-02,1.907e+00
6.705e-02,1.981e+00
7.111e-02,2.051e+00
7.517e-02,2.116e+00
7.924e-02,2.177e+00
8.330e-02,2.234e+00
8.736e-02,2.287e+00
9.143e-02,2.337e+00
9.549e-02,2.383e+00
9.955e-02,2.426e+00
1.036e-01,2.465e+00
1.077e-01,2.502e+00
1.117e-01,2.535e+00
1.158e-01,2.565e+00
1.199e-01,2.592e+00
1.239e-01,2.617e+00
1.280e-01,2.639e+00
1.321e-01,2.658e+00
1.361e-01,2.675e+00
1.402e-01,2.690e+00
1.443e-01,2.702e+00
1.483e-01,2.712e+00
1.524e-01,2.719e+00
1.564e-01,2.725e+00
1.605e-01,2.729e+00
1.646e-01,2.730e+00
1.686e-01,2.730e+00
1.727e-01,2.728e+00
1.768e-01,2.725e+00
1.808e-01,2.720e+00
1.849e-01,2.713e+00
1.889e-01,2.704e+00
1.930e-01,2.695e+00
1.971e-01,2.683e+00
2.011e-01,2.671e+00
2.052e-01,2.657e+00
2.093e-01,2.642e+00
2.133e-01,2.626e+00
2.174e-01,2.609e+00
2.215e-01,2.590e+00
2.255e-01,2.571e+00
2.296e-01,2.551e+00
2.336e-01,2.530e+00
2.377e-01,2.508e+00
2.418e-01,2.485e+00
2.458e-01,2.461e+00
2.499e-01,2.437e+00
2.540e-01,2.412e+00
2.580e-01,2.386e+00
2.621e-01,2.360e+00
2.662e-01,2.333e+00
2.702e-01,2.306e+00
2.743e-01,2.278e+00
2.783e-01,2.250e+00
2.824e-01,2.221e+00
2.865e-01,2.192e+00
2.905e-01,2.162e+00
2.946e-01,2.132e+00
2.987e-01,2.102e+00
3.027e-01,2.072e+00
3.068e-01,2.042e+00
3.109e-01,2.011e+00
3.149e-01,1.980e+00
3.190e-01,1.949e+00
3.230e-01,1.918e+00
3.271e-01,1.886e+00
3.312e-01,1.855e+00
3.352e-01,1.824e+00
3.393e-01,1.792e+00
3.434e-01,1.761e+00
3.474e-01,1.729e+00
3.515e-01,1.698e+00
3.555e-01,1.667e+00
3.596e-01,1.635e+00
3.637e-01,1.604e+00
3.677e-01,1.573e+00
3.718e-01,1.542e+00
3.759e-01,1.511e+00
3.799e-01,1.481e+00
3.840e-01,1.450e+00
3.881e-01,1.420e+00
3.921e-01,1.390e+00
3.962e-01,1.360e+00
4.002e-01,1.331e+00
4.043e-01,1.301e+00
4.084e-01,1.272e+00
4.124e-01,1.243e+00
4.165e-01,1.215e+00
4.206e-01,1.187e+00
4.246e-01,1.159e+00
4.287e-01,1.131e+00
4.328e-01,1.103e+00
4.368e-01,1.076e+00
4.409e-01,1.050e+00
4.449e-01,1.023e+00
4.490e-01,9.972e-01
4.531e-01,9.715e-01
4.571e-01,9.461e-01
4.612e-01,9.211e-01
4.653e-01,8.964e-01
4.693e-01,8.721e-01
4.734e-01,8.482e-01
4.774e-01,8.246e-01
4.815e-01,8.014e-01
4.856e-01,7.786e-01
4.896e-01,7.562e-01
4.937e-01,7.341e-01
4.978e-01,7.124e-01
5.018e-01,6.912e-01
5.059e-01,6.703e-01
5.100e-01,6.498e-01
5.140e-01,6.296e-01
5.181e-01,6.099e-01
5.221e-01,5.906e-01
5.262e-01,5.716e-01
5.303e-01,5.531e-01
5.343e-01,5.349e-01
5.384e-01,5.171e-01
5.425e-01,4.997e-01
5.465e-01,4.827e-01
5.506e-01,4.660e-01
5.547e-01,4.497e-01
5.587e-01,4.339e-01
5.628e-01,4.184e-01
5.668e-01,4.032e-01
5.709e-01,3.884e-01
5.750e-01,3.740e-01
5.790e-01,3.600e-01
5.831e-01,3.463e-01
5.872e-01,3.330e-01
5.912e-01,3.200e-01
5.953e-01,3.074e-01
5.994e-01,2.952e-01
6.034e-01,2.832e-01
6.075e-01,2.716e-01
6.115e-01,2.604e-01
6.156e-01,2.494e-01
6.197e-01,2.388e-01
6.237e-01,2.286e-01
6.278e-01,2.186e-01
6.319e-01,2.089e-01
6.359e-01,1.996e-01
6.400e-01,1.905e-01
6.440e-01,1.818e-01
6.481e-01,1.733e-01
6.522e-01,1.651e-01
6.562e-01,1.572e-01
6.603e-01,1.496e-01
6.644e-01,1.422e-01
6.684e-01,1.351e-01
6.725e-01,1.283e-01
6.766e-01,1.217e-01
6.806e-01,1.154e-01
6.847e-01,1.093e-01
6.887e-01,1.035e-01
6.928e-01,9.785e-02
6.969e-01,9.246e-02
7.009e-01,8.729e-02
7.050e-01,8.233e-02
7.091e-01,7.759e-02
7.131e-01,7.305e-02
7.172e-01,6.871e-02
7.213e-01,6.456e-02
7.253e-01,6.061e-02
7.294e-01,5.683e-02
7.334e-01,5.323e-02
7.375e-01,4.981e-02
7.416e-01,4.655e-02
7.456e-01,4.345e-02
7.497e-01,4.051e-02
7.538e-01,3.772e-02
7.578e-01,3.508e-02
7.619e-01,3.258e-02
7.660e-01,3.022e-02
7.700e-01,2.798e-02
7.741e-01,2.588e-02
7.781e-01,2.389e-02
7.822e-01,2.203e-02
7.863e-01,2.027e-02
7.903e-01,1.862e-02
7.944e-01,1.708e-02
7.985e-01,1.564e-02
8.025e-01,1.429e-02
8.066e-01,1.303e-02
8.106e-01,1.185e-02


==> anc/03_results/strong_inf/beta/0_13.csv <==
transmittance,probability_density
2.070e-03,3.771e-02
6.209e-03,1.265e-01
1.035e-02,2.200e-01
1.449e-02,3.149e-01
1.863e-02,4.098e-01
2.277e-02,5.038e-01
2.691e-02,5.965e-01
3.104e-02,6.876e-01
3.518e-02,7.768e-01
3.932e-02,8.639e-01
4.346e-02,9.489e-01
4.760e-02,1.032e+00
5.174e-02,1.112e+00
5.588e-02,1.190e+00
6.002e-02,1.265e+00
6.416e-02,1.338e+00
6.830e-02,1.409e+00
7.244e-02,1.477e+00
7.658e-02,1.542e+00
8.072e-02,1.605e+00
8.486e-02,1.666e+00
8.899e-02,1.724e+00
9.313e-02,1.779e+00
9.727e-02,1.832e+00
1.014e-01,1.883e+00
1.056e-01,1.932e+00
1.097e-01,1.978e+00
1.138e-01,2.021e+00
1.180e-01,2.063e+00
1.221e-01,2.102e+00
1.262e-01,2.139e+00
1.304e-01,2.174e+00
1.345e-01,2.207e+00
1.387e-01,2.238e+00
1.428e-01,2.266e+00
1.469e-01,2.293e+00
1.511e-01,2.318e+00
1.552e-01,2.340e+00
1.594e-01,2.361e+00
1.635e-01,2.380e+00
1.676e-01,2.397e+00
1.718e-01,2.413e+00
1.759e-01,2.426e+00
1.801e-01,2.438e+00
1.842e-01,2.449e+00
1.883e-01,2.457e+00
1.925e-01,2.465e+00
1.966e-01,2.470e+00
2.008e-01,2.474e+00
2.049e-01,2.477e+00
2.090e-01,2.478e+00
2.132e-01,2.478e+00
2.173e-01,2.477e+00
2.215e-01,2.474e+00
2.256e-01,2.470e+00
2.297e-01,2.465e+00
2.339e-01,2.458e+00
2.380e-01,2.451e+00
2.421e-01,2.442e+00
2.463e-01,2.433e+00
2.504e-01,2.422e+00
2.546e-01,2.410e+00
2.587e-01,2.398e+00
2.628e-01,2.384e+00
2.670e-01,2.369e+00
2.711e-01,2.354e+00
2.753e-01,2.338e+00
2.794e-01,2.321e+00
2.835e-01,2.303e+00
2.877e-01,2.285e+00
2.918e-01,2.266e+00
2.960e-01,2.246e+00
3.001e-01,2.225e+00
3.042e-01,2.204e+00
3.084e-01,2.183e+00
3.125e-01,2.160e+00
3.167e-01,2.138e+00
3.208e-01,2.115e+00
3.249e-01,2.091e+00
3.291e-01,2.067e+00
3.332e-01,2.042e+00
3.374e-01,2.017e+00
3.415e-01,1.992e+00
3.456e-01,1.967e+00
3.498e-01,1.941e+00
3.539e-01,1.915e+00
3.580e-01,1.888e+00
3.622e-01,1.861e+00
3.663e-01,1.835e+00
3.705e-01,1.808e+00
3.746e-01,1.780e+00
3.787e-01,1.753e+00
3.829e-01,1.725e+00
3.870e-01,1.698e+00
3.912e-01,1.670e+00
3.953e-01,1.642e+00
3.994e-01,1.614e+00
4.036e-01,1.587e+00
4.077e-01,1.559e+00
4.119e-01,1.531e+00
4.160e-01,1.503e+00
4.201e-01,1.475e+00
4.243e-01,1.447e+00
4.284e-01,1.420e+00
4.326e-01,1.392e+00
4.367e-01,1.364e+00
4.408e-01,1.337e+00
4.450e-01,1.310e+00
4.491e-01,1.282e+00
4.533e-01,1.255e+00
4.574e-01,1.229e+00
4.615e-01,1.202e+00
4.657e-01,1.175e+00
4.698e-01,1.149e+00
4.739e-01,1.123e+00
4.781e-01,1.097e+00
4.822e-01,1.071e+00
4.864e-01,1.046e+00
4.905e-01,1.021e+00
4.946e-01,9.957e-01
4.988e-01,9.710e-01
5.029e-01,9.466e-01
5.071e-01,9.225e-01
5.112e-01,8.986e-01
5.153e-01,8.751e-01
5.195e-01,8.518e-01
5.236e-01,8.288e-01
5.278e-01,8.062e-01
5.319e-01,7.838e-01
5.360e-01,7.618e-01
5.402e-01,7.401e-01
5.443e-01,7.187e-01
5.485e-01,6.977e-01
5.526e-01,6.770e-01
5.567e-01,6.566e-01
5.609e-01,6.366e-01
5.650e-01,6.169e-01
5.692e-01,5.976e-01
5.733e-01,5.786e-01
5.774e-01,5.599e-01
5.816e-01,5.417e-01
5.857e-01,5.237e-01
5.899e-01,5.061e-01
5.940e-01,4.889e-01
5.981e-01,4.720e-01
6.023e-01,4.555e-01
6.064e-01,4.394e-01
6.105e-01,4.236e-01
6.147e-01,4.081e-01
6.188e-01,3.930e-01
6.230e-01,3.783e-01
6.271e-01,3.639e-01
6.312e-01,3.498e-01
6.354e-01,3.361e-01
6.395e-01,3.228e-01
6.437e-01,3.098e-01
6.478e-01,2.971e-01
6.519e-01,2.848e-01
6.561e-01,2.728e-01
6.602e-01,2.612e-01
6.644e-01,2.499e-01
6.685e-01,2.389e-01
6.726e-01,2.282e-01
6.768e-01,2.179e-01
6.809e-01,2.078e-01
6.851e-01,1.981e-01
6.892e-01,1.887e-01
6.933e-01,1.796e-01
6.975e-01,1.708e-01
7.016e-01,1.623e-01
7.058e-01,1.541e-01
7.099e-01,1.462e-01
7.140e-01,1.386e-01
7.182e-01,1.312e-01
7.223e-01,1.241e-01
7.264e-01,1.173e-01
7.306e-01,1.108e-01
7.347e-01,1.045e-01
7.389e-01,9.844e-02
7.430e-01,9.265e-02
7.471e-01,8.711e-02
7.513e-01,8.180e-02
7.554e-01,7.672e-02
7.596e-01,7.187e-02
7.637e-01,6.724e-02
7.678e-01,6.283e-02
7.720e-01,5.862e-02
7.761e-01,5.462e-02
7.803e-01,5.082e-02
7.844e-01,4.721e-02
7.885e-01,4.379e-02
7.927e-01,4.055e-02
7.968e-01,3.749e-02
8.010e-01,3.459e-02
8.051e-01,3.186e-02
8.092e-01,2.929e-02
8.134e-01,2.688e-02
8.175e-01,2.461e-02
8.217e-01,2.248e-02
8.258e-01,2.049e-02


==> anc/03_results/strong_inf/beta/0_14.csv <==
transmittance,probability_density
2.107e-03,1.276e-02
6.320e-03,5.319e-02
1.053e-02,1.024e-01
1.475e-02,1.568e-01
1.896e-02,2.147e-01
2.317e-02,2.749e-01
2.739e-02,3.369e-01
3.160e-02,3.999e-01
3.582e-02,4.637e-01
4.003e-02,5.279e-01
4.424e-02,5.921e-01
4.846e-02,6.562e-01
5.267e-02,7.200e-01
5.688e-02,7.833e-01
6.110e-02,8.460e-01
6.531e-02,9.079e-01
6.952e-02,9.689e-01
7.374e-02,1.029e+00
7.795e-02,1.088e+00
8.216e-02,1.146e+00
8.638e-02,1.203e+00
9.059e-02,1.258e+00
9.480e-02,1.312e+00
9.902e-02,1.365e+00
1.032e-01,1.416e+00
1.074e-01,1.466e+00
1.117e-01,1.515e+00
1.159e-01,1.562e+00
1.201e-01,1.608e+00
1.243e-01,1.652e+00
1.285e-01,1.695e+00
1.327e-01,1.736e+00
1.369e-01,1.776e+00
1.412e-01,1.814e+00
1.454e-01,1.851e+00
1.496e-01,1.886e+00
1.538e-01,1.920e+00
1.580e-01,1.952e+00
1.622e-01,1.982e+00
1.664e-01,2.012e+00
1.706e-01,2.039e+00
1.749e-01,2.065e+00
1.791e-01,2.090e+00
1.833e-01,2.113e+00
1.875e-01,2.135e+00
1.917e-01,2.156e+00
1.959e-01,2.175e+00
2.001e-01,2.192e+00
2.044e-01,2.208e+00
2.086e-01,2.223e+00
2.128e-01,2.237e+00
2.170e-01,2.249e+00
2.212e-01,2.260e+00
2.254e-01,2.269e+00
2.296e-01,2.278e+00
2.339e-01,2.285e+00
2.381e-01,2.291e+00
2.423e-01,2.296e+00
2.465e-01,2.299e+00
2.507e-01,2.301e+00
2.549e-01,2.303e+00
2.591e-01,2.303e+00
2.633e-01,2.302e+00
2.676e-01,2.300e+00
2.718e-01,2.297e+00
2.760e-01,2.293e+00
2.802e-01,2.288e+00
2.844e-01,2.282e+00
2.886e-01,2.275e+00
2.928e-01,2.267e+00
2.971e-01,2.258e+00
3.013e-01,2.248e+00
3.055e-01,2.238e+00
3.097e-01,2.227e+00
3.139e-01,2.215e+00
3.181e-01,2.202e+00
3.223e-01,2.188e+00
3.266e-01,2.174e+00
3.308e-01,2.159e+00
3.350e-01,2.143e+00
3.392e-01,2.127e+00
3.434e-01,2.110e+00
3.476e-01,2.092e+00
3.518e-01,2.074e+00
3.560e-01,2.055e+00
3.603e-01,2.036e+00
3.645e-01,2.016e+00
3.687e-01,1.996e+00
3.729e-01,1.975e+00
3.771e-01,1.954e+00
3.813e-01,1.933e+00
3.855e-01,1.911e+00
3.898e-01,1.888e+00
3.940e-01,1.866e+00
3.982e-01,1.842e+00
4.024e-01,1.819e+00
4.066e-01,1.795e+00
4.108e-01,1.771e+00
4.150e-01,1.747e+00
4.192e-01,1.723e+00
4.235e-01,1.698e+00
4.277e-01,1.673e+00
4.319e-01,1.648e+00
4.361e-01,1.623e+00
4.403e-01,1.597e+00
4.445e-01,1.572e+00
4.487e-01,1.546e+00
4.530e-01,1.520e+00
4.572e-01,1.495e+00
4.614e-01,1.469e+00
4.656e-01,1.443e+00
4.698e-01,1.417e+00
4.740e-01,1.391e+00
4.782e-01,1.365e+00
4.825e-01,1.339e+00
4.867e-01,1.313e+00
4.909e-01,1.287e+00
4.951e-01,1.261e+00
4.993e-01,1.236e+00
5.035e-01,1.210e+00
5.077e-01,1.184e+00
5.119e-01,1.159e+00
5.162e-01,1.134e+00
5.204e-01,1.108e+00
5.246e-01,1.083e+00
5.288e-01,1.059e+00
5.330e-01,1.034e+00
5.372e-01,1.009e+00
5.414e-01,9.851e-01
5.457e-01,9.609e-01
5.499e-01,9.370e-01
5.541e-01,9.133e-01
5.583e-01,8.899e-01
5.625e-01,8.667e-01
5.667e-01,8.437e-01
5.709e-01,8.210e-01
5.751e-01,7.985e-01
5.794e-01,7.764e-01
5.836e-01,7.545e-01
5.878e-01,7.328e-01
5.920e-01,7.115e-01
5.962e-01,6.905e-01
6.004e-01,6.697e-01
6.046e-01,6.493e-01
6.089e-01,6.292e-01
6.131e-01,6.094e-01
6.173e-01,5.899e-01
6.215e-01,5.708e-01
6.257e-01,5.519e-01
6.299e-01,5.335e-01
6.341e-01,5.153e-01
6.384e-01,4.975e-01
6.426e-01,4.800e-01
6.468e-01,4.629e-01
6.510e-01,4.461e-01
6.552e-01,4.297e-01
6.594e-01,4.136e-01
6.636e-01,3.978e-01
6.678e-01,3.824e-01
6.721e-01,3.674e-01
6.763e-01,3.527e-01
6.805e-01,3.384e-01
6.847e-01,3.244e-01
6.889e-01,3.108e-01
6.931e-01,2.975e-01
6.973e-01,2.846e-01
7.016e-01,2.720e-01
7.058e-01,2.598e-01
7.100e-01,2.479e-01
7.142e-01,2.364e-01
7.184e-01,2.252e-01
7.226e-01,2.143e-01
7.268e-01,2.038e-01
7.311e-01,1.936e-01
7.353e-01,1.837e-01
7.395e-01,1.742e-01
7.437e-01,1.650e-01
7.479e-01,1.561e-01
7.521e-01,1.475e-01
7.563e-01,1.393e-01
7.605e-01,1.313e-01
7.648e-01,1.237e-01
7.690e-01,1.163e-01
7.732e-01,1.093e-01
7.774e-01,1.025e-01
7.816e-01,9.602e-02
7.858e-01,8.982e-02
7.900e-01,8.390e-02
7.943e-01,7.824e-02
7.985e-01,7.284e-02
8.027e-01,6.771e-02
8.069e-01,6.282e-02
8.111e-01,5.818e-02
8.153e-01,5.378e-02
8.195e-01,4.961e-02
8.237e-01,4.567e-02
8.280e-01,4.195e-02
8.322e-01,3.844e-02
8.364e-01,3.514e-02
8.406e-01,3.205e-02


==> anc/03_results/strong_inf/beta/0_15.csv <==
transmittance,probability_density
1.008e-03,2.535e+01
3.024e-03,2.341e+01
5.041e-03,2.202e+01
7.057e-03,2.082e+01
9.073e-03,1.973e+01
1.109e-02,1.873e+01
1.311e-02,1.779e+01
1.512e-02,1.692e+01
1.714e-02,1.609e+01
1.915e-02,1.531e+01
2.117e-02,1.457e+01
2.319e-02,1.387e+01
2.520e-02,1.320e+01
2.722e-02,1.257e+01
2.924e-02,1.197e+01
3.125e-02,1.140e+01
3.327e-02,1.085e+01
3.529e-02,1.033e+01
3.730e-02,9.841e+00
3.932e-02,9.372e+00
4.133e-02,8.924e+00
4.335e-02,8.498e+00
4.537e-02,8.091e+00
4.738e-02,7.704e+00
4.940e-02,7.335e+00
5.142e-02,6.984e+00
5.343e-02,6.649e+00
5.545e-02,6.329e+00
5.746e-02,6.025e+00
5.948e-02,5.735e+00
6.150e-02,5.458e+00
6.351e-02,5.194e+00
6.553e-02,4.943e+00
6.755e-02,4.704e+00
6.956e-02,4.476e+00
7.158e-02,4.258e+00
7.359e-02,4.051e+00
7.561e-02,3.853e+00
7.763e-02,3.665e+00
7.964e-02,3.486e+00
8.166e-02,3.315e+00
8.368e-02,3.153e+00
8.569e-02,2.998e+00
8.771e-02,2.850e+00
8.973e-02,2.709e+00
9.174e-02,2.575e+00
9.376e-02,2.448e+00
9.577e-02,2.326e+00
9.779e-02,2.211e+00
9.981e-02,2.101e+00
1.018e-01,1.996e+00
1.038e-01,1.896e+00
1.059e-01,1.801e+00
1.079e-01,1.711e+00
1.099e-01,1.625e+00
1.119e-01,1.543e+00
1.139e-01,1.465e+00
1.159e-01,1.391e+00
1.180e-01,1.320e+00
1.200e-01,1.253e+00
1.220e-01,1.189e+00
1.240e-01,1.129e+00
1.260e-01,1.071e+00
1.280e-01,1.016e+00
1.301e-01,9.640e-01
1.321e-01,9.144e-01
1.341e-01,8.673e-01
1.361e-01,8.225e-01
1.381e-01,7.799e-01
1.401e-01,7.395e-01
1.421e-01,7.010e-01
1.442e-01,6.645e-01
1.462e-01,6.298e-01
1.482e-01,5.968e-01
1.502e-01,5.656e-01
1.522e-01,5.358e-01
1.542e-01,5.076e-01
1.563e-01,4.808e-01
1.583e-01,4.554e-01
1.603e-01,4.312e-01
1.623e-01,4.083e-01
1.643e-01,3.866e-01
1.663e-01,3.659e-01
1.684e-01,3.464e-01
1.704e-01,3.278e-01
1.724e-01,3.102e-01
1.744e-01,2.935e-01
1.764e-01,2.776e-01
1.784e-01,2.626e-01
1.805e-01,2.484e-01
1.825e-01,2.349e-01
1.845e-01,2.221e-01
1.865e-01,2.099e-01
1.885e-01,1.984e-01
1.905e-01,1.876e-01
1.926e-01,1.772e-01
1.946e-01,1.675e-01
1.966e-01,1.582e-01
1.986e-01,1.494e-01
2.006e-01,1.412e-01
2.026e-01,1.333e-01
2.047e-01,1.259e-01
2.067e-01,1.188e-01
2.087e-01,1.122e-01
2.107e-01,1.059e-01
2.127e-01,9.989e-02
2.147e-01,9.425e-02
2.168e-01,8.892e-02
2.188e-01,8.387e-02
2.208e-01,7.910e-02
2.228e-01,7.459e-02
2.248e-01,7.033e-02
2.268e-01,6.630e-02
2.289e-01,6.249e-02
2.309e-01,5.889e-02
2.329e-01,5.549e-02
2.349e-01,5.228e-02
2.369e-01,4.925e-02
2.389e-01,4.638e-02
2.409e-01,4.368e-02
2.430e-01,4.112e-02
2.450e-01,3.871e-02
2.470e-01,3.644e-02
2.490e-01,3.429e-02
2.510e-01,3.227e-02
2.530e-01,3.036e-02
2.551e-01,2.855e-02
2.571e-01,2.685e-02
2.591e-01,2.525e-02
2.611e-01,2.374e-02
2.631e-01,2.232e-02
2.651e-01,2.097e-02
2.672e-01,1.971e-02
2.692e-01,1.852e-02
2.712e-01,1.740e-02
2.732e-01,1.634e-02
2.752e-01,1.534e-02
2.772e-01,1.440e-02
2.793e-01,1.352e-02
2.813e-01,1.269e-02
2.833e-01,1.191e-02
2.853e-01,1.117e-02
2.873e-01,1.048e-02
2.893e-01,9.831e-03
2.914e-01,9.219e-03
2.934e-01,8.644e-03
2.954e-01,8.102e-03
2.974e-01,7.594e-03
2.994e-01,7.116e-03
3.014e-01,6.667e-03
3.035e-01,6.245e-03
3.055e-01,5.848e-03
3.075e-01,5.476e-03
3.095e-01,5.126e-03
3.115e-01,4.798e-03
3.135e-01,4.490e-03
3.156e-01,4.201e-03
3.176e-01,3.930e-03
3.196e-01,3.676e-03
3.216e-01,3.437e-03
3.236e-01,3.213e-03
3.256e-01,3.003e-03
3.276e-01,2.807e-03
3.297e-01,2.623e-03
3.317e-01,2.450e-03
3.337e-01,2.288e-03
3.357e-01,2.136e-03
3.377e-01,1.995e-03
3.397e-01,1.862e-03
3.418e-01,1.737e-03
3.438e-01,1.621e-03
3.458e-01,1.512e-03
3.478e-01,1.410e-03
3.498e-01,1.315e-03
3.518e-01,1.225e-03
3.539e-01,1.142e-03
3.559e-01,1.064e-03
3.579e-01,9.914e-04
3.599e-01,9.234e-04
3.619e-01,8.598e-04
3.639e-01,8.004e-04
3.660e-01,7.450e-04
3.680e-01,6.932e-04
3.700e-01,6.449e-04
3.720e-01,5.999e-04
3.740e-01,5.578e-04
3.760e-01,5.186e-04
3.781e-01,4.820e-04
3.801e-01,4.479e-04
3.821e-01,4.161e-04
3.841e-01,3.865e-04
3.861e-01,3.589e-04
3.881e-01,3.331e-04
3.902e-01,3.092e-04
3.922e-01,2.869e-04
3.942e-01,2.661e-04
3.962e-01,2.468e-04
3.982e-01,2.289e-04
4.002e-01,2.121e-04
4.023e-01,1.966e-04


==> anc/03_results/strong_inf/beta/0_16.csv <==
transmittance,probability_density
2.196e-03,1.097e-03
6.587e-03,7.462e-03
1.098e-02,1.806e-02
1.537e-02,3.217e-02
1.976e-02,4.933e-02
2.415e-02,6.921e-02
2.854e-02,9.151e-02
3.293e-02,1.160e-01
3.733e-02,1.425e-01
4.172e-02,1.708e-01
4.611e-02,2.007e-01
5.050e-02,2.320e-01
5.489e-02,2.648e-01
5.928e-02,2.987e-01
6.367e-02,3.337e-01
6.806e-02,3.696e-01
7.245e-02,4.064e-01
7.685e-02,4.440e-01
8.124e-02,4.822e-01
8.563e-02,5.210e-01
9.002e-02,5.603e-01
9.441e-02,5.999e-01
9.880e-02,6.399e-01
1.032e-01,6.801e-01
1.076e-01,7.205e-01
1.120e-01,7.611e-01
1.164e-01,8.016e-01
1.208e-01,8.422e-01
1.251e-01,8.826e-01
1.295e-01,9.229e-01
1.339e-01,9.631e-01
1.383e-01,1.003e+00
1.427e-01,1.043e+00
1.471e-01,1.082e+00
1.515e-01,1.121e+00
1.559e-01,1.159e+00
1.603e-01,1.197e+00
1.647e-01,1.235e+00
1.691e-01,1.272e+00
1.735e-01,1.309e+00
1.778e-01,1.345e+00
1.822e-01,1.380e+00
1.866e-01,1.415e+00
1.910e-01,1.449e+00
1.954e-01,1.482e+00
1.998e-01,1.514e+00
2.042e-01,1.546e+00
2.086e-01,1.577e+00
2.130e-01,1.607e+00
2.174e-01,1.637e+00
2.218e-01,1.666e+00
2.261e-01,1.693e+00
2.305e-01,1.720e+00
2.349e-01,1.746e+00
2.393e-01,1.772e+00
2.437e-01,1.796e+00
2.481e-01,1.819e+00
2.525e-01,1.842e+00
2.569e-01,1.863e+00
2.613e-01,1.884e+00
2.657e-01,1.904e+00
2.701e-01,1.923e+00
2.745e-01,1.940e+00
2.788e-01,1.957e+00
2.832e-01,1.973e+00
2.876e-01,1.988e+00
2.920e-01,2.002e+00
2.964e-01,2.015e+00
3.008e-01,2.028e+00
3.052e-01,2.039e+00
3.096e-01,2.049e+00
3.140e-01,2.059e+00
3.184e-01,2.067e+00
3.228e-01,2.074e+00
3.271e-01,2.081e+00
3.315e-01,2.087e+00
3.359e-01,2.091e+00
3.403e-01,2.095e+00
3.447e-01,2.098e+00
3.491e-01,2.100e+00
3.535e-01,2.101e+00
3.579e-01,2.101e+00
3.623e-01,2.101e+00
3.667e-01,2.099e+00
3.711e-01,2.097e+00
3.754e-01,2.094e+00
3.798e-01,2.090e+00
3.842e-01,2.085e+00
3.886e-01,2.079e+00
3.930e-01,2.073e+00
3.974e-01,2.066e+00
4.018e-01,2.058e+00
4.062e-01,2.049e+00
4.106e-01,2.040e+00
4.150e-01,2.030e+00
4.194e-01,2.019e+00
4.238e-01,2.007e+00
4.281e-01,1.995e+00
4.325e-01,1.982e+00
4.369e-01,1.969e+00
4.413e-01,1.955e+00
4.457e-01,1.940e+00
4.501e-01,1.924e+00
4.545e-01,1.909e+00
4.589e-01,1.892e+00
4.633e-01,1.875e+00
4.677e-01,1.857e+00
4.721e-01,1.839e+00
4.764e-01,1.821e+00
4.808e-01,1.802e+00
4.852e-01,1.782e+00
4.896e-01,1.762e+00
4.940e-01,1.742e+00
4.984e-01,1.721e+00
5.028e-01,1.699e+00
5.072e-01,1.678e+00
5.116e-01,1.656e+00
5.160e-01,1.633e+00
5.204e-01,1.611e+00
5.247e-01,1.588e+00
5.291e-01,1.565e+00
5.335e-01,1.541e+00
5.379e-01,1.517e+00
5.423e-01,1.493e+00
5.467e-01,1.469e+00
5.511e-01,1.445e+00
5.555e-01,1.420e+00
5.599e-01,1.395e+00
5.643e-01,1.370e+00
5.687e-01,1.345e+00
5.731e-01,1.320e+00
5.774e-01,1.295e+00
5.818e-01,1.270e+00
5.862e-01,1.244e+00
5.906e-01,1.219e+00
5.950e-01,1.193e+00
5.994e-01,1.168e+00
6.038e-01,1.142e+00
6.082e-01,1.117e+00
6.126e-01,1.091e+00
6.170e-01,1.066e+00
6.214e-01,1.041e+00
6.257e-01,1.015e+00
6.301e-01,9.902e-01
6.345e-01,9.652e-01
6.389e-01,9.403e-01
6.433e-01,9.155e-01
6.477e-01,8.909e-01
6.521e-01,8.664e-01
6.565e-01,8.421e-01
6.609e-01,8.180e-01
6.653e-01,7.942e-01
6.697e-01,7.705e-01
6.740e-01,7.471e-01
6.784e-01,7.239e-01
6.828e-01,7.009e-01
6.872e-01,6.782e-01
6.916e-01,6.559e-01
6.960e-01,6.337e-01
7.004e-01,6.119e-01
7.048e-01,5.904e-01
7.092e-01,5.693e-01
7.136e-01,5.484e-01
7.180e-01,5.279e-01
7.224e-01,5.077e-01
7.267e-01,4.879e-01
7.311e-01,4.684e-01
7.355e-01,4.493e-01
7.399e-01,4.306e-01
7.443e-01,4.123e-01
7.487e-01,3.943e-01
7.531e-01,3.768e-01
7.575e-01,3.596e-01
7.619e-01,3.428e-01
7.663e-01,3.265e-01
7.707e-01,3.106e-01
7.750e-01,2.951e-01
7.794e-01,2.800e-01
7.838e-01,2.653e-01
7.882e-01,2.511e-01
7.926e-01,2.373e-01
7.970e-01,2.239e-01
8.014e-01,2.109e-01
8.058e-01,1.984e-01
8.102e-01,1.863e-01
8.146e-01,1.747e-01
8.190e-01,1.634e-01
8.234e-01,1.526e-01
8.277e-01,1.423e-01
8.321e-01,1.323e-01
8.365e-01,1.228e-01
8.409e-01,1.137e-01
8.453e-01,1.050e-01
8.497e-01,9.673e-02
8.541e-01,8.886e-02
8.585e-01,8.140e-02
8.629e-01,7.433e-02
8.673e-01,6.765e-02
8.717e-01,6.136e-02
8.760e-01,5.544e-02


==> anc/03_results/strong_inf/beta/0_17.csv <==
transmittance,probability_density
2.242e-03,2.756e-04
6.725e-03,2.468e-03
1.121e-02,6.790e-03
1.569e-02,1.317e-02
2.017e-02,2.151e-02
2.466e-02,3.176e-02
2.914e-02,4.381e-02
3.362e-02,5.761e-02
3.811e-02,7.306e-02
4.259e-02,9.009e-02
4.707e-02,1.086e-01
5.156e-02,1.286e-01
5.604e-02,1.500e-01
6.052e-02,1.726e-01
6.500e-02,1.964e-01
6.949e-02,2.214e-01
7.397e-02,2.475e-01
7.845e-02,2.746e-01
8.294e-02,3.027e-01
8.742e-02,3.316e-01
9.190e-02,3.614e-01
9.639e-02,3.919e-01
1.009e-01,4.232e-01
1.054e-01,4.551e-01
1.098e-01,4.875e-01
1.143e-01,5.206e-01
1.188e-01,5.541e-01
1.233e-01,5.880e-01
1.278e-01,6.223e-01
1.322e-01,6.569e-01
1.367e-01,6.918e-01
1.412e-01,7.269e-01
1.457e-01,7.622e-01
1.502e-01,7.976e-01
1.547e-01,8.331e-01
1.591e-01,8.687e-01
1.636e-01,9.043e-01
1.681e-01,9.398e-01
1.726e-01,9.752e-01
1.771e-01,1.011e+00
1.816e-01,1.046e+00
1.860e-01,1.081e+00
1.905e-01,1.115e+00
1.950e-01,1.150e+00
1.995e-01,1.184e+00
2.040e-01,1.218e+00
2.085e-01,1.251e+00
2.129e-01,1.284e+00
2.174e-01,1.317e+00
2.219e-01,1.349e+00
2.264e-01,1.381e+00
2.309e-01,1.412e+00
2.354e-01,1.443e+00
2.398e-01,1.473e+00
2.443e-01,1.502e+00
2.488e-01,1.531e+00
2.533e-01,1.560e+00
2.578e-01,1.587e+00
2.623e-01,1.614e+00
2.667e-01,1.641e+00
2.712e-01,1.666e+00
2.757e-01,1.691e+00
2.802e-01,1.715e+00
2.847e-01,1.739e+00
2.892e-01,1.762e+00
2.936e-01,1.784e+00
2.981e-01,1.805e+00
3.026e-01,1.825e+00
3.071e-01,1.845e+00
3.116e-01,1.863e+00
3.161e-01,1.881e+00
3.205e-01,1.898e+00
3.250e-01,1.914e+00
3.295e-01,1.930e+00
3.340e-01,1.944e+00
3.385e-01,1.958e+00
3.430e-01,1.971e+00
3.474e-01,1.983e+00
3.519e-01,1.994e+00
3.564e-01,2.004e+00
3.609e-01,2.013e+00
3.654e-01,2.022e+00
3.699e-01,2.029e+00
3.743e-01,2.036e+00
3.788e-01,2.042e+00
3.833e-01,2.047e+00
3.878e-01,2.051e+00
3.923e-01,2.054e+00
3.967e-01,2.056e+00
4.012e-01,2.058e+00
4.057e-01,2.058e+00
4.102e-01,2.058e+00
4.147e-01,2.057e+00
4.192e-01,2.055e+00
4.236e-01,2.052e+00
4.281e-01,2.049e+00
4.326e-01,2.044e+00
4.371e-01,2.039e+00
4.416e-01,2.033e+00
4.461e-01,2.027e+00
4.505e-01,2.019e+00
4.550e-01,2.011e+00
4.595e-01,2.002e+00
4.640e-01,1.992e+00
4.685e-01,1.982e+00
4.730e-01,1.970e+00
4.774e-01,1.958e+00
4.819e-01,1.946e+00
4.864e-01,1.932e+00
4.909e-01,1.919e+00
4.954e-01,1.904e+00
4.999e-01,1.889e+00
5.043e-01,1.873e+00
5.088e-01,1.856e+00
5.133e-01,1.839e+00
5.178e-01,1.822e+00
5.223e-01,1.803e+00
5.268e-01,1.785e+00
5.312e-01,1.765e+00
5.357e-01,1.746e+00
5.402e-01,1.725e+00
5.447e-01,1.705e+00
5.492e-01,1.684e+00
5.537e-01,1.662e+00
5.581e-01,1.640e+00
5.626e-01,1.617e+00
5.671e-01,1.595e+00
5.716e-01,1.571e+00
5.761e-01,1.548e+00
5.806e-01,1.524e+00
5.850e-01,1.500e+00
5.895e-01,1.475e+00
5.940e-01,1.450e+00
5.985e-01,1.425e+00
6.030e-01,1.400e+00
6.075e-01,1.375e+00
6.119e-01,1.349e+00
6.164e-01,1.323e+00
6.209e-01,1.297e+00
6.254e-01,1.271e+00
6.299e-01,1.245e+00
6.344e-01,1.218e+00
6.388e-01,1.192e+00
6.433e-01,1.165e+00
6.478e-01,1.139e+00
6.523e-01,1.112e+00
6.568e-01,1.085e+00
6.612e-01,1.059e+00
6.657e-01,1.032e+00
6.702e-01,1.006e+00
6.747e-01,9.791e-01
6.792e-01,9.527e-01
6.837e-01,9.264e-01
6.881e-01,9.002e-01
6.926e-01,8.742e-01
6.971e-01,8.483e-01
7.016e-01,8.226e-01
7.061e-01,7.971e-01
7.106e-01,7.717e-01
7.150e-01,7.466e-01
7.195e-01,7.218e-01
7.240e-01,6.972e-01
7.285e-01,6.728e-01
7.330e-01,6.488e-01
7.375e-01,6.250e-01
7.419e-01,6.015e-01
7.464e-01,5.784e-01
7.509e-01,5.556e-01
7.554e-01,5.332e-01
7.599e-01,5.111e-01
7.644e-01,4.894e-01
7.688e-01,4.681e-01
7.733e-01,4.472e-01
7.778e-01,4.268e-01
7.823e-01,4.067e-01
7.868e-01,3.871e-01
7.913e-01,3.679e-01
7.957e-01,3.492e-01
8.002e-01,3.310e-01
8.047e-01,3.132e-01
8.092e-01,2.959e-01
8.137e-01,2.791e-01
8.182e-01,2.627e-01
8.226e-01,2.469e-01
8.271e-01,2.316e-01
8.316e-01,2.168e-01
8.361e-01,2.025e-01
8.406e-01,1.887e-01
8.451e-01,1.755e-01
8.495e-01,1.627e-01
8.540e-01,1.505e-01
8.585e-01,1.389e-01
8.630e-01,1.277e-01
8.675e-01,1.171e-01
8.720e-01,1.069e-01
8.764e-01,9.735e-02
8.809e-01,8.826e-02
8.854e-01,7.969e-02
8.899e-01,7.163e-02
8.944e-01,6.407e-02


==> anc/03_results/strong_inf/beta/0_18.csv <==
transmittance,probability_density
2.500e-03,7.403e-05
7.500e-03,8.953e-04
1.250e-02,2.832e-03
1.750e-02,6.019e-03
2.250e-02,1.053e-02
2.750e-02,1.642e-02
3.250e-02,2.370e-02
3.750e-02,3.238e-02
4.250e-02,4.248e-02
4.750e-02,5.398e-02
5.250e-02,6.686e-02
5.750e-02,8.110e-02
6.250e-02,9.668e-02
6.750e-02,1.136e-01
7.250e-02,1.317e-01
7.750e-02,1.511e-01
8.250e-02,1.718e-01
8.750e-02,1.935e-01
9.250e-02,2.164e-01
9.750e-02,2.404e-01
1.025e-01,2.654e-01
1.075e-01,2.914e-01
1.125e-01,3.183e-01
1.175e-01,3.462e-01
1.225e-01,3.749e-01
1.275e-01,4.043e-01
1.325e-01,4.346e-01
1.375e-01,4.655e-01
1.425e-01,4.971e-01
1.475e-01,5.293e-01
1.525e-01,5.621e-01
1.575e-01,5.953e-01
1.625e-01,6.290e-01
1.675e-01,6.631e-01
1.725e-01,6.976e-01
1.775e-01,7.324e-01
1.825e-01,7.675e-01
1.875e-01,8.028e-01
1.925e-01,8.383e-01
1.975e-01,8.739e-01
2.025e-01,9.095e-01
2.075e-01,9.453e-01
2.125e-01,9.810e-01
2.175e-01,1.017e+00
2.225e-01,1.052e+00
2.275e-01,1.088e+00
2.325e-01,1.123e+00
2.375e-01,1.158e+00
2.425e-01,1.193e+00
2.475e-01,1.227e+00
2.525e-01,1.262e+00
2.575e-01,1.295e+00
2.625e-01,1.329e+00
2.675e-01,1.362e+00
2.725e-01,1.394e+00
2.775e-01,1.426e+00
2.825e-01,1.458e+00
2.875e-01,1.489e+00
2.925e-01,1.519e+00
2.975e-01,1.549e+00
3.025e-01,1.578e+00
3.075e-01,1.606e+00
3.125e-01,1.634e+00
3.175e-01,1.661e+00
3.225e-01,1.687e+00
3.275e-01,1.712e+00
3.325e-01,1.737e+00
3.375e-01,1.760e+00
3.425e-01,1.783e+00
3.475e-01,1.805e+00
3.525e-01,1.826e+00
3.575e-01,1.847e+00
3.625e-01,1.866e+00
3.675e-01,1.884e+00
3.725e-01,1.902e+00
3.775e-01,1.918e+00
3.825e-01,1.934e+00
3.875e-01,1.948e+00
3.925e-01,1.962e+00
3.975e-01,1.974e+00
4.025e-01,1.986e+00
4.075e-01,1.996e+00
4.125e-01,2.006e+00
4.175e-01,2.014e+00
4.225e-01,2.022e+00
4.275e-01,2.028e+00
4.325e-01,2.034e+00
4.375e-01,2.038e+00
4.425e-01,2.041e+00
4.475e-01,2.043e+00
4.525e-01,2.045e+00
4.575e-01,2.045e+00
4.625e-01,2.044e+00
4.675e-01,2.042e+00
4.725e-01,2.039e+00
4.775e-01,2.035e+00
4.825e-01,2.030e+00
4.875e-01,2.024e+00
4.925e-01,2.018e+00
4.975e-01,2.010e+00
5.025e-01,2.001e+00
5.075e-01,1.991e+00
5.125e-01,1.980e+00
5.175e-01,1.968e+00
5.225e-01,1.956e+00
5.275e-01,1.942e+00
5.325e-01,1.928e+00
5.375e-01,1.913e+00
5.425e-01,1.896e+00
5.475e-01,1.879e+00
5.525e-01,1.862e+00
5.575e-01,1.843e+00
5.625e-01,1.824e+00
5.675e-01,1.804e+00
5.725e-01,1.783e+00
5.775e-01,1.761e+00
5.825e-01,1.739e+00
5.875e-01,1.716e+00
5.925e-01,1.692e+00
5.975e-01,1.668e+00
6.025e-01,1.643e+00
6.075e-01,1.617e+00
6.125e-01,1.591e+00
6.175e-01,1.565e+00
6.225e-01,1.538e+00
6.275e-01,1.510e+00
6.325e-01,1.482e+00
6.375e-01,1.454e+00
6.425e-01,1.425e+00
6.475e-01,1.396e+00
6.525e-01,1.366e+00
6.575e-01,1.337e+00
6.625e-01,1.307e+00
6.675e-01,1.276e+00
6.725e-01,1.246e+00
6.775e-01,1.215e+00
6.825e-01,1.184e+00
6.875e-01,1.153e+00
6.925e-01,1.122e+00
6.975e-01,1.091e+00
7.025e-01,1.059e+00
7.075e-01,1.028e+00
7.125e-01,9.967e-01
7.175e-01,9.655e-01
7.225e-01,9.343e-01
7.275e-01,9.033e-01
7.325e-01,8.724e-01
7.375e-01,8.417e-01
7.425e-01,8.111e-01
7.475e-01,7.808e-01
7.525e-01,7.508e-01
7.575e-01,7.210e-01
7.625e-01,6.915e-01
7.675e-01,6.624e-01
7.725e-01,6.336e-01
7.775e-01,6.052e-01
7.825e-01,5.773e-01
7.875e-01,5.498e-01
7.925e-01,5.228e-01
7.975e-01,4.962e-01
8.025e-01,4.702e-01
8.075e-01,4.448e-01
8.125e-01,4.199e-01
8.175e-01,3.956e-01
8.225e-01,3.719e-01
8.275e-01,3.488e-01
8.325e-01,3.264e-01
8.375e-01,3.047e-01
8.425e-01,2.837e-01
8.475e-01,2.634e-01
8.525e-01,2.437e-01
8.575e-01,2.249e-01
8.625e-01,2.068e-01
8.675e-01,1.894e-01
8.725e-01,1.728e-01
8.775e-01,1.570e-01
8.825e-01,1.420e-01
8.875e-01,1.278e-01
8.925e-01,1.143e-01
8.975e-01,1.017e-01
9.025e-01,8.990e-02
9.075e-01,7.888e-02
9.125e-01,6.866e-02
9.175e-01,5.923e-02
9.225e-01,5.058e-02
9.275e-01,4.270e-02
9.325e-01,3.558e-02
9.375e-01,2.921e-02
9.425e-01,2.356e-02
9.475e-01,1.861e-02
9.525e-01,1.434e-02
9.575e-01,1.072e-02
9.625e-01,7.716e-03
9.675e-01,5.288e-03
9.725e-01,3.394e-03
9.775e-01,1.988e-03
9.825e-01,1.015e-03
9.875e-01,4.105e-04
9.925e-01,1.033e-04
9.975e-01,5.245e-06


==> anc/03_results/strong_inf/beta/0_19.csv <==
transmittance,probability_density
2.500e-03,1.367e-05
7.500e-03,2.304e-04
1.250e-02,8.508e-04
1.750e-02,2.003e-03
2.250e-02,3.783e-03
2.750e-02,6.269e-03
3.250e-02,9.525e-03
3.750e-02,1.360e-02
4.250e-02,1.854e-02
4.750e-02,2.439e-02
5.250e-02,3.116e-02
5.750e-02,3.888e-02
6.250e-02,4.758e-02
6.750e-02,5.725e-02
7.250e-02,6.792e-02
7.750e-02,7.958e-02
8.250e-02,9.224e-02
8.750e-02,1.059e-01
9.250e-02,1.205e-01
9.750e-02,1.361e-01
1.025e-01,1.527e-01
1.075e-01,1.703e-01
1.125e-01,1.888e-01
1.175e-01,2.082e-01
1.225e-01,2.285e-01
1.275e-01,2.497e-01
1.325e-01,2.718e-01
1.375e-01,2.947e-01
1.425e-01,3.184e-01
1.475e-01,3.429e-01
1.525e-01,3.682e-01
1.575e-01,3.942e-01
1.625e-01,4.209e-01
1.675e-01,4.482e-01
1.725e-01,4.762e-01
1.775e-01,5.048e-01
1.825e-01,5.340e-01
1.875e-01,5.637e-01
1.925e-01,5.940e-01
1.975e-01,6.247e-01
2.025e-01,6.558e-01
2.075e-01,6.873e-01
2.125e-01,7.192e-01
2.175e-01,7.514e-01
2.225e-01,7.839e-01
2.275e-01,8.167e-01
2.325e-01,8.496e-01
2.375e-01,8.828e-01
2.425e-01,9.161e-01
2.475e-01,9.495e-01
2.525e-01,9.830e-01
2.575e-01,1.016e+00
2.625e-01,1.050e+00
2.675e-01,1.083e+00
2.725e-01,1.117e+00
2.775e-01,1.150e+00
2.825e-01,1.183e+00
2.875e-01,1.216e+00
2.925e-01,1.249e+00
2.975e-01,1.281e+00
3.025e-01,1.314e+00
3.075e-01,1.346e+00
3.125e-01,1.377e+00
3.175e-01,1.408e+00
3.225e-01,1.439e+00
3.275e-01,1.469e+00
3.325e-01,1.499e+00
3.375e-01,1.528e+00
3.425e-01,1.557e+00
3.475e-01,1.585e+00
3.525e-01,1.613e+00
3.575e-01,1.640e+00
3.625e-01,1.666e+00
3.675e-01,1.692e+00
3.725e-01,1.717e+00
3.775e-01,1.741e+00
3.825e-01,1.765e+00
3.875e-01,1.788e+00
3.925e-01,1.810e+00
3.975e-01,1.831e+00
4.025e-01,1.851e+00
4.075e-01,1.870e+00
4.125e-01,1.889e+00
4.175e-01,1.907e+00
4.225e-01,1.924e+00
4.275e-01,1.939e+00
4.325e-01,1.954e+00
4.375e-01,1.968e+00
4.425e-01,1.981e+00
4.475e-01,1.993e+00
4.525e-01,2.004e+00
4.575e-01,2.014e+00
4.625e-01,2.023e+00
4.675e-01,2.031e+00
4.725e-01,2.038e+00
4.775e-01,2.044e+00
4.825e-01,2.049e+00
4.875e-01,2.053e+00
4.925e-01,2.055e+00
4.975e-01,2.057e+00
5.025e-01,2.058e+00
5.075e-01,2.057e+00
5.125e-01,2.056e+00
5.175e-01,2.053e+00
5.225e-01,2.050e+00
5.275e-01,2.045e+00
5.325e-01,2.040e+00
5.375e-01,2.033e+00
5.425e-01,2.025e+00
5.475e-01,2.016e+00
5.525e-01,2.007e+00
5.575e-01,1.996e+00
5.625e-01,1.984e+00
5.675e-01,1.971e+00
5.725e-01,1.958e+00
5.775e-01,1.943e+00
5.825e-01,1.927e+00
5.875e-01,1.911e+00
5.925e-01,1.893e+00
5.975e-01,1.875e+00
6.025e-01,1.855e+00
6.075e-01,1.835e+00
6.125e-01,1.814e+00
6.175e-01,1.792e+00
6.225e-01,1.769e+00
6.275e-01,1.746e+00
6.325e-01,1.722e+00
6.375e-01,1.697e+00
6.425e-01,1.671e+00
6.475e-01,1.645e+00
6.525e-01,1.618e+00
6.575e-01,1.590e+00
6.625e-01,1.562e+00
6.675e-01,1.533e+00
6.725e-01,1.504e+00
6.775e-01,1.474e+00
6.825e-01,1.443e+00
6.875e-01,1.412e+00
6.925e-01,1.381e+00
6.975e-01,1.349e+00
7.025e-01,1.317e+00
7.075e-01,1.285e+00
7.125e-01,1.252e+00
7.175e-01,1.219e+00
7.225e-01,1.186e+00
7.275e-01,1.152e+00
7.325e-01,1.119e+00
7.375e-01,1.085e+00
7.425e-01,1.051e+00
7.475e-01,1.018e+00
7.525e-01,9.839e-01
7.575e-01,9.501e-01
7.625e-01,9.163e-01
7.675e-01,8.827e-01
7.725e-01,8.492e-01
7.775e-01,8.159e-01
7.825e-01,7.828e-01
7.875e-01,7.500e-01
7.925e-01,7.174e-01
7.975e-01,6.852e-01
8.025e-01,6.533e-01
8.075e-01,6.218e-01
8.125e-01,5.908e-01
8.175e-01,5.603e-01
8.225e-01,5.302e-01
8.275e-01,5.007e-01
8.325e-01,4.718e-01
8.375e-01,4.435e-01
8.425e-01,4.159e-01
8.475e-01,3.889e-01
8.525e-01,3.627e-01
8.575e-01,3.372e-01
8.625e-01,3.125e-01
8.675e-01,2.886e-01
8.725e-01,2.656e-01
8.775e-01,2.434e-01
8.825e-01,2.221e-01
8.875e-01,2.017e-01
8.925e-01,1.822e-01
8.975e-01,1.637e-01
9.025e-01,1.462e-01
9.075e-01,1.297e-01
9.125e-01,1.141e-01
9.175e-01,9.962e-02
9.225e-01,8.614e-02
9.275e-01,7.369e-02
9.325e-01,6.227e-02
9.375e-01,5.188e-02
9.425e-01,4.252e-02
9.475e-01,3.418e-02
9.525e-01,2.684e-02
9.575e-01,2.049e-02
9.625e-01,1.509e-02
9.675e-01,1.062e-02
9.725e-01,7.026e-03
9.775e-01,4.268e-03
9.825e-01,2.278e-03
9.875e-01,9.784e-04
9.925e-01,2.694e-04
9.975e-01,1.656e-05


==> anc/03_results/strong_inf/beta/0_2.csv <==
transmittance,probability_density
1.223e-03,7.920e+00
3.669e-03,9.522e+00
6.115e-03,1.017e+01
8.560e-03,1.048e+01
1.101e-02,1.062e+01
1.345e-02,1.065e+01
1.590e-02,1.061e+01
1.834e-02,1.051e+01
2.079e-02,1.038e+01
2.324e-02,1.022e+01
2.568e-02,1.004e+01
2.813e-02,9.840e+00
3.057e-02,9.630e+00
3.302e-02,9.412e+00
3.546e-02,9.188e+00
3.791e-02,8.960e+00
4.036e-02,8.729e+00
4.280e-02,8.497e+00
4.525e-02,8.265e+00
4.769e-02,8.034e+00
5.014e-02,7.804e+00
5.259e-02,7.576e+00
5.503e-02,7.351e+00
5.748e-02,7.129e+00
5.992e-02,6.911e+00
6.237e-02,6.696e+00
6.482e-02,6.486e+00
6.726e-02,6.279e+00
6.971e-02,6.077e+00
7.215e-02,5.879e+00
7.460e-02,5.686e+00
7.704e-02,5.497e+00
7.949e-02,5.313e+00
8.194e-02,5.134e+00
8.438e-02,4.959e+00
8.683e-02,4.789e+00
8.927e-02,4.623e+00
9.172e-02,4.462e+00
9.417e-02,4.306e+00
9.661e-02,4.154e+00
9.906e-02,4.006e+00
1.015e-01,3.863e+00
1.039e-01,3.724e+00
1.064e-01,3.589e+00
1.088e-01,3.458e+00
1.113e-01,3.332e+00
1.137e-01,3.209e+00
1.162e-01,3.090e+00
1.186e-01,2.975e+00
1.211e-01,2.864e+00
1.235e-01,2.756e+00
1.260e-01,2.652e+00
1.284e-01,2.551e+00
1.309e-01,2.454e+00
1.333e-01,2.359e+00
1.357e-01,2.268e+00
1.382e-01,2.181e+00
1.406e-01,2.096e+00
1.431e-01,2.014e+00
1.455e-01,1.935e+00
1.480e-01,1.858e+00
1.504e-01,1.785e+00
1.529e-01,1.714e+00
1.553e-01,1.645e+00
1.578e-01,1.579e+00
1.602e-01,1.516e+00
1.626e-01,1.454e+00
1.651e-01,1.395e+00
1.675e-01,1.338e+00
1.700e-01,1.284e+00
1.724e-01,1.231e+00
1.749e-01,1.180e+00
1.773e-01,1.131e+00
1.798e-01,1.084e+00
1.822e-01,1.039e+00
1.847e-01,9.951e-01
1.871e-01,9.531e-01
1.896e-01,9.128e-01
1.920e-01,8.741e-01
1.944e-01,8.368e-01
1.969e-01,8.010e-01
1.993e-01,7.666e-01
2.018e-01,7.336e-01
2.042e-01,7.018e-01
2.067e-01,6.713e-01
2.091e-01,6.421e-01
2.116e-01,6.140e-01
2.140e-01,5.870e-01
2.165e-01,5.611e-01
2.189e-01,5.362e-01
2.213e-01,5.124e-01
2.238e-01,4.896e-01
2.262e-01,4.676e-01
2.287e-01,4.466e-01
2.311e-01,4.265e-01
2.336e-01,4.072e-01
2.360e-01,3.887e-01
2.385e-01,3.709e-01
2.409e-01,3.540e-01
2.434e-01,3.377e-01
2.458e-01,3.221e-01
2.483e-01,3.072e-01
2.507e-01,2.929e-01
2.531e-01,2.793e-01
2.556e-01,2.662e-01
2.580e-01,2.537e-01
2.605e-01,2.417e-01
2.629e-01,2.303e-01
2.654e-01,2.193e-01
2.678e-01,2.089e-01
2.703e-01,1.989e-01
2.727e-01,1.893e-01
2.752e-01,1.802e-01
2.776e-01,1.715e-01
2.800e-01,1.631e-01
2.825e-01,1.552e-01
2.849e-01,1.476e-01
2.874e-01,1.403e-01
2.898e-01,1.334e-01
2.923e-01,1.268e-01
2.947e-01,1.205e-01
2.972e-01,1.145e-01
2.996e-01,1.088e-01
3.021e-01,1.033e-01
3.045e-01,9.808e-02
3.070e-01,9.311e-02
3.094e-01,8.838e-02
3.118e-01,8.387e-02
3.143e-01,7.957e-02
3.167e-01,7.548e-02
3.192e-01,7.159e-02
3.216e-01,6.788e-02
3.241e-01,6.435e-02
3.265e-01,6.099e-02
3.290e-01,5.779e-02
3.314e-01,5.475e-02
3.339e-01,5.186e-02
3.363e-01,4.911e-02
3.388e-01,4.650e-02
3.412e-01,4.401e-02
3.436e-01,4.165e-02
3.461e-01,3.941e-02
3.485e-01,3.728e-02
3.510e-01,3.526e-02
3.534e-01,3.334e-02
3.559e-01,3.151e-02
3.583e-01,2.978e-02
3.608e-01,2.814e-02
3.632e-01,2.658e-02
3.657e-01,2.511e-02
3.681e-01,2.371e-02
3.705e-01,2.238e-02
3.730e-01,2.112e-02
3.754e-01,1.993e-02
3.779e-01,1.880e-02
3.803e-01,1.773e-02
3.828e-01,1.671e-02
3.852e-01,1.575e-02
3.877e-01,1.485e-02
3.901e-01,1.399e-02
3.926e-01,1.318e-02
3.950e-01,1.241e-02
3.975e-01,1.168e-02
3.999e-01,1.099e-02
4.023e-01,1.034e-02
4.048e-01,9.730e-03
4.072e-01,9.150e-03
4.097e-01,8.603e-03
4.121e-01,8.086e-03
4.146e-01,7.599e-03
4.170e-01,7.138e-03
4.195e-01,6.704e-03
4.219e-01,6.295e-03
4.244e-01,5.908e-03
4.268e-01,5.544e-03
4.292e-01,5.201e-03
4.317e-01,4.878e-03
4.341e-01,4.573e-03
4.366e-01,4.287e-03
4.390e-01,4.017e-03
4.415e-01,3.763e-03
4.439e-01,3.524e-03
4.464e-01,3.299e-03
4.488e-01,3.087e-03
4.513e-01,2.889e-03
4.537e-01,2.702e-03
4.562e-01,2.526e-03
4.586e-01,2.362e-03
4.610e-01,2.207e-03
4.635e-01,2.062e-03
4.659e-01,1.925e-03
4.684e-01,1.797e-03
4.708e-01,1.677e-03
4.733e-01,1.565e-03
4.757e-01,1.459e-03
4.782e-01,1.361e-03
4.806e-01,1.268e-03
4.831e-01,1.181e-03
4.855e-01,1.100e-03
4.879e-01,1.024e-03


==> anc/03_results/strong_inf/beta/0_21.csv <==
transmittance,probability_density
2.500e-03,2.629e-07
7.500e-03,9.596e-06
1.250e-02,5.079e-05
1.750e-02,1.516e-04
2.250e-02,3.422e-04
2.750e-02,6.538e-04
3.250e-02,1.118e-03
3.750e-02,1.769e-03
4.250e-02,2.636e-03
4.750e-02,3.754e-03
5.250e-02,5.153e-03
5.750e-02,6.864e-03
6.250e-02,8.918e-03
6.750e-02,1.134e-02
7.250e-02,1.417e-02
7.750e-02,1.742e-02
8.250e-02,2.113e-02
8.750e-02,2.532e-02
9.250e-02,3.001e-02
9.750e-02,3.523e-02
1.025e-01,4.100e-02
1.075e-01,4.734e-02
1.125e-01,5.426e-02
1.175e-01,6.179e-02
1.225e-01,6.994e-02
1.275e-01,7.873e-02
1.325e-01,8.817e-02
1.375e-01,9.828e-02
1.425e-01,1.091e-01
1.475e-01,1.205e-01
1.525e-01,1.327e-01
1.575e-01,1.455e-01
1.625e-01,1.591e-01
1.675e-01,1.733e-01
1.725e-01,1.883e-01
1.775e-01,2.040e-01
1.825e-01,2.204e-01
1.875e-01,2.375e-01
1.925e-01,2.554e-01
1.975e-01,2.739e-01
2.025e-01,2.931e-01
2.075e-01,3.131e-01
2.125e-01,3.337e-01
2.175e-01,3.550e-01
2.225e-01,3.769e-01
2.275e-01,3.995e-01
2.325e-01,4.228e-01
2.375e-01,4.467e-01
2.425e-01,4.712e-01
2.475e-01,4.963e-01
2.525e-01,5.220e-01
2.575e-01,5.483e-01
2.625e-01,5.751e-01
2.675e-01,6.025e-01
2.725e-01,6.303e-01
2.775e-01,6.587e-01
2.825e-01,6.875e-01
2.875e-01,7.168e-01
2.925e-01,7.464e-01
2.975e-01,7.765e-01
3.025e-01,8.070e-01
3.075e-01,8.377e-01
3.125e-01,8.688e-01
3.175e-01,9.002e-01
3.225e-01,9.319e-01
3.275e-01,9.637e-01
3.325e-01,9.958e-01
3.375e-01,1.028e+00
3.425e-01,1.060e+00
3.475e-01,1.093e+00
3.525e-01,1.126e+00
3.575e-01,1.158e+00
3.625e-01,1.191e+00
3.675e-01,1.223e+00
3.725e-01,1.256e+00
3.775e-01,1.289e+00
3.825e-01,1.321e+00
3.875e-01,1.353e+00
3.925e-01,1.385e+00
3.975e-01,1.417e+00
4.025e-01,1.449e+00
4.075e-01,1.480e+00
4.125e-01,1.511e+00
4.175e-01,1.542e+00
4.225e-01,1.572e+00
4.275e-01,1.602e+00
4.325e-01,1.631e+00
4.375e-01,1.660e+00
4.425e-01,1.688e+00
4.475e-01,1.716e+00
4.525e-01,1.743e+00
4.575e-01,1.770e+00
4.625e-01,1.796e+00
4.675e-01,1.821e+00
4.725e-01,1.846e+00
4.775e-01,1.870e+00
4.825e-01,1.893e+00
4.875e-01,1.915e+00
4.925e-01,1.937e+00
4.975e-01,1.957e+00
5.025e-01,1.977e+00
5.075e-01,1.996e+00
5.125e-01,2.014e+00
5.175e-01,2.031e+00
5.225e-01,2.047e+00
5.275e-01,2.062e+00
5.325e-01,2.076e+00
5.375e-01,2.088e+00
5.425e-01,2.100e+00
5.475e-01,2.111e+00
5.525e-01,2.120e+00
5.575e-01,2.129e+00
5.625e-01,2.136e+00
5.675e-01,2.142e+00
5.725e-01,2.147e+00
5.775e-01,2.151e+00
5.825e-01,2.153e+00
5.875e-01,2.155e+00
5.925e-01,2.155e+00
5.975e-01,2.153e+00
6.025e-01,2.151e+00
6.075e-01,2.147e+00
6.125e-01,2.142e+00
6.175e-01,2.136e+00
6.225e-01,2.128e+00
6.275e-01,2.120e+00
6.325e-01,2.110e+00
6.375e-01,2.098e+00
6.425e-01,2.086e+00
6.475e-01,2.072e+00
6.525e-01,2.057e+00
6.575e-01,2.040e+00
6.625e-01,2.023e+00
6.675e-01,2.004e+00
6.725e-01,1.984e+00
6.775e-01,1.963e+00
6.825e-01,1.940e+00
6.875e-01,1.917e+00
6.925e-01,1.892e+00
6.975e-01,1.866e+00
7.025e-01,1.839e+00
7.075e-01,1.811e+00
7.125e-01,1.782e+00
7.175e-01,1.752e+00
7.225e-01,1.721e+00
7.275e-01,1.688e+00
7.325e-01,1.655e+00
7.375e-01,1.621e+00
7.425e-01,1.587e+00
7.475e-01,1.551e+00
7.525e-01,1.515e+00
7.575e-01,1.478e+00
7.625e-01,1.440e+00
7.675e-01,1.401e+00
7.725e-01,1.362e+00
7.775e-01,1.323e+00
7.825e-01,1.283e+00
7.875e-01,1.242e+00
7.925e-01,1.201e+00
7.975e-01,1.160e+00
8.025e-01,1.118e+00
8.075e-01,1.076e+00
8.125e-01,1.034e+00
8.175e-01,9.924e-01
8.225e-01,9.503e-01
8.275e-01,9.082e-01
8.325e-01,8.662e-01
8.375e-01,8.244e-01
8.425e-01,7.828e-01
8.475e-01,7.416e-01
8.525e-01,7.007e-01
8.575e-01,6.602e-01
8.625e-01,6.203e-01
8.675e-01,5.809e-01
8.725e-01,5.423e-01
8.775e-01,5.044e-01
8.825e-01,4.673e-01
8.875e-01,4.310e-01
8.925e-01,3.958e-01
8.975e-01,3.616e-01
9.025e-01,3.286e-01
9.075e-01,2.967e-01
9.125e-01,2.662e-01
9.175e-01,2.369e-01
9.225e-01,2.091e-01
9.275e-01,1.828e-01
9.325e-01,1.581e-01
9.375e-01,1.350e-01
9.425e-01,1.136e-01
9.475e-01,9.391e-02
9.525e-01,7.604e-02
9.575e-01,6.002e-02
9.625e-01,4.589e-02
9.675e-01,3.368e-02
9.725e-01,2.340e-02
9.775e-01,1.505e-02
9.825e-01,8.629e-03
9.875e-01,4.072e-03
9.925e-01,1.291e-03
9.975e-01,1.070e-04


==> anc/03_results/strong_inf/beta/0_22.csv <==
transmittance,probability_density
2.500e-03,2.530e-08
7.500e-03,1.458e-06
1.250e-02,9.550e-06
1.750e-02,3.280e-05
2.250e-02,8.221e-05
2.750e-02,1.708e-04
3.250e-02,3.134e-04
3.750e-02,5.263e-04
4.250e-02,8.269e-04
4.750e-02,1.234e-03
5.250e-02,1.766e-03
5.750e-02,2.445e-03
6.250e-02,3.290e-03
6.750e-02,4.323e-03
7.250e-02,5.566e-03
7.750e-02,7.041e-03
8.250e-02,8.769e-03
8.750e-02,1.077e-02
9.250e-02,1.307e-02
9.750e-02,1.570e-02
1.025e-01,1.866e-02
1.075e-01,2.199e-02
1.125e-01,2.570e-02
1.175e-01,2.982e-02
1.225e-01,3.436e-02
1.275e-01,3.935e-02
1.325e-01,4.480e-02
1.375e-01,5.074e-02
1.425e-01,5.718e-02
1.475e-01,6.414e-02
1.525e-01,7.163e-02
1.575e-01,7.968e-02
1.625e-01,8.829e-02
1.675e-01,9.749e-02
1.725e-01,1.073e-01
1.775e-01,1.177e-01
1.825e-01,1.287e-01
1.875e-01,1.403e-01
1.925e-01,1.526e-01
1.975e-01,1.656e-01
2.025e-01,1.792e-01
2.075e-01,1.934e-01
2.125e-01,2.083e-01
2.175e-01,2.239e-01
2.225e-01,2.402e-01
2.275e-01,2.571e-01
2.325e-01,2.747e-01
2.375e-01,2.930e-01
2.425e-01,3.120e-01
2.475e-01,3.317e-01
2.525e-01,3.520e-01
2.575e-01,3.730e-01
2.625e-01,3.946e-01
2.675e-01,4.169e-01
2.725e-01,4.399e-01
2.775e-01,4.635e-01
2.825e-01,4.877e-01
2.875e-01,5.125e-01
2.925e-01,5.380e-01
2.975e-01,5.640e-01
3.025e-01,5.906e-01
3.075e-01,6.178e-01
3.125e-01,6.455e-01
3.175e-01,6.737e-01
3.225e-01,7.025e-01
3.275e-01,7.317e-01
3.325e-01,7.614e-01
3.375e-01,7.916e-01
3.425e-01,8.221e-01
3.475e-01,8.531e-01
3.525e-01,8.845e-01
3.575e-01,9.161e-01
3.625e-01,9.482e-01
3.675e-01,9.805e-01
3.725e-01,1.013e+00
3.775e-01,1.046e+00
3.825e-01,1.079e+00
3.875e-01,1.112e+00
3.925e-01,1.146e+00
3.975e-01,1.179e+00
4.025e-01,1.213e+00
4.075e-01,1.246e+00
4.125e-01,1.280e+00
4.175e-01,1.314e+00
4.225e-01,1.347e+00
4.275e-01,1.381e+00
4.325e-01,1.414e+00
4.375e-01,1.447e+00
4.425e-01,1.480e+00
4.475e-01,1.513e+00
4.525e-01,1.546e+00
4.575e-01,1.578e+00
4.625e-01,1.610e+00
4.675e-01,1.641e+00
4.725e-01,1.673e+00
4.775e-01,1.703e+00
4.825e-01,1.733e+00
4.875e-01,1.763e+00
4.925e-01,1.792e+00
4.975e-01,1.821e+00
5.025e-01,1.849e+00
5.075e-01,1.876e+00
5.125e-01,1.902e+00
5.175e-01,1.928e+00
5.225e-01,1.953e+00
5.275e-01,1.977e+00
5.325e-01,2.000e+00
5.375e-01,2.023e+00
5.425e-01,2.044e+00
5.475e-01,2.065e+00
5.525e-01,2.084e+00
5.575e-01,2.103e+00
5.625e-01,2.120e+00
5.675e-01,2.137e+00
5.725e-01,2.152e+00
5.775e-01,2.166e+00
5.825e-01,2.179e+00
5.875e-01,2.190e+00
5.925e-01,2.201e+00
5.975e-01,2.210e+00
6.025e-01,2.218e+00
6.075e-01,2.225e+00
6.125e-01,2.230e+00
6.175e-01,2.234e+00
6.225e-01,2.236e+00
6.275e-01,2.238e+00
6.325e-01,2.237e+00
6.375e-01,2.236e+00
6.425e-01,2.233e+00
6.475e-01,2.228e+00
6.525e-01,2.222e+00
6.575e-01,2.215e+00
6.625e-01,2.206e+00
6.675e-01,2.195e+00
6.725e-01,2.183e+00
6.775e-01,2.170e+00
6.825e-01,2.155e+00
6.875e-01,2.139e+00
6.925e-01,2.121e+00
6.975e-01,2.102e+00
7.025e-01,2.081e+00
7.075e-01,2.059e+00
7.125e-01,2.035e+00
7.175e-01,2.010e+00
7.225e-01,1.984e+00
7.275e-01,1.956e+00
7.325e-01,1.927e+00
7.375e-01,1.896e+00
7.425e-01,1.864e+00
7.475e-01,1.831e+00
7.525e-01,1.797e+00
7.575e-01,1.761e+00
7.625e-01,1.724e+00
7.675e-01,1.686e+00
7.725e-01,1.647e+00
7.775e-01,1.607e+00
7.825e-01,1.566e+00
7.875e-01,1.524e+00
7.925e-01,1.482e+00
7.975e-01,1.438e+00
8.025e-01,1.393e+00
8.075e-01,1.348e+00
8.125e-01,1.302e+00
8.175e-01,1.256e+00
8.225e-01,1.209e+00
8.275e-01,1.162e+00
8.325e-01,1.114e+00
8.375e-01,1.066e+00
8.425e-01,1.018e+00
8.475e-01,9.702e-01
8.525e-01,9.220e-01
8.575e-01,8.739e-01
8.625e-01,8.260e-01
8.675e-01,7.784e-01
8.725e-01,7.311e-01
8.775e-01,6.843e-01
8.825e-01,6.382e-01
8.875e-01,5.927e-01
8.925e-01,5.480e-01
8.975e-01,5.043e-01
9.025e-01,4.615e-01
9.075e-01,4.200e-01
9.125e-01,3.797e-01
9.175e-01,3.408e-01
9.225e-01,3.034e-01
9.275e-01,2.676e-01
9.325e-01,2.336e-01
9.375e-01,2.014e-01
9.425e-01,1.713e-01
9.475e-01,1.432e-01
9.525e-01,1.174e-01
9.575e-01,9.392e-02
9.625e-01,7.288e-02
9.675e-01,5.437e-02
9.725e-01,3.850e-02
9.775e-01,2.533e-02
9.825e-01,1.492e-02
9.875e-01,7.298e-03
9.925e-01,2.441e-03
9.975e-01,2.264e-04


==> anc/03_results/strong_inf/beta/0_23.csv <==
transmittance,probability_density
2.500e-03,1.836e-09
7.500e-03,1.765e-07
1.250e-02,1.466e-06
1.750e-02,5.893e-06
2.250e-02,1.661e-05
2.750e-02,3.790e-05
3.250e-02,7.519e-05
3.750e-02,1.350e-04
4.250e-02,2.249e-04
4.750e-02,3.536e-04
5.250e-02,5.305e-04
5.750e-02,7.664e-04
6.250e-02,1.073e-03
6.750e-02,1.462e-03
7.250e-02,1.946e-03
7.750e-02,2.541e-03
8.250e-02,3.259e-03
8.750e-02,4.117e-03
9.250e-02,5.129e-03
9.750e-02,6.313e-03
1.025e-01,7.685e-03
1.075e-01,9.263e-03
1.125e-01,1.106e-02
1.175e-01,1.310e-02
1.225e-01,1.540e-02
1.275e-01,1.798e-02
1.325e-01,2.085e-02
1.375e-01,2.403e-02
1.425e-01,2.755e-02
1.475e-01,3.142e-02
1.525e-01,3.566e-02
1.575e-01,4.028e-02
1.625e-01,4.531e-02
1.675e-01,5.077e-02
1.725e-01,5.666e-02
1.775e-01,6.302e-02
1.825e-01,6.985e-02
1.875e-01,7.717e-02
1.925e-01,8.500e-02
1.975e-01,9.336e-02
2.025e-01,1.023e-01
2.075e-01,1.117e-01
2.125e-01,1.217e-01
2.175e-01,1.323e-01
2.225e-01,1.435e-01
2.275e-01,1.553e-01
2.325e-01,1.677e-01
2.375e-01,1.808e-01
2.425e-01,1.945e-01
2.475e-01,2.088e-01
2.525e-01,2.238e-01
2.575e-01,2.394e-01
2.625e-01,2.558e-01
2.675e-01,2.728e-01
2.725e-01,2.904e-01
2.775e-01,3.088e-01
2.825e-01,3.278e-01
2.875e-01,3.475e-01
2.925e-01,3.679e-01
2.975e-01,3.890e-01
3.025e-01,4.107e-01
3.075e-01,4.332e-01
3.125e-01,4.563e-01
3.175e-01,4.801e-01
3.225e-01,5.045e-01
3.275e-01,5.296e-01
3.325e-01,5.553e-01
3.375e-01,5.817e-01
3.425e-01,6.087e-01
3.475e-01,6.362e-01
3.525e-01,6.644e-01
3.575e-01,6.932e-01
3.625e-01,7.225e-01
3.675e-01,7.524e-01
3.725e-01,7.828e-01
3.775e-01,8.138e-01
3.825e-01,8.452e-01
3.875e-01,8.771e-01
3.925e-01,9.094e-01
3.975e-01,9.421e-01
4.025e-01,9.753e-01
4.075e-01,1.009e+00
4.125e-01,1.043e+00
4.175e-01,1.077e+00
4.225e-01,1.111e+00
4.275e-01,1.146e+00
4.325e-01,1.181e+00
4.375e-01,1.216e+00
4.425e-01,1.251e+00
4.475e-01,1.287e+00
4.525e-01,1.322e+00
4.575e-01,1.358e+00
4.625e-01,1.393e+00
4.675e-01,1.429e+00
4.725e-01,1.464e+00
4.775e-01,1.499e+00
4.825e-01,1.535e+00
4.875e-01,1.570e+00
4.925e-01,1.604e+00
4.975e-01,1.639e+00
5.025e-01,1.673e+00
5.075e-01,1.707e+00
5.125e-01,1.740e+00
5.175e-01,1.773e+00
5.225e-01,1.806e+00
5.275e-01,1.838e+00
5.325e-01,1.869e+00
5.375e-01,1.900e+00
5.425e-01,1.930e+00
5.475e-01,1.960e+00
5.525e-01,1.988e+00
5.575e-01,2.016e+00
5.625e-01,2.043e+00
5.675e-01,2.070e+00
5.725e-01,2.095e+00
5.775e-01,2.119e+00
5.825e-01,2.142e+00
5.875e-01,2.164e+00
5.925e-01,2.186e+00
5.975e-01,2.205e+00
6.025e-01,2.224e+00
6.075e-01,2.242e+00
6.125e-01,2.258e+00
6.175e-01,2.273e+00
6.225e-01,2.286e+00
6.275e-01,2.299e+00
6.325e-01,2.309e+00
6.375e-01,2.319e+00
6.425e-01,2.327e+00
6.475e-01,2.333e+00
6.525e-01,2.338e+00
6.575e-01,2.341e+00
6.625e-01,2.342e+00
6.675e-01,2.342e+00
6.725e-01,2.341e+00
6.775e-01,2.337e+00
6.825e-01,2.332e+00
6.875e-01,2.325e+00
6.925e-01,2.317e+00
6.975e-01,2.306e+00
7.025e-01,2.294e+00
7.075e-01,2.281e+00
7.125e-01,2.265e+00
7.175e-01,2.248e+00
7.225e-01,2.228e+00
7.275e-01,2.207e+00
7.325e-01,2.185e+00
7.375e-01,2.160e+00
7.425e-01,2.134e+00
7.475e-01,2.106e+00
7.525e-01,2.076e+00
7.575e-01,2.045e+00
7.625e-01,2.011e+00
7.675e-01,1.977e+00
7.725e-01,1.940e+00
7.775e-01,1.902e+00
7.825e-01,1.863e+00
7.875e-01,1.821e+00
7.925e-01,1.779e+00
7.975e-01,1.735e+00
8.025e-01,1.690e+00
8.075e-01,1.643e+00
8.125e-01,1.595e+00
8.175e-01,1.546e+00
8.225e-01,1.496e+00
8.275e-01,1.445e+00
8.325e-01,1.393e+00
8.375e-01,1.340e+00
8.425e-01,1.286e+00
8.475e-01,1.232e+00
8.525e-01,1.177e+00
8.575e-01,1.122e+00
8.625e-01,1.066e+00
8.675e-01,1.011e+00
8.725e-01,9.548e-01
8.775e-01,8.990e-01
8.825e-01,8.434e-01
8.875e-01,7.881e-01
8.925e-01,7.333e-01
8.975e-01,6.791e-01
9.025e-01,6.257e-01
9.075e-01,5.733e-01
9.125e-01,5.220e-01
9.175e-01,4.719e-01
9.225e-01,4.233e-01
9.275e-01,3.764e-01
9.325e-01,3.313e-01
9.375e-01,2.882e-01
9.425e-01,2.473e-01
9.475e-01,2.088e-01
9.525e-01,1.730e-01
9.575e-01,1.400e-01
9.625e-01,1.100e-01
9.675e-01,8.321e-02
9.725e-01,5.986e-02
9.775e-01,4.012e-02
9.825e-01,2.418e-02
9.875e-01,1.218e-02
9.925e-01,4.255e-03
9.975e-01,4.325e-04


==> anc/03_results/strong_inf/beta/0_24.csv <==
transmittance,probability_density
2.500e-03,9.883e-11
7.500e-03,1.678e-08
1.250e-02,1.817e-07
1.750e-02,8.691e-07
2.250e-02,2.790e-06
2.750e-02,7.067e-06
3.250e-02,1.529e-05
3.750e-02,2.957e-05
4.250e-02,5.258e-05
4.750e-02,8.759e-05
5.250e-02,1.385e-04
5.750e-02,2.097e-04
6.250e-02,3.066e-04
6.750e-02,4.348e-04
7.250e-02,6.011e-04
7.750e-02,8.124e-04
8.250e-02,1.077e-03
8.750e-02,1.403e-03
9.250e-02,1.799e-03
9.750e-02,2.277e-03
1.025e-01,2.845e-03
1.075e-01,3.516e-03
1.125e-01,4.300e-03
1.175e-01,5.211e-03
1.225e-01,6.262e-03
1.275e-01,7.464e-03
1.325e-01,8.834e-03
1.375e-01,1.038e-02
1.425e-01,1.213e-02
1.475e-01,1.409e-02
1.525e-01,1.627e-02
1.575e-01,1.870e-02
1.625e-01,2.138e-02
1.675e-01,2.435e-02
1.725e-01,2.760e-02
1.775e-01,3.117e-02
1.825e-01,3.506e-02
1.875e-01,3.930e-02
1.925e-01,4.389e-02
1.975e-01,4.887e-02
2.025e-01,5.425e-02
2.075e-01,6.004e-02
2.125e-01,6.626e-02
2.175e-01,7.293e-02
2.225e-01,8.007e-02
2.275e-01,8.770e-02
2.325e-01,9.582e-02
2.375e-01,1.045e-01
2.425e-01,1.136e-01
2.475e-01,1.234e-01
2.525e-01,1.336e-01
2.575e-01,1.445e-01
2.625e-01,1.560e-01
2.675e-01,1.680e-01
2.725e-01,1.807e-01
2.775e-01,1.940e-01
2.825e-01,2.080e-01
2.875e-01,2.226e-01
2.925e-01,2.379e-01
2.975e-01,2.538e-01
3.025e-01,2.705e-01
3.075e-01,2.878e-01
3.125e-01,3.059e-01
3.175e-01,3.246e-01
3.225e-01,3.441e-01
3.275e-01,3.642e-01
3.325e-01,3.851e-01
3.375e-01,4.067e-01
3.425e-01,4.291e-01
3.475e-01,4.521e-01
3.525e-01,4.759e-01
3.575e-01,5.004e-01
3.625e-01,5.256e-01
3.675e-01,5.515e-01
3.725e-01,5.781e-01
3.775e-01,6.054e-01
3.825e-01,6.334e-01
3.875e-01,6.620e-01
3.925e-01,6.914e-01
3.975e-01,7.213e-01
4.025e-01,7.520e-01
4.075e-01,7.832e-01
4.125e-01,8.150e-01
4.175e-01,8.475e-01
4.225e-01,8.805e-01
4.275e-01,9.140e-01
4.325e-01,9.481e-01
4.375e-01,9.827e-01
4.425e-01,1.018e+00
4.475e-01,1.053e+00
4.525e-01,1.089e+00
4.575e-01,1.125e+00
4.625e-01,1.162e+00
4.675e-01,1.199e+00
4.725e-01,1.236e+00
4.775e-01,1.274e+00
4.825e-01,1.312e+00
4.875e-01,1.349e+00
4.925e-01,1.388e+00
4.975e-01,1.426e+00
5.025e-01,1.464e+00
5.075e-01,1.502e+00
5.125e-01,1.540e+00
5.175e-01,1.579e+00
5.225e-01,1.617e+00
5.275e-01,1.655e+00
5.325e-01,1.692e+00
5.375e-01,1.730e+00
5.425e-01,1.767e+00
5.475e-01,1.804e+00
5.525e-01,1.840e+00
5.575e-01,1.876e+00
5.625e-01,1.911e+00
5.675e-01,1.946e+00
5.725e-01,1.980e+00
5.775e-01,2.014e+00
5.825e-01,2.046e+00
5.875e-01,2.078e+00
5.925e-01,2.109e+00
5.975e-01,2.140e+00
6.025e-01,2.169e+00
6.075e-01,2.197e+00
6.125e-01,2.224e+00
6.175e-01,2.250e+00
6.225e-01,2.275e+00
6.275e-01,2.299e+00
6.325e-01,2.321e+00
6.375e-01,2.342e+00
6.425e-01,2.361e+00
6.475e-01,2.379e+00
6.525e-01,2.396e+00
6.575e-01,2.411e+00
6.625e-01,2.424e+00
6.675e-01,2.436e+00
6.725e-01,2.446e+00
6.775e-01,2.454e+00
6.825e-01,2.461e+00
6.875e-01,2.465e+00
6.925e-01,2.468e+00
6.975e-01,2.469e+00
7.025e-01,2.468e+00
7.075e-01,2.464e+00
7.125e-01,2.459e+00
7.175e-01,2.452e+00
7.225e-01,2.443e+00
7.275e-01,2.431e+00
7.325e-01,2.417e+00
7.375e-01,2.402e+00
7.425e-01,2.384e+00
7.475e-01,2.363e+00
7.525e-01,2.341e+00
7.575e-01,2.316e+00
7.625e-01,2.290e+00
7.675e-01,2.261e+00
7.725e-01,2.230e+00
7.775e-01,2.196e+00
7.825e-01,2.161e+00
7.875e-01,2.123e+00
7.925e-01,2.084e+00
7.975e-01,2.042e+00
8.025e-01,1.998e+00
8.075e-01,1.953e+00
8.125e-01,1.905e+00
8.175e-01,1.856e+00
8.225e-01,1.804e+00
8.275e-01,1.751e+00
8.325e-01,1.697e+00
8.375e-01,1.641e+00
8.425e-01,1.583e+00
8.475e-01,1.524e+00
8.525e-01,1.464e+00
8.575e-01,1.402e+00
8.625e-01,1.340e+00
8.675e-01,1.277e+00
8.725e-01,1.213e+00
8.775e-01,1.148e+00
8.825e-01,1.083e+00
8.875e-01,1.018e+00
8.925e-01,9.528e-01
8.975e-01,8.877e-01
9.025e-01,8.229e-01
9.075e-01,7.586e-01
9.125e-01,6.951e-01
9.175e-01,6.326e-01
9.225e-01,5.714e-01
9.275e-01,5.116e-01
9.325e-01,4.536e-01
9.375e-01,3.977e-01
9.425e-01,3.440e-01
9.475e-01,2.930e-01
9.525e-01,2.450e-01
9.575e-01,2.002e-01
9.625e-01,1.590e-01
9.675e-01,1.217e-01
9.725e-01,8.873e-02
9.775e-01,6.040e-02
9.825e-01,3.709e-02
9.875e-01,1.914e-02
9.925e-01,6.928e-03
9.975e-01,7.574e-04


==> anc/03_results/strong_inf/beta/0_25.csv <==
transmittance,probability_density
1.478e-03,2.345e+00
4.435e-03,3.702e+00
7.392e-03,4.495e+00
1.035e-02,5.050e+00
1.331e-02,5.461e+00
1.626e-02,5.773e+00
1.922e-02,6.012e+00
2.218e-02,6.193e+00
2.513e-02,6.328e+00
2.809e-02,6.426e+00
3.105e-02,6.491e+00
3.400e-02,6.531e+00
3.696e-02,6.547e+00
3.992e-02,6.545e+00
4.287e-02,6.525e+00
4.583e-02,6.491e+00
4.879e-02,6.445e+00
5.174e-02,6.388e+00
5.470e-02,6.321e+00
5.766e-02,6.246e+00
6.061e-02,6.164e+00
6.357e-02,6.076e+00
6.653e-02,5.983e+00
6.948e-02,5.886e+00
7.244e-02,5.784e+00
7.540e-02,5.680e+00
7.836e-02,5.573e+00
8.131e-02,5.464e+00
8.427e-02,5.353e+00
8.723e-02,5.241e+00
9.018e-02,5.128e+00
9.314e-02,5.014e+00
9.610e-02,4.900e+00
9.905e-02,4.787e+00
1.020e-01,4.673e+00
1.050e-01,4.560e+00
1.079e-01,4.447e+00
1.109e-01,4.336e+00
1.138e-01,4.225e+00
1.168e-01,4.115e+00
1.198e-01,4.007e+00
1.227e-01,3.899e+00
1.257e-01,3.794e+00
1.286e-01,3.689e+00
1.316e-01,3.586e+00
1.345e-01,3.485e+00
1.375e-01,3.386e+00
1.404e-01,3.288e+00
1.434e-01,3.192e+00
1.464e-01,3.098e+00
1.493e-01,3.005e+00
1.523e-01,2.915e+00
1.552e-01,2.826e+00
1.582e-01,2.739e+00
1.611e-01,2.654e+00
1.641e-01,2.571e+00
1.671e-01,2.490e+00
1.700e-01,2.411e+00
1.730e-01,2.334e+00
1.759e-01,2.258e+00
1.789e-01,2.184e+00
1.818e-01,2.113e+00
1.848e-01,2.043e+00
1.878e-01,1.974e+00
1.907e-01,1.908e+00
1.937e-01,1.843e+00
1.966e-01,1.780e+00
1.996e-01,1.719e+00
2.025e-01,1.660e+00
2.055e-01,1.602e+00
2.085e-01,1.545e+00
2.114e-01,1.491e+00
2.144e-01,1.438e+00
2.173e-01,1.386e+00
2.203e-01,1.336e+00
2.232e-01,1.288e+00
2.262e-01,1.241e+00
2.292e-01,1.195e+00
2.321e-01,1.151e+00
2.351e-01,1.108e+00
2.380e-01,1.067e+00
2.410e-01,1.026e+00
2.439e-01,9.875e-01
2.469e-01,9.498e-01
2.498e-01,9.134e-01
2.528e-01,8.781e-01
2.558e-01,8.440e-01
2.587e-01,8.111e-01
2.617e-01,7.792e-01
2.646e-01,7.484e-01
2.676e-01,7.187e-01
2.705e-01,6.899e-01
2.735e-01,6.622e-01
2.765e-01,6.354e-01
2.794e-01,6.096e-01
2.824e-01,5.847e-01
2.853e-01,5.606e-01
2.883e-01,5.374e-01
2.912e-01,5.151e-01
2.942e-01,4.936e-01
2.972e-01,4.728e-01
3.001e-01,4.528e-01
3.031e-01,4.336e-01
3.060e-01,4.150e-01
3.090e-01,3.972e-01
3.119e-01,3.800e-01
3.149e-01,3.635e-01
3.179e-01,3.476e-01
3.208e-01,3.323e-01
3.238e-01,3.176e-01
3.267e-01,3.035e-01
3.297e-01,2.900e-01
3.326e-01,2.770e-01
3.356e-01,2.644e-01
3.386e-01,2.524e-01
3.415e-01,2.409e-01
3.445e-01,2.299e-01
3.474e-01,2.192e-01
3.504e-01,2.091e-01
3.533e-01,1.993e-01
3.563e-01,1.900e-01
3.593e-01,1.810e-01
3.622e-01,1.724e-01
3.652e-01,1.642e-01
3.681e-01,1.563e-01
3.711e-01,1.488e-01
3.740e-01,1.416e-01
3.770e-01,1.347e-01
3.799e-01,1.281e-01
3.829e-01,1.218e-01
3.859e-01,1.157e-01
3.888e-01,1.100e-01
3.918e-01,1.045e-01
3.947e-01,9.919e-02
3.977e-01,9.417e-02
4.006e-01,8.937e-02
4.036e-01,8.479e-02
4.066e-01,8.043e-02
4.095e-01,7.626e-02
4.125e-01,7.229e-02
4.154e-01,6.850e-02
4.184e-01,6.489e-02
4.213e-01,6.146e-02
4.243e-01,5.818e-02
4.273e-01,5.506e-02
4.302e-01,5.210e-02
4.332e-01,4.927e-02
4.361e-01,4.659e-02
4.391e-01,4.404e-02
4.420e-01,4.161e-02
4.450e-01,3.930e-02
4.480e-01,3.711e-02
4.509e-01,3.503e-02
4.539e-01,3.305e-02
4.568e-01,3.118e-02
4.598e-01,2.940e-02
4.627e-01,2.771e-02
4.657e-01,2.611e-02
4.687e-01,2.459e-02
4.716e-01,2.315e-02
4.746e-01,2.179e-02
4.775e-01,2.050e-02
4.805e-01,1.928e-02
4.834e-01,1.813e-02
4.864e-01,1.704e-02
4.894e-01,1.600e-02
4.923e-01,1.503e-02
4.953e-01,1.411e-02
4.982e-01,1.324e-02
5.012e-01,1.241e-02
5.041e-01,1.164e-02
5.071e-01,1.091e-02
5.100e-01,1.022e-02
5.130e-01,9.566e-03
5.160e-01,8.953e-03
5.189e-01,8.375e-03
5.219e-01,7.832e-03
5.248e-01,7.320e-03
5.278e-01,6.839e-03
5.307e-01,6.386e-03
5.337e-01,5.961e-03
5.367e-01,5.561e-03
5.396e-01,5.186e-03
5.426e-01,4.834e-03
5.455e-01,4.503e-03
5.485e-01,4.193e-03
5.514e-01,3.903e-03
5.544e-01,3.631e-03
5.574e-01,3.376e-03
5.603e-01,3.137e-03
5.633e-01,2.913e-03
5.662e-01,2.705e-03
5.692e-01,2.509e-03
5.721e-01,2.327e-03
5.751e-01,2.157e-03
5.781e-01,1.998e-03
5.810e-01,1.849e-03
5.840e-01,1.711e-03
5.869e-01,1.582e-03
5.899e-01,1.462e-03


==> anc/03_results/strong_inf/beta/0_26.csv <==
transmittance,probability_density
2.500e-03,8.535e-14
7.500e-03,5.705e-11
1.250e-02,1.168e-09
1.750e-02,8.507e-09
2.250e-02,3.738e-08
2.750e-02,1.217e-07
3.250e-02,3.243e-07
3.750e-02,7.501e-07
4.250e-02,1.560e-06
4.750e-02,2.986e-06
5.250e-02,5.350e-06
5.750e-02,9.081e-06
6.250e-02,1.473e-05
6.750e-02,2.301e-05
7.250e-02,3.479e-05
7.750e-02,5.113e-05
8.250e-02,7.329e-05
8.750e-02,1.028e-04
9.250e-02,1.414e-04
9.750e-02,1.911e-04
1.025e-01,2.543e-04
1.075e-01,3.336e-04
1.125e-01,4.321e-04
1.175e-01,5.531e-04
1.225e-01,7.003e-04
1.275e-01,8.779e-04
1.325e-01,1.091e-03
1.375e-01,1.343e-03
1.425e-01,1.641e-03
1.475e-01,1.991e-03
1.525e-01,2.398e-03
1.575e-01,2.871e-03
1.625e-01,3.415e-03
1.675e-01,4.040e-03
1.725e-01,4.753e-03
1.775e-01,5.565e-03
1.825e-01,6.483e-03
1.875e-01,7.520e-03
1.925e-01,8.685e-03
1.975e-01,9.989e-03
2.025e-01,1.144e-02
2.075e-01,1.306e-02
2.125e-01,1.486e-02
2.175e-01,1.685e-02
2.225e-01,1.904e-02
2.275e-01,2.145e-02
2.325e-01,2.409e-02
2.375e-01,2.698e-02
2.425e-01,3.014e-02
2.475e-01,3.358e-02
2.525e-01,3.732e-02
2.575e-01,4.138e-02
2.625e-01,4.577e-02
2.675e-01,5.051e-02
2.725e-01,5.562e-02
2.775e-01,6.112e-02
2.825e-01,6.704e-02
2.875e-01,7.338e-02
2.925e-01,8.016e-02
2.975e-01,8.742e-02
3.025e-01,9.516e-02
3.075e-01,1.034e-01
3.125e-01,1.122e-01
3.175e-01,1.215e-01
3.225e-01,1.314e-01
3.275e-01,1.419e-01
3.325e-01,1.530e-01
3.375e-01,1.647e-01
3.425e-01,1.771e-01
3.475e-01,1.901e-01
3.525e-01,2.038e-01
3.575e-01,2.183e-01
3.625e-01,2.334e-01
3.675e-01,2.493e-01
3.725e-01,2.659e-01
3.775e-01,2.834e-01
3.825e-01,3.016e-01
3.875e-01,3.206e-01
3.925e-01,3.404e-01
3.975e-01,3.610e-01
4.025e-01,3.825e-01
4.075e-01,4.049e-01
4.125e-01,4.281e-01
4.175e-01,4.522e-01
4.225e-01,4.772e-01
4.275e-01,5.030e-01
4.325e-01,5.298e-01
4.375e-01,5.574e-01
4.425e-01,5.860e-01
4.475e-01,6.154e-01
4.525e-01,6.457e-01
4.575e-01,6.770e-01
4.625e-01,7.091e-01
4.675e-01,7.421e-01
4.725e-01,7.760e-01
4.775e-01,8.107e-01
4.825e-01,8.463e-01
4.875e-01,8.828e-01
4.925e-01,9.201e-01
4.975e-01,9.581e-01
5.025e-01,9.970e-01
5.075e-01,1.037e+00
5.125e-01,1.077e+00
5.175e-01,1.118e+00
5.225e-01,1.160e+00
5.275e-01,1.202e+00
5.325e-01,1.245e+00
5.375e-01,1.289e+00
5.425e-01,1.333e+00
5.475e-01,1.378e+00
5.525e-01,1.423e+00
5.575e-01,1.468e+00
5.625e-01,1.514e+00
5.675e-01,1.560e+00
5.725e-01,1.606e+00
5.775e-01,1.653e+00
5.825e-01,1.700e+00
5.875e-01,1.746e+00
5.925e-01,1.793e+00
5.975e-01,1.840e+00
6.025e-01,1.886e+00
6.075e-01,1.933e+00
6.125e-01,1.979e+00
6.175e-01,2.024e+00
6.225e-01,2.070e+00
6.275e-01,2.114e+00
6.325e-01,2.159e+00
6.375e-01,2.202e+00
6.425e-01,2.245e+00
6.475e-01,2.286e+00
6.525e-01,2.327e+00
6.575e-01,2.367e+00
6.625e-01,2.406e+00
6.675e-01,2.443e+00
6.725e-01,2.479e+00
6.775e-01,2.514e+00
6.825e-01,2.547e+00
6.875e-01,2.578e+00
6.925e-01,2.608e+00
6.975e-01,2.636e+00
7.025e-01,2.661e+00
7.075e-01,2.685e+00
7.125e-01,2.707e+00
7.175e-01,2.727e+00
7.225e-01,2.744e+00
7.275e-01,2.759e+00
7.325e-01,2.771e+00
7.375e-01,2.780e+00
7.425e-01,2.787e+00
7.475e-01,2.791e+00
7.525e-01,2.793e+00
7.575e-01,2.791e+00
7.625e-01,2.786e+00
7.675e-01,2.778e+00
7.725e-01,2.767e+00
7.775e-01,2.753e+00
7.825e-01,2.735e+00
7.875e-01,2.714e+00
7.925e-01,2.690e+00
7.975e-01,2.662e+00
8.025e-01,2.631e+00
8.075e-01,2.596e+00
8.125e-01,2.558e+00
8.175e-01,2.516e+00
8.225e-01,2.471e+00
8.275e-01,2.422e+00
8.325e-01,2.370e+00
8.375e-01,2.315e+00
8.425e-01,2.256e+00
8.475e-01,2.194e+00
8.525e-01,2.128e+00
8.575e-01,2.060e+00
8.625e-01,1.988e+00
8.675e-01,1.914e+00
8.725e-01,1.837e+00
8.775e-01,1.757e+00
8.825e-01,1.675e+00
8.875e-01,1.591e+00
8.925e-01,1.505e+00
8.975e-01,1.418e+00
9.025e-01,1.329e+00
9.075e-01,1.239e+00
9.125e-01,1.148e+00
9.175e-01,1.057e+00
9.225e-01,9.660e-01
9.275e-01,8.756e-01
9.325e-01,7.861e-01
9.375e-01,6.981e-01
9.425e-01,6.122e-01
9.475e-01,5.288e-01
9.525e-01,4.486e-01
9.575e-01,3.723e-01
9.625e-01,3.007e-01
9.675e-01,2.344e-01
9.725e-01,1.744e-01
9.775e-01,1.214e-01
9.825e-01,7.659e-02
9.875e-01,4.089e-02
9.925e-01,1.553e-02
9.975e-01,1.868e-03


==> anc/03_results/strong_inf/beta/0_27.csv <==
transmittance,probability_density
2.500e-03,1.196e-15
7.500e-03,1.831e-12
1.250e-02,5.513e-11
1.750e-02,5.174e-10
2.250e-02,2.748e-09
2.750e-02,1.041e-08
3.250e-02,3.147e-08
3.750e-02,8.108e-08
4.250e-02,1.853e-07
4.750e-02,3.857e-07
5.250e-02,7.454e-07
5.750e-02,1.355e-06
6.250e-02,2.342e-06
6.750e-02,3.877e-06
7.250e-02,6.186e-06
7.750e-02,9.559e-06
8.250e-02,1.437e-05
8.750e-02,2.106e-05
9.250e-02,3.022e-05
9.750e-02,4.250e-05
1.025e-01,5.873e-05
1.075e-01,7.988e-05
1.125e-01,1.071e-04
1.175e-01,1.416e-04
1.225e-01,1.851e-04
1.275e-01,2.391e-04
1.325e-01,3.058e-04
1.375e-01,3.874e-04
1.425e-01,4.863e-04
1.475e-01,6.055e-04
1.525e-01,7.480e-04
1.575e-01,9.174e-04
1.625e-01,1.118e-03
1.675e-01,1.353e-03
1.725e-01,1.627e-03
1.775e-01,1.947e-03
1.825e-01,2.317e-03
1.875e-01,2.743e-03
1.925e-01,3.231e-03
1.975e-01,3.789e-03
2.025e-01,4.424e-03
2.075e-01,5.145e-03
2.125e-01,5.959e-03
2.175e-01,6.876e-03
2.225e-01,7.905e-03
2.275e-01,9.056e-03
2.325e-01,1.034e-02
2.375e-01,1.177e-02
2.425e-01,1.336e-02
2.475e-01,1.512e-02
2.525e-01,1.706e-02
2.575e-01,1.919e-02
2.625e-01,2.154e-02
2.675e-01,2.412e-02
2.725e-01,2.694e-02
2.775e-01,3.001e-02
2.825e-01,3.337e-02
2.875e-01,3.701e-02
2.925e-01,4.097e-02
2.975e-01,4.526e-02
3.025e-01,4.989e-02
3.075e-01,5.490e-02
3.125e-01,6.030e-02
3.175e-01,6.610e-02
3.225e-01,7.234e-02
3.275e-01,7.903e-02
3.325e-01,8.620e-02
3.375e-01,9.386e-02
3.425e-01,1.020e-01
3.475e-01,1.108e-01
3.525e-01,1.201e-01
3.575e-01,1.300e-01
3.625e-01,1.405e-01
3.675e-01,1.516e-01
3.725e-01,1.634e-01
3.775e-01,1.759e-01
3.825e-01,1.891e-01
3.875e-01,2.030e-01
3.925e-01,2.176e-01
3.975e-01,2.331e-01
4.025e-01,2.493e-01
4.075e-01,2.664e-01
4.125e-01,2.843e-01
4.175e-01,3.031e-01
4.225e-01,3.228e-01
4.275e-01,3.433e-01
4.325e-01,3.648e-01
4.375e-01,3.873e-01
4.425e-01,4.106e-01
4.475e-01,4.350e-01
4.525e-01,4.603e-01
4.575e-01,4.867e-01
4.625e-01,5.141e-01
4.675e-01,5.424e-01
4.725e-01,5.719e-01
4.775e-01,6.023e-01
4.825e-01,6.338e-01
4.875e-01,6.664e-01
4.925e-01,7.000e-01
4.975e-01,7.346e-01
5.025e-01,7.703e-01
5.075e-01,8.070e-01
5.125e-01,8.448e-01
5.175e-01,8.836e-01
5.225e-01,9.234e-01
5.275e-01,9.642e-01
5.325e-01,1.006e+00
5.375e-01,1.049e+00
5.425e-01,1.092e+00
5.475e-01,1.137e+00
5.525e-01,1.183e+00
5.575e-01,1.229e+00
5.625e-01,1.276e+00
5.675e-01,1.324e+00
5.725e-01,1.373e+00
5.775e-01,1.422e+00
5.825e-01,1.472e+00
5.875e-01,1.522e+00
5.925e-01,1.573e+00
5.975e-01,1.625e+00
6.025e-01,1.677e+00
6.075e-01,1.729e+00
6.125e-01,1.782e+00
6.175e-01,1.834e+00
6.225e-01,1.887e+00
6.275e-01,1.940e+00
6.325e-01,1.993e+00
6.375e-01,2.045e+00
6.425e-01,2.098e+00
6.475e-01,2.150e+00
6.525e-01,2.201e+00
6.575e-01,2.252e+00
6.625e-01,2.303e+00
6.675e-01,2.352e+00
6.725e-01,2.401e+00
6.775e-01,2.449e+00
6.825e-01,2.495e+00
6.875e-01,2.541e+00
6.925e-01,2.585e+00
6.975e-01,2.627e+00
7.025e-01,2.668e+00
7.075e-01,2.707e+00
7.125e-01,2.744e+00
7.175e-01,2.779e+00
7.225e-01,2.812e+00
7.275e-01,2.843e+00
7.325e-01,2.871e+00
7.375e-01,2.897e+00
7.425e-01,2.919e+00
7.475e-01,2.939e+00
7.525e-01,2.956e+00
7.575e-01,2.970e+00
7.625e-01,2.981e+00
7.675e-01,2.988e+00
7.725e-01,2.992e+00
7.775e-01,2.992e+00
7.825e-01,2.988e+00
7.875e-01,2.981e+00
7.925e-01,2.969e+00
7.975e-01,2.953e+00
8.025e-01,2.934e+00
8.075e-01,2.910e+00
8.125e-01,2.881e+00
8.175e-01,2.849e+00
8.225e-01,2.812e+00
8.275e-01,2.770e+00
8.325e-01,2.724e+00
8.375e-01,2.673e+00
8.425e-01,2.618e+00
8.475e-01,2.559e+00
8.525e-01,2.495e+00
8.575e-01,2.426e+00
8.625e-01,2.353e+00
8.675e-01,2.277e+00
8.725e-01,2.196e+00
8.775e-01,2.111e+00
8.825e-01,2.022e+00
8.875e-01,1.930e+00
8.925e-01,1.835e+00
8.975e-01,1.737e+00
9.025e-01,1.636e+00
9.075e-01,1.533e+00
9.125e-01,1.428e+00
9.175e-01,1.321e+00
9.225e-01,1.213e+00
9.275e-01,1.105e+00
9.325e-01,9.975e-01
9.375e-01,8.905e-01
9.425e-01,7.849e-01
9.475e-01,6.817e-01
9.525e-01,5.815e-01
9.575e-01,4.853e-01
9.625e-01,3.942e-01
9.675e-01,3.092e-01
9.725e-01,2.315e-01
9.775e-01,1.623e-01
9.825e-01,1.032e-01
9.875e-01,5.557e-02
9.925e-01,2.134e-02
9.975e-01,2.621e-03


==> anc/03_results/strong_inf/beta/0_28.csv <==
transmittance,probability_density
2.500e-03,9.015e-18
7.500e-03,3.562e-14
1.250e-02,1.666e-12
1.750e-02,2.091e-11
2.250e-02,1.380e-10
2.750e-02,6.211e-10
3.250e-02,2.170e-09
3.750e-02,6.325e-09
4.250e-02,1.610e-08
4.750e-02,3.690e-08
5.250e-02,7.775e-08
5.750e-02,1.529e-07
6.250e-02,2.839e-07
6.750e-02,5.023e-07
7.250e-02,8.524e-07
7.750e-02,1.395e-06
8.250e-02,2.213e-06
8.750e-02,3.414e-06
9.250e-02,5.138e-06
9.750e-02,7.563e-06
1.025e-01,1.091e-05
1.075e-01,1.547e-05
1.125e-01,2.156e-05
1.175e-01,2.961e-05
1.225e-01,4.011e-05
1.275e-01,5.364e-05
1.325e-01,7.092e-05
1.375e-01,9.274e-05
1.425e-01,1.201e-04
1.475e-01,1.540e-04
1.525e-01,1.958e-04
1.575e-01,2.470e-04
1.625e-01,3.091e-04
1.675e-01,3.840e-04
1.725e-01,4.739e-04
1.775e-01,5.811e-04
1.825e-01,7.082e-04
1.875e-01,8.581e-04
1.925e-01,1.034e-03
1.975e-01,1.240e-03
2.025e-01,1.479e-03
2.075e-01,1.757e-03
2.125e-01,2.077e-03
2.175e-01,2.445e-03
2.225e-01,2.867e-03
2.275e-01,3.348e-03
2.325e-01,3.896e-03
2.375e-01,4.517e-03
2.425e-01,5.219e-03
2.475e-01,6.010e-03
2.525e-01,6.900e-03
2.575e-01,7.897e-03
2.625e-01,9.011e-03
2.675e-01,1.025e-02
2.725e-01,1.164e-02
2.775e-01,1.317e-02
2.825e-01,1.487e-02
2.875e-01,1.675e-02
2.925e-01,1.881e-02
2.975e-01,2.109e-02
3.025e-01,2.359e-02
3.075e-01,2.632e-02
3.125e-01,2.932e-02
3.175e-01,3.258e-02
3.225e-01,3.614e-02
3.275e-01,4.001e-02
3.325e-01,4.421e-02
3.375e-01,4.877e-02
3.425e-01,5.370e-02
3.475e-01,5.902e-02
3.525e-01,6.477e-02
3.575e-01,7.096e-02
3.625e-01,7.762e-02
3.675e-01,8.476e-02
3.725e-01,9.243e-02
3.775e-01,1.006e-01
3.825e-01,1.094e-01
3.875e-01,1.188e-01
3.925e-01,1.288e-01
3.975e-01,1.395e-01
4.025e-01,1.508e-01
4.075e-01,1.629e-01
4.125e-01,1.756e-01
4.175e-01,1.892e-01
4.225e-01,2.036e-01
4.275e-01,2.187e-01
4.325e-01,2.348e-01
4.375e-01,2.517e-01
4.425e-01,2.695e-01
4.475e-01,2.883e-01
4.525e-01,3.080e-01
4.575e-01,3.287e-01
4.625e-01,3.505e-01
4.675e-01,3.733e-01
4.725e-01,3.972e-01
4.775e-01,4.221e-01
4.825e-01,4.482e-01
4.875e-01,4.754e-01
4.925e-01,5.038e-01
4.975e-01,5.334e-01
5.025e-01,5.641e-01
5.075e-01,5.961e-01
5.125e-01,6.293e-01
5.175e-01,6.637e-01
5.225e-01,6.994e-01
5.275e-01,7.363e-01
5.325e-01,7.745e-01
5.375e-01,8.140e-01
5.425e-01,8.547e-01
5.475e-01,8.966e-01
5.525e-01,9.398e-01
5.575e-01,9.842e-01
5.625e-01,1.030e+00
5.675e-01,1.077e+00
5.725e-01,1.125e+00
5.775e-01,1.174e+00
5.825e-01,1.224e+00
5.875e-01,1.276e+00
5.925e-01,1.328e+00
5.975e-01,1.382e+00
6.025e-01,1.436e+00
6.075e-01,1.491e+00
6.125e-01,1.547e+00
6.175e-01,1.604e+00
6.225e-01,1.662e+00
6.275e-01,1.721e+00
6.325e-01,1.779e+00
6.375e-01,1.839e+00
6.425e-01,1.899e+00
6.475e-01,1.959e+00
6.525e-01,2.019e+00
6.575e-01,2.080e+00
6.625e-01,2.140e+00
6.675e-01,2.200e+00
6.725e-01,2.260e+00
6.775e-01,2.320e+00
6.825e-01,2.379e+00
6.875e-01,2.438e+00
6.925e-01,2.495e+00
6.975e-01,2.552e+00
7.025e-01,2.608e+00
7.075e-01,2.662e+00
7.125e-01,2.715e+00
7.175e-01,2.766e+00
7.225e-01,2.816e+00
7.275e-01,2.863e+00
7.325e-01,2.909e+00
7.375e-01,2.952e+00
7.425e-01,2.993e+00
7.475e-01,3.031e+00
7.525e-01,3.066e+00
7.575e-01,3.098e+00
7.625e-01,3.126e+00
7.675e-01,3.152e+00
7.725e-01,3.173e+00
7.775e-01,3.191e+00
7.825e-01,3.205e+00
7.875e-01,3.214e+00
7.925e-01,3.219e+00
7.975e-01,3.220e+00
8.025e-01,3.215e+00
8.075e-01,3.206e+00
8.125e-01,3.192e+00
8.175e-01,3.172e+00
8.225e-01,3.147e+00
8.275e-01,3.117e+00
8.325e-01,3.081e+00
8.375e-01,3.039e+00
8.425e-01,2.992e+00
8.475e-01,2.938e+00
8.525e-01,2.879e+00
8.575e-01,2.815e+00
8.625e-01,2.744e+00
8.675e-01,2.667e+00
8.725e-01,2.585e+00
8.775e-01,2.498e+00
8.825e-01,2.405e+00
8.875e-01,2.306e+00
8.925e-01,2.203e+00
8.975e-01,2.095e+00
9.025e-01,1.983e+00
9.075e-01,1.866e+00
9.125e-01,1.746e+00
9.175e-01,1.624e+00
9.225e-01,1.498e+00
9.275e-01,1.371e+00
9.325e-01,1.243e+00
9.375e-01,1.115e+00
9.425e-01,9.871e-01
9.475e-01,8.610e-01
9.525e-01,7.378e-01
9.575e-01,6.185e-01
9.625e-01,5.046e-01
9.675e-01,3.975e-01
9.725e-01,2.988e-01
9.775e-01,2.104e-01
9.825e-01,1.343e-01
9.875e-01,7.263e-02
9.925e-01,2.800e-02
9.975e-01,3.450e-03


==> anc/03_results/strong_inf/beta/0_29.csv <==
transmittance,probability_density
2.500e-03,3.361e-20
7.500e-03,3.923e-16
1.250e-02,3.037e-14
1.750e-02,5.310e-13
2.250e-02,4.489e-12
2.750e-02,2.463e-11
3.250e-02,1.014e-10
3.750e-02,3.405e-10
4.250e-02,9.806e-10
4.750e-02,2.508e-09
5.250e-02,5.830e-09
5.750e-02,1.254e-08
6.250e-02,2.528e-08
6.750e-02,4.825e-08
7.250e-02,8.785e-08
7.750e-02,1.536e-07
8.250e-02,2.591e-07
8.750e-02,4.235e-07
9.250e-02,6.731e-07
9.750e-02,1.044e-06
1.025e-01,1.582e-06
1.075e-01,2.349e-06
1.125e-01,3.424e-06
1.175e-01,4.908e-06
1.225e-01,6.927e-06
1.275e-01,9.637e-06
1.325e-01,1.323e-05
1.375e-01,1.795e-05
1.425e-01,2.407e-05
1.475e-01,3.193e-05
1.525e-01,4.196e-05
1.575e-01,5.462e-05
1.625e-01,7.049e-05
1.675e-01,9.022e-05
1.725e-01,1.146e-04
1.775e-01,1.445e-04
1.825e-01,1.810e-04
1.875e-01,2.253e-04
1.925e-01,2.786e-04
1.975e-01,3.425e-04
2.025e-01,4.189e-04
2.075e-01,5.095e-04
2.125e-01,6.166e-04
2.175e-01,7.426e-04
2.225e-01,8.903e-04
2.275e-01,1.063e-03
2.325e-01,1.263e-03
2.375e-01,1.495e-03
2.425e-01,1.764e-03
2.475e-01,2.072e-03
2.525e-01,2.426e-03
2.575e-01,2.830e-03
2.625e-01,3.291e-03
2.675e-01,3.815e-03
2.725e-01,4.409e-03
2.775e-01,5.080e-03
2.825e-01,5.836e-03
2.875e-01,6.686e-03
2.925e-01,7.640e-03
2.975e-01,8.708e-03
3.025e-01,9.899e-03
3.075e-01,1.123e-02
3.125e-01,1.270e-02
3.175e-01,1.434e-02
3.225e-01,1.615e-02
3.275e-01,1.815e-02
3.325e-01,2.036e-02
3.375e-01,2.278e-02
3.425e-01,2.545e-02
3.475e-01,2.837e-02
3.525e-01,3.157e-02
3.575e-01,3.507e-02
3.625e-01,3.888e-02
3.675e-01,4.304e-02
3.725e-01,4.755e-02
3.775e-01,5.246e-02
3.825e-01,5.777e-02
3.875e-01,6.352e-02
3.925e-01,6.974e-02
3.975e-01,7.645e-02
4.025e-01,8.368e-02
4.075e-01,9.146e-02
4.125e-01,9.982e-02
4.175e-01,1.088e-01
4.225e-01,1.184e-01
4.275e-01,1.287e-01
4.325e-01,1.397e-01
4.375e-01,1.515e-01
4.425e-01,1.640e-01
4.475e-01,1.774e-01
4.525e-01,1.916e-01
4.575e-01,2.067e-01
4.625e-01,2.227e-01
4.675e-01,2.396e-01
4.725e-01,2.576e-01
4.775e-01,2.766e-01
4.825e-01,2.967e-01
4.875e-01,3.179e-01
4.925e-01,3.402e-01
4.975e-01,3.637e-01
5.025e-01,3.885e-01
5.075e-01,4.145e-01
5.125e-01,4.417e-01
5.175e-01,4.703e-01
5.225e-01,5.002e-01
5.275e-01,5.315e-01
5.325e-01,5.642e-01
5.375e-01,5.983e-01
5.425e-01,6.339e-01
5.475e-01,6.709e-01
5.525e-01,7.095e-01
5.575e-01,7.495e-01
5.625e-01,7.910e-01
5.675e-01,8.341e-01
5.725e-01,8.787e-01
5.775e-01,9.249e-01
5.825e-01,9.726e-01
5.875e-01,1.022e+00
5.925e-01,1.073e+00
5.975e-01,1.125e+00
6.025e-01,1.179e+00
6.075e-01,1.234e+00
6.125e-01,1.290e+00
6.175e-01,1.348e+00
6.225e-01,1.408e+00
6.275e-01,1.468e+00
6.325e-01,1.530e+00
6.375e-01,1.593e+00
6.425e-01,1.657e+00
6.475e-01,1.723e+00
6.525e-01,1.789e+00
6.575e-01,1.856e+00
6.625e-01,1.924e+00
6.675e-01,1.992e+00
6.725e-01,2.061e+00
6.775e-01,2.131e+00
6.825e-01,2.200e+00
6.875e-01,2.270e+00
6.925e-01,2.340e+00
6.975e-01,2.409e+00
7.025e-01,2.479e+00
7.075e-01,2.548e+00
7.125e-01,2.616e+00
7.175e-01,2.683e+00
7.225e-01,2.749e+00
7.275e-01,2.814e+00
7.325e-01,2.877e+00
7.375e-01,2.938e+00
7.425e-01,2.998e+00
7.475e-01,3.055e+00
7.525e-01,3.110e+00
7.575e-01,3.162e+00
7.625e-01,3.211e+00
7.675e-01,3.257e+00
7.725e-01,3.299e+00
7.775e-01,3.337e+00
7.825e-01,3.372e+00
7.875e-01,3.402e+00
7.925e-01,3.427e+00
7.975e-01,3.447e+00
8.025e-01,3.463e+00
8.075e-01,3.473e+00
8.125e-01,3.477e+00
8.175e-01,3.475e+00
8.225e-01,3.467e+00
8.275e-01,3.452e+00
8.325e-01,3.431e+00
8.375e-01,3.403e+00
8.425e-01,3.368e+00
8.475e-01,3.326e+00
8.525e-01,3.277e+00
8.575e-01,3.220e+00
8.625e-01,3.155e+00
8.675e-01,3.083e+00
8.725e-01,3.003e+00
8.775e-01,2.916e+00
8.825e-01,2.821e+00
8.875e-01,2.719e+00
8.925e-01,2.610e+00
8.975e-01,2.494e+00
9.025e-01,2.371e+00
9.075e-01,2.242e+00
9.125e-01,2.108e+00
9.175e-01,1.968e+00
9.225e-01,1.825e+00
9.275e-01,1.677e+00
9.325e-01,1.527e+00
9.375e-01,1.375e+00
9.425e-01,1.222e+00
9.475e-01,1.070e+00
9.525e-01,9.202e-01
9.575e-01,7.741e-01
9.625e-01,6.335e-01
9.675e-01,5.005e-01
9.725e-01,3.772e-01
9.775e-01,2.661e-01
9.825e-01,1.700e-01
9.875e-01,9.194e-02
9.925e-01,3.534e-02
9.975e-01,4.301e-03


==> anc/03_results/strong_inf/beta/0_3.csv <==
transmittance,probability_density
1.669e-03,6.345e-01
5.006e-03,1.332e+00
8.344e-03,1.850e+00
1.168e-02,2.274e+00
1.502e-02,2.633e+00
1.836e-02,2.941e+00
2.169e-02,3.208e+00
2.503e-02,3.442e+00
2.837e-02,3.645e+00
3.171e-02,3.823e+00
3.504e-02,3.977e+00
3.838e-02,4.111e+00
4.172e-02,4.227e+00
4.505e-02,4.326e+00
4.839e-02,4.409e+00
5.173e-02,4.479e+00
5.507e-02,4.536e+00
5.840e-02,4.581e+00
6.174e-02,4.616e+00
6.508e-02,4.640e+00
6.842e-02,4.656e+00
7.175e-02,4.664e+00
7.509e-02,4.664e+00
7.843e-02,4.657e+00
8.177e-02,4.643e+00
8.510e-02,4.624e+00
8.844e-02,4.599e+00
9.178e-02,4.569e+00
9.512e-02,4.535e+00
9.845e-02,4.496e+00
1.018e-01,4.454e+00
1.051e-01,4.408e+00
1.085e-01,4.359e+00
1.118e-01,4.307e+00
1.151e-01,4.252e+00
1.185e-01,4.196e+00
1.218e-01,4.137e+00
1.252e-01,4.076e+00
1.285e-01,4.014e+00
1.318e-01,3.950e+00
1.352e-01,3.885e+00
1.385e-01,3.819e+00
1.418e-01,3.752e+00
1.452e-01,3.684e+00
1.485e-01,3.616e+00
1.519e-01,3.547e+00
1.552e-01,3.478e+00
1.585e-01,3.409e+00
1.619e-01,3.339e+00
1.652e-01,3.270e+00
1.685e-01,3.200e+00
1.719e-01,3.131e+00
1.752e-01,3.062e+00
1.786e-01,2.993e+00
1.819e-01,2.925e+00
1.852e-01,2.857e+00
1.886e-01,2.790e+00
1.919e-01,2.723e+00
1.952e-01,2.657e+00
1.986e-01,2.592e+00
2.019e-01,2.527e+00
2.053e-01,2.463e+00
2.086e-01,2.400e+00
2.119e-01,2.337e+00
2.153e-01,2.276e+00
2.186e-01,2.215e+00
2.219e-01,2.156e+00
2.253e-01,2.097e+00
2.286e-01,2.039e+00
2.319e-01,1.982e+00
2.353e-01,1.927e+00
2.386e-01,1.872e+00
2.420e-01,1.818e+00
2.453e-01,1.765e+00
2.486e-01,1.713e+00
2.520e-01,1.662e+00
2.553e-01,1.613e+00
2.586e-01,1.564e+00
2.620e-01,1.516e+00
2.653e-01,1.470e+00
2.687e-01,1.424e+00
2.720e-01,1.379e+00
2.753e-01,1.336e+00
2.787e-01,1.293e+00
2.820e-01,1.251e+00
2.853e-01,1.211e+00
2.887e-01,1.171e+00
2.920e-01,1.132e+00
2.954e-01,1.094e+00
2.987e-01,1.058e+00
3.020e-01,1.022e+00
3.054e-01,9.869e-01
3.087e-01,9.529e-01
3.120e-01,9.198e-01
3.154e-01,8.876e-01
3.187e-01,8.563e-01
3.221e-01,8.259e-01
3.254e-01,7.962e-01
3.287e-01,7.675e-01
3.321e-01,7.395e-01
3.354e-01,7.124e-01
3.387e-01,6.861e-01
3.421e-01,6.605e-01
3.454e-01,6.357e-01
3.488e-01,6.117e-01
3.521e-01,5.884e-01
3.554e-01,5.658e-01
3.588e-01,5.439e-01
3.621e-01,5.227e-01
3.654e-01,5.022e-01
3.688e-01,4.823e-01
3.721e-01,4.631e-01
3.755e-01,4.445e-01
3.788e-01,4.265e-01
3.821e-01,4.092e-01
3.855e-01,3.924e-01
3.888e-01,3.762e-01
3.921e-01,3.605e-01
3.955e-01,3.454e-01
3.988e-01,3.308e-01
4.022e-01,3.167e-01
4.055e-01,3.031e-01
4.088e-01,2.900e-01
4.122e-01,2.774e-01
4.155e-01,2.653e-01
4.188e-01,2.536e-01
4.222e-01,2.423e-01
4.255e-01,2.314e-01
4.289e-01,2.210e-01
4.322e-01,2.110e-01
4.355e-01,2.013e-01
4.389e-01,1.920e-01
4.422e-01,1.831e-01
4.455e-01,1.745e-01
4.489e-01,1.663e-01
4.522e-01,1.584e-01
4.556e-01,1.508e-01
4.589e-01,1.436e-01
4.622e-01,1.366e-01
4.656e-01,1.299e-01
4.689e-01,1.235e-01
4.722e-01,1.174e-01
4.756e-01,1.115e-01
4.789e-01,1.059e-01
4.823e-01,1.005e-01
4.856e-01,9.541e-02
4.889e-01,9.049e-02
4.923e-01,8.580e-02
4.956e-01,8.131e-02
4.989e-01,7.703e-02
5.023e-01,7.294e-02
5.056e-01,6.903e-02
5.090e-01,6.531e-02
5.123e-01,6.177e-02
5.156e-01,5.838e-02
5.190e-01,5.516e-02
5.223e-01,5.210e-02
5.256e-01,4.918e-02
5.290e-01,4.640e-02
5.323e-01,4.376e-02
5.357e-01,4.125e-02
5.390e-01,3.886e-02
5.423e-01,3.660e-02
5.457e-01,3.445e-02
5.490e-01,3.241e-02
5.523e-01,3.047e-02
5.557e-01,2.864e-02
5.590e-01,2.690e-02
5.624e-01,2.525e-02
5.657e-01,2.369e-02
5.690e-01,2.222e-02
5.724e-01,2.083e-02
5.757e-01,1.951e-02
5.790e-01,1.826e-02
5.824e-01,1.709e-02
5.857e-01,1.598e-02
5.891e-01,1.493e-02
5.924e-01,1.395e-02
5.957e-01,1.302e-02
5.991e-01,1.214e-02
6.024e-01,1.132e-02
6.057e-01,1.055e-02
6.091e-01,9.819e-03
6.124e-01,9.136e-03
6.158e-01,8.494e-03
6.191e-01,7.892e-03
6.224e-01,7.327e-03
6.258e-01,6.798e-03
6.291e-01,6.303e-03
6.324e-01,5.839e-03
6.358e-01,5.406e-03
6.391e-01,5.001e-03
6.424e-01,4.622e-03
6.458e-01,4.269e-03
6.491e-01,3.940e-03
6.525e-01,3.633e-03
6.558e-01,3.347e-03
6.591e-01,3.081e-03
6.625e-01,2.834e-03
6.658e-01,2.604e-03


==> anc/03_results/strong_inf/beta/0_31.csv <==
transmittance,probability_density
2.500e-03,3.831e-26
7.500e-03,6.299e-21
1.250e-02,1.668e-18
1.750e-02,6.555e-17
2.250e-02,1.015e-15
2.750e-02,9.022e-15
3.250e-02,5.553e-14
3.750e-02,2.630e-13
4.250e-02,1.024e-12
4.750e-02,3.420e-12
5.250e-02,1.012e-11
5.750e-02,2.708e-11
6.250e-02,6.670e-11
6.750e-02,1.531e-10
7.250e-02,3.311e-10
7.750e-02,6.793e-10
8.250e-02,1.332e-09
8.750e-02,2.507e-09
9.250e-02,4.553e-09
9.750e-02,8.010e-09
1.025e-01,1.369e-08
1.075e-01,2.279e-08
1.125e-01,3.705e-08
1.175e-01,5.895e-08
1.225e-01,9.193e-08
1.275e-01,1.408e-07
1.325e-01,2.120e-07
1.375e-01,3.142e-07
1.425e-01,4.589e-07
1.475e-01,6.614e-07
1.525e-01,9.412e-07
1.575e-01,1.324e-06
1.625e-01,1.841e-06
1.675e-01,2.534e-06
1.725e-01,3.453e-06
1.775e-01,4.663e-06
1.825e-01,6.241e-06
1.875e-01,8.285e-06
1.925e-01,1.091e-05
1.975e-01,1.426e-05
2.025e-01,1.852e-05
2.075e-01,2.387e-05
2.125e-01,3.058e-05
2.175e-01,3.894e-05
2.225e-01,4.928e-05
2.275e-01,6.203e-05
2.325e-01,7.766e-05
2.375e-01,9.672e-05
2.425e-01,1.199e-04
2.475e-01,1.479e-04
2.525e-01,1.816e-04
2.575e-01,2.220e-04
2.625e-01,2.702e-04
2.675e-01,3.276e-04
2.725e-01,3.957e-04
2.775e-01,4.760e-04
2.825e-01,5.706e-04
2.875e-01,6.817e-04
2.925e-01,8.115e-04
2.975e-01,9.629e-04
3.025e-01,1.139e-03
3.075e-01,1.343e-03
3.125e-01,1.579e-03
3.175e-01,1.850e-03
3.225e-01,2.163e-03
3.275e-01,2.521e-03
3.325e-01,2.931e-03
3.375e-01,3.399e-03
3.425e-01,3.931e-03
3.475e-01,4.536e-03
3.525e-01,5.221e-03
3.575e-01,5.995e-03
3.625e-01,6.870e-03
3.675e-01,7.854e-03
3.725e-01,8.960e-03
3.775e-01,1.020e-02
3.825e-01,1.159e-02
3.875e-01,1.314e-02
3.925e-01,1.487e-02
3.975e-01,1.679e-02
4.025e-01,1.893e-02
4.075e-01,2.130e-02
4.125e-01,2.393e-02
4.175e-01,2.683e-02
4.225e-01,3.003e-02
4.275e-01,3.356e-02
4.325e-01,3.744e-02
4.375e-01,4.170e-02
4.425e-01,4.637e-02
4.475e-01,5.149e-02
4.525e-01,5.708e-02
4.575e-01,6.318e-02
4.625e-01,6.983e-02
4.675e-01,7.708e-02
4.725e-01,8.495e-02
4.775e-01,9.349e-02
4.825e-01,1.028e-01
4.875e-01,1.128e-01
4.925e-01,1.236e-01
4.975e-01,1.353e-01
5.025e-01,1.479e-01
5.075e-01,1.615e-01
5.125e-01,1.761e-01
5.175e-01,1.918e-01
5.225e-01,2.086e-01
5.275e-01,2.266e-01
5.325e-01,2.459e-01
5.375e-01,2.665e-01
5.425e-01,2.884e-01
5.475e-01,3.118e-01
5.525e-01,3.368e-01
5.575e-01,3.633e-01
5.625e-01,3.914e-01
5.675e-01,4.213e-01
5.725e-01,4.529e-01
5.775e-01,4.863e-01
5.825e-01,5.216e-01
5.875e-01,5.589e-01
5.925e-01,5.982e-01
5.975e-01,6.396e-01
6.025e-01,6.831e-01
6.075e-01,7.288e-01
6.125e-01,7.767e-01
6.175e-01,8.268e-01
6.225e-01,8.793e-01
6.275e-01,9.341e-01
6.325e-01,9.912e-01
6.375e-01,1.051e+00
6.425e-01,1.113e+00
6.475e-01,1.177e+00
6.525e-01,1.244e+00
6.575e-01,1.313e+00
6.625e-01,1.384e+00
6.675e-01,1.458e+00
6.725e-01,1.534e+00
6.775e-01,1.613e+00
6.825e-01,1.693e+00
6.875e-01,1.776e+00
6.925e-01,1.860e+00
6.975e-01,1.947e+00
7.025e-01,2.035e+00
7.075e-01,2.125e+00
7.125e-01,2.216e+00
7.175e-01,2.308e+00
7.225e-01,2.402e+00
7.275e-01,2.496e+00
7.325e-01,2.591e+00
7.375e-01,2.686e+00
7.425e-01,2.782e+00
7.475e-01,2.877e+00
7.525e-01,2.971e+00
7.575e-01,3.065e+00
7.625e-01,3.157e+00
7.675e-01,3.248e+00
7.725e-01,3.336e+00
7.775e-01,3.422e+00
7.825e-01,3.505e+00
7.875e-01,3.585e+00
7.925e-01,3.661e+00
7.975e-01,3.732e+00
8.025e-01,3.798e+00
8.075e-01,3.859e+00
8.125e-01,3.914e+00
8.175e-01,3.962e+00
8.225e-01,4.003e+00
8.275e-01,4.036e+00
8.325e-01,4.061e+00
8.375e-01,4.077e+00
8.425e-01,4.084e+00
8.475e-01,4.081e+00
8.525e-01,4.067e+00
8.575e-01,4.042e+00
8.625e-01,4.007e+00
8.675e-01,3.959e+00
8.725e-01,3.899e+00
8.775e-01,3.827e+00
8.825e-01,3.741e+00
8.875e-01,3.644e+00
8.925e-01,3.533e+00
8.975e-01,3.409e+00
9.025e-01,3.273e+00
9.075e-01,3.124e+00
9.125e-01,2.964e+00
9.175e-01,2.792e+00
9.225e-01,2.610e+00
9.275e-01,2.418e+00
9.325e-01,2.218e+00
9.375e-01,2.011e+00
9.425e-01,1.800e+00
9.475e-01,1.585e+00
9.525e-01,1.370e+00
9.575e-01,1.158e+00
9.625e-01,9.505e-01
9.675e-01,7.522e-01
9.725e-01,5.668e-01
9.775e-01,3.989e-01
9.825e-01,2.531e-01
9.875e-01,1.351e-01
9.925e-01,5.059e-02
9.975e-01,5.740e-03


==> anc/03_results/strong_inf/beta/0_32.csv <==
transmittance,probability_density
2.500e-03,8.567e-30
7.500e-03,7.129e-24
1.250e-02,4.012e-21
1.750e-02,2.590e-19
2.250e-02,5.808e-18
2.750e-02,6.943e-17
3.250e-02,5.468e-16
3.750e-02,3.198e-15
4.250e-02,1.497e-14
4.750e-02,5.891e-14
5.250e-02,2.019e-13
5.750e-02,6.179e-13
6.250e-02,1.721e-12
6.750e-02,4.426e-12
7.250e-02,1.063e-11
7.750e-02,2.406e-11
8.250e-02,5.170e-11
8.750e-02,1.061e-10
9.250e-02,2.092e-10
9.750e-02,3.976e-10
1.025e-01,7.312e-10
1.075e-01,1.306e-09
1.125e-01,2.269e-09
1.175e-01,3.848e-09
1.225e-01,6.381e-09
1.275e-01,1.036e-08
1.325e-01,1.651e-08
1.375e-01,2.583e-08
1.425e-01,3.976e-08
1.475e-01,6.028e-08
1.525e-01,9.008e-08
1.575e-01,1.328e-07
1.625e-01,1.934e-07
1.675e-01,2.782e-07
1.725e-01,3.958e-07
1.775e-01,5.573e-07
1.825e-01,7.769e-07
1.875e-01,1.073e-06
1.925e-01,1.468e-06
1.975e-01,1.993e-06
2.025e-01,2.683e-06
2.075e-01,3.585e-06
2.125e-01,4.755e-06
2.175e-01,6.263e-06
2.225e-01,8.195e-06
2.275e-01,1.065e-05
2.325e-01,1.377e-05
2.375e-01,1.769e-05
2.425e-01,2.260e-05
2.475e-01,2.871e-05
2.525e-01,3.630e-05
2.575e-01,4.566e-05
2.625e-01,5.717e-05
2.675e-01,7.124e-05
2.725e-01,8.838e-05
2.775e-01,1.092e-04
2.825e-01,1.343e-04
2.875e-01,1.646e-04
2.925e-01,2.009e-04
2.975e-01,2.443e-04
3.025e-01,2.960e-04
3.075e-01,3.575e-04
3.125e-01,4.302e-04
3.175e-01,5.159e-04
3.225e-01,6.168e-04
3.275e-01,7.352e-04
3.325e-01,8.737e-04
3.375e-01,1.035e-03
3.425e-01,1.223e-03
3.475e-01,1.441e-03
3.525e-01,1.693e-03
3.575e-01,1.984e-03
3.625e-01,2.320e-03
3.675e-01,2.705e-03
3.725e-01,3.146e-03
3.775e-01,3.651e-03
3.825e-01,4.228e-03
3.875e-01,4.884e-03
3.925e-01,5.629e-03
3.975e-01,6.474e-03
4.025e-01,7.431e-03
4.075e-01,8.511e-03
4.125e-01,9.729e-03
4.175e-01,1.110e-02
4.225e-01,1.264e-02
4.275e-01,1.436e-02
4.325e-01,1.629e-02
4.375e-01,1.844e-02
4.425e-01,2.085e-02
4.475e-01,2.352e-02
4.525e-01,2.649e-02
4.575e-01,2.979e-02
4.625e-01,3.344e-02
4.675e-01,3.747e-02
4.725e-01,4.193e-02
4.775e-01,4.684e-02
4.825e-01,5.225e-02
4.875e-01,5.819e-02
4.925e-01,6.471e-02
4.975e-01,7.186e-02
5.025e-01,7.967e-02
5.075e-01,8.821e-02
5.125e-01,9.753e-02
5.175e-01,1.077e-01
5.225e-01,1.187e-01
5.275e-01,1.307e-01
5.325e-01,1.437e-01
5.375e-01,1.578e-01
5.425e-01,1.731e-01
5.475e-01,1.895e-01
5.525e-01,2.073e-01
5.575e-01,2.265e-01
5.625e-01,2.471e-01
5.675e-01,2.692e-01
5.725e-01,2.930e-01
5.775e-01,3.185e-01
5.825e-01,3.457e-01
5.875e-01,3.749e-01
5.925e-01,4.060e-01
5.975e-01,4.391e-01
6.025e-01,4.744e-01
6.075e-01,5.120e-01
6.125e-01,5.518e-01
6.175e-01,5.941e-01
6.225e-01,6.388e-01
6.275e-01,6.861e-01
6.325e-01,7.361e-01
6.375e-01,7.888e-01
6.425e-01,8.442e-01
6.475e-01,9.025e-01
6.525e-01,9.638e-01
6.575e-01,1.028e+00
6.625e-01,1.095e+00
6.675e-01,1.165e+00
6.725e-01,1.239e+00
6.775e-01,1.315e+00
6.825e-01,1.394e+00
6.875e-01,1.477e+00
6.925e-01,1.562e+00
6.975e-01,1.651e+00
7.025e-01,1.742e+00
7.075e-01,1.836e+00
7.125e-01,1.933e+00
7.175e-01,2.032e+00
7.225e-01,2.134e+00
7.275e-01,2.238e+00
7.325e-01,2.344e+00
7.375e-01,2.452e+00
7.425e-01,2.561e+00
7.475e-01,2.672e+00
7.525e-01,2.783e+00
7.575e-01,2.896e+00
7.625e-01,3.008e+00
7.675e-01,3.120e+00
7.725e-01,3.232e+00
7.775e-01,3.343e+00
7.825e-01,3.451e+00
7.875e-01,3.558e+00
7.925e-01,3.662e+00
7.975e-01,3.762e+00
8.025e-01,3.859e+00
8.075e-01,3.950e+00
8.125e-01,4.037e+00
8.175e-01,4.117e+00
8.225e-01,4.190e+00
8.275e-01,4.255e+00
8.325e-01,4.312e+00
8.375e-01,4.359e+00
8.425e-01,4.397e+00
8.475e-01,4.423e+00
8.525e-01,4.438e+00
8.575e-01,4.440e+00
8.625e-01,4.428e+00
8.675e-01,4.403e+00
8.725e-01,4.363e+00
8.775e-01,4.308e+00
8.825e-01,4.237e+00
8.875e-01,4.150e+00
8.925e-01,4.046e+00
8.975e-01,3.925e+00
9.025e-01,3.787e+00
9.075e-01,3.633e+00
9.125e-01,3.463e+00
9.175e-01,3.277e+00
9.225e-01,3.076e+00
9.275e-01,2.861e+00
9.325e-01,2.634e+00
9.375e-01,2.396e+00
9.425e-01,2.150e+00
9.475e-01,1.898e+00
9.525e-01,1.643e+00
9.575e-01,1.389e+00
9.625e-01,1.141e+00
9.675e-01,9.018e-01
9.725e-01,6.778e-01
9.775e-01,4.747e-01
9.825e-01,2.989e-01
9.875e-01,1.575e-01
9.925e-01,5.758e-02
9.975e-01,6.152e-03


==> anc/03_results/strong_inf/beta/0_33.csv <==
transmittance,probability_density
2.500e-03,5.309e-34
7.500e-03,2.858e-27
1.250e-02,3.831e-24
1.750e-02,4.380e-22
2.250e-02,1.505e-20
2.750e-02,2.530e-19
3.250e-02,2.645e-18
3.750e-02,1.972e-17
4.250e-02,1.141e-16
4.750e-02,5.425e-16
5.250e-02,2.203e-15
5.750e-02,7.868e-15
6.250e-02,2.524e-14
6.750e-02,7.394e-14
7.250e-02,2.004e-13
7.750e-02,5.079e-13
8.250e-02,1.213e-12
8.750e-02,2.751e-12
9.250e-02,5.958e-12
9.750e-02,1.238e-11
1.025e-01,2.478e-11
1.075e-01,4.795e-11
1.125e-01,8.999e-11
1.175e-01,1.642e-10
1.225e-01,2.922e-10
1.275e-01,5.076e-10
1.325e-01,8.629e-10
1.375e-01,1.438e-09
1.425e-01,2.350e-09
1.475e-01,3.776e-09
1.525e-01,5.969e-09
1.575e-01,9.292e-09
1.625e-01,1.426e-08
1.675e-01,2.159e-08
1.725e-01,3.228e-08
1.775e-01,4.769e-08
1.825e-01,6.966e-08
1.875e-01,1.007e-07
1.925e-01,1.440e-07
1.975e-01,2.041e-07
2.025e-01,2.865e-07
2.075e-01,3.989e-07
2.125e-01,5.506e-07
2.175e-01,7.541e-07
2.225e-01,1.025e-06
2.275e-01,1.383e-06
2.325e-01,1.854e-06
2.375e-01,2.468e-06
2.425e-01,3.265e-06
2.475e-01,4.293e-06
2.525e-01,5.612e-06
2.575e-01,7.295e-06
2.625e-01,9.431e-06
2.675e-01,1.213e-05
2.725e-01,1.552e-05
2.775e-01,1.976e-05
2.825e-01,2.505e-05
2.875e-01,3.161e-05
2.925e-01,3.971e-05
2.975e-01,4.967e-05
3.025e-01,6.188e-05
3.075e-01,7.678e-05
3.125e-01,9.491e-05
3.175e-01,1.169e-04
3.225e-01,1.434e-04
3.275e-01,1.754e-04
3.325e-01,2.137e-04
3.375e-01,2.596e-04
3.425e-01,3.142e-04
3.475e-01,3.793e-04
3.525e-01,4.563e-04
3.575e-01,5.474e-04
3.625e-01,6.548e-04
3.675e-01,7.810e-04
3.725e-01,9.290e-04
3.775e-01,1.102e-03
3.825e-01,1.304e-03
3.875e-01,1.539e-03
3.925e-01,1.812e-03
3.975e-01,2.128e-03
4.025e-01,2.493e-03
4.075e-01,2.914e-03
4.125e-01,3.398e-03
4.175e-01,3.955e-03
4.225e-01,4.592e-03
4.275e-01,5.320e-03
4.325e-01,6.150e-03
4.375e-01,7.096e-03
4.425e-01,8.171e-03
4.475e-01,9.390e-03
4.525e-01,1.077e-02
4.575e-01,1.233e-02
4.625e-01,1.409e-02
4.675e-01,1.607e-02
4.725e-01,1.829e-02
4.775e-01,2.079e-02
4.825e-01,2.359e-02
4.875e-01,2.671e-02
4.925e-01,3.020e-02
4.975e-01,3.409e-02
5.025e-01,3.842e-02
5.075e-01,4.322e-02
5.125e-01,4.855e-02
5.175e-01,5.445e-02
5.225e-01,6.097e-02
5.275e-01,6.817e-02
5.325e-01,7.610e-02
5.375e-01,8.483e-02
5.425e-01,9.442e-02
5.475e-01,1.049e-01
5.525e-01,1.165e-01
5.575e-01,1.291e-01
5.625e-01,1.428e-01
5.675e-01,1.579e-01
5.725e-01,1.742e-01
5.775e-01,1.920e-01
5.825e-01,2.113e-01
5.875e-01,2.323e-01
5.925e-01,2.549e-01
5.975e-01,2.795e-01
6.025e-01,3.059e-01
6.075e-01,3.345e-01
6.125e-01,3.652e-01
6.175e-01,3.982e-01
6.225e-01,4.337e-01
6.275e-01,4.717e-01
6.325e-01,5.123e-01
6.375e-01,5.558e-01
6.425e-01,6.021e-01
6.475e-01,6.515e-01
6.525e-01,7.041e-01
6.575e-01,7.599e-01
6.625e-01,8.191e-01
6.675e-01,8.818e-01
6.725e-01,9.481e-01
6.775e-01,1.018e+00
6.825e-01,1.092e+00
6.875e-01,1.169e+00
6.925e-01,1.250e+00
6.975e-01,1.336e+00
7.025e-01,1.425e+00
7.075e-01,1.518e+00
7.125e-01,1.615e+00
7.175e-01,1.716e+00
7.225e-01,1.821e+00
7.275e-01,1.929e+00
7.325e-01,2.041e+00
7.375e-01,2.157e+00
7.425e-01,2.276e+00
7.475e-01,2.398e+00
7.525e-01,2.522e+00
7.575e-01,2.650e+00
7.625e-01,2.779e+00
7.675e-01,2.910e+00
7.725e-01,3.042e+00
7.775e-01,3.175e+00
7.825e-01,3.309e+00
7.875e-01,3.442e+00
7.925e-01,3.574e+00
7.975e-01,3.704e+00
8.025e-01,3.832e+00
8.075e-01,3.956e+00
8.125e-01,4.077e+00
8.175e-01,4.192e+00
8.225e-01,4.302e+00
8.275e-01,4.404e+00
8.325e-01,4.498e+00
8.375e-01,4.583e+00
8.425e-01,4.658e+00
8.475e-01,4.721e+00
8.525e-01,4.771e+00
8.575e-01,4.808e+00
8.625e-01,4.830e+00
8.675e-01,4.836e+00
8.725e-01,4.824e+00
8.775e-01,4.794e+00
8.825e-01,4.745e+00
8.875e-01,4.676e+00
8.925e-01,4.586e+00
8.975e-01,4.475e+00
9.025e-01,4.342e+00
9.075e-01,4.187e+00
9.125e-01,4.010e+00
9.175e-01,3.812e+00
9.225e-01,3.593e+00
9.275e-01,3.355e+00
9.325e-01,3.100e+00
9.375e-01,2.828e+00
9.425e-01,2.544e+00
9.475e-01,2.250e+00
9.525e-01,1.950e+00
9.575e-01,1.649e+00
9.625e-01,1.352e+00
9.675e-01,1.066e+00
9.725e-01,7.979e-01
9.775e-01,5.548e-01
9.825e-01,3.454e-01
9.875e-01,1.787e-01
9.925e-01,6.328e-02
9.975e-01,6.251e-03


==> anc/03_results/strong_inf/beta/0_34.csv <==
transmittance,probability_density
2.500e-03,5.741e-39
7.500e-03,2.792e-31
1.250e-02,1.041e-27
1.750e-02,2.335e-25
2.250e-02,1.327e-23
2.750e-02,3.332e-22
3.250e-02,4.866e-21
3.750e-02,4.830e-20
4.250e-02,3.591e-19
4.750e-02,2.132e-18
5.250e-02,1.057e-17
5.750e-02,4.529e-17
6.250e-02,1.716e-16
6.750e-02,5.862e-16
7.250e-02,1.833e-15
7.750e-02,5.305e-15
8.250e-02,1.436e-14
8.750e-02,3.661e-14
9.250e-02,8.857e-14
9.750e-02,2.044e-13
1.025e-01,4.519e-13
1.075e-01,9.616e-13
1.125e-01,1.976e-12
1.175e-01,3.932e-12
1.225e-01,7.600e-12
1.275e-01,1.430e-11
1.325e-01,2.624e-11
1.375e-01,4.705e-11
1.425e-01,8.258e-11
1.475e-01,1.421e-10
1.525e-01,2.400e-10
1.575e-01,3.983e-10
1.625e-01,6.503e-10
1.675e-01,1.046e-09
1.725e-01,1.657e-09
1.775e-01,2.591e-09
1.825e-01,3.999e-09
1.875e-01,6.097e-09
1.925e-01,9.189e-09
1.975e-01,1.370e-08
2.025e-01,2.021e-08
2.075e-01,2.952e-08
2.125e-01,4.272e-08
2.175e-01,6.125e-08
2.225e-01,8.708e-08
2.275e-01,1.228e-07
2.325e-01,1.718e-07
2.375e-01,2.385e-07
2.425e-01,3.287e-07
2.475e-01,4.500e-07
2.525e-01,6.119e-07
2.575e-01,8.267e-07
2.625e-01,1.110e-06
2.675e-01,1.481e-06
2.725e-01,1.966e-06
2.775e-01,2.595e-06
2.825e-01,3.406e-06
2.875e-01,4.448e-06
2.925e-01,5.780e-06
2.975e-01,7.475e-06
3.025e-01,9.622e-06
3.075e-01,1.233e-05
3.125e-01,1.573e-05
3.175e-01,1.998e-05
3.225e-01,2.528e-05
3.275e-01,3.186e-05
3.325e-01,3.999e-05
3.375e-01,5.000e-05
3.425e-01,6.230e-05
3.475e-01,7.734e-05
3.525e-01,9.569e-05
3.575e-01,1.180e-04
3.625e-01,1.450e-04
3.675e-01,1.776e-04
3.725e-01,2.169e-04
3.775e-01,2.641e-04
3.825e-01,3.205e-04
3.875e-01,3.880e-04
3.925e-01,4.682e-04
3.975e-01,5.636e-04
4.025e-01,6.764e-04
4.075e-01,8.098e-04
4.125e-01,9.669e-04
4.175e-01,1.152e-03
4.225e-01,1.368e-03
4.275e-01,1.622e-03
4.325e-01,1.917e-03
4.375e-01,2.262e-03
4.425e-01,2.662e-03
4.475e-01,3.126e-03
4.525e-01,3.663e-03
4.575e-01,4.282e-03
4.625e-01,4.996e-03
4.675e-01,5.817e-03
4.725e-01,6.759e-03
4.775e-01,7.837e-03
4.825e-01,9.070e-03
4.875e-01,1.048e-02
4.925e-01,1.208e-02
4.975e-01,1.390e-02
5.025e-01,1.596e-02
5.075e-01,1.830e-02
5.125e-01,2.094e-02
5.175e-01,2.392e-02
5.225e-01,2.728e-02
5.275e-01,3.105e-02
5.325e-01,3.529e-02
5.375e-01,4.004e-02
5.425e-01,4.535e-02
5.475e-01,5.128e-02
5.525e-01,5.789e-02
5.575e-01,6.526e-02
5.625e-01,7.344e-02
5.675e-01,8.251e-02
5.725e-01,9.257e-02
5.775e-01,1.037e-01
5.825e-01,1.160e-01
5.875e-01,1.295e-01
5.925e-01,1.444e-01
5.975e-01,1.608e-01
6.025e-01,1.787e-01
6.075e-01,1.984e-01
6.125e-01,2.200e-01
6.175e-01,2.435e-01
6.225e-01,2.691e-01
6.275e-01,2.970e-01
6.325e-01,3.273e-01
6.375e-01,3.603e-01
6.425e-01,3.959e-01
6.475e-01,4.345e-01
6.525e-01,4.761e-01
6.575e-01,5.210e-01
6.625e-01,5.694e-01
6.675e-01,6.213e-01
6.725e-01,6.770e-01
6.775e-01,7.367e-01
6.825e-01,8.004e-01
6.875e-01,8.685e-01
6.925e-01,9.410e-01
6.975e-01,1.018e+00
7.025e-01,1.100e+00
7.075e-01,1.186e+00
7.125e-01,1.278e+00
7.175e-01,1.375e+00
7.225e-01,1.476e+00
7.275e-01,1.583e+00
7.325e-01,1.695e+00
7.375e-01,1.812e+00
7.425e-01,1.934e+00
7.475e-01,2.061e+00
7.525e-01,2.193e+00
7.575e-01,2.330e+00
7.625e-01,2.471e+00
7.675e-01,2.615e+00
7.725e-01,2.764e+00
7.775e-01,2.916e+00
7.825e-01,3.071e+00
7.875e-01,3.228e+00
7.925e-01,3.386e+00
7.975e-01,3.545e+00
8.025e-01,3.704e+00
8.075e-01,3.863e+00
8.125e-01,4.019e+00
8.175e-01,4.173e+00
8.225e-01,4.322e+00
8.275e-01,4.466e+00
8.325e-01,4.603e+00
8.375e-01,4.732e+00
8.425e-01,4.852e+00
8.475e-01,4.960e+00
8.525e-01,5.055e+00
8.575e-01,5.136e+00
8.625e-01,5.201e+00
8.675e-01,5.248e+00
8.725e-01,5.276e+00
8.775e-01,5.282e+00
8.825e-01,5.265e+00
8.875e-01,5.225e+00
8.925e-01,5.158e+00
8.975e-01,5.065e+00
9.025e-01,4.945e+00
9.075e-01,4.796e+00
9.125e-01,4.618e+00
9.175e-01,4.412e+00
9.225e-01,4.178e+00
9.275e-01,3.918e+00
9.325e-01,3.632e+00
9.375e-01,3.323e+00
9.425e-01,2.996e+00
9.475e-01,2.653e+00
9.525e-01,2.300e+00
9.575e-01,1.944e+00
9.625e-01,1.591e+00
9.675e-01,1.249e+00
9.725e-01,9.286e-01
9.775e-01,6.392e-01
9.825e-01,3.920e-01
9.875e-01,1.980e-01
9.925e-01,6.726e-02
9.975e-01,6.005e-03


==> anc/03_results/strong_inf/beta/0_35.csv <==
transmittance,probability_density
1.810e-03,1.493e-01
5.429e-03,4.266e-01
9.048e-03,6.853e-01
1.267e-02,9.278e-01
1.629e-02,1.156e+00
1.990e-02,1.370e+00
2.352e-02,1.570e+00
2.714e-02,1.759e+00
3.076e-02,1.935e+00
3.438e-02,2.100e+00
3.800e-02,2.254e+00
4.162e-02,2.398e+00
4.524e-02,2.531e+00
4.886e-02,2.655e+00
5.248e-02,2.770e+00
5.609e-02,2.876e+00
5.971e-02,2.974e+00
6.333e-02,3.063e+00
6.695e-02,3.145e+00
7.057e-02,3.220e+00
7.419e-02,3.287e+00
7.781e-02,3.348e+00
8.143e-02,3.402e+00
8.505e-02,3.449e+00
8.867e-02,3.491e+00
9.228e-02,3.528e+00
9.590e-02,3.559e+00
9.952e-02,3.584e+00
1.031e-01,3.605e+00
1.068e-01,3.621e+00
1.104e-01,3.633e+00
1.140e-01,3.640e+00
1.176e-01,3.644e+00
1.212e-01,3.643e+00
1.249e-01,3.639e+00
1.285e-01,3.632e+00
1.321e-01,3.621e+00
1.357e-01,3.607e+00
1.393e-01,3.591e+00
1.430e-01,3.571e+00
1.466e-01,3.549e+00
1.502e-01,3.525e+00
1.538e-01,3.498e+00
1.574e-01,3.469e+00
1.610e-01,3.438e+00
1.647e-01,3.405e+00
1.683e-01,3.371e+00
1.719e-01,3.335e+00
1.755e-01,3.297e+00
1.791e-01,3.258e+00
1.828e-01,3.218e+00
1.864e-01,3.176e+00
1.900e-01,3.134e+00
1.936e-01,3.090e+00
1.972e-01,3.046e+00
2.009e-01,3.001e+00
2.045e-01,2.955e+00
2.081e-01,2.908e+00
2.117e-01,2.861e+00
2.153e-01,2.814e+00
2.189e-01,2.766e+00
2.226e-01,2.717e+00
2.262e-01,2.669e+00
2.298e-01,2.620e+00
2.334e-01,2.571e+00
2.370e-01,2.522e+00
2.407e-01,2.473e+00
2.443e-01,2.424e+00
2.479e-01,2.375e+00
2.515e-01,2.326e+00
2.551e-01,2.278e+00
2.588e-01,2.229e+00
2.624e-01,2.181e+00
2.660e-01,2.133e+00
2.696e-01,2.085e+00
2.732e-01,2.038e+00
2.769e-01,1.991e+00
2.805e-01,1.945e+00
2.841e-01,1.899e+00
2.877e-01,1.853e+00
2.913e-01,1.808e+00
2.949e-01,1.763e+00
2.986e-01,1.719e+00
3.022e-01,1.675e+00
3.058e-01,1.632e+00
3.094e-01,1.590e+00
3.130e-01,1.548e+00
3.167e-01,1.507e+00
3.203e-01,1.466e+00
3.239e-01,1.426e+00
3.275e-01,1.386e+00
3.311e-01,1.348e+00
3.348e-01,1.310e+00
3.384e-01,1.272e+00
3.420e-01,1.235e+00
3.456e-01,1.199e+00
3.492e-01,1.164e+00
3.529e-01,1.129e+00
3.565e-01,1.095e+00
3.601e-01,1.062e+00
3.637e-01,1.029e+00
3.673e-01,9.967e-01
3.709e-01,9.654e-01
3.746e-01,9.347e-01
3.782e-01,9.046e-01
3.818e-01,8.753e-01
3.854e-01,8.466e-01
3.890e-01,8.186e-01
3.927e-01,7.912e-01
3.963e-01,7.645e-01
3.999e-01,7.384e-01
4.035e-01,7.130e-01
4.071e-01,6.882e-01
4.108e-01,6.641e-01
4.144e-01,6.406e-01
4.180e-01,6.177e-01
4.216e-01,5.954e-01
4.252e-01,5.737e-01
4.289e-01,5.525e-01
4.325e-01,5.320e-01
4.361e-01,5.121e-01
4.397e-01,4.927e-01
4.433e-01,4.739e-01
4.469e-01,4.556e-01
4.506e-01,4.379e-01
4.542e-01,4.207e-01
4.578e-01,4.040e-01
4.614e-01,3.878e-01
4.650e-01,3.722e-01
4.687e-01,3.570e-01
4.723e-01,3.423e-01
4.759e-01,3.281e-01
4.795e-01,3.143e-01
4.831e-01,3.011e-01
4.868e-01,2.882e-01
4.904e-01,2.758e-01
4.940e-01,2.638e-01
4.976e-01,2.522e-01
5.012e-01,2.410e-01
5.049e-01,2.303e-01
5.085e-01,2.199e-01
5.121e-01,2.099e-01
5.157e-01,2.002e-01
5.193e-01,1.909e-01
5.229e-01,1.820e-01
5.266e-01,1.734e-01
5.302e-01,1.651e-01
5.338e-01,1.571e-01
5.374e-01,1.495e-01
5.410e-01,1.421e-01
5.447e-01,1.351e-01
5.483e-01,1.283e-01
5.519e-01,1.218e-01
5.555e-01,1.156e-01
5.591e-01,1.097e-01
5.628e-01,1.040e-01
5.664e-01,9.850e-02
5.700e-01,9.327e-02
5.736e-01,8.827e-02
5.772e-01,8.350e-02
5.808e-01,7.893e-02
5.845e-01,7.458e-02
5.881e-01,7.042e-02
5.917e-01,6.645e-02
5.953e-01,6.267e-02
5.989e-01,5.907e-02
6.026e-01,5.564e-02
6.062e-01,5.238e-02
6.098e-01,4.927e-02
6.134e-01,4.632e-02
6.170e-01,4.352e-02
6.207e-01,4.086e-02
6.243e-01,3.833e-02
6.279e-01,3.594e-02
6.315e-01,3.367e-02
6.351e-01,3.152e-02
6.388e-01,2.949e-02
6.424e-01,2.756e-02
6.460e-01,2.574e-02
6.496e-01,2.403e-02
6.532e-01,2.241e-02
6.568e-01,2.088e-02
6.605e-01,1.944e-02
6.641e-01,1.808e-02
6.677e-01,1.681e-02
6.713e-01,1.561e-02
6.749e-01,1.448e-02
6.786e-01,1.342e-02
6.822e-01,1.243e-02
6.858e-01,1.150e-02
6.894e-01,1.062e-02
6.930e-01,9.809e-03
6.967e-01,9.047e-03
7.003e-01,8.336e-03
7.039e-01,7.672e-03
7.075e-01,7.053e-03
7.111e-01,6.476e-03
7.148e-01,5.940e-03
7.184e-01,5.442e-03
7.220e-01,4.979e-03


==> anc/03_results/strong_inf/beta/0_36.csv <==
transmittance,probability_density
2.500e-03,2.228e-51
7.500e-03,2.619e-41
1.250e-02,1.252e-36
1.750e-02,1.506e-33
2.250e-02,3.000e-31
2.750e-02,2.050e-29
3.250e-02,6.891e-28
3.750e-02,1.396e-26
4.250e-02,1.937e-25
4.750e-02,2.002e-24
5.250e-02,1.635e-23
5.750e-02,1.102e-22
6.250e-02,6.324e-22
6.750e-02,3.169e-21
7.250e-02,1.414e-20
7.750e-02,5.702e-20
8.250e-02,2.106e-19
8.750e-02,7.196e-19
9.250e-02,2.295e-18
9.750e-02,6.877e-18
1.025e-01,1.950e-17
1.075e-01,5.256e-17
1.125e-01,1.353e-16
1.175e-01,3.342e-16
1.225e-01,7.942e-16
1.275e-01,1.822e-15
1.325e-01,4.046e-15
1.375e-01,8.716e-15
1.425e-01,1.826e-14
1.475e-01,3.727e-14
1.525e-01,7.424e-14
1.575e-01,1.445e-13
1.625e-01,2.755e-13
1.675e-01,5.145e-13
1.725e-01,9.430e-13
1.775e-01,1.698e-12
1.825e-01,3.006e-12
1.875e-01,5.237e-12
1.925e-01,8.988e-12
1.975e-01,1.521e-11
2.025e-01,2.538e-11
2.075e-01,4.180e-11
2.125e-01,6.801e-11
2.175e-01,1.094e-10
2.225e-01,1.739e-10
2.275e-01,2.735e-10
2.325e-01,4.258e-10
2.375e-01,6.564e-10
2.425e-01,1.002e-09
2.475e-01,1.517e-09
2.525e-01,2.275e-09
2.575e-01,3.384e-09
2.625e-01,4.993e-09
2.675e-01,7.310e-09
2.725e-01,1.062e-08
2.775e-01,1.532e-08
2.825e-01,2.195e-08
2.875e-01,3.124e-08
2.925e-01,4.416e-08
2.975e-01,6.204e-08
3.025e-01,8.663e-08
3.075e-01,1.203e-07
3.125e-01,1.660e-07
3.175e-01,2.278e-07
3.225e-01,3.110e-07
3.275e-01,4.224e-07
3.325e-01,5.708e-07
3.375e-01,7.675e-07
3.425e-01,1.027e-06
3.475e-01,1.368e-06
3.525e-01,1.814e-06
3.575e-01,2.395e-06
3.625e-01,3.149e-06
3.675e-01,4.122e-06
3.725e-01,5.374e-06
3.775e-01,6.978e-06
3.825e-01,9.027e-06
3.875e-01,1.163e-05
3.925e-01,1.494e-05
3.975e-01,1.911e-05
4.025e-01,2.436e-05
4.075e-01,3.095e-05
4.125e-01,3.919e-05
4.175e-01,4.946e-05
4.225e-01,6.223e-05
4.275e-01,7.804e-05
4.325e-01,9.756e-05
4.375e-01,1.216e-04
4.425e-01,1.511e-04
4.475e-01,1.873e-04
4.525e-01,2.314e-04
4.575e-01,2.851e-04
4.625e-01,3.504e-04
4.675e-01,4.294e-04
4.725e-01,5.248e-04
4.775e-01,6.399e-04
4.825e-01,7.781e-04
4.875e-01,9.438e-04
4.925e-01,1.142e-03
4.975e-01,1.379e-03
5.025e-01,1.660e-03
5.075e-01,1.994e-03
5.125e-01,2.390e-03
5.175e-01,2.859e-03
5.225e-01,3.411e-03
5.275e-01,4.061e-03
5.325e-01,4.824e-03
5.375e-01,5.719e-03
5.425e-01,6.765e-03
5.475e-01,7.985e-03
5.525e-01,9.406e-03
5.575e-01,1.106e-02
5.625e-01,1.297e-02
5.675e-01,1.519e-02
5.725e-01,1.775e-02
5.775e-01,2.070e-02
5.825e-01,2.410e-02
5.875e-01,2.799e-02
5.925e-01,3.246e-02
5.975e-01,3.757e-02
6.025e-01,4.340e-02
6.075e-01,5.004e-02
6.125e-01,5.760e-02
6.175e-01,6.617e-02
6.225e-01,7.588e-02
6.275e-01,8.686e-02
6.325e-01,9.925e-02
6.375e-01,1.132e-01
6.425e-01,1.289e-01
6.475e-01,1.465e-01
6.525e-01,1.662e-01
6.575e-01,1.882e-01
6.625e-01,2.128e-01
6.675e-01,2.401e-01
6.725e-01,2.705e-01
6.775e-01,3.042e-01
6.825e-01,3.415e-01
6.875e-01,3.827e-01
6.925e-01,4.281e-01
6.975e-01,4.781e-01
7.025e-01,5.329e-01
7.075e-01,5.930e-01
7.125e-01,6.586e-01
7.175e-01,7.302e-01
7.225e-01,8.081e-01
7.275e-01,8.926e-01
7.325e-01,9.842e-01
7.375e-01,1.083e+00
7.425e-01,1.190e+00
7.475e-01,1.305e+00
7.525e-01,1.427e+00
7.575e-01,1.559e+00
7.625e-01,1.699e+00
7.675e-01,1.848e+00
7.725e-01,2.006e+00
7.775e-01,2.173e+00
7.825e-01,2.348e+00
7.875e-01,2.533e+00
7.925e-01,2.725e+00
7.975e-01,2.926e+00
8.025e-01,3.133e+00
8.075e-01,3.348e+00
8.125e-01,3.567e+00
8.175e-01,3.792e+00
8.225e-01,4.020e+00
8.275e-01,4.249e+00
8.325e-01,4.479e+00
8.375e-01,4.706e+00
8.425e-01,4.930e+00
8.475e-01,5.148e+00
8.525e-01,5.356e+00
8.575e-01,5.552e+00
8.625e-01,5.734e+00
8.675e-01,5.898e+00
8.725e-01,6.040e+00
8.775e-01,6.157e+00
8.825e-01,6.246e+00
8.875e-01,6.302e+00
8.925e-01,6.323e+00
8.975e-01,6.306e+00
9.025e-01,6.246e+00
9.075e-01,6.142e+00
9.125e-01,5.991e+00
9.175e-01,5.791e+00
9.225e-01,5.543e+00
9.275e-01,5.247e+00
9.325e-01,4.903e+00
9.375e-01,4.516e+00
9.425e-01,4.090e+00
9.475e-01,3.631e+00
9.525e-01,3.148e+00
9.575e-01,2.652e+00
9.625e-01,2.155e+00
9.675e-01,1.673e+00
9.725e-01,1.221e+00
9.775e-01,8.180e-01
9.825e-01,4.816e-01
9.875e-01,2.284e-01
9.925e-01,6.956e-02
9.975e-01,4.769e-03


==> anc/03_results/strong_inf/beta/0_37.csv <==
transmittance,probability_density
1.067e-01,8.477e-20
1.112e-01,2.269e-19
1.156e-01,5.838e-19
1.201e-01,1.448e-18
1.246e-01,3.473e-18
1.291e-01,8.072e-18
1.336e-01,1.822e-17
1.380e-01,4.000e-17
1.425e-01,8.562e-17
1.470e-01,1.789e-16
1.515e-01,3.655e-16
1.559e-01,7.309e-16
1.604e-01,1.432e-15
1.649e-01,2.755e-15
1.694e-01,5.203e-15
1.739e-01,9.661e-15
1.783e-01,1.765e-14
1.828e-01,3.175e-14
1.873e-01,5.630e-14
1.918e-01,9.843e-14
1.962e-01,1.698e-13
2.007e-01,2.893e-13
2.052e-01,4.868e-13
2.097e-01,8.096e-13
2.142e-01,1.332e-12
2.186e-01,2.167e-12
2.231e-01,3.491e-12
2.276e-01,5.567e-12
2.321e-01,8.795e-12
2.365e-01,1.377e-11
2.410e-01,2.136e-11
2.455e-01,3.287e-11
2.500e-01,5.017e-11
2.545e-01,7.596e-11
2.589e-01,1.141e-10
2.634e-01,1.703e-10
2.679e-01,2.522e-10
2.724e-01,3.709e-10
2.768e-01,5.419e-10
2.813e-01,7.867e-10
2.858e-01,1.135e-09
2.903e-01,1.628e-09
2.948e-01,2.320e-09
2.992e-01,3.288e-09
3.037e-01,4.635e-09
3.082e-01,6.499e-09
3.127e-01,9.063e-09
3.171e-01,1.258e-08
3.216e-01,1.736e-08
3.261e-01,2.386e-08
3.306e-01,3.263e-08
3.351e-01,4.442e-08
3.395e-01,6.021e-08
3.440e-01,8.124e-08
3.485e-01,1.092e-07
3.530e-01,1.461e-07
3.574e-01,1.947e-07
3.619e-01,2.585e-07
3.664e-01,3.418e-07
3.709e-01,4.504e-07
3.754e-01,5.912e-07
3.798e-01,7.732e-07
3.843e-01,1.008e-06
3.888e-01,1.309e-06
3.933e-01,1.695e-06
3.977e-01,2.186e-06
4.022e-01,2.812e-06
4.067e-01,3.605e-06
4.112e-01,4.608e-06
4.157e-01,5.871e-06
4.201e-01,7.459e-06
4.246e-01,9.448e-06
4.291e-01,1.193e-05
4.336e-01,1.503e-05
4.380e-01,1.888e-05
4.425e-01,2.365e-05
4.470e-01,2.955e-05
4.515e-01,3.682e-05
4.560e-01,4.576e-05
4.604e-01,5.673e-05
4.649e-01,7.016e-05
4.694e-01,8.656e-05
4.739e-01,1.065e-04
4.783e-01,1.308e-04
4.828e-01,1.602e-04
4.873e-01,1.958e-04
4.918e-01,2.388e-04
4.963e-01,2.905e-04
5.007e-01,3.527e-04
5.052e-01,4.272e-04
5.097e-01,5.165e-04
5.142e-01,6.230e-04
5.186e-01,7.500e-04
5.231e-01,9.010e-04
5.276e-01,1.080e-03
5.321e-01,1.292e-03
5.366e-01,1.543e-03
5.410e-01,1.840e-03
5.455e-01,2.188e-03
5.500e-01,2.598e-03
5.545e-01,3.079e-03
5.589e-01,3.642e-03
5.634e-01,4.301e-03
5.679e-01,5.069e-03
5.724e-01,5.963e-03
5.769e-01,7.003e-03
5.813e-01,8.209e-03
5.858e-01,9.607e-03
5.903e-01,1.122e-02
5.948e-01,1.309e-02
5.992e-01,1.524e-02
6.037e-01,1.771e-02
6.082e-01,2.055e-02
6.127e-01,2.380e-02
6.172e-01,2.753e-02
6.216e-01,3.178e-02
6.261e-01,3.663e-02
6.306e-01,4.216e-02
6.351e-01,4.843e-02
6.395e-01,5.556e-02
6.440e-01,6.362e-02
6.485e-01,7.275e-02
6.530e-01,8.304e-02
6.575e-01,9.465e-02
6.619e-01,1.077e-01
6.664e-01,1.224e-01
6.709e-01,1.388e-01
6.754e-01,1.572e-01
6.798e-01,1.778e-01
6.843e-01,2.007e-01
6.888e-01,2.262e-01
6.933e-01,2.546e-01
6.978e-01,2.860e-01
7.022e-01,3.209e-01
7.067e-01,3.594e-01
7.112e-01,4.019e-01
7.157e-01,4.487e-01
7.201e-01,5.001e-01
7.246e-01,5.565e-01
7.291e-01,6.182e-01
7.336e-01,6.857e-01
7.381e-01,7.593e-01
7.425e-01,8.393e-01
7.470e-01,9.262e-01
7.515e-01,1.020e+00
7.560e-01,1.122e+00
7.604e-01,1.232e+00
7.649e-01,1.350e+00
7.694e-01,1.477e+00
7.739e-01,1.612e+00
7.784e-01,1.757e+00
7.828e-01,1.911e+00
7.873e-01,2.075e+00
7.918e-01,2.248e+00
7.963e-01,2.431e+00
8.007e-01,2.623e+00
8.052e-01,2.824e+00
8.097e-01,3.034e+00
8.142e-01,3.252e+00
8.187e-01,3.478e+00
8.231e-01,3.711e+00
8.276e-01,3.950e+00
8.321e-01,4.194e+00
8.366e-01,4.441e+00
8.410e-01,4.690e+00
8.455e-01,4.938e+00
8.500e-01,5.185e+00
8.545e-01,5.426e+00
8.590e-01,5.661e+00
8.634e-01,5.887e+00
8.679e-01,6.099e+00
8.724e-01,6.295e+00
8.769e-01,6.472e+00
8.813e-01,6.626e+00
8.858e-01,6.753e+00
8.903e-01,6.850e+00
8.948e-01,6.913e+00
8.993e-01,6.938e+00
9.037e-01,6.922e+00
9.082e-01,6.861e+00
9.127e-01,6.753e+00
9.172e-01,6.596e+00
9.216e-01,6.388e+00
9.261e-01,6.129e+00
9.306e-01,5.819e+00
9.351e-01,5.459e+00
9.396e-01,5.053e+00
9.440e-01,4.606e+00
9.485e-01,4.124e+00
9.530e-01,3.615e+00
9.575e-01,3.090e+00
9.619e-01,2.562e+00
9.664e-01,2.044e+00
9.709e-01,1.553e+00
9.754e-01,1.106e+00
9.799e-01,7.182e-01
9.843e-01,4.066e-01
9.888e-01,1.828e-01
9.933e-01,5.124e-02
9.978e-01,2.930e-03


==> anc/03_results/strong_inf/beta/0_38.csv <==
transmittance,probability_density
1.244e-01,3.642e-21
1.288e-01,9.472e-21
1.332e-01,2.385e-20
1.375e-01,5.823e-20
1.419e-01,1.382e-19
1.463e-01,3.192e-19
1.507e-01,7.191e-19
1.551e-01,1.582e-18
1.595e-01,3.402e-18
1.639e-01,7.162e-18
1.683e-01,1.478e-17
1.727e-01,2.991e-17
1.770e-01,5.946e-17
1.814e-01,1.162e-16
1.858e-01,2.233e-16
1.902e-01,4.224e-16
1.946e-01,7.873e-16
1.990e-01,1.446e-15
2.034e-01,2.621e-15
2.078e-01,4.688e-15
2.122e-01,8.281e-15
2.165e-01,1.445e-14
2.209e-01,2.493e-14
2.253e-01,4.252e-14
2.297e-01,7.176e-14
2.341e-01,1.199e-13
2.385e-01,1.982e-13
2.429e-01,3.247e-13
2.473e-01,5.271e-13
2.517e-01,8.479e-13
2.560e-01,1.352e-12
2.604e-01,2.139e-12
2.648e-01,3.355e-12
2.692e-01,5.224e-12
2.736e-01,8.071e-12
2.780e-01,1.238e-11
2.824e-01,1.885e-11
2.868e-01,2.852e-11
2.912e-01,4.284e-11
2.956e-01,6.396e-11
2.999e-01,9.488e-11
3.043e-01,1.399e-10
3.087e-01,2.050e-10
3.131e-01,2.988e-10
3.175e-01,4.330e-10
3.219e-01,6.240e-10
3.263e-01,8.946e-10
3.307e-01,1.276e-09
3.351e-01,1.810e-09
3.394e-01,2.556e-09
3.438e-01,3.592e-09
3.482e-01,5.023e-09
3.526e-01,6.994e-09
3.570e-01,9.693e-09
3.614e-01,1.338e-08
3.658e-01,1.838e-08
3.702e-01,2.515e-08
3.746e-01,3.428e-08
3.789e-01,4.653e-08
3.833e-01,6.291e-08
3.877e-01,8.474e-08
3.921e-01,1.137e-07
3.965e-01,1.520e-07
4.009e-01,2.026e-07
4.053e-01,2.689e-07
4.097e-01,3.558e-07
4.141e-01,4.692e-07
4.184e-01,6.166e-07
4.228e-01,8.077e-07
4.272e-01,1.055e-06
4.316e-01,1.373e-06
4.360e-01,1.782e-06
4.404e-01,2.305e-06
4.448e-01,2.974e-06
4.492e-01,3.825e-06
4.536e-01,4.907e-06
4.579e-01,6.276e-06
4.623e-01,8.004e-06
4.667e-01,1.018e-05
4.711e-01,1.292e-05
4.755e-01,1.634e-05
4.799e-01,2.063e-05
4.843e-01,2.597e-05
4.887e-01,3.261e-05
4.931e-01,4.084e-05
4.974e-01,5.103e-05
5.018e-01,6.361e-05
5.062e-01,7.911e-05
5.106e-01,9.815e-05
5.150e-01,1.215e-04
5.194e-01,1.501e-04
5.238e-01,1.849e-04
5.282e-01,2.273e-04
5.326e-01,2.789e-04
5.370e-01,3.415e-04
5.413e-01,4.171e-04
5.457e-01,5.085e-04
5.501e-01,6.186e-04
5.545e-01,7.510e-04
5.589e-01,9.099e-04
5.633e-01,1.100e-03
5.677e-01,1.328e-03
5.721e-01,1.599e-03
5.765e-01,1.922e-03
5.808e-01,2.305e-03
5.852e-01,2.761e-03
5.896e-01,3.299e-03
5.940e-01,3.935e-03
5.984e-01,4.685e-03
6.028e-01,5.568e-03
6.072e-01,6.605e-03
6.116e-01,7.821e-03
6.160e-01,9.244e-03
6.203e-01,1.091e-02
6.247e-01,1.284e-02
6.291e-01,1.510e-02
6.335e-01,1.772e-02
6.379e-01,2.076e-02
6.423e-01,2.427e-02
6.467e-01,2.834e-02
6.511e-01,3.302e-02
6.555e-01,3.842e-02
6.598e-01,4.461e-02
6.642e-01,5.172e-02
6.686e-01,5.986e-02
6.730e-01,6.916e-02
6.774e-01,7.977e-02
6.818e-01,9.185e-02
6.862e-01,1.056e-01
6.906e-01,1.211e-01
6.950e-01,1.388e-01
6.993e-01,1.587e-01
7.037e-01,1.812e-01
7.081e-01,2.064e-01
7.125e-01,2.349e-01
7.169e-01,2.667e-01
7.213e-01,3.024e-01
7.257e-01,3.422e-01
7.301e-01,3.866e-01
7.345e-01,4.359e-01
7.388e-01,4.907e-01
7.432e-01,5.514e-01
7.476e-01,6.185e-01
7.520e-01,6.924e-01
7.564e-01,7.737e-01
7.608e-01,8.629e-01
7.652e-01,9.606e-01
7.696e-01,1.067e+00
7.740e-01,1.184e+00
7.784e-01,1.310e+00
7.827e-01,1.447e+00
7.871e-01,1.594e+00
7.915e-01,1.754e+00
7.959e-01,1.924e+00
8.003e-01,2.107e+00
8.047e-01,2.303e+00
8.091e-01,2.510e+00
8.135e-01,2.730e+00
8.179e-01,2.962e+00
8.222e-01,3.205e+00
8.266e-01,3.460e+00
8.310e-01,3.725e+00
8.354e-01,3.999e+00
8.398e-01,4.282e+00
8.442e-01,4.571e+00
8.486e-01,4.864e+00
8.530e-01,5.160e+00
8.574e-01,5.455e+00
8.617e-01,5.748e+00
8.661e-01,6.034e+00
8.705e-01,6.310e+00
8.749e-01,6.572e+00
8.793e-01,6.816e+00
8.837e-01,7.037e+00
8.881e-01,7.230e+00
8.925e-01,7.390e+00
8.969e-01,7.512e+00
9.012e-01,7.591e+00
9.056e-01,7.622e+00
9.100e-01,7.600e+00
9.144e-01,7.521e+00
9.188e-01,7.382e+00
9.232e-01,7.179e+00
9.276e-01,6.912e+00
9.320e-01,6.580e+00
9.364e-01,6.184e+00
9.407e-01,5.729e+00
9.451e-01,5.220e+00
9.495e-01,4.666e+00
9.539e-01,4.077e+00
9.583e-01,3.468e+00
9.627e-01,2.854e+00
9.671e-01,2.255e+00
9.715e-01,1.690e+00
9.759e-01,1.181e+00
9.802e-01,7.480e-01
9.846e-01,4.089e-01
9.890e-01,1.745e-01
9.934e-01,4.488e-02
9.978e-01,2.097e-03


==> anc/03_results/strong_inf/beta/0_39.csv <==
transmittance,probability_density
1.430e-01,1.015e-22
1.473e-01,2.602e-22
1.516e-01,6.487e-22
1.559e-01,1.576e-21
1.601e-01,3.734e-21
1.644e-01,8.644e-21
1.687e-01,1.957e-20
1.730e-01,4.340e-20
1.773e-01,9.432e-20
1.816e-01,2.011e-19
1.859e-01,4.211e-19
1.902e-01,8.666e-19
1.945e-01,1.754e-18
1.988e-01,3.494e-18
2.031e-01,6.857e-18
2.074e-01,1.326e-17
2.117e-01,2.529e-17
2.160e-01,4.758e-17
2.203e-01,8.839e-17
2.246e-01,1.622e-16
2.289e-01,2.940e-16
2.332e-01,5.269e-16
2.375e-01,9.340e-16
2.418e-01,1.638e-15
2.461e-01,2.843e-15
2.504e-01,4.886e-15
2.547e-01,8.316e-15
2.590e-01,1.402e-14
2.633e-01,2.344e-14
2.675e-01,3.883e-14
2.718e-01,6.378e-14
2.761e-01,1.039e-13
2.804e-01,1.680e-13
2.847e-01,2.695e-13
2.890e-01,4.291e-13
2.933e-01,6.783e-13
2.976e-01,1.065e-12
3.019e-01,1.660e-12
3.062e-01,2.570e-12
3.105e-01,3.954e-12
3.148e-01,6.045e-12
3.191e-01,9.185e-12
3.234e-01,1.387e-11
3.277e-01,2.083e-11
3.320e-01,3.110e-11
3.363e-01,4.619e-11
3.406e-01,6.821e-11
3.449e-01,1.002e-10
3.492e-01,1.465e-10
3.535e-01,2.130e-10
3.578e-01,3.082e-10
3.621e-01,4.439e-10
3.664e-01,6.363e-10
3.706e-01,9.079e-10
3.749e-01,1.290e-09
3.792e-01,1.824e-09
3.835e-01,2.568e-09
3.878e-01,3.602e-09
3.921e-01,5.030e-09
3.964e-01,6.996e-09
4.007e-01,9.692e-09
4.050e-01,1.338e-08
4.093e-01,1.839e-08
4.136e-01,2.519e-08
4.179e-01,3.437e-08
4.222e-01,4.674e-08
4.265e-01,6.334e-08
4.308e-01,8.553e-08
4.351e-01,1.151e-07
4.394e-01,1.544e-07
4.437e-01,2.064e-07
4.480e-01,2.751e-07
4.523e-01,3.654e-07
4.566e-01,4.839e-07
4.609e-01,6.389e-07
4.652e-01,8.410e-07
4.695e-01,1.104e-06
4.738e-01,1.444e-06
4.780e-01,1.885e-06
4.823e-01,2.452e-06
4.866e-01,3.182e-06
4.909e-01,4.118e-06
4.952e-01,5.314e-06
4.995e-01,6.840e-06
5.038e-01,8.781e-06
5.081e-01,1.124e-05
5.124e-01,1.436e-05
5.167e-01,1.829e-05
5.210e-01,2.325e-05
5.253e-01,2.947e-05
5.296e-01,3.727e-05
5.339e-01,4.702e-05
5.382e-01,5.918e-05
5.425e-01,7.432e-05
5.468e-01,9.311e-05
5.511e-01,1.164e-04
5.554e-01,1.452e-04
5.597e-01,1.806e-04
5.640e-01,2.243e-04
5.683e-01,2.779e-04
5.726e-01,3.435e-04
5.769e-01,4.238e-04
5.811e-01,5.217e-04
5.854e-01,6.410e-04
5.897e-01,7.858e-04
5.940e-01,9.613e-04
5.983e-01,1.174e-03
6.026e-01,1.430e-03
6.069e-01,1.739e-03
6.112e-01,2.110e-03
6.155e-01,2.556e-03
6.198e-01,3.090e-03
6.241e-01,3.728e-03
6.284e-01,4.489e-03
6.327e-01,5.394e-03
6.370e-01,6.471e-03
6.413e-01,7.747e-03
6.456e-01,9.257e-03
6.499e-01,1.104e-02
6.542e-01,1.314e-02
6.585e-01,1.562e-02
6.628e-01,1.852e-02
6.671e-01,2.192e-02
6.714e-01,2.590e-02
6.757e-01,3.055e-02
6.800e-01,3.597e-02
6.843e-01,4.226e-02
6.885e-01,4.956e-02
6.928e-01,5.802e-02
6.971e-01,6.780e-02
7.014e-01,7.908e-02
7.057e-01,9.206e-02
7.100e-01,1.070e-01
7.143e-01,1.241e-01
7.186e-01,1.436e-01
7.229e-01,1.660e-01
7.272e-01,1.914e-01
7.315e-01,2.203e-01
7.358e-01,2.531e-01
7.401e-01,2.902e-01
7.444e-01,3.322e-01
7.487e-01,3.794e-01
7.530e-01,4.325e-01
7.573e-01,4.921e-01
7.616e-01,5.587e-01
7.659e-01,6.330e-01
7.702e-01,7.158e-01
7.745e-01,8.076e-01
7.788e-01,9.094e-01
7.831e-01,1.022e+00
7.874e-01,1.145e+00
7.916e-01,1.281e+00
7.959e-01,1.430e+00
8.002e-01,1.592e+00
8.045e-01,1.768e+00
8.088e-01,1.959e+00
8.131e-01,2.166e+00
8.174e-01,2.388e+00
8.217e-01,2.625e+00
8.260e-01,2.879e+00
8.303e-01,3.148e+00
8.346e-01,3.433e+00
8.389e-01,3.733e+00
8.432e-01,4.046e+00
8.475e-01,4.371e+00
8.518e-01,4.707e+00
8.561e-01,5.051e+00
8.604e-01,5.401e+00
8.647e-01,5.754e+00
8.690e-01,6.105e+00
8.733e-01,6.451e+00
8.776e-01,6.787e+00
8.819e-01,7.108e+00
8.862e-01,7.407e+00
8.905e-01,7.678e+00
8.948e-01,7.915e+00
8.990e-01,8.112e+00
9.033e-01,8.260e+00
9.076e-01,8.352e+00
9.119e-01,8.383e+00
9.162e-01,8.345e+00
9.205e-01,8.234e+00
9.248e-01,8.044e+00
9.291e-01,7.773e+00
9.334e-01,7.421e+00
9.377e-01,6.987e+00
9.420e-01,6.478e+00
9.463e-01,5.899e+00
9.506e-01,5.261e+00
9.549e-01,4.580e+00
9.592e-01,3.872e+00
9.635e-01,3.159e+00
9.678e-01,2.466e+00
9.721e-01,1.819e+00
9.764e-01,1.244e+00
9.807e-01,7.655e-01
9.850e-01,4.018e-01
9.893e-01,1.615e-01
9.936e-01,3.760e-02
9.979e-01,1.392e-03


==> anc/03_results/strong_inf/beta/0_4.csv <==
transmittance,probability_density
1.914e-03,2.940e-02
5.743e-03,1.179e-01
9.571e-03,2.220e-01
1.340e-02,3.341e-01
1.723e-02,4.507e-01
2.106e-02,5.696e-01
2.489e-02,6.893e-01
2.871e-02,8.088e-01
3.254e-02,9.273e-01
3.637e-02,1.044e+00
4.020e-02,1.159e+00
4.403e-02,1.271e+00
4.786e-02,1.381e+00
5.169e-02,1.487e+00
5.551e-02,1.591e+00
5.934e-02,1.690e+00
6.317e-02,1.787e+00
6.700e-02,1.880e+00
7.083e-02,1.969e+00
7.466e-02,2.054e+00
7.849e-02,2.135e+00
8.231e-02,2.213e+00
8.614e-02,2.287e+00
8.997e-02,2.357e+00
9.380e-02,2.424e+00
9.763e-02,2.486e+00
1.015e-01,2.545e+00
1.053e-01,2.601e+00
1.091e-01,2.653e+00
1.129e-01,2.701e+00
1.168e-01,2.745e+00
1.206e-01,2.787e+00
1.244e-01,2.825e+00
1.283e-01,2.859e+00
1.321e-01,2.890e+00
1.359e-01,2.919e+00
1.397e-01,2.944e+00
1.436e-01,2.966e+00
1.474e-01,2.985e+00
1.512e-01,3.001e+00
1.551e-01,3.015e+00
1.589e-01,3.026e+00
1.627e-01,3.034e+00
1.665e-01,3.039e+00
1.704e-01,3.043e+00
1.742e-01,3.044e+00
1.780e-01,3.042e+00
1.819e-01,3.039e+00
1.857e-01,3.033e+00
1.895e-01,3.025e+00
1.933e-01,3.015e+00
1.972e-01,3.003e+00
2.010e-01,2.990e+00
2.048e-01,2.975e+00
2.087e-01,2.958e+00
2.125e-01,2.939e+00
2.163e-01,2.919e+00
2.201e-01,2.898e+00
2.240e-01,2.875e+00
2.278e-01,2.851e+00
2.316e-01,2.825e+00
2.355e-01,2.799e+00
2.393e-01,2.771e+00
2.431e-01,2.742e+00
2.469e-01,2.712e+00
2.508e-01,2.682e+00
2.546e-01,2.650e+00
2.584e-01,2.618e+00
2.623e-01,2.585e+00
2.661e-01,2.551e+00
2.699e-01,2.516e+00
2.737e-01,2.481e+00
2.776e-01,2.445e+00
2.814e-01,2.409e+00
2.852e-01,2.373e+00
2.891e-01,2.336e+00
2.929e-01,2.299e+00
2.967e-01,2.261e+00
3.005e-01,2.223e+00
3.044e-01,2.185e+00
3.082e-01,2.147e+00
3.120e-01,2.108e+00
3.159e-01,2.070e+00
3.197e-01,2.031e+00
3.235e-01,1.992e+00
3.273e-01,1.954e+00
3.312e-01,1.915e+00
3.350e-01,1.877e+00
3.388e-01,1.838e+00
3.427e-01,1.800e+00
3.465e-01,1.762e+00
3.503e-01,1.724e+00
3.541e-01,1.686e+00
3.580e-01,1.648e+00
3.618e-01,1.611e+00
3.656e-01,1.574e+00
3.695e-01,1.537e+00
3.733e-01,1.501e+00
3.771e-01,1.465e+00
3.809e-01,1.429e+00
3.848e-01,1.394e+00
3.886e-01,1.359e+00
3.924e-01,1.324e+00
3.963e-01,1.290e+00
4.001e-01,1.256e+00
4.039e-01,1.223e+00
4.077e-01,1.190e+00
4.116e-01,1.157e+00
4.154e-01,1.125e+00
4.192e-01,1.094e+00
4.231e-01,1.063e+00
4.269e-01,1.032e+00
4.307e-01,1.002e+00
4.345e-01,9.730e-01
4.384e-01,9.439e-01
4.422e-01,9.155e-01
4.460e-01,8.875e-01
4.499e-01,8.600e-01
4.537e-01,8.331e-01
4.575e-01,8.067e-01
4.613e-01,7.809e-01
4.652e-01,7.555e-01
4.690e-01,7.307e-01
4.728e-01,7.064e-01
4.767e-01,6.827e-01
4.805e-01,6.595e-01
4.843e-01,6.368e-01
4.881e-01,6.146e-01
4.920e-01,5.930e-01
4.958e-01,5.718e-01
4.996e-01,5.512e-01
5.035e-01,5.311e-01
5.073e-01,5.115e-01
5.111e-01,4.924e-01
5.149e-01,4.738e-01
5.188e-01,4.558e-01
5.226e-01,4.382e-01
5.264e-01,4.210e-01
5.303e-01,4.044e-01
5.341e-01,3.882e-01
5.379e-01,3.725e-01
5.417e-01,3.573e-01
5.456e-01,3.425e-01
5.494e-01,3.282e-01
5.532e-01,3.143e-01
5.571e-01,3.009e-01
5.609e-01,2.878e-01
5.647e-01,2.752e-01
5.685e-01,2.630e-01
5.724e-01,2.512e-01
5.762e-01,2.398e-01
5.800e-01,2.288e-01
5.839e-01,2.182e-01
5.877e-01,2.080e-01
5.915e-01,1.981e-01
5.953e-01,1.886e-01
5.992e-01,1.794e-01
6.030e-01,1.705e-01
6.068e-01,1.620e-01
6.107e-01,1.539e-01
6.145e-01,1.460e-01
6.183e-01,1.385e-01
6.221e-01,1.312e-01
6.260e-01,1.243e-01
6.298e-01,1.176e-01
6.336e-01,1.113e-01
6.375e-01,1.051e-01
6.413e-01,9.930e-02
6.451e-01,9.371e-02
6.489e-01,8.836e-02
6.528e-01,8.326e-02
6.566e-01,7.839e-02
6.604e-01,7.375e-02
6.643e-01,6.932e-02
6.681e-01,6.511e-02
6.719e-01,6.110e-02
6.757e-01,5.728e-02
6.796e-01,5.366e-02
6.834e-01,5.022e-02
6.872e-01,4.695e-02
6.911e-01,4.386e-02
6.949e-01,4.093e-02
6.987e-01,3.816e-02
7.025e-01,3.554e-02
7.064e-01,3.306e-02
7.102e-01,3.072e-02
7.140e-01,2.852e-02
7.179e-01,2.645e-02
7.217e-01,2.449e-02
7.255e-01,2.266e-02
7.293e-01,2.094e-02
7.332e-01,1.932e-02
7.370e-01,1.780e-02
7.408e-01,1.639e-02
7.447e-01,1.506e-02
7.485e-01,1.382e-02
7.523e-01,1.267e-02
7.561e-01,1.159e-02
7.600e-01,1.059e-02
7.638e-01,9.662e-03


==> anc/03_results/strong_inf/beta/0_41.csv <==
transmittance,probability_density
1.774e-01,4.935e-27
1.815e-01,1.314e-26
1.857e-01,3.419e-26
1.898e-01,8.708e-26
1.939e-01,2.173e-25
1.980e-01,5.316e-25
2.022e-01,1.276e-24
2.063e-01,3.009e-24
2.104e-01,6.970e-24
2.145e-01,1.588e-23
2.187e-01,3.559e-23
2.228e-01,7.855e-23
2.269e-01,1.708e-22
2.310e-01,3.660e-22
2.351e-01,7.736e-22
2.393e-01,1.613e-21
2.434e-01,3.320e-21
2.475e-01,6.748e-21
2.516e-01,1.355e-20
2.558e-01,2.689e-20
2.599e-01,5.275e-20
2.640e-01,1.024e-19
2.681e-01,1.965e-19
2.723e-01,3.733e-19
2.764e-01,7.022e-19
2.805e-01,1.308e-18
2.846e-01,2.413e-18
2.888e-01,4.411e-18
2.929e-01,7.991e-18
2.970e-01,1.435e-17
3.011e-01,2.555e-17
3.052e-01,4.513e-17
3.094e-01,7.906e-17
3.135e-01,1.374e-16
3.176e-01,2.370e-16
3.217e-01,4.058e-16
3.259e-01,6.898e-16
3.300e-01,1.164e-15
3.341e-01,1.951e-15
3.382e-01,3.249e-15
3.424e-01,5.373e-15
3.465e-01,8.829e-15
3.506e-01,1.442e-14
3.547e-01,2.340e-14
3.588e-01,3.775e-14
3.630e-01,6.053e-14
3.671e-01,9.652e-14
3.712e-01,1.530e-13
3.753e-01,2.413e-13
3.795e-01,3.785e-13
3.836e-01,5.904e-13
3.877e-01,9.164e-13
3.918e-01,1.415e-12
3.960e-01,2.174e-12
4.001e-01,3.324e-12
4.042e-01,5.058e-12
4.083e-01,7.661e-12
4.124e-01,1.155e-11
4.166e-01,1.734e-11
4.207e-01,2.590e-11
4.248e-01,3.853e-11
4.289e-01,5.708e-11
4.331e-01,8.420e-11
4.372e-01,1.237e-10
4.413e-01,1.810e-10
4.454e-01,2.637e-10
4.496e-01,3.828e-10
4.537e-01,5.535e-10
4.578e-01,7.973e-10
4.619e-01,1.144e-09
4.660e-01,1.636e-09
4.702e-01,2.331e-09
4.743e-01,3.309e-09
4.784e-01,4.681e-09
4.825e-01,6.599e-09
4.867e-01,9.271e-09
4.908e-01,1.298e-08
4.949e-01,1.812e-08
4.990e-01,2.521e-08
5.032e-01,3.495e-08
5.073e-01,4.831e-08
5.114e-01,6.657e-08
5.155e-01,9.145e-08
5.196e-01,1.252e-07
5.238e-01,1.710e-07
5.279e-01,2.328e-07
5.320e-01,3.160e-07
5.361e-01,4.277e-07
5.403e-01,5.772e-07
5.444e-01,7.768e-07
5.485e-01,1.043e-06
5.526e-01,1.395e-06
5.568e-01,1.862e-06
5.609e-01,2.479e-06
5.650e-01,3.291e-06
5.691e-01,4.357e-06
5.733e-01,5.754e-06
5.774e-01,7.579e-06
5.815e-01,9.957e-06
5.856e-01,1.305e-05
5.897e-01,1.706e-05
5.939e-01,2.224e-05
5.980e-01,2.893e-05
6.021e-01,3.754e-05
6.062e-01,4.858e-05
6.104e-01,6.274e-05
6.145e-01,8.081e-05
6.186e-01,1.039e-04
6.227e-01,1.331e-04
6.269e-01,1.703e-04
6.310e-01,2.173e-04
6.351e-01,2.767e-04
6.392e-01,3.515e-04
6.433e-01,4.454e-04
6.475e-01,5.632e-04
6.516e-01,7.106e-04
6.557e-01,8.944e-04
6.598e-01,1.123e-03
6.640e-01,1.408e-03
6.681e-01,1.760e-03
6.722e-01,2.196e-03
6.763e-01,2.733e-03
6.805e-01,3.395e-03
6.846e-01,4.207e-03
6.887e-01,5.203e-03
6.928e-01,6.420e-03
6.969e-01,7.904e-03
7.011e-01,9.709e-03
7.052e-01,1.190e-02
7.093e-01,1.456e-02
7.134e-01,1.776e-02
7.176e-01,2.163e-02
7.217e-01,2.628e-02
7.258e-01,3.186e-02
7.299e-01,3.853e-02
7.341e-01,4.651e-02
7.382e-01,5.600e-02
7.423e-01,6.728e-02
7.464e-01,8.065e-02
7.505e-01,9.645e-02
7.547e-01,1.151e-01
7.588e-01,1.370e-01
7.629e-01,1.627e-01
7.670e-01,1.927e-01
7.712e-01,2.278e-01
7.753e-01,2.686e-01
7.794e-01,3.159e-01
7.835e-01,3.706e-01
7.877e-01,4.337e-01
7.918e-01,5.062e-01
7.959e-01,5.893e-01
8.000e-01,6.842e-01
8.041e-01,7.923e-01
8.083e-01,9.148e-01
8.124e-01,1.053e+00
8.165e-01,1.209e+00
8.206e-01,1.384e+00
8.248e-01,1.580e+00
8.289e-01,1.798e+00
8.330e-01,2.038e+00
8.371e-01,2.304e+00
8.413e-01,2.595e+00
8.454e-01,2.913e+00
8.495e-01,3.258e+00
8.536e-01,3.630e+00
8.578e-01,4.029e+00
8.619e-01,4.453e+00
8.660e-01,4.901e+00
8.701e-01,5.370e+00
8.742e-01,5.856e+00
8.784e-01,6.355e+00
8.825e-01,6.861e+00
8.866e-01,7.367e+00
8.907e-01,7.864e+00
8.949e-01,8.343e+00
8.990e-01,8.793e+00
9.031e-01,9.203e+00
9.072e-01,9.559e+00
9.114e-01,9.847e+00
9.155e-01,1.006e+01
9.196e-01,1.017e+01
9.237e-01,1.018e+01
9.278e-01,1.007e+01
9.320e-01,9.831e+00
9.361e-01,9.464e+00
9.402e-01,8.963e+00
9.443e-01,8.335e+00
9.485e-01,7.590e+00
9.526e-01,6.744e+00
9.567e-01,5.823e+00
9.608e-01,4.858e+00
9.650e-01,3.888e+00
9.691e-01,2.953e+00
9.732e-01,2.099e+00
9.773e-01,1.365e+00
9.814e-01,7.835e-01
9.856e-01,3.732e-01
9.897e-01,1.299e-01
9.938e-01,2.380e-02
9.979e-01,5.023e-04


==> anc/03_results/strong_inf/beta/0_42.csv <==
transmittance,probability_density
1.884e-01,2.778e-30
1.925e-01,7.966e-30
1.965e-01,2.233e-29
2.006e-01,6.128e-29
2.047e-01,1.647e-28
2.087e-01,4.339e-28
2.128e-01,1.121e-27
2.169e-01,2.844e-27
2.209e-01,7.089e-27
2.250e-01,1.737e-26
2.291e-01,4.185e-26
2.331e-01,9.924e-26
2.372e-01,2.317e-25
2.413e-01,5.332e-25
2.454e-01,1.209e-24
2.494e-01,2.704e-24
2.535e-01,5.966e-24
2.576e-01,1.299e-23
2.616e-01,2.794e-23
2.657e-01,5.935e-23
2.698e-01,1.246e-22
2.738e-01,2.585e-22
2.779e-01,5.304e-22
2.820e-01,1.076e-21
2.860e-01,2.162e-21
2.901e-01,4.297e-21
2.942e-01,8.455e-21
2.982e-01,1.648e-20
3.023e-01,3.180e-20
3.064e-01,6.083e-20
3.104e-01,1.153e-19
3.145e-01,2.166e-19
3.186e-01,4.035e-19
3.226e-01,7.455e-19
3.267e-01,1.366e-18
3.308e-01,2.484e-18
3.349e-01,4.480e-18
3.389e-01,8.021e-18
3.430e-01,1.425e-17
3.471e-01,2.515e-17
3.511e-01,4.406e-17
3.552e-01,7.666e-17
3.593e-01,1.325e-16
3.633e-01,2.275e-16
3.674e-01,3.880e-16
3.715e-01,6.576e-16
3.755e-01,1.108e-15
3.796e-01,1.855e-15
3.837e-01,3.087e-15
3.877e-01,5.109e-15
3.918e-01,8.405e-15
3.959e-01,1.375e-14
3.999e-01,2.238e-14
4.040e-01,3.622e-14
4.081e-01,5.831e-14
4.121e-01,9.339e-14
4.162e-01,1.488e-13
4.203e-01,2.359e-13
4.244e-01,3.723e-13
4.284e-01,5.846e-13
4.325e-01,9.135e-13
4.366e-01,1.421e-12
4.406e-01,2.200e-12
4.447e-01,3.392e-12
4.488e-01,5.206e-12
4.528e-01,7.954e-12
4.569e-01,1.210e-11
4.610e-01,1.834e-11
4.650e-01,2.767e-11
4.691e-01,4.158e-11
4.732e-01,6.223e-11
4.772e-01,9.277e-11
4.813e-01,1.378e-10
4.854e-01,2.038e-10
4.894e-01,3.004e-10
4.935e-01,4.410e-10
4.976e-01,6.452e-10
5.016e-01,9.404e-10
5.057e-01,1.366e-09
5.098e-01,1.977e-09
5.139e-01,2.851e-09
5.179e-01,4.098e-09
5.220e-01,5.870e-09
5.261e-01,8.381e-09
5.301e-01,1.193e-08
5.342e-01,1.692e-08
5.383e-01,2.392e-08
5.423e-01,3.371e-08
5.464e-01,4.735e-08
5.505e-01,6.632e-08
5.545e-01,9.260e-08
5.586e-01,1.289e-07
5.627e-01,1.789e-07
5.667e-01,2.476e-07
5.708e-01,3.415e-07
5.749e-01,4.698e-07
5.789e-01,6.445e-07
5.830e-01,8.815e-07
5.871e-01,1.202e-06
5.911e-01,1.635e-06
5.952e-01,2.218e-06
5.993e-01,3.000e-06
6.034e-01,4.047e-06
6.074e-01,5.445e-06
6.115e-01,7.305e-06
6.156e-01,9.775e-06
6.196e-01,1.305e-05
6.237e-01,1.736e-05
6.278e-01,2.305e-05
6.318e-01,3.053e-05
6.359e-01,4.032e-05
6.400e-01,5.312e-05
6.440e-01,6.981e-05
6.481e-01,9.151e-05
6.522e-01,1.196e-04
6.562e-01,1.560e-04
6.603e-01,2.030e-04
6.644e-01,2.635e-04
6.684e-01,3.411e-04
6.725e-01,4.404e-04
6.766e-01,5.674e-04
6.806e-01,7.291e-04
6.847e-01,9.347e-04
6.888e-01,1.195e-03
6.929e-01,1.525e-03
6.969e-01,1.941e-03
7.010e-01,2.464e-03
7.051e-01,3.120e-03
7.091e-01,3.942e-03
7.132e-01,4.968e-03
7.173e-01,6.245e-03
7.213e-01,7.833e-03
7.254e-01,9.800e-03
7.295e-01,1.223e-02
7.335e-01,1.523e-02
7.376e-01,1.891e-02
7.417e-01,2.342e-02
7.457e-01,2.894e-02
7.498e-01,3.568e-02
7.539e-01,4.386e-02
7.579e-01,5.379e-02
7.620e-01,6.580e-02
7.661e-01,8.027e-02
7.701e-01,9.768e-02
7.742e-01,1.185e-01
7.783e-01,1.435e-01
7.824e-01,1.732e-01
7.864e-01,2.085e-01
7.905e-01,2.503e-01
7.946e-01,2.996e-01
7.986e-01,3.575e-01
8.027e-01,4.255e-01
8.068e-01,5.048e-01
8.108e-01,5.972e-01
8.149e-01,7.042e-01
8.190e-01,8.278e-01
8.230e-01,9.699e-01
8.271e-01,1.133e+00
8.312e-01,1.318e+00
8.352e-01,1.529e+00
8.393e-01,1.766e+00
8.434e-01,2.033e+00
8.474e-01,2.332e+00
8.515e-01,2.663e+00
8.556e-01,3.030e+00
8.596e-01,3.431e+00
8.637e-01,3.869e+00
8.678e-01,4.342e+00
8.719e-01,4.849e+00
8.759e-01,5.388e+00
8.800e-01,5.955e+00
8.841e-01,6.544e+00
8.881e-01,7.149e+00
8.922e-01,7.760e+00
8.963e-01,8.367e+00
9.003e-01,8.958e+00
9.044e-01,9.516e+00
9.085e-01,1.003e+01
9.125e-01,1.047e+01
9.166e-01,1.083e+01
9.207e-01,1.108e+01
9.247e-01,1.122e+01
9.288e-01,1.121e+01
9.329e-01,1.104e+01
9.369e-01,1.071e+01
9.410e-01,1.021e+01
9.451e-01,9.536e+00
9.491e-01,8.708e+00
9.532e-01,7.744e+00
9.573e-01,6.675e+00
9.614e-01,5.544e+00
9.654e-01,4.400e+00
9.695e-01,3.301e+00
9.736e-01,2.303e+00
9.776e-01,1.459e+00
9.817e-01,8.082e-01
9.858e-01,3.654e-01
9.898e-01,1.176e-01
9.939e-01,1.887e-02
9.980e-01,2.908e-04


==> anc/03_results/strong_inf/beta/0_43.csv <==
transmittance,probability_density
2.015e-01,9.006e-34
2.055e-01,2.773e-33
2.096e-01,8.350e-33
2.136e-01,2.461e-32
2.176e-01,7.107e-32
2.216e-01,2.012e-31
2.256e-01,5.588e-31
2.296e-01,1.523e-30
2.336e-01,4.080e-30
2.376e-01,1.074e-29
2.416e-01,2.780e-29
2.456e-01,7.082e-29
2.496e-01,1.776e-28
2.536e-01,4.388e-28
2.576e-01,1.068e-27
2.616e-01,2.564e-27
2.656e-01,6.069e-27
2.696e-01,1.418e-26
2.736e-01,3.268e-26
2.776e-01,7.441e-26
2.816e-01,1.674e-25
2.856e-01,3.719e-25
2.896e-01,8.171e-25
2.936e-01,1.775e-24
2.976e-01,3.813e-24
3.016e-01,8.106e-24
3.056e-01,1.705e-23
3.096e-01,3.551e-23
3.136e-01,7.321e-23
3.176e-01,1.495e-22
3.216e-01,3.025e-22
3.256e-01,6.063e-22
3.296e-01,1.204e-21
3.336e-01,2.372e-21
3.376e-01,4.631e-21
3.416e-01,8.968e-21
3.456e-01,1.722e-20
3.496e-01,3.282e-20
3.536e-01,6.204e-20
3.576e-01,1.164e-19
3.616e-01,2.168e-19
3.656e-01,4.007e-19
3.696e-01,7.354e-19
3.736e-01,1.340e-18
3.776e-01,2.426e-18
3.816e-01,4.362e-18
3.857e-01,7.792e-18
3.897e-01,1.383e-17
3.937e-01,2.439e-17
3.977e-01,4.274e-17
4.017e-01,7.444e-17
4.057e-01,1.289e-16
4.097e-01,2.219e-16
4.137e-01,3.797e-16
4.177e-01,6.462e-16
4.217e-01,1.094e-15
4.257e-01,1.841e-15
4.297e-01,3.082e-15
4.337e-01,5.132e-15
4.377e-01,8.502e-15
4.417e-01,1.401e-14
4.457e-01,2.298e-14
4.497e-01,3.751e-14
4.537e-01,6.092e-14
4.577e-01,9.848e-14
4.617e-01,1.584e-13
4.657e-01,2.537e-13
4.697e-01,4.045e-13
4.737e-01,6.419e-13
4.777e-01,1.014e-12
4.817e-01,1.596e-12
4.857e-01,2.499e-12
4.897e-01,3.899e-12
4.937e-01,6.056e-12
4.977e-01,9.369e-12
5.017e-01,1.443e-11
5.057e-01,2.215e-11
5.097e-01,3.386e-11
5.137e-01,5.156e-11
5.177e-01,7.821e-11
5.217e-01,1.182e-10
5.257e-01,1.779e-10
5.297e-01,2.669e-10
5.337e-01,3.989e-10
5.377e-01,5.940e-10
5.417e-01,8.814e-10
5.457e-01,1.303e-09
5.497e-01,1.920e-09
5.537e-01,2.820e-09
5.577e-01,4.127e-09
5.618e-01,6.020e-09
5.658e-01,8.752e-09
5.698e-01,1.268e-08
5.738e-01,1.832e-08
5.778e-01,2.637e-08
5.818e-01,3.784e-08
5.858e-01,5.413e-08
5.898e-01,7.720e-08
5.938e-01,1.097e-07
5.978e-01,1.555e-07
6.018e-01,2.198e-07
6.058e-01,3.096e-07
6.098e-01,4.349e-07
6.138e-01,6.090e-07
6.178e-01,8.504e-07
6.218e-01,1.184e-06
6.258e-01,1.643e-06
6.298e-01,2.275e-06
6.338e-01,3.140e-06
6.378e-01,4.321e-06
6.418e-01,5.930e-06
6.458e-01,8.116e-06
6.498e-01,1.108e-05
6.538e-01,1.507e-05
6.578e-01,2.046e-05
6.618e-01,2.769e-05
6.658e-01,3.738e-05
6.698e-01,5.031e-05
6.738e-01,6.755e-05
6.778e-01,9.043e-05
6.818e-01,1.207e-04
6.858e-01,1.608e-04
6.898e-01,2.135e-04
6.938e-01,2.828e-04
6.978e-01,3.736e-04
7.018e-01,4.922e-04
7.058e-01,6.466e-04
7.098e-01,8.473e-04
7.138e-01,1.107e-03
7.178e-01,1.443e-03
7.218e-01,1.876e-03
7.258e-01,2.432e-03
7.298e-01,3.145e-03
7.338e-01,4.055e-03
7.379e-01,5.214e-03
7.419e-01,6.686e-03
7.459e-01,8.551e-03
7.499e-01,1.091e-02
7.539e-01,1.387e-02
7.579e-01,1.759e-02
7.619e-01,2.225e-02
7.659e-01,2.806e-02
7.699e-01,3.529e-02
7.739e-01,4.425e-02
7.779e-01,5.533e-02
7.819e-01,6.897e-02
7.859e-01,8.573e-02
7.899e-01,1.062e-01
7.939e-01,1.312e-01
7.979e-01,1.616e-01
8.019e-01,1.984e-01
8.059e-01,2.428e-01
8.099e-01,2.961e-01
8.139e-01,3.599e-01
8.179e-01,4.361e-01
8.219e-01,5.264e-01
8.259e-01,6.333e-01
8.299e-01,7.590e-01
8.339e-01,9.063e-01
8.379e-01,1.078e+00
8.419e-01,1.277e+00
8.459e-01,1.507e+00
8.499e-01,1.770e+00
8.539e-01,2.071e+00
8.579e-01,2.412e+00
8.619e-01,2.795e+00
8.659e-01,3.224e+00
8.699e-01,3.699e+00
8.739e-01,4.222e+00
8.779e-01,4.792e+00
8.819e-01,5.408e+00
8.859e-01,6.064e+00
8.899e-01,6.756e+00
8.939e-01,7.475e+00
8.979e-01,8.211e+00
9.019e-01,8.948e+00
9.059e-01,9.670e+00
9.099e-01,1.036e+01
9.140e-01,1.099e+01
9.180e-01,1.153e+01
9.220e-01,1.197e+01
9.260e-01,1.226e+01
9.300e-01,1.240e+01
9.340e-01,1.234e+01
9.380e-01,1.208e+01
9.420e-01,1.160e+01
9.460e-01,1.090e+01
9.500e-01,9.986e+00
9.540e-01,8.892e+00
9.580e-01,7.654e+00
9.620e-01,6.326e+00
9.660e-01,4.978e+00
9.700e-01,3.684e+00
9.740e-01,2.520e+00
9.780e-01,1.552e+00
9.820e-01,8.257e-01
9.860e-01,3.524e-01
9.900e-01,1.039e-01
9.940e-01,1.439e-02
9.980e-01,1.560e-04


==> anc/03_results/strong_inf/beta/0_44.csv <==
transmittance,probability_density
2.132e-01,6.025e-38
2.171e-01,2.035e-37
2.210e-01,6.723e-37
2.250e-01,2.173e-36
2.289e-01,6.878e-36
2.329e-01,2.134e-35
2.368e-01,6.490e-35
2.408e-01,1.937e-34
2.447e-01,5.678e-34
2.487e-01,1.635e-33
2.526e-01,4.628e-33
2.565e-01,1.288e-32
2.605e-01,3.528e-32
2.644e-01,9.515e-32
2.684e-01,2.527e-31
2.723e-01,6.613e-31
2.763e-01,1.706e-30
2.802e-01,4.340e-30
2.841e-01,1.089e-29
2.881e-01,2.698e-29
2.920e-01,6.598e-29
2.960e-01,1.593e-28
2.999e-01,3.802e-28
3.039e-01,8.963e-28
3.078e-01,2.089e-27
3.118e-01,4.814e-27
3.157e-01,1.097e-26
3.196e-01,2.474e-26
3.236e-01,5.521e-26
3.275e-01,1.220e-25
3.315e-01,2.667e-25
3.354e-01,5.776e-25
3.394e-01,1.239e-24
3.433e-01,2.633e-24
3.473e-01,5.545e-24
3.512e-01,1.158e-23
3.551e-01,2.395e-23
3.591e-01,4.914e-23
3.630e-01,9.998e-23
3.670e-01,2.018e-22
3.709e-01,4.039e-22
3.749e-01,8.023e-22
3.788e-01,1.582e-21
3.827e-01,3.094e-21
3.867e-01,6.008e-21
3.906e-01,1.158e-20
3.946e-01,2.218e-20
3.985e-01,4.216e-20
4.025e-01,7.960e-20
4.064e-01,1.493e-19
4.104e-01,2.781e-19
4.143e-01,5.149e-19
4.182e-01,9.471e-19
4.222e-01,1.731e-18
4.261e-01,3.145e-18
4.301e-01,5.681e-18
4.340e-01,1.020e-17
4.380e-01,1.820e-17
4.419e-01,3.230e-17
4.459e-01,5.701e-17
4.498e-01,1.000e-16
4.537e-01,1.746e-16
4.577e-01,3.032e-16
4.616e-01,5.236e-16
4.656e-01,8.995e-16
4.695e-01,1.538e-15
4.735e-01,2.615e-15
4.774e-01,4.425e-15
4.814e-01,7.452e-15
4.853e-01,1.249e-14
4.892e-01,2.083e-14
4.932e-01,3.458e-14
4.971e-01,5.715e-14
5.011e-01,9.401e-14
5.050e-01,1.540e-13
5.090e-01,2.510e-13
5.129e-01,4.075e-13
5.168e-01,6.587e-13
5.208e-01,1.060e-12
5.247e-01,1.699e-12
5.287e-01,2.712e-12
5.326e-01,4.311e-12
5.366e-01,6.825e-12
5.405e-01,1.076e-11
5.445e-01,1.690e-11
5.484e-01,2.644e-11
5.523e-01,4.121e-11
5.563e-01,6.398e-11
5.602e-01,9.896e-11
5.642e-01,1.525e-10
5.681e-01,2.341e-10
5.721e-01,3.581e-10
5.760e-01,5.458e-10
5.800e-01,8.288e-10
5.839e-01,1.254e-09
5.878e-01,1.891e-09
5.918e-01,2.842e-09
5.957e-01,4.256e-09
5.997e-01,6.353e-09
6.036e-01,9.449e-09
6.076e-01,1.401e-08
6.115e-01,2.070e-08
6.155e-01,3.048e-08
6.194e-01,4.474e-08
6.233e-01,6.545e-08
6.273e-01,9.545e-08
6.312e-01,1.388e-07
6.352e-01,2.011e-07
6.391e-01,2.904e-07
6.431e-01,4.182e-07
6.470e-01,6.003e-07
6.509e-01,8.591e-07
6.549e-01,1.226e-06
6.588e-01,1.743e-06
6.628e-01,2.471e-06
6.667e-01,3.493e-06
6.707e-01,4.923e-06
6.746e-01,6.918e-06
6.786e-01,9.691e-06
6.825e-01,1.353e-05
6.864e-01,1.885e-05
6.904e-01,2.617e-05
6.943e-01,3.622e-05
6.983e-01,4.999e-05
7.022e-01,6.878e-05
7.062e-01,9.436e-05
7.101e-01,1.291e-04
7.141e-01,1.760e-04
7.180e-01,2.394e-04
7.219e-01,3.246e-04
7.259e-01,4.387e-04
7.298e-01,5.913e-04
7.338e-01,7.946e-04
7.377e-01,1.065e-03
7.417e-01,1.422e-03
7.456e-01,1.894e-03
7.496e-01,2.514e-03
7.535e-01,3.328e-03
7.574e-01,4.391e-03
7.614e-01,5.777e-03
7.653e-01,7.576e-03
7.693e-01,9.904e-03
7.732e-01,1.291e-02
7.772e-01,1.677e-02
7.811e-01,2.171e-02
7.850e-01,2.803e-02
7.890e-01,3.605e-02
7.929e-01,4.623e-02
7.969e-01,5.907e-02
8.008e-01,7.522e-02
8.048e-01,9.546e-02
8.087e-01,1.207e-01
8.127e-01,1.521e-01
8.166e-01,1.909e-01
8.205e-01,2.388e-01
8.245e-01,2.974e-01
8.284e-01,3.691e-01
8.324e-01,4.562e-01
8.363e-01,5.615e-01
8.403e-01,6.882e-01
8.442e-01,8.398e-01
8.482e-01,1.020e+00
8.521e-01,1.234e+00
8.560e-01,1.484e+00
8.600e-01,1.777e+00
8.639e-01,2.117e+00
8.679e-01,2.509e+00
8.718e-01,2.956e+00
8.758e-01,3.462e+00
8.797e-01,4.031e+00
8.836e-01,4.663e+00
8.876e-01,5.357e+00
8.915e-01,6.111e+00
8.955e-01,6.918e+00
8.994e-01,7.770e+00
9.034e-01,8.652e+00
9.073e-01,9.546e+00
9.113e-01,1.043e+01
9.152e-01,1.128e+01
9.191e-01,1.205e+01
9.231e-01,1.272e+01
9.270e-01,1.324e+01
9.310e-01,1.358e+01
9.349e-01,1.370e+01
9.389e-01,1.357e+01
9.428e-01,1.316e+01
9.468e-01,1.246e+01
9.507e-01,1.149e+01
9.546e-01,1.026e+01
9.586e-01,8.830e+00
9.625e-01,7.273e+00
9.665e-01,5.678e+00
9.704e-01,4.145e+00
9.744e-01,2.778e+00
9.783e-01,1.661e+00
9.823e-01,8.466e-01
9.862e-01,3.395e-01
9.901e-01,9.101e-02
9.941e-01,1.071e-02
9.980e-01,7.878e-05


==> anc/03_results/strong_inf/beta/0_45.csv <==
transmittance,probability_density
1.996e-03,4.789e-03
5.988e-03,2.781e-02
9.980e-03,6.231e-02
1.397e-02,1.052e-01
1.796e-02,1.548e-01
2.196e-02,2.097e-01
2.595e-02,2.691e-01
2.994e-02,3.320e-01
3.393e-02,3.980e-01
3.792e-02,4.663e-01
4.191e-02,5.365e-01
4.591e-02,6.082e-01
4.990e-02,6.810e-01
5.389e-02,7.545e-01
5.788e-02,8.285e-01
6.187e-02,9.026e-01
6.587e-02,9.766e-01
6.986e-02,1.050e+00
7.385e-02,1.124e+00
7.784e-02,1.196e+00
8.183e-02,1.268e+00
8.583e-02,1.338e+00
8.982e-02,1.408e+00
9.381e-02,1.476e+00
9.780e-02,1.543e+00
1.018e-01,1.608e+00
1.058e-01,1.672e+00
1.098e-01,1.734e+00
1.138e-01,1.794e+00
1.178e-01,1.853e+00
1.218e-01,1.910e+00
1.257e-01,1.964e+00
1.297e-01,2.017e+00
1.337e-01,2.068e+00
1.377e-01,2.117e+00
1.417e-01,2.163e+00
1.457e-01,2.208e+00
1.497e-01,2.251e+00
1.537e-01,2.291e+00
1.577e-01,2.330e+00
1.617e-01,2.366e+00
1.657e-01,2.400e+00
1.697e-01,2.433e+00
1.736e-01,2.463e+00
1.776e-01,2.491e+00
1.816e-01,2.517e+00
1.856e-01,2.540e+00
1.896e-01,2.562e+00
1.936e-01,2.582e+00
1.976e-01,2.600e+00
2.016e-01,2.616e+00
2.056e-01,2.630e+00
2.096e-01,2.642e+00
2.136e-01,2.653e+00
2.176e-01,2.661e+00
2.216e-01,2.668e+00
2.255e-01,2.673e+00
2.295e-01,2.676e+00
2.335e-01,2.678e+00
2.375e-01,2.677e+00
2.415e-01,2.676e+00
2.455e-01,2.672e+00
2.495e-01,2.667e+00
2.535e-01,2.661e+00
2.575e-01,2.653e+00
2.615e-01,2.644e+00
2.655e-01,2.633e+00
2.695e-01,2.622e+00
2.734e-01,2.608e+00
2.774e-01,2.594e+00
2.814e-01,2.578e+00
2.854e-01,2.561e+00
2.894e-01,2.544e+00
2.934e-01,2.525e+00
2.974e-01,2.505e+00
3.014e-01,2.484e+00
3.054e-01,2.462e+00
3.094e-01,2.439e+00
3.134e-01,2.415e+00
3.174e-01,2.390e+00
3.213e-01,2.365e+00
3.253e-01,2.339e+00
3.293e-01,2.312e+00
3.333e-01,2.285e+00
3.373e-01,2.257e+00
3.413e-01,2.228e+00
3.453e-01,2.199e+00
3.493e-01,2.169e+00
3.533e-01,2.139e+00
3.573e-01,2.108e+00
3.613e-01,2.077e+00
3.653e-01,2.046e+00
3.693e-01,2.014e+00
3.732e-01,1.982e+00
3.772e-01,1.950e+00
3.812e-01,1.917e+00
3.852e-01,1.885e+00
3.892e-01,1.852e+00
3.932e-01,1.819e+00
3.972e-01,1.785e+00
4.012e-01,1.752e+00
4.052e-01,1.719e+00
4.092e-01,1.685e+00
4.132e-01,1.652e+00
4.172e-01,1.619e+00
4.211e-01,1.585e+00
4.251e-01,1.552e+00
4.291e-01,1.519e+00
4.331e-01,1.486e+00
4.371e-01,1.453e+00
4.411e-01,1.420e+00
4.451e-01,1.388e+00
4.491e-01,1.355e+00
4.531e-01,1.323e+00
4.571e-01,1.291e+00
4.611e-01,1.260e+00
4.651e-01,1.228e+00
4.690e-01,1.197e+00
4.730e-01,1.167e+00
4.770e-01,1.136e+00
4.810e-01,1.106e+00
4.850e-01,1.076e+00
4.890e-01,1.047e+00
4.930e-01,1.018e+00
4.970e-01,9.890e-01
5.010e-01,9.607e-01
5.050e-01,9.328e-01
5.090e-01,9.053e-01
5.130e-01,8.782e-01
5.170e-01,8.516e-01
5.209e-01,8.254e-01
5.249e-01,7.996e-01
5.289e-01,7.742e-01
5.329e-01,7.494e-01
5.369e-01,7.249e-01
5.409e-01,7.010e-01
5.449e-01,6.774e-01
5.489e-01,6.544e-01
5.529e-01,6.318e-01
5.569e-01,6.097e-01
5.609e-01,5.881e-01
5.649e-01,5.669e-01
5.688e-01,5.463e-01
5.728e-01,5.261e-01
5.768e-01,5.063e-01
5.808e-01,4.871e-01
5.848e-01,4.683e-01
5.888e-01,4.500e-01
5.928e-01,4.321e-01
5.968e-01,4.147e-01
6.008e-01,3.978e-01
6.048e-01,3.814e-01
6.088e-01,3.654e-01
6.128e-01,3.498e-01
6.167e-01,3.347e-01
6.207e-01,3.201e-01
6.247e-01,3.059e-01
6.287e-01,2.921e-01
6.327e-01,2.788e-01
6.367e-01,2.659e-01
6.407e-01,2.534e-01
6.447e-01,2.413e-01
6.487e-01,2.297e-01
6.527e-01,2.184e-01
6.567e-01,2.075e-01
6.607e-01,1.970e-01
6.647e-01,1.870e-01
6.686e-01,1.772e-01
6.726e-01,1.679e-01
6.766e-01,1.589e-01
6.806e-01,1.502e-01
6.846e-01,1.419e-01
6.886e-01,1.340e-01
6.926e-01,1.263e-01
6.966e-01,1.190e-01
7.006e-01,1.120e-01
7.046e-01,1.054e-01
7.086e-01,9.897e-02
7.126e-01,9.287e-02
7.165e-01,8.706e-02
7.205e-01,8.152e-02
7.245e-01,7.624e-02
7.285e-01,7.123e-02
7.325e-01,6.647e-02
7.365e-01,6.195e-02
7.405e-01,5.766e-02
7.445e-01,5.360e-02
7.485e-01,4.976e-02
7.525e-01,4.613e-02
7.565e-01,4.271e-02
7.605e-01,3.948e-02
7.644e-01,3.644e-02
7.684e-01,3.359e-02
7.724e-01,3.090e-02
7.764e-01,2.839e-02
7.804e-01,2.603e-02
7.844e-01,2.383e-02
7.884e-01,2.177e-02
7.924e-01,1.985e-02
7.964e-01,1.807e-02


==> anc/03_results/strong_inf/beta/0_46.csv <==
transmittance,probability_density
2.360e-01,3.552e-48
2.398e-01,1.504e-47
2.437e-01,6.218e-47
2.475e-01,2.514e-46
2.513e-01,9.939e-46
2.552e-01,3.847e-45
2.590e-01,1.458e-44
2.628e-01,5.419e-44
2.666e-01,1.974e-43
2.705e-01,7.059e-43
2.743e-01,2.477e-42
2.781e-01,8.540e-42
2.820e-01,2.893e-41
2.858e-01,9.633e-41
2.896e-01,3.155e-40
2.934e-01,1.017e-39
2.973e-01,3.226e-39
3.011e-01,1.008e-38
3.049e-01,3.103e-38
3.088e-01,9.412e-38
3.126e-01,2.815e-37
3.164e-01,8.301e-37
3.203e-01,2.415e-36
3.241e-01,6.935e-36
3.279e-01,1.966e-35
3.317e-01,5.501e-35
3.356e-01,1.521e-34
3.394e-01,4.154e-34
3.432e-01,1.121e-33
3.471e-01,2.991e-33
3.509e-01,7.890e-33
3.547e-01,2.058e-32
3.586e-01,5.312e-32
3.624e-01,1.356e-31
3.662e-01,3.428e-31
3.700e-01,8.575e-31
3.739e-01,2.123e-30
3.777e-01,5.208e-30
3.815e-01,1.265e-29
3.854e-01,3.043e-29
3.892e-01,7.256e-29
3.930e-01,1.714e-28
3.968e-01,4.014e-28
4.007e-01,9.316e-28
4.045e-01,2.144e-27
4.083e-01,4.893e-27
4.122e-01,1.107e-26
4.160e-01,2.486e-26
4.198e-01,5.536e-26
4.237e-01,1.223e-25
4.275e-01,2.682e-25
4.313e-01,5.837e-25
4.351e-01,1.261e-24
4.390e-01,2.703e-24
4.428e-01,5.755e-24
4.466e-01,1.216e-23
4.505e-01,2.553e-23
4.543e-01,5.322e-23
4.581e-01,1.102e-22
4.619e-01,2.266e-22
4.658e-01,4.631e-22
4.696e-01,9.401e-22
4.734e-01,1.896e-21
4.773e-01,3.801e-21
4.811e-01,7.573e-21
4.849e-01,1.500e-20
4.888e-01,2.952e-20
4.926e-01,5.775e-20
4.964e-01,1.123e-19
5.002e-01,2.173e-19
5.041e-01,4.179e-19
5.079e-01,7.991e-19
5.117e-01,1.520e-18
5.156e-01,2.874e-18
5.194e-01,5.408e-18
5.232e-01,1.012e-17
5.271e-01,1.884e-17
5.309e-01,3.488e-17
5.347e-01,6.426e-17
5.385e-01,1.178e-16
5.424e-01,2.148e-16
5.462e-01,3.899e-16
5.500e-01,7.042e-16
5.539e-01,1.266e-15
5.577e-01,2.264e-15
5.615e-01,4.031e-15
5.653e-01,7.142e-15
5.692e-01,1.260e-14
5.730e-01,2.212e-14
5.768e-01,3.866e-14
5.807e-01,6.726e-14
5.845e-01,1.165e-13
5.883e-01,2.010e-13
5.922e-01,3.451e-13
5.960e-01,5.900e-13
5.998e-01,1.004e-12
6.036e-01,1.703e-12
6.075e-01,2.875e-12
6.113e-01,4.833e-12
6.151e-01,8.091e-12
6.190e-01,1.349e-11
6.228e-01,2.240e-11
6.266e-01,3.705e-11
6.304e-01,6.104e-11
6.343e-01,1.002e-10
6.381e-01,1.637e-10
6.419e-01,2.665e-10
6.458e-01,4.321e-10
6.496e-01,6.981e-10
6.534e-01,1.123e-09
6.573e-01,1.801e-09
6.611e-01,2.876e-09
6.649e-01,4.575e-09
6.687e-01,7.251e-09
6.726e-01,1.145e-08
6.764e-01,1.801e-08
6.802e-01,2.823e-08
6.841e-01,4.408e-08
6.879e-01,6.858e-08
6.917e-01,1.063e-07
6.956e-01,1.642e-07
6.994e-01,2.526e-07
7.032e-01,3.873e-07
7.070e-01,5.917e-07
7.109e-01,9.005e-07
7.147e-01,1.366e-06
7.185e-01,2.064e-06
7.224e-01,3.107e-06
7.262e-01,4.660e-06
7.300e-01,6.966e-06
7.338e-01,1.037e-05
7.377e-01,1.539e-05
7.415e-01,2.275e-05
7.453e-01,3.352e-05
7.492e-01,4.919e-05
7.530e-01,7.192e-05
7.568e-01,1.048e-04
7.607e-01,1.520e-04
7.645e-01,2.198e-04
7.683e-01,3.167e-04
7.721e-01,4.544e-04
7.760e-01,6.496e-04
7.798e-01,9.250e-04
7.836e-01,1.312e-03
7.875e-01,1.854e-03
7.913e-01,2.609e-03
7.951e-01,3.656e-03
7.989e-01,5.104e-03
8.028e-01,7.095e-03
8.066e-01,9.822e-03
8.104e-01,1.354e-02
8.143e-01,1.858e-02
8.181e-01,2.539e-02
8.219e-01,3.454e-02
8.258e-01,4.678e-02
8.296e-01,6.305e-02
8.334e-01,8.458e-02
8.372e-01,1.129e-01
8.411e-01,1.500e-01
8.449e-01,1.982e-01
8.487e-01,2.605e-01
8.526e-01,3.405e-01
8.564e-01,4.427e-01
8.602e-01,5.721e-01
8.641e-01,7.350e-01
8.679e-01,9.384e-01
8.717e-01,1.190e+00
8.755e-01,1.500e+00
8.794e-01,1.876e+00
8.832e-01,2.330e+00
8.870e-01,2.871e+00
8.909e-01,3.510e+00
8.947e-01,4.253e+00
8.985e-01,5.108e+00
9.023e-01,6.076e+00
9.062e-01,7.153e+00
9.100e-01,8.329e+00
9.138e-01,9.585e+00
9.177e-01,1.089e+01
9.215e-01,1.221e+01
9.253e-01,1.348e+01
9.292e-01,1.465e+01
9.330e-01,1.563e+01
9.368e-01,1.635e+01
9.406e-01,1.673e+01
9.445e-01,1.670e+01
9.483e-01,1.621e+01
9.521e-01,1.523e+01
9.560e-01,1.378e+01
9.598e-01,1.194e+01
9.636e-01,9.813e+00
9.674e-01,7.567e+00
9.713e-01,5.390e+00
9.751e-01,3.467e+00
9.789e-01,1.948e+00
9.828e-01,9.056e-01
9.866e-01,3.167e-01
9.904e-01,6.866e-02
9.943e-01,5.604e-03
9.981e-01,1.704e-05


==> anc/03_results/strong_inf/beta/0_47.csv <==
transmittance,probability_density
2.501e-01,8.569e-54
2.538e-01,4.045e-53
2.576e-01,1.866e-52
2.613e-01,8.409e-52
2.651e-01,3.708e-51
2.689e-01,1.600e-50
2.726e-01,6.762e-50
2.764e-01,2.800e-49
2.801e-01,1.137e-48
2.839e-01,4.528e-48
2.877e-01,1.770e-47
2.914e-01,6.792e-47
2.952e-01,2.561e-46
2.989e-01,9.487e-46
3.027e-01,3.456e-45
3.064e-01,1.238e-44
3.102e-01,4.366e-44
3.140e-01,1.515e-43
3.177e-01,5.178e-43
3.215e-01,1.743e-42
3.252e-01,5.783e-42
3.290e-01,1.891e-41
3.328e-01,6.098e-41
3.365e-01,1.939e-40
3.403e-01,6.086e-40
3.440e-01,1.885e-39
3.478e-01,5.764e-39
3.516e-01,1.740e-38
3.553e-01,5.190e-38
3.591e-01,1.529e-37
3.628e-01,4.453e-37
3.666e-01,1.282e-36
3.704e-01,3.647e-36
3.741e-01,1.026e-35
3.779e-01,2.857e-35
3.816e-01,7.869e-35
3.854e-01,2.144e-34
3.891e-01,5.784e-34
3.929e-01,1.544e-33
3.967e-01,4.082e-33
4.004e-01,1.069e-32
4.042e-01,2.771e-32
4.079e-01,7.118e-32
4.117e-01,1.811e-31
4.155e-01,4.568e-31
4.192e-01,1.142e-30
4.230e-01,2.829e-30
4.267e-01,6.949e-30
4.305e-01,1.692e-29
4.343e-01,4.088e-29
4.380e-01,9.793e-29
4.418e-01,2.327e-28
4.455e-01,5.486e-28
4.493e-01,1.283e-27
4.531e-01,2.978e-27
4.568e-01,6.860e-27
4.606e-01,1.569e-26
4.643e-01,3.560e-26
4.681e-01,8.021e-26
4.718e-01,1.794e-25
4.756e-01,3.986e-25
4.794e-01,8.794e-25
4.831e-01,1.927e-24
4.869e-01,4.194e-24
4.906e-01,9.066e-24
4.944e-01,1.947e-23
4.982e-01,4.155e-23
5.019e-01,8.811e-23
5.057e-01,1.857e-22
5.094e-01,3.888e-22
5.132e-01,8.091e-22
5.170e-01,1.674e-21
5.207e-01,3.442e-21
5.245e-01,7.036e-21
5.282e-01,1.430e-20
5.320e-01,2.889e-20
5.358e-01,5.805e-20
5.395e-01,1.160e-19
5.433e-01,2.305e-19
5.470e-01,4.554e-19
5.508e-01,8.949e-19
5.545e-01,1.749e-18
5.583e-01,3.402e-18
5.621e-01,6.580e-18
5.658e-01,1.266e-17
5.696e-01,2.424e-17
5.733e-01,4.617e-17
5.771e-01,8.749e-17
5.809e-01,1.650e-16
5.846e-01,3.096e-16
5.884e-01,5.781e-16
5.921e-01,1.074e-15
5.959e-01,1.987e-15
5.997e-01,3.657e-15
6.034e-01,6.699e-15
6.072e-01,1.222e-14
6.109e-01,2.217e-14
6.147e-01,4.006e-14
6.185e-01,7.205e-14
6.222e-01,1.290e-13
6.260e-01,2.299e-13
6.297e-01,4.080e-13
6.335e-01,7.209e-13
6.372e-01,1.268e-12
6.410e-01,2.221e-12
6.448e-01,3.873e-12
6.485e-01,6.726e-12
6.523e-01,1.163e-11
6.560e-01,2.002e-11
6.598e-01,3.433e-11
6.636e-01,5.862e-11
6.673e-01,9.966e-11
6.711e-01,1.688e-10
6.748e-01,2.846e-10
6.786e-01,4.779e-10
6.824e-01,7.993e-10
6.861e-01,1.331e-09
6.899e-01,2.209e-09
6.936e-01,3.649e-09
6.974e-01,6.006e-09
7.012e-01,9.844e-09
7.049e-01,1.607e-08
7.087e-01,2.613e-08
7.124e-01,4.231e-08
7.162e-01,6.825e-08
7.199e-01,1.097e-07
7.237e-01,1.755e-07
7.275e-01,2.797e-07
7.312e-01,4.440e-07
7.350e-01,7.020e-07
7.387e-01,1.105e-06
7.425e-01,1.734e-06
7.463e-01,2.709e-06
7.500e-01,4.215e-06
7.538e-01,6.532e-06
7.575e-01,1.008e-05
7.613e-01,1.550e-05
7.651e-01,2.373e-05
7.688e-01,3.617e-05
7.726e-01,5.492e-05
7.763e-01,8.303e-05
7.801e-01,1.250e-04
7.839e-01,1.874e-04
7.876e-01,2.798e-04
7.914e-01,4.159e-04
7.951e-01,6.155e-04
7.989e-01,9.069e-04
8.026e-01,1.330e-03
8.064e-01,1.942e-03
8.102e-01,2.823e-03
8.139e-01,4.084e-03
8.177e-01,5.881e-03
8.214e-01,8.427e-03
8.252e-01,1.202e-02
8.290e-01,1.705e-02
8.327e-01,2.406e-02
8.365e-01,3.379e-02
8.402e-01,4.719e-02
8.440e-01,6.554e-02
8.478e-01,9.053e-02
8.515e-01,1.243e-01
8.553e-01,1.697e-01
8.590e-01,2.302e-01
8.628e-01,3.103e-01
8.666e-01,4.156e-01
8.703e-01,5.528e-01
8.741e-01,7.300e-01
8.778e-01,9.571e-01
8.816e-01,1.245e+00
8.853e-01,1.607e+00
8.891e-01,2.056e+00
8.929e-01,2.607e+00
8.966e-01,3.276e+00
9.004e-01,4.076e+00
9.041e-01,5.017e+00
9.079e-01,6.107e+00
9.117e-01,7.346e+00
9.154e-01,8.723e+00
9.192e-01,1.022e+01
9.229e-01,1.179e+01
9.267e-01,1.338e+01
9.305e-01,1.492e+01
9.342e-01,1.632e+01
9.380e-01,1.747e+01
9.417e-01,1.825e+01
9.455e-01,1.856e+01
9.493e-01,1.830e+01
9.530e-01,1.743e+01
9.568e-01,1.593e+01
9.605e-01,1.388e+01
9.643e-01,1.143e+01
9.680e-01,8.774e+00
9.718e-01,6.180e+00
9.756e-01,3.896e+00
9.793e-01,2.120e+00
9.831e-01,9.388e-01
9.868e-01,3.050e-01
9.906e-01,5.892e-02
9.944e-01,3.935e-03
9.981e-01,7.339e-06


==> anc/03_results/strong_inf/beta/0_48.csv <==
transmittance,probability_density
2.657e-01,8.018e-60
2.694e-01,4.219e-59
2.731e-01,2.169e-58
2.768e-01,1.090e-57
2.805e-01,5.360e-57
2.842e-01,2.580e-56
2.878e-01,1.216e-55
2.915e-01,5.619e-55
2.952e-01,2.544e-54
2.989e-01,1.130e-53
3.026e-01,4.927e-53
3.062e-01,2.108e-52
3.099e-01,8.863e-52
3.136e-01,3.660e-51
3.173e-01,1.486e-50
3.210e-01,5.933e-50
3.246e-01,2.330e-49
3.283e-01,9.007e-49
3.320e-01,3.427e-48
3.357e-01,1.284e-47
3.394e-01,4.740e-47
3.430e-01,1.724e-46
3.467e-01,6.183e-46
3.504e-01,2.186e-45
3.541e-01,7.622e-45
3.578e-01,2.622e-44
3.614e-01,8.901e-44
3.651e-01,2.983e-43
3.688e-01,9.869e-43
3.725e-01,3.225e-42
3.762e-01,1.041e-41
3.798e-01,3.320e-41
3.835e-01,1.046e-40
3.872e-01,3.260e-40
3.909e-01,1.004e-39
3.946e-01,3.059e-39
3.982e-01,9.217e-39
4.019e-01,2.747e-38
4.056e-01,8.102e-38
4.093e-01,2.365e-37
4.130e-01,6.833e-37
4.166e-01,1.954e-36
4.203e-01,5.536e-36
4.240e-01,1.553e-35
4.277e-01,4.314e-35
4.314e-01,1.187e-34
4.351e-01,3.238e-34
4.387e-01,8.749e-34
4.424e-01,2.343e-33
4.461e-01,6.220e-33
4.498e-01,1.637e-32
4.535e-01,4.272e-32
4.571e-01,1.105e-31
4.608e-01,2.836e-31
4.645e-01,7.220e-31
4.682e-01,1.823e-30
4.719e-01,4.566e-30
4.755e-01,1.135e-29
4.792e-01,2.799e-29
4.829e-01,6.852e-29
4.866e-01,1.665e-28
4.903e-01,4.015e-28
4.939e-01,9.612e-28
4.976e-01,2.285e-27
5.013e-01,5.392e-27
5.050e-01,1.264e-26
5.087e-01,2.942e-26
5.123e-01,6.800e-26
5.160e-01,1.562e-25
5.197e-01,3.562e-25
5.234e-01,8.072e-25
5.271e-01,1.817e-24
5.307e-01,4.066e-24
5.344e-01,9.038e-24
5.381e-01,1.997e-23
5.418e-01,4.384e-23
5.455e-01,9.566e-23
5.491e-01,2.075e-22
5.528e-01,4.474e-22
5.565e-01,9.590e-22
5.602e-01,2.043e-21
5.639e-01,4.329e-21
5.675e-01,9.120e-21
5.712e-01,1.910e-20
5.749e-01,3.979e-20
5.786e-01,8.243e-20
5.823e-01,1.698e-19
5.859e-01,3.480e-19
5.896e-01,7.092e-19
5.933e-01,1.438e-18
5.970e-01,2.899e-18
6.007e-01,5.815e-18
6.044e-01,1.160e-17
6.080e-01,2.304e-17
6.117e-01,4.551e-17
6.154e-01,8.944e-17
6.191e-01,1.749e-16
6.228e-01,3.403e-16
6.264e-01,6.590e-16
6.301e-01,1.270e-15
6.338e-01,2.435e-15
6.375e-01,4.646e-15
6.412e-01,8.823e-15
6.448e-01,1.668e-14
6.485e-01,3.137e-14
6.522e-01,5.874e-14
6.559e-01,1.095e-13
6.596e-01,2.031e-13
6.632e-01,3.750e-13
6.669e-01,6.893e-13
6.706e-01,1.261e-12
6.743e-01,2.297e-12
6.780e-01,4.166e-12
6.816e-01,7.520e-12
6.853e-01,1.351e-11
6.890e-01,2.418e-11
6.927e-01,4.307e-11
6.964e-01,7.637e-11
7.000e-01,1.348e-10
7.037e-01,2.370e-10
7.074e-01,4.148e-10
7.111e-01,7.227e-10
7.148e-01,1.254e-09
7.184e-01,2.166e-09
7.221e-01,3.724e-09
7.258e-01,6.377e-09
7.295e-01,1.087e-08
7.332e-01,1.845e-08
7.368e-01,3.119e-08
7.405e-01,5.248e-08
7.442e-01,8.792e-08
7.479e-01,1.466e-07
7.516e-01,2.435e-07
7.552e-01,4.027e-07
7.589e-01,6.628e-07
7.626e-01,1.086e-06
7.663e-01,1.772e-06
7.700e-01,2.879e-06
7.737e-01,4.654e-06
7.773e-01,7.492e-06
7.810e-01,1.200e-05
7.847e-01,1.914e-05
7.884e-01,3.039e-05
7.921e-01,4.802e-05
7.957e-01,7.553e-05
7.994e-01,1.182e-04
8.031e-01,1.841e-04
8.068e-01,2.854e-04
8.105e-01,4.402e-04
8.141e-01,6.755e-04
8.178e-01,1.031e-03
8.215e-01,1.566e-03
8.252e-01,2.367e-03
8.289e-01,3.556e-03
8.325e-01,5.315e-03
8.362e-01,7.899e-03
8.399e-01,1.167e-02
8.436e-01,1.715e-02
8.473e-01,2.504e-02
8.509e-01,3.634e-02
8.546e-01,5.241e-02
8.583e-01,7.509e-02
8.620e-01,1.069e-01
8.657e-01,1.510e-01
8.693e-01,2.119e-01
8.730e-01,2.951e-01
8.767e-01,4.079e-01
8.804e-01,5.591e-01
8.841e-01,7.601e-01
8.877e-01,1.024e+00
8.914e-01,1.367e+00
8.951e-01,1.808e+00
8.988e-01,2.366e+00
9.025e-01,3.064e+00
9.061e-01,3.921e+00
9.098e-01,4.958e+00
9.135e-01,6.188e+00
9.172e-01,7.616e+00
9.209e-01,9.232e+00
9.246e-01,1.101e+01
9.282e-01,1.290e+01
9.319e-01,1.483e+01
9.356e-01,1.669e+01
9.393e-01,1.834e+01
9.430e-01,1.963e+01
9.466e-01,2.041e+01
9.503e-01,2.052e+01
9.540e-01,1.985e+01
9.577e-01,1.838e+01
9.614e-01,1.615e+01
9.650e-01,1.334e+01
9.687e-01,1.022e+01
9.724e-01,7.123e+00
9.761e-01,4.403e+00
9.798e-01,2.319e+00
9.834e-01,9.764e-01
9.871e-01,2.936e-01
9.908e-01,5.018e-02
9.945e-01,2.704e-03
9.982e-01,2.984e-06


==> anc/03_results/strong_inf/beta/0_49.csv <==
transmittance,probability_density
2.862e-01,1.263e-65
2.898e-01,7.204e-65
2.934e-01,4.020e-64
2.970e-01,2.195e-63
3.006e-01,1.174e-62
3.041e-01,6.153e-62
3.077e-01,3.160e-61
3.113e-01,1.592e-60
3.149e-01,7.866e-60
3.184e-01,3.815e-59
3.220e-01,1.817e-58
3.256e-01,8.501e-58
3.292e-01,3.908e-57
3.328e-01,1.766e-56
3.363e-01,7.848e-56
3.399e-01,3.431e-55
3.435e-01,1.476e-54
3.471e-01,6.251e-54
3.506e-01,2.607e-53
3.542e-01,1.071e-52
3.578e-01,4.334e-52
3.614e-01,1.729e-51
3.650e-01,6.798e-51
3.685e-01,2.636e-50
3.721e-01,1.008e-49
3.757e-01,3.805e-49
3.793e-01,1.417e-48
3.828e-01,5.210e-48
3.864e-01,1.891e-47
3.900e-01,6.778e-47
3.936e-01,2.400e-46
3.972e-01,8.397e-46
4.007e-01,2.903e-45
4.043e-01,9.919e-45
4.079e-01,3.351e-44
4.115e-01,1.119e-43
4.150e-01,3.697e-43
4.186e-01,1.208e-42
4.222e-01,3.905e-42
4.258e-01,1.249e-41
4.294e-01,3.955e-41
4.329e-01,1.239e-40
4.365e-01,3.844e-40
4.401e-01,1.181e-39
4.437e-01,3.592e-39
4.472e-01,1.082e-38
4.508e-01,3.230e-38
4.544e-01,9.550e-38
4.580e-01,2.798e-37
4.616e-01,8.123e-37
4.651e-01,2.337e-36
4.687e-01,6.667e-36
4.723e-01,1.885e-35
4.759e-01,5.286e-35
4.794e-01,1.470e-34
4.830e-01,4.052e-34
4.866e-01,1.108e-33
4.902e-01,3.006e-33
4.938e-01,8.090e-33
4.973e-01,2.160e-32
5.009e-01,5.723e-32
5.045e-01,1.505e-31
5.081e-01,3.926e-31
5.116e-01,1.017e-30
5.152e-01,2.614e-30
5.188e-01,6.672e-30
5.224e-01,1.691e-29
5.260e-01,4.254e-29
5.295e-01,1.063e-28
5.331e-01,2.636e-28
5.367e-01,6.496e-28
5.403e-01,1.590e-27
5.438e-01,3.865e-27
5.474e-01,9.333e-27
5.510e-01,2.239e-26
5.546e-01,5.337e-26
5.582e-01,1.264e-25
5.617e-01,2.975e-25
5.653e-01,6.957e-25
5.689e-01,1.617e-24
5.725e-01,3.735e-24
5.760e-01,8.574e-24
5.796e-01,1.957e-23
5.832e-01,4.439e-23
5.868e-01,1.001e-22
5.904e-01,2.244e-22
5.939e-01,5.002e-22
5.975e-01,1.108e-21
6.011e-01,2.443e-21
6.047e-01,5.352e-21
6.082e-01,1.166e-20
6.118e-01,2.527e-20
6.154e-01,5.445e-20
6.190e-01,1.167e-19
6.225e-01,2.488e-19
6.261e-01,5.275e-19
6.297e-01,1.112e-18
6.333e-01,2.334e-18
6.369e-01,4.870e-18
6.404e-01,1.011e-17
6.440e-01,2.088e-17
6.476e-01,4.291e-17
6.512e-01,8.771e-17
6.547e-01,1.784e-16
6.583e-01,3.610e-16
6.619e-01,7.269e-16
6.655e-01,1.456e-15
6.691e-01,2.903e-15
6.726e-01,5.760e-15
6.762e-01,1.137e-14
6.798e-01,2.234e-14
6.834e-01,4.367e-14
6.869e-01,8.496e-14
6.905e-01,1.645e-13
6.941e-01,3.170e-13
6.977e-01,6.079e-13
7.013e-01,1.160e-12
7.048e-01,2.204e-12
7.084e-01,4.167e-12
7.120e-01,7.840e-12
7.156e-01,1.468e-11
7.191e-01,2.737e-11
7.227e-01,5.077e-11
7.263e-01,9.375e-11
7.299e-01,1.723e-10
7.335e-01,3.152e-10
7.370e-01,5.738e-10
7.406e-01,1.040e-09
7.442e-01,1.876e-09
7.478e-01,3.367e-09
7.513e-01,6.016e-09
7.549e-01,1.070e-08
7.585e-01,1.893e-08
7.621e-01,3.335e-08
7.657e-01,5.846e-08
7.692e-01,1.020e-07
7.728e-01,1.771e-07
7.764e-01,3.060e-07
7.800e-01,5.261e-07
7.835e-01,9.002e-07
7.871e-01,1.533e-06
7.907e-01,2.597e-06
7.943e-01,4.377e-06
7.979e-01,7.341e-06
8.014e-01,1.225e-05
8.050e-01,2.033e-05
8.086e-01,3.357e-05
8.122e-01,5.514e-05
8.157e-01,9.008e-05
8.193e-01,1.464e-04
8.229e-01,2.365e-04
8.265e-01,3.799e-04
8.301e-01,6.070e-04
8.336e-01,9.640e-04
8.372e-01,1.522e-03
8.408e-01,2.388e-03
8.444e-01,3.724e-03
8.479e-01,5.771e-03
8.515e-01,8.885e-03
8.551e-01,1.359e-02
8.587e-01,2.063e-02
8.623e-01,3.112e-02
8.658e-01,4.658e-02
8.694e-01,6.921e-02
8.730e-01,1.020e-01
8.766e-01,1.492e-01
8.801e-01,2.164e-01
8.837e-01,3.110e-01
8.873e-01,4.429e-01
8.909e-01,6.249e-01
8.945e-01,8.727e-01
8.980e-01,1.206e+00
9.016e-01,1.648e+00
9.052e-01,2.227e+00
9.088e-01,2.971e+00
9.123e-01,3.911e+00
9.159e-01,5.076e+00
9.195e-01,6.488e+00
9.231e-01,8.160e+00
9.267e-01,1.008e+01
9.302e-01,1.222e+01
9.338e-01,1.450e+01
9.374e-01,1.682e+01
9.410e-01,1.901e+01
9.445e-01,2.088e+01
9.481e-01,2.222e+01
9.517e-01,2.280e+01
9.553e-01,2.245e+01
9.589e-01,2.106e+01
9.624e-01,1.867e+01
9.660e-01,1.547e+01
9.696e-01,1.182e+01
9.732e-01,8.148e+00
9.767e-01,4.930e+00
9.803e-01,2.506e+00
9.839e-01,9.992e-01
9.875e-01,2.764e-01
9.911e-01,4.140e-02
9.946e-01,1.770e-03
9.982e-01,1.109e-06


==> anc/03_results/strong_inf/beta/0_5.csv <==
transmittance,probability_density
2.072e-03,6.170e-04
6.217e-03,5.426e-03
1.036e-02,1.476e-02
1.451e-02,2.833e-02
1.865e-02,4.589e-02
2.280e-02,6.717e-02
2.694e-02,9.194e-02
3.109e-02,1.199e-01
3.523e-02,1.510e-01
3.938e-02,1.848e-01
4.352e-02,2.212e-01
4.767e-02,2.599e-01
5.181e-02,3.009e-01
5.595e-02,3.438e-01
6.010e-02,3.885e-01
6.424e-02,4.349e-01
6.839e-02,4.827e-01
7.253e-02,5.317e-01
7.668e-02,5.819e-01
8.082e-02,6.331e-01
8.497e-02,6.851e-01
8.911e-02,7.377e-01
9.326e-02,7.909e-01
9.740e-02,8.446e-01
1.015e-01,8.985e-01
1.057e-01,9.526e-01
1.098e-01,1.007e+00
1.140e-01,1.061e+00
1.181e-01,1.115e+00
1.223e-01,1.168e+00
1.264e-01,1.222e+00
1.306e-01,1.275e+00
1.347e-01,1.327e+00
1.389e-01,1.379e+00
1.430e-01,1.430e+00
1.471e-01,1.480e+00
1.513e-01,1.530e+00
1.554e-01,1.578e+00
1.596e-01,1.626e+00
1.637e-01,1.673e+00
1.679e-01,1.718e+00
1.720e-01,1.763e+00
1.762e-01,1.806e+00
1.803e-01,1.848e+00
1.844e-01,1.889e+00
1.886e-01,1.929e+00
1.927e-01,1.967e+00
1.969e-01,2.004e+00
2.010e-01,2.040e+00
2.052e-01,2.074e+00
2.093e-01,2.107e+00
2.135e-01,2.138e+00
2.176e-01,2.168e+00
2.217e-01,2.197e+00
2.259e-01,2.224e+00
2.300e-01,2.249e+00
2.342e-01,2.273e+00
2.383e-01,2.296e+00
2.425e-01,2.317e+00
2.466e-01,2.337e+00
2.508e-01,2.355e+00
2.549e-01,2.372e+00
2.591e-01,2.387e+00
2.632e-01,2.400e+00
2.673e-01,2.413e+00
2.715e-01,2.423e+00
2.756e-01,2.433e+00
2.798e-01,2.440e+00
2.839e-01,2.447e+00
2.881e-01,2.452e+00
2.922e-01,2.455e+00
2.964e-01,2.458e+00
3.005e-01,2.459e+00
3.046e-01,2.458e+00
3.088e-01,2.456e+00
3.129e-01,2.453e+00
3.171e-01,2.449e+00
3.212e-01,2.444e+00
3.254e-01,2.437e+00
3.295e-01,2.429e+00
3.337e-01,2.420e+00
3.378e-01,2.409e+00
3.419e-01,2.398e+00
3.461e-01,2.386e+00
3.502e-01,2.372e+00
3.544e-01,2.358e+00
3.585e-01,2.342e+00
3.627e-01,2.325e+00
3.668e-01,2.308e+00
3.710e-01,2.290e+00
3.751e-01,2.270e+00
3.792e-01,2.250e+00
3.834e-01,2.229e+00
3.875e-01,2.208e+00
3.917e-01,2.185e+00
3.958e-01,2.162e+00
4.000e-01,2.138e+00
4.041e-01,2.114e+00
4.083e-01,2.089e+00
4.124e-01,2.063e+00
4.166e-01,2.037e+00
4.207e-01,2.010e+00
4.248e-01,1.983e+00
4.290e-01,1.955e+00
4.331e-01,1.927e+00
4.373e-01,1.898e+00
4.414e-01,1.869e+00
4.456e-01,1.840e+00
4.497e-01,1.810e+00
4.539e-01,1.780e+00
4.580e-01,1.750e+00
4.621e-01,1.719e+00
4.663e-01,1.688e+00
4.704e-01,1.658e+00
4.746e-01,1.627e+00
4.787e-01,1.595e+00
4.829e-01,1.564e+00
4.870e-01,1.533e+00
4.912e-01,1.502e+00
4.953e-01,1.470e+00
4.994e-01,1.439e+00
5.036e-01,1.408e+00
5.077e-01,1.376e+00
5.119e-01,1.345e+00
5.160e-01,1.314e+00
5.202e-01,1.283e+00
5.243e-01,1.252e+00
5.285e-01,1.221e+00
5.326e-01,1.191e+00
5.368e-01,1.161e+00
5.409e-01,1.131e+00
5.450e-01,1.101e+00
5.492e-01,1.071e+00
5.533e-01,1.042e+00
5.575e-01,1.013e+00
5.616e-01,9.840e-01
5.658e-01,9.555e-01
5.699e-01,9.274e-01
5.741e-01,8.997e-01
5.782e-01,8.723e-01
5.823e-01,8.453e-01
5.865e-01,8.186e-01
5.906e-01,7.923e-01
5.948e-01,7.665e-01
5.989e-01,7.411e-01
6.031e-01,7.160e-01
6.072e-01,6.914e-01
6.114e-01,6.673e-01
6.155e-01,6.436e-01
6.196e-01,6.203e-01
6.238e-01,5.975e-01
6.279e-01,5.752e-01
6.321e-01,5.533e-01
6.362e-01,5.319e-01
6.404e-01,5.110e-01
6.445e-01,4.906e-01
6.487e-01,4.706e-01
6.528e-01,4.512e-01
6.570e-01,4.322e-01
6.611e-01,4.137e-01
6.652e-01,3.957e-01
6.694e-01,3.782e-01
6.735e-01,3.611e-01
6.777e-01,3.446e-01
6.818e-01,3.285e-01
6.860e-01,3.129e-01
6.901e-01,2.978e-01
6.943e-01,2.831e-01
6.984e-01,2.690e-01
7.025e-01,2.553e-01
7.067e-01,2.420e-01
7.108e-01,2.293e-01
7.150e-01,2.169e-01
7.191e-01,2.050e-01
7.233e-01,1.936e-01
7.274e-01,1.826e-01
7.316e-01,1.720e-01
7.357e-01,1.619e-01
7.398e-01,1.522e-01
7.440e-01,1.428e-01
7.481e-01,1.339e-01
7.523e-01,1.254e-01
7.564e-01,1.172e-01
7.606e-01,1.095e-01
7.647e-01,1.021e-01
7.689e-01,9.502e-02
7.730e-01,8.832e-02
7.772e-01,8.197e-02
7.813e-01,7.594e-02
7.854e-01,7.024e-02
7.896e-01,6.485e-02
7.937e-01,5.976e-02
7.979e-01,5.497e-02
8.020e-01,5.046e-02
8.062e-01,4.622e-02
8.103e-01,4.225e-02
8.145e-01,3.853e-02
8.186e-01,3.505e-02
8.227e-01,3.181e-02
8.269e-01,2.880e-02


==> anc/03_results/strong_inf/beta/0_55.csv <==
transmittance,probability_density
2.138e-03,5.958e-05
6.414e-03,8.375e-04
1.069e-02,2.835e-03
1.496e-02,6.290e-03
1.924e-02,1.136e-02
2.352e-02,1.813e-02
2.779e-02,2.668e-02
3.207e-02,3.706e-02
3.634e-02,4.927e-02
4.062e-02,6.332e-02
4.489e-02,7.921e-02
4.917e-02,9.692e-02
5.345e-02,1.164e-01
5.772e-02,1.377e-01
6.200e-02,1.606e-01
6.627e-02,1.853e-01
7.055e-02,2.115e-01
7.482e-02,2.393e-01
7.910e-02,2.685e-01
8.338e-02,2.992e-01
8.765e-02,3.313e-01
9.193e-02,3.646e-01
9.620e-02,3.992e-01
1.005e-01,4.349e-01
1.048e-01,4.717e-01
1.090e-01,5.095e-01
1.133e-01,5.482e-01
1.176e-01,5.878e-01
1.219e-01,6.282e-01
1.261e-01,6.692e-01
1.304e-01,7.109e-01
1.347e-01,7.532e-01
1.390e-01,7.959e-01
1.432e-01,8.391e-01
1.475e-01,8.826e-01
1.518e-01,9.263e-01
1.561e-01,9.703e-01
1.603e-01,1.014e+00
1.646e-01,1.059e+00
1.689e-01,1.103e+00
1.732e-01,1.147e+00
1.774e-01,1.191e+00
1.817e-01,1.235e+00
1.860e-01,1.278e+00
1.903e-01,1.321e+00
1.945e-01,1.364e+00
1.988e-01,1.406e+00
2.031e-01,1.448e+00
2.074e-01,1.490e+00
2.116e-01,1.531e+00
2.159e-01,1.571e+00
2.202e-01,1.610e+00
2.245e-01,1.649e+00
2.287e-01,1.687e+00
2.330e-01,1.725e+00
2.373e-01,1.761e+00
2.416e-01,1.797e+00
2.459e-01,1.831e+00
2.501e-01,1.865e+00
2.544e-01,1.898e+00
2.587e-01,1.929e+00
2.630e-01,1.960e+00
2.672e-01,1.989e+00
2.715e-01,2.018e+00
2.758e-01,2.045e+00
2.801e-01,2.072e+00
2.843e-01,2.097e+00
2.886e-01,2.121e+00
2.929e-01,2.143e+00
2.972e-01,2.165e+00
3.014e-01,2.185e+00
3.057e-01,2.204e+00
3.100e-01,2.222e+00
3.143e-01,2.239e+00
3.185e-01,2.254e+00
3.228e-01,2.268e+00
3.271e-01,2.281e+00
3.314e-01,2.293e+00
3.356e-01,2.303e+00
3.399e-01,2.312e+00
3.442e-01,2.320e+00
3.485e-01,2.327e+00
3.527e-01,2.332e+00
3.570e-01,2.336e+00
3.613e-01,2.339e+00
3.656e-01,2.340e+00
3.698e-01,2.341e+00
3.741e-01,2.340e+00
3.784e-01,2.338e+00
3.827e-01,2.335e+00
3.870e-01,2.331e+00
3.912e-01,2.325e+00
3.955e-01,2.318e+00
3.998e-01,2.311e+00
4.041e-01,2.302e+00
4.083e-01,2.292e+00
4.126e-01,2.281e+00
4.169e-01,2.269e+00
4.212e-01,2.256e+00
4.254e-01,2.242e+00
4.297e-01,2.227e+00
4.340e-01,2.211e+00
4.383e-01,2.194e+00
4.425e-01,2.177e+00
4.468e-01,2.158e+00
4.511e-01,2.139e+00
4.554e-01,2.118e+00
4.596e-01,2.097e+00
4.639e-01,2.075e+00
4.682e-01,2.053e+00
4.725e-01,2.030e+00
4.767e-01,2.006e+00
4.810e-01,1.981e+00
4.853e-01,1.956e+00
4.896e-01,1.930e+00
4.938e-01,1.904e+00
4.981e-01,1.877e+00
5.024e-01,1.849e+00
5.067e-01,1.822e+00
5.109e-01,1.793e+00
5.152e-01,1.764e+00
5.195e-01,1.735e+00
5.238e-01,1.706e+00
5.280e-01,1.676e+00
5.323e-01,1.646e+00
5.366e-01,1.615e+00
5.409e-01,1.585e+00
5.452e-01,1.554e+00
5.494e-01,1.523e+00
5.537e-01,1.492e+00
5.580e-01,1.460e+00
5.623e-01,1.429e+00
5.665e-01,1.398e+00
5.708e-01,1.366e+00
5.751e-01,1.334e+00
5.794e-01,1.303e+00
5.836e-01,1.271e+00
5.879e-01,1.240e+00
5.922e-01,1.209e+00
5.965e-01,1.177e+00
6.007e-01,1.146e+00
6.050e-01,1.115e+00
6.093e-01,1.084e+00
6.136e-01,1.054e+00
6.178e-01,1.024e+00
6.221e-01,9.934e-01
6.264e-01,9.635e-01
6.307e-01,9.340e-01
6.349e-01,9.047e-01
6.392e-01,8.758e-01
6.435e-01,8.472e-01
6.478e-01,8.189e-01
6.520e-01,7.911e-01
6.563e-01,7.636e-01
6.606e-01,7.365e-01
6.649e-01,7.099e-01
6.691e-01,6.837e-01
6.734e-01,6.579e-01
6.777e-01,6.326e-01
6.820e-01,6.078e-01
6.862e-01,5.834e-01
6.905e-01,5.596e-01
6.948e-01,5.362e-01
6.991e-01,5.134e-01
7.034e-01,4.910e-01
7.076e-01,4.692e-01
7.119e-01,4.480e-01
7.162e-01,4.272e-01
7.205e-01,4.070e-01
7.247e-01,3.874e-01
7.290e-01,3.683e-01
7.333e-01,3.497e-01
7.376e-01,3.318e-01
7.418e-01,3.143e-01
7.461e-01,2.974e-01
7.504e-01,2.811e-01
7.547e-01,2.653e-01
7.589e-01,2.501e-01
7.632e-01,2.354e-01
7.675e-01,2.213e-01
7.718e-01,2.077e-01
7.760e-01,1.947e-01
7.803e-01,1.821e-01
7.846e-01,1.701e-01
7.889e-01,1.587e-01
7.931e-01,1.477e-01
7.974e-01,1.373e-01
8.017e-01,1.273e-01
8.060e-01,1.178e-01
8.102e-01,1.088e-01
8.145e-01,1.003e-01
8.188e-01,9.223e-02
8.231e-01,8.461e-02
8.273e-01,7.743e-02
8.316e-01,7.067e-02
8.359e-01,6.433e-02
8.402e-01,5.839e-02
8.445e-01,5.283e-02
8.487e-01,4.765e-02
8.530e-01,4.284e-02


==> anc/03_results/strong_inf/beta/0_6.csv <==
transmittance,probability_density
2.187e-03,3.997e-06
6.560e-03,9.613e-05
1.093e-02,4.180e-04
1.531e-02,1.094e-03
1.968e-02,2.236e-03
2.405e-02,3.942e-03
2.843e-02,6.302e-03
3.280e-02,9.395e-03
3.718e-02,1.329e-02
4.155e-02,1.806e-02
4.592e-02,2.376e-02
5.030e-02,3.043e-02
5.467e-02,3.811e-02
5.904e-02,4.686e-02
6.342e-02,5.668e-02
6.779e-02,6.762e-02
7.216e-02,7.969e-02
7.654e-02,9.291e-02
8.091e-02,1.073e-01
8.529e-02,1.228e-01
8.966e-02,1.395e-01
9.403e-02,1.574e-01
9.841e-02,1.764e-01
1.028e-01,1.966e-01
1.072e-01,2.179e-01
1.115e-01,2.403e-01
1.159e-01,2.638e-01
1.203e-01,2.884e-01
1.246e-01,3.141e-01
1.290e-01,3.407e-01
1.334e-01,3.684e-01
1.378e-01,3.970e-01
1.421e-01,4.266e-01
1.465e-01,4.570e-01
1.509e-01,4.884e-01
1.553e-01,5.205e-01
1.596e-01,5.534e-01
1.640e-01,5.871e-01
1.684e-01,6.214e-01
1.728e-01,6.564e-01
1.771e-01,6.920e-01
1.815e-01,7.282e-01
1.859e-01,7.648e-01
1.903e-01,8.020e-01
1.946e-01,8.395e-01
1.990e-01,8.775e-01
2.034e-01,9.157e-01
2.077e-01,9.543e-01
2.121e-01,9.930e-01
2.165e-01,1.032e+00
2.209e-01,1.071e+00
2.252e-01,1.110e+00
2.296e-01,1.149e+00
2.340e-01,1.188e+00
2.384e-01,1.228e+00
2.427e-01,1.267e+00
2.471e-01,1.305e+00
2.515e-01,1.344e+00
2.559e-01,1.382e+00
2.602e-01,1.420e+00
2.646e-01,1.458e+00
2.690e-01,1.495e+00
2.733e-01,1.532e+00
2.777e-01,1.569e+00
2.821e-01,1.605e+00
2.865e-01,1.640e+00
2.908e-01,1.675e+00
2.952e-01,1.709e+00
2.996e-01,1.742e+00
3.040e-01,1.775e+00
3.083e-01,1.807e+00
3.127e-01,1.838e+00
3.171e-01,1.869e+00
3.215e-01,1.898e+00
3.258e-01,1.927e+00
3.302e-01,1.955e+00
3.346e-01,1.982e+00
3.390e-01,2.008e+00
3.433e-01,2.033e+00
3.477e-01,2.057e+00
3.521e-01,2.079e+00
3.564e-01,2.101e+00
3.608e-01,2.122e+00
3.652e-01,2.142e+00
3.696e-01,2.160e+00
3.739e-01,2.178e+00
3.783e-01,2.194e+00
3.827e-01,2.209e+00
3.871e-01,2.223e+00
3.914e-01,2.236e+00
3.958e-01,2.248e+00
4.002e-01,2.259e+00
4.046e-01,2.268e+00
4.089e-01,2.276e+00
4.133e-01,2.283e+00
4.177e-01,2.289e+00
4.221e-01,2.293e+00
4.264e-01,2.296e+00
4.308e-01,2.299e+00
4.352e-01,2.299e+00
4.395e-01,2.299e+00
4.439e-01,2.298e+00
4.483e-01,2.295e+00
4.527e-01,2.291e+00
4.570e-01,2.286e+00
4.614e-01,2.280e+00
4.658e-01,2.273e+00
4.702e-01,2.264e+00
4.745e-01,2.255e+00
4.789e-01,2.244e+00
4.833e-01,2.232e+00
4.877e-01,2.220e+00
4.920e-01,2.206e+00
4.964e-01,2.191e+00
5.008e-01,2.175e+00
5.052e-01,2.158e+00
5.095e-01,2.140e+00
5.139e-01,2.122e+00
5.183e-01,2.102e+00
5.226e-01,2.081e+00
5.270e-01,2.060e+00
5.314e-01,2.038e+00
5.358e-01,2.015e+00
5.401e-01,1.991e+00
5.445e-01,1.966e+00
5.489e-01,1.941e+00
5.533e-01,1.915e+00
5.576e-01,1.888e+00
5.620e-01,1.860e+00
5.664e-01,1.832e+00
5.708e-01,1.804e+00
5.751e-01,1.775e+00
5.795e-01,1.745e+00
5.839e-01,1.715e+00
5.882e-01,1.684e+00
5.926e-01,1.653e+00
5.970e-01,1.622e+00
6.014e-01,1.590e+00
6.057e-01,1.558e+00
6.101e-01,1.526e+00
6.145e-01,1.493e+00
6.189e-01,1.460e+00
6.232e-01,1.427e+00
6.276e-01,1.394e+00
6.320e-01,1.361e+00
6.364e-01,1.327e+00
6.407e-01,1.294e+00
6.451e-01,1.260e+00
6.495e-01,1.227e+00
6.539e-01,1.193e+00
6.582e-01,1.160e+00
6.626e-01,1.126e+00
6.670e-01,1.093e+00
6.713e-01,1.060e+00
6.757e-01,1.027e+00
6.801e-01,9.947e-01
6.845e-01,9.623e-01
6.888e-01,9.302e-01
6.932e-01,8.984e-01
6.976e-01,8.669e-01
7.020e-01,8.357e-01
7.063e-01,8.050e-01
7.107e-01,7.746e-01
7.151e-01,7.447e-01
7.195e-01,7.152e-01
7.238e-01,6.862e-01
7.282e-01,6.576e-01
7.326e-01,6.296e-01
7.370e-01,6.021e-01
7.413e-01,5.751e-01
7.457e-01,5.487e-01
7.501e-01,5.229e-01
7.544e-01,4.977e-01
7.588e-01,4.730e-01
7.632e-01,4.490e-01
7.676e-01,4.257e-01
7.719e-01,4.029e-01
7.763e-01,3.809e-01
7.807e-01,3.594e-01
7.851e-01,3.387e-01
7.894e-01,3.186e-01
7.938e-01,2.992e-01
7.982e-01,2.805e-01
8.026e-01,2.624e-01
8.069e-01,2.451e-01
8.113e-01,2.284e-01
8.157e-01,2.125e-01
8.200e-01,1.972e-01
8.244e-01,1.825e-01
8.288e-01,1.686e-01
8.332e-01,1.553e-01
8.375e-01,1.427e-01
8.419e-01,1.308e-01
8.463e-01,1.195e-01
8.507e-01,1.088e-01
8.550e-01,9.877e-02
8.594e-01,8.934e-02
8.638e-01,8.051e-02
8.682e-01,7.227e-02
8.725e-01,6.460e-02


==> anc/03_results/strong_inf/beta/0_65.csv <==
transmittance,probability_density
2.238e-03,1.776e-07
6.714e-03,7.927e-06
1.119e-02,4.598e-05
1.567e-02,1.456e-04
2.014e-02,3.429e-04
2.462e-02,6.773e-04
2.909e-02,1.191e-03
3.357e-02,1.926e-03
3.805e-02,2.926e-03
4.252e-02,4.236e-03
4.700e-02,5.900e-03
5.147e-02,7.961e-03
5.595e-02,1.046e-02
6.042e-02,1.344e-02
6.490e-02,1.694e-02
6.938e-02,2.101e-02
7.385e-02,2.567e-02
7.833e-02,3.096e-02
8.280e-02,3.692e-02
8.728e-02,4.358e-02
9.176e-02,5.096e-02
9.623e-02,5.911e-02
1.007e-01,6.803e-02
1.052e-01,7.777e-02
1.097e-01,8.832e-02
1.141e-01,9.973e-02
1.186e-01,1.120e-01
1.231e-01,1.251e-01
1.276e-01,1.392e-01
1.320e-01,1.541e-01
1.365e-01,1.699e-01
1.410e-01,1.867e-01
1.455e-01,2.043e-01
1.499e-01,2.229e-01
1.544e-01,2.424e-01
1.589e-01,2.628e-01
1.634e-01,2.841e-01
1.678e-01,3.063e-01
1.723e-01,3.294e-01
1.768e-01,3.534e-01
1.813e-01,3.782e-01
1.857e-01,4.039e-01
1.902e-01,4.304e-01
1.947e-01,4.577e-01
1.992e-01,4.858e-01
2.037e-01,5.147e-01
2.081e-01,5.443e-01
2.126e-01,5.747e-01
2.171e-01,6.057e-01
2.216e-01,6.374e-01
2.260e-01,6.697e-01
2.305e-01,7.026e-01
2.350e-01,7.361e-01
2.395e-01,7.701e-01
2.439e-01,8.046e-01
2.484e-01,8.396e-01
2.529e-01,8.750e-01
2.574e-01,9.108e-01
2.618e-01,9.469e-01
2.663e-01,9.834e-01
2.708e-01,1.020e+00
2.753e-01,1.057e+00
2.797e-01,1.094e+00
2.842e-01,1.131e+00
2.887e-01,1.169e+00
2.932e-01,1.206e+00
2.976e-01,1.244e+00
3.021e-01,1.281e+00
3.066e-01,1.319e+00
3.111e-01,1.356e+00
3.156e-01,1.393e+00
3.200e-01,1.430e+00
3.245e-01,1.467e+00
3.290e-01,1.503e+00
3.335e-01,1.539e+00
3.379e-01,1.575e+00
3.424e-01,1.610e+00
3.469e-01,1.645e+00
3.514e-01,1.679e+00
3.558e-01,1.713e+00
3.603e-01,1.747e+00
3.648e-01,1.779e+00
3.693e-01,1.811e+00
3.737e-01,1.843e+00
3.782e-01,1.873e+00
3.827e-01,1.903e+00
3.872e-01,1.932e+00
3.916e-01,1.960e+00
3.961e-01,1.988e+00
4.006e-01,2.014e+00
4.051e-01,2.040e+00
4.095e-01,2.064e+00
4.140e-01,2.088e+00
4.185e-01,2.110e+00
4.230e-01,2.132e+00
4.274e-01,2.153e+00
4.319e-01,2.172e+00
4.364e-01,2.190e+00
4.409e-01,2.207e+00
4.454e-01,2.223e+00
4.498e-01,2.238e+00
4.543e-01,2.252e+00
4.588e-01,2.264e+00
4.633e-01,2.275e+00
4.677e-01,2.285e+00
4.722e-01,2.294e+00
4.767e-01,2.301e+00
4.812e-01,2.308e+00
4.856e-01,2.313e+00
4.901e-01,2.316e+00
4.946e-01,2.319e+00
4.991e-01,2.320e+00
5.035e-01,2.319e+00
5.080e-01,2.318e+00
5.125e-01,2.315e+00
5.170e-01,2.311e+00
5.214e-01,2.305e+00
5.259e-01,2.299e+00
5.304e-01,2.291e+00
5.349e-01,2.282e+00
5.393e-01,2.271e+00
5.438e-01,2.260e+00
5.483e-01,2.247e+00
5.528e-01,2.233e+00
5.572e-01,2.218e+00
5.617e-01,2.201e+00
5.662e-01,2.184e+00
5.707e-01,2.165e+00
5.752e-01,2.145e+00
5.796e-01,2.124e+00
5.841e-01,2.102e+00
5.886e-01,2.079e+00
5.931e-01,2.055e+00
5.975e-01,2.030e+00
6.020e-01,2.004e+00
6.065e-01,1.977e+00
6.110e-01,1.950e+00
6.154e-01,1.921e+00
6.199e-01,1.892e+00
6.244e-01,1.862e+00
6.289e-01,1.831e+00
6.333e-01,1.799e+00
6.378e-01,1.767e+00
6.423e-01,1.734e+00
6.468e-01,1.700e+00
6.512e-01,1.666e+00
6.557e-01,1.632e+00
6.602e-01,1.597e+00
6.647e-01,1.561e+00
6.691e-01,1.525e+00
6.736e-01,1.489e+00
6.781e-01,1.452e+00
6.826e-01,1.416e+00
6.871e-01,1.379e+00
6.915e-01,1.341e+00
6.960e-01,1.304e+00
7.005e-01,1.267e+00
7.050e-01,1.229e+00
7.094e-01,1.191e+00
7.139e-01,1.154e+00
7.184e-01,1.117e+00
7.229e-01,1.079e+00
7.273e-01,1.042e+00
7.318e-01,1.005e+00
7.363e-01,9.687e-01
7.408e-01,9.323e-01
7.452e-01,8.962e-01
7.497e-01,8.605e-01
7.542e-01,8.253e-01
7.587e-01,7.904e-01
7.631e-01,7.560e-01
7.676e-01,7.222e-01
7.721e-01,6.889e-01
7.766e-01,6.562e-01
7.810e-01,6.241e-01
7.855e-01,5.926e-01
7.900e-01,5.618e-01
7.945e-01,5.317e-01
7.989e-01,5.024e-01
8.034e-01,4.738e-01
8.079e-01,4.459e-01
8.124e-01,4.189e-01
8.169e-01,3.927e-01
8.213e-01,3.673e-01
8.258e-01,3.428e-01
8.303e-01,3.192e-01
8.348e-01,2.964e-01
8.392e-01,2.746e-01
8.437e-01,2.536e-01
8.482e-01,2.336e-01
8.527e-01,2.145e-01
8.571e-01,1.963e-01
8.616e-01,1.790e-01
8.661e-01,1.626e-01
8.706e-01,1.471e-01
8.750e-01,1.326e-01
8.795e-01,1.189e-01
8.840e-01,1.062e-01
8.885e-01,9.427e-02
8.929e-01,8.324e-02


==> anc/03_results/strong_inf/beta/0_7.csv <==
transmittance,probability_density
2.500e-03,6.702e-09
7.500e-03,6.160e-07
1.250e-02,4.996e-06
1.750e-02,1.972e-05
2.250e-02,5.477e-05
2.750e-02,1.234e-04
3.250e-02,2.419e-04
3.750e-02,4.294e-04
4.250e-02,7.080e-04
4.750e-02,1.102e-03
5.250e-02,1.638e-03
5.750e-02,2.344e-03
6.250e-02,3.251e-03
6.750e-02,4.391e-03
7.250e-02,5.796e-03
7.750e-02,7.501e-03
8.250e-02,9.541e-03
8.750e-02,1.195e-02
9.250e-02,1.477e-02
9.750e-02,1.803e-02
1.025e-01,2.177e-02
1.075e-01,2.603e-02
1.125e-01,3.083e-02
1.175e-01,3.623e-02
1.225e-01,4.225e-02
1.275e-01,4.892e-02
1.325e-01,5.628e-02
1.375e-01,6.437e-02
1.425e-01,7.321e-02
1.475e-01,8.283e-02
1.525e-01,9.326e-02
1.575e-01,1.045e-01
1.625e-01,1.166e-01
1.675e-01,1.297e-01
1.725e-01,1.436e-01
1.775e-01,1.584e-01
1.825e-01,1.742e-01
1.875e-01,1.909e-01
1.925e-01,2.086e-01
1.975e-01,2.273e-01
2.025e-01,2.470e-01
2.075e-01,2.676e-01
2.125e-01,2.893e-01
2.175e-01,3.119e-01
2.225e-01,3.356e-01
2.275e-01,3.602e-01
2.325e-01,3.858e-01
2.375e-01,4.124e-01
2.425e-01,4.400e-01
2.475e-01,4.685e-01
2.525e-01,4.979e-01
2.575e-01,5.283e-01
2.625e-01,5.596e-01
2.675e-01,5.917e-01
2.725e-01,6.247e-01
2.775e-01,6.585e-01
2.825e-01,6.932e-01
2.875e-01,7.285e-01
2.925e-01,7.646e-01
2.975e-01,8.014e-01
3.025e-01,8.389e-01
3.075e-01,8.769e-01
3.125e-01,9.155e-01
3.175e-01,9.547e-01
3.225e-01,9.943e-01
3.275e-01,1.034e+00
3.325e-01,1.075e+00
3.375e-01,1.116e+00
3.425e-01,1.157e+00
3.475e-01,1.198e+00
3.525e-01,1.240e+00
3.575e-01,1.281e+00
3.625e-01,1.323e+00
3.675e-01,1.365e+00
3.725e-01,1.406e+00
3.775e-01,1.448e+00
3.825e-01,1.489e+00
3.875e-01,1.530e+00
3.925e-01,1.571e+00
3.975e-01,1.612e+00
4.025e-01,1.652e+00
4.075e-01,1.691e+00
4.125e-01,1.731e+00
4.175e-01,1.769e+00
4.225e-01,1.807e+00
4.275e-01,1.844e+00
4.325e-01,1.881e+00
4.375e-01,1.916e+00
4.425e-01,1.951e+00
4.475e-01,1.985e+00
4.525e-01,2.018e+00
4.575e-01,2.049e+00
4.625e-01,2.080e+00
4.675e-01,2.110e+00
4.725e-01,2.138e+00
4.775e-01,2.165e+00
4.825e-01,2.191e+00
4.875e-01,2.215e+00
4.925e-01,2.238e+00
4.975e-01,2.260e+00
5.025e-01,2.280e+00
5.075e-01,2.298e+00
5.125e-01,2.316e+00
5.175e-01,2.331e+00
5.225e-01,2.345e+00
5.275e-01,2.357e+00
5.325e-01,2.368e+00
5.375e-01,2.376e+00
5.425e-01,2.383e+00
5.475e-01,2.389e+00
5.525e-01,2.392e+00
5.575e-01,2.394e+00
5.625e-01,2.394e+00
5.675e-01,2.392e+00
5.725e-01,2.389e+00
5.775e-01,2.384e+00
5.825e-01,2.376e+00
5.875e-01,2.367e+00
5.925e-01,2.357e+00
5.975e-01,2.344e+00
6.025e-01,2.330e+00
6.075e-01,2.314e+00
6.125e-01,2.296e+00
6.175e-01,2.276e+00
6.225e-01,2.255e+00
6.275e-01,2.232e+00
6.325e-01,2.208e+00
6.375e-01,2.181e+00
6.425e-01,2.154e+00
6.475e-01,2.124e+00
6.525e-01,2.094e+00
6.575e-01,2.062e+00
6.625e-01,2.028e+00
6.675e-01,1.993e+00
6.725e-01,1.957e+00
6.775e-01,1.919e+00
6.825e-01,1.881e+00
6.875e-01,1.841e+00
6.925e-01,1.800e+00
6.975e-01,1.759e+00
7.025e-01,1.716e+00
7.075e-01,1.672e+00
7.125e-01,1.628e+00
7.175e-01,1.583e+00
7.225e-01,1.537e+00
7.275e-01,1.491e+00
7.325e-01,1.445e+00
7.375e-01,1.398e+00
7.425e-01,1.350e+00
7.475e-01,1.303e+00
7.525e-01,1.255e+00
7.575e-01,1.207e+00
7.625e-01,1.159e+00
7.675e-01,1.112e+00
7.725e-01,1.064e+00
7.775e-01,1.017e+00
7.825e-01,9.698e-01
7.875e-01,9.233e-01
7.925e-01,8.773e-01
7.975e-01,8.319e-01
8.025e-01,7.871e-01
8.075e-01,7.431e-01
8.125e-01,7.000e-01
8.175e-01,6.577e-01
8.225e-01,6.163e-01
8.275e-01,5.760e-01
8.325e-01,5.368e-01
8.375e-01,4.987e-01
8.425e-01,4.618e-01
8.475e-01,4.262e-01
8.525e-01,3.920e-01
8.575e-01,3.590e-01
8.625e-01,3.275e-01
8.675e-01,2.975e-01
8.725e-01,2.689e-01
8.775e-01,2.418e-01
8.825e-01,2.162e-01
8.875e-01,1.922e-01
8.925e-01,1.698e-01
8.975e-01,1.489e-01
9.025e-01,1.295e-01
9.075e-01,1.117e-01
9.125e-01,9.541e-02
9.175e-01,8.063e-02
9.225e-01,6.732e-02
9.275e-01,5.545e-02
9.325e-01,4.497e-02
9.375e-01,3.581e-02
9.425e-01,2.793e-02
9.475e-01,2.126e-02
9.525e-01,1.570e-02
9.575e-01,1.118e-02
9.625e-01,7.615e-03
9.675e-01,4.890e-03
9.725e-01,2.906e-03
9.775e-01,1.548e-03
9.825e-01,6.996e-04
9.875e-01,2.399e-04
9.925e-01,4.671e-05
9.975e-01,1.351e-06


==> anc/03_results/strong_inf/beta/0_75.csv <==
transmittance,probability_density
2.500e-03,8.898e-11
7.500e-03,1.917e-08
1.250e-02,2.312e-07
1.750e-02,1.185e-06
2.250e-02,4.002e-06
2.750e-02,1.054e-05
3.250e-02,2.354e-05
3.750e-02,4.674e-05
4.250e-02,8.497e-05
4.750e-02,1.443e-04
5.250e-02,2.319e-04
5.750e-02,3.565e-04
6.250e-02,5.278e-04
6.750e-02,7.573e-04
7.250e-02,1.057e-03
7.750e-02,1.442e-03
8.250e-02,1.927e-03
8.750e-02,2.529e-03
9.250e-02,3.266e-03
9.750e-02,4.157e-03
1.025e-01,5.222e-03
1.075e-01,6.483e-03
1.125e-01,7.964e-03
1.175e-01,9.687e-03
1.225e-01,1.168e-02
1.275e-01,1.396e-02
1.325e-01,1.656e-02
1.375e-01,1.951e-02
1.425e-01,2.283e-02
1.475e-01,2.656e-02
1.525e-01,3.072e-02
1.575e-01,3.533e-02
1.625e-01,4.043e-02
1.675e-01,4.606e-02
1.725e-01,5.222e-02
1.775e-01,5.897e-02
1.825e-01,6.632e-02
1.875e-01,7.430e-02
1.925e-01,8.294e-02
1.975e-01,9.228e-02
2.025e-01,1.023e-01
2.075e-01,1.131e-01
2.125e-01,1.247e-01
2.175e-01,1.370e-01
2.225e-01,1.502e-01
2.275e-01,1.642e-01
2.325e-01,1.790e-01
2.375e-01,1.948e-01
2.425e-01,2.114e-01
2.475e-01,2.289e-01
2.525e-01,2.474e-01
2.575e-01,2.668e-01
2.625e-01,2.871e-01
2.675e-01,3.084e-01
2.725e-01,3.307e-01
2.775e-01,3.539e-01
2.825e-01,3.781e-01
2.875e-01,4.033e-01
2.925e-01,4.295e-01
2.975e-01,4.566e-01
3.025e-01,4.847e-01
3.075e-01,5.138e-01
3.125e-01,5.438e-01
3.175e-01,5.748e-01
3.225e-01,6.066e-01
3.275e-01,6.394e-01
3.325e-01,6.731e-01
3.375e-01,7.076e-01
3.425e-01,7.430e-01
3.475e-01,7.792e-01
3.525e-01,8.161e-01
3.575e-01,8.539e-01
3.625e-01,8.923e-01
3.675e-01,9.314e-01
3.725e-01,9.712e-01
3.775e-01,1.012e+00
3.825e-01,1.053e+00
3.875e-01,1.094e+00
3.925e-01,1.136e+00
3.975e-01,1.178e+00
4.025e-01,1.221e+00
4.075e-01,1.264e+00
4.125e-01,1.307e+00
4.175e-01,1.351e+00
4.225e-01,1.395e+00
4.275e-01,1.438e+00
4.325e-01,1.482e+00
4.375e-01,1.526e+00
4.425e-01,1.570e+00
4.475e-01,1.613e+00
4.525e-01,1.656e+00
4.575e-01,1.699e+00
4.625e-01,1.742e+00
4.675e-01,1.784e+00
4.725e-01,1.826e+00
4.775e-01,1.867e+00
4.825e-01,1.908e+00
4.875e-01,1.947e+00
4.925e-01,1.986e+00
4.975e-01,2.024e+00
5.025e-01,2.062e+00
5.075e-01,2.098e+00
5.125e-01,2.133e+00
5.175e-01,2.167e+00
5.225e-01,2.200e+00
5.275e-01,2.232e+00
5.325e-01,2.262e+00
5.375e-01,2.291e+00
5.425e-01,2.318e+00
5.475e-01,2.344e+00
5.525e-01,2.369e+00
5.575e-01,2.391e+00
5.625e-01,2.412e+00
5.675e-01,2.432e+00
5.725e-01,2.449e+00
5.775e-01,2.465e+00
5.825e-01,2.479e+00
5.875e-01,2.491e+00
5.925e-01,2.501e+00
5.975e-01,2.509e+00
6.025e-01,2.514e+00
6.075e-01,2.518e+00
6.125e-01,2.520e+00
6.175e-01,2.520e+00
6.225e-01,2.517e+00
6.275e-01,2.512e+00
6.325e-01,2.506e+00
6.375e-01,2.497e+00
6.425e-01,2.485e+00
6.475e-01,2.472e+00
6.525e-01,2.457e+00
6.575e-01,2.439e+00
6.625e-01,2.419e+00
6.675e-01,2.397e+00
6.725e-01,2.373e+00
6.775e-01,2.347e+00
6.825e-01,2.319e+00
6.875e-01,2.288e+00
6.925e-01,2.256e+00
6.975e-01,2.222e+00
7.025e-01,2.186e+00
7.075e-01,2.148e+00
7.125e-01,2.109e+00
7.175e-01,2.067e+00
7.225e-01,2.024e+00
7.275e-01,1.980e+00
7.325e-01,1.934e+00
7.375e-01,1.887e+00
7.425e-01,1.838e+00
7.475e-01,1.788e+00
7.525e-01,1.737e+00
7.575e-01,1.685e+00
7.625e-01,1.632e+00
7.675e-01,1.578e+00
7.725e-01,1.524e+00
7.775e-01,1.469e+00
7.825e-01,1.413e+00
7.875e-01,1.357e+00
7.925e-01,1.301e+00
7.975e-01,1.244e+00
8.025e-01,1.188e+00
8.075e-01,1.132e+00
8.125e-01,1.076e+00
8.175e-01,1.020e+00
8.225e-01,9.645e-01
8.275e-01,9.099e-01
8.325e-01,8.559e-01
8.375e-01,8.028e-01
8.425e-01,7.507e-01
8.475e-01,6.997e-01
8.525e-01,6.498e-01
8.575e-01,6.013e-01
8.625e-01,5.542e-01
8.675e-01,5.086e-01
8.725e-01,4.647e-01
8.775e-01,4.225e-01
8.825e-01,3.820e-01
8.875e-01,3.435e-01
8.925e-01,3.069e-01
8.975e-01,2.724e-01
9.025e-01,2.399e-01
9.075e-01,2.096e-01
9.125e-01,1.814e-01
9.175e-01,1.555e-01
9.225e-01,1.317e-01
9.275e-01,1.101e-01
9.325e-01,9.069e-02
9.375e-01,7.344e-02
9.425e-01,5.830e-02
9.475e-01,4.520e-02
9.525e-01,3.407e-02
9.575e-01,2.481e-02
9.625e-01,1.731e-02
9.675e-01,1.142e-02
9.725e-01,7.000e-03
9.775e-01,3.868e-03
9.825e-01,1.828e-03
9.875e-01,6.643e-04
9.925e-01,1.411e-04
9.975e-01,4.894e-06


==> anc/03_results/strong_inf/beta/0_8.csv <==
transmittance,probability_density
2.500e-03,5.263e-13
7.500e-03,3.108e-10
1.250e-02,5.992e-09
1.750e-02,4.186e-08
2.250e-02,1.781e-07
2.750e-02,5.642e-07
3.250e-02,1.469e-06
3.750e-02,3.329e-06
4.250e-02,6.793e-06
4.750e-02,1.278e-05
5.250e-02,2.253e-05
5.750e-02,3.767e-05
6.250e-02,6.025e-05
6.750e-02,9.281e-05
7.250e-02,1.385e-04
7.750e-02,2.009e-04
8.250e-02,2.845e-04
8.750e-02,3.943e-04
9.250e-02,5.361e-04
9.750e-02,7.165e-04
1.025e-01,9.429e-04
1.075e-01,1.224e-03
1.125e-01,1.568e-03
1.175e-01,1.986e-03
1.225e-01,2.489e-03
1.275e-01,3.089e-03
1.325e-01,3.799e-03
1.375e-01,4.633e-03
1.425e-01,5.607e-03
1.475e-01,6.735e-03
1.525e-01,8.036e-03
1.575e-01,9.527e-03
1.625e-01,1.123e-02
1.675e-01,1.316e-02
1.725e-01,1.534e-02
1.775e-01,1.779e-02
1.825e-01,2.054e-02
1.875e-01,2.361e-02
1.925e-01,2.701e-02
1.975e-01,3.079e-02
2.025e-01,3.496e-02
2.075e-01,3.955e-02
2.125e-01,4.458e-02
2.175e-01,5.009e-02
2.225e-01,5.610e-02
2.275e-01,6.263e-02
2.325e-01,6.973e-02
2.375e-01,7.740e-02
2.425e-01,8.569e-02
2.475e-01,9.462e-02
2.525e-01,1.042e-01
2.575e-01,1.145e-01
2.625e-01,1.255e-01
2.675e-01,1.373e-01
2.725e-01,1.499e-01
2.775e-01,1.632e-01
2.825e-01,1.774e-01
2.875e-01,1.924e-01
2.925e-01,2.084e-01
2.975e-01,2.252e-01
3.025e-01,2.429e-01
3.075e-01,2.616e-01
3.125e-01,2.812e-01
3.175e-01,3.018e-01
3.225e-01,3.234e-01
3.275e-01,3.460e-01
3.325e-01,3.696e-01
3.375e-01,3.943e-01
3.425e-01,4.200e-01
3.475e-01,4.467e-01
3.525e-01,4.745e-01
3.575e-01,5.033e-01
3.625e-01,5.331e-01
3.675e-01,5.641e-01
3.725e-01,5.960e-01
3.775e-01,6.290e-01
3.825e-01,6.630e-01
3.875e-01,6.980e-01
3.925e-01,7.340e-01
3.975e-01,7.709e-01
4.025e-01,8.089e-01
4.075e-01,8.477e-01
4.125e-01,8.874e-01
4.175e-01,9.280e-01
4.225e-01,9.695e-01
4.275e-01,1.012e+00
4.325e-01,1.055e+00
4.375e-01,1.098e+00
4.425e-01,1.143e+00
4.475e-01,1.188e+00
4.525e-01,1.234e+00
4.575e-01,1.280e+00
4.625e-01,1.326e+00
4.675e-01,1.373e+00
4.725e-01,1.421e+00
4.775e-01,1.468e+00
4.825e-01,1.516e+00
4.875e-01,1.564e+00
4.925e-01,1.612e+00
4.975e-01,1.660e+00
5.025e-01,1.708e+00
5.075e-01,1.756e+00
5.125e-01,1.804e+00
5.175e-01,1.851e+00
5.225e-01,1.898e+00
5.275e-01,1.944e+00
5.325e-01,1.990e+00
5.375e-01,2.035e+00
5.425e-01,2.080e+00
5.475e-01,2.123e+00
5.525e-01,2.166e+00
5.575e-01,2.208e+00
5.625e-01,2.248e+00
5.675e-01,2.288e+00
5.725e-01,2.326e+00
5.775e-01,2.363e+00
5.825e-01,2.398e+00
5.875e-01,2.432e+00
5.925e-01,2.464e+00
5.975e-01,2.494e+00
6.025e-01,2.522e+00
6.075e-01,2.549e+00
6.125e-01,2.574e+00
6.175e-01,2.596e+00
6.225e-01,2.617e+00
6.275e-01,2.635e+00
6.325e-01,2.651e+00
6.375e-01,2.665e+00
6.425e-01,2.676e+00
6.475e-01,2.685e+00
6.525e-01,2.691e+00
6.575e-01,2.695e+00
6.625e-01,2.696e+00
6.675e-01,2.694e+00
6.725e-01,2.690e+00
6.775e-01,2.683e+00
6.825e-01,2.673e+00
6.875e-01,2.661e+00
6.925e-01,2.645e+00
6.975e-01,2.627e+00
7.025e-01,2.607e+00
7.075e-01,2.583e+00
7.125e-01,2.557e+00
7.175e-01,2.528e+00
7.225e-01,2.496e+00
7.275e-01,2.462e+00
7.325e-01,2.425e+00
7.375e-01,2.385e+00
7.425e-01,2.343e+00
7.475e-01,2.298e+00
7.525e-01,2.251e+00
7.575e-01,2.202e+00
7.625e-01,2.151e+00
7.675e-01,2.097e+00
7.725e-01,2.042e+00
7.775e-01,1.985e+00
7.825e-01,1.925e+00
7.875e-01,1.865e+00
7.925e-01,1.803e+00
7.975e-01,1.739e+00
8.025e-01,1.674e+00
8.075e-01,1.609e+00
8.125e-01,1.542e+00
8.175e-01,1.475e+00
8.225e-01,1.407e+00
8.275e-01,1.339e+00
8.325e-01,1.271e+00
8.375e-01,1.202e+00
8.425e-01,1.134e+00
8.475e-01,1.067e+00
8.525e-01,9.998e-01
8.575e-01,9.337e-01
8.625e-01,8.686e-01
8.675e-01,8.047e-01
8.725e-01,7.422e-01
8.775e-01,6.813e-01
8.825e-01,6.222e-01
8.875e-01,5.650e-01
8.925e-01,5.100e-01
8.975e-01,4.574e-01
9.025e-01,4.071e-01
9.075e-01,3.596e-01
9.125e-01,3.147e-01
9.175e-01,2.728e-01
9.225e-01,2.338e-01
9.275e-01,1.979e-01
9.325e-01,1.651e-01
9.375e-01,1.355e-01
9.425e-01,1.091e-01
9.475e-01,8.587e-02
9.525e-01,6.576e-02
9.575e-01,4.871e-02
9.625e-01,3.462e-02
9.675e-01,2.332e-02
9.725e-01,1.463e-02
9.775e-01,8.301e-03
9.825e-01,4.052e-03
9.875e-01,1.535e-03
9.925e-01,3.465e-04
9.975e-01,1.363e-05


==> anc/03_results/strong_inf/beta/0_85.csv <==
transmittance,probability_density
2.500e-03,1.058e-15
7.500e-03,2.114e-12
1.250e-02,7.184e-11
1.750e-02,7.291e-10
2.250e-02,4.101e-09
2.750e-02,1.623e-08
3.250e-02,5.091e-08
3.750e-02,1.352e-07
4.250e-02,3.171e-07
4.750e-02,6.751e-07
5.250e-02,1.330e-06
5.750e-02,2.461e-06
6.250e-02,4.319e-06
6.750e-02,7.250e-06
7.250e-02,1.171e-05
7.750e-02,1.830e-05
8.250e-02,2.779e-05
8.750e-02,4.112e-05
9.250e-02,5.948e-05
9.750e-02,8.431e-05
1.025e-01,1.173e-04
1.075e-01,1.606e-04
1.125e-01,2.165e-04
1.175e-01,2.879e-04
1.225e-01,3.780e-04
1.275e-01,4.905e-04
1.325e-01,6.297e-04
1.375e-01,8.005e-04
1.425e-01,1.008e-03
1.475e-01,1.259e-03
1.525e-01,1.559e-03
1.575e-01,1.916e-03
1.625e-01,2.339e-03
1.675e-01,2.836e-03
1.725e-01,3.416e-03
1.775e-01,4.092e-03
1.825e-01,4.873e-03
1.875e-01,5.773e-03
1.925e-01,6.805e-03
1.975e-01,7.983e-03
2.025e-01,9.322e-03
2.075e-01,1.084e-02
2.125e-01,1.255e-02
2.175e-01,1.447e-02
2.225e-01,1.663e-02
2.275e-01,1.904e-02
2.325e-01,2.172e-02
2.375e-01,2.470e-02
2.425e-01,2.799e-02
2.475e-01,3.163e-02
2.525e-01,3.563e-02
2.575e-01,4.003e-02
2.625e-01,4.485e-02
2.675e-01,5.011e-02
2.725e-01,5.585e-02
2.775e-01,6.209e-02
2.825e-01,6.886e-02
2.875e-01,7.620e-02
2.925e-01,8.413e-02
2.975e-01,9.268e-02
3.025e-01,1.019e-01
3.075e-01,1.118e-01
3.125e-01,1.224e-01
3.175e-01,1.337e-01
3.225e-01,1.459e-01
3.275e-01,1.588e-01
3.325e-01,1.726e-01
3.375e-01,1.873e-01
3.425e-01,2.029e-01
3.475e-01,2.194e-01
3.525e-01,2.368e-01
3.575e-01,2.553e-01
3.625e-01,2.748e-01
3.675e-01,2.953e-01
3.725e-01,3.169e-01
3.775e-01,3.395e-01
3.825e-01,3.633e-01
3.875e-01,3.882e-01
3.925e-01,4.143e-01
3.975e-01,4.415e-01
4.025e-01,4.700e-01
4.075e-01,4.996e-01
4.125e-01,5.304e-01
4.175e-01,5.624e-01
4.225e-01,5.956e-01
4.275e-01,6.300e-01
4.325e-01,6.657e-01
4.375e-01,7.025e-01
4.425e-01,7.406e-01
4.475e-01,7.798e-01
4.525e-01,8.202e-01
4.575e-01,8.618e-01
4.625e-01,9.045e-01
4.675e-01,9.483e-01
4.725e-01,9.932e-01
4.775e-01,1.039e+00
4.825e-01,1.086e+00
4.875e-01,1.134e+00
4.925e-01,1.183e+00
4.975e-01,1.233e+00
5.025e-01,1.283e+00
5.075e-01,1.334e+00
5.125e-01,1.386e+00
5.175e-01,1.439e+00
5.225e-01,1.492e+00
5.275e-01,1.546e+00
5.325e-01,1.600e+00
5.375e-01,1.654e+00
5.425e-01,1.709e+00
5.475e-01,1.764e+00
5.525e-01,1.819e+00
5.575e-01,1.874e+00
5.625e-01,1.928e+00
5.675e-01,1.983e+00
5.725e-01,2.037e+00
5.775e-01,2.090e+00
5.825e-01,2.144e+00
5.875e-01,2.196e+00
5.925e-01,2.247e+00
5.975e-01,2.298e+00
6.025e-01,2.348e+00
6.075e-01,2.396e+00
6.125e-01,2.443e+00
6.175e-01,2.489e+00
6.225e-01,2.533e+00
6.275e-01,2.575e+00
6.325e-01,2.616e+00
6.375e-01,2.654e+00
6.425e-01,2.691e+00
6.475e-01,2.725e+00
6.525e-01,2.757e+00
6.575e-01,2.787e+00
6.625e-01,2.814e+00
6.675e-01,2.838e+00
6.725e-01,2.860e+00
6.775e-01,2.879e+00
6.825e-01,2.894e+00
6.875e-01,2.907e+00
6.925e-01,2.916e+00
6.975e-01,2.923e+00
7.025e-01,2.925e+00
7.075e-01,2.925e+00
7.125e-01,2.921e+00
7.175e-01,2.913e+00
7.225e-01,2.901e+00
7.275e-01,2.886e+00
7.325e-01,2.868e+00
7.375e-01,2.845e+00
7.425e-01,2.819e+00
7.475e-01,2.790e+00
7.525e-01,2.756e+00
7.575e-01,2.719e+00
7.625e-01,2.678e+00
7.675e-01,2.634e+00
7.725e-01,2.586e+00
7.775e-01,2.535e+00
7.825e-01,2.480e+00
7.875e-01,2.422e+00
7.925e-01,2.361e+00
7.975e-01,2.297e+00
8.025e-01,2.230e+00
8.075e-01,2.161e+00
8.125e-01,2.089e+00
8.175e-01,2.015e+00
8.225e-01,1.938e+00
8.275e-01,1.860e+00
8.325e-01,1.780e+00
8.375e-01,1.698e+00
8.425e-01,1.616e+00
8.475e-01,1.533e+00
8.525e-01,1.449e+00
8.575e-01,1.364e+00
8.625e-01,1.280e+00
8.675e-01,1.196e+00
8.725e-01,1.113e+00
8.775e-01,1.030e+00
8.825e-01,9.491e-01
8.875e-01,8.695e-01
8.925e-01,7.919e-01
8.975e-01,7.165e-01
9.025e-01,6.436e-01
9.075e-01,5.737e-01
9.125e-01,5.069e-01
9.175e-01,4.435e-01
9.225e-01,3.838e-01
9.275e-01,3.281e-01
9.325e-01,2.765e-01
9.375e-01,2.293e-01
9.425e-01,1.866e-01
9.475e-01,1.485e-01
9.525e-01,1.151e-01
9.575e-01,8.629e-02
9.625e-01,6.213e-02
9.675e-01,4.244e-02
9.725e-01,2.703e-02
9.775e-01,1.561e-02
9.825e-01,7.776e-03
9.875e-01,3.022e-03
9.925e-01,7.064e-04
9.975e-01,2.978e-05


==> anc/03_results/strong_inf/beta/0_9.csv <==
transmittance,probability_density
2.500e-03,5.848e-19
7.500e-03,5.078e-15
1.250e-02,3.417e-13
1.750e-02,5.438e-12
2.250e-02,4.280e-11
2.750e-02,2.216e-10
3.250e-02,8.689e-10
3.750e-02,2.795e-09
4.250e-02,7.748e-09
4.750e-02,1.914e-08
5.250e-02,4.313e-08
5.750e-02,9.011e-08
6.250e-02,1.768e-07
6.750e-02,3.289e-07
7.250e-02,5.847e-07
7.750e-02,9.991e-07
8.250e-02,1.649e-06
8.750e-02,2.640e-06
9.250e-02,4.114e-06
9.750e-02,6.257e-06
1.025e-01,9.310e-06
1.075e-01,1.358e-05
1.125e-01,1.946e-05
1.175e-01,2.742e-05
1.225e-01,3.807e-05
1.275e-01,5.213e-05
1.325e-01,7.046e-05
1.375e-01,9.412e-05
1.425e-01,1.243e-04
1.475e-01,1.626e-04
1.525e-01,2.106e-04
1.575e-01,2.703e-04
1.625e-01,3.440e-04
1.675e-01,4.343e-04
1.725e-01,5.443e-04
1.775e-01,6.773e-04
1.825e-01,8.373e-04
1.875e-01,1.028e-03
1.925e-01,1.256e-03
1.975e-01,1.525e-03
2.025e-01,1.841e-03
2.075e-01,2.212e-03
2.125e-01,2.644e-03
2.175e-01,3.146e-03
2.225e-01,3.726e-03
2.275e-01,4.395e-03
2.325e-01,5.162e-03
2.375e-01,6.040e-03
2.425e-01,7.040e-03
2.475e-01,8.175e-03
2.525e-01,9.461e-03
2.575e-01,1.091e-02
2.625e-01,1.254e-02
2.675e-01,1.438e-02
2.725e-01,1.642e-02
2.775e-01,1.871e-02
2.825e-01,2.125e-02
2.875e-01,2.408e-02
2.925e-01,2.721e-02
2.975e-01,3.066e-02
3.025e-01,3.447e-02
3.075e-01,3.866e-02
3.125e-01,4.326e-02
3.175e-01,4.829e-02
3.225e-01,5.379e-02
3.275e-01,5.979e-02
3.325e-01,6.632e-02
3.375e-01,7.341e-02
3.425e-01,8.110e-02
3.475e-01,8.942e-02
3.525e-01,9.842e-02
3.575e-01,1.081e-01
3.625e-01,1.186e-01
3.675e-01,1.298e-01
3.725e-01,1.418e-01
3.775e-01,1.547e-01
3.825e-01,1.685e-01
3.875e-01,1.832e-01
3.925e-01,1.989e-01
3.975e-01,2.157e-01
4.025e-01,2.334e-01
4.075e-01,2.523e-01
4.125e-01,2.723e-01
4.175e-01,2.934e-01
4.225e-01,3.158e-01
4.275e-01,3.394e-01
4.325e-01,3.642e-01
4.375e-01,3.904e-01
4.425e-01,4.179e-01
4.475e-01,4.468e-01
4.525e-01,4.770e-01
4.575e-01,5.087e-01
4.625e-01,5.417e-01
4.675e-01,5.763e-01
4.725e-01,6.123e-01
4.775e-01,6.497e-01
4.825e-01,6.887e-01
4.875e-01,7.292e-01
4.925e-01,7.711e-01
4.975e-01,8.146e-01
5.025e-01,8.595e-01
5.075e-01,9.059e-01
5.125e-01,9.537e-01
5.175e-01,1.003e+00
5.225e-01,1.054e+00
5.275e-01,1.106e+00
5.325e-01,1.159e+00
5.375e-01,1.214e+00
5.425e-01,1.270e+00
5.475e-01,1.327e+00
5.525e-01,1.385e+00
5.575e-01,1.444e+00
5.625e-01,1.504e+00
5.675e-01,1.566e+00
5.725e-01,1.627e+00
5.775e-01,1.690e+00
5.825e-01,1.753e+00
5.875e-01,1.817e+00
5.925e-01,1.881e+00
5.975e-01,1.946e+00
6.025e-01,2.010e+00
6.075e-01,2.075e+00
6.125e-01,2.139e+00
6.175e-01,2.204e+00
6.225e-01,2.267e+00
6.275e-01,2.330e+00
6.325e-01,2.393e+00
6.375e-01,2.454e+00
6.425e-01,2.515e+00
6.475e-01,2.574e+00
6.525e-01,2.631e+00
6.575e-01,2.688e+00
6.625e-01,2.742e+00
6.675e-01,2.794e+00
6.725e-01,2.844e+00
6.775e-01,2.892e+00
6.825e-01,2.937e+00
6.875e-01,2.979e+00
6.925e-01,3.019e+00
6.975e-01,3.055e+00
7.025e-01,3.088e+00
7.075e-01,3.117e+00
7.125e-01,3.143e+00
7.175e-01,3.165e+00
7.225e-01,3.182e+00
7.275e-01,3.196e+00
7.325e-01,3.205e+00
7.375e-01,3.210e+00
7.425e-01,3.211e+00
7.475e-01,3.206e+00
7.525e-01,3.197e+00
7.575e-01,3.183e+00
7.625e-01,3.164e+00
7.675e-01,3.139e+00
7.725e-01,3.110e+00
7.775e-01,3.076e+00
7.825e-01,3.036e+00
7.875e-01,2.992e+00
7.925e-01,2.942e+00
7.975e-01,2.887e+00
8.025e-01,2.828e+00
8.075e-01,2.763e+00
8.125e-01,2.694e+00
8.175e-01,2.621e+00
8.225e-01,2.543e+00
8.275e-01,2.461e+00
8.325e-01,2.375e+00
8.375e-01,2.286e+00
8.425e-01,2.193e+00
8.475e-01,2.097e+00
8.525e-01,1.999e+00
8.575e-01,1.898e+00
8.625e-01,1.796e+00
8.675e-01,1.692e+00
8.725e-01,1.587e+00
8.775e-01,1.481e+00
8.825e-01,1.376e+00
8.875e-01,1.271e+00
8.925e-01,1.167e+00
8.975e-01,1.064e+00
9.025e-01,9.637e-01
9.075e-01,8.659e-01
9.125e-01,7.712e-01
9.175e-01,6.803e-01
9.225e-01,5.935e-01
9.275e-01,5.115e-01
9.325e-01,4.346e-01
9.375e-01,3.634e-01
9.425e-01,2.982e-01
9.475e-01,2.392e-01
9.525e-01,1.869e-01
9.575e-01,1.414e-01
9.625e-01,1.027e-01
9.675e-01,7.075e-02
9.725e-01,4.548e-02
9.775e-01,2.651e-02
9.825e-01,1.334e-02
9.875e-01,5.242e-03
9.925e-01,1.242e-03
9.975e-01,5.349e-05


==> anc/03_results/strong_inf/beta/0_95.csv <==
transmittance,probability_density
2.500e-03,5.433e-23
7.500e-03,2.901e-18
1.250e-02,4.542e-16
1.750e-02,1.261e-14
2.250e-02,1.503e-13
2.750e-02,1.084e-12
3.250e-02,5.603e-12
3.750e-02,2.283e-11
4.250e-02,7.783e-11
4.750e-02,2.311e-10
5.250e-02,6.141e-10
5.750e-02,1.491e-09
6.250e-02,3.357e-09
6.750e-02,7.092e-09
7.250e-02,1.419e-08
7.750e-02,2.706e-08
8.250e-02,4.952e-08
8.750e-02,8.736e-08
9.250e-02,1.492e-07
9.750e-02,2.475e-07
1.025e-01,3.999e-07
1.075e-01,6.310e-07
1.125e-01,9.745e-07
1.175e-01,1.475e-06
1.225e-01,2.194e-06
1.275e-01,3.209e-06
1.325e-01,4.621e-06
1.375e-01,6.561e-06
1.425e-01,9.193e-06
1.475e-01,1.272e-05
1.525e-01,1.741e-05
1.575e-01,2.356e-05
1.625e-01,3.157e-05
1.675e-01,4.189e-05
1.725e-01,5.511e-05
1.775e-01,7.188e-05
1.825e-01,9.300e-05
1.875e-01,1.194e-04
1.925e-01,1.523e-04
1.975e-01,1.928e-04
2.025e-01,2.426e-04
2.075e-01,3.034e-04
2.125e-01,3.772e-04
2.175e-01,4.662e-04
2.225e-01,5.733e-04
2.275e-01,7.012e-04
2.325e-01,8.536e-04
2.375e-01,1.034e-03
2.425e-01,1.247e-03
2.475e-01,1.498e-03
2.525e-01,1.791e-03
2.575e-01,2.133e-03
2.625e-01,2.531e-03
2.675e-01,2.991e-03
2.725e-01,3.523e-03
2.775e-01,4.135e-03
2.825e-01,4.837e-03
2.875e-01,5.639e-03
2.925e-01,6.554e-03
2.975e-01,7.594e-03
3.025e-01,8.773e-03
3.075e-01,1.011e-02
3.125e-01,1.161e-02
3.175e-01,1.330e-02
3.225e-01,1.520e-02
3.275e-01,1.733e-02
3.325e-01,1.970e-02
3.375e-01,2.234e-02
3.425e-01,2.528e-02
3.475e-01,2.855e-02
3.525e-01,3.216e-02
3.575e-01,3.615e-02
3.625e-01,4.055e-02
3.675e-01,4.538e-02
3.725e-01,5.070e-02
3.775e-01,5.652e-02
3.825e-01,6.290e-02
3.875e-01,6.986e-02
3.925e-01,7.744e-02
3.975e-01,8.570e-02
4.025e-01,9.466e-02
4.075e-01,1.044e-01
4.125e-01,1.149e-01
4.175e-01,1.263e-01
4.225e-01,1.386e-01
4.275e-01,1.518e-01
4.325e-01,1.660e-01
4.375e-01,1.813e-01
4.425e-01,1.977e-01
4.475e-01,2.152e-01
4.525e-01,2.339e-01
4.575e-01,2.539e-01
4.625e-01,2.753e-01
4.675e-01,2.979e-01
4.725e-01,3.220e-01
4.775e-01,3.476e-01
4.825e-01,3.747e-01
4.875e-01,4.034e-01
4.925e-01,4.337e-01
4.975e-01,4.656e-01
5.025e-01,4.993e-01
5.075e-01,5.347e-01
5.125e-01,5.719e-01
5.175e-01,6.109e-01
5.225e-01,6.518e-01
5.275e-01,6.946e-01
5.325e-01,7.392e-01
5.375e-01,7.858e-01
5.425e-01,8.343e-01
5.475e-01,8.847e-01
5.525e-01,9.371e-01
5.575e-01,9.914e-01
5.625e-01,1.048e+00
5.675e-01,1.106e+00
5.725e-01,1.166e+00
5.775e-01,1.228e+00
5.825e-01,1.291e+00
5.875e-01,1.356e+00
5.925e-01,1.423e+00
5.975e-01,1.492e+00
6.025e-01,1.562e+00
6.075e-01,1.634e+00
6.125e-01,1.706e+00
6.175e-01,1.781e+00
6.225e-01,1.856e+00
6.275e-01,1.932e+00
6.325e-01,2.008e+00
6.375e-01,2.086e+00
6.425e-01,2.164e+00
6.475e-01,2.242e+00
6.525e-01,2.320e+00
6.575e-01,2.398e+00
6.625e-01,2.476e+00
6.675e-01,2.553e+00
6.725e-01,2.629e+00
6.775e-01,2.705e+00
6.825e-01,2.779e+00
6.875e-01,2.851e+00
6.925e-01,2.922e+00
6.975e-01,2.990e+00
7.025e-01,3.056e+00
7.075e-01,3.120e+00
7.125e-01,3.180e+00
7.175e-01,3.237e+00
7.225e-01,3.290e+00
7.275e-01,3.340e+00
7.325e-01,3.385e+00
7.375e-01,3.426e+00
7.425e-01,3.462e+00
7.475e-01,3.493e+00
7.525e-01,3.519e+00
7.575e-01,3.539e+00
7.625e-01,3.553e+00
7.675e-01,3.561e+00
7.725e-01,3.563e+00
7.775e-01,3.558e+00
7.825e-01,3.546e+00
7.875e-01,3.528e+00
7.925e-01,3.502e+00
7.975e-01,3.470e+00
8.025e-01,3.430e+00
8.075e-01,3.383e+00
8.125e-01,3.328e+00
8.175e-01,3.267e+00
8.225e-01,3.198e+00
8.275e-01,3.123e+00
8.325e-01,3.040e+00
8.375e-01,2.951e+00
8.425e-01,2.856e+00
8.475e-01,2.754e+00
8.525e-01,2.647e+00
8.575e-01,2.535e+00
8.625e-01,2.417e+00
8.675e-01,2.296e+00
8.725e-01,2.170e+00
8.775e-01,2.042e+00
8.825e-01,1.911e+00
8.875e-01,1.779e+00
8.925e-01,1.645e+00
8.975e-01,1.512e+00
9.025e-01,1.379e+00
9.075e-01,1.247e+00
9.125e-01,1.119e+00
9.175e-01,9.933e-01
9.225e-01,8.722e-01
9.275e-01,7.563e-01
9.325e-01,6.465e-01
9.375e-01,5.436e-01
9.425e-01,4.484e-01
9.475e-01,3.616e-01
9.525e-01,2.838e-01
9.575e-01,2.155e-01
9.625e-01,1.571e-01
9.675e-01,1.085e-01
9.725e-01,6.988e-02
9.775e-01,4.075e-02
9.825e-01,2.046e-02
9.875e-01,7.998e-03
9.925e-01,1.871e-03
9.975e-01,7.766e-05


==> anc/03_results/strong_inf/beta/1_0.csv <==
transmittance,probability_density
2.500e-03,5.543e-28
7.500e-03,2.791e-22
1.250e-02,1.240e-19
1.750e-02,6.841e-18
2.250e-02,1.362e-16
2.750e-02,1.480e-15
3.250e-02,1.075e-14
3.750e-02,5.866e-14
4.250e-02,2.581e-13
4.750e-02,9.614e-13
5.250e-02,3.133e-12
5.750e-02,9.157e-12
6.250e-02,2.444e-11
6.750e-02,6.038e-11
7.250e-02,1.397e-10
7.750e-02,3.052e-10
8.250e-02,6.342e-10
8.750e-02,1.261e-09
9.250e-02,2.412e-09
9.750e-02,4.452e-09
1.025e-01,7.964e-09
1.075e-01,1.384e-08
1.125e-01,2.345e-08
1.175e-01,3.878e-08
1.225e-01,6.276e-08
1.275e-01,9.954e-08
1.325e-01,1.550e-07
1.375e-01,2.372e-07
1.425e-01,3.574e-07
1.475e-01,5.304e-07
1.525e-01,7.764e-07
1.575e-01,1.122e-06
1.625e-01,1.601e-06
1.675e-01,2.260e-06
1.725e-01,3.155e-06
1.775e-01,4.360e-06
1.825e-01,5.968e-06
1.875e-01,8.094e-06
1.925e-01,1.088e-05
1.975e-01,1.452e-05
2.025e-01,1.921e-05
2.075e-01,2.523e-05
2.125e-01,3.291e-05
2.175e-01,4.264e-05
2.225e-01,5.489e-05
2.275e-01,7.022e-05
2.325e-01,8.930e-05
2.375e-01,1.129e-04
2.425e-01,1.420e-04
2.475e-01,1.777e-04
2.525e-01,2.213e-04
2.575e-01,2.741e-04
2.625e-01,3.380e-04
2.675e-01,4.150e-04
2.725e-01,5.073e-04
2.775e-01,6.175e-04
2.825e-01,7.487e-04
2.875e-01,9.042e-04
2.925e-01,1.088e-03
2.975e-01,1.304e-03
3.025e-01,1.558e-03
3.075e-01,1.854e-03
3.125e-01,2.200e-03
3.175e-01,2.602e-03
3.225e-01,3.068e-03
3.275e-01,3.606e-03
3.325e-01,4.226e-03
3.375e-01,4.938e-03
3.425e-01,5.755e-03
3.475e-01,6.688e-03
3.525e-01,7.751e-03
3.575e-01,8.961e-03
3.625e-01,1.033e-02
3.675e-01,1.189e-02
3.725e-01,1.364e-02
3.775e-01,1.562e-02
3.825e-01,1.784e-02
3.875e-01,2.033e-02
3.925e-01,2.312e-02
3.975e-01,2.623e-02
4.025e-01,2.970e-02
4.075e-01,3.356e-02
4.125e-01,3.785e-02
4.175e-01,4.260e-02
4.225e-01,4.785e-02
4.275e-01,5.365e-02
4.325e-01,6.004e-02
4.375e-01,6.707e-02
4.425e-01,7.478e-02
4.475e-01,8.324e-02
4.525e-01,9.249e-02
4.575e-01,1.026e-01
4.625e-01,1.136e-01
4.675e-01,1.256e-01
4.725e-01,1.386e-01
4.775e-01,1.527e-01
4.825e-01,1.680e-01
4.875e-01,1.846e-01
4.925e-01,2.024e-01
4.975e-01,2.217e-01
5.025e-01,2.424e-01
5.075e-01,2.647e-01
5.125e-01,2.885e-01
5.175e-01,3.141e-01
5.225e-01,3.414e-01
5.275e-01,3.706e-01
5.325e-01,4.017e-01
5.375e-01,4.348e-01
5.425e-01,4.700e-01
5.475e-01,5.074e-01
5.525e-01,5.469e-01
5.575e-01,5.888e-01
5.625e-01,6.329e-01
5.675e-01,6.795e-01
5.725e-01,7.286e-01
5.775e-01,7.801e-01
5.825e-01,8.342e-01
5.875e-01,8.909e-01
5.925e-01,9.501e-01
5.975e-01,1.012e+00
6.025e-01,1.077e+00
6.075e-01,1.144e+00
6.125e-01,1.213e+00
6.175e-01,1.286e+00
6.225e-01,1.361e+00
6.275e-01,1.438e+00
6.325e-01,1.518e+00
6.375e-01,1.600e+00
6.425e-01,1.684e+00
6.475e-01,1.770e+00
6.525e-01,1.859e+00
6.575e-01,1.949e+00
6.625e-01,2.041e+00
6.675e-01,2.134e+00
6.725e-01,2.228e+00
6.775e-01,2.324e+00
6.825e-01,2.420e+00
6.875e-01,2.517e+00
6.925e-01,2.614e+00
6.975e-01,2.711e+00
7.025e-01,2.807e+00
7.075e-01,2.902e+00
7.125e-01,2.997e+00
7.175e-01,3.089e+00
7.225e-01,3.180e+00
7.275e-01,3.268e+00
7.325e-01,3.354e+00
7.375e-01,3.436e+00
7.425e-01,3.514e+00
7.475e-01,3.588e+00
7.525e-01,3.657e+00
7.575e-01,3.721e+00
7.625e-01,3.779e+00
7.675e-01,3.831e+00
7.725e-01,3.876e+00
7.775e-01,3.915e+00
7.825e-01,3.945e+00
7.875e-01,3.967e+00
7.925e-01,3.981e+00
7.975e-01,3.986e+00
8.025e-01,3.982e+00
8.075e-01,3.969e+00
8.125e-01,3.945e+00
8.175e-01,3.911e+00
8.225e-01,3.867e+00
8.275e-01,3.813e+00
8.325e-01,3.748e+00
8.375e-01,3.673e+00
8.425e-01,3.587e+00
8.475e-01,3.492e+00
8.525e-01,3.386e+00
8.575e-01,3.271e+00
8.625e-01,3.146e+00
8.675e-01,3.013e+00
8.725e-01,2.872e+00
8.775e-01,2.724e+00
8.825e-01,2.570e+00
8.875e-01,2.410e+00
8.925e-01,2.245e+00
8.975e-01,2.077e+00
9.025e-01,1.908e+00
9.075e-01,1.737e+00
9.125e-01,1.568e+00
9.175e-01,1.400e+00
9.225e-01,1.236e+00
9.275e-01,1.077e+00
9.325e-01,9.248e-01
9.375e-01,7.807e-01
9.425e-01,6.461e-01
9.475e-01,5.223e-01
9.525e-01,4.106e-01
9.575e-01,3.120e-01
9.625e-01,2.272e-01
9.675e-01,1.566e-01
9.725e-01,1.003e-01
9.775e-01,5.805e-02
9.825e-01,2.879e-02
9.875e-01,1.103e-02
9.925e-01,2.487e-03
9.975e-01,9.434e-05


==> anc/03_results/strong_inf/beta/1_05.csv <==
transmittance,probability_density
2.500e-03,3.885e-34
7.500e-03,3.088e-27
1.250e-02,4.947e-24
1.750e-02,6.350e-22
2.250e-02,2.376e-20
2.750e-02,4.269e-19
3.250e-02,4.716e-18
3.750e-02,3.682e-17
4.250e-02,2.217e-16
4.750e-02,1.091e-15
5.250e-02,4.570e-15
5.750e-02,1.677e-14
6.250e-02,5.514e-14
6.750e-02,1.652e-13
7.250e-02,4.569e-13
7.750e-02,1.180e-12
8.250e-02,2.866e-12
8.750e-02,6.602e-12
9.250e-02,1.450e-11
9.750e-02,3.054e-11
1.025e-01,6.189e-11
1.075e-01,1.212e-10
1.125e-01,2.299e-10
1.175e-01,4.237e-10
1.225e-01,7.608e-10
1.275e-01,1.333e-09
1.325e-01,2.285e-09
1.375e-01,3.835e-09
1.425e-01,6.314e-09
1.475e-01,1.021e-08
1.525e-01,1.624e-08
1.575e-01,2.542e-08
1.625e-01,3.922e-08
1.675e-01,5.968e-08
1.725e-01,8.963e-08
1.775e-01,1.330e-07
1.825e-01,1.950e-07
1.875e-01,2.828e-07
1.925e-01,4.059e-07
1.975e-01,5.769e-07
2.025e-01,8.122e-07
2.075e-01,1.133e-06
2.125e-01,1.568e-06
2.175e-01,2.152e-06
2.225e-01,2.930e-06
2.275e-01,3.960e-06
2.325e-01,5.314e-06
2.375e-01,7.083e-06
2.425e-01,9.378e-06
2.475e-01,1.234e-05
2.525e-01,1.614e-05
2.575e-01,2.099e-05
2.625e-01,2.713e-05
2.675e-01,3.490e-05
2.725e-01,4.464e-05
2.775e-01,5.683e-05
2.825e-01,7.199e-05
2.875e-01,9.077e-05
2.925e-01,1.139e-04
2.975e-01,1.424e-04
3.025e-01,1.772e-04
3.075e-01,2.196e-04
3.125e-01,2.710e-04
3.175e-01,3.332e-04
3.225e-01,4.082e-04
3.275e-01,4.981e-04
3.325e-01,6.058e-04
3.375e-01,7.342e-04
3.425e-01,8.868e-04
3.475e-01,1.068e-03
3.525e-01,1.281e-03
3.575e-01,1.533e-03
3.625e-01,1.829e-03
3.675e-01,2.175e-03
3.725e-01,2.579e-03
3.775e-01,3.049e-03
3.825e-01,3.596e-03
3.875e-01,4.230e-03
3.925e-01,4.961e-03
3.975e-01,5.805e-03
4.025e-01,6.775e-03
4.075e-01,7.888e-03
4.125e-01,9.161e-03
4.175e-01,1.062e-02
4.225e-01,1.227e-02
4.275e-01,1.415e-02
4.325e-01,1.629e-02
4.375e-01,1.871e-02
4.425e-01,2.144e-02
4.475e-01,2.451e-02
4.525e-01,2.797e-02
4.575e-01,3.185e-02
4.625e-01,3.620e-02
4.675e-01,4.106e-02
4.725e-01,4.649e-02
4.775e-01,5.253e-02
4.825e-01,5.925e-02
4.875e-01,6.670e-02
4.925e-01,7.495e-02
4.975e-01,8.407e-02
5.025e-01,9.413e-02
5.075e-01,1.052e-01
5.125e-01,1.174e-01
5.175e-01,1.308e-01
5.225e-01,1.454e-01
5.275e-01,1.614e-01
5.325e-01,1.789e-01
5.375e-01,1.980e-01
5.425e-01,2.187e-01
5.475e-01,2.412e-01
5.525e-01,2.656e-01
5.575e-01,2.920e-01
5.625e-01,3.205e-01
5.675e-01,3.513e-01
5.725e-01,3.844e-01
5.775e-01,4.200e-01
5.825e-01,4.582e-01
5.875e-01,4.991e-01
5.925e-01,5.428e-01
5.975e-01,5.895e-01
6.025e-01,6.392e-01
6.075e-01,6.921e-01
6.125e-01,7.483e-01
6.175e-01,8.077e-01
6.225e-01,8.707e-01
6.275e-01,9.371e-01
6.325e-01,1.007e+00
6.375e-01,1.081e+00
6.425e-01,1.158e+00
6.475e-01,1.239e+00
6.525e-01,1.323e+00
6.575e-01,1.412e+00
6.625e-01,1.503e+00
6.675e-01,1.599e+00
6.725e-01,1.698e+00
6.775e-01,1.800e+00
6.825e-01,1.905e+00
6.875e-01,2.014e+00
6.925e-01,2.125e+00
6.975e-01,2.238e+00
7.025e-01,2.355e+00
7.075e-01,2.473e+00
7.125e-01,2.592e+00
7.175e-01,2.713e+00
7.225e-01,2.835e+00
7.275e-01,2.957e+00
7.325e-01,3.079e+00
7.375e-01,3.200e+00
7.425e-01,3.320e+00
7.475e-01,3.438e+00
7.525e-01,3.554e+00
7.575e-01,3.666e+00
7.625e-01,3.775e+00
7.675e-01,3.878e+00
7.725e-01,3.977e+00
7.775e-01,4.069e+00
7.825e-01,4.154e+00
7.875e-01,4.231e+00
7.925e-01,4.300e+00
7.975e-01,4.359e+00
8.025e-01,4.408e+00
8.075e-01,4.446e+00
8.125e-01,4.473e+00
8.175e-01,4.486e+00
8.225e-01,4.487e+00
8.275e-01,4.474e+00
8.325e-01,4.447e+00
8.375e-01,4.405e+00
8.425e-01,4.348e+00
8.475e-01,4.277e+00
8.525e-01,4.189e+00
8.575e-01,4.087e+00
8.625e-01,3.970e+00
8.675e-01,3.838e+00
8.725e-01,3.692e+00
8.775e-01,3.532e+00
8.825e-01,3.360e+00
8.875e-01,3.177e+00
8.925e-01,2.983e+00
8.975e-01,2.781e+00
9.025e-01,2.572e+00
9.075e-01,2.357e+00
9.125e-01,2.140e+00
9.175e-01,1.922e+00
9.225e-01,1.705e+00
9.275e-01,1.492e+00
9.325e-01,1.286e+00
9.375e-01,1.089e+00
9.425e-01,9.024e-01
9.475e-01,7.301e-01
9.525e-01,5.736e-01
9.575e-01,4.348e-01
9.625e-01,3.152e-01
9.675e-01,2.158e-01
9.725e-01,1.369e-01
9.775e-01,7.800e-02
9.825e-01,3.784e-02
9.875e-01,1.401e-02
9.925e-01,2.982e-03
9.975e-01,9.831e-05


==> anc/03_results/strong_inf/beta/1_1.csv <==
transmittance,probability_density
2.500e-03,7.632e-42
7.500e-03,1.904e-33
1.250e-02,1.513e-29
1.750e-02,5.578e-27
2.250e-02,4.587e-25
2.750e-02,1.546e-23
3.250e-02,2.881e-22
3.750e-02,3.521e-21
4.250e-02,3.138e-20
4.750e-02,2.187e-19
5.250e-02,1.252e-18
5.750e-02,6.108e-18
6.250e-02,2.606e-17
6.750e-02,9.929e-17
7.250e-02,3.433e-16
7.750e-02,1.091e-15
8.250e-02,3.223e-15
8.750e-02,8.922e-15
9.250e-02,2.331e-14
9.750e-02,5.783e-14
1.025e-01,1.370e-13
1.075e-01,3.110e-13
1.125e-01,6.797e-13
1.175e-01,1.435e-12
1.225e-01,2.932e-12
1.275e-01,5.820e-12
1.325e-01,1.124e-11
1.375e-01,2.117e-11
1.425e-01,3.894e-11
1.475e-01,7.009e-11
1.525e-01,1.236e-10
1.575e-01,2.139e-10
1.625e-01,3.636e-10
1.675e-01,6.077e-10
1.725e-01,9.997e-10
1.775e-01,1.620e-09
1.825e-01,2.589e-09
1.875e-01,4.083e-09
1.925e-01,6.357e-09
1.975e-01,9.780e-09
2.025e-01,1.488e-08
2.075e-01,2.238e-08
2.125e-01,3.332e-08
2.175e-01,4.913e-08
2.225e-01,7.175e-08
2.275e-01,1.038e-07
2.325e-01,1.490e-07
2.375e-01,2.120e-07
2.425e-01,2.994e-07
2.475e-01,4.194e-07
2.525e-01,5.833e-07
2.575e-01,8.055e-07
2.625e-01,1.105e-06
2.675e-01,1.506e-06
2.725e-01,2.039e-06
2.775e-01,2.744e-06
2.825e-01,3.671e-06
2.875e-01,4.884e-06
2.925e-01,6.462e-06
2.975e-01,8.505e-06
3.025e-01,1.114e-05
3.075e-01,1.451e-05
3.125e-01,1.881e-05
3.175e-01,2.427e-05
3.225e-01,3.118e-05
3.275e-01,3.988e-05
3.325e-01,5.079e-05
3.375e-01,6.441e-05
3.425e-01,8.135e-05
3.475e-01,1.024e-04
3.525e-01,1.283e-04
3.575e-01,1.602e-04
3.625e-01,1.992e-04
3.675e-01,2.470e-04
3.725e-01,3.051e-04
3.775e-01,3.756e-04
3.825e-01,4.609e-04
3.875e-01,5.637e-04
3.925e-01,6.872e-04
3.975e-01,8.353e-04
4.025e-01,1.012e-03
4.075e-01,1.223e-03
4.125e-01,1.473e-03
4.175e-01,1.770e-03
4.225e-01,2.121e-03
4.275e-01,2.534e-03
4.325e-01,3.019e-03
4.375e-01,3.588e-03
4.425e-01,4.253e-03
4.475e-01,5.029e-03
4.525e-01,5.932e-03
4.575e-01,6.980e-03
4.625e-01,8.194e-03
4.675e-01,9.595e-03
4.725e-01,1.121e-02
4.775e-01,1.307e-02
4.825e-01,1.520e-02
4.875e-01,1.764e-02
4.925e-01,2.043e-02
4.975e-01,2.361e-02
5.025e-01,2.722e-02
5.075e-01,3.132e-02
5.125e-01,3.597e-02
5.175e-01,4.122e-02
5.225e-01,4.715e-02
5.275e-01,5.382e-02
5.325e-01,6.131e-02
5.375e-01,6.971e-02
5.425e-01,7.911e-02
5.475e-01,8.961e-02
5.525e-01,1.013e-01
5.575e-01,1.143e-01
5.625e-01,1.288e-01
5.675e-01,1.448e-01
5.725e-01,1.625e-01
5.775e-01,1.820e-01
5.825e-01,2.035e-01
5.875e-01,2.272e-01
5.925e-01,2.532e-01
5.975e-01,2.816e-01
6.025e-01,3.127e-01
6.075e-01,3.466e-01
6.125e-01,3.835e-01
6.175e-01,4.236e-01
6.225e-01,4.671e-01
6.275e-01,5.142e-01
6.325e-01,5.650e-01
6.375e-01,6.198e-01
6.425e-01,6.787e-01
6.475e-01,7.420e-01
6.525e-01,8.098e-01
6.575e-01,8.822e-01
6.625e-01,9.594e-01
6.675e-01,1.042e+00
6.725e-01,1.129e+00
6.775e-01,1.221e+00
6.825e-01,1.319e+00
6.875e-01,1.422e+00
6.925e-01,1.530e+00
6.975e-01,1.643e+00
7.025e-01,1.762e+00
7.075e-01,1.885e+00
7.125e-01,2.014e+00
7.175e-01,2.147e+00
7.225e-01,2.285e+00
7.275e-01,2.427e+00
7.325e-01,2.573e+00
7.375e-01,2.722e+00
7.425e-01,2.873e+00
7.475e-01,3.027e+00
7.525e-01,3.183e+00
7.575e-01,3.339e+00
7.625e-01,3.495e+00
7.675e-01,3.650e+00
7.725e-01,3.804e+00
7.775e-01,3.954e+00
7.825e-01,4.101e+00
7.875e-01,4.242e+00
7.925e-01,4.377e+00
7.975e-01,4.504e+00
8.025e-01,4.622e+00
8.075e-01,4.730e+00
8.125e-01,4.826e+00
8.175e-01,4.909e+00
8.225e-01,4.977e+00
8.275e-01,5.030e+00
8.325e-01,5.066e+00
8.375e-01,5.083e+00
8.425e-01,5.081e+00
8.475e-01,5.059e+00
8.525e-01,5.015e+00
8.575e-01,4.950e+00
8.625e-01,4.862e+00
8.675e-01,4.752e+00
8.725e-01,4.619e+00
8.775e-01,4.464e+00
8.825e-01,4.288e+00
8.875e-01,4.091e+00
8.925e-01,3.876e+00
8.975e-01,3.643e+00
9.025e-01,3.395e+00
9.075e-01,3.134e+00
9.125e-01,2.863e+00
9.175e-01,2.585e+00
9.225e-01,2.305e+00
9.275e-01,2.025e+00
9.325e-01,1.750e+00
9.375e-01,1.484e+00
9.425e-01,1.231e+00
9.475e-01,9.945e-01
9.525e-01,7.789e-01
9.575e-01,5.873e-01
9.625e-01,4.223e-01
9.675e-01,2.857e-01
9.725e-01,1.783e-01
9.775e-01,9.926e-02
9.825e-01,4.658e-02
9.875e-01,1.640e-02
9.925e-01,3.209e-03
9.975e-01,8.669e-05


==> anc/03_results/strong_inf/beta/1_15.csv <==
transmittance,probability_density
1.050e-01,1.091e-16
1.095e-01,2.634e-16
1.139e-01,6.135e-16
1.184e-01,1.382e-15
1.229e-01,3.017e-15
1.274e-01,6.400e-15
1.319e-01,1.322e-14
1.364e-01,2.663e-14
1.409e-01,5.241e-14
1.453e-01,1.009e-13
1.498e-01,1.903e-13
1.543e-01,3.521e-13
1.588e-01,6.396e-13
1.633e-01,1.142e-12
1.678e-01,2.005e-12
1.723e-01,3.468e-12
1.768e-01,5.911e-12
1.812e-01,9.933e-12
1.857e-01,1.647e-11
1.902e-01,2.697e-11
1.947e-01,4.364e-11
1.992e-01,6.979e-11
2.037e-01,1.104e-10
2.082e-01,1.728e-10
2.126e-01,2.677e-10
2.171e-01,4.108e-10
2.216e-01,6.245e-10
2.261e-01,9.410e-10
2.306e-01,1.406e-09
2.351e-01,2.083e-09
2.396e-01,3.061e-09
2.440e-01,4.465e-09
2.485e-01,6.465e-09
2.530e-01,9.295e-09
2.575e-01,1.327e-08
2.620e-01,1.882e-08
2.665e-01,2.652e-08
2.710e-01,3.714e-08
2.755e-01,5.170e-08
2.799e-01,7.154e-08
2.844e-01,9.844e-08
2.889e-01,1.347e-07
2.934e-01,1.834e-07
2.979e-01,2.483e-07
3.024e-01,3.346e-07
3.069e-01,4.487e-07
3.113e-01,5.987e-07
3.158e-01,7.953e-07
3.203e-01,1.052e-06
3.248e-01,1.385e-06
3.293e-01,1.815e-06
3.338e-01,2.370e-06
3.383e-01,3.082e-06
3.427e-01,3.992e-06
3.472e-01,5.150e-06
3.517e-01,6.620e-06
3.562e-01,8.478e-06
3.607e-01,1.082e-05
3.652e-01,1.376e-05
3.697e-01,1.743e-05
3.742e-01,2.202e-05
3.786e-01,2.772e-05
3.831e-01,3.479e-05
3.876e-01,4.351e-05
3.921e-01,5.427e-05
3.966e-01,6.747e-05
4.011e-01,8.364e-05
4.056e-01,1.034e-04
4.100e-01,1.274e-04
4.145e-01,1.566e-04
4.190e-01,1.920e-04
4.235e-01,2.347e-04
4.280e-01,2.862e-04
4.325e-01,3.481e-04
4.370e-01,4.223e-04
4.414e-01,5.110e-04
4.459e-01,6.168e-04
4.504e-01,7.428e-04
4.549e-01,8.923e-04
4.594e-01,1.069e-03
4.639e-01,1.279e-03
4.684e-01,1.526e-03
4.729e-01,1.816e-03
4.773e-01,2.157e-03
4.818e-01,2.557e-03
4.863e-01,3.024e-03
4.908e-01,3.569e-03
4.953e-01,4.204e-03
4.998e-01,4.941e-03
5.043e-01,5.795e-03
5.087e-01,6.784e-03
5.132e-01,7.926e-03
5.177e-01,9.243e-03
5.222e-01,1.076e-02
5.267e-01,1.249e-02
5.312e-01,1.449e-02
5.357e-01,1.676e-02
5.401e-01,1.936e-02
5.446e-01,2.233e-02
5.491e-01,2.570e-02
5.536e-01,2.952e-02
5.581e-01,3.386e-02
5.626e-01,3.876e-02
5.671e-01,4.429e-02
5.716e-01,5.053e-02
5.760e-01,5.755e-02
5.805e-01,6.543e-02
5.850e-01,7.426e-02
5.895e-01,8.414e-02
5.940e-01,9.518e-02
5.985e-01,1.075e-01
6.030e-01,1.212e-01
6.074e-01,1.364e-01
6.119e-01,1.533e-01
6.164e-01,1.719e-01
6.209e-01,1.926e-01
6.254e-01,2.153e-01
6.299e-01,2.404e-01
6.344e-01,2.679e-01
6.388e-01,2.982e-01
6.433e-01,3.313e-01
6.478e-01,3.674e-01
6.523e-01,4.069e-01
6.568e-01,4.498e-01
6.613e-01,4.965e-01
6.658e-01,5.472e-01
6.703e-01,6.020e-01
6.747e-01,6.613e-01
6.792e-01,7.252e-01
6.837e-01,7.939e-01
6.882e-01,8.678e-01
6.927e-01,9.469e-01
6.972e-01,1.032e+00
7.017e-01,1.122e+00
7.061e-01,1.218e+00
7.106e-01,1.320e+00
7.151e-01,1.428e+00
7.196e-01,1.543e+00
7.241e-01,1.663e+00
7.286e-01,1.790e+00
7.331e-01,1.923e+00
7.375e-01,2.063e+00
7.420e-01,2.208e+00
7.465e-01,2.359e+00
7.510e-01,2.515e+00
7.555e-01,2.677e+00
7.600e-01,2.843e+00
7.645e-01,3.014e+00
7.690e-01,3.188e+00
7.734e-01,3.366e+00
7.779e-01,3.545e+00
7.824e-01,3.726e+00
7.869e-01,3.908e+00
7.914e-01,4.089e+00
7.959e-01,4.268e+00
8.004e-01,4.444e+00
8.048e-01,4.616e+00
8.093e-01,4.783e+00
8.138e-01,4.942e+00
8.183e-01,5.092e+00
8.228e-01,5.232e+00
8.273e-01,5.360e+00
8.318e-01,5.475e+00
8.362e-01,5.573e+00
8.407e-01,5.655e+00
8.452e-01,5.718e+00
8.497e-01,5.761e+00
8.542e-01,5.782e+00
8.587e-01,5.779e+00
8.632e-01,5.752e+00
8.677e-01,5.700e+00
8.721e-01,5.622e+00
8.766e-01,5.517e+00
8.811e-01,5.385e+00
8.856e-01,5.226e+00
8.901e-01,5.041e+00
8.946e-01,4.831e+00
8.991e-01,4.596e+00
9.035e-01,4.340e+00
9.080e-01,4.064e+00
9.125e-01,3.770e+00
9.170e-01,3.463e+00
9.215e-01,3.146e+00
9.260e-01,2.823e+00
9.305e-01,2.498e+00
9.349e-01,2.177e+00
9.394e-01,1.863e+00
9.439e-01,1.562e+00
9.484e-01,1.280e+00
9.529e-01,1.019e+00
9.574e-01,7.851e-01
9.619e-01,5.806e-01
9.664e-01,4.081e-01
9.708e-01,2.687e-01
9.753e-01,1.621e-01
9.798e-01,8.660e-02
9.843e-01,3.850e-02
9.888e-01,1.257e-02
9.933e-01,2.184e-03
9.978e-01,4.527e-05


==> anc/03_results/strong_inf/beta/1_2.csv <==
transmittance,probability_density
1.222e-01,3.982e-19
1.266e-01,9.924e-19
1.310e-01,2.396e-18
1.354e-01,5.612e-18
1.398e-01,1.278e-17
1.442e-01,2.837e-17
1.486e-01,6.142e-17
1.530e-01,1.299e-16
1.574e-01,2.689e-16
1.618e-01,5.450e-16
1.662e-01,1.083e-15
1.706e-01,2.113e-15
1.750e-01,4.051e-15
1.794e-01,7.636e-15
1.838e-01,1.416e-14
1.882e-01,2.588e-14
1.926e-01,4.659e-14
1.970e-01,8.274e-14
2.014e-01,1.450e-13
2.058e-01,2.509e-13
2.102e-01,4.288e-13
2.146e-01,7.244e-13
2.190e-01,1.210e-12
2.234e-01,2.000e-12
2.278e-01,3.272e-12
2.322e-01,5.298e-12
2.366e-01,8.498e-12
2.410e-01,1.350e-11
2.454e-01,2.127e-11
2.498e-01,3.322e-11
2.542e-01,5.144e-11
2.586e-01,7.902e-11
2.630e-01,1.205e-10
2.674e-01,1.822e-10
2.718e-01,2.737e-10
2.762e-01,4.082e-10
2.806e-01,6.046e-10
2.850e-01,8.896e-10
2.894e-01,1.301e-09
2.938e-01,1.890e-09
2.982e-01,2.729e-09
3.026e-01,3.917e-09
3.070e-01,5.591e-09
3.114e-01,7.937e-09
3.158e-01,1.120e-08
3.202e-01,1.573e-08
3.246e-01,2.198e-08
3.290e-01,3.056e-08
3.334e-01,4.227e-08
3.378e-01,5.820e-08
3.422e-01,7.976e-08
3.466e-01,1.088e-07
3.510e-01,1.478e-07
3.554e-01,1.998e-07
3.598e-01,2.691e-07
3.642e-01,3.609e-07
3.686e-01,4.820e-07
3.730e-01,6.412e-07
3.774e-01,8.497e-07
3.818e-01,1.122e-06
3.862e-01,1.476e-06
3.906e-01,1.934e-06
3.950e-01,2.526e-06
3.994e-01,3.287e-06
4.038e-01,4.263e-06
4.082e-01,5.511e-06
4.126e-01,7.100e-06
4.170e-01,9.118e-06
4.214e-01,1.167e-05
4.258e-01,1.490e-05
4.302e-01,1.896e-05
4.346e-01,2.405e-05
4.390e-01,3.042e-05
4.434e-01,3.836e-05
4.478e-01,4.824e-05
4.522e-01,6.050e-05
4.566e-01,7.566e-05
4.610e-01,9.437e-05
4.654e-01,1.174e-04
4.698e-01,1.456e-04
4.742e-01,1.802e-04
4.786e-01,2.225e-04
4.830e-01,2.739e-04
4.874e-01,3.364e-04
4.918e-01,4.122e-04
4.962e-01,5.038e-04
5.006e-01,6.143e-04
5.050e-01,7.474e-04
5.094e-01,9.071e-04
5.138e-01,1.098e-03
5.182e-01,1.327e-03
5.226e-01,1.600e-03
5.270e-01,1.924e-03
5.314e-01,2.310e-03
5.358e-01,2.766e-03
5.402e-01,3.306e-03
5.446e-01,3.943e-03
5.490e-01,4.692e-03
5.534e-01,5.573e-03
5.578e-01,6.605e-03
5.622e-01,7.812e-03
5.666e-01,9.222e-03
5.710e-01,1.086e-02
5.754e-01,1.277e-02
5.798e-01,1.499e-02
5.842e-01,1.755e-02
5.886e-01,2.052e-02
5.930e-01,2.394e-02
5.974e-01,2.787e-02
6.018e-01,3.239e-02
6.062e-01,3.758e-02
6.106e-01,4.351e-02
6.150e-01,5.028e-02
6.194e-01,5.800e-02
6.238e-01,6.678e-02
6.282e-01,7.675e-02
6.326e-01,8.804e-02
6.370e-01,1.008e-01
6.414e-01,1.152e-01
6.458e-01,1.314e-01
6.502e-01,1.497e-01
6.546e-01,1.701e-01
6.590e-01,1.930e-01
6.634e-01,2.186e-01
6.678e-01,2.471e-01
6.722e-01,2.788e-01
6.766e-01,3.140e-01
6.810e-01,3.530e-01
6.854e-01,3.962e-01
6.898e-01,4.437e-01
6.942e-01,4.961e-01
6.986e-01,5.535e-01
7.030e-01,6.165e-01
7.074e-01,6.853e-01
7.118e-01,7.604e-01
7.162e-01,8.421e-01
7.206e-01,9.307e-01
7.250e-01,1.027e+00
7.294e-01,1.130e+00
7.338e-01,1.242e+00
7.382e-01,1.362e+00
7.426e-01,1.490e+00
7.470e-01,1.627e+00
7.514e-01,1.773e+00
7.558e-01,1.928e+00
7.602e-01,2.092e+00
7.646e-01,2.265e+00
7.690e-01,2.446e+00
7.734e-01,2.636e+00
7.778e-01,2.835e+00
7.822e-01,3.040e+00
7.866e-01,3.253e+00
7.910e-01,3.472e+00
7.954e-01,3.697e+00
7.998e-01,3.925e+00
8.042e-01,4.157e+00
8.086e-01,4.390e+00
8.130e-01,4.622e+00
8.174e-01,4.853e+00
8.218e-01,5.080e+00
8.262e-01,5.300e+00
8.306e-01,5.512e+00
8.350e-01,5.714e+00
8.394e-01,5.901e+00
8.438e-01,6.073e+00
8.482e-01,6.225e+00
8.526e-01,6.356e+00
8.570e-01,6.462e+00
8.614e-01,6.541e+00
8.658e-01,6.590e+00
8.702e-01,6.607e+00
8.746e-01,6.590e+00
8.790e-01,6.537e+00
8.834e-01,6.446e+00
8.878e-01,6.316e+00
8.922e-01,6.149e+00
8.966e-01,5.942e+00
9.010e-01,5.698e+00
9.054e-01,5.419e+00
9.098e-01,5.106e+00
9.142e-01,4.763e+00
9.186e-01,4.395e+00
9.230e-01,4.007e+00
9.274e-01,3.604e+00
9.318e-01,3.193e+00
9.362e-01,2.781e+00
9.406e-01,2.376e+00
9.450e-01,1.986e+00
9.494e-01,1.617e+00
9.538e-01,1.277e+00
9.582e-01,9.728e-01
9.626e-01,7.088e-01
9.670e-01,4.886e-01
9.714e-01,3.137e-01
9.758e-01,1.832e-01
9.802e-01,9.371e-02
9.846e-01,3.925e-02
9.890e-01,1.175e-02
9.934e-01,1.772e-03
9.978e-01,2.647e-05


==> anc/03_results/strong_inf/beta/1_25.csv <==
transmittance,probability_density
1.511e-01,5.166e-21
1.554e-01,1.245e-20
1.596e-01,2.927e-20
1.639e-01,6.725e-20
1.681e-01,1.512e-19
1.724e-01,3.327e-19
1.767e-01,7.179e-19
1.809e-01,1.520e-18
1.852e-01,3.160e-18
1.894e-01,6.458e-18
1.937e-01,1.298e-17
1.979e-01,2.569e-17
2.022e-01,5.007e-17
2.064e-01,9.619e-17
2.107e-01,1.822e-16
2.150e-01,3.406e-16
2.192e-01,6.286e-16
2.235e-01,1.146e-15
2.277e-01,2.064e-15
2.320e-01,3.675e-15
2.362e-01,6.472e-15
2.405e-01,1.128e-14
2.447e-01,1.945e-14
2.490e-01,3.321e-14
2.532e-01,5.616e-14
2.575e-01,9.410e-14
2.618e-01,1.562e-13
2.660e-01,2.572e-13
2.703e-01,4.198e-13
2.745e-01,6.796e-13
2.788e-01,1.091e-12
2.830e-01,1.740e-12
2.873e-01,2.752e-12
2.915e-01,4.321e-12
2.958e-01,6.738e-12
3.001e-01,1.044e-11
3.043e-01,1.605e-11
3.086e-01,2.453e-11
3.128e-01,3.726e-11
3.171e-01,5.624e-11
3.213e-01,8.437e-11
3.256e-01,1.258e-10
3.298e-01,1.866e-10
3.341e-01,2.752e-10
3.383e-01,4.037e-10
3.426e-01,5.890e-10
3.469e-01,8.550e-10
3.511e-01,1.235e-09
3.554e-01,1.774e-09
3.596e-01,2.537e-09
3.639e-01,3.611e-09
3.681e-01,5.116e-09
3.724e-01,7.215e-09
3.766e-01,1.013e-08
3.809e-01,1.416e-08
3.852e-01,1.972e-08
3.894e-01,2.733e-08
3.937e-01,3.773e-08
3.979e-01,5.189e-08
4.022e-01,7.107e-08
4.064e-01,9.697e-08
4.107e-01,1.318e-07
4.149e-01,1.785e-07
4.192e-01,2.409e-07
4.234e-01,3.238e-07
4.277e-01,4.339e-07
4.320e-01,5.793e-07
4.362e-01,7.709e-07
4.405e-01,1.022e-06
4.447e-01,1.351e-06
4.490e-01,1.781e-06
4.532e-01,2.339e-06
4.575e-01,3.063e-06
4.617e-01,3.998e-06
4.660e-01,5.203e-06
4.703e-01,6.751e-06
4.745e-01,8.734e-06
4.788e-01,1.127e-05
4.830e-01,1.449e-05
4.873e-01,1.859e-05
4.915e-01,2.378e-05
4.958e-01,3.034e-05
5.000e-01,3.859e-05
5.043e-01,4.897e-05
5.085e-01,6.197e-05
5.128e-01,7.822e-05
5.171e-01,9.848e-05
5.213e-01,1.237e-04
5.256e-01,1.549e-04
5.298e-01,1.936e-04
5.341e-01,2.413e-04
5.383e-01,3.001e-04
5.426e-01,3.723e-04
5.468e-01,4.607e-04
5.511e-01,5.689e-04
5.554e-01,7.008e-04
5.596e-01,8.613e-04
5.639e-01,1.056e-03
5.681e-01,1.292e-03
5.724e-01,1.577e-03
5.766e-01,1.921e-03
5.809e-01,2.335e-03
5.851e-01,2.831e-03
5.894e-01,3.426e-03
5.936e-01,4.137e-03
5.979e-01,4.984e-03
6.022e-01,5.993e-03
6.064e-01,7.190e-03
6.107e-01,8.608e-03
6.149e-01,1.028e-02
6.192e-01,1.226e-02
6.234e-01,1.459e-02
6.277e-01,1.732e-02
6.319e-01,2.052e-02
6.362e-01,2.427e-02
6.405e-01,2.864e-02
6.447e-01,3.373e-02
6.490e-01,3.964e-02
6.532e-01,4.649e-02
6.575e-01,5.442e-02
6.617e-01,6.357e-02
6.660e-01,7.410e-02
6.702e-01,8.621e-02
6.745e-01,1.001e-01
6.787e-01,1.160e-01
6.830e-01,1.341e-01
6.873e-01,1.548e-01
6.915e-01,1.782e-01
6.958e-01,2.049e-01
7.000e-01,2.350e-01
7.043e-01,2.689e-01
7.085e-01,3.071e-01
7.128e-01,3.501e-01
7.170e-01,3.982e-01
7.213e-01,4.519e-01
7.256e-01,5.119e-01
7.298e-01,5.785e-01
7.341e-01,6.523e-01
7.383e-01,7.340e-01
7.426e-01,8.241e-01
7.468e-01,9.231e-01
7.511e-01,1.032e+00
7.553e-01,1.150e+00
7.596e-01,1.280e+00
7.638e-01,1.420e+00
7.681e-01,1.573e+00
7.724e-01,1.737e+00
7.766e-01,1.914e+00
7.809e-01,2.103e+00
7.851e-01,2.305e+00
7.894e-01,2.520e+00
7.936e-01,2.747e+00
7.979e-01,2.987e+00
8.021e-01,3.238e+00
8.064e-01,3.500e+00
8.107e-01,3.772e+00
8.149e-01,4.053e+00
8.192e-01,4.341e+00
8.234e-01,4.634e+00
8.277e-01,4.931e+00
8.319e-01,5.228e+00
8.362e-01,5.523e+00
8.404e-01,5.813e+00
8.447e-01,6.094e+00
8.489e-01,6.363e+00
8.532e-01,6.615e+00
8.575e-01,6.848e+00
8.617e-01,7.055e+00
8.660e-01,7.233e+00
8.702e-01,7.378e+00
8.745e-01,7.485e+00
8.787e-01,7.551e+00
8.830e-01,7.570e+00
8.872e-01,7.541e+00
8.915e-01,7.461e+00
8.958e-01,7.327e+00
9.000e-01,7.138e+00
9.043e-01,6.895e+00
9.085e-01,6.599e+00
9.128e-01,6.253e+00
9.170e-01,5.860e+00
9.213e-01,5.426e+00
9.255e-01,4.957e+00
9.298e-01,4.463e+00
9.340e-01,3.951e+00
9.383e-01,3.434e+00
9.426e-01,2.922e+00
9.468e-01,2.426e+00
9.511e-01,1.958e+00
9.553e-01,1.528e+00
9.596e-01,1.146e+00
9.638e-01,8.185e-01
9.681e-01,5.502e-01
9.723e-01,3.420e-01
9.766e-01,1.916e-01
9.809e-01,9.281e-02
9.851e-01,3.610e-02
9.894e-01,9.717e-03
9.936e-01,1.232e-03
9.979e-01,1.234e-05


==> anc/03_results/strong_inf/beta/1_3.csv <==
transmittance,probability_density
1.829e-01,3.189e-23
1.870e-01,7.580e-23
1.911e-01,1.767e-22
1.952e-01,4.043e-22
1.992e-01,9.087e-22
2.033e-01,2.008e-21
2.074e-01,4.364e-21
2.115e-01,9.336e-21
2.156e-01,1.967e-20
2.197e-01,4.085e-20
2.238e-01,8.365e-20
2.279e-01,1.690e-19
2.320e-01,3.369e-19
2.361e-01,6.631e-19
2.402e-01,1.290e-18
2.443e-01,2.478e-18
2.484e-01,4.708e-18
2.525e-01,8.847e-18
2.566e-01,1.645e-17
2.607e-01,3.026e-17
2.648e-01,5.511e-17
2.689e-01,9.941e-17
2.730e-01,1.776e-16
2.771e-01,3.144e-16
2.812e-01,5.517e-16
2.853e-01,9.596e-16
2.894e-01,1.655e-15
2.935e-01,2.831e-15
2.976e-01,4.805e-15
3.016e-01,8.092e-15
3.057e-01,1.352e-14
3.098e-01,2.243e-14
3.139e-01,3.695e-14
3.180e-01,6.044e-14
3.221e-01,9.818e-14
3.262e-01,1.584e-13
3.303e-01,2.540e-13
3.344e-01,4.046e-13
3.385e-01,6.405e-13
3.426e-01,1.008e-12
3.467e-01,1.577e-12
3.508e-01,2.452e-12
3.549e-01,3.792e-12
3.590e-01,5.832e-12
3.631e-01,8.920e-12
3.672e-01,1.357e-11
3.713e-01,2.054e-11
3.754e-01,3.094e-11
3.795e-01,4.636e-11
3.836e-01,6.912e-11
3.877e-01,1.026e-10
3.918e-01,1.515e-10
3.959e-01,2.227e-10
3.999e-01,3.260e-10
4.040e-01,4.750e-10
4.081e-01,6.892e-10
4.122e-01,9.956e-10
4.163e-01,1.432e-09
4.204e-01,2.052e-09
4.245e-01,2.928e-09
4.286e-01,4.161e-09
4.327e-01,5.890e-09
4.368e-01,8.306e-09
4.409e-01,1.167e-08
4.450e-01,1.633e-08
4.491e-01,2.278e-08
4.532e-01,3.165e-08
4.573e-01,4.382e-08
4.614e-01,6.046e-08
4.655e-01,8.313e-08
4.696e-01,1.139e-07
4.737e-01,1.556e-07
4.778e-01,2.118e-07
4.819e-01,2.874e-07
4.860e-01,3.887e-07
4.901e-01,5.240e-07
4.942e-01,7.043e-07
4.983e-01,9.438e-07
5.023e-01,1.261e-06
5.064e-01,1.679e-06
5.105e-01,2.230e-06
5.146e-01,2.953e-06
5.187e-01,3.898e-06
5.228e-01,5.132e-06
5.269e-01,6.738e-06
5.310e-01,8.821e-06
5.351e-01,1.152e-05
5.392e-01,1.499e-05
5.433e-01,1.947e-05
5.474e-01,2.521e-05
5.515e-01,3.257e-05
5.556e-01,4.195e-05
5.597e-01,5.391e-05
5.638e-01,6.909e-05
5.679e-01,8.832e-05
5.720e-01,1.126e-04
5.761e-01,1.433e-04
5.802e-01,1.818e-04
5.843e-01,2.301e-04
5.884e-01,2.905e-04
5.925e-01,3.659e-04
5.966e-01,4.597e-04
6.006e-01,5.763e-04
6.047e-01,7.207e-04
6.088e-01,8.992e-04
6.129e-01,1.119e-03
6.170e-01,1.390e-03
6.211e-01,1.722e-03
6.252e-01,2.129e-03
6.293e-01,2.625e-03
6.334e-01,3.230e-03
6.375e-01,3.965e-03
6.416e-01,4.857e-03
6.457e-01,5.936e-03
6.498e-01,7.238e-03
6.539e-01,8.806e-03
6.580e-01,1.069e-02
6.621e-01,1.295e-02
6.662e-01,1.564e-02
6.703e-01,1.886e-02
6.744e-01,2.269e-02
6.785e-01,2.724e-02
6.826e-01,3.262e-02
6.867e-01,3.898e-02
6.908e-01,4.648e-02
6.949e-01,5.529e-02
6.990e-01,6.563e-02
7.030e-01,7.772e-02
7.071e-01,9.183e-02
7.112e-01,1.083e-01
7.153e-01,1.273e-01
7.194e-01,1.494e-01
7.235e-01,1.749e-01
7.276e-01,2.043e-01
7.317e-01,2.381e-01
7.358e-01,2.767e-01
7.399e-01,3.209e-01
7.440e-01,3.713e-01
7.481e-01,4.285e-01
7.522e-01,4.933e-01
7.563e-01,5.664e-01
7.604e-01,6.488e-01
7.645e-01,7.413e-01
7.686e-01,8.447e-01
7.727e-01,9.601e-01
7.768e-01,1.088e+00
7.809e-01,1.230e+00
7.850e-01,1.387e+00
7.891e-01,1.559e+00
7.932e-01,1.747e+00
7.973e-01,1.952e+00
8.013e-01,2.175e+00
8.054e-01,2.416e+00
8.095e-01,2.675e+00
8.136e-01,2.953e+00
8.177e-01,3.248e+00
8.218e-01,3.560e+00
8.259e-01,3.889e+00
8.300e-01,4.233e+00
8.341e-01,4.590e+00
8.382e-01,4.957e+00
8.423e-01,5.333e+00
8.464e-01,5.713e+00
8.505e-01,6.093e+00
8.546e-01,6.470e+00
8.587e-01,6.837e+00
8.628e-01,7.190e+00
8.669e-01,7.522e+00
8.710e-01,7.826e+00
8.751e-01,8.097e+00
8.792e-01,8.326e+00
8.833e-01,8.508e+00
8.874e-01,8.635e+00
8.915e-01,8.701e+00
8.956e-01,8.700e+00
8.997e-01,8.629e+00
9.037e-01,8.482e+00
9.078e-01,8.260e+00
9.119e-01,7.961e+00
9.160e-01,7.587e+00
9.201e-01,7.144e+00
9.242e-01,6.636e+00
9.283e-01,6.075e+00
9.324e-01,5.470e+00
9.365e-01,4.835e+00
9.406e-01,4.186e+00
9.447e-01,3.540e+00
9.488e-01,2.914e+00
9.529e-01,2.324e+00
9.570e-01,1.786e+00
9.611e-01,1.313e+00
9.652e-01,9.144e-01
9.693e-01,5.953e-01
9.734e-01,3.554e-01
9.775e-01,1.891e-01
9.816e-01,8.555e-02
9.857e-01,3.036e-02
9.898e-01,7.160e-03
9.939e-01,7.323e-04
9.980e-01,4.486e-06


==> anc/03_results/strong_inf/beta/1_35.csv <==
transmittance,probability_density
2.110e-01,2.601e-26
2.149e-01,6.386e-26
2.189e-01,1.541e-25
2.228e-01,3.660e-25
2.268e-01,8.553e-25
2.308e-01,1.968e-24
2.347e-01,4.464e-24
2.387e-01,9.981e-24
2.426e-01,2.201e-23
2.466e-01,4.788e-23
2.505e-01,1.028e-22
2.545e-01,2.181e-22
2.584e-01,4.569e-22
2.624e-01,9.461e-22
2.663e-01,1.937e-21
2.703e-01,3.920e-21
2.743e-01,7.850e-21
2.782e-01,1.556e-20
2.822e-01,3.051e-20
2.861e-01,5.925e-20
2.901e-01,1.140e-19
2.940e-01,2.171e-19
2.980e-01,4.099e-19
3.019e-01,7.669e-19
3.059e-01,1.422e-18
3.099e-01,2.616e-18
3.138e-01,4.771e-18
3.178e-01,8.632e-18
3.217e-01,1.549e-17
3.257e-01,2.760e-17
3.296e-01,4.879e-17
3.336e-01,8.561e-17
3.375e-01,1.492e-16
3.415e-01,2.581e-16
3.454e-01,4.434e-16
3.494e-01,7.568e-16
3.534e-01,1.283e-15
3.573e-01,2.162e-15
3.613e-01,3.619e-15
3.652e-01,6.021e-15
3.692e-01,9.957e-15
3.731e-01,1.637e-14
3.771e-01,2.675e-14
3.810e-01,4.348e-14
3.850e-01,7.027e-14
3.890e-01,1.129e-13
3.929e-01,1.806e-13
3.969e-01,2.871e-13
4.008e-01,4.543e-13
4.048e-01,7.150e-13
4.087e-01,1.120e-12
4.127e-01,1.745e-12
4.166e-01,2.707e-12
4.206e-01,4.179e-12
4.245e-01,6.421e-12
4.285e-01,9.822e-12
4.325e-01,1.496e-11
4.364e-01,2.267e-11
4.404e-01,3.422e-11
4.443e-01,5.143e-11
4.483e-01,7.697e-11
4.522e-01,1.147e-10
4.562e-01,1.703e-10
4.601e-01,2.517e-10
4.641e-01,3.707e-10
4.681e-01,5.437e-10
4.720e-01,7.944e-10
4.760e-01,1.156e-09
4.799e-01,1.677e-09
4.839e-01,2.423e-09
4.878e-01,3.488e-09
4.918e-01,5.003e-09
4.957e-01,7.150e-09
4.997e-01,1.018e-08
5.036e-01,1.446e-08
5.076e-01,2.045e-08
5.116e-01,2.883e-08
5.155e-01,4.051e-08
5.195e-01,5.674e-08
5.234e-01,7.920e-08
5.274e-01,1.102e-07
5.313e-01,1.529e-07
5.353e-01,2.114e-07
5.392e-01,2.914e-07
5.432e-01,4.004e-07
5.472e-01,5.486e-07
5.511e-01,7.494e-07
5.551e-01,1.021e-06
5.590e-01,1.386e-06
5.630e-01,1.876e-06
5.669e-01,2.533e-06
5.709e-01,3.410e-06
5.748e-01,4.577e-06
5.788e-01,6.126e-06
5.827e-01,8.177e-06
5.867e-01,1.088e-05
5.907e-01,1.445e-05
5.946e-01,1.913e-05
5.986e-01,2.525e-05
6.025e-01,3.325e-05
6.065e-01,4.366e-05
6.104e-01,5.718e-05
6.144e-01,7.469e-05
6.183e-01,9.731e-05
6.223e-01,1.264e-04
6.263e-01,1.639e-04
6.302e-01,2.118e-04
6.342e-01,2.731e-04
6.381e-01,3.513e-04
6.421e-01,4.506e-04
6.460e-01,5.766e-04
6.500e-01,7.359e-04
6.539e-01,9.368e-04
6.579e-01,1.190e-03
6.618e-01,1.507e-03
6.658e-01,1.904e-03
6.698e-01,2.400e-03
6.737e-01,3.017e-03
6.777e-01,3.783e-03
6.816e-01,4.733e-03
6.856e-01,5.905e-03
6.895e-01,7.350e-03
6.935e-01,9.126e-03
6.974e-01,1.130e-02
7.014e-01,1.396e-02
7.054e-01,1.720e-02
7.093e-01,2.115e-02
7.133e-01,2.592e-02
7.172e-01,3.170e-02
7.212e-01,3.867e-02
7.251e-01,4.705e-02
7.291e-01,5.709e-02
7.330e-01,6.910e-02
7.370e-01,8.342e-02
7.409e-01,1.004e-01
7.449e-01,1.206e-01
7.489e-01,1.444e-01
7.528e-01,1.725e-01
7.568e-01,2.054e-01
7.607e-01,2.440e-01
7.647e-01,2.890e-01
7.686e-01,3.413e-01
7.726e-01,4.020e-01
7.765e-01,4.720e-01
7.805e-01,5.526e-01
7.845e-01,6.450e-01
7.884e-01,7.505e-01
7.924e-01,8.706e-01
7.963e-01,1.007e+00
8.003e-01,1.160e+00
8.042e-01,1.333e+00
8.082e-01,1.526e+00
8.121e-01,1.741e+00
8.161e-01,1.980e+00
8.200e-01,2.243e+00
8.240e-01,2.531e+00
8.280e-01,2.845e+00
8.319e-01,3.186e+00
8.359e-01,3.553e+00
8.398e-01,3.946e+00
8.438e-01,4.363e+00
8.477e-01,4.803e+00
8.517e-01,5.261e+00
8.556e-01,5.736e+00
8.596e-01,6.222e+00
8.636e-01,6.714e+00
8.675e-01,7.204e+00
8.715e-01,7.686e+00
8.754e-01,8.150e+00
8.794e-01,8.586e+00
8.833e-01,8.986e+00
8.873e-01,9.337e+00
8.912e-01,9.628e+00
8.952e-01,9.850e+00
8.991e-01,9.990e+00
9.031e-01,1.004e+01
9.071e-01,9.990e+00
9.110e-01,9.836e+00
9.150e-01,9.574e+00
9.189e-01,9.203e+00
9.229e-01,8.726e+00
9.268e-01,8.151e+00
9.308e-01,7.489e+00
9.347e-01,6.756e+00
9.387e-01,5.970e+00
9.427e-01,5.155e+00
9.466e-01,4.336e+00
9.506e-01,3.538e+00
9.545e-01,2.787e+00
9.585e-01,2.107e+00
9.624e-01,1.516e+00
9.664e-01,1.026e+00
9.703e-01,6.448e-01
9.743e-01,3.677e-01
9.782e-01,1.844e-01
9.822e-01,7.719e-02
9.862e-01,2.464e-02
9.901e-01,4.987e-03
9.941e-01,3.975e-04
9.980e-01,1.372e-06


==> anc/03_results/strong_inf/beta/1_4.csv <==
transmittance,probability_density
2.557e-01,3.146e-28
2.594e-01,7.467e-28
2.631e-01,1.750e-27
2.669e-01,4.049e-27
2.706e-01,9.255e-27
2.743e-01,2.091e-26
2.781e-01,4.668e-26
2.818e-01,1.031e-25
2.855e-01,2.251e-25
2.893e-01,4.862e-25
2.930e-01,1.040e-24
2.967e-01,2.200e-24
3.005e-01,4.610e-24
3.042e-01,9.568e-24
3.079e-01,1.967e-23
3.116e-01,4.006e-23
3.154e-01,8.086e-23
3.191e-01,1.618e-22
3.228e-01,3.209e-22
3.266e-01,6.312e-22
3.303e-01,1.231e-21
3.340e-01,2.383e-21
3.378e-01,4.575e-21
3.415e-01,8.717e-21
3.452e-01,1.648e-20
3.490e-01,3.093e-20
3.527e-01,5.764e-20
3.564e-01,1.066e-19
3.601e-01,1.959e-19
3.639e-01,3.575e-19
3.676e-01,6.480e-19
3.713e-01,1.167e-18
3.751e-01,2.088e-18
3.788e-01,3.712e-18
3.825e-01,6.558e-18
3.863e-01,1.152e-17
3.900e-01,2.010e-17
3.937e-01,3.489e-17
3.975e-01,6.020e-17
4.012e-01,1.033e-16
4.049e-01,1.762e-16
4.087e-01,2.990e-16
4.124e-01,5.046e-16
4.161e-01,8.472e-16
4.198e-01,1.415e-15
4.236e-01,2.351e-15
4.273e-01,3.887e-15
4.310e-01,6.394e-15
4.348e-01,1.047e-14
4.385e-01,1.705e-14
4.422e-01,2.765e-14
4.460e-01,4.462e-14
4.497e-01,7.169e-14
4.534e-01,1.147e-13
4.572e-01,1.825e-13
4.609e-01,2.894e-13
4.646e-01,4.567e-13
4.683e-01,7.178e-13
4.721e-01,1.123e-12
4.758e-01,1.751e-12
4.795e-01,2.717e-12
4.833e-01,4.201e-12
4.870e-01,6.468e-12
4.907e-01,9.919e-12
4.945e-01,1.515e-11
4.982e-01,2.306e-11
5.019e-01,3.496e-11
5.057e-01,5.281e-11
5.094e-01,7.947e-11
5.131e-01,1.192e-10
5.168e-01,1.780e-10
5.206e-01,2.650e-10
5.243e-01,3.931e-10
5.280e-01,5.810e-10
5.318e-01,8.559e-10
5.355e-01,1.257e-09
5.392e-01,1.838e-09
5.430e-01,2.681e-09
5.467e-01,3.896e-09
5.504e-01,5.644e-09
5.542e-01,8.150e-09
5.579e-01,1.173e-08
5.616e-01,1.683e-08
5.653e-01,2.407e-08
5.691e-01,3.431e-08
5.728e-01,4.877e-08
5.765e-01,6.911e-08
5.803e-01,9.762e-08
5.840e-01,1.375e-07
5.877e-01,1.931e-07
5.915e-01,2.703e-07
5.952e-01,3.772e-07
5.989e-01,5.250e-07
6.027e-01,7.286e-07
6.064e-01,1.008e-06
6.101e-01,1.391e-06
6.139e-01,1.914e-06
6.176e-01,2.625e-06
6.213e-01,3.592e-06
6.250e-01,4.900e-06
6.288e-01,6.665e-06
6.325e-01,9.042e-06
6.362e-01,1.223e-05
6.400e-01,1.650e-05
6.437e-01,2.221e-05
6.474e-01,2.980e-05
6.512e-01,3.987e-05
6.549e-01,5.321e-05
6.586e-01,7.082e-05
6.624e-01,9.400e-05
6.661e-01,1.244e-04
6.698e-01,1.643e-04
6.735e-01,2.163e-04
6.773e-01,2.841e-04
6.810e-01,3.720e-04
6.847e-01,4.860e-04
6.885e-01,6.331e-04
6.922e-01,8.225e-04
6.959e-01,1.066e-03
6.997e-01,1.377e-03
7.034e-01,1.775e-03
7.071e-01,2.282e-03
7.109e-01,2.925e-03
7.146e-01,3.740e-03
7.183e-01,4.769e-03
7.220e-01,6.064e-03
7.258e-01,7.690e-03
7.295e-01,9.725e-03
7.332e-01,1.227e-02
7.370e-01,1.543e-02
7.407e-01,1.935e-02
7.444e-01,2.420e-02
7.482e-01,3.018e-02
7.519e-01,3.754e-02
7.556e-01,4.655e-02
7.594e-01,5.756e-02
7.631e-01,7.096e-02
7.668e-01,8.723e-02
7.705e-01,1.069e-01
7.743e-01,1.306e-01
7.780e-01,1.591e-01
7.817e-01,1.932e-01
7.855e-01,2.339e-01
7.892e-01,2.822e-01
7.929e-01,3.395e-01
7.967e-01,4.069e-01
8.004e-01,4.862e-01
8.041e-01,5.789e-01
8.079e-01,6.869e-01
8.116e-01,8.121e-01
8.153e-01,9.566e-01
8.191e-01,1.123e+00
8.228e-01,1.313e+00
8.265e-01,1.529e+00
8.302e-01,1.773e+00
8.340e-01,2.048e+00
8.377e-01,2.355e+00
8.414e-01,2.697e+00
8.452e-01,3.075e+00
8.489e-01,3.489e+00
8.526e-01,3.940e+00
8.564e-01,4.427e+00
8.601e-01,4.949e+00
8.638e-01,5.501e+00
8.676e-01,6.082e+00
8.713e-01,6.684e+00
8.750e-01,7.301e+00
8.787e-01,7.923e+00
8.825e-01,8.540e+00
8.862e-01,9.141e+00
8.899e-01,9.710e+00
8.937e-01,1.023e+01
8.974e-01,1.069e+01
9.011e-01,1.107e+01
9.049e-01,1.136e+01
9.086e-01,1.154e+01
9.123e-01,1.158e+01
9.161e-01,1.150e+01
9.198e-01,1.126e+01
9.235e-01,1.088e+01
9.272e-01,1.036e+01
9.310e-01,9.693e+00
9.347e-01,8.906e+00
9.384e-01,8.016e+00
9.422e-01,7.051e+00
9.459e-01,6.044e+00
9.496e-01,5.031e+00
9.534e-01,4.048e+00
9.571e-01,3.132e+00
9.608e-01,2.314e+00
9.646e-01,1.617e+00
9.683e-01,1.057e+00
9.720e-01,6.348e-01
9.757e-01,3.423e-01
9.795e-01,1.598e-01
9.832e-01,6.100e-02
9.869e-01,1.719e-02
9.907e-01,2.913e-03
9.944e-01,1.741e-04
9.981e-01,3.113e-07


==> anc/03_results/strong_inf/beta/1_45.csv <==
transmittance,probability_density
3.024e-01,1.573e-30
3.059e-01,3.691e-30
3.094e-01,8.572e-30
3.129e-01,1.971e-29
3.164e-01,4.488e-29
3.199e-01,1.012e-28
3.234e-01,2.261e-28
3.269e-01,5.005e-28
3.304e-01,1.098e-27
3.339e-01,2.387e-27
3.374e-01,5.146e-27
3.408e-01,1.100e-26
3.443e-01,2.332e-26
3.478e-01,4.903e-26
3.513e-01,1.023e-25
3.548e-01,2.117e-25
3.583e-01,4.347e-25
3.618e-01,8.862e-25
3.653e-01,1.793e-24
3.688e-01,3.602e-24
3.723e-01,7.183e-24
3.758e-01,1.422e-23
3.793e-01,2.798e-23
3.828e-01,5.466e-23
3.863e-01,1.061e-22
3.898e-01,2.045e-22
3.933e-01,3.917e-22
3.968e-01,7.457e-22
4.003e-01,1.411e-21
4.038e-01,2.652e-21
4.073e-01,4.957e-21
4.108e-01,9.210e-21
4.143e-01,1.701e-20
4.178e-01,3.124e-20
4.213e-01,5.706e-20
4.248e-01,1.036e-19
4.283e-01,1.872e-19
4.318e-01,3.362e-19
4.353e-01,6.008e-19
4.388e-01,1.068e-18
4.423e-01,1.889e-18
4.458e-01,3.323e-18
4.493e-01,5.818e-18
4.527e-01,1.013e-17
4.562e-01,1.757e-17
4.597e-01,3.031e-17
4.632e-01,5.205e-17
4.667e-01,8.895e-17
4.702e-01,1.513e-16
4.737e-01,2.563e-16
4.772e-01,4.320e-16
4.807e-01,7.251e-16
4.842e-01,1.212e-15
4.877e-01,2.016e-15
4.912e-01,3.340e-15
4.947e-01,5.510e-15
4.982e-01,9.052e-15
5.017e-01,1.481e-14
5.052e-01,2.413e-14
5.087e-01,3.916e-14
5.122e-01,6.330e-14
5.157e-01,1.019e-13
5.192e-01,1.635e-13
5.227e-01,2.612e-13
5.262e-01,4.156e-13
5.297e-01,6.590e-13
5.332e-01,1.041e-12
5.367e-01,1.638e-12
5.402e-01,2.569e-12
5.437e-01,4.014e-12
5.472e-01,6.249e-12
5.507e-01,9.694e-12
5.542e-01,1.498e-11
5.577e-01,2.308e-11
5.611e-01,3.544e-11
5.646e-01,5.421e-11
5.681e-01,8.266e-11
5.716e-01,1.256e-10
5.751e-01,1.902e-10
5.786e-01,2.872e-10
5.821e-01,4.321e-10
5.856e-01,6.480e-10
5.891e-01,9.687e-10
5.926e-01,1.443e-09
5.961e-01,2.144e-09
5.996e-01,3.175e-09
6.031e-01,4.686e-09
6.066e-01,6.895e-09
6.101e-01,1.011e-08
6.136e-01,1.479e-08
6.171e-01,2.156e-08
6.206e-01,3.134e-08
6.241e-01,4.542e-08
6.276e-01,6.562e-08
6.311e-01,9.453e-08
6.346e-01,1.358e-07
6.381e-01,1.944e-07
6.416e-01,2.775e-07
6.451e-01,3.951e-07
6.486e-01,5.608e-07
6.521e-01,7.937e-07
6.556e-01,1.120e-06
6.591e-01,1.576e-06
6.626e-01,2.211e-06
6.661e-01,3.094e-06
6.696e-01,4.316e-06
6.730e-01,6.003e-06
6.765e-01,8.327e-06
6.800e-01,1.152e-05
6.835e-01,1.589e-05
6.870e-01,2.185e-05
6.905e-01,2.996e-05
6.940e-01,4.097e-05
6.975e-01,5.587e-05
7.010e-01,7.598e-05
7.045e-01,1.030e-04
7.080e-01,1.393e-04
7.115e-01,1.878e-04
7.150e-01,2.525e-04
7.185e-01,3.384e-04
7.220e-01,4.524e-04
7.255e-01,6.030e-04
7.290e-01,8.014e-04
7.325e-01,1.062e-03
7.360e-01,1.403e-03
7.395e-01,1.849e-03
7.430e-01,2.429e-03
7.465e-01,3.181e-03
7.500e-01,4.154e-03
7.535e-01,5.408e-03
7.570e-01,7.020e-03
7.605e-01,9.084e-03
7.640e-01,1.172e-02
7.675e-01,1.507e-02
7.710e-01,1.933e-02
7.745e-01,2.470e-02
7.780e-01,3.147e-02
7.814e-01,3.996e-02
7.849e-01,5.058e-02
7.884e-01,6.381e-02
7.919e-01,8.023e-02
7.954e-01,1.005e-01
7.989e-01,1.255e-01
8.024e-01,1.562e-01
8.059e-01,1.937e-01
8.094e-01,2.393e-01
8.129e-01,2.945e-01
8.164e-01,3.612e-01
8.199e-01,4.412e-01
8.234e-01,5.367e-01
8.269e-01,6.504e-01
8.304e-01,7.849e-01
8.339e-01,9.432e-01
8.374e-01,1.128e+00
8.409e-01,1.344e+00
8.444e-01,1.594e+00
8.479e-01,1.881e+00
8.514e-01,2.209e+00
8.549e-01,2.581e+00
8.584e-01,3.000e+00
8.619e-01,3.469e+00
8.654e-01,3.988e+00
8.689e-01,4.558e+00
8.724e-01,5.179e+00
8.759e-01,5.847e+00
8.794e-01,6.559e+00
8.829e-01,7.306e+00
8.864e-01,8.080e+00
8.899e-01,8.868e+00
8.933e-01,9.656e+00
8.968e-01,1.043e+01
9.003e-01,1.116e+01
9.038e-01,1.183e+01
9.073e-01,1.241e+01
9.108e-01,1.289e+01
9.143e-01,1.323e+01
9.178e-01,1.341e+01
9.213e-01,1.341e+01
9.248e-01,1.322e+01
9.283e-01,1.283e+01
9.318e-01,1.225e+01
9.353e-01,1.147e+01
9.388e-01,1.051e+01
9.423e-01,9.423e+00
9.458e-01,8.228e+00
9.493e-01,6.979e+00
9.528e-01,5.726e+00
9.563e-01,4.522e+00
9.598e-01,3.417e+00
9.633e-01,2.451e+00
9.668e-01,1.651e+00
9.703e-01,1.031e+00
9.738e-01,5.856e-01
9.773e-01,2.944e-01
9.808e-01,1.258e-01
9.843e-01,4.284e-02
9.878e-01,1.036e-02
9.913e-01,1.410e-03
9.948e-01,5.922e-05
9.983e-01,4.737e-08


==> anc/03_results/strong_inf/beta/1_5.csv <==
transmittance,probability_density
3.376e-01,1.458e-34
3.409e-01,3.609e-34
3.442e-01,8.848e-34
3.475e-01,2.149e-33
3.509e-01,5.175e-33
3.542e-01,1.235e-32
3.575e-01,2.921e-32
3.608e-01,6.851e-32
3.641e-01,1.594e-31
3.675e-01,3.676e-31
3.708e-01,8.413e-31
3.741e-01,1.910e-30
3.774e-01,4.302e-30
3.807e-01,9.616e-30
3.841e-01,2.133e-29
3.874e-01,4.698e-29
3.907e-01,1.027e-28
3.940e-01,2.229e-28
3.973e-01,4.803e-28
4.007e-01,1.028e-27
4.040e-01,2.185e-27
4.073e-01,4.612e-27
4.106e-01,9.671e-27
4.139e-01,2.015e-26
4.173e-01,4.171e-26
4.206e-01,8.579e-26
4.239e-01,1.754e-25
4.272e-01,3.562e-25
4.305e-01,7.193e-25
4.339e-01,1.444e-24
4.372e-01,2.880e-24
4.405e-01,5.714e-24
4.438e-01,1.127e-23
4.471e-01,2.210e-23
4.505e-01,4.310e-23
4.538e-01,8.358e-23
4.571e-01,1.612e-22
4.604e-01,3.093e-22
4.637e-01,5.903e-22
4.671e-01,1.121e-21
4.704e-01,2.116e-21
4.737e-01,3.977e-21
4.770e-01,7.435e-21
4.803e-01,1.383e-20
4.837e-01,2.560e-20
4.870e-01,4.716e-20
4.903e-01,8.647e-20
4.936e-01,1.578e-19
4.970e-01,2.865e-19
5.003e-01,5.179e-19
5.036e-01,9.320e-19
5.069e-01,1.669e-18
5.102e-01,2.977e-18
5.136e-01,5.285e-18
5.169e-01,9.342e-18
5.202e-01,1.644e-17
5.235e-01,2.881e-17
5.268e-01,5.028e-17
5.302e-01,8.736e-17
5.335e-01,1.512e-16
5.368e-01,2.605e-16
5.401e-01,4.471e-16
5.434e-01,7.642e-16
5.468e-01,1.301e-15
5.501e-01,2.206e-15
5.534e-01,3.727e-15
5.567e-01,6.270e-15
5.600e-01,1.051e-14
5.634e-01,1.755e-14
5.667e-01,2.919e-14
5.700e-01,4.836e-14
5.733e-01,7.985e-14
5.766e-01,1.313e-13
5.800e-01,2.152e-13
5.833e-01,3.514e-13
5.866e-01,5.718e-13
5.899e-01,9.269e-13
5.932e-01,1.497e-12
5.966e-01,2.410e-12
5.999e-01,3.866e-12
6.032e-01,6.180e-12
6.065e-01,9.845e-12
6.098e-01,1.563e-11
6.132e-01,2.473e-11
6.165e-01,3.899e-11
6.198e-01,6.127e-11
6.231e-01,9.596e-11
6.264e-01,1.498e-10
6.298e-01,2.331e-10
6.331e-01,3.614e-10
6.364e-01,5.586e-10
6.397e-01,8.606e-10
6.431e-01,1.321e-09
6.464e-01,2.023e-09
6.497e-01,3.086e-09
6.530e-01,4.694e-09
6.563e-01,7.116e-09
6.597e-01,1.075e-08
6.630e-01,1.620e-08
6.663e-01,2.432e-08
6.696e-01,3.641e-08
6.729e-01,5.433e-08
6.763e-01,8.083e-08
6.796e-01,1.199e-07
6.829e-01,1.772e-07
6.862e-01,2.611e-07
6.895e-01,3.836e-07
6.929e-01,5.618e-07
6.962e-01,8.203e-07
6.995e-01,1.194e-06
7.028e-01,1.732e-06
7.061e-01,2.506e-06
7.095e-01,3.613e-06
7.128e-01,5.194e-06
7.161e-01,7.443e-06
7.194e-01,1.063e-05
7.227e-01,1.514e-05
7.261e-01,2.150e-05
7.294e-01,3.043e-05
7.327e-01,4.293e-05
7.360e-01,6.037e-05
7.393e-01,8.463e-05
7.427e-01,1.183e-04
7.460e-01,1.647e-04
7.493e-01,2.287e-04
7.526e-01,3.166e-04
7.559e-01,4.367e-04
7.593e-01,6.005e-04
7.626e-01,8.230e-04
7.659e-01,1.124e-03
7.692e-01,1.531e-03
7.725e-01,2.077e-03
7.759e-01,2.808e-03
7.792e-01,3.784e-03
7.825e-01,5.081e-03
7.858e-01,6.800e-03
7.892e-01,9.067e-03
7.925e-01,1.205e-02
7.958e-01,1.595e-02
7.991e-01,2.103e-02
8.024e-01,2.764e-02
8.058e-01,3.618e-02
8.091e-01,4.717e-02
8.124e-01,6.127e-02
8.157e-01,7.926e-02
8.190e-01,1.021e-01
8.224e-01,1.310e-01
8.257e-01,1.674e-01
8.290e-01,2.130e-01
8.323e-01,2.697e-01
8.356e-01,3.400e-01
8.390e-01,4.267e-01
8.423e-01,5.330e-01
8.456e-01,6.625e-01
8.489e-01,8.193e-01
8.522e-01,1.008e+00
8.556e-01,1.234e+00
8.589e-01,1.502e+00
8.622e-01,1.817e+00
8.655e-01,2.187e+00
8.688e-01,2.615e+00
8.722e-01,3.108e+00
8.755e-01,3.669e+00
8.788e-01,4.303e+00
8.821e-01,5.010e+00
8.854e-01,5.790e+00
8.888e-01,6.640e+00
8.921e-01,7.553e+00
8.954e-01,8.519e+00
8.987e-01,9.522e+00
9.020e-01,1.054e+01
9.054e-01,1.155e+01
9.087e-01,1.253e+01
9.120e-01,1.343e+01
9.153e-01,1.423e+01
9.186e-01,1.488e+01
9.220e-01,1.534e+01
9.253e-01,1.558e+01
9.286e-01,1.557e+01
9.319e-01,1.528e+01
9.353e-01,1.471e+01
9.386e-01,1.387e+01
9.419e-01,1.276e+01
9.452e-01,1.145e+01
9.485e-01,9.972e+00
9.519e-01,8.404e+00
9.552e-01,6.822e+00
9.585e-01,5.305e+00
9.618e-01,3.923e+00
9.651e-01,2.735e+00
9.685e-01,1.777e+00
9.718e-01,1.059e+00
9.751e-01,5.672e-01
9.784e-01,2.646e-01
9.817e-01,1.027e-01
9.851e-01,3.084e-02
9.884e-01,6.287e-03
9.917e-01,6.691e-04
9.950e-01,1.884e-05
9.983e-01,6.012e-09


==> anc/03_results/strong_inf/beta_total_probability/0_01.csv <==
transmittance,probability_density
2.187e-04,5.464e+02
6.561e-04,2.460e+02
1.094e-03,1.628e+02
1.531e-03,1.209e+02
1.968e-03,9.502e+01
2.406e-03,7.726e+01
2.843e-03,6.427e+01
3.281e-03,5.435e+01
3.718e-03,4.653e+01
4.155e-03,4.023e+01
4.593e-03,3.505e+01
5.030e-03,3.074e+01
5.468e-03,2.711e+01
5.905e-03,2.402e+01
6.343e-03,2.136e+01
6.780e-03,1.907e+01
7.217e-03,1.707e+01
7.655e-03,1.533e+01
8.092e-03,1.380e+01
8.530e-03,1.245e+01
8.967e-03,1.125e+01
9.404e-03,1.019e+01
9.842e-03,9.242e+00
1.028e-02,8.396e+00
1.072e-02,7.639e+00
1.115e-02,6.959e+00
1.159e-02,6.347e+00
1.203e-02,5.796e+00
1.247e-02,5.298e+00
1.290e-02,4.848e+00
1.334e-02,4.440e+00
1.378e-02,4.070e+00
1.422e-02,3.734e+00
1.465e-02,3.428e+00
1.509e-02,3.150e+00
1.553e-02,2.896e+00
1.597e-02,2.665e+00
1.640e-02,2.453e+00
1.684e-02,2.260e+00
1.728e-02,2.083e+00
1.772e-02,1.921e+00
1.815e-02,1.773e+00
1.859e-02,1.636e+00
1.903e-02,1.511e+00
1.946e-02,1.397e+00
1.990e-02,1.291e+00
2.034e-02,1.194e+00
2.078e-02,1.105e+00
2.121e-02,1.022e+00
2.165e-02,9.465e-01
2.209e-02,8.767e-01
2.253e-02,8.123e-01
2.296e-02,7.528e-01
2.340e-02,6.979e-01
2.384e-02,6.473e-01
2.428e-02,6.005e-01
2.471e-02,5.572e-01
2.515e-02,5.172e-01
2.559e-02,4.802e-01
2.603e-02,4.459e-01
2.646e-02,4.142e-01
2.690e-02,3.849e-01
2.734e-02,3.577e-01
2.778e-02,3.325e-01
2.821e-02,3.091e-01
2.865e-02,2.875e-01
2.909e-02,2.674e-01
2.953e-02,2.488e-01
2.996e-02,2.315e-01
3.040e-02,2.154e-01
3.084e-02,2.005e-01
3.128e-02,1.867e-01
3.171e-02,1.739e-01
3.215e-02,1.619e-01
3.259e-02,1.508e-01
3.302e-02,1.405e-01
3.346e-02,1.309e-01
3.390e-02,1.220e-01
3.434e-02,1.137e-01
3.477e-02,1.060e-01
3.521e-02,9.885e-02
3.565e-02,9.218e-02
3.609e-02,8.596e-02
3.652e-02,8.018e-02
3.696e-02,7.479e-02
3.740e-02,6.977e-02
3.784e-02,6.510e-02
3.827e-02,6.075e-02
3.871e-02,5.670e-02
3.915e-02,5.292e-02
3.959e-02,4.940e-02
4.002e-02,4.611e-02
4.046e-02,4.305e-02
4.090e-02,4.020e-02
4.134e-02,3.754e-02
4.177e-02,3.506e-02
4.221e-02,3.275e-02
4.265e-02,3.059e-02
4.309e-02,2.858e-02
4.352e-02,2.670e-02
4.396e-02,2.494e-02
4.440e-02,2.331e-02
4.484e-02,2.178e-02
4.527e-02,2.036e-02
4.571e-02,1.903e-02
4.615e-02,1.778e-02
4.658e-02,1.662e-02
4.702e-02,1.554e-02
4.746e-02,1.453e-02
4.790e-02,1.358e-02
4.833e-02,1.270e-02
4.877e-02,1.188e-02
4.921e-02,1.111e-02
4.965e-02,1.039e-02
5.008e-02,9.715e-03
5.052e-02,9.087e-03
5.096e-02,8.500e-03
5.140e-02,7.951e-03
5.183e-02,7.438e-03
5.227e-02,6.959e-03
5.271e-02,6.510e-03
5.315e-02,6.091e-03
5.358e-02,5.700e-03
5.402e-02,5.333e-03
5.446e-02,4.991e-03
5.490e-02,4.671e-03
5.533e-02,4.371e-03
5.577e-02,4.091e-03
5.621e-02,3.829e-03
5.665e-02,3.584e-03
5.708e-02,3.355e-03
5.752e-02,3.140e-03
5.796e-02,2.939e-03
5.839e-02,2.752e-03
5.883e-02,2.576e-03
5.927e-02,2.412e-03
5.971e-02,2.258e-03
6.014e-02,2.114e-03
6.058e-02,1.980e-03
6.102e-02,1.854e-03
6.146e-02,1.736e-03
6.189e-02,1.625e-03
6.233e-02,1.522e-03
6.277e-02,1.425e-03
6.321e-02,1.335e-03
6.364e-02,1.250e-03
6.408e-02,1.171e-03
6.452e-02,1.097e-03
6.496e-02,1.027e-03
6.539e-02,9.620e-04
6.583e-02,9.011e-04
6.627e-02,8.441e-04
6.671e-02,7.907e-04
6.714e-02,7.406e-04
6.758e-02,6.938e-04
6.802e-02,6.499e-04
6.846e-02,6.089e-04
6.889e-02,5.704e-04
6.933e-02,5.344e-04
6.977e-02,5.006e-04
7.021e-02,4.690e-04
7.064e-02,4.394e-04
7.108e-02,4.117e-04
7.152e-02,3.858e-04
7.195e-02,3.614e-04
7.239e-02,3.387e-04
7.283e-02,3.173e-04
7.327e-02,2.973e-04
7.370e-02,2.786e-04
7.414e-02,2.611e-04
7.458e-02,2.446e-04
7.502e-02,2.292e-04
7.545e-02,2.148e-04
7.589e-02,2.013e-04
7.633e-02,1.886e-04
7.677e-02,1.768e-04
7.720e-02,1.657e-04
7.764e-02,1.552e-04
7.808e-02,1.455e-04
7.852e-02,1.363e-04
7.895e-02,1.278e-04
7.939e-02,1.198e-04
7.983e-02,1.122e-04
8.027e-02,1.052e-04
8.070e-02,9.858e-05
8.114e-02,9.239e-05
8.158e-02,8.659e-05
8.202e-02,8.115e-05
8.245e-02,7.606e-05
8.289e-02,7.129e-05
8.333e-02,6.681e-05
8.376e-02,6.262e-05
8.420e-02,5.869e-05
8.464e-02,5.501e-05
8.508e-02,5.156e-05
8.551e-02,4.833e-05
8.595e-02,4.530e-05
8.639e-02,4.246e-05
8.683e-02,3.979e-05
8.726e-02,3.730e-05


==> anc/03_results/strong_inf/beta_total_probability/0_02.csv <==
transmittance,probability_density
5.970e-04,1.760e+02
1.791e-03,9.272e+01
2.985e-03,6.605e+01
4.179e-03,5.150e+01
5.373e-03,4.199e+01
6.567e-03,3.517e+01
7.761e-03,3.000e+01
8.955e-03,2.592e+01
1.015e-02,2.262e+01
1.134e-02,1.990e+01
1.254e-02,1.761e+01
1.373e-02,1.567e+01
1.493e-02,1.400e+01
1.612e-02,1.256e+01
1.731e-02,1.130e+01
1.851e-02,1.019e+01
1.970e-02,9.221e+00
2.090e-02,8.359e+00
2.209e-02,7.593e+00
2.328e-02,6.910e+00
2.448e-02,6.298e+00
2.567e-02,5.749e+00
2.687e-02,5.255e+00
2.806e-02,4.809e+00
2.925e-02,4.406e+00
3.045e-02,4.041e+00
3.164e-02,3.710e+00
3.284e-02,3.409e+00
3.403e-02,3.136e+00
3.522e-02,2.886e+00
3.642e-02,2.658e+00
3.761e-02,2.450e+00
3.881e-02,2.260e+00
4.000e-02,2.086e+00
4.119e-02,1.926e+00
4.239e-02,1.779e+00
4.358e-02,1.645e+00
4.478e-02,1.521e+00
4.597e-02,1.408e+00
4.716e-02,1.303e+00
4.836e-02,1.207e+00
4.955e-02,1.118e+00
5.075e-02,1.036e+00
5.194e-02,9.604e-01
5.314e-02,8.907e-01
5.433e-02,8.263e-01
5.552e-02,7.668e-01
5.672e-02,7.118e-01
5.791e-02,6.610e-01
5.911e-02,6.139e-01
6.030e-02,5.703e-01
6.149e-02,5.300e-01
6.269e-02,4.926e-01
6.388e-02,4.579e-01
6.508e-02,4.258e-01
6.627e-02,3.960e-01
6.746e-02,3.684e-01
6.866e-02,3.428e-01
6.985e-02,3.190e-01
7.105e-02,2.969e-01
7.224e-02,2.764e-01
7.343e-02,2.573e-01
7.463e-02,2.396e-01
7.582e-02,2.232e-01
7.702e-02,2.079e-01
7.821e-02,1.936e-01
7.940e-02,1.804e-01
8.060e-02,1.681e-01
8.179e-02,1.567e-01
8.299e-02,1.460e-01
8.418e-02,1.361e-01
8.537e-02,1.269e-01
8.657e-02,1.183e-01
8.776e-02,1.103e-01
8.896e-02,1.029e-01
9.015e-02,9.593e-02
9.134e-02,8.947e-02
9.254e-02,8.345e-02
9.373e-02,7.784e-02
9.493e-02,7.262e-02
9.612e-02,6.775e-02
9.732e-02,6.321e-02
9.851e-02,5.898e-02
9.970e-02,5.503e-02
1.009e-01,5.135e-02
1.021e-01,4.792e-02
1.033e-01,4.473e-02
1.045e-01,4.174e-02
1.057e-01,3.896e-02
1.069e-01,3.637e-02
1.081e-01,3.394e-02
1.093e-01,3.169e-02
1.104e-01,2.958e-02
1.116e-01,2.761e-02
1.128e-01,2.578e-02
1.140e-01,2.407e-02
1.152e-01,2.247e-02
1.164e-01,2.098e-02
1.176e-01,1.959e-02
1.188e-01,1.829e-02
1.200e-01,1.707e-02
1.212e-01,1.594e-02
1.224e-01,1.489e-02
1.236e-01,1.390e-02
1.248e-01,1.298e-02
1.260e-01,1.212e-02
1.272e-01,1.132e-02
1.284e-01,1.057e-02
1.296e-01,9.867e-03
1.307e-01,9.214e-03
1.319e-01,8.604e-03
1.331e-01,8.034e-03
1.343e-01,7.502e-03
1.355e-01,7.005e-03
1.367e-01,6.542e-03
1.379e-01,6.108e-03
1.391e-01,5.704e-03
1.403e-01,5.326e-03
1.415e-01,4.973e-03
1.427e-01,4.644e-03
1.439e-01,4.336e-03
1.451e-01,4.049e-03
1.463e-01,3.780e-03
1.475e-01,3.530e-03
1.487e-01,3.296e-03
1.499e-01,3.077e-03
1.510e-01,2.873e-03
1.522e-01,2.682e-03
1.534e-01,2.504e-03
1.546e-01,2.338e-03
1.558e-01,2.182e-03
1.570e-01,2.037e-03
1.582e-01,1.902e-03
1.594e-01,1.775e-03
1.606e-01,1.657e-03
1.618e-01,1.547e-03
1.630e-01,1.444e-03
1.642e-01,1.348e-03
1.654e-01,1.258e-03
1.666e-01,1.174e-03
1.678e-01,1.096e-03
1.690e-01,1.023e-03
1.702e-01,9.545e-04
1.713e-01,8.907e-04
1.725e-01,8.312e-04
1.737e-01,7.756e-04
1.749e-01,7.237e-04
1.761e-01,6.753e-04
1.773e-01,6.301e-04
1.785e-01,5.878e-04
1.797e-01,5.484e-04
1.809e-01,5.116e-04
1.821e-01,4.773e-04
1.833e-01,4.452e-04
1.845e-01,4.153e-04
1.857e-01,3.874e-04
1.869e-01,3.613e-04
1.881e-01,3.370e-04
1.893e-01,3.143e-04
1.905e-01,2.931e-04
1.916e-01,2.733e-04
1.928e-01,2.548e-04
1.940e-01,2.376e-04
1.952e-01,2.216e-04
1.964e-01,2.066e-04
1.976e-01,1.926e-04
1.988e-01,1.795e-04
2.000e-01,1.674e-04
2.012e-01,1.560e-04
2.024e-01,1.454e-04
2.036e-01,1.355e-04
2.048e-01,1.263e-04
2.060e-01,1.177e-04
2.072e-01,1.097e-04
2.084e-01,1.022e-04
2.096e-01,9.523e-05
2.107e-01,8.872e-05
2.119e-01,8.266e-05
2.131e-01,7.700e-05
2.143e-01,7.173e-05
2.155e-01,6.681e-05
2.167e-01,6.223e-05
2.179e-01,5.796e-05
2.191e-01,5.398e-05
2.203e-01,5.027e-05
2.215e-01,4.681e-05
2.227e-01,4.358e-05
2.239e-01,4.058e-05
2.251e-01,3.778e-05
2.263e-01,3.517e-05
2.275e-01,3.273e-05
2.287e-01,3.047e-05
2.299e-01,2.836e-05
2.310e-01,2.639e-05
2.322e-01,2.456e-05
2.334e-01,2.285e-05
2.346e-01,2.126e-05
2.358e-01,1.978e-05
2.370e-01,1.840e-05
2.382e-01,1.712e-05


==> anc/03_results/strong_inf/beta_total_probability/0_03.csv <==
transmittance,probability_density
9.009e-04,8.544e+01
2.703e-03,5.368e+01
4.504e-03,4.163e+01
6.306e-03,3.440e+01
8.108e-03,2.934e+01
9.910e-03,2.550e+01
1.171e-02,2.245e+01
1.351e-02,1.995e+01
1.532e-02,1.786e+01
1.712e-02,1.607e+01
1.892e-02,1.453e+01
2.072e-02,1.319e+01
2.252e-02,1.200e+01
2.432e-02,1.096e+01
2.613e-02,1.003e+01
2.793e-02,9.194e+00
2.973e-02,8.446e+00
3.153e-02,7.771e+00
3.333e-02,7.160e+00
3.514e-02,6.606e+00
3.694e-02,6.102e+00
3.874e-02,5.643e+00
4.054e-02,5.224e+00
4.234e-02,4.840e+00
4.414e-02,4.488e+00
4.595e-02,4.165e+00
4.775e-02,3.867e+00
4.955e-02,3.594e+00
5.135e-02,3.342e+00
5.315e-02,3.109e+00
5.495e-02,2.894e+00
5.676e-02,2.695e+00
5.856e-02,2.512e+00
6.036e-02,2.341e+00
6.216e-02,2.183e+00
6.396e-02,2.037e+00
6.577e-02,1.901e+00
6.757e-02,1.775e+00
6.937e-02,1.658e+00
7.117e-02,1.548e+00
7.297e-02,1.447e+00
7.477e-02,1.352e+00
7.658e-02,1.265e+00
7.838e-02,1.183e+00
8.018e-02,1.106e+00
8.198e-02,1.035e+00
8.378e-02,9.685e-01
8.559e-02,9.065e-01
8.739e-02,8.486e-01
8.919e-02,7.946e-01
9.099e-02,7.441e-01
9.279e-02,6.969e-01
9.459e-02,6.529e-01
9.640e-02,6.117e-01
9.820e-02,5.731e-01
1.000e-01,5.371e-01
1.018e-01,5.034e-01
1.036e-01,4.719e-01
1.054e-01,4.423e-01
1.072e-01,4.147e-01
1.090e-01,3.888e-01
1.108e-01,3.646e-01
1.126e-01,3.419e-01
1.144e-01,3.207e-01
1.162e-01,3.008e-01
1.180e-01,2.821e-01
1.198e-01,2.646e-01
1.216e-01,2.482e-01
1.234e-01,2.329e-01
1.252e-01,2.185e-01
1.270e-01,2.050e-01
1.288e-01,1.923e-01
1.306e-01,1.805e-01
1.324e-01,1.693e-01
1.342e-01,1.589e-01
1.360e-01,1.491e-01
1.378e-01,1.399e-01
1.396e-01,1.313e-01
1.414e-01,1.232e-01
1.432e-01,1.156e-01
1.450e-01,1.085e-01
1.468e-01,1.018e-01
1.486e-01,9.556e-02
1.505e-01,8.968e-02
1.523e-01,8.416e-02
1.541e-01,7.898e-02
1.559e-01,7.412e-02
1.577e-01,6.956e-02
1.595e-01,6.527e-02
1.613e-01,6.125e-02
1.631e-01,5.748e-02
1.649e-01,5.394e-02
1.667e-01,5.061e-02
1.685e-01,4.749e-02
1.703e-01,4.456e-02
1.721e-01,4.181e-02
1.739e-01,3.923e-02
1.757e-01,3.681e-02
1.775e-01,3.453e-02
1.793e-01,3.240e-02
1.811e-01,3.039e-02
1.829e-01,2.851e-02
1.847e-01,2.674e-02
1.865e-01,2.509e-02
1.883e-01,2.353e-02
1.901e-01,2.207e-02
1.919e-01,2.070e-02
1.937e-01,1.941e-02
1.955e-01,1.820e-02
1.973e-01,1.707e-02
1.991e-01,1.601e-02
2.009e-01,1.501e-02
2.027e-01,1.407e-02
2.045e-01,1.319e-02
2.063e-01,1.237e-02
2.081e-01,1.159e-02
2.099e-01,1.087e-02
2.117e-01,1.019e-02
2.135e-01,9.547e-03
2.153e-01,8.947e-03
2.171e-01,8.384e-03
2.189e-01,7.856e-03
2.207e-01,7.361e-03
2.225e-01,6.896e-03
2.243e-01,6.460e-03
2.261e-01,6.052e-03
2.279e-01,5.669e-03
2.297e-01,5.309e-03
2.315e-01,4.972e-03
2.333e-01,4.656e-03
2.351e-01,4.360e-03
2.369e-01,4.082e-03
2.387e-01,3.822e-03
2.405e-01,3.578e-03
2.423e-01,3.349e-03
2.441e-01,3.134e-03
2.459e-01,2.933e-03
2.477e-01,2.745e-03
2.495e-01,2.568e-03
2.514e-01,2.403e-03
2.532e-01,2.248e-03
2.550e-01,2.103e-03
2.568e-01,1.967e-03
2.586e-01,1.840e-03
2.604e-01,1.720e-03
2.622e-01,1.609e-03
2.640e-01,1.504e-03
2.658e-01,1.406e-03
2.676e-01,1.314e-03
2.694e-01,1.228e-03
2.712e-01,1.148e-03
2.730e-01,1.073e-03
2.748e-01,1.002e-03
2.766e-01,9.363e-04
2.784e-01,8.747e-04
2.802e-01,8.170e-04
2.820e-01,7.630e-04
2.838e-01,7.125e-04
2.856e-01,6.653e-04
2.874e-01,6.211e-04
2.892e-01,5.798e-04
2.910e-01,5.411e-04
2.928e-01,5.050e-04
2.946e-01,4.712e-04
2.964e-01,4.397e-04
2.982e-01,4.102e-04
3.000e-01,3.826e-04
3.018e-01,3.568e-04
3.036e-01,3.328e-04
3.054e-01,3.103e-04
3.072e-01,2.893e-04
3.090e-01,2.697e-04
3.108e-01,2.513e-04
3.126e-01,2.342e-04
3.144e-01,2.182e-04
3.162e-01,2.033e-04
3.180e-01,1.894e-04
3.198e-01,1.764e-04
3.216e-01,1.643e-04
3.234e-01,1.530e-04
3.252e-01,1.424e-04
3.270e-01,1.326e-04
3.288e-01,1.234e-04
3.306e-01,1.148e-04
3.324e-01,1.068e-04
3.342e-01,9.940e-05
3.360e-01,9.246e-05
3.378e-01,8.599e-05
3.396e-01,7.996e-05
3.414e-01,7.434e-05
3.432e-01,6.911e-05
3.450e-01,6.423e-05
3.468e-01,5.969e-05
3.486e-01,5.546e-05
3.505e-01,5.153e-05
3.523e-01,4.786e-05
3.541e-01,4.445e-05
3.559e-01,4.127e-05
3.577e-01,3.832e-05
3.595e-01,3.557e-05


==> anc/03_results/strong_inf/beta_total_probability/0_04.csv <==
transmittance,probability_density
1.060e-03,4.306e+01
3.179e-03,3.292e+01
5.298e-03,2.812e+01
7.417e-03,2.485e+01
9.536e-03,2.233e+01
1.166e-02,2.028e+01
1.377e-02,1.855e+01
1.589e-02,1.706e+01
1.801e-02,1.574e+01
2.013e-02,1.458e+01
2.225e-02,1.354e+01
2.437e-02,1.260e+01
2.649e-02,1.174e+01
2.861e-02,1.097e+01
3.073e-02,1.025e+01
3.285e-02,9.600e+00
3.497e-02,8.998e+00
3.709e-02,8.442e+00
3.920e-02,7.927e+00
4.132e-02,7.450e+00
4.344e-02,7.006e+00
4.556e-02,6.594e+00
4.768e-02,6.209e+00
4.980e-02,5.850e+00
5.192e-02,5.515e+00
5.404e-02,5.201e+00
5.616e-02,4.908e+00
5.828e-02,4.633e+00
6.040e-02,4.375e+00
6.251e-02,4.133e+00
6.463e-02,3.905e+00
6.675e-02,3.692e+00
6.887e-02,3.491e+00
7.099e-02,3.301e+00
7.311e-02,3.123e+00
7.523e-02,2.956e+00
7.735e-02,2.798e+00
7.947e-02,2.648e+00
8.159e-02,2.508e+00
8.371e-02,2.375e+00
8.583e-02,2.250e+00
8.794e-02,2.131e+00
9.006e-02,2.020e+00
9.218e-02,1.914e+00
9.430e-02,1.814e+00
9.642e-02,1.720e+00
9.854e-02,1.630e+00
1.007e-01,1.546e+00
1.028e-01,1.466e+00
1.049e-01,1.390e+00
1.070e-01,1.319e+00
1.091e-01,1.251e+00
1.113e-01,1.186e+00
1.134e-01,1.126e+00
1.155e-01,1.068e+00
1.176e-01,1.013e+00
1.197e-01,9.614e-01
1.219e-01,9.123e-01
1.240e-01,8.658e-01
1.261e-01,8.217e-01
1.282e-01,7.798e-01
1.303e-01,7.401e-01
1.324e-01,7.025e-01
1.346e-01,6.668e-01
1.367e-01,6.329e-01
1.388e-01,6.007e-01
1.409e-01,5.702e-01
1.430e-01,5.413e-01
1.452e-01,5.138e-01
1.473e-01,4.878e-01
1.494e-01,4.630e-01
1.515e-01,4.395e-01
1.536e-01,4.173e-01
1.558e-01,3.961e-01
1.579e-01,3.760e-01
1.600e-01,3.569e-01
1.621e-01,3.388e-01
1.642e-01,3.216e-01
1.664e-01,3.053e-01
1.685e-01,2.898e-01
1.706e-01,2.751e-01
1.727e-01,2.611e-01
1.748e-01,2.478e-01
1.769e-01,2.352e-01
1.791e-01,2.233e-01
1.812e-01,2.119e-01
1.833e-01,2.011e-01
1.854e-01,1.908e-01
1.875e-01,1.811e-01
1.897e-01,1.719e-01
1.918e-01,1.631e-01
1.939e-01,1.547e-01
1.960e-01,1.468e-01
1.981e-01,1.393e-01
2.003e-01,1.322e-01
2.024e-01,1.254e-01
2.045e-01,1.190e-01
2.066e-01,1.128e-01
2.087e-01,1.070e-01
2.109e-01,1.015e-01
2.130e-01,9.629e-02
2.151e-01,9.132e-02
2.172e-01,8.660e-02
2.193e-01,8.212e-02
2.215e-01,7.787e-02
2.236e-01,7.383e-02
2.257e-01,7.000e-02
2.278e-01,6.636e-02
2.299e-01,6.290e-02
2.320e-01,5.963e-02
2.342e-01,5.651e-02
2.363e-01,5.356e-02
2.384e-01,5.076e-02
2.405e-01,4.810e-02
2.426e-01,4.558e-02
2.448e-01,4.318e-02
2.469e-01,4.091e-02
2.490e-01,3.875e-02
2.511e-01,3.671e-02
2.532e-01,3.477e-02
2.554e-01,3.293e-02
2.575e-01,3.118e-02
2.596e-01,2.952e-02
2.617e-01,2.795e-02
2.638e-01,2.646e-02
2.660e-01,2.505e-02
2.681e-01,2.371e-02
2.702e-01,2.244e-02
2.723e-01,2.124e-02
2.744e-01,2.010e-02
2.765e-01,1.901e-02
2.787e-01,1.799e-02
2.808e-01,1.702e-02
2.829e-01,1.609e-02
2.850e-01,1.522e-02
2.871e-01,1.439e-02
2.893e-01,1.361e-02
2.914e-01,1.287e-02
2.935e-01,1.217e-02
2.956e-01,1.150e-02
2.977e-01,1.087e-02
2.999e-01,1.027e-02
3.020e-01,9.705e-03
3.041e-01,9.169e-03
3.062e-01,8.662e-03
3.083e-01,8.182e-03
3.105e-01,7.728e-03
3.126e-01,7.298e-03
3.147e-01,6.891e-03
3.168e-01,6.506e-03
3.189e-01,6.141e-03
3.211e-01,5.797e-03
3.232e-01,5.471e-03
3.253e-01,5.162e-03
3.274e-01,4.871e-03
3.295e-01,4.595e-03
3.316e-01,4.334e-03
3.338e-01,4.087e-03
3.359e-01,3.854e-03
3.380e-01,3.634e-03
3.401e-01,3.426e-03
3.422e-01,3.229e-03
3.444e-01,3.043e-03
3.465e-01,2.868e-03
3.486e-01,2.702e-03
3.507e-01,2.545e-03
3.528e-01,2.398e-03
3.550e-01,2.258e-03
3.571e-01,2.126e-03
3.592e-01,2.002e-03
3.613e-01,1.884e-03
3.634e-01,1.773e-03
3.656e-01,1.669e-03
3.677e-01,1.570e-03
3.698e-01,1.477e-03
3.719e-01,1.389e-03
3.740e-01,1.307e-03
3.761e-01,1.229e-03
3.783e-01,1.155e-03
3.804e-01,1.086e-03
3.825e-01,1.020e-03
3.846e-01,9.586e-04
3.867e-01,9.006e-04
3.889e-01,8.459e-04
3.910e-01,7.945e-04
3.931e-01,7.460e-04
3.952e-01,7.003e-04
3.973e-01,6.574e-04
3.995e-01,6.169e-04
4.016e-01,5.788e-04
4.037e-01,5.430e-04
4.058e-01,5.093e-04
4.079e-01,4.776e-04
4.101e-01,4.478e-04
4.122e-01,4.198e-04
4.143e-01,3.934e-04
4.164e-01,3.687e-04
4.185e-01,3.454e-04
4.207e-01,3.235e-04
4.228e-01,3.030e-04


==> anc/03_results/strong_inf/beta_total_probability/0_05.csv <==
transmittance,probability_density
3.578e-04,3.082e+02
1.073e-03,1.637e+02
1.789e-03,1.164e+02
2.504e-03,9.027e+01
3.220e-03,7.310e+01
3.936e-03,6.075e+01
4.651e-03,5.137e+01
5.367e-03,4.398e+01
6.082e-03,3.802e+01
6.798e-03,3.311e+01
7.513e-03,2.901e+01
8.229e-03,2.554e+01
8.944e-03,2.259e+01
9.660e-03,2.004e+01
1.038e-02,1.784e+01
1.109e-02,1.592e+01
1.181e-02,1.425e+01
1.252e-02,1.277e+01
1.324e-02,1.148e+01
1.395e-02,1.033e+01
1.467e-02,9.308e+00
1.538e-02,8.401e+00
1.610e-02,7.593e+00
1.682e-02,6.870e+00
1.753e-02,6.224e+00
1.825e-02,5.643e+00
1.896e-02,5.122e+00
1.968e-02,4.653e+00
2.039e-02,4.231e+00
2.111e-02,3.850e+00
2.182e-02,3.505e+00
2.254e-02,3.194e+00
2.326e-02,2.912e+00
2.397e-02,2.657e+00
2.469e-02,2.425e+00
2.540e-02,2.215e+00
2.612e-02,2.024e+00
2.683e-02,1.850e+00
2.755e-02,1.693e+00
2.826e-02,1.549e+00
2.898e-02,1.418e+00
2.970e-02,1.298e+00
3.041e-02,1.190e+00
3.113e-02,1.090e+00
3.184e-02,9.995e-01
3.256e-02,9.166e-01
3.327e-02,8.409e-01
3.399e-02,7.717e-01
3.470e-02,7.083e-01
3.542e-02,6.504e-01
3.614e-02,5.973e-01
3.685e-02,5.487e-01
3.757e-02,5.042e-01
3.828e-02,4.634e-01
3.900e-02,4.260e-01
3.971e-02,3.917e-01
4.043e-02,3.603e-01
4.114e-02,3.314e-01
4.186e-02,3.049e-01
4.258e-02,2.806e-01
4.329e-02,2.583e-01
4.401e-02,2.377e-01
4.472e-02,2.189e-01
4.544e-02,2.016e-01
4.615e-02,1.856e-01
4.687e-02,1.710e-01
4.758e-02,1.575e-01
4.830e-02,1.452e-01
4.902e-02,1.338e-01
4.973e-02,1.233e-01
5.045e-02,1.136e-01
5.116e-02,1.048e-01
5.188e-02,9.659e-02
5.259e-02,8.906e-02
5.331e-02,8.213e-02
5.402e-02,7.575e-02
5.474e-02,6.987e-02
5.546e-02,6.445e-02
5.617e-02,5.946e-02
5.689e-02,5.486e-02
5.760e-02,5.062e-02
5.832e-02,4.671e-02
5.903e-02,4.311e-02
5.975e-02,3.979e-02
6.046e-02,3.672e-02
6.118e-02,3.390e-02
6.190e-02,3.129e-02
6.261e-02,2.889e-02
6.333e-02,2.667e-02
6.404e-02,2.463e-02
6.476e-02,2.274e-02
6.547e-02,2.100e-02
6.619e-02,1.939e-02
6.690e-02,1.791e-02
6.762e-02,1.654e-02
6.834e-02,1.528e-02
6.905e-02,1.411e-02
6.977e-02,1.304e-02
7.048e-02,1.204e-02
7.120e-02,1.113e-02
7.191e-02,1.028e-02
7.263e-02,9.497e-03
7.334e-02,8.774e-03
7.406e-02,8.107e-03
7.477e-02,7.491e-03
7.549e-02,6.922e-03
7.621e-02,6.396e-03
7.692e-02,5.911e-03
7.764e-02,5.462e-03
7.835e-02,5.048e-03
7.907e-02,4.665e-03
7.978e-02,4.311e-03
8.050e-02,3.984e-03
8.121e-02,3.682e-03
8.193e-02,3.404e-03
8.265e-02,3.146e-03
8.336e-02,2.908e-03
8.408e-02,2.688e-03
8.479e-02,2.484e-03
8.551e-02,2.296e-03
8.622e-02,2.122e-03
8.694e-02,1.962e-03
8.765e-02,1.814e-03
8.837e-02,1.676e-03
8.909e-02,1.550e-03
8.980e-02,1.432e-03
9.052e-02,1.324e-03
9.123e-02,1.224e-03
9.195e-02,1.132e-03
9.266e-02,1.046e-03
9.338e-02,9.670e-04
9.409e-02,8.939e-04
9.481e-02,8.264e-04
9.553e-02,7.639e-04
9.624e-02,7.062e-04
9.696e-02,6.529e-04
9.767e-02,6.035e-04
9.839e-02,5.579e-04
9.910e-02,5.158e-04
9.982e-02,4.768e-04
1.005e-01,4.408e-04
1.013e-01,4.074e-04
1.020e-01,3.767e-04
1.027e-01,3.482e-04
1.034e-01,3.219e-04
1.041e-01,2.975e-04
1.048e-01,2.750e-04
1.055e-01,2.542e-04
1.063e-01,2.350e-04
1.070e-01,2.172e-04
1.077e-01,2.008e-04
1.084e-01,1.856e-04
1.091e-01,1.716e-04
1.098e-01,1.586e-04
1.106e-01,1.466e-04
1.113e-01,1.355e-04
1.120e-01,1.252e-04
1.127e-01,1.158e-04
1.134e-01,1.070e-04
1.141e-01,9.889e-05
1.148e-01,9.140e-05
1.156e-01,8.447e-05
1.163e-01,7.807e-05
1.170e-01,7.215e-05
1.177e-01,6.668e-05
1.184e-01,6.162e-05
1.191e-01,5.695e-05
1.199e-01,5.263e-05
1.206e-01,4.863e-05
1.213e-01,4.494e-05
1.220e-01,4.153e-05
1.227e-01,3.837e-05
1.234e-01,3.546e-05
1.241e-01,3.276e-05
1.249e-01,3.027e-05
1.256e-01,2.797e-05
1.263e-01,2.584e-05
1.270e-01,2.388e-05
1.277e-01,2.206e-05
1.284e-01,2.038e-05
1.292e-01,1.883e-05
1.299e-01,1.739e-05
1.306e-01,1.607e-05
1.313e-01,1.484e-05
1.320e-01,1.371e-05
1.327e-01,1.267e-05
1.335e-01,1.170e-05
1.342e-01,1.081e-05
1.349e-01,9.981e-06
1.356e-01,9.218e-06
1.363e-01,8.514e-06
1.370e-01,7.863e-06
1.377e-01,7.262e-06
1.385e-01,6.706e-06
1.392e-01,6.193e-06
1.399e-01,5.719e-06
1.406e-01,5.281e-06
1.413e-01,4.876e-06
1.420e-01,4.503e-06
1.428e-01,4.157e-06


==> anc/03_results/strong_inf/beta_total_probability/0_06.csv <==
transmittance,probability_density
1.374e-03,9.894e+00
4.122e-03,1.114e+01
6.870e-03,1.144e+01
9.617e-03,1.143e+01
1.237e-02,1.128e+01
1.511e-02,1.105e+01
1.786e-02,1.078e+01
2.061e-02,1.048e+01
2.336e-02,1.017e+01
2.610e-02,9.851e+00
2.885e-02,9.532e+00
3.160e-02,9.214e+00
3.435e-02,8.900e+00
3.710e-02,8.593e+00
3.984e-02,8.291e+00
4.259e-02,7.998e+00
4.534e-02,7.712e+00
4.809e-02,7.435e+00
5.083e-02,7.166e+00
5.358e-02,6.906e+00
5.633e-02,6.654e+00
5.908e-02,6.411e+00
6.183e-02,6.175e+00
6.457e-02,5.948e+00
6.732e-02,5.729e+00
7.007e-02,5.517e+00
7.282e-02,5.313e+00
7.556e-02,5.116e+00
7.831e-02,4.926e+00
8.106e-02,4.743e+00
8.381e-02,4.566e+00
8.656e-02,4.396e+00
8.930e-02,4.232e+00
9.205e-02,4.074e+00
9.480e-02,3.921e+00
9.755e-02,3.775e+00
1.003e-01,3.633e+00
1.030e-01,3.497e+00
1.058e-01,3.366e+00
1.085e-01,3.239e+00
1.113e-01,3.118e+00
1.140e-01,3.000e+00
1.168e-01,2.887e+00
1.195e-01,2.778e+00
1.223e-01,2.674e+00
1.250e-01,2.573e+00
1.278e-01,2.475e+00
1.305e-01,2.382e+00
1.333e-01,2.291e+00
1.360e-01,2.204e+00
1.388e-01,2.121e+00
1.415e-01,2.040e+00
1.443e-01,1.962e+00
1.470e-01,1.888e+00
1.498e-01,1.816e+00
1.525e-01,1.746e+00
1.553e-01,1.679e+00
1.580e-01,1.615e+00
1.607e-01,1.553e+00
1.635e-01,1.493e+00
1.662e-01,1.436e+00
1.690e-01,1.381e+00
1.717e-01,1.327e+00
1.745e-01,1.276e+00
1.772e-01,1.227e+00
1.800e-01,1.179e+00
1.827e-01,1.133e+00
1.855e-01,1.089e+00
1.882e-01,1.047e+00
1.910e-01,1.006e+00
1.937e-01,9.669e-01
1.965e-01,9.290e-01
1.992e-01,8.926e-01
2.020e-01,8.576e-01
2.047e-01,8.238e-01
2.075e-01,7.913e-01
2.102e-01,7.601e-01
2.130e-01,7.300e-01
2.157e-01,7.011e-01
2.185e-01,6.732e-01
2.212e-01,6.465e-01
2.239e-01,6.207e-01
2.267e-01,5.959e-01
2.294e-01,5.720e-01
2.322e-01,5.491e-01
2.349e-01,5.270e-01
2.377e-01,5.058e-01
2.404e-01,4.853e-01
2.432e-01,4.657e-01
2.459e-01,4.468e-01
2.487e-01,4.287e-01
2.514e-01,4.112e-01
2.542e-01,3.944e-01
2.569e-01,3.783e-01
2.597e-01,3.627e-01
2.624e-01,3.478e-01
2.652e-01,3.335e-01
2.679e-01,3.197e-01
2.707e-01,3.065e-01
2.734e-01,2.937e-01
2.762e-01,2.815e-01
2.789e-01,2.698e-01
2.816e-01,2.585e-01
2.844e-01,2.476e-01
2.871e-01,2.372e-01
2.899e-01,2.272e-01
2.926e-01,2.176e-01
2.954e-01,2.084e-01
2.981e-01,1.995e-01
3.009e-01,1.910e-01
3.036e-01,1.828e-01
3.064e-01,1.750e-01
3.091e-01,1.675e-01
3.119e-01,1.603e-01
3.146e-01,1.533e-01
3.174e-01,1.467e-01
3.201e-01,1.403e-01
3.229e-01,1.342e-01
3.256e-01,1.283e-01
3.284e-01,1.227e-01
3.311e-01,1.173e-01
3.339e-01,1.121e-01
3.366e-01,1.072e-01
3.394e-01,1.024e-01
3.421e-01,9.783e-02
3.448e-01,9.346e-02
3.476e-01,8.927e-02
3.503e-01,8.525e-02
3.531e-01,8.141e-02
3.558e-01,7.772e-02
3.586e-01,7.419e-02
3.613e-01,7.081e-02
3.641e-01,6.757e-02
3.668e-01,6.447e-02
3.696e-01,6.151e-02
3.723e-01,5.867e-02
3.751e-01,5.595e-02
3.778e-01,5.335e-02
3.806e-01,5.086e-02
3.833e-01,4.848e-02
3.861e-01,4.620e-02
3.888e-01,4.402e-02
3.916e-01,4.194e-02
3.943e-01,3.995e-02
3.971e-01,3.804e-02
3.998e-01,3.622e-02
4.026e-01,3.448e-02
4.053e-01,3.282e-02
4.080e-01,3.123e-02
4.108e-01,2.972e-02
4.135e-01,2.827e-02
4.163e-01,2.688e-02
4.190e-01,2.556e-02
4.218e-01,2.430e-02
4.245e-01,2.310e-02
4.273e-01,2.195e-02
4.300e-01,2.086e-02
4.328e-01,1.981e-02
4.355e-01,1.882e-02
4.383e-01,1.787e-02
4.410e-01,1.696e-02
4.438e-01,1.610e-02
4.465e-01,1.527e-02
4.493e-01,1.449e-02
4.520e-01,1.374e-02
4.548e-01,1.303e-02
4.575e-01,1.236e-02
4.603e-01,1.171e-02
4.630e-01,1.110e-02
4.658e-01,1.051e-02
4.685e-01,9.956e-03
4.712e-01,9.428e-03
4.740e-01,8.925e-03
4.767e-01,8.446e-03
4.795e-01,7.992e-03
4.822e-01,7.560e-03
4.850e-01,7.149e-03
4.877e-01,6.759e-03
4.905e-01,6.389e-03
4.932e-01,6.037e-03
4.960e-01,5.703e-03
4.987e-01,5.386e-03
5.015e-01,5.085e-03
5.042e-01,4.800e-03
5.070e-01,4.529e-03
5.097e-01,4.273e-03
5.125e-01,4.030e-03
5.152e-01,3.799e-03
5.180e-01,3.581e-03
5.207e-01,3.374e-03
5.235e-01,3.178e-03
5.262e-01,2.993e-03
5.290e-01,2.817e-03
5.317e-01,2.651e-03
5.344e-01,2.494e-03
5.372e-01,2.345e-03
5.399e-01,2.205e-03
5.427e-01,2.072e-03
5.454e-01,1.947e-03
5.482e-01,1.829e-03


==> anc/03_results/strong_inf/beta_total_probability/0_07.csv <==
transmittance,probability_density
1.490e-03,4.226e+00
4.471e-03,5.919e+00
7.451e-03,6.732e+00
1.043e-02,7.201e+00
1.341e-02,7.478e+00
1.639e-02,7.634e+00
1.937e-02,7.707e+00
2.235e-02,7.720e+00
2.533e-02,7.690e+00
2.831e-02,7.626e+00
3.129e-02,7.538e+00
3.428e-02,7.431e+00
3.726e-02,7.310e+00
4.024e-02,7.177e+00
4.322e-02,7.037e+00
4.620e-02,6.890e+00
4.918e-02,6.739e+00
5.216e-02,6.584e+00
5.514e-02,6.428e+00
5.812e-02,6.271e+00
6.110e-02,6.114e+00
6.408e-02,5.958e+00
6.706e-02,5.802e+00
7.004e-02,5.648e+00
7.302e-02,5.496e+00
7.600e-02,5.346e+00
7.898e-02,5.198e+00
8.196e-02,5.052e+00
8.494e-02,4.910e+00
8.792e-02,4.770e+00
9.090e-02,4.632e+00
9.388e-02,4.498e+00
9.686e-02,4.366e+00
9.985e-02,4.238e+00
1.028e-01,4.112e+00
1.058e-01,3.990e+00
1.088e-01,3.870e+00
1.118e-01,3.754e+00
1.147e-01,3.640e+00
1.177e-01,3.529e+00
1.207e-01,3.421e+00
1.237e-01,3.316e+00
1.267e-01,3.214e+00
1.296e-01,3.114e+00
1.326e-01,3.018e+00
1.356e-01,2.923e+00
1.386e-01,2.832e+00
1.416e-01,2.743e+00
1.446e-01,2.656e+00
1.475e-01,2.572e+00
1.505e-01,2.490e+00
1.535e-01,2.411e+00
1.565e-01,2.334e+00
1.595e-01,2.259e+00
1.624e-01,2.186e+00
1.654e-01,2.115e+00
1.684e-01,2.047e+00
1.714e-01,1.980e+00
1.744e-01,1.916e+00
1.773e-01,1.853e+00
1.803e-01,1.792e+00
1.833e-01,1.733e+00
1.863e-01,1.676e+00
1.893e-01,1.621e+00
1.922e-01,1.567e+00
1.952e-01,1.515e+00
1.982e-01,1.464e+00
2.012e-01,1.415e+00
2.042e-01,1.368e+00
2.071e-01,1.322e+00
2.101e-01,1.277e+00
2.131e-01,1.234e+00
2.161e-01,1.192e+00
2.191e-01,1.151e+00
2.220e-01,1.112e+00
2.250e-01,1.074e+00
2.280e-01,1.037e+00
2.310e-01,1.001e+00
2.340e-01,9.664e-01
2.369e-01,9.329e-01
2.399e-01,9.004e-01
2.429e-01,8.690e-01
2.459e-01,8.386e-01
2.489e-01,8.091e-01
2.518e-01,7.806e-01
2.548e-01,7.531e-01
2.578e-01,7.264e-01
2.608e-01,7.006e-01
2.638e-01,6.756e-01
2.668e-01,6.514e-01
2.697e-01,6.281e-01
2.727e-01,6.055e-01
2.757e-01,5.836e-01
2.787e-01,5.625e-01
2.817e-01,5.420e-01
2.846e-01,5.223e-01
2.876e-01,5.032e-01
2.906e-01,4.847e-01
2.936e-01,4.669e-01
2.966e-01,4.496e-01
2.995e-01,4.330e-01
3.025e-01,4.169e-01
3.055e-01,4.013e-01
3.085e-01,3.863e-01
3.115e-01,3.718e-01
3.144e-01,3.578e-01
3.174e-01,3.442e-01
3.204e-01,3.312e-01
3.234e-01,3.186e-01
3.264e-01,3.064e-01
3.293e-01,2.947e-01
3.323e-01,2.833e-01
3.353e-01,2.724e-01
3.383e-01,2.618e-01
3.413e-01,2.516e-01
3.442e-01,2.418e-01
3.472e-01,2.323e-01
3.502e-01,2.232e-01
3.532e-01,2.144e-01
3.562e-01,2.059e-01
3.591e-01,1.977e-01
3.621e-01,1.898e-01
3.651e-01,1.822e-01
3.681e-01,1.749e-01
3.711e-01,1.678e-01
3.740e-01,1.610e-01
3.770e-01,1.544e-01
3.800e-01,1.481e-01
3.830e-01,1.420e-01
3.860e-01,1.362e-01
3.889e-01,1.306e-01
3.919e-01,1.251e-01
3.949e-01,1.199e-01
3.979e-01,1.149e-01
4.009e-01,1.101e-01
4.039e-01,1.054e-01
4.068e-01,1.010e-01
4.098e-01,9.665e-02
4.128e-01,9.252e-02
4.158e-01,8.855e-02
4.188e-01,8.473e-02
4.217e-01,8.106e-02
4.247e-01,7.753e-02
4.277e-01,7.414e-02
4.307e-01,7.089e-02
4.337e-01,6.777e-02
4.366e-01,6.476e-02
4.396e-01,6.188e-02
4.426e-01,5.912e-02
4.456e-01,5.646e-02
4.486e-01,5.392e-02
4.515e-01,5.148e-02
4.545e-01,4.913e-02
4.575e-01,4.688e-02
4.605e-01,4.473e-02
4.635e-01,4.267e-02
4.664e-01,4.069e-02
4.694e-01,3.879e-02
4.724e-01,3.697e-02
4.754e-01,3.523e-02
4.784e-01,3.357e-02
4.813e-01,3.197e-02
4.843e-01,3.044e-02
4.873e-01,2.898e-02
4.903e-01,2.758e-02
4.933e-01,2.624e-02
4.962e-01,2.496e-02
4.992e-01,2.374e-02
5.022e-01,2.257e-02
5.052e-01,2.145e-02
5.082e-01,2.038e-02
5.111e-01,1.936e-02
5.141e-01,1.839e-02
5.171e-01,1.746e-02
5.201e-01,1.657e-02
5.231e-01,1.572e-02
5.260e-01,1.491e-02
5.290e-01,1.414e-02
5.320e-01,1.341e-02
5.350e-01,1.271e-02
5.380e-01,1.204e-02
5.410e-01,1.140e-02
5.439e-01,1.079e-02
5.469e-01,1.022e-02
5.499e-01,9.666e-03
5.529e-01,9.142e-03
5.559e-01,8.644e-03
5.588e-01,8.170e-03
5.618e-01,7.720e-03
5.648e-01,7.292e-03
5.678e-01,6.885e-03
5.708e-01,6.498e-03
5.737e-01,6.131e-03
5.767e-01,5.782e-03
5.797e-01,5.451e-03
5.827e-01,5.137e-03
5.857e-01,4.839e-03
5.886e-01,4.557e-03
5.916e-01,4.290e-03
5.946e-01,4.036e-03


==> anc/03_results/strong_inf/beta_total_probability/0_08.csv <==
transmittance,probability_density
1.674e-03,1.768e+00
5.023e-03,3.091e+00
8.371e-03,3.895e+00
1.172e-02,4.455e+00
1.507e-02,4.862e+00
1.842e-02,5.162e+00
2.176e-02,5.383e+00
2.511e-02,5.544e+00
2.846e-02,5.656e+00
3.181e-02,5.730e+00
3.516e-02,5.773e+00
3.851e-02,5.790e+00
4.186e-02,5.786e+00
4.520e-02,5.764e+00
4.855e-02,5.727e+00
5.190e-02,5.679e+00
5.525e-02,5.620e+00
5.860e-02,5.552e+00
6.195e-02,5.477e+00
6.529e-02,5.396e+00
6.864e-02,5.311e+00
7.199e-02,5.221e+00
7.534e-02,5.128e+00
7.869e-02,5.033e+00
8.204e-02,4.936e+00
8.538e-02,4.837e+00
8.873e-02,4.737e+00
9.208e-02,4.636e+00
9.543e-02,4.536e+00
9.878e-02,4.435e+00
1.021e-01,4.334e+00
1.055e-01,4.234e+00
1.088e-01,4.135e+00
1.122e-01,4.036e+00
1.155e-01,3.938e+00
1.189e-01,3.842e+00
1.222e-01,3.746e+00
1.256e-01,3.652e+00
1.289e-01,3.559e+00
1.323e-01,3.468e+00
1.356e-01,3.378e+00
1.390e-01,3.289e+00
1.423e-01,3.202e+00
1.457e-01,3.117e+00
1.490e-01,3.033e+00
1.524e-01,2.951e+00
1.557e-01,2.870e+00
1.590e-01,2.791e+00
1.624e-01,2.714e+00
1.657e-01,2.638e+00
1.691e-01,2.564e+00
1.724e-01,2.492e+00
1.758e-01,2.421e+00
1.791e-01,2.352e+00
1.825e-01,2.284e+00
1.858e-01,2.218e+00
1.892e-01,2.153e+00
1.925e-01,2.090e+00
1.959e-01,2.029e+00
1.992e-01,1.969e+00
2.026e-01,1.911e+00
2.059e-01,1.854e+00
2.093e-01,1.798e+00
2.126e-01,1.744e+00
2.160e-01,1.691e+00
2.193e-01,1.639e+00
2.227e-01,1.589e+00
2.260e-01,1.540e+00
2.294e-01,1.493e+00
2.327e-01,1.446e+00
2.361e-01,1.401e+00
2.394e-01,1.357e+00
2.428e-01,1.315e+00
2.461e-01,1.273e+00
2.495e-01,1.233e+00
2.528e-01,1.194e+00
2.562e-01,1.155e+00
2.595e-01,1.118e+00
2.628e-01,1.082e+00
2.662e-01,1.047e+00
2.695e-01,1.013e+00
2.729e-01,9.796e-01
2.762e-01,9.474e-01
2.796e-01,9.161e-01
2.829e-01,8.857e-01
2.863e-01,8.562e-01
2.896e-01,8.276e-01
2.930e-01,7.997e-01
2.963e-01,7.727e-01
2.997e-01,7.465e-01
3.030e-01,7.211e-01
3.064e-01,6.964e-01
3.097e-01,6.725e-01
3.131e-01,6.493e-01
3.164e-01,6.268e-01
3.198e-01,6.050e-01
3.231e-01,5.838e-01
3.265e-01,5.633e-01
3.298e-01,5.434e-01
3.332e-01,5.241e-01
3.365e-01,5.055e-01
3.399e-01,4.874e-01
3.432e-01,4.699e-01
3.466e-01,4.529e-01
3.499e-01,4.365e-01
3.533e-01,4.206e-01
3.566e-01,4.052e-01
3.600e-01,3.903e-01
3.633e-01,3.759e-01
3.666e-01,3.619e-01
3.700e-01,3.484e-01
3.733e-01,3.353e-01
3.767e-01,3.227e-01
3.800e-01,3.105e-01
3.834e-01,2.987e-01
3.867e-01,2.873e-01
3.901e-01,2.763e-01
3.934e-01,2.656e-01
3.968e-01,2.553e-01
4.001e-01,2.454e-01
4.035e-01,2.358e-01
4.068e-01,2.265e-01
4.102e-01,2.175e-01
4.135e-01,2.089e-01
4.169e-01,2.005e-01
4.202e-01,1.925e-01
4.236e-01,1.847e-01
4.269e-01,1.772e-01
4.303e-01,1.700e-01
4.336e-01,1.630e-01
4.370e-01,1.563e-01
4.403e-01,1.498e-01
4.437e-01,1.436e-01
4.470e-01,1.376e-01
4.504e-01,1.318e-01
4.537e-01,1.262e-01
4.571e-01,1.208e-01
4.604e-01,1.156e-01
4.638e-01,1.107e-01
4.671e-01,1.059e-01
4.705e-01,1.013e-01
4.738e-01,9.683e-02
4.771e-01,9.256e-02
4.805e-01,8.846e-02
4.838e-01,8.452e-02
4.872e-01,8.073e-02
4.905e-01,7.709e-02
4.939e-01,7.360e-02
4.972e-01,7.024e-02
5.006e-01,6.702e-02
5.039e-01,6.392e-02
5.073e-01,6.096e-02
5.106e-01,5.811e-02
5.140e-01,5.537e-02
5.173e-01,5.275e-02
5.207e-01,5.024e-02
5.240e-01,4.783e-02
5.274e-01,4.553e-02
5.307e-01,4.332e-02
5.341e-01,4.120e-02
5.374e-01,3.918e-02
5.408e-01,3.724e-02
5.441e-01,3.538e-02
5.475e-01,3.361e-02
5.508e-01,3.191e-02
5.542e-01,3.029e-02
5.575e-01,2.874e-02
5.609e-01,2.726e-02
5.642e-01,2.584e-02
5.676e-01,2.449e-02
5.709e-01,2.320e-02
5.743e-01,2.197e-02
5.776e-01,2.080e-02
5.809e-01,1.968e-02
5.843e-01,1.862e-02
5.876e-01,1.760e-02
5.910e-01,1.663e-02
5.943e-01,1.571e-02
5.977e-01,1.484e-02
6.010e-01,1.400e-02
6.044e-01,1.321e-02
6.077e-01,1.245e-02
6.111e-01,1.174e-02
6.144e-01,1.106e-02
6.178e-01,1.041e-02
6.211e-01,9.796e-03
6.245e-01,9.214e-03
6.278e-01,8.662e-03
6.312e-01,8.139e-03
6.345e-01,7.643e-03
6.379e-01,7.174e-03
6.412e-01,6.729e-03
6.446e-01,6.309e-03
6.479e-01,5.911e-03
6.513e-01,5.535e-03
6.546e-01,5.180e-03
6.580e-01,4.845e-03
6.613e-01,4.529e-03
6.647e-01,4.230e-03
6.680e-01,3.949e-03


==> anc/03_results/strong_inf/beta_total_probability/0_09.csv <==
transmittance,probability_density
1.802e-03,6.816e-01
5.406e-03,1.509e+00
9.010e-03,2.123e+00
1.261e-02,2.612e+00
1.622e-02,3.010e+00
1.982e-02,3.339e+00
2.343e-02,3.611e+00
2.703e-02,3.835e+00
3.064e-02,4.020e+00
3.424e-02,4.172e+00
3.784e-02,4.294e+00
4.145e-02,4.391e+00
4.505e-02,4.467e+00
4.866e-02,4.524e+00
5.226e-02,4.564e+00
5.586e-02,4.590e+00
5.947e-02,4.603e+00
6.307e-02,4.604e+00
6.668e-02,4.596e+00
7.028e-02,4.580e+00
7.389e-02,4.555e+00
7.749e-02,4.524e+00
8.109e-02,4.487e+00
8.470e-02,4.445e+00
8.830e-02,4.399e+00
9.191e-02,4.348e+00
9.551e-02,4.294e+00
9.911e-02,4.237e+00
1.027e-01,4.177e+00
1.063e-01,4.116e+00
1.099e-01,4.052e+00
1.135e-01,3.987e+00
1.171e-01,3.920e+00
1.207e-01,3.852e+00
1.243e-01,3.784e+00
1.279e-01,3.715e+00
1.316e-01,3.645e+00
1.352e-01,3.576e+00
1.388e-01,3.506e+00
1.424e-01,3.436e+00
1.460e-01,3.366e+00
1.496e-01,3.296e+00
1.532e-01,3.227e+00
1.568e-01,3.158e+00
1.604e-01,3.090e+00
1.640e-01,3.022e+00
1.676e-01,2.954e+00
1.712e-01,2.888e+00
1.748e-01,2.822e+00
1.784e-01,2.757e+00
1.820e-01,2.692e+00
1.856e-01,2.629e+00
1.892e-01,2.566e+00
1.928e-01,2.504e+00
1.964e-01,2.443e+00
2.000e-01,2.384e+00
2.036e-01,2.325e+00
2.072e-01,2.266e+00
2.108e-01,2.209e+00
2.144e-01,2.153e+00
2.181e-01,2.098e+00
2.217e-01,2.044e+00
2.253e-01,1.991e+00
2.289e-01,1.939e+00
2.325e-01,1.888e+00
2.361e-01,1.837e+00
2.397e-01,1.788e+00
2.433e-01,1.740e+00
2.469e-01,1.693e+00
2.505e-01,1.647e+00
2.541e-01,1.601e+00
2.577e-01,1.557e+00
2.613e-01,1.514e+00
2.649e-01,1.471e+00
2.685e-01,1.430e+00
2.721e-01,1.389e+00
2.757e-01,1.349e+00
2.793e-01,1.311e+00
2.829e-01,1.273e+00
2.865e-01,1.236e+00
2.901e-01,1.200e+00
2.937e-01,1.164e+00
2.973e-01,1.130e+00
3.009e-01,1.096e+00
3.046e-01,1.063e+00
3.082e-01,1.031e+00
3.118e-01,9.999e-01
3.154e-01,9.694e-01
3.190e-01,9.397e-01
3.226e-01,9.107e-01
3.262e-01,8.824e-01
3.298e-01,8.549e-01
3.334e-01,8.280e-01
3.370e-01,8.019e-01
3.406e-01,7.764e-01
3.442e-01,7.516e-01
3.478e-01,7.275e-01
3.514e-01,7.040e-01
3.550e-01,6.811e-01
3.586e-01,6.589e-01
3.622e-01,6.372e-01
3.658e-01,6.162e-01
3.694e-01,5.957e-01
3.730e-01,5.758e-01
3.766e-01,5.564e-01
3.802e-01,5.376e-01
3.838e-01,5.193e-01
3.874e-01,5.016e-01
3.911e-01,4.843e-01
3.947e-01,4.675e-01
3.983e-01,4.513e-01
4.019e-01,4.355e-01
4.055e-01,4.201e-01
4.091e-01,4.052e-01
4.127e-01,3.908e-01
4.163e-01,3.768e-01
4.199e-01,3.632e-01
4.235e-01,3.500e-01
4.271e-01,3.372e-01
4.307e-01,3.248e-01
4.343e-01,3.128e-01
4.379e-01,3.012e-01
4.415e-01,2.899e-01
4.451e-01,2.790e-01
4.487e-01,2.685e-01
4.523e-01,2.582e-01
4.559e-01,2.483e-01
4.595e-01,2.387e-01
4.631e-01,2.295e-01
4.667e-01,2.205e-01
4.703e-01,2.118e-01
4.739e-01,2.034e-01
4.775e-01,1.953e-01
4.812e-01,1.875e-01
4.848e-01,1.799e-01
4.884e-01,1.726e-01
4.920e-01,1.655e-01
4.956e-01,1.587e-01
4.992e-01,1.521e-01
5.028e-01,1.458e-01
5.064e-01,1.397e-01
5.100e-01,1.338e-01
5.136e-01,1.281e-01
5.172e-01,1.226e-01
5.208e-01,1.173e-01
5.244e-01,1.122e-01
5.280e-01,1.072e-01
5.316e-01,1.025e-01
5.352e-01,9.795e-02
5.388e-01,9.357e-02
5.424e-01,8.935e-02
5.460e-01,8.528e-02
5.496e-01,8.138e-02
5.532e-01,7.762e-02
5.568e-01,7.402e-02
5.604e-01,7.055e-02
5.640e-01,6.722e-02
5.677e-01,6.402e-02
5.713e-01,6.095e-02
5.749e-01,5.801e-02
5.785e-01,5.518e-02
5.821e-01,5.247e-02
5.857e-01,4.988e-02
5.893e-01,4.739e-02
5.929e-01,4.500e-02
5.965e-01,4.272e-02
6.001e-01,4.054e-02
6.037e-01,3.845e-02
6.073e-01,3.645e-02
6.109e-01,3.453e-02
6.145e-01,3.271e-02
6.181e-01,3.096e-02
6.217e-01,2.929e-02
6.253e-01,2.770e-02
6.289e-01,2.618e-02
6.325e-01,2.473e-02
6.361e-01,2.335e-02
6.397e-01,2.204e-02
6.433e-01,2.078e-02
6.469e-01,1.959e-02
6.505e-01,1.845e-02
6.542e-01,1.737e-02
6.578e-01,1.635e-02
6.614e-01,1.537e-02
6.650e-01,1.444e-02
6.686e-01,1.356e-02
6.722e-01,1.273e-02
6.758e-01,1.194e-02
6.794e-01,1.119e-02
6.830e-01,1.048e-02
6.866e-01,9.807e-03
6.902e-01,9.171e-03
6.938e-01,8.570e-03
6.974e-01,8.002e-03
7.010e-01,7.466e-03
7.046e-01,6.960e-03
7.082e-01,6.483e-03
7.118e-01,6.034e-03
7.154e-01,5.611e-03
7.190e-01,5.213e-03


==> anc/03_results/strong_inf/beta_total_probability/0_1.csv <==
transmittance,probability_density
7.057e-04,7.716e+01
2.117e-03,5.756e+01
3.528e-03,4.838e+01
4.940e-03,4.216e+01
6.351e-03,3.740e+01
7.762e-03,3.354e+01
9.173e-03,3.030e+01
1.058e-02,2.753e+01
1.200e-02,2.511e+01
1.341e-02,2.298e+01
1.482e-02,2.108e+01
1.623e-02,1.939e+01
1.764e-02,1.786e+01
1.905e-02,1.648e+01
2.046e-02,1.523e+01
2.188e-02,1.409e+01
2.329e-02,1.306e+01
2.470e-02,1.211e+01
2.611e-02,1.123e+01
2.752e-02,1.043e+01
2.893e-02,9.698e+00
3.034e-02,9.020e+00
3.175e-02,8.395e+00
3.317e-02,7.817e+00
3.458e-02,7.283e+00
3.599e-02,6.789e+00
3.740e-02,6.331e+00
3.881e-02,5.906e+00
4.022e-02,5.512e+00
4.163e-02,5.146e+00
4.304e-02,4.806e+00
4.446e-02,4.490e+00
4.587e-02,4.196e+00
4.728e-02,3.923e+00
4.869e-02,3.668e+00
5.010e-02,3.430e+00
5.151e-02,3.209e+00
5.292e-02,3.003e+00
5.434e-02,2.810e+00
5.575e-02,2.631e+00
5.716e-02,2.463e+00
5.857e-02,2.306e+00
5.998e-02,2.160e+00
6.139e-02,2.023e+00
6.280e-02,1.895e+00
6.421e-02,1.776e+00
6.563e-02,1.664e+00
6.704e-02,1.560e+00
6.845e-02,1.462e+00
6.986e-02,1.371e+00
7.127e-02,1.285e+00
7.268e-02,1.205e+00
7.409e-02,1.130e+00
7.550e-02,1.059e+00
7.692e-02,9.937e-01
7.833e-02,9.320e-01
7.974e-02,8.742e-01
8.115e-02,8.201e-01
8.256e-02,7.694e-01
8.397e-02,7.218e-01
8.538e-02,6.773e-01
8.679e-02,6.355e-01
8.821e-02,5.963e-01
8.962e-02,5.596e-01
9.103e-02,5.251e-01
9.244e-02,4.928e-01
9.385e-02,4.625e-01
9.526e-02,4.341e-01
9.667e-02,4.074e-01
9.809e-02,3.824e-01
9.950e-02,3.589e-01
1.009e-01,3.369e-01
1.023e-01,3.162e-01
1.037e-01,2.969e-01
1.051e-01,2.787e-01
1.066e-01,2.616e-01
1.080e-01,2.455e-01
1.094e-01,2.305e-01
1.108e-01,2.164e-01
1.122e-01,2.031e-01
1.136e-01,1.907e-01
1.150e-01,1.790e-01
1.164e-01,1.680e-01
1.178e-01,1.577e-01
1.193e-01,1.481e-01
1.207e-01,1.390e-01
1.221e-01,1.305e-01
1.235e-01,1.225e-01
1.249e-01,1.150e-01
1.263e-01,1.079e-01
1.277e-01,1.013e-01
1.291e-01,9.508e-02
1.305e-01,8.925e-02
1.320e-01,8.377e-02
1.334e-01,7.862e-02
1.348e-01,7.379e-02
1.362e-01,6.926e-02
1.376e-01,6.500e-02
1.390e-01,6.100e-02
1.404e-01,5.725e-02
1.418e-01,5.372e-02
1.432e-01,5.042e-02
1.447e-01,4.731e-02
1.461e-01,4.439e-02
1.475e-01,4.165e-02
1.489e-01,3.908e-02
1.503e-01,3.667e-02
1.517e-01,3.440e-02
1.531e-01,3.228e-02
1.545e-01,3.028e-02
1.559e-01,2.841e-02
1.574e-01,2.665e-02
1.588e-01,2.500e-02
1.602e-01,2.345e-02
1.616e-01,2.199e-02
1.630e-01,2.062e-02
1.644e-01,1.934e-02
1.658e-01,1.814e-02
1.672e-01,1.701e-02
1.687e-01,1.595e-02
1.701e-01,1.496e-02
1.715e-01,1.402e-02
1.729e-01,1.315e-02
1.743e-01,1.233e-02
1.757e-01,1.156e-02
1.771e-01,1.083e-02
1.785e-01,1.015e-02
1.799e-01,9.517e-03
1.814e-01,8.919e-03
1.828e-01,8.359e-03
1.842e-01,7.834e-03
1.856e-01,7.341e-03
1.870e-01,6.878e-03
1.884e-01,6.445e-03
1.898e-01,6.038e-03
1.912e-01,5.657e-03
1.926e-01,5.299e-03
1.941e-01,4.964e-03
1.955e-01,4.649e-03
1.969e-01,4.354e-03
1.983e-01,4.078e-03
1.997e-01,3.819e-03
2.011e-01,3.576e-03
2.025e-01,3.348e-03
2.039e-01,3.135e-03
2.053e-01,2.935e-03
2.068e-01,2.747e-03
2.082e-01,2.572e-03
2.096e-01,2.407e-03
2.110e-01,2.253e-03
2.124e-01,2.108e-03
2.138e-01,1.973e-03
2.152e-01,1.846e-03
2.166e-01,1.727e-03
2.180e-01,1.616e-03
2.195e-01,1.512e-03
2.209e-01,1.414e-03
2.223e-01,1.323e-03
2.237e-01,1.237e-03
2.251e-01,1.157e-03
2.265e-01,1.082e-03
2.279e-01,1.011e-03
2.293e-01,9.455e-04
2.307e-01,8.840e-04
2.322e-01,8.263e-04
2.336e-01,7.723e-04
2.350e-01,7.218e-04
2.364e-01,6.746e-04
2.378e-01,6.304e-04
2.392e-01,5.890e-04
2.406e-01,5.503e-04
2.420e-01,5.141e-04
2.434e-01,4.802e-04
2.449e-01,4.485e-04
2.463e-01,4.189e-04
2.477e-01,3.912e-04
2.491e-01,3.653e-04
2.505e-01,3.411e-04
2.519e-01,3.184e-04
2.533e-01,2.972e-04
2.547e-01,2.774e-04
2.562e-01,2.589e-04
2.576e-01,2.416e-04
2.590e-01,2.255e-04
2.604e-01,2.104e-04
2.618e-01,1.963e-04
2.632e-01,1.831e-04
2.646e-01,1.708e-04
2.660e-01,1.593e-04
2.674e-01,1.485e-04
2.689e-01,1.385e-04
2.703e-01,1.291e-04
2.717e-01,1.204e-04
2.731e-01,1.122e-04
2.745e-01,1.046e-04
2.759e-01,9.750e-05
2.773e-01,9.086e-05
2.787e-01,8.466e-05
2.801e-01,7.887e-05
2.816e-01,7.348e-05


==> anc/03_results/strong_inf/beta_total_probability/0_11.csv <==
transmittance,probability_density
1.981e-03,7.119e-02
5.942e-03,2.692e-01
9.903e-03,4.917e-01
1.386e-02,7.193e-01
1.782e-02,9.430e-01
2.179e-02,1.158e+00
2.575e-02,1.363e+00
2.971e-02,1.555e+00
3.367e-02,1.735e+00
3.763e-02,1.903e+00
4.159e-02,2.058e+00
4.555e-02,2.201e+00
4.951e-02,2.332e+00
5.347e-02,2.453e+00
5.744e-02,2.562e+00
6.140e-02,2.662e+00
6.536e-02,2.752e+00
6.932e-02,2.833e+00
7.328e-02,2.905e+00
7.724e-02,2.970e+00
8.120e-02,3.026e+00
8.516e-02,3.076e+00
8.912e-02,3.119e+00
9.309e-02,3.156e+00
9.705e-02,3.186e+00
1.010e-01,3.212e+00
1.050e-01,3.232e+00
1.089e-01,3.247e+00
1.129e-01,3.258e+00
1.169e-01,3.264e+00
1.208e-01,3.267e+00
1.248e-01,3.266e+00
1.287e-01,3.261e+00
1.327e-01,3.253e+00
1.367e-01,3.242e+00
1.406e-01,3.229e+00
1.446e-01,3.213e+00
1.485e-01,3.194e+00
1.525e-01,3.173e+00
1.565e-01,3.150e+00
1.604e-01,3.125e+00
1.644e-01,3.099e+00
1.683e-01,3.071e+00
1.723e-01,3.041e+00
1.763e-01,3.010e+00
1.802e-01,2.978e+00
1.842e-01,2.944e+00
1.882e-01,2.910e+00
1.921e-01,2.875e+00
1.961e-01,2.838e+00
2.000e-01,2.801e+00
2.040e-01,2.764e+00
2.080e-01,2.726e+00
2.119e-01,2.687e+00
2.159e-01,2.648e+00
2.198e-01,2.608e+00
2.238e-01,2.568e+00
2.278e-01,2.528e+00
2.317e-01,2.488e+00
2.357e-01,2.447e+00
2.396e-01,2.407e+00
2.436e-01,2.366e+00
2.476e-01,2.325e+00
2.515e-01,2.285e+00
2.555e-01,2.244e+00
2.595e-01,2.204e+00
2.634e-01,2.163e+00
2.674e-01,2.123e+00
2.713e-01,2.083e+00
2.753e-01,2.043e+00
2.793e-01,2.003e+00
2.832e-01,1.964e+00
2.872e-01,1.925e+00
2.911e-01,1.886e+00
2.951e-01,1.848e+00
2.991e-01,1.809e+00
3.030e-01,1.772e+00
3.070e-01,1.734e+00
3.109e-01,1.697e+00
3.149e-01,1.660e+00
3.189e-01,1.624e+00
3.228e-01,1.588e+00
3.268e-01,1.553e+00
3.308e-01,1.518e+00
3.347e-01,1.483e+00
3.387e-01,1.449e+00
3.426e-01,1.416e+00
3.466e-01,1.382e+00
3.506e-01,1.350e+00
3.545e-01,1.318e+00
3.585e-01,1.286e+00
3.624e-01,1.254e+00
3.664e-01,1.224e+00
3.704e-01,1.193e+00
3.743e-01,1.163e+00
3.783e-01,1.134e+00
3.822e-01,1.105e+00
3.862e-01,1.077e+00
3.902e-01,1.049e+00
3.941e-01,1.022e+00
3.981e-01,9.947e-01
4.021e-01,9.682e-01
4.060e-01,9.423e-01
4.100e-01,9.168e-01
4.139e-01,8.918e-01
4.179e-01,8.672e-01
4.219e-01,8.432e-01
4.258e-01,8.196e-01
4.298e-01,7.965e-01
4.337e-01,7.738e-01
4.377e-01,7.516e-01
4.417e-01,7.299e-01
4.456e-01,7.086e-01
4.496e-01,6.877e-01
4.535e-01,6.673e-01
4.575e-01,6.474e-01
4.615e-01,6.278e-01
4.654e-01,6.087e-01
4.694e-01,5.901e-01
4.734e-01,5.718e-01
4.773e-01,5.540e-01
4.813e-01,5.365e-01
4.852e-01,5.195e-01
4.892e-01,5.029e-01
4.932e-01,4.867e-01
4.971e-01,4.708e-01
5.011e-01,4.554e-01
5.050e-01,4.403e-01
5.090e-01,4.256e-01
5.130e-01,4.112e-01
5.169e-01,3.973e-01
5.209e-01,3.836e-01
5.248e-01,3.704e-01
5.288e-01,3.574e-01
5.328e-01,3.449e-01
5.367e-01,3.326e-01
5.407e-01,3.207e-01
5.447e-01,3.091e-01
5.486e-01,2.978e-01
5.526e-01,2.869e-01
5.565e-01,2.762e-01
5.605e-01,2.659e-01
5.645e-01,2.558e-01
5.684e-01,2.460e-01
5.724e-01,2.365e-01
5.763e-01,2.273e-01
5.803e-01,2.184e-01
5.843e-01,2.097e-01
5.882e-01,2.013e-01
5.922e-01,1.932e-01
5.961e-01,1.853e-01
6.001e-01,1.777e-01
6.041e-01,1.703e-01
6.080e-01,1.631e-01
6.120e-01,1.562e-01
6.160e-01,1.495e-01
6.199e-01,1.430e-01
6.239e-01,1.367e-01
6.278e-01,1.307e-01
6.318e-01,1.248e-01
6.358e-01,1.192e-01
6.397e-01,1.137e-01
6.437e-01,1.085e-01
6.476e-01,1.034e-01
6.516e-01,9.852e-02
6.556e-01,9.381e-02
6.595e-01,8.928e-02
6.635e-01,8.492e-02
6.674e-01,8.072e-02
6.714e-01,7.668e-02
6.754e-01,7.280e-02
6.793e-01,6.908e-02
6.833e-01,6.550e-02
6.873e-01,6.206e-02
6.912e-01,5.877e-02
6.952e-01,5.561e-02
6.991e-01,5.258e-02
7.031e-01,4.968e-02
7.071e-01,4.691e-02
7.110e-01,4.425e-02
7.150e-01,4.171e-02
7.189e-01,3.929e-02
7.229e-01,3.698e-02
7.269e-01,3.477e-02
7.308e-01,3.266e-02
7.348e-01,3.066e-02
7.387e-01,2.875e-02
7.427e-01,2.693e-02
7.467e-01,2.520e-02
7.506e-01,2.356e-02
7.546e-01,2.200e-02
7.586e-01,2.053e-02
7.625e-01,1.913e-02
7.665e-01,1.780e-02
7.704e-01,1.655e-02
7.744e-01,1.536e-02
7.784e-01,1.425e-02
7.823e-01,1.319e-02
7.863e-01,1.220e-02
7.902e-01,1.126e-02


==> anc/03_results/strong_inf/beta_total_probability/0_12.csv <==
transmittance,probability_density
2.032e-03,1.906e-02
6.095e-03,9.643e-02
1.016e-02,2.043e-01
1.422e-02,3.298e-01
1.829e-02,4.656e-01
2.235e-02,6.067e-01
2.641e-02,7.499e-01
3.048e-02,8.928e-01
3.454e-02,1.034e+00
3.860e-02,1.171e+00
4.267e-02,1.304e+00
4.673e-02,1.432e+00
5.079e-02,1.555e+00
5.486e-02,1.672e+00
5.892e-02,1.783e+00
6.298e-02,1.888e+00
6.705e-02,1.987e+00
7.111e-02,2.079e+00
7.517e-02,2.166e+00
7.924e-02,2.247e+00
8.330e-02,2.322e+00
8.736e-02,2.392e+00
9.143e-02,2.456e+00
9.549e-02,2.515e+00
9.955e-02,2.568e+00
1.036e-01,2.617e+00
1.077e-01,2.661e+00
1.117e-01,2.701e+00
1.158e-01,2.737e+00
1.199e-01,2.768e+00
1.239e-01,2.795e+00
1.280e-01,2.819e+00
1.321e-01,2.839e+00
1.361e-01,2.855e+00
1.402e-01,2.868e+00
1.443e-01,2.878e+00
1.483e-01,2.886e+00
1.524e-01,2.890e+00
1.564e-01,2.892e+00
1.605e-01,2.891e+00
1.646e-01,2.888e+00
1.686e-01,2.882e+00
1.727e-01,2.874e+00
1.768e-01,2.865e+00
1.808e-01,2.853e+00
1.849e-01,2.840e+00
1.889e-01,2.825e+00
1.930e-01,2.808e+00
1.971e-01,2.790e+00
2.011e-01,2.771e+00
2.052e-01,2.750e+00
2.093e-01,2.728e+00
2.133e-01,2.704e+00
2.174e-01,2.680e+00
2.215e-01,2.655e+00
2.255e-01,2.629e+00
2.296e-01,2.602e+00
2.336e-01,2.574e+00
2.377e-01,2.545e+00
2.418e-01,2.516e+00
2.458e-01,2.486e+00
2.499e-01,2.456e+00
2.540e-01,2.425e+00
2.580e-01,2.393e+00
2.621e-01,2.362e+00
2.662e-01,2.330e+00
2.702e-01,2.297e+00
2.743e-01,2.264e+00
2.783e-01,2.231e+00
2.824e-01,2.198e+00
2.865e-01,2.165e+00
2.905e-01,2.131e+00
2.946e-01,2.098e+00
2.987e-01,2.064e+00
3.027e-01,2.031e+00
3.068e-01,1.997e+00
3.109e-01,1.963e+00
3.149e-01,1.930e+00
3.190e-01,1.896e+00
3.230e-01,1.863e+00
3.271e-01,1.829e+00
3.312e-01,1.796e+00
3.352e-01,1.763e+00
3.393e-01,1.730e+00
3.434e-01,1.697e+00
3.474e-01,1.665e+00
3.515e-01,1.632e+00
3.555e-01,1.600e+00
3.596e-01,1.568e+00
3.637e-01,1.537e+00
3.677e-01,1.505e+00
3.718e-01,1.474e+00
3.759e-01,1.444e+00
3.799e-01,1.413e+00
3.840e-01,1.383e+00
3.881e-01,1.353e+00
3.921e-01,1.324e+00
3.962e-01,1.294e+00
4.002e-01,1.265e+00
4.043e-01,1.237e+00
4.084e-01,1.209e+00
4.124e-01,1.181e+00
4.165e-01,1.153e+00
4.206e-01,1.126e+00
4.246e-01,1.099e+00
4.287e-01,1.073e+00
4.328e-01,1.047e+00
4.368e-01,1.021e+00
4.409e-01,9.962e-01
4.449e-01,9.713e-01
4.490e-01,9.468e-01
4.531e-01,9.227e-01
4.571e-01,8.989e-01
4.612e-01,8.756e-01
4.653e-01,8.526e-01
4.693e-01,8.300e-01
4.734e-01,8.078e-01
4.774e-01,7.860e-01
4.815e-01,7.645e-01
4.856e-01,7.435e-01
4.896e-01,7.228e-01
4.937e-01,7.025e-01
4.978e-01,6.826e-01
5.018e-01,6.630e-01
5.059e-01,6.439e-01
5.100e-01,6.251e-01
5.140e-01,6.066e-01
5.181e-01,5.886e-01
5.221e-01,5.709e-01
5.262e-01,5.536e-01
5.303e-01,5.366e-01
5.343e-01,5.200e-01
5.384e-01,5.037e-01
5.425e-01,4.878e-01
5.465e-01,4.723e-01
5.506e-01,4.570e-01
5.547e-01,4.422e-01
5.587e-01,4.276e-01
5.628e-01,4.135e-01
5.668e-01,3.996e-01
5.709e-01,3.861e-01
5.750e-01,3.728e-01
5.790e-01,3.599e-01
5.831e-01,3.474e-01
5.872e-01,3.351e-01
5.912e-01,3.231e-01
5.953e-01,3.115e-01
5.994e-01,3.001e-01
6.034e-01,2.891e-01
6.075e-01,2.783e-01
6.115e-01,2.679e-01
6.156e-01,2.577e-01
6.197e-01,2.477e-01
6.237e-01,2.381e-01
6.278e-01,2.287e-01
6.319e-01,2.196e-01
6.359e-01,2.108e-01
6.400e-01,2.022e-01
6.440e-01,1.939e-01
6.481e-01,1.858e-01
6.522e-01,1.780e-01
6.562e-01,1.704e-01
6.603e-01,1.630e-01
6.644e-01,1.559e-01
6.684e-01,1.490e-01
6.725e-01,1.424e-01
6.766e-01,1.359e-01
6.806e-01,1.297e-01
6.847e-01,1.236e-01
6.887e-01,1.178e-01
6.928e-01,1.122e-01
6.969e-01,1.068e-01
7.009e-01,1.015e-01
7.050e-01,9.650e-02
7.091e-01,9.164e-02
7.131e-01,8.696e-02
7.172e-01,8.246e-02
7.213e-01,7.814e-02
7.253e-01,7.398e-02
7.294e-01,6.998e-02
7.334e-01,6.614e-02
7.375e-01,6.246e-02
7.416e-01,5.893e-02
7.456e-01,5.555e-02
7.497e-01,5.232e-02
7.538e-01,4.922e-02
7.578e-01,4.626e-02
7.619e-01,4.343e-02
7.660e-01,4.073e-02
7.700e-01,3.816e-02
7.741e-01,3.571e-02
7.781e-01,3.337e-02
7.822e-01,3.115e-02
7.863e-01,2.904e-02
7.903e-01,2.703e-02
7.944e-01,2.513e-02
7.985e-01,2.333e-02
8.025e-01,2.163e-02
8.066e-01,2.001e-02
8.106e-01,1.849e-02


==> anc/03_results/strong_inf/beta_total_probability/0_13.csv <==
transmittance,probability_density
2.070e-03,4.553e-03
6.209e-03,3.097e-02
1.035e-02,7.661e-02
1.449e-02,1.372e-01
1.863e-02,2.094e-01
2.277e-02,2.906e-01
2.691e-02,3.784e-01
3.104e-02,4.712e-01
3.518e-02,5.673e-01
3.932e-02,6.655e-01
4.346e-02,7.646e-01
4.760e-02,8.639e-01
5.174e-02,9.626e-01
5.588e-02,1.060e+00
6.002e-02,1.156e+00
6.416e-02,1.249e+00
6.830e-02,1.340e+00
7.244e-02,1.428e+00
7.658e-02,1.513e+00
8.072e-02,1.595e+00
8.486e-02,1.674e+00
8.899e-02,1.749e+00
9.313e-02,1.821e+00
9.727e-02,1.890e+00
1.014e-01,1.955e+00
1.056e-01,2.016e+00
1.097e-01,2.074e+00
1.138e-01,2.129e+00
1.180e-01,2.180e+00
1.221e-01,2.228e+00
1.262e-01,2.272e+00
1.304e-01,2.313e+00
1.345e-01,2.352e+00
1.387e-01,2.387e+00
1.428e-01,2.419e+00
1.469e-01,2.448e+00
1.511e-01,2.475e+00
1.552e-01,2.499e+00
1.594e-01,2.520e+00
1.635e-01,2.538e+00
1.676e-01,2.554e+00
1.718e-01,2.568e+00
1.759e-01,2.580e+00
1.801e-01,2.589e+00
1.842e-01,2.596e+00
1.883e-01,2.601e+00
1.925e-01,2.604e+00
1.966e-01,2.606e+00
2.008e-01,2.605e+00
2.049e-01,2.603e+00
2.090e-01,2.599e+00
2.132e-01,2.593e+00
2.173e-01,2.586e+00
2.215e-01,2.578e+00
2.256e-01,2.568e+00
2.297e-01,2.557e+00
2.339e-01,2.544e+00
2.380e-01,2.531e+00
2.421e-01,2.516e+00
2.463e-01,2.500e+00
2.504e-01,2.483e+00
2.546e-01,2.465e+00
2.587e-01,2.447e+00
2.628e-01,2.427e+00
2.670e-01,2.407e+00
2.711e-01,2.386e+00
2.753e-01,2.364e+00
2.794e-01,2.341e+00
2.835e-01,2.318e+00
2.877e-01,2.294e+00
2.918e-01,2.270e+00
2.960e-01,2.245e+00
3.001e-01,2.220e+00
3.042e-01,2.194e+00
3.084e-01,2.168e+00
3.125e-01,2.142e+00
3.167e-01,2.115e+00
3.208e-01,2.088e+00
3.249e-01,2.060e+00
3.291e-01,2.032e+00
3.332e-01,2.005e+00
3.374e-01,1.977e+00
3.415e-01,1.948e+00
3.456e-01,1.920e+00
3.498e-01,1.891e+00
3.539e-01,1.863e+00
3.580e-01,1.834e+00
3.622e-01,1.805e+00
3.663e-01,1.777e+00
3.705e-01,1.748e+00
3.746e-01,1.719e+00
3.787e-01,1.690e+00
3.829e-01,1.662e+00
3.870e-01,1.633e+00
3.912e-01,1.604e+00
3.953e-01,1.576e+00
3.994e-01,1.547e+00
4.036e-01,1.519e+00
4.077e-01,1.491e+00
4.119e-01,1.463e+00
4.160e-01,1.435e+00
4.201e-01,1.407e+00
4.243e-01,1.380e+00
4.284e-01,1.353e+00
4.326e-01,1.326e+00
4.367e-01,1.299e+00
4.408e-01,1.272e+00
4.450e-01,1.245e+00
4.491e-01,1.219e+00
4.533e-01,1.193e+00
4.574e-01,1.167e+00
4.615e-01,1.142e+00
4.657e-01,1.117e+00
4.698e-01,1.092e+00
4.739e-01,1.067e+00
4.781e-01,1.043e+00
4.822e-01,1.018e+00
4.864e-01,9.946e-01
4.905e-01,9.710e-01
4.946e-01,9.477e-01
4.988e-01,9.248e-01
5.029e-01,9.021e-01
5.071e-01,8.797e-01
5.112e-01,8.577e-01
5.153e-01,8.359e-01
5.195e-01,8.145e-01
5.236e-01,7.933e-01
5.278e-01,7.725e-01
5.319e-01,7.520e-01
5.360e-01,7.319e-01
5.402e-01,7.120e-01
5.443e-01,6.925e-01
5.485e-01,6.733e-01
5.526e-01,6.544e-01
5.567e-01,6.358e-01
5.609e-01,6.176e-01
5.650e-01,5.997e-01
5.692e-01,5.821e-01
5.733e-01,5.648e-01
5.774e-01,5.478e-01
5.816e-01,5.312e-01
5.857e-01,5.149e-01
5.899e-01,4.989e-01
5.940e-01,4.832e-01
5.981e-01,4.678e-01
6.023e-01,4.528e-01
6.064e-01,4.380e-01
6.105e-01,4.236e-01
6.147e-01,4.095e-01
6.188e-01,3.957e-01
6.230e-01,3.822e-01
6.271e-01,3.690e-01
6.312e-01,3.561e-01
6.354e-01,3.435e-01
6.395e-01,3.312e-01
6.437e-01,3.191e-01
6.478e-01,3.074e-01
6.519e-01,2.960e-01
6.561e-01,2.848e-01
6.602e-01,2.739e-01
6.644e-01,2.634e-01
6.685e-01,2.530e-01
6.726e-01,2.430e-01
6.768e-01,2.332e-01
6.809e-01,2.237e-01
6.851e-01,2.145e-01
6.892e-01,2.055e-01
6.933e-01,1.968e-01
6.975e-01,1.883e-01
7.016e-01,1.801e-01
7.058e-01,1.721e-01
7.099e-01,1.644e-01
7.140e-01,1.569e-01
7.182e-01,1.496e-01
7.223e-01,1.426e-01
7.264e-01,1.358e-01
7.306e-01,1.292e-01
7.347e-01,1.229e-01
7.389e-01,1.167e-01
7.430e-01,1.108e-01
7.471e-01,1.051e-01
7.513e-01,9.957e-02
7.554e-01,9.426e-02
7.596e-01,8.915e-02
7.637e-01,8.424e-02
7.678e-01,7.951e-02
7.720e-01,7.497e-02
7.761e-01,7.061e-02
7.803e-01,6.643e-02
7.844e-01,6.243e-02
7.885e-01,5.859e-02
7.927e-01,5.492e-02
7.968e-01,5.141e-02
8.010e-01,4.806e-02
8.051e-01,4.487e-02
8.092e-01,4.182e-02
8.134e-01,3.892e-02
8.175e-01,3.617e-02
8.217e-01,3.355e-02
8.258e-01,3.106e-02


==> anc/03_results/strong_inf/beta_total_probability/0_14.csv <==
transmittance,probability_density
2.107e-03,9.965e-04
6.320e-03,9.092e-03
1.053e-02,2.599e-02
1.475e-02,5.140e-02
1.896e-02,8.504e-02
2.317e-02,1.264e-01
2.739e-02,1.748e-01
3.160e-02,2.292e-01
3.582e-02,2.888e-01
4.003e-02,3.527e-01
4.424e-02,4.202e-01
4.846e-02,4.904e-01
5.267e-02,5.627e-01
5.688e-02,6.365e-01
6.110e-02,7.113e-01
6.531e-02,7.865e-01
6.952e-02,8.618e-01
7.374e-02,9.368e-01
7.795e-02,1.011e+00
8.216e-02,1.085e+00
8.638e-02,1.157e+00
9.059e-02,1.228e+00
9.480e-02,1.297e+00
9.902e-02,1.365e+00
1.032e-01,1.431e+00
1.074e-01,1.495e+00
1.117e-01,1.556e+00
1.159e-01,1.616e+00
1.201e-01,1.674e+00
1.243e-01,1.729e+00
1.285e-01,1.782e+00
1.327e-01,1.833e+00
1.369e-01,1.881e+00
1.412e-01,1.927e+00
1.454e-01,1.971e+00
1.496e-01,2.013e+00
1.538e-01,2.052e+00
1.580e-01,2.089e+00
1.622e-01,2.124e+00
1.664e-01,2.156e+00
1.706e-01,2.186e+00
1.749e-01,2.214e+00
1.791e-01,2.240e+00
1.833e-01,2.264e+00
1.875e-01,2.286e+00
1.917e-01,2.306e+00
1.959e-01,2.324e+00
2.001e-01,2.340e+00
2.044e-01,2.355e+00
2.086e-01,2.367e+00
2.128e-01,2.378e+00
2.170e-01,2.387e+00
2.212e-01,2.394e+00
2.254e-01,2.400e+00
2.296e-01,2.404e+00
2.339e-01,2.407e+00
2.381e-01,2.408e+00
2.423e-01,2.408e+00
2.465e-01,2.407e+00
2.507e-01,2.404e+00
2.549e-01,2.400e+00
2.591e-01,2.394e+00
2.633e-01,2.388e+00
2.676e-01,2.380e+00
2.718e-01,2.371e+00
2.760e-01,2.361e+00
2.802e-01,2.351e+00
2.844e-01,2.339e+00
2.886e-01,2.326e+00
2.928e-01,2.313e+00
2.971e-01,2.298e+00
3.013e-01,2.283e+00
3.055e-01,2.267e+00
3.097e-01,2.250e+00
3.139e-01,2.232e+00
3.181e-01,2.214e+00
3.223e-01,2.196e+00
3.266e-01,2.176e+00
3.308e-01,2.156e+00
3.350e-01,2.136e+00
3.392e-01,2.115e+00
3.434e-01,2.093e+00
3.476e-01,2.071e+00
3.518e-01,2.049e+00
3.560e-01,2.026e+00
3.603e-01,2.003e+00
3.645e-01,1.980e+00
3.687e-01,1.956e+00
3.729e-01,1.932e+00
3.771e-01,1.907e+00
3.813e-01,1.883e+00
3.855e-01,1.858e+00
3.898e-01,1.833e+00
3.940e-01,1.808e+00
3.982e-01,1.782e+00
4.024e-01,1.757e+00
4.066e-01,1.731e+00
4.108e-01,1.706e+00
4.150e-01,1.680e+00
4.192e-01,1.654e+00
4.235e-01,1.628e+00
4.277e-01,1.602e+00
4.319e-01,1.576e+00
4.361e-01,1.550e+00
4.403e-01,1.524e+00
4.445e-01,1.498e+00
4.487e-01,1.472e+00
4.530e-01,1.446e+00
4.572e-01,1.421e+00
4.614e-01,1.395e+00
4.656e-01,1.369e+00
4.698e-01,1.344e+00
4.740e-01,1.318e+00
4.782e-01,1.293e+00
4.825e-01,1.268e+00
4.867e-01,1.243e+00
4.909e-01,1.218e+00
4.951e-01,1.193e+00
4.993e-01,1.169e+00
5.035e-01,1.144e+00
5.077e-01,1.120e+00
5.119e-01,1.096e+00
5.162e-01,1.072e+00
5.204e-01,1.049e+00
5.246e-01,1.025e+00
5.288e-01,1.002e+00
5.330e-01,9.794e-01
5.372e-01,9.567e-01
5.414e-01,9.343e-01
5.457e-01,9.121e-01
5.499e-01,8.901e-01
5.541e-01,8.684e-01
5.583e-01,8.470e-01
5.625e-01,8.258e-01
5.667e-01,8.049e-01
5.709e-01,7.842e-01
5.751e-01,7.639e-01
5.794e-01,7.438e-01
5.836e-01,7.239e-01
5.878e-01,7.044e-01
5.920e-01,6.851e-01
5.962e-01,6.661e-01
6.004e-01,6.474e-01
6.046e-01,6.290e-01
6.089e-01,6.109e-01
6.131e-01,5.931e-01
6.173e-01,5.756e-01
6.215e-01,5.583e-01
6.257e-01,5.414e-01
6.299e-01,5.248e-01
6.341e-01,5.084e-01
6.384e-01,4.924e-01
6.426e-01,4.766e-01
6.468e-01,4.611e-01
6.510e-01,4.460e-01
6.552e-01,4.311e-01
6.594e-01,4.166e-01
6.636e-01,4.023e-01
6.678e-01,3.883e-01
6.721e-01,3.746e-01
6.763e-01,3.612e-01
6.805e-01,3.482e-01
6.847e-01,3.354e-01
6.889e-01,3.228e-01
6.931e-01,3.106e-01
6.973e-01,2.987e-01
7.016e-01,2.870e-01
7.058e-01,2.757e-01
7.100e-01,2.646e-01
7.142e-01,2.538e-01
7.184e-01,2.433e-01
7.226e-01,2.330e-01
7.268e-01,2.231e-01
7.311e-01,2.134e-01
7.353e-01,2.039e-01
7.395e-01,1.948e-01
7.437e-01,1.859e-01
7.479e-01,1.772e-01
7.521e-01,1.688e-01
7.563e-01,1.607e-01
7.605e-01,1.528e-01
7.648e-01,1.452e-01
7.690e-01,1.379e-01
7.732e-01,1.307e-01
7.774e-01,1.238e-01
7.816e-01,1.172e-01
7.858e-01,1.108e-01
7.900e-01,1.046e-01
7.943e-01,9.863e-02
7.985e-01,9.289e-02
8.027e-01,8.738e-02
8.069e-01,8.208e-02
8.111e-01,7.700e-02
8.153e-01,7.212e-02
8.195e-01,6.745e-02
8.237e-01,6.298e-02
8.280e-01,5.871e-02
8.322e-01,5.463e-02
8.364e-01,5.074e-02
8.406e-01,4.703e-02


==> anc/03_results/strong_inf/beta_total_probability/0_15.csv <==
transmittance,probability_density
1.008e-03,2.203e+01
3.024e-03,2.242e+01
5.041e-03,2.187e+01
7.057e-03,2.108e+01
9.073e-03,2.020e+01
1.109e-02,1.930e+01
1.311e-02,1.841e+01
1.512e-02,1.754e+01
1.714e-02,1.669e+01
1.915e-02,1.588e+01
2.117e-02,1.509e+01
2.319e-02,1.435e+01
2.520e-02,1.363e+01
2.722e-02,1.296e+01
2.924e-02,1.231e+01
3.125e-02,1.169e+01
3.327e-02,1.111e+01
3.529e-02,1.055e+01
3.730e-02,1.002e+01
3.932e-02,9.520e+00
4.133e-02,9.043e+00
4.335e-02,8.589e+00
4.537e-02,8.159e+00
4.738e-02,7.750e+00
4.940e-02,7.361e+00
5.142e-02,6.992e+00
5.343e-02,6.642e+00
5.545e-02,6.309e+00
5.746e-02,5.993e+00
5.948e-02,5.693e+00
6.150e-02,5.408e+00
6.351e-02,5.138e+00
6.553e-02,4.881e+00
6.755e-02,4.636e+00
6.956e-02,4.404e+00
7.158e-02,4.184e+00
7.359e-02,3.975e+00
7.561e-02,3.776e+00
7.763e-02,3.587e+00
7.964e-02,3.407e+00
8.166e-02,3.237e+00
8.368e-02,3.075e+00
8.569e-02,2.921e+00
8.771e-02,2.775e+00
8.973e-02,2.636e+00
9.174e-02,2.504e+00
9.376e-02,2.378e+00
9.577e-02,2.259e+00
9.779e-02,2.146e+00
9.981e-02,2.038e+00
1.018e-01,1.936e+00
1.038e-01,1.838e+00
1.059e-01,1.746e+00
1.079e-01,1.658e+00
1.099e-01,1.575e+00
1.119e-01,1.496e+00
1.139e-01,1.420e+00
1.159e-01,1.349e+00
1.180e-01,1.281e+00
1.200e-01,1.216e+00
1.220e-01,1.155e+00
1.240e-01,1.096e+00
1.260e-01,1.041e+00
1.280e-01,9.880e-01
1.301e-01,9.379e-01
1.321e-01,8.904e-01
1.341e-01,8.452e-01
1.361e-01,8.022e-01
1.381e-01,7.614e-01
1.401e-01,7.226e-01
1.421e-01,6.858e-01
1.442e-01,6.508e-01
1.462e-01,6.176e-01
1.482e-01,5.860e-01
1.502e-01,5.560e-01
1.522e-01,5.275e-01
1.542e-01,5.005e-01
1.563e-01,4.748e-01
1.583e-01,4.504e-01
1.603e-01,4.272e-01
1.623e-01,4.051e-01
1.643e-01,3.842e-01
1.663e-01,3.644e-01
1.684e-01,3.455e-01
1.704e-01,3.276e-01
1.724e-01,3.106e-01
1.744e-01,2.945e-01
1.764e-01,2.792e-01
1.784e-01,2.646e-01
1.805e-01,2.508e-01
1.825e-01,2.377e-01
1.845e-01,2.253e-01
1.865e-01,2.135e-01
1.885e-01,2.023e-01
1.905e-01,1.917e-01
1.926e-01,1.816e-01
1.946e-01,1.720e-01
1.966e-01,1.629e-01
1.986e-01,1.543e-01
2.006e-01,1.462e-01
2.026e-01,1.384e-01
2.047e-01,1.311e-01
2.067e-01,1.241e-01
2.087e-01,1.175e-01
2.107e-01,1.112e-01
2.127e-01,1.053e-01
2.147e-01,9.963e-02
2.168e-01,9.428e-02
2.188e-01,8.922e-02
2.208e-01,8.442e-02
2.228e-01,7.987e-02
2.248e-01,7.555e-02
2.268e-01,7.147e-02
2.289e-01,6.759e-02
2.309e-01,6.392e-02
2.329e-01,6.045e-02
2.349e-01,5.715e-02
2.369e-01,5.403e-02
2.389e-01,5.108e-02
2.409e-01,4.828e-02
2.430e-01,4.563e-02
2.450e-01,4.312e-02
2.470e-01,4.074e-02
2.490e-01,3.849e-02
2.510e-01,3.636e-02
2.530e-01,3.435e-02
2.551e-01,3.244e-02
2.571e-01,3.064e-02
2.591e-01,2.893e-02
2.611e-01,2.731e-02
2.631e-01,2.578e-02
2.651e-01,2.434e-02
2.672e-01,2.297e-02
2.692e-01,2.167e-02
2.712e-01,2.045e-02
2.732e-01,1.929e-02
2.752e-01,1.820e-02
2.772e-01,1.717e-02
2.793e-01,1.619e-02
2.813e-01,1.527e-02
2.833e-01,1.439e-02
2.853e-01,1.357e-02
2.873e-01,1.279e-02
2.893e-01,1.206e-02
2.914e-01,1.136e-02
2.934e-01,1.070e-02
2.954e-01,1.008e-02
2.974e-01,9.498e-03
2.994e-01,8.946e-03
3.014e-01,8.424e-03
3.035e-01,7.932e-03
3.055e-01,7.468e-03
3.075e-01,7.029e-03
3.095e-01,6.616e-03
3.115e-01,6.225e-03
3.135e-01,5.857e-03
3.156e-01,5.510e-03
3.176e-01,5.183e-03
3.196e-01,4.875e-03
3.216e-01,4.584e-03
3.236e-01,4.310e-03
3.256e-01,4.051e-03
3.276e-01,3.808e-03
3.297e-01,3.578e-03
3.317e-01,3.362e-03
3.337e-01,3.159e-03
3.357e-01,2.967e-03
3.377e-01,2.786e-03
3.397e-01,2.616e-03
3.418e-01,2.456e-03
3.438e-01,2.306e-03
3.458e-01,2.164e-03
3.478e-01,2.031e-03
3.498e-01,1.905e-03
3.518e-01,1.787e-03
3.539e-01,1.676e-03
3.559e-01,1.572e-03
3.579e-01,1.474e-03
3.599e-01,1.382e-03
3.619e-01,1.295e-03
3.639e-01,1.213e-03
3.660e-01,1.137e-03
3.680e-01,1.065e-03
3.700e-01,9.975e-04
3.720e-01,9.341e-04
3.740e-01,8.745e-04
3.760e-01,8.186e-04
3.781e-01,7.661e-04
3.801e-01,7.169e-04
3.821e-01,6.707e-04
3.841e-01,6.273e-04
3.861e-01,5.867e-04
3.881e-01,5.485e-04
3.902e-01,5.128e-04
3.922e-01,4.793e-04
3.942e-01,4.479e-04
3.962e-01,4.184e-04
3.982e-01,3.908e-04
4.002e-01,3.650e-04
4.023e-01,3.408e-04


==> anc/03_results/strong_inf/beta_total_probability/0_16.csv <==
transmittance,probability_density
2.196e-03,3.181e-05
6.587e-03,4.892e-04
1.098e-02,2.072e-03
1.537e-02,5.440e-03
1.976e-02,1.097e-02
2.415e-02,1.892e-02
2.854e-02,2.949e-02
3.293e-02,4.283e-02
3.733e-02,5.906e-02
4.172e-02,7.820e-02
4.611e-02,1.003e-01
5.050e-02,1.252e-01
5.489e-02,1.529e-01
5.928e-02,1.833e-01
6.367e-02,2.163e-01
6.806e-02,2.516e-01
7.245e-02,2.892e-01
7.685e-02,3.288e-01
8.124e-02,3.703e-01
8.563e-02,4.135e-01
9.002e-02,4.582e-01
9.441e-02,5.042e-01
9.880e-02,5.513e-01
1.032e-01,5.994e-01
1.076e-01,6.483e-01
1.120e-01,6.977e-01
1.164e-01,7.476e-01
1.208e-01,7.978e-01
1.251e-01,8.481e-01
1.295e-01,8.984e-01
1.339e-01,9.487e-01
1.383e-01,9.986e-01
1.427e-01,1.048e+00
1.471e-01,1.097e+00
1.515e-01,1.146e+00
1.559e-01,1.194e+00
1.603e-01,1.241e+00
1.647e-01,1.288e+00
1.691e-01,1.333e+00
1.735e-01,1.378e+00
1.778e-01,1.422e+00
1.822e-01,1.464e+00
1.866e-01,1.506e+00
1.910e-01,1.546e+00
1.954e-01,1.586e+00
1.998e-01,1.623e+00
2.042e-01,1.660e+00
2.086e-01,1.696e+00
2.130e-01,1.730e+00
2.174e-01,1.763e+00
2.218e-01,1.794e+00
2.261e-01,1.825e+00
2.305e-01,1.854e+00
2.349e-01,1.881e+00
2.393e-01,1.908e+00
2.437e-01,1.932e+00
2.481e-01,1.956e+00
2.525e-01,1.978e+00
2.569e-01,1.999e+00
2.613e-01,2.019e+00
2.657e-01,2.037e+00
2.701e-01,2.054e+00
2.745e-01,2.070e+00
2.788e-01,2.084e+00
2.832e-01,2.097e+00
2.876e-01,2.109e+00
2.920e-01,2.120e+00
2.964e-01,2.129e+00
3.008e-01,2.138e+00
3.052e-01,2.145e+00
3.096e-01,2.151e+00
3.140e-01,2.155e+00
3.184e-01,2.159e+00
3.228e-01,2.162e+00
3.271e-01,2.163e+00
3.315e-01,2.164e+00
3.359e-01,2.163e+00
3.403e-01,2.162e+00
3.447e-01,2.160e+00
3.491e-01,2.156e+00
3.535e-01,2.152e+00
3.579e-01,2.147e+00
3.623e-01,2.141e+00
3.667e-01,2.134e+00
3.711e-01,2.126e+00
3.754e-01,2.117e+00
3.798e-01,2.108e+00
3.842e-01,2.098e+00
3.886e-01,2.087e+00
3.930e-01,2.075e+00
3.974e-01,2.063e+00
4.018e-01,2.050e+00
4.062e-01,2.037e+00
4.106e-01,2.023e+00
4.150e-01,2.008e+00
4.194e-01,1.992e+00
4.238e-01,1.976e+00
4.281e-01,1.960e+00
4.325e-01,1.943e+00
4.369e-01,1.926e+00
4.413e-01,1.908e+00
4.457e-01,1.889e+00
4.501e-01,1.871e+00
4.545e-01,1.851e+00
4.589e-01,1.832e+00
4.633e-01,1.812e+00
4.677e-01,1.791e+00
4.721e-01,1.771e+00
4.764e-01,1.750e+00
4.808e-01,1.729e+00
4.852e-01,1.707e+00
4.896e-01,1.685e+00
4.940e-01,1.663e+00
4.984e-01,1.641e+00
5.028e-01,1.618e+00
5.072e-01,1.596e+00
5.116e-01,1.573e+00
5.160e-01,1.550e+00
5.204e-01,1.527e+00
5.247e-01,1.503e+00
5.291e-01,1.480e+00
5.335e-01,1.456e+00
5.379e-01,1.433e+00
5.423e-01,1.409e+00
5.467e-01,1.385e+00
5.511e-01,1.362e+00
5.555e-01,1.338e+00
5.599e-01,1.314e+00
5.643e-01,1.290e+00
5.687e-01,1.266e+00
5.731e-01,1.242e+00
5.774e-01,1.219e+00
5.818e-01,1.195e+00
5.862e-01,1.171e+00
5.906e-01,1.147e+00
5.950e-01,1.124e+00
5.994e-01,1.100e+00
6.038e-01,1.077e+00
6.082e-01,1.054e+00
6.126e-01,1.030e+00
6.170e-01,1.007e+00
6.214e-01,9.845e-01
6.257e-01,9.617e-01
6.301e-01,9.391e-01
6.345e-01,9.166e-01
6.389e-01,8.943e-01
6.433e-01,8.721e-01
6.477e-01,8.502e-01
6.521e-01,8.284e-01
6.565e-01,8.068e-01
6.609e-01,7.855e-01
6.653e-01,7.643e-01
6.697e-01,7.434e-01
6.740e-01,7.227e-01
6.784e-01,7.022e-01
6.828e-01,6.819e-01
6.872e-01,6.619e-01
6.916e-01,6.422e-01
6.960e-01,6.226e-01
7.004e-01,6.034e-01
7.048e-01,5.844e-01
7.092e-01,5.657e-01
7.136e-01,5.472e-01
7.180e-01,5.291e-01
7.224e-01,5.112e-01
7.267e-01,4.936e-01
7.311e-01,4.763e-01
7.355e-01,4.593e-01
7.399e-01,4.425e-01
7.443e-01,4.261e-01
7.487e-01,4.100e-01
7.531e-01,3.942e-01
7.575e-01,3.786e-01
7.619e-01,3.634e-01
7.663e-01,3.486e-01
7.707e-01,3.340e-01
7.750e-01,3.197e-01
7.794e-01,3.058e-01
7.838e-01,2.922e-01
7.882e-01,2.789e-01
7.926e-01,2.659e-01
7.970e-01,2.533e-01
8.014e-01,2.409e-01
8.058e-01,2.289e-01
8.102e-01,2.173e-01
8.146e-01,2.059e-01
8.190e-01,1.949e-01
8.234e-01,1.842e-01
8.277e-01,1.738e-01
8.321e-01,1.638e-01
8.365e-01,1.541e-01
8.409e-01,1.447e-01
8.453e-01,1.356e-01
8.497e-01,1.269e-01
8.541e-01,1.184e-01
8.585e-01,1.103e-01
8.629e-01,1.025e-01
8.673e-01,9.508e-02
8.717e-01,8.793e-02
8.760e-01,8.109e-02


==> anc/03_results/strong_inf/beta_total_probability/0_17.csv <==
transmittance,probability_density
2.242e-03,4.778e-06
6.725e-03,1.055e-04
1.121e-02,5.752e-04
1.569e-02,1.723e-03
2.017e-02,3.724e-03
2.466e-02,6.741e-03
2.914e-02,1.096e-02
3.362e-02,1.657e-02
3.811e-02,2.372e-02
4.259e-02,3.256e-02
4.707e-02,4.323e-02
5.156e-02,5.583e-02
5.604e-02,7.045e-02
6.052e-02,8.714e-02
6.500e-02,1.059e-01
6.949e-02,1.268e-01
7.397e-02,1.497e-01
7.845e-02,1.746e-01
8.294e-02,2.014e-01
8.742e-02,2.301e-01
9.190e-02,2.605e-01
9.639e-02,2.926e-01
1.009e-01,3.263e-01
1.054e-01,3.615e-01
1.098e-01,3.980e-01
1.143e-01,4.358e-01
1.188e-01,4.746e-01
1.233e-01,5.145e-01
1.278e-01,5.553e-01
1.322e-01,5.968e-01
1.367e-01,6.390e-01
1.412e-01,6.818e-01
1.457e-01,7.249e-01
1.502e-01,7.685e-01
1.547e-01,8.122e-01
1.591e-01,8.561e-01
1.636e-01,9.000e-01
1.681e-01,9.438e-01
1.726e-01,9.875e-01
1.771e-01,1.031e+00
1.816e-01,1.074e+00
1.860e-01,1.117e+00
1.905e-01,1.159e+00
1.950e-01,1.201e+00
1.995e-01,1.243e+00
2.040e-01,1.283e+00
2.085e-01,1.323e+00
2.129e-01,1.363e+00
2.174e-01,1.401e+00
2.219e-01,1.439e+00
2.264e-01,1.476e+00
2.309e-01,1.512e+00
2.354e-01,1.547e+00
2.398e-01,1.581e+00
2.443e-01,1.614e+00
2.488e-01,1.646e+00
2.533e-01,1.677e+00
2.578e-01,1.707e+00
2.623e-01,1.736e+00
2.667e-01,1.763e+00
2.712e-01,1.790e+00
2.757e-01,1.816e+00
2.802e-01,1.840e+00
2.847e-01,1.864e+00
2.892e-01,1.886e+00
2.936e-01,1.907e+00
2.981e-01,1.927e+00
3.026e-01,1.946e+00
3.071e-01,1.963e+00
3.116e-01,1.980e+00
3.161e-01,1.995e+00
3.205e-01,2.010e+00
3.250e-01,2.023e+00
3.295e-01,2.035e+00
3.340e-01,2.046e+00
3.385e-01,2.056e+00
3.430e-01,2.065e+00
3.474e-01,2.073e+00
3.519e-01,2.080e+00
3.564e-01,2.085e+00
3.609e-01,2.090e+00
3.654e-01,2.094e+00
3.699e-01,2.097e+00
3.743e-01,2.098e+00
3.788e-01,2.099e+00
3.833e-01,2.099e+00
3.878e-01,2.098e+00
3.923e-01,2.096e+00
3.967e-01,2.093e+00
4.012e-01,2.089e+00
4.057e-01,2.085e+00
4.102e-01,2.079e+00
4.147e-01,2.073e+00
4.192e-01,2.066e+00
4.236e-01,2.058e+00
4.281e-01,2.050e+00
4.326e-01,2.040e+00
4.371e-01,2.030e+00
4.416e-01,2.020e+00
4.461e-01,2.008e+00
4.505e-01,1.996e+00
4.550e-01,1.983e+00
4.595e-01,1.970e+00
4.640e-01,1.956e+00
4.685e-01,1.941e+00
4.730e-01,1.926e+00
4.774e-01,1.910e+00
4.819e-01,1.894e+00
4.864e-01,1.877e+00
4.909e-01,1.860e+00
4.954e-01,1.842e+00
4.999e-01,1.824e+00
5.043e-01,1.806e+00
5.088e-01,1.787e+00
5.133e-01,1.767e+00
5.178e-01,1.747e+00
5.223e-01,1.727e+00
5.268e-01,1.706e+00
5.312e-01,1.686e+00
5.357e-01,1.664e+00
5.402e-01,1.643e+00
5.447e-01,1.621e+00
5.492e-01,1.599e+00
5.537e-01,1.577e+00
5.581e-01,1.554e+00
5.626e-01,1.531e+00
5.671e-01,1.509e+00
5.716e-01,1.485e+00
5.761e-01,1.462e+00
5.806e-01,1.439e+00
5.850e-01,1.415e+00
5.895e-01,1.391e+00
5.940e-01,1.368e+00
5.985e-01,1.344e+00
6.030e-01,1.320e+00
6.075e-01,1.296e+00
6.119e-01,1.271e+00
6.164e-01,1.247e+00
6.209e-01,1.223e+00
6.254e-01,1.199e+00
6.299e-01,1.175e+00
6.344e-01,1.151e+00
6.388e-01,1.126e+00
6.433e-01,1.102e+00
6.478e-01,1.078e+00
6.523e-01,1.054e+00
6.568e-01,1.030e+00
6.612e-01,1.006e+00
6.657e-01,9.827e-01
6.702e-01,9.591e-01
6.747e-01,9.356e-01
6.792e-01,9.122e-01
6.837e-01,8.889e-01
6.881e-01,8.658e-01
6.926e-01,8.429e-01
6.971e-01,8.201e-01
7.016e-01,7.975e-01
7.061e-01,7.750e-01
7.106e-01,7.528e-01
7.150e-01,7.308e-01
7.195e-01,7.090e-01
7.240e-01,6.874e-01
7.285e-01,6.661e-01
7.330e-01,6.450e-01
7.375e-01,6.241e-01
7.419e-01,6.035e-01
7.464e-01,5.832e-01
7.509e-01,5.631e-01
7.554e-01,5.433e-01
7.599e-01,5.238e-01
7.644e-01,5.045e-01
7.688e-01,4.856e-01
7.733e-01,4.670e-01
7.778e-01,4.486e-01
7.823e-01,4.306e-01
7.868e-01,4.130e-01
7.913e-01,3.956e-01
7.957e-01,3.786e-01
8.002e-01,3.619e-01
8.047e-01,3.455e-01
8.092e-01,3.295e-01
8.137e-01,3.139e-01
8.182e-01,2.986e-01
8.226e-01,2.836e-01
8.271e-01,2.691e-01
8.316e-01,2.548e-01
8.361e-01,2.410e-01
8.406e-01,2.275e-01
8.451e-01,2.145e-01
8.495e-01,2.017e-01
8.540e-01,1.894e-01
8.585e-01,1.775e-01
8.630e-01,1.659e-01
8.675e-01,1.548e-01
8.720e-01,1.440e-01
8.764e-01,1.336e-01
8.809e-01,1.236e-01
8.854e-01,1.140e-01
8.899e-01,1.048e-01
8.944e-01,9.605e-02


==> anc/03_results/strong_inf/beta_total_probability/0_18.csv <==
transmittance,probability_density
2.500e-03,7.582e-07
7.500e-03,2.145e-05
1.250e-02,1.471e-04
1.750e-02,5.623e-04
2.250e-02,1.414e-03
2.750e-02,2.765e-03
3.250e-02,4.709e-03
3.750e-02,7.427e-03
4.250e-02,1.115e-02
4.750e-02,1.610e-02
5.250e-02,2.246e-02
5.750e-02,3.036e-02
6.250e-02,3.992e-02
6.750e-02,5.121e-02
7.250e-02,6.428e-02
7.750e-02,7.918e-02
8.250e-02,9.594e-02
8.750e-02,1.146e-01
9.250e-02,1.351e-01
9.750e-02,1.574e-01
1.025e-01,1.816e-01
1.075e-01,2.076e-01
1.125e-01,2.354e-01
1.175e-01,2.649e-01
1.225e-01,2.959e-01
1.275e-01,3.286e-01
1.325e-01,3.626e-01
1.375e-01,3.981e-01
1.425e-01,4.348e-01
1.475e-01,4.726e-01
1.525e-01,5.115e-01
1.575e-01,5.514e-01
1.625e-01,5.920e-01
1.675e-01,6.335e-01
1.725e-01,6.755e-01
1.775e-01,7.180e-01
1.825e-01,7.610e-01
1.875e-01,8.043e-01
1.925e-01,8.478e-01
1.975e-01,8.914e-01
2.025e-01,9.351e-01
2.075e-01,9.787e-01
2.125e-01,1.022e+00
2.175e-01,1.065e+00
2.225e-01,1.108e+00
2.275e-01,1.151e+00
2.325e-01,1.193e+00
2.375e-01,1.235e+00
2.425e-01,1.276e+00
2.475e-01,1.316e+00
2.525e-01,1.356e+00
2.575e-01,1.394e+00
2.625e-01,1.432e+00
2.675e-01,1.470e+00
2.725e-01,1.506e+00
2.775e-01,1.541e+00
2.825e-01,1.576e+00
2.875e-01,1.609e+00
2.925e-01,1.641e+00
2.975e-01,1.673e+00
3.025e-01,1.703e+00
3.075e-01,1.732e+00
3.125e-01,1.760e+00
3.175e-01,1.786e+00
3.225e-01,1.812e+00
3.275e-01,1.836e+00
3.325e-01,1.859e+00
3.375e-01,1.881e+00
3.425e-01,1.902e+00
3.475e-01,1.921e+00
3.525e-01,1.940e+00
3.575e-01,1.957e+00
3.625e-01,1.972e+00
3.675e-01,1.987e+00
3.725e-01,2.000e+00
3.775e-01,2.012e+00
3.825e-01,2.023e+00
3.875e-01,2.033e+00
3.925e-01,2.041e+00
3.975e-01,2.048e+00
4.025e-01,2.055e+00
4.075e-01,2.059e+00
4.125e-01,2.063e+00
4.175e-01,2.066e+00
4.225e-01,2.067e+00
4.275e-01,2.068e+00
4.325e-01,2.067e+00
4.375e-01,2.065e+00
4.425e-01,2.062e+00
4.475e-01,2.059e+00
4.525e-01,2.054e+00
4.575e-01,2.048e+00
4.625e-01,2.041e+00
4.675e-01,2.033e+00
4.725e-01,2.024e+00
4.775e-01,2.015e+00
4.825e-01,2.004e+00
4.875e-01,1.993e+00
4.925e-01,1.981e+00
4.975e-01,1.968e+00
5.025e-01,1.954e+00
5.075e-01,1.939e+00
5.125e-01,1.924e+00
5.175e-01,1.907e+00
5.225e-01,1.891e+00
5.275e-01,1.873e+00
5.325e-01,1.855e+00
5.375e-01,1.836e+00
5.425e-01,1.817e+00
5.475e-01,1.797e+00
5.525e-01,1.776e+00
5.575e-01,1.755e+00
5.625e-01,1.733e+00
5.675e-01,1.711e+00
5.725e-01,1.689e+00
5.775e-01,1.666e+00
5.825e-01,1.642e+00
5.875e-01,1.618e+00
5.925e-01,1.594e+00
5.975e-01,1.569e+00
6.025e-01,1.544e+00
6.075e-01,1.519e+00
6.125e-01,1.493e+00
6.175e-01,1.467e+00
6.225e-01,1.441e+00
6.275e-01,1.415e+00
6.325e-01,1.388e+00
6.375e-01,1.362e+00
6.425e-01,1.335e+00
6.475e-01,1.308e+00
6.525e-01,1.280e+00
6.575e-01,1.253e+00
6.625e-01,1.226e+00
6.675e-01,1.198e+00
6.725e-01,1.171e+00
6.775e-01,1.143e+00
6.825e-01,1.115e+00
6.875e-01,1.088e+00
6.925e-01,1.060e+00
6.975e-01,1.033e+00
7.025e-01,1.005e+00
7.075e-01,9.779e-01
7.125e-01,9.506e-01
7.175e-01,9.235e-01
7.225e-01,8.964e-01
7.275e-01,8.695e-01
7.325e-01,8.428e-01
7.375e-01,8.162e-01
7.425e-01,7.898e-01
7.475e-01,7.637e-01
7.525e-01,7.377e-01
7.575e-01,7.120e-01
7.625e-01,6.866e-01
7.675e-01,6.614e-01
7.725e-01,6.365e-01
7.775e-01,6.119e-01
7.825e-01,5.876e-01
7.875e-01,5.637e-01
7.925e-01,5.401e-01
7.975e-01,5.168e-01
8.025e-01,4.939e-01
8.075e-01,4.714e-01
8.125e-01,4.493e-01
8.175e-01,4.275e-01
8.225e-01,4.062e-01
8.275e-01,3.854e-01
8.325e-01,3.649e-01
8.375e-01,3.449e-01
8.425e-01,3.254e-01
8.475e-01,3.064e-01
8.525e-01,2.878e-01
8.575e-01,2.698e-01
8.625e-01,2.522e-01
8.675e-01,2.352e-01
8.725e-01,2.186e-01
8.775e-01,2.027e-01
8.825e-01,1.872e-01
8.875e-01,1.723e-01
8.925e-01,1.580e-01
8.975e-01,1.443e-01
9.025e-01,1.311e-01
9.075e-01,1.185e-01
9.125e-01,1.065e-01
9.175e-01,9.512e-02
9.225e-01,8.434e-02
9.275e-01,7.418e-02
9.325e-01,6.465e-02
9.375e-01,5.574e-02
9.425e-01,4.747e-02
9.475e-01,3.983e-02
9.525e-01,3.285e-02
9.575e-01,2.652e-02
9.625e-01,2.085e-02
9.675e-01,1.584e-02
9.725e-01,1.151e-02
9.775e-01,7.843e-03
9.825e-01,4.863e-03
9.875e-01,2.573e-03
9.925e-01,9.861e-04
9.975e-01,1.291e-04


==> anc/03_results/strong_inf/beta_total_probability/0_19.csv <==
transmittance,probability_density
2.500e-03,4.383e-07
7.500e-03,4.975e-04
1.250e-02,1.117e-03
1.750e-02,4.535e-04
2.250e-02,3.793e-04
2.750e-02,8.530e-04
3.250e-02,1.714e-03
3.750e-02,2.959e-03
4.250e-02,4.620e-03
4.750e-02,6.758e-03
5.250e-02,9.465e-03
5.750e-02,1.285e-02
6.250e-02,1.704e-02
6.750e-02,2.214e-02
7.250e-02,2.827e-02
7.750e-02,3.552e-02
8.250e-02,4.397e-02
8.750e-02,5.369e-02
9.250e-02,6.474e-02
9.750e-02,7.716e-02
1.025e-01,9.098e-02
1.075e-01,1.062e-01
1.125e-01,1.229e-01
1.175e-01,1.410e-01
1.225e-01,1.606e-01
1.275e-01,1.816e-01
1.325e-01,2.040e-01
1.375e-01,2.278e-01
1.425e-01,2.530e-01
1.475e-01,2.795e-01
1.525e-01,3.074e-01
1.575e-01,3.364e-01
1.625e-01,3.667e-01
1.675e-01,3.981e-01
1.725e-01,4.306e-01
1.775e-01,4.641e-01
1.825e-01,4.986e-01
1.875e-01,5.340e-01
1.925e-01,5.701e-01
1.975e-01,6.070e-01
2.025e-01,6.446e-01
2.075e-01,6.828e-01
2.125e-01,7.215e-01
2.175e-01,7.606e-01
2.225e-01,8.000e-01
2.275e-01,8.398e-01
2.325e-01,8.797e-01
2.375e-01,9.198e-01
2.425e-01,9.599e-01
2.475e-01,1.000e+00
2.525e-01,1.040e+00
2.575e-01,1.080e+00
2.625e-01,1.120e+00
2.675e-01,1.159e+00
2.725e-01,1.198e+00
2.775e-01,1.237e+00
2.825e-01,1.275e+00
2.875e-01,1.313e+00
2.925e-01,1.350e+00
2.975e-01,1.386e+00
3.025e-01,1.422e+00
3.075e-01,1.457e+00
3.125e-01,1.492e+00
3.175e-01,1.525e+00
3.225e-01,1.558e+00
3.275e-01,1.590e+00
3.325e-01,1.621e+00
3.375e-01,1.651e+00
3.425e-01,1.680e+00
3.475e-01,1.708e+00
3.525e-01,1.735e+00
3.575e-01,1.761e+00
3.625e-01,1.787e+00
3.675e-01,1.811e+00
3.725e-01,1.834e+00
3.775e-01,1.855e+00
3.825e-01,1.876e+00
3.875e-01,1.896e+00
3.925e-01,1.914e+00
3.975e-01,1.932e+00
4.025e-01,1.948e+00
4.075e-01,1.963e+00
4.125e-01,1.977e+00
4.175e-01,1.990e+00
4.225e-01,2.002e+00
4.275e-01,2.013e+00
4.325e-01,2.022e+00
4.375e-01,2.031e+00
4.425e-01,2.038e+00
4.475e-01,2.044e+00
4.525e-01,2.049e+00
4.575e-01,2.053e+00
4.625e-01,2.056e+00
4.675e-01,2.057e+00
4.725e-01,2.058e+00
4.775e-01,2.058e+00
4.825e-01,2.056e+00
4.875e-01,2.054e+00
4.925e-01,2.051e+00
4.975e-01,2.046e+00
5.025e-01,2.041e+00
5.075e-01,2.034e+00
5.125e-01,2.027e+00
5.175e-01,2.019e+00
5.225e-01,2.010e+00
5.275e-01,2.000e+00
5.325e-01,1.989e+00
5.375e-01,1.977e+00
5.425e-01,1.964e+00
5.475e-01,1.951e+00
5.525e-01,1.936e+00
5.575e-01,1.921e+00
5.625e-01,1.905e+00
5.675e-01,1.889e+00
5.725e-01,1.871e+00
5.775e-01,1.853e+00
5.825e-01,1.835e+00
5.875e-01,1.815e+00
5.925e-01,1.795e+00
5.975e-01,1.775e+00
6.025e-01,1.753e+00
6.075e-01,1.732e+00
6.125e-01,1.709e+00
6.175e-01,1.686e+00
6.225e-01,1.663e+00
6.275e-01,1.639e+00
6.325e-01,1.615e+00
6.375e-01,1.590e+00
6.425e-01,1.565e+00
6.475e-01,1.539e+00
6.525e-01,1.513e+00
6.575e-01,1.487e+00
6.625e-01,1.460e+00
6.675e-01,1.433e+00
6.725e-01,1.406e+00
6.775e-01,1.378e+00
6.825e-01,1.350e+00
6.875e-01,1.322e+00
6.925e-01,1.294e+00
6.975e-01,1.265e+00
7.025e-01,1.237e+00
7.075e-01,1.208e+00
7.125e-01,1.179e+00
7.175e-01,1.150e+00
7.225e-01,1.121e+00
7.275e-01,1.092e+00
7.325e-01,1.063e+00
7.375e-01,1.034e+00
7.425e-01,1.005e+00
7.475e-01,9.756e-01
7.525e-01,9.466e-01
7.575e-01,9.176e-01
7.625e-01,8.888e-01
7.675e-01,8.600e-01
7.725e-01,8.314e-01
7.775e-01,8.029e-01
7.825e-01,7.746e-01
7.875e-01,7.465e-01
7.925e-01,7.186e-01
7.975e-01,6.910e-01
8.025e-01,6.636e-01
8.075e-01,6.365e-01
8.125e-01,6.097e-01
8.175e-01,5.832e-01
8.225e-01,5.570e-01
8.275e-01,5.312e-01
8.325e-01,5.057e-01
8.375e-01,4.807e-01
8.425e-01,4.560e-01
8.475e-01,4.318e-01
8.525e-01,4.080e-01
8.575e-01,3.847e-01
8.625e-01,3.619e-01
8.675e-01,3.396e-01
8.725e-01,3.178e-01
8.775e-01,2.965e-01
8.825e-01,2.759e-01
8.875e-01,2.558e-01
8.925e-01,2.363e-01
8.975e-01,2.174e-01
9.025e-01,1.991e-01
9.075e-01,1.815e-01
9.125e-01,1.646e-01
9.175e-01,1.483e-01
9.225e-01,1.328e-01
9.275e-01,1.180e-01
9.325e-01,1.040e-01
9.375e-01,9.071e-02
9.425e-01,7.822e-02
9.475e-01,6.655e-02
9.525e-01,5.570e-02
9.575e-01,4.571e-02
9.625e-01,3.660e-02
9.675e-01,2.840e-02
9.725e-01,2.113e-02
9.775e-01,1.483e-02
9.825e-01,9.530e-03
9.875e-01,5.291e-03
9.925e-01,2.182e-03
9.975e-01,3.343e-04


==> anc/03_results/strong_inf/beta_total_probability/0_2.csv <==
transmittance,probability_density
1.223e-03,5.974e+00
3.669e-03,8.375e+00
6.115e-03,9.517e+00
8.560e-03,1.016e+01
1.101e-02,1.053e+01
1.345e-02,1.073e+01
1.590e-02,1.080e+01
1.834e-02,1.078e+01
2.079e-02,1.070e+01
2.324e-02,1.058e+01
2.568e-02,1.041e+01
2.813e-02,1.022e+01
3.057e-02,1.001e+01
3.302e-02,9.781e+00
3.546e-02,9.543e+00
3.791e-02,9.297e+00
4.036e-02,9.047e+00
4.280e-02,8.794e+00
4.525e-02,8.539e+00
4.769e-02,8.286e+00
5.014e-02,8.033e+00
5.259e-02,7.784e+00
5.503e-02,7.537e+00
5.748e-02,7.294e+00
5.992e-02,7.056e+00
6.237e-02,6.822e+00
6.482e-02,6.593e+00
6.726e-02,6.370e+00
6.971e-02,6.152e+00
7.215e-02,5.939e+00
7.460e-02,5.732e+00
7.704e-02,5.530e+00
7.949e-02,5.334e+00
8.194e-02,5.144e+00
8.438e-02,4.959e+00
8.683e-02,4.780e+00
8.927e-02,4.607e+00
9.172e-02,4.438e+00
9.417e-02,4.275e+00
9.661e-02,4.117e+00
9.906e-02,3.965e+00
1.015e-01,3.817e+00
1.039e-01,3.674e+00
1.064e-01,3.536e+00
1.088e-01,3.402e+00
1.113e-01,3.274e+00
1.137e-01,3.149e+00
1.162e-01,3.029e+00
1.186e-01,2.913e+00
1.211e-01,2.801e+00
1.235e-01,2.693e+00
1.260e-01,2.588e+00
1.284e-01,2.488e+00
1.309e-01,2.391e+00
1.333e-01,2.297e+00
1.357e-01,2.207e+00
1.382e-01,2.120e+00
1.406e-01,2.037e+00
1.431e-01,1.956e+00
1.455e-01,1.878e+00
1.480e-01,1.804e+00
1.504e-01,1.732e+00
1.529e-01,1.662e+00
1.553e-01,1.596e+00
1.578e-01,1.531e+00
1.602e-01,1.469e+00
1.626e-01,1.410e+00
1.651e-01,1.353e+00
1.675e-01,1.298e+00
1.700e-01,1.245e+00
1.724e-01,1.194e+00
1.749e-01,1.145e+00
1.773e-01,1.098e+00
1.798e-01,1.052e+00
1.822e-01,1.009e+00
1.847e-01,9.669e-01
1.871e-01,9.266e-01
1.896e-01,8.880e-01
1.920e-01,8.508e-01
1.944e-01,8.151e-01
1.969e-01,7.809e-01
1.993e-01,7.479e-01
2.018e-01,7.163e-01
2.042e-01,6.860e-01
2.067e-01,6.568e-01
2.091e-01,6.288e-01
2.116e-01,6.019e-01
2.140e-01,5.761e-01
2.165e-01,5.514e-01
2.189e-01,5.276e-01
2.213e-01,5.048e-01
2.238e-01,4.830e-01
2.262e-01,4.620e-01
2.287e-01,4.419e-01
2.311e-01,4.226e-01
2.336e-01,4.041e-01
2.360e-01,3.864e-01
2.385e-01,3.693e-01
2.409e-01,3.530e-01
2.434e-01,3.374e-01
2.458e-01,3.224e-01
2.483e-01,3.081e-01
2.507e-01,2.943e-01
2.531e-01,2.812e-01
2.556e-01,2.685e-01
2.580e-01,2.564e-01
2.605e-01,2.449e-01
2.629e-01,2.338e-01
2.654e-01,2.232e-01
2.678e-01,2.130e-01
2.703e-01,2.033e-01
2.727e-01,1.940e-01
2.752e-01,1.851e-01
2.776e-01,1.766e-01
2.800e-01,1.684e-01
2.825e-01,1.606e-01
2.849e-01,1.531e-01
2.874e-01,1.460e-01
2.898e-01,1.392e-01
2.923e-01,1.327e-01
2.947e-01,1.264e-01
2.972e-01,1.205e-01
2.996e-01,1.148e-01
3.021e-01,1.093e-01
3.045e-01,1.041e-01
3.070e-01,9.915e-02
3.094e-01,9.440e-02
3.118e-01,8.987e-02
3.143e-01,8.554e-02
3.167e-01,8.141e-02
3.192e-01,7.746e-02
3.216e-01,7.370e-02
3.241e-01,7.010e-02
3.265e-01,6.667e-02
3.290e-01,6.340e-02
3.314e-01,6.028e-02
3.339e-01,5.730e-02
3.363e-01,5.446e-02
3.388e-01,5.175e-02
3.412e-01,4.917e-02
3.436e-01,4.671e-02
3.461e-01,4.437e-02
3.485e-01,4.213e-02
3.510e-01,4.001e-02
3.534e-01,3.798e-02
3.559e-01,3.605e-02
3.583e-01,3.421e-02
3.608e-01,3.245e-02
3.632e-01,3.079e-02
3.657e-01,2.920e-02
3.681e-01,2.769e-02
3.705e-01,2.625e-02
3.730e-01,2.489e-02
3.754e-01,2.358e-02
3.779e-01,2.235e-02
3.803e-01,2.117e-02
3.828e-01,2.005e-02
3.852e-01,1.899e-02
3.877e-01,1.798e-02
3.901e-01,1.702e-02
3.926e-01,1.611e-02
3.950e-01,1.524e-02
3.975e-01,1.442e-02
3.999e-01,1.364e-02
4.023e-01,1.290e-02
4.048e-01,1.220e-02
4.072e-01,1.153e-02
4.097e-01,1.089e-02
4.121e-01,1.029e-02
4.146e-01,9.724e-03
4.170e-01,9.184e-03
4.195e-01,8.672e-03
4.219e-01,8.186e-03
4.244e-01,7.726e-03
4.268e-01,7.290e-03
4.292e-01,6.878e-03
4.317e-01,6.487e-03
4.341e-01,6.117e-03
4.366e-01,5.766e-03
4.390e-01,5.435e-03
4.415e-01,5.121e-03
4.439e-01,4.824e-03
4.464e-01,4.543e-03
4.488e-01,4.278e-03
4.513e-01,4.027e-03
4.537e-01,3.790e-03
4.562e-01,3.566e-03
4.586e-01,3.354e-03
4.610e-01,3.154e-03
4.635e-01,2.965e-03
4.659e-01,2.787e-03
4.684e-01,2.619e-03
4.708e-01,2.460e-03
4.733e-01,2.310e-03
4.757e-01,2.169e-03
4.782e-01,2.036e-03
4.806e-01,1.911e-03
4.831e-01,1.792e-03
4.855e-01,1.681e-03
4.879e-01,1.576e-03


==> anc/03_results/strong_inf/beta_total_probability/0_21.csv <==
transmittance,probability_density
2.500e-03,2.299e-10
7.500e-03,2.260e-08
1.250e-02,1.985e-07
1.750e-02,9.319e-07
2.250e-02,3.911e-06
2.750e-02,1.538e-05
3.250e-02,4.961e-05
3.750e-02,1.273e-04
4.250e-02,2.698e-04
4.750e-02,4.967e-04
5.250e-02,8.303e-04
5.750e-02,1.302e-03
6.250e-02,1.950e-03
6.750e-02,2.821e-03
7.250e-02,3.953e-03
7.750e-02,5.382e-03
8.250e-02,7.133e-03
8.750e-02,9.228e-03
9.250e-02,1.169e-02
9.750e-02,1.454e-02
1.025e-01,1.782e-02
1.075e-01,2.155e-02
1.125e-01,2.579e-02
1.175e-01,3.058e-02
1.225e-01,3.597e-02
1.275e-01,4.202e-02
1.325e-01,4.878e-02
1.375e-01,5.631e-02
1.425e-01,6.465e-02
1.475e-01,7.385e-02
1.525e-01,8.396e-02
1.575e-01,9.501e-02
1.625e-01,1.070e-01
1.675e-01,1.201e-01
1.725e-01,1.341e-01
1.775e-01,1.492e-01
1.825e-01,1.654e-01
1.875e-01,1.826e-01
1.925e-01,2.009e-01
1.975e-01,2.203e-01
2.025e-01,2.408e-01
2.075e-01,2.623e-01
2.125e-01,2.849e-01
2.175e-01,3.085e-01
2.225e-01,3.331e-01
2.275e-01,3.587e-01
2.325e-01,3.853e-01
2.375e-01,4.128e-01
2.425e-01,4.413e-01
2.475e-01,4.706e-01
2.525e-01,5.007e-01
2.575e-01,5.316e-01
2.625e-01,5.633e-01
2.675e-01,5.957e-01
2.725e-01,6.287e-01
2.775e-01,6.624e-01
2.825e-01,6.966e-01
2.875e-01,7.313e-01
2.925e-01,7.665e-01
2.975e-01,8.021e-01
3.025e-01,8.381e-01
3.075e-01,8.744e-01
3.125e-01,9.110e-01
3.175e-01,9.478e-01
3.225e-01,9.847e-01
3.275e-01,1.022e+00
3.325e-01,1.059e+00
3.375e-01,1.096e+00
3.425e-01,1.133e+00
3.475e-01,1.170e+00
3.525e-01,1.207e+00
3.575e-01,1.244e+00
3.625e-01,1.280e+00
3.675e-01,1.316e+00
3.725e-01,1.352e+00
3.775e-01,1.387e+00
3.825e-01,1.422e+00
3.875e-01,1.457e+00
3.925e-01,1.491e+00
3.975e-01,1.524e+00
4.025e-01,1.557e+00
4.075e-01,1.589e+00
4.125e-01,1.621e+00
4.175e-01,1.651e+00
4.225e-01,1.682e+00
4.275e-01,1.711e+00
4.325e-01,1.739e+00
4.375e-01,1.767e+00
4.425e-01,1.794e+00
4.475e-01,1.820e+00
4.525e-01,1.845e+00
4.575e-01,1.868e+00
4.625e-01,1.892e+00
4.675e-01,1.914e+00
4.725e-01,1.935e+00
4.775e-01,1.955e+00
4.825e-01,1.973e+00
4.875e-01,1.991e+00
4.925e-01,2.008e+00
4.975e-01,2.024e+00
5.025e-01,2.038e+00
5.075e-01,2.052e+00
5.125e-01,2.064e+00
5.175e-01,2.075e+00
5.225e-01,2.085e+00
5.275e-01,2.094e+00
5.325e-01,2.102e+00
5.375e-01,2.109e+00
5.425e-01,2.114e+00
5.475e-01,2.119e+00
5.525e-01,2.122e+00
5.575e-01,2.124e+00
5.625e-01,2.125e+00
5.675e-01,2.124e+00
5.725e-01,2.123e+00
5.775e-01,2.120e+00
5.825e-01,2.117e+00
5.875e-01,2.112e+00
5.925e-01,2.106e+00
5.975e-01,2.099e+00
6.025e-01,2.091e+00
6.075e-01,2.082e+00
6.125e-01,2.072e+00
6.175e-01,2.061e+00
6.225e-01,2.048e+00
6.275e-01,2.035e+00
6.325e-01,2.021e+00
6.375e-01,2.006e+00
6.425e-01,1.989e+00
6.475e-01,1.972e+00
6.525e-01,1.954e+00
6.575e-01,1.935e+00
6.625e-01,1.915e+00
6.675e-01,1.894e+00
6.725e-01,1.872e+00
6.775e-01,1.850e+00
6.825e-01,1.826e+00
6.875e-01,1.802e+00
6.925e-01,1.777e+00
6.975e-01,1.752e+00
7.025e-01,1.725e+00
7.075e-01,1.698e+00
7.125e-01,1.670e+00
7.175e-01,1.642e+00
7.225e-01,1.613e+00
7.275e-01,1.583e+00
7.325e-01,1.553e+00
7.375e-01,1.522e+00
7.425e-01,1.491e+00
7.475e-01,1.459e+00
7.525e-01,1.427e+00
7.575e-01,1.394e+00
7.625e-01,1.361e+00
7.675e-01,1.328e+00
7.725e-01,1.294e+00
7.775e-01,1.260e+00
7.825e-01,1.225e+00
7.875e-01,1.191e+00
7.925e-01,1.156e+00
7.975e-01,1.121e+00
8.025e-01,1.086e+00
8.075e-01,1.050e+00
8.125e-01,1.015e+00
8.175e-01,9.792e-01
8.225e-01,9.436e-01
8.275e-01,9.081e-01
8.325e-01,8.726e-01
8.375e-01,8.371e-01
8.425e-01,8.018e-01
8.475e-01,7.667e-01
8.525e-01,7.317e-01
8.575e-01,6.969e-01
8.625e-01,6.624e-01
8.675e-01,6.282e-01
8.725e-01,5.943e-01
8.775e-01,5.608e-01
8.825e-01,5.277e-01
8.875e-01,4.951e-01
8.925e-01,4.629e-01
8.975e-01,4.313e-01
9.025e-01,4.003e-01
9.075e-01,3.700e-01
9.125e-01,3.403e-01
9.175e-01,3.113e-01
9.225e-01,2.831e-01
9.275e-01,2.558e-01
9.325e-01,2.293e-01
9.375e-01,2.038e-01
9.425e-01,1.792e-01
9.475e-01,1.558e-01
9.525e-01,1.335e-01
9.575e-01,1.124e-01
9.625e-01,9.258e-02
9.675e-01,7.418e-02
9.725e-01,5.728e-02
9.775e-01,4.201e-02
9.825e-01,2.852e-02
9.875e-01,1.702e-02
9.925e-01,7.830e-03
9.975e-01,1.516e-03


==> anc/03_results/strong_inf/beta_total_probability/0_22.csv <==
transmittance,probability_density
2.500e-03,6.077e-12
7.500e-03,1.304e-09
1.250e-02,2.985e-07
1.750e-02,1.531e-05
2.250e-02,1.485e-04
2.750e-02,5.242e-04
3.250e-02,9.574e-04
3.750e-02,1.140e-03
4.250e-02,1.090e-03
4.750e-02,1.034e-03
5.250e-02,1.087e-03
5.750e-02,1.220e-03
6.250e-02,1.387e-03
6.750e-02,1.597e-03
7.250e-02,1.894e-03
7.750e-02,2.332e-03
8.250e-02,2.947e-03
8.750e-02,3.760e-03
9.250e-02,4.782e-03
9.750e-02,6.024e-03
1.025e-01,7.505e-03
1.075e-01,9.249e-03
1.125e-01,1.129e-02
1.175e-01,1.365e-02
1.225e-01,1.639e-02
1.275e-01,1.952e-02
1.325e-01,2.310e-02
1.375e-01,2.716e-02
1.425e-01,3.172e-02
1.475e-01,3.683e-02
1.525e-01,4.251e-02
1.575e-01,4.879e-02
1.625e-01,5.570e-02
1.675e-01,6.327e-02
1.725e-01,7.153e-02
1.775e-01,8.050e-02
1.825e-01,9.020e-02
1.875e-01,1.007e-01
1.925e-01,1.119e-01
1.975e-01,1.240e-01
2.025e-01,1.369e-01
2.075e-01,1.507e-01
2.125e-01,1.654e-01
2.175e-01,1.809e-01
2.225e-01,1.974e-01
2.275e-01,2.148e-01
2.325e-01,2.331e-01
2.375e-01,2.523e-01
2.425e-01,2.725e-01
2.475e-01,2.936e-01
2.525e-01,3.157e-01
2.575e-01,3.387e-01
2.625e-01,3.626e-01
2.675e-01,3.874e-01
2.725e-01,4.131e-01
2.775e-01,4.397e-01
2.825e-01,4.672e-01
2.875e-01,4.955e-01
2.925e-01,5.246e-01
2.975e-01,5.545e-01
3.025e-01,5.852e-01
3.075e-01,6.167e-01
3.125e-01,6.488e-01
3.175e-01,6.816e-01
3.225e-01,7.150e-01
3.275e-01,7.491e-01
3.325e-01,7.836e-01
3.375e-01,8.187e-01
3.425e-01,8.542e-01
3.475e-01,8.902e-01
3.525e-01,9.265e-01
3.575e-01,9.632e-01
3.625e-01,1.000e+00
3.675e-01,1.037e+00
3.725e-01,1.074e+00
3.775e-01,1.112e+00
3.825e-01,1.149e+00
3.875e-01,1.187e+00
3.925e-01,1.224e+00
3.975e-01,1.262e+00
4.025e-01,1.299e+00
4.075e-01,1.336e+00
4.125e-01,1.372e+00
4.175e-01,1.409e+00
4.225e-01,1.445e+00
4.275e-01,1.481e+00
4.325e-01,1.516e+00
4.375e-01,1.551e+00
4.425e-01,1.585e+00
4.475e-01,1.619e+00
4.525e-01,1.652e+00
4.575e-01,1.684e+00
4.625e-01,1.716e+00
4.675e-01,1.746e+00
4.725e-01,1.777e+00
4.775e-01,1.806e+00
4.825e-01,1.834e+00
4.875e-01,1.862e+00
4.925e-01,1.889e+00
4.975e-01,1.914e+00
5.025e-01,1.939e+00
5.075e-01,1.963e+00
5.125e-01,1.985e+00
5.175e-01,2.007e+00
5.225e-01,2.027e+00
5.275e-01,2.047e+00
5.325e-01,2.065e+00
5.375e-01,2.082e+00
5.425e-01,2.098e+00
5.475e-01,2.113e+00
5.525e-01,2.127e+00
5.575e-01,2.139e+00
5.625e-01,2.150e+00
5.675e-01,2.160e+00
5.725e-01,2.169e+00
5.775e-01,2.176e+00
5.825e-01,2.183e+00
5.875e-01,2.188e+00
5.925e-01,2.191e+00
5.975e-01,2.194e+00
6.025e-01,2.195e+00
6.075e-01,2.195e+00
6.125e-01,2.194e+00
6.175e-01,2.191e+00
6.225e-01,2.187e+00
6.275e-01,2.182e+00
6.325e-01,2.176e+00
6.375e-01,2.168e+00
6.425e-01,2.159e+00
6.475e-01,2.149e+00
6.525e-01,2.138e+00
6.575e-01,2.126e+00
6.625e-01,2.112e+00
6.675e-01,2.097e+00
6.725e-01,2.082e+00
6.775e-01,2.065e+00
6.825e-01,2.046e+00
6.875e-01,2.027e+00
6.925e-01,2.007e+00
6.975e-01,1.985e+00
7.025e-01,1.963e+00
7.075e-01,1.939e+00
7.125e-01,1.915e+00
7.175e-01,1.889e+00
7.225e-01,1.863e+00
7.275e-01,1.835e+00
7.325e-01,1.807e+00
7.375e-01,1.778e+00
7.425e-01,1.748e+00
7.475e-01,1.717e+00
7.525e-01,1.685e+00
7.575e-01,1.653e+00
7.625e-01,1.620e+00
7.675e-01,1.586e+00
7.725e-01,1.551e+00
7.775e-01,1.516e+00
7.825e-01,1.480e+00
7.875e-01,1.443e+00
7.925e-01,1.406e+00
7.975e-01,1.369e+00
8.025e-01,1.331e+00
8.075e-01,1.292e+00
8.125e-01,1.253e+00
8.175e-01,1.214e+00
8.225e-01,1.174e+00
8.275e-01,1.135e+00
8.325e-01,1.094e+00
8.375e-01,1.054e+00
8.425e-01,1.014e+00
8.475e-01,9.731e-01
8.525e-01,9.324e-01
8.575e-01,8.918e-01
8.625e-01,8.511e-01
8.675e-01,8.105e-01
8.725e-01,7.701e-01
8.775e-01,7.298e-01
8.825e-01,6.898e-01
8.875e-01,6.500e-01
8.925e-01,6.106e-01
8.975e-01,5.716e-01
9.025e-01,5.331e-01
9.075e-01,4.951e-01
9.125e-01,4.577e-01
9.175e-01,4.209e-01
9.225e-01,3.849e-01
9.275e-01,3.497e-01
9.325e-01,3.154e-01
9.375e-01,2.820e-01
9.425e-01,2.498e-01
9.475e-01,2.186e-01
9.525e-01,1.887e-01
9.575e-01,1.602e-01
9.625e-01,1.332e-01
9.675e-01,1.078e-01
9.725e-01,8.422e-02
9.775e-01,6.261e-02
9.825e-01,4.323e-02
9.875e-01,2.638e-02
9.925e-01,1.254e-02
9.975e-01,2.606e-03


==> anc/03_results/strong_inf/beta_total_probability/0_23.csv <==
transmittance,probability_density
2.500e-03,8.101e-14
7.500e-03,3.315e-11
1.250e-02,5.585e-10
1.750e-02,4.189e-09
2.250e-02,5.183e-08
2.750e-02,7.495e-07
3.250e-02,5.999e-06
3.750e-02,2.768e-05
4.250e-02,8.340e-05
4.750e-02,1.818e-04
5.250e-02,3.118e-04
5.750e-02,4.555e-04
6.250e-02,6.111e-04
6.750e-02,8.019e-04
7.250e-02,1.061e-03
7.750e-02,1.414e-03
8.250e-02,1.864e-03
8.750e-02,2.404e-03
9.250e-02,3.023e-03
9.750e-02,3.719e-03
1.025e-01,4.500e-03
1.075e-01,5.386e-03
1.125e-01,6.404e-03
1.175e-01,7.581e-03
1.225e-01,8.942e-03
1.275e-01,1.051e-02
1.325e-01,1.231e-02
1.375e-01,1.435e-02
1.425e-01,1.666e-02
1.475e-01,1.925e-02
1.525e-01,2.215e-02
1.575e-01,2.538e-02
1.625e-01,2.897e-02
1.675e-01,3.295e-02
1.725e-01,3.735e-02
1.775e-01,4.220e-02
1.825e-01,4.752e-02
1.875e-01,5.334e-02
1.925e-01,5.969e-02
1.975e-01,6.659e-02
2.025e-01,7.407e-02
2.075e-01,8.216e-02
2.125e-01,9.088e-02
2.175e-01,1.003e-01
2.225e-01,1.103e-01
2.275e-01,1.211e-01
2.325e-01,1.327e-01
2.375e-01,1.450e-01
2.425e-01,1.581e-01
2.475e-01,1.720e-01
2.525e-01,1.868e-01
2.575e-01,2.025e-01
2.625e-01,2.191e-01
2.675e-01,2.366e-01
2.725e-01,2.550e-01
2.775e-01,2.743e-01
2.825e-01,2.946e-01
2.875e-01,3.158e-01
2.925e-01,3.380e-01
2.975e-01,3.611e-01
3.025e-01,3.852e-01
3.075e-01,4.101e-01
3.125e-01,4.360e-01
3.175e-01,4.628e-01
3.225e-01,4.905e-01
3.275e-01,5.190e-01
3.325e-01,5.484e-01
3.375e-01,5.786e-01
3.425e-01,6.095e-01
3.475e-01,6.413e-01
3.525e-01,6.737e-01
3.575e-01,7.069e-01
3.625e-01,7.407e-01
3.675e-01,7.751e-01
3.725e-01,8.102e-01
3.775e-01,8.457e-01
3.825e-01,8.818e-01
3.875e-01,9.183e-01
3.925e-01,9.552e-01
3.975e-01,9.925e-01
4.025e-01,1.030e+00
4.075e-01,1.068e+00
4.125e-01,1.106e+00
4.175e-01,1.144e+00
4.225e-01,1.183e+00
4.275e-01,1.221e+00
4.325e-01,1.260e+00
4.375e-01,1.298e+00
4.425e-01,1.336e+00
4.475e-01,1.375e+00
4.525e-01,1.413e+00
4.575e-01,1.450e+00
4.625e-01,1.488e+00
4.675e-01,1.525e+00
4.725e-01,1.562e+00
4.775e-01,1.598e+00
4.825e-01,1.634e+00
4.875e-01,1.669e+00
4.925e-01,1.704e+00
4.975e-01,1.738e+00
5.025e-01,1.772e+00
5.075e-01,1.805e+00
5.125e-01,1.836e+00
5.175e-01,1.868e+00
5.225e-01,1.898e+00
5.275e-01,1.927e+00
5.325e-01,1.956e+00
5.375e-01,1.983e+00
5.425e-01,2.010e+00
5.475e-01,2.035e+00
5.525e-01,2.060e+00
5.575e-01,2.083e+00
5.625e-01,2.105e+00
5.675e-01,2.126e+00
5.725e-01,2.146e+00
5.775e-01,2.165e+00
5.825e-01,2.182e+00
5.875e-01,2.198e+00
5.925e-01,2.213e+00
5.975e-01,2.227e+00
6.025e-01,2.239e+00
6.075e-01,2.250e+00
6.125e-01,2.259e+00
6.175e-01,2.268e+00
6.225e-01,2.274e+00
6.275e-01,2.280e+00
6.325e-01,2.284e+00
6.375e-01,2.286e+00
6.425e-01,2.287e+00
6.475e-01,2.287e+00
6.525e-01,2.285e+00
6.575e-01,2.282e+00
6.625e-01,2.277e+00
6.675e-01,2.271e+00
6.725e-01,2.264e+00
6.775e-01,2.255e+00
6.825e-01,2.244e+00
6.875e-01,2.233e+00
6.925e-01,2.219e+00
6.975e-01,2.205e+00
7.025e-01,2.189e+00
7.075e-01,2.171e+00
7.125e-01,2.152e+00
7.175e-01,2.132e+00
7.225e-01,2.111e+00
7.275e-01,2.088e+00
7.325e-01,2.064e+00
7.375e-01,2.038e+00
7.425e-01,2.011e+00
7.475e-01,1.983e+00
7.525e-01,1.954e+00
7.575e-01,1.924e+00
7.625e-01,1.892e+00
7.675e-01,1.859e+00
7.725e-01,1.826e+00
7.775e-01,1.791e+00
7.825e-01,1.755e+00
7.875e-01,1.718e+00
7.925e-01,1.680e+00
7.975e-01,1.641e+00
8.025e-01,1.601e+00
8.075e-01,1.560e+00
8.125e-01,1.519e+00
8.175e-01,1.476e+00
8.225e-01,1.433e+00
8.275e-01,1.390e+00
8.325e-01,1.345e+00
8.375e-01,1.300e+00
8.425e-01,1.255e+00
8.475e-01,1.209e+00
8.525e-01,1.163e+00
8.575e-01,1.116e+00
8.625e-01,1.069e+00
8.675e-01,1.021e+00
8.725e-01,9.739e-01
8.775e-01,9.263e-01
8.825e-01,8.787e-01
8.875e-01,8.311e-01
8.925e-01,7.836e-01
8.975e-01,7.363e-01
9.025e-01,6.893e-01
9.075e-01,6.426e-01
9.125e-01,5.963e-01
9.175e-01,5.506e-01
9.225e-01,5.056e-01
9.275e-01,4.612e-01
9.325e-01,4.178e-01
9.375e-01,3.752e-01
9.425e-01,3.338e-01
9.475e-01,2.936e-01
9.525e-01,2.548e-01
9.575e-01,2.175e-01
9.625e-01,1.819e-01
9.675e-01,1.482e-01
9.725e-01,1.166e-01
9.775e-01,8.743e-02
9.825e-01,6.099e-02
9.875e-01,3.772e-02
9.925e-01,1.829e-02
9.975e-01,3.962e-03


==> anc/03_results/strong_inf/beta_total_probability/0_24.csv <==
transmittance,probability_density
2.500e-03,4.794e-16
7.500e-03,5.043e-13
1.250e-02,1.312e-11
1.750e-02,1.136e-10
2.250e-02,5.793e-10
2.750e-02,2.566e-09
3.250e-02,1.892e-08
3.750e-02,1.847e-07
4.250e-02,1.348e-06
4.750e-02,6.803e-06
5.250e-02,2.495e-05
5.750e-02,7.034e-05
6.250e-02,1.600e-04
6.750e-02,3.056e-04
7.250e-02,5.082e-04
7.750e-02,7.591e-04
8.250e-02,1.048e-03
8.750e-02,1.369e-03
9.250e-02,1.724e-03
9.750e-02,2.116e-03
1.025e-01,2.552e-03
1.075e-01,3.032e-03
1.125e-01,3.559e-03
1.175e-01,4.137e-03
1.225e-01,4.775e-03
1.275e-01,5.488e-03
1.325e-01,6.293e-03
1.375e-01,7.212e-03
1.425e-01,8.267e-03
1.475e-01,9.479e-03
1.525e-01,1.087e-02
1.575e-01,1.245e-02
1.625e-01,1.424e-02
1.675e-01,1.626e-02
1.725e-01,1.853e-02
1.775e-01,2.106e-02
1.825e-01,2.388e-02
1.875e-01,2.701e-02
1.925e-01,3.046e-02
1.975e-01,3.425e-02
2.025e-01,3.842e-02
2.075e-01,4.299e-02
2.125e-01,4.797e-02
2.175e-01,5.340e-02
2.225e-01,5.929e-02
2.275e-01,6.567e-02
2.325e-01,7.256e-02
2.375e-01,8.000e-02
2.425e-01,8.799e-02
2.475e-01,9.658e-02
2.525e-01,1.058e-01
2.575e-01,1.156e-01
2.625e-01,1.262e-01
2.675e-01,1.374e-01
2.725e-01,1.493e-01
2.775e-01,1.620e-01
2.825e-01,1.755e-01
2.875e-01,1.897e-01
2.925e-01,2.048e-01
2.975e-01,2.208e-01
3.025e-01,2.376e-01
3.075e-01,2.553e-01
3.125e-01,2.738e-01
3.175e-01,2.933e-01
3.225e-01,3.138e-01
3.275e-01,3.351e-01
3.325e-01,3.575e-01
3.375e-01,3.807e-01
3.425e-01,4.049e-01
3.475e-01,4.301e-01
3.525e-01,4.562e-01
3.575e-01,4.832e-01
3.625e-01,5.112e-01
3.675e-01,5.401e-01
3.725e-01,5.700e-01
3.775e-01,6.007e-01
3.825e-01,6.322e-01
3.875e-01,6.647e-01
3.925e-01,6.979e-01
3.975e-01,7.319e-01
4.025e-01,7.667e-01
4.075e-01,8.023e-01
4.125e-01,8.385e-01
4.175e-01,8.753e-01
4.225e-01,9.128e-01
4.275e-01,9.509e-01
4.325e-01,9.894e-01
4.375e-01,1.028e+00
4.425e-01,1.068e+00
4.475e-01,1.108e+00
4.525e-01,1.148e+00
4.575e-01,1.188e+00
4.625e-01,1.229e+00
4.675e-01,1.270e+00
4.725e-01,1.311e+00
4.775e-01,1.352e+00
4.825e-01,1.393e+00
4.875e-01,1.434e+00
4.925e-01,1.474e+00
4.975e-01,1.515e+00
5.025e-01,1.555e+00
5.075e-01,1.595e+00
5.125e-01,1.635e+00
5.175e-01,1.674e+00
5.225e-01,1.713e+00
5.275e-01,1.751e+00
5.325e-01,1.789e+00
5.375e-01,1.826e+00
5.425e-01,1.862e+00
5.475e-01,1.897e+00
5.525e-01,1.932e+00
5.575e-01,1.966e+00
5.625e-01,1.999e+00
5.675e-01,2.031e+00
5.725e-01,2.062e+00
5.775e-01,2.092e+00
5.825e-01,2.121e+00
5.875e-01,2.148e+00
5.925e-01,2.175e+00
5.975e-01,2.200e+00
6.025e-01,2.224e+00
6.075e-01,2.246e+00
6.125e-01,2.268e+00
6.175e-01,2.288e+00
6.225e-01,2.306e+00
6.275e-01,2.323e+00
6.325e-01,2.339e+00
6.375e-01,2.353e+00
6.425e-01,2.365e+00
6.475e-01,2.376e+00
6.525e-01,2.386e+00
6.575e-01,2.393e+00
6.625e-01,2.400e+00
6.675e-01,2.404e+00
6.725e-01,2.407e+00
6.775e-01,2.408e+00
6.825e-01,2.408e+00
6.875e-01,2.405e+00
6.925e-01,2.402e+00
6.975e-01,2.396e+00
7.025e-01,2.389e+00
7.075e-01,2.380e+00
7.125e-01,2.369e+00
7.175e-01,2.356e+00
7.225e-01,2.342e+00
7.275e-01,2.326e+00
7.325e-01,2.309e+00
7.375e-01,2.289e+00
7.425e-01,2.268e+00
7.475e-01,2.245e+00
7.525e-01,2.221e+00
7.575e-01,2.195e+00
7.625e-01,2.167e+00
7.675e-01,2.138e+00
7.725e-01,2.107e+00
7.775e-01,2.075e+00
7.825e-01,2.041e+00
7.875e-01,2.005e+00
7.925e-01,1.968e+00
7.975e-01,1.930e+00
8.025e-01,1.890e+00
8.075e-01,1.849e+00
8.125e-01,1.806e+00
8.175e-01,1.762e+00
8.225e-01,1.717e+00
8.275e-01,1.671e+00
8.325e-01,1.623e+00
8.375e-01,1.574e+00
8.425e-01,1.525e+00
8.475e-01,1.474e+00
8.525e-01,1.423e+00
8.575e-01,1.370e+00
8.625e-01,1.317e+00
8.675e-01,1.263e+00
8.725e-01,1.209e+00
8.775e-01,1.154e+00
8.825e-01,1.098e+00
8.875e-01,1.043e+00
8.925e-01,9.865e-01
8.975e-01,9.302e-01
9.025e-01,8.738e-01
9.075e-01,8.175e-01
9.125e-01,7.614e-01
9.175e-01,7.056e-01
9.225e-01,6.501e-01
9.275e-01,5.953e-01
9.325e-01,5.411e-01
9.375e-01,4.878e-01
9.425e-01,4.356e-01
9.475e-01,3.846e-01
9.525e-01,3.350e-01
9.575e-01,2.870e-01
9.625e-01,2.410e-01
9.675e-01,1.972e-01
9.725e-01,1.558e-01
9.775e-01,1.174e-01
9.825e-01,8.228e-02
9.875e-01,5.118e-02
9.925e-01,2.500e-02
9.975e-01,5.492e-03


==> anc/03_results/strong_inf/beta_total_probability/0_25.csv <==
transmittance,probability_density
1.478e-03,1.472e+00
4.435e-03,2.910e+00
7.392e-03,3.882e+00
1.035e-02,4.609e+00
1.331e-02,5.170e+00
1.626e-02,5.609e+00
1.922e-02,5.952e+00
2.218e-02,6.218e+00
2.513e-02,6.421e+00
2.809e-02,6.573e+00
3.105e-02,6.680e+00
3.400e-02,6.751e+00
3.696e-02,6.790e+00
3.992e-02,6.803e+00
4.287e-02,6.793e+00
4.583e-02,6.763e+00
4.879e-02,6.717e+00
5.174e-02,6.656e+00
5.470e-02,6.583e+00
5.766e-02,6.499e+00
6.061e-02,6.407e+00
6.357e-02,6.307e+00
6.653e-02,6.201e+00
6.948e-02,6.090e+00
7.244e-02,5.975e+00
7.540e-02,5.856e+00
7.836e-02,5.735e+00
8.131e-02,5.612e+00
8.427e-02,5.487e+00
8.723e-02,5.361e+00
9.018e-02,5.234e+00
9.314e-02,5.108e+00
9.610e-02,4.982e+00
9.905e-02,4.856e+00
1.020e-01,4.731e+00
1.050e-01,4.607e+00
1.079e-01,4.484e+00
1.109e-01,4.362e+00
1.138e-01,4.242e+00
1.168e-01,4.124e+00
1.198e-01,4.008e+00
1.227e-01,3.893e+00
1.257e-01,3.780e+00
1.286e-01,3.670e+00
1.316e-01,3.561e+00
1.345e-01,3.455e+00
1.375e-01,3.351e+00
1.404e-01,3.249e+00
1.434e-01,3.149e+00
1.464e-01,3.051e+00
1.493e-01,2.956e+00
1.523e-01,2.863e+00
1.552e-01,2.772e+00
1.582e-01,2.684e+00
1.611e-01,2.597e+00
1.641e-01,2.513e+00
1.671e-01,2.431e+00
1.700e-01,2.351e+00
1.730e-01,2.273e+00
1.759e-01,2.198e+00
1.789e-01,2.124e+00
1.818e-01,2.052e+00
1.848e-01,1.983e+00
1.878e-01,1.915e+00
1.907e-01,1.850e+00
1.937e-01,1.786e+00
1.966e-01,1.724e+00
1.996e-01,1.664e+00
2.025e-01,1.605e+00
2.055e-01,1.549e+00
2.085e-01,1.494e+00
2.114e-01,1.441e+00
2.144e-01,1.389e+00
2.173e-01,1.339e+00
2.203e-01,1.291e+00
2.232e-01,1.244e+00
2.262e-01,1.199e+00
2.292e-01,1.155e+00
2.321e-01,1.112e+00
2.351e-01,1.071e+00
2.380e-01,1.031e+00
2.410e-01,9.924e-01
2.439e-01,9.552e-01
2.469e-01,9.191e-01
2.498e-01,8.843e-01
2.528e-01,8.506e-01
2.558e-01,8.181e-01
2.587e-01,7.866e-01
2.617e-01,7.563e-01
2.646e-01,7.269e-01
2.676e-01,6.986e-01
2.705e-01,6.713e-01
2.735e-01,6.449e-01
2.765e-01,6.194e-01
2.794e-01,5.949e-01
2.824e-01,5.712e-01
2.853e-01,5.483e-01
2.883e-01,5.263e-01
2.912e-01,5.051e-01
2.942e-01,4.846e-01
2.972e-01,4.649e-01
3.001e-01,4.459e-01
3.031e-01,4.275e-01
3.060e-01,4.099e-01
3.090e-01,3.929e-01
3.119e-01,3.766e-01
3.149e-01,3.608e-01
3.179e-01,3.457e-01
3.208e-01,3.311e-01
3.238e-01,3.171e-01
3.267e-01,3.036e-01
3.297e-01,2.906e-01
3.326e-01,2.781e-01
3.356e-01,2.661e-01
3.386e-01,2.546e-01
3.415e-01,2.435e-01
3.445e-01,2.329e-01
3.474e-01,2.227e-01
3.504e-01,2.128e-01
3.533e-01,2.034e-01
3.563e-01,1.944e-01
3.593e-01,1.857e-01
3.622e-01,1.773e-01
3.652e-01,1.693e-01
3.681e-01,1.617e-01
3.711e-01,1.543e-01
3.740e-01,1.472e-01
3.770e-01,1.405e-01
3.799e-01,1.340e-01
3.829e-01,1.278e-01
3.859e-01,1.218e-01
3.888e-01,1.161e-01
3.918e-01,1.107e-01
3.947e-01,1.054e-01
3.977e-01,1.004e-01
4.006e-01,9.564e-02
4.036e-01,9.106e-02
4.066e-01,8.668e-02
4.095e-01,8.248e-02
4.125e-01,7.847e-02
4.154e-01,7.464e-02
4.184e-01,7.098e-02
4.213e-01,6.748e-02
4.243e-01,6.413e-02
4.273e-01,6.094e-02
4.302e-01,5.789e-02
4.332e-01,5.497e-02
4.361e-01,5.219e-02
4.391e-01,4.954e-02
4.420e-01,4.701e-02
4.450e-01,4.460e-02
4.480e-01,4.230e-02
4.509e-01,4.010e-02
4.539e-01,3.801e-02
4.568e-01,3.602e-02
4.598e-01,3.413e-02
4.627e-01,3.232e-02
4.657e-01,3.060e-02
4.687e-01,2.896e-02
4.716e-01,2.740e-02
4.746e-01,2.592e-02
4.775e-01,2.451e-02
4.805e-01,2.317e-02
4.834e-01,2.190e-02
4.864e-01,2.069e-02
4.894e-01,1.954e-02
4.923e-01,1.845e-02
4.953e-01,1.741e-02
4.982e-01,1.643e-02
5.012e-01,1.550e-02
5.041e-01,1.461e-02
5.071e-01,1.377e-02
5.100e-01,1.298e-02
5.130e-01,1.222e-02
5.160e-01,1.151e-02
5.189e-01,1.083e-02
5.219e-01,1.019e-02
5.248e-01,9.588e-03
5.278e-01,9.015e-03
5.307e-01,8.473e-03
5.337e-01,7.960e-03
5.367e-01,7.475e-03
5.396e-01,7.018e-03
5.426e-01,6.585e-03
5.455e-01,6.177e-03
5.485e-01,5.792e-03
5.514e-01,5.428e-03
5.544e-01,5.086e-03
5.574e-01,4.762e-03
5.603e-01,4.458e-03
5.633e-01,4.171e-03
5.662e-01,3.901e-03
5.692e-01,3.647e-03
5.721e-01,3.407e-03
5.751e-01,3.182e-03
5.781e-01,2.971e-03
5.810e-01,2.772e-03
5.840e-01,2.586e-03
5.869e-01,2.410e-03
5.899e-01,2.246e-03


==> anc/03_results/strong_inf/beta_total_probability/0_26.csv <==
transmittance,probability_density
2.500e-03,2.689e-22
7.500e-03,4.207e-18
1.250e-02,3.828e-16
1.750e-02,7.538e-15
2.250e-02,7.022e-14
2.750e-02,4.189e-13
3.250e-02,1.858e-12
3.750e-02,6.677e-12
4.250e-02,2.062e-11
4.750e-02,6.049e-11
5.250e-02,2.339e-10
5.750e-02,1.546e-09
6.250e-02,1.160e-08
6.750e-02,7.282e-08
7.250e-02,3.626e-07
7.750e-02,1.454e-06
8.250e-02,4.810e-06
8.750e-02,1.346e-05
9.250e-02,3.256e-05
9.750e-02,6.950e-05
1.025e-01,1.333e-04
1.075e-01,2.338e-04
1.125e-01,3.806e-04
1.175e-01,5.826e-04
1.225e-01,8.475e-04
1.275e-01,1.181e-03
1.325e-01,1.586e-03
1.375e-01,2.062e-03
1.425e-01,2.604e-03
1.475e-01,3.206e-03
1.525e-01,3.861e-03
1.575e-01,4.563e-03
1.625e-01,5.313e-03
1.675e-01,6.112e-03
1.725e-01,6.969e-03
1.775e-01,7.894e-03
1.825e-01,8.900e-03
1.875e-01,9.999e-03
1.925e-01,1.120e-02
1.975e-01,1.253e-02
2.025e-01,1.397e-02
2.075e-01,1.555e-02
2.125e-01,1.726e-02
2.175e-01,1.912e-02
2.225e-01,2.112e-02
2.275e-01,2.328e-02
2.325e-01,2.561e-02
2.375e-01,2.811e-02
2.425e-01,3.080e-02
2.475e-01,3.370e-02
2.525e-01,3.684e-02
2.575e-01,4.023e-02
2.625e-01,4.390e-02
2.675e-01,4.786e-02
2.725e-01,5.215e-02
2.775e-01,5.679e-02
2.825e-01,6.179e-02
2.875e-01,6.718e-02
2.925e-01,7.299e-02
2.975e-01,7.923e-02
3.025e-01,8.593e-02
3.075e-01,9.311e-02
3.125e-01,1.008e-01
3.175e-01,1.090e-01
3.225e-01,1.178e-01
3.275e-01,1.272e-01
3.325e-01,1.373e-01
3.375e-01,1.480e-01
3.425e-01,1.593e-01
3.475e-01,1.715e-01
3.525e-01,1.843e-01
3.575e-01,1.980e-01
3.625e-01,2.125e-01
3.675e-01,2.278e-01
3.725e-01,2.440e-01
3.775e-01,2.611e-01
3.825e-01,2.791e-01
3.875e-01,2.981e-01
3.925e-01,3.180e-01
3.975e-01,3.389e-01
4.025e-01,3.608e-01
4.075e-01,3.837e-01
4.125e-01,4.076e-01
4.175e-01,4.325e-01
4.225e-01,4.585e-01
4.275e-01,4.855e-01
4.325e-01,5.135e-01
4.375e-01,5.425e-01
4.425e-01,5.726e-01
4.475e-01,6.038e-01
4.525e-01,6.359e-01
4.575e-01,6.691e-01
4.625e-01,7.033e-01
4.675e-01,7.385e-01
4.725e-01,7.747e-01
4.775e-01,8.118e-01
4.825e-01,8.500e-01
4.875e-01,8.890e-01
4.925e-01,9.289e-01
4.975e-01,9.698e-01
5.025e-01,1.011e+00
5.075e-01,1.054e+00
5.125e-01,1.097e+00
5.175e-01,1.141e+00
5.225e-01,1.186e+00
5.275e-01,1.231e+00
5.325e-01,1.277e+00
5.375e-01,1.324e+00
5.425e-01,1.371e+00
5.475e-01,1.418e+00
5.525e-01,1.466e+00
5.575e-01,1.514e+00
5.625e-01,1.562e+00
5.675e-01,1.610e+00
5.725e-01,1.659e+00
5.775e-01,1.707e+00
5.825e-01,1.756e+00
5.875e-01,1.804e+00
5.925e-01,1.852e+00
5.975e-01,1.900e+00
6.025e-01,1.947e+00
6.075e-01,1.994e+00
6.125e-01,2.040e+00
6.175e-01,2.085e+00
6.225e-01,2.130e+00
6.275e-01,2.174e+00
6.325e-01,2.217e+00
6.375e-01,2.259e+00
6.425e-01,2.300e+00
6.475e-01,2.339e+00
6.525e-01,2.377e+00
6.575e-01,2.414e+00
6.625e-01,2.450e+00
6.675e-01,2.483e+00
6.725e-01,2.515e+00
6.775e-01,2.546e+00
6.825e-01,2.574e+00
6.875e-01,2.601e+00
6.925e-01,2.626e+00
6.975e-01,2.648e+00
7.025e-01,2.669e+00
7.075e-01,2.687e+00
7.125e-01,2.703e+00
7.175e-01,2.716e+00
7.225e-01,2.728e+00
7.275e-01,2.736e+00
7.325e-01,2.743e+00
7.375e-01,2.746e+00
7.425e-01,2.747e+00
7.475e-01,2.746e+00
7.525e-01,2.741e+00
7.575e-01,2.734e+00
7.625e-01,2.724e+00
7.675e-01,2.711e+00
7.725e-01,2.696e+00
7.775e-01,2.677e+00
7.825e-01,2.656e+00
7.875e-01,2.632e+00
7.925e-01,2.605e+00
7.975e-01,2.575e+00
8.025e-01,2.542e+00
8.075e-01,2.506e+00
8.125e-01,2.467e+00
8.175e-01,2.426e+00
8.225e-01,2.381e+00
8.275e-01,2.334e+00
8.325e-01,2.284e+00
8.375e-01,2.231e+00
8.425e-01,2.176e+00
8.475e-01,2.118e+00
8.525e-01,2.057e+00
8.575e-01,1.994e+00
8.625e-01,1.929e+00
8.675e-01,1.861e+00
8.725e-01,1.792e+00
8.775e-01,1.720e+00
8.825e-01,1.646e+00
8.875e-01,1.571e+00
8.925e-01,1.494e+00
8.975e-01,1.416e+00
9.025e-01,1.336e+00
9.075e-01,1.255e+00
9.125e-01,1.174e+00
9.175e-01,1.092e+00
9.225e-01,1.009e+00
9.275e-01,9.268e-01
9.325e-01,8.446e-01
9.375e-01,7.629e-01
9.425e-01,6.821e-01
9.475e-01,6.026e-01
9.525e-01,5.248e-01
9.575e-01,4.492e-01
9.625e-01,3.763e-01
9.675e-01,3.066e-01
9.725e-01,2.408e-01
9.775e-01,1.798e-01
9.825e-01,1.244e-01
9.875e-01,7.580e-02
9.925e-01,3.575e-02
9.975e-01,7.220e-03


==> anc/03_results/strong_inf/beta_total_probability/0_27.csv <==
transmittance,probability_density
2.500e-03,7.857e-27
7.500e-03,8.910e-22
1.250e-02,2.034e-19
1.750e-02,8.757e-18
2.250e-02,9.234e-14
2.750e-02,2.055e-10
3.250e-02,4.837e-08
3.750e-02,2.275e-06
4.250e-02,3.181e-05
4.750e-02,1.721e-04
5.250e-02,4.330e-04
5.750e-02,5.794e-04
6.250e-02,4.556e-04
6.750e-02,2.277e-04
7.250e-02,7.807e-05
7.750e-02,2.551e-05
8.250e-02,2.965e-05
8.750e-02,7.638e-05
9.250e-02,1.773e-04
9.750e-02,3.446e-04
1.025e-01,5.710e-04
1.075e-01,8.242e-04
1.125e-01,1.059e-03
1.175e-01,1.238e-03
1.225e-01,1.344e-03
1.275e-01,1.382e-03
1.325e-01,1.370e-03
1.375e-01,1.329e-03
1.425e-01,1.284e-03
1.475e-01,1.263e-03
1.525e-01,1.296e-03
1.575e-01,1.410e-03
1.625e-01,1.629e-03
1.675e-01,1.965e-03
1.725e-01,2.425e-03
1.775e-01,3.005e-03
1.825e-01,3.695e-03
1.875e-01,4.486e-03
1.925e-01,5.364e-03
1.975e-01,6.321e-03
2.025e-01,7.347e-03
2.075e-01,8.438e-03
2.125e-01,9.592e-03
2.175e-01,1.081e-02
2.225e-01,1.210e-02
2.275e-01,1.346e-02
2.325e-01,1.490e-02
2.375e-01,1.645e-02
2.425e-01,1.810e-02
2.475e-01,1.987e-02
2.525e-01,2.179e-02
2.575e-01,2.385e-02
2.625e-01,2.608e-02
2.675e-01,2.849e-02
2.725e-01,3.109e-02
2.775e-01,3.391e-02
2.825e-01,3.696e-02
2.875e-01,4.025e-02
2.925e-01,4.381e-02
2.975e-01,4.765e-02
3.025e-01,5.180e-02
3.075e-01,5.627e-02
3.125e-01,6.108e-02
3.175e-01,6.626e-02
3.225e-01,7.180e-02
3.275e-01,7.774e-02
3.325e-01,8.409e-02
3.375e-01,9.085e-02
3.425e-01,9.805e-02
3.475e-01,1.057e-01
3.525e-01,1.138e-01
3.575e-01,1.224e-01
3.625e-01,1.316e-01
3.675e-01,1.412e-01
3.725e-01,1.514e-01
3.775e-01,1.623e-01
3.825e-01,1.738e-01
3.875e-01,1.859e-01
3.925e-01,1.988e-01
3.975e-01,2.124e-01
4.025e-01,2.268e-01
4.075e-01,2.420e-01
4.125e-01,2.581e-01
4.175e-01,2.752e-01
4.225e-01,2.932e-01
4.275e-01,3.122e-01
4.325e-01,3.322e-01
4.375e-01,3.533e-01
4.425e-01,3.754e-01
4.475e-01,3.987e-01
4.525e-01,4.232e-01
4.575e-01,4.488e-01
4.625e-01,4.756e-01
4.675e-01,5.037e-01
4.725e-01,5.330e-01
4.775e-01,5.635e-01
4.825e-01,5.954e-01
4.875e-01,6.285e-01
4.925e-01,6.629e-01
4.975e-01,6.986e-01
5.025e-01,7.355e-01
5.075e-01,7.738e-01
5.125e-01,8.134e-01
5.175e-01,8.542e-01
5.225e-01,8.963e-01
5.275e-01,9.396e-01
5.325e-01,9.841e-01
5.375e-01,1.030e+00
5.425e-01,1.077e+00
5.475e-01,1.125e+00
5.525e-01,1.174e+00
5.575e-01,1.224e+00
5.625e-01,1.274e+00
5.675e-01,1.326e+00
5.725e-01,1.379e+00
5.775e-01,1.432e+00
5.825e-01,1.486e+00
5.875e-01,1.541e+00
5.925e-01,1.596e+00
5.975e-01,1.652e+00
6.025e-01,1.707e+00
6.075e-01,1.763e+00
6.125e-01,1.820e+00
6.175e-01,1.876e+00
6.225e-01,1.932e+00
6.275e-01,1.988e+00
6.325e-01,2.044e+00
6.375e-01,2.099e+00
6.425e-01,2.154e+00
6.475e-01,2.208e+00
6.525e-01,2.261e+00
6.575e-01,2.313e+00
6.625e-01,2.365e+00
6.675e-01,2.415e+00
6.725e-01,2.464e+00
6.775e-01,2.512e+00
6.825e-01,2.558e+00
6.875e-01,2.603e+00
6.925e-01,2.645e+00
6.975e-01,2.686e+00
7.025e-01,2.725e+00
7.075e-01,2.762e+00
7.125e-01,2.796e+00
7.175e-01,2.828e+00
7.225e-01,2.858e+00
7.275e-01,2.885e+00
7.325e-01,2.909e+00
7.375e-01,2.930e+00
7.425e-01,2.948e+00
7.475e-01,2.963e+00
7.525e-01,2.975e+00
7.575e-01,2.984e+00
7.625e-01,2.989e+00
7.675e-01,2.991e+00
7.725e-01,2.990e+00
7.775e-01,2.984e+00
7.825e-01,2.975e+00
7.875e-01,2.962e+00
7.925e-01,2.946e+00
7.975e-01,2.925e+00
8.025e-01,2.901e+00
8.075e-01,2.872e+00
8.125e-01,2.840e+00
8.175e-01,2.803e+00
8.225e-01,2.763e+00
8.275e-01,2.718e+00
8.325e-01,2.670e+00
8.375e-01,2.617e+00
8.425e-01,2.561e+00
8.475e-01,2.501e+00
8.525e-01,2.437e+00
8.575e-01,2.369e+00
8.625e-01,2.297e+00
8.675e-01,2.222e+00
8.725e-01,2.144e+00
8.775e-01,2.062e+00
8.825e-01,1.978e+00
8.875e-01,1.890e+00
8.925e-01,1.800e+00
8.975e-01,1.707e+00
9.025e-01,1.612e+00
9.075e-01,1.516e+00
9.125e-01,1.417e+00
9.175e-01,1.318e+00
9.225e-01,1.217e+00
9.275e-01,1.116e+00
9.325e-01,1.015e+00
9.375e-01,9.144e-01
9.425e-01,8.148e-01
9.475e-01,7.167e-01
9.525e-01,6.207e-01
9.575e-01,5.276e-01
9.625e-01,4.382e-01
9.675e-01,3.532e-01
9.725e-01,2.737e-01
9.775e-01,2.008e-01
9.825e-01,1.357e-01
9.875e-01,7.993e-02
9.925e-01,3.571e-02
9.975e-01,6.381e-03


==> anc/03_results/strong_inf/beta_total_probability/0_28.csv <==
transmittance,probability_density
2.500e-03,6.787e-33
7.500e-03,1.111e-26
1.250e-02,8.758e-24
1.750e-02,7.141e-22
2.250e-02,1.920e-20
2.750e-02,2.667e-19
3.250e-02,2.390e-18
3.750e-02,1.567e-17
4.250e-02,8.137e-17
4.750e-02,3.993e-16
5.250e-02,9.244e-15
5.750e-02,6.178e-13
6.250e-02,2.516e-11
6.750e-02,6.009e-10
7.250e-02,9.029e-09
7.750e-02,9.064e-08
8.250e-02,6.387e-07
8.750e-02,3.293e-06
9.250e-02,1.286e-05
9.750e-02,3.925e-05
1.025e-01,9.618e-05
1.075e-01,1.942e-04
1.125e-01,3.317e-04
1.175e-01,4.927e-04
1.225e-01,6.570e-04
1.275e-01,8.153e-04
1.325e-01,9.776e-04
1.375e-01,1.167e-03
1.425e-01,1.408e-03
1.475e-01,1.712e-03
1.525e-01,2.077e-03
1.575e-01,2.489e-03
1.625e-01,2.928e-03
1.675e-01,3.371e-03
1.725e-01,3.800e-03
1.775e-01,4.205e-03
1.825e-01,4.586e-03
1.875e-01,4.955e-03
1.925e-01,5.333e-03
1.975e-01,5.748e-03
2.025e-01,6.227e-03
2.075e-01,6.792e-03
2.125e-01,7.454e-03
2.175e-01,8.218e-03
2.225e-01,9.079e-03
2.275e-01,1.002e-02
2.325e-01,1.103e-02
2.375e-01,1.210e-02
2.425e-01,1.320e-02
2.475e-01,1.434e-02
2.525e-01,1.551e-02
2.575e-01,1.673e-02
2.625e-01,1.801e-02
2.675e-01,1.939e-02
2.725e-01,2.088e-02
2.775e-01,2.253e-02
2.825e-01,2.435e-02
2.875e-01,2.639e-02
2.925e-01,2.866e-02
2.975e-01,3.120e-02
3.025e-01,3.400e-02
3.075e-01,3.708e-02
3.125e-01,4.045e-02
3.175e-01,4.409e-02
3.225e-01,4.802e-02
3.275e-01,5.222e-02
3.325e-01,5.669e-02
3.375e-01,6.143e-02
3.425e-01,6.643e-02
3.475e-01,7.170e-02
3.525e-01,7.725e-02
3.575e-01,8.308e-02
3.625e-01,8.922e-02
3.675e-01,9.568e-02
3.725e-01,1.025e-01
3.775e-01,1.097e-01
3.825e-01,1.173e-01
3.875e-01,1.253e-01
3.925e-01,1.338e-01
3.975e-01,1.428e-01
4.025e-01,1.523e-01
4.075e-01,1.625e-01
4.125e-01,1.732e-01
4.175e-01,1.846e-01
4.225e-01,1.967e-01
4.275e-01,2.095e-01
4.325e-01,2.231e-01
4.375e-01,2.376e-01
4.425e-01,2.528e-01
4.475e-01,2.690e-01
4.525e-01,2.861e-01
4.575e-01,3.041e-01
4.625e-01,3.232e-01
4.675e-01,3.434e-01
4.725e-01,3.646e-01
4.775e-01,3.869e-01
4.825e-01,4.105e-01
4.875e-01,4.352e-01
4.925e-01,4.612e-01
4.975e-01,4.885e-01
5.025e-01,5.172e-01
5.075e-01,5.471e-01
5.125e-01,5.785e-01
5.175e-01,6.113e-01
5.225e-01,6.456e-01
5.275e-01,6.814e-01
5.325e-01,7.186e-01
5.375e-01,7.574e-01
5.425e-01,7.977e-01
5.475e-01,8.395e-01
5.525e-01,8.829e-01
5.575e-01,9.278e-01
5.625e-01,9.743e-01
5.675e-01,1.022e+00
5.725e-01,1.072e+00
5.775e-01,1.123e+00
5.825e-01,1.175e+00
5.875e-01,1.229e+00
5.925e-01,1.284e+00
5.975e-01,1.341e+00
6.025e-01,1.399e+00
6.075e-01,1.458e+00
6.125e-01,1.518e+00
6.175e-01,1.579e+00
6.225e-01,1.641e+00
6.275e-01,1.704e+00
6.325e-01,1.768e+00
6.375e-01,1.832e+00
6.425e-01,1.897e+00
6.475e-01,1.962e+00
6.525e-01,2.028e+00
6.575e-01,2.094e+00
6.625e-01,2.159e+00
6.675e-01,2.225e+00
6.725e-01,2.290e+00
6.775e-01,2.355e+00
6.825e-01,2.419e+00
6.875e-01,2.482e+00
6.925e-01,2.544e+00
6.975e-01,2.605e+00
7.025e-01,2.665e+00
7.075e-01,2.723e+00
7.125e-01,2.779e+00
7.175e-01,2.833e+00
7.225e-01,2.885e+00
7.275e-01,2.935e+00
7.325e-01,2.982e+00
7.375e-01,3.027e+00
7.425e-01,3.068e+00
7.475e-01,3.106e+00
7.525e-01,3.141e+00
7.575e-01,3.172e+00
7.625e-01,3.200e+00
7.675e-01,3.223e+00
7.725e-01,3.243e+00
7.775e-01,3.258e+00
7.825e-01,3.269e+00
7.875e-01,3.275e+00
7.925e-01,3.276e+00
7.975e-01,3.272e+00
8.025e-01,3.263e+00
8.075e-01,3.249e+00
8.125e-01,3.230e+00
8.175e-01,3.205e+00
8.225e-01,3.174e+00
8.275e-01,3.138e+00
8.325e-01,3.096e+00
8.375e-01,3.049e+00
8.425e-01,2.996e+00
8.475e-01,2.937e+00
8.525e-01,2.872e+00
8.575e-01,2.802e+00
8.625e-01,2.726e+00
8.675e-01,2.645e+00
8.725e-01,2.559e+00
8.775e-01,2.467e+00
8.825e-01,2.370e+00
8.875e-01,2.269e+00
8.925e-01,2.164e+00
8.975e-01,2.054e+00
9.025e-01,1.940e+00
9.075e-01,1.823e+00
9.125e-01,1.704e+00
9.175e-01,1.582e+00
9.225e-01,1.458e+00
9.275e-01,1.333e+00
9.325e-01,1.208e+00
9.375e-01,1.083e+00
9.425e-01,9.589e-01
9.475e-01,8.372e-01
9.525e-01,7.184e-01
9.575e-01,6.038e-01
9.625e-01,4.945e-01
9.675e-01,3.918e-01
9.725e-01,2.971e-01
9.775e-01,2.119e-01
9.825e-01,1.379e-01
9.875e-01,7.704e-02
9.925e-01,3.160e-02
9.975e-01,4.653e-03


==> anc/03_results/strong_inf/beta_total_probability/0_29.csv <==
transmittance,probability_density
2.500e-03,2.909e-41
7.500e-03,1.921e-33
1.250e-02,8.437e-30
1.750e-02,2.130e-27
2.250e-02,1.332e-25
2.750e-02,3.627e-24
3.250e-02,5.689e-23
3.750e-02,6.023e-22
4.250e-02,4.749e-21
4.750e-02,2.978e-20
5.250e-02,1.555e-19
5.750e-02,7.103e-19
6.250e-02,5.939e-18
6.750e-02,4.432e-16
7.250e-02,3.209e-14
7.750e-02,1.388e-12
8.250e-02,3.751e-11
8.750e-02,6.676e-10
9.250e-02,8.177e-09
9.750e-02,7.155e-08
1.025e-01,4.618e-07
1.075e-01,2.260e-06
1.125e-01,8.594e-06
1.175e-01,2.596e-05
1.225e-01,6.362e-05
1.275e-01,1.291e-04
1.325e-01,2.218e-04
1.375e-01,3.309e-04
1.425e-01,4.406e-04
1.475e-01,5.400e-04
1.525e-01,6.263e-04
1.575e-01,7.022e-04
1.625e-01,7.720e-04
1.675e-01,8.426e-04
1.725e-01,9.264e-04
1.775e-01,1.040e-03
1.825e-01,1.197e-03
1.875e-01,1.400e-03
1.925e-01,1.641e-03
1.975e-01,1.910e-03
2.025e-01,2.200e-03
2.075e-01,2.518e-03
2.125e-01,2.882e-03
2.175e-01,3.315e-03
2.225e-01,3.833e-03
2.275e-01,4.445e-03
2.325e-01,5.147e-03
2.375e-01,5.925e-03
2.425e-01,6.765e-03
2.475e-01,7.655e-03
2.525e-01,8.587e-03
2.575e-01,9.561e-03
2.625e-01,1.059e-02
2.675e-01,1.167e-02
2.725e-01,1.282e-02
2.775e-01,1.407e-02
2.825e-01,1.542e-02
2.875e-01,1.688e-02
2.925e-01,1.847e-02
2.975e-01,2.019e-02
3.025e-01,2.205e-02
3.075e-01,2.404e-02
3.125e-01,2.618e-02
3.175e-01,2.845e-02
3.225e-01,3.088e-02
3.275e-01,3.346e-02
3.325e-01,3.621e-02
3.375e-01,3.915e-02
3.425e-01,4.231e-02
3.475e-01,4.571e-02
3.525e-01,4.938e-02
3.575e-01,5.333e-02
3.625e-01,5.760e-02
3.675e-01,6.220e-02
3.725e-01,6.714e-02
3.775e-01,7.245e-02
3.825e-01,7.811e-02
3.875e-01,8.416e-02
3.925e-01,9.057e-02
3.975e-01,9.736e-02
4.025e-01,1.045e-01
4.075e-01,1.121e-01
4.125e-01,1.200e-01
4.175e-01,1.284e-01
4.225e-01,1.371e-01
4.275e-01,1.463e-01
4.325e-01,1.560e-01
4.375e-01,1.662e-01
4.425e-01,1.769e-01
4.475e-01,1.883e-01
4.525e-01,2.002e-01
4.575e-01,2.129e-01
4.625e-01,2.263e-01
4.675e-01,2.404e-01
4.725e-01,2.554e-01
4.775e-01,2.713e-01
4.825e-01,2.881e-01
4.875e-01,3.059e-01
4.925e-01,3.247e-01
4.975e-01,3.446e-01
5.025e-01,3.656e-01
5.075e-01,3.878e-01
5.125e-01,4.112e-01
5.175e-01,4.359e-01
5.225e-01,4.620e-01
5.275e-01,4.894e-01
5.325e-01,5.182e-01
5.375e-01,5.486e-01
5.425e-01,5.805e-01
5.475e-01,6.140e-01
5.525e-01,6.491e-01
5.575e-01,6.860e-01
5.625e-01,7.245e-01
5.675e-01,7.649e-01
5.725e-01,8.071e-01
5.775e-01,8.511e-01
5.825e-01,8.969e-01
5.875e-01,9.447e-01
5.925e-01,9.943e-01
5.975e-01,1.046e+00
6.025e-01,1.099e+00
6.075e-01,1.154e+00
6.125e-01,1.212e+00
6.175e-01,1.271e+00
6.225e-01,1.331e+00
6.275e-01,1.394e+00
6.325e-01,1.458e+00
6.375e-01,1.524e+00
6.425e-01,1.592e+00
6.475e-01,1.661e+00
6.525e-01,1.731e+00
6.575e-01,1.803e+00
6.625e-01,1.876e+00
6.675e-01,1.950e+00
6.725e-01,2.025e+00
6.775e-01,2.101e+00
6.825e-01,2.177e+00
6.875e-01,2.254e+00
6.925e-01,2.331e+00
6.975e-01,2.409e+00
7.025e-01,2.486e+00
7.075e-01,2.563e+00
7.125e-01,2.639e+00
7.175e-01,2.714e+00
7.225e-01,2.788e+00
7.275e-01,2.861e+00
7.325e-01,2.933e+00
7.375e-01,3.002e+00
7.425e-01,3.070e+00
7.475e-01,3.134e+00
7.525e-01,3.197e+00
7.575e-01,3.256e+00
7.625e-01,3.311e+00
7.675e-01,3.363e+00
7.725e-01,3.411e+00
7.775e-01,3.455e+00
7.825e-01,3.494e+00
7.875e-01,3.528e+00
7.925e-01,3.556e+00
7.975e-01,3.579e+00
8.025e-01,3.596e+00
8.075e-01,3.606e+00
8.125e-01,3.610e+00
8.175e-01,3.606e+00
8.225e-01,3.595e+00
8.275e-01,3.577e+00
8.325e-01,3.551e+00
8.375e-01,3.517e+00
8.425e-01,3.475e+00
8.475e-01,3.424e+00
8.525e-01,3.365e+00
8.575e-01,3.298e+00
8.625e-01,3.222e+00
8.675e-01,3.137e+00
8.725e-01,3.044e+00
8.775e-01,2.943e+00
8.825e-01,2.835e+00
8.875e-01,2.718e+00
8.925e-01,2.594e+00
8.975e-01,2.464e+00
9.025e-01,2.327e+00
9.075e-01,2.184e+00
9.125e-01,2.037e+00
9.175e-01,1.885e+00
9.225e-01,1.731e+00
9.275e-01,1.574e+00
9.325e-01,1.417e+00
9.375e-01,1.260e+00
9.425e-01,1.105e+00
9.475e-01,9.525e-01
9.525e-01,8.053e-01
9.575e-01,6.647e-01
9.625e-01,5.325e-01
9.675e-01,4.106e-01
9.725e-01,3.009e-01
9.775e-01,2.054e-01
9.825e-01,1.262e-01
9.875e-01,6.494e-02
9.925e-01,2.336e-02
9.975e-01,2.559e-03


==> anc/03_results/strong_inf/beta_total_probability/0_3.csv <==
transmittance,probability_density
1.669e-03,3.001e-01
5.006e-03,8.694e-01
8.344e-03,1.391e+00
1.168e-02,1.862e+00
1.502e-02,2.285e+00
1.836e-02,2.662e+00
2.169e-02,2.998e+00
2.503e-02,3.295e+00
2.837e-02,3.558e+00
3.171e-02,3.789e+00
3.504e-02,3.990e+00
3.838e-02,4.165e+00
4.172e-02,4.315e+00
4.505e-02,4.444e+00
4.839e-02,4.552e+00
5.173e-02,4.642e+00
5.507e-02,4.715e+00
5.840e-02,4.772e+00
6.174e-02,4.816e+00
6.508e-02,4.846e+00
6.842e-02,4.866e+00
7.175e-02,4.874e+00
7.509e-02,4.873e+00
7.843e-02,4.863e+00
8.177e-02,4.845e+00
8.510e-02,4.820e+00
8.844e-02,4.789e+00
9.178e-02,4.751e+00
9.512e-02,4.709e+00
9.845e-02,4.661e+00
1.018e-01,4.610e+00
1.051e-01,4.554e+00
1.085e-01,4.495e+00
1.118e-01,4.434e+00
1.151e-01,4.369e+00
1.185e-01,4.302e+00
1.218e-01,4.234e+00
1.252e-01,4.163e+00
1.285e-01,4.091e+00
1.318e-01,4.018e+00
1.352e-01,3.944e+00
1.385e-01,3.869e+00
1.418e-01,3.794e+00
1.452e-01,3.718e+00
1.485e-01,3.642e+00
1.519e-01,3.566e+00
1.552e-01,3.490e+00
1.585e-01,3.414e+00
1.619e-01,3.338e+00
1.652e-01,3.262e+00
1.685e-01,3.187e+00
1.719e-01,3.113e+00
1.752e-01,3.039e+00
1.786e-01,2.966e+00
1.819e-01,2.894e+00
1.852e-01,2.822e+00
1.886e-01,2.751e+00
1.919e-01,2.681e+00
1.952e-01,2.613e+00
1.986e-01,2.545e+00
2.019e-01,2.478e+00
2.053e-01,2.412e+00
2.086e-01,2.347e+00
2.119e-01,2.284e+00
2.153e-01,2.221e+00
2.186e-01,2.159e+00
2.219e-01,2.099e+00
2.253e-01,2.040e+00
2.286e-01,1.982e+00
2.319e-01,1.925e+00
2.353e-01,1.869e+00
2.386e-01,1.815e+00
2.420e-01,1.761e+00
2.453e-01,1.709e+00
2.486e-01,1.658e+00
2.520e-01,1.608e+00
2.553e-01,1.559e+00
2.586e-01,1.511e+00
2.620e-01,1.464e+00
2.653e-01,1.419e+00
2.687e-01,1.374e+00
2.720e-01,1.331e+00
2.753e-01,1.288e+00
2.787e-01,1.247e+00
2.820e-01,1.207e+00
2.853e-01,1.168e+00
2.887e-01,1.130e+00
2.920e-01,1.092e+00
2.954e-01,1.056e+00
2.987e-01,1.021e+00
3.020e-01,9.866e-01
3.054e-01,9.532e-01
3.087e-01,9.207e-01
3.120e-01,8.892e-01
3.154e-01,8.585e-01
3.187e-01,8.287e-01
3.221e-01,7.997e-01
3.254e-01,7.716e-01
3.287e-01,7.443e-01
3.321e-01,7.178e-01
3.354e-01,6.921e-01
3.387e-01,6.671e-01
3.421e-01,6.429e-01
3.454e-01,6.194e-01
3.488e-01,5.967e-01
3.521e-01,5.746e-01
3.554e-01,5.533e-01
3.588e-01,5.326e-01
3.621e-01,5.125e-01
3.654e-01,4.931e-01
3.688e-01,4.743e-01
3.721e-01,4.561e-01
3.755e-01,4.385e-01
3.788e-01,4.215e-01
3.821e-01,4.050e-01
3.855e-01,3.891e-01
3.888e-01,3.737e-01
3.921e-01,3.588e-01
3.955e-01,3.444e-01
3.988e-01,3.306e-01
4.022e-01,3.172e-01
4.055e-01,3.042e-01
4.088e-01,2.917e-01
4.122e-01,2.797e-01
4.155e-01,2.681e-01
4.188e-01,2.569e-01
4.222e-01,2.461e-01
4.255e-01,2.356e-01
4.289e-01,2.256e-01
4.322e-01,2.159e-01
4.355e-01,2.066e-01
4.389e-01,1.977e-01
4.422e-01,1.890e-01
4.455e-01,1.807e-01
4.489e-01,1.727e-01
4.522e-01,1.650e-01
4.556e-01,1.576e-01
4.589e-01,1.505e-01
4.622e-01,1.437e-01
4.656e-01,1.371e-01
4.689e-01,1.308e-01
4.722e-01,1.248e-01
4.756e-01,1.190e-01
4.789e-01,1.134e-01
4.823e-01,1.081e-01
4.856e-01,1.029e-01
4.889e-01,9.800e-02
4.923e-01,9.328e-02
4.956e-01,8.877e-02
4.989e-01,8.444e-02
5.023e-01,8.029e-02
5.056e-01,7.632e-02
5.090e-01,7.252e-02
5.123e-01,6.889e-02
5.156e-01,6.541e-02
5.190e-01,6.209e-02
5.223e-01,5.891e-02
5.256e-01,5.587e-02
5.290e-01,5.297e-02
5.323e-01,5.021e-02
5.357e-01,4.756e-02
5.390e-01,4.504e-02
5.423e-01,4.264e-02
5.457e-01,4.034e-02
5.490e-01,3.816e-02
5.523e-01,3.608e-02
5.557e-01,3.409e-02
5.590e-01,3.220e-02
5.624e-01,3.041e-02
5.657e-01,2.870e-02
5.690e-01,2.707e-02
5.724e-01,2.553e-02
5.757e-01,2.406e-02
5.790e-01,2.266e-02
5.824e-01,2.134e-02
5.857e-01,2.008e-02
5.891e-01,1.889e-02
5.924e-01,1.776e-02
5.957e-01,1.669e-02
5.991e-01,1.567e-02
6.024e-01,1.471e-02
6.057e-01,1.380e-02
6.091e-01,1.294e-02
6.124e-01,1.213e-02
6.158e-01,1.136e-02
6.191e-01,1.064e-02
6.224e-01,9.951e-03
6.258e-01,9.305e-03
6.291e-01,8.695e-03
6.324e-01,8.120e-03
6.358e-01,7.578e-03
6.391e-01,7.068e-03
6.424e-01,6.588e-03
6.458e-01,6.137e-03
6.491e-01,5.713e-03
6.525e-01,5.314e-03
6.558e-01,4.940e-03
6.591e-01,4.588e-03
6.625e-01,4.259e-03
6.658e-01,3.951e-03


==> anc/03_results/strong_inf/beta_total_probability/0_31.csv <==
transmittance,probability_density
2.500e-03,7.167e-71
7.500e-03,2.423e-57
1.250e-02,4.784e-51
1.750e-02,6.734e-47
2.250e-02,8.463e-44
2.750e-02,2.528e-41
3.250e-02,2.907e-39
3.750e-02,1.694e-37
4.250e-02,5.931e-36
4.750e-02,1.398e-34
5.250e-02,2.400e-33
5.750e-02,3.282e-32
6.250e-02,5.795e-29
6.750e-02,7.690e-25
7.250e-02,2.930e-21
7.750e-02,3.746e-18
8.250e-02,1.832e-15
8.750e-02,3.816e-13
9.250e-02,3.706e-11
9.750e-02,1.809e-09
1.025e-01,4.734e-08
1.075e-01,7.013e-07
1.125e-01,6.168e-06
1.175e-01,3.355e-05
1.225e-01,1.170e-04
1.275e-01,2.699e-04
1.325e-01,4.242e-04
1.375e-01,4.678e-04
1.425e-01,3.803e-04
1.475e-01,2.643e-04
1.525e-01,2.261e-04
1.575e-01,2.814e-04
1.625e-01,3.714e-04
1.675e-01,4.323e-04
1.725e-01,4.521e-04
1.775e-01,4.751e-04
1.825e-01,5.606e-04
1.875e-01,7.420e-04
1.925e-01,1.018e-03
1.975e-01,1.359e-03
2.025e-01,1.716e-03
2.075e-01,2.028e-03
2.125e-01,2.253e-03
2.175e-01,2.394e-03
2.225e-01,2.504e-03
2.275e-01,2.653e-03
2.325e-01,2.884e-03
2.375e-01,3.189e-03
2.425e-01,3.529e-03
2.475e-01,3.867e-03
2.525e-01,4.201e-03
2.575e-01,4.569e-03
2.625e-01,5.022e-03
2.675e-01,5.593e-03
2.725e-01,6.272e-03
2.775e-01,7.008e-03
2.825e-01,7.724e-03
2.875e-01,8.356e-03
2.925e-01,8.867e-03
2.975e-01,9.269e-03
3.025e-01,9.612e-03
3.075e-01,9.973e-03
3.125e-01,1.044e-02
3.175e-01,1.108e-02
3.225e-01,1.196e-02
3.275e-01,1.309e-02
3.325e-01,1.448e-02
3.375e-01,1.608e-02
3.425e-01,1.786e-02
3.475e-01,1.976e-02
3.525e-01,2.174e-02
3.575e-01,2.374e-02
3.625e-01,2.573e-02
3.675e-01,2.771e-02
3.725e-01,2.968e-02
3.775e-01,3.166e-02
3.825e-01,3.370e-02
3.875e-01,3.584e-02
3.925e-01,3.816e-02
3.975e-01,4.073e-02
4.025e-01,4.362e-02
4.075e-01,4.687e-02
4.125e-01,5.054e-02
4.175e-01,5.464e-02
4.225e-01,5.918e-02
4.275e-01,6.416e-02
4.325e-01,6.954e-02
4.375e-01,7.531e-02
4.425e-01,8.145e-02
4.475e-01,8.793e-02
4.525e-01,9.473e-02
4.575e-01,1.019e-01
4.625e-01,1.093e-01
4.675e-01,1.171e-01
4.725e-01,1.252e-01
4.775e-01,1.336e-01
4.825e-01,1.425e-01
4.875e-01,1.517e-01
4.925e-01,1.614e-01
4.975e-01,1.716e-01
5.025e-01,1.822e-01
5.075e-01,1.934e-01
5.125e-01,2.053e-01
5.175e-01,2.178e-01
5.225e-01,2.311e-01
5.275e-01,2.452e-01
5.325e-01,2.601e-01
5.375e-01,2.760e-01
5.425e-01,2.929e-01
5.475e-01,3.109e-01
5.525e-01,3.299e-01
5.575e-01,3.502e-01
5.625e-01,3.716e-01
5.675e-01,3.942e-01
5.725e-01,4.182e-01
5.775e-01,4.435e-01
5.825e-01,4.701e-01
5.875e-01,4.982e-01
5.925e-01,5.277e-01
5.975e-01,5.588e-01
6.025e-01,5.915e-01
6.075e-01,6.260e-01
6.125e-01,6.622e-01
6.175e-01,7.005e-01
6.225e-01,7.407e-01
6.275e-01,7.833e-01
6.325e-01,8.281e-01
6.375e-01,8.756e-01
6.425e-01,9.257e-01
6.475e-01,9.786e-01
6.525e-01,1.035e+00
6.575e-01,1.094e+00
6.625e-01,1.156e+00
6.675e-01,1.222e+00
6.725e-01,1.292e+00
6.775e-01,1.365e+00
6.825e-01,1.442e+00
6.875e-01,1.523e+00
6.925e-01,1.607e+00
6.975e-01,1.696e+00
7.025e-01,1.788e+00
7.075e-01,1.884e+00
7.125e-01,1.984e+00
7.175e-01,2.087e+00
7.225e-01,2.194e+00
7.275e-01,2.305e+00
7.325e-01,2.418e+00
7.375e-01,2.534e+00
7.425e-01,2.653e+00
7.475e-01,2.774e+00
7.525e-01,2.896e+00
7.575e-01,3.020e+00
7.625e-01,3.145e+00
7.675e-01,3.269e+00
7.725e-01,3.394e+00
7.775e-01,3.517e+00
7.825e-01,3.638e+00
7.875e-01,3.757e+00
7.925e-01,3.872e+00
7.975e-01,3.982e+00
8.025e-01,4.087e+00
8.075e-01,4.186e+00
8.125e-01,4.277e+00
8.175e-01,4.359e+00
8.225e-01,4.432e+00
8.275e-01,4.493e+00
8.325e-01,4.542e+00
8.375e-01,4.577e+00
8.425e-01,4.598e+00
8.475e-01,4.603e+00
8.525e-01,4.592e+00
8.575e-01,4.562e+00
8.625e-01,4.514e+00
8.675e-01,4.446e+00
8.725e-01,4.359e+00
8.775e-01,4.251e+00
8.825e-01,4.122e+00
8.875e-01,3.974e+00
8.925e-01,3.805e+00
8.975e-01,3.618e+00
9.025e-01,3.412e+00
9.075e-01,3.191e+00
9.125e-01,2.955e+00
9.175e-01,2.707e+00
9.225e-01,2.450e+00
9.275e-01,2.188e+00
9.325e-01,1.923e+00
9.375e-01,1.661e+00
9.425e-01,1.405e+00
9.475e-01,1.159e+00
9.525e-01,9.292e-01
9.575e-01,7.186e-01
9.625e-01,5.315e-01
9.675e-01,3.712e-01
9.725e-01,2.403e-01
9.775e-01,1.399e-01
9.825e-01,6.943e-02
9.875e-01,2.640e-02
9.925e-01,5.837e-03
9.975e-01,2.114e-04


==> anc/03_results/strong_inf/beta_total_probability/0_32.csv <==
transmittance,probability_density
2.500e-03,2.109e-99
7.500e-03,2.293e-80
1.250e-02,1.641e-71
1.750e-02,1.117e-65
2.250e-02,2.540e-61
2.750e-02,7.648e-58
3.250e-02,6.015e-55
3.750e-02,1.818e-52
4.250e-02,2.683e-50
4.750e-02,2.269e-48
5.250e-02,1.229e-46
5.750e-02,4.628e-45
6.250e-02,1.287e-43
6.750e-02,2.767e-42
7.250e-02,4.776e-41
7.750e-02,6.812e-40
8.250e-02,8.225e-39
8.750e-02,8.571e-38
9.250e-02,7.837e-37
9.750e-02,6.431e-36
1.025e-01,4.073e-34
1.075e-01,1.082e-30
1.125e-01,1.613e-27
1.175e-01,1.266e-24
1.225e-01,5.502e-22
1.275e-01,1.383e-19
1.325e-01,2.090e-17
1.375e-01,1.966e-15
1.425e-01,1.188e-13
1.475e-01,4.735e-12
1.525e-01,1.277e-10
1.575e-01,2.382e-09
1.625e-01,3.138e-08
1.675e-01,2.972e-07
1.725e-01,2.058e-06
1.775e-01,1.058e-05
1.825e-01,4.099e-05
1.875e-01,1.212e-04
1.925e-01,2.773e-04
1.975e-01,4.985e-04
2.025e-01,7.174e-04
2.075e-01,8.522e-04
2.125e-01,8.811e-04
2.175e-01,8.644e-04
2.225e-01,8.864e-04
2.275e-01,9.870e-04
2.325e-01,1.150e-03
2.375e-01,1.335e-03
2.425e-01,1.514e-03
2.475e-01,1.678e-03
2.525e-01,1.834e-03
2.575e-01,1.982e-03
2.625e-01,2.118e-03
2.675e-01,2.249e-03
2.725e-01,2.410e-03
2.775e-01,2.662e-03
2.825e-01,3.065e-03
2.875e-01,3.649e-03
2.925e-01,4.406e-03
2.975e-01,5.297e-03
3.025e-01,6.270e-03
3.075e-01,7.277e-03
3.125e-01,8.277e-03
3.175e-01,9.236e-03
3.225e-01,1.013e-02
3.275e-01,1.095e-02
3.325e-01,1.169e-02
3.375e-01,1.239e-02
3.425e-01,1.309e-02
3.475e-01,1.385e-02
3.525e-01,1.473e-02
3.575e-01,1.582e-02
3.625e-01,1.715e-02
3.675e-01,1.874e-02
3.725e-01,2.056e-02
3.775e-01,2.256e-02
3.825e-01,2.465e-02
3.875e-01,2.677e-02
3.925e-01,2.886e-02
3.975e-01,3.091e-02
4.025e-01,3.294e-02
4.075e-01,3.496e-02
4.125e-01,3.703e-02
4.175e-01,3.919e-02
4.225e-01,4.151e-02
4.275e-01,4.403e-02
4.325e-01,4.682e-02
4.375e-01,4.991e-02
4.425e-01,5.337e-02
4.475e-01,5.722e-02
4.525e-01,6.149e-02
4.575e-01,6.616e-02
4.625e-01,7.124e-02
4.675e-01,7.671e-02
4.725e-01,8.256e-02
4.775e-01,8.879e-02
4.825e-01,9.542e-02
4.875e-01,1.025e-01
4.925e-01,1.100e-01
4.975e-01,1.180e-01
5.025e-01,1.266e-01
5.075e-01,1.357e-01
5.125e-01,1.454e-01
5.175e-01,1.557e-01
5.225e-01,1.665e-01
5.275e-01,1.779e-01
5.325e-01,1.899e-01
5.375e-01,2.025e-01
5.425e-01,2.157e-01
5.475e-01,2.296e-01
5.525e-01,2.442e-01
5.575e-01,2.596e-01
5.625e-01,2.759e-01
5.675e-01,2.933e-01
5.725e-01,3.117e-01
5.775e-01,3.312e-01
5.825e-01,3.519e-01
5.875e-01,3.739e-01
5.925e-01,3.971e-01
5.975e-01,4.216e-01
6.025e-01,4.474e-01
6.075e-01,4.745e-01
6.125e-01,5.030e-01
6.175e-01,5.330e-01
6.225e-01,5.645e-01
6.275e-01,5.976e-01
6.325e-01,6.325e-01
6.375e-01,6.693e-01
6.425e-01,7.082e-01
6.475e-01,7.493e-01
6.525e-01,7.928e-01
6.575e-01,8.390e-01
6.625e-01,8.879e-01
6.675e-01,9.397e-01
6.725e-01,9.948e-01
6.775e-01,1.053e+00
6.825e-01,1.115e+00
6.875e-01,1.181e+00
6.925e-01,1.251e+00
6.975e-01,1.324e+00
7.025e-01,1.403e+00
7.075e-01,1.486e+00
7.125e-01,1.574e+00
7.175e-01,1.667e+00
7.225e-01,1.765e+00
7.275e-01,1.869e+00
7.325e-01,1.978e+00
7.375e-01,2.093e+00
7.425e-01,2.213e+00
7.475e-01,2.340e+00
7.525e-01,2.472e+00
7.575e-01,2.609e+00
7.625e-01,2.753e+00
7.675e-01,2.901e+00
7.725e-01,3.053e+00
7.775e-01,3.210e+00
7.825e-01,3.371e+00
7.875e-01,3.534e+00
7.925e-01,3.700e+00
7.975e-01,3.866e+00
8.025e-01,4.031e+00
8.075e-01,4.195e+00
8.125e-01,4.355e+00
8.175e-01,4.511e+00
8.225e-01,4.659e+00
8.275e-01,4.797e+00
8.325e-01,4.925e+00
8.375e-01,5.038e+00
8.425e-01,5.135e+00
8.475e-01,5.213e+00
8.525e-01,5.269e+00
8.575e-01,5.301e+00
8.625e-01,5.307e+00
8.675e-01,5.283e+00
8.725e-01,5.229e+00
8.775e-01,5.142e+00
8.825e-01,5.021e+00
8.875e-01,4.865e+00
8.925e-01,4.675e+00
8.975e-01,4.452e+00
9.025e-01,4.196e+00
9.075e-01,3.910e+00
9.125e-01,3.599e+00
9.175e-01,3.267e+00
9.225e-01,2.918e+00
9.275e-01,2.561e+00
9.325e-01,2.202e+00
9.375e-01,1.849e+00
9.425e-01,1.511e+00
9.475e-01,1.195e+00
9.525e-01,9.094e-01
9.575e-01,6.598e-01
9.625e-01,4.513e-01
9.675e-01,2.861e-01
9.725e-01,1.639e-01
9.775e-01,8.154e-02
9.825e-01,3.281e-02
9.875e-01,9.253e-03
9.925e-01,1.266e-03
9.975e-01,1.542e-05


==> anc/03_results/strong_inf/beta_total_probability/0_33.csv <==
transmittance,probability_density
2.500e-03,4.986e-150
7.500e-03,3.261e-121
1.250e-02,8.181e-108
1.750e-02,5.471e-99
2.250e-02,2.131e-92
2.750e-02,3.892e-87
3.250e-02,9.318e-83
3.750e-02,5.244e-79
4.250e-02,9.978e-76
4.750e-02,8.174e-73
5.250e-02,3.414e-70
5.750e-02,8.218e-68
6.250e-02,1.250e-65
6.750e-02,1.289e-63
7.250e-02,9.535e-62
7.750e-02,5.284e-60
8.250e-02,2.275e-58
8.750e-02,7.842e-57
9.250e-02,2.217e-55
9.750e-02,1.421e-53
1.025e-01,8.419e-48
1.075e-01,2.248e-42
1.125e-01,1.901e-37
1.175e-01,5.588e-33
1.225e-01,6.200e-29
1.275e-01,2.790e-25
1.325e-01,5.426e-22
1.375e-01,4.826e-19
1.425e-01,2.064e-16
1.475e-01,4.440e-14
1.525e-01,5.002e-12
1.575e-01,3.061e-10
1.625e-01,1.051e-08
1.675e-01,2.088e-07
1.725e-01,2.464e-06
1.775e-01,1.770e-05
1.825e-01,7.924e-05
1.875e-01,2.255e-04
1.925e-01,4.157e-04
1.975e-01,5.054e-04
2.025e-01,4.123e-04
2.075e-01,2.335e-04
2.125e-01,1.130e-04
2.175e-01,1.076e-04
2.225e-01,2.064e-04
2.275e-01,3.705e-04
2.325e-01,5.499e-04
2.375e-01,7.291e-04
2.425e-01,9.504e-04
2.475e-01,1.251e-03
2.525e-01,1.599e-03
2.575e-01,1.921e-03
2.625e-01,2.156e-03
2.675e-01,2.255e-03
2.725e-01,2.190e-03
2.775e-01,1.997e-03
2.825e-01,1.782e-03
2.875e-01,1.670e-03
2.925e-01,1.738e-03
2.975e-01,1.999e-03
3.025e-01,2.435e-03
3.075e-01,3.009e-03
3.125e-01,3.667e-03
3.175e-01,4.337e-03
3.225e-01,4.943e-03
3.275e-01,5.440e-03
3.325e-01,5.842e-03
3.375e-01,6.233e-03
3.425e-01,6.735e-03
3.475e-01,7.466e-03
3.525e-01,8.488e-03
3.575e-01,9.782e-03
3.625e-01,1.125e-02
3.675e-01,1.276e-02
3.725e-01,1.416e-02
3.775e-01,1.536e-02
3.825e-01,1.636e-02
3.875e-01,1.723e-02
3.925e-01,1.808e-02
3.975e-01,1.905e-02
4.025e-01,2.024e-02
4.075e-01,2.169e-02
4.125e-01,2.342e-02
4.175e-01,2.544e-02
4.225e-01,2.775e-02
4.275e-01,3.039e-02
4.325e-01,3.339e-02
4.375e-01,3.673e-02
4.425e-01,4.036e-02
4.475e-01,4.417e-02
4.525e-01,4.805e-02
4.575e-01,5.188e-02
4.625e-01,5.563e-02
4.675e-01,5.934e-02
4.725e-01,6.312e-02
4.775e-01,6.709e-02
4.825e-01,7.137e-02
4.875e-01,7.600e-02
4.925e-01,8.101e-02
4.975e-01,8.635e-02
5.025e-01,9.200e-02
5.075e-01,9.797e-02
5.125e-01,1.043e-01
5.175e-01,1.110e-01
5.225e-01,1.181e-01
5.275e-01,1.258e-01
5.325e-01,1.341e-01
5.375e-01,1.430e-01
5.425e-01,1.526e-01
5.475e-01,1.628e-01
5.525e-01,1.737e-01
5.575e-01,1.853e-01
5.625e-01,1.977e-01
5.675e-01,2.110e-01
5.725e-01,2.251e-01
5.775e-01,2.401e-01
5.825e-01,2.563e-01
5.875e-01,2.734e-01
5.925e-01,2.917e-01
5.975e-01,3.111e-01
6.025e-01,3.315e-01
6.075e-01,3.531e-01
6.125e-01,3.757e-01
6.175e-01,3.995e-01
6.225e-01,4.245e-01
6.275e-01,4.507e-01
6.325e-01,4.783e-01
6.375e-01,5.074e-01
6.425e-01,5.382e-01
6.475e-01,5.708e-01
6.525e-01,6.056e-01
6.575e-01,6.425e-01
6.625e-01,6.820e-01
6.675e-01,7.241e-01
6.725e-01,7.691e-01
6.775e-01,8.170e-01
6.825e-01,8.680e-01
6.875e-01,9.222e-01
6.925e-01,9.796e-01
6.975e-01,1.040e+00
7.025e-01,1.104e+00
7.075e-01,1.172e+00
7.125e-01,1.243e+00
7.175e-01,1.318e+00
7.225e-01,1.398e+00
7.275e-01,1.482e+00
7.325e-01,1.572e+00
7.375e-01,1.667e+00
7.425e-01,1.769e+00
7.475e-01,1.878e+00
7.525e-01,1.994e+00
7.575e-01,2.119e+00
7.625e-01,2.252e+00
7.675e-01,2.395e+00
7.725e-01,2.547e+00
7.775e-01,2.709e+00
7.825e-01,2.880e+00
7.875e-01,3.062e+00
7.925e-01,3.254e+00
7.975e-01,3.455e+00
8.025e-01,3.665e+00
8.075e-01,3.883e+00
8.125e-01,4.107e+00
8.175e-01,4.337e+00
8.225e-01,4.569e+00
8.275e-01,4.802e+00
8.325e-01,5.032e+00
8.375e-01,5.256e+00
8.425e-01,5.469e+00
8.475e-01,5.667e+00
8.525e-01,5.845e+00
8.575e-01,5.998e+00
8.625e-01,6.118e+00
8.675e-01,6.201e+00
8.725e-01,6.239e+00
8.775e-01,6.228e+00
8.825e-01,6.161e+00
8.875e-01,6.036e+00
8.925e-01,5.848e+00
8.975e-01,5.597e+00
9.025e-01,5.284e+00
9.075e-01,4.912e+00
9.125e-01,4.489e+00
9.175e-01,4.023e+00
9.225e-01,3.528e+00
9.275e-01,3.016e+00
9.325e-01,2.506e+00
9.375e-01,2.014e+00
9.425e-01,1.556e+00
9.475e-01,1.149e+00
9.525e-01,8.022e-01
9.575e-01,5.235e-01
9.625e-01,3.139e-01
9.675e-01,1.688e-01
9.725e-01,7.854e-02
9.775e-01,2.982e-02
9.825e-01,8.343e-03
9.875e-01,1.399e-03
9.925e-01,8.253e-05
9.975e-01,1.469e-07


==> anc/03_results/strong_inf/beta_total_probability/0_34.csv <==
transmittance,probability_density
2.500e-03,6.876e-267
7.500e-03,1.699e-215
1.250e-02,1.325e-191
1.750e-02,7.170e-176
2.250e-02,4.011e-164
2.750e-02,9.565e-155
3.250e-02,6.089e-147
3.750e-02,2.931e-140
4.250e-02,2.041e-134
4.750e-02,3.162e-129
5.250e-02,1.474e-124
5.750e-02,2.572e-120
6.250e-02,3.186e-115
6.750e-02,2.793e-96
7.250e-02,7.364e-80
7.750e-02,1.167e-65
8.250e-02,2.051e-53
8.750e-02,6.628e-43
9.250e-02,5.994e-34
9.750e-02,2.160e-26
1.025e-01,4.185e-20
1.075e-01,5.639e-15
1.125e-01,6.596e-11
1.175e-01,8.139e-08
1.225e-01,1.265e-05
1.275e-01,2.978e-04
1.325e-01,1.353e-03
1.375e-01,1.637e-03
1.425e-01,6.276e-04
1.475e-01,6.953e-05
1.525e-01,2.060e-06
1.575e-01,1.757e-08
1.625e-01,1.180e-07
1.675e-01,4.599e-06
1.725e-01,6.455e-05
1.775e-01,3.420e-04
1.825e-01,7.145e-04
1.875e-01,6.124e-04
1.925e-01,2.233e-04
1.975e-01,3.588e-05
2.025e-01,3.689e-06
2.075e-01,1.496e-05
2.125e-01,1.090e-04
2.175e-01,4.440e-04
2.225e-01,1.067e-03
2.275e-01,1.647e-03
2.325e-01,1.807e-03
2.375e-01,1.495e-03
2.425e-01,9.208e-04
2.475e-01,4.568e-04
2.525e-01,3.861e-04
2.575e-01,7.030e-04
2.625e-01,1.149e-03
2.675e-01,1.432e-03
2.725e-01,1.503e-03
2.775e-01,1.490e-03
2.825e-01,1.486e-03
2.875e-01,1.542e-03
2.925e-01,1.660e-03
2.975e-01,1.771e-03
3.025e-01,1.802e-03
3.075e-01,1.770e-03
3.125e-01,1.797e-03
3.175e-01,2.013e-03
3.225e-01,2.437e-03
3.275e-01,2.980e-03
3.325e-01,3.515e-03
3.375e-01,3.909e-03
3.425e-01,4.123e-03
3.475e-01,4.334e-03
3.525e-01,4.888e-03
3.575e-01,6.049e-03
3.625e-01,7.775e-03
3.675e-01,9.727e-03
3.725e-01,1.149e-02
3.775e-01,1.275e-02
3.825e-01,1.333e-02
3.875e-01,1.320e-02
3.925e-01,1.259e-02
3.975e-01,1.204e-02
4.025e-01,1.226e-02
4.075e-01,1.366e-02
4.125e-01,1.613e-02
4.175e-01,1.913e-02
4.225e-01,2.199e-02
4.275e-01,2.428e-02
4.325e-01,2.590e-02
4.375e-01,2.703e-02
4.425e-01,2.803e-02
4.475e-01,2.924e-02
4.525e-01,3.091e-02
4.575e-01,3.313e-02
4.625e-01,3.579e-02
4.675e-01,3.869e-02
4.725e-01,4.164e-02
4.775e-01,4.449e-02
4.825e-01,4.726e-02
4.875e-01,5.008e-02
4.925e-01,5.315e-02
4.975e-01,5.673e-02
5.025e-01,6.104e-02
5.075e-01,6.618e-02
5.125e-01,7.211e-02
5.175e-01,7.866e-02
5.225e-01,8.559e-02
5.275e-01,9.266e-02
5.325e-01,9.981e-02
5.375e-01,1.071e-01
5.425e-01,1.148e-01
5.475e-01,1.231e-01
5.525e-01,1.323e-01
5.575e-01,1.423e-01
5.625e-01,1.529e-01
5.675e-01,1.638e-01
5.725e-01,1.748e-01
5.775e-01,1.857e-01
5.825e-01,1.966e-01
5.875e-01,2.077e-01
5.925e-01,2.192e-01
5.975e-01,2.315e-01
6.025e-01,2.450e-01
6.075e-01,2.599e-01
6.125e-01,2.761e-01
6.175e-01,2.937e-01
6.225e-01,3.124e-01
6.275e-01,3.321e-01
6.325e-01,3.528e-01
6.375e-01,3.745e-01
6.425e-01,3.975e-01
6.475e-01,4.223e-01
6.525e-01,4.492e-01
6.575e-01,4.785e-01
6.625e-01,5.105e-01
6.675e-01,5.453e-01
6.725e-01,5.828e-01
6.775e-01,6.228e-01
6.825e-01,6.650e-01
6.875e-01,7.093e-01
6.925e-01,7.556e-01
6.975e-01,8.037e-01
7.025e-01,8.539e-01
7.075e-01,9.064e-01
7.125e-01,9.614e-01
7.175e-01,1.019e+00
7.225e-01,1.080e+00
7.275e-01,1.145e+00
7.325e-01,1.215e+00
7.375e-01,1.289e+00
7.425e-01,1.369e+00
7.475e-01,1.455e+00
7.525e-01,1.548e+00
7.575e-01,1.650e+00
7.625e-01,1.760e+00
7.675e-01,1.879e+00
7.725e-01,2.008e+00
7.775e-01,2.148e+00
7.825e-01,2.298e+00
7.875e-01,2.461e+00
7.925e-01,2.635e+00
7.975e-01,2.824e+00
8.025e-01,3.027e+00
8.075e-01,3.245e+00
8.125e-01,3.481e+00
8.175e-01,3.735e+00
8.225e-01,4.009e+00
8.275e-01,4.303e+00
8.325e-01,4.616e+00
8.375e-01,4.947e+00
8.425e-01,5.295e+00
8.475e-01,5.654e+00
8.525e-01,6.018e+00
8.575e-01,6.380e+00
8.625e-01,6.728e+00
8.675e-01,7.048e+00
8.725e-01,7.326e+00
8.775e-01,7.543e+00
8.825e-01,7.679e+00
8.875e-01,7.714e+00
8.925e-01,7.632e+00
8.975e-01,7.416e+00
9.025e-01,7.060e+00
9.075e-01,6.564e+00
9.125e-01,5.940e+00
9.175e-01,5.210e+00
9.225e-01,4.409e+00
9.275e-01,3.580e+00
9.325e-01,2.772e+00
9.375e-01,2.030e+00
9.425e-01,1.393e+00
9.475e-01,8.839e-01
9.525e-01,5.109e-01
9.575e-01,2.633e-01
9.625e-01,1.176e-01
9.675e-01,4.363e-02
9.725e-01,1.265e-02
9.775e-01,2.596e-03
9.825e-01,3.167e-04
9.875e-01,1.613e-05
9.925e-01,1.382e-07
9.975e-01,2.963e-12


==> anc/03_results/strong_inf/beta_total_probability/0_35.csv <==
transmittance,probability_density
1.810e-03,4.956e-02
5.429e-03,2.151e-01
9.048e-03,4.199e-01
1.267e-02,6.431e-01
1.629e-02,8.731e-01
1.990e-02,1.103e+00
2.352e-02,1.329e+00
2.714e-02,1.547e+00
3.076e-02,1.756e+00
3.438e-02,1.956e+00
3.800e-02,2.144e+00
4.162e-02,2.321e+00
4.524e-02,2.486e+00
4.886e-02,2.640e+00
5.248e-02,2.783e+00
5.609e-02,2.914e+00
5.971e-02,3.035e+00
6.333e-02,3.145e+00
6.695e-02,3.245e+00
7.057e-02,3.335e+00
7.419e-02,3.416e+00
7.781e-02,3.488e+00
8.143e-02,3.551e+00
8.505e-02,3.606e+00
8.867e-02,3.654e+00
9.228e-02,3.694e+00
9.590e-02,3.728e+00
9.952e-02,3.754e+00
1.031e-01,3.775e+00
1.068e-01,3.790e+00
1.104e-01,3.800e+00
1.140e-01,3.804e+00
1.176e-01,3.803e+00
1.212e-01,3.798e+00
1.249e-01,3.789e+00
1.285e-01,3.776e+00
1.321e-01,3.759e+00
1.357e-01,3.738e+00
1.393e-01,3.715e+00
1.430e-01,3.688e+00
1.466e-01,3.659e+00
1.502e-01,3.627e+00
1.538e-01,3.593e+00
1.574e-01,3.556e+00
1.610e-01,3.518e+00
1.647e-01,3.477e+00
1.683e-01,3.436e+00
1.719e-01,3.392e+00
1.755e-01,3.347e+00
1.791e-01,3.301e+00
1.828e-01,3.254e+00
1.864e-01,3.206e+00
1.900e-01,3.157e+00
1.936e-01,3.108e+00
1.972e-01,3.057e+00
2.009e-01,3.006e+00
2.045e-01,2.955e+00
2.081e-01,2.903e+00
2.117e-01,2.851e+00
2.153e-01,2.799e+00
2.189e-01,2.747e+00
2.226e-01,2.694e+00
2.262e-01,2.642e+00
2.298e-01,2.590e+00
2.334e-01,2.537e+00
2.370e-01,2.485e+00
2.407e-01,2.434e+00
2.443e-01,2.382e+00
2.479e-01,2.331e+00
2.515e-01,2.280e+00
2.551e-01,2.229e+00
2.588e-01,2.179e+00
2.624e-01,2.129e+00
2.660e-01,2.080e+00
2.696e-01,2.032e+00
2.732e-01,1.983e+00
2.769e-01,1.936e+00
2.805e-01,1.889e+00
2.841e-01,1.842e+00
2.877e-01,1.796e+00
2.913e-01,1.751e+00
2.949e-01,1.707e+00
2.986e-01,1.663e+00
3.022e-01,1.620e+00
3.058e-01,1.577e+00
3.094e-01,1.535e+00
3.130e-01,1.494e+00
3.167e-01,1.454e+00
3.203e-01,1.414e+00
3.239e-01,1.375e+00
3.275e-01,1.337e+00
3.311e-01,1.299e+00
3.348e-01,1.262e+00
3.384e-01,1.226e+00
3.420e-01,1.190e+00
3.456e-01,1.156e+00
3.492e-01,1.122e+00
3.529e-01,1.088e+00
3.565e-01,1.056e+00
3.601e-01,1.024e+00
3.637e-01,9.924e-01
3.673e-01,9.619e-01
3.709e-01,9.320e-01
3.746e-01,9.028e-01
3.782e-01,8.743e-01
3.818e-01,8.465e-01
3.854e-01,8.193e-01
3.890e-01,7.928e-01
3.927e-01,7.669e-01
3.963e-01,7.417e-01
3.999e-01,7.171e-01
4.035e-01,6.931e-01
4.071e-01,6.697e-01
4.108e-01,6.469e-01
4.144e-01,6.248e-01
4.180e-01,6.032e-01
4.216e-01,5.822e-01
4.252e-01,5.617e-01
4.289e-01,5.419e-01
4.325e-01,5.225e-01
4.361e-01,5.037e-01
4.397e-01,4.855e-01
4.433e-01,4.677e-01
4.469e-01,4.505e-01
4.506e-01,4.338e-01
4.542e-01,4.176e-01
4.578e-01,4.018e-01
4.614e-01,3.865e-01
4.650e-01,3.717e-01
4.687e-01,3.574e-01
4.723e-01,3.435e-01
4.759e-01,3.300e-01
4.795e-01,3.169e-01
4.831e-01,3.043e-01
4.868e-01,2.920e-01
4.904e-01,2.802e-01
4.940e-01,2.688e-01
4.976e-01,2.577e-01
5.012e-01,2.470e-01
5.049e-01,2.366e-01
5.085e-01,2.267e-01
5.121e-01,2.170e-01
5.157e-01,2.077e-01
5.193e-01,1.987e-01
5.229e-01,1.900e-01
5.266e-01,1.817e-01
5.302e-01,1.736e-01
5.338e-01,1.659e-01
5.374e-01,1.584e-01
5.410e-01,1.512e-01
5.447e-01,1.442e-01
5.483e-01,1.376e-01
5.519e-01,1.311e-01
5.555e-01,1.250e-01
5.591e-01,1.190e-01
5.628e-01,1.133e-01
5.664e-01,1.079e-01
5.700e-01,1.026e-01
5.736e-01,9.756e-02
5.772e-01,9.272e-02
5.808e-01,8.808e-02
5.845e-01,8.363e-02
5.881e-01,7.937e-02
5.917e-01,7.528e-02
5.953e-01,7.138e-02
5.989e-01,6.764e-02
6.026e-01,6.406e-02
6.062e-01,6.064e-02
6.098e-01,5.737e-02
6.134e-01,5.425e-02
6.170e-01,5.127e-02
6.207e-01,4.843e-02
6.243e-01,4.572e-02
6.279e-01,4.313e-02
6.315e-01,4.067e-02
6.351e-01,3.832e-02
6.388e-01,3.609e-02
6.424e-01,3.397e-02
6.460e-01,3.195e-02
6.496e-01,3.003e-02
6.532e-01,2.821e-02
6.568e-01,2.648e-02
6.605e-01,2.483e-02
6.641e-01,2.328e-02
6.677e-01,2.180e-02
6.713e-01,2.041e-02
6.749e-01,1.909e-02
6.786e-01,1.784e-02
6.822e-01,1.666e-02
6.858e-01,1.554e-02
6.894e-01,1.449e-02
6.930e-01,1.350e-02
6.967e-01,1.256e-02
7.003e-01,1.168e-02
7.039e-01,1.086e-02
7.075e-01,1.008e-02
7.111e-01,9.344e-03
7.148e-01,8.657e-03
7.184e-01,8.013e-03
7.220e-01,7.408e-03


==> anc/03_results/strong_inf/beta_total_probability/0_36.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/strong_inf/beta_total_probability/0_37.csv <==
transmittance,probability_density
1.067e-01,
1.112e-01,
1.156e-01,
1.201e-01,
1.246e-01,
1.291e-01,
1.336e-01,
1.380e-01,
1.425e-01,
1.470e-01,
1.515e-01,
1.559e-01,
1.604e-01,
1.649e-01,
1.694e-01,
1.739e-01,
1.783e-01,
1.828e-01,
1.873e-01,
1.918e-01,
1.962e-01,
2.007e-01,
2.052e-01,
2.097e-01,
2.142e-01,
2.186e-01,
2.231e-01,
2.276e-01,
2.321e-01,
2.365e-01,
2.410e-01,
2.455e-01,
2.500e-01,
2.545e-01,
2.589e-01,
2.634e-01,
2.679e-01,
2.724e-01,
2.768e-01,
2.813e-01,
2.858e-01,
2.903e-01,
2.948e-01,
2.992e-01,
3.037e-01,
3.082e-01,
3.127e-01,
3.171e-01,
3.216e-01,
3.261e-01,
3.306e-01,
3.351e-01,
3.395e-01,
3.440e-01,
3.485e-01,
3.530e-01,
3.574e-01,
3.619e-01,
3.664e-01,
3.709e-01,
3.754e-01,
3.798e-01,
3.843e-01,
3.888e-01,
3.933e-01,
3.977e-01,
4.022e-01,
4.067e-01,
4.112e-01,
4.157e-01,
4.201e-01,
4.246e-01,
4.291e-01,
4.336e-01,
4.380e-01,
4.425e-01,
4.470e-01,
4.515e-01,
4.560e-01,
4.604e-01,
4.649e-01,
4.694e-01,
4.739e-01,
4.783e-01,
4.828e-01,
4.873e-01,
4.918e-01,
4.963e-01,
5.007e-01,
5.052e-01,
5.097e-01,
5.142e-01,
5.186e-01,
5.231e-01,
5.276e-01,
5.321e-01,
5.366e-01,
5.410e-01,
5.455e-01,
5.500e-01,
5.545e-01,
5.589e-01,
5.634e-01,
5.679e-01,
5.724e-01,
5.769e-01,
5.813e-01,
5.858e-01,
5.903e-01,
5.948e-01,
5.992e-01,
6.037e-01,
6.082e-01,
6.127e-01,
6.172e-01,
6.216e-01,
6.261e-01,
6.306e-01,
6.351e-01,
6.395e-01,
6.440e-01,
6.485e-01,
6.530e-01,
6.575e-01,
6.619e-01,
6.664e-01,
6.709e-01,
6.754e-01,
6.798e-01,
6.843e-01,
6.888e-01,
6.933e-01,
6.978e-01,
7.022e-01,
7.067e-01,
7.112e-01,
7.157e-01,
7.201e-01,
7.246e-01,
7.291e-01,
7.336e-01,
7.381e-01,
7.425e-01,
7.470e-01,
7.515e-01,
7.560e-01,
7.604e-01,
7.649e-01,
7.694e-01,
7.739e-01,
7.784e-01,
7.828e-01,
7.873e-01,
7.918e-01,
7.963e-01,
8.007e-01,
8.052e-01,
8.097e-01,
8.142e-01,
8.187e-01,
8.231e-01,
8.276e-01,
8.321e-01,
8.366e-01,
8.410e-01,
8.455e-01,
8.500e-01,
8.545e-01,
8.590e-01,
8.634e-01,
8.679e-01,
8.724e-01,
8.769e-01,
8.813e-01,
8.858e-01,
8.903e-01,
8.948e-01,
8.993e-01,
9.037e-01,
9.082e-01,
9.127e-01,
9.172e-01,
9.216e-01,
9.261e-01,
9.306e-01,
9.351e-01,
9.396e-01,
9.440e-01,
9.485e-01,
9.530e-01,
9.575e-01,
9.619e-01,
9.664e-01,
9.709e-01,
9.754e-01,
9.799e-01,
9.843e-01,
9.888e-01,
9.933e-01,
9.978e-01,


==> anc/03_results/strong_inf/beta_total_probability/0_38.csv <==
transmittance,probability_density
1.244e-01,
1.288e-01,
1.332e-01,
1.375e-01,
1.419e-01,
1.463e-01,
1.507e-01,
1.551e-01,
1.595e-01,
1.639e-01,
1.683e-01,
1.727e-01,
1.770e-01,
1.814e-01,
1.858e-01,
1.902e-01,
1.946e-01,
1.990e-01,
2.034e-01,
2.078e-01,
2.122e-01,
2.165e-01,
2.209e-01,
2.253e-01,
2.297e-01,
2.341e-01,
2.385e-01,
2.429e-01,
2.473e-01,
2.517e-01,
2.560e-01,
2.604e-01,
2.648e-01,
2.692e-01,
2.736e-01,
2.780e-01,
2.824e-01,
2.868e-01,
2.912e-01,
2.956e-01,
2.999e-01,
3.043e-01,
3.087e-01,
3.131e-01,
3.175e-01,
3.219e-01,
3.263e-01,
3.307e-01,
3.351e-01,
3.394e-01,
3.438e-01,
3.482e-01,
3.526e-01,
3.570e-01,
3.614e-01,
3.658e-01,
3.702e-01,
3.746e-01,
3.789e-01,
3.833e-01,
3.877e-01,
3.921e-01,
3.965e-01,
4.009e-01,
4.053e-01,
4.097e-01,
4.141e-01,
4.184e-01,
4.228e-01,
4.272e-01,
4.316e-01,
4.360e-01,
4.404e-01,
4.448e-01,
4.492e-01,
4.536e-01,
4.579e-01,
4.623e-01,
4.667e-01,
4.711e-01,
4.755e-01,
4.799e-01,
4.843e-01,
4.887e-01,
4.931e-01,
4.974e-01,
5.018e-01,
5.062e-01,
5.106e-01,
5.150e-01,
5.194e-01,
5.238e-01,
5.282e-01,
5.326e-01,
5.370e-01,
5.413e-01,
5.457e-01,
5.501e-01,
5.545e-01,
5.589e-01,
5.633e-01,
5.677e-01,
5.721e-01,
5.765e-01,
5.808e-01,
5.852e-01,
5.896e-01,
5.940e-01,
5.984e-01,
6.028e-01,
6.072e-01,
6.116e-01,
6.160e-01,
6.203e-01,
6.247e-01,
6.291e-01,
6.335e-01,
6.379e-01,
6.423e-01,
6.467e-01,
6.511e-01,
6.555e-01,
6.598e-01,
6.642e-01,
6.686e-01,
6.730e-01,
6.774e-01,
6.818e-01,
6.862e-01,
6.906e-01,
6.950e-01,
6.993e-01,
7.037e-01,
7.081e-01,
7.125e-01,
7.169e-01,
7.213e-01,
7.257e-01,
7.301e-01,
7.345e-01,
7.388e-01,
7.432e-01,
7.476e-01,
7.520e-01,
7.564e-01,
7.608e-01,
7.652e-01,
7.696e-01,
7.740e-01,
7.784e-01,
7.827e-01,
7.871e-01,
7.915e-01,
7.959e-01,
8.003e-01,
8.047e-01,
8.091e-01,
8.135e-01,
8.179e-01,
8.222e-01,
8.266e-01,
8.310e-01,
8.354e-01,
8.398e-01,
8.442e-01,
8.486e-01,
8.530e-01,
8.574e-01,
8.617e-01,
8.661e-01,
8.705e-01,
8.749e-01,
8.793e-01,
8.837e-01,
8.881e-01,
8.925e-01,
8.969e-01,
9.012e-01,
9.056e-01,
9.100e-01,
9.144e-01,
9.188e-01,
9.232e-01,
9.276e-01,
9.320e-01,
9.364e-01,
9.407e-01,
9.451e-01,
9.495e-01,
9.539e-01,
9.583e-01,
9.627e-01,
9.671e-01,
9.715e-01,
9.759e-01,
9.802e-01,
9.846e-01,
9.890e-01,
9.934e-01,
9.978e-01,


==> anc/03_results/strong_inf/beta_total_probability/0_39.csv <==
transmittance,probability_density
1.430e-01,
1.473e-01,
1.516e-01,
1.559e-01,
1.601e-01,
1.644e-01,
1.687e-01,
1.730e-01,
1.773e-01,
1.816e-01,
1.859e-01,
1.902e-01,
1.945e-01,
1.988e-01,
2.031e-01,
2.074e-01,
2.117e-01,
2.160e-01,
2.203e-01,
2.246e-01,
2.289e-01,
2.332e-01,
2.375e-01,
2.418e-01,
2.461e-01,
2.504e-01,
2.547e-01,
2.590e-01,
2.633e-01,
2.675e-01,
2.718e-01,
2.761e-01,
2.804e-01,
2.847e-01,
2.890e-01,
2.933e-01,
2.976e-01,
3.019e-01,
3.062e-01,
3.105e-01,
3.148e-01,
3.191e-01,
3.234e-01,
3.277e-01,
3.320e-01,
3.363e-01,
3.406e-01,
3.449e-01,
3.492e-01,
3.535e-01,
3.578e-01,
3.621e-01,
3.664e-01,
3.706e-01,
3.749e-01,
3.792e-01,
3.835e-01,
3.878e-01,
3.921e-01,
3.964e-01,
4.007e-01,
4.050e-01,
4.093e-01,
4.136e-01,
4.179e-01,
4.222e-01,
4.265e-01,
4.308e-01,
4.351e-01,
4.394e-01,
4.437e-01,
4.480e-01,
4.523e-01,
4.566e-01,
4.609e-01,
4.652e-01,
4.695e-01,
4.738e-01,
4.780e-01,
4.823e-01,
4.866e-01,
4.909e-01,
4.952e-01,
4.995e-01,
5.038e-01,
5.081e-01,
5.124e-01,
5.167e-01,
5.210e-01,
5.253e-01,
5.296e-01,
5.339e-01,
5.382e-01,
5.425e-01,
5.468e-01,
5.511e-01,
5.554e-01,
5.597e-01,
5.640e-01,
5.683e-01,
5.726e-01,
5.769e-01,
5.811e-01,
5.854e-01,
5.897e-01,
5.940e-01,
5.983e-01,
6.026e-01,
6.069e-01,
6.112e-01,
6.155e-01,
6.198e-01,
6.241e-01,
6.284e-01,
6.327e-01,
6.370e-01,
6.413e-01,
6.456e-01,
6.499e-01,
6.542e-01,
6.585e-01,
6.628e-01,
6.671e-01,
6.714e-01,
6.757e-01,
6.800e-01,
6.843e-01,
6.885e-01,
6.928e-01,
6.971e-01,
7.014e-01,
7.057e-01,
7.100e-01,
7.143e-01,
7.186e-01,
7.229e-01,
7.272e-01,
7.315e-01,
7.358e-01,
7.401e-01,
7.444e-01,
7.487e-01,
7.530e-01,
7.573e-01,
7.616e-01,
7.659e-01,
7.702e-01,
7.745e-01,
7.788e-01,
7.831e-01,
7.874e-01,
7.916e-01,
7.959e-01,
8.002e-01,
8.045e-01,
8.088e-01,
8.131e-01,
8.174e-01,
8.217e-01,
8.260e-01,
8.303e-01,
8.346e-01,
8.389e-01,
8.432e-01,
8.475e-01,
8.518e-01,
8.561e-01,
8.604e-01,
8.647e-01,
8.690e-01,
8.733e-01,
8.776e-01,
8.819e-01,
8.862e-01,
8.905e-01,
8.948e-01,
8.990e-01,
9.033e-01,
9.076e-01,
9.119e-01,
9.162e-01,
9.205e-01,
9.248e-01,
9.291e-01,
9.334e-01,
9.377e-01,
9.420e-01,
9.463e-01,
9.506e-01,
9.549e-01,
9.592e-01,
9.635e-01,
9.678e-01,
9.721e-01,
9.764e-01,
9.807e-01,
9.850e-01,
9.893e-01,
9.936e-01,
9.979e-01,


==> anc/03_results/strong_inf/beta_total_probability/0_4.csv <==
transmittance,probability_density
1.914e-03,5.801e-03
5.743e-03,4.079e-02
9.571e-03,1.007e-01
1.340e-02,1.804e-01
1.723e-02,2.754e-01
2.106e-02,3.823e-01
2.489e-02,4.982e-01
2.871e-02,6.204e-01
3.254e-02,7.468e-01
3.637e-02,8.756e-01
4.020e-02,1.005e+00
4.403e-02,1.135e+00
4.786e-02,1.263e+00
5.169e-02,1.389e+00
5.551e-02,1.512e+00
5.934e-02,1.632e+00
6.317e-02,1.748e+00
6.700e-02,1.860e+00
7.083e-02,1.967e+00
7.466e-02,2.070e+00
7.849e-02,2.168e+00
8.231e-02,2.261e+00
8.614e-02,2.350e+00
8.997e-02,2.433e+00
9.380e-02,2.511e+00
9.763e-02,2.585e+00
1.015e-01,2.653e+00
1.053e-01,2.717e+00
1.091e-01,2.776e+00
1.129e-01,2.830e+00
1.168e-01,2.880e+00
1.206e-01,2.925e+00
1.244e-01,2.965e+00
1.283e-01,3.002e+00
1.321e-01,3.034e+00
1.359e-01,3.063e+00
1.397e-01,3.087e+00
1.436e-01,3.108e+00
1.474e-01,3.125e+00
1.512e-01,3.139e+00
1.551e-01,3.150e+00
1.589e-01,3.157e+00
1.627e-01,3.161e+00
1.665e-01,3.163e+00
1.704e-01,3.161e+00
1.742e-01,3.157e+00
1.780e-01,3.150e+00
1.819e-01,3.141e+00
1.857e-01,3.129e+00
1.895e-01,3.116e+00
1.933e-01,3.100e+00
1.972e-01,3.082e+00
2.010e-01,3.063e+00
2.048e-01,3.041e+00
2.087e-01,3.018e+00
2.125e-01,2.993e+00
2.163e-01,2.967e+00
2.201e-01,2.940e+00
2.240e-01,2.911e+00
2.278e-01,2.881e+00
2.316e-01,2.850e+00
2.355e-01,2.818e+00
2.393e-01,2.784e+00
2.431e-01,2.750e+00
2.469e-01,2.716e+00
2.508e-01,2.680e+00
2.546e-01,2.644e+00
2.584e-01,2.607e+00
2.623e-01,2.569e+00
2.661e-01,2.531e+00
2.699e-01,2.493e+00
2.737e-01,2.454e+00
2.776e-01,2.415e+00
2.814e-01,2.376e+00
2.852e-01,2.336e+00
2.891e-01,2.296e+00
2.929e-01,2.257e+00
2.967e-01,2.217e+00
3.005e-01,2.176e+00
3.044e-01,2.136e+00
3.082e-01,2.096e+00
3.120e-01,2.056e+00
3.159e-01,2.016e+00
3.197e-01,1.976e+00
3.235e-01,1.937e+00
3.273e-01,1.897e+00
3.312e-01,1.858e+00
3.350e-01,1.819e+00
3.388e-01,1.780e+00
3.427e-01,1.742e+00
3.465e-01,1.703e+00
3.503e-01,1.665e+00
3.541e-01,1.628e+00
3.580e-01,1.591e+00
3.618e-01,1.554e+00
3.656e-01,1.517e+00
3.695e-01,1.481e+00
3.733e-01,1.445e+00
3.771e-01,1.410e+00
3.809e-01,1.375e+00
3.848e-01,1.341e+00
3.886e-01,1.307e+00
3.924e-01,1.274e+00
3.963e-01,1.241e+00
4.001e-01,1.208e+00
4.039e-01,1.176e+00
4.077e-01,1.145e+00
4.116e-01,1.114e+00
4.154e-01,1.083e+00
4.192e-01,1.053e+00
4.231e-01,1.024e+00
4.269e-01,9.951e-01
4.307e-01,9.666e-01
4.345e-01,9.387e-01
4.384e-01,9.114e-01
4.422e-01,8.845e-01
4.460e-01,8.582e-01
4.499e-01,8.323e-01
4.537e-01,8.070e-01
4.575e-01,7.822e-01
4.613e-01,7.580e-01
4.652e-01,7.342e-01
4.690e-01,7.110e-01
4.728e-01,6.882e-01
4.767e-01,6.660e-01
4.805e-01,6.442e-01
4.843e-01,6.230e-01
4.881e-01,6.023e-01
4.920e-01,5.820e-01
4.958e-01,5.622e-01
4.996e-01,5.429e-01
5.035e-01,5.241e-01
5.073e-01,5.058e-01
5.111e-01,4.879e-01
5.149e-01,4.705e-01
5.188e-01,4.535e-01
5.226e-01,4.370e-01
5.264e-01,4.209e-01
5.303e-01,4.053e-01
5.341e-01,3.901e-01
5.379e-01,3.753e-01
5.417e-01,3.609e-01
5.456e-01,3.470e-01
5.494e-01,3.334e-01
5.532e-01,3.203e-01
5.571e-01,3.075e-01
5.609e-01,2.951e-01
5.647e-01,2.831e-01
5.685e-01,2.715e-01
5.724e-01,2.602e-01
5.762e-01,2.493e-01
5.800e-01,2.387e-01
5.839e-01,2.285e-01
5.877e-01,2.186e-01
5.915e-01,2.090e-01
5.953e-01,1.998e-01
5.992e-01,1.908e-01
6.030e-01,1.822e-01
6.068e-01,1.739e-01
6.107e-01,1.659e-01
6.145e-01,1.581e-01
6.183e-01,1.507e-01
6.221e-01,1.435e-01
6.260e-01,1.366e-01
6.298e-01,1.299e-01
6.336e-01,1.235e-01
6.375e-01,1.174e-01
6.413e-01,1.114e-01
6.451e-01,1.058e-01
6.489e-01,1.003e-01
6.528e-01,9.506e-02
6.566e-01,9.004e-02
6.604e-01,8.523e-02
6.643e-01,8.062e-02
6.681e-01,7.620e-02
6.719e-01,7.198e-02
6.757e-01,6.795e-02
6.796e-01,6.409e-02
6.834e-01,6.040e-02
6.872e-01,5.689e-02
6.911e-01,5.353e-02
6.949e-01,5.034e-02
6.987e-01,4.729e-02
7.025e-01,4.439e-02
7.064e-01,4.164e-02
7.102e-01,3.901e-02
7.140e-01,3.653e-02
7.179e-01,3.416e-02
7.217e-01,3.192e-02
7.255e-01,2.980e-02
7.293e-01,2.779e-02
7.332e-01,2.589e-02
7.370e-01,2.409e-02
7.408e-01,2.240e-02
7.447e-01,2.080e-02
7.485e-01,1.929e-02
7.523e-01,1.787e-02
7.561e-01,1.653e-02
7.600e-01,1.528e-02
7.638e-01,1.410e-02


==> anc/03_results/strong_inf/beta_total_probability/0_41.csv <==
transmittance,probability_density
1.774e-01,
1.815e-01,
1.857e-01,
1.898e-01,
1.939e-01,
1.980e-01,
2.022e-01,
2.063e-01,
2.104e-01,
2.145e-01,
2.187e-01,
2.228e-01,
2.269e-01,
2.310e-01,
2.351e-01,
2.393e-01,
2.434e-01,
2.475e-01,
2.516e-01,
2.558e-01,
2.599e-01,
2.640e-01,
2.681e-01,
2.723e-01,
2.764e-01,
2.805e-01,
2.846e-01,
2.888e-01,
2.929e-01,
2.970e-01,
3.011e-01,
3.052e-01,
3.094e-01,
3.135e-01,
3.176e-01,
3.217e-01,
3.259e-01,
3.300e-01,
3.341e-01,
3.382e-01,
3.424e-01,
3.465e-01,
3.506e-01,
3.547e-01,
3.588e-01,
3.630e-01,
3.671e-01,
3.712e-01,
3.753e-01,
3.795e-01,
3.836e-01,
3.877e-01,
3.918e-01,
3.960e-01,
4.001e-01,
4.042e-01,
4.083e-01,
4.124e-01,
4.166e-01,
4.207e-01,
4.248e-01,
4.289e-01,
4.331e-01,
4.372e-01,
4.413e-01,
4.454e-01,
4.496e-01,
4.537e-01,
4.578e-01,
4.619e-01,
4.660e-01,
4.702e-01,
4.743e-01,
4.784e-01,
4.825e-01,
4.867e-01,
4.908e-01,
4.949e-01,
4.990e-01,
5.032e-01,
5.073e-01,
5.114e-01,
5.155e-01,
5.196e-01,
5.238e-01,
5.279e-01,
5.320e-01,
5.361e-01,
5.403e-01,
5.444e-01,
5.485e-01,
5.526e-01,
5.568e-01,
5.609e-01,
5.650e-01,
5.691e-01,
5.733e-01,
5.774e-01,
5.815e-01,
5.856e-01,
5.897e-01,
5.939e-01,
5.980e-01,
6.021e-01,
6.062e-01,
6.104e-01,
6.145e-01,
6.186e-01,
6.227e-01,
6.269e-01,
6.310e-01,
6.351e-01,
6.392e-01,
6.433e-01,
6.475e-01,
6.516e-01,
6.557e-01,
6.598e-01,
6.640e-01,
6.681e-01,
6.722e-01,
6.763e-01,
6.805e-01,
6.846e-01,
6.887e-01,
6.928e-01,
6.969e-01,
7.011e-01,
7.052e-01,
7.093e-01,
7.134e-01,
7.176e-01,
7.217e-01,
7.258e-01,
7.299e-01,
7.341e-01,
7.382e-01,
7.423e-01,
7.464e-01,
7.505e-01,
7.547e-01,
7.588e-01,
7.629e-01,
7.670e-01,
7.712e-01,
7.753e-01,
7.794e-01,
7.835e-01,
7.877e-01,
7.918e-01,
7.959e-01,
8.000e-01,
8.041e-01,
8.083e-01,
8.124e-01,
8.165e-01,
8.206e-01,
8.248e-01,
8.289e-01,
8.330e-01,
8.371e-01,
8.413e-01,
8.454e-01,
8.495e-01,
8.536e-01,
8.578e-01,
8.619e-01,
8.660e-01,
8.701e-01,
8.742e-01,
8.784e-01,
8.825e-01,
8.866e-01,
8.907e-01,
8.949e-01,
8.990e-01,
9.031e-01,
9.072e-01,
9.114e-01,
9.155e-01,
9.196e-01,
9.237e-01,
9.278e-01,
9.320e-01,
9.361e-01,
9.402e-01,
9.443e-01,
9.485e-01,
9.526e-01,
9.567e-01,
9.608e-01,
9.650e-01,
9.691e-01,
9.732e-01,
9.773e-01,
9.814e-01,
9.856e-01,
9.897e-01,
9.938e-01,
9.979e-01,


==> anc/03_results/strong_inf/beta_total_probability/0_42.csv <==
transmittance,probability_density
1.884e-01,
1.925e-01,
1.965e-01,
2.006e-01,
2.047e-01,
2.087e-01,
2.128e-01,
2.169e-01,
2.209e-01,
2.250e-01,
2.291e-01,
2.331e-01,
2.372e-01,
2.413e-01,
2.454e-01,
2.494e-01,
2.535e-01,
2.576e-01,
2.616e-01,
2.657e-01,
2.698e-01,
2.738e-01,
2.779e-01,
2.820e-01,
2.860e-01,
2.901e-01,
2.942e-01,
2.982e-01,
3.023e-01,
3.064e-01,
3.104e-01,
3.145e-01,
3.186e-01,
3.226e-01,
3.267e-01,
3.308e-01,
3.349e-01,
3.389e-01,
3.430e-01,
3.471e-01,
3.511e-01,
3.552e-01,
3.593e-01,
3.633e-01,
3.674e-01,
3.715e-01,
3.755e-01,
3.796e-01,
3.837e-01,
3.877e-01,
3.918e-01,
3.959e-01,
3.999e-01,
4.040e-01,
4.081e-01,
4.121e-01,
4.162e-01,
4.203e-01,
4.244e-01,
4.284e-01,
4.325e-01,
4.366e-01,
4.406e-01,
4.447e-01,
4.488e-01,
4.528e-01,
4.569e-01,
4.610e-01,
4.650e-01,
4.691e-01,
4.732e-01,
4.772e-01,
4.813e-01,
4.854e-01,
4.894e-01,
4.935e-01,
4.976e-01,
5.016e-01,
5.057e-01,
5.098e-01,
5.139e-01,
5.179e-01,
5.220e-01,
5.261e-01,
5.301e-01,
5.342e-01,
5.383e-01,
5.423e-01,
5.464e-01,
5.505e-01,
5.545e-01,
5.586e-01,
5.627e-01,
5.667e-01,
5.708e-01,
5.749e-01,
5.789e-01,
5.830e-01,
5.871e-01,
5.911e-01,
5.952e-01,
5.993e-01,
6.034e-01,
6.074e-01,
6.115e-01,
6.156e-01,
6.196e-01,
6.237e-01,
6.278e-01,
6.318e-01,
6.359e-01,
6.400e-01,
6.440e-01,
6.481e-01,
6.522e-01,
6.562e-01,
6.603e-01,
6.644e-01,
6.684e-01,
6.725e-01,
6.766e-01,
6.806e-01,
6.847e-01,
6.888e-01,
6.929e-01,
6.969e-01,
7.010e-01,
7.051e-01,
7.091e-01,
7.132e-01,
7.173e-01,
7.213e-01,
7.254e-01,
7.295e-01,
7.335e-01,
7.376e-01,
7.417e-01,
7.457e-01,
7.498e-01,
7.539e-01,
7.579e-01,
7.620e-01,
7.661e-01,
7.701e-01,
7.742e-01,
7.783e-01,
7.824e-01,
7.864e-01,
7.905e-01,
7.946e-01,
7.986e-01,
8.027e-01,
8.068e-01,
8.108e-01,
8.149e-01,
8.190e-01,
8.230e-01,
8.271e-01,
8.312e-01,
8.352e-01,
8.393e-01,
8.434e-01,
8.474e-01,
8.515e-01,
8.556e-01,
8.596e-01,
8.637e-01,
8.678e-01,
8.719e-01,
8.759e-01,
8.800e-01,
8.841e-01,
8.881e-01,
8.922e-01,
8.963e-01,
9.003e-01,
9.044e-01,
9.085e-01,
9.125e-01,
9.166e-01,
9.207e-01,
9.247e-01,
9.288e-01,
9.329e-01,
9.369e-01,
9.410e-01,
9.451e-01,
9.491e-01,
9.532e-01,
9.573e-01,
9.614e-01,
9.654e-01,
9.695e-01,
9.736e-01,
9.776e-01,
9.817e-01,
9.858e-01,
9.898e-01,
9.939e-01,
9.980e-01,


==> anc/03_results/strong_inf/beta_total_probability/0_43.csv <==
transmittance,probability_density
2.015e-01,
2.055e-01,
2.096e-01,
2.136e-01,
2.176e-01,
2.216e-01,
2.256e-01,
2.296e-01,
2.336e-01,
2.376e-01,
2.416e-01,
2.456e-01,
2.496e-01,
2.536e-01,
2.576e-01,
2.616e-01,
2.656e-01,
2.696e-01,
2.736e-01,
2.776e-01,
2.816e-01,
2.856e-01,
2.896e-01,
2.936e-01,
2.976e-01,
3.016e-01,
3.056e-01,
3.096e-01,
3.136e-01,
3.176e-01,
3.216e-01,
3.256e-01,
3.296e-01,
3.336e-01,
3.376e-01,
3.416e-01,
3.456e-01,
3.496e-01,
3.536e-01,
3.576e-01,
3.616e-01,
3.656e-01,
3.696e-01,
3.736e-01,
3.776e-01,
3.816e-01,
3.857e-01,
3.897e-01,
3.937e-01,
3.977e-01,
4.017e-01,
4.057e-01,
4.097e-01,
4.137e-01,
4.177e-01,
4.217e-01,
4.257e-01,
4.297e-01,
4.337e-01,
4.377e-01,
4.417e-01,
4.457e-01,
4.497e-01,
4.537e-01,
4.577e-01,
4.617e-01,
4.657e-01,
4.697e-01,
4.737e-01,
4.777e-01,
4.817e-01,
4.857e-01,
4.897e-01,
4.937e-01,
4.977e-01,
5.017e-01,
5.057e-01,
5.097e-01,
5.137e-01,
5.177e-01,
5.217e-01,
5.257e-01,
5.297e-01,
5.337e-01,
5.377e-01,
5.417e-01,
5.457e-01,
5.497e-01,
5.537e-01,
5.577e-01,
5.618e-01,
5.658e-01,
5.698e-01,
5.738e-01,
5.778e-01,
5.818e-01,
5.858e-01,
5.898e-01,
5.938e-01,
5.978e-01,
6.018e-01,
6.058e-01,
6.098e-01,
6.138e-01,
6.178e-01,
6.218e-01,
6.258e-01,
6.298e-01,
6.338e-01,
6.378e-01,
6.418e-01,
6.458e-01,
6.498e-01,
6.538e-01,
6.578e-01,
6.618e-01,
6.658e-01,
6.698e-01,
6.738e-01,
6.778e-01,
6.818e-01,
6.858e-01,
6.898e-01,
6.938e-01,
6.978e-01,
7.018e-01,
7.058e-01,
7.098e-01,
7.138e-01,
7.178e-01,
7.218e-01,
7.258e-01,
7.298e-01,
7.338e-01,
7.379e-01,
7.419e-01,
7.459e-01,
7.499e-01,
7.539e-01,
7.579e-01,
7.619e-01,
7.659e-01,
7.699e-01,
7.739e-01,
7.779e-01,
7.819e-01,
7.859e-01,
7.899e-01,
7.939e-01,
7.979e-01,
8.019e-01,
8.059e-01,
8.099e-01,
8.139e-01,
8.179e-01,
8.219e-01,
8.259e-01,
8.299e-01,
8.339e-01,
8.379e-01,
8.419e-01,
8.459e-01,
8.499e-01,
8.539e-01,
8.579e-01,
8.619e-01,
8.659e-01,
8.699e-01,
8.739e-01,
8.779e-01,
8.819e-01,
8.859e-01,
8.899e-01,
8.939e-01,
8.979e-01,
9.019e-01,
9.059e-01,
9.099e-01,
9.140e-01,
9.180e-01,
9.220e-01,
9.260e-01,
9.300e-01,
9.340e-01,
9.380e-01,
9.420e-01,
9.460e-01,
9.500e-01,
9.540e-01,
9.580e-01,
9.620e-01,
9.660e-01,
9.700e-01,
9.740e-01,
9.780e-01,
9.820e-01,
9.860e-01,
9.900e-01,
9.940e-01,
9.980e-01,


==> anc/03_results/strong_inf/beta_total_probability/0_44.csv <==
transmittance,probability_density
2.132e-01,
2.171e-01,
2.210e-01,
2.250e-01,
2.289e-01,
2.329e-01,
2.368e-01,
2.408e-01,
2.447e-01,
2.487e-01,
2.526e-01,
2.565e-01,
2.605e-01,
2.644e-01,
2.684e-01,
2.723e-01,
2.763e-01,
2.802e-01,
2.841e-01,
2.881e-01,
2.920e-01,
2.960e-01,
2.999e-01,
3.039e-01,
3.078e-01,
3.118e-01,
3.157e-01,
3.196e-01,
3.236e-01,
3.275e-01,
3.315e-01,
3.354e-01,
3.394e-01,
3.433e-01,
3.473e-01,
3.512e-01,
3.551e-01,
3.591e-01,
3.630e-01,
3.670e-01,
3.709e-01,
3.749e-01,
3.788e-01,
3.827e-01,
3.867e-01,
3.906e-01,
3.946e-01,
3.985e-01,
4.025e-01,
4.064e-01,
4.104e-01,
4.143e-01,
4.182e-01,
4.222e-01,
4.261e-01,
4.301e-01,
4.340e-01,
4.380e-01,
4.419e-01,
4.459e-01,
4.498e-01,
4.537e-01,
4.577e-01,
4.616e-01,
4.656e-01,
4.695e-01,
4.735e-01,
4.774e-01,
4.814e-01,
4.853e-01,
4.892e-01,
4.932e-01,
4.971e-01,
5.011e-01,
5.050e-01,
5.090e-01,
5.129e-01,
5.168e-01,
5.208e-01,
5.247e-01,
5.287e-01,
5.326e-01,
5.366e-01,
5.405e-01,
5.445e-01,
5.484e-01,
5.523e-01,
5.563e-01,
5.602e-01,
5.642e-01,
5.681e-01,
5.721e-01,
5.760e-01,
5.800e-01,
5.839e-01,
5.878e-01,
5.918e-01,
5.957e-01,
5.997e-01,
6.036e-01,
6.076e-01,
6.115e-01,
6.155e-01,
6.194e-01,
6.233e-01,
6.273e-01,
6.312e-01,
6.352e-01,
6.391e-01,
6.431e-01,
6.470e-01,
6.509e-01,
6.549e-01,
6.588e-01,
6.628e-01,
6.667e-01,
6.707e-01,
6.746e-01,
6.786e-01,
6.825e-01,
6.864e-01,
6.904e-01,
6.943e-01,
6.983e-01,
7.022e-01,
7.062e-01,
7.101e-01,
7.141e-01,
7.180e-01,
7.219e-01,
7.259e-01,
7.298e-01,
7.338e-01,
7.377e-01,
7.417e-01,
7.456e-01,
7.496e-01,
7.535e-01,
7.574e-01,
7.614e-01,
7.653e-01,
7.693e-01,
7.732e-01,
7.772e-01,
7.811e-01,
7.850e-01,
7.890e-01,
7.929e-01,
7.969e-01,
8.008e-01,
8.048e-01,
8.087e-01,
8.127e-01,
8.166e-01,
8.205e-01,
8.245e-01,
8.284e-01,
8.324e-01,
8.363e-01,
8.403e-01,
8.442e-01,
8.482e-01,
8.521e-01,
8.560e-01,
8.600e-01,
8.639e-01,
8.679e-01,
8.718e-01,
8.758e-01,
8.797e-01,
8.836e-01,
8.876e-01,
8.915e-01,
8.955e-01,
8.994e-01,
9.034e-01,
9.073e-01,
9.113e-01,
9.152e-01,
9.191e-01,
9.231e-01,
9.270e-01,
9.310e-01,
9.349e-01,
9.389e-01,
9.428e-01,
9.468e-01,
9.507e-01,
9.546e-01,
9.586e-01,
9.625e-01,
9.665e-01,
9.704e-01,
9.744e-01,
9.783e-01,
9.823e-01,
9.862e-01,
9.901e-01,
9.941e-01,
9.980e-01,


==> anc/03_results/strong_inf/beta_total_probability/0_45.csv <==
transmittance,probability_density
1.996e-03,5.099e-04
5.988e-03,5.706e-03
9.980e-03,1.811e-02
1.397e-02,3.868e-02
1.796e-02,6.768e-02
2.196e-02,1.050e-01
2.595e-02,1.502e-01
2.994e-02,2.026e-01
3.393e-02,2.616e-01
3.792e-02,3.263e-01
4.191e-02,3.960e-01
4.591e-02,4.699e-01
4.990e-02,5.472e-01
5.389e-02,6.273e-01
5.788e-02,7.096e-01
6.187e-02,7.935e-01
6.587e-02,8.785e-01
6.986e-02,9.640e-01
7.385e-02,1.050e+00
7.784e-02,1.135e+00
8.183e-02,1.220e+00
8.583e-02,1.304e+00
8.982e-02,1.387e+00
9.381e-02,1.468e+00
9.780e-02,1.548e+00
1.018e-01,1.625e+00
1.058e-01,1.701e+00
1.098e-01,1.774e+00
1.138e-01,1.845e+00
1.178e-01,1.914e+00
1.218e-01,1.980e+00
1.257e-01,2.044e+00
1.297e-01,2.105e+00
1.337e-01,2.163e+00
1.377e-01,2.218e+00
1.417e-01,2.271e+00
1.457e-01,2.321e+00
1.497e-01,2.368e+00
1.537e-01,2.412e+00
1.577e-01,2.453e+00
1.617e-01,2.492e+00
1.657e-01,2.528e+00
1.697e-01,2.561e+00
1.736e-01,2.591e+00
1.776e-01,2.619e+00
1.816e-01,2.644e+00
1.856e-01,2.667e+00
1.896e-01,2.687e+00
1.936e-01,2.705e+00
1.976e-01,2.721e+00
2.016e-01,2.734e+00
2.056e-01,2.744e+00
2.096e-01,2.753e+00
2.136e-01,2.759e+00
2.176e-01,2.764e+00
2.216e-01,2.766e+00
2.255e-01,2.766e+00
2.295e-01,2.764e+00
2.335e-01,2.761e+00
2.375e-01,2.756e+00
2.415e-01,2.749e+00
2.455e-01,2.740e+00
2.495e-01,2.730e+00
2.535e-01,2.718e+00
2.575e-01,2.705e+00
2.615e-01,2.690e+00
2.655e-01,2.675e+00
2.695e-01,2.657e+00
2.734e-01,2.639e+00
2.774e-01,2.619e+00
2.814e-01,2.598e+00
2.854e-01,2.577e+00
2.894e-01,2.554e+00
2.934e-01,2.530e+00
2.974e-01,2.505e+00
3.014e-01,2.480e+00
3.054e-01,2.453e+00
3.094e-01,2.426e+00
3.134e-01,2.398e+00
3.174e-01,2.370e+00
3.213e-01,2.341e+00
3.253e-01,2.311e+00
3.293e-01,2.281e+00
3.333e-01,2.250e+00
3.373e-01,2.219e+00
3.413e-01,2.188e+00
3.453e-01,2.156e+00
3.493e-01,2.124e+00
3.533e-01,2.091e+00
3.573e-01,2.059e+00
3.613e-01,2.026e+00
3.653e-01,1.992e+00
3.693e-01,1.959e+00
3.732e-01,1.926e+00
3.772e-01,1.892e+00
3.812e-01,1.859e+00
3.852e-01,1.825e+00
3.892e-01,1.791e+00
3.932e-01,1.758e+00
3.972e-01,1.724e+00
4.012e-01,1.691e+00
4.052e-01,1.657e+00
4.092e-01,1.624e+00
4.132e-01,1.591e+00
4.172e-01,1.558e+00
4.211e-01,1.525e+00
4.251e-01,1.492e+00
4.291e-01,1.460e+00
4.331e-01,1.428e+00
4.371e-01,1.396e+00
4.411e-01,1.364e+00
4.451e-01,1.332e+00
4.491e-01,1.301e+00
4.531e-01,1.270e+00
4.571e-01,1.240e+00
4.611e-01,1.210e+00
4.651e-01,1.180e+00
4.690e-01,1.150e+00
4.730e-01,1.121e+00
4.770e-01,1.092e+00
4.810e-01,1.063e+00
4.850e-01,1.035e+00
4.890e-01,1.008e+00
4.930e-01,9.803e-01
4.970e-01,9.533e-01
5.010e-01,9.268e-01
5.050e-01,9.007e-01
5.090e-01,8.750e-01
5.130e-01,8.497e-01
5.170e-01,8.248e-01
5.209e-01,8.004e-01
5.249e-01,7.764e-01
5.289e-01,7.528e-01
5.329e-01,7.297e-01
5.369e-01,7.070e-01
5.409e-01,6.847e-01
5.449e-01,6.629e-01
5.489e-01,6.415e-01
5.529e-01,6.205e-01
5.569e-01,6.000e-01
5.609e-01,5.799e-01
5.649e-01,5.602e-01
5.688e-01,5.410e-01
5.728e-01,5.222e-01
5.768e-01,5.038e-01
5.808e-01,4.859e-01
5.848e-01,4.684e-01
5.888e-01,4.513e-01
5.928e-01,4.346e-01
5.968e-01,4.184e-01
6.008e-01,4.025e-01
6.048e-01,3.871e-01
6.088e-01,3.721e-01
6.128e-01,3.575e-01
6.167e-01,3.433e-01
6.207e-01,3.294e-01
6.247e-01,3.160e-01
6.287e-01,3.029e-01
6.327e-01,2.903e-01
6.367e-01,2.779e-01
6.407e-01,2.660e-01
6.447e-01,2.544e-01
6.487e-01,2.432e-01
6.527e-01,2.324e-01
6.567e-01,2.219e-01
6.607e-01,2.117e-01
6.647e-01,2.019e-01
6.686e-01,1.924e-01
6.726e-01,1.832e-01
6.766e-01,1.743e-01
6.806e-01,1.658e-01
6.846e-01,1.575e-01
6.886e-01,1.496e-01
6.926e-01,1.419e-01
6.966e-01,1.346e-01
7.006e-01,1.275e-01
7.046e-01,1.207e-01
7.086e-01,1.141e-01
7.126e-01,1.078e-01
7.165e-01,1.018e-01
7.205e-01,9.606e-02
7.245e-01,9.053e-02
7.285e-01,8.524e-02
7.325e-01,8.018e-02
7.365e-01,7.535e-02
7.405e-01,7.074e-02
7.445e-01,6.633e-02
7.485e-01,6.214e-02
7.525e-01,5.814e-02
7.565e-01,5.434e-02
7.605e-01,5.072e-02
7.644e-01,4.729e-02
7.684e-01,4.403e-02
7.724e-01,4.095e-02
7.764e-01,3.803e-02
7.804e-01,3.526e-02
7.844e-01,3.265e-02
7.884e-01,3.019e-02
7.924e-01,2.787e-02
7.964e-01,2.569e-02


==> anc/03_results/strong_inf/beta_total_probability/0_46.csv <==
transmittance,probability_density
2.360e-01,
2.398e-01,
2.437e-01,
2.475e-01,
2.513e-01,
2.552e-01,
2.590e-01,
2.628e-01,
2.666e-01,
2.705e-01,
2.743e-01,
2.781e-01,
2.820e-01,
2.858e-01,
2.896e-01,
2.934e-01,
2.973e-01,
3.011e-01,
3.049e-01,
3.088e-01,
3.126e-01,
3.164e-01,
3.203e-01,
3.241e-01,
3.279e-01,
3.317e-01,
3.356e-01,
3.394e-01,
3.432e-01,
3.471e-01,
3.509e-01,
3.547e-01,
3.586e-01,
3.624e-01,
3.662e-01,
3.700e-01,
3.739e-01,
3.777e-01,
3.815e-01,
3.854e-01,
3.892e-01,
3.930e-01,
3.968e-01,
4.007e-01,
4.045e-01,
4.083e-01,
4.122e-01,
4.160e-01,
4.198e-01,
4.237e-01,
4.275e-01,
4.313e-01,
4.351e-01,
4.390e-01,
4.428e-01,
4.466e-01,
4.505e-01,
4.543e-01,
4.581e-01,
4.619e-01,
4.658e-01,
4.696e-01,
4.734e-01,
4.773e-01,
4.811e-01,
4.849e-01,
4.888e-01,
4.926e-01,
4.964e-01,
5.002e-01,
5.041e-01,
5.079e-01,
5.117e-01,
5.156e-01,
5.194e-01,
5.232e-01,
5.271e-01,
5.309e-01,
5.347e-01,
5.385e-01,
5.424e-01,
5.462e-01,
5.500e-01,
5.539e-01,
5.577e-01,
5.615e-01,
5.653e-01,
5.692e-01,
5.730e-01,
5.768e-01,
5.807e-01,
5.845e-01,
5.883e-01,
5.922e-01,
5.960e-01,
5.998e-01,
6.036e-01,
6.075e-01,
6.113e-01,
6.151e-01,
6.190e-01,
6.228e-01,
6.266e-01,
6.304e-01,
6.343e-01,
6.381e-01,
6.419e-01,
6.458e-01,
6.496e-01,
6.534e-01,
6.573e-01,
6.611e-01,
6.649e-01,
6.687e-01,
6.726e-01,
6.764e-01,
6.802e-01,
6.841e-01,
6.879e-01,
6.917e-01,
6.956e-01,
6.994e-01,
7.032e-01,
7.070e-01,
7.109e-01,
7.147e-01,
7.185e-01,
7.224e-01,
7.262e-01,
7.300e-01,
7.338e-01,
7.377e-01,
7.415e-01,
7.453e-01,
7.492e-01,
7.530e-01,
7.568e-01,
7.607e-01,
7.645e-01,
7.683e-01,
7.721e-01,
7.760e-01,
7.798e-01,
7.836e-01,
7.875e-01,
7.913e-01,
7.951e-01,
7.989e-01,
8.028e-01,
8.066e-01,
8.104e-01,
8.143e-01,
8.181e-01,
8.219e-01,
8.258e-01,
8.296e-01,
8.334e-01,
8.372e-01,
8.411e-01,
8.449e-01,
8.487e-01,
8.526e-01,
8.564e-01,
8.602e-01,
8.641e-01,
8.679e-01,
8.717e-01,
8.755e-01,
8.794e-01,
8.832e-01,
8.870e-01,
8.909e-01,
8.947e-01,
8.985e-01,
9.023e-01,
9.062e-01,
9.100e-01,
9.138e-01,
9.177e-01,
9.215e-01,
9.253e-01,
9.292e-01,
9.330e-01,
9.368e-01,
9.406e-01,
9.445e-01,
9.483e-01,
9.521e-01,
9.560e-01,
9.598e-01,
9.636e-01,
9.674e-01,
9.713e-01,
9.751e-01,
9.789e-01,
9.828e-01,
9.866e-01,
9.904e-01,
9.943e-01,
9.981e-01,


==> anc/03_results/strong_inf/beta_total_probability/0_47.csv <==
transmittance,probability_density
2.501e-01,
2.538e-01,
2.576e-01,
2.613e-01,
2.651e-01,
2.689e-01,
2.726e-01,
2.764e-01,
2.801e-01,
2.839e-01,
2.877e-01,
2.914e-01,
2.952e-01,
2.989e-01,
3.027e-01,
3.064e-01,
3.102e-01,
3.140e-01,
3.177e-01,
3.215e-01,
3.252e-01,
3.290e-01,
3.328e-01,
3.365e-01,
3.403e-01,
3.440e-01,
3.478e-01,
3.516e-01,
3.553e-01,
3.591e-01,
3.628e-01,
3.666e-01,
3.704e-01,
3.741e-01,
3.779e-01,
3.816e-01,
3.854e-01,
3.891e-01,
3.929e-01,
3.967e-01,
4.004e-01,
4.042e-01,
4.079e-01,
4.117e-01,
4.155e-01,
4.192e-01,
4.230e-01,
4.267e-01,
4.305e-01,
4.343e-01,
4.380e-01,
4.418e-01,
4.455e-01,
4.493e-01,
4.531e-01,
4.568e-01,
4.606e-01,
4.643e-01,
4.681e-01,
4.718e-01,
4.756e-01,
4.794e-01,
4.831e-01,
4.869e-01,
4.906e-01,
4.944e-01,
4.982e-01,
5.019e-01,
5.057e-01,
5.094e-01,
5.132e-01,
5.170e-01,
5.207e-01,
5.245e-01,
5.282e-01,
5.320e-01,
5.358e-01,
5.395e-01,
5.433e-01,
5.470e-01,
5.508e-01,
5.545e-01,
5.583e-01,
5.621e-01,
5.658e-01,
5.696e-01,
5.733e-01,
5.771e-01,
5.809e-01,
5.846e-01,
5.884e-01,
5.921e-01,
5.959e-01,
5.997e-01,
6.034e-01,
6.072e-01,
6.109e-01,
6.147e-01,
6.185e-01,
6.222e-01,
6.260e-01,
6.297e-01,
6.335e-01,
6.372e-01,
6.410e-01,
6.448e-01,
6.485e-01,
6.523e-01,
6.560e-01,
6.598e-01,
6.636e-01,
6.673e-01,
6.711e-01,
6.748e-01,
6.786e-01,
6.824e-01,
6.861e-01,
6.899e-01,
6.936e-01,
6.974e-01,
7.012e-01,
7.049e-01,
7.087e-01,
7.124e-01,
7.162e-01,
7.199e-01,
7.237e-01,
7.275e-01,
7.312e-01,
7.350e-01,
7.387e-01,
7.425e-01,
7.463e-01,
7.500e-01,
7.538e-01,
7.575e-01,
7.613e-01,
7.651e-01,
7.688e-01,
7.726e-01,
7.763e-01,
7.801e-01,
7.839e-01,
7.876e-01,
7.914e-01,
7.951e-01,
7.989e-01,
8.026e-01,
8.064e-01,
8.102e-01,
8.139e-01,
8.177e-01,
8.214e-01,
8.252e-01,
8.290e-01,
8.327e-01,
8.365e-01,
8.402e-01,
8.440e-01,
8.478e-01,
8.515e-01,
8.553e-01,
8.590e-01,
8.628e-01,
8.666e-01,
8.703e-01,
8.741e-01,
8.778e-01,
8.816e-01,
8.853e-01,
8.891e-01,
8.929e-01,
8.966e-01,
9.004e-01,
9.041e-01,
9.079e-01,
9.117e-01,
9.154e-01,
9.192e-01,
9.229e-01,
9.267e-01,
9.305e-01,
9.342e-01,
9.380e-01,
9.417e-01,
9.455e-01,
9.493e-01,
9.530e-01,
9.568e-01,
9.605e-01,
9.643e-01,
9.680e-01,
9.718e-01,
9.756e-01,
9.793e-01,
9.831e-01,
9.868e-01,
9.906e-01,
9.944e-01,
9.981e-01,


==> anc/03_results/strong_inf/beta_total_probability/0_48.csv <==
transmittance,probability_density
2.657e-01,
2.694e-01,
2.731e-01,
2.768e-01,
2.805e-01,
2.842e-01,
2.878e-01,
2.915e-01,
2.952e-01,
2.989e-01,
3.026e-01,
3.062e-01,
3.099e-01,
3.136e-01,
3.173e-01,
3.210e-01,
3.246e-01,
3.283e-01,
3.320e-01,
3.357e-01,
3.394e-01,
3.430e-01,
3.467e-01,
3.504e-01,
3.541e-01,
3.578e-01,
3.614e-01,
3.651e-01,
3.688e-01,
3.725e-01,
3.762e-01,
3.798e-01,
3.835e-01,
3.872e-01,
3.909e-01,
3.946e-01,
3.982e-01,
4.019e-01,
4.056e-01,
4.093e-01,
4.130e-01,
4.166e-01,
4.203e-01,
4.240e-01,
4.277e-01,
4.314e-01,
4.351e-01,
4.387e-01,
4.424e-01,
4.461e-01,
4.498e-01,
4.535e-01,
4.571e-01,
4.608e-01,
4.645e-01,
4.682e-01,
4.719e-01,
4.755e-01,
4.792e-01,
4.829e-01,
4.866e-01,
4.903e-01,
4.939e-01,
4.976e-01,
5.013e-01,
5.050e-01,
5.087e-01,
5.123e-01,
5.160e-01,
5.197e-01,
5.234e-01,
5.271e-01,
5.307e-01,
5.344e-01,
5.381e-01,
5.418e-01,
5.455e-01,
5.491e-01,
5.528e-01,
5.565e-01,
5.602e-01,
5.639e-01,
5.675e-01,
5.712e-01,
5.749e-01,
5.786e-01,
5.823e-01,
5.859e-01,
5.896e-01,
5.933e-01,
5.970e-01,
6.007e-01,
6.044e-01,
6.080e-01,
6.117e-01,
6.154e-01,
6.191e-01,
6.228e-01,
6.264e-01,
6.301e-01,
6.338e-01,
6.375e-01,
6.412e-01,
6.448e-01,
6.485e-01,
6.522e-01,
6.559e-01,
6.596e-01,
6.632e-01,
6.669e-01,
6.706e-01,
6.743e-01,
6.780e-01,
6.816e-01,
6.853e-01,
6.890e-01,
6.927e-01,
6.964e-01,
7.000e-01,
7.037e-01,
7.074e-01,
7.111e-01,
7.148e-01,
7.184e-01,
7.221e-01,
7.258e-01,
7.295e-01,
7.332e-01,
7.368e-01,
7.405e-01,
7.442e-01,
7.479e-01,
7.516e-01,
7.552e-01,
7.589e-01,
7.626e-01,
7.663e-01,
7.700e-01,
7.737e-01,
7.773e-01,
7.810e-01,
7.847e-01,
7.884e-01,
7.921e-01,
7.957e-01,
7.994e-01,
8.031e-01,
8.068e-01,
8.105e-01,
8.141e-01,
8.178e-01,
8.215e-01,
8.252e-01,
8.289e-01,
8.325e-01,
8.362e-01,
8.399e-01,
8.436e-01,
8.473e-01,
8.509e-01,
8.546e-01,
8.583e-01,
8.620e-01,
8.657e-01,
8.693e-01,
8.730e-01,
8.767e-01,
8.804e-01,
8.841e-01,
8.877e-01,
8.914e-01,
8.951e-01,
8.988e-01,
9.025e-01,
9.061e-01,
9.098e-01,
9.135e-01,
9.172e-01,
9.209e-01,
9.246e-01,
9.282e-01,
9.319e-01,
9.356e-01,
9.393e-01,
9.430e-01,
9.466e-01,
9.503e-01,
9.540e-01,
9.577e-01,
9.614e-01,
9.650e-01,
9.687e-01,
9.724e-01,
9.761e-01,
9.798e-01,
9.834e-01,
9.871e-01,
9.908e-01,
9.945e-01,
9.982e-01,


==> anc/03_results/strong_inf/beta_total_probability/0_49.csv <==
transmittance,probability_density
2.862e-01,
2.898e-01,
2.934e-01,
2.970e-01,
3.006e-01,
3.041e-01,
3.077e-01,
3.113e-01,
3.149e-01,
3.184e-01,
3.220e-01,
3.256e-01,
3.292e-01,
3.328e-01,
3.363e-01,
3.399e-01,
3.435e-01,
3.471e-01,
3.506e-01,
3.542e-01,
3.578e-01,
3.614e-01,
3.650e-01,
3.685e-01,
3.721e-01,
3.757e-01,
3.793e-01,
3.828e-01,
3.864e-01,
3.900e-01,
3.936e-01,
3.972e-01,
4.007e-01,
4.043e-01,
4.079e-01,
4.115e-01,
4.150e-01,
4.186e-01,
4.222e-01,
4.258e-01,
4.294e-01,
4.329e-01,
4.365e-01,
4.401e-01,
4.437e-01,
4.472e-01,
4.508e-01,
4.544e-01,
4.580e-01,
4.616e-01,
4.651e-01,
4.687e-01,
4.723e-01,
4.759e-01,
4.794e-01,
4.830e-01,
4.866e-01,
4.902e-01,
4.938e-01,
4.973e-01,
5.009e-01,
5.045e-01,
5.081e-01,
5.116e-01,
5.152e-01,
5.188e-01,
5.224e-01,
5.260e-01,
5.295e-01,
5.331e-01,
5.367e-01,
5.403e-01,
5.438e-01,
5.474e-01,
5.510e-01,
5.546e-01,
5.582e-01,
5.617e-01,
5.653e-01,
5.689e-01,
5.725e-01,
5.760e-01,
5.796e-01,
5.832e-01,
5.868e-01,
5.904e-01,
5.939e-01,
5.975e-01,
6.011e-01,
6.047e-01,
6.082e-01,
6.118e-01,
6.154e-01,
6.190e-01,
6.225e-01,
6.261e-01,
6.297e-01,
6.333e-01,
6.369e-01,
6.404e-01,
6.440e-01,
6.476e-01,
6.512e-01,
6.547e-01,
6.583e-01,
6.619e-01,
6.655e-01,
6.691e-01,
6.726e-01,
6.762e-01,
6.798e-01,
6.834e-01,
6.869e-01,
6.905e-01,
6.941e-01,
6.977e-01,
7.013e-01,
7.048e-01,
7.084e-01,
7.120e-01,
7.156e-01,
7.191e-01,
7.227e-01,
7.263e-01,
7.299e-01,
7.335e-01,
7.370e-01,
7.406e-01,
7.442e-01,
7.478e-01,
7.513e-01,
7.549e-01,
7.585e-01,
7.621e-01,
7.657e-01,
7.692e-01,
7.728e-01,
7.764e-01,
7.800e-01,
7.835e-01,
7.871e-01,
7.907e-01,
7.943e-01,
7.979e-01,
8.014e-01,
8.050e-01,
8.086e-01,
8.122e-01,
8.157e-01,
8.193e-01,
8.229e-01,
8.265e-01,
8.301e-01,
8.336e-01,
8.372e-01,
8.408e-01,
8.444e-01,
8.479e-01,
8.515e-01,
8.551e-01,
8.587e-01,
8.623e-01,
8.658e-01,
8.694e-01,
8.730e-01,
8.766e-01,
8.801e-01,
8.837e-01,
8.873e-01,
8.909e-01,
8.945e-01,
8.980e-01,
9.016e-01,
9.052e-01,
9.088e-01,
9.123e-01,
9.159e-01,
9.195e-01,
9.231e-01,
9.267e-01,
9.302e-01,
9.338e-01,
9.374e-01,
9.410e-01,
9.445e-01,
9.481e-01,
9.517e-01,
9.553e-01,
9.589e-01,
9.624e-01,
9.660e-01,
9.696e-01,
9.732e-01,
9.767e-01,
9.803e-01,
9.839e-01,
9.875e-01,
9.911e-01,
9.946e-01,
9.982e-01,


==> anc/03_results/strong_inf/beta_total_probability/0_5.csv <==
transmittance,probability_density
2.072e-03,3.295e-05
6.217e-03,6.089e-04
1.036e-02,2.567e-03
1.451e-02,6.680e-03
1.865e-02,1.355e-02
2.280e-02,2.364e-02
2.694e-02,3.731e-02
3.109e-02,5.477e-02
3.523e-02,7.618e-02
3.938e-02,1.016e-01
4.352e-02,1.309e-01
4.767e-02,1.640e-01
5.181e-02,2.009e-01
5.595e-02,2.412e-01
6.010e-02,2.849e-01
6.424e-02,3.315e-01
6.839e-02,3.810e-01
7.253e-02,4.330e-01
7.668e-02,4.873e-01
8.082e-02,5.437e-01
8.497e-02,6.017e-01
8.911e-02,6.613e-01
9.326e-02,7.221e-01
9.740e-02,7.839e-01
1.015e-01,8.464e-01
1.057e-01,9.095e-01
1.098e-01,9.730e-01
1.140e-01,1.037e+00
1.181e-01,1.100e+00
1.223e-01,1.163e+00
1.264e-01,1.226e+00
1.306e-01,1.288e+00
1.347e-01,1.350e+00
1.389e-01,1.411e+00
1.430e-01,1.470e+00
1.471e-01,1.529e+00
1.513e-01,1.586e+00
1.554e-01,1.643e+00
1.596e-01,1.697e+00
1.637e-01,1.751e+00
1.679e-01,1.802e+00
1.720e-01,1.852e+00
1.762e-01,1.901e+00
1.803e-01,1.948e+00
1.844e-01,1.993e+00
1.886e-01,2.036e+00
1.927e-01,2.077e+00
1.969e-01,2.117e+00
2.010e-01,2.154e+00
2.052e-01,2.190e+00
2.093e-01,2.224e+00
2.135e-01,2.256e+00
2.176e-01,2.286e+00
2.217e-01,2.314e+00
2.259e-01,2.340e+00
2.300e-01,2.365e+00
2.342e-01,2.387e+00
2.383e-01,2.408e+00
2.425e-01,2.426e+00
2.466e-01,2.443e+00
2.508e-01,2.459e+00
2.549e-01,2.472e+00
2.591e-01,2.484e+00
2.632e-01,2.494e+00
2.673e-01,2.502e+00
2.715e-01,2.508e+00
2.756e-01,2.513e+00
2.798e-01,2.517e+00
2.839e-01,2.519e+00
2.881e-01,2.519e+00
2.922e-01,2.518e+00
2.964e-01,2.515e+00
3.005e-01,2.511e+00
3.046e-01,2.505e+00
3.088e-01,2.499e+00
3.129e-01,2.491e+00
3.171e-01,2.481e+00
3.212e-01,2.471e+00
3.254e-01,2.459e+00
3.295e-01,2.446e+00
3.337e-01,2.432e+00
3.378e-01,2.417e+00
3.419e-01,2.401e+00
3.461e-01,2.384e+00
3.502e-01,2.366e+00
3.544e-01,2.347e+00
3.585e-01,2.327e+00
3.627e-01,2.307e+00
3.668e-01,2.285e+00
3.710e-01,2.263e+00
3.751e-01,2.240e+00
3.792e-01,2.217e+00
3.834e-01,2.192e+00
3.875e-01,2.168e+00
3.917e-01,2.142e+00
3.958e-01,2.116e+00
4.000e-01,2.090e+00
4.041e-01,2.063e+00
4.083e-01,2.035e+00
4.124e-01,2.008e+00
4.166e-01,1.979e+00
4.207e-01,1.951e+00
4.248e-01,1.922e+00
4.290e-01,1.893e+00
4.331e-01,1.863e+00
4.373e-01,1.834e+00
4.414e-01,1.804e+00
4.456e-01,1.774e+00
4.497e-01,1.744e+00
4.539e-01,1.713e+00
4.580e-01,1.683e+00
4.621e-01,1.652e+00
4.663e-01,1.622e+00
4.704e-01,1.591e+00
4.746e-01,1.561e+00
4.787e-01,1.530e+00
4.829e-01,1.500e+00
4.870e-01,1.469e+00
4.912e-01,1.439e+00
4.953e-01,1.408e+00
4.994e-01,1.378e+00
5.036e-01,1.348e+00
5.077e-01,1.318e+00
5.119e-01,1.288e+00
5.160e-01,1.259e+00
5.202e-01,1.229e+00
5.243e-01,1.200e+00
5.285e-01,1.171e+00
5.326e-01,1.142e+00
5.368e-01,1.114e+00
5.409e-01,1.086e+00
5.450e-01,1.058e+00
5.492e-01,1.030e+00
5.533e-01,1.003e+00
5.575e-01,9.759e-01
5.616e-01,9.492e-01
5.658e-01,9.228e-01
5.699e-01,8.968e-01
5.741e-01,8.711e-01
5.782e-01,8.458e-01
5.823e-01,8.208e-01
5.865e-01,7.963e-01
5.906e-01,7.721e-01
5.948e-01,7.482e-01
5.989e-01,7.248e-01
6.031e-01,7.018e-01
6.072e-01,6.791e-01
6.114e-01,6.569e-01
6.155e-01,6.350e-01
6.196e-01,6.136e-01
6.238e-01,5.926e-01
6.279e-01,5.720e-01
6.321e-01,5.518e-01
6.362e-01,5.321e-01
6.404e-01,5.127e-01
6.445e-01,4.938e-01
6.487e-01,4.753e-01
6.528e-01,4.572e-01
6.570e-01,4.396e-01
6.611e-01,4.223e-01
6.652e-01,4.055e-01
6.694e-01,3.891e-01
6.735e-01,3.731e-01
6.777e-01,3.576e-01
6.818e-01,3.424e-01
6.860e-01,3.277e-01
6.901e-01,3.134e-01
6.943e-01,2.995e-01
6.984e-01,2.859e-01
7.025e-01,2.728e-01
7.067e-01,2.601e-01
7.108e-01,2.478e-01
7.150e-01,2.358e-01
7.191e-01,2.243e-01
7.233e-01,2.131e-01
7.274e-01,2.023e-01
7.316e-01,1.919e-01
7.357e-01,1.818e-01
7.398e-01,1.721e-01
7.440e-01,1.628e-01
7.481e-01,1.538e-01
7.523e-01,1.451e-01
7.564e-01,1.368e-01
7.606e-01,1.288e-01
7.647e-01,1.211e-01
7.689e-01,1.138e-01
7.730e-01,1.067e-01
7.772e-01,1.000e-01
7.813e-01,9.357e-02
7.854e-01,8.743e-02
7.896e-01,8.157e-02
7.937e-01,7.600e-02
7.979e-01,7.069e-02
8.020e-01,6.564e-02
8.062e-01,6.086e-02
8.103e-01,5.632e-02
8.145e-01,5.203e-02
8.186e-01,4.797e-02
8.227e-01,4.414e-02
8.269e-01,4.053e-02


==> anc/03_results/strong_inf/beta_total_probability/0_55.csv <==
transmittance,probability_density
2.138e-03,1.447e-06
6.414e-03,4.174e-05
1.069e-02,2.192e-04
1.496e-02,6.946e-04
1.924e-02,1.694e-03
2.352e-02,3.485e-03
2.779e-02,6.346e-03
3.207e-02,1.054e-02
3.634e-02,1.629e-02
4.062e-02,2.381e-02
4.489e-02,3.327e-02
4.917e-02,4.479e-02
5.345e-02,5.848e-02
5.772e-02,7.443e-02
6.200e-02,9.269e-02
6.627e-02,1.133e-01
7.055e-02,1.362e-01
7.482e-02,1.615e-01
7.910e-02,1.891e-01
8.338e-02,2.189e-01
8.765e-02,2.509e-01
9.193e-02,2.849e-01
9.620e-02,3.210e-01
1.005e-01,3.590e-01
1.048e-01,3.987e-01
1.090e-01,4.401e-01
1.133e-01,4.831e-01
1.176e-01,5.275e-01
1.219e-01,5.731e-01
1.261e-01,6.199e-01
1.304e-01,6.678e-01
1.347e-01,7.165e-01
1.390e-01,7.660e-01
1.432e-01,8.161e-01
1.475e-01,8.668e-01
1.518e-01,9.178e-01
1.561e-01,9.691e-01
1.603e-01,1.021e+00
1.646e-01,1.072e+00
1.689e-01,1.123e+00
1.732e-01,1.175e+00
1.774e-01,1.226e+00
1.817e-01,1.276e+00
1.860e-01,1.326e+00
1.903e-01,1.376e+00
1.945e-01,1.425e+00
1.988e-01,1.473e+00
2.031e-01,1.521e+00
2.074e-01,1.567e+00
2.116e-01,1.613e+00
2.159e-01,1.657e+00
2.202e-01,1.701e+00
2.245e-01,1.744e+00
2.287e-01,1.785e+00
2.330e-01,1.825e+00
2.373e-01,1.864e+00
2.416e-01,1.902e+00
2.459e-01,1.938e+00
2.501e-01,1.973e+00
2.544e-01,2.006e+00
2.587e-01,2.039e+00
2.630e-01,2.069e+00
2.672e-01,2.099e+00
2.715e-01,2.127e+00
2.758e-01,2.153e+00
2.801e-01,2.178e+00
2.843e-01,2.201e+00
2.886e-01,2.223e+00
2.929e-01,2.244e+00
2.972e-01,2.263e+00
3.014e-01,2.280e+00
3.057e-01,2.297e+00
3.100e-01,2.311e+00
3.143e-01,2.324e+00
3.185e-01,2.336e+00
3.228e-01,2.346e+00
3.271e-01,2.355e+00
3.314e-01,2.362e+00
3.356e-01,2.368e+00
3.399e-01,2.373e+00
3.442e-01,2.376e+00
3.485e-01,2.378e+00
3.527e-01,2.378e+00
3.570e-01,2.378e+00
3.613e-01,2.376e+00
3.656e-01,2.372e+00
3.698e-01,2.368e+00
3.741e-01,2.362e+00
3.784e-01,2.355e+00
3.827e-01,2.347e+00
3.870e-01,2.338e+00
3.912e-01,2.328e+00
3.955e-01,2.317e+00
3.998e-01,2.304e+00
4.041e-01,2.291e+00
4.083e-01,2.277e+00
4.126e-01,2.261e+00
4.169e-01,2.245e+00
4.212e-01,2.228e+00
4.254e-01,2.210e+00
4.297e-01,2.192e+00
4.340e-01,2.172e+00
4.383e-01,2.152e+00
4.425e-01,2.131e+00
4.468e-01,2.109e+00
4.511e-01,2.087e+00
4.554e-01,2.064e+00
4.596e-01,2.040e+00
4.639e-01,2.016e+00
4.682e-01,1.991e+00
4.725e-01,1.966e+00
4.767e-01,1.940e+00
4.810e-01,1.914e+00
4.853e-01,1.888e+00
4.896e-01,1.861e+00
4.938e-01,1.833e+00
4.981e-01,1.805e+00
5.024e-01,1.777e+00
5.067e-01,1.749e+00
5.109e-01,1.720e+00
5.152e-01,1.691e+00
5.195e-01,1.662e+00
5.238e-01,1.633e+00
5.280e-01,1.604e+00
5.323e-01,1.574e+00
5.366e-01,1.544e+00
5.409e-01,1.515e+00
5.452e-01,1.485e+00
5.494e-01,1.455e+00
5.537e-01,1.425e+00
5.580e-01,1.395e+00
5.623e-01,1.365e+00
5.665e-01,1.335e+00
5.708e-01,1.305e+00
5.751e-01,1.276e+00
5.794e-01,1.246e+00
5.836e-01,1.216e+00
5.879e-01,1.187e+00
5.922e-01,1.158e+00
5.965e-01,1.129e+00
6.007e-01,1.100e+00
6.050e-01,1.071e+00
6.093e-01,1.043e+00
6.136e-01,1.015e+00
6.178e-01,9.869e-01
6.221e-01,9.593e-01
6.264e-01,9.319e-01
6.307e-01,9.048e-01
6.349e-01,8.781e-01
6.392e-01,8.516e-01
6.435e-01,8.255e-01
6.478e-01,7.997e-01
6.520e-01,7.743e-01
6.563e-01,7.492e-01
6.606e-01,7.245e-01
6.649e-01,7.002e-01
6.691e-01,6.763e-01
6.734e-01,6.528e-01
6.777e-01,6.296e-01
6.820e-01,6.069e-01
6.862e-01,5.846e-01
6.905e-01,5.628e-01
6.948e-01,5.413e-01
6.991e-01,5.203e-01
7.034e-01,4.998e-01
7.076e-01,4.796e-01
7.119e-01,4.600e-01
7.162e-01,4.407e-01
7.205e-01,4.220e-01
7.247e-01,4.037e-01
7.290e-01,3.858e-01
7.333e-01,3.684e-01
7.376e-01,3.514e-01
7.418e-01,3.350e-01
7.461e-01,3.189e-01
7.504e-01,3.034e-01
7.547e-01,2.883e-01
7.589e-01,2.736e-01
7.632e-01,2.594e-01
7.675e-01,2.457e-01
7.718e-01,2.324e-01
7.760e-01,2.196e-01
7.803e-01,2.072e-01
7.846e-01,1.952e-01
7.889e-01,1.837e-01
7.931e-01,1.726e-01
7.974e-01,1.620e-01
8.017e-01,1.517e-01
8.060e-01,1.419e-01
8.102e-01,1.325e-01
8.145e-01,1.235e-01
8.188e-01,1.149e-01
8.231e-01,1.067e-01
8.273e-01,9.894e-02
8.316e-01,9.151e-02
8.359e-01,8.445e-02
8.402e-01,7.776e-02
8.445e-01,7.143e-02
8.487e-01,6.544e-02
8.530e-01,5.980e-02


==> anc/03_results/strong_inf/beta_total_probability/0_6.csv <==
transmittance,probability_density
2.187e-03,3.879e-08
6.560e-03,2.044e-06
1.093e-02,1.480e-05
1.531e-02,6.239e-05
1.968e-02,1.939e-04
2.405e-02,4.791e-04
2.843e-02,9.945e-04
3.280e-02,1.815e-03
3.718e-02,3.015e-03
4.155e-02,4.677e-03
4.592e-02,6.892e-03
5.030e-02,9.764e-03
5.467e-02,1.340e-02
5.904e-02,1.792e-02
6.342e-02,2.343e-02
6.779e-02,3.003e-02
7.216e-02,3.783e-02
7.654e-02,4.691e-02
8.091e-02,5.736e-02
8.529e-02,6.925e-02
8.966e-02,8.264e-02
9.403e-02,9.757e-02
9.841e-02,1.141e-01
1.028e-01,1.322e-01
1.072e-01,1.520e-01
1.115e-01,1.734e-01
1.159e-01,1.964e-01
1.203e-01,2.210e-01
1.246e-01,2.473e-01
1.290e-01,2.751e-01
1.334e-01,3.044e-01
1.378e-01,3.351e-01
1.421e-01,3.673e-01
1.465e-01,4.009e-01
1.509e-01,4.358e-01
1.553e-01,4.719e-01
1.596e-01,5.092e-01
1.640e-01,5.476e-01
1.684e-01,5.870e-01
1.728e-01,6.274e-01
1.771e-01,6.686e-01
1.815e-01,7.106e-01
1.859e-01,7.533e-01
1.903e-01,7.966e-01
1.946e-01,8.405e-01
1.990e-01,8.848e-01
2.034e-01,9.294e-01
2.077e-01,9.744e-01
2.121e-01,1.019e+00
2.165e-01,1.065e+00
2.209e-01,1.110e+00
2.252e-01,1.155e+00
2.296e-01,1.200e+00
2.340e-01,1.245e+00
2.384e-01,1.290e+00
2.427e-01,1.334e+00
2.471e-01,1.378e+00
2.515e-01,1.422e+00
2.559e-01,1.464e+00
2.602e-01,1.507e+00
2.646e-01,1.548e+00
2.690e-01,1.589e+00
2.733e-01,1.629e+00
2.777e-01,1.668e+00
2.821e-01,1.707e+00
2.865e-01,1.744e+00
2.908e-01,1.781e+00
2.952e-01,1.816e+00
2.996e-01,1.851e+00
3.040e-01,1.884e+00
3.083e-01,1.917e+00
3.127e-01,1.948e+00
3.171e-01,1.978e+00
3.215e-01,2.007e+00
3.258e-01,2.034e+00
3.302e-01,2.061e+00
3.346e-01,2.086e+00
3.390e-01,2.110e+00
3.433e-01,2.132e+00
3.477e-01,2.154e+00
3.521e-01,2.174e+00
3.564e-01,2.192e+00
3.608e-01,2.210e+00
3.652e-01,2.226e+00
3.696e-01,2.240e+00
3.739e-01,2.254e+00
3.783e-01,2.266e+00
3.827e-01,2.277e+00
3.871e-01,2.286e+00
3.914e-01,2.295e+00
3.958e-01,2.301e+00
4.002e-01,2.307e+00
4.046e-01,2.311e+00
4.089e-01,2.314e+00
4.133e-01,2.316e+00
4.177e-01,2.317e+00
4.221e-01,2.316e+00
4.264e-01,2.314e+00
4.308e-01,2.311e+00
4.352e-01,2.307e+00
4.395e-01,2.302e+00
4.439e-01,2.295e+00
4.483e-01,2.288e+00
4.527e-01,2.279e+00
4.570e-01,2.269e+00
4.614e-01,2.258e+00
4.658e-01,2.246e+00
4.702e-01,2.233e+00
4.745e-01,2.220e+00
4.789e-01,2.205e+00
4.833e-01,2.189e+00
4.877e-01,2.172e+00
4.920e-01,2.155e+00
4.964e-01,2.137e+00
5.008e-01,2.117e+00
5.052e-01,2.097e+00
5.095e-01,2.077e+00
5.139e-01,2.055e+00
5.183e-01,2.033e+00
5.226e-01,2.010e+00
5.270e-01,1.987e+00
5.314e-01,1.962e+00
5.358e-01,1.938e+00
5.401e-01,1.912e+00
5.445e-01,1.886e+00
5.489e-01,1.860e+00
5.533e-01,1.833e+00
5.576e-01,1.806e+00
5.620e-01,1.778e+00
5.664e-01,1.750e+00
5.708e-01,1.721e+00
5.751e-01,1.693e+00
5.795e-01,1.663e+00
5.839e-01,1.634e+00
5.882e-01,1.604e+00
5.926e-01,1.574e+00
5.970e-01,1.544e+00
6.014e-01,1.514e+00
6.057e-01,1.483e+00
6.101e-01,1.452e+00
6.145e-01,1.422e+00
6.189e-01,1.391e+00
6.232e-01,1.360e+00
6.276e-01,1.329e+00
6.320e-01,1.298e+00
6.364e-01,1.267e+00
6.407e-01,1.236e+00
6.451e-01,1.205e+00
6.495e-01,1.174e+00
6.539e-01,1.144e+00
6.582e-01,1.113e+00
6.626e-01,1.083e+00
6.670e-01,1.053e+00
6.713e-01,1.023e+00
6.757e-01,9.931e-01
6.801e-01,9.635e-01
6.845e-01,9.342e-01
6.888e-01,9.052e-01
6.932e-01,8.765e-01
6.976e-01,8.481e-01
7.020e-01,8.200e-01
7.063e-01,7.922e-01
7.107e-01,7.648e-01
7.151e-01,7.378e-01
7.195e-01,7.111e-01
7.238e-01,6.849e-01
7.282e-01,6.590e-01
7.326e-01,6.336e-01
7.370e-01,6.086e-01
7.413e-01,5.841e-01
7.457e-01,5.600e-01
7.501e-01,5.364e-01
7.544e-01,5.132e-01
7.588e-01,4.906e-01
7.632e-01,4.684e-01
7.676e-01,4.468e-01
7.719e-01,4.257e-01
7.763e-01,4.051e-01
7.807e-01,3.850e-01
7.851e-01,3.654e-01
7.894e-01,3.464e-01
7.938e-01,3.279e-01
7.982e-01,3.100e-01
8.026e-01,2.926e-01
8.069e-01,2.758e-01
8.113e-01,2.595e-01
8.157e-01,2.437e-01
8.200e-01,2.286e-01
8.244e-01,2.139e-01
8.288e-01,1.999e-01
8.332e-01,1.863e-01
8.375e-01,1.734e-01
8.419e-01,1.609e-01
8.463e-01,1.490e-01
8.507e-01,1.377e-01
8.550e-01,1.268e-01
8.594e-01,1.165e-01
8.638e-01,1.068e-01
8.682e-01,9.751e-02
8.725e-01,8.876e-02


==> anc/03_results/strong_inf/beta_total_probability/0_65.csv <==
transmittance,probability_density
2.238e-03,5.520e-10
6.714e-03,5.980e-08
1.119e-02,5.501e-07
1.567e-02,2.497e-06
2.014e-02,8.371e-06
2.462e-02,2.395e-05
2.909e-02,6.104e-05
3.357e-02,1.398e-04
3.805e-02,2.898e-04
4.252e-02,5.484e-04
4.700e-02,9.593e-04
5.147e-02,1.570e-03
5.595e-02,2.430e-03
6.042e-02,3.591e-03
6.490e-02,5.103e-03
6.938e-02,7.020e-03
7.385e-02,9.393e-03
7.833e-02,1.228e-02
8.280e-02,1.572e-02
8.728e-02,1.980e-02
9.176e-02,2.454e-02
9.623e-02,3.003e-02
1.007e-01,3.631e-02
1.052e-01,4.345e-02
1.097e-01,5.149e-02
1.141e-01,6.050e-02
1.186e-01,7.053e-02
1.231e-01,8.162e-02
1.276e-01,9.382e-02
1.320e-01,1.072e-01
1.365e-01,1.217e-01
1.410e-01,1.374e-01
1.455e-01,1.544e-01
1.499e-01,1.726e-01
1.544e-01,1.921e-01
1.589e-01,2.128e-01
1.634e-01,2.348e-01
1.678e-01,2.581e-01
1.723e-01,2.826e-01
1.768e-01,3.083e-01
1.813e-01,3.352e-01
1.857e-01,3.633e-01
1.902e-01,3.926e-01
1.947e-01,4.230e-01
1.992e-01,4.545e-01
2.037e-01,4.870e-01
2.081e-01,5.206e-01
2.126e-01,5.551e-01
2.171e-01,5.905e-01
2.216e-01,6.267e-01
2.260e-01,6.638e-01
2.305e-01,7.016e-01
2.350e-01,7.401e-01
2.395e-01,7.793e-01
2.439e-01,8.190e-01
2.484e-01,8.592e-01
2.529e-01,8.999e-01
2.574e-01,9.409e-01
2.618e-01,9.823e-01
2.663e-01,1.024e+00
2.708e-01,1.066e+00
2.753e-01,1.108e+00
2.797e-01,1.150e+00
2.842e-01,1.192e+00
2.887e-01,1.234e+00
2.932e-01,1.275e+00
2.976e-01,1.317e+00
3.021e-01,1.358e+00
3.066e-01,1.399e+00
3.111e-01,1.440e+00
3.156e-01,1.480e+00
3.200e-01,1.520e+00
3.245e-01,1.559e+00
3.290e-01,1.598e+00
3.335e-01,1.636e+00
3.379e-01,1.673e+00
3.424e-01,1.710e+00
3.469e-01,1.746e+00
3.514e-01,1.781e+00
3.558e-01,1.815e+00
3.603e-01,1.848e+00
3.648e-01,1.880e+00
3.693e-01,1.912e+00
3.737e-01,1.942e+00
3.782e-01,1.971e+00
3.827e-01,2.000e+00
3.872e-01,2.027e+00
3.916e-01,2.053e+00
3.961e-01,2.078e+00
4.006e-01,2.101e+00
4.051e-01,2.124e+00
4.095e-01,2.145e+00
4.140e-01,2.165e+00
4.185e-01,2.184e+00
4.230e-01,2.201e+00
4.274e-01,2.218e+00
4.319e-01,2.233e+00
4.364e-01,2.247e+00
4.409e-01,2.259e+00
4.454e-01,2.270e+00
4.498e-01,2.280e+00
4.543e-01,2.289e+00
4.588e-01,2.296e+00
4.633e-01,2.302e+00
4.677e-01,2.307e+00
4.722e-01,2.310e+00
4.767e-01,2.312e+00
4.812e-01,2.313e+00
4.856e-01,2.313e+00
4.901e-01,2.311e+00
4.946e-01,2.308e+00
4.991e-01,2.304e+00
5.035e-01,2.299e+00
5.080e-01,2.292e+00
5.125e-01,2.285e+00
5.170e-01,2.276e+00
5.214e-01,2.266e+00
5.259e-01,2.254e+00
5.304e-01,2.242e+00
5.349e-01,2.229e+00
5.393e-01,2.214e+00
5.438e-01,2.199e+00
5.483e-01,2.182e+00
5.528e-01,2.165e+00
5.572e-01,2.147e+00
5.617e-01,2.127e+00
5.662e-01,2.107e+00
5.707e-01,2.086e+00
5.752e-01,2.064e+00
5.796e-01,2.041e+00
5.841e-01,2.017e+00
5.886e-01,1.992e+00
5.931e-01,1.967e+00
5.975e-01,1.941e+00
6.020e-01,1.914e+00
6.065e-01,1.887e+00
6.110e-01,1.859e+00
6.154e-01,1.831e+00
6.199e-01,1.802e+00
6.244e-01,1.772e+00
6.289e-01,1.742e+00
6.333e-01,1.711e+00
6.378e-01,1.680e+00
6.423e-01,1.649e+00
6.468e-01,1.617e+00
6.512e-01,1.585e+00
6.557e-01,1.552e+00
6.602e-01,1.519e+00
6.647e-01,1.486e+00
6.691e-01,1.453e+00
6.736e-01,1.419e+00
6.781e-01,1.386e+00
6.826e-01,1.352e+00
6.871e-01,1.318e+00
6.915e-01,1.284e+00
6.960e-01,1.251e+00
7.005e-01,1.217e+00
7.050e-01,1.183e+00
7.094e-01,1.149e+00
7.139e-01,1.115e+00
7.184e-01,1.082e+00
7.229e-01,1.048e+00
7.273e-01,1.015e+00
7.318e-01,9.819e-01
7.363e-01,9.491e-01
7.408e-01,9.166e-01
7.452e-01,8.843e-01
7.497e-01,8.523e-01
7.542e-01,8.207e-01
7.587e-01,7.894e-01
7.631e-01,7.585e-01
7.676e-01,7.281e-01
7.721e-01,6.981e-01
7.766e-01,6.685e-01
7.810e-01,6.394e-01
7.855e-01,6.108e-01
7.900e-01,5.827e-01
7.945e-01,5.552e-01
7.989e-01,5.282e-01
8.034e-01,5.018e-01
8.079e-01,4.760e-01
8.124e-01,4.508e-01
8.169e-01,4.263e-01
8.213e-01,4.023e-01
8.258e-01,3.791e-01
8.303e-01,3.565e-01
8.348e-01,3.346e-01
8.392e-01,3.133e-01
8.437e-01,2.928e-01
8.482e-01,2.730e-01
8.527e-01,2.539e-01
8.571e-01,2.355e-01
8.616e-01,2.178e-01
8.661e-01,2.009e-01
8.706e-01,1.847e-01
8.750e-01,1.692e-01
8.795e-01,1.545e-01
8.840e-01,1.405e-01
8.885e-01,1.273e-01
8.929e-01,1.148e-01


==> anc/03_results/strong_inf/beta_total_probability/0_7.csv <==
transmittance,probability_density
2.500e-03,4.938e-12
7.500e-03,1.363e-09
1.250e-02,2.092e-08
1.750e-02,2.175e-07
2.250e-02,2.012e-06
2.750e-02,1.176e-05
3.250e-02,4.374e-05
3.750e-02,1.148e-04
4.250e-02,2.326e-04
4.750e-02,3.916e-04
5.250e-02,5.810e-04
5.750e-02,7.985e-04
6.250e-02,1.058e-03
6.750e-02,1.385e-03
7.250e-02,1.815e-03
7.750e-02,2.385e-03
8.250e-02,3.130e-03
8.750e-02,4.089e-03
9.250e-02,5.302e-03
9.750e-02,6.813e-03
1.025e-01,8.674e-03
1.075e-01,1.094e-02
1.125e-01,1.367e-02
1.175e-01,1.691e-02
1.225e-01,2.074e-02
1.275e-01,2.521e-02
1.325e-01,3.038e-02
1.375e-01,3.631e-02
1.425e-01,4.305e-02
1.475e-01,5.066e-02
1.525e-01,5.919e-02
1.575e-01,6.868e-02
1.625e-01,7.920e-02
1.675e-01,9.078e-02
1.725e-01,1.035e-01
1.775e-01,1.173e-01
1.825e-01,1.323e-01
1.875e-01,1.486e-01
1.925e-01,1.661e-01
1.975e-01,1.849e-01
2.025e-01,2.049e-01
2.075e-01,2.263e-01
2.125e-01,2.490e-01
2.175e-01,2.730e-01
2.225e-01,2.983e-01
2.275e-01,3.249e-01
2.325e-01,3.528e-01
2.375e-01,3.820e-01
2.425e-01,4.125e-01
2.475e-01,4.442e-01
2.525e-01,4.770e-01
2.575e-01,5.111e-01
2.625e-01,5.463e-01
2.675e-01,5.825e-01
2.725e-01,6.198e-01
2.775e-01,6.581e-01
2.825e-01,6.973e-01
2.875e-01,7.374e-01
2.925e-01,7.783e-01
2.975e-01,8.199e-01
3.025e-01,8.623e-01
3.075e-01,9.052e-01
3.125e-01,9.487e-01
3.175e-01,9.927e-01
3.225e-01,1.037e+00
3.275e-01,1.082e+00
3.325e-01,1.127e+00
3.375e-01,1.172e+00
3.425e-01,1.217e+00
3.475e-01,1.263e+00
3.525e-01,1.308e+00
3.575e-01,1.353e+00
3.625e-01,1.398e+00
3.675e-01,1.443e+00
3.725e-01,1.487e+00
3.775e-01,1.531e+00
3.825e-01,1.574e+00
3.875e-01,1.617e+00
3.925e-01,1.660e+00
3.975e-01,1.701e+00
4.025e-01,1.742e+00
4.075e-01,1.782e+00
4.125e-01,1.821e+00
4.175e-01,1.859e+00
4.225e-01,1.896e+00
4.275e-01,1.932e+00
4.325e-01,1.967e+00
4.375e-01,2.001e+00
4.425e-01,2.033e+00
4.475e-01,2.065e+00
4.525e-01,2.095e+00
4.575e-01,2.123e+00
4.625e-01,2.150e+00
4.675e-01,2.176e+00
4.725e-01,2.200e+00
4.775e-01,2.223e+00
4.825e-01,2.244e+00
4.875e-01,2.264e+00
4.925e-01,2.282e+00
4.975e-01,2.298e+00
5.025e-01,2.313e+00
5.075e-01,2.326e+00
5.125e-01,2.337e+00
5.175e-01,2.347e+00
5.225e-01,2.355e+00
5.275e-01,2.361e+00
5.325e-01,2.366e+00
5.375e-01,2.369e+00
5.425e-01,2.370e+00
5.475e-01,2.370e+00
5.525e-01,2.368e+00
5.575e-01,2.364e+00
5.625e-01,2.359e+00
5.675e-01,2.352e+00
5.725e-01,2.343e+00
5.775e-01,2.333e+00
5.825e-01,2.321e+00
5.875e-01,2.307e+00
5.925e-01,2.292e+00
5.975e-01,2.276e+00
6.025e-01,2.258e+00
6.075e-01,2.238e+00
6.125e-01,2.217e+00
6.175e-01,2.195e+00
6.225e-01,2.171e+00
6.275e-01,2.146e+00
6.325e-01,2.120e+00
6.375e-01,2.092e+00
6.425e-01,2.063e+00
6.475e-01,2.033e+00
6.525e-01,2.002e+00
6.575e-01,1.970e+00
6.625e-01,1.937e+00
6.675e-01,1.903e+00
6.725e-01,1.867e+00
6.775e-01,1.831e+00
6.825e-01,1.795e+00
6.875e-01,1.757e+00
6.925e-01,1.719e+00
6.975e-01,1.679e+00
7.025e-01,1.640e+00
7.075e-01,1.600e+00
7.125e-01,1.559e+00
7.175e-01,1.518e+00
7.225e-01,1.476e+00
7.275e-01,1.434e+00
7.325e-01,1.392e+00
7.375e-01,1.349e+00
7.425e-01,1.307e+00
7.475e-01,1.264e+00
7.525e-01,1.221e+00
7.575e-01,1.178e+00
7.625e-01,1.135e+00
7.675e-01,1.093e+00
7.725e-01,1.050e+00
7.775e-01,1.008e+00
7.825e-01,9.659e-01
7.875e-01,9.242e-01
7.925e-01,8.830e-01
7.975e-01,8.422e-01
8.025e-01,8.019e-01
8.075e-01,7.621e-01
8.125e-01,7.229e-01
8.175e-01,6.845e-01
8.225e-01,6.467e-01
8.275e-01,6.096e-01
8.325e-01,5.734e-01
8.375e-01,5.380e-01
8.425e-01,5.035e-01
8.475e-01,4.699e-01
8.525e-01,4.373e-01
8.575e-01,4.057e-01
8.625e-01,3.751e-01
8.675e-01,3.457e-01
8.725e-01,3.173e-01
8.775e-01,2.901e-01
8.825e-01,2.641e-01
8.875e-01,2.392e-01
8.925e-01,2.156e-01
8.975e-01,1.932e-01
9.025e-01,1.721e-01
9.075e-01,1.522e-01
9.125e-01,1.336e-01
9.175e-01,1.163e-01
9.225e-01,1.003e-01
9.275e-01,8.561e-02
9.325e-01,7.216e-02
9.375e-01,5.998e-02
9.425e-01,4.905e-02
9.475e-01,3.935e-02
9.525e-01,3.085e-02
9.575e-01,2.352e-02
9.625e-01,1.731e-02
9.675e-01,1.219e-02
9.725e-01,8.081e-03
9.775e-01,4.930e-03
9.825e-01,2.654e-03
9.875e-01,1.159e-03
9.925e-01,3.306e-04
9.975e-01,2.274e-05


==> anc/03_results/strong_inf/beta_total_probability/0_75.csv <==
transmittance,probability_density
2.500e-03,7.380e-15
7.500e-03,6.684e-12
1.250e-02,1.967e-10
1.750e-02,9.919e-09
2.250e-02,3.300e-07
2.750e-02,3.964e-06
3.250e-02,2.267e-05
3.750e-02,7.580e-05
4.250e-02,1.692e-04
4.750e-02,2.765e-04
5.250e-02,3.547e-04
5.750e-02,3.816e-04
6.250e-02,3.732e-04
6.750e-02,3.697e-04
7.250e-02,4.111e-04
7.750e-02,5.241e-04
8.250e-02,7.218e-04
8.750e-02,1.010e-03
9.250e-02,1.395e-03
9.750e-02,1.884e-03
1.025e-01,2.487e-03
1.075e-01,3.217e-03
1.125e-01,4.087e-03
1.175e-01,5.114e-03
1.225e-01,6.314e-03
1.275e-01,7.708e-03
1.325e-01,9.317e-03
1.375e-01,1.117e-02
1.425e-01,1.329e-02
1.475e-01,1.572e-02
1.525e-01,1.848e-02
1.575e-01,2.163e-02
1.625e-01,2.520e-02
1.675e-01,2.925e-02
1.725e-01,3.381e-02
1.775e-01,3.893e-02
1.825e-01,4.467e-02
1.875e-01,5.107e-02
1.925e-01,5.819e-02
1.975e-01,6.605e-02
2.025e-01,7.472e-02
2.075e-01,8.424e-02
2.125e-01,9.464e-02
2.175e-01,1.060e-01
2.225e-01,1.183e-01
2.275e-01,1.316e-01
2.325e-01,1.459e-01
2.375e-01,1.613e-01
2.425e-01,1.778e-01
2.475e-01,1.954e-01
2.525e-01,2.142e-01
2.575e-01,2.341e-01
2.625e-01,2.552e-01
2.675e-01,2.775e-01
2.725e-01,3.011e-01
2.775e-01,3.258e-01
2.825e-01,3.518e-01
2.875e-01,3.790e-01
2.925e-01,4.074e-01
2.975e-01,4.370e-01
3.025e-01,4.679e-01
3.075e-01,4.999e-01
3.125e-01,5.331e-01
3.175e-01,5.674e-01
3.225e-01,6.028e-01
3.275e-01,6.393e-01
3.325e-01,6.768e-01
3.375e-01,7.154e-01
3.425e-01,7.549e-01
3.475e-01,7.953e-01
3.525e-01,8.366e-01
3.575e-01,8.787e-01
3.625e-01,9.215e-01
3.675e-01,9.650e-01
3.725e-01,1.009e+00
3.775e-01,1.054e+00
3.825e-01,1.099e+00
3.875e-01,1.145e+00
3.925e-01,1.191e+00
3.975e-01,1.237e+00
4.025e-01,1.284e+00
4.075e-01,1.330e+00
4.125e-01,1.377e+00
4.175e-01,1.423e+00
4.225e-01,1.470e+00
4.275e-01,1.516e+00
4.325e-01,1.562e+00
4.375e-01,1.608e+00
4.425e-01,1.654e+00
4.475e-01,1.698e+00
4.525e-01,1.743e+00
4.575e-01,1.786e+00
4.625e-01,1.829e+00
4.675e-01,1.871e+00
4.725e-01,1.913e+00
4.775e-01,1.953e+00
4.825e-01,1.992e+00
4.875e-01,2.030e+00
4.925e-01,2.067e+00
4.975e-01,2.103e+00
5.025e-01,2.138e+00
5.075e-01,2.171e+00
5.125e-01,2.203e+00
5.175e-01,2.233e+00
5.225e-01,2.262e+00
5.275e-01,2.289e+00
5.325e-01,2.315e+00
5.375e-01,2.339e+00
5.425e-01,2.361e+00
5.475e-01,2.382e+00
5.525e-01,2.401e+00
5.575e-01,2.418e+00
5.625e-01,2.433e+00
5.675e-01,2.446e+00
5.725e-01,2.458e+00
5.775e-01,2.467e+00
5.825e-01,2.475e+00
5.875e-01,2.481e+00
5.925e-01,2.485e+00
5.975e-01,2.486e+00
6.025e-01,2.486e+00
6.075e-01,2.484e+00
6.125e-01,2.480e+00
6.175e-01,2.474e+00
6.225e-01,2.466e+00
6.275e-01,2.456e+00
6.325e-01,2.444e+00
6.375e-01,2.430e+00
6.425e-01,2.415e+00
6.475e-01,2.397e+00
6.525e-01,2.378e+00
6.575e-01,2.356e+00
6.625e-01,2.333e+00
6.675e-01,2.309e+00
6.725e-01,2.282e+00
6.775e-01,2.254e+00
6.825e-01,2.224e+00
6.875e-01,2.193e+00
6.925e-01,2.160e+00
6.975e-01,2.125e+00
7.025e-01,2.090e+00
7.075e-01,2.052e+00
7.125e-01,2.014e+00
7.175e-01,1.974e+00
7.225e-01,1.933e+00
7.275e-01,1.891e+00
7.325e-01,1.847e+00
7.375e-01,1.803e+00
7.425e-01,1.758e+00
7.475e-01,1.712e+00
7.525e-01,1.665e+00
7.575e-01,1.617e+00
7.625e-01,1.569e+00
7.675e-01,1.520e+00
7.725e-01,1.471e+00
7.775e-01,1.422e+00
7.825e-01,1.372e+00
7.875e-01,1.321e+00
7.925e-01,1.271e+00
7.975e-01,1.220e+00
8.025e-01,1.170e+00
8.075e-01,1.119e+00
8.125e-01,1.069e+00
8.175e-01,1.019e+00
8.225e-01,9.697e-01
8.275e-01,9.205e-01
8.325e-01,8.719e-01
8.375e-01,8.238e-01
8.425e-01,7.765e-01
8.475e-01,7.299e-01
8.525e-01,6.842e-01
8.575e-01,6.394e-01
8.625e-01,5.957e-01
8.675e-01,5.530e-01
8.725e-01,5.115e-01
8.775e-01,4.712e-01
8.825e-01,4.323e-01
8.875e-01,3.948e-01
8.925e-01,3.587e-01
8.975e-01,3.241e-01
9.025e-01,2.912e-01
9.075e-01,2.598e-01
9.125e-01,2.301e-01
9.175e-01,2.022e-01
9.225e-01,1.761e-01
9.275e-01,1.517e-01
9.325e-01,1.292e-01
9.375e-01,1.086e-01
9.425e-01,8.979e-02
9.475e-01,7.290e-02
9.525e-01,5.789e-02
9.575e-01,4.475e-02
9.625e-01,3.344e-02
9.675e-01,2.394e-02
9.725e-01,1.617e-02
9.775e-01,1.009e-02
9.825e-01,5.577e-03
9.875e-01,2.521e-03
9.925e-01,7.564e-04
9.975e-01,5.784e-05


==> anc/03_results/strong_inf/beta_total_probability/0_8.csv <==
transmittance,probability_density
2.500e-03,1.704e-18
7.500e-03,7.344e-15
1.250e-02,3.679e-13
1.750e-02,4.900e-12
2.250e-02,3.460e-11
2.750e-02,2.032e-10
3.250e-02,1.862e-09
3.750e-02,2.076e-08
4.250e-02,1.705e-07
4.750e-02,9.656e-07
5.250e-02,3.956e-06
5.750e-02,1.235e-05
6.250e-02,3.069e-05
6.750e-02,6.280e-05
7.250e-02,1.089e-04
7.750e-02,1.640e-04
8.250e-02,2.197e-04
8.750e-02,2.687e-04
9.250e-02,3.091e-04
9.750e-02,3.478e-04
1.025e-01,3.986e-04
1.075e-01,4.798e-04
1.125e-01,6.101e-04
1.175e-01,8.063e-04
1.225e-01,1.082e-03
1.275e-01,1.449e-03
1.325e-01,1.917e-03
1.375e-01,2.494e-03
1.425e-01,3.190e-03
1.475e-01,4.017e-03
1.525e-01,4.986e-03
1.575e-01,6.110e-03
1.625e-01,7.405e-03
1.675e-01,8.888e-03
1.725e-01,1.058e-02
1.775e-01,1.249e-02
1.825e-01,1.465e-02
1.875e-01,1.708e-02
1.925e-01,1.981e-02
1.975e-01,2.285e-02
2.025e-01,2.624e-02
2.075e-01,3.001e-02
2.125e-01,3.418e-02
2.175e-01,3.879e-02
2.225e-01,4.387e-02
2.275e-01,4.945e-02
2.325e-01,5.556e-02
2.375e-01,6.225e-02
2.425e-01,6.955e-02
2.475e-01,7.750e-02
2.525e-01,8.615e-02
2.575e-01,9.552e-02
2.625e-01,1.057e-01
2.675e-01,1.166e-01
2.725e-01,1.284e-01
2.775e-01,1.411e-01
2.825e-01,1.548e-01
2.875e-01,1.694e-01
2.925e-01,1.850e-01
2.975e-01,2.016e-01
3.025e-01,2.193e-01
3.075e-01,2.382e-01
3.125e-01,2.581e-01
3.175e-01,2.792e-01
3.225e-01,3.015e-01
3.275e-01,3.250e-01
3.325e-01,3.497e-01
3.375e-01,3.757e-01
3.425e-01,4.029e-01
3.475e-01,4.313e-01
3.525e-01,4.610e-01
3.575e-01,4.919e-01
3.625e-01,5.241e-01
3.675e-01,5.575e-01
3.725e-01,5.921e-01
3.775e-01,6.279e-01
3.825e-01,6.649e-01
3.875e-01,7.030e-01
3.925e-01,7.423e-01
3.975e-01,7.826e-01
4.025e-01,8.240e-01
4.075e-01,8.664e-01
4.125e-01,9.098e-01
4.175e-01,9.541e-01
4.225e-01,9.992e-01
4.275e-01,1.045e+00
4.325e-01,1.092e+00
4.375e-01,1.139e+00
4.425e-01,1.187e+00
4.475e-01,1.235e+00
4.525e-01,1.284e+00
4.575e-01,1.334e+00
4.625e-01,1.383e+00
4.675e-01,1.433e+00
4.725e-01,1.483e+00
4.775e-01,1.533e+00
4.825e-01,1.583e+00
4.875e-01,1.633e+00
4.925e-01,1.682e+00
4.975e-01,1.732e+00
5.025e-01,1.781e+00
5.075e-01,1.829e+00
5.125e-01,1.877e+00
5.175e-01,1.924e+00
5.225e-01,1.971e+00
5.275e-01,2.016e+00
5.325e-01,2.061e+00
5.375e-01,2.105e+00
5.425e-01,2.148e+00
5.475e-01,2.189e+00
5.525e-01,2.229e+00
5.575e-01,2.268e+00
5.625e-01,2.305e+00
5.675e-01,2.341e+00
5.725e-01,2.375e+00
5.775e-01,2.408e+00
5.825e-01,2.439e+00
5.875e-01,2.468e+00
5.925e-01,2.495e+00
5.975e-01,2.520e+00
6.025e-01,2.544e+00
6.075e-01,2.565e+00
6.125e-01,2.584e+00
6.175e-01,2.601e+00
6.225e-01,2.615e+00
6.275e-01,2.628e+00
6.325e-01,2.638e+00
6.375e-01,2.645e+00
6.425e-01,2.651e+00
6.475e-01,2.654e+00
6.525e-01,2.654e+00
6.575e-01,2.653e+00
6.625e-01,2.648e+00
6.675e-01,2.642e+00
6.725e-01,2.632e+00
6.775e-01,2.621e+00
6.825e-01,2.607e+00
6.875e-01,2.590e+00
6.925e-01,2.571e+00
6.975e-01,2.550e+00
7.025e-01,2.526e+00
7.075e-01,2.500e+00
7.125e-01,2.471e+00
7.175e-01,2.440e+00
7.225e-01,2.407e+00
7.275e-01,2.372e+00
7.325e-01,2.335e+00
7.375e-01,2.295e+00
7.425e-01,2.254e+00
7.475e-01,2.210e+00
7.525e-01,2.165e+00
7.575e-01,2.118e+00
7.625e-01,2.069e+00
7.675e-01,2.018e+00
7.725e-01,1.966e+00
7.775e-01,1.913e+00
7.825e-01,1.858e+00
7.875e-01,1.802e+00
7.925e-01,1.745e+00
7.975e-01,1.687e+00
8.025e-01,1.627e+00
8.075e-01,1.567e+00
8.125e-01,1.507e+00
8.175e-01,1.446e+00
8.225e-01,1.384e+00
8.275e-01,1.322e+00
8.325e-01,1.260e+00
8.375e-01,1.198e+00
8.425e-01,1.137e+00
8.475e-01,1.075e+00
8.525e-01,1.014e+00
8.575e-01,9.535e-01
8.625e-01,8.936e-01
8.675e-01,8.347e-01
8.725e-01,7.767e-01
8.775e-01,7.199e-01
8.825e-01,6.644e-01
8.875e-01,6.104e-01
8.925e-01,5.579e-01
8.975e-01,5.071e-01
9.025e-01,4.582e-01
9.075e-01,4.113e-01
9.125e-01,3.665e-01
9.175e-01,3.239e-01
9.225e-01,2.837e-01
9.275e-01,2.459e-01
9.325e-01,2.107e-01
9.375e-01,1.781e-01
9.425e-01,1.482e-01
9.475e-01,1.210e-01
9.525e-01,9.669e-02
9.575e-01,7.520e-02
9.625e-01,5.655e-02
9.675e-01,4.074e-02
9.725e-01,2.772e-02
9.775e-01,1.741e-02
9.825e-01,9.705e-03
9.875e-01,4.428e-03
9.925e-01,1.345e-03
9.975e-01,1.052e-04


==> anc/03_results/strong_inf/beta_total_probability/0_85.csv <==
transmittance,probability_density
2.500e-03,2.107e-23
7.500e-03,7.719e-19
1.250e-02,1.043e-16
1.750e-02,2.667e-15
2.250e-02,3.066e-14
2.750e-02,4.491e-13
3.250e-02,2.906e-11
3.750e-02,1.196e-09
4.250e-02,2.370e-08
4.750e-02,2.599e-07
5.250e-02,1.769e-06
5.750e-02,8.126e-06
6.250e-02,2.686e-05
6.750e-02,6.707e-05
7.250e-02,1.315e-04
7.750e-02,2.090e-04
8.250e-02,2.764e-04
8.750e-02,3.121e-04
9.250e-02,3.099e-04
9.750e-02,2.825e-04
1.025e-01,2.542e-04
1.075e-01,2.495e-04
1.125e-01,2.855e-04
1.175e-01,3.709e-04
1.225e-01,5.080e-04
1.275e-01,6.959e-04
1.325e-01,9.320e-04
1.375e-01,1.213e-03
1.425e-01,1.534e-03
1.475e-01,1.890e-03
1.525e-01,2.276e-03
1.575e-01,2.691e-03
1.625e-01,3.135e-03
1.675e-01,3.613e-03
1.725e-01,4.133e-03
1.775e-01,4.710e-03
1.825e-01,5.359e-03
1.875e-01,6.096e-03
1.925e-01,6.940e-03
1.975e-01,7.907e-03
2.025e-01,9.014e-03
2.075e-01,1.028e-02
2.125e-01,1.171e-02
2.175e-01,1.333e-02
2.225e-01,1.515e-02
2.275e-01,1.719e-02
2.325e-01,1.948e-02
2.375e-01,2.203e-02
2.425e-01,2.487e-02
2.475e-01,2.803e-02
2.525e-01,3.152e-02
2.575e-01,3.539e-02
2.625e-01,3.966e-02
2.675e-01,4.435e-02
2.725e-01,4.949e-02
2.775e-01,5.512e-02
2.825e-01,6.126e-02
2.875e-01,6.794e-02
2.925e-01,7.520e-02
2.975e-01,8.307e-02
3.025e-01,9.158e-02
3.075e-01,1.008e-01
3.125e-01,1.107e-01
3.175e-01,1.213e-01
3.225e-01,1.328e-01
3.275e-01,1.451e-01
3.325e-01,1.583e-01
3.375e-01,1.724e-01
3.425e-01,1.874e-01
3.475e-01,2.035e-01
3.525e-01,2.205e-01
3.575e-01,2.387e-01
3.625e-01,2.580e-01
3.675e-01,2.784e-01
3.725e-01,3.000e-01
3.775e-01,3.229e-01
3.825e-01,3.470e-01
3.875e-01,3.723e-01
3.925e-01,3.989e-01
3.975e-01,4.269e-01
4.025e-01,4.562e-01
4.075e-01,4.868e-01
4.125e-01,5.188e-01
4.175e-01,5.522e-01
4.225e-01,5.869e-01
4.275e-01,6.229e-01
4.325e-01,6.604e-01
4.375e-01,6.991e-01
4.425e-01,7.392e-01
4.475e-01,7.806e-01
4.525e-01,8.233e-01
4.575e-01,8.673e-01
4.625e-01,9.124e-01
4.675e-01,9.587e-01
4.725e-01,1.006e+00
4.775e-01,1.055e+00
4.825e-01,1.104e+00
4.875e-01,1.155e+00
4.925e-01,1.206e+00
4.975e-01,1.259e+00
5.025e-01,1.312e+00
5.075e-01,1.365e+00
5.125e-01,1.420e+00
5.175e-01,1.475e+00
5.225e-01,1.530e+00
5.275e-01,1.586e+00
5.325e-01,1.642e+00
5.375e-01,1.698e+00
5.425e-01,1.754e+00
5.475e-01,1.810e+00
5.525e-01,1.866e+00
5.575e-01,1.921e+00
5.625e-01,1.977e+00
5.675e-01,2.031e+00
5.725e-01,2.086e+00
5.775e-01,2.139e+00
5.825e-01,2.191e+00
5.875e-01,2.243e+00
5.925e-01,2.293e+00
5.975e-01,2.343e+00
6.025e-01,2.390e+00
6.075e-01,2.437e+00
6.125e-01,2.482e+00
6.175e-01,2.525e+00
6.225e-01,2.566e+00
6.275e-01,2.605e+00
6.325e-01,2.643e+00
6.375e-01,2.678e+00
6.425e-01,2.711e+00
6.475e-01,2.741e+00
6.525e-01,2.769e+00
6.575e-01,2.794e+00
6.625e-01,2.817e+00
6.675e-01,2.837e+00
6.725e-01,2.854e+00
6.775e-01,2.868e+00
6.825e-01,2.879e+00
6.875e-01,2.887e+00
6.925e-01,2.892e+00
6.975e-01,2.894e+00
7.025e-01,2.892e+00
7.075e-01,2.887e+00
7.125e-01,2.879e+00
7.175e-01,2.868e+00
7.225e-01,2.853e+00
7.275e-01,2.834e+00
7.325e-01,2.813e+00
7.375e-01,2.788e+00
7.425e-01,2.759e+00
7.475e-01,2.728e+00
7.525e-01,2.693e+00
7.575e-01,2.654e+00
7.625e-01,2.613e+00
7.675e-01,2.568e+00
7.725e-01,2.521e+00
7.775e-01,2.470e+00
7.825e-01,2.417e+00
7.875e-01,2.360e+00
7.925e-01,2.301e+00
7.975e-01,2.240e+00
8.025e-01,2.176e+00
8.075e-01,2.110e+00
8.125e-01,2.041e+00
8.175e-01,1.971e+00
8.225e-01,1.899e+00
8.275e-01,1.826e+00
8.325e-01,1.751e+00
8.375e-01,1.674e+00
8.425e-01,1.597e+00
8.475e-01,1.519e+00
8.525e-01,1.441e+00
8.575e-01,1.362e+00
8.625e-01,1.284e+00
8.675e-01,1.205e+00
8.725e-01,1.127e+00
8.775e-01,1.049e+00
8.825e-01,9.730e-01
8.875e-01,8.978e-01
8.925e-01,8.240e-01
8.975e-01,7.520e-01
9.025e-01,6.821e-01
9.075e-01,6.144e-01
9.125e-01,5.492e-01
9.175e-01,4.868e-01
9.225e-01,4.275e-01
9.275e-01,3.714e-01
9.325e-01,3.187e-01
9.375e-01,2.697e-01
9.425e-01,2.246e-01
9.475e-01,1.835e-01
9.525e-01,1.465e-01
9.575e-01,1.138e-01
9.625e-01,8.534e-02
9.675e-01,6.123e-02
9.725e-01,4.141e-02
9.775e-01,2.579e-02
9.825e-01,1.419e-02
9.875e-01,6.349e-03
9.925e-01,1.866e-03
9.975e-01,1.350e-04


==> anc/03_results/strong_inf/beta_total_probability/0_9.csv <==
transmittance,probability_density
2.500e-03,3.032e-30
7.500e-03,2.268e-24
1.250e-02,1.243e-21
1.750e-02,7.976e-20
2.250e-02,1.793e-18
2.750e-02,2.159e-17
3.250e-02,1.754e-16
3.750e-02,2.462e-15
4.250e-02,1.990e-13
4.750e-02,1.132e-11
5.250e-02,3.364e-10
5.750e-02,5.768e-09
6.250e-02,6.237e-08
6.750e-02,4.560e-07
7.250e-02,2.381e-06
7.750e-02,9.281e-06
8.250e-02,2.803e-05
8.750e-02,6.767e-05
9.250e-02,1.343e-04
9.750e-02,2.251e-04
1.025e-01,3.269e-04
1.075e-01,4.229e-04
1.125e-01,5.020e-04
1.175e-01,5.643e-04
1.225e-01,6.186e-04
1.275e-01,6.759e-04
1.325e-01,7.431e-04
1.375e-01,8.213e-04
1.425e-01,9.073e-04
1.475e-01,9.962e-04
1.525e-01,1.086e-03
1.575e-01,1.178e-03
1.625e-01,1.281e-03
1.675e-01,1.406e-03
1.725e-01,1.567e-03
1.775e-01,1.775e-03
1.825e-01,2.040e-03
1.875e-01,2.370e-03
1.925e-01,2.766e-03
1.975e-01,3.229e-03
2.025e-01,3.761e-03
2.075e-01,4.361e-03
2.125e-01,5.031e-03
2.175e-01,5.775e-03
2.225e-01,6.598e-03
2.275e-01,7.507e-03
2.325e-01,8.510e-03
2.375e-01,9.616e-03
2.425e-01,1.084e-02
2.475e-01,1.218e-02
2.525e-01,1.366e-02
2.575e-01,1.529e-02
2.625e-01,1.708e-02
2.675e-01,1.905e-02
2.725e-01,2.122e-02
2.775e-01,2.359e-02
2.825e-01,2.620e-02
2.875e-01,2.905e-02
2.925e-01,3.216e-02
2.975e-01,3.556e-02
3.025e-01,3.926e-02
3.075e-01,4.329e-02
3.125e-01,4.767e-02
3.175e-01,5.242e-02
3.225e-01,5.756e-02
3.275e-01,6.312e-02
3.325e-01,6.913e-02
3.375e-01,7.563e-02
3.425e-01,8.263e-02
3.475e-01,9.018e-02
3.525e-01,9.831e-02
3.575e-01,1.071e-01
3.625e-01,1.165e-01
3.675e-01,1.266e-01
3.725e-01,1.375e-01
3.775e-01,1.491e-01
3.825e-01,1.616e-01
3.875e-01,1.751e-01
3.925e-01,1.894e-01
3.975e-01,2.048e-01
4.025e-01,2.212e-01
4.075e-01,2.388e-01
4.125e-01,2.575e-01
4.175e-01,2.774e-01
4.225e-01,2.986e-01
4.275e-01,3.211e-01
4.325e-01,3.450e-01
4.375e-01,3.703e-01
4.425e-01,3.970e-01
4.475e-01,4.252e-01
4.525e-01,4.550e-01
4.575e-01,4.863e-01
4.625e-01,5.192e-01
4.675e-01,5.537e-01
4.725e-01,5.898e-01
4.775e-01,6.276e-01
4.825e-01,6.671e-01
4.875e-01,7.083e-01
4.925e-01,7.511e-01
4.975e-01,7.956e-01
5.025e-01,8.417e-01
5.075e-01,8.895e-01
5.125e-01,9.390e-01
5.175e-01,9.900e-01
5.225e-01,1.043e+00
5.275e-01,1.097e+00
5.325e-01,1.152e+00
5.375e-01,1.209e+00
5.425e-01,1.267e+00
5.475e-01,1.327e+00
5.525e-01,1.388e+00
5.575e-01,1.450e+00
5.625e-01,1.512e+00
5.675e-01,1.576e+00
5.725e-01,1.641e+00
5.775e-01,1.706e+00
5.825e-01,1.772e+00
5.875e-01,1.838e+00
5.925e-01,1.905e+00
5.975e-01,1.971e+00
6.025e-01,2.038e+00
6.075e-01,2.105e+00
6.125e-01,2.171e+00
6.175e-01,2.237e+00
6.225e-01,2.302e+00
6.275e-01,2.366e+00
6.325e-01,2.430e+00
6.375e-01,2.492e+00
6.425e-01,2.553e+00
6.475e-01,2.613e+00
6.525e-01,2.670e+00
6.575e-01,2.726e+00
6.625e-01,2.780e+00
6.675e-01,2.831e+00
6.725e-01,2.880e+00
6.775e-01,2.926e+00
6.825e-01,2.970e+00
6.875e-01,3.010e+00
6.925e-01,3.048e+00
6.975e-01,3.082e+00
7.025e-01,3.112e+00
7.075e-01,3.139e+00
7.125e-01,3.161e+00
7.175e-01,3.180e+00
7.225e-01,3.195e+00
7.275e-01,3.205e+00
7.325e-01,3.211e+00
7.375e-01,3.213e+00
7.425e-01,3.209e+00
7.475e-01,3.202e+00
7.525e-01,3.189e+00
7.575e-01,3.171e+00
7.625e-01,3.149e+00
7.675e-01,3.122e+00
7.725e-01,3.089e+00
7.775e-01,3.052e+00
7.825e-01,3.010e+00
7.875e-01,2.963e+00
7.925e-01,2.912e+00
7.975e-01,2.855e+00
8.025e-01,2.794e+00
8.075e-01,2.729e+00
8.125e-01,2.659e+00
8.175e-01,2.585e+00
8.225e-01,2.507e+00
8.275e-01,2.426e+00
8.325e-01,2.341e+00
8.375e-01,2.252e+00
8.425e-01,2.161e+00
8.475e-01,2.067e+00
8.525e-01,1.970e+00
8.575e-01,1.872e+00
8.625e-01,1.772e+00
8.675e-01,1.671e+00
8.725e-01,1.569e+00
8.775e-01,1.467e+00
8.825e-01,1.365e+00
8.875e-01,1.263e+00
8.925e-01,1.162e+00
8.975e-01,1.063e+00
9.025e-01,9.655e-01
9.075e-01,8.706e-01
9.125e-01,7.787e-01
9.175e-01,6.901e-01
9.225e-01,6.053e-01
9.275e-01,5.249e-01
9.325e-01,4.492e-01
9.375e-01,3.787e-01
9.425e-01,3.137e-01
9.475e-01,2.545e-01
9.525e-01,2.015e-01
9.575e-01,1.548e-01
9.625e-01,1.145e-01
9.675e-01,8.078e-02
9.725e-01,5.344e-02
9.775e-01,3.234e-02
9.825e-01,1.712e-02
9.875e-01,7.249e-03
9.925e-01,1.948e-03
9.975e-01,1.149e-04


==> anc/03_results/strong_inf/beta_total_probability/0_95.csv <==
transmittance,probability_density
2.500e-03,1.668e-40
7.500e-03,1.198e-32
1.250e-02,5.469e-29
1.750e-02,1.416e-26
2.250e-02,9.010e-25
2.750e-02,2.488e-23
3.250e-02,3.947e-22
3.750e-02,4.218e-21
4.250e-02,3.351e-20
4.750e-02,2.116e-19
5.250e-02,1.111e-18
5.750e-02,5.019e-18
6.250e-02,2.000e-17
6.750e-02,7.169e-17
7.250e-02,2.347e-16
7.750e-02,7.154e-16
8.250e-02,2.161e-15
8.750e-02,8.466e-15
9.250e-02,6.145e-14
9.750e-02,6.103e-13
1.025e-01,5.681e-12
1.075e-01,4.486e-11
1.125e-01,2.982e-10
1.175e-01,1.686e-09
1.225e-01,8.195e-09
1.275e-01,3.466e-08
1.325e-01,1.288e-07
1.375e-01,4.244e-07
1.425e-01,1.250e-06
1.475e-01,3.319e-06
1.525e-01,7.987e-06
1.575e-01,1.754e-05
1.625e-01,3.538e-05
1.675e-01,6.587e-05
1.725e-01,1.139e-04
1.775e-01,1.837e-04
1.825e-01,2.781e-04
1.875e-01,3.973e-04
1.925e-01,5.391e-04
1.975e-01,6.992e-04
2.025e-01,8.734e-04
2.075e-01,1.059e-03
2.125e-01,1.257e-03
2.175e-01,1.472e-03
2.225e-01,1.713e-03
2.275e-01,1.994e-03
2.325e-01,2.328e-03
2.375e-01,2.729e-03
2.425e-01,3.209e-03
2.475e-01,3.779e-03
2.525e-01,4.447e-03
2.575e-01,5.219e-03
2.625e-01,6.102e-03
2.675e-01,7.098e-03
2.725e-01,8.212e-03
2.775e-01,9.450e-03
2.825e-01,1.081e-02
2.875e-01,1.231e-02
2.925e-01,1.395e-02
2.975e-01,1.573e-02
3.025e-01,1.766e-02
3.075e-01,1.974e-02
3.125e-01,2.200e-02
3.175e-01,2.442e-02
3.225e-01,2.703e-02
3.275e-01,2.983e-02
3.325e-01,3.285e-02
3.375e-01,3.609e-02
3.425e-01,3.957e-02
3.475e-01,4.332e-02
3.525e-01,4.737e-02
3.575e-01,5.172e-02
3.625e-01,5.642e-02
3.675e-01,6.149e-02
3.725e-01,6.696e-02
3.775e-01,7.286e-02
3.825e-01,7.922e-02
3.875e-01,8.609e-02
3.925e-01,9.349e-02
3.975e-01,1.015e-01
4.025e-01,1.100e-01
4.075e-01,1.192e-01
4.125e-01,1.291e-01
4.175e-01,1.398e-01
4.225e-01,1.511e-01
4.275e-01,1.633e-01
4.325e-01,1.764e-01
4.375e-01,1.903e-01
4.425e-01,2.052e-01
4.475e-01,2.211e-01
4.525e-01,2.381e-01
4.575e-01,2.561e-01
4.625e-01,2.753e-01
4.675e-01,2.957e-01
4.725e-01,3.174e-01
4.775e-01,3.404e-01
4.825e-01,3.648e-01
4.875e-01,3.906e-01
4.925e-01,4.180e-01
4.975e-01,4.469e-01
5.025e-01,4.774e-01
5.075e-01,5.097e-01
5.125e-01,5.437e-01
5.175e-01,5.796e-01
5.225e-01,6.174e-01
5.275e-01,6.571e-01
5.325e-01,6.988e-01
5.375e-01,7.426e-01
5.425e-01,7.884e-01
5.475e-01,8.365e-01
5.525e-01,8.866e-01
5.575e-01,9.390e-01
5.625e-01,9.936e-01
5.675e-01,1.050e+00
5.725e-01,1.109e+00
5.775e-01,1.170e+00
5.825e-01,1.234e+00
5.875e-01,1.299e+00
5.925e-01,1.367e+00
5.975e-01,1.436e+00
6.025e-01,1.507e+00
6.075e-01,1.580e+00
6.125e-01,1.655e+00
6.175e-01,1.732e+00
6.225e-01,1.809e+00
6.275e-01,1.888e+00
6.325e-01,1.969e+00
6.375e-01,2.050e+00
6.425e-01,2.132e+00
6.475e-01,2.214e+00
6.525e-01,2.297e+00
6.575e-01,2.380e+00
6.625e-01,2.463e+00
6.675e-01,2.545e+00
6.725e-01,2.627e+00
6.775e-01,2.708e+00
6.825e-01,2.787e+00
6.875e-01,2.866e+00
6.925e-01,2.942e+00
6.975e-01,3.016e+00
7.025e-01,3.087e+00
7.075e-01,3.156e+00
7.125e-01,3.222e+00
7.175e-01,3.284e+00
7.225e-01,3.342e+00
7.275e-01,3.396e+00
7.325e-01,3.445e+00
7.375e-01,3.490e+00
7.425e-01,3.529e+00
7.475e-01,3.563e+00
7.525e-01,3.591e+00
7.575e-01,3.613e+00
7.625e-01,3.629e+00
7.675e-01,3.637e+00
7.725e-01,3.639e+00
7.775e-01,3.634e+00
7.825e-01,3.622e+00
7.875e-01,3.602e+00
7.925e-01,3.574e+00
7.975e-01,3.539e+00
8.025e-01,3.496e+00
8.075e-01,3.445e+00
8.125e-01,3.387e+00
8.175e-01,3.320e+00
8.225e-01,3.246e+00
8.275e-01,3.165e+00
8.325e-01,3.077e+00
8.375e-01,2.981e+00
8.425e-01,2.879e+00
8.475e-01,2.771e+00
8.525e-01,2.657e+00
8.575e-01,2.538e+00
8.625e-01,2.414e+00
8.675e-01,2.285e+00
8.725e-01,2.154e+00
8.775e-01,2.019e+00
8.825e-01,1.883e+00
8.875e-01,1.745e+00
8.925e-01,1.607e+00
8.975e-01,1.469e+00
9.025e-01,1.333e+00
9.075e-01,1.200e+00
9.125e-01,1.069e+00
9.175e-01,9.432e-01
9.225e-01,8.224e-01
9.275e-01,7.076e-01
9.325e-01,5.997e-01
9.375e-01,4.996e-01
9.425e-01,4.080e-01
9.475e-01,3.253e-01
9.525e-01,2.522e-01
9.575e-01,1.889e-01
9.625e-01,1.355e-01
9.675e-01,9.201e-02
9.725e-01,5.806e-02
9.775e-01,3.308e-02
9.825e-01,1.616e-02
9.875e-01,6.108e-03
9.925e-01,1.370e-03
9.975e-01,5.371e-05


==> anc/03_results/strong_inf/beta_total_probability/1_0.csv <==
transmittance,probability_density
2.500e-03,8.812e-57
7.500e-03,9.061e-46
1.250e-02,1.210e-40
1.750e-02,2.888e-37
2.250e-02,9.649e-35
2.750e-02,1.000e-32
3.250e-02,4.769e-31
3.750e-02,1.307e-29
4.250e-02,2.364e-28
4.750e-02,3.100e-27
5.250e-02,3.140e-26
5.750e-02,2.576e-25
6.250e-02,1.773e-24
6.750e-02,1.052e-23
7.250e-02,5.502e-23
7.750e-02,2.799e-22
8.250e-02,4.501e-21
8.750e-02,3.164e-19
9.250e-02,1.863e-17
9.750e-02,7.556e-16
1.025e-01,2.164e-14
1.075e-01,4.517e-13
1.125e-01,7.059e-12
1.175e-01,8.459e-11
1.225e-01,7.936e-10
1.275e-01,5.938e-09
1.325e-01,3.602e-08
1.375e-01,1.797e-07
1.425e-01,7.474e-07
1.475e-01,2.622e-06
1.525e-01,7.847e-06
1.575e-01,2.024e-05
1.625e-01,4.542e-05
1.675e-01,8.953e-05
1.725e-01,1.565e-04
1.775e-01,2.449e-04
1.825e-01,3.468e-04
1.875e-01,4.499e-04
1.925e-01,5.429e-04
1.975e-01,6.206e-04
2.025e-01,6.869e-04
2.075e-01,7.529e-04
2.125e-01,8.322e-04
2.175e-01,9.348e-04
2.225e-01,1.064e-03
2.275e-01,1.215e-03
2.325e-01,1.379e-03
2.375e-01,1.545e-03
2.425e-01,1.708e-03
2.475e-01,1.869e-03
2.525e-01,2.038e-03
2.575e-01,2.232e-03
2.625e-01,2.473e-03
2.675e-01,2.782e-03
2.725e-01,3.178e-03
2.775e-01,3.674e-03
2.825e-01,4.279e-03
2.875e-01,4.994e-03
2.925e-01,5.817e-03
2.975e-01,6.744e-03
3.025e-01,7.772e-03
3.075e-01,8.896e-03
3.125e-01,1.012e-02
3.175e-01,1.143e-02
3.225e-01,1.285e-02
3.275e-01,1.438e-02
3.325e-01,1.601e-02
3.375e-01,1.777e-02
3.425e-01,1.964e-02
3.475e-01,2.165e-02
3.525e-01,2.378e-02
3.575e-01,2.606e-02
3.625e-01,2.847e-02
3.675e-01,3.104e-02
3.725e-01,3.376e-02
3.775e-01,3.666e-02
3.825e-01,3.976e-02
3.875e-01,4.306e-02
3.925e-01,4.661e-02
3.975e-01,5.042e-02
4.025e-01,5.455e-02
4.075e-01,5.902e-02
4.125e-01,6.388e-02
4.175e-01,6.916e-02
4.225e-01,7.491e-02
4.275e-01,8.116e-02
4.325e-01,8.794e-02
4.375e-01,9.528e-02
4.425e-01,1.032e-01
4.475e-01,1.118e-01
4.525e-01,1.210e-01
4.575e-01,1.308e-01
4.625e-01,1.414e-01
4.675e-01,1.528e-01
4.725e-01,1.649e-01
4.775e-01,1.778e-01
4.825e-01,1.916e-01
4.875e-01,2.064e-01
4.925e-01,2.221e-01
4.975e-01,2.388e-01
5.025e-01,2.567e-01
5.075e-01,2.758e-01
5.125e-01,2.960e-01
5.175e-01,3.176e-01
5.225e-01,3.406e-01
5.275e-01,3.650e-01
5.325e-01,3.910e-01
5.375e-01,4.186e-01
5.425e-01,4.479e-01
5.475e-01,4.790e-01
5.525e-01,5.120e-01
5.575e-01,5.470e-01
5.625e-01,5.841e-01
5.675e-01,6.234e-01
5.725e-01,6.650e-01
5.775e-01,7.091e-01
5.825e-01,7.557e-01
5.875e-01,8.049e-01
5.925e-01,8.569e-01
5.975e-01,9.117e-01
6.025e-01,9.695e-01
6.075e-01,1.030e+00
6.125e-01,1.094e+00
6.175e-01,1.161e+00
6.225e-01,1.231e+00
6.275e-01,1.304e+00
6.325e-01,1.380e+00
6.375e-01,1.460e+00
6.425e-01,1.543e+00
6.475e-01,1.628e+00
6.525e-01,1.717e+00
6.575e-01,1.809e+00
6.625e-01,1.903e+00
6.675e-01,2.000e+00
6.725e-01,2.100e+00
6.775e-01,2.201e+00
6.825e-01,2.305e+00
6.875e-01,2.411e+00
6.925e-01,2.518e+00
6.975e-01,2.626e+00
7.025e-01,2.735e+00
7.075e-01,2.844e+00
7.125e-01,2.953e+00
7.175e-01,3.062e+00
7.225e-01,3.170e+00
7.275e-01,3.276e+00
7.325e-01,3.380e+00
7.375e-01,3.481e+00
7.425e-01,3.578e+00
7.475e-01,3.672e+00
7.525e-01,3.760e+00
7.575e-01,3.843e+00
7.625e-01,3.920e+00
7.675e-01,3.990e+00
7.725e-01,4.053e+00
7.775e-01,4.106e+00
7.825e-01,4.151e+00
7.875e-01,4.186e+00
7.925e-01,4.211e+00
7.975e-01,4.225e+00
8.025e-01,4.227e+00
8.075e-01,4.217e+00
8.125e-01,4.194e+00
8.175e-01,4.159e+00
8.225e-01,4.110e+00
8.275e-01,4.049e+00
8.325e-01,3.973e+00
8.375e-01,3.885e+00
8.425e-01,3.783e+00
8.475e-01,3.668e+00
8.525e-01,3.541e+00
8.575e-01,3.403e+00
8.625e-01,3.253e+00
8.675e-01,3.093e+00
8.725e-01,2.924e+00
8.775e-01,2.747e+00
8.825e-01,2.564e+00
8.875e-01,2.375e+00
8.925e-01,2.183e+00
8.975e-01,1.990e+00
9.025e-01,1.797e+00
9.075e-01,1.606e+00
9.125e-01,1.418e+00
9.175e-01,1.237e+00
9.225e-01,1.064e+00
9.275e-01,9.004e-01
9.325e-01,7.480e-01
9.375e-01,6.085e-01
9.425e-01,4.830e-01
9.475e-01,3.725e-01
9.525e-01,2.774e-01
9.575e-01,1.981e-01
9.625e-01,1.343e-01
9.675e-01,8.504e-02
9.725e-01,4.924e-02
9.775e-01,2.515e-02
9.825e-01,1.065e-02
9.875e-01,3.288e-03
9.925e-01,5.350e-04
9.975e-01,1.021e-05


==> anc/03_results/strong_inf/beta_total_probability/1_05.csv <==
transmittance,probability_density
2.500e-03,1.920e-84
7.500e-03,4.729e-68
1.250e-02,1.993e-60
1.750e-02,2.101e-55
2.250e-02,1.186e-51
2.750e-02,1.173e-48
3.250e-02,3.653e-46
3.750e-02,4.988e-44
4.250e-02,3.675e-42
4.750e-02,1.676e-40
5.250e-02,5.209e-39
5.750e-02,1.183e-37
6.250e-02,2.069e-36
6.750e-02,2.900e-35
7.250e-02,3.363e-34
7.750e-02,3.311e-33
8.250e-02,2.875e-32
8.750e-02,1.301e-30
9.250e-02,1.106e-27
9.750e-02,5.946e-25
1.025e-01,1.803e-22
1.075e-01,3.246e-20
1.125e-01,3.628e-18
1.175e-01,2.616e-16
1.225e-01,1.260e-14
1.275e-01,4.175e-13
1.325e-01,9.770e-12
1.375e-01,1.654e-10
1.425e-01,2.067e-09
1.475e-01,1.945e-08
1.525e-01,1.401e-07
1.575e-01,7.846e-07
1.625e-01,3.468e-06
1.675e-01,1.226e-05
1.725e-01,3.511e-05
1.775e-01,8.261e-05
1.825e-01,1.618e-04
1.875e-01,2.680e-04
1.925e-01,3.814e-04
1.975e-01,4.755e-04
2.025e-01,5.306e-04
2.075e-01,5.433e-04
2.125e-01,5.266e-04
2.175e-01,5.036e-04
2.225e-01,4.994e-04
2.275e-01,5.329e-04
2.325e-01,6.119e-04
2.375e-01,7.350e-04
2.425e-01,8.989e-04
2.475e-01,1.106e-03
2.525e-01,1.363e-03
2.575e-01,1.678e-03
2.625e-01,2.043e-03
2.675e-01,2.439e-03
2.725e-01,2.836e-03
2.775e-01,3.207e-03
2.825e-01,3.537e-03
2.875e-01,3.829e-03
2.925e-01,4.097e-03
2.975e-01,4.366e-03
3.025e-01,4.657e-03
3.075e-01,4.986e-03
3.125e-01,5.364e-03
3.175e-01,5.797e-03
3.225e-01,6.287e-03
3.275e-01,6.838e-03
3.325e-01,7.458e-03
3.375e-01,8.153e-03
3.425e-01,8.931e-03
3.475e-01,9.798e-03
3.525e-01,1.076e-02
3.575e-01,1.182e-02
3.625e-01,1.296e-02
3.675e-01,1.420e-02
3.725e-01,1.553e-02
3.775e-01,1.695e-02
3.825e-01,1.846e-02
3.875e-01,2.009e-02
3.925e-01,2.185e-02
3.975e-01,2.377e-02
4.025e-01,2.590e-02
4.075e-01,2.826e-02
4.125e-01,3.091e-02
4.175e-01,3.387e-02
4.225e-01,3.717e-02
4.275e-01,4.085e-02
4.325e-01,4.492e-02
4.375e-01,4.938e-02
4.425e-01,5.423e-02
4.475e-01,5.946e-02
4.525e-01,6.507e-02
4.575e-01,7.104e-02
4.625e-01,7.734e-02
4.675e-01,8.397e-02
4.725e-01,9.092e-02
4.775e-01,9.820e-02
4.825e-01,1.058e-01
4.875e-01,1.138e-01
4.925e-01,1.222e-01
4.975e-01,1.311e-01
5.025e-01,1.406e-01
5.075e-01,1.507e-01
5.125e-01,1.614e-01
5.175e-01,1.730e-01
5.225e-01,1.854e-01
5.275e-01,1.988e-01
5.325e-01,2.133e-01
5.375e-01,2.288e-01
5.425e-01,2.456e-01
5.475e-01,2.637e-01
5.525e-01,2.831e-01
5.575e-01,3.040e-01
5.625e-01,3.264e-01
5.675e-01,3.505e-01
5.725e-01,3.762e-01
5.775e-01,4.038e-01
5.825e-01,4.333e-01
5.875e-01,4.648e-01
5.925e-01,4.983e-01
5.975e-01,5.341e-01
6.025e-01,5.723e-01
6.075e-01,6.129e-01
6.125e-01,6.561e-01
6.175e-01,7.021e-01
6.225e-01,7.511e-01
6.275e-01,8.031e-01
6.325e-01,8.584e-01
6.375e-01,9.173e-01
6.425e-01,9.798e-01
6.475e-01,1.046e+00
6.525e-01,1.117e+00
6.575e-01,1.191e+00
6.625e-01,1.270e+00
6.675e-01,1.354e+00
6.725e-01,1.443e+00
6.775e-01,1.536e+00
6.825e-01,1.635e+00
6.875e-01,1.738e+00
6.925e-01,1.847e+00
6.975e-01,1.961e+00
7.025e-01,2.080e+00
7.075e-01,2.204e+00
7.125e-01,2.332e+00
7.175e-01,2.465e+00
7.225e-01,2.603e+00
7.275e-01,2.744e+00
7.325e-01,2.889e+00
7.375e-01,3.037e+00
7.425e-01,3.187e+00
7.475e-01,3.338e+00
7.525e-01,3.491e+00
7.575e-01,3.643e+00
7.625e-01,3.794e+00
7.675e-01,3.942e+00
7.725e-01,4.087e+00
7.775e-01,4.227e+00
7.825e-01,4.361e+00
7.875e-01,4.487e+00
7.925e-01,4.604e+00
7.975e-01,4.709e+00
8.025e-01,4.802e+00
8.075e-01,4.881e+00
8.125e-01,4.944e+00
8.175e-01,4.989e+00
8.225e-01,5.014e+00
8.275e-01,5.020e+00
8.325e-01,5.003e+00
8.375e-01,4.963e+00
8.425e-01,4.899e+00
8.475e-01,4.810e+00
8.525e-01,4.697e+00
8.575e-01,4.559e+00
8.625e-01,4.397e+00
8.675e-01,4.211e+00
8.725e-01,4.004e+00
8.775e-01,3.777e+00
8.825e-01,3.532e+00
8.875e-01,3.272e+00
8.925e-01,3.001e+00
8.975e-01,2.722e+00
9.025e-01,2.438e+00
9.075e-01,2.156e+00
9.125e-01,1.877e+00
9.175e-01,1.608e+00
9.225e-01,1.352e+00
9.275e-01,1.113e+00
9.325e-01,8.943e-01
9.375e-01,6.990e-01
9.425e-01,5.291e-01
9.475e-01,3.855e-01
9.525e-01,2.684e-01
9.575e-01,1.768e-01
9.625e-01,1.086e-01
9.675e-01,6.106e-02
9.725e-01,3.049e-02
9.775e-01,1.290e-02
9.825e-01,4.255e-03
9.875e-01,9.249e-04
9.925e-01,8.590e-05
9.975e-01,4.624e-07


==> anc/03_results/strong_inf/beta_total_probability/1_1.csv <==
transmittance,probability_density
2.500e-03,7.666e-139
7.500e-03,7.265e-112
1.250e-02,2.538e-99
1.750e-02,4.625e-91
2.250e-02,6.814e-85
2.750e-02,5.718e-80
3.250e-02,7.160e-76
3.750e-02,2.311e-72
4.250e-02,2.702e-69
4.750e-02,1.435e-66
5.250e-02,4.056e-64
5.750e-02,6.843e-62
6.250e-02,7.510e-60
6.750e-02,5.730e-58
7.250e-02,3.201e-56
7.750e-02,1.365e-54
8.250e-02,4.595e-53
8.750e-02,1.256e-51
9.250e-02,2.851e-50
9.750e-02,5.483e-49
1.025e-01,9.084e-48
1.075e-01,1.322e-46
1.125e-01,1.621e-44
1.175e-01,1.342e-40
1.225e-01,6.196e-37
1.275e-01,1.508e-33
1.325e-01,2.024e-30
1.375e-01,1.561e-27
1.425e-01,7.176e-25
1.475e-01,2.031e-22
1.525e-01,3.642e-20
1.575e-01,4.251e-18
1.625e-01,3.307e-16
1.675e-01,1.753e-14
1.725e-01,6.450e-13
1.775e-01,1.679e-11
1.825e-01,3.140e-10
1.875e-01,4.286e-09
1.925e-01,4.328e-08
1.975e-01,3.274e-07
2.025e-01,1.877e-06
2.075e-01,8.248e-06
2.125e-01,2.805e-05
2.175e-01,7.454e-05
2.225e-01,1.563e-04
2.275e-01,2.615e-04
2.325e-01,3.542e-04
2.375e-01,3.991e-04
2.425e-01,3.946e-04
2.475e-01,3.769e-04
2.525e-01,3.885e-04
2.575e-01,4.511e-04
2.625e-01,5.705e-04
2.675e-01,7.584e-04
2.725e-01,1.036e-03
2.775e-01,1.405e-03
2.825e-01,1.828e-03
2.875e-01,2.228e-03
2.925e-01,2.528e-03
2.975e-01,2.687e-03
3.025e-01,2.713e-03
3.075e-01,2.646e-03
3.125e-01,2.544e-03
3.175e-01,2.459e-03
3.225e-01,2.440e-03
3.275e-01,2.524e-03
3.325e-01,2.737e-03
3.375e-01,3.091e-03
3.425e-01,3.574e-03
3.475e-01,4.160e-03
3.525e-01,4.817e-03
3.575e-01,5.521e-03
3.625e-01,6.268e-03
3.675e-01,7.076e-03
3.725e-01,7.975e-03
3.775e-01,9.002e-03
3.825e-01,1.018e-02
3.875e-01,1.154e-02
3.925e-01,1.307e-02
3.975e-01,1.478e-02
4.025e-01,1.664e-02
4.075e-01,1.863e-02
4.125e-01,2.071e-02
4.175e-01,2.286e-02
4.225e-01,2.504e-02
4.275e-01,2.724e-02
4.325e-01,2.946e-02
4.375e-01,3.171e-02
4.425e-01,3.403e-02
4.475e-01,3.643e-02
4.525e-01,3.895e-02
4.575e-01,4.164e-02
4.625e-01,4.453e-02
4.675e-01,4.768e-02
4.725e-01,5.114e-02
4.775e-01,5.497e-02
4.825e-01,5.922e-02
4.875e-01,6.393e-02
4.925e-01,6.910e-02
4.975e-01,7.475e-02
5.025e-01,8.086e-02
5.075e-01,8.742e-02
5.125e-01,9.444e-02
5.175e-01,1.019e-01
5.225e-01,1.099e-01
5.275e-01,1.184e-01
5.325e-01,1.274e-01
5.375e-01,1.371e-01
5.425e-01,1.474e-01
5.475e-01,1.583e-01
5.525e-01,1.699e-01
5.575e-01,1.822e-01
5.625e-01,1.953e-01
5.675e-01,2.093e-01
5.725e-01,2.243e-01
5.775e-01,2.404e-01
5.825e-01,2.578e-01
5.875e-01,2.767e-01
5.925e-01,2.971e-01
5.975e-01,3.192e-01
6.025e-01,3.431e-01
6.075e-01,3.688e-01
6.125e-01,3.964e-01
6.175e-01,4.259e-01
6.225e-01,4.574e-01
6.275e-01,4.910e-01
6.325e-01,5.267e-01
6.375e-01,5.646e-01
6.425e-01,6.049e-01
6.475e-01,6.478e-01
6.525e-01,6.934e-01
6.575e-01,7.420e-01
6.625e-01,7.939e-01
6.675e-01,8.495e-01
6.725e-01,9.089e-01
6.775e-01,9.726e-01
6.825e-01,1.041e+00
6.875e-01,1.114e+00
6.925e-01,1.193e+00
6.975e-01,1.278e+00
7.025e-01,1.368e+00
7.075e-01,1.466e+00
7.125e-01,1.570e+00
7.175e-01,1.682e+00
7.225e-01,1.802e+00
7.275e-01,1.930e+00
7.325e-01,2.066e+00
7.375e-01,2.212e+00
7.425e-01,2.366e+00
7.475e-01,2.531e+00
7.525e-01,2.704e+00
7.575e-01,2.887e+00
7.625e-01,3.079e+00
7.675e-01,3.280e+00
7.725e-01,3.489e+00
7.775e-01,3.705e+00
7.825e-01,3.927e+00
7.875e-01,4.154e+00
7.925e-01,4.382e+00
7.975e-01,4.612e+00
8.025e-01,4.838e+00
8.075e-01,5.060e+00
8.125e-01,5.273e+00
8.175e-01,5.473e+00
8.225e-01,5.656e+00
8.275e-01,5.819e+00
8.325e-01,5.955e+00
8.375e-01,6.061e+00
8.425e-01,6.131e+00
8.475e-01,6.161e+00
8.525e-01,6.147e+00
8.575e-01,6.085e+00
8.625e-01,5.973e+00
8.675e-01,5.809e+00
8.725e-01,5.592e+00
8.775e-01,5.324e+00
8.825e-01,5.008e+00
8.875e-01,4.650e+00
8.925e-01,4.255e+00
8.975e-01,3.832e+00
9.025e-01,3.391e+00
9.075e-01,2.942e+00
9.125e-01,2.499e+00
9.175e-01,2.071e+00
9.225e-01,1.670e+00
9.275e-01,1.306e+00
9.325e-01,9.854e-01
9.375e-01,7.140e-01
9.425e-01,4.932e-01
9.475e-01,3.221e-01
9.525e-01,1.967e-01
9.575e-01,1.106e-01
9.625e-01,5.615e-02
9.675e-01,2.498e-02
9.725e-01,9.324e-03
9.775e-01,2.721e-03
9.825e-01,5.487e-04
9.875e-01,5.954e-05
9.925e-01,1.823e-06
9.975e-01,8.002e-10


==> anc/03_results/strong_inf/beta_total_probability/1_15.csv <==
transmittance,probability_density
1.050e-01,3.970e-92
1.095e-01,3.848e-90
1.139e-01,3.096e-88
1.184e-01,2.097e-86
1.229e-01,8.542e-84
1.274e-01,4.731e-77
1.319e-01,1.109e-70
1.364e-01,1.006e-64
1.409e-01,3.736e-59
1.453e-01,5.982e-54
1.498e-01,4.327e-49
1.543e-01,1.475e-44
1.588e-01,2.464e-40
1.633e-01,2.089e-36
1.678e-01,9.289e-33
1.723e-01,2.232e-29
1.768e-01,2.977e-26
1.812e-01,2.263e-23
1.857e-01,1.003e-20
1.902e-01,2.648e-18
1.947e-01,4.251e-16
1.992e-01,4.228e-14
2.037e-01,2.650e-12
2.082e-01,1.064e-10
2.126e-01,2.779e-09
2.171e-01,4.788e-08
2.216e-01,5.515e-07
2.261e-01,4.302e-06
2.306e-01,2.303e-05
2.351e-01,8.587e-05
2.396e-01,2.271e-04
2.440e-01,4.379e-04
2.485e-01,6.449e-04
2.530e-01,7.801e-04
2.575e-01,8.466e-04
2.620e-01,8.751e-04
2.665e-01,8.688e-04
2.710e-01,8.270e-04
2.755e-01,7.848e-04
2.799e-01,7.952e-04
2.844e-01,8.619e-04
2.889e-01,9.070e-04
2.934e-01,8.427e-04
2.979e-01,6.723e-04
3.024e-01,4.960e-04
3.069e-01,4.259e-04
3.113e-01,5.132e-04
3.158e-01,7.400e-04
3.203e-01,1.055e-03
3.248e-01,1.408e-03
3.293e-01,1.756e-03
3.338e-01,2.057e-03
3.383e-01,2.275e-03
3.427e-01,2.399e-03
3.472e-01,2.453e-03
3.517e-01,2.492e-03
3.562e-01,2.579e-03
3.607e-01,2.786e-03
3.652e-01,3.176e-03
3.697e-01,3.793e-03
3.742e-01,4.616e-03
3.786e-01,5.559e-03
3.831e-01,6.486e-03
3.876e-01,7.267e-03
3.921e-01,7.822e-03
3.966e-01,8.148e-03
4.011e-01,8.310e-03
4.056e-01,8.422e-03
4.100e-01,8.617e-03
4.145e-01,9.013e-03
4.190e-01,9.681e-03
4.235e-01,1.063e-02
4.280e-01,1.180e-02
4.325e-01,1.309e-02
4.370e-01,1.437e-02
4.414e-01,1.557e-02
4.459e-01,1.663e-02
4.504e-01,1.759e-02
4.549e-01,1.851e-02
4.594e-01,1.948e-02
4.639e-01,2.059e-02
4.684e-01,2.193e-02
4.729e-01,2.353e-02
4.773e-01,2.542e-02
4.818e-01,2.760e-02
4.863e-01,3.005e-02
4.908e-01,3.275e-02
4.953e-01,3.566e-02
4.998e-01,3.877e-02
5.043e-01,4.209e-02
5.087e-01,4.566e-02
5.132e-01,4.952e-02
5.177e-01,5.375e-02
5.222e-01,5.837e-02
5.267e-01,6.341e-02
5.312e-01,6.888e-02
5.357e-01,7.475e-02
5.401e-01,8.097e-02
5.446e-01,8.747e-02
5.491e-01,9.416e-02
5.536e-01,1.010e-01
5.581e-01,1.079e-01
5.626e-01,1.149e-01
5.671e-01,1.222e-01
5.716e-01,1.299e-01
5.760e-01,1.381e-01
5.805e-01,1.470e-01
5.850e-01,1.566e-01
5.895e-01,1.670e-01
5.940e-01,1.780e-01
5.985e-01,1.897e-01
6.030e-01,2.021e-01
6.074e-01,2.153e-01
6.119e-01,2.294e-01
6.164e-01,2.447e-01
6.209e-01,2.615e-01
6.254e-01,2.798e-01
6.299e-01,2.999e-01
6.344e-01,3.218e-01
6.388e-01,3.458e-01
6.433e-01,3.717e-01
6.478e-01,3.995e-01
6.523e-01,4.292e-01
6.568e-01,4.605e-01
6.613e-01,4.933e-01
6.658e-01,5.276e-01
6.703e-01,5.633e-01
6.747e-01,6.004e-01
6.792e-01,6.393e-01
6.837e-01,6.802e-01
6.882e-01,7.235e-01
6.927e-01,7.696e-01
6.972e-01,8.191e-01
7.017e-01,8.724e-01
7.061e-01,9.299e-01
7.106e-01,9.920e-01
7.151e-01,1.059e+00
7.196e-01,1.132e+00
7.241e-01,1.210e+00
7.286e-01,1.294e+00
7.331e-01,1.384e+00
7.375e-01,1.481e+00
7.420e-01,1.585e+00
7.465e-01,1.696e+00
7.510e-01,1.815e+00
7.555e-01,1.943e+00
7.600e-01,2.079e+00
7.645e-01,2.225e+00
7.690e-01,2.381e+00
7.734e-01,2.547e+00
7.779e-01,2.726e+00
7.824e-01,2.916e+00
7.869e-01,3.120e+00
7.914e-01,3.338e+00
7.959e-01,3.572e+00
8.004e-01,3.821e+00
8.048e-01,4.087e+00
8.093e-01,4.370e+00
8.138e-01,4.670e+00
8.183e-01,4.985e+00
8.228e-01,5.314e+00
8.273e-01,5.654e+00
8.318e-01,6.001e+00
8.362e-01,6.347e+00
8.407e-01,6.687e+00
8.452e-01,7.011e+00
8.497e-01,7.308e+00
8.542e-01,7.565e+00
8.587e-01,7.769e+00
8.632e-01,7.907e+00
8.677e-01,7.965e+00
8.721e-01,7.931e+00
8.766e-01,7.794e+00
8.811e-01,7.549e+00
8.856e-01,7.193e+00
8.901e-01,6.732e+00
8.946e-01,6.176e+00
8.991e-01,5.541e+00
9.035e-01,4.851e+00
9.080e-01,4.133e+00
9.125e-01,3.415e+00
9.170e-01,2.728e+00
9.215e-01,2.099e+00
9.260e-01,1.547e+00
9.305e-01,1.087e+00
9.349e-01,7.234e-01
9.394e-01,4.522e-01
9.439e-01,2.630e-01
9.484e-01,1.406e-01
9.529e-01,6.808e-02
9.574e-01,2.925e-02
9.619e-01,1.086e-02
9.664e-01,3.363e-03
9.708e-01,8.238e-04
9.753e-01,1.477e-04
9.798e-01,1.712e-05
9.843e-01,1.028e-06
9.888e-01,2.047e-08
9.933e-01,4.281e-11
9.978e-01,4.577e-17


==> anc/03_results/strong_inf/beta_total_probability/1_2.csv <==
transmittance,probability_density
1.222e-01,1.808e-280
1.266e-01,5.976e-275
1.310e-01,1.270e-269
1.354e-01,1.787e-264
1.398e-01,1.709e-259
1.442e-01,1.138e-254
1.486e-01,5.390e-250
1.530e-01,1.853e-245
1.574e-01,4.705e-241
1.618e-01,8.976e-237
1.662e-01,6.774e-229
1.706e-01,6.212e-213
1.750e-01,8.850e-198
1.794e-01,2.128e-183
1.838e-01,9.320e-170
1.882e-01,7.986e-157
1.926e-01,1.430e-144
1.970e-01,5.688e-133
2.014e-01,5.323e-122
2.058e-01,1.236e-111
2.102e-01,7.486e-102
2.146e-01,1.238e-92
2.190e-01,5.847e-84
2.234e-01,8.204e-76
2.278e-01,3.555e-68
2.322e-01,4.931e-61
2.366e-01,2.264e-54
2.410e-01,3.554e-48
2.454e-01,1.964e-42
2.498e-01,3.929e-37
2.542e-01,2.923e-32
2.586e-01,8.289e-28
2.630e-01,9.174e-24
2.674e-01,4.052e-20
2.718e-01,7.291e-17
2.762e-01,5.452e-14
2.806e-01,1.726e-11
2.850e-01,2.356e-09
2.894e-01,1.409e-07
2.938e-01,3.753e-06
2.982e-01,4.526e-05
3.026e-01,2.523e-04
3.070e-01,6.798e-04
3.114e-01,1.013e-03
3.158e-01,1.177e-03
3.202e-01,1.422e-03
3.246e-01,1.651e-03
3.290e-01,1.751e-03
3.334e-01,1.797e-03
3.378e-01,1.740e-03
3.422e-01,1.293e-03
3.466e-01,6.171e-04
3.510e-01,2.162e-04
3.554e-01,2.442e-04
3.598e-01,6.251e-04
3.642e-01,1.166e-03
3.686e-01,1.590e-03
3.730e-01,1.831e-03
3.774e-01,1.972e-03
3.818e-01,2.011e-03
3.862e-01,1.903e-03
3.906e-01,1.750e-03
3.950e-01,2.049e-03
3.994e-01,3.163e-03
4.038e-01,4.400e-03
4.082e-01,4.854e-03
4.126e-01,4.772e-03
4.170e-01,4.875e-03
4.214e-01,5.326e-03
4.258e-01,6.061e-03
4.302e-01,7.086e-03
4.346e-01,8.311e-03
4.390e-01,9.449e-03
4.434e-01,1.017e-02
4.478e-01,1.059e-02
4.522e-01,1.127e-02
4.566e-01,1.237e-02
4.610e-01,1.348e-02
4.654e-01,1.417e-02
4.698e-01,1.447e-02
4.742e-01,1.470e-02
4.786e-01,1.529e-02
4.830e-01,1.649e-02
4.874e-01,1.829e-02
4.918e-01,2.055e-02
4.962e-01,2.300e-02
5.006e-01,2.521e-02
5.050e-01,2.691e-02
5.094e-01,2.824e-02
5.138e-01,2.949e-02
5.182e-01,3.091e-02
5.226e-01,3.292e-02
5.270e-01,3.611e-02
5.314e-01,4.061e-02
5.358e-01,4.565e-02
5.402e-01,5.012e-02
5.446e-01,5.331e-02
5.490e-01,5.541e-02
5.534e-01,5.740e-02
5.578e-01,6.034e-02
5.622e-01,6.461e-02
5.666e-01,6.966e-02
5.710e-01,7.476e-02
5.754e-01,7.969e-02
5.798e-01,8.486e-02
5.842e-01,9.072e-02
5.886e-01,9.748e-02
5.930e-01,1.052e-01
5.974e-01,1.139e-01
6.018e-01,1.237e-01
6.062e-01,1.344e-01
6.106e-01,1.454e-01
6.150e-01,1.561e-01
6.194e-01,1.662e-01
6.238e-01,1.757e-01
6.282e-01,1.855e-01
6.326e-01,1.964e-01
6.370e-01,2.090e-01
6.414e-01,2.231e-01
6.458e-01,2.383e-01
6.502e-01,2.539e-01
6.546e-01,2.700e-01
6.590e-01,2.868e-01
6.634e-01,3.052e-01
6.678e-01,3.263e-01
6.722e-01,3.511e-01
6.766e-01,3.796e-01
6.810e-01,4.109e-01
6.854e-01,4.435e-01
6.898e-01,4.764e-01
6.942e-01,5.093e-01
6.986e-01,5.436e-01
7.030e-01,5.807e-01
7.074e-01,6.221e-01
7.118e-01,6.682e-01
7.162e-01,7.187e-01
7.206e-01,7.728e-01
7.250e-01,8.291e-01
7.294e-01,8.865e-01
7.338e-01,9.446e-01
7.382e-01,1.004e+00
7.426e-01,1.068e+00
7.470e-01,1.138e+00
7.514e-01,1.216e+00
7.558e-01,1.304e+00
7.602e-01,1.402e+00
7.646e-01,1.509e+00
7.690e-01,1.624e+00
7.734e-01,1.747e+00
7.778e-01,1.876e+00
7.822e-01,2.014e+00
7.866e-01,2.161e+00
7.910e-01,2.319e+00
7.954e-01,2.490e+00
7.998e-01,2.674e+00
8.042e-01,2.874e+00
8.086e-01,3.092e+00
8.130e-01,3.331e+00
8.174e-01,3.590e+00
8.218e-01,3.872e+00
8.262e-01,4.180e+00
8.306e-01,4.517e+00
8.350e-01,4.889e+00
8.394e-01,5.301e+00
8.438e-01,5.761e+00
8.482e-01,6.276e+00
8.526e-01,6.850e+00
8.570e-01,7.489e+00
8.614e-01,8.190e+00
8.658e-01,8.942e+00
8.702e-01,9.718e+00
8.746e-01,1.047e+01
8.790e-01,1.111e+01
8.834e-01,1.156e+01
8.878e-01,1.167e+01
8.922e-01,1.136e+01
8.966e-01,1.055e+01
9.010e-01,9.266e+00
9.054e-01,7.621e+00
9.098e-01,5.810e+00
9.142e-01,4.059e+00
9.186e-01,2.569e+00
9.230e-01,1.453e+00
9.274e-01,7.234e-01
9.318e-01,3.117e-01
9.362e-01,1.139e-01
9.406e-01,3.445e-02
9.450e-01,8.370e-03
9.494e-01,1.575e-03
9.538e-01,2.192e-04
9.582e-01,2.124e-05
9.626e-01,1.323e-06
9.670e-01,4.741e-08
9.714e-01,8.359e-10
9.758e-01,5.724e-12
9.802e-01,1.042e-14
9.846e-01,2.583e-18
9.890e-01,2.253e-23
9.934e-01,2.095e-31
9.978e-01,1.918e-49


==> anc/03_results/strong_inf/beta_total_probability/1_25.csv <==
transmittance,probability_density
1.511e-01,
1.554e-01,
1.596e-01,
1.639e-01,
1.681e-01,
1.724e-01,
1.767e-01,
1.809e-01,
1.852e-01,
1.894e-01,
1.937e-01,
1.979e-01,
2.022e-01,
2.064e-01,
2.107e-01,
2.150e-01,
2.192e-01,
2.235e-01,
2.277e-01,
2.320e-01,
2.362e-01,
2.405e-01,
2.447e-01,
2.490e-01,
2.532e-01,
2.575e-01,
2.618e-01,
2.660e-01,
2.703e-01,
2.745e-01,
2.788e-01,
2.830e-01,
2.873e-01,
2.915e-01,
2.958e-01,
3.001e-01,
3.043e-01,
3.086e-01,
3.128e-01,
3.171e-01,
3.213e-01,
3.256e-01,
3.298e-01,
3.341e-01,
3.383e-01,
3.426e-01,
3.469e-01,
3.511e-01,
3.554e-01,
3.596e-01,
3.639e-01,
3.681e-01,
3.724e-01,
3.766e-01,
3.809e-01,
3.852e-01,
3.894e-01,
3.937e-01,
3.979e-01,
4.022e-01,
4.064e-01,
4.107e-01,
4.149e-01,
4.192e-01,
4.234e-01,
4.277e-01,
4.320e-01,
4.362e-01,
4.405e-01,
4.447e-01,
4.490e-01,
4.532e-01,
4.575e-01,
4.617e-01,
4.660e-01,
4.703e-01,
4.745e-01,
4.788e-01,
4.830e-01,
4.873e-01,
4.915e-01,
4.958e-01,
5.000e-01,
5.043e-01,
5.085e-01,
5.128e-01,
5.171e-01,
5.213e-01,
5.256e-01,
5.298e-01,
5.341e-01,
5.383e-01,
5.426e-01,
5.468e-01,
5.511e-01,
5.554e-01,
5.596e-01,
5.639e-01,
5.681e-01,
5.724e-01,
5.766e-01,
5.809e-01,
5.851e-01,
5.894e-01,
5.936e-01,
5.979e-01,
6.022e-01,
6.064e-01,
6.107e-01,
6.149e-01,
6.192e-01,
6.234e-01,
6.277e-01,
6.319e-01,
6.362e-01,
6.405e-01,
6.447e-01,
6.490e-01,
6.532e-01,
6.575e-01,
6.617e-01,
6.660e-01,
6.702e-01,
6.745e-01,
6.787e-01,
6.830e-01,
6.873e-01,
6.915e-01,
6.958e-01,
7.000e-01,
7.043e-01,
7.085e-01,
7.128e-01,
7.170e-01,
7.213e-01,
7.256e-01,
7.298e-01,
7.341e-01,
7.383e-01,
7.426e-01,
7.468e-01,
7.511e-01,
7.553e-01,
7.596e-01,
7.638e-01,
7.681e-01,
7.724e-01,
7.766e-01,
7.809e-01,
7.851e-01,
7.894e-01,
7.936e-01,
7.979e-01,
8.021e-01,
8.064e-01,
8.107e-01,
8.149e-01,
8.192e-01,
8.234e-01,
8.277e-01,
8.319e-01,
8.362e-01,
8.404e-01,
8.447e-01,
8.489e-01,
8.532e-01,
8.575e-01,
8.617e-01,
8.660e-01,
8.702e-01,
8.745e-01,
8.787e-01,
8.830e-01,
8.872e-01,
8.915e-01,
8.958e-01,
9.000e-01,
9.043e-01,
9.085e-01,
9.128e-01,
9.170e-01,
9.213e-01,
9.255e-01,
9.298e-01,
9.340e-01,
9.383e-01,
9.426e-01,
9.468e-01,
9.511e-01,
9.553e-01,
9.596e-01,
9.638e-01,
9.681e-01,
9.723e-01,
9.766e-01,
9.809e-01,
9.851e-01,
9.894e-01,
9.936e-01,
9.979e-01,


==> anc/03_results/strong_inf/beta_total_probability/1_3.csv <==
transmittance,probability_density
1.829e-01,
1.870e-01,
1.911e-01,
1.952e-01,
1.992e-01,
2.033e-01,
2.074e-01,
2.115e-01,
2.156e-01,
2.197e-01,
2.238e-01,
2.279e-01,
2.320e-01,
2.361e-01,
2.402e-01,
2.443e-01,
2.484e-01,
2.525e-01,
2.566e-01,
2.607e-01,
2.648e-01,
2.689e-01,
2.730e-01,
2.771e-01,
2.812e-01,
2.853e-01,
2.894e-01,
2.935e-01,
2.976e-01,
3.016e-01,
3.057e-01,
3.098e-01,
3.139e-01,
3.180e-01,
3.221e-01,
3.262e-01,
3.303e-01,
3.344e-01,
3.385e-01,
3.426e-01,
3.467e-01,
3.508e-01,
3.549e-01,
3.590e-01,
3.631e-01,
3.672e-01,
3.713e-01,
3.754e-01,
3.795e-01,
3.836e-01,
3.877e-01,
3.918e-01,
3.959e-01,
3.999e-01,
4.040e-01,
4.081e-01,
4.122e-01,
4.163e-01,
4.204e-01,
4.245e-01,
4.286e-01,
4.327e-01,
4.368e-01,
4.409e-01,
4.450e-01,
4.491e-01,
4.532e-01,
4.573e-01,
4.614e-01,
4.655e-01,
4.696e-01,
4.737e-01,
4.778e-01,
4.819e-01,
4.860e-01,
4.901e-01,
4.942e-01,
4.983e-01,
5.023e-01,
5.064e-01,
5.105e-01,
5.146e-01,
5.187e-01,
5.228e-01,
5.269e-01,
5.310e-01,
5.351e-01,
5.392e-01,
5.433e-01,
5.474e-01,
5.515e-01,
5.556e-01,
5.597e-01,
5.638e-01,
5.679e-01,
5.720e-01,
5.761e-01,
5.802e-01,
5.843e-01,
5.884e-01,
5.925e-01,
5.966e-01,
6.006e-01,
6.047e-01,
6.088e-01,
6.129e-01,
6.170e-01,
6.211e-01,
6.252e-01,
6.293e-01,
6.334e-01,
6.375e-01,
6.416e-01,
6.457e-01,
6.498e-01,
6.539e-01,
6.580e-01,
6.621e-01,
6.662e-01,
6.703e-01,
6.744e-01,
6.785e-01,
6.826e-01,
6.867e-01,
6.908e-01,
6.949e-01,
6.990e-01,
7.030e-01,
7.071e-01,
7.112e-01,
7.153e-01,
7.194e-01,
7.235e-01,
7.276e-01,
7.317e-01,
7.358e-01,
7.399e-01,
7.440e-01,
7.481e-01,
7.522e-01,
7.563e-01,
7.604e-01,
7.645e-01,
7.686e-01,
7.727e-01,
7.768e-01,
7.809e-01,
7.850e-01,
7.891e-01,
7.932e-01,
7.973e-01,
8.013e-01,
8.054e-01,
8.095e-01,
8.136e-01,
8.177e-01,
8.218e-01,
8.259e-01,
8.300e-01,
8.341e-01,
8.382e-01,
8.423e-01,
8.464e-01,
8.505e-01,
8.546e-01,
8.587e-01,
8.628e-01,
8.669e-01,
8.710e-01,
8.751e-01,
8.792e-01,
8.833e-01,
8.874e-01,
8.915e-01,
8.956e-01,
8.997e-01,
9.037e-01,
9.078e-01,
9.119e-01,
9.160e-01,
9.201e-01,
9.242e-01,
9.283e-01,
9.324e-01,
9.365e-01,
9.406e-01,
9.447e-01,
9.488e-01,
9.529e-01,
9.570e-01,
9.611e-01,
9.652e-01,
9.693e-01,
9.734e-01,
9.775e-01,
9.816e-01,
9.857e-01,
9.898e-01,
9.939e-01,
9.980e-01,


==> anc/03_results/strong_inf/beta_total_probability/1_35.csv <==
transmittance,probability_density
2.110e-01,
2.149e-01,
2.189e-01,
2.228e-01,
2.268e-01,
2.308e-01,
2.347e-01,
2.387e-01,
2.426e-01,
2.466e-01,
2.505e-01,
2.545e-01,
2.584e-01,
2.624e-01,
2.663e-01,
2.703e-01,
2.743e-01,
2.782e-01,
2.822e-01,
2.861e-01,
2.901e-01,
2.940e-01,
2.980e-01,
3.019e-01,
3.059e-01,
3.099e-01,
3.138e-01,
3.178e-01,
3.217e-01,
3.257e-01,
3.296e-01,
3.336e-01,
3.375e-01,
3.415e-01,
3.454e-01,
3.494e-01,
3.534e-01,
3.573e-01,
3.613e-01,
3.652e-01,
3.692e-01,
3.731e-01,
3.771e-01,
3.810e-01,
3.850e-01,
3.890e-01,
3.929e-01,
3.969e-01,
4.008e-01,
4.048e-01,
4.087e-01,
4.127e-01,
4.166e-01,
4.206e-01,
4.245e-01,
4.285e-01,
4.325e-01,
4.364e-01,
4.404e-01,
4.443e-01,
4.483e-01,
4.522e-01,
4.562e-01,
4.601e-01,
4.641e-01,
4.681e-01,
4.720e-01,
4.760e-01,
4.799e-01,
4.839e-01,
4.878e-01,
4.918e-01,
4.957e-01,
4.997e-01,
5.036e-01,
5.076e-01,
5.116e-01,
5.155e-01,
5.195e-01,
5.234e-01,
5.274e-01,
5.313e-01,
5.353e-01,
5.392e-01,
5.432e-01,
5.472e-01,
5.511e-01,
5.551e-01,
5.590e-01,
5.630e-01,
5.669e-01,
5.709e-01,
5.748e-01,
5.788e-01,
5.827e-01,
5.867e-01,
5.907e-01,
5.946e-01,
5.986e-01,
6.025e-01,
6.065e-01,
6.104e-01,
6.144e-01,
6.183e-01,
6.223e-01,
6.263e-01,
6.302e-01,
6.342e-01,
6.381e-01,
6.421e-01,
6.460e-01,
6.500e-01,
6.539e-01,
6.579e-01,
6.618e-01,
6.658e-01,
6.698e-01,
6.737e-01,
6.777e-01,
6.816e-01,
6.856e-01,
6.895e-01,
6.935e-01,
6.974e-01,
7.014e-01,
7.054e-01,
7.093e-01,
7.133e-01,
7.172e-01,
7.212e-01,
7.251e-01,
7.291e-01,
7.330e-01,
7.370e-01,
7.409e-01,
7.449e-01,
7.489e-01,
7.528e-01,
7.568e-01,
7.607e-01,
7.647e-01,
7.686e-01,
7.726e-01,
7.765e-01,
7.805e-01,
7.845e-01,
7.884e-01,
7.924e-01,
7.963e-01,
8.003e-01,
8.042e-01,
8.082e-01,
8.121e-01,
8.161e-01,
8.200e-01,
8.240e-01,
8.280e-01,
8.319e-01,
8.359e-01,
8.398e-01,
8.438e-01,
8.477e-01,
8.517e-01,
8.556e-01,
8.596e-01,
8.636e-01,
8.675e-01,
8.715e-01,
8.754e-01,
8.794e-01,
8.833e-01,
8.873e-01,
8.912e-01,
8.952e-01,
8.991e-01,
9.031e-01,
9.071e-01,
9.110e-01,
9.150e-01,
9.189e-01,
9.229e-01,
9.268e-01,
9.308e-01,
9.347e-01,
9.387e-01,
9.427e-01,
9.466e-01,
9.506e-01,
9.545e-01,
9.585e-01,
9.624e-01,
9.664e-01,
9.703e-01,
9.743e-01,
9.782e-01,
9.822e-01,
9.862e-01,
9.901e-01,
9.941e-01,
9.980e-01,


==> anc/03_results/strong_inf/beta_total_probability/1_4.csv <==
transmittance,probability_density
2.557e-01,
2.594e-01,
2.631e-01,
2.669e-01,
2.706e-01,
2.743e-01,
2.781e-01,
2.818e-01,
2.855e-01,
2.893e-01,
2.930e-01,
2.967e-01,
3.005e-01,
3.042e-01,
3.079e-01,
3.116e-01,
3.154e-01,
3.191e-01,
3.228e-01,
3.266e-01,
3.303e-01,
3.340e-01,
3.378e-01,
3.415e-01,
3.452e-01,
3.490e-01,
3.527e-01,
3.564e-01,
3.601e-01,
3.639e-01,
3.676e-01,
3.713e-01,
3.751e-01,
3.788e-01,
3.825e-01,
3.863e-01,
3.900e-01,
3.937e-01,
3.975e-01,
4.012e-01,
4.049e-01,
4.087e-01,
4.124e-01,
4.161e-01,
4.198e-01,
4.236e-01,
4.273e-01,
4.310e-01,
4.348e-01,
4.385e-01,
4.422e-01,
4.460e-01,
4.497e-01,
4.534e-01,
4.572e-01,
4.609e-01,
4.646e-01,
4.683e-01,
4.721e-01,
4.758e-01,
4.795e-01,
4.833e-01,
4.870e-01,
4.907e-01,
4.945e-01,
4.982e-01,
5.019e-01,
5.057e-01,
5.094e-01,
5.131e-01,
5.168e-01,
5.206e-01,
5.243e-01,
5.280e-01,
5.318e-01,
5.355e-01,
5.392e-01,
5.430e-01,
5.467e-01,
5.504e-01,
5.542e-01,
5.579e-01,
5.616e-01,
5.653e-01,
5.691e-01,
5.728e-01,
5.765e-01,
5.803e-01,
5.840e-01,
5.877e-01,
5.915e-01,
5.952e-01,
5.989e-01,
6.027e-01,
6.064e-01,
6.101e-01,
6.139e-01,
6.176e-01,
6.213e-01,
6.250e-01,
6.288e-01,
6.325e-01,
6.362e-01,
6.400e-01,
6.437e-01,
6.474e-01,
6.512e-01,
6.549e-01,
6.586e-01,
6.624e-01,
6.661e-01,
6.698e-01,
6.735e-01,
6.773e-01,
6.810e-01,
6.847e-01,
6.885e-01,
6.922e-01,
6.959e-01,
6.997e-01,
7.034e-01,
7.071e-01,
7.109e-01,
7.146e-01,
7.183e-01,
7.220e-01,
7.258e-01,
7.295e-01,
7.332e-01,
7.370e-01,
7.407e-01,
7.444e-01,
7.482e-01,
7.519e-01,
7.556e-01,
7.594e-01,
7.631e-01,
7.668e-01,
7.705e-01,
7.743e-01,
7.780e-01,
7.817e-01,
7.855e-01,
7.892e-01,
7.929e-01,
7.967e-01,
8.004e-01,
8.041e-01,
8.079e-01,
8.116e-01,
8.153e-01,
8.191e-01,
8.228e-01,
8.265e-01,
8.302e-01,
8.340e-01,
8.377e-01,
8.414e-01,
8.452e-01,
8.489e-01,
8.526e-01,
8.564e-01,
8.601e-01,
8.638e-01,
8.676e-01,
8.713e-01,
8.750e-01,
8.787e-01,
8.825e-01,
8.862e-01,
8.899e-01,
8.937e-01,
8.974e-01,
9.011e-01,
9.049e-01,
9.086e-01,
9.123e-01,
9.161e-01,
9.198e-01,
9.235e-01,
9.272e-01,
9.310e-01,
9.347e-01,
9.384e-01,
9.422e-01,
9.459e-01,
9.496e-01,
9.534e-01,
9.571e-01,
9.608e-01,
9.646e-01,
9.683e-01,
9.720e-01,
9.757e-01,
9.795e-01,
9.832e-01,
9.869e-01,
9.907e-01,
9.944e-01,
9.981e-01,


==> anc/03_results/strong_inf/beta_total_probability/1_45.csv <==
transmittance,probability_density
3.024e-01,
3.059e-01,
3.094e-01,
3.129e-01,
3.164e-01,
3.199e-01,
3.234e-01,
3.269e-01,
3.304e-01,
3.339e-01,
3.374e-01,
3.408e-01,
3.443e-01,
3.478e-01,
3.513e-01,
3.548e-01,
3.583e-01,
3.618e-01,
3.653e-01,
3.688e-01,
3.723e-01,
3.758e-01,
3.793e-01,
3.828e-01,
3.863e-01,
3.898e-01,
3.933e-01,
3.968e-01,
4.003e-01,
4.038e-01,
4.073e-01,
4.108e-01,
4.143e-01,
4.178e-01,
4.213e-01,
4.248e-01,
4.283e-01,
4.318e-01,
4.353e-01,
4.388e-01,
4.423e-01,
4.458e-01,
4.493e-01,
4.527e-01,
4.562e-01,
4.597e-01,
4.632e-01,
4.667e-01,
4.702e-01,
4.737e-01,
4.772e-01,
4.807e-01,
4.842e-01,
4.877e-01,
4.912e-01,
4.947e-01,
4.982e-01,
5.017e-01,
5.052e-01,
5.087e-01,
5.122e-01,
5.157e-01,
5.192e-01,
5.227e-01,
5.262e-01,
5.297e-01,
5.332e-01,
5.367e-01,
5.402e-01,
5.437e-01,
5.472e-01,
5.507e-01,
5.542e-01,
5.577e-01,
5.611e-01,
5.646e-01,
5.681e-01,
5.716e-01,
5.751e-01,
5.786e-01,
5.821e-01,
5.856e-01,
5.891e-01,
5.926e-01,
5.961e-01,
5.996e-01,
6.031e-01,
6.066e-01,
6.101e-01,
6.136e-01,
6.171e-01,
6.206e-01,
6.241e-01,
6.276e-01,
6.311e-01,
6.346e-01,
6.381e-01,
6.416e-01,
6.451e-01,
6.486e-01,
6.521e-01,
6.556e-01,
6.591e-01,
6.626e-01,
6.661e-01,
6.696e-01,
6.730e-01,
6.765e-01,
6.800e-01,
6.835e-01,
6.870e-01,
6.905e-01,
6.940e-01,
6.975e-01,
7.010e-01,
7.045e-01,
7.080e-01,
7.115e-01,
7.150e-01,
7.185e-01,
7.220e-01,
7.255e-01,
7.290e-01,
7.325e-01,
7.360e-01,
7.395e-01,
7.430e-01,
7.465e-01,
7.500e-01,
7.535e-01,
7.570e-01,
7.605e-01,
7.640e-01,
7.675e-01,
7.710e-01,
7.745e-01,
7.780e-01,
7.814e-01,
7.849e-01,
7.884e-01,
7.919e-01,
7.954e-01,
7.989e-01,
8.024e-01,
8.059e-01,
8.094e-01,
8.129e-01,
8.164e-01,
8.199e-01,
8.234e-01,
8.269e-01,
8.304e-01,
8.339e-01,
8.374e-01,
8.409e-01,
8.444e-01,
8.479e-01,
8.514e-01,
8.549e-01,
8.584e-01,
8.619e-01,
8.654e-01,
8.689e-01,
8.724e-01,
8.759e-01,
8.794e-01,
8.829e-01,
8.864e-01,
8.899e-01,
8.933e-01,
8.968e-01,
9.003e-01,
9.038e-01,
9.073e-01,
9.108e-01,
9.143e-01,
9.178e-01,
9.213e-01,
9.248e-01,
9.283e-01,
9.318e-01,
9.353e-01,
9.388e-01,
9.423e-01,
9.458e-01,
9.493e-01,
9.528e-01,
9.563e-01,
9.598e-01,
9.633e-01,
9.668e-01,
9.703e-01,
9.738e-01,
9.773e-01,
9.808e-01,
9.843e-01,
9.878e-01,
9.913e-01,
9.948e-01,
9.983e-01,


==> anc/03_results/strong_inf/beta_total_probability/1_5.csv <==
transmittance,probability_density
3.376e-01,
3.409e-01,
3.442e-01,
3.475e-01,
3.509e-01,
3.542e-01,
3.575e-01,
3.608e-01,
3.641e-01,
3.675e-01,
3.708e-01,
3.741e-01,
3.774e-01,
3.807e-01,
3.841e-01,
3.874e-01,
3.907e-01,
3.940e-01,
3.973e-01,
4.007e-01,
4.040e-01,
4.073e-01,
4.106e-01,
4.139e-01,
4.173e-01,
4.206e-01,
4.239e-01,
4.272e-01,
4.305e-01,
4.339e-01,
4.372e-01,
4.405e-01,
4.438e-01,
4.471e-01,
4.505e-01,
4.538e-01,
4.571e-01,
4.604e-01,
4.637e-01,
4.671e-01,
4.704e-01,
4.737e-01,
4.770e-01,
4.803e-01,
4.837e-01,
4.870e-01,
4.903e-01,
4.936e-01,
4.970e-01,
5.003e-01,
5.036e-01,
5.069e-01,
5.102e-01,
5.136e-01,
5.169e-01,
5.202e-01,
5.235e-01,
5.268e-01,
5.302e-01,
5.335e-01,
5.368e-01,
5.401e-01,
5.434e-01,
5.468e-01,
5.501e-01,
5.534e-01,
5.567e-01,
5.600e-01,
5.634e-01,
5.667e-01,
5.700e-01,
5.733e-01,
5.766e-01,
5.800e-01,
5.833e-01,
5.866e-01,
5.899e-01,
5.932e-01,
5.966e-01,
5.999e-01,
6.032e-01,
6.065e-01,
6.098e-01,
6.132e-01,
6.165e-01,
6.198e-01,
6.231e-01,
6.264e-01,
6.298e-01,
6.331e-01,
6.364e-01,
6.397e-01,
6.431e-01,
6.464e-01,
6.497e-01,
6.530e-01,
6.563e-01,
6.597e-01,
6.630e-01,
6.663e-01,
6.696e-01,
6.729e-01,
6.763e-01,
6.796e-01,
6.829e-01,
6.862e-01,
6.895e-01,
6.929e-01,
6.962e-01,
6.995e-01,
7.028e-01,
7.061e-01,
7.095e-01,
7.128e-01,
7.161e-01,
7.194e-01,
7.227e-01,
7.261e-01,
7.294e-01,
7.327e-01,
7.360e-01,
7.393e-01,
7.427e-01,
7.460e-01,
7.493e-01,
7.526e-01,
7.559e-01,
7.593e-01,
7.626e-01,
7.659e-01,
7.692e-01,
7.725e-01,
7.759e-01,
7.792e-01,
7.825e-01,
7.858e-01,
7.892e-01,
7.925e-01,
7.958e-01,
7.991e-01,
8.024e-01,
8.058e-01,
8.091e-01,
8.124e-01,
8.157e-01,
8.190e-01,
8.224e-01,
8.257e-01,
8.290e-01,
8.323e-01,
8.356e-01,
8.390e-01,
8.423e-01,
8.456e-01,
8.489e-01,
8.522e-01,
8.556e-01,
8.589e-01,
8.622e-01,
8.655e-01,
8.688e-01,
8.722e-01,
8.755e-01,
8.788e-01,
8.821e-01,
8.854e-01,
8.888e-01,
8.921e-01,
8.954e-01,
8.987e-01,
9.020e-01,
9.054e-01,
9.087e-01,
9.120e-01,
9.153e-01,
9.186e-01,
9.220e-01,
9.253e-01,
9.286e-01,
9.319e-01,
9.353e-01,
9.386e-01,
9.419e-01,
9.452e-01,
9.485e-01,
9.519e-01,
9.552e-01,
9.585e-01,
9.618e-01,
9.651e-01,
9.685e-01,
9.718e-01,
9.751e-01,
9.784e-01,
9.817e-01,
9.851e-01,
9.884e-01,
9.917e-01,
9.950e-01,
9.983e-01,


==> anc/03_results/strong_inf/elliptical_beam/0_01.csv <==
transmittance,probability_density
2.187e-04,2.672e+01
6.561e-04,1.664e+02
1.094e-03,4.886e+02
1.531e-03,7.612e+02
1.968e-03,5.572e+02
2.406e-03,2.172e+02
2.843e-03,5.664e+01
3.281e-03,1.006e+01
3.718e-03,1.627e+00
4.155e-03,3.209e-01
4.593e-03,6.876e-02
5.030e-03,0.000e+00
5.468e-03,0.000e+00
5.905e-03,0.000e+00
6.343e-03,0.000e+00
6.780e-03,0.000e+00
7.217e-03,0.000e+00
7.655e-03,0.000e+00
8.092e-03,0.000e+00
8.530e-03,0.000e+00
8.967e-03,0.000e+00
9.404e-03,0.000e+00
9.842e-03,0.000e+00
1.028e-02,0.000e+00
1.072e-02,0.000e+00
1.115e-02,0.000e+00
1.159e-02,0.000e+00
1.203e-02,0.000e+00
1.247e-02,0.000e+00
1.290e-02,0.000e+00
1.334e-02,0.000e+00
1.378e-02,0.000e+00
1.422e-02,0.000e+00
1.465e-02,0.000e+00
1.509e-02,0.000e+00
1.553e-02,0.000e+00
1.597e-02,0.000e+00
1.640e-02,0.000e+00
1.684e-02,0.000e+00
1.728e-02,0.000e+00
1.772e-02,0.000e+00
1.815e-02,0.000e+00
1.859e-02,0.000e+00
1.903e-02,0.000e+00
1.946e-02,0.000e+00
1.990e-02,0.000e+00
2.034e-02,0.000e+00
2.078e-02,0.000e+00
2.121e-02,0.000e+00
2.165e-02,0.000e+00
2.209e-02,0.000e+00
2.253e-02,0.000e+00
2.296e-02,0.000e+00
2.340e-02,0.000e+00
2.384e-02,0.000e+00
2.428e-02,0.000e+00
2.471e-02,0.000e+00
2.515e-02,0.000e+00
2.559e-02,0.000e+00
2.603e-02,0.000e+00
2.646e-02,0.000e+00
2.690e-02,0.000e+00
2.734e-02,0.000e+00
2.778e-02,0.000e+00
2.821e-02,0.000e+00
2.865e-02,0.000e+00
2.909e-02,0.000e+00
2.953e-02,0.000e+00
2.996e-02,0.000e+00
3.040e-02,0.000e+00
3.084e-02,0.000e+00
3.128e-02,0.000e+00
3.171e-02,0.000e+00
3.215e-02,0.000e+00
3.259e-02,0.000e+00
3.302e-02,0.000e+00
3.346e-02,0.000e+00
3.390e-02,0.000e+00
3.434e-02,0.000e+00
3.477e-02,0.000e+00
3.521e-02,0.000e+00
3.565e-02,0.000e+00
3.609e-02,0.000e+00
3.652e-02,0.000e+00
3.696e-02,0.000e+00
3.740e-02,0.000e+00
3.784e-02,0.000e+00
3.827e-02,0.000e+00
3.871e-02,0.000e+00
3.915e-02,0.000e+00
3.959e-02,0.000e+00
4.002e-02,0.000e+00
4.046e-02,0.000e+00
4.090e-02,0.000e+00
4.134e-02,0.000e+00
4.177e-02,0.000e+00
4.221e-02,0.000e+00
4.265e-02,0.000e+00
4.309e-02,0.000e+00
4.352e-02,0.000e+00
4.396e-02,0.000e+00
4.440e-02,0.000e+00
4.484e-02,0.000e+00
4.527e-02,0.000e+00
4.571e-02,0.000e+00
4.615e-02,0.000e+00
4.658e-02,0.000e+00
4.702e-02,0.000e+00
4.746e-02,0.000e+00
4.790e-02,0.000e+00
4.833e-02,0.000e+00
4.877e-02,0.000e+00
4.921e-02,0.000e+00
4.965e-02,0.000e+00
5.008e-02,0.000e+00
5.052e-02,0.000e+00
5.096e-02,0.000e+00
5.140e-02,0.000e+00
5.183e-02,0.000e+00
5.227e-02,0.000e+00
5.271e-02,0.000e+00
5.315e-02,0.000e+00
5.358e-02,0.000e+00
5.402e-02,0.000e+00
5.446e-02,0.000e+00
5.490e-02,0.000e+00
5.533e-02,0.000e+00
5.577e-02,0.000e+00
5.621e-02,0.000e+00
5.665e-02,0.000e+00
5.708e-02,0.000e+00
5.752e-02,0.000e+00
5.796e-02,0.000e+00
5.839e-02,0.000e+00
5.883e-02,0.000e+00
5.927e-02,0.000e+00
5.971e-02,0.000e+00
6.014e-02,0.000e+00
6.058e-02,0.000e+00
6.102e-02,0.000e+00
6.146e-02,0.000e+00
6.189e-02,0.000e+00
6.233e-02,0.000e+00
6.277e-02,0.000e+00
6.321e-02,0.000e+00
6.364e-02,0.000e+00
6.408e-02,0.000e+00
6.452e-02,0.000e+00
6.496e-02,0.000e+00
6.539e-02,0.000e+00
6.583e-02,0.000e+00
6.627e-02,0.000e+00
6.671e-02,0.000e+00
6.714e-02,0.000e+00
6.758e-02,0.000e+00
6.802e-02,0.000e+00
6.846e-02,0.000e+00
6.889e-02,0.000e+00
6.933e-02,0.000e+00
6.977e-02,0.000e+00
7.021e-02,0.000e+00
7.064e-02,0.000e+00
7.108e-02,0.000e+00
7.152e-02,0.000e+00
7.195e-02,0.000e+00
7.239e-02,0.000e+00
7.283e-02,0.000e+00
7.327e-02,0.000e+00
7.370e-02,0.000e+00
7.414e-02,0.000e+00
7.458e-02,0.000e+00
7.502e-02,0.000e+00
7.545e-02,0.000e+00
7.589e-02,0.000e+00
7.633e-02,0.000e+00
7.677e-02,0.000e+00
7.720e-02,0.000e+00
7.764e-02,0.000e+00
7.808e-02,0.000e+00
7.852e-02,0.000e+00
7.895e-02,0.000e+00
7.939e-02,0.000e+00
7.983e-02,0.000e+00
8.027e-02,0.000e+00
8.070e-02,0.000e+00
8.114e-02,0.000e+00
8.158e-02,0.000e+00
8.202e-02,0.000e+00
8.245e-02,0.000e+00
8.289e-02,0.000e+00
8.333e-02,0.000e+00
8.376e-02,0.000e+00
8.420e-02,0.000e+00
8.464e-02,0.000e+00
8.508e-02,0.000e+00
8.551e-02,0.000e+00
8.595e-02,0.000e+00
8.639e-02,0.000e+00
8.683e-02,0.000e+00
8.726e-02,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_02.csv <==
transmittance,probability_density
5.970e-04,3.547e+00
1.791e-03,2.007e+01
2.985e-03,5.291e+01
4.179e-03,1.124e+02
5.373e-03,1.737e+02
6.567e-03,1.951e+02
7.761e-03,1.445e+02
8.955e-03,8.072e+01
1.015e-02,3.539e+01
1.134e-02,1.313e+01
1.254e-02,4.276e+00
1.373e-02,1.258e+00
1.493e-02,4.109e-01
1.612e-02,5.870e-02
1.731e-02,2.516e-02
1.851e-02,8.385e-03
1.970e-02,8.385e-03
2.090e-02,0.000e+00
2.209e-02,0.000e+00
2.328e-02,0.000e+00
2.448e-02,0.000e+00
2.567e-02,0.000e+00
2.687e-02,0.000e+00
2.806e-02,0.000e+00
2.925e-02,0.000e+00
3.045e-02,0.000e+00
3.164e-02,0.000e+00
3.284e-02,0.000e+00
3.403e-02,0.000e+00
3.522e-02,0.000e+00
3.642e-02,0.000e+00
3.761e-02,0.000e+00
3.881e-02,0.000e+00
4.000e-02,0.000e+00
4.119e-02,0.000e+00
4.239e-02,0.000e+00
4.358e-02,0.000e+00
4.478e-02,0.000e+00
4.597e-02,0.000e+00
4.716e-02,0.000e+00
4.836e-02,0.000e+00
4.955e-02,0.000e+00
5.075e-02,0.000e+00
5.194e-02,0.000e+00
5.314e-02,0.000e+00
5.433e-02,0.000e+00
5.552e-02,0.000e+00
5.672e-02,0.000e+00
5.791e-02,0.000e+00
5.911e-02,0.000e+00
6.030e-02,0.000e+00
6.149e-02,0.000e+00
6.269e-02,0.000e+00
6.388e-02,0.000e+00
6.508e-02,0.000e+00
6.627e-02,0.000e+00
6.746e-02,0.000e+00
6.866e-02,0.000e+00
6.985e-02,0.000e+00
7.105e-02,0.000e+00
7.224e-02,0.000e+00
7.343e-02,0.000e+00
7.463e-02,0.000e+00
7.582e-02,0.000e+00
7.702e-02,0.000e+00
7.821e-02,0.000e+00
7.940e-02,0.000e+00
8.060e-02,0.000e+00
8.179e-02,0.000e+00
8.299e-02,0.000e+00
8.418e-02,0.000e+00
8.537e-02,0.000e+00
8.657e-02,0.000e+00
8.776e-02,0.000e+00
8.896e-02,0.000e+00
9.015e-02,0.000e+00
9.134e-02,0.000e+00
9.254e-02,0.000e+00
9.373e-02,0.000e+00
9.493e-02,0.000e+00
9.612e-02,0.000e+00
9.732e-02,0.000e+00
9.851e-02,0.000e+00
9.970e-02,0.000e+00
1.009e-01,0.000e+00
1.021e-01,0.000e+00
1.033e-01,0.000e+00
1.045e-01,0.000e+00
1.057e-01,0.000e+00
1.069e-01,0.000e+00
1.081e-01,0.000e+00
1.093e-01,0.000e+00
1.104e-01,0.000e+00
1.116e-01,0.000e+00
1.128e-01,0.000e+00
1.140e-01,0.000e+00
1.152e-01,0.000e+00
1.164e-01,0.000e+00
1.176e-01,0.000e+00
1.188e-01,0.000e+00
1.200e-01,0.000e+00
1.212e-01,0.000e+00
1.224e-01,0.000e+00
1.236e-01,0.000e+00
1.248e-01,0.000e+00
1.260e-01,0.000e+00
1.272e-01,0.000e+00
1.284e-01,0.000e+00
1.296e-01,0.000e+00
1.307e-01,0.000e+00
1.319e-01,0.000e+00
1.331e-01,0.000e+00
1.343e-01,0.000e+00
1.355e-01,0.000e+00
1.367e-01,0.000e+00
1.379e-01,0.000e+00
1.391e-01,0.000e+00
1.403e-01,0.000e+00
1.415e-01,0.000e+00
1.427e-01,0.000e+00
1.439e-01,0.000e+00
1.451e-01,0.000e+00
1.463e-01,0.000e+00
1.475e-01,0.000e+00
1.487e-01,0.000e+00
1.499e-01,0.000e+00
1.510e-01,0.000e+00
1.522e-01,0.000e+00
1.534e-01,0.000e+00
1.546e-01,0.000e+00
1.558e-01,0.000e+00
1.570e-01,0.000e+00
1.582e-01,0.000e+00
1.594e-01,0.000e+00
1.606e-01,0.000e+00
1.618e-01,0.000e+00
1.630e-01,0.000e+00
1.642e-01,0.000e+00
1.654e-01,0.000e+00
1.666e-01,0.000e+00
1.678e-01,0.000e+00
1.690e-01,0.000e+00
1.702e-01,0.000e+00
1.713e-01,0.000e+00
1.725e-01,0.000e+00
1.737e-01,0.000e+00
1.749e-01,0.000e+00
1.761e-01,0.000e+00
1.773e-01,0.000e+00
1.785e-01,0.000e+00
1.797e-01,0.000e+00
1.809e-01,0.000e+00
1.821e-01,0.000e+00
1.833e-01,0.000e+00
1.845e-01,0.000e+00
1.857e-01,0.000e+00
1.869e-01,0.000e+00
1.881e-01,0.000e+00
1.893e-01,0.000e+00
1.905e-01,0.000e+00
1.916e-01,0.000e+00
1.928e-01,0.000e+00
1.940e-01,0.000e+00
1.952e-01,0.000e+00
1.964e-01,0.000e+00
1.976e-01,0.000e+00
1.988e-01,0.000e+00
2.000e-01,0.000e+00
2.012e-01,0.000e+00
2.024e-01,0.000e+00
2.036e-01,0.000e+00
2.048e-01,0.000e+00
2.060e-01,0.000e+00
2.072e-01,0.000e+00
2.084e-01,0.000e+00
2.096e-01,0.000e+00
2.107e-01,0.000e+00
2.119e-01,0.000e+00
2.131e-01,0.000e+00
2.143e-01,0.000e+00
2.155e-01,0.000e+00
2.167e-01,0.000e+00
2.179e-01,0.000e+00
2.191e-01,0.000e+00
2.203e-01,0.000e+00
2.215e-01,0.000e+00
2.227e-01,0.000e+00
2.239e-01,0.000e+00
2.251e-01,0.000e+00
2.263e-01,0.000e+00
2.275e-01,0.000e+00
2.287e-01,0.000e+00
2.299e-01,0.000e+00
2.310e-01,0.000e+00
2.322e-01,0.000e+00
2.334e-01,0.000e+00
2.346e-01,0.000e+00
2.358e-01,0.000e+00
2.370e-01,0.000e+00
2.382e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_03.csv <==
transmittance,probability_density
9.009e-04,9.166e-01
2.703e-03,3.977e+00
4.504e-03,1.091e+01
6.306e-03,2.043e+01
8.108e-03,3.638e+01
9.910e-03,5.482e+01
1.171e-02,7.634e+01
1.351e-02,8.767e+01
1.532e-02,8.427e+01
1.712e-02,6.883e+01
1.892e-02,4.844e+01
2.072e-02,2.970e+01
2.252e-02,1.626e+01
2.432e-02,8.432e+00
2.613e-02,4.150e+00
2.793e-02,1.889e+00
2.973e-02,8.999e-01
3.153e-02,4.277e-01
3.333e-02,1.666e-01
3.514e-02,4.444e-02
3.694e-02,1.666e-02
3.874e-02,1.666e-02
4.054e-02,1.111e-02
4.234e-02,0.000e+00
4.414e-02,0.000e+00
4.595e-02,0.000e+00
4.775e-02,0.000e+00
4.955e-02,0.000e+00
5.135e-02,0.000e+00
5.315e-02,0.000e+00
5.495e-02,0.000e+00
5.676e-02,0.000e+00
5.856e-02,0.000e+00
6.036e-02,0.000e+00
6.216e-02,0.000e+00
6.396e-02,0.000e+00
6.577e-02,0.000e+00
6.757e-02,0.000e+00
6.937e-02,0.000e+00
7.117e-02,0.000e+00
7.297e-02,0.000e+00
7.477e-02,0.000e+00
7.658e-02,0.000e+00
7.838e-02,0.000e+00
8.018e-02,0.000e+00
8.198e-02,0.000e+00
8.378e-02,0.000e+00
8.559e-02,0.000e+00
8.739e-02,0.000e+00
8.919e-02,0.000e+00
9.099e-02,0.000e+00
9.279e-02,0.000e+00
9.459e-02,0.000e+00
9.640e-02,0.000e+00
9.820e-02,0.000e+00
1.000e-01,0.000e+00
1.018e-01,0.000e+00
1.036e-01,0.000e+00
1.054e-01,0.000e+00
1.072e-01,0.000e+00
1.090e-01,0.000e+00
1.108e-01,0.000e+00
1.126e-01,0.000e+00
1.144e-01,0.000e+00
1.162e-01,0.000e+00
1.180e-01,0.000e+00
1.198e-01,0.000e+00
1.216e-01,0.000e+00
1.234e-01,0.000e+00
1.252e-01,0.000e+00
1.270e-01,0.000e+00
1.288e-01,0.000e+00
1.306e-01,0.000e+00
1.324e-01,0.000e+00
1.342e-01,0.000e+00
1.360e-01,0.000e+00
1.378e-01,0.000e+00
1.396e-01,0.000e+00
1.414e-01,0.000e+00
1.432e-01,0.000e+00
1.450e-01,0.000e+00
1.468e-01,0.000e+00
1.486e-01,0.000e+00
1.505e-01,0.000e+00
1.523e-01,0.000e+00
1.541e-01,0.000e+00
1.559e-01,0.000e+00
1.577e-01,0.000e+00
1.595e-01,0.000e+00
1.613e-01,0.000e+00
1.631e-01,0.000e+00
1.649e-01,0.000e+00
1.667e-01,0.000e+00
1.685e-01,0.000e+00
1.703e-01,0.000e+00
1.721e-01,0.000e+00
1.739e-01,0.000e+00
1.757e-01,0.000e+00
1.775e-01,0.000e+00
1.793e-01,0.000e+00
1.811e-01,0.000e+00
1.829e-01,0.000e+00
1.847e-01,0.000e+00
1.865e-01,0.000e+00
1.883e-01,0.000e+00
1.901e-01,0.000e+00
1.919e-01,0.000e+00
1.937e-01,0.000e+00
1.955e-01,0.000e+00
1.973e-01,0.000e+00
1.991e-01,0.000e+00
2.009e-01,0.000e+00
2.027e-01,0.000e+00
2.045e-01,0.000e+00
2.063e-01,0.000e+00
2.081e-01,0.000e+00
2.099e-01,0.000e+00
2.117e-01,0.000e+00
2.135e-01,0.000e+00
2.153e-01,0.000e+00
2.171e-01,0.000e+00
2.189e-01,0.000e+00
2.207e-01,0.000e+00
2.225e-01,0.000e+00
2.243e-01,0.000e+00
2.261e-01,0.000e+00
2.279e-01,0.000e+00
2.297e-01,0.000e+00
2.315e-01,0.000e+00
2.333e-01,0.000e+00
2.351e-01,0.000e+00
2.369e-01,0.000e+00
2.387e-01,0.000e+00
2.405e-01,0.000e+00
2.423e-01,0.000e+00
2.441e-01,0.000e+00
2.459e-01,0.000e+00
2.477e-01,0.000e+00
2.495e-01,0.000e+00
2.514e-01,0.000e+00
2.532e-01,0.000e+00
2.550e-01,0.000e+00
2.568e-01,0.000e+00
2.586e-01,0.000e+00
2.604e-01,0.000e+00
2.622e-01,0.000e+00
2.640e-01,0.000e+00
2.658e-01,0.000e+00
2.676e-01,0.000e+00
2.694e-01,0.000e+00
2.712e-01,0.000e+00
2.730e-01,0.000e+00
2.748e-01,0.000e+00
2.766e-01,0.000e+00
2.784e-01,0.000e+00
2.802e-01,0.000e+00
2.820e-01,0.000e+00
2.838e-01,0.000e+00
2.856e-01,0.000e+00
2.874e-01,0.000e+00
2.892e-01,0.000e+00
2.910e-01,0.000e+00
2.928e-01,0.000e+00
2.946e-01,0.000e+00
2.964e-01,0.000e+00
2.982e-01,0.000e+00
3.000e-01,0.000e+00
3.018e-01,0.000e+00
3.036e-01,0.000e+00
3.054e-01,0.000e+00
3.072e-01,0.000e+00
3.090e-01,0.000e+00
3.108e-01,0.000e+00
3.126e-01,0.000e+00
3.144e-01,0.000e+00
3.162e-01,0.000e+00
3.180e-01,0.000e+00
3.198e-01,0.000e+00
3.216e-01,0.000e+00
3.234e-01,0.000e+00
3.252e-01,0.000e+00
3.270e-01,0.000e+00
3.288e-01,0.000e+00
3.306e-01,0.000e+00
3.324e-01,0.000e+00
3.342e-01,0.000e+00
3.360e-01,0.000e+00
3.378e-01,0.000e+00
3.396e-01,0.000e+00
3.414e-01,0.000e+00
3.432e-01,0.000e+00
3.450e-01,0.000e+00
3.468e-01,0.000e+00
3.486e-01,0.000e+00
3.505e-01,0.000e+00
3.523e-01,0.000e+00
3.541e-01,0.000e+00
3.559e-01,0.000e+00
3.577e-01,0.000e+00
3.595e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_04.csv <==
transmittance,probability_density
1.060e-03,2.266e-01
3.179e-03,9.821e-01
5.298e-03,2.791e+00
7.417e-03,5.251e+00
9.536e-03,8.476e+00
1.166e-02,1.279e+01
1.377e-02,1.847e+01
1.589e-02,2.549e+01
1.801e-02,3.321e+01
2.013e-02,4.145e+01
2.225e-02,4.779e+01
2.437e-02,5.004e+01
2.649e-02,4.879e+01
2.861e-02,4.435e+01
3.073e-02,3.752e+01
3.285e-02,2.919e+01
3.497e-02,2.161e+01
3.709e-02,1.566e+01
3.920e-02,1.015e+01
4.132e-02,6.738e+00
4.344e-02,4.438e+00
4.556e-02,2.743e+00
4.768e-02,1.563e+00
4.980e-02,9.066e-01
5.192e-02,5.288e-01
5.404e-02,3.305e-01
5.616e-02,1.605e-01
5.828e-02,9.916e-02
6.040e-02,7.555e-02
6.251e-02,2.833e-02
6.463e-02,2.361e-02
6.675e-02,4.722e-03
6.887e-02,0.000e+00
7.099e-02,0.000e+00
7.311e-02,0.000e+00
7.523e-02,0.000e+00
7.735e-02,4.722e-03
7.947e-02,0.000e+00
8.159e-02,0.000e+00
8.371e-02,0.000e+00
8.583e-02,0.000e+00
8.794e-02,0.000e+00
9.006e-02,0.000e+00
9.218e-02,0.000e+00
9.430e-02,0.000e+00
9.642e-02,0.000e+00
9.854e-02,0.000e+00
1.007e-01,0.000e+00
1.028e-01,0.000e+00
1.049e-01,0.000e+00
1.070e-01,0.000e+00
1.091e-01,0.000e+00
1.113e-01,0.000e+00
1.134e-01,0.000e+00
1.155e-01,0.000e+00
1.176e-01,0.000e+00
1.197e-01,0.000e+00
1.219e-01,0.000e+00
1.240e-01,0.000e+00
1.261e-01,0.000e+00
1.282e-01,0.000e+00
1.303e-01,0.000e+00
1.324e-01,0.000e+00
1.346e-01,0.000e+00
1.367e-01,0.000e+00
1.388e-01,0.000e+00
1.409e-01,0.000e+00
1.430e-01,0.000e+00
1.452e-01,0.000e+00
1.473e-01,0.000e+00
1.494e-01,0.000e+00
1.515e-01,0.000e+00
1.536e-01,0.000e+00
1.558e-01,0.000e+00
1.579e-01,0.000e+00
1.600e-01,0.000e+00
1.621e-01,0.000e+00
1.642e-01,0.000e+00
1.664e-01,0.000e+00
1.685e-01,0.000e+00
1.706e-01,0.000e+00
1.727e-01,0.000e+00
1.748e-01,0.000e+00
1.769e-01,0.000e+00
1.791e-01,0.000e+00
1.812e-01,0.000e+00
1.833e-01,0.000e+00
1.854e-01,0.000e+00
1.875e-01,0.000e+00
1.897e-01,0.000e+00
1.918e-01,0.000e+00
1.939e-01,0.000e+00
1.960e-01,0.000e+00
1.981e-01,0.000e+00
2.003e-01,0.000e+00
2.024e-01,0.000e+00
2.045e-01,0.000e+00
2.066e-01,0.000e+00
2.087e-01,0.000e+00
2.109e-01,0.000e+00
2.130e-01,0.000e+00
2.151e-01,0.000e+00
2.172e-01,0.000e+00
2.193e-01,0.000e+00
2.215e-01,0.000e+00
2.236e-01,0.000e+00
2.257e-01,0.000e+00
2.278e-01,0.000e+00
2.299e-01,0.000e+00
2.320e-01,0.000e+00
2.342e-01,0.000e+00
2.363e-01,0.000e+00
2.384e-01,0.000e+00
2.405e-01,0.000e+00
2.426e-01,0.000e+00
2.448e-01,0.000e+00
2.469e-01,0.000e+00
2.490e-01,0.000e+00
2.511e-01,0.000e+00
2.532e-01,0.000e+00
2.554e-01,0.000e+00
2.575e-01,0.000e+00
2.596e-01,0.000e+00
2.617e-01,0.000e+00
2.638e-01,0.000e+00
2.660e-01,0.000e+00
2.681e-01,0.000e+00
2.702e-01,0.000e+00
2.723e-01,0.000e+00
2.744e-01,0.000e+00
2.765e-01,0.000e+00
2.787e-01,0.000e+00
2.808e-01,0.000e+00
2.829e-01,0.000e+00
2.850e-01,0.000e+00
2.871e-01,0.000e+00
2.893e-01,0.000e+00
2.914e-01,0.000e+00
2.935e-01,0.000e+00
2.956e-01,0.000e+00
2.977e-01,0.000e+00
2.999e-01,0.000e+00
3.020e-01,0.000e+00
3.041e-01,0.000e+00
3.062e-01,0.000e+00
3.083e-01,0.000e+00
3.105e-01,0.000e+00
3.126e-01,0.000e+00
3.147e-01,0.000e+00
3.168e-01,0.000e+00
3.189e-01,0.000e+00
3.211e-01,0.000e+00
3.232e-01,0.000e+00
3.253e-01,0.000e+00
3.274e-01,0.000e+00
3.295e-01,0.000e+00
3.316e-01,0.000e+00
3.338e-01,0.000e+00
3.359e-01,0.000e+00
3.380e-01,0.000e+00
3.401e-01,0.000e+00
3.422e-01,0.000e+00
3.444e-01,0.000e+00
3.465e-01,0.000e+00
3.486e-01,0.000e+00
3.507e-01,0.000e+00
3.528e-01,0.000e+00
3.550e-01,0.000e+00
3.571e-01,0.000e+00
3.592e-01,0.000e+00
3.613e-01,0.000e+00
3.634e-01,0.000e+00
3.656e-01,0.000e+00
3.677e-01,0.000e+00
3.698e-01,0.000e+00
3.719e-01,0.000e+00
3.740e-01,0.000e+00
3.761e-01,0.000e+00
3.783e-01,0.000e+00
3.804e-01,0.000e+00
3.825e-01,0.000e+00
3.846e-01,0.000e+00
3.867e-01,0.000e+00
3.889e-01,0.000e+00
3.910e-01,0.000e+00
3.931e-01,0.000e+00
3.952e-01,0.000e+00
3.973e-01,0.000e+00
3.995e-01,0.000e+00
4.016e-01,0.000e+00
4.037e-01,0.000e+00
4.058e-01,0.000e+00
4.079e-01,0.000e+00
4.101e-01,0.000e+00
4.122e-01,0.000e+00
4.143e-01,0.000e+00
4.164e-01,0.000e+00
4.185e-01,0.000e+00
4.207e-01,0.000e+00
4.228e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_05.csv <==
transmittance,probability_density
3.578e-04,3.123e+00
1.073e-03,2.878e+01
1.789e-03,1.087e+02
2.504e-03,2.827e+02
3.220e-03,4.288e+02
3.936e-03,3.372e+02
4.651e-03,1.520e+02
5.367e-03,4.456e+01
6.082e-03,9.914e+00
6.798e-03,1.568e+00
7.513e-03,1.960e-01
8.229e-03,1.400e-02
8.944e-03,4.201e-02
9.660e-03,0.000e+00
1.038e-02,0.000e+00
1.109e-02,0.000e+00
1.181e-02,0.000e+00
1.252e-02,0.000e+00
1.324e-02,0.000e+00
1.395e-02,0.000e+00
1.467e-02,0.000e+00
1.538e-02,0.000e+00
1.610e-02,0.000e+00
1.682e-02,0.000e+00
1.753e-02,0.000e+00
1.825e-02,0.000e+00
1.896e-02,0.000e+00
1.968e-02,0.000e+00
2.039e-02,0.000e+00
2.111e-02,0.000e+00
2.182e-02,0.000e+00
2.254e-02,0.000e+00
2.326e-02,0.000e+00
2.397e-02,0.000e+00
2.469e-02,0.000e+00
2.540e-02,0.000e+00
2.612e-02,0.000e+00
2.683e-02,0.000e+00
2.755e-02,0.000e+00
2.826e-02,0.000e+00
2.898e-02,0.000e+00
2.970e-02,0.000e+00
3.041e-02,0.000e+00
3.113e-02,0.000e+00
3.184e-02,0.000e+00
3.256e-02,0.000e+00
3.327e-02,0.000e+00
3.399e-02,0.000e+00
3.470e-02,0.000e+00
3.542e-02,0.000e+00
3.614e-02,0.000e+00
3.685e-02,0.000e+00
3.757e-02,0.000e+00
3.828e-02,0.000e+00
3.900e-02,0.000e+00
3.971e-02,0.000e+00
4.043e-02,0.000e+00
4.114e-02,0.000e+00
4.186e-02,0.000e+00
4.258e-02,0.000e+00
4.329e-02,0.000e+00
4.401e-02,0.000e+00
4.472e-02,0.000e+00
4.544e-02,0.000e+00
4.615e-02,0.000e+00
4.687e-02,0.000e+00
4.758e-02,0.000e+00
4.830e-02,0.000e+00
4.902e-02,0.000e+00
4.973e-02,0.000e+00
5.045e-02,0.000e+00
5.116e-02,0.000e+00
5.188e-02,0.000e+00
5.259e-02,0.000e+00
5.331e-02,0.000e+00
5.402e-02,0.000e+00
5.474e-02,0.000e+00
5.546e-02,0.000e+00
5.617e-02,0.000e+00
5.689e-02,0.000e+00
5.760e-02,0.000e+00
5.832e-02,0.000e+00
5.903e-02,0.000e+00
5.975e-02,0.000e+00
6.046e-02,0.000e+00
6.118e-02,0.000e+00
6.190e-02,0.000e+00
6.261e-02,0.000e+00
6.333e-02,0.000e+00
6.404e-02,0.000e+00
6.476e-02,0.000e+00
6.547e-02,0.000e+00
6.619e-02,0.000e+00
6.690e-02,0.000e+00
6.762e-02,0.000e+00
6.834e-02,0.000e+00
6.905e-02,0.000e+00
6.977e-02,0.000e+00
7.048e-02,0.000e+00
7.120e-02,0.000e+00
7.191e-02,0.000e+00
7.263e-02,0.000e+00
7.334e-02,0.000e+00
7.406e-02,0.000e+00
7.477e-02,0.000e+00
7.549e-02,0.000e+00
7.621e-02,0.000e+00
7.692e-02,0.000e+00
7.764e-02,0.000e+00
7.835e-02,0.000e+00
7.907e-02,0.000e+00
7.978e-02,0.000e+00
8.050e-02,0.000e+00
8.121e-02,0.000e+00
8.193e-02,0.000e+00
8.265e-02,0.000e+00
8.336e-02,0.000e+00
8.408e-02,0.000e+00
8.479e-02,0.000e+00
8.551e-02,0.000e+00
8.622e-02,0.000e+00
8.694e-02,0.000e+00
8.765e-02,0.000e+00
8.837e-02,0.000e+00
8.909e-02,0.000e+00
8.980e-02,0.000e+00
9.052e-02,0.000e+00
9.123e-02,0.000e+00
9.195e-02,0.000e+00
9.266e-02,0.000e+00
9.338e-02,0.000e+00
9.409e-02,0.000e+00
9.481e-02,0.000e+00
9.553e-02,0.000e+00
9.624e-02,0.000e+00
9.696e-02,0.000e+00
9.767e-02,0.000e+00
9.839e-02,0.000e+00
9.910e-02,0.000e+00
9.982e-02,0.000e+00
1.005e-01,0.000e+00
1.013e-01,0.000e+00
1.020e-01,0.000e+00
1.027e-01,0.000e+00
1.034e-01,0.000e+00
1.041e-01,0.000e+00
1.048e-01,0.000e+00
1.055e-01,0.000e+00
1.063e-01,0.000e+00
1.070e-01,0.000e+00
1.077e-01,0.000e+00
1.084e-01,0.000e+00
1.091e-01,0.000e+00
1.098e-01,0.000e+00
1.106e-01,0.000e+00
1.113e-01,0.000e+00
1.120e-01,0.000e+00
1.127e-01,0.000e+00
1.134e-01,0.000e+00
1.141e-01,0.000e+00
1.148e-01,0.000e+00
1.156e-01,0.000e+00
1.163e-01,0.000e+00
1.170e-01,0.000e+00
1.177e-01,0.000e+00
1.184e-01,0.000e+00
1.191e-01,0.000e+00
1.199e-01,0.000e+00
1.206e-01,0.000e+00
1.213e-01,0.000e+00
1.220e-01,0.000e+00
1.227e-01,0.000e+00
1.234e-01,0.000e+00
1.241e-01,0.000e+00
1.249e-01,0.000e+00
1.256e-01,0.000e+00
1.263e-01,0.000e+00
1.270e-01,0.000e+00
1.277e-01,0.000e+00
1.284e-01,0.000e+00
1.292e-01,0.000e+00
1.299e-01,0.000e+00
1.306e-01,0.000e+00
1.313e-01,0.000e+00
1.320e-01,0.000e+00
1.327e-01,0.000e+00
1.335e-01,0.000e+00
1.342e-01,0.000e+00
1.349e-01,0.000e+00
1.356e-01,0.000e+00
1.363e-01,0.000e+00
1.370e-01,0.000e+00
1.377e-01,0.000e+00
1.385e-01,0.000e+00
1.392e-01,0.000e+00
1.399e-01,0.000e+00
1.406e-01,0.000e+00
1.413e-01,0.000e+00
1.420e-01,0.000e+00
1.428e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_06.csv <==
transmittance,probability_density
1.374e-03,3.277e-02
4.122e-03,2.112e-01
6.870e-03,4.114e-01
9.617e-03,8.192e-01
1.237e-02,1.161e+00
1.511e-02,1.962e+00
1.786e-02,2.610e+00
2.061e-02,3.517e+00
2.336e-02,4.380e+00
2.610e-02,5.800e+00
2.885e-02,6.954e+00
3.160e-02,8.993e+00
3.435e-02,1.044e+01
3.710e-02,1.302e+01
3.984e-02,1.509e+01
4.259e-02,1.730e+01
4.534e-02,1.925e+01
4.809e-02,2.118e+01
5.083e-02,2.267e+01
5.358e-02,2.350e+01
5.633e-02,2.365e+01
5.908e-02,2.225e+01
6.183e-02,2.099e+01
6.457e-02,1.935e+01
6.732e-02,1.784e+01
7.007e-02,1.537e+01
7.282e-02,1.337e+01
7.556e-02,1.106e+01
7.831e-02,9.222e+00
8.106e-02,7.358e+00
8.381e-02,5.869e+00
8.656e-02,4.507e+00
8.930e-02,3.342e+00
9.205e-02,2.924e+00
9.480e-02,1.828e+00
9.755e-02,1.500e+00
1.003e-01,1.132e+00
1.030e-01,8.883e-01
1.058e-01,5.934e-01
1.085e-01,5.279e-01
1.113e-01,3.022e-01
1.140e-01,2.039e-01
1.168e-01,1.493e-01
1.195e-01,1.675e-01
1.223e-01,4.733e-02
1.250e-01,6.553e-02
1.278e-01,3.641e-02
1.305e-01,1.820e-02
1.333e-01,1.820e-02
1.360e-01,2.184e-02
1.388e-01,1.456e-02
1.415e-01,0.000e+00
1.443e-01,0.000e+00
1.470e-01,0.000e+00
1.498e-01,7.281e-03
1.525e-01,0.000e+00
1.553e-01,0.000e+00
1.580e-01,0.000e+00
1.607e-01,0.000e+00
1.635e-01,0.000e+00
1.662e-01,0.000e+00
1.690e-01,0.000e+00
1.717e-01,0.000e+00
1.745e-01,0.000e+00
1.772e-01,0.000e+00
1.800e-01,0.000e+00
1.827e-01,0.000e+00
1.855e-01,0.000e+00
1.882e-01,0.000e+00
1.910e-01,0.000e+00
1.937e-01,0.000e+00
1.965e-01,0.000e+00
1.992e-01,0.000e+00
2.020e-01,0.000e+00
2.047e-01,0.000e+00
2.075e-01,0.000e+00
2.102e-01,0.000e+00
2.130e-01,0.000e+00
2.157e-01,0.000e+00
2.185e-01,0.000e+00
2.212e-01,0.000e+00
2.239e-01,0.000e+00
2.267e-01,0.000e+00
2.294e-01,0.000e+00
2.322e-01,0.000e+00
2.349e-01,0.000e+00
2.377e-01,0.000e+00
2.404e-01,0.000e+00
2.432e-01,0.000e+00
2.459e-01,0.000e+00
2.487e-01,0.000e+00
2.514e-01,0.000e+00
2.542e-01,0.000e+00
2.569e-01,0.000e+00
2.597e-01,0.000e+00
2.624e-01,0.000e+00
2.652e-01,0.000e+00
2.679e-01,0.000e+00
2.707e-01,0.000e+00
2.734e-01,0.000e+00
2.762e-01,0.000e+00
2.789e-01,0.000e+00
2.816e-01,0.000e+00
2.844e-01,0.000e+00
2.871e-01,0.000e+00
2.899e-01,0.000e+00
2.926e-01,0.000e+00
2.954e-01,0.000e+00
2.981e-01,0.000e+00
3.009e-01,0.000e+00
3.036e-01,0.000e+00
3.064e-01,0.000e+00
3.091e-01,0.000e+00
3.119e-01,0.000e+00
3.146e-01,0.000e+00
3.174e-01,0.000e+00
3.201e-01,0.000e+00
3.229e-01,0.000e+00
3.256e-01,0.000e+00
3.284e-01,0.000e+00
3.311e-01,0.000e+00
3.339e-01,0.000e+00
3.366e-01,0.000e+00
3.394e-01,0.000e+00
3.421e-01,0.000e+00
3.448e-01,0.000e+00
3.476e-01,0.000e+00
3.503e-01,0.000e+00
3.531e-01,0.000e+00
3.558e-01,0.000e+00
3.586e-01,0.000e+00
3.613e-01,0.000e+00
3.641e-01,0.000e+00
3.668e-01,0.000e+00
3.696e-01,0.000e+00
3.723e-01,0.000e+00
3.751e-01,0.000e+00
3.778e-01,0.000e+00
3.806e-01,0.000e+00
3.833e-01,0.000e+00
3.861e-01,0.000e+00
3.888e-01,0.000e+00
3.916e-01,0.000e+00
3.943e-01,0.000e+00
3.971e-01,0.000e+00
3.998e-01,0.000e+00
4.026e-01,0.000e+00
4.053e-01,0.000e+00
4.080e-01,0.000e+00
4.108e-01,0.000e+00
4.135e-01,0.000e+00
4.163e-01,0.000e+00
4.190e-01,0.000e+00
4.218e-01,0.000e+00
4.245e-01,0.000e+00
4.273e-01,0.000e+00
4.300e-01,0.000e+00
4.328e-01,0.000e+00
4.355e-01,0.000e+00
4.383e-01,0.000e+00
4.410e-01,0.000e+00
4.438e-01,0.000e+00
4.465e-01,0.000e+00
4.493e-01,0.000e+00
4.520e-01,0.000e+00
4.548e-01,0.000e+00
4.575e-01,0.000e+00
4.603e-01,0.000e+00
4.630e-01,0.000e+00
4.658e-01,0.000e+00
4.685e-01,0.000e+00
4.712e-01,0.000e+00
4.740e-01,0.000e+00
4.767e-01,0.000e+00
4.795e-01,0.000e+00
4.822e-01,0.000e+00
4.850e-01,0.000e+00
4.877e-01,0.000e+00
4.905e-01,0.000e+00
4.932e-01,0.000e+00
4.960e-01,0.000e+00
4.987e-01,0.000e+00
5.015e-01,0.000e+00
5.042e-01,0.000e+00
5.070e-01,0.000e+00
5.097e-01,0.000e+00
5.125e-01,0.000e+00
5.152e-01,0.000e+00
5.180e-01,0.000e+00
5.207e-01,0.000e+00
5.235e-01,0.000e+00
5.262e-01,0.000e+00
5.290e-01,0.000e+00
5.317e-01,0.000e+00
5.344e-01,0.000e+00
5.372e-01,0.000e+00
5.399e-01,0.000e+00
5.427e-01,0.000e+00
5.454e-01,0.000e+00
5.482e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_07.csv <==
transmittance,probability_density
1.490e-03,2.014e-02
4.471e-03,7.721e-02
7.451e-03,2.283e-01
1.043e-02,3.592e-01
1.341e-02,6.378e-01
1.639e-02,8.795e-01
1.937e-02,1.202e+00
2.235e-02,1.712e+00
2.533e-02,2.128e+00
2.831e-02,2.595e+00
3.129e-02,3.172e+00
3.428e-02,3.914e+00
3.726e-02,4.589e+00
4.024e-02,5.572e+00
4.322e-02,6.757e+00
4.620e-02,7.828e+00
4.918e-02,9.013e+00
5.216e-02,1.034e+01
5.514e-02,1.189e+01
5.812e-02,1.327e+01
6.110e-02,1.421e+01
6.408e-02,1.513e+01
6.706e-02,1.656e+01
7.004e-02,1.725e+01
7.302e-02,1.743e+01
7.600e-02,1.764e+01
7.898e-02,1.716e+01
8.196e-02,1.643e+01
8.494e-02,1.525e+01
8.792e-02,1.445e+01
9.090e-02,1.324e+01
9.388e-02,1.190e+01
9.686e-02,1.030e+01
9.985e-02,9.476e+00
1.028e-01,7.774e+00
1.058e-01,6.720e+00
1.088e-01,5.690e+00
1.118e-01,4.545e+00
1.147e-01,3.958e+00
1.177e-01,3.112e+00
1.207e-01,2.434e+00
1.237e-01,1.994e+00
1.267e-01,1.413e+00
1.296e-01,1.242e+00
1.326e-01,8.761e-01
1.356e-01,7.486e-01
1.386e-01,5.136e-01
1.416e-01,4.364e-01
1.446e-01,3.995e-01
1.475e-01,2.551e-01
1.505e-01,1.980e-01
1.535e-01,1.511e-01
1.565e-01,1.242e-01
1.595e-01,9.063e-02
1.624e-01,8.056e-02
1.654e-01,4.699e-02
1.684e-01,4.028e-02
1.714e-01,2.014e-02
1.744e-01,1.678e-02
1.773e-01,6.713e-03
1.803e-01,6.713e-03
1.833e-01,3.357e-03
1.863e-01,1.343e-02
1.893e-01,6.713e-03
1.922e-01,0.000e+00
1.952e-01,0.000e+00
1.982e-01,0.000e+00
2.012e-01,3.357e-03
2.042e-01,0.000e+00
2.071e-01,0.000e+00
2.101e-01,0.000e+00
2.131e-01,0.000e+00
2.161e-01,0.000e+00
2.191e-01,0.000e+00
2.220e-01,0.000e+00
2.250e-01,0.000e+00
2.280e-01,0.000e+00
2.310e-01,0.000e+00
2.340e-01,0.000e+00
2.369e-01,0.000e+00
2.399e-01,0.000e+00
2.429e-01,0.000e+00
2.459e-01,0.000e+00
2.489e-01,0.000e+00
2.518e-01,0.000e+00
2.548e-01,0.000e+00
2.578e-01,0.000e+00
2.608e-01,0.000e+00
2.638e-01,0.000e+00
2.668e-01,0.000e+00
2.697e-01,0.000e+00
2.727e-01,0.000e+00
2.757e-01,0.000e+00
2.787e-01,0.000e+00
2.817e-01,0.000e+00
2.846e-01,0.000e+00
2.876e-01,0.000e+00
2.906e-01,0.000e+00
2.936e-01,0.000e+00
2.966e-01,0.000e+00
2.995e-01,0.000e+00
3.025e-01,0.000e+00
3.055e-01,0.000e+00
3.085e-01,0.000e+00
3.115e-01,0.000e+00
3.144e-01,0.000e+00
3.174e-01,0.000e+00
3.204e-01,0.000e+00
3.234e-01,0.000e+00
3.264e-01,0.000e+00
3.293e-01,0.000e+00
3.323e-01,0.000e+00
3.353e-01,0.000e+00
3.383e-01,0.000e+00
3.413e-01,0.000e+00
3.442e-01,0.000e+00
3.472e-01,0.000e+00
3.502e-01,0.000e+00
3.532e-01,0.000e+00
3.562e-01,0.000e+00
3.591e-01,0.000e+00
3.621e-01,0.000e+00
3.651e-01,0.000e+00
3.681e-01,0.000e+00
3.711e-01,0.000e+00
3.740e-01,0.000e+00
3.770e-01,0.000e+00
3.800e-01,0.000e+00
3.830e-01,0.000e+00
3.860e-01,0.000e+00
3.889e-01,0.000e+00
3.919e-01,0.000e+00
3.949e-01,0.000e+00
3.979e-01,0.000e+00
4.009e-01,0.000e+00
4.039e-01,0.000e+00
4.068e-01,0.000e+00
4.098e-01,0.000e+00
4.128e-01,0.000e+00
4.158e-01,0.000e+00
4.188e-01,0.000e+00
4.217e-01,0.000e+00
4.247e-01,0.000e+00
4.277e-01,0.000e+00
4.307e-01,0.000e+00
4.337e-01,0.000e+00
4.366e-01,0.000e+00
4.396e-01,0.000e+00
4.426e-01,0.000e+00
4.456e-01,0.000e+00
4.486e-01,0.000e+00
4.515e-01,0.000e+00
4.545e-01,0.000e+00
4.575e-01,0.000e+00
4.605e-01,0.000e+00
4.635e-01,0.000e+00
4.664e-01,0.000e+00
4.694e-01,0.000e+00
4.724e-01,0.000e+00
4.754e-01,0.000e+00
4.784e-01,0.000e+00
4.813e-01,0.000e+00
4.843e-01,0.000e+00
4.873e-01,0.000e+00
4.903e-01,0.000e+00
4.933e-01,0.000e+00
4.962e-01,0.000e+00
4.992e-01,0.000e+00
5.022e-01,0.000e+00
5.052e-01,0.000e+00
5.082e-01,0.000e+00
5.111e-01,0.000e+00
5.141e-01,0.000e+00
5.171e-01,0.000e+00
5.201e-01,0.000e+00
5.231e-01,0.000e+00
5.260e-01,0.000e+00
5.290e-01,0.000e+00
5.320e-01,0.000e+00
5.350e-01,0.000e+00
5.380e-01,0.000e+00
5.410e-01,0.000e+00
5.439e-01,0.000e+00
5.469e-01,0.000e+00
5.499e-01,0.000e+00
5.529e-01,0.000e+00
5.559e-01,0.000e+00
5.588e-01,0.000e+00
5.618e-01,0.000e+00
5.648e-01,0.000e+00
5.678e-01,0.000e+00
5.708e-01,0.000e+00
5.737e-01,0.000e+00
5.767e-01,0.000e+00
5.797e-01,0.000e+00
5.827e-01,0.000e+00
5.857e-01,0.000e+00
5.886e-01,0.000e+00
5.916e-01,0.000e+00
5.946e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_08.csv <==
transmittance,probability_density
1.674e-03,1.494e-02
5.023e-03,4.481e-02
8.371e-03,1.314e-01
1.172e-02,2.629e-01
1.507e-02,3.107e-01
1.842e-02,5.616e-01
2.176e-02,6.513e-01
2.511e-02,8.395e-01
2.846e-02,1.252e+00
3.181e-02,1.404e+00
3.516e-02,1.718e+00
3.851e-02,2.136e+00
4.186e-02,2.584e+00
4.520e-02,3.185e+00
4.855e-02,3.806e+00
5.190e-02,4.365e+00
5.525e-02,4.989e+00
5.860e-02,5.813e+00
6.195e-02,6.871e+00
6.529e-02,7.448e+00
6.864e-02,8.613e+00
7.199e-02,9.357e+00
7.534e-02,1.020e+01
7.869e-02,1.120e+01
8.204e-02,1.198e+01
8.538e-02,1.276e+01
8.873e-02,1.318e+01
9.208e-02,1.379e+01
9.543e-02,1.357e+01
9.878e-02,1.353e+01
1.021e-01,1.360e+01
1.055e-01,1.286e+01
1.088e-01,1.248e+01
1.122e-01,1.142e+01
1.155e-01,1.092e+01
1.189e-01,9.721e+00
1.222e-01,8.774e+00
1.256e-01,8.009e+00
1.289e-01,7.346e+00
1.323e-01,6.079e+00
1.356e-01,5.383e+00
1.390e-01,4.436e+00
1.423e-01,3.713e+00
1.457e-01,3.161e+00
1.490e-01,2.727e+00
1.524e-01,2.208e+00
1.557e-01,1.939e+00
1.590e-01,1.559e+00
1.624e-01,1.123e+00
1.657e-01,9.918e-01
1.691e-01,8.514e-01
1.724e-01,5.497e-01
1.758e-01,5.318e-01
1.791e-01,4.421e-01
1.825e-01,2.360e-01
1.858e-01,2.928e-01
1.892e-01,1.733e-01
1.925e-01,1.374e-01
1.959e-01,6.871e-02
1.992e-01,9.261e-02
2.026e-01,5.975e-02
2.059e-01,4.780e-02
2.093e-01,2.689e-02
2.126e-01,4.182e-02
2.160e-01,1.494e-02
2.193e-01,1.792e-02
2.227e-01,1.195e-02
2.260e-01,1.195e-02
2.294e-01,8.962e-03
2.327e-01,0.000e+00
2.361e-01,0.000e+00
2.394e-01,5.975e-03
2.428e-01,2.987e-03
2.461e-01,5.975e-03
2.495e-01,0.000e+00
2.528e-01,2.987e-03
2.562e-01,0.000e+00
2.595e-01,0.000e+00
2.628e-01,0.000e+00
2.662e-01,0.000e+00
2.695e-01,0.000e+00
2.729e-01,0.000e+00
2.762e-01,0.000e+00
2.796e-01,0.000e+00
2.829e-01,0.000e+00
2.863e-01,0.000e+00
2.896e-01,0.000e+00
2.930e-01,0.000e+00
2.963e-01,0.000e+00
2.997e-01,0.000e+00
3.030e-01,0.000e+00
3.064e-01,0.000e+00
3.097e-01,0.000e+00
3.131e-01,0.000e+00
3.164e-01,0.000e+00
3.198e-01,0.000e+00
3.231e-01,0.000e+00
3.265e-01,0.000e+00
3.298e-01,0.000e+00
3.332e-01,0.000e+00
3.365e-01,0.000e+00
3.399e-01,0.000e+00
3.432e-01,0.000e+00
3.466e-01,0.000e+00
3.499e-01,0.000e+00
3.533e-01,0.000e+00
3.566e-01,0.000e+00
3.600e-01,0.000e+00
3.633e-01,0.000e+00
3.666e-01,0.000e+00
3.700e-01,0.000e+00
3.733e-01,0.000e+00
3.767e-01,0.000e+00
3.800e-01,0.000e+00
3.834e-01,0.000e+00
3.867e-01,0.000e+00
3.901e-01,0.000e+00
3.934e-01,0.000e+00
3.968e-01,0.000e+00
4.001e-01,0.000e+00
4.035e-01,0.000e+00
4.068e-01,0.000e+00
4.102e-01,0.000e+00
4.135e-01,0.000e+00
4.169e-01,0.000e+00
4.202e-01,0.000e+00
4.236e-01,0.000e+00
4.269e-01,0.000e+00
4.303e-01,0.000e+00
4.336e-01,0.000e+00
4.370e-01,0.000e+00
4.403e-01,0.000e+00
4.437e-01,0.000e+00
4.470e-01,0.000e+00
4.504e-01,0.000e+00
4.537e-01,0.000e+00
4.571e-01,0.000e+00
4.604e-01,0.000e+00
4.638e-01,0.000e+00
4.671e-01,0.000e+00
4.705e-01,0.000e+00
4.738e-01,0.000e+00
4.771e-01,0.000e+00
4.805e-01,0.000e+00
4.838e-01,0.000e+00
4.872e-01,0.000e+00
4.905e-01,0.000e+00
4.939e-01,0.000e+00
4.972e-01,0.000e+00
5.006e-01,0.000e+00
5.039e-01,0.000e+00
5.073e-01,0.000e+00
5.106e-01,0.000e+00
5.140e-01,0.000e+00
5.173e-01,0.000e+00
5.207e-01,0.000e+00
5.240e-01,0.000e+00
5.274e-01,0.000e+00
5.307e-01,0.000e+00
5.341e-01,0.000e+00
5.374e-01,0.000e+00
5.408e-01,0.000e+00
5.441e-01,0.000e+00
5.475e-01,0.000e+00
5.508e-01,0.000e+00
5.542e-01,0.000e+00
5.575e-01,0.000e+00
5.609e-01,0.000e+00
5.642e-01,0.000e+00
5.676e-01,0.000e+00
5.709e-01,0.000e+00
5.743e-01,0.000e+00
5.776e-01,0.000e+00
5.809e-01,0.000e+00
5.843e-01,0.000e+00
5.876e-01,0.000e+00
5.910e-01,0.000e+00
5.943e-01,0.000e+00
5.977e-01,0.000e+00
6.010e-01,0.000e+00
6.044e-01,0.000e+00
6.077e-01,0.000e+00
6.111e-01,0.000e+00
6.144e-01,0.000e+00
6.178e-01,0.000e+00
6.211e-01,0.000e+00
6.245e-01,0.000e+00
6.278e-01,0.000e+00
6.312e-01,0.000e+00
6.345e-01,0.000e+00
6.379e-01,0.000e+00
6.412e-01,0.000e+00
6.446e-01,0.000e+00
6.479e-01,0.000e+00
6.513e-01,0.000e+00
6.546e-01,0.000e+00
6.580e-01,0.000e+00
6.613e-01,0.000e+00
6.647e-01,0.000e+00
6.680e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_09.csv <==
transmittance,probability_density
1.802e-03,0.000e+00
5.406e-03,3.053e-02
9.010e-03,6.106e-02
1.261e-02,8.881e-02
1.622e-02,1.415e-01
1.982e-02,2.415e-01
2.343e-02,3.469e-01
2.703e-02,5.218e-01
3.064e-02,6.772e-01
3.424e-02,7.910e-01
3.784e-02,9.187e-01
4.145e-02,1.266e+00
4.505e-02,1.590e+00
4.866e-02,1.737e+00
5.226e-02,2.057e+00
5.586e-02,2.426e+00
5.947e-02,2.759e+00
6.307e-02,3.075e+00
6.668e-02,3.641e+00
7.028e-02,3.963e+00
7.389e-02,4.632e+00
7.749e-02,5.640e+00
8.109e-02,5.892e+00
8.470e-02,6.497e+00
8.830e-02,7.155e+00
9.191e-02,7.793e+00
9.551e-02,8.637e+00
9.911e-02,9.173e+00
1.027e-01,9.731e+00
1.063e-01,1.031e+01
1.099e-01,1.060e+01
1.135e-01,1.086e+01
1.171e-01,1.153e+01
1.207e-01,1.140e+01
1.243e-01,1.122e+01
1.279e-01,1.086e+01
1.316e-01,1.055e+01
1.352e-01,1.037e+01
1.388e-01,9.781e+00
1.424e-01,8.754e+00
1.460e-01,8.423e+00
1.496e-01,7.852e+00
1.532e-01,7.088e+00
1.568e-01,6.311e+00
1.604e-01,5.745e+00
1.640e-01,5.051e+00
1.676e-01,4.463e+00
1.712e-01,3.947e+00
1.748e-01,3.444e+00
1.784e-01,2.900e+00
1.820e-01,2.462e+00
1.856e-01,2.026e+00
1.892e-01,1.818e+00
1.928e-01,1.488e+00
1.964e-01,1.263e+00
2.000e-01,9.853e-01
2.036e-01,8.743e-01
2.072e-01,7.743e-01
2.108e-01,5.301e-01
2.144e-01,4.191e-01
2.181e-01,3.414e-01
2.217e-01,3.108e-01
2.253e-01,2.637e-01
2.289e-01,2.109e-01
2.325e-01,1.804e-01
2.361e-01,1.360e-01
2.397e-01,1.110e-01
2.433e-01,5.551e-02
2.469e-01,7.771e-02
2.505e-01,3.330e-02
2.541e-01,3.053e-02
2.577e-01,1.110e-02
2.613e-01,2.220e-02
2.649e-01,1.110e-02
2.685e-01,2.775e-02
2.721e-01,1.388e-02
2.757e-01,2.775e-03
2.793e-01,5.551e-03
2.829e-01,0.000e+00
2.865e-01,8.326e-03
2.901e-01,8.326e-03
2.937e-01,2.775e-03
2.973e-01,2.775e-03
3.009e-01,0.000e+00
3.046e-01,2.775e-03
3.082e-01,0.000e+00
3.118e-01,0.000e+00
3.154e-01,0.000e+00
3.190e-01,0.000e+00
3.226e-01,0.000e+00
3.262e-01,0.000e+00
3.298e-01,0.000e+00
3.334e-01,0.000e+00
3.370e-01,0.000e+00
3.406e-01,0.000e+00
3.442e-01,0.000e+00
3.478e-01,0.000e+00
3.514e-01,0.000e+00
3.550e-01,0.000e+00
3.586e-01,0.000e+00
3.622e-01,0.000e+00
3.658e-01,0.000e+00
3.694e-01,0.000e+00
3.730e-01,0.000e+00
3.766e-01,0.000e+00
3.802e-01,0.000e+00
3.838e-01,0.000e+00
3.874e-01,0.000e+00
3.911e-01,0.000e+00
3.947e-01,0.000e+00
3.983e-01,0.000e+00
4.019e-01,0.000e+00
4.055e-01,0.000e+00
4.091e-01,0.000e+00
4.127e-01,0.000e+00
4.163e-01,0.000e+00
4.199e-01,0.000e+00
4.235e-01,0.000e+00
4.271e-01,0.000e+00
4.307e-01,0.000e+00
4.343e-01,0.000e+00
4.379e-01,0.000e+00
4.415e-01,0.000e+00
4.451e-01,0.000e+00
4.487e-01,0.000e+00
4.523e-01,0.000e+00
4.559e-01,0.000e+00
4.595e-01,0.000e+00
4.631e-01,0.000e+00
4.667e-01,0.000e+00
4.703e-01,0.000e+00
4.739e-01,0.000e+00
4.775e-01,0.000e+00
4.812e-01,0.000e+00
4.848e-01,0.000e+00
4.884e-01,0.000e+00
4.920e-01,0.000e+00
4.956e-01,0.000e+00
4.992e-01,0.000e+00
5.028e-01,0.000e+00
5.064e-01,0.000e+00
5.100e-01,0.000e+00
5.136e-01,0.000e+00
5.172e-01,0.000e+00
5.208e-01,0.000e+00
5.244e-01,0.000e+00
5.280e-01,0.000e+00
5.316e-01,0.000e+00
5.352e-01,0.000e+00
5.388e-01,0.000e+00
5.424e-01,0.000e+00
5.460e-01,0.000e+00
5.496e-01,0.000e+00
5.532e-01,0.000e+00
5.568e-01,0.000e+00
5.604e-01,0.000e+00
5.640e-01,0.000e+00
5.677e-01,0.000e+00
5.713e-01,0.000e+00
5.749e-01,0.000e+00
5.785e-01,0.000e+00
5.821e-01,0.000e+00
5.857e-01,0.000e+00
5.893e-01,0.000e+00
5.929e-01,0.000e+00
5.965e-01,0.000e+00
6.001e-01,0.000e+00
6.037e-01,0.000e+00
6.073e-01,0.000e+00
6.109e-01,0.000e+00
6.145e-01,0.000e+00
6.181e-01,0.000e+00
6.217e-01,0.000e+00
6.253e-01,0.000e+00
6.289e-01,0.000e+00
6.325e-01,0.000e+00
6.361e-01,0.000e+00
6.397e-01,0.000e+00
6.433e-01,0.000e+00
6.469e-01,0.000e+00
6.505e-01,0.000e+00
6.542e-01,0.000e+00
6.578e-01,0.000e+00
6.614e-01,0.000e+00
6.650e-01,0.000e+00
6.686e-01,0.000e+00
6.722e-01,0.000e+00
6.758e-01,0.000e+00
6.794e-01,0.000e+00
6.830e-01,0.000e+00
6.866e-01,0.000e+00
6.902e-01,0.000e+00
6.938e-01,0.000e+00
6.974e-01,0.000e+00
7.010e-01,0.000e+00
7.046e-01,0.000e+00
7.082e-01,0.000e+00
7.118e-01,0.000e+00
7.154e-01,0.000e+00
7.190e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_1.csv <==
transmittance,probability_density
7.057e-04,1.560e-01
2.117e-03,1.085e+00
3.528e-03,4.078e+00
4.940e-03,9.511e+00
6.351e-03,1.903e+01
7.762e-03,3.479e+01
9.173e-03,5.633e+01
1.058e-02,8.220e+01
1.200e-02,1.048e+02
1.341e-02,1.118e+02
1.482e-02,9.978e+01
1.623e-02,7.565e+01
1.764e-02,5.004e+01
1.905e-02,2.965e+01
2.046e-02,1.563e+01
2.188e-02,7.433e+00
2.329e-02,3.667e+00
2.470e-02,1.723e+00
2.611e-02,7.234e-01
2.752e-02,3.262e-01
2.893e-02,7.801e-02
3.034e-02,3.546e-02
3.175e-02,7.092e-03
3.317e-02,0.000e+00
3.458e-02,1.418e-02
3.599e-02,0.000e+00
3.740e-02,0.000e+00
3.881e-02,0.000e+00
4.022e-02,0.000e+00
4.163e-02,0.000e+00
4.304e-02,0.000e+00
4.446e-02,0.000e+00
4.587e-02,0.000e+00
4.728e-02,0.000e+00
4.869e-02,0.000e+00
5.010e-02,0.000e+00
5.151e-02,0.000e+00
5.292e-02,0.000e+00
5.434e-02,0.000e+00
5.575e-02,0.000e+00
5.716e-02,0.000e+00
5.857e-02,0.000e+00
5.998e-02,0.000e+00
6.139e-02,0.000e+00
6.280e-02,0.000e+00
6.421e-02,0.000e+00
6.563e-02,0.000e+00
6.704e-02,0.000e+00
6.845e-02,0.000e+00
6.986e-02,0.000e+00
7.127e-02,0.000e+00
7.268e-02,0.000e+00
7.409e-02,0.000e+00
7.550e-02,0.000e+00
7.692e-02,0.000e+00
7.833e-02,0.000e+00
7.974e-02,0.000e+00
8.115e-02,0.000e+00
8.256e-02,0.000e+00
8.397e-02,0.000e+00
8.538e-02,0.000e+00
8.679e-02,0.000e+00
8.821e-02,0.000e+00
8.962e-02,0.000e+00
9.103e-02,0.000e+00
9.244e-02,0.000e+00
9.385e-02,0.000e+00
9.526e-02,0.000e+00
9.667e-02,0.000e+00
9.809e-02,0.000e+00
9.950e-02,0.000e+00
1.009e-01,0.000e+00
1.023e-01,0.000e+00
1.037e-01,0.000e+00
1.051e-01,0.000e+00
1.066e-01,0.000e+00
1.080e-01,0.000e+00
1.094e-01,0.000e+00
1.108e-01,0.000e+00
1.122e-01,0.000e+00
1.136e-01,0.000e+00
1.150e-01,0.000e+00
1.164e-01,0.000e+00
1.178e-01,0.000e+00
1.193e-01,0.000e+00
1.207e-01,0.000e+00
1.221e-01,0.000e+00
1.235e-01,0.000e+00
1.249e-01,0.000e+00
1.263e-01,0.000e+00
1.277e-01,0.000e+00
1.291e-01,0.000e+00
1.305e-01,0.000e+00
1.320e-01,0.000e+00
1.334e-01,0.000e+00
1.348e-01,0.000e+00
1.362e-01,0.000e+00
1.376e-01,0.000e+00
1.390e-01,0.000e+00
1.404e-01,0.000e+00
1.418e-01,0.000e+00
1.432e-01,0.000e+00
1.447e-01,0.000e+00
1.461e-01,0.000e+00
1.475e-01,0.000e+00
1.489e-01,0.000e+00
1.503e-01,0.000e+00
1.517e-01,0.000e+00
1.531e-01,0.000e+00
1.545e-01,0.000e+00
1.559e-01,0.000e+00
1.574e-01,0.000e+00
1.588e-01,0.000e+00
1.602e-01,0.000e+00
1.616e-01,0.000e+00
1.630e-01,0.000e+00
1.644e-01,0.000e+00
1.658e-01,0.000e+00
1.672e-01,0.000e+00
1.687e-01,0.000e+00
1.701e-01,0.000e+00
1.715e-01,0.000e+00
1.729e-01,0.000e+00
1.743e-01,0.000e+00
1.757e-01,0.000e+00
1.771e-01,0.000e+00
1.785e-01,0.000e+00
1.799e-01,0.000e+00
1.814e-01,0.000e+00
1.828e-01,0.000e+00
1.842e-01,0.000e+00
1.856e-01,0.000e+00
1.870e-01,0.000e+00
1.884e-01,0.000e+00
1.898e-01,0.000e+00
1.912e-01,0.000e+00
1.926e-01,0.000e+00
1.941e-01,0.000e+00
1.955e-01,0.000e+00
1.969e-01,0.000e+00
1.983e-01,0.000e+00
1.997e-01,0.000e+00
2.011e-01,0.000e+00
2.025e-01,0.000e+00
2.039e-01,0.000e+00
2.053e-01,0.000e+00
2.068e-01,0.000e+00
2.082e-01,0.000e+00
2.096e-01,0.000e+00
2.110e-01,0.000e+00
2.124e-01,0.000e+00
2.138e-01,0.000e+00
2.152e-01,0.000e+00
2.166e-01,0.000e+00
2.180e-01,0.000e+00
2.195e-01,0.000e+00
2.209e-01,0.000e+00
2.223e-01,0.000e+00
2.237e-01,0.000e+00
2.251e-01,0.000e+00
2.265e-01,0.000e+00
2.279e-01,0.000e+00
2.293e-01,0.000e+00
2.307e-01,0.000e+00
2.322e-01,0.000e+00
2.336e-01,0.000e+00
2.350e-01,0.000e+00
2.364e-01,0.000e+00
2.378e-01,0.000e+00
2.392e-01,0.000e+00
2.406e-01,0.000e+00
2.420e-01,0.000e+00
2.434e-01,0.000e+00
2.449e-01,0.000e+00
2.463e-01,0.000e+00
2.477e-01,0.000e+00
2.491e-01,0.000e+00
2.505e-01,0.000e+00
2.519e-01,0.000e+00
2.533e-01,0.000e+00
2.547e-01,0.000e+00
2.562e-01,0.000e+00
2.576e-01,0.000e+00
2.590e-01,0.000e+00
2.604e-01,0.000e+00
2.618e-01,0.000e+00
2.632e-01,0.000e+00
2.646e-01,0.000e+00
2.660e-01,0.000e+00
2.674e-01,0.000e+00
2.689e-01,0.000e+00
2.703e-01,0.000e+00
2.717e-01,0.000e+00
2.731e-01,0.000e+00
2.745e-01,0.000e+00
2.759e-01,0.000e+00
2.773e-01,0.000e+00
2.787e-01,0.000e+00
2.801e-01,0.000e+00
2.816e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_11.csv <==
transmittance,probability_density
1.981e-03,5.050e-03
5.942e-03,7.575e-03
9.903e-03,3.535e-02
1.386e-02,3.535e-02
1.782e-02,6.060e-02
2.179e-02,1.035e-01
2.575e-02,1.010e-01
2.971e-02,1.742e-01
3.367e-02,2.172e-01
3.763e-02,2.525e-01
4.159e-02,3.434e-01
4.555e-02,4.091e-01
4.951e-02,5.202e-01
5.347e-02,5.959e-01
5.744e-02,6.439e-01
6.140e-02,7.146e-01
6.536e-02,1.103e+00
6.932e-02,1.050e+00
7.328e-02,1.194e+00
7.724e-02,1.386e+00
8.120e-02,1.651e+00
8.516e-02,1.851e+00
8.912e-02,2.055e+00
9.309e-02,2.310e+00
9.705e-02,2.394e+00
1.010e-01,2.730e+00
1.050e-01,2.959e+00
1.089e-01,3.146e+00
1.129e-01,3.608e+00
1.169e-01,3.916e+00
1.208e-01,4.434e+00
1.248e-01,4.800e+00
1.287e-01,5.199e+00
1.327e-01,5.381e+00
1.367e-01,5.871e+00
1.406e-01,6.328e+00
1.446e-01,6.522e+00
1.485e-01,6.810e+00
1.525e-01,7.080e+00
1.565e-01,7.517e+00
1.604e-01,7.734e+00
1.644e-01,7.941e+00
1.683e-01,8.136e+00
1.723e-01,8.060e+00
1.763e-01,8.143e+00
1.802e-01,8.058e+00
1.842e-01,7.805e+00
1.882e-01,7.669e+00
1.921e-01,7.479e+00
1.961e-01,7.068e+00
2.000e-01,6.994e+00
2.040e-01,6.626e+00
2.080e-01,6.293e+00
2.119e-01,5.914e+00
2.159e-01,5.426e+00
2.198e-01,5.038e+00
2.238e-01,4.687e+00
2.278e-01,4.295e+00
2.317e-01,3.987e+00
2.357e-01,3.618e+00
2.396e-01,3.146e+00
2.436e-01,2.957e+00
2.476e-01,2.760e+00
2.515e-01,2.341e+00
2.555e-01,2.055e+00
2.595e-01,1.775e+00
2.634e-01,1.576e+00
2.674e-01,1.386e+00
2.713e-01,1.169e+00
2.753e-01,1.038e+00
2.793e-01,8.358e-01
2.832e-01,7.929e-01
2.872e-01,7.222e-01
2.911e-01,5.151e-01
2.951e-01,4.318e-01
2.991e-01,4.141e-01
3.030e-01,3.661e-01
3.070e-01,3.333e-01
3.109e-01,2.727e-01
3.149e-01,1.919e-01
3.189e-01,1.843e-01
3.228e-01,1.061e-01
3.268e-01,9.090e-02
3.308e-01,1.010e-01
3.347e-01,8.080e-02
3.387e-01,5.808e-02
3.426e-01,4.545e-02
3.466e-01,3.030e-02
3.506e-01,3.030e-02
3.545e-01,2.525e-02
3.585e-01,3.030e-02
3.624e-01,2.273e-02
3.664e-01,2.020e-02
3.704e-01,1.010e-02
3.743e-01,7.575e-03
3.783e-01,2.525e-03
3.822e-01,5.050e-03
3.862e-01,5.050e-03
3.902e-01,1.263e-02
3.941e-01,5.050e-03
3.981e-01,5.050e-03
4.021e-01,5.050e-03
4.060e-01,0.000e+00
4.100e-01,2.525e-03
4.139e-01,0.000e+00
4.179e-01,0.000e+00
4.219e-01,0.000e+00
4.258e-01,0.000e+00
4.298e-01,0.000e+00
4.337e-01,0.000e+00
4.377e-01,0.000e+00
4.417e-01,0.000e+00
4.456e-01,0.000e+00
4.496e-01,0.000e+00
4.535e-01,0.000e+00
4.575e-01,0.000e+00
4.615e-01,0.000e+00
4.654e-01,0.000e+00
4.694e-01,0.000e+00
4.734e-01,0.000e+00
4.773e-01,0.000e+00
4.813e-01,0.000e+00
4.852e-01,0.000e+00
4.892e-01,0.000e+00
4.932e-01,0.000e+00
4.971e-01,0.000e+00
5.011e-01,0.000e+00
5.050e-01,0.000e+00
5.090e-01,0.000e+00
5.130e-01,0.000e+00
5.169e-01,0.000e+00
5.209e-01,0.000e+00
5.248e-01,0.000e+00
5.288e-01,0.000e+00
5.328e-01,0.000e+00
5.367e-01,0.000e+00
5.407e-01,0.000e+00
5.447e-01,0.000e+00
5.486e-01,0.000e+00
5.526e-01,0.000e+00
5.565e-01,0.000e+00
5.605e-01,0.000e+00
5.645e-01,0.000e+00
5.684e-01,0.000e+00
5.724e-01,0.000e+00
5.763e-01,0.000e+00
5.803e-01,0.000e+00
5.843e-01,0.000e+00
5.882e-01,0.000e+00
5.922e-01,0.000e+00
5.961e-01,0.000e+00
6.001e-01,0.000e+00
6.041e-01,0.000e+00
6.080e-01,0.000e+00
6.120e-01,0.000e+00
6.160e-01,0.000e+00
6.199e-01,0.000e+00
6.239e-01,0.000e+00
6.278e-01,0.000e+00
6.318e-01,0.000e+00
6.358e-01,0.000e+00
6.397e-01,0.000e+00
6.437e-01,0.000e+00
6.476e-01,0.000e+00
6.516e-01,0.000e+00
6.556e-01,0.000e+00
6.595e-01,0.000e+00
6.635e-01,0.000e+00
6.674e-01,0.000e+00
6.714e-01,0.000e+00
6.754e-01,0.000e+00
6.793e-01,0.000e+00
6.833e-01,0.000e+00
6.873e-01,0.000e+00
6.912e-01,0.000e+00
6.952e-01,0.000e+00
6.991e-01,0.000e+00
7.031e-01,0.000e+00
7.071e-01,0.000e+00
7.110e-01,0.000e+00
7.150e-01,0.000e+00
7.189e-01,0.000e+00
7.229e-01,0.000e+00
7.269e-01,0.000e+00
7.308e-01,0.000e+00
7.348e-01,0.000e+00
7.387e-01,0.000e+00
7.427e-01,0.000e+00
7.467e-01,0.000e+00
7.506e-01,0.000e+00
7.546e-01,0.000e+00
7.586e-01,0.000e+00
7.625e-01,0.000e+00
7.665e-01,0.000e+00
7.704e-01,0.000e+00
7.744e-01,0.000e+00
7.784e-01,0.000e+00
7.823e-01,0.000e+00
7.863e-01,0.000e+00
7.902e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_12.csv <==
transmittance,probability_density
2.032e-03,0.000e+00
6.095e-03,2.462e-03
1.016e-02,9.846e-03
1.422e-02,3.200e-02
1.829e-02,4.677e-02
2.235e-02,5.415e-02
2.641e-02,5.415e-02
3.048e-02,9.108e-02
3.454e-02,1.034e-01
3.860e-02,1.649e-01
4.267e-02,1.748e-01
4.673e-02,2.314e-01
5.079e-02,2.708e-01
5.486e-02,3.175e-01
5.892e-02,4.308e-01
6.298e-02,4.751e-01
6.705e-02,6.179e-01
7.111e-02,6.031e-01
7.517e-02,7.852e-01
7.924e-02,9.157e-01
8.330e-02,1.031e+00
8.736e-02,1.056e+00
9.143e-02,1.243e+00
9.549e-02,1.270e+00
9.955e-02,1.502e+00
1.036e-01,1.617e+00
1.077e-01,1.826e+00
1.117e-01,1.802e+00
1.158e-01,2.183e+00
1.199e-01,2.339e+00
1.239e-01,2.545e+00
1.280e-01,2.870e+00
1.321e-01,3.077e+00
1.361e-01,3.210e+00
1.402e-01,3.651e+00
1.443e-01,4.044e+00
1.483e-01,4.219e+00
1.524e-01,4.377e+00
1.564e-01,4.741e+00
1.605e-01,4.958e+00
1.646e-01,5.285e+00
1.686e-01,5.546e+00
1.727e-01,5.701e+00
1.768e-01,6.193e+00
1.808e-01,6.312e+00
1.849e-01,6.265e+00
1.889e-01,6.875e+00
1.930e-01,6.843e+00
1.971e-01,6.947e+00
2.011e-01,7.284e+00
2.052e-01,6.939e+00
2.093e-01,7.075e+00
2.133e-01,7.200e+00
2.174e-01,6.824e+00
2.215e-01,6.693e+00
2.255e-01,6.572e+00
2.296e-01,6.548e+00
2.336e-01,6.058e+00
2.377e-01,5.822e+00
2.418e-01,5.386e+00
2.458e-01,5.526e+00
2.499e-01,4.852e+00
2.540e-01,4.783e+00
2.580e-01,4.283e+00
2.621e-01,4.111e+00
2.662e-01,3.776e+00
2.702e-01,3.390e+00
2.743e-01,3.047e+00
2.783e-01,3.018e+00
2.824e-01,2.467e+00
2.865e-01,2.405e+00
2.905e-01,2.144e+00
2.946e-01,1.876e+00
2.987e-01,1.654e+00
3.027e-01,1.519e+00
3.068e-01,1.430e+00
3.109e-01,1.174e+00
3.149e-01,9.723e-01
3.190e-01,9.034e-01
3.230e-01,8.123e-01
3.271e-01,6.548e-01
3.312e-01,6.080e-01
3.352e-01,4.628e-01
3.393e-01,4.308e-01
3.434e-01,4.185e-01
3.474e-01,3.446e-01
3.515e-01,2.831e-01
3.555e-01,1.969e-01
3.596e-01,1.969e-01
3.637e-01,1.994e-01
3.677e-01,1.502e-01
3.718e-01,8.616e-02
3.759e-01,9.846e-02
3.799e-01,9.354e-02
3.840e-01,9.354e-02
3.881e-01,6.646e-02
3.921e-01,5.415e-02
3.962e-01,3.692e-02
4.002e-01,2.708e-02
4.043e-01,1.231e-02
4.084e-01,2.954e-02
4.124e-01,2.708e-02
4.165e-01,1.231e-02
4.206e-01,1.969e-02
4.246e-01,1.231e-02
4.287e-01,1.231e-02
4.328e-01,4.923e-03
4.368e-01,7.385e-03
4.409e-01,2.462e-03
4.449e-01,0.000e+00
4.490e-01,0.000e+00
4.531e-01,0.000e+00
4.571e-01,0.000e+00
4.612e-01,0.000e+00
4.653e-01,2.462e-03
4.693e-01,2.462e-03
4.734e-01,0.000e+00
4.774e-01,0.000e+00
4.815e-01,0.000e+00
4.856e-01,0.000e+00
4.896e-01,0.000e+00
4.937e-01,0.000e+00
4.978e-01,0.000e+00
5.018e-01,0.000e+00
5.059e-01,0.000e+00
5.100e-01,0.000e+00
5.140e-01,0.000e+00
5.181e-01,0.000e+00
5.221e-01,0.000e+00
5.262e-01,0.000e+00
5.303e-01,0.000e+00
5.343e-01,0.000e+00
5.384e-01,0.000e+00
5.425e-01,0.000e+00
5.465e-01,0.000e+00
5.506e-01,0.000e+00
5.547e-01,0.000e+00
5.587e-01,0.000e+00
5.628e-01,0.000e+00
5.668e-01,0.000e+00
5.709e-01,0.000e+00
5.750e-01,0.000e+00
5.790e-01,0.000e+00
5.831e-01,0.000e+00
5.872e-01,0.000e+00
5.912e-01,0.000e+00
5.953e-01,0.000e+00
5.994e-01,0.000e+00
6.034e-01,0.000e+00
6.075e-01,0.000e+00
6.115e-01,0.000e+00
6.156e-01,0.000e+00
6.197e-01,0.000e+00
6.237e-01,0.000e+00
6.278e-01,0.000e+00
6.319e-01,0.000e+00
6.359e-01,0.000e+00
6.400e-01,0.000e+00
6.440e-01,0.000e+00
6.481e-01,0.000e+00
6.522e-01,0.000e+00
6.562e-01,0.000e+00
6.603e-01,0.000e+00
6.644e-01,0.000e+00
6.684e-01,0.000e+00
6.725e-01,0.000e+00
6.766e-01,0.000e+00
6.806e-01,0.000e+00
6.847e-01,0.000e+00
6.887e-01,0.000e+00
6.928e-01,0.000e+00
6.969e-01,0.000e+00
7.009e-01,0.000e+00
7.050e-01,0.000e+00
7.091e-01,0.000e+00
7.131e-01,0.000e+00
7.172e-01,0.000e+00
7.213e-01,0.000e+00
7.253e-01,0.000e+00
7.294e-01,0.000e+00
7.334e-01,0.000e+00
7.375e-01,0.000e+00
7.416e-01,0.000e+00
7.456e-01,0.000e+00
7.497e-01,0.000e+00
7.538e-01,0.000e+00
7.578e-01,0.000e+00
7.619e-01,0.000e+00
7.660e-01,0.000e+00
7.700e-01,0.000e+00
7.741e-01,0.000e+00
7.781e-01,0.000e+00
7.822e-01,0.000e+00
7.863e-01,0.000e+00
7.903e-01,0.000e+00
7.944e-01,0.000e+00
7.985e-01,0.000e+00
8.025e-01,0.000e+00
8.066e-01,0.000e+00
8.106e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_13.csv <==
transmittance,probability_density
2.070e-03,2.416e-03
6.209e-03,2.416e-03
1.035e-02,4.833e-03
1.449e-02,1.208e-02
1.863e-02,2.900e-02
2.277e-02,3.624e-02
2.691e-02,2.658e-02
3.104e-02,6.524e-02
3.518e-02,7.249e-02
3.932e-02,9.182e-02
4.346e-02,1.111e-01
4.760e-02,1.571e-01
5.174e-02,1.643e-01
5.588e-02,2.247e-01
6.002e-02,2.368e-01
6.416e-02,2.924e-01
6.830e-02,3.262e-01
7.244e-02,3.818e-01
7.658e-02,4.446e-01
8.072e-02,5.002e-01
8.486e-02,4.857e-01
8.899e-02,6.137e-01
9.313e-02,6.838e-01
9.727e-02,7.370e-01
1.014e-01,9.013e-01
1.056e-01,9.182e-01
1.097e-01,1.165e+00
1.138e-01,1.138e+00
1.180e-01,1.351e+00
1.221e-01,1.491e+00
1.262e-01,1.457e+00
1.304e-01,1.778e+00
1.345e-01,1.933e+00
1.387e-01,2.119e+00
1.428e-01,2.085e+00
1.469e-01,2.387e+00
1.511e-01,2.482e+00
1.552e-01,2.796e+00
1.594e-01,2.977e+00
1.635e-01,3.368e+00
1.676e-01,3.388e+00
1.718e-01,3.777e+00
1.759e-01,3.837e+00
1.801e-01,4.151e+00
1.842e-01,4.335e+00
1.883e-01,4.661e+00
1.925e-01,4.939e+00
1.966e-01,4.968e+00
2.008e-01,5.185e+00
2.049e-01,5.364e+00
2.090e-01,5.591e+00
2.132e-01,5.980e+00
2.173e-01,5.944e+00
2.215e-01,5.821e+00
2.256e-01,5.997e+00
2.297e-01,6.321e+00
2.339e-01,6.425e+00
2.380e-01,6.145e+00
2.421e-01,6.152e+00
2.463e-01,6.101e+00
2.504e-01,6.087e+00
2.546e-01,6.031e+00
2.587e-01,6.031e+00
2.628e-01,5.758e+00
2.670e-01,5.545e+00
2.711e-01,5.504e+00
2.753e-01,4.946e+00
2.794e-01,4.932e+00
2.835e-01,4.547e+00
2.877e-01,4.390e+00
2.918e-01,4.231e+00
2.960e-01,3.719e+00
3.001e-01,3.583e+00
3.042e-01,3.405e+00
3.084e-01,3.226e+00
3.125e-01,3.030e+00
3.167e-01,2.733e+00
3.208e-01,2.368e+00
3.249e-01,2.155e+00
3.291e-01,2.124e+00
3.332e-01,1.935e+00
3.374e-01,1.783e+00
3.415e-01,1.522e+00
3.456e-01,1.353e+00
3.498e-01,1.095e+00
3.539e-01,1.085e+00
3.580e-01,8.723e-01
3.622e-01,8.674e-01
3.663e-01,7.756e-01
3.705e-01,6.548e-01
3.746e-01,5.872e-01
3.787e-01,5.098e-01
3.829e-01,4.180e-01
3.870e-01,3.310e-01
3.912e-01,3.359e-01
3.953e-01,3.359e-01
3.994e-01,1.981e-01
4.036e-01,2.199e-01
4.077e-01,1.691e-01
4.119e-01,1.571e-01
4.160e-01,1.571e-01
4.201e-01,1.015e-01
4.243e-01,1.063e-01
4.284e-01,1.184e-01
4.326e-01,6.766e-02
4.367e-01,4.349e-02
4.408e-01,4.108e-02
4.450e-01,5.074e-02
4.491e-01,3.141e-02
4.533e-01,2.416e-02
4.574e-01,3.141e-02
4.615e-01,3.141e-02
4.657e-01,1.691e-02
4.698e-01,1.208e-02
4.739e-01,1.450e-02
4.781e-01,1.208e-02
4.822e-01,1.691e-02
4.864e-01,4.833e-03
4.905e-01,7.249e-03
4.946e-01,4.833e-03
4.988e-01,0.000e+00
5.029e-01,4.833e-03
5.071e-01,0.000e+00
5.112e-01,2.416e-03
5.153e-01,0.000e+00
5.195e-01,2.416e-03
5.236e-01,2.416e-03
5.278e-01,0.000e+00
5.319e-01,0.000e+00
5.360e-01,0.000e+00
5.402e-01,0.000e+00
5.443e-01,0.000e+00
5.485e-01,0.000e+00
5.526e-01,0.000e+00
5.567e-01,0.000e+00
5.609e-01,0.000e+00
5.650e-01,0.000e+00
5.692e-01,0.000e+00
5.733e-01,0.000e+00
5.774e-01,0.000e+00
5.816e-01,0.000e+00
5.857e-01,0.000e+00
5.899e-01,0.000e+00
5.940e-01,0.000e+00
5.981e-01,0.000e+00
6.023e-01,0.000e+00
6.064e-01,0.000e+00
6.105e-01,0.000e+00
6.147e-01,0.000e+00
6.188e-01,0.000e+00
6.230e-01,0.000e+00
6.271e-01,0.000e+00
6.312e-01,0.000e+00
6.354e-01,0.000e+00
6.395e-01,0.000e+00
6.437e-01,0.000e+00
6.478e-01,0.000e+00
6.519e-01,0.000e+00
6.561e-01,0.000e+00
6.602e-01,0.000e+00
6.644e-01,0.000e+00
6.685e-01,0.000e+00
6.726e-01,0.000e+00
6.768e-01,0.000e+00
6.809e-01,0.000e+00
6.851e-01,0.000e+00
6.892e-01,0.000e+00
6.933e-01,0.000e+00
6.975e-01,0.000e+00
7.016e-01,0.000e+00
7.058e-01,0.000e+00
7.099e-01,0.000e+00
7.140e-01,0.000e+00
7.182e-01,0.000e+00
7.223e-01,0.000e+00
7.264e-01,0.000e+00
7.306e-01,0.000e+00
7.347e-01,0.000e+00
7.389e-01,0.000e+00
7.430e-01,0.000e+00
7.471e-01,0.000e+00
7.513e-01,0.000e+00
7.554e-01,0.000e+00
7.596e-01,0.000e+00
7.637e-01,0.000e+00
7.678e-01,0.000e+00
7.720e-01,0.000e+00
7.761e-01,0.000e+00
7.803e-01,0.000e+00
7.844e-01,0.000e+00
7.885e-01,0.000e+00
7.927e-01,0.000e+00
7.968e-01,0.000e+00
8.010e-01,0.000e+00
8.051e-01,0.000e+00
8.092e-01,0.000e+00
8.134e-01,0.000e+00
8.175e-01,0.000e+00
8.217e-01,0.000e+00
8.258e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_14.csv <==
transmittance,probability_density
2.107e-03,0.000e+00
6.320e-03,0.000e+00
1.053e-02,2.374e-03
1.475e-02,4.747e-03
1.896e-02,4.747e-03
2.317e-02,1.187e-02
2.739e-02,2.848e-02
3.160e-02,4.985e-02
3.582e-02,3.086e-02
4.003e-02,5.222e-02
4.424e-02,7.121e-02
4.846e-02,9.257e-02
5.267e-02,1.187e-01
5.688e-02,1.543e-01
6.110e-02,1.685e-01
6.531e-02,1.400e-01
6.952e-02,1.970e-01
7.374e-02,2.184e-01
7.795e-02,2.445e-01
8.216e-02,2.967e-01
8.638e-02,3.821e-01
9.059e-02,4.011e-01
9.480e-02,4.486e-01
9.902e-02,4.628e-01
1.032e-01,5.720e-01
1.074e-01,5.530e-01
1.117e-01,6.432e-01
1.159e-01,7.595e-01
1.201e-01,8.450e-01
1.243e-01,8.996e-01
1.285e-01,1.030e+00
1.327e-01,1.163e+00
1.369e-01,1.196e+00
1.412e-01,1.277e+00
1.454e-01,1.379e+00
1.496e-01,1.348e+00
1.538e-01,1.569e+00
1.580e-01,1.809e+00
1.622e-01,1.923e+00
1.664e-01,1.968e+00
1.706e-01,2.272e+00
1.749e-01,2.374e+00
1.791e-01,2.597e+00
1.833e-01,2.758e+00
1.875e-01,2.901e+00
1.917e-01,3.055e+00
1.959e-01,3.221e+00
2.001e-01,3.439e+00
2.044e-01,3.643e+00
2.086e-01,3.793e+00
2.128e-01,3.862e+00
2.170e-01,4.021e+00
2.212e-01,4.496e+00
2.254e-01,4.652e+00
2.296e-01,4.697e+00
2.339e-01,4.920e+00
2.381e-01,5.094e+00
2.423e-01,4.923e+00
2.465e-01,5.428e+00
2.507e-01,5.284e+00
2.549e-01,5.507e+00
2.591e-01,5.481e+00
2.633e-01,5.640e+00
2.676e-01,5.554e+00
2.718e-01,5.678e+00
2.760e-01,5.675e+00
2.802e-01,5.573e+00
2.844e-01,5.386e+00
2.886e-01,5.445e+00
2.928e-01,5.205e+00
2.971e-01,5.433e+00
3.013e-01,5.179e+00
3.055e-01,5.060e+00
3.097e-01,4.652e+00
3.139e-01,4.534e+00
3.181e-01,4.265e+00
3.223e-01,4.011e+00
3.266e-01,4.049e+00
3.308e-01,3.791e+00
3.350e-01,3.451e+00
3.392e-01,3.356e+00
3.434e-01,3.285e+00
3.476e-01,2.927e+00
3.518e-01,2.689e+00
3.560e-01,2.540e+00
3.603e-01,2.352e+00
3.645e-01,2.056e+00
3.687e-01,1.906e+00
3.729e-01,1.787e+00
3.771e-01,1.519e+00
3.813e-01,1.526e+00
3.855e-01,1.313e+00
3.898e-01,1.182e+00
3.940e-01,1.059e+00
3.982e-01,9.898e-01
4.024e-01,9.850e-01
4.066e-01,8.046e-01
4.108e-01,7.429e-01
4.150e-01,6.148e-01
4.192e-01,6.029e-01
4.235e-01,4.581e-01
4.277e-01,3.916e-01
4.319e-01,4.178e-01
4.361e-01,3.727e-01
4.403e-01,2.777e-01
4.445e-01,2.611e-01
4.487e-01,1.756e-01
4.530e-01,1.662e-01
4.572e-01,1.685e-01
4.614e-01,1.258e-01
4.656e-01,1.448e-01
4.698e-01,9.494e-02
4.740e-01,8.070e-02
4.782e-01,7.833e-02
4.825e-01,6.171e-02
4.867e-01,4.510e-02
4.909e-01,5.697e-02
4.951e-01,2.374e-02
4.993e-01,4.747e-02
5.035e-01,1.662e-02
5.077e-01,2.611e-02
5.119e-01,1.424e-02
5.162e-01,1.424e-02
5.204e-01,1.187e-02
5.246e-01,7.121e-03
5.288e-01,0.000e+00
5.330e-01,7.121e-03
5.372e-01,2.374e-03
5.414e-01,1.187e-02
5.457e-01,4.747e-03
5.499e-01,2.374e-03
5.541e-01,4.747e-03
5.583e-01,0.000e+00
5.625e-01,0.000e+00
5.667e-01,0.000e+00
5.709e-01,0.000e+00
5.751e-01,4.747e-03
5.794e-01,0.000e+00
5.836e-01,0.000e+00
5.878e-01,0.000e+00
5.920e-01,2.374e-03
5.962e-01,0.000e+00
6.004e-01,0.000e+00
6.046e-01,0.000e+00
6.089e-01,0.000e+00
6.131e-01,0.000e+00
6.173e-01,0.000e+00
6.215e-01,0.000e+00
6.257e-01,0.000e+00
6.299e-01,0.000e+00
6.341e-01,0.000e+00
6.384e-01,0.000e+00
6.426e-01,0.000e+00
6.468e-01,0.000e+00
6.510e-01,0.000e+00
6.552e-01,0.000e+00
6.594e-01,0.000e+00
6.636e-01,0.000e+00
6.678e-01,0.000e+00
6.721e-01,0.000e+00
6.763e-01,0.000e+00
6.805e-01,0.000e+00
6.847e-01,0.000e+00
6.889e-01,0.000e+00
6.931e-01,0.000e+00
6.973e-01,0.000e+00
7.016e-01,0.000e+00
7.058e-01,0.000e+00
7.100e-01,0.000e+00
7.142e-01,0.000e+00
7.184e-01,0.000e+00
7.226e-01,0.000e+00
7.268e-01,0.000e+00
7.311e-01,0.000e+00
7.353e-01,0.000e+00
7.395e-01,0.000e+00
7.437e-01,0.000e+00
7.479e-01,0.000e+00
7.521e-01,0.000e+00
7.563e-01,0.000e+00
7.605e-01,0.000e+00
7.648e-01,0.000e+00
7.690e-01,0.000e+00
7.732e-01,0.000e+00
7.774e-01,0.000e+00
7.816e-01,0.000e+00
7.858e-01,0.000e+00
7.900e-01,0.000e+00
7.943e-01,0.000e+00
7.985e-01,0.000e+00
8.027e-01,0.000e+00
8.069e-01,0.000e+00
8.111e-01,0.000e+00
8.153e-01,0.000e+00
8.195e-01,0.000e+00
8.237e-01,0.000e+00
8.280e-01,0.000e+00
8.322e-01,0.000e+00
8.364e-01,0.000e+00
8.406e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_15.csv <==
transmittance,probability_density
1.008e-03,3.474e-02
3.024e-03,1.390e-01
5.041e-03,5.657e-01
7.057e-03,1.325e+00
9.073e-03,2.362e+00
1.109e-02,4.372e+00
1.311e-02,6.848e+00
1.512e-02,9.722e+00
1.714e-02,1.453e+01
1.915e-02,2.045e+01
2.117e-02,2.754e+01
2.319e-02,3.569e+01
2.520e-02,4.274e+01
2.722e-02,4.908e+01
2.924e-02,5.066e+01
3.125e-02,4.930e+01
3.327e-02,4.432e+01
3.529e-02,3.794e+01
3.730e-02,2.973e+01
3.932e-02,2.266e+01
4.133e-02,1.597e+01
4.335e-02,1.108e+01
4.537e-02,7.092e+00
4.738e-02,4.447e+00
4.940e-02,3.092e+00
5.142e-02,1.851e+00
5.343e-02,9.677e-01
5.545e-02,5.906e-01
5.746e-02,4.020e-01
5.948e-02,2.084e-01
6.150e-02,1.141e-01
6.351e-02,7.444e-02
6.553e-02,3.474e-02
6.755e-02,9.925e-03
6.956e-02,9.925e-03
7.158e-02,4.963e-03
7.359e-02,0.000e+00
7.561e-02,0.000e+00
7.763e-02,0.000e+00
7.964e-02,0.000e+00
8.166e-02,0.000e+00
8.368e-02,0.000e+00
8.569e-02,0.000e+00
8.771e-02,0.000e+00
8.973e-02,0.000e+00
9.174e-02,0.000e+00
9.376e-02,0.000e+00
9.577e-02,0.000e+00
9.779e-02,0.000e+00
9.981e-02,0.000e+00
1.018e-01,0.000e+00
1.038e-01,0.000e+00
1.059e-01,0.000e+00
1.079e-01,0.000e+00
1.099e-01,0.000e+00
1.119e-01,0.000e+00
1.139e-01,0.000e+00
1.159e-01,0.000e+00
1.180e-01,0.000e+00
1.200e-01,0.000e+00
1.220e-01,0.000e+00
1.240e-01,0.000e+00
1.260e-01,0.000e+00
1.280e-01,0.000e+00
1.301e-01,0.000e+00
1.321e-01,0.000e+00
1.341e-01,0.000e+00
1.361e-01,0.000e+00
1.381e-01,0.000e+00
1.401e-01,0.000e+00
1.421e-01,0.000e+00
1.442e-01,0.000e+00
1.462e-01,0.000e+00
1.482e-01,0.000e+00
1.502e-01,0.000e+00
1.522e-01,0.000e+00
1.542e-01,0.000e+00
1.563e-01,0.000e+00
1.583e-01,0.000e+00
1.603e-01,0.000e+00
1.623e-01,0.000e+00
1.643e-01,0.000e+00
1.663e-01,0.000e+00
1.684e-01,0.000e+00
1.704e-01,0.000e+00
1.724e-01,0.000e+00
1.744e-01,0.000e+00
1.764e-01,0.000e+00
1.784e-01,0.000e+00
1.805e-01,0.000e+00
1.825e-01,0.000e+00
1.845e-01,0.000e+00
1.865e-01,0.000e+00
1.885e-01,0.000e+00
1.905e-01,0.000e+00
1.926e-01,0.000e+00
1.946e-01,0.000e+00
1.966e-01,0.000e+00
1.986e-01,0.000e+00
2.006e-01,0.000e+00
2.026e-01,0.000e+00
2.047e-01,0.000e+00
2.067e-01,0.000e+00
2.087e-01,0.000e+00
2.107e-01,0.000e+00
2.127e-01,0.000e+00
2.147e-01,0.000e+00
2.168e-01,0.000e+00
2.188e-01,0.000e+00
2.208e-01,0.000e+00
2.228e-01,0.000e+00
2.248e-01,0.000e+00
2.268e-01,0.000e+00
2.289e-01,0.000e+00
2.309e-01,0.000e+00
2.329e-01,0.000e+00
2.349e-01,0.000e+00
2.369e-01,0.000e+00
2.389e-01,0.000e+00
2.409e-01,0.000e+00
2.430e-01,0.000e+00
2.450e-01,0.000e+00
2.470e-01,0.000e+00
2.490e-01,0.000e+00
2.510e-01,0.000e+00
2.530e-01,0.000e+00
2.551e-01,0.000e+00
2.571e-01,0.000e+00
2.591e-01,0.000e+00
2.611e-01,0.000e+00
2.631e-01,0.000e+00
2.651e-01,0.000e+00
2.672e-01,0.000e+00
2.692e-01,0.000e+00
2.712e-01,0.000e+00
2.732e-01,0.000e+00
2.752e-01,0.000e+00
2.772e-01,0.000e+00
2.793e-01,0.000e+00
2.813e-01,0.000e+00
2.833e-01,0.000e+00
2.853e-01,0.000e+00
2.873e-01,0.000e+00
2.893e-01,0.000e+00
2.914e-01,0.000e+00
2.934e-01,0.000e+00
2.954e-01,0.000e+00
2.974e-01,0.000e+00
2.994e-01,0.000e+00
3.014e-01,0.000e+00
3.035e-01,0.000e+00
3.055e-01,0.000e+00
3.075e-01,0.000e+00
3.095e-01,0.000e+00
3.115e-01,0.000e+00
3.135e-01,0.000e+00
3.156e-01,0.000e+00
3.176e-01,0.000e+00
3.196e-01,0.000e+00
3.216e-01,0.000e+00
3.236e-01,0.000e+00
3.256e-01,0.000e+00
3.276e-01,0.000e+00
3.297e-01,0.000e+00
3.317e-01,0.000e+00
3.337e-01,0.000e+00
3.357e-01,0.000e+00
3.377e-01,0.000e+00
3.397e-01,0.000e+00
3.418e-01,0.000e+00
3.438e-01,0.000e+00
3.458e-01,0.000e+00
3.478e-01,0.000e+00
3.498e-01,0.000e+00
3.518e-01,0.000e+00
3.539e-01,0.000e+00
3.559e-01,0.000e+00
3.579e-01,0.000e+00
3.599e-01,0.000e+00
3.619e-01,0.000e+00
3.639e-01,0.000e+00
3.660e-01,0.000e+00
3.680e-01,0.000e+00
3.700e-01,0.000e+00
3.720e-01,0.000e+00
3.740e-01,0.000e+00
3.760e-01,0.000e+00
3.781e-01,0.000e+00
3.801e-01,0.000e+00
3.821e-01,0.000e+00
3.841e-01,0.000e+00
3.861e-01,0.000e+00
3.881e-01,0.000e+00
3.902e-01,0.000e+00
3.922e-01,0.000e+00
3.942e-01,0.000e+00
3.962e-01,0.000e+00
3.982e-01,0.000e+00
4.002e-01,0.000e+00
4.023e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_16.csv <==
transmittance,probability_density
2.196e-03,0.000e+00
6.587e-03,0.000e+00
1.098e-02,4.555e-03
1.537e-02,0.000e+00
1.976e-02,0.000e+00
2.415e-02,2.278e-03
2.854e-02,4.555e-03
3.293e-02,1.367e-02
3.733e-02,2.278e-02
4.172e-02,1.822e-02
4.611e-02,2.278e-02
5.050e-02,3.644e-02
5.489e-02,4.100e-02
5.928e-02,2.961e-02
6.367e-02,5.011e-02
6.806e-02,7.744e-02
7.245e-02,8.882e-02
7.685e-02,8.655e-02
8.124e-02,1.253e-01
8.563e-02,1.389e-01
9.002e-02,1.685e-01
9.441e-02,1.754e-01
9.880e-02,2.186e-01
1.032e-01,1.981e-01
1.076e-01,2.346e-01
1.120e-01,2.665e-01
1.164e-01,3.120e-01
1.208e-01,3.189e-01
1.251e-01,3.781e-01
1.295e-01,4.054e-01
1.339e-01,4.418e-01
1.383e-01,4.441e-01
1.427e-01,5.193e-01
1.471e-01,5.398e-01
1.515e-01,6.650e-01
1.559e-01,6.286e-01
1.603e-01,7.493e-01
1.647e-01,7.083e-01
1.691e-01,7.812e-01
1.735e-01,8.791e-01
1.778e-01,9.383e-01
1.822e-01,9.816e-01
1.866e-01,1.007e+00
1.910e-01,1.166e+00
1.954e-01,1.369e+00
1.998e-01,1.378e+00
2.042e-01,1.448e+00
2.086e-01,1.558e+00
2.130e-01,1.713e+00
2.174e-01,1.774e+00
2.218e-01,1.909e+00
2.261e-01,2.063e+00
2.305e-01,2.186e+00
2.349e-01,2.148e+00
2.393e-01,2.558e+00
2.437e-01,2.503e+00
2.481e-01,2.697e+00
2.525e-01,2.845e+00
2.569e-01,3.006e+00
2.613e-01,3.214e+00
2.657e-01,3.236e+00
2.701e-01,3.245e+00
2.745e-01,3.487e+00
2.788e-01,3.542e+00
2.832e-01,3.769e+00
2.876e-01,3.799e+00
2.920e-01,4.027e+00
2.964e-01,4.161e+00
3.008e-01,4.270e+00
3.052e-01,4.332e+00
3.096e-01,4.441e+00
3.140e-01,4.626e+00
3.184e-01,4.935e+00
3.228e-01,4.678e+00
3.271e-01,4.960e+00
3.315e-01,4.685e+00
3.359e-01,4.812e+00
3.403e-01,4.849e+00
3.447e-01,4.737e+00
3.491e-01,4.685e+00
3.535e-01,4.658e+00
3.579e-01,4.867e+00
3.623e-01,4.632e+00
3.667e-01,4.489e+00
3.711e-01,4.359e+00
3.754e-01,4.202e+00
3.798e-01,4.193e+00
3.842e-01,3.963e+00
3.886e-01,3.890e+00
3.930e-01,3.769e+00
3.974e-01,3.639e+00
4.018e-01,3.833e+00
4.062e-01,3.298e+00
4.106e-01,3.063e+00
4.150e-01,2.968e+00
4.194e-01,2.742e+00
4.238e-01,2.649e+00
4.281e-01,2.542e+00
4.325e-01,2.312e+00
4.369e-01,2.129e+00
4.413e-01,1.929e+00
4.457e-01,1.943e+00
4.501e-01,1.776e+00
4.545e-01,1.540e+00
4.589e-01,1.408e+00
4.633e-01,1.385e+00
4.677e-01,1.307e+00
4.721e-01,1.125e+00
4.764e-01,1.027e+00
4.808e-01,9.725e-01
4.852e-01,7.880e-01
4.896e-01,7.721e-01
4.940e-01,6.969e-01
4.984e-01,6.309e-01
5.028e-01,5.967e-01
5.072e-01,5.215e-01
5.116e-01,4.509e-01
5.160e-01,3.690e-01
5.204e-01,4.327e-01
5.247e-01,2.938e-01
5.291e-01,2.710e-01
5.335e-01,2.437e-01
5.379e-01,2.278e-01
5.423e-01,1.845e-01
5.467e-01,1.549e-01
5.511e-01,1.389e-01
5.555e-01,1.162e-01
5.599e-01,8.882e-02
5.643e-01,7.971e-02
5.687e-01,6.833e-02
5.731e-01,6.149e-02
5.774e-01,7.971e-02
5.818e-01,5.011e-02
5.862e-01,5.694e-02
5.906e-01,4.327e-02
5.950e-01,2.278e-02
5.994e-01,3.189e-02
6.038e-01,2.961e-02
6.082e-01,6.833e-03
6.126e-01,1.367e-02
6.170e-01,6.833e-03
6.214e-01,1.139e-02
6.257e-01,6.833e-03
6.301e-01,9.110e-03
6.345e-01,1.139e-02
6.389e-01,2.278e-03
6.433e-01,0.000e+00
6.477e-01,2.278e-03
6.521e-01,6.833e-03
6.565e-01,0.000e+00
6.609e-01,2.278e-03
6.653e-01,2.278e-03
6.697e-01,2.278e-03
6.740e-01,0.000e+00
6.784e-01,0.000e+00
6.828e-01,0.000e+00
6.872e-01,0.000e+00
6.916e-01,0.000e+00
6.960e-01,0.000e+00
7.004e-01,0.000e+00
7.048e-01,0.000e+00
7.092e-01,0.000e+00
7.136e-01,0.000e+00
7.180e-01,0.000e+00
7.224e-01,0.000e+00
7.267e-01,0.000e+00
7.311e-01,0.000e+00
7.355e-01,0.000e+00
7.399e-01,0.000e+00
7.443e-01,0.000e+00
7.487e-01,0.000e+00
7.531e-01,0.000e+00
7.575e-01,0.000e+00
7.619e-01,0.000e+00
7.663e-01,0.000e+00
7.707e-01,0.000e+00
7.750e-01,0.000e+00
7.794e-01,0.000e+00
7.838e-01,0.000e+00
7.882e-01,0.000e+00
7.926e-01,0.000e+00
7.970e-01,0.000e+00
8.014e-01,0.000e+00
8.058e-01,0.000e+00
8.102e-01,0.000e+00
8.146e-01,0.000e+00
8.190e-01,0.000e+00
8.234e-01,0.000e+00
8.277e-01,0.000e+00
8.321e-01,0.000e+00
8.365e-01,0.000e+00
8.409e-01,0.000e+00
8.453e-01,0.000e+00
8.497e-01,0.000e+00
8.541e-01,0.000e+00
8.585e-01,0.000e+00
8.629e-01,0.000e+00
8.673e-01,0.000e+00
8.717e-01,0.000e+00
8.760e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_17.csv <==
transmittance,probability_density
2.242e-03,0.000e+00
6.725e-03,0.000e+00
1.121e-02,2.231e-03
1.569e-02,0.000e+00
2.017e-02,2.231e-03
2.466e-02,4.462e-03
2.914e-02,6.693e-03
3.362e-02,6.693e-03
3.811e-02,8.924e-03
4.259e-02,6.693e-03
4.707e-02,2.008e-02
5.156e-02,2.231e-02
5.604e-02,3.123e-02
6.052e-02,3.570e-02
6.500e-02,3.793e-02
6.949e-02,3.347e-02
7.397e-02,4.685e-02
7.845e-02,6.247e-02
8.294e-02,5.131e-02
8.742e-02,7.363e-02
9.190e-02,9.594e-02
9.639e-02,1.383e-01
1.009e-01,1.294e-01
1.054e-01,1.606e-01
1.098e-01,1.272e-01
1.143e-01,1.562e-01
1.188e-01,1.829e-01
1.233e-01,1.740e-01
1.278e-01,2.365e-01
1.322e-01,2.365e-01
1.367e-01,2.878e-01
1.412e-01,3.123e-01
1.457e-01,3.414e-01
1.502e-01,3.815e-01
1.547e-01,3.681e-01
1.591e-01,4.484e-01
1.636e-01,4.708e-01
1.681e-01,5.198e-01
1.726e-01,6.046e-01
1.771e-01,6.582e-01
1.816e-01,6.582e-01
1.860e-01,7.318e-01
1.905e-01,7.987e-01
1.950e-01,8.389e-01
1.995e-01,9.237e-01
2.040e-01,9.437e-01
2.085e-01,1.008e+00
2.129e-01,1.064e+00
2.174e-01,1.149e+00
2.219e-01,1.312e+00
2.264e-01,1.350e+00
2.309e-01,1.461e+00
2.354e-01,1.595e+00
2.398e-01,1.566e+00
2.443e-01,1.689e+00
2.488e-01,1.914e+00
2.533e-01,1.930e+00
2.578e-01,2.001e+00
2.623e-01,2.211e+00
2.667e-01,2.249e+00
2.712e-01,2.338e+00
2.757e-01,2.526e+00
2.802e-01,2.543e+00
2.847e-01,2.604e+00
2.892e-01,2.860e+00
2.936e-01,2.981e+00
2.981e-01,3.030e+00
3.026e-01,3.010e+00
3.071e-01,3.248e+00
3.116e-01,3.356e+00
3.161e-01,3.576e+00
3.205e-01,3.762e+00
3.250e-01,3.605e+00
3.295e-01,3.913e+00
3.340e-01,4.094e+00
3.385e-01,4.078e+00
3.430e-01,4.174e+00
3.474e-01,4.302e+00
3.519e-01,4.259e+00
3.564e-01,4.322e+00
3.609e-01,4.467e+00
3.654e-01,4.641e+00
3.699e-01,4.672e+00
3.743e-01,4.426e+00
3.788e-01,4.600e+00
3.833e-01,4.493e+00
3.878e-01,4.469e+00
3.923e-01,4.360e+00
3.967e-01,4.290e+00
4.012e-01,4.185e+00
4.057e-01,4.217e+00
4.102e-01,4.038e+00
4.147e-01,4.087e+00
4.192e-01,4.016e+00
4.236e-01,3.793e+00
4.281e-01,3.690e+00
4.326e-01,3.596e+00
4.371e-01,3.269e+00
4.416e-01,3.070e+00
4.461e-01,3.054e+00
4.505e-01,2.994e+00
4.550e-01,2.760e+00
4.595e-01,2.677e+00
4.640e-01,2.447e+00
4.685e-01,2.376e+00
4.730e-01,2.229e+00
4.774e-01,2.099e+00
4.819e-01,1.930e+00
4.864e-01,1.954e+00
4.909e-01,1.740e+00
4.954e-01,1.495e+00
4.999e-01,1.414e+00
5.043e-01,1.368e+00
5.088e-01,1.185e+00
5.133e-01,1.073e+00
5.178e-01,9.370e-01
5.223e-01,9.973e-01
5.268e-01,8.054e-01
5.312e-01,7.139e-01
5.357e-01,6.782e-01
5.402e-01,5.310e-01
5.447e-01,6.135e-01
5.492e-01,4.774e-01
5.537e-01,4.484e-01
5.581e-01,3.949e-01
5.626e-01,3.391e-01
5.671e-01,3.079e-01
5.716e-01,2.700e-01
5.761e-01,2.789e-01
5.806e-01,2.253e-01
5.850e-01,1.963e-01
5.895e-01,1.919e-01
5.940e-01,1.450e-01
5.985e-01,1.272e-01
6.030e-01,1.116e-01
6.075e-01,1.004e-01
6.119e-01,6.247e-02
6.164e-01,8.255e-02
6.209e-01,6.247e-02
6.254e-01,4.462e-02
6.299e-01,4.239e-02
6.344e-01,5.355e-02
6.388e-01,4.239e-02
6.433e-01,2.231e-02
6.478e-01,8.924e-03
6.523e-01,1.562e-02
6.568e-01,1.562e-02
6.612e-01,2.231e-02
6.657e-01,1.116e-02
6.702e-01,1.116e-02
6.747e-01,8.924e-03
6.792e-01,6.693e-03
6.837e-01,2.231e-03
6.881e-01,2.231e-03
6.926e-01,6.693e-03
6.971e-01,6.693e-03
7.016e-01,2.231e-03
7.061e-01,0.000e+00
7.106e-01,0.000e+00
7.150e-01,0.000e+00
7.195e-01,0.000e+00
7.240e-01,0.000e+00
7.285e-01,2.231e-03
7.330e-01,0.000e+00
7.375e-01,0.000e+00
7.419e-01,0.000e+00
7.464e-01,0.000e+00
7.509e-01,0.000e+00
7.554e-01,0.000e+00
7.599e-01,0.000e+00
7.644e-01,0.000e+00
7.688e-01,0.000e+00
7.733e-01,0.000e+00
7.778e-01,0.000e+00
7.823e-01,0.000e+00
7.868e-01,0.000e+00
7.913e-01,0.000e+00
7.957e-01,0.000e+00
8.002e-01,0.000e+00
8.047e-01,0.000e+00
8.092e-01,0.000e+00
8.137e-01,0.000e+00
8.182e-01,0.000e+00
8.226e-01,0.000e+00
8.271e-01,0.000e+00
8.316e-01,0.000e+00
8.361e-01,0.000e+00
8.406e-01,0.000e+00
8.451e-01,0.000e+00
8.495e-01,0.000e+00
8.540e-01,0.000e+00
8.585e-01,0.000e+00
8.630e-01,0.000e+00
8.675e-01,0.000e+00
8.720e-01,0.000e+00
8.764e-01,0.000e+00
8.809e-01,0.000e+00
8.854e-01,0.000e+00
8.899e-01,0.000e+00
8.944e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_18.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,2.000e-03
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,4.001e-03
2.750e-02,2.000e-03
3.250e-02,4.001e-03
3.750e-02,4.001e-03
4.250e-02,2.000e-03
4.750e-02,1.400e-02
5.250e-02,1.600e-02
5.750e-02,1.800e-02
6.250e-02,2.200e-02
6.750e-02,3.801e-02
7.250e-02,3.201e-02
7.750e-02,4.001e-02
8.250e-02,4.601e-02
8.750e-02,5.601e-02
9.250e-02,5.001e-02
9.750e-02,6.201e-02
1.025e-01,7.401e-02
1.075e-01,1.040e-01
1.125e-01,7.401e-02
1.175e-01,1.320e-01
1.225e-01,1.440e-01
1.275e-01,1.420e-01
1.325e-01,1.440e-01
1.375e-01,1.400e-01
1.425e-01,1.880e-01
1.475e-01,2.000e-01
1.525e-01,2.060e-01
1.575e-01,3.101e-01
1.625e-01,3.021e-01
1.675e-01,3.201e-01
1.725e-01,3.881e-01
1.775e-01,3.821e-01
1.825e-01,4.561e-01
1.875e-01,4.701e-01
1.925e-01,5.501e-01
1.975e-01,5.421e-01
2.025e-01,6.501e-01
2.075e-01,6.681e-01
2.125e-01,5.861e-01
2.175e-01,8.081e-01
2.225e-01,7.861e-01
2.275e-01,8.862e-01
2.325e-01,9.182e-01
2.375e-01,9.522e-01
2.425e-01,1.152e+00
2.475e-01,1.146e+00
2.525e-01,1.198e+00
2.575e-01,1.358e+00
2.625e-01,1.312e+00
2.675e-01,1.498e+00
2.725e-01,1.574e+00
2.775e-01,1.736e+00
2.825e-01,1.760e+00
2.875e-01,1.974e+00
2.925e-01,1.970e+00
2.975e-01,2.182e+00
3.025e-01,2.240e+00
3.075e-01,2.366e+00
3.125e-01,2.456e+00
3.175e-01,2.592e+00
3.225e-01,2.678e+00
3.275e-01,2.912e+00
3.325e-01,3.031e+00
3.375e-01,3.143e+00
3.425e-01,3.325e+00
3.475e-01,3.293e+00
3.525e-01,3.647e+00
3.575e-01,3.653e+00
3.625e-01,3.813e+00
3.675e-01,3.881e+00
3.725e-01,3.907e+00
3.775e-01,4.037e+00
3.825e-01,4.079e+00
3.875e-01,4.123e+00
3.925e-01,4.149e+00
3.975e-01,4.261e+00
4.025e-01,4.317e+00
4.075e-01,4.357e+00
4.125e-01,4.171e+00
4.175e-01,4.387e+00
4.225e-01,4.267e+00
4.275e-01,4.225e+00
4.325e-01,3.995e+00
4.375e-01,4.049e+00
4.425e-01,3.833e+00
4.475e-01,4.029e+00
4.525e-01,3.967e+00
4.575e-01,3.631e+00
4.625e-01,3.587e+00
4.675e-01,3.359e+00
4.725e-01,3.441e+00
4.775e-01,3.215e+00
4.825e-01,2.900e+00
4.875e-01,2.828e+00
4.925e-01,2.682e+00
4.975e-01,2.574e+00
5.025e-01,2.488e+00
5.075e-01,2.224e+00
5.125e-01,2.140e+00
5.175e-01,1.966e+00
5.225e-01,1.832e+00
5.275e-01,1.768e+00
5.325e-01,1.626e+00
5.375e-01,1.394e+00
5.425e-01,1.352e+00
5.475e-01,1.244e+00
5.525e-01,1.078e+00
5.575e-01,1.050e+00
5.625e-01,9.182e-01
5.675e-01,7.841e-01
5.725e-01,7.001e-01
5.775e-01,6.081e-01
5.825e-01,5.961e-01
5.875e-01,4.881e-01
5.925e-01,4.781e-01
5.975e-01,4.101e-01
6.025e-01,3.321e-01
6.075e-01,3.201e-01
6.125e-01,2.780e-01
6.175e-01,2.620e-01
6.225e-01,2.260e-01
6.275e-01,1.980e-01
6.325e-01,1.580e-01
6.375e-01,1.380e-01
6.425e-01,1.440e-01
6.475e-01,9.202e-02
6.525e-01,8.801e-02
6.575e-01,6.801e-02
6.625e-01,5.801e-02
6.675e-01,6.201e-02
6.725e-01,3.201e-02
6.775e-01,4.001e-02
6.825e-01,3.401e-02
6.875e-01,2.000e-02
6.925e-01,1.400e-02
6.975e-01,2.000e-02
7.025e-01,2.800e-02
7.075e-01,1.400e-02
7.125e-01,1.000e-02
7.175e-01,1.000e-02
7.225e-01,2.000e-03
7.275e-01,2.000e-03
7.325e-01,0.000e+00
7.375e-01,2.000e-03
7.425e-01,2.000e-03
7.475e-01,4.001e-03
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_19.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,2.000e-03
2.750e-02,2.000e-03
3.250e-02,0.000e+00
3.750e-02,4.000e-03
4.250e-02,6.001e-03
4.750e-02,4.000e-03
5.250e-02,8.001e-03
5.750e-02,6.001e-03
6.250e-02,1.200e-02
6.750e-02,2.200e-02
7.250e-02,1.400e-02
7.750e-02,2.400e-02
8.250e-02,1.800e-02
8.750e-02,4.801e-02
9.250e-02,2.400e-02
9.750e-02,3.600e-02
1.025e-01,3.200e-02
1.075e-01,5.401e-02
1.125e-01,6.401e-02
1.175e-01,5.601e-02
1.225e-01,8.401e-02
1.275e-01,1.060e-01
1.325e-01,1.400e-01
1.375e-01,1.380e-01
1.425e-01,1.440e-01
1.475e-01,1.420e-01
1.525e-01,1.580e-01
1.575e-01,1.900e-01
1.625e-01,2.140e-01
1.675e-01,2.040e-01
1.725e-01,2.280e-01
1.775e-01,2.420e-01
1.825e-01,2.820e-01
1.875e-01,3.380e-01
1.925e-01,3.300e-01
1.975e-01,3.780e-01
2.025e-01,3.400e-01
2.075e-01,4.881e-01
2.125e-01,4.541e-01
2.175e-01,4.881e-01
2.225e-01,5.261e-01
2.275e-01,5.561e-01
2.325e-01,6.541e-01
2.375e-01,6.721e-01
2.425e-01,7.001e-01
2.475e-01,7.721e-01
2.525e-01,8.061e-01
2.575e-01,9.601e-01
2.625e-01,9.921e-01
2.675e-01,9.981e-01
2.725e-01,1.044e+00
2.775e-01,1.168e+00
2.825e-01,1.194e+00
2.875e-01,1.316e+00
2.925e-01,1.436e+00
2.975e-01,1.474e+00
3.025e-01,1.562e+00
3.075e-01,1.516e+00
3.125e-01,1.712e+00
3.175e-01,1.804e+00
3.225e-01,1.970e+00
3.275e-01,2.034e+00
3.325e-01,2.168e+00
3.375e-01,2.286e+00
3.425e-01,2.316e+00
3.475e-01,2.504e+00
3.525e-01,2.494e+00
3.575e-01,2.814e+00
3.625e-01,2.936e+00
3.675e-01,3.052e+00
3.725e-01,3.068e+00
3.775e-01,3.104e+00
3.825e-01,3.268e+00
3.875e-01,3.406e+00
3.925e-01,3.392e+00
3.975e-01,3.496e+00
4.025e-01,3.608e+00
4.075e-01,3.646e+00
4.125e-01,3.848e+00
4.175e-01,3.838e+00
4.225e-01,4.144e+00
4.275e-01,4.126e+00
4.325e-01,4.108e+00
4.375e-01,4.018e+00
4.425e-01,4.060e+00
4.475e-01,4.082e+00
4.525e-01,4.158e+00
4.575e-01,3.842e+00
4.625e-01,3.980e+00
4.675e-01,4.000e+00
4.725e-01,3.994e+00
4.775e-01,3.906e+00
4.825e-01,3.766e+00
4.875e-01,3.704e+00
4.925e-01,3.694e+00
4.975e-01,3.462e+00
5.025e-01,3.432e+00
5.075e-01,3.256e+00
5.125e-01,3.104e+00
5.175e-01,3.084e+00
5.225e-01,2.998e+00
5.275e-01,2.732e+00
5.325e-01,2.538e+00
5.375e-01,2.376e+00
5.425e-01,2.362e+00
5.475e-01,2.210e+00
5.525e-01,2.060e+00
5.575e-01,1.960e+00
5.625e-01,1.726e+00
5.675e-01,1.636e+00
5.725e-01,1.500e+00
5.775e-01,1.492e+00
5.825e-01,1.260e+00
5.875e-01,1.162e+00
5.925e-01,1.054e+00
5.975e-01,8.841e-01
6.025e-01,8.881e-01
6.075e-01,7.321e-01
6.125e-01,7.141e-01
6.175e-01,6.421e-01
6.225e-01,5.981e-01
6.275e-01,5.121e-01
6.325e-01,4.181e-01
6.375e-01,3.540e-01
6.425e-01,3.500e-01
6.475e-01,2.420e-01
6.525e-01,2.700e-01
6.575e-01,2.660e-01
6.625e-01,2.020e-01
6.675e-01,1.940e-01
6.725e-01,1.820e-01
6.775e-01,1.320e-01
6.825e-01,1.360e-01
6.875e-01,1.200e-01
6.925e-01,6.201e-02
6.975e-01,9.201e-02
7.025e-01,7.401e-02
7.075e-01,6.201e-02
7.125e-01,3.400e-02
7.175e-01,2.600e-02
7.225e-01,4.601e-02
7.275e-01,4.000e-02
7.325e-01,1.800e-02
7.375e-01,2.000e-02
7.425e-01,8.001e-03
7.475e-01,8.001e-03
7.525e-01,1.200e-02
7.575e-01,6.001e-03
7.625e-01,6.001e-03
7.675e-01,0.000e+00
7.725e-01,2.000e-03
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,2.000e-03
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,2.000e-03
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_2.csv <==
transmittance,probability_density
1.223e-03,4.090e-03
3.669e-03,3.681e-02
6.115e-03,8.590e-02
8.560e-03,2.700e-01
1.101e-02,4.581e-01
1.345e-02,7.608e-01
1.590e-02,1.219e+00
1.834e-02,1.882e+00
2.079e-02,2.806e+00
2.324e-02,3.771e+00
2.568e-02,5.113e+00
2.813e-02,6.618e+00
3.057e-02,8.377e+00
3.302e-02,1.111e+01
3.546e-02,1.345e+01
3.791e-02,1.628e+01
4.036e-02,1.985e+01
4.280e-02,2.314e+01
4.525e-02,2.543e+01
4.769e-02,2.828e+01
5.014e-02,2.848e+01
5.259e-02,2.975e+01
5.503e-02,2.801e+01
5.748e-02,2.708e+01
5.992e-02,2.437e+01
6.237e-02,2.124e+01
6.482e-02,1.753e+01
6.726e-02,1.468e+01
6.971e-02,1.229e+01
7.215e-02,9.379e+00
7.460e-02,7.350e+00
7.704e-02,5.743e+00
7.949e-02,3.894e+00
8.194e-02,3.043e+00
8.438e-02,2.217e+00
8.683e-02,1.460e+00
8.927e-02,1.149e+00
9.172e-02,6.913e-01
9.417e-02,5.236e-01
9.661e-02,4.090e-01
9.906e-02,1.922e-01
1.015e-01,1.432e-01
1.039e-01,1.473e-01
1.064e-01,5.317e-02
1.088e-01,4.090e-02
1.113e-01,1.636e-02
1.137e-01,2.045e-02
1.162e-01,8.181e-03
1.186e-01,0.000e+00
1.211e-01,0.000e+00
1.235e-01,4.090e-03
1.260e-01,0.000e+00
1.284e-01,0.000e+00
1.309e-01,0.000e+00
1.333e-01,0.000e+00
1.357e-01,0.000e+00
1.382e-01,0.000e+00
1.406e-01,0.000e+00
1.431e-01,0.000e+00
1.455e-01,0.000e+00
1.480e-01,0.000e+00
1.504e-01,0.000e+00
1.529e-01,0.000e+00
1.553e-01,0.000e+00
1.578e-01,0.000e+00
1.602e-01,0.000e+00
1.626e-01,0.000e+00
1.651e-01,0.000e+00
1.675e-01,0.000e+00
1.700e-01,0.000e+00
1.724e-01,0.000e+00
1.749e-01,0.000e+00
1.773e-01,0.000e+00
1.798e-01,0.000e+00
1.822e-01,0.000e+00
1.847e-01,0.000e+00
1.871e-01,0.000e+00
1.896e-01,0.000e+00
1.920e-01,0.000e+00
1.944e-01,0.000e+00
1.969e-01,0.000e+00
1.993e-01,0.000e+00
2.018e-01,0.000e+00
2.042e-01,0.000e+00
2.067e-01,0.000e+00
2.091e-01,0.000e+00
2.116e-01,0.000e+00
2.140e-01,0.000e+00
2.165e-01,0.000e+00
2.189e-01,0.000e+00
2.213e-01,0.000e+00
2.238e-01,0.000e+00
2.262e-01,0.000e+00
2.287e-01,0.000e+00
2.311e-01,0.000e+00
2.336e-01,0.000e+00
2.360e-01,0.000e+00
2.385e-01,0.000e+00
2.409e-01,0.000e+00
2.434e-01,0.000e+00
2.458e-01,0.000e+00
2.483e-01,0.000e+00
2.507e-01,0.000e+00
2.531e-01,0.000e+00
2.556e-01,0.000e+00
2.580e-01,0.000e+00
2.605e-01,0.000e+00
2.629e-01,0.000e+00
2.654e-01,0.000e+00
2.678e-01,0.000e+00
2.703e-01,0.000e+00
2.727e-01,0.000e+00
2.752e-01,0.000e+00
2.776e-01,0.000e+00
2.800e-01,0.000e+00
2.825e-01,0.000e+00
2.849e-01,0.000e+00
2.874e-01,0.000e+00
2.898e-01,0.000e+00
2.923e-01,0.000e+00
2.947e-01,0.000e+00
2.972e-01,0.000e+00
2.996e-01,0.000e+00
3.021e-01,0.000e+00
3.045e-01,0.000e+00
3.070e-01,0.000e+00
3.094e-01,0.000e+00
3.118e-01,0.000e+00
3.143e-01,0.000e+00
3.167e-01,0.000e+00
3.192e-01,0.000e+00
3.216e-01,0.000e+00
3.241e-01,0.000e+00
3.265e-01,0.000e+00
3.290e-01,0.000e+00
3.314e-01,0.000e+00
3.339e-01,0.000e+00
3.363e-01,0.000e+00
3.388e-01,0.000e+00
3.412e-01,0.000e+00
3.436e-01,0.000e+00
3.461e-01,0.000e+00
3.485e-01,0.000e+00
3.510e-01,0.000e+00
3.534e-01,0.000e+00
3.559e-01,0.000e+00
3.583e-01,0.000e+00
3.608e-01,0.000e+00
3.632e-01,0.000e+00
3.657e-01,0.000e+00
3.681e-01,0.000e+00
3.705e-01,0.000e+00
3.730e-01,0.000e+00
3.754e-01,0.000e+00
3.779e-01,0.000e+00
3.803e-01,0.000e+00
3.828e-01,0.000e+00
3.852e-01,0.000e+00
3.877e-01,0.000e+00
3.901e-01,0.000e+00
3.926e-01,0.000e+00
3.950e-01,0.000e+00
3.975e-01,0.000e+00
3.999e-01,0.000e+00
4.023e-01,0.000e+00
4.048e-01,0.000e+00
4.072e-01,0.000e+00
4.097e-01,0.000e+00
4.121e-01,0.000e+00
4.146e-01,0.000e+00
4.170e-01,0.000e+00
4.195e-01,0.000e+00
4.219e-01,0.000e+00
4.244e-01,0.000e+00
4.268e-01,0.000e+00
4.292e-01,0.000e+00
4.317e-01,0.000e+00
4.341e-01,0.000e+00
4.366e-01,0.000e+00
4.390e-01,0.000e+00
4.415e-01,0.000e+00
4.439e-01,0.000e+00
4.464e-01,0.000e+00
4.488e-01,0.000e+00
4.513e-01,0.000e+00
4.537e-01,0.000e+00
4.562e-01,0.000e+00
4.586e-01,0.000e+00
4.610e-01,0.000e+00
4.635e-01,0.000e+00
4.659e-01,0.000e+00
4.684e-01,0.000e+00
4.708e-01,0.000e+00
4.733e-01,0.000e+00
4.757e-01,0.000e+00
4.782e-01,0.000e+00
4.806e-01,0.000e+00
4.831e-01,0.000e+00
4.855e-01,0.000e+00
4.879e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_21.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,2.000e-03
4.750e-02,2.000e-03
5.250e-02,4.001e-03
5.750e-02,2.000e-03
6.250e-02,6.001e-03
6.750e-02,8.001e-03
7.250e-02,2.000e-03
7.750e-02,8.001e-03
8.250e-02,8.001e-03
8.750e-02,1.400e-02
9.250e-02,8.001e-03
9.750e-02,2.400e-02
1.025e-01,2.200e-02
1.075e-01,1.600e-02
1.125e-01,1.600e-02
1.175e-01,1.800e-02
1.225e-01,5.001e-02
1.275e-01,3.200e-02
1.325e-01,4.801e-02
1.375e-01,4.401e-02
1.425e-01,4.801e-02
1.475e-01,5.801e-02
1.525e-01,6.001e-02
1.575e-01,6.201e-02
1.625e-01,8.201e-02
1.675e-01,6.601e-02
1.725e-01,6.001e-02
1.775e-01,1.180e-01
1.825e-01,1.080e-01
1.875e-01,1.300e-01
1.925e-01,1.340e-01
1.975e-01,1.340e-01
2.025e-01,1.420e-01
2.075e-01,1.780e-01
2.125e-01,2.080e-01
2.175e-01,2.140e-01
2.225e-01,2.280e-01
2.275e-01,2.260e-01
2.325e-01,2.860e-01
2.375e-01,3.420e-01
2.425e-01,3.120e-01
2.475e-01,3.080e-01
2.525e-01,3.640e-01
2.575e-01,4.541e-01
2.625e-01,4.061e-01
2.675e-01,4.381e-01
2.725e-01,5.181e-01
2.775e-01,4.901e-01
2.825e-01,6.021e-01
2.875e-01,6.581e-01
2.925e-01,6.361e-01
2.975e-01,6.341e-01
3.025e-01,6.781e-01
3.075e-01,8.361e-01
3.125e-01,9.181e-01
3.175e-01,8.881e-01
3.225e-01,8.921e-01
3.275e-01,1.004e+00
3.325e-01,1.092e+00
3.375e-01,1.122e+00
3.425e-01,1.180e+00
3.475e-01,1.186e+00
3.525e-01,1.334e+00
3.575e-01,1.416e+00
3.625e-01,1.450e+00
3.675e-01,1.554e+00
3.725e-01,1.612e+00
3.775e-01,1.726e+00
3.825e-01,1.788e+00
3.875e-01,1.884e+00
3.925e-01,2.014e+00
3.975e-01,2.116e+00
4.025e-01,2.262e+00
4.075e-01,2.180e+00
4.125e-01,2.364e+00
4.175e-01,2.442e+00
4.225e-01,2.588e+00
4.275e-01,2.558e+00
4.325e-01,2.740e+00
4.375e-01,2.824e+00
4.425e-01,2.972e+00
4.475e-01,2.958e+00
4.525e-01,3.162e+00
4.575e-01,3.166e+00
4.625e-01,3.388e+00
4.675e-01,3.470e+00
4.725e-01,3.534e+00
4.775e-01,3.570e+00
4.825e-01,3.576e+00
4.875e-01,3.764e+00
4.925e-01,3.604e+00
4.975e-01,3.672e+00
5.025e-01,3.790e+00
5.075e-01,3.855e+00
5.125e-01,3.802e+00
5.175e-01,3.790e+00
5.225e-01,3.750e+00
5.275e-01,3.740e+00
5.325e-01,3.786e+00
5.375e-01,3.792e+00
5.425e-01,3.830e+00
5.475e-01,3.662e+00
5.525e-01,3.700e+00
5.575e-01,3.510e+00
5.625e-01,3.390e+00
5.675e-01,3.440e+00
5.725e-01,3.246e+00
5.775e-01,3.186e+00
5.825e-01,3.044e+00
5.875e-01,2.972e+00
5.925e-01,2.862e+00
5.975e-01,2.790e+00
6.025e-01,2.746e+00
6.075e-01,2.418e+00
6.125e-01,2.238e+00
6.175e-01,2.178e+00
6.225e-01,2.082e+00
6.275e-01,1.936e+00
6.325e-01,1.836e+00
6.375e-01,1.764e+00
6.425e-01,1.564e+00
6.475e-01,1.416e+00
6.525e-01,1.322e+00
6.575e-01,1.272e+00
6.625e-01,1.160e+00
6.675e-01,1.100e+00
6.725e-01,9.701e-01
6.775e-01,9.221e-01
6.825e-01,9.141e-01
6.875e-01,6.241e-01
6.925e-01,6.381e-01
6.975e-01,5.281e-01
7.025e-01,5.241e-01
7.075e-01,4.921e-01
7.125e-01,4.261e-01
7.175e-01,3.720e-01
7.225e-01,3.360e-01
7.275e-01,2.860e-01
7.325e-01,2.340e-01
7.375e-01,1.680e-01
7.425e-01,1.880e-01
7.475e-01,1.580e-01
7.525e-01,1.220e-01
7.575e-01,1.120e-01
7.625e-01,8.201e-02
7.675e-01,6.801e-02
7.725e-01,6.601e-02
7.775e-01,3.400e-02
7.825e-01,3.200e-02
7.875e-01,4.001e-02
7.925e-01,3.000e-02
7.975e-01,1.800e-02
8.025e-01,3.200e-02
8.075e-01,1.400e-02
8.125e-01,2.000e-02
8.175e-01,4.001e-03
8.225e-01,2.000e-03
8.275e-01,1.000e-02
8.325e-01,4.001e-03
8.375e-01,4.001e-03
8.425e-01,4.001e-03
8.475e-01,0.000e+00
8.525e-01,2.000e-03
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,2.000e-03
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,2.000e-03
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_22.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,2.000e-03
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,2.000e-03
5.750e-02,2.000e-03
6.250e-02,2.000e-03
6.750e-02,2.000e-03
7.250e-02,0.000e+00
7.750e-02,6.001e-03
8.250e-02,2.000e-03
8.750e-02,4.000e-03
9.250e-02,4.000e-03
9.750e-02,4.000e-03
1.025e-01,8.001e-03
1.075e-01,1.200e-02
1.125e-01,1.200e-02
1.175e-01,1.000e-02
1.225e-01,2.800e-02
1.275e-01,1.800e-02
1.325e-01,1.400e-02
1.375e-01,3.200e-02
1.425e-01,2.800e-02
1.475e-01,4.000e-02
1.525e-01,4.201e-02
1.575e-01,5.201e-02
1.625e-01,4.801e-02
1.675e-01,7.001e-02
1.725e-01,5.801e-02
1.775e-01,7.801e-02
1.825e-01,7.801e-02
1.875e-01,1.000e-01
1.925e-01,8.601e-02
1.975e-01,8.001e-02
2.025e-01,1.380e-01
2.075e-01,9.401e-02
2.125e-01,1.300e-01
2.175e-01,1.240e-01
2.225e-01,1.660e-01
2.275e-01,1.660e-01
2.325e-01,1.780e-01
2.375e-01,2.200e-01
2.425e-01,2.260e-01
2.475e-01,2.380e-01
2.525e-01,2.060e-01
2.575e-01,2.660e-01
2.625e-01,3.700e-01
2.675e-01,3.440e-01
2.725e-01,3.340e-01
2.775e-01,3.500e-01
2.825e-01,3.620e-01
2.875e-01,4.181e-01
2.925e-01,4.421e-01
2.975e-01,4.781e-01
3.025e-01,4.561e-01
3.075e-01,4.961e-01
3.125e-01,5.041e-01
3.175e-01,6.241e-01
3.225e-01,6.201e-01
3.275e-01,7.361e-01
3.325e-01,7.981e-01
3.375e-01,8.241e-01
3.425e-01,7.361e-01
3.475e-01,9.381e-01
3.525e-01,8.601e-01
3.575e-01,9.441e-01
3.625e-01,1.050e+00
3.675e-01,1.170e+00
3.725e-01,1.132e+00
3.775e-01,1.280e+00
3.825e-01,1.318e+00
3.875e-01,1.334e+00
3.925e-01,1.474e+00
3.975e-01,1.498e+00
4.025e-01,1.610e+00
4.075e-01,1.578e+00
4.125e-01,1.758e+00
4.175e-01,1.800e+00
4.225e-01,1.858e+00
4.275e-01,1.938e+00
4.325e-01,2.142e+00
4.375e-01,2.212e+00
4.425e-01,2.318e+00
4.475e-01,2.380e+00
4.525e-01,2.486e+00
4.575e-01,2.586e+00
4.625e-01,2.706e+00
4.675e-01,2.638e+00
4.725e-01,2.736e+00
4.775e-01,2.964e+00
4.825e-01,3.038e+00
4.875e-01,3.026e+00
4.925e-01,3.122e+00
4.975e-01,3.286e+00
5.025e-01,3.350e+00
5.075e-01,3.634e+00
5.125e-01,3.526e+00
5.175e-01,3.376e+00
5.225e-01,3.696e+00
5.275e-01,3.570e+00
5.325e-01,3.746e+00
5.375e-01,3.716e+00
5.425e-01,3.820e+00
5.475e-01,3.836e+00
5.525e-01,3.918e+00
5.575e-01,3.886e+00
5.625e-01,3.836e+00
5.675e-01,3.572e+00
5.725e-01,3.768e+00
5.775e-01,3.588e+00
5.825e-01,3.566e+00
5.875e-01,3.622e+00
5.925e-01,3.394e+00
5.975e-01,3.446e+00
6.025e-01,3.328e+00
6.075e-01,3.040e+00
6.125e-01,3.088e+00
6.175e-01,2.914e+00
6.225e-01,2.904e+00
6.275e-01,2.728e+00
6.325e-01,2.638e+00
6.375e-01,2.618e+00
6.425e-01,2.420e+00
6.475e-01,2.290e+00
6.525e-01,2.134e+00
6.575e-01,2.088e+00
6.625e-01,1.986e+00
6.675e-01,1.808e+00
6.725e-01,1.746e+00
6.775e-01,1.518e+00
6.825e-01,1.574e+00
6.875e-01,1.430e+00
6.925e-01,1.274e+00
6.975e-01,1.104e+00
7.025e-01,1.044e+00
7.075e-01,9.401e-01
7.125e-01,8.501e-01
7.175e-01,7.901e-01
7.225e-01,7.041e-01
7.275e-01,6.461e-01
7.325e-01,5.881e-01
7.375e-01,5.601e-01
7.425e-01,4.281e-01
7.475e-01,4.221e-01
7.525e-01,3.260e-01
7.575e-01,3.360e-01
7.625e-01,2.580e-01
7.675e-01,2.040e-01
7.725e-01,2.060e-01
7.775e-01,1.700e-01
7.825e-01,1.240e-01
7.875e-01,1.180e-01
7.925e-01,1.140e-01
7.975e-01,1.140e-01
8.025e-01,9.201e-02
8.075e-01,5.001e-02
8.125e-01,5.201e-02
8.175e-01,4.601e-02
8.225e-01,3.400e-02
8.275e-01,1.400e-02
8.325e-01,2.600e-02
8.375e-01,2.600e-02
8.425e-01,1.600e-02
8.475e-01,6.001e-03
8.525e-01,2.000e-03
8.575e-01,8.001e-03
8.625e-01,1.000e-02
8.675e-01,2.000e-03
8.725e-01,2.000e-03
8.775e-01,2.000e-03
8.825e-01,2.000e-03
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_23.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,4.001e-03
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,4.001e-03
8.250e-02,2.000e-03
8.750e-02,4.001e-03
9.250e-02,2.000e-03
9.750e-02,2.000e-03
1.025e-01,6.001e-03
1.075e-01,2.000e-03
1.125e-01,1.200e-02
1.175e-01,8.001e-03
1.225e-01,1.000e-02
1.275e-01,8.001e-03
1.325e-01,1.000e-02
1.375e-01,2.000e-02
1.425e-01,2.200e-02
1.475e-01,2.800e-02
1.525e-01,1.400e-02
1.575e-01,2.400e-02
1.625e-01,4.401e-02
1.675e-01,3.600e-02
1.725e-01,3.600e-02
1.775e-01,3.200e-02
1.825e-01,3.800e-02
1.875e-01,4.201e-02
1.925e-01,5.601e-02
1.975e-01,7.001e-02
2.025e-01,8.601e-02
2.075e-01,9.401e-02
2.125e-01,8.001e-02
2.175e-01,7.201e-02
2.225e-01,1.100e-01
2.275e-01,1.000e-01
2.325e-01,1.140e-01
2.375e-01,1.180e-01
2.425e-01,1.520e-01
2.475e-01,1.460e-01
2.525e-01,1.580e-01
2.575e-01,1.960e-01
2.625e-01,2.020e-01
2.675e-01,2.000e-01
2.725e-01,2.420e-01
2.775e-01,2.140e-01
2.825e-01,2.780e-01
2.875e-01,2.560e-01
2.925e-01,2.660e-01
2.975e-01,3.620e-01
3.025e-01,3.160e-01
3.075e-01,3.000e-01
3.125e-01,4.041e-01
3.175e-01,4.041e-01
3.225e-01,3.961e-01
3.275e-01,5.041e-01
3.325e-01,5.001e-01
3.375e-01,5.601e-01
3.425e-01,6.141e-01
3.475e-01,6.061e-01
3.525e-01,6.341e-01
3.575e-01,6.881e-01
3.625e-01,7.201e-01
3.675e-01,7.421e-01
3.725e-01,7.881e-01
3.775e-01,8.721e-01
3.825e-01,9.421e-01
3.875e-01,9.941e-01
3.925e-01,1.034e+00
3.975e-01,1.106e+00
4.025e-01,1.164e+00
4.075e-01,1.226e+00
4.125e-01,1.234e+00
4.175e-01,1.216e+00
4.225e-01,1.412e+00
4.275e-01,1.524e+00
4.325e-01,1.468e+00
4.375e-01,1.686e+00
4.425e-01,1.616e+00
4.475e-01,1.696e+00
4.525e-01,1.810e+00
4.575e-01,1.922e+00
4.625e-01,2.070e+00
4.675e-01,2.018e+00
4.725e-01,2.102e+00
4.775e-01,2.278e+00
4.825e-01,2.426e+00
4.875e-01,2.602e+00
4.925e-01,2.632e+00
4.975e-01,2.540e+00
5.025e-01,2.878e+00
5.075e-01,2.914e+00
5.125e-01,2.856e+00
5.175e-01,3.108e+00
5.225e-01,3.146e+00
5.275e-01,3.248e+00
5.325e-01,3.238e+00
5.375e-01,3.218e+00
5.425e-01,3.540e+00
5.475e-01,3.362e+00
5.525e-01,3.358e+00
5.575e-01,3.600e+00
5.625e-01,3.664e+00
5.675e-01,3.552e+00
5.725e-01,3.636e+00
5.775e-01,3.696e+00
5.825e-01,3.851e+00
5.875e-01,3.770e+00
5.925e-01,3.522e+00
5.975e-01,3.770e+00
6.025e-01,3.624e+00
6.075e-01,3.670e+00
6.125e-01,3.668e+00
6.175e-01,3.438e+00
6.225e-01,3.554e+00
6.275e-01,3.442e+00
6.325e-01,3.478e+00
6.375e-01,3.378e+00
6.425e-01,3.210e+00
6.475e-01,3.190e+00
6.525e-01,2.958e+00
6.575e-01,2.750e+00
6.625e-01,2.834e+00
6.675e-01,2.700e+00
6.725e-01,2.472e+00
6.775e-01,2.374e+00
6.825e-01,2.460e+00
6.875e-01,2.188e+00
6.925e-01,2.022e+00
6.975e-01,1.904e+00
7.025e-01,1.778e+00
7.075e-01,1.804e+00
7.125e-01,1.548e+00
7.175e-01,1.428e+00
7.225e-01,1.322e+00
7.275e-01,1.332e+00
7.325e-01,1.070e+00
7.375e-01,1.024e+00
7.425e-01,9.561e-01
7.475e-01,8.481e-01
7.525e-01,7.381e-01
7.575e-01,6.981e-01
7.625e-01,5.621e-01
7.675e-01,5.541e-01
7.725e-01,4.741e-01
7.775e-01,4.441e-01
7.825e-01,3.080e-01
7.875e-01,3.040e-01
7.925e-01,3.140e-01
7.975e-01,2.640e-01
8.025e-01,2.440e-01
8.075e-01,1.720e-01
8.125e-01,1.300e-01
8.175e-01,1.260e-01
8.225e-01,1.160e-01
8.275e-01,7.401e-02
8.325e-01,6.001e-02
8.375e-01,7.201e-02
8.425e-01,4.401e-02
8.475e-01,4.201e-02
8.525e-01,4.201e-02
8.575e-01,2.400e-02
8.625e-01,1.600e-02
8.675e-01,1.400e-02
8.725e-01,8.001e-03
8.775e-01,6.001e-03
8.825e-01,6.001e-03
8.875e-01,2.000e-03
8.925e-01,1.000e-02
8.975e-01,2.000e-03
9.025e-01,2.000e-03
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,4.001e-03
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_24.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,2.000e-03
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,2.000e-03
7.250e-02,0.000e+00
7.750e-02,4.000e-03
8.250e-02,0.000e+00
8.750e-02,2.000e-03
9.250e-02,8.001e-03
9.750e-02,0.000e+00
1.025e-01,4.000e-03
1.075e-01,2.000e-03
1.125e-01,1.000e-02
1.175e-01,6.001e-03
1.225e-01,1.200e-02
1.275e-01,1.000e-02
1.325e-01,1.000e-02
1.375e-01,1.000e-02
1.425e-01,1.000e-02
1.475e-01,6.001e-03
1.525e-01,1.600e-02
1.575e-01,2.400e-02
1.625e-01,1.800e-02
1.675e-01,3.000e-02
1.725e-01,3.000e-02
1.775e-01,3.600e-02
1.825e-01,2.200e-02
1.875e-01,3.800e-02
1.925e-01,1.800e-02
1.975e-01,3.400e-02
2.025e-01,4.200e-02
2.075e-01,5.001e-02
2.125e-01,4.601e-02
2.175e-01,5.201e-02
2.225e-01,6.601e-02
2.275e-01,7.201e-02
2.325e-01,1.120e-01
2.375e-01,9.601e-02
2.425e-01,7.801e-02
2.475e-01,1.000e-01
2.525e-01,1.200e-01
2.575e-01,1.140e-01
2.625e-01,1.080e-01
2.675e-01,1.500e-01
2.725e-01,1.160e-01
2.775e-01,1.780e-01
2.825e-01,1.820e-01
2.875e-01,1.740e-01
2.925e-01,2.260e-01
2.975e-01,1.960e-01
3.025e-01,1.840e-01
3.075e-01,1.980e-01
3.125e-01,2.740e-01
3.175e-01,3.120e-01
3.225e-01,3.180e-01
3.275e-01,2.920e-01
3.325e-01,3.300e-01
3.375e-01,3.700e-01
3.425e-01,4.621e-01
3.475e-01,3.900e-01
3.525e-01,4.240e-01
3.575e-01,4.360e-01
3.625e-01,5.681e-01
3.675e-01,5.561e-01
3.725e-01,5.461e-01
3.775e-01,6.301e-01
3.825e-01,6.061e-01
3.875e-01,6.901e-01
3.925e-01,7.341e-01
3.975e-01,7.561e-01
4.025e-01,8.081e-01
4.075e-01,8.581e-01
4.125e-01,8.861e-01
4.175e-01,8.781e-01
4.225e-01,1.030e+00
4.275e-01,1.010e+00
4.325e-01,1.024e+00
4.375e-01,1.176e+00
4.425e-01,1.270e+00
4.475e-01,1.340e+00
4.525e-01,1.284e+00
4.575e-01,1.344e+00
4.625e-01,1.416e+00
4.675e-01,1.602e+00
4.725e-01,1.594e+00
4.775e-01,1.796e+00
4.825e-01,1.806e+00
4.875e-01,1.986e+00
4.925e-01,1.952e+00
4.975e-01,2.028e+00
5.025e-01,2.174e+00
5.075e-01,2.122e+00
5.125e-01,2.354e+00
5.175e-01,2.358e+00
5.225e-01,2.592e+00
5.275e-01,2.624e+00
5.325e-01,2.712e+00
5.375e-01,2.740e+00
5.425e-01,2.994e+00
5.475e-01,2.884e+00
5.525e-01,3.072e+00
5.575e-01,3.054e+00
5.625e-01,3.202e+00
5.675e-01,3.424e+00
5.725e-01,3.372e+00
5.775e-01,3.358e+00
5.825e-01,3.442e+00
5.875e-01,3.654e+00
5.925e-01,3.478e+00
5.975e-01,3.670e+00
6.025e-01,3.610e+00
6.075e-01,3.794e+00
6.125e-01,3.696e+00
6.175e-01,3.760e+00
6.225e-01,3.758e+00
6.275e-01,3.698e+00
6.325e-01,3.628e+00
6.375e-01,3.756e+00
6.425e-01,3.696e+00
6.475e-01,3.786e+00
6.525e-01,3.462e+00
6.575e-01,3.504e+00
6.625e-01,3.410e+00
6.675e-01,3.268e+00
6.725e-01,3.242e+00
6.775e-01,3.064e+00
6.825e-01,2.968e+00
6.875e-01,2.918e+00
6.925e-01,2.762e+00
6.975e-01,2.754e+00
7.025e-01,2.648e+00
7.075e-01,2.612e+00
7.125e-01,2.448e+00
7.175e-01,2.234e+00
7.225e-01,2.050e+00
7.275e-01,1.990e+00
7.325e-01,1.796e+00
7.375e-01,1.756e+00
7.425e-01,1.564e+00
7.475e-01,1.520e+00
7.525e-01,1.478e+00
7.575e-01,1.292e+00
7.625e-01,1.140e+00
7.675e-01,1.060e+00
7.725e-01,9.621e-01
7.775e-01,8.421e-01
7.825e-01,7.861e-01
7.875e-01,7.561e-01
7.925e-01,5.761e-01
7.975e-01,5.201e-01
8.025e-01,5.321e-01
8.075e-01,5.121e-01
8.125e-01,3.720e-01
8.175e-01,3.020e-01
8.225e-01,2.740e-01
8.275e-01,2.100e-01
8.325e-01,1.920e-01
8.375e-01,1.640e-01
8.425e-01,1.460e-01
8.475e-01,1.400e-01
8.525e-01,8.401e-02
8.575e-01,8.401e-02
8.625e-01,8.801e-02
8.675e-01,5.601e-02
8.725e-01,5.201e-02
8.775e-01,2.400e-02
8.825e-01,2.800e-02
8.875e-01,8.001e-03
8.925e-01,1.600e-02
8.975e-01,1.800e-02
9.025e-01,4.000e-03
9.075e-01,6.001e-03
9.125e-01,0.000e+00
9.175e-01,4.000e-03
9.225e-01,4.000e-03
9.275e-01,4.000e-03
9.325e-01,2.000e-03
9.375e-01,2.000e-03
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_25.csv <==
transmittance,probability_density
1.478e-03,0.000e+00
4.435e-03,1.015e-02
7.392e-03,2.707e-02
1.035e-02,9.473e-02
1.331e-02,1.590e-01
1.626e-02,2.977e-01
1.922e-02,4.060e-01
2.218e-02,6.327e-01
2.513e-02,7.748e-01
2.809e-02,1.161e+00
3.105e-02,1.590e+00
3.400e-02,2.101e+00
3.696e-02,2.741e+00
3.992e-02,3.336e+00
4.287e-02,4.097e+00
4.583e-02,5.200e+00
4.879e-02,6.009e+00
5.174e-02,7.396e+00
5.470e-02,8.831e+00
5.766e-02,1.013e+01
6.061e-02,1.148e+01
6.357e-02,1.375e+01
6.653e-02,1.569e+01
6.948e-02,1.662e+01
7.244e-02,1.851e+01
7.540e-02,1.859e+01
7.836e-02,1.895e+01
8.131e-02,1.924e+01
8.427e-02,1.909e+01
8.723e-02,1.780e+01
9.018e-02,1.674e+01
9.314e-02,1.527e+01
9.610e-02,1.399e+01
9.905e-02,1.206e+01
1.020e-01,1.057e+01
1.050e-01,8.885e+00
1.079e-01,7.410e+00
1.109e-01,6.073e+00
1.138e-01,5.007e+00
1.168e-01,4.033e+00
1.198e-01,3.113e+00
1.227e-01,2.659e+00
1.257e-01,1.908e+00
1.286e-01,1.414e+00
1.316e-01,1.184e+00
1.345e-01,8.222e-01
1.375e-01,6.631e-01
1.404e-01,5.210e-01
1.434e-01,3.756e-01
1.464e-01,2.368e-01
1.493e-01,1.353e-01
1.523e-01,1.049e-01
1.552e-01,1.049e-01
1.582e-01,5.752e-02
1.611e-01,4.398e-02
1.641e-01,3.045e-02
1.671e-01,3.045e-02
1.700e-01,1.692e-02
1.730e-01,1.692e-02
1.759e-01,3.383e-03
1.789e-01,3.383e-03
1.818e-01,0.000e+00
1.848e-01,0.000e+00
1.878e-01,3.383e-03
1.907e-01,0.000e+00
1.937e-01,0.000e+00
1.966e-01,0.000e+00
1.996e-01,0.000e+00
2.025e-01,0.000e+00
2.055e-01,0.000e+00
2.085e-01,0.000e+00
2.114e-01,0.000e+00
2.144e-01,0.000e+00
2.173e-01,0.000e+00
2.203e-01,0.000e+00
2.232e-01,0.000e+00
2.262e-01,0.000e+00
2.292e-01,0.000e+00
2.321e-01,0.000e+00
2.351e-01,0.000e+00
2.380e-01,0.000e+00
2.410e-01,0.000e+00
2.439e-01,0.000e+00
2.469e-01,0.000e+00
2.498e-01,0.000e+00
2.528e-01,0.000e+00
2.558e-01,0.000e+00
2.587e-01,0.000e+00
2.617e-01,0.000e+00
2.646e-01,0.000e+00
2.676e-01,0.000e+00
2.705e-01,0.000e+00
2.735e-01,0.000e+00
2.765e-01,0.000e+00
2.794e-01,0.000e+00
2.824e-01,0.000e+00
2.853e-01,0.000e+00
2.883e-01,0.000e+00
2.912e-01,0.000e+00
2.942e-01,0.000e+00
2.972e-01,0.000e+00
3.001e-01,0.000e+00
3.031e-01,0.000e+00
3.060e-01,0.000e+00
3.090e-01,0.000e+00
3.119e-01,0.000e+00
3.149e-01,0.000e+00
3.179e-01,0.000e+00
3.208e-01,0.000e+00
3.238e-01,0.000e+00
3.267e-01,0.000e+00
3.297e-01,0.000e+00
3.326e-01,0.000e+00
3.356e-01,0.000e+00
3.386e-01,0.000e+00
3.415e-01,0.000e+00
3.445e-01,0.000e+00
3.474e-01,0.000e+00
3.504e-01,0.000e+00
3.533e-01,0.000e+00
3.563e-01,0.000e+00
3.593e-01,0.000e+00
3.622e-01,0.000e+00
3.652e-01,0.000e+00
3.681e-01,0.000e+00
3.711e-01,0.000e+00
3.740e-01,0.000e+00
3.770e-01,0.000e+00
3.799e-01,0.000e+00
3.829e-01,0.000e+00
3.859e-01,0.000e+00
3.888e-01,0.000e+00
3.918e-01,0.000e+00
3.947e-01,0.000e+00
3.977e-01,0.000e+00
4.006e-01,0.000e+00
4.036e-01,0.000e+00
4.066e-01,0.000e+00
4.095e-01,0.000e+00
4.125e-01,0.000e+00
4.154e-01,0.000e+00
4.184e-01,0.000e+00
4.213e-01,0.000e+00
4.243e-01,0.000e+00
4.273e-01,0.000e+00
4.302e-01,0.000e+00
4.332e-01,0.000e+00
4.361e-01,0.000e+00
4.391e-01,0.000e+00
4.420e-01,0.000e+00
4.450e-01,0.000e+00
4.480e-01,0.000e+00
4.509e-01,0.000e+00
4.539e-01,0.000e+00
4.568e-01,0.000e+00
4.598e-01,0.000e+00
4.627e-01,0.000e+00
4.657e-01,0.000e+00
4.687e-01,0.000e+00
4.716e-01,0.000e+00
4.746e-01,0.000e+00
4.775e-01,0.000e+00
4.805e-01,0.000e+00
4.834e-01,0.000e+00
4.864e-01,0.000e+00
4.894e-01,0.000e+00
4.923e-01,0.000e+00
4.953e-01,0.000e+00
4.982e-01,0.000e+00
5.012e-01,0.000e+00
5.041e-01,0.000e+00
5.071e-01,0.000e+00
5.100e-01,0.000e+00
5.130e-01,0.000e+00
5.160e-01,0.000e+00
5.189e-01,0.000e+00
5.219e-01,0.000e+00
5.248e-01,0.000e+00
5.278e-01,0.000e+00
5.307e-01,0.000e+00
5.337e-01,0.000e+00
5.367e-01,0.000e+00
5.396e-01,0.000e+00
5.426e-01,0.000e+00
5.455e-01,0.000e+00
5.485e-01,0.000e+00
5.514e-01,0.000e+00
5.544e-01,0.000e+00
5.574e-01,0.000e+00
5.603e-01,0.000e+00
5.633e-01,0.000e+00
5.662e-01,0.000e+00
5.692e-01,0.000e+00
5.721e-01,0.000e+00
5.751e-01,0.000e+00
5.781e-01,0.000e+00
5.810e-01,0.000e+00
5.840e-01,0.000e+00
5.869e-01,0.000e+00
5.899e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_26.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,2.000e-03
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,2.000e-03
1.125e-01,1.000e-02
1.175e-01,2.000e-03
1.225e-01,2.000e-03
1.275e-01,4.000e-03
1.325e-01,0.000e+00
1.375e-01,6.000e-03
1.425e-01,6.000e-03
1.475e-01,4.000e-03
1.525e-01,1.200e-02
1.575e-01,8.001e-03
1.625e-01,2.000e-03
1.675e-01,4.000e-03
1.725e-01,6.000e-03
1.775e-01,4.000e-03
1.825e-01,1.600e-02
1.875e-01,2.200e-02
1.925e-01,2.200e-02
1.975e-01,1.600e-02
2.025e-01,1.400e-02
2.075e-01,1.600e-02
2.125e-01,3.200e-02
2.175e-01,2.200e-02
2.225e-01,2.000e-02
2.275e-01,2.800e-02
2.325e-01,3.000e-02
2.375e-01,3.000e-02
2.425e-01,3.200e-02
2.475e-01,3.400e-02
2.525e-01,4.800e-02
2.575e-01,6.000e-02
2.625e-01,6.401e-02
2.675e-01,6.200e-02
2.725e-01,6.801e-02
2.775e-01,8.201e-02
2.825e-01,1.000e-01
2.875e-01,8.601e-02
2.925e-01,1.000e-01
2.975e-01,1.040e-01
3.025e-01,1.020e-01
3.075e-01,1.440e-01
3.125e-01,1.020e-01
3.175e-01,1.280e-01
3.225e-01,1.200e-01
3.275e-01,1.580e-01
3.325e-01,1.740e-01
3.375e-01,1.740e-01
3.425e-01,1.860e-01
3.475e-01,2.060e-01
3.525e-01,1.960e-01
3.575e-01,2.340e-01
3.625e-01,2.300e-01
3.675e-01,2.360e-01
3.725e-01,2.600e-01
3.775e-01,2.580e-01
3.825e-01,3.020e-01
3.875e-01,3.320e-01
3.925e-01,3.280e-01
3.975e-01,3.980e-01
4.025e-01,3.880e-01
4.075e-01,4.280e-01
4.125e-01,4.020e-01
4.175e-01,4.460e-01
4.225e-01,5.240e-01
4.275e-01,5.520e-01
4.325e-01,6.040e-01
4.375e-01,5.760e-01
4.425e-01,6.441e-01
4.475e-01,6.501e-01
4.525e-01,6.240e-01
4.575e-01,7.641e-01
4.625e-01,7.921e-01
4.675e-01,8.221e-01
4.725e-01,9.261e-01
4.775e-01,9.001e-01
4.825e-01,1.056e+00
4.875e-01,1.060e+00
4.925e-01,1.100e+00
4.975e-01,1.250e+00
5.025e-01,1.238e+00
5.075e-01,1.268e+00
5.125e-01,1.420e+00
5.175e-01,1.516e+00
5.225e-01,1.438e+00
5.275e-01,1.516e+00
5.325e-01,1.654e+00
5.375e-01,1.626e+00
5.425e-01,1.702e+00
5.475e-01,1.822e+00
5.525e-01,1.942e+00
5.575e-01,2.012e+00
5.625e-01,2.310e+00
5.675e-01,2.192e+00
5.725e-01,2.266e+00
5.775e-01,2.346e+00
5.825e-01,2.490e+00
5.875e-01,2.464e+00
5.925e-01,2.706e+00
5.975e-01,2.678e+00
6.025e-01,2.938e+00
6.075e-01,2.996e+00
6.125e-01,2.982e+00
6.175e-01,3.002e+00
6.225e-01,3.018e+00
6.275e-01,3.106e+00
6.325e-01,3.446e+00
6.375e-01,3.428e+00
6.425e-01,3.486e+00
6.475e-01,3.480e+00
6.525e-01,3.730e+00
6.575e-01,3.592e+00
6.625e-01,3.648e+00
6.675e-01,3.694e+00
6.725e-01,3.878e+00
6.775e-01,3.726e+00
6.825e-01,3.824e+00
6.875e-01,3.816e+00
6.925e-01,3.844e+00
6.975e-01,3.934e+00
7.025e-01,3.646e+00
7.075e-01,3.768e+00
7.125e-01,3.734e+00
7.175e-01,3.500e+00
7.225e-01,3.538e+00
7.275e-01,3.244e+00
7.325e-01,3.342e+00
7.375e-01,3.406e+00
7.425e-01,3.040e+00
7.475e-01,3.046e+00
7.525e-01,2.870e+00
7.575e-01,2.876e+00
7.625e-01,2.748e+00
7.675e-01,2.596e+00
7.725e-01,2.424e+00
7.775e-01,2.240e+00
7.825e-01,2.276e+00
7.875e-01,1.946e+00
7.925e-01,1.860e+00
7.975e-01,1.722e+00
8.025e-01,1.562e+00
8.075e-01,1.472e+00
8.125e-01,1.352e+00
8.175e-01,1.222e+00
8.225e-01,1.070e+00
8.275e-01,1.018e+00
8.325e-01,8.741e-01
8.375e-01,8.761e-01
8.425e-01,6.561e-01
8.475e-01,6.140e-01
8.525e-01,5.940e-01
8.575e-01,4.680e-01
8.625e-01,4.260e-01
8.675e-01,3.420e-01
8.725e-01,3.260e-01
8.775e-01,2.180e-01
8.825e-01,1.980e-01
8.875e-01,1.680e-01
8.925e-01,1.340e-01
8.975e-01,1.280e-01
9.025e-01,8.401e-02
9.075e-01,7.201e-02
9.125e-01,4.800e-02
9.175e-01,3.200e-02
9.225e-01,2.800e-02
9.275e-01,2.600e-02
9.325e-01,1.000e-02
9.375e-01,4.000e-03
9.425e-01,4.000e-03
9.475e-01,4.000e-03
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_27.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,2.000e-03
6.250e-02,2.000e-03
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,4.001e-03
1.325e-01,2.000e-03
1.375e-01,2.000e-03
1.425e-01,4.001e-03
1.475e-01,8.001e-03
1.525e-01,8.001e-03
1.575e-01,0.000e+00
1.625e-01,2.000e-03
1.675e-01,4.001e-03
1.725e-01,1.200e-02
1.775e-01,8.001e-03
1.825e-01,6.001e-03
1.875e-01,1.000e-02
1.925e-01,6.001e-03
1.975e-01,6.001e-03
2.025e-01,0.000e+00
2.075e-01,1.400e-02
2.125e-01,1.000e-02
2.175e-01,2.600e-02
2.225e-01,2.200e-02
2.275e-01,1.800e-02
2.325e-01,2.600e-02
2.375e-01,1.400e-02
2.425e-01,3.400e-02
2.475e-01,2.400e-02
2.525e-01,1.800e-02
2.575e-01,2.800e-02
2.625e-01,3.600e-02
2.675e-01,4.601e-02
2.725e-01,4.601e-02
2.775e-01,5.401e-02
2.825e-01,4.401e-02
2.875e-01,5.801e-02
2.925e-01,5.801e-02
2.975e-01,6.201e-02
3.025e-01,7.801e-02
3.075e-01,8.801e-02
3.125e-01,8.601e-02
3.175e-01,1.280e-01
3.225e-01,9.001e-02
3.275e-01,1.120e-01
3.325e-01,1.220e-01
3.375e-01,1.220e-01
3.425e-01,1.180e-01
3.475e-01,1.320e-01
3.525e-01,1.600e-01
3.575e-01,1.480e-01
3.625e-01,1.720e-01
3.675e-01,1.840e-01
3.725e-01,1.760e-01
3.775e-01,2.200e-01
3.825e-01,2.040e-01
3.875e-01,2.140e-01
3.925e-01,2.420e-01
3.975e-01,2.860e-01
4.025e-01,2.680e-01
4.075e-01,2.880e-01
4.125e-01,3.180e-01
4.175e-01,3.480e-01
4.225e-01,2.880e-01
4.275e-01,3.981e-01
4.325e-01,3.901e-01
4.375e-01,4.201e-01
4.425e-01,4.201e-01
4.475e-01,4.641e-01
4.525e-01,5.021e-01
4.575e-01,4.761e-01
4.625e-01,6.101e-01
4.675e-01,6.101e-01
4.725e-01,6.401e-01
4.775e-01,7.441e-01
4.825e-01,6.741e-01
4.875e-01,7.781e-01
4.925e-01,8.401e-01
4.975e-01,8.941e-01
5.025e-01,8.741e-01
5.075e-01,9.041e-01
5.125e-01,1.018e+00
5.175e-01,1.104e+00
5.225e-01,1.052e+00
5.275e-01,1.148e+00
5.325e-01,1.206e+00
5.375e-01,1.304e+00
5.425e-01,1.352e+00
5.475e-01,1.394e+00
5.525e-01,1.604e+00
5.575e-01,1.434e+00
5.625e-01,1.714e+00
5.675e-01,1.652e+00
5.725e-01,1.748e+00
5.775e-01,1.762e+00
5.825e-01,2.062e+00
5.875e-01,1.964e+00
5.925e-01,2.086e+00
5.975e-01,2.158e+00
6.025e-01,2.262e+00
6.075e-01,2.404e+00
6.125e-01,2.462e+00
6.175e-01,2.508e+00
6.225e-01,2.740e+00
6.275e-01,2.850e+00
6.325e-01,2.676e+00
6.375e-01,2.912e+00
6.425e-01,3.082e+00
6.475e-01,3.182e+00
6.525e-01,3.314e+00
6.575e-01,3.236e+00
6.625e-01,3.408e+00
6.675e-01,3.452e+00
6.725e-01,3.620e+00
6.775e-01,3.656e+00
6.825e-01,3.706e+00
6.875e-01,3.676e+00
6.925e-01,3.672e+00
6.975e-01,3.738e+00
7.025e-01,3.899e+00
7.075e-01,3.861e+00
7.125e-01,3.844e+00
7.175e-01,3.792e+00
7.225e-01,3.816e+00
7.275e-01,3.762e+00
7.325e-01,3.967e+00
7.375e-01,3.652e+00
7.425e-01,3.588e+00
7.475e-01,3.592e+00
7.525e-01,3.666e+00
7.575e-01,3.530e+00
7.625e-01,3.356e+00
7.675e-01,3.392e+00
7.725e-01,3.180e+00
7.775e-01,3.048e+00
7.825e-01,3.012e+00
7.875e-01,2.972e+00
7.925e-01,2.660e+00
7.975e-01,2.612e+00
8.025e-01,2.406e+00
8.075e-01,2.214e+00
8.125e-01,2.196e+00
8.175e-01,1.968e+00
8.225e-01,1.874e+00
8.275e-01,1.646e+00
8.325e-01,1.530e+00
8.375e-01,1.398e+00
8.425e-01,1.320e+00
8.475e-01,1.186e+00
8.525e-01,9.561e-01
8.575e-01,9.441e-01
8.625e-01,8.041e-01
8.675e-01,7.421e-01
8.725e-01,6.301e-01
8.775e-01,5.181e-01
8.825e-01,4.721e-01
8.875e-01,3.320e-01
8.925e-01,3.240e-01
8.975e-01,2.160e-01
9.025e-01,1.640e-01
9.075e-01,1.500e-01
9.125e-01,1.700e-01
9.175e-01,1.060e-01
9.225e-01,6.201e-02
9.275e-01,6.601e-02
9.325e-01,3.600e-02
9.375e-01,2.000e-02
9.425e-01,2.200e-02
9.475e-01,1.400e-02
9.525e-01,1.000e-02
9.575e-01,4.001e-03
9.625e-01,0.000e+00
9.675e-01,4.001e-03
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_28.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,6.000e-03
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,6.000e-03
1.625e-01,2.000e-03
1.675e-01,6.000e-03
1.725e-01,4.000e-03
1.775e-01,0.000e+00
1.825e-01,4.000e-03
1.875e-01,4.000e-03
1.925e-01,2.000e-03
1.975e-01,6.000e-03
2.025e-01,6.000e-03
2.075e-01,8.000e-03
2.125e-01,8.000e-03
2.175e-01,4.000e-03
2.225e-01,1.200e-02
2.275e-01,1.600e-02
2.325e-01,1.600e-02
2.375e-01,2.800e-02
2.425e-01,1.000e-02
2.475e-01,1.600e-02
2.525e-01,2.400e-02
2.575e-01,2.000e-02
2.625e-01,3.200e-02
2.675e-01,3.200e-02
2.725e-01,1.800e-02
2.775e-01,3.000e-02
2.825e-01,2.600e-02
2.875e-01,5.200e-02
2.925e-01,4.000e-02
2.975e-01,4.000e-02
3.025e-01,4.000e-02
3.075e-01,5.200e-02
3.125e-01,5.400e-02
3.175e-01,5.600e-02
3.225e-01,7.400e-02
3.275e-01,5.400e-02
3.325e-01,6.600e-02
3.375e-01,7.800e-02
3.425e-01,7.800e-02
3.475e-01,1.020e-01
3.525e-01,1.160e-01
3.575e-01,1.040e-01
3.625e-01,1.080e-01
3.675e-01,1.340e-01
3.725e-01,1.400e-01
3.775e-01,1.340e-01
3.825e-01,1.680e-01
3.875e-01,1.440e-01
3.925e-01,1.660e-01
3.975e-01,1.480e-01
4.025e-01,2.180e-01
4.075e-01,2.080e-01
4.125e-01,2.220e-01
4.175e-01,2.220e-01
4.225e-01,2.240e-01
4.275e-01,2.960e-01
4.325e-01,2.760e-01
4.375e-01,2.840e-01
4.425e-01,3.180e-01
4.475e-01,3.480e-01
4.525e-01,3.820e-01
4.575e-01,3.700e-01
4.625e-01,3.980e-01
4.675e-01,3.640e-01
4.725e-01,4.760e-01
4.775e-01,4.780e-01
4.825e-01,5.720e-01
4.875e-01,5.360e-01
4.925e-01,6.480e-01
4.975e-01,5.440e-01
5.025e-01,6.500e-01
5.075e-01,6.920e-01
5.125e-01,6.780e-01
5.175e-01,6.600e-01
5.225e-01,7.920e-01
5.275e-01,8.600e-01
5.325e-01,9.200e-01
5.375e-01,9.820e-01
5.425e-01,1.004e+00
5.475e-01,1.006e+00
5.525e-01,1.156e+00
5.575e-01,1.088e+00
5.625e-01,1.198e+00
5.675e-01,1.276e+00
5.725e-01,1.378e+00
5.775e-01,1.394e+00
5.825e-01,1.516e+00
5.875e-01,1.592e+00
5.925e-01,1.680e+00
5.975e-01,1.612e+00
6.025e-01,1.850e+00
6.075e-01,1.976e+00
6.125e-01,2.040e+00
6.175e-01,2.210e+00
6.225e-01,2.206e+00
6.275e-01,2.158e+00
6.325e-01,2.362e+00
6.375e-01,2.360e+00
6.425e-01,2.402e+00
6.475e-01,2.530e+00
6.525e-01,2.644e+00
6.575e-01,2.862e+00
6.625e-01,2.846e+00
6.675e-01,2.908e+00
6.725e-01,3.076e+00
6.775e-01,3.178e+00
6.825e-01,3.436e+00
6.875e-01,3.398e+00
6.925e-01,3.564e+00
6.975e-01,3.502e+00
7.025e-01,3.646e+00
7.075e-01,3.706e+00
7.125e-01,3.804e+00
7.175e-01,3.734e+00
7.225e-01,3.912e+00
7.275e-01,4.086e+00
7.325e-01,3.968e+00
7.375e-01,3.938e+00
7.425e-01,3.960e+00
7.475e-01,3.958e+00
7.525e-01,3.980e+00
7.575e-01,3.994e+00
7.625e-01,3.780e+00
7.675e-01,3.788e+00
7.725e-01,3.790e+00
7.775e-01,3.800e+00
7.825e-01,3.740e+00
7.875e-01,3.442e+00
7.925e-01,3.506e+00
7.975e-01,3.124e+00
8.025e-01,3.166e+00
8.075e-01,3.256e+00
8.125e-01,2.874e+00
8.175e-01,2.792e+00
8.225e-01,2.590e+00
8.275e-01,2.438e+00
8.325e-01,2.356e+00
8.375e-01,2.248e+00
8.425e-01,2.198e+00
8.475e-01,1.852e+00
8.525e-01,1.734e+00
8.575e-01,1.580e+00
8.625e-01,1.462e+00
8.675e-01,1.236e+00
8.725e-01,1.186e+00
8.775e-01,9.480e-01
8.825e-01,8.460e-01
8.875e-01,8.320e-01
8.925e-01,6.560e-01
8.975e-01,5.200e-01
9.025e-01,4.520e-01
9.075e-01,3.640e-01
9.125e-01,3.140e-01
9.175e-01,1.780e-01
9.225e-01,2.180e-01
9.275e-01,1.680e-01
9.325e-01,1.040e-01
9.375e-01,7.800e-02
9.425e-01,7.000e-02
9.475e-01,4.200e-02
9.525e-01,2.600e-02
9.575e-01,1.600e-02
9.625e-01,1.000e-02
9.675e-01,2.000e-03
9.725e-01,2.000e-03
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_29.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,2.000e-03
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,2.000e-03
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,2.000e-03
1.625e-01,0.000e+00
1.675e-01,4.000e-03
1.725e-01,2.000e-03
1.775e-01,2.000e-03
1.825e-01,6.000e-03
1.875e-01,2.000e-03
1.925e-01,2.000e-03
1.975e-01,0.000e+00
2.025e-01,8.000e-03
2.075e-01,1.000e-02
2.125e-01,1.000e-02
2.175e-01,1.200e-02
2.225e-01,1.000e-02
2.275e-01,6.000e-03
2.325e-01,1.400e-02
2.375e-01,0.000e+00
2.425e-01,1.400e-02
2.475e-01,6.000e-03
2.525e-01,1.200e-02
2.575e-01,1.400e-02
2.625e-01,8.000e-03
2.675e-01,4.000e-03
2.725e-01,1.400e-02
2.775e-01,1.600e-02
2.825e-01,1.600e-02
2.875e-01,1.400e-02
2.925e-01,4.000e-02
2.975e-01,2.000e-02
3.025e-01,2.600e-02
3.075e-01,2.800e-02
3.125e-01,3.400e-02
3.175e-01,2.400e-02
3.225e-01,1.800e-02
3.275e-01,4.000e-02
3.325e-01,5.200e-02
3.375e-01,3.400e-02
3.425e-01,4.800e-02
3.475e-01,6.200e-02
3.525e-01,6.000e-02
3.575e-01,7.800e-02
3.625e-01,4.800e-02
3.675e-01,5.800e-02
3.725e-01,8.200e-02
3.775e-01,1.020e-01
3.825e-01,8.200e-02
3.875e-01,1.100e-01
3.925e-01,1.180e-01
3.975e-01,1.400e-01
4.025e-01,1.380e-01
4.075e-01,1.580e-01
4.125e-01,1.460e-01
4.175e-01,1.560e-01
4.225e-01,2.120e-01
4.275e-01,1.480e-01
4.325e-01,1.560e-01
4.375e-01,2.380e-01
4.425e-01,2.320e-01
4.475e-01,2.460e-01
4.525e-01,2.500e-01
4.575e-01,3.000e-01
4.625e-01,2.920e-01
4.675e-01,2.760e-01
4.725e-01,3.140e-01
4.775e-01,3.460e-01
4.825e-01,4.180e-01
4.875e-01,4.280e-01
4.925e-01,4.400e-01
4.975e-01,4.380e-01
5.025e-01,4.240e-01
5.075e-01,4.880e-01
5.125e-01,5.340e-01
5.175e-01,5.020e-01
5.225e-01,5.680e-01
5.275e-01,5.740e-01
5.325e-01,6.220e-01
5.375e-01,6.940e-01
5.425e-01,7.220e-01
5.475e-01,8.440e-01
5.525e-01,7.940e-01
5.575e-01,8.320e-01
5.625e-01,9.420e-01
5.675e-01,1.068e+00
5.725e-01,9.560e-01
5.775e-01,1.114e+00
5.825e-01,1.098e+00
5.875e-01,1.198e+00
5.925e-01,1.186e+00
5.975e-01,1.300e+00
6.025e-01,1.358e+00
6.075e-01,1.460e+00
6.125e-01,1.518e+00
6.175e-01,1.536e+00
6.225e-01,1.662e+00
6.275e-01,1.754e+00
6.325e-01,1.948e+00
6.375e-01,1.964e+00
6.425e-01,2.180e+00
6.475e-01,2.046e+00
6.525e-01,2.168e+00
6.575e-01,2.298e+00
6.625e-01,2.322e+00
6.675e-01,2.634e+00
6.725e-01,2.624e+00
6.775e-01,2.680e+00
6.825e-01,2.760e+00
6.875e-01,2.952e+00
6.925e-01,3.016e+00
6.975e-01,3.192e+00
7.025e-01,3.110e+00
7.075e-01,3.268e+00
7.125e-01,3.410e+00
7.175e-01,3.482e+00
7.225e-01,3.522e+00
7.275e-01,3.656e+00
7.325e-01,3.676e+00
7.375e-01,3.840e+00
7.425e-01,3.968e+00
7.475e-01,4.032e+00
7.525e-01,4.000e+00
7.575e-01,4.064e+00
7.625e-01,3.982e+00
7.675e-01,4.280e+00
7.725e-01,4.082e+00
7.775e-01,4.250e+00
7.825e-01,4.088e+00
7.875e-01,4.084e+00
7.925e-01,3.906e+00
7.975e-01,4.024e+00
8.025e-01,3.950e+00
8.075e-01,3.932e+00
8.125e-01,3.674e+00
8.175e-01,3.480e+00
8.225e-01,3.528e+00
8.275e-01,3.392e+00
8.325e-01,3.282e+00
8.375e-01,2.926e+00
8.425e-01,2.954e+00
8.475e-01,2.706e+00
8.525e-01,2.652e+00
8.575e-01,2.410e+00
8.625e-01,2.198e+00
8.675e-01,2.028e+00
8.725e-01,1.952e+00
8.775e-01,1.730e+00
8.825e-01,1.466e+00
8.875e-01,1.210e+00
8.925e-01,1.116e+00
8.975e-01,1.012e+00
9.025e-01,8.800e-01
9.075e-01,7.360e-01
9.125e-01,6.240e-01
9.175e-01,5.200e-01
9.225e-01,3.940e-01
9.275e-01,3.180e-01
9.325e-01,2.300e-01
9.375e-01,1.840e-01
9.425e-01,1.440e-01
9.475e-01,8.200e-02
9.525e-01,7.800e-02
9.575e-01,4.200e-02
9.625e-01,2.200e-02
9.675e-01,2.400e-02
9.725e-01,6.000e-03
9.775e-01,6.000e-03
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_3.csv <==
transmittance,probability_density
1.669e-03,2.997e-03
5.006e-03,8.992e-03
8.344e-03,2.098e-02
1.168e-02,2.098e-02
1.502e-02,5.395e-02
1.836e-02,1.109e-01
2.169e-02,1.499e-01
2.503e-02,1.708e-01
2.837e-02,3.147e-01
3.171e-02,4.346e-01
3.504e-02,6.115e-01
3.838e-02,7.763e-01
4.172e-02,8.273e-01
4.505e-02,1.274e+00
4.839e-02,1.397e+00
5.173e-02,1.562e+00
5.507e-02,2.065e+00
5.840e-02,2.470e+00
6.174e-02,2.940e+00
6.508e-02,3.546e+00
6.842e-02,4.031e+00
7.175e-02,4.628e+00
7.509e-02,5.638e+00
7.843e-02,6.199e+00
8.177e-02,7.260e+00
8.510e-02,8.243e+00
8.844e-02,9.241e+00
9.178e-02,1.045e+01
9.512e-02,1.126e+01
9.845e-02,1.242e+01
1.018e-01,1.270e+01
1.051e-01,1.337e+01
1.085e-01,1.390e+01
1.118e-01,1.381e+01
1.151e-01,1.399e+01
1.185e-01,1.364e+01
1.218e-01,1.330e+01
1.252e-01,1.259e+01
1.285e-01,1.180e+01
1.318e-01,1.111e+01
1.352e-01,1.019e+01
1.385e-01,9.013e+00
1.418e-01,8.123e+00
1.452e-01,7.215e+00
1.485e-01,6.088e+00
1.519e-01,5.386e+00
1.552e-01,4.595e+00
1.585e-01,3.888e+00
1.619e-01,3.381e+00
1.652e-01,2.785e+00
1.685e-01,2.251e+00
1.719e-01,1.768e+00
1.752e-01,1.355e+00
1.786e-01,1.157e+00
1.819e-01,9.472e-01
1.852e-01,7.314e-01
1.886e-01,5.725e-01
1.919e-01,4.046e-01
1.952e-01,3.627e-01
1.986e-01,2.698e-01
2.019e-01,2.068e-01
2.053e-01,1.499e-01
2.086e-01,1.229e-01
2.119e-01,7.793e-02
2.153e-01,8.692e-02
2.186e-01,5.096e-02
2.219e-01,4.496e-02
2.253e-01,1.798e-02
2.286e-01,1.499e-02
2.319e-01,1.499e-02
2.353e-01,0.000e+00
2.386e-01,1.199e-02
2.420e-01,1.499e-02
2.453e-01,5.995e-03
2.486e-01,0.000e+00
2.520e-01,2.997e-03
2.553e-01,0.000e+00
2.586e-01,0.000e+00
2.620e-01,2.997e-03
2.653e-01,0.000e+00
2.687e-01,0.000e+00
2.720e-01,0.000e+00
2.753e-01,0.000e+00
2.787e-01,2.997e-03
2.820e-01,0.000e+00
2.853e-01,0.000e+00
2.887e-01,0.000e+00
2.920e-01,0.000e+00
2.954e-01,0.000e+00
2.987e-01,0.000e+00
3.020e-01,0.000e+00
3.054e-01,0.000e+00
3.087e-01,0.000e+00
3.120e-01,0.000e+00
3.154e-01,0.000e+00
3.187e-01,0.000e+00
3.221e-01,0.000e+00
3.254e-01,0.000e+00
3.287e-01,0.000e+00
3.321e-01,0.000e+00
3.354e-01,0.000e+00
3.387e-01,0.000e+00
3.421e-01,0.000e+00
3.454e-01,0.000e+00
3.488e-01,0.000e+00
3.521e-01,0.000e+00
3.554e-01,0.000e+00
3.588e-01,0.000e+00
3.621e-01,0.000e+00
3.654e-01,0.000e+00
3.688e-01,0.000e+00
3.721e-01,0.000e+00
3.755e-01,0.000e+00
3.788e-01,0.000e+00
3.821e-01,0.000e+00
3.855e-01,0.000e+00
3.888e-01,0.000e+00
3.921e-01,0.000e+00
3.955e-01,0.000e+00
3.988e-01,0.000e+00
4.022e-01,0.000e+00
4.055e-01,0.000e+00
4.088e-01,0.000e+00
4.122e-01,0.000e+00
4.155e-01,0.000e+00
4.188e-01,0.000e+00
4.222e-01,0.000e+00
4.255e-01,0.000e+00
4.289e-01,0.000e+00
4.322e-01,0.000e+00
4.355e-01,0.000e+00
4.389e-01,0.000e+00
4.422e-01,0.000e+00
4.455e-01,0.000e+00
4.489e-01,0.000e+00
4.522e-01,0.000e+00
4.556e-01,0.000e+00
4.589e-01,0.000e+00
4.622e-01,0.000e+00
4.656e-01,0.000e+00
4.689e-01,0.000e+00
4.722e-01,0.000e+00
4.756e-01,0.000e+00
4.789e-01,0.000e+00
4.823e-01,0.000e+00
4.856e-01,0.000e+00
4.889e-01,0.000e+00
4.923e-01,0.000e+00
4.956e-01,0.000e+00
4.989e-01,0.000e+00
5.023e-01,0.000e+00
5.056e-01,0.000e+00
5.090e-01,0.000e+00
5.123e-01,0.000e+00
5.156e-01,0.000e+00
5.190e-01,0.000e+00
5.223e-01,0.000e+00
5.256e-01,0.000e+00
5.290e-01,0.000e+00
5.323e-01,0.000e+00
5.357e-01,0.000e+00
5.390e-01,0.000e+00
5.423e-01,0.000e+00
5.457e-01,0.000e+00
5.490e-01,0.000e+00
5.523e-01,0.000e+00
5.557e-01,0.000e+00
5.590e-01,0.000e+00
5.624e-01,0.000e+00
5.657e-01,0.000e+00
5.690e-01,0.000e+00
5.724e-01,0.000e+00
5.757e-01,0.000e+00
5.790e-01,0.000e+00
5.824e-01,0.000e+00
5.857e-01,0.000e+00
5.891e-01,0.000e+00
5.924e-01,0.000e+00
5.957e-01,0.000e+00
5.991e-01,0.000e+00
6.024e-01,0.000e+00
6.057e-01,0.000e+00
6.091e-01,0.000e+00
6.124e-01,0.000e+00
6.158e-01,0.000e+00
6.191e-01,0.000e+00
6.224e-01,0.000e+00
6.258e-01,0.000e+00
6.291e-01,0.000e+00
6.324e-01,0.000e+00
6.358e-01,0.000e+00
6.391e-01,0.000e+00
6.424e-01,0.000e+00
6.458e-01,0.000e+00
6.491e-01,0.000e+00
6.525e-01,0.000e+00
6.558e-01,0.000e+00
6.591e-01,0.000e+00
6.625e-01,0.000e+00
6.658e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_31.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,2.000e-03
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,2.000e-03
1.775e-01,0.000e+00
1.825e-01,2.000e-03
1.875e-01,0.000e+00
1.925e-01,2.000e-03
1.975e-01,2.000e-03
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,2.000e-03
2.175e-01,2.000e-03
2.225e-01,4.000e-03
2.275e-01,2.000e-03
2.325e-01,2.000e-03
2.375e-01,2.000e-03
2.425e-01,2.000e-03
2.475e-01,2.000e-03
2.525e-01,4.000e-03
2.575e-01,1.000e-02
2.625e-01,2.000e-03
2.675e-01,2.000e-03
2.725e-01,4.000e-03
2.775e-01,8.001e-03
2.825e-01,6.000e-03
2.875e-01,8.001e-03
2.925e-01,6.000e-03
2.975e-01,1.200e-02
3.025e-01,1.400e-02
3.075e-01,2.000e-02
3.125e-01,0.000e+00
3.175e-01,1.400e-02
3.225e-01,1.000e-02
3.275e-01,1.600e-02
3.325e-01,2.600e-02
3.375e-01,1.600e-02
3.425e-01,2.200e-02
3.475e-01,1.600e-02
3.525e-01,2.000e-02
3.575e-01,2.600e-02
3.625e-01,3.000e-02
3.675e-01,5.400e-02
3.725e-01,3.200e-02
3.775e-01,5.400e-02
3.825e-01,4.800e-02
3.875e-01,5.400e-02
3.925e-01,6.401e-02
3.975e-01,5.600e-02
4.025e-01,5.200e-02
4.075e-01,6.601e-02
4.125e-01,7.401e-02
4.175e-01,7.601e-02
4.225e-01,8.001e-02
4.275e-01,7.601e-02
4.325e-01,5.200e-02
4.375e-01,1.080e-01
4.425e-01,1.000e-01
4.475e-01,8.601e-02
4.525e-01,1.360e-01
4.575e-01,9.201e-02
4.625e-01,1.580e-01
4.675e-01,1.460e-01
4.725e-01,1.320e-01
4.775e-01,1.460e-01
4.825e-01,1.680e-01
4.875e-01,1.880e-01
4.925e-01,1.900e-01
4.975e-01,2.100e-01
5.025e-01,2.660e-01
5.075e-01,2.340e-01
5.125e-01,2.760e-01
5.175e-01,3.120e-01
5.225e-01,2.660e-01
5.275e-01,3.160e-01
5.325e-01,3.300e-01
5.375e-01,3.140e-01
5.425e-01,4.000e-01
5.475e-01,4.480e-01
5.525e-01,4.060e-01
5.575e-01,4.300e-01
5.625e-01,4.620e-01
5.675e-01,5.120e-01
5.725e-01,5.740e-01
5.775e-01,5.620e-01
5.825e-01,6.120e-01
5.875e-01,6.180e-01
5.925e-01,6.621e-01
5.975e-01,7.101e-01
6.025e-01,8.321e-01
6.075e-01,7.841e-01
6.125e-01,8.301e-01
6.175e-01,9.841e-01
6.225e-01,9.381e-01
6.275e-01,9.641e-01
6.325e-01,1.102e+00
6.375e-01,1.152e+00
6.425e-01,1.240e+00
6.475e-01,1.260e+00
6.525e-01,1.386e+00
6.575e-01,1.532e+00
6.625e-01,1.550e+00
6.675e-01,1.644e+00
6.725e-01,1.672e+00
6.775e-01,1.748e+00
6.825e-01,1.886e+00
6.875e-01,1.932e+00
6.925e-01,2.102e+00
6.975e-01,2.034e+00
7.025e-01,2.296e+00
7.075e-01,2.348e+00
7.125e-01,2.430e+00
7.175e-01,2.516e+00
7.225e-01,2.612e+00
7.275e-01,2.790e+00
7.325e-01,2.872e+00
7.375e-01,3.096e+00
7.425e-01,3.212e+00
7.475e-01,3.322e+00
7.525e-01,3.448e+00
7.575e-01,3.714e+00
7.625e-01,3.478e+00
7.675e-01,3.640e+00
7.725e-01,3.820e+00
7.775e-01,3.940e+00
7.825e-01,4.074e+00
7.875e-01,4.022e+00
7.925e-01,4.482e+00
7.975e-01,4.350e+00
8.025e-01,4.416e+00
8.075e-01,4.532e+00
8.125e-01,4.516e+00
8.175e-01,4.408e+00
8.225e-01,4.606e+00
8.275e-01,4.648e+00
8.325e-01,4.432e+00
8.375e-01,4.396e+00
8.425e-01,4.292e+00
8.475e-01,4.414e+00
8.525e-01,4.154e+00
8.575e-01,4.194e+00
8.625e-01,4.038e+00
8.675e-01,3.770e+00
8.725e-01,3.628e+00
8.775e-01,3.500e+00
8.825e-01,3.234e+00
8.875e-01,3.008e+00
8.925e-01,2.954e+00
8.975e-01,2.694e+00
9.025e-01,2.330e+00
9.075e-01,2.022e+00
9.125e-01,1.808e+00
9.175e-01,1.622e+00
9.225e-01,1.316e+00
9.275e-01,1.174e+00
9.325e-01,1.124e+00
9.375e-01,8.701e-01
9.425e-01,5.960e-01
9.475e-01,4.740e-01
9.525e-01,3.680e-01
9.575e-01,2.360e-01
9.625e-01,2.080e-01
9.675e-01,1.160e-01
9.725e-01,6.200e-02
9.775e-01,3.800e-02
9.825e-01,1.800e-02
9.875e-01,6.000e-03
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_32.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,2.000e-03
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,2.000e-03
1.825e-01,2.000e-03
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,2.000e-03
2.275e-01,2.000e-03
2.325e-01,4.000e-03
2.375e-01,4.000e-03
2.425e-01,4.000e-03
2.475e-01,0.000e+00
2.525e-01,4.000e-03
2.575e-01,6.000e-03
2.625e-01,0.000e+00
2.675e-01,2.000e-03
2.725e-01,4.000e-03
2.775e-01,6.000e-03
2.825e-01,4.000e-03
2.875e-01,8.001e-03
2.925e-01,4.000e-03
2.975e-01,8.001e-03
3.025e-01,4.000e-03
3.075e-01,1.000e-02
3.125e-01,1.000e-02
3.175e-01,1.200e-02
3.225e-01,4.000e-03
3.275e-01,1.000e-02
3.325e-01,4.000e-03
3.375e-01,2.000e-02
3.425e-01,1.800e-02
3.475e-01,1.400e-02
3.525e-01,2.000e-02
3.575e-01,1.600e-02
3.625e-01,2.600e-02
3.675e-01,3.200e-02
3.725e-01,1.600e-02
3.775e-01,2.400e-02
3.825e-01,2.600e-02
3.875e-01,3.200e-02
3.925e-01,3.400e-02
3.975e-01,3.400e-02
4.025e-01,4.400e-02
4.075e-01,3.600e-02
4.125e-01,3.400e-02
4.175e-01,4.600e-02
4.225e-01,5.200e-02
4.275e-01,5.000e-02
4.325e-01,6.400e-02
4.375e-01,4.200e-02
4.425e-01,6.400e-02
4.475e-01,5.400e-02
4.525e-01,7.601e-02
4.575e-01,7.000e-02
4.625e-01,7.601e-02
4.675e-01,7.801e-02
4.725e-01,1.260e-01
4.775e-01,1.060e-01
4.825e-01,1.100e-01
4.875e-01,1.160e-01
4.925e-01,1.380e-01
4.975e-01,1.680e-01
5.025e-01,1.720e-01
5.075e-01,1.960e-01
5.125e-01,2.080e-01
5.175e-01,2.040e-01
5.225e-01,2.040e-01
5.275e-01,2.660e-01
5.325e-01,2.060e-01
5.375e-01,2.420e-01
5.425e-01,2.240e-01
5.475e-01,2.640e-01
5.525e-01,3.200e-01
5.575e-01,2.900e-01
5.625e-01,3.560e-01
5.675e-01,3.620e-01
5.725e-01,3.940e-01
5.775e-01,4.300e-01
5.825e-01,4.220e-01
5.875e-01,5.140e-01
5.925e-01,5.660e-01
5.975e-01,5.440e-01
6.025e-01,5.240e-01
6.075e-01,5.580e-01
6.125e-01,6.640e-01
6.175e-01,6.940e-01
6.225e-01,7.381e-01
6.275e-01,7.981e-01
6.325e-01,8.101e-01
6.375e-01,8.481e-01
6.425e-01,8.121e-01
6.475e-01,9.261e-01
6.525e-01,9.641e-01
6.575e-01,1.040e+00
6.625e-01,1.158e+00
6.675e-01,1.204e+00
6.725e-01,1.346e+00
6.775e-01,1.340e+00
6.825e-01,1.526e+00
6.875e-01,1.572e+00
6.925e-01,1.608e+00
6.975e-01,1.788e+00
7.025e-01,1.832e+00
7.075e-01,1.984e+00
7.125e-01,1.872e+00
7.175e-01,2.126e+00
7.225e-01,2.268e+00
7.275e-01,2.288e+00
7.325e-01,2.504e+00
7.375e-01,2.392e+00
7.425e-01,2.598e+00
7.475e-01,2.736e+00
7.525e-01,3.044e+00
7.575e-01,3.128e+00
7.625e-01,3.284e+00
7.675e-01,3.352e+00
7.725e-01,3.640e+00
7.775e-01,3.848e+00
7.825e-01,3.662e+00
7.875e-01,3.868e+00
7.925e-01,4.008e+00
7.975e-01,4.032e+00
8.025e-01,4.190e+00
8.075e-01,4.338e+00
8.125e-01,4.528e+00
8.175e-01,4.606e+00
8.225e-01,4.670e+00
8.275e-01,4.638e+00
8.325e-01,4.642e+00
8.375e-01,4.870e+00
8.425e-01,4.684e+00
8.475e-01,4.706e+00
8.525e-01,4.962e+00
8.575e-01,4.814e+00
8.625e-01,4.522e+00
8.675e-01,4.508e+00
8.725e-01,4.410e+00
8.775e-01,4.156e+00
8.825e-01,3.984e+00
8.875e-01,3.984e+00
8.925e-01,3.932e+00
8.975e-01,3.580e+00
9.025e-01,3.266e+00
9.075e-01,3.078e+00
9.125e-01,2.752e+00
9.175e-01,2.682e+00
9.225e-01,2.256e+00
9.275e-01,2.010e+00
9.325e-01,1.750e+00
9.375e-01,1.466e+00
9.425e-01,1.178e+00
9.475e-01,9.141e-01
9.525e-01,7.481e-01
9.575e-01,5.160e-01
9.625e-01,3.560e-01
9.675e-01,2.880e-01
9.725e-01,1.360e-01
9.775e-01,8.201e-02
9.825e-01,2.600e-02
9.875e-01,4.000e-03
9.925e-01,2.000e-03
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_33.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,4.000e-03
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,2.000e-03
2.125e-01,2.000e-03
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,2.000e-03
2.375e-01,4.000e-03
2.425e-01,0.000e+00
2.475e-01,0.000e+00
2.525e-01,0.000e+00
2.575e-01,0.000e+00
2.625e-01,0.000e+00
2.675e-01,0.000e+00
2.725e-01,2.000e-03
2.775e-01,2.000e-03
2.825e-01,4.000e-03
2.875e-01,4.000e-03
2.925e-01,2.000e-03
2.975e-01,1.000e-02
3.025e-01,4.000e-03
3.075e-01,0.000e+00
3.125e-01,1.000e-02
3.175e-01,2.000e-03
3.225e-01,8.001e-03
3.275e-01,8.001e-03
3.325e-01,6.001e-03
3.375e-01,4.000e-03
3.425e-01,4.000e-03
3.475e-01,1.000e-02
3.525e-01,8.001e-03
3.575e-01,1.200e-02
3.625e-01,1.400e-02
3.675e-01,6.001e-03
3.725e-01,1.800e-02
3.775e-01,2.200e-02
3.825e-01,2.200e-02
3.875e-01,1.000e-02
3.925e-01,2.400e-02
3.975e-01,3.000e-02
4.025e-01,3.200e-02
4.075e-01,2.600e-02
4.125e-01,2.600e-02
4.175e-01,3.400e-02
4.225e-01,3.200e-02
4.275e-01,2.600e-02
4.325e-01,2.800e-02
4.375e-01,3.600e-02
4.425e-01,4.400e-02
4.475e-01,5.401e-02
4.525e-01,5.001e-02
4.575e-01,5.201e-02
4.625e-01,1.040e-01
4.675e-01,6.601e-02
4.725e-01,5.601e-02
4.775e-01,7.401e-02
4.825e-01,6.401e-02
4.875e-01,1.020e-01
4.925e-01,1.060e-01
4.975e-01,1.020e-01
5.025e-01,9.001e-02
5.075e-01,1.300e-01
5.125e-01,1.120e-01
5.175e-01,1.580e-01
5.225e-01,1.300e-01
5.275e-01,1.320e-01
5.325e-01,1.740e-01
5.375e-01,1.840e-01
5.425e-01,1.680e-01
5.475e-01,1.800e-01
5.525e-01,2.040e-01
5.575e-01,2.220e-01
5.625e-01,2.280e-01
5.675e-01,2.580e-01
5.725e-01,2.580e-01
5.775e-01,3.160e-01
5.825e-01,3.120e-01
5.875e-01,3.400e-01
5.925e-01,3.240e-01
5.975e-01,3.760e-01
6.025e-01,4.140e-01
6.075e-01,4.240e-01
6.125e-01,5.101e-01
6.175e-01,5.301e-01
6.225e-01,5.101e-01
6.275e-01,5.741e-01
6.325e-01,5.741e-01
6.375e-01,6.481e-01
6.425e-01,6.981e-01
6.475e-01,6.881e-01
6.525e-01,7.921e-01
6.575e-01,7.561e-01
6.625e-01,9.281e-01
6.675e-01,8.561e-01
6.725e-01,1.042e+00
6.775e-01,1.050e+00
6.825e-01,1.098e+00
6.875e-01,1.198e+00
6.925e-01,1.358e+00
6.975e-01,1.376e+00
7.025e-01,1.464e+00
7.075e-01,1.462e+00
7.125e-01,1.534e+00
7.175e-01,1.674e+00
7.225e-01,1.684e+00
7.275e-01,1.772e+00
7.325e-01,2.040e+00
7.375e-01,2.132e+00
7.425e-01,2.278e+00
7.475e-01,2.356e+00
7.525e-01,2.504e+00
7.575e-01,2.640e+00
7.625e-01,2.642e+00
7.675e-01,2.806e+00
7.725e-01,3.046e+00
7.775e-01,3.076e+00
7.825e-01,3.300e+00
7.875e-01,3.346e+00
7.925e-01,3.488e+00
7.975e-01,3.910e+00
8.025e-01,4.030e+00
8.075e-01,4.012e+00
8.125e-01,3.964e+00
8.175e-01,4.348e+00
8.225e-01,4.522e+00
8.275e-01,4.516e+00
8.325e-01,4.754e+00
8.375e-01,4.598e+00
8.425e-01,4.864e+00
8.475e-01,5.057e+00
8.525e-01,4.928e+00
8.575e-01,5.039e+00
8.625e-01,4.888e+00
8.675e-01,4.988e+00
8.725e-01,5.109e+00
8.775e-01,5.231e+00
8.825e-01,4.972e+00
8.875e-01,4.806e+00
8.925e-01,4.724e+00
8.975e-01,4.528e+00
9.025e-01,4.386e+00
9.075e-01,4.214e+00
9.125e-01,3.836e+00
9.175e-01,3.572e+00
9.225e-01,3.266e+00
9.275e-01,3.046e+00
9.325e-01,2.572e+00
9.375e-01,2.340e+00
9.425e-01,1.984e+00
9.475e-01,1.574e+00
9.525e-01,1.320e+00
9.575e-01,1.070e+00
9.625e-01,8.121e-01
9.675e-01,5.761e-01
9.725e-01,3.100e-01
9.775e-01,2.180e-01
9.825e-01,1.300e-01
9.875e-01,2.400e-02
9.925e-01,8.001e-03
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_34.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,2.000e-03
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,4.000e-03
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,4.000e-03
2.375e-01,2.000e-03
2.425e-01,0.000e+00
2.475e-01,0.000e+00
2.525e-01,0.000e+00
2.575e-01,0.000e+00
2.625e-01,2.000e-03
2.675e-01,0.000e+00
2.725e-01,6.000e-03
2.775e-01,2.000e-03
2.825e-01,4.000e-03
2.875e-01,6.000e-03
2.925e-01,2.000e-03
2.975e-01,0.000e+00
3.025e-01,2.000e-03
3.075e-01,2.000e-03
3.125e-01,6.000e-03
3.175e-01,4.000e-03
3.225e-01,2.000e-03
3.275e-01,4.000e-03
3.325e-01,8.001e-03
3.375e-01,2.000e-03
3.425e-01,8.001e-03
3.475e-01,8.001e-03
3.525e-01,6.000e-03
3.575e-01,4.000e-03
3.625e-01,6.000e-03
3.675e-01,4.000e-03
3.725e-01,6.000e-03
3.775e-01,1.000e-02
3.825e-01,1.200e-02
3.875e-01,1.600e-02
3.925e-01,1.400e-02
3.975e-01,2.000e-02
4.025e-01,2.600e-02
4.075e-01,8.001e-03
4.125e-01,2.200e-02
4.175e-01,2.400e-02
4.225e-01,1.200e-02
4.275e-01,2.200e-02
4.325e-01,1.200e-02
4.375e-01,3.000e-02
4.425e-01,4.200e-02
4.475e-01,2.200e-02
4.525e-01,2.600e-02
4.575e-01,3.800e-02
4.625e-01,4.200e-02
4.675e-01,3.400e-02
4.725e-01,5.000e-02
4.775e-01,4.800e-02
4.825e-01,4.600e-02
4.875e-01,6.200e-02
4.925e-01,6.401e-02
4.975e-01,7.201e-02
5.025e-01,8.001e-02
5.075e-01,7.401e-02
5.125e-01,8.401e-02
5.175e-01,1.120e-01
5.225e-01,9.401e-02
5.275e-01,7.601e-02
5.325e-01,1.000e-01
5.375e-01,1.100e-01
5.425e-01,1.460e-01
5.475e-01,1.440e-01
5.525e-01,1.420e-01
5.575e-01,1.520e-01
5.625e-01,1.860e-01
5.675e-01,1.480e-01
5.725e-01,1.820e-01
5.775e-01,1.920e-01
5.825e-01,2.360e-01
5.875e-01,2.180e-01
5.925e-01,2.820e-01
5.975e-01,2.600e-01
6.025e-01,2.960e-01
6.075e-01,2.980e-01
6.125e-01,3.100e-01
6.175e-01,3.980e-01
6.225e-01,3.780e-01
6.275e-01,4.000e-01
6.325e-01,4.340e-01
6.375e-01,4.280e-01
6.425e-01,4.320e-01
6.475e-01,5.720e-01
6.525e-01,5.460e-01
6.575e-01,6.261e-01
6.625e-01,5.980e-01
6.675e-01,7.201e-01
6.725e-01,6.881e-01
6.775e-01,7.881e-01
6.825e-01,8.161e-01
6.875e-01,8.721e-01
6.925e-01,9.721e-01
6.975e-01,1.026e+00
7.025e-01,9.621e-01
7.075e-01,1.184e+00
7.125e-01,1.148e+00
7.175e-01,1.284e+00
7.225e-01,1.454e+00
7.275e-01,1.412e+00
7.325e-01,1.418e+00
7.375e-01,1.610e+00
7.425e-01,1.678e+00
7.475e-01,1.836e+00
7.525e-01,1.888e+00
7.575e-01,2.172e+00
7.625e-01,2.240e+00
7.675e-01,2.388e+00
7.725e-01,2.466e+00
7.775e-01,2.700e+00
7.825e-01,2.802e+00
7.875e-01,2.954e+00
7.925e-01,3.046e+00
7.975e-01,3.336e+00
8.025e-01,3.394e+00
8.075e-01,3.480e+00
8.125e-01,3.794e+00
8.175e-01,3.920e+00
8.225e-01,4.104e+00
8.275e-01,4.368e+00
8.325e-01,4.468e+00
8.375e-01,4.516e+00
8.425e-01,4.568e+00
8.475e-01,4.650e+00
8.525e-01,5.082e+00
8.575e-01,5.230e+00
8.625e-01,5.396e+00
8.675e-01,5.320e+00
8.725e-01,5.562e+00
8.775e-01,5.512e+00
8.825e-01,5.420e+00
8.875e-01,5.374e+00
8.925e-01,5.534e+00
8.975e-01,5.374e+00
9.025e-01,5.384e+00
9.075e-01,5.034e+00
9.125e-01,4.768e+00
9.175e-01,4.682e+00
9.225e-01,4.502e+00
9.275e-01,4.154e+00
9.325e-01,3.824e+00
9.375e-01,3.434e+00
9.425e-01,2.892e+00
9.475e-01,2.726e+00
9.525e-01,2.204e+00
9.575e-01,1.786e+00
9.625e-01,1.390e+00
9.675e-01,1.068e+00
9.725e-01,7.601e-01
9.775e-01,4.620e-01
9.825e-01,2.360e-01
9.875e-01,1.020e-01
9.925e-01,3.600e-02
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_35.csv <==
transmittance,probability_density
1.810e-03,0.000e+00
5.429e-03,2.764e-03
9.048e-03,1.106e-02
1.267e-02,2.211e-02
1.629e-02,2.211e-02
1.990e-02,6.634e-02
2.352e-02,4.699e-02
2.714e-02,8.845e-02
3.076e-02,1.161e-01
3.438e-02,1.741e-01
3.800e-02,2.018e-01
4.162e-02,2.875e-01
4.524e-02,2.902e-01
4.886e-02,4.284e-01
5.248e-02,4.809e-01
5.609e-02,6.357e-01
5.971e-02,7.656e-01
6.333e-02,9.785e-01
6.695e-02,1.083e+00
7.057e-02,1.296e+00
7.419e-02,1.589e+00
7.781e-02,1.772e+00
8.143e-02,2.208e+00
8.505e-02,2.374e+00
8.867e-02,2.778e+00
9.228e-02,3.132e+00
9.590e-02,3.452e+00
9.952e-02,4.118e+00
1.031e-01,4.580e+00
1.068e-01,5.243e+00
1.104e-01,5.708e+00
1.140e-01,6.335e+00
1.176e-01,6.642e+00
1.212e-01,7.499e+00
1.249e-01,8.187e+00
1.285e-01,8.853e+00
1.321e-01,9.279e+00
1.357e-01,9.743e+00
1.393e-01,1.036e+01
1.430e-01,1.079e+01
1.466e-01,1.044e+01
1.502e-01,1.078e+01
1.538e-01,1.043e+01
1.574e-01,1.062e+01
1.610e-01,1.033e+01
1.647e-01,1.015e+01
1.683e-01,9.318e+00
1.719e-01,8.997e+00
1.755e-01,8.776e+00
1.791e-01,7.673e+00
1.828e-01,7.029e+00
1.864e-01,6.689e+00
1.900e-01,5.995e+00
1.936e-01,5.241e+00
1.972e-01,4.909e+00
2.009e-01,4.259e+00
2.045e-01,3.585e+00
2.081e-01,3.204e+00
2.117e-01,2.822e+00
2.153e-01,2.228e+00
2.189e-01,1.993e+00
2.226e-01,1.714e+00
2.262e-01,1.415e+00
2.298e-01,1.083e+00
2.334e-01,8.817e-01
2.370e-01,6.993e-01
2.407e-01,5.915e-01
2.443e-01,5.335e-01
2.479e-01,4.699e-01
2.515e-01,3.870e-01
2.551e-01,3.096e-01
2.588e-01,2.571e-01
2.624e-01,1.962e-01
2.660e-01,1.493e-01
2.696e-01,1.050e-01
2.732e-01,8.568e-02
2.769e-01,6.081e-02
2.805e-01,6.634e-02
2.841e-01,4.146e-02
2.877e-01,2.488e-02
2.913e-01,3.040e-02
2.949e-01,1.106e-02
2.986e-01,3.040e-02
3.022e-01,1.382e-02
3.058e-01,1.382e-02
3.094e-01,8.292e-03
3.130e-01,0.000e+00
3.167e-01,2.764e-03
3.203e-01,2.764e-03
3.239e-01,2.764e-03
3.275e-01,8.292e-03
3.311e-01,0.000e+00
3.348e-01,0.000e+00
3.384e-01,0.000e+00
3.420e-01,0.000e+00
3.456e-01,0.000e+00
3.492e-01,0.000e+00
3.529e-01,0.000e+00
3.565e-01,0.000e+00
3.601e-01,0.000e+00
3.637e-01,0.000e+00
3.673e-01,0.000e+00
3.709e-01,2.764e-03
3.746e-01,0.000e+00
3.782e-01,0.000e+00
3.818e-01,0.000e+00
3.854e-01,0.000e+00
3.890e-01,0.000e+00
3.927e-01,0.000e+00
3.963e-01,0.000e+00
3.999e-01,0.000e+00
4.035e-01,0.000e+00
4.071e-01,0.000e+00
4.108e-01,0.000e+00
4.144e-01,0.000e+00
4.180e-01,0.000e+00
4.216e-01,0.000e+00
4.252e-01,0.000e+00
4.289e-01,0.000e+00
4.325e-01,0.000e+00
4.361e-01,0.000e+00
4.397e-01,0.000e+00
4.433e-01,0.000e+00
4.469e-01,0.000e+00
4.506e-01,0.000e+00
4.542e-01,0.000e+00
4.578e-01,0.000e+00
4.614e-01,0.000e+00
4.650e-01,0.000e+00
4.687e-01,0.000e+00
4.723e-01,0.000e+00
4.759e-01,0.000e+00
4.795e-01,0.000e+00
4.831e-01,0.000e+00
4.868e-01,0.000e+00
4.904e-01,0.000e+00
4.940e-01,0.000e+00
4.976e-01,0.000e+00
5.012e-01,0.000e+00
5.049e-01,0.000e+00
5.085e-01,0.000e+00
5.121e-01,0.000e+00
5.157e-01,0.000e+00
5.193e-01,0.000e+00
5.229e-01,0.000e+00
5.266e-01,0.000e+00
5.302e-01,0.000e+00
5.338e-01,0.000e+00
5.374e-01,0.000e+00
5.410e-01,0.000e+00
5.447e-01,0.000e+00
5.483e-01,0.000e+00
5.519e-01,0.000e+00
5.555e-01,0.000e+00
5.591e-01,0.000e+00
5.628e-01,0.000e+00
5.664e-01,0.000e+00
5.700e-01,0.000e+00
5.736e-01,0.000e+00
5.772e-01,0.000e+00
5.808e-01,0.000e+00
5.845e-01,0.000e+00
5.881e-01,0.000e+00
5.917e-01,0.000e+00
5.953e-01,0.000e+00
5.989e-01,0.000e+00
6.026e-01,0.000e+00
6.062e-01,0.000e+00
6.098e-01,0.000e+00
6.134e-01,0.000e+00
6.170e-01,0.000e+00
6.207e-01,0.000e+00
6.243e-01,0.000e+00
6.279e-01,0.000e+00
6.315e-01,0.000e+00
6.351e-01,0.000e+00
6.388e-01,0.000e+00
6.424e-01,0.000e+00
6.460e-01,0.000e+00
6.496e-01,0.000e+00
6.532e-01,0.000e+00
6.568e-01,0.000e+00
6.605e-01,0.000e+00
6.641e-01,0.000e+00
6.677e-01,0.000e+00
6.713e-01,0.000e+00
6.749e-01,0.000e+00
6.786e-01,0.000e+00
6.822e-01,0.000e+00
6.858e-01,0.000e+00
6.894e-01,0.000e+00
6.930e-01,0.000e+00
6.967e-01,0.000e+00
7.003e-01,0.000e+00
7.039e-01,0.000e+00
7.075e-01,0.000e+00
7.111e-01,0.000e+00
7.148e-01,0.000e+00
7.184e-01,0.000e+00
7.220e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_36.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,0.000e+00
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,0.000e+00
2.525e-01,0.000e+00
2.575e-01,2.000e-03
2.625e-01,0.000e+00
2.675e-01,0.000e+00
2.725e-01,0.000e+00
2.775e-01,2.000e-03
2.825e-01,2.000e-03
2.875e-01,0.000e+00
2.925e-01,0.000e+00
2.975e-01,0.000e+00
3.025e-01,0.000e+00
3.075e-01,2.000e-03
3.125e-01,0.000e+00
3.175e-01,0.000e+00
3.225e-01,0.000e+00
3.275e-01,0.000e+00
3.325e-01,0.000e+00
3.375e-01,2.000e-03
3.425e-01,4.000e-03
3.475e-01,0.000e+00
3.525e-01,4.000e-03
3.575e-01,4.000e-03
3.625e-01,2.000e-03
3.675e-01,0.000e+00
3.725e-01,4.000e-03
3.775e-01,2.000e-03
3.825e-01,2.000e-03
3.875e-01,4.000e-03
3.925e-01,0.000e+00
3.975e-01,1.000e-02
4.025e-01,6.000e-03
4.075e-01,1.000e-02
4.125e-01,6.000e-03
4.175e-01,4.000e-03
4.225e-01,1.000e-02
4.275e-01,1.000e-02
4.325e-01,1.400e-02
4.375e-01,6.000e-03
4.425e-01,1.800e-02
4.475e-01,1.200e-02
4.525e-01,1.600e-02
4.575e-01,2.000e-02
4.625e-01,1.400e-02
4.675e-01,2.000e-02
4.725e-01,1.200e-02
4.775e-01,1.600e-02
4.825e-01,3.200e-02
4.875e-01,2.600e-02
4.925e-01,4.200e-02
4.975e-01,2.800e-02
5.025e-01,3.000e-02
5.075e-01,4.600e-02
5.125e-01,5.800e-02
5.175e-01,5.200e-02
5.225e-01,4.600e-02
5.275e-01,4.400e-02
5.325e-01,7.401e-02
5.375e-01,6.801e-02
5.425e-01,4.200e-02
5.475e-01,6.401e-02
5.525e-01,7.401e-02
5.575e-01,6.601e-02
5.625e-01,8.001e-02
5.675e-01,9.001e-02
5.725e-01,7.801e-02
5.775e-01,8.401e-02
5.825e-01,1.120e-01
5.875e-01,1.320e-01
5.925e-01,1.340e-01
5.975e-01,1.640e-01
6.025e-01,1.320e-01
6.075e-01,1.640e-01
6.125e-01,1.420e-01
6.175e-01,1.800e-01
6.225e-01,1.520e-01
6.275e-01,2.260e-01
6.325e-01,2.220e-01
6.375e-01,2.560e-01
6.425e-01,2.660e-01
6.475e-01,2.920e-01
6.525e-01,2.840e-01
6.575e-01,3.360e-01
6.625e-01,3.420e-01
6.675e-01,3.680e-01
6.725e-01,3.800e-01
6.775e-01,4.000e-01
6.825e-01,4.600e-01
6.875e-01,5.060e-01
6.925e-01,4.900e-01
6.975e-01,5.420e-01
7.025e-01,5.600e-01
7.075e-01,6.501e-01
7.125e-01,6.961e-01
7.175e-01,7.441e-01
7.225e-01,8.261e-01
7.275e-01,8.581e-01
7.325e-01,9.441e-01
7.375e-01,9.061e-01
7.425e-01,1.074e+00
7.475e-01,1.122e+00
7.525e-01,1.206e+00
7.575e-01,1.280e+00
7.625e-01,1.348e+00
7.675e-01,1.532e+00
7.725e-01,1.508e+00
7.775e-01,1.666e+00
7.825e-01,1.810e+00
7.875e-01,1.922e+00
7.925e-01,2.058e+00
7.975e-01,2.118e+00
8.025e-01,2.396e+00
8.075e-01,2.538e+00
8.125e-01,2.724e+00
8.175e-01,2.830e+00
8.225e-01,3.098e+00
8.275e-01,3.102e+00
8.325e-01,3.534e+00
8.375e-01,3.618e+00
8.425e-01,3.988e+00
8.475e-01,4.070e+00
8.525e-01,4.420e+00
8.575e-01,4.658e+00
8.625e-01,4.820e+00
8.675e-01,4.902e+00
8.725e-01,5.180e+00
8.775e-01,5.430e+00
8.825e-01,5.648e+00
8.875e-01,5.832e+00
8.925e-01,6.158e+00
8.975e-01,6.371e+00
9.025e-01,6.216e+00
9.075e-01,6.373e+00
9.125e-01,6.339e+00
9.175e-01,6.621e+00
9.225e-01,6.475e+00
9.275e-01,6.401e+00
9.325e-01,5.992e+00
9.375e-01,5.940e+00
9.425e-01,5.548e+00
9.475e-01,5.140e+00
9.525e-01,4.564e+00
9.575e-01,4.206e+00
9.625e-01,3.518e+00
9.675e-01,2.796e+00
9.725e-01,2.314e+00
9.775e-01,1.618e+00
9.825e-01,1.046e+00
9.875e-01,5.020e-01
9.925e-01,1.680e-01
9.975e-01,2.200e-02


==> anc/03_results/strong_inf/elliptical_beam/0_37.csv <==
transmittance,probability_density
1.067e-01,0.000e+00
1.112e-01,0.000e+00
1.156e-01,0.000e+00
1.201e-01,0.000e+00
1.246e-01,0.000e+00
1.291e-01,0.000e+00
1.336e-01,0.000e+00
1.380e-01,0.000e+00
1.425e-01,0.000e+00
1.470e-01,0.000e+00
1.515e-01,0.000e+00
1.559e-01,0.000e+00
1.604e-01,0.000e+00
1.649e-01,0.000e+00
1.694e-01,0.000e+00
1.739e-01,0.000e+00
1.783e-01,0.000e+00
1.828e-01,0.000e+00
1.873e-01,0.000e+00
1.918e-01,0.000e+00
1.962e-01,0.000e+00
2.007e-01,0.000e+00
2.052e-01,0.000e+00
2.097e-01,0.000e+00
2.142e-01,0.000e+00
2.186e-01,0.000e+00
2.231e-01,0.000e+00
2.276e-01,0.000e+00
2.321e-01,0.000e+00
2.365e-01,0.000e+00
2.410e-01,0.000e+00
2.455e-01,0.000e+00
2.500e-01,0.000e+00
2.545e-01,0.000e+00
2.589e-01,0.000e+00
2.634e-01,0.000e+00
2.679e-01,0.000e+00
2.724e-01,0.000e+00
2.768e-01,0.000e+00
2.813e-01,0.000e+00
2.858e-01,0.000e+00
2.903e-01,0.000e+00
2.948e-01,0.000e+00
2.992e-01,2.233e-03
3.037e-01,0.000e+00
3.082e-01,0.000e+00
3.127e-01,0.000e+00
3.171e-01,2.233e-03
3.216e-01,0.000e+00
3.261e-01,0.000e+00
3.306e-01,2.233e-03
3.351e-01,0.000e+00
3.395e-01,0.000e+00
3.440e-01,2.233e-03
3.485e-01,0.000e+00
3.530e-01,0.000e+00
3.574e-01,4.467e-03
3.619e-01,2.233e-03
3.664e-01,0.000e+00
3.709e-01,0.000e+00
3.754e-01,2.233e-03
3.798e-01,2.233e-03
3.843e-01,2.233e-03
3.888e-01,4.467e-03
3.933e-01,0.000e+00
3.977e-01,0.000e+00
4.022e-01,8.934e-03
4.067e-01,0.000e+00
4.112e-01,8.934e-03
4.157e-01,4.467e-03
4.201e-01,8.934e-03
4.246e-01,1.117e-02
4.291e-01,4.467e-03
4.336e-01,4.467e-03
4.380e-01,1.340e-02
4.425e-01,6.700e-03
4.470e-01,6.700e-03
4.515e-01,1.117e-02
4.560e-01,1.340e-02
4.604e-01,8.934e-03
4.649e-01,2.233e-03
4.694e-01,1.340e-02
4.739e-01,1.563e-02
4.783e-01,4.467e-03
4.828e-01,1.340e-02
4.873e-01,1.340e-02
4.918e-01,1.563e-02
4.963e-01,2.010e-02
5.007e-01,1.787e-02
5.052e-01,2.680e-02
5.097e-01,2.010e-02
5.142e-01,2.680e-02
5.186e-01,2.010e-02
5.231e-01,2.457e-02
5.276e-01,3.797e-02
5.321e-01,2.903e-02
5.366e-01,4.690e-02
5.410e-01,3.127e-02
5.455e-01,4.690e-02
5.500e-01,4.913e-02
5.545e-01,5.583e-02
5.589e-01,6.030e-02
5.634e-01,5.583e-02
5.679e-01,7.594e-02
5.724e-01,7.147e-02
5.769e-01,6.030e-02
5.813e-01,6.253e-02
5.858e-01,5.583e-02
5.903e-01,8.264e-02
5.948e-01,1.094e-01
5.992e-01,8.264e-02
6.037e-01,1.027e-01
6.082e-01,1.318e-01
6.127e-01,1.385e-01
6.172e-01,1.228e-01
6.216e-01,1.273e-01
6.261e-01,1.519e-01
6.306e-01,1.630e-01
6.351e-01,1.608e-01
6.395e-01,1.653e-01
6.440e-01,1.787e-01
6.485e-01,1.429e-01
6.530e-01,2.457e-01
6.575e-01,2.122e-01
6.619e-01,2.546e-01
6.664e-01,2.300e-01
6.709e-01,2.926e-01
6.754e-01,2.993e-01
6.798e-01,3.484e-01
6.843e-01,3.395e-01
6.888e-01,3.462e-01
6.933e-01,3.841e-01
6.978e-01,4.199e-01
7.022e-01,4.400e-01
7.067e-01,4.534e-01
7.112e-01,4.690e-01
7.157e-01,5.561e-01
7.201e-01,5.472e-01
7.246e-01,5.941e-01
7.291e-01,6.142e-01
7.336e-01,7.013e-01
7.381e-01,7.504e-01
7.425e-01,8.040e-01
7.470e-01,8.331e-01
7.515e-01,8.889e-01
7.560e-01,9.380e-01
7.604e-01,1.054e+00
7.649e-01,1.123e+00
7.694e-01,1.135e+00
7.739e-01,1.382e+00
7.784e-01,1.282e+00
7.828e-01,1.418e+00
7.873e-01,1.606e+00
7.918e-01,1.586e+00
7.963e-01,1.686e+00
8.007e-01,1.923e+00
8.052e-01,1.963e+00
8.097e-01,2.035e+00
8.142e-01,2.363e+00
8.187e-01,2.332e+00
8.231e-01,2.546e+00
8.276e-01,2.714e+00
8.321e-01,3.020e+00
8.366e-01,2.928e+00
8.410e-01,3.095e+00
8.455e-01,3.480e+00
8.500e-01,3.725e+00
8.545e-01,3.895e+00
8.590e-01,4.094e+00
8.634e-01,4.228e+00
8.679e-01,4.507e+00
8.724e-01,4.978e+00
8.769e-01,5.155e+00
8.813e-01,5.380e+00
8.858e-01,5.521e+00
8.903e-01,5.811e+00
8.948e-01,6.236e+00
8.993e-01,6.555e+00
9.037e-01,6.508e+00
9.082e-01,6.604e+00
9.127e-01,6.752e+00
9.172e-01,6.961e+00
9.216e-01,7.042e+00
9.261e-01,7.171e+00
9.306e-01,7.194e+00
9.351e-01,7.098e+00
9.396e-01,6.870e+00
9.440e-01,6.546e+00
9.485e-01,6.481e+00
9.530e-01,6.070e+00
9.575e-01,5.483e+00
9.619e-01,4.802e+00
9.664e-01,4.391e+00
9.709e-01,3.911e+00
9.754e-01,2.935e+00
9.799e-01,2.169e+00
9.843e-01,1.425e+00
9.888e-01,8.487e-01
9.933e-01,3.305e-01
9.978e-01,4.690e-02


==> anc/03_results/strong_inf/elliptical_beam/0_38.csv <==
transmittance,probability_density
1.244e-01,0.000e+00
1.288e-01,0.000e+00
1.332e-01,0.000e+00
1.375e-01,0.000e+00
1.419e-01,0.000e+00
1.463e-01,0.000e+00
1.507e-01,0.000e+00
1.551e-01,0.000e+00
1.595e-01,0.000e+00
1.639e-01,0.000e+00
1.683e-01,0.000e+00
1.727e-01,0.000e+00
1.770e-01,0.000e+00
1.814e-01,0.000e+00
1.858e-01,0.000e+00
1.902e-01,0.000e+00
1.946e-01,0.000e+00
1.990e-01,0.000e+00
2.034e-01,0.000e+00
2.078e-01,0.000e+00
2.122e-01,0.000e+00
2.165e-01,0.000e+00
2.209e-01,0.000e+00
2.253e-01,0.000e+00
2.297e-01,0.000e+00
2.341e-01,0.000e+00
2.385e-01,0.000e+00
2.429e-01,0.000e+00
2.473e-01,0.000e+00
2.517e-01,0.000e+00
2.560e-01,0.000e+00
2.604e-01,0.000e+00
2.648e-01,0.000e+00
2.692e-01,0.000e+00
2.736e-01,0.000e+00
2.780e-01,2.279e-03
2.824e-01,0.000e+00
2.868e-01,0.000e+00
2.912e-01,0.000e+00
2.956e-01,0.000e+00
2.999e-01,0.000e+00
3.043e-01,0.000e+00
3.087e-01,0.000e+00
3.131e-01,0.000e+00
3.175e-01,0.000e+00
3.219e-01,0.000e+00
3.263e-01,0.000e+00
3.307e-01,0.000e+00
3.351e-01,0.000e+00
3.394e-01,0.000e+00
3.438e-01,0.000e+00
3.482e-01,0.000e+00
3.526e-01,0.000e+00
3.570e-01,0.000e+00
3.614e-01,2.279e-03
3.658e-01,0.000e+00
3.702e-01,0.000e+00
3.746e-01,0.000e+00
3.789e-01,0.000e+00
3.833e-01,2.279e-03
3.877e-01,0.000e+00
3.921e-01,0.000e+00
3.965e-01,2.279e-03
4.009e-01,2.279e-03
4.053e-01,2.279e-03
4.097e-01,2.279e-03
4.141e-01,0.000e+00
4.184e-01,0.000e+00
4.228e-01,0.000e+00
4.272e-01,4.557e-03
4.316e-01,6.836e-03
4.360e-01,0.000e+00
4.404e-01,9.114e-03
4.448e-01,0.000e+00
4.492e-01,2.279e-03
4.536e-01,6.836e-03
4.579e-01,6.836e-03
4.623e-01,9.114e-03
4.667e-01,6.836e-03
4.711e-01,1.367e-02
4.755e-01,4.557e-03
4.799e-01,1.139e-02
4.843e-01,1.595e-02
4.887e-01,6.836e-03
4.931e-01,9.114e-03
4.974e-01,4.557e-03
5.018e-01,1.367e-02
5.062e-01,2.051e-02
5.106e-01,6.836e-03
5.150e-01,1.823e-02
5.194e-01,1.823e-02
5.238e-01,1.367e-02
5.282e-01,2.279e-02
5.326e-01,2.962e-02
5.370e-01,2.506e-02
5.413e-01,1.595e-02
5.457e-01,2.279e-02
5.501e-01,2.962e-02
5.545e-01,2.279e-02
5.589e-01,4.329e-02
5.633e-01,2.962e-02
5.677e-01,4.101e-02
5.721e-01,4.329e-02
5.765e-01,5.696e-02
5.808e-01,4.329e-02
5.852e-01,5.469e-02
5.896e-01,3.646e-02
5.940e-01,5.469e-02
5.984e-01,4.785e-02
6.028e-01,8.203e-02
6.072e-01,6.608e-02
6.116e-01,9.570e-02
6.160e-01,9.114e-02
6.203e-01,8.203e-02
6.247e-01,8.659e-02
6.291e-01,1.003e-01
6.335e-01,1.071e-01
6.379e-01,1.322e-01
6.423e-01,1.504e-01
6.467e-01,1.458e-01
6.511e-01,1.413e-01
6.555e-01,1.732e-01
6.598e-01,1.755e-01
6.642e-01,1.641e-01
6.686e-01,1.937e-01
6.730e-01,1.732e-01
6.774e-01,2.165e-01
6.818e-01,2.620e-01
6.862e-01,2.415e-01
6.906e-01,2.438e-01
6.950e-01,3.076e-01
6.993e-01,2.643e-01
7.037e-01,3.327e-01
7.081e-01,2.871e-01
7.125e-01,3.463e-01
7.169e-01,3.988e-01
7.213e-01,4.443e-01
7.257e-01,4.443e-01
7.301e-01,5.400e-01
7.345e-01,5.241e-01
7.388e-01,5.241e-01
7.432e-01,6.152e-01
7.476e-01,6.061e-01
7.520e-01,7.109e-01
7.564e-01,7.064e-01
7.608e-01,7.610e-01
7.652e-01,8.135e-01
7.696e-01,9.046e-01
7.740e-01,1.007e+00
7.784e-01,9.730e-01
7.827e-01,1.094e+00
7.871e-01,1.208e+00
7.915e-01,1.281e+00
7.959e-01,1.397e+00
8.003e-01,1.474e+00
8.047e-01,1.438e+00
8.091e-01,1.577e+00
8.135e-01,1.695e+00
8.179e-01,1.928e+00
8.222e-01,1.928e+00
8.266e-01,2.304e+00
8.310e-01,2.329e+00
8.354e-01,2.527e+00
8.398e-01,2.634e+00
8.442e-01,2.917e+00
8.486e-01,3.147e+00
8.530e-01,3.256e+00
8.574e-01,3.434e+00
8.617e-01,3.637e+00
8.661e-01,3.937e+00
8.705e-01,4.186e+00
8.749e-01,4.407e+00
8.793e-01,4.594e+00
8.837e-01,5.197e+00
8.881e-01,5.193e+00
8.925e-01,5.776e+00
8.969e-01,5.963e+00
9.012e-01,6.022e+00
9.056e-01,6.692e+00
9.100e-01,6.827e+00
9.144e-01,6.968e+00
9.188e-01,7.250e+00
9.232e-01,7.332e+00
9.276e-01,7.702e+00
9.320e-01,7.802e+00
9.364e-01,8.078e+00
9.407e-01,7.836e+00
9.451e-01,7.795e+00
9.495e-01,7.699e+00
9.539e-01,7.319e+00
9.583e-01,6.952e+00
9.627e-01,6.357e+00
9.671e-01,5.993e+00
9.715e-01,5.161e+00
9.759e-01,4.423e+00
9.802e-01,3.231e+00
9.846e-01,2.338e+00
9.890e-01,1.461e+00
9.934e-01,5.810e-01
9.978e-01,8.431e-02


==> anc/03_results/strong_inf/elliptical_beam/0_39.csv <==
transmittance,probability_density
1.430e-01,0.000e+00
1.473e-01,0.000e+00
1.516e-01,0.000e+00
1.559e-01,0.000e+00
1.601e-01,0.000e+00
1.644e-01,0.000e+00
1.687e-01,0.000e+00
1.730e-01,0.000e+00
1.773e-01,0.000e+00
1.816e-01,0.000e+00
1.859e-01,0.000e+00
1.902e-01,0.000e+00
1.945e-01,0.000e+00
1.988e-01,0.000e+00
2.031e-01,0.000e+00
2.074e-01,0.000e+00
2.117e-01,0.000e+00
2.160e-01,0.000e+00
2.203e-01,0.000e+00
2.246e-01,0.000e+00
2.289e-01,0.000e+00
2.332e-01,0.000e+00
2.375e-01,0.000e+00
2.418e-01,0.000e+00
2.461e-01,0.000e+00
2.504e-01,0.000e+00
2.547e-01,0.000e+00
2.590e-01,0.000e+00
2.633e-01,0.000e+00
2.675e-01,0.000e+00
2.718e-01,0.000e+00
2.761e-01,0.000e+00
2.804e-01,0.000e+00
2.847e-01,0.000e+00
2.890e-01,4.656e-03
2.933e-01,2.328e-03
2.976e-01,0.000e+00
3.019e-01,0.000e+00
3.062e-01,0.000e+00
3.105e-01,2.328e-03
3.148e-01,0.000e+00
3.191e-01,0.000e+00
3.234e-01,0.000e+00
3.277e-01,0.000e+00
3.320e-01,0.000e+00
3.363e-01,2.328e-03
3.406e-01,2.328e-03
3.449e-01,0.000e+00
3.492e-01,4.656e-03
3.535e-01,4.656e-03
3.578e-01,0.000e+00
3.621e-01,0.000e+00
3.664e-01,0.000e+00
3.706e-01,0.000e+00
3.749e-01,0.000e+00
3.792e-01,0.000e+00
3.835e-01,0.000e+00
3.878e-01,0.000e+00
3.921e-01,0.000e+00
3.964e-01,0.000e+00
4.007e-01,4.656e-03
4.050e-01,2.328e-03
4.093e-01,2.328e-03
4.136e-01,4.656e-03
4.179e-01,0.000e+00
4.222e-01,4.656e-03
4.265e-01,0.000e+00
4.308e-01,0.000e+00
4.351e-01,0.000e+00
4.394e-01,0.000e+00
4.437e-01,0.000e+00
4.480e-01,4.656e-03
4.523e-01,2.328e-03
4.566e-01,4.656e-03
4.609e-01,2.328e-03
4.652e-01,9.312e-03
4.695e-01,4.656e-03
4.738e-01,4.656e-03
4.780e-01,4.656e-03
4.823e-01,4.656e-03
4.866e-01,4.656e-03
4.909e-01,2.328e-03
4.952e-01,6.984e-03
4.995e-01,1.164e-02
5.038e-01,1.630e-02
5.081e-01,1.164e-02
5.124e-01,9.312e-03
5.167e-01,1.862e-02
5.210e-01,4.656e-03
5.253e-01,1.164e-02
5.296e-01,1.862e-02
5.339e-01,6.984e-03
5.382e-01,1.630e-02
5.425e-01,2.095e-02
5.468e-01,2.095e-02
5.511e-01,1.862e-02
5.554e-01,1.164e-02
5.597e-01,2.561e-02
5.640e-01,2.561e-02
5.683e-01,3.958e-02
5.726e-01,1.862e-02
5.769e-01,4.423e-02
5.811e-01,2.794e-02
5.854e-01,5.122e-02
5.897e-01,3.958e-02
5.940e-01,5.122e-02
5.983e-01,3.259e-02
6.026e-01,4.889e-02
6.069e-01,6.053e-02
6.112e-01,5.820e-02
6.155e-01,5.355e-02
6.198e-01,5.820e-02
6.241e-01,5.122e-02
6.284e-01,8.614e-02
6.327e-01,6.053e-02
6.370e-01,6.984e-02
6.413e-01,7.450e-02
6.456e-01,1.001e-01
6.499e-01,7.450e-02
6.542e-01,9.312e-02
6.585e-01,8.614e-02
6.628e-01,1.280e-01
6.671e-01,1.583e-01
6.714e-01,1.700e-01
6.757e-01,1.420e-01
6.800e-01,1.397e-01
6.843e-01,1.583e-01
6.885e-01,1.630e-01
6.928e-01,2.072e-01
6.971e-01,2.002e-01
7.014e-01,2.607e-01
7.057e-01,2.677e-01
7.100e-01,2.654e-01
7.143e-01,2.887e-01
7.186e-01,2.607e-01
7.229e-01,3.236e-01
7.272e-01,3.515e-01
7.315e-01,3.981e-01
7.358e-01,3.958e-01
7.401e-01,3.911e-01
7.444e-01,4.819e-01
7.487e-01,4.074e-01
7.530e-01,5.238e-01
7.573e-01,6.030e-01
7.616e-01,5.681e-01
7.659e-01,6.239e-01
7.702e-01,7.194e-01
7.745e-01,7.194e-01
7.788e-01,7.566e-01
7.831e-01,9.103e-01
7.874e-01,9.289e-01
7.916e-01,8.800e-01
7.959e-01,1.069e+00
8.002e-01,1.078e+00
8.045e-01,1.192e+00
8.088e-01,1.229e+00
8.131e-01,1.332e+00
8.174e-01,1.483e+00
8.217e-01,1.686e+00
8.260e-01,1.741e+00
8.303e-01,1.802e+00
8.346e-01,1.923e+00
8.389e-01,2.098e+00
8.432e-01,2.261e+00
8.475e-01,2.454e+00
8.518e-01,2.479e+00
8.561e-01,2.899e+00
8.604e-01,3.041e+00
8.647e-01,3.241e+00
8.690e-01,3.404e+00
8.733e-01,3.650e+00
8.776e-01,4.070e+00
8.819e-01,4.409e+00
8.862e-01,4.521e+00
8.905e-01,4.803e+00
8.948e-01,5.231e+00
8.990e-01,5.560e+00
9.033e-01,5.799e+00
9.076e-01,6.277e+00
9.119e-01,6.481e+00
9.162e-01,7.068e+00
9.205e-01,7.494e+00
9.248e-01,7.587e+00
9.291e-01,7.769e+00
9.334e-01,7.944e+00
9.377e-01,8.395e+00
9.420e-01,8.754e+00
9.463e-01,9.012e+00
9.506e-01,8.835e+00
9.549e-01,8.486e+00
9.592e-01,8.290e+00
9.635e-01,8.167e+00
9.678e-01,7.557e+00
9.721e-01,7.038e+00
9.764e-01,6.183e+00
9.807e-01,5.120e+00
9.850e-01,3.811e+00
9.893e-01,2.268e+00
9.936e-01,1.127e+00
9.979e-01,2.421e-01


==> anc/03_results/strong_inf/elliptical_beam/0_4.csv <==
transmittance,probability_density
1.914e-03,0.000e+00
5.743e-03,0.000e+00
9.571e-03,2.613e-03
1.340e-02,5.225e-03
1.723e-02,1.568e-02
2.106e-02,7.838e-03
2.489e-02,3.397e-02
2.871e-02,2.874e-02
3.254e-02,4.703e-02
3.637e-02,5.487e-02
4.020e-02,5.487e-02
4.403e-02,1.385e-01
4.786e-02,1.176e-01
5.169e-02,1.411e-01
5.551e-02,2.247e-01
5.934e-02,2.900e-01
6.317e-02,2.926e-01
6.700e-02,4.024e-01
7.083e-02,4.703e-01
7.466e-02,5.513e-01
7.849e-02,6.636e-01
8.231e-02,7.211e-01
8.614e-02,8.962e-01
8.997e-02,1.066e+00
9.380e-02,1.087e+00
9.763e-02,1.257e+00
1.015e-01,1.453e+00
1.053e-01,1.664e+00
1.091e-01,1.769e+00
1.129e-01,2.135e+00
1.168e-01,2.333e+00
1.206e-01,2.506e+00
1.244e-01,2.824e+00
1.283e-01,3.148e+00
1.321e-01,3.681e+00
1.359e-01,4.136e+00
1.397e-01,4.397e+00
1.436e-01,4.810e+00
1.474e-01,5.037e+00
1.512e-01,5.549e+00
1.551e-01,6.271e+00
1.589e-01,6.234e+00
1.627e-01,6.712e+00
1.665e-01,7.206e+00
1.704e-01,7.869e+00
1.742e-01,8.212e+00
1.780e-01,8.196e+00
1.819e-01,8.345e+00
1.857e-01,8.544e+00
1.895e-01,8.578e+00
1.933e-01,8.512e+00
1.972e-01,8.669e+00
2.010e-01,8.703e+00
2.048e-01,8.160e+00
2.087e-01,8.000e+00
2.125e-01,7.768e+00
2.163e-01,7.551e+00
2.201e-01,7.219e+00
2.240e-01,6.882e+00
2.278e-01,6.213e+00
2.316e-01,5.774e+00
2.355e-01,5.549e+00
2.393e-01,4.982e+00
2.431e-01,4.638e+00
2.469e-01,4.099e+00
2.508e-01,3.882e+00
2.546e-01,3.211e+00
2.584e-01,2.882e+00
2.623e-01,2.571e+00
2.661e-01,2.208e+00
2.699e-01,2.085e+00
2.737e-01,1.756e+00
2.776e-01,1.515e+00
2.814e-01,1.272e+00
2.852e-01,1.168e+00
2.891e-01,9.327e-01
2.929e-01,8.544e-01
2.967e-01,6.401e-01
3.005e-01,5.852e-01
3.044e-01,4.729e-01
3.082e-01,4.389e-01
3.120e-01,3.527e-01
3.159e-01,2.978e-01
3.197e-01,1.777e-01
3.235e-01,2.064e-01
3.273e-01,1.568e-01
3.312e-01,1.359e-01
3.350e-01,9.667e-02
3.388e-01,7.577e-02
3.427e-01,4.964e-02
3.465e-01,4.180e-02
3.503e-01,3.919e-02
3.541e-01,4.442e-02
3.580e-01,3.919e-02
3.618e-01,3.397e-02
3.656e-01,2.090e-02
3.695e-01,1.045e-02
3.733e-01,2.613e-03
3.771e-01,5.225e-03
3.809e-01,7.838e-03
3.848e-01,5.225e-03
3.886e-01,1.306e-02
3.924e-01,2.613e-03
3.963e-01,2.613e-03
4.001e-01,0.000e+00
4.039e-01,0.000e+00
4.077e-01,5.225e-03
4.116e-01,0.000e+00
4.154e-01,0.000e+00
4.192e-01,0.000e+00
4.231e-01,0.000e+00
4.269e-01,0.000e+00
4.307e-01,0.000e+00
4.345e-01,0.000e+00
4.384e-01,0.000e+00
4.422e-01,0.000e+00
4.460e-01,0.000e+00
4.499e-01,0.000e+00
4.537e-01,0.000e+00
4.575e-01,0.000e+00
4.613e-01,0.000e+00
4.652e-01,0.000e+00
4.690e-01,0.000e+00
4.728e-01,0.000e+00
4.767e-01,0.000e+00
4.805e-01,0.000e+00
4.843e-01,0.000e+00
4.881e-01,0.000e+00
4.920e-01,0.000e+00
4.958e-01,0.000e+00
4.996e-01,0.000e+00
5.035e-01,0.000e+00
5.073e-01,0.000e+00
5.111e-01,0.000e+00
5.149e-01,0.000e+00
5.188e-01,0.000e+00
5.226e-01,0.000e+00
5.264e-01,0.000e+00
5.303e-01,0.000e+00
5.341e-01,0.000e+00
5.379e-01,0.000e+00
5.417e-01,0.000e+00
5.456e-01,0.000e+00
5.494e-01,0.000e+00
5.532e-01,0.000e+00
5.571e-01,0.000e+00
5.609e-01,0.000e+00
5.647e-01,0.000e+00
5.685e-01,0.000e+00
5.724e-01,0.000e+00
5.762e-01,0.000e+00
5.800e-01,0.000e+00
5.839e-01,0.000e+00
5.877e-01,0.000e+00
5.915e-01,0.000e+00
5.953e-01,0.000e+00
5.992e-01,0.000e+00
6.030e-01,0.000e+00
6.068e-01,0.000e+00
6.107e-01,0.000e+00
6.145e-01,0.000e+00
6.183e-01,0.000e+00
6.221e-01,0.000e+00
6.260e-01,0.000e+00
6.298e-01,0.000e+00
6.336e-01,0.000e+00
6.375e-01,0.000e+00
6.413e-01,0.000e+00
6.451e-01,0.000e+00
6.489e-01,0.000e+00
6.528e-01,0.000e+00
6.566e-01,0.000e+00
6.604e-01,0.000e+00
6.643e-01,0.000e+00
6.681e-01,0.000e+00
6.719e-01,0.000e+00
6.757e-01,0.000e+00
6.796e-01,0.000e+00
6.834e-01,0.000e+00
6.872e-01,0.000e+00
6.911e-01,0.000e+00
6.949e-01,0.000e+00
6.987e-01,0.000e+00
7.025e-01,0.000e+00
7.064e-01,0.000e+00
7.102e-01,0.000e+00
7.140e-01,0.000e+00
7.179e-01,0.000e+00
7.217e-01,0.000e+00
7.255e-01,0.000e+00
7.293e-01,0.000e+00
7.332e-01,0.000e+00
7.370e-01,0.000e+00
7.408e-01,0.000e+00
7.447e-01,0.000e+00
7.485e-01,0.000e+00
7.523e-01,0.000e+00
7.561e-01,0.000e+00
7.600e-01,0.000e+00
7.638e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_41.csv <==
transmittance,probability_density
1.774e-01,0.000e+00
1.815e-01,0.000e+00
1.857e-01,0.000e+00
1.898e-01,0.000e+00
1.939e-01,0.000e+00
1.980e-01,0.000e+00
2.022e-01,0.000e+00
2.063e-01,0.000e+00
2.104e-01,0.000e+00
2.145e-01,0.000e+00
2.187e-01,0.000e+00
2.228e-01,0.000e+00
2.269e-01,0.000e+00
2.310e-01,0.000e+00
2.351e-01,0.000e+00
2.393e-01,0.000e+00
2.434e-01,0.000e+00
2.475e-01,0.000e+00
2.516e-01,0.000e+00
2.558e-01,0.000e+00
2.599e-01,0.000e+00
2.640e-01,0.000e+00
2.681e-01,0.000e+00
2.723e-01,0.000e+00
2.764e-01,0.000e+00
2.805e-01,0.000e+00
2.846e-01,0.000e+00
2.888e-01,0.000e+00
2.929e-01,0.000e+00
2.970e-01,0.000e+00
3.011e-01,0.000e+00
3.052e-01,0.000e+00
3.094e-01,0.000e+00
3.135e-01,0.000e+00
3.176e-01,0.000e+00
3.217e-01,0.000e+00
3.259e-01,0.000e+00
3.300e-01,0.000e+00
3.341e-01,0.000e+00
3.382e-01,0.000e+00
3.424e-01,0.000e+00
3.465e-01,0.000e+00
3.506e-01,0.000e+00
3.547e-01,0.000e+00
3.588e-01,0.000e+00
3.630e-01,0.000e+00
3.671e-01,0.000e+00
3.712e-01,0.000e+00
3.753e-01,0.000e+00
3.795e-01,2.426e-03
3.836e-01,0.000e+00
3.877e-01,0.000e+00
3.918e-01,0.000e+00
3.960e-01,0.000e+00
4.001e-01,2.426e-03
4.042e-01,0.000e+00
4.083e-01,0.000e+00
4.124e-01,0.000e+00
4.166e-01,0.000e+00
4.207e-01,0.000e+00
4.248e-01,2.426e-03
4.289e-01,0.000e+00
4.331e-01,0.000e+00
4.372e-01,2.426e-03
4.413e-01,0.000e+00
4.454e-01,2.426e-03
4.496e-01,0.000e+00
4.537e-01,2.426e-03
4.578e-01,2.426e-03
4.619e-01,0.000e+00
4.660e-01,2.426e-03
4.702e-01,2.426e-03
4.743e-01,2.426e-03
4.784e-01,7.277e-03
4.825e-01,2.426e-03
4.867e-01,0.000e+00
4.908e-01,4.851e-03
4.949e-01,0.000e+00
4.990e-01,2.426e-03
5.032e-01,2.426e-03
5.073e-01,4.851e-03
5.114e-01,2.426e-03
5.155e-01,2.426e-03
5.196e-01,0.000e+00
5.238e-01,0.000e+00
5.279e-01,7.277e-03
5.320e-01,2.426e-03
5.361e-01,0.000e+00
5.403e-01,0.000e+00
5.444e-01,9.702e-03
5.485e-01,9.702e-03
5.526e-01,4.851e-03
5.568e-01,7.277e-03
5.609e-01,4.851e-03
5.650e-01,9.702e-03
5.691e-01,1.940e-02
5.733e-01,1.213e-02
5.774e-01,2.183e-02
5.815e-01,1.213e-02
5.856e-01,2.668e-02
5.897e-01,2.668e-02
5.939e-01,1.940e-02
5.980e-01,1.698e-02
6.021e-01,1.455e-02
6.062e-01,1.455e-02
6.104e-01,2.426e-02
6.145e-01,2.183e-02
6.186e-01,2.426e-02
6.227e-01,4.366e-02
6.269e-01,2.911e-02
6.310e-01,3.153e-02
6.351e-01,2.911e-02
6.392e-01,3.396e-02
6.433e-01,4.123e-02
6.475e-01,5.094e-02
6.516e-01,4.851e-02
6.557e-01,6.549e-02
6.598e-01,5.094e-02
6.640e-01,6.064e-02
6.681e-01,5.094e-02
6.722e-01,7.277e-02
6.763e-01,5.336e-02
6.805e-01,6.792e-02
6.846e-01,5.821e-02
6.887e-01,9.460e-02
6.928e-01,9.460e-02
6.969e-01,8.489e-02
7.011e-01,1.091e-01
7.052e-01,1.189e-01
7.093e-01,1.577e-01
7.134e-01,1.431e-01
7.176e-01,1.698e-01
7.217e-01,1.528e-01
7.258e-01,1.455e-01
7.299e-01,1.989e-01
7.341e-01,1.771e-01
7.382e-01,2.013e-01
7.423e-01,2.086e-01
7.464e-01,2.862e-01
7.505e-01,2.280e-01
7.547e-01,2.862e-01
7.588e-01,3.396e-01
7.629e-01,2.935e-01
7.670e-01,4.172e-01
7.712e-01,3.663e-01
7.753e-01,3.929e-01
7.794e-01,4.026e-01
7.835e-01,4.706e-01
7.877e-01,5.166e-01
7.918e-01,5.943e-01
7.959e-01,5.385e-01
8.000e-01,6.234e-01
8.041e-01,7.568e-01
8.083e-01,8.053e-01
8.124e-01,8.004e-01
8.165e-01,8.611e-01
8.206e-01,9.435e-01
8.248e-01,1.065e+00
8.289e-01,1.024e+00
8.330e-01,1.174e+00
8.371e-01,1.273e+00
8.413e-01,1.475e+00
8.454e-01,1.560e+00
8.495e-01,1.465e+00
8.536e-01,1.751e+00
8.578e-01,1.766e+00
8.619e-01,2.052e+00
8.660e-01,2.198e+00
8.701e-01,2.535e+00
8.742e-01,2.559e+00
8.784e-01,2.843e+00
8.825e-01,3.151e+00
8.866e-01,3.313e+00
8.907e-01,3.534e+00
8.949e-01,3.915e+00
8.990e-01,4.036e+00
9.031e-01,4.611e+00
9.072e-01,5.023e+00
9.114e-01,5.462e+00
9.155e-01,5.921e+00
9.196e-01,6.188e+00
9.237e-01,6.687e+00
9.278e-01,7.129e+00
9.320e-01,7.660e+00
9.361e-01,8.344e+00
9.402e-01,8.814e+00
9.443e-01,9.467e+00
9.485e-01,9.743e+00
9.526e-01,1.022e+01
9.567e-01,1.048e+01
9.608e-01,1.127e+01
9.650e-01,1.073e+01
9.691e-01,1.116e+01
9.732e-01,1.087e+01
9.773e-01,1.027e+01
9.814e-01,9.159e+00
9.856e-01,7.832e+00
9.897e-01,5.729e+00
9.938e-01,3.153e+00
9.979e-01,7.762e-01


==> anc/03_results/strong_inf/elliptical_beam/0_42.csv <==
transmittance,probability_density
1.884e-01,0.000e+00
1.925e-01,0.000e+00
1.965e-01,0.000e+00
2.006e-01,0.000e+00
2.047e-01,0.000e+00
2.087e-01,0.000e+00
2.128e-01,0.000e+00
2.169e-01,0.000e+00
2.209e-01,0.000e+00
2.250e-01,0.000e+00
2.291e-01,0.000e+00
2.331e-01,0.000e+00
2.372e-01,0.000e+00
2.413e-01,0.000e+00
2.454e-01,0.000e+00
2.494e-01,0.000e+00
2.535e-01,0.000e+00
2.576e-01,0.000e+00
2.616e-01,0.000e+00
2.657e-01,0.000e+00
2.698e-01,0.000e+00
2.738e-01,0.000e+00
2.779e-01,0.000e+00
2.820e-01,0.000e+00
2.860e-01,0.000e+00
2.901e-01,0.000e+00
2.942e-01,0.000e+00
2.982e-01,0.000e+00
3.023e-01,0.000e+00
3.064e-01,0.000e+00
3.104e-01,0.000e+00
3.145e-01,0.000e+00
3.186e-01,0.000e+00
3.226e-01,0.000e+00
3.267e-01,0.000e+00
3.308e-01,0.000e+00
3.349e-01,0.000e+00
3.389e-01,0.000e+00
3.430e-01,0.000e+00
3.471e-01,0.000e+00
3.511e-01,0.000e+00
3.552e-01,0.000e+00
3.593e-01,0.000e+00
3.633e-01,0.000e+00
3.674e-01,0.000e+00
3.715e-01,0.000e+00
3.755e-01,0.000e+00
3.796e-01,0.000e+00
3.837e-01,0.000e+00
3.877e-01,0.000e+00
3.918e-01,0.000e+00
3.959e-01,0.000e+00
3.999e-01,0.000e+00
4.040e-01,0.000e+00
4.081e-01,0.000e+00
4.121e-01,4.917e-03
4.162e-01,2.458e-03
4.203e-01,0.000e+00
4.244e-01,0.000e+00
4.284e-01,0.000e+00
4.325e-01,0.000e+00
4.366e-01,0.000e+00
4.406e-01,0.000e+00
4.447e-01,2.458e-03
4.488e-01,2.458e-03
4.528e-01,0.000e+00
4.569e-01,2.458e-03
4.610e-01,0.000e+00
4.650e-01,2.458e-03
4.691e-01,0.000e+00
4.732e-01,2.458e-03
4.772e-01,2.458e-03
4.813e-01,2.458e-03
4.854e-01,2.458e-03
4.894e-01,0.000e+00
4.935e-01,0.000e+00
4.976e-01,0.000e+00
5.016e-01,2.458e-03
5.057e-01,0.000e+00
5.098e-01,2.458e-03
5.139e-01,2.458e-03
5.179e-01,2.458e-03
5.220e-01,2.458e-03
5.261e-01,2.458e-03
5.301e-01,4.917e-03
5.342e-01,7.375e-03
5.383e-01,1.229e-02
5.423e-01,2.458e-03
5.464e-01,9.833e-03
5.505e-01,2.458e-03
5.545e-01,2.458e-03
5.586e-01,4.917e-03
5.627e-01,4.917e-03
5.667e-01,4.917e-03
5.708e-01,1.475e-02
5.749e-01,4.917e-03
5.789e-01,7.375e-03
5.830e-01,1.229e-02
5.871e-01,7.375e-03
5.911e-01,1.967e-02
5.952e-01,1.229e-02
5.993e-01,1.229e-02
6.034e-01,2.212e-02
6.074e-01,9.833e-03
6.115e-01,2.458e-02
6.156e-01,2.212e-02
6.196e-01,1.475e-02
6.237e-01,2.458e-02
6.278e-01,2.212e-02
6.318e-01,1.229e-02
6.359e-01,1.967e-02
6.400e-01,2.704e-02
6.440e-01,2.704e-02
6.481e-01,2.950e-02
6.522e-01,2.458e-02
6.562e-01,4.425e-02
6.603e-01,3.933e-02
6.644e-01,6.392e-02
6.684e-01,5.654e-02
6.725e-01,4.179e-02
6.766e-01,3.442e-02
6.806e-01,6.392e-02
6.847e-01,6.883e-02
6.888e-01,6.883e-02
6.929e-01,7.129e-02
6.969e-01,8.358e-02
7.010e-01,7.867e-02
7.051e-01,9.096e-02
7.091e-01,6.883e-02
7.132e-01,1.057e-01
7.173e-01,9.587e-02
7.213e-01,1.106e-01
7.254e-01,1.180e-01
7.295e-01,1.082e-01
7.335e-01,1.327e-01
7.376e-01,1.721e-01
7.417e-01,1.352e-01
7.457e-01,1.573e-01
7.498e-01,1.868e-01
7.539e-01,1.745e-01
7.579e-01,2.040e-01
7.620e-01,1.991e-01
7.661e-01,2.655e-01
7.701e-01,2.581e-01
7.742e-01,2.975e-01
7.783e-01,3.220e-01
7.824e-01,3.048e-01
7.864e-01,3.220e-01
7.905e-01,3.958e-01
7.946e-01,4.204e-01
7.986e-01,4.720e-01
8.027e-01,4.720e-01
8.068e-01,5.433e-01
8.108e-01,5.089e-01
8.149e-01,6.367e-01
8.190e-01,6.637e-01
8.230e-01,7.768e-01
8.271e-01,7.522e-01
8.312e-01,8.825e-01
8.352e-01,8.973e-01
8.393e-01,1.005e+00
8.434e-01,1.040e+00
8.474e-01,1.133e+00
8.515e-01,1.327e+00
8.556e-01,1.300e+00
8.596e-01,1.497e+00
8.637e-01,1.733e+00
8.678e-01,1.866e+00
8.719e-01,1.949e+00
8.759e-01,2.259e+00
8.800e-01,2.367e+00
8.841e-01,2.630e+00
8.881e-01,2.682e+00
8.922e-01,3.201e+00
8.963e-01,3.346e+00
9.003e-01,3.628e+00
9.044e-01,4.253e+00
9.085e-01,4.543e+00
9.125e-01,4.703e+00
9.166e-01,5.089e+00
9.207e-01,5.782e+00
9.247e-01,5.907e+00
9.288e-01,6.768e+00
9.329e-01,7.014e+00
9.369e-01,7.945e+00
9.410e-01,8.847e+00
9.451e-01,9.558e+00
9.491e-01,9.742e+00
9.532e-01,1.045e+01
9.573e-01,1.126e+01
9.614e-01,1.168e+01
9.654e-01,1.240e+01
9.695e-01,1.239e+01
9.736e-01,1.259e+01
9.776e-01,1.263e+01
9.817e-01,1.173e+01
9.858e-01,1.022e+01
9.898e-01,8.299e+00
9.939e-01,5.189e+00
9.980e-01,1.421e+00


==> anc/03_results/strong_inf/elliptical_beam/0_43.csv <==
transmittance,probability_density
2.015e-01,0.000e+00
2.055e-01,0.000e+00
2.096e-01,0.000e+00
2.136e-01,0.000e+00
2.176e-01,0.000e+00
2.216e-01,0.000e+00
2.256e-01,0.000e+00
2.296e-01,0.000e+00
2.336e-01,0.000e+00
2.376e-01,0.000e+00
2.416e-01,0.000e+00
2.456e-01,0.000e+00
2.496e-01,0.000e+00
2.536e-01,0.000e+00
2.576e-01,0.000e+00
2.616e-01,0.000e+00
2.656e-01,0.000e+00
2.696e-01,0.000e+00
2.736e-01,0.000e+00
2.776e-01,0.000e+00
2.816e-01,0.000e+00
2.856e-01,0.000e+00
2.896e-01,0.000e+00
2.936e-01,0.000e+00
2.976e-01,0.000e+00
3.016e-01,0.000e+00
3.056e-01,0.000e+00
3.096e-01,0.000e+00
3.136e-01,0.000e+00
3.176e-01,0.000e+00
3.216e-01,0.000e+00
3.256e-01,0.000e+00
3.296e-01,0.000e+00
3.336e-01,0.000e+00
3.376e-01,0.000e+00
3.416e-01,0.000e+00
3.456e-01,0.000e+00
3.496e-01,0.000e+00
3.536e-01,0.000e+00
3.576e-01,0.000e+00
3.616e-01,0.000e+00
3.656e-01,0.000e+00
3.696e-01,0.000e+00
3.736e-01,0.000e+00
3.776e-01,0.000e+00
3.816e-01,0.000e+00
3.857e-01,0.000e+00
3.897e-01,0.000e+00
3.937e-01,0.000e+00
3.977e-01,0.000e+00
4.017e-01,0.000e+00
4.057e-01,0.000e+00
4.097e-01,2.499e-03
4.137e-01,0.000e+00
4.177e-01,0.000e+00
4.217e-01,0.000e+00
4.257e-01,0.000e+00
4.297e-01,0.000e+00
4.337e-01,2.499e-03
4.377e-01,0.000e+00
4.417e-01,0.000e+00
4.457e-01,0.000e+00
4.497e-01,0.000e+00
4.537e-01,0.000e+00
4.577e-01,0.000e+00
4.617e-01,2.499e-03
4.657e-01,0.000e+00
4.697e-01,0.000e+00
4.737e-01,0.000e+00
4.777e-01,0.000e+00
4.817e-01,2.499e-03
4.857e-01,0.000e+00
4.897e-01,2.499e-03
4.937e-01,2.499e-03
4.977e-01,0.000e+00
5.017e-01,0.000e+00
5.057e-01,2.499e-03
5.097e-01,0.000e+00
5.137e-01,4.997e-03
5.177e-01,0.000e+00
5.217e-01,0.000e+00
5.257e-01,0.000e+00
5.297e-01,0.000e+00
5.337e-01,2.499e-03
5.377e-01,4.997e-03
5.417e-01,2.499e-03
5.457e-01,2.499e-03
5.497e-01,2.499e-03
5.537e-01,2.499e-03
5.577e-01,4.997e-03
5.618e-01,2.499e-03
5.658e-01,7.496e-03
5.698e-01,7.496e-03
5.738e-01,2.499e-03
5.778e-01,4.997e-03
5.818e-01,0.000e+00
5.858e-01,2.499e-03
5.898e-01,2.499e-03
5.938e-01,2.499e-03
5.978e-01,4.997e-03
6.018e-01,1.499e-02
6.058e-01,9.994e-03
6.098e-01,4.997e-03
6.138e-01,1.499e-02
6.178e-01,4.997e-03
6.218e-01,9.994e-03
6.258e-01,1.749e-02
6.298e-01,1.749e-02
6.338e-01,1.499e-02
6.378e-01,2.748e-02
6.418e-01,9.994e-03
6.458e-01,9.994e-03
6.498e-01,2.249e-02
6.538e-01,1.749e-02
6.578e-01,1.249e-02
6.618e-01,1.999e-02
6.658e-01,2.998e-02
6.698e-01,3.748e-02
6.738e-01,3.248e-02
6.778e-01,2.499e-02
6.818e-01,3.498e-02
6.858e-01,4.747e-02
6.898e-01,3.998e-02
6.938e-01,4.497e-02
6.978e-01,5.997e-02
7.018e-01,4.747e-02
7.058e-01,5.997e-02
7.098e-01,6.746e-02
7.138e-01,5.747e-02
7.178e-01,6.746e-02
7.218e-01,8.745e-02
7.258e-01,6.496e-02
7.298e-01,6.496e-02
7.338e-01,7.496e-02
7.379e-01,1.249e-01
7.419e-01,1.249e-01
7.459e-01,1.074e-01
7.499e-01,1.449e-01
7.539e-01,1.574e-01
7.579e-01,1.199e-01
7.619e-01,1.449e-01
7.659e-01,1.849e-01
7.699e-01,2.049e-01
7.739e-01,1.774e-01
7.779e-01,1.874e-01
7.819e-01,2.324e-01
7.859e-01,2.823e-01
7.899e-01,2.224e-01
7.939e-01,2.474e-01
7.979e-01,3.823e-01
8.019e-01,3.373e-01
8.059e-01,4.298e-01
8.099e-01,4.373e-01
8.139e-01,4.473e-01
8.179e-01,4.897e-01
8.219e-01,5.872e-01
8.259e-01,5.597e-01
8.299e-01,5.847e-01
8.339e-01,6.921e-01
8.379e-01,8.021e-01
8.419e-01,8.170e-01
8.459e-01,9.695e-01
8.499e-01,9.095e-01
8.539e-01,1.017e+00
8.579e-01,1.132e+00
8.619e-01,1.309e+00
8.659e-01,1.347e+00
8.699e-01,1.497e+00
8.739e-01,1.722e+00
8.779e-01,1.896e+00
8.819e-01,2.056e+00
8.859e-01,2.284e+00
8.899e-01,2.311e+00
8.939e-01,2.626e+00
8.979e-01,2.996e+00
9.019e-01,3.233e+00
9.059e-01,3.633e+00
9.099e-01,3.690e+00
9.140e-01,4.348e+00
9.180e-01,4.695e+00
9.220e-01,4.827e+00
9.260e-01,5.509e+00
9.300e-01,6.109e+00
9.340e-01,6.619e+00
9.380e-01,7.598e+00
9.420e-01,8.145e+00
9.460e-01,8.987e+00
9.500e-01,9.582e+00
9.540e-01,1.052e+01
9.580e-01,1.125e+01
9.620e-01,1.238e+01
9.660e-01,1.319e+01
9.700e-01,1.381e+01
9.740e-01,1.411e+01
9.780e-01,1.433e+01
9.820e-01,1.434e+01
9.860e-01,1.311e+01
9.900e-01,1.142e+01
9.940e-01,7.393e+00
9.980e-01,2.461e+00


==> anc/03_results/strong_inf/elliptical_beam/0_44.csv <==
transmittance,probability_density
2.132e-01,0.000e+00
2.171e-01,0.000e+00
2.210e-01,0.000e+00
2.250e-01,0.000e+00
2.289e-01,0.000e+00
2.329e-01,0.000e+00
2.368e-01,0.000e+00
2.408e-01,0.000e+00
2.447e-01,0.000e+00
2.487e-01,0.000e+00
2.526e-01,0.000e+00
2.565e-01,0.000e+00
2.605e-01,0.000e+00
2.644e-01,0.000e+00
2.684e-01,0.000e+00
2.723e-01,0.000e+00
2.763e-01,0.000e+00
2.802e-01,0.000e+00
2.841e-01,0.000e+00
2.881e-01,0.000e+00
2.920e-01,0.000e+00
2.960e-01,0.000e+00
2.999e-01,0.000e+00
3.039e-01,0.000e+00
3.078e-01,0.000e+00
3.118e-01,0.000e+00
3.157e-01,0.000e+00
3.196e-01,0.000e+00
3.236e-01,0.000e+00
3.275e-01,0.000e+00
3.315e-01,0.000e+00
3.354e-01,0.000e+00
3.394e-01,0.000e+00
3.433e-01,0.000e+00
3.473e-01,0.000e+00
3.512e-01,0.000e+00
3.551e-01,0.000e+00
3.591e-01,0.000e+00
3.630e-01,0.000e+00
3.670e-01,0.000e+00
3.709e-01,0.000e+00
3.749e-01,0.000e+00
3.788e-01,0.000e+00
3.827e-01,0.000e+00
3.867e-01,2.536e-03
3.906e-01,0.000e+00
3.946e-01,0.000e+00
3.985e-01,0.000e+00
4.025e-01,0.000e+00
4.064e-01,0.000e+00
4.104e-01,0.000e+00
4.143e-01,0.000e+00
4.182e-01,2.536e-03
4.222e-01,0.000e+00
4.261e-01,0.000e+00
4.301e-01,2.536e-03
4.340e-01,0.000e+00
4.380e-01,0.000e+00
4.419e-01,0.000e+00
4.459e-01,0.000e+00
4.498e-01,0.000e+00
4.537e-01,0.000e+00
4.577e-01,0.000e+00
4.616e-01,0.000e+00
4.656e-01,2.536e-03
4.695e-01,0.000e+00
4.735e-01,0.000e+00
4.774e-01,0.000e+00
4.814e-01,0.000e+00
4.853e-01,0.000e+00
4.892e-01,0.000e+00
4.932e-01,0.000e+00
4.971e-01,0.000e+00
5.011e-01,0.000e+00
5.050e-01,0.000e+00
5.090e-01,2.536e-03
5.129e-01,2.536e-03
5.168e-01,5.071e-03
5.208e-01,7.607e-03
5.247e-01,0.000e+00
5.287e-01,0.000e+00
5.326e-01,0.000e+00
5.366e-01,0.000e+00
5.405e-01,5.071e-03
5.445e-01,2.536e-03
5.484e-01,2.536e-03
5.523e-01,2.536e-03
5.563e-01,2.536e-03
5.602e-01,1.014e-02
5.642e-01,0.000e+00
5.681e-01,2.536e-03
5.721e-01,0.000e+00
5.760e-01,5.071e-03
5.800e-01,5.071e-03
5.839e-01,5.071e-03
5.878e-01,5.071e-03
5.918e-01,0.000e+00
5.957e-01,7.607e-03
5.997e-01,5.071e-03
6.036e-01,1.014e-02
6.076e-01,2.536e-03
6.115e-01,1.014e-02
6.155e-01,1.014e-02
6.194e-01,1.268e-02
6.233e-01,0.000e+00
6.273e-01,7.607e-03
6.312e-01,1.268e-02
6.352e-01,1.521e-02
6.391e-01,7.607e-03
6.431e-01,1.014e-02
6.470e-01,1.014e-02
6.509e-01,2.028e-02
6.549e-01,1.521e-02
6.588e-01,1.521e-02
6.628e-01,2.028e-02
6.667e-01,2.028e-02
6.707e-01,1.775e-02
6.746e-01,1.775e-02
6.786e-01,2.536e-02
6.825e-01,3.043e-02
6.864e-01,3.296e-02
6.904e-01,2.282e-02
6.943e-01,3.296e-02
6.983e-01,3.803e-02
7.022e-01,2.282e-02
7.062e-01,4.310e-02
7.101e-01,4.057e-02
7.141e-01,3.550e-02
7.180e-01,3.550e-02
7.219e-01,4.818e-02
7.259e-01,5.325e-02
7.298e-01,6.085e-02
7.338e-01,6.085e-02
7.377e-01,1.014e-01
7.417e-01,7.860e-02
7.456e-01,9.128e-02
7.496e-01,9.128e-02
7.535e-01,1.065e-01
7.574e-01,1.471e-01
7.614e-01,1.192e-01
7.653e-01,1.445e-01
7.693e-01,1.293e-01
7.732e-01,1.293e-01
7.772e-01,1.648e-01
7.811e-01,2.181e-01
7.850e-01,1.978e-01
7.890e-01,1.724e-01
7.929e-01,1.902e-01
7.969e-01,2.459e-01
8.008e-01,3.043e-01
8.048e-01,2.383e-01
8.087e-01,2.662e-01
8.127e-01,2.941e-01
8.166e-01,3.093e-01
8.205e-01,3.753e-01
8.245e-01,4.387e-01
8.284e-01,4.615e-01
8.324e-01,5.071e-01
8.363e-01,5.173e-01
8.403e-01,5.832e-01
8.442e-01,6.390e-01
8.482e-01,6.415e-01
8.521e-01,7.404e-01
8.560e-01,8.874e-01
8.600e-01,8.773e-01
8.639e-01,1.090e+00
8.679e-01,1.100e+00
8.718e-01,1.255e+00
8.758e-01,1.362e+00
8.797e-01,1.387e+00
8.836e-01,1.547e+00
8.876e-01,1.732e+00
8.915e-01,2.094e+00
8.955e-01,2.158e+00
8.994e-01,2.432e+00
9.034e-01,2.685e+00
9.073e-01,2.865e+00
9.113e-01,3.268e+00
9.152e-01,3.735e+00
9.191e-01,3.983e+00
9.231e-01,4.503e+00
9.270e-01,5.160e+00
9.310e-01,5.337e+00
9.349e-01,6.349e+00
9.389e-01,6.902e+00
9.428e-01,7.723e+00
9.468e-01,8.238e+00
9.507e-01,9.057e+00
9.546e-01,1.008e+01
9.586e-01,1.104e+01
9.625e-01,1.259e+01
9.665e-01,1.324e+01
9.704e-01,1.460e+01
9.744e-01,1.569e+01
9.783e-01,1.598e+01
9.823e-01,1.662e+01
9.862e-01,1.637e+01
9.901e-01,1.459e+01
9.941e-01,1.122e+01
9.980e-01,4.232e+00


==> anc/03_results/strong_inf/elliptical_beam/0_45.csv <==
transmittance,probability_density
1.996e-03,0.000e+00
5.988e-03,0.000e+00
9.980e-03,2.506e-03
1.397e-02,0.000e+00
1.796e-02,5.011e-03
2.196e-02,2.506e-03
2.595e-02,7.517e-03
2.994e-02,1.503e-02
3.393e-02,1.503e-02
3.792e-02,2.506e-02
4.191e-02,2.255e-02
4.591e-02,3.758e-02
4.990e-02,6.014e-02
5.389e-02,6.765e-02
5.788e-02,8.269e-02
6.187e-02,1.102e-01
6.587e-02,1.453e-01
6.986e-02,1.704e-01
7.385e-02,1.829e-01
7.784e-02,2.656e-01
8.183e-02,2.656e-01
8.583e-02,2.631e-01
8.982e-02,3.282e-01
9.381e-02,4.310e-01
9.780e-02,4.485e-01
1.018e-01,5.362e-01
1.058e-01,6.264e-01
1.098e-01,7.166e-01
1.138e-01,7.642e-01
1.178e-01,9.171e-01
1.218e-01,1.015e+00
1.257e-01,1.195e+00
1.297e-01,1.188e+00
1.337e-01,1.368e+00
1.377e-01,1.483e+00
1.417e-01,1.789e+00
1.457e-01,1.884e+00
1.497e-01,2.032e+00
1.537e-01,2.395e+00
1.577e-01,2.546e+00
1.617e-01,2.664e+00
1.657e-01,3.057e+00
1.697e-01,3.302e+00
1.736e-01,3.608e+00
1.776e-01,3.856e+00
1.816e-01,4.107e+00
1.856e-01,4.465e+00
1.896e-01,4.803e+00
1.936e-01,5.096e+00
1.976e-01,5.372e+00
2.016e-01,5.663e+00
2.056e-01,5.989e+00
2.096e-01,5.933e+00
2.136e-01,6.510e+00
2.176e-01,6.805e+00
2.216e-01,7.156e+00
2.255e-01,7.124e+00
2.295e-01,7.051e+00
2.335e-01,7.083e+00
2.375e-01,7.532e+00
2.415e-01,7.063e+00
2.455e-01,7.106e+00
2.495e-01,7.011e+00
2.535e-01,6.843e+00
2.575e-01,6.963e+00
2.615e-01,6.512e+00
2.655e-01,6.507e+00
2.695e-01,6.126e+00
2.734e-01,6.109e+00
2.774e-01,5.630e+00
2.814e-01,5.377e+00
2.854e-01,4.976e+00
2.894e-01,4.445e+00
2.934e-01,4.202e+00
2.974e-01,3.946e+00
3.014e-01,3.500e+00
3.054e-01,3.132e+00
3.094e-01,2.887e+00
3.134e-01,2.563e+00
3.174e-01,2.430e+00
3.213e-01,2.285e+00
3.253e-01,1.892e+00
3.293e-01,1.686e+00
3.333e-01,1.416e+00
3.373e-01,1.351e+00
3.413e-01,1.145e+00
3.453e-01,8.845e-01
3.493e-01,9.772e-01
3.533e-01,7.266e-01
3.573e-01,6.389e-01
3.613e-01,5.487e-01
3.653e-01,4.535e-01
3.693e-01,3.859e-01
3.732e-01,3.282e-01
3.772e-01,3.057e-01
3.812e-01,2.831e-01
3.852e-01,2.280e-01
3.892e-01,1.904e-01
3.932e-01,1.528e-01
3.972e-01,1.253e-01
4.012e-01,1.203e-01
4.052e-01,1.027e-01
4.092e-01,4.260e-02
4.132e-01,6.515e-02
4.172e-01,7.016e-02
4.211e-01,3.758e-02
4.251e-01,1.503e-02
4.291e-01,2.255e-02
4.331e-01,3.007e-02
4.371e-01,1.253e-02
4.411e-01,7.517e-03
4.451e-01,2.005e-02
4.491e-01,7.517e-03
4.531e-01,5.011e-03
4.571e-01,1.002e-02
4.611e-01,7.517e-03
4.651e-01,2.506e-03
4.690e-01,2.506e-03
4.730e-01,2.506e-03
4.770e-01,0.000e+00
4.810e-01,0.000e+00
4.850e-01,2.506e-03
4.890e-01,0.000e+00
4.930e-01,0.000e+00
4.970e-01,0.000e+00
5.010e-01,0.000e+00
5.050e-01,0.000e+00
5.090e-01,0.000e+00
5.130e-01,0.000e+00
5.170e-01,0.000e+00
5.209e-01,0.000e+00
5.249e-01,0.000e+00
5.289e-01,0.000e+00
5.329e-01,0.000e+00
5.369e-01,0.000e+00
5.409e-01,0.000e+00
5.449e-01,0.000e+00
5.489e-01,0.000e+00
5.529e-01,0.000e+00
5.569e-01,0.000e+00
5.609e-01,0.000e+00
5.649e-01,0.000e+00
5.688e-01,0.000e+00
5.728e-01,0.000e+00
5.768e-01,0.000e+00
5.808e-01,0.000e+00
5.848e-01,0.000e+00
5.888e-01,0.000e+00
5.928e-01,0.000e+00
5.968e-01,0.000e+00
6.008e-01,0.000e+00
6.048e-01,0.000e+00
6.088e-01,0.000e+00
6.128e-01,0.000e+00
6.167e-01,0.000e+00
6.207e-01,0.000e+00
6.247e-01,0.000e+00
6.287e-01,0.000e+00
6.327e-01,0.000e+00
6.367e-01,0.000e+00
6.407e-01,0.000e+00
6.447e-01,0.000e+00
6.487e-01,0.000e+00
6.527e-01,0.000e+00
6.567e-01,0.000e+00
6.607e-01,0.000e+00
6.647e-01,0.000e+00
6.686e-01,0.000e+00
6.726e-01,0.000e+00
6.766e-01,0.000e+00
6.806e-01,0.000e+00
6.846e-01,0.000e+00
6.886e-01,0.000e+00
6.926e-01,0.000e+00
6.966e-01,0.000e+00
7.006e-01,0.000e+00
7.046e-01,0.000e+00
7.086e-01,0.000e+00
7.126e-01,0.000e+00
7.165e-01,0.000e+00
7.205e-01,0.000e+00
7.245e-01,0.000e+00
7.285e-01,0.000e+00
7.325e-01,0.000e+00
7.365e-01,0.000e+00
7.405e-01,0.000e+00
7.445e-01,0.000e+00
7.485e-01,0.000e+00
7.525e-01,0.000e+00
7.565e-01,0.000e+00
7.605e-01,0.000e+00
7.644e-01,0.000e+00
7.684e-01,0.000e+00
7.724e-01,0.000e+00
7.764e-01,0.000e+00
7.804e-01,0.000e+00
7.844e-01,0.000e+00
7.884e-01,0.000e+00
7.924e-01,0.000e+00
7.964e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_46.csv <==
transmittance,probability_density
2.360e-01,0.000e+00
2.398e-01,0.000e+00
2.437e-01,0.000e+00
2.475e-01,0.000e+00
2.513e-01,0.000e+00
2.552e-01,0.000e+00
2.590e-01,0.000e+00
2.628e-01,0.000e+00
2.666e-01,0.000e+00
2.705e-01,0.000e+00
2.743e-01,0.000e+00
2.781e-01,0.000e+00
2.820e-01,0.000e+00
2.858e-01,0.000e+00
2.896e-01,0.000e+00
2.934e-01,0.000e+00
2.973e-01,0.000e+00
3.011e-01,0.000e+00
3.049e-01,0.000e+00
3.088e-01,0.000e+00
3.126e-01,0.000e+00
3.164e-01,0.000e+00
3.203e-01,0.000e+00
3.241e-01,0.000e+00
3.279e-01,0.000e+00
3.317e-01,0.000e+00
3.356e-01,0.000e+00
3.394e-01,2.611e-03
3.432e-01,0.000e+00
3.471e-01,0.000e+00
3.509e-01,0.000e+00
3.547e-01,0.000e+00
3.586e-01,0.000e+00
3.624e-01,0.000e+00
3.662e-01,0.000e+00
3.700e-01,0.000e+00
3.739e-01,0.000e+00
3.777e-01,0.000e+00
3.815e-01,0.000e+00
3.854e-01,0.000e+00
3.892e-01,0.000e+00
3.930e-01,0.000e+00
3.968e-01,0.000e+00
4.007e-01,0.000e+00
4.045e-01,0.000e+00
4.083e-01,0.000e+00
4.122e-01,0.000e+00
4.160e-01,0.000e+00
4.198e-01,0.000e+00
4.237e-01,0.000e+00
4.275e-01,0.000e+00
4.313e-01,0.000e+00
4.351e-01,0.000e+00
4.390e-01,0.000e+00
4.428e-01,0.000e+00
4.466e-01,0.000e+00
4.505e-01,0.000e+00
4.543e-01,0.000e+00
4.581e-01,0.000e+00
4.619e-01,0.000e+00
4.658e-01,0.000e+00
4.696e-01,0.000e+00
4.734e-01,0.000e+00
4.773e-01,0.000e+00
4.811e-01,0.000e+00
4.849e-01,0.000e+00
4.888e-01,0.000e+00
4.926e-01,0.000e+00
4.964e-01,0.000e+00
5.002e-01,0.000e+00
5.041e-01,0.000e+00
5.079e-01,0.000e+00
5.117e-01,2.611e-03
5.156e-01,0.000e+00
5.194e-01,0.000e+00
5.232e-01,0.000e+00
5.271e-01,0.000e+00
5.309e-01,0.000e+00
5.347e-01,0.000e+00
5.385e-01,0.000e+00
5.424e-01,0.000e+00
5.462e-01,2.611e-03
5.500e-01,0.000e+00
5.539e-01,5.223e-03
5.577e-01,0.000e+00
5.615e-01,2.611e-03
5.653e-01,0.000e+00
5.692e-01,0.000e+00
5.730e-01,0.000e+00
5.768e-01,0.000e+00
5.807e-01,0.000e+00
5.845e-01,0.000e+00
5.883e-01,5.223e-03
5.922e-01,0.000e+00
5.960e-01,7.834e-03
5.998e-01,2.611e-03
6.036e-01,0.000e+00
6.075e-01,2.611e-03
6.113e-01,2.611e-03
6.151e-01,0.000e+00
6.190e-01,5.223e-03
6.228e-01,7.834e-03
6.266e-01,7.834e-03
6.304e-01,2.611e-03
6.343e-01,5.223e-03
6.381e-01,2.611e-03
6.419e-01,0.000e+00
6.458e-01,0.000e+00
6.496e-01,5.223e-03
6.534e-01,7.834e-03
6.573e-01,1.045e-02
6.611e-01,2.611e-03
6.649e-01,7.834e-03
6.687e-01,1.306e-02
6.726e-01,2.611e-03
6.764e-01,1.306e-02
6.802e-01,2.611e-03
6.841e-01,2.611e-03
6.879e-01,1.567e-02
6.917e-01,1.306e-02
6.956e-01,2.089e-02
6.994e-01,1.045e-02
7.032e-01,1.567e-02
7.070e-01,1.306e-02
7.109e-01,2.611e-02
7.147e-01,2.350e-02
7.185e-01,2.089e-02
7.224e-01,1.567e-02
7.262e-01,2.873e-02
7.300e-01,2.350e-02
7.338e-01,3.134e-02
7.377e-01,2.089e-02
7.415e-01,3.395e-02
7.453e-01,3.395e-02
7.492e-01,3.395e-02
7.530e-01,4.178e-02
7.568e-01,4.701e-02
7.607e-01,5.484e-02
7.645e-01,6.267e-02
7.683e-01,7.051e-02
7.721e-01,9.140e-02
7.760e-01,8.618e-02
7.798e-01,9.140e-02
7.836e-01,1.253e-01
7.875e-01,1.045e-01
7.913e-01,1.018e-01
7.951e-01,1.410e-01
7.989e-01,1.567e-01
8.028e-01,1.306e-01
8.066e-01,1.567e-01
8.104e-01,1.880e-01
8.143e-01,1.410e-01
8.181e-01,1.985e-01
8.219e-01,1.906e-01
8.258e-01,2.455e-01
8.296e-01,2.089e-01
8.334e-01,2.768e-01
8.372e-01,3.290e-01
8.411e-01,3.186e-01
8.449e-01,3.108e-01
8.487e-01,4.126e-01
8.526e-01,4.544e-01
8.564e-01,4.283e-01
8.602e-01,4.204e-01
8.641e-01,5.928e-01
8.679e-01,6.163e-01
8.717e-01,7.260e-01
8.755e-01,7.651e-01
8.794e-01,9.244e-01
8.832e-01,9.558e-01
8.870e-01,1.050e+00
8.909e-01,1.272e+00
8.947e-01,1.329e+00
8.985e-01,1.572e+00
9.023e-01,1.596e+00
9.062e-01,1.773e+00
9.100e-01,2.024e+00
9.138e-01,2.293e+00
9.177e-01,2.664e+00
9.215e-01,2.948e+00
9.253e-01,3.298e+00
9.292e-01,3.512e+00
9.330e-01,4.189e+00
9.368e-01,4.520e+00
9.406e-01,5.450e+00
9.445e-01,6.166e+00
9.483e-01,6.672e+00
9.521e-01,7.894e+00
9.560e-01,8.931e+00
9.598e-01,1.021e+01
9.636e-01,1.135e+01
9.674e-01,1.308e+01
9.713e-01,1.514e+01
9.751e-01,1.709e+01
9.789e-01,1.893e+01
9.828e-01,2.093e+01
9.866e-01,2.238e+01
9.904e-01,2.233e+01
9.943e-01,1.988e+01
9.981e-01,9.970e+00


==> anc/03_results/strong_inf/elliptical_beam/0_47.csv <==
transmittance,probability_density
2.501e-01,0.000e+00
2.538e-01,0.000e+00
2.576e-01,0.000e+00
2.613e-01,0.000e+00
2.651e-01,0.000e+00
2.689e-01,0.000e+00
2.726e-01,0.000e+00
2.764e-01,0.000e+00
2.801e-01,0.000e+00
2.839e-01,0.000e+00
2.877e-01,0.000e+00
2.914e-01,0.000e+00
2.952e-01,0.000e+00
2.989e-01,0.000e+00
3.027e-01,0.000e+00
3.064e-01,0.000e+00
3.102e-01,0.000e+00
3.140e-01,0.000e+00
3.177e-01,0.000e+00
3.215e-01,0.000e+00
3.252e-01,0.000e+00
3.290e-01,0.000e+00
3.328e-01,0.000e+00
3.365e-01,0.000e+00
3.403e-01,0.000e+00
3.440e-01,0.000e+00
3.478e-01,0.000e+00
3.516e-01,0.000e+00
3.553e-01,0.000e+00
3.591e-01,0.000e+00
3.628e-01,0.000e+00
3.666e-01,0.000e+00
3.704e-01,0.000e+00
3.741e-01,0.000e+00
3.779e-01,0.000e+00
3.816e-01,0.000e+00
3.854e-01,0.000e+00
3.891e-01,0.000e+00
3.929e-01,0.000e+00
3.967e-01,0.000e+00
4.004e-01,0.000e+00
4.042e-01,0.000e+00
4.079e-01,0.000e+00
4.117e-01,0.000e+00
4.155e-01,0.000e+00
4.192e-01,0.000e+00
4.230e-01,0.000e+00
4.267e-01,0.000e+00
4.305e-01,0.000e+00
4.343e-01,0.000e+00
4.380e-01,0.000e+00
4.418e-01,0.000e+00
4.455e-01,0.000e+00
4.493e-01,0.000e+00
4.531e-01,0.000e+00
4.568e-01,0.000e+00
4.606e-01,0.000e+00
4.643e-01,0.000e+00
4.681e-01,0.000e+00
4.718e-01,0.000e+00
4.756e-01,0.000e+00
4.794e-01,0.000e+00
4.831e-01,0.000e+00
4.869e-01,0.000e+00
4.906e-01,0.000e+00
4.944e-01,0.000e+00
4.982e-01,0.000e+00
5.019e-01,0.000e+00
5.057e-01,0.000e+00
5.094e-01,0.000e+00
5.132e-01,0.000e+00
5.170e-01,0.000e+00
5.207e-01,2.660e-03
5.245e-01,0.000e+00
5.282e-01,0.000e+00
5.320e-01,0.000e+00
5.358e-01,0.000e+00
5.395e-01,0.000e+00
5.433e-01,0.000e+00
5.470e-01,0.000e+00
5.508e-01,0.000e+00
5.545e-01,0.000e+00
5.583e-01,0.000e+00
5.621e-01,2.660e-03
5.658e-01,0.000e+00
5.696e-01,0.000e+00
5.733e-01,0.000e+00
5.771e-01,0.000e+00
5.809e-01,0.000e+00
5.846e-01,2.660e-03
5.884e-01,0.000e+00
5.921e-01,0.000e+00
5.959e-01,2.660e-03
5.997e-01,0.000e+00
6.034e-01,2.660e-03
6.072e-01,0.000e+00
6.109e-01,0.000e+00
6.147e-01,0.000e+00
6.185e-01,0.000e+00
6.222e-01,2.660e-03
6.260e-01,2.660e-03
6.297e-01,0.000e+00
6.335e-01,7.981e-03
6.372e-01,2.660e-03
6.410e-01,2.660e-03
6.448e-01,0.000e+00
6.485e-01,1.064e-02
6.523e-01,2.660e-03
6.560e-01,1.064e-02
6.598e-01,7.981e-03
6.636e-01,2.660e-03
6.673e-01,2.660e-03
6.711e-01,5.321e-03
6.748e-01,5.321e-03
6.786e-01,7.981e-03
6.824e-01,1.330e-02
6.861e-01,5.321e-03
6.899e-01,7.981e-03
6.936e-01,7.981e-03
6.974e-01,5.321e-03
7.012e-01,1.064e-02
7.049e-01,1.330e-02
7.087e-01,1.862e-02
7.124e-01,7.981e-03
7.162e-01,1.064e-02
7.199e-01,1.330e-02
7.237e-01,1.064e-02
7.275e-01,7.981e-03
7.312e-01,2.660e-02
7.350e-01,2.660e-02
7.387e-01,1.596e-02
7.425e-01,1.064e-02
7.463e-01,2.394e-02
7.500e-01,1.862e-02
7.538e-01,2.926e-02
7.575e-01,3.725e-02
7.613e-01,4.789e-02
7.651e-01,3.458e-02
7.688e-01,4.789e-02
7.726e-01,3.991e-02
7.763e-01,5.321e-02
7.801e-01,4.789e-02
7.839e-01,9.045e-02
7.876e-01,6.917e-02
7.914e-01,6.385e-02
7.951e-01,6.917e-02
7.989e-01,9.843e-02
8.026e-01,1.064e-01
8.064e-01,9.311e-02
8.102e-01,9.311e-02
8.139e-01,1.383e-01
8.177e-01,1.570e-01
8.214e-01,1.277e-01
8.252e-01,1.596e-01
8.290e-01,1.703e-01
8.327e-01,2.075e-01
8.365e-01,2.075e-01
8.402e-01,2.900e-01
8.440e-01,2.740e-01
8.478e-01,3.086e-01
8.515e-01,2.634e-01
8.553e-01,3.352e-01
8.590e-01,3.645e-01
8.628e-01,4.496e-01
8.666e-01,4.762e-01
8.703e-01,4.815e-01
8.741e-01,6.438e-01
8.778e-01,6.571e-01
8.816e-01,7.343e-01
8.853e-01,6.811e-01
8.891e-01,8.513e-01
8.929e-01,9.604e-01
8.966e-01,1.056e+00
9.004e-01,1.277e+00
9.041e-01,1.343e+00
9.079e-01,1.607e+00
9.117e-01,1.618e+00
9.154e-01,1.894e+00
9.192e-01,2.160e+00
9.229e-01,2.511e+00
9.267e-01,2.740e+00
9.305e-01,3.094e+00
9.342e-01,3.533e+00
9.380e-01,4.209e+00
9.417e-01,4.712e+00
9.455e-01,5.409e+00
9.493e-01,6.278e+00
9.530e-01,7.055e+00
9.568e-01,8.085e+00
9.605e-01,9.889e+00
9.643e-01,1.134e+01
9.680e-01,1.234e+01
9.718e-01,1.477e+01
9.756e-01,1.652e+01
9.793e-01,1.926e+01
9.831e-01,2.241e+01
9.868e-01,2.490e+01
9.906e-01,2.601e+01
9.944e-01,2.502e+01
9.981e-01,1.468e+01


==> anc/03_results/strong_inf/elliptical_beam/0_48.csv <==
transmittance,probability_density
2.657e-01,0.000e+00
2.694e-01,0.000e+00
2.731e-01,0.000e+00
2.768e-01,0.000e+00
2.805e-01,0.000e+00
2.842e-01,0.000e+00
2.878e-01,0.000e+00
2.915e-01,0.000e+00
2.952e-01,0.000e+00
2.989e-01,0.000e+00
3.026e-01,0.000e+00
3.062e-01,0.000e+00
3.099e-01,0.000e+00
3.136e-01,0.000e+00
3.173e-01,0.000e+00
3.210e-01,0.000e+00
3.246e-01,0.000e+00
3.283e-01,0.000e+00
3.320e-01,0.000e+00
3.357e-01,0.000e+00
3.394e-01,0.000e+00
3.430e-01,0.000e+00
3.467e-01,0.000e+00
3.504e-01,0.000e+00
3.541e-01,0.000e+00
3.578e-01,0.000e+00
3.614e-01,0.000e+00
3.651e-01,0.000e+00
3.688e-01,0.000e+00
3.725e-01,0.000e+00
3.762e-01,0.000e+00
3.798e-01,0.000e+00
3.835e-01,0.000e+00
3.872e-01,0.000e+00
3.909e-01,0.000e+00
3.946e-01,0.000e+00
3.982e-01,0.000e+00
4.019e-01,0.000e+00
4.056e-01,0.000e+00
4.093e-01,0.000e+00
4.130e-01,0.000e+00
4.166e-01,0.000e+00
4.203e-01,0.000e+00
4.240e-01,0.000e+00
4.277e-01,0.000e+00
4.314e-01,0.000e+00
4.351e-01,0.000e+00
4.387e-01,0.000e+00
4.424e-01,0.000e+00
4.461e-01,2.717e-03
4.498e-01,0.000e+00
4.535e-01,0.000e+00
4.571e-01,0.000e+00
4.608e-01,0.000e+00
4.645e-01,0.000e+00
4.682e-01,0.000e+00
4.719e-01,2.717e-03
4.755e-01,0.000e+00
4.792e-01,0.000e+00
4.829e-01,0.000e+00
4.866e-01,0.000e+00
4.903e-01,0.000e+00
4.939e-01,0.000e+00
4.976e-01,0.000e+00
5.013e-01,0.000e+00
5.050e-01,0.000e+00
5.087e-01,0.000e+00
5.123e-01,0.000e+00
5.160e-01,0.000e+00
5.197e-01,0.000e+00
5.234e-01,0.000e+00
5.271e-01,0.000e+00
5.307e-01,0.000e+00
5.344e-01,0.000e+00
5.381e-01,2.717e-03
5.418e-01,0.000e+00
5.455e-01,5.434e-03
5.491e-01,2.717e-03
5.528e-01,2.717e-03
5.565e-01,2.717e-03
5.602e-01,0.000e+00
5.639e-01,2.717e-03
5.675e-01,0.000e+00
5.712e-01,0.000e+00
5.749e-01,0.000e+00
5.786e-01,0.000e+00
5.823e-01,0.000e+00
5.859e-01,0.000e+00
5.896e-01,0.000e+00
5.933e-01,0.000e+00
5.970e-01,0.000e+00
6.007e-01,0.000e+00
6.044e-01,0.000e+00
6.080e-01,2.717e-03
6.117e-01,0.000e+00
6.154e-01,0.000e+00
6.191e-01,2.717e-03
6.228e-01,2.717e-03
6.264e-01,2.717e-03
6.301e-01,2.717e-03
6.338e-01,0.000e+00
6.375e-01,5.434e-03
6.412e-01,0.000e+00
6.448e-01,5.434e-03
6.485e-01,5.434e-03
6.522e-01,5.434e-03
6.559e-01,0.000e+00
6.596e-01,2.717e-03
6.632e-01,2.717e-03
6.669e-01,0.000e+00
6.706e-01,5.434e-03
6.743e-01,2.717e-03
6.780e-01,0.000e+00
6.816e-01,5.434e-03
6.853e-01,2.717e-03
6.890e-01,5.434e-03
6.927e-01,5.434e-03
6.964e-01,5.434e-03
7.000e-01,5.434e-03
7.037e-01,5.434e-03
7.074e-01,8.152e-03
7.111e-01,2.717e-03
7.148e-01,2.717e-03
7.184e-01,0.000e+00
7.221e-01,1.087e-02
7.258e-01,1.902e-02
7.295e-01,5.434e-03
7.332e-01,5.434e-03
7.368e-01,1.359e-02
7.405e-01,1.087e-02
7.442e-01,2.174e-02
7.479e-01,2.174e-02
7.516e-01,2.717e-02
7.552e-01,1.359e-02
7.589e-01,2.174e-02
7.626e-01,8.152e-03
7.663e-01,3.532e-02
7.700e-01,2.445e-02
7.737e-01,3.532e-02
7.773e-01,2.989e-02
7.810e-01,5.434e-02
7.847e-01,2.445e-02
7.884e-01,4.619e-02
7.921e-01,4.619e-02
7.957e-01,4.076e-02
7.994e-01,4.076e-02
8.031e-01,5.978e-02
8.068e-01,7.065e-02
8.105e-01,8.695e-02
8.141e-01,1.223e-01
8.178e-01,9.239e-02
8.215e-01,9.782e-02
8.252e-01,1.060e-01
8.289e-01,1.413e-01
8.325e-01,1.087e-01
8.362e-01,1.576e-01
8.399e-01,1.603e-01
8.436e-01,2.038e-01
8.473e-01,2.038e-01
8.509e-01,2.364e-01
8.546e-01,2.445e-01
8.583e-01,2.581e-01
8.620e-01,2.391e-01
8.657e-01,3.451e-01
8.693e-01,3.424e-01
8.730e-01,4.320e-01
8.767e-01,4.755e-01
8.804e-01,4.674e-01
8.841e-01,5.299e-01
8.877e-01,6.032e-01
8.914e-01,6.875e-01
8.951e-01,7.336e-01
8.988e-01,9.130e-01
9.025e-01,1.005e+00
9.061e-01,1.079e+00
9.098e-01,1.220e+00
9.135e-01,1.331e+00
9.172e-01,1.557e+00
9.209e-01,1.769e+00
9.246e-01,2.065e+00
9.282e-01,2.301e+00
9.319e-01,2.750e+00
9.356e-01,3.247e+00
9.393e-01,3.413e+00
9.430e-01,4.046e+00
9.466e-01,4.598e+00
9.503e-01,5.763e+00
9.540e-01,6.356e+00
9.577e-01,7.391e+00
9.614e-01,8.733e+00
9.650e-01,1.014e+01
9.687e-01,1.168e+01
9.724e-01,1.411e+01
9.761e-01,1.685e+01
9.798e-01,1.995e+01
9.834e-01,2.302e+01
9.871e-01,2.691e+01
9.908e-01,3.016e+01
9.945e-01,3.099e+01
9.982e-01,2.047e+01


==> anc/03_results/strong_inf/elliptical_beam/0_49.csv <==
transmittance,probability_density
2.862e-01,0.000e+00
2.898e-01,0.000e+00
2.934e-01,0.000e+00
2.970e-01,0.000e+00
3.006e-01,0.000e+00
3.041e-01,0.000e+00
3.077e-01,0.000e+00
3.113e-01,0.000e+00
3.149e-01,0.000e+00
3.184e-01,0.000e+00
3.220e-01,0.000e+00
3.256e-01,0.000e+00
3.292e-01,0.000e+00
3.328e-01,0.000e+00
3.363e-01,0.000e+00
3.399e-01,0.000e+00
3.435e-01,0.000e+00
3.471e-01,0.000e+00
3.506e-01,0.000e+00
3.542e-01,0.000e+00
3.578e-01,0.000e+00
3.614e-01,0.000e+00
3.650e-01,0.000e+00
3.685e-01,0.000e+00
3.721e-01,0.000e+00
3.757e-01,0.000e+00
3.793e-01,0.000e+00
3.828e-01,0.000e+00
3.864e-01,0.000e+00
3.900e-01,0.000e+00
3.936e-01,0.000e+00
3.972e-01,0.000e+00
4.007e-01,0.000e+00
4.043e-01,0.000e+00
4.079e-01,0.000e+00
4.115e-01,0.000e+00
4.150e-01,0.000e+00
4.186e-01,0.000e+00
4.222e-01,0.000e+00
4.258e-01,0.000e+00
4.294e-01,0.000e+00
4.329e-01,0.000e+00
4.365e-01,0.000e+00
4.401e-01,0.000e+00
4.437e-01,0.000e+00
4.472e-01,0.000e+00
4.508e-01,0.000e+00
4.544e-01,0.000e+00
4.580e-01,0.000e+00
4.616e-01,0.000e+00
4.651e-01,0.000e+00
4.687e-01,0.000e+00
4.723e-01,0.000e+00
4.759e-01,0.000e+00
4.794e-01,0.000e+00
4.830e-01,0.000e+00
4.866e-01,0.000e+00
4.902e-01,0.000e+00
4.938e-01,0.000e+00
4.973e-01,0.000e+00
5.009e-01,0.000e+00
5.045e-01,0.000e+00
5.081e-01,0.000e+00
5.116e-01,0.000e+00
5.152e-01,0.000e+00
5.188e-01,0.000e+00
5.224e-01,0.000e+00
5.260e-01,0.000e+00
5.295e-01,0.000e+00
5.331e-01,0.000e+00
5.367e-01,0.000e+00
5.403e-01,0.000e+00
5.438e-01,0.000e+00
5.474e-01,0.000e+00
5.510e-01,0.000e+00
5.546e-01,0.000e+00
5.582e-01,0.000e+00
5.617e-01,0.000e+00
5.653e-01,0.000e+00
5.689e-01,0.000e+00
5.725e-01,0.000e+00
5.760e-01,0.000e+00
5.796e-01,0.000e+00
5.832e-01,0.000e+00
5.868e-01,0.000e+00
5.904e-01,0.000e+00
5.939e-01,0.000e+00
5.975e-01,0.000e+00
6.011e-01,2.795e-03
6.047e-01,0.000e+00
6.082e-01,0.000e+00
6.118e-01,0.000e+00
6.154e-01,2.795e-03
6.190e-01,2.795e-03
6.225e-01,2.795e-03
6.261e-01,0.000e+00
6.297e-01,0.000e+00
6.333e-01,0.000e+00
6.369e-01,0.000e+00
6.404e-01,0.000e+00
6.440e-01,2.795e-03
6.476e-01,0.000e+00
6.512e-01,0.000e+00
6.547e-01,2.795e-03
6.583e-01,2.795e-03
6.619e-01,0.000e+00
6.655e-01,2.795e-03
6.691e-01,2.795e-03
6.726e-01,2.795e-03
6.762e-01,0.000e+00
6.798e-01,2.795e-03
6.834e-01,5.590e-03
6.869e-01,2.795e-03
6.905e-01,8.386e-03
6.941e-01,8.386e-03
6.977e-01,2.795e-03
7.013e-01,8.386e-03
7.048e-01,0.000e+00
7.084e-01,8.386e-03
7.120e-01,2.795e-03
7.156e-01,8.386e-03
7.191e-01,0.000e+00
7.227e-01,5.590e-03
7.263e-01,5.590e-03
7.299e-01,5.590e-03
7.335e-01,5.590e-03
7.370e-01,1.398e-02
7.406e-01,1.398e-02
7.442e-01,5.590e-03
7.478e-01,1.677e-02
7.513e-01,8.386e-03
7.549e-01,1.398e-02
7.585e-01,2.236e-02
7.621e-01,8.386e-03
7.657e-01,2.795e-03
7.692e-01,2.516e-02
7.728e-01,4.472e-02
7.764e-01,2.795e-02
7.800e-01,1.677e-02
7.835e-01,3.634e-02
7.871e-01,3.634e-02
7.907e-01,3.913e-02
7.943e-01,3.913e-02
7.979e-01,4.193e-02
8.014e-01,4.193e-02
8.050e-01,5.031e-02
8.086e-01,4.752e-02
8.122e-01,6.708e-02
8.157e-01,6.429e-02
8.193e-01,4.472e-02
8.229e-01,8.386e-02
8.265e-01,8.106e-02
8.301e-01,8.386e-02
8.336e-01,8.386e-02
8.372e-01,9.224e-02
8.408e-01,1.258e-01
8.444e-01,1.314e-01
8.479e-01,1.453e-01
8.515e-01,1.817e-01
8.551e-01,1.789e-01
8.587e-01,1.929e-01
8.623e-01,2.320e-01
8.658e-01,2.208e-01
8.694e-01,2.739e-01
8.730e-01,3.131e-01
8.766e-01,3.159e-01
8.801e-01,3.578e-01
8.837e-01,3.829e-01
8.873e-01,5.115e-01
8.909e-01,5.031e-01
8.945e-01,5.227e-01
8.980e-01,6.233e-01
9.016e-01,7.072e-01
9.052e-01,7.771e-01
9.088e-01,1.009e+00
9.123e-01,1.073e+00
9.159e-01,1.305e+00
9.195e-01,1.375e+00
9.231e-01,1.448e+00
9.267e-01,1.727e+00
9.302e-01,2.105e+00
9.338e-01,2.323e+00
9.374e-01,2.619e+00
9.410e-01,2.982e+00
9.445e-01,3.553e+00
9.481e-01,4.260e+00
9.517e-01,4.771e+00
9.553e-01,5.842e+00
9.589e-01,6.885e+00
9.624e-01,7.667e+00
9.660e-01,9.621e+00
9.696e-01,1.141e+01
9.732e-01,1.345e+01
9.767e-01,1.641e+01
9.803e-01,1.962e+01
9.839e-01,2.340e+01
9.875e-01,2.825e+01
9.911e-01,3.371e+01
9.946e-01,3.717e+01
9.982e-01,2.756e+01


==> anc/03_results/strong_inf/elliptical_beam/0_5.csv <==
transmittance,probability_density
2.072e-03,0.000e+00
6.217e-03,0.000e+00
1.036e-02,2.413e-03
1.451e-02,2.413e-03
1.865e-02,0.000e+00
2.280e-02,2.413e-03
2.694e-02,4.826e-03
3.109e-02,7.239e-03
3.523e-02,1.448e-02
3.938e-02,1.207e-02
4.352e-02,2.172e-02
4.767e-02,9.652e-03
5.181e-02,2.413e-02
5.595e-02,2.896e-02
6.010e-02,1.930e-02
6.424e-02,5.550e-02
6.839e-02,5.309e-02
7.253e-02,7.239e-02
7.668e-02,7.722e-02
8.082e-02,1.086e-01
8.497e-02,1.448e-01
8.911e-02,1.424e-01
9.326e-02,1.472e-01
9.740e-02,1.834e-01
1.015e-01,1.689e-01
1.057e-01,2.775e-01
1.098e-01,2.630e-01
1.140e-01,2.944e-01
1.181e-01,3.764e-01
1.223e-01,3.957e-01
1.264e-01,4.657e-01
1.306e-01,4.971e-01
1.347e-01,6.298e-01
1.389e-01,6.177e-01
1.430e-01,7.770e-01
1.471e-01,7.794e-01
1.513e-01,8.615e-01
1.554e-01,9.025e-01
1.596e-01,1.117e+00
1.637e-01,1.252e+00
1.679e-01,1.228e+00
1.720e-01,1.479e+00
1.762e-01,1.622e+00
1.803e-01,1.737e+00
1.844e-01,1.918e+00
1.886e-01,2.008e+00
1.927e-01,2.263e+00
1.969e-01,2.324e+00
2.010e-01,2.765e+00
2.052e-01,2.823e+00
2.093e-01,2.973e+00
2.135e-01,3.238e+00
2.176e-01,3.547e+00
2.217e-01,3.675e+00
2.259e-01,3.846e+00
2.300e-01,4.097e+00
2.342e-01,4.575e+00
2.383e-01,4.845e+00
2.425e-01,4.790e+00
2.466e-01,5.094e+00
2.508e-01,5.188e+00
2.549e-01,5.497e+00
2.591e-01,5.709e+00
2.632e-01,5.943e+00
2.673e-01,5.902e+00
2.715e-01,6.076e+00
2.756e-01,6.170e+00
2.798e-01,6.448e+00
2.839e-01,6.363e+00
2.881e-01,6.245e+00
2.922e-01,6.296e+00
2.964e-01,6.086e+00
3.005e-01,6.455e+00
3.046e-01,5.999e+00
3.088e-01,5.777e+00
3.129e-01,5.767e+00
3.171e-01,5.480e+00
3.212e-01,5.434e+00
3.254e-01,5.019e+00
3.295e-01,4.995e+00
3.337e-01,4.539e+00
3.378e-01,4.409e+00
3.419e-01,4.071e+00
3.461e-01,3.902e+00
3.502e-01,3.535e+00
3.544e-01,3.439e+00
3.585e-01,3.045e+00
3.627e-01,2.823e+00
3.668e-01,2.601e+00
3.710e-01,2.329e+00
3.751e-01,2.082e+00
3.792e-01,1.962e+00
3.834e-01,1.749e+00
3.875e-01,1.508e+00
3.917e-01,1.450e+00
3.958e-01,1.235e+00
4.000e-01,1.047e+00
4.041e-01,1.038e+00
4.083e-01,8.036e-01
4.124e-01,7.312e-01
4.166e-01,6.877e-01
4.207e-01,5.164e-01
4.248e-01,5.188e-01
4.290e-01,4.150e-01
4.331e-01,3.595e-01
4.373e-01,3.113e-01
4.414e-01,2.606e-01
4.456e-01,2.317e-01
4.497e-01,1.955e-01
4.539e-01,1.593e-01
4.580e-01,1.448e-01
4.621e-01,1.231e-01
4.663e-01,8.446e-02
4.704e-01,5.550e-02
4.746e-01,6.274e-02
4.787e-01,6.998e-02
4.829e-01,3.620e-02
4.870e-01,3.378e-02
4.912e-01,3.620e-02
4.953e-01,2.896e-02
4.994e-01,3.137e-02
5.036e-01,1.930e-02
5.077e-01,1.207e-02
5.119e-01,1.207e-02
5.160e-01,4.826e-03
5.202e-01,2.413e-03
5.243e-01,7.239e-03
5.285e-01,2.413e-03
5.326e-01,9.652e-03
5.368e-01,4.826e-03
5.409e-01,7.239e-03
5.450e-01,0.000e+00
5.492e-01,2.413e-03
5.533e-01,0.000e+00
5.575e-01,0.000e+00
5.616e-01,0.000e+00
5.658e-01,0.000e+00
5.699e-01,0.000e+00
5.741e-01,2.413e-03
5.782e-01,0.000e+00
5.823e-01,0.000e+00
5.865e-01,0.000e+00
5.906e-01,4.826e-03
5.948e-01,0.000e+00
5.989e-01,0.000e+00
6.031e-01,0.000e+00
6.072e-01,0.000e+00
6.114e-01,0.000e+00
6.155e-01,0.000e+00
6.196e-01,0.000e+00
6.238e-01,0.000e+00
6.279e-01,0.000e+00
6.321e-01,0.000e+00
6.362e-01,0.000e+00
6.404e-01,0.000e+00
6.445e-01,0.000e+00
6.487e-01,0.000e+00
6.528e-01,0.000e+00
6.570e-01,0.000e+00
6.611e-01,0.000e+00
6.652e-01,0.000e+00
6.694e-01,0.000e+00
6.735e-01,0.000e+00
6.777e-01,0.000e+00
6.818e-01,0.000e+00
6.860e-01,0.000e+00
6.901e-01,0.000e+00
6.943e-01,0.000e+00
6.984e-01,0.000e+00
7.025e-01,0.000e+00
7.067e-01,0.000e+00
7.108e-01,0.000e+00
7.150e-01,0.000e+00
7.191e-01,0.000e+00
7.233e-01,0.000e+00
7.274e-01,0.000e+00
7.316e-01,0.000e+00
7.357e-01,0.000e+00
7.398e-01,0.000e+00
7.440e-01,0.000e+00
7.481e-01,0.000e+00
7.523e-01,0.000e+00
7.564e-01,0.000e+00
7.606e-01,0.000e+00
7.647e-01,0.000e+00
7.689e-01,0.000e+00
7.730e-01,0.000e+00
7.772e-01,0.000e+00
7.813e-01,0.000e+00
7.854e-01,0.000e+00
7.896e-01,0.000e+00
7.937e-01,0.000e+00
7.979e-01,0.000e+00
8.020e-01,0.000e+00
8.062e-01,0.000e+00
8.103e-01,0.000e+00
8.145e-01,0.000e+00
8.186e-01,0.000e+00
8.227e-01,0.000e+00
8.269e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_55.csv <==
transmittance,probability_density
2.138e-03,0.000e+00
6.414e-03,0.000e+00
1.069e-02,0.000e+00
1.496e-02,0.000e+00
1.924e-02,0.000e+00
2.352e-02,2.339e-03
2.779e-02,2.339e-03
3.207e-02,2.339e-03
3.634e-02,1.170e-02
4.062e-02,9.357e-03
4.489e-02,4.679e-03
4.917e-02,4.679e-03
5.345e-02,1.637e-02
5.772e-02,1.404e-02
6.200e-02,3.041e-02
6.627e-02,1.170e-02
7.055e-02,3.743e-02
7.482e-02,3.041e-02
7.910e-02,2.807e-02
8.338e-02,4.211e-02
8.765e-02,4.211e-02
9.193e-02,6.082e-02
9.620e-02,6.550e-02
1.005e-01,8.421e-02
1.048e-01,1.053e-01
1.090e-01,1.193e-01
1.133e-01,1.123e-01
1.176e-01,1.474e-01
1.219e-01,1.357e-01
1.261e-01,2.292e-01
1.304e-01,2.433e-01
1.347e-01,2.363e-01
1.390e-01,2.877e-01
1.432e-01,3.462e-01
1.475e-01,3.602e-01
1.518e-01,4.117e-01
1.561e-01,3.836e-01
1.603e-01,5.240e-01
1.646e-01,5.123e-01
1.689e-01,6.854e-01
1.732e-01,7.299e-01
1.774e-01,6.948e-01
1.817e-01,7.649e-01
1.860e-01,8.819e-01
1.903e-01,9.661e-01
1.945e-01,1.018e+00
1.988e-01,1.132e+00
2.031e-01,1.139e+00
2.074e-01,1.266e+00
2.116e-01,1.581e+00
2.159e-01,1.640e+00
2.202e-01,1.645e+00
2.245e-01,1.841e+00
2.287e-01,1.921e+00
2.330e-01,1.981e+00
2.373e-01,2.204e+00
2.416e-01,2.281e+00
2.459e-01,2.702e+00
2.501e-01,2.735e+00
2.544e-01,3.004e+00
2.587e-01,3.114e+00
2.630e-01,3.212e+00
2.672e-01,3.340e+00
2.715e-01,3.698e+00
2.758e-01,3.897e+00
2.801e-01,3.991e+00
2.843e-01,4.304e+00
2.886e-01,4.339e+00
2.929e-01,4.447e+00
2.972e-01,4.765e+00
3.014e-01,4.910e+00
3.057e-01,5.107e+00
3.100e-01,5.083e+00
3.143e-01,5.275e+00
3.185e-01,5.240e+00
3.228e-01,5.275e+00
3.271e-01,5.659e+00
3.314e-01,5.563e+00
3.356e-01,5.481e+00
3.399e-01,5.605e+00
3.442e-01,5.549e+00
3.485e-01,5.553e+00
3.527e-01,5.553e+00
3.570e-01,5.432e+00
3.613e-01,5.404e+00
3.656e-01,5.174e+00
3.698e-01,5.069e+00
3.741e-01,4.919e+00
3.784e-01,4.498e+00
3.827e-01,4.374e+00
3.870e-01,4.159e+00
3.912e-01,3.909e+00
3.955e-01,3.834e+00
3.998e-01,3.544e+00
4.041e-01,3.373e+00
4.083e-01,3.067e+00
4.126e-01,3.118e+00
4.169e-01,2.709e+00
4.212e-01,2.606e+00
4.254e-01,2.307e+00
4.297e-01,2.150e+00
4.340e-01,2.059e+00
4.383e-01,1.836e+00
4.425e-01,1.703e+00
4.468e-01,1.478e+00
4.511e-01,1.366e+00
4.554e-01,1.156e+00
4.596e-01,1.064e+00
4.639e-01,8.655e-01
4.682e-01,8.070e-01
4.725e-01,7.205e-01
4.767e-01,6.760e-01
4.810e-01,5.638e-01
4.853e-01,5.334e-01
4.896e-01,4.234e-01
4.938e-01,3.719e-01
4.981e-01,2.924e-01
5.024e-01,2.994e-01
5.067e-01,2.199e-01
5.109e-01,2.339e-01
5.152e-01,1.544e-01
5.195e-01,1.450e-01
5.238e-01,1.661e-01
5.280e-01,9.591e-02
5.323e-01,9.591e-02
5.366e-01,1.076e-01
5.409e-01,7.252e-02
5.452e-01,3.977e-02
5.494e-01,4.912e-02
5.537e-01,2.807e-02
5.580e-01,3.041e-02
5.623e-01,2.573e-02
5.665e-01,1.637e-02
5.708e-01,1.871e-02
5.751e-01,1.404e-02
5.794e-01,1.404e-02
5.836e-01,2.339e-03
5.879e-01,2.339e-03
5.922e-01,1.170e-02
5.965e-01,4.679e-03
6.007e-01,1.170e-02
6.050e-01,9.357e-03
6.093e-01,7.018e-03
6.136e-01,2.339e-03
6.178e-01,0.000e+00
6.221e-01,0.000e+00
6.264e-01,0.000e+00
6.307e-01,7.018e-03
6.349e-01,2.339e-03
6.392e-01,0.000e+00
6.435e-01,2.339e-03
6.478e-01,0.000e+00
6.520e-01,0.000e+00
6.563e-01,0.000e+00
6.606e-01,0.000e+00
6.649e-01,0.000e+00
6.691e-01,0.000e+00
6.734e-01,0.000e+00
6.777e-01,0.000e+00
6.820e-01,0.000e+00
6.862e-01,0.000e+00
6.905e-01,0.000e+00
6.948e-01,0.000e+00
6.991e-01,0.000e+00
7.034e-01,0.000e+00
7.076e-01,0.000e+00
7.119e-01,0.000e+00
7.162e-01,0.000e+00
7.205e-01,0.000e+00
7.247e-01,0.000e+00
7.290e-01,0.000e+00
7.333e-01,0.000e+00
7.376e-01,0.000e+00
7.418e-01,0.000e+00
7.461e-01,0.000e+00
7.504e-01,0.000e+00
7.547e-01,0.000e+00
7.589e-01,0.000e+00
7.632e-01,0.000e+00
7.675e-01,0.000e+00
7.718e-01,0.000e+00
7.760e-01,0.000e+00
7.803e-01,0.000e+00
7.846e-01,0.000e+00
7.889e-01,0.000e+00
7.931e-01,0.000e+00
7.974e-01,0.000e+00
8.017e-01,0.000e+00
8.060e-01,0.000e+00
8.102e-01,0.000e+00
8.145e-01,0.000e+00
8.188e-01,0.000e+00
8.231e-01,0.000e+00
8.273e-01,0.000e+00
8.316e-01,0.000e+00
8.359e-01,0.000e+00
8.402e-01,0.000e+00
8.445e-01,0.000e+00
8.487e-01,0.000e+00
8.530e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_6.csv <==
transmittance,probability_density
2.187e-03,0.000e+00
6.560e-03,0.000e+00
1.093e-02,2.287e-03
1.531e-02,0.000e+00
1.968e-02,2.287e-03
2.405e-02,0.000e+00
2.843e-02,2.287e-03
3.280e-02,4.574e-03
3.718e-02,0.000e+00
4.155e-02,0.000e+00
4.592e-02,4.574e-03
5.030e-02,4.574e-03
5.467e-02,9.147e-03
5.904e-02,2.287e-03
6.342e-02,2.287e-03
6.779e-02,4.574e-03
7.216e-02,9.147e-03
7.654e-02,6.860e-03
8.091e-02,1.372e-02
8.529e-02,2.287e-02
8.966e-02,1.601e-02
9.403e-02,1.829e-02
9.841e-02,4.116e-02
1.028e-01,5.717e-02
1.072e-01,3.202e-02
1.115e-01,5.031e-02
1.159e-01,5.946e-02
1.203e-01,5.488e-02
1.246e-01,1.029e-01
1.290e-01,8.461e-02
1.334e-01,8.461e-02
1.378e-01,1.326e-01
1.421e-01,1.326e-01
1.465e-01,1.898e-01
1.509e-01,1.715e-01
1.553e-01,1.921e-01
1.596e-01,2.104e-01
1.640e-01,2.538e-01
1.684e-01,2.698e-01
1.728e-01,2.767e-01
1.771e-01,3.133e-01
1.815e-01,3.430e-01
1.859e-01,3.933e-01
1.903e-01,4.162e-01
1.946e-01,4.688e-01
1.990e-01,5.283e-01
2.034e-01,6.083e-01
2.077e-01,7.066e-01
2.121e-01,6.380e-01
2.165e-01,7.638e-01
2.209e-01,7.478e-01
2.252e-01,8.347e-01
2.296e-01,8.987e-01
2.340e-01,1.015e+00
2.384e-01,1.130e+00
2.427e-01,1.233e+00
2.471e-01,1.185e+00
2.515e-01,1.274e+00
2.559e-01,1.461e+00
2.602e-01,1.484e+00
2.646e-01,1.617e+00
2.690e-01,1.802e+00
2.733e-01,1.923e+00
2.777e-01,2.070e+00
2.821e-01,2.218e+00
2.865e-01,2.275e+00
2.908e-01,2.534e+00
2.952e-01,2.621e+00
2.996e-01,2.765e+00
3.040e-01,2.961e+00
3.083e-01,2.849e+00
3.127e-01,3.183e+00
3.171e-01,3.394e+00
3.215e-01,3.533e+00
3.258e-01,3.782e+00
3.302e-01,3.792e+00
3.346e-01,3.915e+00
3.390e-01,4.137e+00
3.433e-01,4.219e+00
3.477e-01,4.489e+00
3.521e-01,4.798e+00
3.564e-01,4.713e+00
3.608e-01,4.530e+00
3.652e-01,5.164e+00
3.696e-01,5.196e+00
3.739e-01,5.020e+00
3.783e-01,5.138e+00
3.827e-01,5.360e+00
3.871e-01,5.248e+00
3.914e-01,5.251e+00
3.958e-01,5.031e+00
4.002e-01,5.013e+00
4.046e-01,4.837e+00
4.089e-01,4.981e+00
4.133e-01,4.985e+00
4.177e-01,4.720e+00
4.221e-01,4.539e+00
4.264e-01,4.574e+00
4.308e-01,4.258e+00
4.352e-01,4.109e+00
4.395e-01,3.963e+00
4.439e-01,3.689e+00
4.483e-01,3.494e+00
4.527e-01,3.234e+00
4.570e-01,3.190e+00
4.614e-01,3.007e+00
4.658e-01,2.868e+00
4.702e-01,2.666e+00
4.745e-01,2.335e+00
4.789e-01,2.339e+00
4.833e-01,2.115e+00
4.877e-01,1.958e+00
4.920e-01,1.875e+00
4.964e-01,1.727e+00
5.008e-01,1.496e+00
5.052e-01,1.356e+00
5.095e-01,1.237e+00
5.139e-01,1.073e+00
5.183e-01,1.036e+00
5.226e-01,8.850e-01
5.270e-01,8.758e-01
5.314e-01,6.838e-01
5.358e-01,7.135e-01
5.401e-01,5.900e-01
5.445e-01,4.962e-01
5.489e-01,4.505e-01
5.533e-01,3.499e-01
5.576e-01,3.224e-01
5.620e-01,3.453e-01
5.664e-01,3.202e-01
5.708e-01,2.698e-01
5.751e-01,1.967e-01
5.795e-01,1.624e-01
5.839e-01,1.464e-01
5.882e-01,1.098e-01
5.926e-01,1.143e-01
5.970e-01,5.260e-02
6.014e-01,6.860e-02
6.057e-01,5.488e-02
6.101e-01,5.031e-02
6.145e-01,3.888e-02
6.189e-01,3.888e-02
6.232e-01,2.973e-02
6.276e-01,9.147e-03
6.320e-01,2.287e-02
6.364e-01,1.829e-02
6.407e-01,1.143e-02
6.451e-01,4.574e-03
6.495e-01,6.860e-03
6.539e-01,4.574e-03
6.582e-01,9.147e-03
6.626e-01,1.372e-02
6.670e-01,2.287e-03
6.713e-01,0.000e+00
6.757e-01,2.287e-03
6.801e-01,6.860e-03
6.845e-01,0.000e+00
6.888e-01,0.000e+00
6.932e-01,0.000e+00
6.976e-01,2.287e-03
7.020e-01,0.000e+00
7.063e-01,0.000e+00
7.107e-01,0.000e+00
7.151e-01,0.000e+00
7.195e-01,0.000e+00
7.238e-01,0.000e+00
7.282e-01,0.000e+00
7.326e-01,0.000e+00
7.370e-01,0.000e+00
7.413e-01,0.000e+00
7.457e-01,0.000e+00
7.501e-01,0.000e+00
7.544e-01,0.000e+00
7.588e-01,0.000e+00
7.632e-01,0.000e+00
7.676e-01,0.000e+00
7.719e-01,0.000e+00
7.763e-01,0.000e+00
7.807e-01,0.000e+00
7.851e-01,0.000e+00
7.894e-01,0.000e+00
7.938e-01,0.000e+00
7.982e-01,0.000e+00
8.026e-01,0.000e+00
8.069e-01,0.000e+00
8.113e-01,0.000e+00
8.157e-01,0.000e+00
8.200e-01,0.000e+00
8.244e-01,0.000e+00
8.288e-01,0.000e+00
8.332e-01,0.000e+00
8.375e-01,0.000e+00
8.419e-01,0.000e+00
8.463e-01,0.000e+00
8.507e-01,0.000e+00
8.550e-01,0.000e+00
8.594e-01,0.000e+00
8.638e-01,0.000e+00
8.682e-01,0.000e+00
8.725e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_65.csv <==
transmittance,probability_density
2.238e-03,0.000e+00
6.714e-03,0.000e+00
1.119e-02,0.000e+00
1.567e-02,0.000e+00
2.014e-02,0.000e+00
2.462e-02,0.000e+00
2.909e-02,0.000e+00
3.357e-02,2.235e-03
3.805e-02,0.000e+00
4.252e-02,0.000e+00
4.700e-02,4.469e-03
5.147e-02,0.000e+00
5.595e-02,2.235e-03
6.042e-02,4.469e-03
6.490e-02,0.000e+00
6.938e-02,2.235e-03
7.385e-02,8.938e-03
7.833e-02,4.469e-03
8.280e-02,4.469e-03
8.728e-02,1.341e-02
9.176e-02,1.564e-02
9.623e-02,1.117e-02
1.007e-01,1.788e-02
1.052e-01,1.788e-02
1.097e-01,2.905e-02
1.141e-01,2.011e-02
1.186e-01,1.788e-02
1.231e-01,2.235e-02
1.276e-01,4.469e-02
1.320e-01,4.692e-02
1.365e-01,6.033e-02
1.410e-01,6.033e-02
1.455e-01,5.810e-02
1.499e-01,7.597e-02
1.544e-01,1.073e-01
1.589e-01,8.268e-02
1.634e-01,9.832e-02
1.678e-01,1.050e-01
1.723e-01,1.475e-01
1.768e-01,1.475e-01
1.813e-01,1.721e-01
1.857e-01,1.810e-01
1.902e-01,1.497e-01
1.947e-01,1.855e-01
1.992e-01,2.592e-01
2.037e-01,2.883e-01
2.081e-01,2.480e-01
2.126e-01,2.659e-01
2.171e-01,3.106e-01
2.216e-01,4.179e-01
2.260e-01,3.888e-01
2.305e-01,4.737e-01
2.350e-01,5.341e-01
2.395e-01,5.452e-01
2.439e-01,5.720e-01
2.484e-01,6.525e-01
2.529e-01,6.458e-01
2.574e-01,7.128e-01
2.618e-01,8.134e-01
2.663e-01,9.184e-01
2.708e-01,8.558e-01
2.753e-01,9.251e-01
2.797e-01,9.832e-01
2.842e-01,1.144e+00
2.887e-01,1.128e+00
2.932e-01,1.352e+00
2.976e-01,1.446e+00
3.021e-01,1.410e+00
3.066e-01,1.582e+00
3.111e-01,1.685e+00
3.156e-01,1.926e+00
3.200e-01,1.911e+00
3.245e-01,2.060e+00
3.290e-01,2.190e+00
3.335e-01,2.270e+00
3.379e-01,2.324e+00
3.424e-01,2.536e+00
3.469e-01,2.668e+00
3.514e-01,2.903e+00
3.558e-01,2.905e+00
3.603e-01,2.999e+00
3.648e-01,3.102e+00
3.693e-01,3.305e+00
3.737e-01,3.618e+00
3.782e-01,3.640e+00
3.827e-01,3.736e+00
3.872e-01,3.779e+00
3.916e-01,3.998e+00
3.961e-01,4.000e+00
4.006e-01,4.228e+00
4.051e-01,4.362e+00
4.095e-01,4.433e+00
4.140e-01,4.746e+00
4.185e-01,4.663e+00
4.230e-01,4.726e+00
4.274e-01,4.681e+00
4.319e-01,4.730e+00
4.364e-01,4.831e+00
4.409e-01,4.780e+00
4.454e-01,4.686e+00
4.498e-01,4.632e+00
4.543e-01,4.655e+00
4.588e-01,4.699e+00
4.633e-01,4.909e+00
4.677e-01,4.523e+00
4.722e-01,4.478e+00
4.767e-01,4.275e+00
4.812e-01,3.986e+00
4.856e-01,4.116e+00
4.901e-01,3.729e+00
4.946e-01,3.662e+00
4.991e-01,3.645e+00
5.035e-01,3.560e+00
5.080e-01,3.186e+00
5.125e-01,3.057e+00
5.170e-01,2.829e+00
5.214e-01,2.529e+00
5.259e-01,2.643e+00
5.304e-01,2.344e+00
5.349e-01,2.194e+00
5.393e-01,2.058e+00
5.438e-01,1.904e+00
5.483e-01,1.613e+00
5.528e-01,1.627e+00
5.572e-01,1.457e+00
5.617e-01,1.379e+00
5.662e-01,1.157e+00
5.707e-01,1.088e+00
5.752e-01,1.032e+00
5.796e-01,8.648e-01
5.841e-01,8.044e-01
5.886e-01,6.860e-01
5.931e-01,6.435e-01
5.975e-01,6.123e-01
6.020e-01,5.095e-01
6.065e-01,4.603e-01
6.110e-01,4.290e-01
6.154e-01,3.061e-01
6.199e-01,2.748e-01
6.244e-01,2.480e-01
6.289e-01,2.391e-01
6.333e-01,1.587e-01
6.378e-01,1.497e-01
6.423e-01,1.519e-01
6.468e-01,1.006e-01
6.512e-01,9.832e-02
6.557e-01,7.150e-02
6.602e-01,8.268e-02
6.647e-01,6.927e-02
6.691e-01,4.916e-02
6.736e-01,3.575e-02
6.781e-01,3.128e-02
6.826e-01,3.352e-02
6.871e-01,2.458e-02
6.915e-01,3.128e-02
6.960e-01,1.117e-02
7.005e-01,6.704e-03
7.050e-01,8.938e-03
7.094e-01,1.341e-02
7.139e-01,1.117e-02
7.184e-01,0.000e+00
7.229e-01,8.938e-03
7.273e-01,2.235e-03
7.318e-01,4.469e-03
7.363e-01,0.000e+00
7.408e-01,0.000e+00
7.452e-01,2.235e-03
7.497e-01,0.000e+00
7.542e-01,0.000e+00
7.587e-01,0.000e+00
7.631e-01,2.235e-03
7.676e-01,0.000e+00
7.721e-01,0.000e+00
7.766e-01,0.000e+00
7.810e-01,0.000e+00
7.855e-01,0.000e+00
7.900e-01,0.000e+00
7.945e-01,0.000e+00
7.989e-01,0.000e+00
8.034e-01,0.000e+00
8.079e-01,0.000e+00
8.124e-01,0.000e+00
8.169e-01,0.000e+00
8.213e-01,0.000e+00
8.258e-01,0.000e+00
8.303e-01,0.000e+00
8.348e-01,0.000e+00
8.392e-01,0.000e+00
8.437e-01,0.000e+00
8.482e-01,0.000e+00
8.527e-01,0.000e+00
8.571e-01,0.000e+00
8.616e-01,0.000e+00
8.661e-01,0.000e+00
8.706e-01,0.000e+00
8.750e-01,0.000e+00
8.795e-01,0.000e+00
8.840e-01,0.000e+00
8.885e-01,0.000e+00
8.929e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_7.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,2.000e-03
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,2.000e-03
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,2.000e-03
6.750e-02,0.000e+00
7.250e-02,6.001e-03
7.750e-02,0.000e+00
8.250e-02,8.001e-03
8.750e-02,6.001e-03
9.250e-02,6.001e-03
9.750e-02,0.000e+00
1.025e-01,1.400e-02
1.075e-01,1.000e-02
1.125e-01,6.001e-03
1.175e-01,1.400e-02
1.225e-01,1.200e-02
1.275e-01,1.200e-02
1.325e-01,3.200e-02
1.375e-01,2.600e-02
1.425e-01,1.400e-02
1.475e-01,2.800e-02
1.525e-01,3.600e-02
1.575e-01,3.000e-02
1.625e-01,4.400e-02
1.675e-01,5.601e-02
1.725e-01,4.200e-02
1.775e-01,7.201e-02
1.825e-01,6.801e-02
1.875e-01,7.801e-02
1.925e-01,9.801e-02
1.975e-01,1.140e-01
2.025e-01,1.180e-01
2.075e-01,1.540e-01
2.125e-01,1.560e-01
2.175e-01,1.860e-01
2.225e-01,2.120e-01
2.275e-01,2.040e-01
2.325e-01,2.060e-01
2.375e-01,3.080e-01
2.425e-01,2.700e-01
2.475e-01,2.980e-01
2.525e-01,3.100e-01
2.575e-01,3.300e-01
2.625e-01,3.620e-01
2.675e-01,4.520e-01
2.725e-01,4.581e-01
2.775e-01,4.741e-01
2.825e-01,5.781e-01
2.875e-01,6.021e-01
2.925e-01,6.421e-01
2.975e-01,7.601e-01
3.025e-01,7.601e-01
3.075e-01,7.321e-01
3.125e-01,9.241e-01
3.175e-01,9.361e-01
3.225e-01,1.080e+00
3.275e-01,1.080e+00
3.325e-01,1.218e+00
3.375e-01,1.254e+00
3.425e-01,1.298e+00
3.475e-01,1.456e+00
3.525e-01,1.540e+00
3.575e-01,1.708e+00
3.625e-01,1.766e+00
3.675e-01,1.800e+00
3.725e-01,1.982e+00
3.775e-01,2.260e+00
3.825e-01,2.318e+00
3.875e-01,2.332e+00
3.925e-01,2.584e+00
3.975e-01,2.618e+00
4.025e-01,2.656e+00
4.075e-01,2.910e+00
4.125e-01,3.130e+00
4.175e-01,3.226e+00
4.225e-01,3.284e+00
4.275e-01,3.644e+00
4.325e-01,3.670e+00
4.375e-01,3.942e+00
4.425e-01,3.916e+00
4.475e-01,4.200e+00
4.525e-01,4.118e+00
4.575e-01,4.284e+00
4.625e-01,4.430e+00
4.675e-01,4.356e+00
4.725e-01,4.573e+00
4.775e-01,4.528e+00
4.825e-01,4.458e+00
4.875e-01,4.478e+00
4.925e-01,4.440e+00
4.975e-01,4.597e+00
5.025e-01,4.418e+00
5.075e-01,4.442e+00
5.125e-01,4.454e+00
5.175e-01,4.154e+00
5.225e-01,4.032e+00
5.275e-01,3.914e+00
5.325e-01,3.868e+00
5.375e-01,3.900e+00
5.425e-01,3.626e+00
5.475e-01,3.618e+00
5.525e-01,3.346e+00
5.575e-01,3.194e+00
5.625e-01,3.082e+00
5.675e-01,2.818e+00
5.725e-01,2.722e+00
5.775e-01,2.480e+00
5.825e-01,2.442e+00
5.875e-01,2.130e+00
5.925e-01,2.094e+00
5.975e-01,1.890e+00
6.025e-01,1.730e+00
6.075e-01,1.532e+00
6.125e-01,1.462e+00
6.175e-01,1.216e+00
6.225e-01,1.124e+00
6.275e-01,9.361e-01
6.325e-01,8.481e-01
6.375e-01,8.881e-01
6.425e-01,7.401e-01
6.475e-01,6.441e-01
6.525e-01,5.101e-01
6.575e-01,4.921e-01
6.625e-01,4.581e-01
6.675e-01,3.820e-01
6.725e-01,3.360e-01
6.775e-01,3.220e-01
6.825e-01,2.320e-01
6.875e-01,1.920e-01
6.925e-01,1.600e-01
6.975e-01,1.160e-01
7.025e-01,1.180e-01
7.075e-01,9.401e-02
7.125e-01,9.001e-02
7.175e-01,5.601e-02
7.225e-01,7.601e-02
7.275e-01,3.600e-02
7.325e-01,2.400e-02
7.375e-01,3.200e-02
7.425e-01,1.400e-02
7.475e-01,1.400e-02
7.525e-01,8.001e-03
7.575e-01,2.400e-02
7.625e-01,1.400e-02
7.675e-01,6.001e-03
7.725e-01,4.000e-03
7.775e-01,2.000e-03
7.825e-01,4.000e-03
7.875e-01,8.001e-03
7.925e-01,2.000e-03
7.975e-01,4.000e-03
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,2.000e-03
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_75.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,2.000e-03
7.750e-02,2.000e-03
8.250e-02,0.000e+00
8.750e-02,2.000e-03
9.250e-02,0.000e+00
9.750e-02,2.000e-03
1.025e-01,2.000e-03
1.075e-01,1.200e-02
1.125e-01,1.200e-02
1.175e-01,6.001e-03
1.225e-01,6.001e-03
1.275e-01,1.200e-02
1.325e-01,1.000e-02
1.375e-01,6.001e-03
1.425e-01,1.200e-02
1.475e-01,1.400e-02
1.525e-01,1.600e-02
1.575e-01,4.201e-02
1.625e-01,1.600e-02
1.675e-01,2.200e-02
1.725e-01,3.601e-02
1.775e-01,2.601e-02
1.825e-01,3.201e-02
1.875e-01,4.401e-02
1.925e-01,3.401e-02
1.975e-01,5.401e-02
2.025e-01,4.601e-02
2.075e-01,6.401e-02
2.125e-01,6.601e-02
2.175e-01,8.602e-02
2.225e-01,1.020e-01
2.275e-01,9.402e-02
2.325e-01,8.402e-02
2.375e-01,1.180e-01
2.425e-01,1.500e-01
2.475e-01,1.620e-01
2.525e-01,1.620e-01
2.575e-01,1.760e-01
2.625e-01,2.320e-01
2.675e-01,1.860e-01
2.725e-01,2.080e-01
2.775e-01,2.761e-01
2.825e-01,2.541e-01
2.875e-01,2.781e-01
2.925e-01,3.261e-01
2.975e-01,3.561e-01
3.025e-01,3.941e-01
3.075e-01,4.421e-01
3.125e-01,4.401e-01
3.175e-01,4.981e-01
3.225e-01,5.181e-01
3.275e-01,5.721e-01
3.325e-01,5.941e-01
3.375e-01,6.321e-01
3.425e-01,7.201e-01
3.475e-01,7.301e-01
3.525e-01,8.102e-01
3.575e-01,8.702e-01
3.625e-01,9.042e-01
3.675e-01,1.030e+00
3.725e-01,1.136e+00
3.775e-01,1.190e+00
3.825e-01,1.216e+00
3.875e-01,1.248e+00
3.925e-01,1.420e+00
3.975e-01,1.434e+00
4.025e-01,1.584e+00
4.075e-01,1.734e+00
4.125e-01,1.820e+00
4.175e-01,1.968e+00
4.225e-01,2.020e+00
4.275e-01,2.190e+00
4.325e-01,2.278e+00
4.375e-01,2.480e+00
4.425e-01,2.553e+00
4.475e-01,2.751e+00
4.525e-01,2.661e+00
4.575e-01,2.985e+00
4.625e-01,2.963e+00
4.675e-01,3.113e+00
4.725e-01,3.235e+00
4.775e-01,3.573e+00
4.825e-01,3.555e+00
4.875e-01,3.779e+00
4.925e-01,3.771e+00
4.975e-01,3.915e+00
5.025e-01,3.933e+00
5.075e-01,4.065e+00
5.125e-01,4.141e+00
5.175e-01,4.207e+00
5.225e-01,4.263e+00
5.275e-01,4.487e+00
5.325e-01,4.405e+00
5.375e-01,4.499e+00
5.425e-01,4.469e+00
5.475e-01,4.343e+00
5.525e-01,4.355e+00
5.575e-01,4.387e+00
5.625e-01,4.447e+00
5.675e-01,4.233e+00
5.725e-01,4.189e+00
5.775e-01,3.969e+00
5.825e-01,3.953e+00
5.875e-01,3.775e+00
5.925e-01,3.657e+00
5.975e-01,3.539e+00
6.025e-01,3.353e+00
6.075e-01,3.005e+00
6.125e-01,2.989e+00
6.175e-01,2.847e+00
6.225e-01,2.721e+00
6.275e-01,2.505e+00
6.325e-01,2.368e+00
6.375e-01,2.242e+00
6.425e-01,2.012e+00
6.475e-01,1.876e+00
6.525e-01,1.766e+00
6.575e-01,1.640e+00
6.625e-01,1.386e+00
6.675e-01,1.276e+00
6.725e-01,1.178e+00
6.775e-01,9.742e-01
6.825e-01,9.722e-01
6.875e-01,7.882e-01
6.925e-01,7.201e-01
6.975e-01,6.081e-01
7.025e-01,5.761e-01
7.075e-01,5.281e-01
7.125e-01,4.201e-01
7.175e-01,4.001e-01
7.225e-01,3.021e-01
7.275e-01,2.961e-01
7.325e-01,2.300e-01
7.375e-01,1.920e-01
7.425e-01,1.800e-01
7.475e-01,1.500e-01
7.525e-01,1.320e-01
7.575e-01,1.100e-01
7.625e-01,6.801e-02
7.675e-01,7.001e-02
7.725e-01,5.001e-02
7.775e-01,5.001e-02
7.825e-01,3.401e-02
7.875e-01,2.801e-02
7.925e-01,2.000e-02
7.975e-01,1.200e-02
8.025e-01,6.001e-03
8.075e-01,4.001e-03
8.125e-01,6.001e-03
8.175e-01,4.001e-03
8.225e-01,6.001e-03
8.275e-01,0.000e+00
8.325e-01,2.000e-03
8.375e-01,2.000e-03
8.425e-01,2.000e-03
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,2.000e-03
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_8.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,4.000e-03
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,6.001e-03
1.175e-01,4.000e-03
1.225e-01,0.000e+00
1.275e-01,2.000e-03
1.325e-01,4.000e-03
1.375e-01,0.000e+00
1.425e-01,8.001e-03
1.475e-01,8.001e-03
1.525e-01,1.000e-02
1.575e-01,1.000e-02
1.625e-01,8.001e-03
1.675e-01,1.200e-02
1.725e-01,1.000e-02
1.775e-01,2.200e-02
1.825e-01,2.400e-02
1.875e-01,1.000e-02
1.925e-01,1.200e-02
1.975e-01,1.600e-02
2.025e-01,2.800e-02
2.075e-01,3.800e-02
2.125e-01,2.400e-02
2.175e-01,5.601e-02
2.225e-01,3.600e-02
2.275e-01,3.800e-02
2.325e-01,3.800e-02
2.375e-01,6.601e-02
2.425e-01,6.201e-02
2.475e-01,6.001e-02
2.525e-01,8.401e-02
2.575e-01,7.801e-02
2.625e-01,8.801e-02
2.675e-01,8.601e-02
2.725e-01,1.280e-01
2.775e-01,1.200e-01
2.825e-01,1.460e-01
2.875e-01,1.460e-01
2.925e-01,1.620e-01
2.975e-01,1.920e-01
3.025e-01,1.640e-01
3.075e-01,2.340e-01
3.125e-01,2.160e-01
3.175e-01,2.360e-01
3.225e-01,2.700e-01
3.275e-01,3.200e-01
3.325e-01,3.060e-01
3.375e-01,3.240e-01
3.425e-01,3.800e-01
3.475e-01,4.260e-01
3.525e-01,4.320e-01
3.575e-01,4.540e-01
3.625e-01,4.900e-01
3.675e-01,5.081e-01
3.725e-01,5.461e-01
3.775e-01,6.421e-01
3.825e-01,6.701e-01
3.875e-01,7.861e-01
3.925e-01,7.221e-01
3.975e-01,7.841e-01
4.025e-01,9.081e-01
4.075e-01,1.008e+00
4.125e-01,1.040e+00
4.175e-01,9.841e-01
4.225e-01,1.186e+00
4.275e-01,1.242e+00
4.325e-01,1.330e+00
4.375e-01,1.484e+00
4.425e-01,1.470e+00
4.475e-01,1.578e+00
4.525e-01,1.630e+00
4.575e-01,1.686e+00
4.625e-01,1.834e+00
4.675e-01,1.926e+00
4.725e-01,2.074e+00
4.775e-01,2.206e+00
4.825e-01,2.458e+00
4.875e-01,2.478e+00
4.925e-01,2.692e+00
4.975e-01,2.664e+00
5.025e-01,2.966e+00
5.075e-01,2.970e+00
5.125e-01,3.280e+00
5.175e-01,3.182e+00
5.225e-01,3.274e+00
5.275e-01,3.438e+00
5.325e-01,3.658e+00
5.375e-01,3.774e+00
5.425e-01,3.772e+00
5.475e-01,3.896e+00
5.525e-01,3.892e+00
5.575e-01,3.924e+00
5.625e-01,4.098e+00
5.675e-01,4.300e+00
5.725e-01,4.318e+00
5.775e-01,4.362e+00
5.825e-01,4.312e+00
5.875e-01,4.366e+00
5.925e-01,4.276e+00
5.975e-01,4.326e+00
6.025e-01,4.268e+00
6.075e-01,4.264e+00
6.125e-01,4.134e+00
6.175e-01,4.050e+00
6.225e-01,4.006e+00
6.275e-01,3.876e+00
6.325e-01,3.844e+00
6.375e-01,3.670e+00
6.425e-01,3.606e+00
6.475e-01,3.448e+00
6.525e-01,3.356e+00
6.575e-01,2.992e+00
6.625e-01,3.014e+00
6.675e-01,2.784e+00
6.725e-01,2.530e+00
6.775e-01,2.532e+00
6.825e-01,2.210e+00
6.875e-01,2.114e+00
6.925e-01,2.004e+00
6.975e-01,1.882e+00
7.025e-01,1.692e+00
7.075e-01,1.514e+00
7.125e-01,1.366e+00
7.175e-01,1.284e+00
7.225e-01,1.178e+00
7.275e-01,9.281e-01
7.325e-01,8.341e-01
7.375e-01,7.561e-01
7.425e-01,6.781e-01
7.475e-01,6.741e-01
7.525e-01,5.221e-01
7.575e-01,4.880e-01
7.625e-01,4.120e-01
7.675e-01,3.620e-01
7.725e-01,3.120e-01
7.775e-01,2.600e-01
7.825e-01,2.220e-01
7.875e-01,1.700e-01
7.925e-01,1.580e-01
7.975e-01,1.140e-01
8.025e-01,9.801e-02
8.075e-01,7.401e-02
8.125e-01,7.001e-02
8.175e-01,6.401e-02
8.225e-01,3.000e-02
8.275e-01,3.400e-02
8.325e-01,2.000e-02
8.375e-01,2.400e-02
8.425e-01,6.001e-03
8.475e-01,6.001e-03
8.525e-01,6.001e-03
8.575e-01,6.001e-03
8.625e-01,1.000e-02
8.675e-01,4.000e-03
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,2.000e-03
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_85.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,2.000e-03
1.125e-01,2.000e-03
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,4.001e-03
1.375e-01,0.000e+00
1.425e-01,4.001e-03
1.475e-01,6.001e-03
1.525e-01,0.000e+00
1.575e-01,4.001e-03
1.625e-01,0.000e+00
1.675e-01,6.001e-03
1.725e-01,4.001e-03
1.775e-01,8.001e-03
1.825e-01,8.001e-03
1.875e-01,4.001e-03
1.925e-01,1.800e-02
1.975e-01,1.600e-02
2.025e-01,1.800e-02
2.075e-01,1.800e-02
2.125e-01,2.000e-02
2.175e-01,2.600e-02
2.225e-01,1.600e-02
2.275e-01,1.600e-02
2.325e-01,2.800e-02
2.375e-01,2.400e-02
2.425e-01,2.400e-02
2.475e-01,4.201e-02
2.525e-01,5.001e-02
2.575e-01,4.001e-02
2.625e-01,3.601e-02
2.675e-01,6.401e-02
2.725e-01,5.601e-02
2.775e-01,7.001e-02
2.825e-01,6.201e-02
2.875e-01,6.001e-02
2.925e-01,9.001e-02
2.975e-01,8.601e-02
3.025e-01,1.140e-01
3.075e-01,8.601e-02
3.125e-01,1.360e-01
3.175e-01,1.520e-01
3.225e-01,1.500e-01
3.275e-01,1.500e-01
3.325e-01,1.660e-01
3.375e-01,1.620e-01
3.425e-01,2.400e-01
3.475e-01,2.240e-01
3.525e-01,2.200e-01
3.575e-01,2.220e-01
3.625e-01,2.860e-01
3.675e-01,2.940e-01
3.725e-01,2.880e-01
3.775e-01,3.461e-01
3.825e-01,3.721e-01
3.875e-01,4.001e-01
3.925e-01,3.681e-01
3.975e-01,4.741e-01
4.025e-01,4.941e-01
4.075e-01,5.101e-01
4.125e-01,5.141e-01
4.175e-01,6.021e-01
4.225e-01,6.741e-01
4.275e-01,6.961e-01
4.325e-01,7.421e-01
4.375e-01,7.821e-01
4.425e-01,7.701e-01
4.475e-01,9.241e-01
4.525e-01,9.341e-01
4.575e-01,9.462e-01
4.625e-01,1.086e+00
4.675e-01,1.160e+00
4.725e-01,1.318e+00
4.775e-01,1.286e+00
4.825e-01,1.358e+00
4.875e-01,1.396e+00
4.925e-01,1.598e+00
4.975e-01,1.688e+00
5.025e-01,1.706e+00
5.075e-01,1.878e+00
5.125e-01,1.982e+00
5.175e-01,2.078e+00
5.225e-01,2.286e+00
5.275e-01,2.298e+00
5.325e-01,2.474e+00
5.375e-01,2.488e+00
5.425e-01,2.584e+00
5.475e-01,2.720e+00
5.525e-01,2.804e+00
5.575e-01,2.988e+00
5.625e-01,3.088e+00
5.675e-01,3.171e+00
5.725e-01,3.435e+00
5.775e-01,3.431e+00
5.825e-01,3.777e+00
5.875e-01,3.819e+00
5.925e-01,3.837e+00
5.975e-01,3.833e+00
6.025e-01,4.077e+00
6.075e-01,3.985e+00
6.125e-01,4.247e+00
6.175e-01,4.079e+00
6.225e-01,4.299e+00
6.275e-01,4.251e+00
6.325e-01,4.399e+00
6.375e-01,4.431e+00
6.425e-01,4.345e+00
6.475e-01,4.163e+00
6.525e-01,4.093e+00
6.575e-01,4.389e+00
6.625e-01,4.129e+00
6.675e-01,4.091e+00
6.725e-01,3.871e+00
6.775e-01,3.891e+00
6.825e-01,3.829e+00
6.875e-01,3.625e+00
6.925e-01,3.419e+00
6.975e-01,3.459e+00
7.025e-01,3.191e+00
7.075e-01,3.038e+00
7.125e-01,2.948e+00
7.175e-01,2.634e+00
7.225e-01,2.460e+00
7.275e-01,2.380e+00
7.325e-01,2.204e+00
7.375e-01,1.996e+00
7.425e-01,1.972e+00
7.475e-01,1.706e+00
7.525e-01,1.428e+00
7.575e-01,1.470e+00
7.625e-01,1.286e+00
7.675e-01,1.158e+00
7.725e-01,1.004e+00
7.775e-01,9.301e-01
7.825e-01,7.801e-01
7.875e-01,7.221e-01
7.925e-01,5.641e-01
7.975e-01,5.861e-01
8.025e-01,4.481e-01
8.075e-01,3.861e-01
8.125e-01,3.601e-01
8.175e-01,2.580e-01
8.225e-01,2.260e-01
8.275e-01,1.960e-01
8.325e-01,1.500e-01
8.375e-01,1.140e-01
8.425e-01,7.801e-02
8.475e-01,8.601e-02
8.525e-01,6.401e-02
8.575e-01,4.401e-02
8.625e-01,2.400e-02
8.675e-01,3.000e-02
8.725e-01,1.800e-02
8.775e-01,1.400e-02
8.825e-01,1.200e-02
8.875e-01,8.001e-03
8.925e-01,4.001e-03
8.975e-01,4.001e-03
9.025e-01,2.000e-03
9.075e-01,2.000e-03
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,2.000e-03
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_9.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,2.000e-03
1.325e-01,0.000e+00
1.375e-01,2.000e-03
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,2.000e-03
1.575e-01,0.000e+00
1.625e-01,2.000e-03
1.675e-01,2.000e-03
1.725e-01,4.001e-03
1.775e-01,2.000e-03
1.825e-01,2.000e-03
1.875e-01,8.001e-03
1.925e-01,0.000e+00
1.975e-01,4.001e-03
2.025e-01,8.001e-03
2.075e-01,1.000e-02
2.125e-01,6.001e-03
2.175e-01,6.001e-03
2.225e-01,1.400e-02
2.275e-01,4.001e-03
2.325e-01,2.000e-02
2.375e-01,8.001e-03
2.425e-01,2.000e-02
2.475e-01,6.001e-03
2.525e-01,2.200e-02
2.575e-01,2.000e-02
2.625e-01,2.400e-02
2.675e-01,3.801e-02
2.725e-01,2.200e-02
2.775e-01,2.400e-02
2.825e-01,3.801e-02
2.875e-01,3.000e-02
2.925e-01,5.001e-02
2.975e-01,3.200e-02
3.025e-01,4.001e-02
3.075e-01,7.201e-02
3.125e-01,5.601e-02
3.175e-01,6.601e-02
3.225e-01,8.001e-02
3.275e-01,9.201e-02
3.325e-01,8.401e-02
3.375e-01,6.801e-02
3.425e-01,9.401e-02
3.475e-01,9.801e-02
3.525e-01,1.060e-01
3.575e-01,1.220e-01
3.625e-01,1.360e-01
3.675e-01,1.300e-01
3.725e-01,1.740e-01
3.775e-01,1.780e-01
3.825e-01,1.860e-01
3.875e-01,2.080e-01
3.925e-01,2.080e-01
3.975e-01,2.440e-01
4.025e-01,2.880e-01
4.075e-01,2.740e-01
4.125e-01,2.800e-01
4.175e-01,2.820e-01
4.225e-01,3.380e-01
4.275e-01,4.041e-01
4.325e-01,4.281e-01
4.375e-01,4.141e-01
4.425e-01,5.101e-01
4.475e-01,5.501e-01
4.525e-01,5.561e-01
4.575e-01,6.101e-01
4.625e-01,5.521e-01
4.675e-01,6.321e-01
4.725e-01,7.361e-01
4.775e-01,7.661e-01
4.825e-01,7.641e-01
4.875e-01,7.981e-01
4.925e-01,9.641e-01
4.975e-01,9.941e-01
5.025e-01,1.092e+00
5.075e-01,1.170e+00
5.125e-01,1.216e+00
5.175e-01,1.276e+00
5.225e-01,1.246e+00
5.275e-01,1.520e+00
5.325e-01,1.572e+00
5.375e-01,1.536e+00
5.425e-01,1.608e+00
5.475e-01,1.802e+00
5.525e-01,1.886e+00
5.575e-01,2.068e+00
5.625e-01,2.138e+00
5.675e-01,2.216e+00
5.725e-01,2.296e+00
5.775e-01,2.494e+00
5.825e-01,2.546e+00
5.875e-01,2.666e+00
5.925e-01,2.868e+00
5.975e-01,2.926e+00
6.025e-01,3.024e+00
6.075e-01,3.238e+00
6.125e-01,3.356e+00
6.175e-01,3.581e+00
6.225e-01,3.518e+00
6.275e-01,3.661e+00
6.325e-01,3.769e+00
6.375e-01,3.869e+00
6.425e-01,4.025e+00
6.475e-01,4.113e+00
6.525e-01,4.261e+00
6.575e-01,4.079e+00
6.625e-01,4.271e+00
6.675e-01,4.427e+00
6.725e-01,4.411e+00
6.775e-01,4.425e+00
6.825e-01,4.383e+00
6.875e-01,4.313e+00
6.925e-01,4.383e+00
6.975e-01,4.295e+00
7.025e-01,4.197e+00
7.075e-01,4.111e+00
7.125e-01,4.027e+00
7.175e-01,4.015e+00
7.225e-01,3.743e+00
7.275e-01,3.677e+00
7.325e-01,3.430e+00
7.375e-01,3.426e+00
7.425e-01,3.362e+00
7.475e-01,3.282e+00
7.525e-01,3.002e+00
7.575e-01,2.916e+00
7.625e-01,2.670e+00
7.675e-01,2.380e+00
7.725e-01,2.362e+00
7.775e-01,2.038e+00
7.825e-01,1.882e+00
7.875e-01,1.720e+00
7.925e-01,1.642e+00
7.975e-01,1.434e+00
8.025e-01,1.314e+00
8.075e-01,1.184e+00
8.125e-01,1.052e+00
8.175e-01,9.701e-01
8.225e-01,7.101e-01
8.275e-01,6.801e-01
8.325e-01,5.321e-01
8.375e-01,4.821e-01
8.425e-01,4.441e-01
8.475e-01,3.661e-01
8.525e-01,3.160e-01
8.575e-01,2.180e-01
8.625e-01,2.160e-01
8.675e-01,1.580e-01
8.725e-01,1.280e-01
8.775e-01,8.401e-02
8.825e-01,6.601e-02
8.875e-01,4.801e-02
8.925e-01,4.801e-02
8.975e-01,3.000e-02
9.025e-01,1.400e-02
9.075e-01,1.400e-02
9.125e-01,1.600e-02
9.175e-01,1.200e-02
9.225e-01,8.001e-03
9.275e-01,4.001e-03
9.325e-01,2.000e-03
9.375e-01,2.000e-03
9.425e-01,2.000e-03
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/0_95.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,2.000e-03
1.675e-01,2.000e-03
1.725e-01,6.001e-03
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,4.000e-03
1.925e-01,2.000e-03
1.975e-01,4.000e-03
2.025e-01,2.000e-03
2.075e-01,2.000e-03
2.125e-01,8.001e-03
2.175e-01,4.000e-03
2.225e-01,8.001e-03
2.275e-01,2.000e-03
2.325e-01,2.000e-03
2.375e-01,8.001e-03
2.425e-01,4.000e-03
2.475e-01,6.001e-03
2.525e-01,1.000e-02
2.575e-01,8.001e-03
2.625e-01,1.600e-02
2.675e-01,1.800e-02
2.725e-01,1.200e-02
2.775e-01,1.600e-02
2.825e-01,1.200e-02
2.875e-01,1.800e-02
2.925e-01,1.600e-02
2.975e-01,1.600e-02
3.025e-01,3.400e-02
3.075e-01,2.200e-02
3.125e-01,4.401e-02
3.175e-01,3.000e-02
3.225e-01,1.800e-02
3.275e-01,4.201e-02
3.325e-01,2.600e-02
3.375e-01,4.201e-02
3.425e-01,5.401e-02
3.475e-01,5.001e-02
3.525e-01,6.601e-02
3.575e-01,5.401e-02
3.625e-01,8.601e-02
3.675e-01,9.201e-02
3.725e-01,5.801e-02
3.775e-01,1.040e-01
3.825e-01,1.040e-01
3.875e-01,1.120e-01
3.925e-01,1.280e-01
3.975e-01,1.180e-01
4.025e-01,1.240e-01
4.075e-01,1.560e-01
4.125e-01,1.660e-01
4.175e-01,1.800e-01
4.225e-01,1.640e-01
4.275e-01,1.900e-01
4.325e-01,2.120e-01
4.375e-01,2.460e-01
4.425e-01,2.780e-01
4.475e-01,2.680e-01
4.525e-01,2.780e-01
4.575e-01,3.080e-01
4.625e-01,3.820e-01
4.675e-01,3.940e-01
4.725e-01,4.040e-01
4.775e-01,4.561e-01
4.825e-01,4.241e-01
4.875e-01,4.661e-01
4.925e-01,4.481e-01
4.975e-01,5.181e-01
5.025e-01,5.481e-01
5.075e-01,6.341e-01
5.125e-01,6.381e-01
5.175e-01,7.241e-01
5.225e-01,7.701e-01
5.275e-01,8.141e-01
5.325e-01,8.601e-01
5.375e-01,8.741e-01
5.425e-01,1.010e+00
5.475e-01,1.068e+00
5.525e-01,1.156e+00
5.575e-01,1.268e+00
5.625e-01,1.318e+00
5.675e-01,1.342e+00
5.725e-01,1.484e+00
5.775e-01,1.614e+00
5.825e-01,1.576e+00
5.875e-01,1.784e+00
5.925e-01,1.938e+00
5.975e-01,1.904e+00
6.025e-01,2.030e+00
6.075e-01,2.164e+00
6.125e-01,2.228e+00
6.175e-01,2.306e+00
6.225e-01,2.540e+00
6.275e-01,2.728e+00
6.325e-01,2.762e+00
6.375e-01,2.960e+00
6.425e-01,3.088e+00
6.475e-01,3.152e+00
6.525e-01,3.292e+00
6.575e-01,3.412e+00
6.625e-01,3.610e+00
6.675e-01,3.662e+00
6.725e-01,3.880e+00
6.775e-01,3.696e+00
6.825e-01,4.020e+00
6.875e-01,4.104e+00
6.925e-01,4.156e+00
6.975e-01,4.371e+00
7.025e-01,4.247e+00
7.075e-01,4.591e+00
7.125e-01,4.339e+00
7.175e-01,4.503e+00
7.225e-01,4.411e+00
7.275e-01,4.647e+00
7.325e-01,4.549e+00
7.375e-01,4.299e+00
7.425e-01,4.595e+00
7.475e-01,4.327e+00
7.525e-01,4.173e+00
7.575e-01,4.084e+00
7.625e-01,4.064e+00
7.675e-01,3.972e+00
7.725e-01,3.774e+00
7.775e-01,3.852e+00
7.825e-01,3.452e+00
7.875e-01,3.298e+00
7.925e-01,3.010e+00
7.975e-01,2.864e+00
8.025e-01,2.790e+00
8.075e-01,2.480e+00
8.125e-01,2.280e+00
8.175e-01,2.134e+00
8.225e-01,1.960e+00
8.275e-01,1.668e+00
8.325e-01,1.616e+00
8.375e-01,1.382e+00
8.425e-01,1.340e+00
8.475e-01,1.114e+00
8.525e-01,9.241e-01
8.575e-01,7.141e-01
8.625e-01,6.861e-01
8.675e-01,5.881e-01
8.725e-01,4.661e-01
8.775e-01,4.040e-01
8.825e-01,3.220e-01
8.875e-01,2.780e-01
8.925e-01,1.840e-01
8.975e-01,1.780e-01
9.025e-01,1.080e-01
9.075e-01,7.001e-02
9.125e-01,8.001e-02
9.175e-01,4.801e-02
9.225e-01,3.200e-02
9.275e-01,1.400e-02
9.325e-01,1.200e-02
9.375e-01,1.000e-02
9.425e-01,8.001e-03
9.475e-01,4.000e-03
9.525e-01,4.000e-03
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/1_0.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,2.000e-03
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,2.000e-03
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,4.001e-03
1.975e-01,2.000e-03
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,2.000e-03
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,2.000e-03
2.325e-01,2.000e-03
2.375e-01,4.001e-03
2.425e-01,2.000e-03
2.475e-01,2.000e-03
2.525e-01,2.000e-03
2.575e-01,2.000e-03
2.625e-01,4.001e-03
2.675e-01,8.001e-03
2.725e-01,2.000e-03
2.775e-01,1.200e-02
2.825e-01,0.000e+00
2.875e-01,1.000e-02
2.925e-01,1.000e-02
2.975e-01,8.001e-03
3.025e-01,1.600e-02
3.075e-01,1.600e-02
3.125e-01,1.600e-02
3.175e-01,1.000e-02
3.225e-01,1.800e-02
3.275e-01,2.200e-02
3.325e-01,2.400e-02
3.375e-01,1.600e-02
3.425e-01,2.000e-02
3.475e-01,2.800e-02
3.525e-01,3.801e-02
3.575e-01,4.001e-02
3.625e-01,3.000e-02
3.675e-01,4.201e-02
3.725e-01,3.400e-02
3.775e-01,3.801e-02
3.825e-01,4.001e-02
3.875e-01,6.001e-02
3.925e-01,7.401e-02
3.975e-01,7.601e-02
4.025e-01,6.201e-02
4.075e-01,7.201e-02
4.125e-01,7.801e-02
4.175e-01,6.601e-02
4.225e-01,1.040e-01
4.275e-01,8.001e-02
4.325e-01,1.080e-01
4.375e-01,1.220e-01
4.425e-01,1.240e-01
4.475e-01,1.340e-01
4.525e-01,1.340e-01
4.575e-01,1.600e-01
4.625e-01,2.120e-01
4.675e-01,1.840e-01
4.725e-01,2.600e-01
4.775e-01,2.240e-01
4.825e-01,2.740e-01
4.875e-01,2.540e-01
4.925e-01,2.780e-01
4.975e-01,3.420e-01
5.025e-01,3.320e-01
5.075e-01,3.961e-01
5.125e-01,3.480e-01
5.175e-01,3.721e-01
5.225e-01,4.661e-01
5.275e-01,4.561e-01
5.325e-01,4.981e-01
5.375e-01,5.781e-01
5.425e-01,6.541e-01
5.475e-01,6.521e-01
5.525e-01,6.961e-01
5.575e-01,6.861e-01
5.625e-01,8.641e-01
5.675e-01,8.421e-01
5.725e-01,9.221e-01
5.775e-01,8.761e-01
5.825e-01,9.021e-01
5.875e-01,9.861e-01
5.925e-01,1.002e+00
5.975e-01,1.224e+00
6.025e-01,1.276e+00
6.075e-01,1.292e+00
6.125e-01,1.472e+00
6.175e-01,1.618e+00
6.225e-01,1.674e+00
6.275e-01,1.698e+00
6.325e-01,1.706e+00
6.375e-01,1.946e+00
6.425e-01,2.074e+00
6.475e-01,2.068e+00
6.525e-01,2.374e+00
6.575e-01,2.362e+00
6.625e-01,2.562e+00
6.675e-01,2.650e+00
6.725e-01,2.762e+00
6.775e-01,2.936e+00
6.825e-01,3.098e+00
6.875e-01,3.252e+00
6.925e-01,3.478e+00
6.975e-01,3.550e+00
7.025e-01,3.540e+00
7.075e-01,3.873e+00
7.125e-01,4.039e+00
7.175e-01,4.061e+00
7.225e-01,4.315e+00
7.275e-01,4.367e+00
7.325e-01,4.629e+00
7.375e-01,4.357e+00
7.425e-01,4.613e+00
7.475e-01,4.833e+00
7.525e-01,4.825e+00
7.575e-01,4.679e+00
7.625e-01,4.669e+00
7.675e-01,4.511e+00
7.725e-01,4.743e+00
7.775e-01,4.557e+00
7.825e-01,4.641e+00
7.875e-01,4.555e+00
7.925e-01,4.401e+00
7.975e-01,4.175e+00
8.025e-01,4.089e+00
8.075e-01,4.017e+00
8.125e-01,3.747e+00
8.175e-01,3.727e+00
8.225e-01,3.558e+00
8.275e-01,3.274e+00
8.325e-01,3.070e+00
8.375e-01,2.774e+00
8.425e-01,2.718e+00
8.475e-01,2.368e+00
8.525e-01,2.210e+00
8.575e-01,1.850e+00
8.625e-01,1.716e+00
8.675e-01,1.490e+00
8.725e-01,1.282e+00
8.775e-01,1.156e+00
8.825e-01,1.038e+00
8.875e-01,8.381e-01
8.925e-01,6.921e-01
8.975e-01,5.601e-01
9.025e-01,4.801e-01
9.075e-01,3.560e-01
9.125e-01,2.540e-01
9.175e-01,2.220e-01
9.225e-01,1.800e-01
9.275e-01,1.060e-01
9.325e-01,7.801e-02
9.375e-01,6.401e-02
9.425e-01,2.600e-02
9.475e-01,2.800e-02
9.525e-01,1.800e-02
9.575e-01,4.001e-03
9.625e-01,4.001e-03
9.675e-01,6.001e-03
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/1_05.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,2.000e-03
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,2.000e-03
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,2.000e-03
2.375e-01,2.000e-03
2.425e-01,0.000e+00
2.475e-01,2.000e-03
2.525e-01,2.000e-03
2.575e-01,0.000e+00
2.625e-01,2.000e-03
2.675e-01,2.000e-03
2.725e-01,0.000e+00
2.775e-01,2.000e-03
2.825e-01,2.000e-03
2.875e-01,2.000e-03
2.925e-01,4.000e-03
2.975e-01,1.000e-02
3.025e-01,4.000e-03
3.075e-01,2.000e-03
3.125e-01,1.000e-02
3.175e-01,2.000e-03
3.225e-01,6.001e-03
3.275e-01,1.200e-02
3.325e-01,1.600e-02
3.375e-01,1.200e-02
3.425e-01,1.000e-02
3.475e-01,1.400e-02
3.525e-01,1.800e-02
3.575e-01,2.600e-02
3.625e-01,2.200e-02
3.675e-01,1.800e-02
3.725e-01,2.800e-02
3.775e-01,2.200e-02
3.825e-01,2.800e-02
3.875e-01,3.200e-02
3.925e-01,2.800e-02
3.975e-01,4.000e-02
4.025e-01,2.400e-02
4.075e-01,4.600e-02
4.125e-01,3.000e-02
4.175e-01,3.800e-02
4.225e-01,5.401e-02
4.275e-01,4.800e-02
4.325e-01,5.201e-02
4.375e-01,7.601e-02
4.425e-01,8.801e-02
4.475e-01,6.601e-02
4.525e-01,6.801e-02
4.575e-01,9.401e-02
4.625e-01,9.801e-02
4.675e-01,9.601e-02
4.725e-01,1.120e-01
4.775e-01,1.200e-01
4.825e-01,1.320e-01
4.875e-01,1.620e-01
4.925e-01,1.820e-01
4.975e-01,1.820e-01
5.025e-01,1.840e-01
5.075e-01,1.820e-01
5.125e-01,1.700e-01
5.175e-01,2.200e-01
5.225e-01,2.460e-01
5.275e-01,2.800e-01
5.325e-01,3.120e-01
5.375e-01,2.800e-01
5.425e-01,3.220e-01
5.475e-01,3.340e-01
5.525e-01,4.300e-01
5.575e-01,3.500e-01
5.625e-01,4.180e-01
5.675e-01,4.340e-01
5.725e-01,4.420e-01
5.775e-01,5.321e-01
5.825e-01,6.101e-01
5.875e-01,6.101e-01
5.925e-01,6.641e-01
5.975e-01,6.961e-01
6.025e-01,7.821e-01
6.075e-01,8.821e-01
6.125e-01,9.081e-01
6.175e-01,9.401e-01
6.225e-01,1.020e+00
6.275e-01,1.116e+00
6.325e-01,1.128e+00
6.375e-01,1.324e+00
6.425e-01,1.338e+00
6.475e-01,1.294e+00
6.525e-01,1.524e+00
6.575e-01,1.624e+00
6.625e-01,1.784e+00
6.675e-01,1.754e+00
6.725e-01,1.890e+00
6.775e-01,2.120e+00
6.825e-01,2.208e+00
6.875e-01,2.350e+00
6.925e-01,2.366e+00
6.975e-01,2.560e+00
7.025e-01,2.614e+00
7.075e-01,2.974e+00
7.125e-01,2.946e+00
7.175e-01,3.076e+00
7.225e-01,3.270e+00
7.275e-01,3.478e+00
7.325e-01,3.600e+00
7.375e-01,3.770e+00
7.425e-01,3.946e+00
7.475e-01,3.998e+00
7.525e-01,4.312e+00
7.575e-01,4.462e+00
7.625e-01,4.508e+00
7.675e-01,4.602e+00
7.725e-01,4.828e+00
7.775e-01,4.696e+00
7.825e-01,5.065e+00
7.875e-01,4.750e+00
7.925e-01,4.932e+00
7.975e-01,4.918e+00
8.025e-01,4.938e+00
8.075e-01,4.980e+00
8.125e-01,4.920e+00
8.175e-01,4.974e+00
8.225e-01,4.816e+00
8.275e-01,4.630e+00
8.325e-01,4.518e+00
8.375e-01,4.462e+00
8.425e-01,4.144e+00
8.475e-01,3.938e+00
8.525e-01,3.758e+00
8.575e-01,3.486e+00
8.625e-01,3.270e+00
8.675e-01,2.976e+00
8.725e-01,2.850e+00
8.775e-01,2.578e+00
8.825e-01,2.308e+00
8.875e-01,1.958e+00
8.925e-01,1.648e+00
8.975e-01,1.504e+00
9.025e-01,1.206e+00
9.075e-01,1.018e+00
9.125e-01,8.401e-01
9.175e-01,7.921e-01
9.225e-01,5.461e-01
9.275e-01,4.220e-01
9.325e-01,3.480e-01
9.375e-01,2.300e-01
9.425e-01,1.660e-01
9.475e-01,9.801e-02
9.525e-01,5.401e-02
9.575e-01,4.200e-02
9.625e-01,2.000e-02
9.675e-01,8.001e-03
9.725e-01,4.000e-03
9.775e-01,2.000e-03
9.825e-01,2.000e-03
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/1_1.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,2.000e-03
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,0.000e+00
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,0.000e+00
2.525e-01,2.000e-03
2.575e-01,2.000e-03
2.625e-01,2.000e-03
2.675e-01,0.000e+00
2.725e-01,0.000e+00
2.775e-01,2.000e-03
2.825e-01,0.000e+00
2.875e-01,2.000e-03
2.925e-01,4.001e-03
2.975e-01,2.000e-03
3.025e-01,4.001e-03
3.075e-01,2.000e-03
3.125e-01,2.000e-03
3.175e-01,6.001e-03
3.225e-01,2.000e-03
3.275e-01,6.001e-03
3.325e-01,4.001e-03
3.375e-01,2.000e-03
3.425e-01,4.001e-03
3.475e-01,1.200e-02
3.525e-01,2.000e-03
3.575e-01,1.000e-02
3.625e-01,1.200e-02
3.675e-01,4.001e-03
3.725e-01,1.000e-02
3.775e-01,4.001e-03
3.825e-01,1.000e-02
3.875e-01,2.400e-02
3.925e-01,1.800e-02
3.975e-01,1.400e-02
4.025e-01,2.200e-02
4.075e-01,3.200e-02
4.125e-01,2.800e-02
4.175e-01,1.400e-02
4.225e-01,2.400e-02
4.275e-01,2.000e-02
4.325e-01,2.400e-02
4.375e-01,3.600e-02
4.425e-01,4.601e-02
4.475e-01,4.601e-02
4.525e-01,4.801e-02
4.575e-01,4.201e-02
4.625e-01,5.201e-02
4.675e-01,3.400e-02
4.725e-01,5.201e-02
4.775e-01,6.601e-02
4.825e-01,5.401e-02
4.875e-01,7.001e-02
4.925e-01,7.401e-02
4.975e-01,8.201e-02
5.025e-01,7.401e-02
5.075e-01,1.100e-01
5.125e-01,9.401e-02
5.175e-01,1.420e-01
5.225e-01,1.120e-01
5.275e-01,1.360e-01
5.325e-01,1.800e-01
5.375e-01,1.760e-01
5.425e-01,1.980e-01
5.475e-01,2.020e-01
5.525e-01,2.380e-01
5.575e-01,2.540e-01
5.625e-01,2.520e-01
5.675e-01,2.960e-01
5.725e-01,2.720e-01
5.775e-01,3.060e-01
5.825e-01,3.580e-01
5.875e-01,3.580e-01
5.925e-01,3.780e-01
5.975e-01,3.380e-01
6.025e-01,4.981e-01
6.075e-01,4.861e-01
6.125e-01,5.261e-01
6.175e-01,5.701e-01
6.225e-01,5.941e-01
6.275e-01,6.661e-01
6.325e-01,7.181e-01
6.375e-01,6.801e-01
6.425e-01,8.561e-01
6.475e-01,7.861e-01
6.525e-01,8.681e-01
6.575e-01,9.961e-01
6.625e-01,1.160e+00
6.675e-01,1.224e+00
6.725e-01,1.302e+00
6.775e-01,1.344e+00
6.825e-01,1.380e+00
6.875e-01,1.470e+00
6.925e-01,1.630e+00
6.975e-01,1.636e+00
7.025e-01,1.822e+00
7.075e-01,1.994e+00
7.125e-01,2.184e+00
7.175e-01,2.108e+00
7.225e-01,2.414e+00
7.275e-01,2.548e+00
7.325e-01,2.692e+00
7.375e-01,2.836e+00
7.425e-01,2.850e+00
7.475e-01,3.000e+00
7.525e-01,3.082e+00
7.575e-01,3.448e+00
7.625e-01,3.616e+00
7.675e-01,3.879e+00
7.725e-01,3.957e+00
7.775e-01,4.149e+00
7.825e-01,4.347e+00
7.875e-01,4.543e+00
7.925e-01,4.655e+00
7.975e-01,4.587e+00
8.025e-01,4.891e+00
8.075e-01,5.151e+00
8.125e-01,5.069e+00
8.175e-01,5.303e+00
8.225e-01,5.271e+00
8.275e-01,5.377e+00
8.325e-01,5.467e+00
8.375e-01,5.545e+00
8.425e-01,5.341e+00
8.475e-01,5.295e+00
8.525e-01,5.099e+00
8.575e-01,5.117e+00
8.625e-01,4.717e+00
8.675e-01,4.731e+00
8.725e-01,4.615e+00
8.775e-01,4.249e+00
8.825e-01,3.798e+00
8.875e-01,3.650e+00
8.925e-01,3.402e+00
8.975e-01,3.086e+00
9.025e-01,2.814e+00
9.075e-01,2.356e+00
9.125e-01,2.052e+00
9.175e-01,1.838e+00
9.225e-01,1.526e+00
9.275e-01,1.212e+00
9.325e-01,9.321e-01
9.375e-01,7.641e-01
9.425e-01,5.881e-01
9.475e-01,3.881e-01
9.525e-01,2.740e-01
9.575e-01,2.180e-01
9.625e-01,1.200e-01
9.675e-01,7.401e-02
9.725e-01,3.600e-02
9.775e-01,1.400e-02
9.825e-01,4.001e-03
9.875e-01,2.000e-03
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/1_15.csv <==
transmittance,probability_density
1.050e-01,0.000e+00
1.095e-01,0.000e+00
1.139e-01,0.000e+00
1.184e-01,0.000e+00
1.229e-01,0.000e+00
1.274e-01,0.000e+00
1.319e-01,0.000e+00
1.364e-01,0.000e+00
1.409e-01,0.000e+00
1.453e-01,0.000e+00
1.498e-01,0.000e+00
1.543e-01,0.000e+00
1.588e-01,0.000e+00
1.633e-01,0.000e+00
1.678e-01,0.000e+00
1.723e-01,0.000e+00
1.768e-01,0.000e+00
1.812e-01,0.000e+00
1.857e-01,0.000e+00
1.902e-01,0.000e+00
1.947e-01,0.000e+00
1.992e-01,0.000e+00
2.037e-01,0.000e+00
2.082e-01,0.000e+00
2.126e-01,0.000e+00
2.171e-01,0.000e+00
2.216e-01,0.000e+00
2.261e-01,0.000e+00
2.306e-01,0.000e+00
2.351e-01,0.000e+00
2.396e-01,2.229e-03
2.440e-01,0.000e+00
2.485e-01,0.000e+00
2.530e-01,0.000e+00
2.575e-01,0.000e+00
2.620e-01,0.000e+00
2.665e-01,0.000e+00
2.710e-01,2.229e-03
2.755e-01,2.229e-03
2.799e-01,0.000e+00
2.844e-01,0.000e+00
2.889e-01,2.229e-03
2.934e-01,0.000e+00
2.979e-01,0.000e+00
3.024e-01,0.000e+00
3.069e-01,4.458e-03
3.113e-01,0.000e+00
3.158e-01,0.000e+00
3.203e-01,0.000e+00
3.248e-01,2.229e-03
3.293e-01,2.229e-03
3.338e-01,2.229e-03
3.383e-01,2.229e-03
3.427e-01,2.229e-03
3.472e-01,0.000e+00
3.517e-01,2.229e-03
3.562e-01,4.458e-03
3.607e-01,0.000e+00
3.652e-01,0.000e+00
3.697e-01,2.229e-03
3.742e-01,1.338e-02
3.786e-01,1.115e-02
3.831e-01,4.458e-03
3.876e-01,1.115e-02
3.921e-01,8.917e-03
3.966e-01,6.688e-03
4.011e-01,2.229e-03
4.056e-01,6.688e-03
4.100e-01,1.338e-02
4.145e-01,1.115e-02
4.190e-01,1.783e-02
4.235e-01,1.338e-02
4.280e-01,1.783e-02
4.325e-01,2.229e-02
4.370e-01,1.560e-02
4.414e-01,2.229e-02
4.459e-01,2.452e-02
4.504e-01,1.338e-02
4.549e-01,3.344e-02
4.594e-01,2.452e-02
4.639e-01,3.344e-02
4.684e-01,2.006e-02
4.729e-01,2.898e-02
4.773e-01,2.452e-02
4.818e-01,3.567e-02
4.863e-01,4.681e-02
4.908e-01,4.458e-02
4.953e-01,4.236e-02
4.998e-01,3.344e-02
5.043e-01,5.350e-02
5.087e-01,7.356e-02
5.132e-01,4.904e-02
5.177e-01,6.019e-02
5.222e-01,7.356e-02
5.267e-01,6.242e-02
5.312e-01,4.904e-02
5.357e-01,1.092e-01
5.401e-01,1.115e-01
5.446e-01,1.204e-01
5.491e-01,1.427e-01
5.536e-01,1.271e-01
5.581e-01,1.181e-01
5.626e-01,1.449e-01
5.671e-01,1.650e-01
5.716e-01,1.873e-01
5.760e-01,2.185e-01
5.805e-01,1.739e-01
5.850e-01,2.296e-01
5.895e-01,2.296e-01
5.940e-01,1.939e-01
5.985e-01,2.318e-01
6.030e-01,2.653e-01
6.074e-01,2.853e-01
6.119e-01,3.210e-01
6.164e-01,3.277e-01
6.209e-01,3.500e-01
6.254e-01,3.701e-01
6.299e-01,4.035e-01
6.344e-01,4.302e-01
6.388e-01,4.637e-01
6.433e-01,4.325e-01
6.478e-01,4.971e-01
6.523e-01,5.060e-01
6.568e-01,6.532e-01
6.613e-01,6.086e-01
6.658e-01,5.774e-01
6.703e-01,6.309e-01
6.747e-01,7.891e-01
6.792e-01,7.936e-01
6.837e-01,9.073e-01
6.882e-01,9.653e-01
6.927e-01,1.008e+00
6.972e-01,1.066e+00
7.017e-01,1.115e+00
7.061e-01,1.146e+00
7.106e-01,1.233e+00
7.151e-01,1.407e+00
7.196e-01,1.525e+00
7.241e-01,1.598e+00
7.286e-01,1.607e+00
7.331e-01,1.708e+00
7.375e-01,2.015e+00
7.420e-01,2.064e+00
7.465e-01,2.160e+00
7.510e-01,2.345e+00
7.555e-01,2.343e+00
7.600e-01,2.686e+00
7.645e-01,2.628e+00
7.690e-01,2.775e+00
7.734e-01,3.070e+00
7.779e-01,3.119e+00
7.824e-01,3.384e+00
7.869e-01,3.509e+00
7.914e-01,3.812e+00
7.959e-01,4.129e+00
8.004e-01,4.202e+00
8.048e-01,4.146e+00
8.093e-01,4.363e+00
8.138e-01,4.472e+00
8.183e-01,4.991e+00
8.228e-01,5.150e+00
8.273e-01,5.109e+00
8.318e-01,5.475e+00
8.362e-01,5.524e+00
8.407e-01,5.546e+00
8.452e-01,5.709e+00
8.497e-01,5.854e+00
8.542e-01,5.780e+00
8.587e-01,5.943e+00
8.632e-01,6.077e+00
8.677e-01,5.825e+00
8.721e-01,5.792e+00
8.766e-01,5.787e+00
8.811e-01,5.466e+00
8.856e-01,5.390e+00
8.901e-01,5.234e+00
8.946e-01,4.976e+00
8.991e-01,4.721e+00
9.035e-01,4.467e+00
9.080e-01,4.311e+00
9.125e-01,3.921e+00
9.170e-01,3.475e+00
9.215e-01,3.339e+00
9.260e-01,2.847e+00
9.305e-01,2.390e+00
9.349e-01,2.080e+00
9.394e-01,1.732e+00
9.439e-01,1.474e+00
9.484e-01,1.115e+00
9.529e-01,9.073e-01
9.574e-01,6.286e-01
9.619e-01,4.614e-01
9.664e-01,2.809e-01
9.708e-01,1.650e-01
9.753e-01,9.140e-02
9.798e-01,6.019e-02
9.843e-01,2.006e-02
9.888e-01,8.917e-03
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/1_2.csv <==
transmittance,probability_density
1.222e-01,0.000e+00
1.266e-01,0.000e+00
1.310e-01,0.000e+00
1.354e-01,0.000e+00
1.398e-01,0.000e+00
1.442e-01,0.000e+00
1.486e-01,0.000e+00
1.530e-01,0.000e+00
1.574e-01,0.000e+00
1.618e-01,0.000e+00
1.662e-01,0.000e+00
1.706e-01,0.000e+00
1.750e-01,0.000e+00
1.794e-01,0.000e+00
1.838e-01,0.000e+00
1.882e-01,0.000e+00
1.926e-01,0.000e+00
1.970e-01,0.000e+00
2.014e-01,0.000e+00
2.058e-01,0.000e+00
2.102e-01,0.000e+00
2.146e-01,0.000e+00
2.190e-01,0.000e+00
2.234e-01,0.000e+00
2.278e-01,0.000e+00
2.322e-01,0.000e+00
2.366e-01,0.000e+00
2.410e-01,0.000e+00
2.454e-01,0.000e+00
2.498e-01,0.000e+00
2.542e-01,0.000e+00
2.586e-01,0.000e+00
2.630e-01,0.000e+00
2.674e-01,0.000e+00
2.718e-01,0.000e+00
2.762e-01,0.000e+00
2.806e-01,0.000e+00
2.850e-01,0.000e+00
2.894e-01,0.000e+00
2.938e-01,0.000e+00
2.982e-01,0.000e+00
3.026e-01,0.000e+00
3.070e-01,4.546e-03
3.114e-01,2.273e-03
3.158e-01,0.000e+00
3.202e-01,2.273e-03
3.246e-01,2.273e-03
3.290e-01,0.000e+00
3.334e-01,0.000e+00
3.378e-01,2.273e-03
3.422e-01,0.000e+00
3.466e-01,2.273e-03
3.510e-01,2.273e-03
3.554e-01,2.273e-03
3.598e-01,0.000e+00
3.642e-01,2.273e-03
3.686e-01,2.273e-03
3.730e-01,2.273e-03
3.774e-01,0.000e+00
3.818e-01,0.000e+00
3.862e-01,6.819e-03
3.906e-01,4.546e-03
3.950e-01,4.546e-03
3.994e-01,2.273e-03
4.038e-01,0.000e+00
4.082e-01,4.546e-03
4.126e-01,2.273e-03
4.170e-01,9.092e-03
4.214e-01,6.819e-03
4.258e-01,4.546e-03
4.302e-01,1.364e-02
4.346e-01,4.546e-03
4.390e-01,4.546e-03
4.434e-01,2.273e-03
4.478e-01,6.819e-03
4.522e-01,1.364e-02
4.566e-01,1.818e-02
4.610e-01,4.546e-03
4.654e-01,1.591e-02
4.698e-01,2.046e-02
4.742e-01,1.364e-02
4.786e-01,1.364e-02
4.830e-01,2.273e-03
4.874e-01,9.092e-03
4.918e-01,2.273e-02
4.962e-01,2.500e-02
5.006e-01,1.591e-02
5.050e-01,3.410e-02
5.094e-01,2.273e-02
5.138e-01,4.091e-02
5.182e-01,3.864e-02
5.226e-01,2.500e-02
5.270e-01,3.182e-02
5.314e-01,3.864e-02
5.358e-01,2.500e-02
5.402e-01,5.455e-02
5.446e-01,5.683e-02
5.490e-01,6.592e-02
5.534e-01,6.819e-02
5.578e-01,7.728e-02
5.622e-01,7.956e-02
5.666e-01,7.274e-02
5.710e-01,1.159e-01
5.754e-01,1.068e-01
5.798e-01,7.956e-02
5.842e-01,7.728e-02
5.886e-01,9.774e-02
5.930e-01,1.114e-01
5.974e-01,1.637e-01
6.018e-01,1.546e-01
6.062e-01,1.477e-01
6.106e-01,1.727e-01
6.150e-01,1.727e-01
6.194e-01,1.909e-01
6.238e-01,2.023e-01
6.282e-01,2.432e-01
6.326e-01,2.182e-01
6.370e-01,2.228e-01
6.414e-01,2.568e-01
6.458e-01,2.909e-01
6.502e-01,3.182e-01
6.546e-01,3.137e-01
6.590e-01,4.069e-01
6.634e-01,3.250e-01
6.678e-01,3.978e-01
6.722e-01,3.773e-01
6.766e-01,5.432e-01
6.810e-01,4.841e-01
6.854e-01,5.864e-01
6.898e-01,5.864e-01
6.942e-01,6.114e-01
6.986e-01,6.819e-01
7.030e-01,7.114e-01
7.074e-01,7.478e-01
7.118e-01,8.706e-01
7.162e-01,9.547e-01
7.206e-01,9.319e-01
7.250e-01,1.052e+00
7.294e-01,1.043e+00
7.338e-01,1.148e+00
7.382e-01,1.241e+00
7.426e-01,1.332e+00
7.470e-01,1.393e+00
7.514e-01,1.675e+00
7.558e-01,1.668e+00
7.602e-01,1.759e+00
7.646e-01,1.914e+00
7.690e-01,2.000e+00
7.734e-01,2.034e+00
7.778e-01,2.355e+00
7.822e-01,2.321e+00
7.866e-01,2.593e+00
7.910e-01,2.712e+00
7.954e-01,2.930e+00
7.998e-01,2.859e+00
8.042e-01,3.196e+00
8.086e-01,3.607e+00
8.130e-01,3.705e+00
8.174e-01,3.823e+00
8.218e-01,4.169e+00
8.262e-01,4.435e+00
8.306e-01,4.541e+00
8.350e-01,4.905e+00
8.394e-01,4.916e+00
8.438e-01,5.151e+00
8.482e-01,5.462e+00
8.526e-01,5.651e+00
8.570e-01,5.914e+00
8.614e-01,5.885e+00
8.658e-01,6.205e+00
8.702e-01,6.223e+00
8.746e-01,6.546e+00
8.790e-01,6.539e+00
8.834e-01,6.180e+00
8.878e-01,6.376e+00
8.922e-01,6.599e+00
8.966e-01,6.524e+00
9.010e-01,6.328e+00
9.054e-01,6.058e+00
9.098e-01,6.005e+00
9.142e-01,5.762e+00
9.186e-01,5.378e+00
9.230e-01,5.169e+00
9.274e-01,4.764e+00
9.318e-01,4.291e+00
9.362e-01,3.700e+00
9.406e-01,3.330e+00
9.450e-01,3.062e+00
9.494e-01,2.418e+00
9.538e-01,1.939e+00
9.582e-01,1.434e+00
9.626e-01,1.091e+00
9.670e-01,8.956e-01
9.714e-01,5.933e-01
9.758e-01,3.250e-01
9.802e-01,1.432e-01
9.846e-01,9.774e-02
9.890e-01,1.591e-02
9.934e-01,2.273e-03
9.978e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/1_25.csv <==
transmittance,probability_density
1.511e-01,0.000e+00
1.554e-01,0.000e+00
1.596e-01,0.000e+00
1.639e-01,0.000e+00
1.681e-01,0.000e+00
1.724e-01,0.000e+00
1.767e-01,0.000e+00
1.809e-01,0.000e+00
1.852e-01,0.000e+00
1.894e-01,0.000e+00
1.937e-01,0.000e+00
1.979e-01,0.000e+00
2.022e-01,0.000e+00
2.064e-01,0.000e+00
2.107e-01,0.000e+00
2.150e-01,0.000e+00
2.192e-01,0.000e+00
2.235e-01,0.000e+00
2.277e-01,0.000e+00
2.320e-01,0.000e+00
2.362e-01,0.000e+00
2.405e-01,0.000e+00
2.447e-01,0.000e+00
2.490e-01,0.000e+00
2.532e-01,0.000e+00
2.575e-01,0.000e+00
2.618e-01,0.000e+00
2.660e-01,0.000e+00
2.703e-01,0.000e+00
2.745e-01,0.000e+00
2.788e-01,0.000e+00
2.830e-01,0.000e+00
2.873e-01,0.000e+00
2.915e-01,0.000e+00
2.958e-01,0.000e+00
3.001e-01,0.000e+00
3.043e-01,0.000e+00
3.086e-01,0.000e+00
3.128e-01,0.000e+00
3.171e-01,2.350e-03
3.213e-01,0.000e+00
3.256e-01,0.000e+00
3.298e-01,0.000e+00
3.341e-01,0.000e+00
3.383e-01,0.000e+00
3.426e-01,0.000e+00
3.469e-01,0.000e+00
3.511e-01,0.000e+00
3.554e-01,2.350e-03
3.596e-01,2.350e-03
3.639e-01,0.000e+00
3.681e-01,0.000e+00
3.724e-01,0.000e+00
3.766e-01,2.350e-03
3.809e-01,0.000e+00
3.852e-01,0.000e+00
3.894e-01,0.000e+00
3.937e-01,0.000e+00
3.979e-01,4.701e-03
4.022e-01,0.000e+00
4.064e-01,0.000e+00
4.107e-01,0.000e+00
4.149e-01,9.402e-03
4.192e-01,4.701e-03
4.234e-01,0.000e+00
4.277e-01,2.350e-03
4.320e-01,2.350e-03
4.362e-01,2.350e-03
4.405e-01,1.175e-02
4.447e-01,0.000e+00
4.490e-01,9.402e-03
4.532e-01,4.701e-03
4.575e-01,7.051e-03
4.617e-01,4.701e-03
4.660e-01,7.051e-03
4.703e-01,1.175e-02
4.745e-01,2.350e-03
4.788e-01,7.051e-03
4.830e-01,7.051e-03
4.873e-01,4.701e-03
4.915e-01,4.701e-03
4.958e-01,2.115e-02
5.000e-01,1.645e-02
5.043e-01,2.350e-02
5.085e-01,1.410e-02
5.128e-01,7.051e-03
5.171e-01,2.115e-02
5.213e-01,1.880e-02
5.256e-01,1.880e-02
5.298e-01,3.291e-02
5.341e-01,3.526e-02
5.383e-01,2.350e-02
5.426e-01,2.115e-02
5.468e-01,2.820e-02
5.511e-01,3.526e-02
5.554e-01,4.231e-02
5.596e-01,2.350e-02
5.639e-01,2.350e-02
5.681e-01,2.350e-02
5.724e-01,5.171e-02
5.766e-01,5.876e-02
5.809e-01,6.111e-02
5.851e-01,5.171e-02
5.894e-01,7.286e-02
5.936e-01,4.466e-02
5.979e-01,7.286e-02
6.022e-01,7.051e-02
6.064e-01,6.111e-02
6.107e-01,8.697e-02
6.149e-01,1.152e-01
6.192e-01,9.402e-02
6.234e-01,9.167e-02
6.277e-01,1.199e-01
6.319e-01,1.152e-01
6.362e-01,1.528e-01
6.405e-01,1.457e-01
6.447e-01,1.786e-01
6.490e-01,2.115e-01
6.532e-01,1.528e-01
6.575e-01,2.068e-01
6.617e-01,2.374e-01
6.660e-01,2.139e-01
6.702e-01,2.562e-01
6.745e-01,2.350e-01
6.787e-01,2.750e-01
6.830e-01,2.891e-01
6.873e-01,3.361e-01
6.915e-01,3.502e-01
6.958e-01,3.878e-01
7.000e-01,4.231e-01
7.043e-01,4.513e-01
7.085e-01,4.724e-01
7.128e-01,5.218e-01
7.170e-01,5.100e-01
7.213e-01,6.417e-01
7.256e-01,6.534e-01
7.298e-01,7.357e-01
7.341e-01,7.380e-01
7.383e-01,8.555e-01
7.426e-01,8.367e-01
7.468e-01,9.261e-01
7.511e-01,9.402e-01
7.553e-01,1.098e+00
7.596e-01,1.109e+00
7.638e-01,1.243e+00
7.681e-01,1.269e+00
7.724e-01,1.464e+00
7.766e-01,1.572e+00
7.809e-01,1.631e+00
7.851e-01,1.772e+00
7.894e-01,1.869e+00
7.936e-01,1.941e+00
7.979e-01,1.970e+00
8.021e-01,2.226e+00
8.064e-01,2.334e+00
8.107e-01,2.513e+00
8.149e-01,2.825e+00
8.192e-01,2.903e+00
8.234e-01,3.147e+00
8.277e-01,3.415e+00
8.319e-01,3.547e+00
8.362e-01,3.822e+00
8.404e-01,3.897e+00
8.447e-01,4.393e+00
8.489e-01,4.630e+00
8.532e-01,4.581e+00
8.575e-01,5.107e+00
8.617e-01,5.277e+00
8.660e-01,5.455e+00
8.702e-01,5.730e+00
8.745e-01,6.001e+00
8.787e-01,6.290e+00
8.830e-01,6.581e+00
8.872e-01,6.880e+00
8.915e-01,6.868e+00
8.958e-01,7.056e+00
9.000e-01,7.376e+00
9.043e-01,7.206e+00
9.085e-01,7.416e+00
9.128e-01,7.314e+00
9.170e-01,7.244e+00
9.213e-01,7.065e+00
9.255e-01,6.727e+00
9.298e-01,6.638e+00
9.340e-01,6.384e+00
9.383e-01,5.864e+00
9.426e-01,5.241e+00
9.468e-01,4.936e+00
9.511e-01,4.261e+00
9.553e-01,3.801e+00
9.596e-01,3.180e+00
9.638e-01,2.459e+00
9.681e-01,2.007e+00
9.723e-01,1.387e+00
9.766e-01,9.989e-01
9.809e-01,5.782e-01
9.851e-01,3.197e-01
9.894e-01,1.363e-01
9.936e-01,1.175e-02
9.979e-01,0.000e+00


==> anc/03_results/strong_inf/elliptical_beam/1_3.csv <==
transmittance,probability_density
1.829e-01,0.000e+00
1.870e-01,0.000e+00
1.911e-01,0.000e+00
1.952e-01,0.000e+00
1.992e-01,0.000e+00
2.033e-01,0.000e+00
2.074e-01,0.000e+00
2.115e-01,0.000e+00
2.156e-01,0.000e+00
2.197e-01,0.000e+00
2.238e-01,0.000e+00
2.279e-01,0.000e+00
2.320e-01,0.000e+00
2.361e-01,0.000e+00
2.402e-01,0.000e+00
2.443e-01,0.000e+00
2.484e-01,0.000e+00
2.525e-01,0.000e+00
2.566e-01,0.000e+00
2.607e-01,0.000e+00
2.648e-01,0.000e+00
2.689e-01,0.000e+00
2.730e-01,0.000e+00
2.771e-01,0.000e+00
2.812e-01,0.000e+00
2.853e-01,0.000e+00
2.894e-01,0.000e+00
2.935e-01,0.000e+00
2.976e-01,0.000e+00
3.016e-01,0.000e+00
3.057e-01,0.000e+00
3.098e-01,0.000e+00
3.139e-01,0.000e+00
3.180e-01,0.000e+00
3.221e-01,0.000e+00
3.262e-01,2.442e-03
3.303e-01,0.000e+00
3.344e-01,0.000e+00
3.385e-01,0.000e+00
3.426e-01,0.000e+00
3.467e-01,0.000e+00
3.508e-01,0.000e+00
3.549e-01,0.000e+00
3.590e-01,0.000e+00
3.631e-01,2.442e-03
3.672e-01,0.000e+00
3.713e-01,0.000e+00
3.754e-01,0.000e+00
3.795e-01,0.000e+00
3.836e-01,0.000e+00
3.877e-01,0.000e+00
3.918e-01,0.000e+00
3.959e-01,0.000e+00
3.999e-01,0.000e+00
4.040e-01,0.000e+00
4.081e-01,0.000e+00
4.122e-01,2.442e-03
4.163e-01,2.442e-03
4.204e-01,0.000e+00
4.245e-01,2.442e-03
4.286e-01,2.442e-03
4.327e-01,0.000e+00
4.368e-01,0.000e+00
4.409e-01,2.442e-03
4.450e-01,0.000e+00
4.491e-01,0.000e+00
4.532e-01,0.000e+00
4.573e-01,0.000e+00
4.614e-01,2.442e-03
4.655e-01,0.000e+00
4.696e-01,1.221e-02
4.737e-01,2.442e-03
4.778e-01,2.442e-03
4.819e-01,4.883e-03
4.860e-01,4.883e-03
4.901e-01,0.000e+00
4.942e-01,7.325e-03
4.983e-01,4.883e-03
5.023e-01,9.767e-03
5.064e-01,1.221e-02
5.105e-01,9.767e-03
5.146e-01,1.221e-02
5.187e-01,9.767e-03
5.228e-01,0.000e+00
5.269e-01,1.465e-02
5.310e-01,7.325e-03
5.351e-01,1.465e-02
5.392e-01,9.767e-03
5.433e-01,1.709e-02
5.474e-01,1.221e-02
5.515e-01,1.221e-02
5.556e-01,2.198e-02
5.597e-01,1.465e-02
5.638e-01,1.953e-02
5.679e-01,1.953e-02
5.720e-01,2.442e-02
5.761e-01,9.767e-03
5.802e-01,2.442e-02
5.843e-01,2.930e-02
5.884e-01,2.442e-02
5.925e-01,2.930e-02
5.966e-01,3.418e-02
6.006e-01,4.639e-02
6.047e-01,3.174e-02
6.088e-01,5.860e-02
6.129e-01,4.883e-02
6.170e-01,5.372e-02
6.211e-01,9.523e-02
6.252e-01,6.104e-02
6.293e-01,5.128e-02
6.334e-01,7.081e-02
6.375e-01,1.026e-01
6.416e-01,7.081e-02
6.457e-01,7.569e-02
6.498e-01,7.569e-02
6.539e-01,1.416e-01
6.580e-01,1.196e-01
6.621e-01,1.245e-01
6.662e-01,1.270e-01
6.703e-01,1.441e-01
6.744e-01,1.587e-01
6.785e-01,1.587e-01
6.826e-01,1.660e-01
6.867e-01,1.636e-01
6.908e-01,1.807e-01
6.949e-01,1.782e-01
6.990e-01,2.100e-01
7.030e-01,2.149e-01
7.071e-01,2.539e-01
7.112e-01,3.540e-01
7.153e-01,2.881e-01
7.194e-01,3.272e-01
7.235e-01,3.785e-01
7.276e-01,3.931e-01
7.317e-01,4.273e-01
7.358e-01,3.956e-01
7.399e-01,4.761e-01
7.440e-01,5.445e-01
7.481e-01,5.347e-01
7.522e-01,5.933e-01
7.563e-01,7.081e-01
7.604e-01,7.105e-01
7.645e-01,7.130e-01
7.686e-01,8.668e-01
7.727e-01,8.546e-01
7.768e-01,9.230e-01
7.809e-01,9.401e-01
7.850e-01,1.055e+00
7.891e-01,1.270e+00
7.932e-01,1.328e+00
7.973e-01,1.316e+00
8.013e-01,1.467e+00
8.054e-01,1.663e+00
8.095e-01,1.758e+00
8.136e-01,1.726e+00
8.177e-01,1.973e+00
8.218e-01,2.300e+00
8.259e-01,2.281e+00
8.300e-01,2.427e+00
8.341e-01,2.583e+00
8.382e-01,2.837e+00
8.423e-01,3.052e+00
8.464e-01,3.238e+00
8.505e-01,3.497e+00
8.546e-01,3.697e+00
8.587e-01,3.978e+00
8.628e-01,4.290e+00
8.669e-01,4.629e+00
8.710e-01,4.842e+00
8.751e-01,5.262e+00
8.792e-01,5.474e+00
8.833e-01,6.060e+00
8.874e-01,6.297e+00
8.915e-01,6.285e+00
8.956e-01,6.795e+00
8.997e-01,6.915e+00
9.037e-01,7.384e+00
9.078e-01,7.733e+00
9.119e-01,7.765e+00
9.160e-01,8.370e+00
9.201e-01,8.102e+00
9.242e-01,8.412e+00
9.283e-01,8.219e+00
9.324e-01,8.553e+00
9.365e-01,8.258e+00
9.406e-01,7.862e+00
9.447e-01,7.767e+00
9.488e-01,7.298e+00
9.529e-01,6.805e+00
9.570e-01,6.080e+00
9.611e-01,5.379e+00
9.652e-01,4.603e+00
9.693e-01,3.719e+00
9.734e-01,2.901e+00
9.775e-01,1.966e+00
9.816e-01,1.406e+00
9.857e-01,7.838e-01
9.898e-01,3.101e-01
9.939e-01,1.001e-01
9.980e-01,1.221e-02


==> anc/03_results/strong_inf/elliptical_beam/1_35.csv <==
transmittance,probability_density
2.110e-01,0.000e+00
2.149e-01,0.000e+00
2.189e-01,0.000e+00
2.228e-01,0.000e+00
2.268e-01,0.000e+00
2.308e-01,0.000e+00
2.347e-01,0.000e+00
2.387e-01,0.000e+00
2.426e-01,0.000e+00
2.466e-01,0.000e+00
2.505e-01,0.000e+00
2.545e-01,0.000e+00
2.584e-01,0.000e+00
2.624e-01,0.000e+00
2.663e-01,0.000e+00
2.703e-01,0.000e+00
2.743e-01,0.000e+00
2.782e-01,0.000e+00
2.822e-01,0.000e+00
2.861e-01,0.000e+00
2.901e-01,0.000e+00
2.940e-01,0.000e+00
2.980e-01,2.529e-03
3.019e-01,0.000e+00
3.059e-01,0.000e+00
3.099e-01,2.529e-03
3.138e-01,0.000e+00
3.178e-01,0.000e+00
3.217e-01,0.000e+00
3.257e-01,0.000e+00
3.296e-01,0.000e+00
3.336e-01,0.000e+00
3.375e-01,0.000e+00
3.415e-01,0.000e+00
3.454e-01,0.000e+00
3.494e-01,0.000e+00
3.534e-01,0.000e+00
3.573e-01,0.000e+00
3.613e-01,0.000e+00
3.652e-01,0.000e+00
3.692e-01,0.000e+00
3.731e-01,0.000e+00
3.771e-01,0.000e+00
3.810e-01,0.000e+00
3.850e-01,0.000e+00
3.890e-01,0.000e+00
3.929e-01,2.529e-03
3.969e-01,0.000e+00
4.008e-01,0.000e+00
4.048e-01,0.000e+00
4.087e-01,0.000e+00
4.127e-01,0.000e+00
4.166e-01,0.000e+00
4.206e-01,0.000e+00
4.245e-01,0.000e+00
4.285e-01,0.000e+00
4.325e-01,2.529e-03
4.364e-01,0.000e+00
4.404e-01,0.000e+00
4.443e-01,0.000e+00
4.483e-01,0.000e+00
4.522e-01,0.000e+00
4.562e-01,0.000e+00
4.601e-01,0.000e+00
4.641e-01,0.000e+00
4.681e-01,0.000e+00
4.720e-01,0.000e+00
4.760e-01,2.529e-03
4.799e-01,0.000e+00
4.839e-01,0.000e+00
4.878e-01,0.000e+00
4.918e-01,0.000e+00
4.957e-01,0.000e+00
4.997e-01,2.529e-03
5.036e-01,2.529e-03
5.076e-01,2.529e-03
5.116e-01,0.000e+00
5.155e-01,5.057e-03
5.195e-01,7.586e-03
5.234e-01,7.586e-03
5.274e-01,2.529e-03
5.313e-01,2.529e-03
5.353e-01,5.057e-03
5.392e-01,2.529e-03
5.432e-01,1.011e-02
5.472e-01,2.529e-03
5.511e-01,2.529e-03
5.551e-01,2.529e-03
5.590e-01,5.057e-03
5.630e-01,1.264e-02
5.669e-01,7.586e-03
5.709e-01,2.529e-03
5.748e-01,1.770e-02
5.788e-01,1.264e-02
5.827e-01,1.517e-02
5.867e-01,2.023e-02
5.907e-01,1.517e-02
5.946e-01,1.264e-02
5.986e-01,2.781e-02
6.025e-01,1.770e-02
6.065e-01,2.781e-02
6.104e-01,2.276e-02
6.144e-01,3.540e-02
6.183e-01,3.287e-02
6.223e-01,2.781e-02
6.263e-01,4.551e-02
6.302e-01,2.023e-02
6.342e-01,4.804e-02
6.381e-01,3.034e-02
6.421e-01,4.551e-02
6.460e-01,4.299e-02
6.500e-01,4.551e-02
6.539e-01,7.333e-02
6.579e-01,3.540e-02
6.618e-01,4.804e-02
6.658e-01,6.574e-02
6.698e-01,6.574e-02
6.737e-01,7.080e-02
6.777e-01,7.586e-02
6.816e-01,1.011e-01
6.856e-01,9.862e-02
6.895e-01,9.356e-02
6.935e-01,1.037e-01
6.974e-01,1.391e-01
7.014e-01,1.264e-01
7.054e-01,1.087e-01
7.093e-01,1.542e-01
7.133e-01,1.846e-01
7.172e-01,1.922e-01
7.212e-01,1.998e-01
7.251e-01,2.276e-01
7.291e-01,2.529e-01
7.330e-01,1.821e-01
7.370e-01,2.655e-01
7.409e-01,3.211e-01
7.449e-01,2.807e-01
7.489e-01,3.641e-01
7.528e-01,2.933e-01
7.568e-01,3.414e-01
7.607e-01,4.273e-01
7.647e-01,4.299e-01
7.686e-01,3.869e-01
7.726e-01,5.740e-01
7.765e-01,5.613e-01
7.805e-01,5.361e-01
7.845e-01,6.751e-01
7.884e-01,6.751e-01
7.924e-01,8.016e-01
7.963e-01,8.041e-01
8.003e-01,8.623e-01
8.042e-01,9.988e-01
8.082e-01,1.059e+00
8.121e-01,1.204e+00
8.161e-01,1.257e+00
8.200e-01,1.398e+00
8.240e-01,1.555e+00
8.280e-01,1.558e+00
8.319e-01,1.719e+00
8.359e-01,1.902e+00
8.398e-01,1.990e+00
8.438e-01,2.185e+00
8.477e-01,2.493e+00
8.517e-01,2.518e+00
8.556e-01,2.951e+00
8.596e-01,3.199e+00
8.636e-01,3.044e+00
8.675e-01,3.530e+00
8.715e-01,3.684e+00
8.754e-01,4.235e+00
8.794e-01,4.380e+00
8.833e-01,4.744e+00
8.873e-01,5.082e+00
8.912e-01,5.452e+00
8.952e-01,5.568e+00
8.991e-01,6.203e+00
9.031e-01,6.711e+00
9.071e-01,7.194e+00
9.110e-01,7.401e+00
9.150e-01,7.743e+00
9.189e-01,8.309e+00
9.229e-01,8.559e+00
9.268e-01,8.992e+00
9.308e-01,8.956e+00
9.347e-01,9.796e+00
9.387e-01,9.659e+00
9.427e-01,9.538e+00
9.466e-01,9.626e+00
9.506e-01,9.396e+00
9.545e-01,9.042e+00
9.585e-01,8.759e+00
9.624e-01,8.036e+00
9.664e-01,7.265e+00
9.703e-01,6.605e+00
9.743e-01,5.222e+00
9.782e-01,4.203e+00
9.822e-01,2.883e+00
9.862e-01,1.874e+00
9.901e-01,1.011e+00
9.941e-01,2.756e-01
9.980e-01,2.023e-02


==> anc/03_results/strong_inf/elliptical_beam/1_4.csv <==
transmittance,probability_density
2.557e-01,0.000e+00
2.594e-01,0.000e+00
2.631e-01,0.000e+00
2.669e-01,0.000e+00
2.706e-01,0.000e+00
2.743e-01,0.000e+00
2.781e-01,0.000e+00
2.818e-01,0.000e+00
2.855e-01,0.000e+00
2.893e-01,0.000e+00
2.930e-01,0.000e+00
2.967e-01,0.000e+00
3.005e-01,0.000e+00
3.042e-01,0.000e+00
3.079e-01,0.000e+00
3.116e-01,0.000e+00
3.154e-01,0.000e+00
3.191e-01,0.000e+00
3.228e-01,0.000e+00
3.266e-01,0.000e+00
3.303e-01,0.000e+00
3.340e-01,0.000e+00
3.378e-01,0.000e+00
3.415e-01,0.000e+00
3.452e-01,0.000e+00
3.490e-01,0.000e+00
3.527e-01,0.000e+00
3.564e-01,0.000e+00
3.601e-01,0.000e+00
3.639e-01,0.000e+00
3.676e-01,0.000e+00
3.713e-01,0.000e+00
3.751e-01,0.000e+00
3.788e-01,0.000e+00
3.825e-01,0.000e+00
3.863e-01,0.000e+00
3.900e-01,0.000e+00
3.937e-01,0.000e+00
3.975e-01,0.000e+00
4.012e-01,0.000e+00
4.049e-01,0.000e+00
4.087e-01,0.000e+00
4.124e-01,0.000e+00
4.161e-01,0.000e+00
4.198e-01,0.000e+00
4.236e-01,0.000e+00
4.273e-01,0.000e+00
4.310e-01,2.681e-03
4.348e-01,0.000e+00
4.385e-01,0.000e+00
4.422e-01,0.000e+00
4.460e-01,0.000e+00
4.497e-01,0.000e+00
4.534e-01,0.000e+00
4.572e-01,0.000e+00
4.609e-01,0.000e+00
4.646e-01,0.000e+00
4.683e-01,0.000e+00
4.721e-01,0.000e+00
4.758e-01,0.000e+00
4.795e-01,2.681e-03
4.833e-01,0.000e+00
4.870e-01,0.000e+00
4.907e-01,2.681e-03
4.945e-01,0.000e+00
4.982e-01,0.000e+00
5.019e-01,0.000e+00
5.057e-01,2.681e-03
5.094e-01,0.000e+00
5.131e-01,2.681e-03
5.168e-01,0.000e+00
5.206e-01,2.681e-03
5.243e-01,2.681e-03
5.280e-01,2.681e-03
5.318e-01,0.000e+00
5.355e-01,2.681e-03
5.392e-01,0.000e+00
5.430e-01,2.681e-03
5.467e-01,2.681e-03
5.504e-01,5.361e-03
5.542e-01,2.681e-03
5.579e-01,2.681e-03
5.616e-01,5.361e-03
5.653e-01,8.042e-03
5.691e-01,8.042e-03
5.728e-01,5.361e-03
5.765e-01,5.361e-03
5.803e-01,1.072e-02
5.840e-01,1.608e-02
5.877e-01,1.072e-02
5.915e-01,1.608e-02
5.952e-01,8.042e-03
5.989e-01,1.340e-02
6.027e-01,1.340e-02
6.064e-01,1.340e-02
6.101e-01,1.072e-02
6.139e-01,1.340e-02
6.176e-01,1.072e-02
6.213e-01,1.608e-02
6.250e-01,8.042e-03
6.288e-01,2.144e-02
6.325e-01,1.608e-02
6.362e-01,2.412e-02
6.400e-01,2.412e-02
6.437e-01,1.608e-02
6.474e-01,2.681e-02
6.512e-01,3.485e-02
6.549e-01,2.949e-02
6.586e-01,4.021e-02
6.624e-01,3.217e-02
6.661e-01,2.681e-02
6.698e-01,3.753e-02
6.735e-01,3.217e-02
6.773e-01,6.433e-02
6.810e-01,4.557e-02
6.847e-01,6.165e-02
6.885e-01,6.701e-02
6.922e-01,3.753e-02
6.959e-01,7.237e-02
6.997e-01,4.289e-02
7.034e-01,5.897e-02
7.071e-01,8.042e-02
7.109e-01,9.382e-02
7.146e-01,1.126e-01
7.183e-01,1.206e-01
7.220e-01,1.045e-01
7.258e-01,1.340e-01
7.295e-01,9.114e-02
7.332e-01,1.501e-01
7.370e-01,1.662e-01
7.407e-01,1.984e-01
7.444e-01,1.501e-01
7.482e-01,2.037e-01
7.519e-01,1.930e-01
7.556e-01,2.118e-01
7.594e-01,2.600e-01
7.631e-01,2.493e-01
7.668e-01,2.868e-01
7.705e-01,3.351e-01
7.743e-01,2.734e-01
7.780e-01,3.404e-01
7.817e-01,3.914e-01
7.855e-01,3.753e-01
7.892e-01,4.101e-01
7.929e-01,4.450e-01
7.967e-01,5.334e-01
8.004e-01,5.817e-01
8.041e-01,6.031e-01
8.079e-01,5.978e-01
8.116e-01,6.835e-01
8.153e-01,7.881e-01
8.191e-01,9.650e-01
8.228e-01,9.516e-01
8.265e-01,1.037e+00
8.302e-01,1.126e+00
8.340e-01,1.155e+00
8.377e-01,1.249e+00
8.414e-01,1.439e+00
8.452e-01,1.458e+00
8.489e-01,1.590e+00
8.526e-01,1.750e+00
8.564e-01,1.906e+00
8.601e-01,2.067e+00
8.638e-01,2.295e+00
8.676e-01,2.439e+00
8.713e-01,2.699e+00
8.750e-01,2.882e+00
8.787e-01,3.246e+00
8.825e-01,3.407e+00
8.862e-01,3.774e+00
8.899e-01,3.989e+00
8.937e-01,4.375e+00
8.974e-01,4.731e+00
9.011e-01,5.216e+00
9.049e-01,5.458e+00
9.086e-01,6.087e+00
9.123e-01,6.543e+00
9.161e-01,6.859e+00
9.198e-01,7.690e+00
9.235e-01,7.752e+00
9.272e-01,8.422e+00
9.310e-01,9.031e+00
9.347e-01,9.382e+00
9.384e-01,1.035e+01
9.422e-01,1.050e+01
9.459e-01,1.079e+01
9.496e-01,1.116e+01
9.534e-01,1.122e+01
9.571e-01,1.119e+01
9.608e-01,1.123e+01
9.646e-01,1.078e+01
9.683e-01,1.024e+01
9.720e-01,9.524e+00
9.757e-01,8.428e+00
9.795e-01,6.924e+00
9.832e-01,5.699e+00
9.869e-01,3.774e+00
9.907e-01,2.144e+00
9.944e-01,7.988e-01
9.981e-01,9.650e-02


==> anc/03_results/strong_inf/elliptical_beam/1_45.csv <==
transmittance,probability_density
3.024e-01,0.000e+00
3.059e-01,0.000e+00
3.094e-01,0.000e+00
3.129e-01,0.000e+00
3.164e-01,0.000e+00
3.199e-01,0.000e+00
3.234e-01,0.000e+00
3.269e-01,0.000e+00
3.304e-01,0.000e+00
3.339e-01,0.000e+00
3.374e-01,0.000e+00
3.408e-01,0.000e+00
3.443e-01,0.000e+00
3.478e-01,0.000e+00
3.513e-01,0.000e+00
3.548e-01,0.000e+00
3.583e-01,0.000e+00
3.618e-01,0.000e+00
3.653e-01,0.000e+00
3.688e-01,0.000e+00
3.723e-01,0.000e+00
3.758e-01,0.000e+00
3.793e-01,0.000e+00
3.828e-01,0.000e+00
3.863e-01,0.000e+00
3.898e-01,0.000e+00
3.933e-01,0.000e+00
3.968e-01,0.000e+00
4.003e-01,0.000e+00
4.038e-01,0.000e+00
4.073e-01,0.000e+00
4.108e-01,0.000e+00
4.143e-01,0.000e+00
4.178e-01,0.000e+00
4.213e-01,0.000e+00
4.248e-01,0.000e+00
4.283e-01,0.000e+00
4.318e-01,0.000e+00
4.353e-01,0.000e+00
4.388e-01,0.000e+00
4.423e-01,0.000e+00
4.458e-01,0.000e+00
4.493e-01,0.000e+00
4.527e-01,2.860e-03
4.562e-01,0.000e+00
4.597e-01,0.000e+00
4.632e-01,2.860e-03
4.667e-01,2.860e-03
4.702e-01,0.000e+00
4.737e-01,0.000e+00
4.772e-01,2.860e-03
4.807e-01,0.000e+00
4.842e-01,0.000e+00
4.877e-01,0.000e+00
4.912e-01,0.000e+00
4.947e-01,0.000e+00
4.982e-01,0.000e+00
5.017e-01,2.860e-03
5.052e-01,8.580e-03
5.087e-01,0.000e+00
5.122e-01,2.860e-03
5.157e-01,2.860e-03
5.192e-01,2.860e-03
5.227e-01,2.860e-03
5.262e-01,0.000e+00
5.297e-01,0.000e+00
5.332e-01,0.000e+00
5.367e-01,0.000e+00
5.402e-01,0.000e+00
5.437e-01,0.000e+00
5.472e-01,0.000e+00
5.507e-01,2.860e-03
5.542e-01,0.000e+00
5.577e-01,0.000e+00
5.611e-01,5.720e-03
5.646e-01,0.000e+00
5.681e-01,2.860e-03
5.716e-01,5.720e-03
5.751e-01,8.580e-03
5.786e-01,8.580e-03
5.821e-01,0.000e+00
5.856e-01,5.720e-03
5.891e-01,0.000e+00
5.926e-01,2.860e-03
5.961e-01,2.860e-03
5.996e-01,1.716e-02
6.031e-01,2.860e-03
6.066e-01,0.000e+00
6.101e-01,2.860e-03
6.136e-01,2.860e-03
6.171e-01,0.000e+00
6.206e-01,2.860e-03
6.241e-01,2.860e-03
6.276e-01,8.580e-03
6.311e-01,5.720e-03
6.346e-01,8.580e-03
6.381e-01,1.144e-02
6.416e-01,1.430e-02
6.451e-01,1.430e-02
6.486e-01,1.716e-02
6.521e-01,1.144e-02
6.556e-01,1.716e-02
6.591e-01,3.146e-02
6.626e-01,1.716e-02
6.661e-01,1.430e-02
6.696e-01,1.144e-02
6.730e-01,8.580e-03
6.765e-01,2.860e-02
6.800e-01,2.002e-02
6.835e-01,2.574e-02
6.870e-01,2.860e-02
6.905e-01,2.002e-02
6.940e-01,2.002e-02
6.975e-01,4.290e-02
7.010e-01,3.718e-02
7.045e-01,4.576e-02
7.080e-01,2.860e-02
7.115e-01,7.150e-02
7.150e-01,4.004e-02
7.185e-01,5.434e-02
7.220e-01,8.866e-02
7.255e-01,4.862e-02
7.290e-01,8.866e-02
7.325e-01,6.578e-02
7.360e-01,5.720e-02
7.395e-01,1.201e-01
7.430e-01,1.001e-01
7.465e-01,1.058e-01
7.500e-01,1.001e-01
7.535e-01,1.230e-01
7.570e-01,1.830e-01
7.605e-01,1.401e-01
7.640e-01,1.745e-01
7.675e-01,1.544e-01
7.710e-01,1.430e-01
7.745e-01,1.802e-01
7.780e-01,1.687e-01
7.814e-01,2.174e-01
7.849e-01,2.317e-01
7.884e-01,2.774e-01
7.919e-01,2.603e-01
7.954e-01,2.889e-01
7.989e-01,3.260e-01
8.024e-01,3.890e-01
8.059e-01,3.260e-01
8.094e-01,4.204e-01
8.129e-01,4.662e-01
8.164e-01,4.547e-01
8.199e-01,5.806e-01
8.234e-01,5.920e-01
8.269e-01,5.262e-01
8.304e-01,6.321e-01
8.339e-01,7.693e-01
8.374e-01,7.036e-01
8.409e-01,7.808e-01
8.444e-01,9.552e-01
8.479e-01,1.021e+00
8.514e-01,1.121e+00
8.549e-01,1.247e+00
8.584e-01,1.316e+00
8.619e-01,1.430e+00
8.654e-01,1.393e+00
8.689e-01,1.773e+00
8.724e-01,1.830e+00
8.759e-01,2.065e+00
8.794e-01,2.194e+00
8.829e-01,2.425e+00
8.864e-01,2.648e+00
8.899e-01,2.943e+00
8.933e-01,3.289e+00
8.968e-01,3.552e+00
9.003e-01,3.924e+00
9.038e-01,4.253e+00
9.073e-01,4.505e+00
9.108e-01,4.925e+00
9.143e-01,5.500e+00
9.178e-01,5.909e+00
9.213e-01,6.404e+00
9.248e-01,6.804e+00
9.283e-01,7.270e+00
9.318e-01,8.285e+00
9.353e-01,8.852e+00
9.388e-01,9.295e+00
9.423e-01,1.031e+01
9.458e-01,1.057e+01
9.493e-01,1.168e+01
9.528e-01,1.176e+01
9.563e-01,1.254e+01
9.598e-01,1.279e+01
9.633e-01,1.323e+01
9.668e-01,1.368e+01
9.703e-01,1.330e+01
9.738e-01,1.279e+01
9.773e-01,1.203e+01
9.808e-01,1.066e+01
9.843e-01,8.980e+00
9.878e-01,6.893e+00
9.913e-01,4.367e+00
9.948e-01,1.925e+00
9.983e-01,2.831e-01


==> anc/03_results/strong_inf/elliptical_beam/1_5.csv <==
transmittance,probability_density
3.376e-01,0.000e+00
3.409e-01,0.000e+00
3.442e-01,0.000e+00
3.475e-01,0.000e+00
3.509e-01,0.000e+00
3.542e-01,0.000e+00
3.575e-01,0.000e+00
3.608e-01,0.000e+00
3.641e-01,0.000e+00
3.675e-01,0.000e+00
3.708e-01,0.000e+00
3.741e-01,0.000e+00
3.774e-01,0.000e+00
3.807e-01,0.000e+00
3.841e-01,0.000e+00
3.874e-01,0.000e+00
3.907e-01,0.000e+00
3.940e-01,0.000e+00
3.973e-01,0.000e+00
4.007e-01,0.000e+00
4.040e-01,0.000e+00
4.073e-01,0.000e+00
4.106e-01,0.000e+00
4.139e-01,0.000e+00
4.173e-01,0.000e+00
4.206e-01,0.000e+00
4.239e-01,0.000e+00
4.272e-01,0.000e+00
4.305e-01,0.000e+00
4.339e-01,0.000e+00
4.372e-01,0.000e+00
4.405e-01,0.000e+00
4.438e-01,0.000e+00
4.471e-01,0.000e+00
4.505e-01,0.000e+00
4.538e-01,0.000e+00
4.571e-01,0.000e+00
4.604e-01,0.000e+00
4.637e-01,0.000e+00
4.671e-01,0.000e+00
4.704e-01,0.000e+00
4.737e-01,3.012e-03
4.770e-01,0.000e+00
4.803e-01,0.000e+00
4.837e-01,0.000e+00
4.870e-01,0.000e+00
4.903e-01,0.000e+00
4.936e-01,0.000e+00
4.970e-01,0.000e+00
5.003e-01,3.012e-03
5.036e-01,0.000e+00
5.069e-01,0.000e+00
5.102e-01,0.000e+00
5.136e-01,0.000e+00
5.169e-01,0.000e+00
5.202e-01,0.000e+00
5.235e-01,0.000e+00
5.268e-01,0.000e+00
5.302e-01,0.000e+00
5.335e-01,0.000e+00
5.368e-01,0.000e+00
5.401e-01,0.000e+00
5.434e-01,0.000e+00
5.468e-01,3.012e-03
5.501e-01,0.000e+00
5.534e-01,0.000e+00
5.567e-01,0.000e+00
5.600e-01,0.000e+00
5.634e-01,0.000e+00
5.667e-01,0.000e+00
5.700e-01,0.000e+00
5.733e-01,0.000e+00
5.766e-01,0.000e+00
5.800e-01,0.000e+00
5.833e-01,3.012e-03
5.866e-01,0.000e+00
5.899e-01,3.012e-03
5.932e-01,3.012e-03
5.966e-01,0.000e+00
5.999e-01,0.000e+00
6.032e-01,3.012e-03
6.065e-01,0.000e+00
6.098e-01,3.012e-03
6.132e-01,6.024e-03
6.165e-01,0.000e+00
6.198e-01,0.000e+00
6.231e-01,3.012e-03
6.264e-01,6.024e-03
6.298e-01,6.024e-03
6.331e-01,6.024e-03
6.364e-01,3.012e-03
6.397e-01,0.000e+00
6.431e-01,6.024e-03
6.464e-01,1.205e-02
6.497e-01,0.000e+00
6.530e-01,0.000e+00
6.563e-01,0.000e+00
6.597e-01,3.012e-03
6.630e-01,1.205e-02
6.663e-01,1.205e-02
6.696e-01,1.506e-02
6.729e-01,1.205e-02
6.763e-01,1.205e-02
6.796e-01,1.506e-02
6.829e-01,6.024e-03
6.862e-01,1.506e-02
6.895e-01,1.205e-02
6.929e-01,1.506e-02
6.962e-01,2.108e-02
6.995e-01,1.506e-02
7.028e-01,1.205e-02
7.061e-01,2.108e-02
7.095e-01,2.108e-02
7.128e-01,1.807e-02
7.161e-01,2.409e-02
7.194e-01,3.313e-02
7.227e-01,3.012e-02
7.261e-01,4.217e-02
7.294e-01,4.217e-02
7.327e-01,4.217e-02
7.360e-01,6.325e-02
7.393e-01,6.325e-02
7.427e-01,5.421e-02
7.460e-01,6.325e-02
7.493e-01,4.819e-02
7.526e-01,7.831e-02
7.559e-01,9.337e-02
7.593e-01,7.831e-02
7.626e-01,7.228e-02
7.659e-01,6.626e-02
7.692e-01,9.337e-02
7.725e-01,9.939e-02
7.759e-01,1.385e-01
7.792e-01,1.385e-01
7.825e-01,1.175e-01
7.858e-01,1.295e-01
7.892e-01,1.596e-01
7.925e-01,1.717e-01
7.958e-01,1.988e-01
7.991e-01,1.958e-01
8.024e-01,2.470e-01
8.058e-01,1.958e-01
8.091e-01,2.108e-01
8.124e-01,2.771e-01
8.157e-01,2.289e-01
8.190e-01,2.891e-01
8.224e-01,3.373e-01
8.257e-01,3.855e-01
8.290e-01,4.247e-01
8.323e-01,4.066e-01
8.356e-01,4.367e-01
8.390e-01,5.241e-01
8.423e-01,5.000e-01
8.456e-01,6.596e-01
8.489e-01,6.596e-01
8.522e-01,6.927e-01
8.556e-01,8.644e-01
8.589e-01,9.427e-01
8.622e-01,9.307e-01
8.655e-01,1.003e+00
8.688e-01,1.078e+00
8.722e-01,1.217e+00
8.755e-01,1.208e+00
8.788e-01,1.337e+00
8.821e-01,1.566e+00
8.854e-01,1.687e+00
8.888e-01,1.958e+00
8.921e-01,2.066e+00
8.954e-01,2.292e+00
8.987e-01,2.506e+00
9.020e-01,2.771e+00
9.054e-01,3.319e+00
9.087e-01,3.406e+00
9.120e-01,3.861e+00
9.153e-01,4.015e+00
9.186e-01,4.509e+00
9.220e-01,5.030e+00
9.253e-01,5.472e+00
9.286e-01,6.075e+00
9.319e-01,6.599e+00
9.353e-01,7.469e+00
9.386e-01,8.310e+00
9.419e-01,8.840e+00
9.452e-01,9.343e+00
9.485e-01,1.009e+01
9.519e-01,1.148e+01
9.552e-01,1.203e+01
9.585e-01,1.349e+01
9.618e-01,1.416e+01
9.651e-01,1.461e+01
9.685e-01,1.564e+01
9.718e-01,1.601e+01
9.751e-01,1.594e+01
9.784e-01,1.566e+01
9.817e-01,1.519e+01
9.851e-01,1.365e+01
9.884e-01,1.151e+01
9.917e-01,7.828e+00
9.950e-01,4.138e+00
9.983e-01,9.578e-01


==> anc/03_results/strong_inf/ks_values.csv <==
aperture_radius,lognormal,beam_wandering,elliptical_beam,total_probability,beta,beta_total_probability,num_total_probability,num_beta_total_probability,num_elliptical_beam
5.000e-02,2.946e-02,5.191e-01,3.728e-01,2.983e-02,1.469e-01,1.314e-01,4.066e-02,7.802e-02,3.137e-01
1.000e-01,6.433e-02,3.258e-01,3.174e-01,5.979e-02,8.964e-02,8.419e-02,7.255e-02,5.283e-02,3.564e-01
1.500e-01,7.882e-02,4.195e-01,2.787e-01,7.373e-02,6.363e-02,5.492e-02,8.010e-02,6.101e-02,3.034e-01
2.000e-01,8.830e-02,4.459e-01,2.897e-01,8.167e-02,3.850e-02,2.934e-02,8.193e-02,6.728e-02,3.071e-01
2.500e-01,9.368e-02,4.721e-01,3.083e-01,8.667e-02,2.043e-02,1.843e-02,8.137e-02,7.037e-02,3.445e-01
3.000e-01,9.596e-02,4.797e-01,3.268e-01,8.786e-02,1.954e-02,2.305e-02,8.090e-02,7.229e-02,3.535e-01
3.500e-01,9.622e-02,4.907e-01,3.444e-01,8.702e-02,2.419e-02,2.992e-02,8.032e-02,7.344e-02,3.721e-01
4.000e-01,9.513e-02,5.151e-01,3.596e-01,8.524e-02,3.187e-02,3.792e-02,7.890e-02,7.345e-02,3.842e-01
4.500e-01,9.870e-02,5.091e-01,3.715e-01,9.152e-02,4.058e-02,4.755e-02,7.745e-02,7.293e-02,3.942e-01
5.000e-01,1.100e-01,5.624e-01,3.837e-01,1.018e-01,4.909e-02,5.635e-02,7.666e-02,7.277e-02,4.108e-01
5.500e-01,1.222e-01,5.632e-01,3.898e-01,1.095e-01,5.779e-02,6.610e-02,7.414e-02,7.077e-02,4.262e-01
6.000e-01,1.329e-01,5.554e-01,3.949e-01,1.178e-01,6.560e-02,7.484e-02,7.115e-02,6.825e-02,4.269e-01
6.500e-01,1.422e-01,5.766e-01,3.954e-01,1.235e-01,7.218e-02,8.179e-02,6.795e-02,6.551e-02,4.248e-01
7.000e-01,1.520e-01,5.895e-01,3.901e-01,1.292e-01,8.029e-02,8.872e-02,6.500e-02,6.299e-02,4.178e-01
7.500e-01,1.607e-01,5.881e-01,3.822e-01,1.329e-01,8.714e-02,9.599e-02,6.115e-02,5.949e-02,4.124e-01
8.000e-01,1.684e-01,5.594e-01,3.676e-01,1.344e-01,9.295e-02,1.005e-01,5.650e-02,5.511e-02,4.022e-01
8.500e-01,1.749e-01,5.489e-01,3.440e-01,1.341e-01,9.777e-02,1.020e-01,5.145e-02,5.029e-02,3.749e-01
9.000e-01,1.790e-01,5.126e-01,3.201e-01,1.300e-01,1.078e-01,1.074e-01,4.648e-02,4.533e-02,3.400e-01
9.500e-01,1.824e-01,4.941e-01,2.822e-01,1.224e-01,1.172e-01,1.134e-01,4.214e-02,4.117e-02,3.078e-01
1.000e+00,1.844e-01,4.492e-01,2.443e-01,1.142e-01,1.253e-01,1.147e-01,3.675e-02,3.587e-02,2.663e-01
1.050e+00,1.851e-01,3.651e-01,2.020e-01,1.041e-01,1.320e-01,1.129e-01,3.213e-02,3.138e-02,2.221e-01
1.100e+00,1.848e-01,2.341e-01,1.554e-01,9.921e-02,1.379e-01,1.066e-01,3.015e-02,2.695e-02,1.754e-01
1.150e+00,1.837e-01,1.173e-01,1.415e-01,8.720e-02,1.435e-01,9.334e-02,3.037e-02,2.241e-02,1.363e-01
1.200e+00,1.822e-01,1.105e-01,2.039e-01,6.165e-02,1.461e-01,6.643e-02,3.479e-02,2.358e-02,1.534e-01
1.250e+00,1.797e-01,2.538e-01,2.771e-01,,1.486e-01,,3.803e-02,2.698e-02,2.221e-01
1.300e+00,1.764e-01,3.829e-01,3.546e-01,,1.492e-01,,4.116e-02,3.063e-02,2.981e-01
1.350e+00,1.731e-01,4.942e-01,4.298e-01,,1.490e-01,,4.631e-02,3.577e-02,3.762e-01
1.400e+00,1.700e-01,5.883e-01,5.060e-01,,1.486e-01,,5.179e-02,4.144e-02,4.467e-01
1.450e+00,1.675e-01,6.650e-01,5.728e-01,,1.459e-01,,5.750e-02,4.785e-02,5.211e-01
1.500e+00,1.630e-01,7.296e-01,6.375e-01,,1.418e-01,,6.422e-02,5.472e-02,5.803e-01


==> anc/03_results/strong_inf/lognormal/0_01.csv <==
transmittance,probability_density
2.187e-04,6.324e+02
6.561e-04,4.711e+02
1.094e-03,3.070e+02
1.531e-03,2.093e+02
1.968e-03,1.492e+02
2.406e-03,1.103e+02
2.843e-03,8.389e+01
3.281e-03,6.534e+01
3.718e-03,5.189e+01
4.155e-03,4.188e+01
4.593e-03,3.428e+01
5.030e-03,2.840e+01
5.468e-03,2.378e+01
5.905e-03,2.010e+01
6.343e-03,1.713e+01
6.780e-03,1.470e+01
7.217e-03,1.271e+01
7.655e-03,1.105e+01
8.092e-03,9.659e+00
8.530e-03,8.487e+00
8.967e-03,7.493e+00
9.404e-03,6.643e+00
9.842e-03,5.913e+00
1.028e-02,5.283e+00
1.072e-02,4.736e+00
1.115e-02,4.260e+00
1.159e-02,3.843e+00
1.203e-02,3.477e+00
1.247e-02,3.153e+00
1.290e-02,2.868e+00
1.334e-02,2.614e+00
1.378e-02,2.388e+00
1.422e-02,2.186e+00
1.465e-02,2.005e+00
1.509e-02,1.843e+00
1.553e-02,1.697e+00
1.597e-02,1.565e+00
1.640e-02,1.446e+00
1.684e-02,1.338e+00
1.728e-02,1.240e+00
1.772e-02,1.151e+00
1.815e-02,1.070e+00
1.859e-02,9.957e-01
1.903e-02,9.278e-01
1.946e-02,8.657e-01
1.990e-02,8.086e-01
2.034e-02,7.562e-01
2.078e-02,7.080e-01
2.121e-02,6.635e-01
2.165e-02,6.225e-01
2.209e-02,5.846e-01
2.253e-02,5.495e-01
2.296e-02,5.170e-01
2.340e-02,4.869e-01
2.384e-02,4.589e-01
2.428e-02,4.329e-01
2.471e-02,4.087e-01
2.515e-02,3.861e-01
2.559e-02,3.651e-01
2.603e-02,3.455e-01
2.646e-02,3.272e-01
2.690e-02,3.100e-01
2.734e-02,2.940e-01
2.778e-02,2.790e-01
2.821e-02,2.649e-01
2.865e-02,2.517e-01
2.909e-02,2.392e-01
2.953e-02,2.276e-01
2.996e-02,2.166e-01
3.040e-02,2.063e-01
3.084e-02,1.966e-01
3.128e-02,1.874e-01
3.171e-02,1.787e-01
3.215e-02,1.706e-01
3.259e-02,1.629e-01
3.302e-02,1.556e-01
3.346e-02,1.487e-01
3.390e-02,1.422e-01
3.434e-02,1.360e-01
3.477e-02,1.302e-01
3.521e-02,1.247e-01
3.565e-02,1.194e-01
3.609e-02,1.144e-01
3.652e-02,1.097e-01
3.696e-02,1.052e-01
3.740e-02,1.010e-01
3.784e-02,9.691e-02
3.827e-02,9.305e-02
3.871e-02,8.938e-02
3.915e-02,8.588e-02
3.959e-02,8.256e-02
4.002e-02,7.938e-02
4.046e-02,7.636e-02
4.090e-02,7.347e-02
4.134e-02,7.072e-02
4.177e-02,6.809e-02
4.221e-02,6.559e-02
4.265e-02,6.319e-02
4.309e-02,6.090e-02
4.352e-02,5.871e-02
4.396e-02,5.661e-02
4.440e-02,5.461e-02
4.484e-02,5.269e-02
4.527e-02,5.086e-02
4.571e-02,4.910e-02
4.615e-02,4.741e-02
4.658e-02,4.580e-02
4.702e-02,4.425e-02
4.746e-02,4.276e-02
4.790e-02,4.134e-02
4.833e-02,3.997e-02
4.877e-02,3.866e-02
4.921e-02,3.740e-02
4.965e-02,3.619e-02
5.008e-02,3.502e-02
5.052e-02,3.390e-02
5.096e-02,3.283e-02
5.140e-02,3.180e-02
5.183e-02,3.080e-02
5.227e-02,2.984e-02
5.271e-02,2.892e-02
5.315e-02,2.804e-02
5.358e-02,2.718e-02
5.402e-02,2.636e-02
5.446e-02,2.557e-02
5.490e-02,2.480e-02
5.533e-02,2.407e-02
5.577e-02,2.336e-02
5.621e-02,2.267e-02
5.665e-02,2.201e-02
5.708e-02,2.138e-02
5.752e-02,2.076e-02
5.796e-02,2.017e-02
5.839e-02,1.959e-02
5.883e-02,1.904e-02
5.927e-02,1.851e-02
5.971e-02,1.799e-02
6.014e-02,1.749e-02
6.058e-02,1.701e-02
6.102e-02,1.654e-02
6.146e-02,1.609e-02
6.189e-02,1.565e-02
6.233e-02,1.523e-02
6.277e-02,1.482e-02
6.321e-02,1.443e-02
6.364e-02,1.405e-02
6.408e-02,1.367e-02
6.452e-02,1.332e-02
6.496e-02,1.297e-02
6.539e-02,1.263e-02
6.583e-02,1.231e-02
6.627e-02,1.199e-02
6.671e-02,1.169e-02
6.714e-02,1.139e-02
6.758e-02,1.110e-02
6.802e-02,1.082e-02
6.846e-02,1.055e-02
6.889e-02,1.029e-02
6.933e-02,1.003e-02
6.977e-02,9.788e-03
7.021e-02,9.548e-03
7.064e-02,9.316e-03
7.108e-02,9.090e-03
7.152e-02,8.871e-03
7.195e-02,8.658e-03
7.239e-02,8.451e-03
7.283e-02,8.250e-03
7.327e-02,8.055e-03
7.370e-02,7.866e-03
7.414e-02,7.681e-03
7.458e-02,7.502e-03
7.502e-02,7.328e-03
7.545e-02,7.159e-03
7.589e-02,6.995e-03
7.633e-02,6.835e-03
7.677e-02,6.679e-03
7.720e-02,6.528e-03
7.764e-02,6.381e-03
7.808e-02,6.238e-03
7.852e-02,6.098e-03
7.895e-02,5.962e-03
7.939e-02,5.830e-03
7.983e-02,5.702e-03
8.027e-02,5.577e-03
8.070e-02,5.455e-03
8.114e-02,5.336e-03
8.158e-02,5.221e-03
8.202e-02,5.108e-03
8.245e-02,4.998e-03
8.289e-02,4.892e-03
8.333e-02,4.788e-03
8.376e-02,4.686e-03
8.420e-02,4.587e-03
8.464e-02,4.491e-03
8.508e-02,4.397e-03
8.551e-02,4.305e-03
8.595e-02,4.216e-03
8.639e-02,4.129e-03
8.683e-02,4.044e-03
8.726e-02,3.961e-03


==> anc/03_results/strong_inf/lognormal/0_02.csv <==
transmittance,probability_density
5.970e-04,9.652e+01
1.791e-03,1.370e+02
2.985e-03,1.130e+02
4.179e-03,8.807e+01
5.373e-03,6.857e+01
6.567e-03,5.399e+01
7.761e-03,4.309e+01
8.955e-03,3.485e+01
1.015e-02,2.852e+01
1.134e-02,2.360e+01
1.254e-02,1.973e+01
1.373e-02,1.663e+01
1.493e-02,1.414e+01
1.612e-02,1.210e+01
1.731e-02,1.043e+01
1.851e-02,9.037e+00
1.970e-02,7.876e+00
2.090e-02,6.898e+00
2.209e-02,6.070e+00
2.328e-02,5.364e+00
2.448e-02,4.759e+00
2.567e-02,4.238e+00
2.687e-02,3.787e+00
2.806e-02,3.395e+00
2.925e-02,3.053e+00
3.045e-02,2.753e+00
3.164e-02,2.489e+00
3.284e-02,2.256e+00
3.403e-02,2.050e+00
3.522e-02,1.867e+00
3.642e-02,1.704e+00
3.761e-02,1.558e+00
3.881e-02,1.428e+00
4.000e-02,1.310e+00
4.119e-02,1.205e+00
4.239e-02,1.110e+00
4.358e-02,1.024e+00
4.478e-02,9.462e-01
4.597e-02,8.756e-01
4.716e-02,8.114e-01
4.836e-02,7.529e-01
4.955e-02,6.996e-01
5.075e-02,6.509e-01
5.194e-02,6.062e-01
5.314e-02,5.653e-01
5.433e-02,5.278e-01
5.552e-02,4.932e-01
5.672e-02,4.615e-01
5.791e-02,4.322e-01
5.911e-02,4.051e-01
6.030e-02,3.801e-01
6.149e-02,3.570e-01
6.269e-02,3.356e-01
6.388e-02,3.157e-01
6.508e-02,2.973e-01
6.627e-02,2.801e-01
6.746e-02,2.642e-01
6.866e-02,2.493e-01
6.985e-02,2.355e-01
7.105e-02,2.226e-01
7.224e-02,2.105e-01
7.343e-02,1.992e-01
7.463e-02,1.887e-01
7.582e-02,1.788e-01
7.702e-02,1.696e-01
7.821e-02,1.609e-01
7.940e-02,1.528e-01
8.060e-02,1.451e-01
8.179e-02,1.380e-01
8.299e-02,1.312e-01
8.418e-02,1.249e-01
8.537e-02,1.189e-01
8.657e-02,1.132e-01
8.776e-02,1.079e-01
8.896e-02,1.029e-01
9.015e-02,9.817e-02
9.134e-02,9.369e-02
9.254e-02,8.946e-02
9.373e-02,8.546e-02
9.493e-02,8.168e-02
9.612e-02,7.809e-02
9.732e-02,7.470e-02
9.851e-02,7.148e-02
9.970e-02,6.843e-02
1.009e-01,6.553e-02
1.021e-01,6.278e-02
1.033e-01,6.017e-02
1.045e-01,5.769e-02
1.057e-01,5.533e-02
1.069e-01,5.309e-02
1.081e-01,5.096e-02
1.093e-01,4.892e-02
1.104e-01,4.699e-02
1.116e-01,4.515e-02
1.128e-01,4.339e-02
1.140e-01,4.172e-02
1.152e-01,4.012e-02
1.164e-01,3.860e-02
1.176e-01,3.714e-02
1.188e-01,3.575e-02
1.200e-01,3.442e-02
1.212e-01,3.316e-02
1.224e-01,3.194e-02
1.236e-01,3.078e-02
1.248e-01,2.968e-02
1.260e-01,2.861e-02
1.272e-01,2.760e-02
1.284e-01,2.662e-02
1.296e-01,2.569e-02
1.307e-01,2.480e-02
1.319e-01,2.394e-02
1.331e-01,2.312e-02
1.343e-01,2.233e-02
1.355e-01,2.158e-02
1.367e-01,2.085e-02
1.379e-01,2.016e-02
1.391e-01,1.949e-02
1.403e-01,1.885e-02
1.415e-01,1.823e-02
1.427e-01,1.764e-02
1.439e-01,1.707e-02
1.451e-01,1.652e-02
1.463e-01,1.599e-02
1.475e-01,1.549e-02
1.487e-01,1.500e-02
1.499e-01,1.453e-02
1.510e-01,1.408e-02
1.522e-01,1.364e-02
1.534e-01,1.322e-02
1.546e-01,1.282e-02
1.558e-01,1.243e-02
1.570e-01,1.205e-02
1.582e-01,1.169e-02
1.594e-01,1.134e-02
1.606e-01,1.101e-02
1.618e-01,1.068e-02
1.630e-01,1.037e-02
1.642e-01,1.007e-02
1.654e-01,9.775e-03
1.666e-01,9.493e-03
1.678e-01,9.221e-03
1.690e-01,8.958e-03
1.702e-01,8.704e-03
1.713e-01,8.458e-03
1.725e-01,8.221e-03
1.737e-01,7.991e-03
1.749e-01,7.770e-03
1.761e-01,7.555e-03
1.773e-01,7.348e-03
1.785e-01,7.147e-03
1.797e-01,6.953e-03
1.809e-01,6.765e-03
1.821e-01,6.583e-03
1.833e-01,6.407e-03
1.845e-01,6.236e-03
1.857e-01,6.071e-03
1.869e-01,5.911e-03
1.881e-01,5.756e-03
1.893e-01,5.606e-03
1.905e-01,5.460e-03
1.916e-01,5.319e-03
1.928e-01,5.182e-03
1.940e-01,5.050e-03
1.952e-01,4.921e-03
1.964e-01,4.796e-03
1.976e-01,4.675e-03
1.988e-01,4.558e-03
2.000e-01,4.444e-03
2.012e-01,4.333e-03
2.024e-01,4.226e-03
2.036e-01,4.122e-03
2.048e-01,4.021e-03
2.060e-01,3.923e-03
2.072e-01,3.827e-03
2.084e-01,3.735e-03
2.096e-01,3.645e-03
2.107e-01,3.558e-03
2.119e-01,3.473e-03
2.131e-01,3.390e-03
2.143e-01,3.310e-03
2.155e-01,3.232e-03
2.167e-01,3.156e-03
2.179e-01,3.082e-03
2.191e-01,3.011e-03
2.203e-01,2.941e-03
2.215e-01,2.873e-03
2.227e-01,2.807e-03
2.239e-01,2.743e-03
2.251e-01,2.681e-03
2.263e-01,2.620e-03
2.275e-01,2.561e-03
2.287e-01,2.503e-03
2.299e-01,2.447e-03
2.310e-01,2.393e-03
2.322e-01,2.340e-03
2.334e-01,2.288e-03
2.346e-01,2.238e-03
2.358e-01,2.188e-03
2.370e-01,2.141e-03
2.382e-01,2.094e-03


==> anc/03_results/strong_inf/lognormal/0_03.csv <==
transmittance,probability_density
9.009e-04,1.608e+01
2.703e-03,5.115e+01
4.504e-03,5.737e+01
6.306e-03,5.342e+01
8.108e-03,4.695e+01
9.910e-03,4.041e+01
1.171e-02,3.456e+01
1.351e-02,2.954e+01
1.532e-02,2.531e+01
1.712e-02,2.177e+01
1.892e-02,1.880e+01
2.072e-02,1.631e+01
2.252e-02,1.421e+01
2.432e-02,1.243e+01
2.613e-02,1.092e+01
2.793e-02,9.634e+00
2.973e-02,8.529e+00
3.153e-02,7.576e+00
3.333e-02,6.753e+00
3.514e-02,6.038e+00
3.694e-02,5.414e+00
3.874e-02,4.869e+00
4.054e-02,4.390e+00
4.234e-02,3.968e+00
4.414e-02,3.595e+00
4.595e-02,3.265e+00
4.775e-02,2.971e+00
4.955e-02,2.709e+00
5.135e-02,2.476e+00
5.315e-02,2.266e+00
5.495e-02,2.078e+00
5.676e-02,1.909e+00
5.856e-02,1.757e+00
6.036e-02,1.619e+00
6.216e-02,1.494e+00
6.396e-02,1.381e+00
6.577e-02,1.278e+00
6.757e-02,1.185e+00
6.937e-02,1.099e+00
7.117e-02,1.021e+00
7.297e-02,9.501e-01
7.477e-02,8.848e-01
7.658e-02,8.249e-01
7.838e-02,7.699e-01
8.018e-02,7.193e-01
8.198e-02,6.727e-01
8.378e-02,6.297e-01
8.559e-02,5.900e-01
8.739e-02,5.533e-01
8.919e-02,5.193e-01
9.099e-02,4.879e-01
9.279e-02,4.587e-01
9.459e-02,4.316e-01
9.640e-02,4.065e-01
9.820e-02,3.831e-01
1.000e-01,3.613e-01
1.018e-01,3.410e-01
1.036e-01,3.220e-01
1.054e-01,3.043e-01
1.072e-01,2.878e-01
1.090e-01,2.724e-01
1.108e-01,2.579e-01
1.126e-01,2.444e-01
1.144e-01,2.317e-01
1.162e-01,2.197e-01
1.180e-01,2.086e-01
1.198e-01,1.981e-01
1.216e-01,1.882e-01
1.234e-01,1.789e-01
1.252e-01,1.702e-01
1.270e-01,1.619e-01
1.288e-01,1.542e-01
1.306e-01,1.469e-01
1.324e-01,1.400e-01
1.342e-01,1.335e-01
1.360e-01,1.273e-01
1.378e-01,1.215e-01
1.396e-01,1.160e-01
1.414e-01,1.108e-01
1.432e-01,1.059e-01
1.450e-01,1.012e-01
1.468e-01,9.676e-02
1.486e-01,9.257e-02
1.505e-01,8.859e-02
1.523e-01,8.482e-02
1.541e-01,8.123e-02
1.559e-01,7.783e-02
1.577e-01,7.459e-02
1.595e-01,7.152e-02
1.613e-01,6.859e-02
1.631e-01,6.581e-02
1.649e-01,6.316e-02
1.667e-01,6.063e-02
1.685e-01,5.823e-02
1.703e-01,5.594e-02
1.721e-01,5.375e-02
1.739e-01,5.167e-02
1.757e-01,4.968e-02
1.775e-01,4.778e-02
1.793e-01,4.597e-02
1.811e-01,4.424e-02
1.829e-01,4.259e-02
1.847e-01,4.101e-02
1.865e-01,3.950e-02
1.883e-01,3.805e-02
1.901e-01,3.667e-02
1.919e-01,3.534e-02
1.937e-01,3.408e-02
1.955e-01,3.286e-02
1.973e-01,3.170e-02
1.991e-01,3.059e-02
2.009e-01,2.952e-02
2.027e-01,2.849e-02
2.045e-01,2.751e-02
2.063e-01,2.657e-02
2.081e-01,2.567e-02
2.099e-01,2.480e-02
2.117e-01,2.397e-02
2.135e-01,2.317e-02
2.153e-01,2.240e-02
2.171e-01,2.166e-02
2.189e-01,2.095e-02
2.207e-01,2.026e-02
2.225e-01,1.961e-02
2.243e-01,1.898e-02
2.261e-01,1.837e-02
2.279e-01,1.778e-02
2.297e-01,1.722e-02
2.315e-01,1.668e-02
2.333e-01,1.616e-02
2.351e-01,1.566e-02
2.369e-01,1.517e-02
2.387e-01,1.471e-02
2.405e-01,1.426e-02
2.423e-01,1.382e-02
2.441e-01,1.340e-02
2.459e-01,1.300e-02
2.477e-01,1.261e-02
2.495e-01,1.224e-02
2.514e-01,1.187e-02
2.532e-01,1.152e-02
2.550e-01,1.119e-02
2.568e-01,1.086e-02
2.586e-01,1.055e-02
2.604e-01,1.024e-02
2.622e-01,9.949e-03
2.640e-01,9.665e-03
2.658e-01,9.390e-03
2.676e-01,9.125e-03
2.694e-01,8.868e-03
2.712e-01,8.620e-03
2.730e-01,8.381e-03
2.748e-01,8.148e-03
2.766e-01,7.924e-03
2.784e-01,7.707e-03
2.802e-01,7.496e-03
2.820e-01,7.293e-03
2.838e-01,7.096e-03
2.856e-01,6.905e-03
2.874e-01,6.720e-03
2.892e-01,6.541e-03
2.910e-01,6.367e-03
2.928e-01,6.199e-03
2.946e-01,6.036e-03
2.964e-01,5.879e-03
2.982e-01,5.725e-03
3.000e-01,5.577e-03
3.018e-01,5.433e-03
3.036e-01,5.294e-03
3.054e-01,5.158e-03
3.072e-01,5.027e-03
3.090e-01,4.900e-03
3.108e-01,4.776e-03
3.126e-01,4.656e-03
3.144e-01,4.539e-03
3.162e-01,4.426e-03
3.180e-01,4.317e-03
3.198e-01,4.210e-03
3.216e-01,4.107e-03
3.234e-01,4.006e-03
3.252e-01,3.908e-03
3.270e-01,3.813e-03
3.288e-01,3.721e-03
3.306e-01,3.632e-03
3.324e-01,3.545e-03
3.342e-01,3.460e-03
3.360e-01,3.378e-03
3.378e-01,3.298e-03
3.396e-01,3.220e-03
3.414e-01,3.144e-03
3.432e-01,3.071e-03
3.450e-01,2.999e-03
3.468e-01,2.930e-03
3.486e-01,2.862e-03
3.505e-01,2.796e-03
3.523e-01,2.732e-03
3.541e-01,2.669e-03
3.559e-01,2.609e-03
3.577e-01,2.549e-03
3.595e-01,2.492e-03


==> anc/03_results/strong_inf/lognormal/0_04.csv <==
transmittance,probability_density
1.060e-03,1.575e+00
3.179e-03,1.431e+01
5.298e-03,2.427e+01
7.417e-03,2.892e+01
9.536e-03,3.015e+01
1.166e-02,2.950e+01
1.377e-02,2.791e+01
1.589e-02,2.591e+01
1.801e-02,2.379e+01
2.013e-02,2.170e+01
2.225e-02,1.973e+01
2.437e-02,1.790e+01
2.649e-02,1.623e+01
2.861e-02,1.472e+01
3.073e-02,1.336e+01
3.285e-02,1.213e+01
3.497e-02,1.103e+01
3.709e-02,1.004e+01
3.920e-02,9.151e+00
4.132e-02,8.354e+00
4.344e-02,7.637e+00
4.556e-02,6.992e+00
4.768e-02,6.411e+00
4.980e-02,5.886e+00
5.192e-02,5.412e+00
5.404e-02,4.983e+00
5.616e-02,4.595e+00
5.828e-02,4.242e+00
6.040e-02,3.921e+00
6.251e-02,3.629e+00
6.463e-02,3.363e+00
6.675e-02,3.120e+00
6.887e-02,2.898e+00
7.099e-02,2.695e+00
7.311e-02,2.508e+00
7.523e-02,2.337e+00
7.735e-02,2.180e+00
7.947e-02,2.035e+00
8.159e-02,1.902e+00
8.371e-02,1.779e+00
8.583e-02,1.666e+00
8.794e-02,1.561e+00
9.006e-02,1.464e+00
9.218e-02,1.375e+00
9.430e-02,1.291e+00
9.642e-02,1.214e+00
9.854e-02,1.142e+00
1.007e-01,1.076e+00
1.028e-01,1.013e+00
1.049e-01,9.556e-01
1.070e-01,9.017e-01
1.091e-01,8.514e-01
1.113e-01,8.044e-01
1.134e-01,7.605e-01
1.155e-01,7.195e-01
1.176e-01,6.810e-01
1.197e-01,6.450e-01
1.219e-01,6.113e-01
1.240e-01,5.796e-01
1.261e-01,5.499e-01
1.282e-01,5.220e-01
1.303e-01,4.958e-01
1.324e-01,4.711e-01
1.346e-01,4.479e-01
1.367e-01,4.261e-01
1.388e-01,4.055e-01
1.409e-01,3.860e-01
1.430e-01,3.677e-01
1.452e-01,3.504e-01
1.473e-01,3.341e-01
1.494e-01,3.186e-01
1.515e-01,3.040e-01
1.536e-01,2.902e-01
1.558e-01,2.772e-01
1.579e-01,2.648e-01
1.600e-01,2.531e-01
1.621e-01,2.420e-01
1.642e-01,2.314e-01
1.664e-01,2.215e-01
1.685e-01,2.120e-01
1.706e-01,2.030e-01
1.727e-01,1.944e-01
1.748e-01,1.863e-01
1.769e-01,1.786e-01
1.791e-01,1.712e-01
1.812e-01,1.642e-01
1.833e-01,1.575e-01
1.854e-01,1.512e-01
1.875e-01,1.452e-01
1.897e-01,1.394e-01
1.918e-01,1.339e-01
1.939e-01,1.287e-01
1.960e-01,1.237e-01
1.981e-01,1.189e-01
2.003e-01,1.144e-01
2.024e-01,1.100e-01
2.045e-01,1.059e-01
2.066e-01,1.019e-01
2.087e-01,9.810e-02
2.109e-01,9.448e-02
2.130e-01,9.100e-02
2.151e-01,8.768e-02
2.172e-01,8.450e-02
2.193e-01,8.146e-02
2.215e-01,7.854e-02
2.236e-01,7.575e-02
2.257e-01,7.307e-02
2.278e-01,7.051e-02
2.299e-01,6.805e-02
2.320e-01,6.569e-02
2.342e-01,6.342e-02
2.363e-01,6.125e-02
2.384e-01,5.916e-02
2.405e-01,5.716e-02
2.426e-01,5.524e-02
2.448e-01,5.339e-02
2.469e-01,5.161e-02
2.490e-01,4.991e-02
2.511e-01,4.827e-02
2.532e-01,4.669e-02
2.554e-01,4.517e-02
2.575e-01,4.371e-02
2.596e-01,4.231e-02
2.617e-01,4.096e-02
2.638e-01,3.966e-02
2.660e-01,3.840e-02
2.681e-01,3.720e-02
2.702e-01,3.603e-02
2.723e-01,3.491e-02
2.744e-01,3.383e-02
2.765e-01,3.279e-02
2.787e-01,3.179e-02
2.808e-01,3.082e-02
2.829e-01,2.989e-02
2.850e-01,2.899e-02
2.871e-01,2.812e-02
2.893e-01,2.728e-02
2.914e-01,2.647e-02
2.935e-01,2.569e-02
2.956e-01,2.494e-02
2.977e-01,2.421e-02
2.999e-01,2.351e-02
3.020e-01,2.283e-02
3.041e-01,2.217e-02
3.062e-01,2.153e-02
3.083e-01,2.092e-02
3.105e-01,2.033e-02
3.126e-01,1.975e-02
3.147e-01,1.920e-02
3.168e-01,1.866e-02
3.189e-01,1.814e-02
3.211e-01,1.764e-02
3.232e-01,1.715e-02
3.253e-01,1.668e-02
3.274e-01,1.623e-02
3.295e-01,1.578e-02
3.316e-01,1.536e-02
3.338e-01,1.494e-02
3.359e-01,1.454e-02
3.380e-01,1.415e-02
3.401e-01,1.378e-02
3.422e-01,1.341e-02
3.444e-01,1.306e-02
3.465e-01,1.272e-02
3.486e-01,1.238e-02
3.507e-01,1.206e-02
3.528e-01,1.175e-02
3.550e-01,1.145e-02
3.571e-01,1.115e-02
3.592e-01,1.087e-02
3.613e-01,1.059e-02
3.634e-01,1.032e-02
3.656e-01,1.006e-02
3.677e-01,9.808e-03
3.698e-01,9.562e-03
3.719e-01,9.324e-03
3.740e-01,9.092e-03
3.761e-01,8.867e-03
3.783e-01,8.649e-03
3.804e-01,8.436e-03
3.825e-01,8.230e-03
3.846e-01,8.030e-03
3.867e-01,7.835e-03
3.889e-01,7.646e-03
3.910e-01,7.462e-03
3.931e-01,7.283e-03
3.952e-01,7.109e-03
3.973e-01,6.940e-03
3.995e-01,6.775e-03
4.016e-01,6.615e-03
4.037e-01,6.460e-03
4.058e-01,6.309e-03
4.079e-01,6.161e-03
4.101e-01,6.018e-03
4.122e-01,5.879e-03
4.143e-01,5.743e-03
4.164e-01,5.611e-03
4.185e-01,5.483e-03
4.207e-01,5.357e-03
4.228e-01,5.236e-03


==> anc/03_results/strong_inf/lognormal/0_05.csv <==
transmittance,probability_density
3.578e-04,1.912e+02
1.073e-03,2.519e+02
1.789e-03,1.989e+02
2.504e-03,1.500e+02
3.220e-03,1.138e+02
3.936e-03,8.767e+01
4.651e-03,6.867e+01
5.367e-03,5.462e+01
6.082e-03,4.404e+01
6.798e-03,3.596e+01
7.513e-03,2.968e+01
8.229e-03,2.474e+01
8.944e-03,2.080e+01
9.660e-03,1.763e+01
1.038e-02,1.504e+01
1.109e-02,1.292e+01
1.181e-02,1.117e+01
1.252e-02,9.704e+00
1.324e-02,8.474e+00
1.395e-02,7.434e+00
1.467e-02,6.550e+00
1.538e-02,5.793e+00
1.610e-02,5.143e+00
1.682e-02,4.582e+00
1.753e-02,4.095e+00
1.825e-02,3.672e+00
1.896e-02,3.301e+00
1.968e-02,2.976e+00
2.039e-02,2.690e+00
2.111e-02,2.437e+00
2.182e-02,2.213e+00
2.254e-02,2.014e+00
2.326e-02,1.836e+00
2.397e-02,1.678e+00
2.469e-02,1.536e+00
2.540e-02,1.409e+00
2.612e-02,1.294e+00
2.683e-02,1.191e+00
2.755e-02,1.097e+00
2.826e-02,1.013e+00
2.898e-02,9.363e-01
2.970e-02,8.666e-01
3.041e-02,8.032e-01
3.113e-02,7.454e-01
3.184e-02,6.926e-01
3.256e-02,6.443e-01
3.327e-02,6.001e-01
3.399e-02,5.595e-01
3.470e-02,5.222e-01
3.542e-02,4.879e-01
3.614e-02,4.563e-01
3.685e-02,4.272e-01
3.757e-02,4.003e-01
3.828e-02,3.755e-01
3.900e-02,3.525e-01
3.971e-02,3.312e-01
4.043e-02,3.114e-01
4.114e-02,2.930e-01
4.186e-02,2.760e-01
4.258e-02,2.601e-01
4.329e-02,2.454e-01
4.401e-02,2.316e-01
4.472e-02,2.188e-01
4.544e-02,2.068e-01
4.615e-02,1.956e-01
4.687e-02,1.851e-01
4.758e-02,1.753e-01
4.830e-02,1.661e-01
4.902e-02,1.575e-01
4.973e-02,1.494e-01
5.045e-02,1.418e-01
5.116e-02,1.347e-01
5.188e-02,1.280e-01
5.259e-02,1.217e-01
5.331e-02,1.158e-01
5.402e-02,1.102e-01
5.474e-02,1.050e-01
5.546e-02,1.000e-01
5.617e-02,9.532e-02
5.689e-02,9.090e-02
5.760e-02,8.672e-02
5.832e-02,8.277e-02
5.903e-02,7.904e-02
5.975e-02,7.551e-02
6.046e-02,7.216e-02
6.118e-02,6.899e-02
6.190e-02,6.599e-02
6.261e-02,6.314e-02
6.333e-02,6.044e-02
6.404e-02,5.788e-02
6.476e-02,5.545e-02
6.547e-02,5.313e-02
6.619e-02,5.094e-02
6.690e-02,4.885e-02
6.762e-02,4.686e-02
6.834e-02,4.497e-02
6.905e-02,4.317e-02
6.977e-02,4.145e-02
7.048e-02,3.982e-02
7.120e-02,3.826e-02
7.191e-02,3.677e-02
7.263e-02,3.535e-02
7.334e-02,3.400e-02
7.406e-02,3.271e-02
7.477e-02,3.148e-02
7.549e-02,3.030e-02
7.621e-02,2.918e-02
7.692e-02,2.810e-02
7.764e-02,2.707e-02
7.835e-02,2.609e-02
7.907e-02,2.514e-02
7.978e-02,2.424e-02
8.050e-02,2.338e-02
8.121e-02,2.255e-02
8.193e-02,2.176e-02
8.265e-02,2.100e-02
8.336e-02,2.027e-02
8.408e-02,1.958e-02
8.479e-02,1.891e-02
8.551e-02,1.826e-02
8.622e-02,1.765e-02
8.694e-02,1.705e-02
8.765e-02,1.649e-02
8.837e-02,1.594e-02
8.909e-02,1.542e-02
8.980e-02,1.491e-02
9.052e-02,1.443e-02
9.123e-02,1.396e-02
9.195e-02,1.351e-02
9.266e-02,1.308e-02
9.338e-02,1.266e-02
9.409e-02,1.227e-02
9.481e-02,1.188e-02
9.553e-02,1.151e-02
9.624e-02,1.115e-02
9.696e-02,1.081e-02
9.767e-02,1.048e-02
9.839e-02,1.016e-02
9.910e-02,9.851e-03
9.982e-02,9.554e-03
1.005e-01,9.268e-03
1.013e-01,8.992e-03
1.020e-01,8.725e-03
1.027e-01,8.468e-03
1.034e-01,8.220e-03
1.041e-01,7.980e-03
1.048e-01,7.749e-03
1.055e-01,7.526e-03
1.063e-01,7.310e-03
1.070e-01,7.101e-03
1.077e-01,6.899e-03
1.084e-01,6.705e-03
1.091e-01,6.516e-03
1.098e-01,6.334e-03
1.106e-01,6.158e-03
1.113e-01,5.988e-03
1.120e-01,5.823e-03
1.127e-01,5.663e-03
1.134e-01,5.509e-03
1.141e-01,5.360e-03
1.148e-01,5.215e-03
1.156e-01,5.075e-03
1.163e-01,4.939e-03
1.170e-01,4.808e-03
1.177e-01,4.681e-03
1.184e-01,4.557e-03
1.191e-01,4.438e-03
1.199e-01,4.322e-03
1.206e-01,4.210e-03
1.213e-01,4.101e-03
1.220e-01,3.995e-03
1.227e-01,3.893e-03
1.234e-01,3.794e-03
1.241e-01,3.698e-03
1.249e-01,3.604e-03
1.256e-01,3.514e-03
1.263e-01,3.426e-03
1.270e-01,3.340e-03
1.277e-01,3.257e-03
1.284e-01,3.177e-03
1.292e-01,3.099e-03
1.299e-01,3.023e-03
1.306e-01,2.949e-03
1.313e-01,2.878e-03
1.320e-01,2.808e-03
1.327e-01,2.741e-03
1.335e-01,2.675e-03
1.342e-01,2.611e-03
1.349e-01,2.549e-03
1.356e-01,2.489e-03
1.363e-01,2.430e-03
1.370e-01,2.373e-03
1.377e-01,2.318e-03
1.385e-01,2.264e-03
1.392e-01,2.211e-03
1.399e-01,2.160e-03
1.406e-01,2.111e-03
1.413e-01,2.062e-03
1.420e-01,2.015e-03
1.428e-01,1.970e-03


==> anc/03_results/strong_inf/lognormal/0_06.csv <==
transmittance,probability_density
1.374e-03,8.851e-03
4.122e-03,6.781e-01
6.870e-03,2.645e+00
9.617e-03,5.165e+00
1.237e-02,7.566e+00
1.511e-02,9.547e+00
1.786e-02,1.103e+01
2.061e-02,1.205e+01
2.336e-02,1.267e+01
2.610e-02,1.298e+01
2.885e-02,1.304e+01
3.160e-02,1.292e+01
3.435e-02,1.265e+01
3.710e-02,1.230e+01
3.984e-02,1.187e+01
4.259e-02,1.140e+01
4.534e-02,1.091e+01
4.809e-02,1.041e+01
5.083e-02,9.904e+00
5.358e-02,9.406e+00
5.633e-02,8.920e+00
5.908e-02,8.449e+00
6.183e-02,7.995e+00
6.457e-02,7.560e+00
6.732e-02,7.146e+00
7.007e-02,6.752e+00
7.282e-02,6.378e+00
7.556e-02,6.024e+00
7.831e-02,5.690e+00
8.106e-02,5.374e+00
8.381e-02,5.076e+00
8.656e-02,4.796e+00
8.930e-02,4.532e+00
9.205e-02,4.283e+00
9.480e-02,4.049e+00
9.755e-02,3.829e+00
1.003e-01,3.622e+00
1.030e-01,3.428e+00
1.058e-01,3.244e+00
1.085e-01,3.072e+00
1.113e-01,2.910e+00
1.140e-01,2.757e+00
1.168e-01,2.614e+00
1.195e-01,2.479e+00
1.223e-01,2.351e+00
1.250e-01,2.231e+00
1.278e-01,2.118e+00
1.305e-01,2.012e+00
1.333e-01,1.911e+00
1.360e-01,1.816e+00
1.388e-01,1.727e+00
1.415e-01,1.642e+00
1.443e-01,1.563e+00
1.470e-01,1.487e+00
1.498e-01,1.416e+00
1.525e-01,1.349e+00
1.553e-01,1.285e+00
1.580e-01,1.225e+00
1.607e-01,1.168e+00
1.635e-01,1.114e+00
1.662e-01,1.063e+00
1.690e-01,1.015e+00
1.717e-01,9.689e-01
1.745e-01,9.254e-01
1.772e-01,8.841e-01
1.800e-01,8.450e-01
1.827e-01,8.078e-01
1.855e-01,7.725e-01
1.882e-01,7.390e-01
1.910e-01,7.072e-01
1.937e-01,6.769e-01
1.965e-01,6.481e-01
1.992e-01,6.207e-01
2.020e-01,5.947e-01
2.047e-01,5.699e-01
2.075e-01,5.463e-01
2.102e-01,5.238e-01
2.130e-01,5.024e-01
2.157e-01,4.820e-01
2.185e-01,4.625e-01
2.212e-01,4.440e-01
2.239e-01,4.263e-01
2.267e-01,4.094e-01
2.294e-01,3.933e-01
2.322e-01,3.779e-01
2.349e-01,3.632e-01
2.377e-01,3.492e-01
2.404e-01,3.357e-01
2.432e-01,3.229e-01
2.459e-01,3.106e-01
2.487e-01,2.989e-01
2.514e-01,2.877e-01
2.542e-01,2.770e-01
2.569e-01,2.667e-01
2.597e-01,2.569e-01
2.624e-01,2.474e-01
2.652e-01,2.384e-01
2.679e-01,2.298e-01
2.707e-01,2.215e-01
2.734e-01,2.135e-01
2.762e-01,2.059e-01
2.789e-01,1.986e-01
2.816e-01,1.916e-01
2.844e-01,1.849e-01
2.871e-01,1.784e-01
2.899e-01,1.722e-01
2.926e-01,1.663e-01
2.954e-01,1.606e-01
2.981e-01,1.551e-01
3.009e-01,1.498e-01
3.036e-01,1.448e-01
3.064e-01,1.399e-01
3.091e-01,1.352e-01
3.119e-01,1.307e-01
3.146e-01,1.264e-01
3.174e-01,1.222e-01
3.201e-01,1.182e-01
3.229e-01,1.143e-01
3.256e-01,1.106e-01
3.284e-01,1.071e-01
3.311e-01,1.036e-01
3.339e-01,1.003e-01
3.366e-01,9.711e-02
3.394e-01,9.403e-02
3.421e-01,9.106e-02
3.448e-01,8.820e-02
3.476e-01,8.545e-02
3.503e-01,8.279e-02
3.531e-01,8.023e-02
3.558e-01,7.775e-02
3.586e-01,7.537e-02
3.613e-01,7.307e-02
3.641e-01,7.085e-02
3.668e-01,6.870e-02
3.696e-01,6.663e-02
3.723e-01,6.463e-02
3.751e-01,6.271e-02
3.778e-01,6.084e-02
3.806e-01,5.904e-02
3.833e-01,5.730e-02
3.861e-01,5.562e-02
3.888e-01,5.400e-02
3.916e-01,5.243e-02
3.943e-01,5.091e-02
3.971e-01,4.944e-02
3.998e-01,4.802e-02
4.026e-01,4.665e-02
4.053e-01,4.532e-02
4.080e-01,4.403e-02
4.108e-01,4.279e-02
4.135e-01,4.159e-02
4.163e-01,4.042e-02
4.190e-01,3.929e-02
4.218e-01,3.820e-02
4.245e-01,3.715e-02
4.273e-01,3.612e-02
4.300e-01,3.513e-02
4.328e-01,3.417e-02
4.355e-01,3.324e-02
4.383e-01,3.234e-02
4.410e-01,3.147e-02
4.438e-01,3.062e-02
4.465e-01,2.980e-02
4.493e-01,2.900e-02
4.520e-01,2.823e-02
4.548e-01,2.748e-02
4.575e-01,2.676e-02
4.603e-01,2.605e-02
4.630e-01,2.537e-02
4.658e-01,2.471e-02
4.685e-01,2.407e-02
4.712e-01,2.344e-02
4.740e-01,2.284e-02
4.767e-01,2.225e-02
4.795e-01,2.168e-02
4.822e-01,2.113e-02
4.850e-01,2.059e-02
4.877e-01,2.007e-02
4.905e-01,1.956e-02
4.932e-01,1.907e-02
4.960e-01,1.859e-02
4.987e-01,1.813e-02
5.015e-01,1.768e-02
5.042e-01,1.724e-02
5.070e-01,1.681e-02
5.097e-01,1.640e-02
5.125e-01,1.600e-02
5.152e-01,1.560e-02
5.180e-01,1.522e-02
5.207e-01,1.485e-02
5.235e-01,1.449e-02
5.262e-01,1.414e-02
5.290e-01,1.380e-02
5.317e-01,1.347e-02
5.344e-01,1.315e-02
5.372e-01,1.284e-02
5.399e-01,1.253e-02
5.427e-01,1.224e-02
5.454e-01,1.195e-02
5.482e-01,1.167e-02


==> anc/03_results/strong_inf/lognormal/0_07.csv <==
transmittance,probability_density
1.490e-03,3.322e-04
4.471e-03,9.189e-02
7.451e-03,5.932e-01
1.043e-02,1.562e+00
1.341e-02,2.815e+00
1.639e-02,4.147e+00
1.937e-02,5.413e+00
2.235e-02,6.531e+00
2.533e-02,7.465e+00
2.831e-02,8.208e+00
3.129e-02,8.768e+00
3.428e-02,9.164e+00
3.726e-02,9.417e+00
4.024e-02,9.549e+00
4.322e-02,9.580e+00
4.620e-02,9.529e+00
4.918e-02,9.411e+00
5.216e-02,9.242e+00
5.514e-02,9.032e+00
5.812e-02,8.791e+00
6.110e-02,8.529e+00
6.408e-02,8.252e+00
6.706e-02,7.964e+00
7.004e-02,7.672e+00
7.302e-02,7.378e+00
7.600e-02,7.085e+00
7.898e-02,6.795e+00
8.196e-02,6.511e+00
8.494e-02,6.234e+00
8.792e-02,5.964e+00
9.090e-02,5.702e+00
9.388e-02,5.449e+00
9.686e-02,5.206e+00
9.985e-02,4.972e+00
1.028e-01,4.747e+00
1.058e-01,4.531e+00
1.088e-01,4.325e+00
1.118e-01,4.128e+00
1.147e-01,3.939e+00
1.177e-01,3.759e+00
1.207e-01,3.587e+00
1.237e-01,3.424e+00
1.267e-01,3.268e+00
1.296e-01,3.119e+00
1.326e-01,2.978e+00
1.356e-01,2.843e+00
1.386e-01,2.714e+00
1.416e-01,2.592e+00
1.446e-01,2.476e+00
1.475e-01,2.365e+00
1.505e-01,2.260e+00
1.535e-01,2.160e+00
1.565e-01,2.065e+00
1.595e-01,1.974e+00
1.624e-01,1.887e+00
1.654e-01,1.805e+00
1.684e-01,1.727e+00
1.714e-01,1.652e+00
1.744e-01,1.581e+00
1.773e-01,1.514e+00
1.803e-01,1.449e+00
1.833e-01,1.388e+00
1.863e-01,1.329e+00
1.893e-01,1.274e+00
1.922e-01,1.220e+00
1.952e-01,1.170e+00
1.982e-01,1.122e+00
2.012e-01,1.075e+00
2.042e-01,1.032e+00
2.071e-01,9.896e-01
2.101e-01,9.495e-01
2.131e-01,9.113e-01
2.161e-01,8.749e-01
2.191e-01,8.400e-01
2.220e-01,8.067e-01
2.250e-01,7.749e-01
2.280e-01,7.445e-01
2.310e-01,7.155e-01
2.340e-01,6.877e-01
2.369e-01,6.612e-01
2.399e-01,6.358e-01
2.429e-01,6.115e-01
2.459e-01,5.882e-01
2.489e-01,5.660e-01
2.518e-01,5.447e-01
2.548e-01,5.243e-01
2.578e-01,5.047e-01
2.608e-01,4.860e-01
2.638e-01,4.681e-01
2.668e-01,4.509e-01
2.697e-01,4.344e-01
2.727e-01,4.187e-01
2.757e-01,4.035e-01
2.787e-01,3.890e-01
2.817e-01,3.751e-01
2.846e-01,3.617e-01
2.876e-01,3.489e-01
2.906e-01,3.366e-01
2.936e-01,3.247e-01
2.966e-01,3.134e-01
2.995e-01,3.025e-01
3.025e-01,2.920e-01
3.055e-01,2.820e-01
3.085e-01,2.723e-01
3.115e-01,2.630e-01
3.144e-01,2.541e-01
3.174e-01,2.455e-01
3.204e-01,2.372e-01
3.234e-01,2.293e-01
3.264e-01,2.216e-01
3.293e-01,2.142e-01
3.323e-01,2.072e-01
3.353e-01,2.003e-01
3.383e-01,1.938e-01
3.413e-01,1.875e-01
3.442e-01,1.814e-01
3.472e-01,1.755e-01
3.502e-01,1.699e-01
3.532e-01,1.644e-01
3.562e-01,1.592e-01
3.591e-01,1.541e-01
3.621e-01,1.493e-01
3.651e-01,1.446e-01
3.681e-01,1.400e-01
3.711e-01,1.357e-01
3.740e-01,1.314e-01
3.770e-01,1.274e-01
3.800e-01,1.234e-01
3.830e-01,1.197e-01
3.860e-01,1.160e-01
3.889e-01,1.125e-01
3.919e-01,1.091e-01
3.949e-01,1.058e-01
3.979e-01,1.026e-01
4.009e-01,9.951e-02
4.039e-01,9.654e-02
4.068e-01,9.367e-02
4.098e-01,9.090e-02
4.128e-01,8.822e-02
4.158e-01,8.563e-02
4.188e-01,8.313e-02
4.217e-01,8.071e-02
4.247e-01,7.837e-02
4.277e-01,7.610e-02
4.307e-01,7.391e-02
4.337e-01,7.179e-02
4.366e-01,6.974e-02
4.396e-01,6.776e-02
4.426e-01,6.584e-02
4.456e-01,6.398e-02
4.486e-01,6.218e-02
4.515e-01,6.044e-02
4.545e-01,5.875e-02
4.575e-01,5.712e-02
4.605e-01,5.553e-02
4.635e-01,5.400e-02
4.664e-01,5.251e-02
4.694e-01,5.107e-02
4.724e-01,4.968e-02
4.754e-01,4.833e-02
4.784e-01,4.702e-02
4.813e-01,4.575e-02
4.843e-01,4.452e-02
4.873e-01,4.332e-02
4.903e-01,4.216e-02
4.933e-01,4.104e-02
4.962e-01,3.995e-02
4.992e-01,3.890e-02
5.022e-01,3.787e-02
5.052e-01,3.688e-02
5.082e-01,3.591e-02
5.111e-01,3.498e-02
5.141e-01,3.407e-02
5.171e-01,3.318e-02
5.201e-01,3.233e-02
5.231e-01,3.150e-02
5.260e-01,3.069e-02
5.290e-01,2.990e-02
5.320e-01,2.914e-02
5.350e-01,2.840e-02
5.380e-01,2.768e-02
5.410e-01,2.699e-02
5.439e-01,2.631e-02
5.469e-01,2.565e-02
5.499e-01,2.501e-02
5.529e-01,2.439e-02
5.559e-01,2.378e-02
5.588e-01,2.319e-02
5.618e-01,2.262e-02
5.648e-01,2.207e-02
5.678e-01,2.153e-02
5.708e-01,2.100e-02
5.737e-01,2.049e-02
5.767e-01,1.999e-02
5.797e-01,1.951e-02
5.827e-01,1.904e-02
5.857e-01,1.858e-02
5.886e-01,1.814e-02
5.916e-01,1.770e-02
5.946e-01,1.728e-02


==> anc/03_results/strong_inf/lognormal/0_08.csv <==
transmittance,probability_density
1.674e-03,1.281e-05
5.023e-03,1.262e-02
8.371e-03,1.331e-01
1.172e-02,4.674e-01
1.507e-02,1.026e+00
1.842e-02,1.749e+00
2.176e-02,2.559e+00
2.511e-02,3.386e+00
2.846e-02,4.179e+00
3.181e-02,4.903e+00
3.516e-02,5.539e+00
3.851e-02,6.077e+00
4.186e-02,6.518e+00
4.520e-02,6.866e+00
4.855e-02,7.126e+00
5.190e-02,7.308e+00
5.525e-02,7.420e+00
5.860e-02,7.472e+00
6.195e-02,7.473e+00
6.529e-02,7.429e+00
6.864e-02,7.349e+00
7.199e-02,7.238e+00
7.534e-02,7.103e+00
7.869e-02,6.948e+00
8.204e-02,6.778e+00
8.538e-02,6.596e+00
8.873e-02,6.406e+00
9.208e-02,6.210e+00
9.543e-02,6.011e+00
9.878e-02,5.810e+00
1.021e-01,5.609e+00
1.055e-01,5.409e+00
1.088e-01,5.211e+00
1.122e-01,5.017e+00
1.155e-01,4.827e+00
1.189e-01,4.641e+00
1.222e-01,4.460e+00
1.256e-01,4.284e+00
1.289e-01,4.113e+00
1.323e-01,3.948e+00
1.356e-01,3.788e+00
1.390e-01,3.634e+00
1.423e-01,3.485e+00
1.457e-01,3.342e+00
1.490e-01,3.205e+00
1.524e-01,3.073e+00
1.557e-01,2.946e+00
1.590e-01,2.824e+00
1.624e-01,2.707e+00
1.657e-01,2.595e+00
1.691e-01,2.488e+00
1.724e-01,2.385e+00
1.758e-01,2.286e+00
1.791e-01,2.192e+00
1.825e-01,2.102e+00
1.858e-01,2.015e+00
1.892e-01,1.932e+00
1.925e-01,1.853e+00
1.959e-01,1.778e+00
1.992e-01,1.705e+00
2.026e-01,1.636e+00
2.059e-01,1.569e+00
2.093e-01,1.506e+00
2.126e-01,1.445e+00
2.160e-01,1.387e+00
2.193e-01,1.332e+00
2.227e-01,1.279e+00
2.260e-01,1.228e+00
2.294e-01,1.179e+00
2.327e-01,1.133e+00
2.361e-01,1.088e+00
2.394e-01,1.045e+00
2.428e-01,1.005e+00
2.461e-01,9.655e-01
2.495e-01,9.281e-01
2.528e-01,8.923e-01
2.562e-01,8.580e-01
2.595e-01,8.252e-01
2.628e-01,7.937e-01
2.662e-01,7.635e-01
2.695e-01,7.347e-01
2.729e-01,7.070e-01
2.762e-01,6.805e-01
2.796e-01,6.550e-01
2.829e-01,6.307e-01
2.863e-01,6.073e-01
2.896e-01,5.849e-01
2.930e-01,5.634e-01
2.963e-01,5.427e-01
2.997e-01,5.229e-01
3.030e-01,5.040e-01
3.064e-01,4.857e-01
3.097e-01,4.682e-01
3.131e-01,4.515e-01
3.164e-01,4.353e-01
3.198e-01,4.198e-01
3.231e-01,4.050e-01
3.265e-01,3.907e-01
3.298e-01,3.770e-01
3.332e-01,3.638e-01
3.365e-01,3.511e-01
3.399e-01,3.389e-01
3.432e-01,3.272e-01
3.466e-01,3.159e-01
3.499e-01,3.051e-01
3.533e-01,2.947e-01
3.566e-01,2.847e-01
3.600e-01,2.750e-01
3.633e-01,2.658e-01
3.666e-01,2.568e-01
3.700e-01,2.482e-01
3.733e-01,2.400e-01
3.767e-01,2.320e-01
3.800e-01,2.243e-01
3.834e-01,2.169e-01
3.867e-01,2.098e-01
3.901e-01,2.030e-01
3.934e-01,1.964e-01
3.968e-01,1.900e-01
4.001e-01,1.839e-01
4.035e-01,1.779e-01
4.068e-01,1.722e-01
4.102e-01,1.667e-01
4.135e-01,1.614e-01
4.169e-01,1.563e-01
4.202e-01,1.514e-01
4.236e-01,1.466e-01
4.269e-01,1.420e-01
4.303e-01,1.376e-01
4.336e-01,1.333e-01
4.370e-01,1.292e-01
4.403e-01,1.252e-01
4.437e-01,1.214e-01
4.470e-01,1.177e-01
4.504e-01,1.141e-01
4.537e-01,1.106e-01
4.571e-01,1.073e-01
4.604e-01,1.040e-01
4.638e-01,1.009e-01
4.671e-01,9.786e-02
4.705e-01,9.494e-02
4.738e-01,9.212e-02
4.771e-01,8.939e-02
4.805e-01,8.675e-02
4.838e-01,8.420e-02
4.872e-01,8.173e-02
4.905e-01,7.934e-02
4.939e-01,7.703e-02
4.972e-01,7.480e-02
5.006e-01,7.263e-02
5.039e-01,7.054e-02
5.073e-01,6.852e-02
5.106e-01,6.656e-02
5.140e-01,6.466e-02
5.173e-01,6.282e-02
5.207e-01,6.104e-02
5.240e-01,5.932e-02
5.274e-01,5.765e-02
5.307e-01,5.603e-02
5.341e-01,5.447e-02
5.374e-01,5.295e-02
5.408e-01,5.148e-02
5.441e-01,5.006e-02
5.475e-01,4.868e-02
5.508e-01,4.734e-02
5.542e-01,4.604e-02
5.575e-01,4.479e-02
5.609e-01,4.357e-02
5.642e-01,4.239e-02
5.676e-01,4.124e-02
5.709e-01,4.013e-02
5.743e-01,3.905e-02
5.776e-01,3.801e-02
5.809e-01,3.699e-02
5.843e-01,3.601e-02
5.876e-01,3.505e-02
5.910e-01,3.413e-02
5.943e-01,3.323e-02
5.977e-01,3.235e-02
6.010e-01,3.151e-02
6.044e-01,3.068e-02
6.077e-01,2.989e-02
6.111e-01,2.911e-02
6.144e-01,2.836e-02
6.178e-01,2.763e-02
6.211e-01,2.692e-02
6.245e-01,2.623e-02
6.278e-01,2.556e-02
6.312e-01,2.490e-02
6.345e-01,2.427e-02
6.379e-01,2.366e-02
6.412e-01,2.306e-02
6.446e-01,2.248e-02
6.479e-01,2.191e-02
6.513e-01,2.137e-02
6.546e-01,2.083e-02
6.580e-01,2.031e-02
6.613e-01,1.981e-02
6.647e-01,1.932e-02
6.680e-01,1.884e-02


==> anc/03_results/strong_inf/lognormal/0_09.csv <==
transmittance,probability_density
1.802e-03,2.582e-07
5.406e-03,1.127e-03
9.010e-03,2.122e-02
1.261e-02,1.050e-01
1.622e-02,2.917e-01
1.982e-02,5.930e-01
2.343e-02,9.963e-01
2.703e-02,1.475e+00
3.064e-02,1.999e+00
3.424e-02,2.540e+00
3.784e-02,3.073e+00
4.145e-02,3.580e+00
4.505e-02,4.049e+00
4.866e-02,4.472e+00
5.226e-02,4.843e+00
5.586e-02,5.160e+00
5.947e-02,5.426e+00
6.307e-02,5.641e+00
6.668e-02,5.808e+00
7.028e-02,5.931e+00
7.389e-02,6.015e+00
7.749e-02,6.062e+00
8.109e-02,6.078e+00
8.470e-02,6.065e+00
8.830e-02,6.028e+00
9.191e-02,5.969e+00
9.551e-02,5.893e+00
9.911e-02,5.801e+00
1.027e-01,5.696e+00
1.063e-01,5.581e+00
1.099e-01,5.458e+00
1.135e-01,5.328e+00
1.171e-01,5.193e+00
1.207e-01,5.054e+00
1.243e-01,4.913e+00
1.279e-01,4.770e+00
1.316e-01,4.627e+00
1.352e-01,4.484e+00
1.388e-01,4.342e+00
1.424e-01,4.201e+00
1.460e-01,4.062e+00
1.496e-01,3.926e+00
1.532e-01,3.792e+00
1.568e-01,3.660e+00
1.604e-01,3.532e+00
1.640e-01,3.407e+00
1.676e-01,3.286e+00
1.712e-01,3.168e+00
1.748e-01,3.053e+00
1.784e-01,2.942e+00
1.820e-01,2.834e+00
1.856e-01,2.729e+00
1.892e-01,2.628e+00
1.928e-01,2.531e+00
1.964e-01,2.437e+00
2.000e-01,2.346e+00
2.036e-01,2.258e+00
2.072e-01,2.174e+00
2.108e-01,2.092e+00
2.144e-01,2.014e+00
2.181e-01,1.938e+00
2.217e-01,1.866e+00
2.253e-01,1.796e+00
2.289e-01,1.728e+00
2.325e-01,1.664e+00
2.361e-01,1.601e+00
2.397e-01,1.541e+00
2.433e-01,1.484e+00
2.469e-01,1.428e+00
2.505e-01,1.375e+00
2.541e-01,1.324e+00
2.577e-01,1.275e+00
2.613e-01,1.227e+00
2.649e-01,1.182e+00
2.685e-01,1.138e+00
2.721e-01,1.096e+00
2.757e-01,1.056e+00
2.793e-01,1.017e+00
2.829e-01,9.802e-01
2.865e-01,9.444e-01
2.901e-01,9.100e-01
2.937e-01,8.769e-01
2.973e-01,8.452e-01
3.009e-01,8.146e-01
3.046e-01,7.853e-01
3.082e-01,7.571e-01
3.118e-01,7.300e-01
3.154e-01,7.039e-01
3.190e-01,6.788e-01
3.226e-01,6.547e-01
3.262e-01,6.316e-01
3.298e-01,6.093e-01
3.334e-01,5.879e-01
3.370e-01,5.672e-01
3.406e-01,5.474e-01
3.442e-01,5.283e-01
3.478e-01,5.100e-01
3.514e-01,4.923e-01
3.550e-01,4.753e-01
3.586e-01,4.590e-01
3.622e-01,4.432e-01
3.658e-01,4.281e-01
3.694e-01,4.135e-01
3.730e-01,3.994e-01
3.766e-01,3.859e-01
3.802e-01,3.729e-01
3.838e-01,3.604e-01
3.874e-01,3.483e-01
3.911e-01,3.366e-01
3.947e-01,3.254e-01
3.983e-01,3.146e-01
4.019e-01,3.042e-01
4.055e-01,2.942e-01
4.091e-01,2.845e-01
4.127e-01,2.752e-01
4.163e-01,2.662e-01
4.199e-01,2.576e-01
4.235e-01,2.492e-01
4.271e-01,2.411e-01
4.307e-01,2.334e-01
4.343e-01,2.259e-01
4.379e-01,2.187e-01
4.415e-01,2.117e-01
4.451e-01,2.049e-01
4.487e-01,1.985e-01
4.523e-01,1.922e-01
4.559e-01,1.861e-01
4.595e-01,1.803e-01
4.631e-01,1.747e-01
4.667e-01,1.692e-01
4.703e-01,1.639e-01
4.739e-01,1.589e-01
4.775e-01,1.540e-01
4.812e-01,1.492e-01
4.848e-01,1.446e-01
4.884e-01,1.402e-01
4.920e-01,1.360e-01
4.956e-01,1.318e-01
4.992e-01,1.278e-01
5.028e-01,1.240e-01
5.064e-01,1.202e-01
5.100e-01,1.166e-01
5.136e-01,1.131e-01
5.172e-01,1.098e-01
5.208e-01,1.065e-01
5.244e-01,1.034e-01
5.280e-01,1.003e-01
5.316e-01,9.735e-02
5.352e-01,9.449e-02
5.388e-01,9.173e-02
5.424e-01,8.906e-02
5.460e-01,8.647e-02
5.496e-01,8.396e-02
5.532e-01,8.153e-02
5.568e-01,7.919e-02
5.604e-01,7.691e-02
5.640e-01,7.471e-02
5.677e-01,7.258e-02
5.713e-01,7.051e-02
5.749e-01,6.851e-02
5.785e-01,6.658e-02
5.821e-01,6.470e-02
5.857e-01,6.288e-02
5.893e-01,6.112e-02
5.929e-01,5.941e-02
5.965e-01,5.775e-02
6.001e-01,5.615e-02
6.037e-01,5.459e-02
6.073e-01,5.309e-02
6.109e-01,5.163e-02
6.145e-01,5.021e-02
6.181e-01,4.883e-02
6.217e-01,4.750e-02
6.253e-01,4.621e-02
6.289e-01,4.495e-02
6.325e-01,4.374e-02
6.361e-01,4.256e-02
6.397e-01,4.141e-02
6.433e-01,4.030e-02
6.469e-01,3.922e-02
6.505e-01,3.818e-02
6.542e-01,3.716e-02
6.578e-01,3.618e-02
6.614e-01,3.522e-02
6.650e-01,3.429e-02
6.686e-01,3.339e-02
6.722e-01,3.251e-02
6.758e-01,3.166e-02
6.794e-01,3.084e-02
6.830e-01,3.004e-02
6.866e-01,2.926e-02
6.902e-01,2.850e-02
6.938e-01,2.777e-02
6.974e-01,2.705e-02
7.010e-01,2.636e-02
7.046e-01,2.568e-02
7.082e-01,2.503e-02
7.118e-01,2.439e-02
7.154e-01,2.377e-02
7.190e-01,2.317e-02


==> anc/03_results/strong_inf/lognormal/0_1.csv <==
transmittance,probability_density
7.057e-04,5.535e+00
2.117e-03,3.589e+01
3.528e-03,5.235e+01
4.940e-03,5.661e+01
6.351e-03,5.494e+01
7.762e-03,5.082e+01
9.173e-03,4.590e+01
1.058e-02,4.097e+01
1.200e-02,3.635e+01
1.341e-02,3.218e+01
1.482e-02,2.847e+01
1.623e-02,2.521e+01
1.764e-02,2.236e+01
1.905e-02,1.987e+01
2.046e-02,1.769e+01
2.188e-02,1.578e+01
2.329e-02,1.412e+01
2.470e-02,1.265e+01
2.611e-02,1.137e+01
2.752e-02,1.024e+01
2.893e-02,9.239e+00
3.034e-02,8.355e+00
3.175e-02,7.572e+00
3.317e-02,6.875e+00
3.458e-02,6.254e+00
3.599e-02,5.700e+00
3.740e-02,5.204e+00
3.881e-02,4.759e+00
4.022e-02,4.360e+00
4.163e-02,4.000e+00
4.304e-02,3.676e+00
4.446e-02,3.382e+00
4.587e-02,3.117e+00
4.728e-02,2.876e+00
4.869e-02,2.658e+00
5.010e-02,2.459e+00
5.151e-02,2.278e+00
5.292e-02,2.112e+00
5.434e-02,1.961e+00
5.575e-02,1.823e+00
5.716e-02,1.696e+00
5.857e-02,1.580e+00
5.998e-02,1.473e+00
6.139e-02,1.375e+00
6.280e-02,1.284e+00
6.421e-02,1.201e+00
6.563e-02,1.124e+00
6.704e-02,1.053e+00
6.845e-02,9.870e-01
6.986e-02,9.260e-01
7.127e-02,8.695e-01
7.268e-02,8.170e-01
7.409e-02,7.683e-01
7.550e-02,7.231e-01
7.692e-02,6.810e-01
7.833e-02,6.417e-01
7.974e-02,6.052e-01
8.115e-02,5.711e-01
8.256e-02,5.393e-01
8.397e-02,5.095e-01
8.538e-02,4.817e-01
8.679e-02,4.557e-01
8.821e-02,4.314e-01
8.962e-02,4.085e-01
9.103e-02,3.871e-01
9.244e-02,3.670e-01
9.385e-02,3.482e-01
9.526e-02,3.305e-01
9.667e-02,3.138e-01
9.809e-02,2.982e-01
9.950e-02,2.834e-01
1.009e-01,2.695e-01
1.023e-01,2.564e-01
1.037e-01,2.441e-01
1.051e-01,2.324e-01
1.066e-01,2.215e-01
1.080e-01,2.111e-01
1.094e-01,2.013e-01
1.108e-01,1.920e-01
1.122e-01,1.832e-01
1.136e-01,1.749e-01
1.150e-01,1.670e-01
1.164e-01,1.596e-01
1.178e-01,1.525e-01
1.193e-01,1.458e-01
1.207e-01,1.395e-01
1.221e-01,1.335e-01
1.235e-01,1.277e-01
1.249e-01,1.223e-01
1.263e-01,1.172e-01
1.277e-01,1.122e-01
1.291e-01,1.076e-01
1.305e-01,1.031e-01
1.320e-01,9.891e-02
1.334e-01,9.489e-02
1.348e-01,9.106e-02
1.362e-01,8.741e-02
1.376e-01,8.393e-02
1.390e-01,8.061e-02
1.404e-01,7.744e-02
1.418e-01,7.442e-02
1.432e-01,7.154e-02
1.447e-01,6.879e-02
1.461e-01,6.616e-02
1.475e-01,6.365e-02
1.489e-01,6.125e-02
1.503e-01,5.896e-02
1.517e-01,5.676e-02
1.531e-01,5.466e-02
1.545e-01,5.265e-02
1.559e-01,5.073e-02
1.574e-01,4.889e-02
1.588e-01,4.713e-02
1.602e-01,4.544e-02
1.616e-01,4.382e-02
1.630e-01,4.227e-02
1.644e-01,4.078e-02
1.658e-01,3.936e-02
1.672e-01,3.799e-02
1.687e-01,3.668e-02
1.701e-01,3.542e-02
1.715e-01,3.421e-02
1.729e-01,3.304e-02
1.743e-01,3.193e-02
1.757e-01,3.086e-02
1.771e-01,2.983e-02
1.785e-01,2.884e-02
1.799e-01,2.788e-02
1.814e-01,2.697e-02
1.828e-01,2.609e-02
1.842e-01,2.524e-02
1.856e-01,2.443e-02
1.870e-01,2.364e-02
1.884e-01,2.289e-02
1.898e-01,2.216e-02
1.912e-01,2.146e-02
1.926e-01,2.078e-02
1.941e-01,2.013e-02
1.955e-01,1.951e-02
1.969e-01,1.890e-02
1.983e-01,1.832e-02
1.997e-01,1.776e-02
2.011e-01,1.722e-02
2.025e-01,1.670e-02
2.039e-01,1.619e-02
2.053e-01,1.571e-02
2.068e-01,1.524e-02
2.082e-01,1.478e-02
2.096e-01,1.435e-02
2.110e-01,1.392e-02
2.124e-01,1.351e-02
2.138e-01,1.312e-02
2.152e-01,1.274e-02
2.166e-01,1.237e-02
2.180e-01,1.202e-02
2.195e-01,1.167e-02
2.209e-01,1.134e-02
2.223e-01,1.102e-02
2.237e-01,1.071e-02
2.251e-01,1.041e-02
2.265e-01,1.011e-02
2.279e-01,9.833e-03
2.293e-01,9.561e-03
2.307e-01,9.297e-03
2.322e-01,9.041e-03
2.336e-01,8.794e-03
2.350e-01,8.555e-03
2.364e-01,8.323e-03
2.378e-01,8.098e-03
2.392e-01,7.880e-03
2.406e-01,7.669e-03
2.420e-01,7.465e-03
2.434e-01,7.267e-03
2.449e-01,7.075e-03
2.463e-01,6.889e-03
2.477e-01,6.708e-03
2.491e-01,6.533e-03
2.505e-01,6.363e-03
2.519e-01,6.199e-03
2.533e-01,6.039e-03
2.547e-01,5.884e-03
2.562e-01,5.734e-03
2.576e-01,5.588e-03
2.590e-01,5.446e-03
2.604e-01,5.308e-03
2.618e-01,5.175e-03
2.632e-01,5.045e-03
2.646e-01,4.919e-03
2.660e-01,4.797e-03
2.674e-01,4.678e-03
2.689e-01,4.563e-03
2.703e-01,4.451e-03
2.717e-01,4.342e-03
2.731e-01,4.236e-03
2.745e-01,4.133e-03
2.759e-01,4.033e-03
2.773e-01,3.936e-03
2.787e-01,3.841e-03
2.801e-01,3.749e-03
2.816e-01,3.660e-03


==> anc/03_results/strong_inf/lognormal/0_11.csv <==
transmittance,probability_density
1.981e-03,1.242e-11
5.942e-03,2.174e-06
9.903e-03,1.734e-04
1.386e-02,2.021e-03
1.782e-02,1.014e-02
2.179e-02,3.208e-02
2.575e-02,7.629e-02
2.971e-02,1.499e-01
3.367e-02,2.574e-01
3.763e-02,3.999e-01
4.159e-02,5.760e-01
4.555e-02,7.819e-01
4.951e-02,1.012e+00
5.347e-02,1.261e+00
5.744e-02,1.522e+00
6.140e-02,1.789e+00
6.536e-02,2.057e+00
6.932e-02,2.321e+00
7.328e-02,2.576e+00
7.724e-02,2.820e+00
8.120e-02,3.049e+00
8.516e-02,3.261e+00
8.912e-02,3.456e+00
9.309e-02,3.631e+00
9.705e-02,3.788e+00
1.010e-01,3.925e+00
1.050e-01,4.044e+00
1.089e-01,4.144e+00
1.129e-01,4.226e+00
1.169e-01,4.291e+00
1.208e-01,4.341e+00
1.248e-01,4.375e+00
1.287e-01,4.395e+00
1.327e-01,4.403e+00
1.367e-01,4.398e+00
1.406e-01,4.383e+00
1.446e-01,4.359e+00
1.485e-01,4.325e+00
1.525e-01,4.283e+00
1.565e-01,4.235e+00
1.604e-01,4.180e+00
1.644e-01,4.119e+00
1.683e-01,4.054e+00
1.723e-01,3.985e+00
1.763e-01,3.913e+00
1.802e-01,3.837e+00
1.842e-01,3.760e+00
1.882e-01,3.680e+00
1.921e-01,3.599e+00
1.961e-01,3.517e+00
2.000e-01,3.434e+00
2.040e-01,3.351e+00
2.080e-01,3.268e+00
2.119e-01,3.184e+00
2.159e-01,3.102e+00
2.198e-01,3.019e+00
2.238e-01,2.938e+00
2.278e-01,2.857e+00
2.317e-01,2.778e+00
2.357e-01,2.699e+00
2.396e-01,2.622e+00
2.436e-01,2.546e+00
2.476e-01,2.472e+00
2.515e-01,2.399e+00
2.555e-01,2.328e+00
2.595e-01,2.258e+00
2.634e-01,2.190e+00
2.674e-01,2.123e+00
2.713e-01,2.058e+00
2.753e-01,1.995e+00
2.793e-01,1.933e+00
2.832e-01,1.873e+00
2.872e-01,1.814e+00
2.911e-01,1.757e+00
2.951e-01,1.702e+00
2.991e-01,1.648e+00
3.030e-01,1.596e+00
3.070e-01,1.545e+00
3.109e-01,1.496e+00
3.149e-01,1.448e+00
3.189e-01,1.402e+00
3.228e-01,1.357e+00
3.268e-01,1.313e+00
3.308e-01,1.271e+00
3.347e-01,1.230e+00
3.387e-01,1.190e+00
3.426e-01,1.152e+00
3.466e-01,1.115e+00
3.506e-01,1.079e+00
3.545e-01,1.044e+00
3.585e-01,1.010e+00
3.624e-01,9.774e-01
3.664e-01,9.458e-01
3.704e-01,9.152e-01
3.743e-01,8.856e-01
3.783e-01,8.570e-01
3.822e-01,8.294e-01
3.862e-01,8.026e-01
3.902e-01,7.767e-01
3.941e-01,7.517e-01
3.981e-01,7.275e-01
4.021e-01,7.041e-01
4.060e-01,6.814e-01
4.100e-01,6.595e-01
4.139e-01,6.384e-01
4.179e-01,6.179e-01
4.219e-01,5.981e-01
4.258e-01,5.790e-01
4.298e-01,5.605e-01
4.337e-01,5.427e-01
4.377e-01,5.254e-01
4.417e-01,5.087e-01
4.456e-01,4.925e-01
4.496e-01,4.769e-01
4.535e-01,4.618e-01
4.575e-01,4.472e-01
4.615e-01,4.331e-01
4.654e-01,4.195e-01
4.694e-01,4.063e-01
4.734e-01,3.935e-01
4.773e-01,3.812e-01
4.813e-01,3.692e-01
4.852e-01,3.577e-01
4.892e-01,3.466e-01
4.932e-01,3.358e-01
4.971e-01,3.254e-01
5.011e-01,3.153e-01
5.050e-01,3.055e-01
5.090e-01,2.961e-01
5.130e-01,2.870e-01
5.169e-01,2.781e-01
5.209e-01,2.696e-01
5.248e-01,2.613e-01
5.288e-01,2.533e-01
5.328e-01,2.456e-01
5.367e-01,2.381e-01
5.407e-01,2.309e-01
5.447e-01,2.239e-01
5.486e-01,2.171e-01
5.526e-01,2.106e-01
5.565e-01,2.042e-01
5.605e-01,1.981e-01
5.645e-01,1.921e-01
5.684e-01,1.864e-01
5.724e-01,1.808e-01
5.763e-01,1.754e-01
5.803e-01,1.702e-01
5.843e-01,1.651e-01
5.882e-01,1.602e-01
5.922e-01,1.555e-01
5.961e-01,1.509e-01
6.001e-01,1.465e-01
6.041e-01,1.422e-01
6.080e-01,1.380e-01
6.120e-01,1.340e-01
6.160e-01,1.301e-01
6.199e-01,1.263e-01
6.239e-01,1.226e-01
6.278e-01,1.191e-01
6.318e-01,1.156e-01
6.358e-01,1.123e-01
6.397e-01,1.090e-01
6.437e-01,1.059e-01
6.476e-01,1.029e-01
6.516e-01,9.993e-02
6.556e-01,9.708e-02
6.595e-01,9.432e-02
6.635e-01,9.164e-02
6.674e-01,8.904e-02
6.714e-01,8.652e-02
6.754e-01,8.408e-02
6.793e-01,8.171e-02
6.833e-01,7.941e-02
6.873e-01,7.719e-02
6.912e-01,7.503e-02
6.952e-01,7.293e-02
6.991e-01,7.090e-02
7.031e-01,6.893e-02
7.071e-01,6.702e-02
7.110e-01,6.517e-02
7.150e-01,6.337e-02
7.189e-01,6.162e-02
7.229e-01,5.993e-02
7.269e-01,5.829e-02
7.308e-01,5.669e-02
7.348e-01,5.514e-02
7.387e-01,5.364e-02
7.427e-01,5.218e-02
7.467e-01,5.077e-02
7.506e-01,4.939e-02
7.546e-01,4.806e-02
7.586e-01,4.676e-02
7.625e-01,4.551e-02
7.665e-01,4.429e-02
7.704e-01,4.310e-02
7.744e-01,4.195e-02
7.784e-01,4.083e-02
7.823e-01,3.975e-02
7.863e-01,3.869e-02
7.902e-01,3.767e-02


==> anc/03_results/strong_inf/lognormal/0_12.csv <==
transmittance,probability_density
2.032e-03,2.228e-14
6.095e-03,3.854e-08
1.016e-02,7.560e-06
1.422e-02,1.506e-04
1.829e-02,1.094e-03
2.235e-02,4.567e-03
2.641e-02,1.352e-02
3.048e-02,3.175e-02
3.454e-02,6.327e-02
3.860e-02,1.117e-01
4.267e-02,1.796e-01
4.673e-02,2.685e-01
5.079e-02,3.788e-01
5.486e-02,5.096e-01
5.892e-02,6.590e-01
6.298e-02,8.248e-01
6.705e-02,1.004e+00
7.111e-02,1.194e+00
7.517e-02,1.390e+00
7.924e-02,1.591e+00
8.330e-02,1.792e+00
8.736e-02,1.992e+00
9.143e-02,2.187e+00
9.549e-02,2.376e+00
9.955e-02,2.558e+00
1.036e-01,2.729e+00
1.077e-01,2.890e+00
1.117e-01,3.040e+00
1.158e-01,3.177e+00
1.199e-01,3.302e+00
1.239e-01,3.415e+00
1.280e-01,3.514e+00
1.321e-01,3.601e+00
1.361e-01,3.676e+00
1.402e-01,3.739e+00
1.443e-01,3.790e+00
1.483e-01,3.831e+00
1.524e-01,3.861e+00
1.564e-01,3.881e+00
1.605e-01,3.892e+00
1.646e-01,3.894e+00
1.686e-01,3.889e+00
1.727e-01,3.875e+00
1.768e-01,3.855e+00
1.808e-01,3.829e+00
1.849e-01,3.797e+00
1.889e-01,3.760e+00
1.930e-01,3.718e+00
1.971e-01,3.672e+00
2.011e-01,3.622e+00
2.052e-01,3.569e+00
2.093e-01,3.513e+00
2.133e-01,3.455e+00
2.174e-01,3.395e+00
2.215e-01,3.332e+00
2.255e-01,3.269e+00
2.296e-01,3.204e+00
2.336e-01,3.138e+00
2.377e-01,3.072e+00
2.418e-01,3.005e+00
2.458e-01,2.937e+00
2.499e-01,2.870e+00
2.540e-01,2.803e+00
2.580e-01,2.736e+00
2.621e-01,2.669e+00
2.662e-01,2.603e+00
2.702e-01,2.538e+00
2.743e-01,2.473e+00
2.783e-01,2.409e+00
2.824e-01,2.346e+00
2.865e-01,2.283e+00
2.905e-01,2.222e+00
2.946e-01,2.162e+00
2.987e-01,2.103e+00
3.027e-01,2.045e+00
3.068e-01,1.988e+00
3.109e-01,1.932e+00
3.149e-01,1.877e+00
3.190e-01,1.824e+00
3.230e-01,1.772e+00
3.271e-01,1.721e+00
3.312e-01,1.671e+00
3.352e-01,1.622e+00
3.393e-01,1.575e+00
3.434e-01,1.529e+00
3.474e-01,1.484e+00
3.515e-01,1.440e+00
3.555e-01,1.397e+00
3.596e-01,1.355e+00
3.637e-01,1.315e+00
3.677e-01,1.275e+00
3.718e-01,1.237e+00
3.759e-01,1.200e+00
3.799e-01,1.164e+00
3.840e-01,1.128e+00
3.881e-01,1.094e+00
3.921e-01,1.061e+00
3.962e-01,1.029e+00
4.002e-01,9.975e-01
4.043e-01,9.671e-01
4.084e-01,9.376e-01
4.124e-01,9.090e-01
4.165e-01,8.812e-01
4.206e-01,8.543e-01
4.246e-01,8.281e-01
4.287e-01,8.028e-01
4.328e-01,7.782e-01
4.368e-01,7.544e-01
4.409e-01,7.313e-01
4.449e-01,7.089e-01
4.490e-01,6.872e-01
4.531e-01,6.661e-01
4.571e-01,6.457e-01
4.612e-01,6.260e-01
4.653e-01,6.068e-01
4.693e-01,5.882e-01
4.734e-01,5.702e-01
4.774e-01,5.528e-01
4.815e-01,5.359e-01
4.856e-01,5.196e-01
4.896e-01,5.037e-01
4.937e-01,4.884e-01
4.978e-01,4.735e-01
5.018e-01,4.591e-01
5.059e-01,4.451e-01
5.100e-01,4.316e-01
5.140e-01,4.185e-01
5.181e-01,4.058e-01
5.221e-01,3.935e-01
5.262e-01,3.816e-01
5.303e-01,3.701e-01
5.343e-01,3.589e-01
5.384e-01,3.481e-01
5.425e-01,3.376e-01
5.465e-01,3.274e-01
5.506e-01,3.176e-01
5.547e-01,3.080e-01
5.587e-01,2.988e-01
5.628e-01,2.899e-01
5.668e-01,2.812e-01
5.709e-01,2.728e-01
5.750e-01,2.647e-01
5.790e-01,2.568e-01
5.831e-01,2.492e-01
5.872e-01,2.418e-01
5.912e-01,2.346e-01
5.953e-01,2.277e-01
5.994e-01,2.209e-01
6.034e-01,2.144e-01
6.075e-01,2.081e-01
6.115e-01,2.020e-01
6.156e-01,1.960e-01
6.197e-01,1.903e-01
6.237e-01,1.847e-01
6.278e-01,1.793e-01
6.319e-01,1.741e-01
6.359e-01,1.690e-01
6.400e-01,1.641e-01
6.440e-01,1.593e-01
6.481e-01,1.547e-01
6.522e-01,1.503e-01
6.562e-01,1.459e-01
6.603e-01,1.417e-01
6.644e-01,1.376e-01
6.684e-01,1.337e-01
6.725e-01,1.298e-01
6.766e-01,1.261e-01
6.806e-01,1.225e-01
6.847e-01,1.190e-01
6.887e-01,1.156e-01
6.928e-01,1.123e-01
6.969e-01,1.091e-01
7.009e-01,1.061e-01
7.050e-01,1.031e-01
7.091e-01,1.001e-01
7.131e-01,9.732e-02
7.172e-01,9.459e-02
7.213e-01,9.193e-02
7.253e-01,8.935e-02
7.294e-01,8.685e-02
7.334e-01,8.443e-02
7.375e-01,8.207e-02
7.416e-01,7.979e-02
7.456e-01,7.757e-02
7.497e-01,7.542e-02
7.538e-01,7.334e-02
7.578e-01,7.131e-02
7.619e-01,6.934e-02
7.660e-01,6.744e-02
7.700e-01,6.558e-02
7.741e-01,6.378e-02
7.781e-01,6.204e-02
7.822e-01,6.034e-02
7.863e-01,5.870e-02
7.903e-01,5.710e-02
7.944e-01,5.555e-02
7.985e-01,5.404e-02
8.025e-01,5.258e-02
8.066e-01,5.116e-02
8.106e-01,4.978e-02


==> anc/03_results/strong_inf/lognormal/0_13.csv <==
transmittance,probability_density
2.070e-03,1.298e-17
6.209e-03,3.224e-10
1.035e-02,1.804e-07
1.449e-02,6.708e-06
1.863e-02,7.506e-05
2.277e-02,4.332e-04
2.691e-02,1.655e-03
3.104e-02,4.788e-03
3.518e-02,1.136e-02
3.932e-02,2.327e-02
4.346e-02,4.259e-02
4.760e-02,7.132e-02
5.174e-02,1.112e-01
5.588e-02,1.637e-01
6.002e-02,2.296e-01
6.416e-02,3.093e-01
6.830e-02,4.026e-01
7.244e-02,5.089e-01
7.658e-02,6.271e-01
8.072e-02,7.560e-01
8.486e-02,8.940e-01
8.899e-02,1.039e+00
9.313e-02,1.190e+00
9.727e-02,1.345e+00
1.014e-01,1.502e+00
1.056e-01,1.659e+00
1.097e-01,1.815e+00
1.138e-01,1.969e+00
1.180e-01,2.118e+00
1.221e-01,2.263e+00
1.262e-01,2.401e+00
1.304e-01,2.533e+00
1.345e-01,2.657e+00
1.387e-01,2.774e+00
1.428e-01,2.882e+00
1.469e-01,2.981e+00
1.511e-01,3.072e+00
1.552e-01,3.153e+00
1.594e-01,3.226e+00
1.635e-01,3.290e+00
1.676e-01,3.346e+00
1.718e-01,3.393e+00
1.759e-01,3.432e+00
1.801e-01,3.463e+00
1.842e-01,3.487e+00
1.883e-01,3.503e+00
1.925e-01,3.513e+00
1.966e-01,3.517e+00
2.008e-01,3.514e+00
2.049e-01,3.506e+00
2.090e-01,3.492e+00
2.132e-01,3.473e+00
2.173e-01,3.450e+00
2.215e-01,3.423e+00
2.256e-01,3.392e+00
2.297e-01,3.358e+00
2.339e-01,3.320e+00
2.380e-01,3.279e+00
2.421e-01,3.236e+00
2.463e-01,3.191e+00
2.504e-01,3.143e+00
2.546e-01,3.094e+00
2.587e-01,3.043e+00
2.628e-01,2.991e+00
2.670e-01,2.938e+00
2.711e-01,2.883e+00
2.753e-01,2.829e+00
2.794e-01,2.773e+00
2.835e-01,2.717e+00
2.877e-01,2.661e+00
2.918e-01,2.605e+00
2.960e-01,2.548e+00
3.001e-01,2.492e+00
3.042e-01,2.436e+00
3.084e-01,2.381e+00
3.125e-01,2.325e+00
3.167e-01,2.270e+00
3.208e-01,2.216e+00
3.249e-01,2.162e+00
3.291e-01,2.109e+00
3.332e-01,2.057e+00
3.374e-01,2.005e+00
3.415e-01,1.954e+00
3.456e-01,1.904e+00
3.498e-01,1.855e+00
3.539e-01,1.806e+00
3.580e-01,1.759e+00
3.622e-01,1.712e+00
3.663e-01,1.667e+00
3.705e-01,1.622e+00
3.746e-01,1.578e+00
3.787e-01,1.535e+00
3.829e-01,1.493e+00
3.870e-01,1.452e+00
3.912e-01,1.412e+00
3.953e-01,1.372e+00
3.994e-01,1.334e+00
4.036e-01,1.297e+00
4.077e-01,1.260e+00
4.119e-01,1.225e+00
4.160e-01,1.190e+00
4.201e-01,1.156e+00
4.243e-01,1.123e+00
4.284e-01,1.091e+00
4.326e-01,1.060e+00
4.367e-01,1.029e+00
4.408e-01,9.994e-01
4.450e-01,9.705e-01
4.491e-01,9.424e-01
4.533e-01,9.150e-01
4.574e-01,8.884e-01
4.615e-01,8.625e-01
4.657e-01,8.374e-01
4.698e-01,8.129e-01
4.739e-01,7.892e-01
4.781e-01,7.660e-01
4.822e-01,7.436e-01
4.864e-01,7.218e-01
4.905e-01,7.006e-01
4.946e-01,6.800e-01
4.988e-01,6.600e-01
5.029e-01,6.406e-01
5.071e-01,6.217e-01
5.112e-01,6.034e-01
5.153e-01,5.856e-01
5.195e-01,5.684e-01
5.236e-01,5.516e-01
5.278e-01,5.353e-01
5.319e-01,5.195e-01
5.360e-01,5.042e-01
5.402e-01,4.893e-01
5.443e-01,4.749e-01
5.485e-01,4.609e-01
5.526e-01,4.473e-01
5.567e-01,4.341e-01
5.609e-01,4.213e-01
5.650e-01,4.089e-01
5.692e-01,3.969e-01
5.733e-01,3.852e-01
5.774e-01,3.739e-01
5.816e-01,3.629e-01
5.857e-01,3.522e-01
5.899e-01,3.419e-01
5.940e-01,3.318e-01
5.981e-01,3.221e-01
6.023e-01,3.127e-01
6.064e-01,3.035e-01
6.105e-01,2.946e-01
6.147e-01,2.860e-01
6.188e-01,2.776e-01
6.230e-01,2.695e-01
6.271e-01,2.617e-01
6.312e-01,2.540e-01
6.354e-01,2.466e-01
6.395e-01,2.395e-01
6.437e-01,2.325e-01
6.478e-01,2.257e-01
6.519e-01,2.192e-01
6.561e-01,2.128e-01
6.602e-01,2.067e-01
6.644e-01,2.007e-01
6.685e-01,1.949e-01
6.726e-01,1.893e-01
6.768e-01,1.838e-01
6.809e-01,1.785e-01
6.851e-01,1.734e-01
6.892e-01,1.684e-01
6.933e-01,1.636e-01
6.975e-01,1.589e-01
7.016e-01,1.544e-01
7.058e-01,1.499e-01
7.099e-01,1.457e-01
7.140e-01,1.415e-01
7.182e-01,1.375e-01
7.223e-01,1.336e-01
7.264e-01,1.298e-01
7.306e-01,1.261e-01
7.347e-01,1.225e-01
7.389e-01,1.191e-01
7.430e-01,1.157e-01
7.471e-01,1.124e-01
7.513e-01,1.093e-01
7.554e-01,1.062e-01
7.596e-01,1.032e-01
7.637e-01,1.003e-01
7.678e-01,9.750e-02
7.720e-01,9.477e-02
7.761e-01,9.212e-02
7.803e-01,8.955e-02
7.844e-01,8.706e-02
7.885e-01,8.464e-02
7.927e-01,8.229e-02
7.968e-01,8.000e-02
8.010e-01,7.779e-02
8.051e-01,7.564e-02
8.092e-01,7.355e-02
8.134e-01,7.152e-02
8.175e-01,6.955e-02
8.217e-01,6.764e-02
8.258e-01,6.578e-02


==> anc/03_results/strong_inf/lognormal/0_14.csv <==
transmittance,probability_density
2.107e-03,2.627e-21
6.320e-03,1.340e-12
1.053e-02,2.459e-09
1.475e-02,1.855e-07
1.896e-02,3.387e-06
2.317e-02,2.821e-05
2.739e-02,1.439e-04
3.160e-02,5.272e-04
3.582e-02,1.524e-03
4.003e-02,3.696e-03
4.424e-02,7.829e-03
4.846e-02,1.491e-02
5.267e-02,2.605e-02
5.688e-02,4.245e-02
6.110e-02,6.525e-02
6.531e-02,9.552e-02
6.952e-02,1.341e-01
7.374e-02,1.817e-01
7.795e-02,2.387e-01
8.216e-02,3.053e-01
8.638e-02,3.814e-01
9.059e-02,4.666e-01
9.480e-02,5.603e-01
9.902e-02,6.619e-01
1.032e-01,7.705e-01
1.074e-01,8.851e-01
1.117e-01,1.005e+00
1.159e-01,1.128e+00
1.201e-01,1.254e+00
1.243e-01,1.382e+00
1.285e-01,1.510e+00
1.327e-01,1.638e+00
1.369e-01,1.764e+00
1.412e-01,1.889e+00
1.454e-01,2.010e+00
1.496e-01,2.127e+00
1.538e-01,2.240e+00
1.580e-01,2.348e+00
1.622e-01,2.450e+00
1.664e-01,2.547e+00
1.706e-01,2.638e+00
1.749e-01,2.722e+00
1.791e-01,2.800e+00
1.833e-01,2.871e+00
1.875e-01,2.936e+00
1.917e-01,2.994e+00
1.959e-01,3.045e+00
2.001e-01,3.090e+00
2.044e-01,3.129e+00
2.086e-01,3.161e+00
2.128e-01,3.188e+00
2.170e-01,3.209e+00
2.212e-01,3.224e+00
2.254e-01,3.234e+00
2.296e-01,3.238e+00
2.339e-01,3.238e+00
2.381e-01,3.233e+00
2.423e-01,3.224e+00
2.465e-01,3.211e+00
2.507e-01,3.195e+00
2.549e-01,3.174e+00
2.591e-01,3.150e+00
2.633e-01,3.124e+00
2.676e-01,3.094e+00
2.718e-01,3.062e+00
2.760e-01,3.027e+00
2.802e-01,2.991e+00
2.844e-01,2.952e+00
2.886e-01,2.912e+00
2.928e-01,2.870e+00
2.971e-01,2.827e+00
3.013e-01,2.782e+00
3.055e-01,2.737e+00
3.097e-01,2.691e+00
3.139e-01,2.643e+00
3.181e-01,2.596e+00
3.223e-01,2.548e+00
3.266e-01,2.499e+00
3.308e-01,2.450e+00
3.350e-01,2.401e+00
3.392e-01,2.352e+00
3.434e-01,2.303e+00
3.476e-01,2.254e+00
3.518e-01,2.206e+00
3.560e-01,2.157e+00
3.603e-01,2.109e+00
3.645e-01,2.062e+00
3.687e-01,2.014e+00
3.729e-01,1.968e+00
3.771e-01,1.921e+00
3.813e-01,1.876e+00
3.855e-01,1.830e+00
3.898e-01,1.786e+00
3.940e-01,1.742e+00
3.982e-01,1.699e+00
4.024e-01,1.656e+00
4.066e-01,1.615e+00
4.108e-01,1.574e+00
4.150e-01,1.533e+00
4.192e-01,1.494e+00
4.235e-01,1.455e+00
4.277e-01,1.417e+00
4.319e-01,1.380e+00
4.361e-01,1.343e+00
4.403e-01,1.308e+00
4.445e-01,1.273e+00
4.487e-01,1.238e+00
4.530e-01,1.205e+00
4.572e-01,1.172e+00
4.614e-01,1.140e+00
4.656e-01,1.109e+00
4.698e-01,1.079e+00
4.740e-01,1.049e+00
4.782e-01,1.020e+00
4.825e-01,9.917e-01
4.867e-01,9.641e-01
4.909e-01,9.372e-01
4.951e-01,9.110e-01
4.993e-01,8.854e-01
5.035e-01,8.605e-01
5.077e-01,8.362e-01
5.119e-01,8.126e-01
5.162e-01,7.896e-01
5.204e-01,7.672e-01
5.246e-01,7.454e-01
5.288e-01,7.241e-01
5.330e-01,7.035e-01
5.372e-01,6.834e-01
5.414e-01,6.638e-01
5.457e-01,6.448e-01
5.499e-01,6.263e-01
5.541e-01,6.083e-01
5.583e-01,5.908e-01
5.625e-01,5.738e-01
5.667e-01,5.573e-01
5.709e-01,5.412e-01
5.751e-01,5.256e-01
5.794e-01,5.104e-01
5.836e-01,4.957e-01
5.878e-01,4.813e-01
5.920e-01,4.674e-01
5.962e-01,4.539e-01
6.004e-01,4.407e-01
6.046e-01,4.280e-01
6.089e-01,4.156e-01
6.131e-01,4.035e-01
6.173e-01,3.918e-01
6.215e-01,3.805e-01
6.257e-01,3.694e-01
6.299e-01,3.587e-01
6.341e-01,3.483e-01
6.384e-01,3.382e-01
6.426e-01,3.284e-01
6.468e-01,3.189e-01
6.510e-01,3.097e-01
6.552e-01,3.007e-01
6.594e-01,2.920e-01
6.636e-01,2.835e-01
6.678e-01,2.753e-01
6.721e-01,2.673e-01
6.763e-01,2.596e-01
6.805e-01,2.521e-01
6.847e-01,2.448e-01
6.889e-01,2.377e-01
6.931e-01,2.309e-01
6.973e-01,2.242e-01
7.016e-01,2.177e-01
7.058e-01,2.115e-01
7.100e-01,2.054e-01
7.142e-01,1.995e-01
7.184e-01,1.937e-01
7.226e-01,1.881e-01
7.268e-01,1.827e-01
7.311e-01,1.775e-01
7.353e-01,1.724e-01
7.395e-01,1.675e-01
7.437e-01,1.627e-01
7.479e-01,1.580e-01
7.521e-01,1.535e-01
7.563e-01,1.491e-01
7.605e-01,1.448e-01
7.648e-01,1.407e-01
7.690e-01,1.367e-01
7.732e-01,1.328e-01
7.774e-01,1.290e-01
7.816e-01,1.254e-01
7.858e-01,1.218e-01
7.900e-01,1.183e-01
7.943e-01,1.150e-01
7.985e-01,1.117e-01
8.027e-01,1.086e-01
8.069e-01,1.055e-01
8.111e-01,1.025e-01
8.153e-01,9.963e-02
8.195e-01,9.682e-02
8.237e-01,9.409e-02
8.280e-01,9.145e-02
8.322e-01,8.888e-02
8.364e-01,8.639e-02
8.406e-01,8.397e-02


==> anc/03_results/strong_inf/lognormal/0_15.csv <==
transmittance,probability_density
1.008e-03,1.193e-01
3.024e-03,3.850e+00
5.041e-03,1.048e+01
7.057e-03,1.637e+01
9.073e-03,2.046e+01
1.109e-02,2.284e+01
1.311e-02,2.392e+01
1.512e-02,2.406e+01
1.714e-02,2.359e+01
1.915e-02,2.273e+01
2.117e-02,2.164e+01
2.319e-02,2.042e+01
2.520e-02,1.916e+01
2.722e-02,1.790e+01
2.924e-02,1.667e+01
3.125e-02,1.549e+01
3.327e-02,1.437e+01
3.529e-02,1.333e+01
3.730e-02,1.235e+01
3.932e-02,1.144e+01
4.133e-02,1.060e+01
4.335e-02,9.818e+00
4.537e-02,9.099e+00
4.738e-02,8.436e+00
4.940e-02,7.826e+00
5.142e-02,7.264e+00
5.343e-02,6.746e+00
5.545e-02,6.269e+00
5.746e-02,5.830e+00
5.948e-02,5.426e+00
6.150e-02,5.053e+00
6.351e-02,4.709e+00
6.553e-02,4.392e+00
6.755e-02,4.099e+00
6.956e-02,3.828e+00
7.158e-02,3.578e+00
7.359e-02,3.346e+00
7.561e-02,3.132e+00
7.763e-02,2.933e+00
7.964e-02,2.749e+00
8.166e-02,2.578e+00
8.368e-02,2.419e+00
8.569e-02,2.272e+00
8.771e-02,2.135e+00
8.973e-02,2.008e+00
9.174e-02,1.889e+00
9.376e-02,1.778e+00
9.577e-02,1.675e+00
9.779e-02,1.579e+00
9.981e-02,1.489e+00
1.018e-01,1.405e+00
1.038e-01,1.327e+00
1.059e-01,1.253e+00
1.079e-01,1.185e+00
1.099e-01,1.120e+00
1.119e-01,1.060e+00
1.139e-01,1.004e+00
1.159e-01,9.506e-01
1.180e-01,9.008e-01
1.200e-01,8.540e-01
1.220e-01,8.100e-01
1.240e-01,7.686e-01
1.260e-01,7.297e-01
1.280e-01,6.931e-01
1.301e-01,6.586e-01
1.321e-01,6.260e-01
1.341e-01,5.954e-01
1.361e-01,5.665e-01
1.381e-01,5.391e-01
1.401e-01,5.134e-01
1.421e-01,4.890e-01
1.442e-01,4.660e-01
1.462e-01,4.442e-01
1.482e-01,4.236e-01
1.502e-01,4.041e-01
1.522e-01,3.857e-01
1.542e-01,3.682e-01
1.563e-01,3.516e-01
1.583e-01,3.359e-01
1.603e-01,3.210e-01
1.623e-01,3.069e-01
1.643e-01,2.935e-01
1.663e-01,2.807e-01
1.684e-01,2.686e-01
1.704e-01,2.571e-01
1.724e-01,2.462e-01
1.744e-01,2.358e-01
1.764e-01,2.259e-01
1.784e-01,2.165e-01
1.805e-01,2.075e-01
1.825e-01,1.990e-01
1.845e-01,1.909e-01
1.865e-01,1.831e-01
1.885e-01,1.757e-01
1.905e-01,1.687e-01
1.926e-01,1.620e-01
1.946e-01,1.556e-01
1.966e-01,1.495e-01
1.986e-01,1.436e-01
2.006e-01,1.380e-01
2.026e-01,1.327e-01
2.047e-01,1.276e-01
2.067e-01,1.228e-01
2.087e-01,1.181e-01
2.107e-01,1.137e-01
2.127e-01,1.094e-01
2.147e-01,1.053e-01
2.168e-01,1.014e-01
2.188e-01,9.769e-02
2.208e-01,9.412e-02
2.228e-01,9.069e-02
2.248e-01,8.741e-02
2.268e-01,8.426e-02
2.289e-01,8.125e-02
2.309e-01,7.836e-02
2.329e-01,7.558e-02
2.349e-01,7.292e-02
2.369e-01,7.037e-02
2.389e-01,6.792e-02
2.409e-01,6.556e-02
2.430e-01,6.330e-02
2.450e-01,6.113e-02
2.470e-01,5.905e-02
2.490e-01,5.705e-02
2.510e-01,5.512e-02
2.530e-01,5.327e-02
2.551e-01,5.149e-02
2.571e-01,4.978e-02
2.591e-01,4.813e-02
2.611e-01,4.655e-02
2.631e-01,4.502e-02
2.651e-01,4.356e-02
2.672e-01,4.215e-02
2.692e-01,4.079e-02
2.712e-01,3.948e-02
2.732e-01,3.821e-02
2.752e-01,3.700e-02
2.772e-01,3.583e-02
2.793e-01,3.470e-02
2.813e-01,3.361e-02
2.833e-01,3.256e-02
2.853e-01,3.155e-02
2.873e-01,3.058e-02
2.893e-01,2.963e-02
2.914e-01,2.873e-02
2.934e-01,2.785e-02
2.954e-01,2.700e-02
2.974e-01,2.619e-02
2.994e-01,2.540e-02
3.014e-01,2.464e-02
3.035e-01,2.390e-02
3.055e-01,2.319e-02
3.075e-01,2.251e-02
3.095e-01,2.185e-02
3.115e-01,2.121e-02
3.135e-01,2.059e-02
3.156e-01,1.999e-02
3.176e-01,1.941e-02
3.196e-01,1.885e-02
3.216e-01,1.831e-02
3.236e-01,1.779e-02
3.256e-01,1.728e-02
3.276e-01,1.679e-02
3.297e-01,1.632e-02
3.317e-01,1.586e-02
3.337e-01,1.541e-02
3.357e-01,1.499e-02
3.377e-01,1.457e-02
3.397e-01,1.417e-02
3.418e-01,1.378e-02
3.438e-01,1.340e-02
3.458e-01,1.303e-02
3.478e-01,1.268e-02
3.498e-01,1.233e-02
3.518e-01,1.200e-02
3.539e-01,1.168e-02
3.559e-01,1.136e-02
3.579e-01,1.106e-02
3.599e-01,1.077e-02
3.619e-01,1.048e-02
3.639e-01,1.021e-02
3.660e-01,9.937e-03
3.680e-01,9.677e-03
3.700e-01,9.424e-03
3.720e-01,9.179e-03
3.740e-01,8.941e-03
3.760e-01,8.710e-03
3.781e-01,8.487e-03
3.801e-01,8.269e-03
3.821e-01,8.058e-03
3.841e-01,7.853e-03
3.861e-01,7.654e-03
3.881e-01,7.461e-03
3.902e-01,7.273e-03
3.922e-01,7.091e-03
3.942e-01,6.913e-03
3.962e-01,6.741e-03
3.982e-01,6.574e-03
4.002e-01,6.412e-03
4.023e-01,6.254e-03


==> anc/03_results/strong_inf/lognormal/0_16.csv <==
transmittance,probability_density
2.196e-03,1.278e-30
6.587e-03,1.282e-18
1.098e-02,4.628e-14
1.537e-02,2.053e-11
1.976e-02,1.276e-09
2.415e-02,2.660e-08
2.854e-02,2.796e-07
3.293e-02,1.847e-06
3.733e-02,8.747e-06
4.172e-02,3.231e-05
4.611e-02,9.854e-05
5.050e-02,2.583e-04
5.489e-02,5.995e-04
5.928e-02,1.258e-03
6.367e-02,2.430e-03
6.806e-02,4.375e-03
7.245e-02,7.418e-03
7.685e-02,1.194e-02
8.124e-02,1.839e-02
8.563e-02,2.724e-02
9.002e-02,3.898e-02
9.441e-02,5.410e-02
9.880e-02,7.310e-02
1.032e-01,9.640e-02
1.076e-01,1.244e-01
1.120e-01,1.574e-01
1.164e-01,1.957e-01
1.208e-01,2.395e-01
1.251e-01,2.887e-01
1.295e-01,3.434e-01
1.339e-01,4.036e-01
1.383e-01,4.689e-01
1.427e-01,5.392e-01
1.471e-01,6.142e-01
1.515e-01,6.934e-01
1.559e-01,7.764e-01
1.603e-01,8.627e-01
1.647e-01,9.519e-01
1.691e-01,1.043e+00
1.735e-01,1.136e+00
1.778e-01,1.231e+00
1.822e-01,1.326e+00
1.866e-01,1.421e+00
1.910e-01,1.516e+00
1.954e-01,1.610e+00
1.998e-01,1.702e+00
2.042e-01,1.793e+00
2.086e-01,1.882e+00
2.130e-01,1.968e+00
2.174e-01,2.051e+00
2.218e-01,2.131e+00
2.261e-01,2.208e+00
2.305e-01,2.281e+00
2.349e-01,2.350e+00
2.393e-01,2.414e+00
2.437e-01,2.475e+00
2.481e-01,2.532e+00
2.525e-01,2.584e+00
2.569e-01,2.632e+00
2.613e-01,2.675e+00
2.657e-01,2.714e+00
2.701e-01,2.748e+00
2.745e-01,2.779e+00
2.788e-01,2.805e+00
2.832e-01,2.827e+00
2.876e-01,2.845e+00
2.920e-01,2.858e+00
2.964e-01,2.869e+00
3.008e-01,2.875e+00
3.052e-01,2.878e+00
3.096e-01,2.877e+00
3.140e-01,2.873e+00
3.184e-01,2.866e+00
3.228e-01,2.856e+00
3.271e-01,2.843e+00
3.315e-01,2.828e+00
3.359e-01,2.810e+00
3.403e-01,2.789e+00
3.447e-01,2.767e+00
3.491e-01,2.742e+00
3.535e-01,2.715e+00
3.579e-01,2.687e+00
3.623e-01,2.657e+00
3.667e-01,2.625e+00
3.711e-01,2.592e+00
3.754e-01,2.558e+00
3.798e-01,2.523e+00
3.842e-01,2.486e+00
3.886e-01,2.449e+00
3.930e-01,2.411e+00
3.974e-01,2.373e+00
4.018e-01,2.333e+00
4.062e-01,2.293e+00
4.106e-01,2.253e+00
4.150e-01,2.213e+00
4.194e-01,2.172e+00
4.238e-01,2.131e+00
4.281e-01,2.090e+00
4.325e-01,2.049e+00
4.369e-01,2.008e+00
4.413e-01,1.967e+00
4.457e-01,1.926e+00
4.501e-01,1.886e+00
4.545e-01,1.845e+00
4.589e-01,1.805e+00
4.633e-01,1.765e+00
4.677e-01,1.726e+00
4.721e-01,1.687e+00
4.764e-01,1.648e+00
4.808e-01,1.610e+00
4.852e-01,1.573e+00
4.896e-01,1.535e+00
4.940e-01,1.499e+00
4.984e-01,1.463e+00
5.028e-01,1.427e+00
5.072e-01,1.392e+00
5.116e-01,1.357e+00
5.160e-01,1.323e+00
5.204e-01,1.290e+00
5.247e-01,1.257e+00
5.291e-01,1.225e+00
5.335e-01,1.194e+00
5.379e-01,1.163e+00
5.423e-01,1.133e+00
5.467e-01,1.103e+00
5.511e-01,1.074e+00
5.555e-01,1.045e+00
5.599e-01,1.018e+00
5.643e-01,9.903e-01
5.687e-01,9.637e-01
5.731e-01,9.376e-01
5.774e-01,9.122e-01
5.818e-01,8.873e-01
5.862e-01,8.630e-01
5.906e-01,8.393e-01
5.950e-01,8.161e-01
5.994e-01,7.935e-01
6.038e-01,7.714e-01
6.082e-01,7.499e-01
6.126e-01,7.289e-01
6.170e-01,7.084e-01
6.214e-01,6.885e-01
6.257e-01,6.690e-01
6.301e-01,6.501e-01
6.345e-01,6.316e-01
6.389e-01,6.136e-01
6.433e-01,5.961e-01
6.477e-01,5.791e-01
6.521e-01,5.625e-01
6.565e-01,5.463e-01
6.609e-01,5.306e-01
6.653e-01,5.152e-01
6.697e-01,5.004e-01
6.740e-01,4.859e-01
6.784e-01,4.718e-01
6.828e-01,4.581e-01
6.872e-01,4.447e-01
6.916e-01,4.318e-01
6.960e-01,4.192e-01
7.004e-01,4.069e-01
7.048e-01,3.950e-01
7.092e-01,3.834e-01
7.136e-01,3.722e-01
7.180e-01,3.612e-01
7.224e-01,3.506e-01
7.267e-01,3.403e-01
7.311e-01,3.303e-01
7.355e-01,3.205e-01
7.399e-01,3.111e-01
7.443e-01,3.019e-01
7.487e-01,2.930e-01
7.531e-01,2.843e-01
7.575e-01,2.759e-01
7.619e-01,2.677e-01
7.663e-01,2.598e-01
7.707e-01,2.521e-01
7.750e-01,2.446e-01
7.794e-01,2.374e-01
7.838e-01,2.303e-01
7.882e-01,2.235e-01
7.926e-01,2.168e-01
7.970e-01,2.104e-01
8.014e-01,2.041e-01
8.058e-01,1.981e-01
8.102e-01,1.922e-01
8.146e-01,1.865e-01
8.190e-01,1.809e-01
8.234e-01,1.755e-01
8.277e-01,1.703e-01
8.321e-01,1.652e-01
8.365e-01,1.603e-01
8.409e-01,1.556e-01
8.453e-01,1.509e-01
8.497e-01,1.464e-01
8.541e-01,1.421e-01
8.585e-01,1.379e-01
8.629e-01,1.338e-01
8.673e-01,1.298e-01
8.717e-01,1.259e-01
8.760e-01,1.222e-01


==> anc/03_results/strong_inf/lognormal/0_17.csv <==
transmittance,probability_density
2.242e-03,1.944e-36
6.725e-03,2.192e-22
1.121e-02,5.045e-17
1.569e-02,6.738e-14
2.017e-02,8.965e-12
2.466e-02,3.306e-10
2.914e-02,5.445e-09
3.362e-02,5.188e-08
3.811e-02,3.337e-07
4.259e-02,1.601e-06
4.707e-02,6.122e-06
5.156e-02,1.957e-05
5.604e-02,5.415e-05
6.052e-02,1.330e-04
6.500e-02,2.960e-04
6.949e-02,6.057e-04
7.397e-02,1.154e-03
7.845e-02,2.068e-03
8.294e-02,3.515e-03
8.742e-02,5.700e-03
9.190e-02,8.872e-03
9.639e-02,1.332e-02
1.009e-01,1.935e-02
1.054e-01,2.732e-02
1.098e-01,3.758e-02
1.143e-01,5.049e-02
1.188e-01,6.641e-02
1.233e-01,8.568e-02
1.278e-01,1.086e-01
1.322e-01,1.355e-01
1.367e-01,1.665e-01
1.412e-01,2.018e-01
1.457e-01,2.417e-01
1.502e-01,2.860e-01
1.547e-01,3.349e-01
1.591e-01,3.882e-01
1.636e-01,4.459e-01
1.681e-01,5.078e-01
1.726e-01,5.737e-01
1.771e-01,6.432e-01
1.816e-01,7.162e-01
1.860e-01,7.922e-01
1.905e-01,8.709e-01
1.950e-01,9.518e-01
1.995e-01,1.035e+00
2.040e-01,1.119e+00
2.085e-01,1.204e+00
2.129e-01,1.290e+00
2.174e-01,1.376e+00
2.219e-01,1.462e+00
2.264e-01,1.547e+00
2.309e-01,1.631e+00
2.354e-01,1.714e+00
2.398e-01,1.795e+00
2.443e-01,1.874e+00
2.488e-01,1.951e+00
2.533e-01,2.025e+00
2.578e-01,2.096e+00
2.623e-01,2.165e+00
2.667e-01,2.230e+00
2.712e-01,2.291e+00
2.757e-01,2.349e+00
2.802e-01,2.404e+00
2.847e-01,2.455e+00
2.892e-01,2.501e+00
2.936e-01,2.545e+00
2.981e-01,2.584e+00
3.026e-01,2.619e+00
3.071e-01,2.651e+00
3.116e-01,2.678e+00
3.161e-01,2.702e+00
3.205e-01,2.723e+00
3.250e-01,2.739e+00
3.295e-01,2.752e+00
3.340e-01,2.762e+00
3.385e-01,2.768e+00
3.430e-01,2.771e+00
3.474e-01,2.771e+00
3.519e-01,2.768e+00
3.564e-01,2.762e+00
3.609e-01,2.753e+00
3.654e-01,2.742e+00
3.699e-01,2.728e+00
3.743e-01,2.712e+00
3.788e-01,2.694e+00
3.833e-01,2.673e+00
3.878e-01,2.651e+00
3.923e-01,2.626e+00
3.967e-01,2.600e+00
4.012e-01,2.572e+00
4.057e-01,2.543e+00
4.102e-01,2.513e+00
4.147e-01,2.481e+00
4.192e-01,2.448e+00
4.236e-01,2.414e+00
4.281e-01,2.379e+00
4.326e-01,2.344e+00
4.371e-01,2.307e+00
4.416e-01,2.270e+00
4.461e-01,2.233e+00
4.505e-01,2.195e+00
4.550e-01,2.156e+00
4.595e-01,2.118e+00
4.640e-01,2.079e+00
4.685e-01,2.039e+00
4.730e-01,2.000e+00
4.774e-01,1.961e+00
4.819e-01,1.922e+00
4.864e-01,1.883e+00
4.909e-01,1.844e+00
4.954e-01,1.805e+00
4.999e-01,1.766e+00
5.043e-01,1.728e+00
5.088e-01,1.690e+00
5.133e-01,1.652e+00
5.178e-01,1.614e+00
5.223e-01,1.577e+00
5.268e-01,1.541e+00
5.312e-01,1.505e+00
5.357e-01,1.469e+00
5.402e-01,1.434e+00
5.447e-01,1.399e+00
5.492e-01,1.365e+00
5.537e-01,1.331e+00
5.581e-01,1.298e+00
5.626e-01,1.265e+00
5.671e-01,1.233e+00
5.716e-01,1.202e+00
5.761e-01,1.171e+00
5.806e-01,1.140e+00
5.850e-01,1.111e+00
5.895e-01,1.081e+00
5.940e-01,1.053e+00
5.985e-01,1.025e+00
6.030e-01,9.972e-01
6.075e-01,9.704e-01
6.119e-01,9.441e-01
6.164e-01,9.184e-01
6.209e-01,8.932e-01
6.254e-01,8.686e-01
6.299e-01,8.446e-01
6.344e-01,8.211e-01
6.388e-01,7.982e-01
6.433e-01,7.759e-01
6.478e-01,7.540e-01
6.523e-01,7.327e-01
6.568e-01,7.119e-01
6.612e-01,6.917e-01
6.657e-01,6.719e-01
6.702e-01,6.526e-01
6.747e-01,6.338e-01
6.792e-01,6.156e-01
6.837e-01,5.977e-01
6.881e-01,5.804e-01
6.926e-01,5.635e-01
6.971e-01,5.470e-01
7.016e-01,5.310e-01
7.061e-01,5.154e-01
7.106e-01,5.002e-01
7.150e-01,4.855e-01
7.195e-01,4.711e-01
7.240e-01,4.572e-01
7.285e-01,4.436e-01
7.330e-01,4.304e-01
7.375e-01,4.176e-01
7.419e-01,4.051e-01
7.464e-01,3.930e-01
7.509e-01,3.812e-01
7.554e-01,3.697e-01
7.599e-01,3.586e-01
7.644e-01,3.478e-01
7.688e-01,3.373e-01
7.733e-01,3.271e-01
7.778e-01,3.172e-01
7.823e-01,3.076e-01
7.868e-01,2.983e-01
7.913e-01,2.892e-01
7.957e-01,2.804e-01
8.002e-01,2.719e-01
8.047e-01,2.636e-01
8.092e-01,2.556e-01
8.137e-01,2.478e-01
8.182e-01,2.402e-01
8.226e-01,2.328e-01
8.271e-01,2.257e-01
8.316e-01,2.188e-01
8.361e-01,2.121e-01
8.406e-01,2.056e-01
8.451e-01,1.993e-01
8.495e-01,1.932e-01
8.540e-01,1.872e-01
8.585e-01,1.815e-01
8.630e-01,1.759e-01
8.675e-01,1.705e-01
8.720e-01,1.652e-01
8.764e-01,1.601e-01
8.809e-01,1.552e-01
8.854e-01,1.504e-01
8.899e-01,1.458e-01
8.944e-01,1.413e-01


==> anc/03_results/strong_inf/lognormal/0_18.csv <==
transmittance,probability_density
2.500e-03,8.246e-42
7.500e-03,1.145e-25
1.250e-02,1.651e-19
1.750e-02,6.421e-16
2.250e-02,1.766e-13
2.750e-02,1.112e-11
3.250e-02,2.775e-10
3.750e-02,3.694e-09
4.250e-02,3.131e-08
4.750e-02,1.894e-07
5.250e-02,8.837e-07
5.750e-02,3.356e-06
6.250e-02,1.079e-05
6.750e-02,3.028e-05
7.250e-02,7.581e-05
7.750e-02,1.725e-04
8.250e-02,3.614e-04
8.750e-02,7.060e-04
9.250e-02,1.297e-03
9.750e-02,2.259e-03
1.025e-01,3.754e-03
1.075e-01,5.981e-03
1.125e-01,9.184e-03
1.175e-01,1.364e-02
1.225e-01,1.966e-02
1.275e-01,2.759e-02
1.325e-01,3.778e-02
1.375e-01,5.060e-02
1.425e-01,6.641e-02
1.475e-01,8.556e-02
1.525e-01,1.084e-01
1.575e-01,1.352e-01
1.625e-01,1.661e-01
1.675e-01,2.015e-01
1.725e-01,2.415e-01
1.775e-01,2.861e-01
1.825e-01,3.353e-01
1.875e-01,3.891e-01
1.925e-01,4.475e-01
1.975e-01,5.101e-01
2.025e-01,5.769e-01
2.075e-01,6.475e-01
2.125e-01,7.217e-01
2.175e-01,7.990e-01
2.225e-01,8.791e-01
2.275e-01,9.615e-01
2.325e-01,1.046e+00
2.375e-01,1.132e+00
2.425e-01,1.218e+00
2.475e-01,1.306e+00
2.525e-01,1.393e+00
2.575e-01,1.480e+00
2.625e-01,1.566e+00
2.675e-01,1.651e+00
2.725e-01,1.734e+00
2.775e-01,1.815e+00
2.825e-01,1.894e+00
2.875e-01,1.971e+00
2.925e-01,2.044e+00
2.975e-01,2.114e+00
3.025e-01,2.181e+00
3.075e-01,2.244e+00
3.125e-01,2.303e+00
3.175e-01,2.358e+00
3.225e-01,2.409e+00
3.275e-01,2.456e+00
3.325e-01,2.499e+00
3.375e-01,2.538e+00
3.425e-01,2.572e+00
3.475e-01,2.603e+00
3.525e-01,2.629e+00
3.575e-01,2.651e+00
3.625e-01,2.669e+00
3.675e-01,2.683e+00
3.725e-01,2.693e+00
3.775e-01,2.699e+00
3.825e-01,2.702e+00
3.875e-01,2.702e+00
3.925e-01,2.697e+00
3.975e-01,2.690e+00
4.025e-01,2.680e+00
4.075e-01,2.667e+00
4.125e-01,2.651e+00
4.175e-01,2.632e+00
4.225e-01,2.611e+00
4.275e-01,2.587e+00
4.325e-01,2.562e+00
4.375e-01,2.534e+00
4.425e-01,2.505e+00
4.475e-01,2.474e+00
4.525e-01,2.441e+00
4.575e-01,2.407e+00
4.625e-01,2.372e+00
4.675e-01,2.335e+00
4.725e-01,2.297e+00
4.775e-01,2.259e+00
4.825e-01,2.220e+00
4.875e-01,2.180e+00
4.925e-01,2.139e+00
4.975e-01,2.098e+00
5.025e-01,2.057e+00
5.075e-01,2.015e+00
5.125e-01,1.973e+00
5.175e-01,1.931e+00
5.225e-01,1.889e+00
5.275e-01,1.847e+00
5.325e-01,1.805e+00
5.375e-01,1.764e+00
5.425e-01,1.722e+00
5.475e-01,1.681e+00
5.525e-01,1.640e+00
5.575e-01,1.600e+00
5.625e-01,1.559e+00
5.675e-01,1.520e+00
5.725e-01,1.480e+00
5.775e-01,1.442e+00
5.825e-01,1.404e+00
5.875e-01,1.366e+00
5.925e-01,1.329e+00
5.975e-01,1.293e+00
6.025e-01,1.257e+00
6.075e-01,1.222e+00
6.125e-01,1.187e+00
6.175e-01,1.153e+00
6.225e-01,1.120e+00
6.275e-01,1.088e+00
6.325e-01,1.056e+00
6.375e-01,1.025e+00
6.425e-01,9.946e-01
6.475e-01,9.649e-01
6.525e-01,9.359e-01
6.575e-01,9.075e-01
6.625e-01,8.799e-01
6.675e-01,8.529e-01
6.725e-01,8.266e-01
6.775e-01,8.009e-01
6.825e-01,7.759e-01
6.875e-01,7.516e-01
6.925e-01,7.279e-01
6.975e-01,7.048e-01
7.025e-01,6.824e-01
7.075e-01,6.606e-01
7.125e-01,6.393e-01
7.175e-01,6.187e-01
7.225e-01,5.987e-01
7.275e-01,5.792e-01
7.325e-01,5.603e-01
7.375e-01,5.419e-01
7.425e-01,5.241e-01
7.475e-01,5.068e-01
7.525e-01,4.900e-01
7.575e-01,4.738e-01
7.625e-01,4.580e-01
7.675e-01,4.427e-01
7.725e-01,4.278e-01
7.775e-01,4.135e-01
7.825e-01,3.995e-01
7.875e-01,3.860e-01
7.925e-01,3.730e-01
7.975e-01,3.603e-01
8.025e-01,3.481e-01
8.075e-01,3.362e-01
8.125e-01,3.247e-01
8.175e-01,3.136e-01
8.225e-01,3.028e-01
8.275e-01,2.924e-01
8.325e-01,2.824e-01
8.375e-01,2.726e-01
8.425e-01,2.632e-01
8.475e-01,2.541e-01
8.525e-01,2.453e-01
8.575e-01,2.368e-01
8.625e-01,2.286e-01
8.675e-01,2.206e-01
8.725e-01,2.129e-01
8.775e-01,2.055e-01
8.825e-01,1.983e-01
8.875e-01,1.914e-01
8.925e-01,1.847e-01
8.975e-01,1.782e-01
9.025e-01,1.720e-01
9.075e-01,1.659e-01
9.125e-01,1.601e-01
9.175e-01,1.545e-01
9.225e-01,1.490e-01
9.275e-01,1.438e-01
9.325e-01,1.387e-01
9.375e-01,1.338e-01
9.425e-01,1.291e-01
9.475e-01,1.245e-01
9.525e-01,1.201e-01
9.575e-01,1.159e-01
9.625e-01,1.118e-01
9.675e-01,1.078e-01
9.725e-01,1.040e-01
9.775e-01,1.003e-01
9.825e-01,9.679e-02
9.875e-01,9.336e-02
9.925e-01,9.005e-02
9.975e-01,8.686e-02


==> anc/03_results/strong_inf/lognormal/0_19.csv <==
transmittance,probability_density
2.500e-03,5.252e-50
7.500e-03,5.357e-31
1.250e-02,1.035e-23
1.750e-02,1.886e-19
2.250e-02,1.510e-16
2.750e-02,2.118e-14
3.250e-02,9.939e-13
3.750e-02,2.214e-11
4.250e-02,2.889e-10
4.750e-02,2.526e-09
5.250e-02,1.621e-08
5.750e-02,8.143e-08
6.250e-02,3.357e-07
6.750e-02,1.176e-06
7.250e-02,3.596e-06
7.750e-02,9.806e-06
8.250e-02,2.425e-05
8.750e-02,5.511e-05
9.250e-02,1.164e-04
9.750e-02,2.306e-04
1.025e-01,4.317e-04
1.075e-01,7.687e-04
1.125e-01,1.309e-03
1.175e-01,2.142e-03
1.225e-01,3.381e-03
1.275e-01,5.165e-03
1.325e-01,7.664e-03
1.375e-01,1.107e-02
1.425e-01,1.560e-02
1.475e-01,2.151e-02
1.525e-01,2.904e-02
1.575e-01,3.849e-02
1.625e-01,5.012e-02
1.675e-01,6.422e-02
1.725e-01,8.107e-02
1.775e-01,1.009e-01
1.825e-01,1.241e-01
1.875e-01,1.507e-01
1.925e-01,1.809e-01
1.975e-01,2.150e-01
2.025e-01,2.530e-01
2.075e-01,2.949e-01
2.125e-01,3.409e-01
2.175e-01,3.909e-01
2.225e-01,4.447e-01
2.275e-01,5.024e-01
2.325e-01,5.636e-01
2.375e-01,6.283e-01
2.425e-01,6.962e-01
2.475e-01,7.669e-01
2.525e-01,8.403e-01
2.575e-01,9.159e-01
2.625e-01,9.935e-01
2.675e-01,1.073e+00
2.725e-01,1.153e+00
2.775e-01,1.234e+00
2.825e-01,1.315e+00
2.875e-01,1.397e+00
2.925e-01,1.478e+00
2.975e-01,1.559e+00
3.025e-01,1.638e+00
3.075e-01,1.716e+00
3.125e-01,1.792e+00
3.175e-01,1.867e+00
3.225e-01,1.939e+00
3.275e-01,2.008e+00
3.325e-01,2.075e+00
3.375e-01,2.138e+00
3.425e-01,2.199e+00
3.475e-01,2.256e+00
3.525e-01,2.309e+00
3.575e-01,2.359e+00
3.625e-01,2.405e+00
3.675e-01,2.448e+00
3.725e-01,2.486e+00
3.775e-01,2.521e+00
3.825e-01,2.552e+00
3.875e-01,2.579e+00
3.925e-01,2.602e+00
3.975e-01,2.622e+00
4.025e-01,2.637e+00
4.075e-01,2.649e+00
4.125e-01,2.658e+00
4.175e-01,2.663e+00
4.225e-01,2.665e+00
4.275e-01,2.663e+00
4.325e-01,2.659e+00
4.375e-01,2.651e+00
4.425e-01,2.641e+00
4.475e-01,2.627e+00
4.525e-01,2.612e+00
4.575e-01,2.593e+00
4.625e-01,2.573e+00
4.675e-01,2.550e+00
4.725e-01,2.525e+00
4.775e-01,2.498e+00
4.825e-01,2.469e+00
4.875e-01,2.439e+00
4.925e-01,2.407e+00
4.975e-01,2.374e+00
5.025e-01,2.340e+00
5.075e-01,2.304e+00
5.125e-01,2.268e+00
5.175e-01,2.230e+00
5.225e-01,2.192e+00
5.275e-01,2.153e+00
5.325e-01,2.113e+00
5.375e-01,2.073e+00
5.425e-01,2.033e+00
5.475e-01,1.992e+00
5.525e-01,1.951e+00
5.575e-01,1.910e+00
5.625e-01,1.868e+00
5.675e-01,1.827e+00
5.725e-01,1.786e+00
5.775e-01,1.745e+00
5.825e-01,1.704e+00
5.875e-01,1.663e+00
5.925e-01,1.623e+00
5.975e-01,1.583e+00
6.025e-01,1.543e+00
6.075e-01,1.504e+00
6.125e-01,1.465e+00
6.175e-01,1.427e+00
6.225e-01,1.389e+00
6.275e-01,1.352e+00
6.325e-01,1.315e+00
6.375e-01,1.279e+00
6.425e-01,1.243e+00
6.475e-01,1.208e+00
6.525e-01,1.174e+00
6.575e-01,1.140e+00
6.625e-01,1.107e+00
6.675e-01,1.075e+00
6.725e-01,1.043e+00
6.775e-01,1.012e+00
6.825e-01,9.820e-01
6.875e-01,9.523e-01
6.925e-01,9.234e-01
6.975e-01,8.951e-01
7.025e-01,8.675e-01
7.075e-01,8.405e-01
7.125e-01,8.143e-01
7.175e-01,7.886e-01
7.225e-01,7.637e-01
7.275e-01,7.394e-01
7.325e-01,7.157e-01
7.375e-01,6.926e-01
7.425e-01,6.702e-01
7.475e-01,6.484e-01
7.525e-01,6.272e-01
7.575e-01,6.066e-01
7.625e-01,5.866e-01
7.675e-01,5.671e-01
7.725e-01,5.482e-01
7.775e-01,5.299e-01
7.825e-01,5.121e-01
7.875e-01,4.948e-01
7.925e-01,4.781e-01
7.975e-01,4.618e-01
8.025e-01,4.461e-01
8.075e-01,4.308e-01
8.125e-01,4.161e-01
8.175e-01,4.017e-01
8.225e-01,3.879e-01
8.275e-01,3.744e-01
8.325e-01,3.614e-01
8.375e-01,3.488e-01
8.425e-01,3.367e-01
8.475e-01,3.249e-01
8.525e-01,3.135e-01
8.575e-01,3.024e-01
8.625e-01,2.918e-01
8.675e-01,2.814e-01
8.725e-01,2.715e-01
8.775e-01,2.618e-01
8.825e-01,2.525e-01
8.875e-01,2.435e-01
8.925e-01,2.348e-01
8.975e-01,2.264e-01
9.025e-01,2.183e-01
9.075e-01,2.104e-01
9.125e-01,2.029e-01
9.175e-01,1.956e-01
9.225e-01,1.885e-01
9.275e-01,1.817e-01
9.325e-01,1.751e-01
9.375e-01,1.688e-01
9.425e-01,1.626e-01
9.475e-01,1.567e-01
9.525e-01,1.510e-01
9.575e-01,1.455e-01
9.625e-01,1.402e-01
9.675e-01,1.351e-01
9.725e-01,1.302e-01
9.775e-01,1.254e-01
9.825e-01,1.208e-01
9.875e-01,1.164e-01
9.925e-01,1.121e-01
9.975e-01,1.080e-01


==> anc/03_results/strong_inf/lognormal/0_2.csv <==
transmittance,probability_density
1.223e-03,1.156e-03
3.669e-03,2.353e-01
6.115e-03,1.319e+00
8.560e-03,3.167e+00
1.101e-02,5.326e+00
1.345e-02,7.428e+00
1.590e-02,9.266e+00
1.834e-02,1.075e+01
2.079e-02,1.188e+01
2.324e-02,1.268e+01
2.568e-02,1.318e+01
2.813e-02,1.344e+01
3.057e-02,1.351e+01
3.302e-02,1.342e+01
3.546e-02,1.320e+01
3.791e-02,1.290e+01
4.036e-02,1.253e+01
4.280e-02,1.211e+01
4.525e-02,1.166e+01
4.769e-02,1.119e+01
5.014e-02,1.071e+01
5.259e-02,1.023e+01
5.503e-02,9.758e+00
5.748e-02,9.291e+00
5.992e-02,8.836e+00
6.237e-02,8.395e+00
6.482e-02,7.970e+00
6.726e-02,7.562e+00
6.971e-02,7.171e+00
7.215e-02,6.798e+00
7.460e-02,6.443e+00
7.704e-02,6.105e+00
7.949e-02,5.784e+00
8.194e-02,5.479e+00
8.438e-02,5.191e+00
8.683e-02,4.918e+00
8.927e-02,4.659e+00
9.172e-02,4.415e+00
9.417e-02,4.184e+00
9.661e-02,3.966e+00
9.906e-02,3.760e+00
1.015e-01,3.565e+00
1.039e-01,3.381e+00
1.064e-01,3.208e+00
1.088e-01,3.044e+00
1.113e-01,2.889e+00
1.137e-01,2.743e+00
1.162e-01,2.605e+00
1.186e-01,2.474e+00
1.211e-01,2.351e+00
1.235e-01,2.234e+00
1.260e-01,2.124e+00
1.284e-01,2.020e+00
1.309e-01,1.922e+00
1.333e-01,1.829e+00
1.357e-01,1.741e+00
1.382e-01,1.657e+00
1.406e-01,1.579e+00
1.431e-01,1.504e+00
1.455e-01,1.433e+00
1.480e-01,1.366e+00
1.504e-01,1.303e+00
1.529e-01,1.243e+00
1.553e-01,1.185e+00
1.578e-01,1.131e+00
1.602e-01,1.080e+00
1.626e-01,1.031e+00
1.651e-01,9.851e-01
1.675e-01,9.412e-01
1.700e-01,8.995e-01
1.724e-01,8.599e-01
1.749e-01,8.222e-01
1.773e-01,7.864e-01
1.798e-01,7.524e-01
1.822e-01,7.200e-01
1.847e-01,6.892e-01
1.871e-01,6.599e-01
1.896e-01,6.320e-01
1.920e-01,6.055e-01
1.944e-01,5.802e-01
1.969e-01,5.561e-01
1.993e-01,5.331e-01
2.018e-01,5.112e-01
2.042e-01,4.903e-01
2.067e-01,4.704e-01
2.091e-01,4.514e-01
2.116e-01,4.332e-01
2.140e-01,4.159e-01
2.165e-01,3.994e-01
2.189e-01,3.836e-01
2.213e-01,3.685e-01
2.238e-01,3.541e-01
2.262e-01,3.403e-01
2.287e-01,3.272e-01
2.311e-01,3.146e-01
2.336e-01,3.025e-01
2.360e-01,2.910e-01
2.385e-01,2.800e-01
2.409e-01,2.694e-01
2.434e-01,2.593e-01
2.458e-01,2.496e-01
2.483e-01,2.404e-01
2.507e-01,2.315e-01
2.531e-01,2.230e-01
2.556e-01,2.148e-01
2.580e-01,2.070e-01
2.605e-01,1.995e-01
2.629e-01,1.924e-01
2.654e-01,1.855e-01
2.678e-01,1.788e-01
2.703e-01,1.725e-01
2.727e-01,1.664e-01
2.752e-01,1.606e-01
2.776e-01,1.549e-01
2.800e-01,1.495e-01
2.825e-01,1.444e-01
2.849e-01,1.394e-01
2.874e-01,1.346e-01
2.898e-01,1.300e-01
2.923e-01,1.256e-01
2.947e-01,1.213e-01
2.972e-01,1.172e-01
2.996e-01,1.133e-01
3.021e-01,1.095e-01
3.045e-01,1.059e-01
3.070e-01,1.024e-01
3.094e-01,9.900e-02
3.118e-01,9.575e-02
3.143e-01,9.262e-02
3.167e-01,8.961e-02
3.192e-01,8.671e-02
3.216e-01,8.391e-02
3.241e-01,8.122e-02
3.265e-01,7.862e-02
3.290e-01,7.612e-02
3.314e-01,7.371e-02
3.339e-01,7.138e-02
3.363e-01,6.914e-02
3.388e-01,6.697e-02
3.412e-01,6.489e-02
3.436e-01,6.287e-02
3.461e-01,6.093e-02
3.485e-01,5.905e-02
3.510e-01,5.724e-02
3.534e-01,5.550e-02
3.559e-01,5.381e-02
3.583e-01,5.218e-02
3.608e-01,5.060e-02
3.632e-01,4.908e-02
3.657e-01,4.762e-02
3.681e-01,4.620e-02
3.705e-01,4.482e-02
3.730e-01,4.350e-02
3.754e-01,4.222e-02
3.779e-01,4.098e-02
3.803e-01,3.978e-02
3.828e-01,3.862e-02
3.852e-01,3.750e-02
3.877e-01,3.642e-02
3.901e-01,3.537e-02
3.926e-01,3.435e-02
3.950e-01,3.337e-02
3.975e-01,3.242e-02
3.999e-01,3.150e-02
4.023e-01,3.061e-02
4.048e-01,2.975e-02
4.072e-01,2.892e-02
4.097e-01,2.811e-02
4.121e-01,2.732e-02
4.146e-01,2.657e-02
4.170e-01,2.583e-02
4.195e-01,2.512e-02
4.219e-01,2.443e-02
4.244e-01,2.376e-02
4.268e-01,2.311e-02
4.292e-01,2.249e-02
4.317e-01,2.188e-02
4.341e-01,2.129e-02
4.366e-01,2.071e-02
4.390e-01,2.016e-02
4.415e-01,1.962e-02
4.439e-01,1.910e-02
4.464e-01,1.859e-02
4.488e-01,1.810e-02
4.513e-01,1.762e-02
4.537e-01,1.716e-02
4.562e-01,1.671e-02
4.586e-01,1.628e-02
4.610e-01,1.585e-02
4.635e-01,1.544e-02
4.659e-01,1.505e-02
4.684e-01,1.466e-02
4.708e-01,1.428e-02
4.733e-01,1.392e-02
4.757e-01,1.356e-02
4.782e-01,1.322e-02
4.806e-01,1.288e-02
4.831e-01,1.256e-02
4.855e-01,1.224e-02
4.879e-01,1.194e-02


==> anc/03_results/strong_inf/lognormal/0_21.csv <==
transmittance,probability_density
2.500e-03,2.203e-71
7.500e-03,6.063e-45
1.250e-02,9.808e-35
1.750e-02,9.840e-29
2.250e-02,1.262e-24
2.750e-02,1.416e-21
3.250e-02,3.423e-19
3.750e-02,2.907e-17
4.250e-02,1.163e-15
4.750e-02,2.646e-14
5.250e-02,3.891e-13
5.750e-02,4.047e-12
6.250e-02,3.181e-11
6.750e-02,1.984e-10
7.250e-02,1.021e-09
7.750e-02,4.463e-09
8.250e-02,1.697e-08
8.750e-02,5.720e-08
9.250e-02,1.736e-07
9.750e-02,4.810e-07
1.025e-01,1.229e-06
1.075e-01,2.921e-06
1.125e-01,6.514e-06
1.175e-01,1.371e-05
1.225e-01,2.742e-05
1.275e-01,5.231e-05
1.325e-01,9.564e-05
1.375e-01,1.682e-04
1.425e-01,2.856e-04
1.475e-01,4.696e-04
1.525e-01,7.492e-04
1.575e-01,1.163e-03
1.625e-01,1.760e-03
1.675e-01,2.603e-03
1.725e-01,3.766e-03
1.775e-01,5.338e-03
1.825e-01,7.427e-03
1.875e-01,1.015e-02
1.925e-01,1.365e-02
1.975e-01,1.808e-02
2.025e-01,2.360e-02
2.075e-01,3.039e-02
2.125e-01,3.864e-02
2.175e-01,4.854e-02
2.225e-01,6.030e-02
2.275e-01,7.411e-02
2.325e-01,9.017e-02
2.375e-01,1.087e-01
2.425e-01,1.298e-01
2.475e-01,1.537e-01
2.525e-01,1.806e-01
2.575e-01,2.105e-01
2.625e-01,2.436e-01
2.675e-01,2.799e-01
2.725e-01,3.195e-01
2.775e-01,3.625e-01
2.825e-01,4.088e-01
2.875e-01,4.583e-01
2.925e-01,5.110e-01
2.975e-01,5.668e-01
3.025e-01,6.256e-01
3.075e-01,6.872e-01
3.125e-01,7.514e-01
3.175e-01,8.180e-01
3.225e-01,8.868e-01
3.275e-01,9.575e-01
3.325e-01,1.030e+00
3.375e-01,1.104e+00
3.425e-01,1.178e+00
3.475e-01,1.254e+00
3.525e-01,1.330e+00
3.575e-01,1.406e+00
3.625e-01,1.482e+00
3.675e-01,1.558e+00
3.725e-01,1.632e+00
3.775e-01,1.706e+00
3.825e-01,1.779e+00
3.875e-01,1.849e+00
3.925e-01,1.918e+00
3.975e-01,1.985e+00
4.025e-01,2.050e+00
4.075e-01,2.112e+00
4.125e-01,2.171e+00
4.175e-01,2.228e+00
4.225e-01,2.281e+00
4.275e-01,2.331e+00
4.325e-01,2.378e+00
4.375e-01,2.422e+00
4.425e-01,2.462e+00
4.475e-01,2.499e+00
4.525e-01,2.532e+00
4.575e-01,2.561e+00
4.625e-01,2.587e+00
4.675e-01,2.610e+00
4.725e-01,2.629e+00
4.775e-01,2.644e+00
4.825e-01,2.656e+00
4.875e-01,2.664e+00
4.925e-01,2.670e+00
4.975e-01,2.672e+00
5.025e-01,2.670e+00
5.075e-01,2.666e+00
5.125e-01,2.659e+00
5.175e-01,2.649e+00
5.225e-01,2.636e+00
5.275e-01,2.621e+00
5.325e-01,2.603e+00
5.375e-01,2.582e+00
5.425e-01,2.560e+00
5.475e-01,2.535e+00
5.525e-01,2.509e+00
5.575e-01,2.480e+00
5.625e-01,2.450e+00
5.675e-01,2.419e+00
5.725e-01,2.385e+00
5.775e-01,2.351e+00
5.825e-01,2.315e+00
5.875e-01,2.278e+00
5.925e-01,2.240e+00
5.975e-01,2.201e+00
6.025e-01,2.162e+00
6.075e-01,2.122e+00
6.125e-01,2.081e+00
6.175e-01,2.040e+00
6.225e-01,1.998e+00
6.275e-01,1.956e+00
6.325e-01,1.914e+00
6.375e-01,1.872e+00
6.425e-01,1.829e+00
6.475e-01,1.787e+00
6.525e-01,1.745e+00
6.575e-01,1.703e+00
6.625e-01,1.661e+00
6.675e-01,1.619e+00
6.725e-01,1.578e+00
6.775e-01,1.537e+00
6.825e-01,1.496e+00
6.875e-01,1.456e+00
6.925e-01,1.417e+00
6.975e-01,1.378e+00
7.025e-01,1.339e+00
7.075e-01,1.301e+00
7.125e-01,1.264e+00
7.175e-01,1.227e+00
7.225e-01,1.191e+00
7.275e-01,1.155e+00
7.325e-01,1.120e+00
7.375e-01,1.086e+00
7.425e-01,1.053e+00
7.475e-01,1.020e+00
7.525e-01,9.882e-01
7.575e-01,9.569e-01
7.625e-01,9.263e-01
7.675e-01,8.965e-01
7.725e-01,8.673e-01
7.775e-01,8.389e-01
7.825e-01,8.112e-01
7.875e-01,7.842e-01
7.925e-01,7.579e-01
7.975e-01,7.323e-01
8.025e-01,7.074e-01
8.075e-01,6.832e-01
8.125e-01,6.597e-01
8.175e-01,6.368e-01
8.225e-01,6.146e-01
8.275e-01,5.930e-01
8.325e-01,5.721e-01
8.375e-01,5.518e-01
8.425e-01,5.321e-01
8.475e-01,5.130e-01
8.525e-01,4.945e-01
8.575e-01,4.766e-01
8.625e-01,4.592e-01
8.675e-01,4.424e-01
8.725e-01,4.262e-01
8.775e-01,4.105e-01
8.825e-01,3.952e-01
8.875e-01,3.805e-01
8.925e-01,3.663e-01
8.975e-01,3.526e-01
9.025e-01,3.393e-01
9.075e-01,3.265e-01
9.125e-01,3.141e-01
9.175e-01,3.021e-01
9.225e-01,2.906e-01
9.275e-01,2.794e-01
9.325e-01,2.687e-01
9.375e-01,2.583e-01
9.425e-01,2.483e-01
9.475e-01,2.387e-01
9.525e-01,2.294e-01
9.575e-01,2.205e-01
9.625e-01,2.118e-01
9.675e-01,2.035e-01
9.725e-01,1.955e-01
9.775e-01,1.878e-01
9.825e-01,1.804e-01
9.875e-01,1.732e-01
9.925e-01,1.664e-01
9.975e-01,1.597e-01


==> anc/03_results/strong_inf/lognormal/0_22.csv <==
transmittance,probability_density
2.500e-03,2.184e-85
7.500e-03,4.208e-54
1.250e-02,5.489e-42
1.750e-02,7.530e-35
2.250e-02,5.901e-30
2.750e-02,2.574e-26
3.250e-02,1.815e-23
3.750e-02,3.694e-21
4.250e-02,3.072e-19
4.750e-02,1.306e-17
5.250e-02,3.301e-16
5.750e-02,5.525e-15
6.250e-02,6.620e-14
6.750e-02,6.024e-13
7.250e-02,4.355e-12
7.750e-02,2.592e-11
8.250e-02,1.306e-10
8.750e-02,5.696e-10
9.250e-02,2.193e-09
9.750e-02,7.563e-09
1.025e-01,2.368e-08
1.075e-01,6.802e-08
1.125e-01,1.810e-07
1.175e-01,4.494e-07
1.225e-01,1.049e-06
1.275e-01,2.314e-06
1.325e-01,4.852e-06
1.375e-01,9.711e-06
1.425e-01,1.863e-05
1.475e-01,3.437e-05
1.525e-01,6.117e-05
1.575e-01,1.054e-04
1.625e-01,1.760e-04
1.675e-01,2.858e-04
1.725e-01,4.521e-04
1.775e-01,6.980e-04
1.825e-01,1.053e-03
1.875e-01,1.556e-03
1.925e-01,2.254e-03
1.975e-01,3.205e-03
2.025e-01,4.478e-03
2.075e-01,6.155e-03
2.125e-01,8.332e-03
2.175e-01,1.112e-02
2.225e-01,1.463e-02
2.275e-01,1.900e-02
2.325e-01,2.439e-02
2.375e-01,3.094e-02
2.425e-01,3.882e-02
2.475e-01,4.821e-02
2.525e-01,5.929e-02
2.575e-01,7.224e-02
2.625e-01,8.723e-02
2.675e-01,1.044e-01
2.725e-01,1.241e-01
2.775e-01,1.462e-01
2.825e-01,1.711e-01
2.875e-01,1.988e-01
2.925e-01,2.295e-01
2.975e-01,2.632e-01
3.025e-01,3.000e-01
3.075e-01,3.400e-01
3.125e-01,3.831e-01
3.175e-01,4.295e-01
3.225e-01,4.790e-01
3.275e-01,5.315e-01
3.325e-01,5.871e-01
3.375e-01,6.455e-01
3.425e-01,7.066e-01
3.475e-01,7.703e-01
3.525e-01,8.363e-01
3.575e-01,9.045e-01
3.625e-01,9.746e-01
3.675e-01,1.046e+00
3.725e-01,1.120e+00
3.775e-01,1.194e+00
3.825e-01,1.269e+00
3.875e-01,1.345e+00
3.925e-01,1.421e+00
3.975e-01,1.496e+00
4.025e-01,1.572e+00
4.075e-01,1.647e+00
4.125e-01,1.721e+00
4.175e-01,1.794e+00
4.225e-01,1.865e+00
4.275e-01,1.934e+00
4.325e-01,2.002e+00
4.375e-01,2.067e+00
4.425e-01,2.130e+00
4.475e-01,2.191e+00
4.525e-01,2.248e+00
4.575e-01,2.303e+00
4.625e-01,2.355e+00
4.675e-01,2.403e+00
4.725e-01,2.448e+00
4.775e-01,2.490e+00
4.825e-01,2.528e+00
4.875e-01,2.562e+00
4.925e-01,2.593e+00
4.975e-01,2.620e+00
5.025e-01,2.644e+00
5.075e-01,2.664e+00
5.125e-01,2.681e+00
5.175e-01,2.694e+00
5.225e-01,2.703e+00
5.275e-01,2.709e+00
5.325e-01,2.712e+00
5.375e-01,2.712e+00
5.425e-01,2.708e+00
5.475e-01,2.701e+00
5.525e-01,2.691e+00
5.575e-01,2.679e+00
5.625e-01,2.663e+00
5.675e-01,2.646e+00
5.725e-01,2.625e+00
5.775e-01,2.602e+00
5.825e-01,2.577e+00
5.875e-01,2.550e+00
5.925e-01,2.521e+00
5.975e-01,2.490e+00
6.025e-01,2.458e+00
6.075e-01,2.423e+00
6.125e-01,2.388e+00
6.175e-01,2.351e+00
6.225e-01,2.313e+00
6.275e-01,2.273e+00
6.325e-01,2.233e+00
6.375e-01,2.192e+00
6.425e-01,2.150e+00
6.475e-01,2.108e+00
6.525e-01,2.065e+00
6.575e-01,2.022e+00
6.625e-01,1.978e+00
6.675e-01,1.934e+00
6.725e-01,1.890e+00
6.775e-01,1.846e+00
6.825e-01,1.802e+00
6.875e-01,1.758e+00
6.925e-01,1.714e+00
6.975e-01,1.671e+00
7.025e-01,1.627e+00
7.075e-01,1.584e+00
7.125e-01,1.542e+00
7.175e-01,1.500e+00
7.225e-01,1.458e+00
7.275e-01,1.417e+00
7.325e-01,1.376e+00
7.375e-01,1.336e+00
7.425e-01,1.296e+00
7.475e-01,1.258e+00
7.525e-01,1.219e+00
7.575e-01,1.182e+00
7.625e-01,1.145e+00
7.675e-01,1.109e+00
7.725e-01,1.074e+00
7.775e-01,1.039e+00
7.825e-01,1.006e+00
7.875e-01,9.725e-01
7.925e-01,9.403e-01
7.975e-01,9.088e-01
8.025e-01,8.781e-01
8.075e-01,8.482e-01
8.125e-01,8.190e-01
8.175e-01,7.906e-01
8.225e-01,7.629e-01
8.275e-01,7.361e-01
8.325e-01,7.099e-01
8.375e-01,6.845e-01
8.425e-01,6.599e-01
8.475e-01,6.359e-01
8.525e-01,6.127e-01
8.575e-01,5.902e-01
8.625e-01,5.684e-01
8.675e-01,5.472e-01
8.725e-01,5.267e-01
8.775e-01,5.069e-01
8.825e-01,4.877e-01
8.875e-01,4.691e-01
8.925e-01,4.511e-01
8.975e-01,4.337e-01
9.025e-01,4.170e-01
9.075e-01,4.007e-01
9.125e-01,3.851e-01
9.175e-01,3.700e-01
9.225e-01,3.554e-01
9.275e-01,3.413e-01
9.325e-01,3.277e-01
9.375e-01,3.146e-01
9.425e-01,3.020e-01
9.475e-01,2.899e-01
9.525e-01,2.781e-01
9.575e-01,2.669e-01
9.625e-01,2.560e-01
9.675e-01,2.455e-01
9.725e-01,2.355e-01
9.775e-01,2.258e-01
9.825e-01,2.164e-01
9.875e-01,2.075e-01
9.925e-01,1.989e-01
9.975e-01,1.906e-01


==> anc/03_results/strong_inf/lognormal/0_23.csv <==
transmittance,probability_density
2.500e-03,3.392e-102
7.500e-03,4.113e-65
1.250e-02,1.029e-50
1.750e-02,3.236e-42
2.250e-02,2.217e-36
2.750e-02,4.917e-32
3.250e-02,1.251e-28
3.750e-02,7.255e-26
4.250e-02,1.451e-23
4.750e-02,1.304e-21
5.250e-02,6.312e-20
5.750e-02,1.869e-18
6.250e-02,3.713e-17
6.750e-02,5.313e-16
7.250e-02,5.776e-15
7.750e-02,4.977e-14
8.250e-02,3.514e-13
8.750e-02,2.089e-12
9.250e-02,1.069e-11
9.750e-02,4.799e-11
1.025e-01,1.918e-10
1.075e-01,6.915e-10
1.125e-01,2.274e-09
1.175e-01,6.884e-09
1.225e-01,1.935e-08
1.275e-01,5.083e-08
1.325e-01,1.256e-07
1.375e-01,2.936e-07
1.425e-01,6.521e-07
1.475e-01,1.382e-06
1.525e-01,2.806e-06
1.575e-01,5.474e-06
1.625e-01,1.030e-05
1.675e-01,1.872e-05
1.725e-01,3.296e-05
1.775e-01,5.638e-05
1.825e-01,9.383e-05
1.875e-01,1.522e-04
1.925e-01,2.411e-04
1.975e-01,3.733e-04
2.025e-01,5.661e-04
2.075e-01,8.418e-04
2.125e-01,1.229e-03
2.175e-01,1.762e-03
2.225e-01,2.485e-03
2.275e-01,3.451e-03
2.325e-01,4.723e-03
2.375e-01,6.374e-03
2.425e-01,8.488e-03
2.475e-01,1.116e-02
2.525e-01,1.451e-02
2.575e-01,1.864e-02
2.625e-01,2.369e-02
2.675e-01,2.981e-02
2.725e-01,3.714e-02
2.775e-01,4.584e-02
2.825e-01,5.608e-02
2.875e-01,6.804e-02
2.925e-01,8.187e-02
2.975e-01,9.775e-02
3.025e-01,1.159e-01
3.075e-01,1.363e-01
3.125e-01,1.594e-01
3.175e-01,1.850e-01
3.225e-01,2.135e-01
3.275e-01,2.449e-01
3.325e-01,2.793e-01
3.375e-01,3.168e-01
3.425e-01,3.574e-01
3.475e-01,4.012e-01
3.525e-01,4.481e-01
3.575e-01,4.981e-01
3.625e-01,5.511e-01
3.675e-01,6.072e-01
3.725e-01,6.661e-01
3.775e-01,7.277e-01
3.825e-01,7.920e-01
3.875e-01,8.586e-01
3.925e-01,9.274e-01
3.975e-01,9.982e-01
4.025e-01,1.071e+00
4.075e-01,1.145e+00
4.125e-01,1.220e+00
4.175e-01,1.296e+00
4.225e-01,1.373e+00
4.275e-01,1.450e+00
4.325e-01,1.527e+00
4.375e-01,1.604e+00
4.425e-01,1.680e+00
4.475e-01,1.756e+00
4.525e-01,1.830e+00
4.575e-01,1.903e+00
4.625e-01,1.974e+00
4.675e-01,2.043e+00
4.725e-01,2.111e+00
4.775e-01,2.175e+00
4.825e-01,2.238e+00
4.875e-01,2.297e+00
4.925e-01,2.353e+00
4.975e-01,2.406e+00
5.025e-01,2.456e+00
5.075e-01,2.503e+00
5.125e-01,2.546e+00
5.175e-01,2.585e+00
5.225e-01,2.621e+00
5.275e-01,2.653e+00
5.325e-01,2.682e+00
5.375e-01,2.706e+00
5.425e-01,2.727e+00
5.475e-01,2.744e+00
5.525e-01,2.758e+00
5.575e-01,2.767e+00
5.625e-01,2.773e+00
5.675e-01,2.776e+00
5.725e-01,2.775e+00
5.775e-01,2.771e+00
5.825e-01,2.764e+00
5.875e-01,2.753e+00
5.925e-01,2.739e+00
5.975e-01,2.723e+00
6.025e-01,2.704e+00
6.075e-01,2.682e+00
6.125e-01,2.658e+00
6.175e-01,2.631e+00
6.225e-01,2.602e+00
6.275e-01,2.571e+00
6.325e-01,2.538e+00
6.375e-01,2.503e+00
6.425e-01,2.466e+00
6.475e-01,2.428e+00
6.525e-01,2.389e+00
6.575e-01,2.348e+00
6.625e-01,2.307e+00
6.675e-01,2.264e+00
6.725e-01,2.220e+00
6.775e-01,2.176e+00
6.825e-01,2.131e+00
6.875e-01,2.085e+00
6.925e-01,2.039e+00
6.975e-01,1.993e+00
7.025e-01,1.946e+00
7.075e-01,1.900e+00
7.125e-01,1.853e+00
7.175e-01,1.806e+00
7.225e-01,1.760e+00
7.275e-01,1.714e+00
7.325e-01,1.667e+00
7.375e-01,1.622e+00
7.425e-01,1.576e+00
7.475e-01,1.532e+00
7.525e-01,1.487e+00
7.575e-01,1.444e+00
7.625e-01,1.400e+00
7.675e-01,1.358e+00
7.725e-01,1.316e+00
7.775e-01,1.275e+00
7.825e-01,1.234e+00
7.875e-01,1.195e+00
7.925e-01,1.156e+00
7.975e-01,1.117e+00
8.025e-01,1.080e+00
8.075e-01,1.044e+00
8.125e-01,1.008e+00
8.175e-01,9.732e-01
8.225e-01,9.392e-01
8.275e-01,9.061e-01
8.325e-01,8.738e-01
8.375e-01,8.424e-01
8.425e-01,8.118e-01
8.475e-01,7.820e-01
8.525e-01,7.531e-01
8.575e-01,7.251e-01
8.625e-01,6.978e-01
8.675e-01,6.714e-01
8.725e-01,6.458e-01
8.775e-01,6.209e-01
8.825e-01,5.969e-01
8.875e-01,5.736e-01
8.925e-01,5.511e-01
8.975e-01,5.293e-01
9.025e-01,5.082e-01
9.075e-01,4.878e-01
9.125e-01,4.682e-01
9.175e-01,4.492e-01
9.225e-01,4.309e-01
9.275e-01,4.132e-01
9.325e-01,3.962e-01
9.375e-01,3.797e-01
9.425e-01,3.639e-01
9.475e-01,3.487e-01
9.525e-01,3.340e-01
9.575e-01,3.199e-01
9.625e-01,3.063e-01
9.675e-01,2.932e-01
9.725e-01,2.806e-01
9.775e-01,2.685e-01
9.825e-01,2.569e-01
9.875e-01,2.457e-01
9.925e-01,2.350e-01
9.975e-01,2.247e-01


==> anc/03_results/strong_inf/lognormal/0_24.csv <==
transmittance,probability_density
2.500e-03,2.840e-122
7.500e-03,2.786e-78
1.250e-02,3.662e-61
1.750e-02,4.816e-51
2.250e-02,4.377e-44
2.750e-02,6.750e-39
3.250e-02,7.927e-35
3.750e-02,1.604e-31
4.250e-02,9.134e-29
4.750e-02,2.007e-26
5.250e-02,2.109e-24
5.750e-02,1.233e-22
6.250e-02,4.482e-21
6.750e-02,1.101e-19
7.250e-02,1.948e-18
7.750e-02,2.611e-17
8.250e-02,2.759e-16
8.750e-02,2.373e-15
9.250e-02,1.707e-14
9.750e-02,1.049e-13
1.025e-01,5.615e-13
1.075e-01,2.656e-12
1.125e-01,1.125e-11
1.175e-01,4.316e-11
1.225e-01,1.515e-10
1.275e-01,4.904e-10
1.325e-01,1.475e-09
1.375e-01,4.151e-09
1.425e-01,1.098e-08
1.475e-01,2.748e-08
1.525e-01,6.528e-08
1.575e-01,1.479e-07
1.625e-01,3.205e-07
1.675e-01,6.668e-07
1.725e-01,1.336e-06
1.775e-01,2.582e-06
1.825e-01,4.831e-06
1.875e-01,8.764e-06
1.925e-01,1.545e-05
1.975e-01,2.651e-05
2.025e-01,4.434e-05
2.075e-01,7.242e-05
2.125e-01,1.157e-04
2.175e-01,1.809e-04
2.225e-01,2.773e-04
2.275e-01,4.172e-04
2.325e-01,6.166e-04
2.375e-01,8.960e-04
2.425e-01,1.281e-03
2.475e-01,1.805e-03
2.525e-01,2.506e-03
2.575e-01,3.432e-03
2.625e-01,4.640e-03
2.675e-01,6.195e-03
2.725e-01,8.174e-03
2.775e-01,1.066e-02
2.825e-01,1.377e-02
2.875e-01,1.758e-02
2.925e-01,2.225e-02
2.975e-01,2.788e-02
3.025e-01,3.462e-02
3.075e-01,4.263e-02
3.125e-01,5.206e-02
3.175e-01,6.307e-02
3.225e-01,7.584e-02
3.275e-01,9.052e-02
3.325e-01,1.073e-01
3.375e-01,1.263e-01
3.425e-01,1.478e-01
3.475e-01,1.718e-01
3.525e-01,1.985e-01
3.575e-01,2.281e-01
3.625e-01,2.606e-01
3.675e-01,2.961e-01
3.725e-01,3.348e-01
3.775e-01,3.766e-01
3.825e-01,4.216e-01
3.875e-01,4.699e-01
3.925e-01,5.213e-01
3.975e-01,5.758e-01
4.025e-01,6.334e-01
4.075e-01,6.939e-01
4.125e-01,7.573e-01
4.175e-01,8.233e-01
4.225e-01,8.918e-01
4.275e-01,9.625e-01
4.325e-01,1.035e+00
4.375e-01,1.110e+00
4.425e-01,1.186e+00
4.475e-01,1.264e+00
4.525e-01,1.342e+00
4.575e-01,1.421e+00
4.625e-01,1.501e+00
4.675e-01,1.581e+00
4.725e-01,1.660e+00
4.775e-01,1.739e+00
4.825e-01,1.817e+00
4.875e-01,1.894e+00
4.925e-01,1.970e+00
4.975e-01,2.044e+00
5.025e-01,2.115e+00
5.075e-01,2.185e+00
5.125e-01,2.252e+00
5.175e-01,2.316e+00
5.225e-01,2.378e+00
5.275e-01,2.436e+00
5.325e-01,2.491e+00
5.375e-01,2.543e+00
5.425e-01,2.591e+00
5.475e-01,2.635e+00
5.525e-01,2.675e+00
5.575e-01,2.712e+00
5.625e-01,2.744e+00
5.675e-01,2.773e+00
5.725e-01,2.797e+00
5.775e-01,2.818e+00
5.825e-01,2.834e+00
5.875e-01,2.847e+00
5.925e-01,2.856e+00
5.975e-01,2.861e+00
6.025e-01,2.862e+00
6.075e-01,2.859e+00
6.125e-01,2.853e+00
6.175e-01,2.844e+00
6.225e-01,2.831e+00
6.275e-01,2.815e+00
6.325e-01,2.795e+00
6.375e-01,2.773e+00
6.425e-01,2.748e+00
6.475e-01,2.720e+00
6.525e-01,2.690e+00
6.575e-01,2.658e+00
6.625e-01,2.623e+00
6.675e-01,2.586e+00
6.725e-01,2.548e+00
6.775e-01,2.507e+00
6.825e-01,2.466e+00
6.875e-01,2.422e+00
6.925e-01,2.378e+00
6.975e-01,2.332e+00
7.025e-01,2.285e+00
7.075e-01,2.238e+00
7.125e-01,2.189e+00
7.175e-01,2.140e+00
7.225e-01,2.091e+00
7.275e-01,2.041e+00
7.325e-01,1.991e+00
7.375e-01,1.941e+00
7.425e-01,1.891e+00
7.475e-01,1.841e+00
7.525e-01,1.791e+00
7.575e-01,1.741e+00
7.625e-01,1.692e+00
7.675e-01,1.643e+00
7.725e-01,1.595e+00
7.775e-01,1.547e+00
7.825e-01,1.499e+00
7.875e-01,1.453e+00
7.925e-01,1.406e+00
7.975e-01,1.361e+00
8.025e-01,1.316e+00
8.075e-01,1.273e+00
8.125e-01,1.230e+00
8.175e-01,1.188e+00
8.225e-01,1.146e+00
8.275e-01,1.106e+00
8.325e-01,1.067e+00
8.375e-01,1.028e+00
8.425e-01,9.909e-01
8.475e-01,9.543e-01
8.525e-01,9.187e-01
8.575e-01,8.841e-01
8.625e-01,8.504e-01
8.675e-01,8.177e-01
8.725e-01,7.859e-01
8.775e-01,7.551e-01
8.825e-01,7.252e-01
8.875e-01,6.962e-01
8.925e-01,6.681e-01
8.975e-01,6.410e-01
9.025e-01,6.147e-01
9.075e-01,5.893e-01
9.125e-01,5.648e-01
9.175e-01,5.411e-01
9.225e-01,5.183e-01
9.275e-01,4.962e-01
9.325e-01,4.750e-01
9.375e-01,4.545e-01
9.425e-01,4.348e-01
9.475e-01,4.158e-01
9.525e-01,3.975e-01
9.575e-01,3.799e-01
9.625e-01,3.630e-01
9.675e-01,3.468e-01
9.725e-01,3.312e-01
9.775e-01,3.162e-01
9.825e-01,3.018e-01
9.875e-01,2.880e-01
9.925e-01,2.748e-01
9.975e-01,2.621e-01


==> anc/03_results/strong_inf/lognormal/0_25.csv <==
transmittance,probability_density
1.478e-03,6.760e-06
4.435e-03,1.016e-02
7.392e-03,1.237e-01
1.035e-02,4.690e-01
1.331e-02,1.079e+00
1.626e-02,1.901e+00
1.922e-02,2.846e+00
2.218e-02,3.831e+00
2.513e-02,4.788e+00
2.809e-02,5.671e+00
3.105e-02,6.452e+00
3.400e-02,7.118e+00
3.696e-02,7.666e+00
3.992e-02,8.098e+00
4.287e-02,8.423e+00
4.583e-02,8.649e+00
4.879e-02,8.789e+00
5.174e-02,8.853e+00
5.470e-02,8.852e+00
5.766e-02,8.795e+00
6.061e-02,8.693e+00
6.357e-02,8.553e+00
6.653e-02,8.382e+00
6.948e-02,8.187e+00
7.244e-02,7.974e+00
7.540e-02,7.746e+00
7.836e-02,7.508e+00
8.131e-02,7.264e+00
8.427e-02,7.016e+00
8.723e-02,6.766e+00
9.018e-02,6.517e+00
9.314e-02,6.270e+00
9.610e-02,6.027e+00
9.905e-02,5.788e+00
1.020e-01,5.555e+00
1.050e-01,5.327e+00
1.079e-01,5.106e+00
1.109e-01,4.892e+00
1.138e-01,4.685e+00
1.168e-01,4.485e+00
1.198e-01,4.292e+00
1.227e-01,4.107e+00
1.257e-01,3.929e+00
1.286e-01,3.757e+00
1.316e-01,3.593e+00
1.345e-01,3.436e+00
1.375e-01,3.285e+00
1.404e-01,3.141e+00
1.434e-01,3.003e+00
1.464e-01,2.871e+00
1.493e-01,2.745e+00
1.523e-01,2.624e+00
1.552e-01,2.509e+00
1.582e-01,2.399e+00
1.611e-01,2.294e+00
1.641e-01,2.194e+00
1.671e-01,2.098e+00
1.700e-01,2.007e+00
1.730e-01,1.920e+00
1.759e-01,1.837e+00
1.789e-01,1.758e+00
1.818e-01,1.682e+00
1.848e-01,1.610e+00
1.878e-01,1.541e+00
1.907e-01,1.475e+00
1.937e-01,1.413e+00
1.966e-01,1.353e+00
1.996e-01,1.296e+00
2.025e-01,1.241e+00
2.055e-01,1.189e+00
2.085e-01,1.140e+00
2.114e-01,1.092e+00
2.144e-01,1.047e+00
2.173e-01,1.004e+00
2.203e-01,9.624e-01
2.232e-01,9.230e-01
2.262e-01,8.853e-01
2.292e-01,8.493e-01
2.321e-01,8.150e-01
2.351e-01,7.821e-01
2.380e-01,7.507e-01
2.410e-01,7.207e-01
2.439e-01,6.920e-01
2.469e-01,6.645e-01
2.498e-01,6.383e-01
2.528e-01,6.132e-01
2.558e-01,5.891e-01
2.587e-01,5.661e-01
2.617e-01,5.441e-01
2.646e-01,5.231e-01
2.676e-01,5.029e-01
2.705e-01,4.836e-01
2.735e-01,4.651e-01
2.765e-01,4.474e-01
2.794e-01,4.305e-01
2.824e-01,4.142e-01
2.853e-01,3.986e-01
2.883e-01,3.837e-01
2.912e-01,3.694e-01
2.942e-01,3.557e-01
2.972e-01,3.425e-01
3.001e-01,3.299e-01
3.031e-01,3.178e-01
3.060e-01,3.062e-01
3.090e-01,2.951e-01
3.119e-01,2.844e-01
3.149e-01,2.741e-01
3.179e-01,2.643e-01
3.208e-01,2.548e-01
3.238e-01,2.457e-01
3.267e-01,2.370e-01
3.297e-01,2.286e-01
3.326e-01,2.205e-01
3.356e-01,2.128e-01
3.386e-01,2.054e-01
3.415e-01,1.982e-01
3.445e-01,1.913e-01
3.474e-01,1.847e-01
3.504e-01,1.784e-01
3.533e-01,1.723e-01
3.563e-01,1.664e-01
3.593e-01,1.607e-01
3.622e-01,1.553e-01
3.652e-01,1.500e-01
3.681e-01,1.450e-01
3.711e-01,1.401e-01
3.740e-01,1.355e-01
3.770e-01,1.310e-01
3.799e-01,1.266e-01
3.829e-01,1.224e-01
3.859e-01,1.184e-01
3.888e-01,1.145e-01
3.918e-01,1.108e-01
3.947e-01,1.072e-01
3.977e-01,1.037e-01
4.006e-01,1.004e-01
4.036e-01,9.715e-02
4.066e-01,9.404e-02
4.095e-01,9.104e-02
4.125e-01,8.815e-02
4.154e-01,8.535e-02
4.184e-01,8.266e-02
4.213e-01,8.006e-02
4.243e-01,7.755e-02
4.273e-01,7.513e-02
4.302e-01,7.279e-02
4.332e-01,7.053e-02
4.361e-01,6.835e-02
4.391e-01,6.625e-02
4.420e-01,6.421e-02
4.450e-01,6.225e-02
4.480e-01,6.035e-02
4.509e-01,5.852e-02
4.539e-01,5.675e-02
4.568e-01,5.504e-02
4.598e-01,5.338e-02
4.627e-01,5.178e-02
4.657e-01,5.024e-02
4.687e-01,4.874e-02
4.716e-01,4.730e-02
4.746e-01,4.590e-02
4.775e-01,4.455e-02
4.805e-01,4.324e-02
4.834e-01,4.197e-02
4.864e-01,4.075e-02
4.894e-01,3.956e-02
4.923e-01,3.842e-02
4.953e-01,3.731e-02
4.982e-01,3.623e-02
5.012e-01,3.519e-02
5.041e-01,3.419e-02
5.071e-01,3.321e-02
5.100e-01,3.227e-02
5.130e-01,3.135e-02
5.160e-01,3.047e-02
5.189e-01,2.961e-02
5.219e-01,2.878e-02
5.248e-01,2.798e-02
5.278e-01,2.720e-02
5.307e-01,2.644e-02
5.337e-01,2.571e-02
5.367e-01,2.500e-02
5.396e-01,2.431e-02
5.426e-01,2.364e-02
5.455e-01,2.299e-02
5.485e-01,2.237e-02
5.514e-01,2.176e-02
5.544e-01,2.117e-02
5.574e-01,2.059e-02
5.603e-01,2.004e-02
5.633e-01,1.950e-02
5.662e-01,1.898e-02
5.692e-01,1.847e-02
5.721e-01,1.798e-02
5.751e-01,1.750e-02
5.781e-01,1.704e-02
5.810e-01,1.659e-02
5.840e-01,1.615e-02
5.869e-01,1.573e-02
5.899e-01,1.531e-02


==> anc/03_results/strong_inf/lognormal/0_26.csv <==
transmittance,probability_density
2.500e-03,3.943e-176
7.500e-03,1.128e-113
1.250e-02,2.796e-89
1.750e-02,8.002e-75
2.250e-02,7.348e-65
2.750e-02,2.036e-57
3.250e-02,1.437e-51
3.750e-02,8.255e-47
4.250e-02,7.755e-43
4.750e-02,1.868e-39
5.250e-02,1.567e-36
5.750e-02,5.678e-34
6.250e-02,1.042e-31
6.750e-02,1.089e-29
7.250e-02,7.116e-28
7.750e-02,3.120e-26
8.250e-02,9.723e-25
8.750e-02,2.255e-23
9.250e-02,4.042e-22
9.750e-02,5.780e-21
1.025e-01,6.768e-20
1.075e-01,6.634e-19
1.125e-01,5.547e-18
1.175e-01,4.022e-17
1.225e-01,2.564e-16
1.275e-01,1.454e-15
1.325e-01,7.419e-15
1.375e-01,3.436e-14
1.425e-01,1.456e-13
1.475e-01,5.691e-13
1.525e-01,2.063e-12
1.575e-01,6.982e-12
1.625e-01,2.216e-11
1.675e-01,6.630e-11
1.725e-01,1.877e-10
1.775e-01,5.048e-10
1.825e-01,1.294e-09
1.875e-01,3.173e-09
1.925e-01,7.460e-09
1.975e-01,1.686e-08
2.025e-01,3.674e-08
2.075e-01,7.733e-08
2.125e-01,1.575e-07
2.175e-01,3.111e-07
2.225e-01,5.969e-07
2.275e-01,1.114e-06
2.325e-01,2.026e-06
2.375e-01,3.595e-06
2.425e-01,6.232e-06
2.475e-01,1.057e-05
2.525e-01,1.754e-05
2.575e-01,2.854e-05
2.625e-01,4.555e-05
2.675e-01,7.141e-05
2.725e-01,1.100e-04
2.775e-01,1.667e-04
2.825e-01,2.487e-04
2.875e-01,3.653e-04
2.925e-01,5.291e-04
2.975e-01,7.557e-04
3.025e-01,1.065e-03
3.075e-01,1.482e-03
3.125e-01,2.038e-03
3.175e-01,2.770e-03
3.225e-01,3.723e-03
3.275e-01,4.949e-03
3.325e-01,6.512e-03
3.375e-01,8.484e-03
3.425e-01,1.095e-02
3.475e-01,1.400e-02
3.525e-01,1.774e-02
3.575e-01,2.229e-02
3.625e-01,2.778e-02
3.675e-01,3.435e-02
3.725e-01,4.214e-02
3.775e-01,5.132e-02
3.825e-01,6.207e-02
3.875e-01,7.454e-02
3.925e-01,8.893e-02
3.975e-01,1.054e-01
4.025e-01,1.242e-01
4.075e-01,1.454e-01
4.125e-01,1.693e-01
4.175e-01,1.960e-01
4.225e-01,2.256e-01
4.275e-01,2.584e-01
4.325e-01,2.944e-01
4.375e-01,3.338e-01
4.425e-01,3.766e-01
4.475e-01,4.230e-01
4.525e-01,4.729e-01
4.575e-01,5.264e-01
4.625e-01,5.835e-01
4.675e-01,6.441e-01
4.725e-01,7.081e-01
4.775e-01,7.755e-01
4.825e-01,8.461e-01
4.875e-01,9.197e-01
4.925e-01,9.961e-01
4.975e-01,1.075e+00
5.025e-01,1.157e+00
5.075e-01,1.240e+00
5.125e-01,1.325e+00
5.175e-01,1.412e+00
5.225e-01,1.500e+00
5.275e-01,1.589e+00
5.325e-01,1.678e+00
5.375e-01,1.767e+00
5.425e-01,1.856e+00
5.475e-01,1.944e+00
5.525e-01,2.031e+00
5.575e-01,2.116e+00
5.625e-01,2.200e+00
5.675e-01,2.282e+00
5.725e-01,2.361e+00
5.775e-01,2.437e+00
5.825e-01,2.510e+00
5.875e-01,2.580e+00
5.925e-01,2.647e+00
5.975e-01,2.709e+00
6.025e-01,2.767e+00
6.075e-01,2.821e+00
6.125e-01,2.871e+00
6.175e-01,2.916e+00
6.225e-01,2.956e+00
6.275e-01,2.991e+00
6.325e-01,3.022e+00
6.375e-01,3.048e+00
6.425e-01,3.069e+00
6.475e-01,3.085e+00
6.525e-01,3.096e+00
6.575e-01,3.102e+00
6.625e-01,3.104e+00
6.675e-01,3.101e+00
6.725e-01,3.094e+00
6.775e-01,3.082e+00
6.825e-01,3.066e+00
6.875e-01,3.046e+00
6.925e-01,3.022e+00
6.975e-01,2.995e+00
7.025e-01,2.964e+00
7.075e-01,2.929e+00
7.125e-01,2.892e+00
7.175e-01,2.851e+00
7.225e-01,2.808e+00
7.275e-01,2.763e+00
7.325e-01,2.715e+00
7.375e-01,2.665e+00
7.425e-01,2.613e+00
7.475e-01,2.560e+00
7.525e-01,2.505e+00
7.575e-01,2.448e+00
7.625e-01,2.391e+00
7.675e-01,2.333e+00
7.725e-01,2.274e+00
7.775e-01,2.215e+00
7.825e-01,2.155e+00
7.875e-01,2.095e+00
7.925e-01,2.034e+00
7.975e-01,1.974e+00
8.025e-01,1.914e+00
8.075e-01,1.855e+00
8.125e-01,1.795e+00
8.175e-01,1.737e+00
8.225e-01,1.679e+00
8.275e-01,1.621e+00
8.325e-01,1.565e+00
8.375e-01,1.509e+00
8.425e-01,1.454e+00
8.475e-01,1.401e+00
8.525e-01,1.348e+00
8.575e-01,1.296e+00
8.625e-01,1.246e+00
8.675e-01,1.197e+00
8.725e-01,1.149e+00
8.775e-01,1.102e+00
8.825e-01,1.057e+00
8.875e-01,1.013e+00
8.925e-01,9.696e-01
8.975e-01,9.280e-01
9.025e-01,8.877e-01
9.075e-01,8.486e-01
9.125e-01,8.108e-01
9.175e-01,7.743e-01
9.225e-01,7.391e-01
9.275e-01,7.051e-01
9.325e-01,6.723e-01
9.375e-01,6.407e-01
9.425e-01,6.103e-01
9.475e-01,5.811e-01
9.525e-01,5.531e-01
9.575e-01,5.261e-01
9.625e-01,5.002e-01
9.675e-01,4.754e-01
9.725e-01,4.517e-01
9.775e-01,4.289e-01
9.825e-01,4.071e-01
9.875e-01,3.863e-01
9.925e-01,3.664e-01
9.975e-01,3.473e-01


==> anc/03_results/strong_inf/lognormal/0_27.csv <==
transmittance,probability_density
2.500e-03,6.123e-212
7.500e-03,3.063e-137
1.250e-02,5.081e-108
1.750e-02,1.098e-90
2.250e-02,9.947e-79
2.750e-02,8.647e-70
3.250e-02,9.260e-63
3.750e-02,4.906e-57
4.250e-02,2.966e-52
4.750e-02,3.507e-48
5.250e-02,1.169e-44
5.750e-02,1.424e-41
6.250e-02,7.657e-39
6.750e-02,2.098e-36
7.250e-02,3.266e-34
7.750e-02,3.149e-32
8.250e-02,2.014e-30
8.750e-02,9.034e-29
9.250e-02,2.973e-27
9.750e-02,7.454e-26
1.025e-01,1.470e-24
1.075e-01,2.339e-23
1.125e-01,3.076e-22
1.175e-01,3.406e-21
1.225e-01,3.231e-20
1.275e-01,2.662e-19
1.325e-01,1.931e-18
1.375e-01,1.246e-17
1.425e-01,7.229e-17
1.475e-01,3.802e-16
1.525e-01,1.827e-15
1.575e-01,8.078e-15
1.625e-01,3.306e-14
1.675e-01,1.260e-13
1.725e-01,4.492e-13
1.775e-01,1.506e-12
1.825e-01,4.763e-12
1.875e-01,1.427e-11
1.925e-01,4.067e-11
1.975e-01,1.105e-10
2.025e-01,2.872e-10
2.075e-01,7.158e-10
2.125e-01,1.715e-09
2.175e-01,3.959e-09
2.225e-01,8.822e-09
2.275e-01,1.902e-08
2.325e-01,3.973e-08
2.375e-01,8.055e-08
2.425e-01,1.588e-07
2.475e-01,3.047e-07
2.525e-01,5.699e-07
2.575e-01,1.040e-06
2.625e-01,1.856e-06
2.675e-01,3.239e-06
2.725e-01,5.535e-06
2.775e-01,9.270e-06
2.825e-01,1.523e-05
2.875e-01,2.458e-05
2.925e-01,3.896e-05
2.975e-01,6.074e-05
3.025e-01,9.319e-05
3.075e-01,1.408e-04
3.125e-01,2.096e-04
3.175e-01,3.076e-04
3.225e-01,4.453e-04
3.275e-01,6.364e-04
3.325e-01,8.982e-04
3.375e-01,1.252e-03
3.425e-01,1.726e-03
3.475e-01,2.352e-03
3.525e-01,3.172e-03
3.575e-01,4.232e-03
3.625e-01,5.591e-03
3.675e-01,7.315e-03
3.725e-01,9.482e-03
3.775e-01,1.218e-02
3.825e-01,1.551e-02
3.875e-01,1.959e-02
3.925e-01,2.455e-02
3.975e-01,3.051e-02
4.025e-01,3.764e-02
4.075e-01,4.609e-02
4.125e-01,5.604e-02
4.175e-01,6.767e-02
4.225e-01,8.118e-02
4.275e-01,9.676e-02
4.325e-01,1.146e-01
4.375e-01,1.349e-01
4.425e-01,1.579e-01
4.475e-01,1.838e-01
4.525e-01,2.127e-01
4.575e-01,2.449e-01
4.625e-01,2.805e-01
4.675e-01,3.196e-01
4.725e-01,3.624e-01
4.775e-01,4.090e-01
4.825e-01,4.595e-01
4.875e-01,5.138e-01
4.925e-01,5.721e-01
4.975e-01,6.342e-01
5.025e-01,7.002e-01
5.075e-01,7.700e-01
5.125e-01,8.435e-01
5.175e-01,9.204e-01
5.225e-01,1.001e+00
5.275e-01,1.084e+00
5.325e-01,1.170e+00
5.375e-01,1.259e+00
5.425e-01,1.350e+00
5.475e-01,1.442e+00
5.525e-01,1.536e+00
5.575e-01,1.632e+00
5.625e-01,1.728e+00
5.675e-01,1.824e+00
5.725e-01,1.920e+00
5.775e-01,2.016e+00
5.825e-01,2.110e+00
5.875e-01,2.203e+00
5.925e-01,2.295e+00
5.975e-01,2.384e+00
6.025e-01,2.470e+00
6.075e-01,2.554e+00
6.125e-01,2.634e+00
6.175e-01,2.710e+00
6.225e-01,2.782e+00
6.275e-01,2.850e+00
6.325e-01,2.913e+00
6.375e-01,2.971e+00
6.425e-01,3.025e+00
6.475e-01,3.073e+00
6.525e-01,3.116e+00
6.575e-01,3.153e+00
6.625e-01,3.185e+00
6.675e-01,3.211e+00
6.725e-01,3.232e+00
6.775e-01,3.248e+00
6.825e-01,3.257e+00
6.875e-01,3.262e+00
6.925e-01,3.260e+00
6.975e-01,3.254e+00
7.025e-01,3.243e+00
7.075e-01,3.227e+00
7.125e-01,3.206e+00
7.175e-01,3.180e+00
7.225e-01,3.150e+00
7.275e-01,3.116e+00
7.325e-01,3.078e+00
7.375e-01,3.037e+00
7.425e-01,2.992e+00
7.475e-01,2.944e+00
7.525e-01,2.893e+00
7.575e-01,2.839e+00
7.625e-01,2.783e+00
7.675e-01,2.725e+00
7.725e-01,2.665e+00
7.775e-01,2.603e+00
7.825e-01,2.540e+00
7.875e-01,2.476e+00
7.925e-01,2.411e+00
7.975e-01,2.345e+00
8.025e-01,2.278e+00
8.075e-01,2.211e+00
8.125e-01,2.144e+00
8.175e-01,2.077e+00
8.225e-01,2.010e+00
8.275e-01,1.943e+00
8.325e-01,1.877e+00
8.375e-01,1.811e+00
8.425e-01,1.747e+00
8.475e-01,1.683e+00
8.525e-01,1.620e+00
8.575e-01,1.558e+00
8.625e-01,1.497e+00
8.675e-01,1.437e+00
8.725e-01,1.379e+00
8.775e-01,1.322e+00
8.825e-01,1.267e+00
8.875e-01,1.213e+00
8.925e-01,1.160e+00
8.975e-01,1.109e+00
9.025e-01,1.059e+00
9.075e-01,1.011e+00
9.125e-01,9.643e-01
9.175e-01,9.192e-01
9.225e-01,8.757e-01
9.275e-01,8.337e-01
9.325e-01,7.932e-01
9.375e-01,7.542e-01
9.425e-01,7.167e-01
9.475e-01,6.806e-01
9.525e-01,6.460e-01
9.575e-01,6.128e-01
9.625e-01,5.809e-01
9.675e-01,5.504e-01
9.725e-01,5.213e-01
9.775e-01,4.934e-01
9.825e-01,4.667e-01
9.875e-01,4.413e-01
9.925e-01,4.171e-01
9.975e-01,3.939e-01


==> anc/03_results/strong_inf/lognormal/0_28.csv <==
transmittance,probability_density
2.500e-03,1.049e-255
7.500e-03,4.534e-166
1.250e-02,5.832e-131
1.750e-02,4.110e-110
2.250e-02,1.012e-95
2.750e-02,5.911e-85
3.250e-02,1.753e-76
3.750e-02,1.401e-69
4.250e-02,8.233e-64
4.750e-02,6.795e-59
5.250e-02,1.223e-54
5.750e-02,6.550e-51
6.250e-02,1.312e-47
6.750e-02,1.166e-44
7.250e-02,5.246e-42
7.750e-02,1.325e-39
8.250e-02,2.042e-37
8.750e-02,2.052e-35
9.250e-02,1.419e-33
9.750e-02,7.070e-32
1.025e-01,2.636e-30
1.075e-01,7.594e-29
1.125e-01,1.737e-27
1.175e-01,3.229e-26
1.225e-01,4.980e-25
1.275e-01,6.480e-24
1.325e-01,7.228e-23
1.375e-01,7.003e-22
1.425e-01,5.964e-21
1.475e-01,4.512e-20
1.525e-01,3.061e-19
1.575e-01,1.878e-18
1.625e-01,1.049e-17
1.675e-01,5.378e-17
1.725e-01,2.543e-16
1.775e-01,1.116e-15
1.825e-01,4.567e-15
1.875e-01,1.750e-14
1.925e-01,6.312e-14
1.975e-01,2.149e-13
2.025e-01,6.931e-13
2.075e-01,2.125e-12
2.125e-01,6.212e-12
2.175e-01,1.736e-11
2.225e-01,4.648e-11
2.275e-01,1.195e-10
2.325e-01,2.960e-10
2.375e-01,7.067e-10
2.425e-01,1.631e-09
2.475e-01,3.642e-09
2.525e-01,7.888e-09
2.575e-01,1.659e-08
2.625e-01,3.391e-08
2.675e-01,6.750e-08
2.725e-01,1.310e-07
2.775e-01,2.481e-07
2.825e-01,4.591e-07
2.875e-01,8.308e-07
2.925e-01,1.472e-06
2.975e-01,2.555e-06
3.025e-01,4.350e-06
3.075e-01,7.268e-06
3.125e-01,1.193e-05
3.175e-01,1.924e-05
3.225e-01,3.053e-05
3.275e-01,4.769e-05
3.325e-01,7.335e-05
3.375e-01,1.112e-04
3.425e-01,1.661e-04
3.475e-01,2.449e-04
3.525e-01,3.564e-04
3.575e-01,5.120e-04
3.625e-01,7.267e-04
3.675e-01,1.019e-03
3.725e-01,1.414e-03
3.775e-01,1.940e-03
3.825e-01,2.633e-03
3.875e-01,3.537e-03
3.925e-01,4.706e-03
3.975e-01,6.202e-03
4.025e-01,8.098e-03
4.075e-01,1.048e-02
4.125e-01,1.344e-02
4.175e-01,1.710e-02
4.225e-01,2.158e-02
4.275e-01,2.702e-02
4.325e-01,3.358e-02
4.375e-01,4.141e-02
4.425e-01,5.071e-02
4.475e-01,6.167e-02
4.525e-01,7.450e-02
4.575e-01,8.940e-02
4.625e-01,1.066e-01
4.675e-01,1.263e-01
4.725e-01,1.488e-01
4.775e-01,1.743e-01
4.825e-01,2.030e-01
4.875e-01,2.351e-01
4.925e-01,2.709e-01
4.975e-01,3.104e-01
5.025e-01,3.540e-01
5.075e-01,4.016e-01
5.125e-01,4.536e-01
5.175e-01,5.098e-01
5.225e-01,5.704e-01
5.275e-01,6.354e-01
5.325e-01,7.047e-01
5.375e-01,7.784e-01
5.425e-01,8.562e-01
5.475e-01,9.381e-01
5.525e-01,1.024e+00
5.575e-01,1.113e+00
5.625e-01,1.206e+00
5.675e-01,1.302e+00
5.725e-01,1.400e+00
5.775e-01,1.501e+00
5.825e-01,1.603e+00
5.875e-01,1.707e+00
5.925e-01,1.812e+00
5.975e-01,1.917e+00
6.025e-01,2.022e+00
6.075e-01,2.127e+00
6.125e-01,2.231e+00
6.175e-01,2.333e+00
6.225e-01,2.433e+00
6.275e-01,2.531e+00
6.325e-01,2.625e+00
6.375e-01,2.716e+00
6.425e-01,2.804e+00
6.475e-01,2.886e+00
6.525e-01,2.965e+00
6.575e-01,3.038e+00
6.625e-01,3.105e+00
6.675e-01,3.167e+00
6.725e-01,3.224e+00
6.775e-01,3.274e+00
6.825e-01,3.318e+00
6.875e-01,3.355e+00
6.925e-01,3.386e+00
6.975e-01,3.411e+00
7.025e-01,3.429e+00
7.075e-01,3.441e+00
7.125e-01,3.446e+00
7.175e-01,3.445e+00
7.225e-01,3.438e+00
7.275e-01,3.425e+00
7.325e-01,3.407e+00
7.375e-01,3.383e+00
7.425e-01,3.353e+00
7.475e-01,3.318e+00
7.525e-01,3.279e+00
7.575e-01,3.235e+00
7.625e-01,3.187e+00
7.675e-01,3.135e+00
7.725e-01,3.079e+00
7.775e-01,3.020e+00
7.825e-01,2.958e+00
7.875e-01,2.893e+00
7.925e-01,2.826e+00
7.975e-01,2.757e+00
8.025e-01,2.686e+00
8.075e-01,2.614e+00
8.125e-01,2.540e+00
8.175e-01,2.466e+00
8.225e-01,2.390e+00
8.275e-01,2.315e+00
8.325e-01,2.239e+00
8.375e-01,2.163e+00
8.425e-01,2.088e+00
8.475e-01,2.013e+00
8.525e-01,1.939e+00
8.575e-01,1.865e+00
8.625e-01,1.792e+00
8.675e-01,1.721e+00
8.725e-01,1.651e+00
8.775e-01,1.582e+00
8.825e-01,1.514e+00
8.875e-01,1.448e+00
8.925e-01,1.384e+00
8.975e-01,1.321e+00
9.025e-01,1.260e+00
9.075e-01,1.201e+00
9.125e-01,1.144e+00
9.175e-01,1.088e+00
9.225e-01,1.034e+00
9.275e-01,9.826e-01
9.325e-01,9.326e-01
9.375e-01,8.845e-01
9.425e-01,8.382e-01
9.475e-01,7.937e-01
9.525e-01,7.511e-01
9.575e-01,7.102e-01
9.625e-01,6.711e-01
9.675e-01,6.337e-01
9.725e-01,5.980e-01
9.775e-01,5.639e-01
9.825e-01,5.314e-01
9.875e-01,5.004e-01
9.925e-01,4.710e-01
9.975e-01,4.430e-01


==> anc/03_results/strong_inf/lognormal/0_29.csv <==
transmittance,probability_density
2.500e-03,3.291e-309
7.500e-03,2.411e-201
1.250e-02,4.801e-159
1.750e-02,6.593e-134
2.250e-02,1.525e-116
2.750e-02,1.520e-103
3.250e-02,2.605e-93
3.750e-02,5.731e-85
4.250e-02,5.423e-78
4.750e-02,4.810e-72
5.250e-02,6.795e-67
5.750e-02,2.225e-62
6.250e-02,2.222e-58
6.750e-02,8.326e-55
7.250e-02,1.372e-51
7.750e-02,1.126e-48
8.250e-02,5.082e-46
8.750e-02,1.369e-43
9.250e-02,2.348e-41
9.750e-02,2.710e-39
1.025e-01,2.203e-37
1.075e-01,1.311e-35
1.125e-01,5.906e-34
1.175e-01,2.070e-32
1.225e-01,5.785e-31
1.275e-01,1.317e-29
1.325e-01,2.488e-28
1.375e-01,3.964e-27
1.425e-01,5.402e-26
1.475e-01,6.379e-25
1.525e-01,6.601e-24
1.575e-01,6.046e-23
1.625e-01,4.947e-22
1.675e-01,3.645e-21
1.725e-01,2.436e-20
1.775e-01,1.487e-19
1.825e-01,8.342e-19
1.875e-01,4.323e-18
1.925e-01,2.080e-17
1.975e-01,9.333e-17
2.025e-01,3.923e-16
2.075e-01,1.551e-15
2.125e-01,5.785e-15
2.175e-01,2.043e-14
2.225e-01,6.852e-14
2.275e-01,2.188e-13
2.325e-01,6.673e-13
2.375e-01,1.948e-12
2.425e-01,5.452e-12
2.475e-01,1.467e-11
2.525e-01,3.803e-11
2.575e-01,9.510e-11
2.625e-01,2.299e-10
2.675e-01,5.378e-10
2.725e-01,1.220e-09
2.775e-01,2.687e-09
2.825e-01,5.752e-09
2.875e-01,1.199e-08
2.925e-01,2.434e-08
2.975e-01,4.822e-08
3.025e-01,9.329e-08
3.075e-01,1.764e-07
3.125e-01,3.264e-07
3.175e-01,5.915e-07
3.225e-01,1.050e-06
3.275e-01,1.830e-06
3.325e-01,3.128e-06
3.375e-01,5.254e-06
3.425e-01,8.673e-06
3.475e-01,1.408e-05
3.525e-01,2.250e-05
3.575e-01,3.541e-05
3.625e-01,5.489e-05
3.675e-01,8.389e-05
3.725e-01,1.265e-04
3.775e-01,1.881e-04
3.825e-01,2.762e-04
3.875e-01,4.005e-04
3.925e-01,5.738e-04
3.975e-01,8.125e-04
4.025e-01,1.138e-03
4.075e-01,1.576e-03
4.125e-01,2.160e-03
4.175e-01,2.930e-03
4.225e-01,3.936e-03
4.275e-01,5.236e-03
4.325e-01,6.902e-03
4.375e-01,9.016e-03
4.425e-01,1.167e-02
4.475e-01,1.499e-02
4.525e-01,1.909e-02
4.575e-01,2.411e-02
4.625e-01,3.022e-02
4.675e-01,3.760e-02
4.725e-01,4.643e-02
4.775e-01,5.694e-02
4.825e-01,6.934e-02
4.875e-01,8.387e-02
4.925e-01,1.008e-01
4.975e-01,1.203e-01
5.025e-01,1.428e-01
5.075e-01,1.684e-01
5.125e-01,1.975e-01
5.175e-01,2.303e-01
5.225e-01,2.670e-01
5.275e-01,3.079e-01
5.325e-01,3.533e-01
5.375e-01,4.032e-01
5.425e-01,4.578e-01
5.475e-01,5.173e-01
5.525e-01,5.818e-01
5.575e-01,6.513e-01
5.625e-01,7.258e-01
5.675e-01,8.052e-01
5.725e-01,8.895e-01
5.775e-01,9.785e-01
5.825e-01,1.072e+00
5.875e-01,1.170e+00
5.925e-01,1.271e+00
5.975e-01,1.377e+00
6.025e-01,1.485e+00
6.075e-01,1.596e+00
6.125e-01,1.709e+00
6.175e-01,1.824e+00
6.225e-01,1.940e+00
6.275e-01,2.057e+00
6.325e-01,2.174e+00
6.375e-01,2.290e+00
6.425e-01,2.404e+00
6.475e-01,2.517e+00
6.525e-01,2.627e+00
6.575e-01,2.734e+00
6.625e-01,2.838e+00
6.675e-01,2.937e+00
6.725e-01,3.031e+00
6.775e-01,3.120e+00
6.825e-01,3.203e+00
6.875e-01,3.281e+00
6.925e-01,3.351e+00
6.975e-01,3.415e+00
7.025e-01,3.472e+00
7.075e-01,3.522e+00
7.125e-01,3.564e+00
7.175e-01,3.598e+00
7.225e-01,3.625e+00
7.275e-01,3.644e+00
7.325e-01,3.656e+00
7.375e-01,3.660e+00
7.425e-01,3.657e+00
7.475e-01,3.646e+00
7.525e-01,3.628e+00
7.575e-01,3.604e+00
7.625e-01,3.573e+00
7.675e-01,3.536e+00
7.725e-01,3.493e+00
7.775e-01,3.444e+00
7.825e-01,3.391e+00
7.875e-01,3.332e+00
7.925e-01,3.269e+00
7.975e-01,3.202e+00
8.025e-01,3.132e+00
8.075e-01,3.058e+00
8.125e-01,2.981e+00
8.175e-01,2.902e+00
8.225e-01,2.821e+00
8.275e-01,2.738e+00
8.325e-01,2.654e+00
8.375e-01,2.569e+00
8.425e-01,2.483e+00
8.475e-01,2.397e+00
8.525e-01,2.310e+00
8.575e-01,2.224e+00
8.625e-01,2.139e+00
8.675e-01,2.054e+00
8.725e-01,1.970e+00
8.775e-01,1.887e+00
8.825e-01,1.806e+00
8.875e-01,1.726e+00
8.925e-01,1.648e+00
8.975e-01,1.571e+00
9.025e-01,1.497e+00
9.075e-01,1.424e+00
9.125e-01,1.354e+00
9.175e-01,1.285e+00
9.225e-01,1.219e+00
9.275e-01,1.155e+00
9.325e-01,1.094e+00
9.375e-01,1.035e+00
9.425e-01,9.775e-01
9.475e-01,9.228e-01
9.525e-01,8.703e-01
9.575e-01,8.200e-01
9.625e-01,7.720e-01
9.675e-01,7.262e-01
9.725e-01,6.824e-01
9.775e-01,6.408e-01
9.825e-01,6.013e-01
9.875e-01,5.637e-01
9.925e-01,5.280e-01
9.975e-01,4.942e-01


==> anc/03_results/strong_inf/lognormal/0_3.csv <==
transmittance,probability_density
1.669e-03,1.131e-08
5.006e-03,1.913e-04
8.344e-03,5.984e-03
1.168e-02,3.969e-02
1.502e-02,1.342e-01
1.836e-02,3.151e-01
2.169e-02,5.914e-01
2.503e-02,9.564e-01
2.837e-02,1.393e+00
3.171e-02,1.880e+00
3.504e-02,2.394e+00
3.838e-02,2.915e+00
4.172e-02,3.424e+00
4.505e-02,3.910e+00
4.839e-02,4.360e+00
5.173e-02,4.769e+00
5.507e-02,5.133e+00
5.840e-02,5.448e+00
6.174e-02,5.716e+00
6.508e-02,5.937e+00
6.842e-02,6.113e+00
7.175e-02,6.248e+00
7.509e-02,6.343e+00
7.843e-02,6.403e+00
8.177e-02,6.431e+00
8.510e-02,6.430e+00
8.844e-02,6.404e+00
9.178e-02,6.355e+00
9.512e-02,6.287e+00
9.845e-02,6.202e+00
1.018e-01,6.103e+00
1.051e-01,5.991e+00
1.085e-01,5.870e+00
1.118e-01,5.741e+00
1.151e-01,5.605e+00
1.185e-01,5.464e+00
1.218e-01,5.319e+00
1.252e-01,5.172e+00
1.285e-01,5.024e+00
1.318e-01,4.874e+00
1.352e-01,4.725e+00
1.385e-01,4.577e+00
1.418e-01,4.430e+00
1.452e-01,4.285e+00
1.485e-01,4.142e+00
1.519e-01,4.001e+00
1.552e-01,3.863e+00
1.585e-01,3.729e+00
1.619e-01,3.597e+00
1.652e-01,3.469e+00
1.685e-01,3.344e+00
1.719e-01,3.223e+00
1.752e-01,3.105e+00
1.786e-01,2.991e+00
1.819e-01,2.880e+00
1.852e-01,2.773e+00
1.886e-01,2.670e+00
1.919e-01,2.570e+00
1.952e-01,2.473e+00
1.986e-01,2.380e+00
2.019e-01,2.290e+00
2.053e-01,2.203e+00
2.086e-01,2.120e+00
2.119e-01,2.039e+00
2.153e-01,1.962e+00
2.186e-01,1.887e+00
2.219e-01,1.815e+00
2.253e-01,1.746e+00
2.286e-01,1.679e+00
2.319e-01,1.615e+00
2.353e-01,1.554e+00
2.386e-01,1.495e+00
2.420e-01,1.438e+00
2.453e-01,1.383e+00
2.486e-01,1.331e+00
2.520e-01,1.280e+00
2.553e-01,1.232e+00
2.586e-01,1.185e+00
2.620e-01,1.140e+00
2.653e-01,1.097e+00
2.687e-01,1.056e+00
2.720e-01,1.016e+00
2.753e-01,9.781e-01
2.787e-01,9.415e-01
2.820e-01,9.063e-01
2.853e-01,8.725e-01
2.887e-01,8.400e-01
2.920e-01,8.088e-01
2.954e-01,7.789e-01
2.987e-01,7.501e-01
3.020e-01,7.224e-01
3.054e-01,6.959e-01
3.087e-01,6.703e-01
3.120e-01,6.458e-01
3.154e-01,6.222e-01
3.187e-01,5.996e-01
3.221e-01,5.778e-01
3.254e-01,5.569e-01
3.287e-01,5.368e-01
3.321e-01,5.174e-01
3.354e-01,4.988e-01
3.387e-01,4.810e-01
3.421e-01,4.638e-01
3.454e-01,4.472e-01
3.488e-01,4.314e-01
3.521e-01,4.161e-01
3.554e-01,4.014e-01
3.588e-01,3.872e-01
3.621e-01,3.736e-01
3.654e-01,3.605e-01
3.688e-01,3.480e-01
3.721e-01,3.358e-01
3.755e-01,3.242e-01
3.788e-01,3.130e-01
3.821e-01,3.022e-01
3.855e-01,2.918e-01
3.888e-01,2.817e-01
3.921e-01,2.721e-01
3.955e-01,2.628e-01
3.988e-01,2.539e-01
4.022e-01,2.453e-01
4.055e-01,2.370e-01
4.088e-01,2.290e-01
4.122e-01,2.213e-01
4.155e-01,2.139e-01
4.188e-01,2.067e-01
4.222e-01,1.999e-01
4.255e-01,1.932e-01
4.289e-01,1.868e-01
4.322e-01,1.807e-01
4.355e-01,1.747e-01
4.389e-01,1.690e-01
4.422e-01,1.634e-01
4.455e-01,1.581e-01
4.489e-01,1.530e-01
4.522e-01,1.480e-01
4.556e-01,1.432e-01
4.589e-01,1.386e-01
4.622e-01,1.342e-01
4.656e-01,1.299e-01
4.689e-01,1.257e-01
4.722e-01,1.217e-01
4.756e-01,1.178e-01
4.789e-01,1.141e-01
4.823e-01,1.105e-01
4.856e-01,1.070e-01
4.889e-01,1.037e-01
4.923e-01,1.004e-01
4.956e-01,9.729e-02
4.989e-01,9.426e-02
5.023e-01,9.133e-02
5.056e-01,8.851e-02
5.090e-01,8.578e-02
5.123e-01,8.314e-02
5.156e-01,8.059e-02
5.190e-01,7.812e-02
5.223e-01,7.574e-02
5.256e-01,7.344e-02
5.290e-01,7.121e-02
5.323e-01,6.906e-02
5.357e-01,6.698e-02
5.390e-01,6.496e-02
5.423e-01,6.302e-02
5.457e-01,6.113e-02
5.490e-01,5.931e-02
5.523e-01,5.755e-02
5.557e-01,5.584e-02
5.590e-01,5.419e-02
5.624e-01,5.259e-02
5.657e-01,5.105e-02
5.690e-01,4.955e-02
5.724e-01,4.810e-02
5.757e-01,4.670e-02
5.790e-01,4.534e-02
5.824e-01,4.403e-02
5.857e-01,4.275e-02
5.891e-01,4.152e-02
5.924e-01,4.033e-02
5.957e-01,3.917e-02
5.991e-01,3.805e-02
6.024e-01,3.697e-02
6.057e-01,3.591e-02
6.091e-01,3.490e-02
6.124e-01,3.391e-02
6.158e-01,3.295e-02
6.191e-01,3.202e-02
6.224e-01,3.113e-02
6.258e-01,3.025e-02
6.291e-01,2.941e-02
6.324e-01,2.859e-02
6.358e-01,2.780e-02
6.391e-01,2.703e-02
6.424e-01,2.628e-02
6.458e-01,2.556e-02
6.491e-01,2.485e-02
6.525e-01,2.417e-02
6.558e-01,2.351e-02
6.591e-01,2.287e-02
6.625e-01,2.225e-02
6.658e-01,2.164e-02


==> anc/03_results/strong_inf/lognormal/0_31.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,5.269e-297
1.250e-02,2.871e-235
1.750e-02,1.571e-198
2.250e-02,3.998e-173
2.750e-02,4.352e-154
3.250e-02,4.370e-139
3.750e-02,7.584e-127
4.250e-02,1.326e-116
4.750e-02,7.290e-108
5.250e-02,2.729e-100
5.750e-02,1.203e-93
6.250e-02,9.338e-88
6.750e-02,1.724e-82
7.250e-02,9.558e-78
7.750e-02,1.909e-73
8.250e-02,1.588e-69
8.750e-02,6.194e-66
9.250e-02,1.247e-62
9.750e-02,1.404e-59
1.025e-01,9.452e-57
1.075e-01,4.026e-54
1.125e-01,1.139e-51
1.175e-01,2.229e-49
1.225e-01,3.128e-47
1.275e-01,3.248e-45
1.325e-01,2.563e-43
1.375e-01,1.575e-41
1.425e-01,7.689e-40
1.475e-01,3.041e-38
1.525e-01,9.902e-37
1.575e-01,2.695e-35
1.625e-01,6.210e-34
1.675e-01,1.227e-32
1.725e-01,2.099e-31
1.775e-01,3.142e-30
1.825e-01,4.152e-29
1.875e-01,4.882e-28
1.925e-01,5.145e-27
1.975e-01,4.894e-26
2.025e-01,4.227e-25
2.075e-01,3.334e-24
2.125e-01,2.414e-23
2.175e-01,1.612e-22
2.225e-01,9.974e-22
2.275e-01,5.742e-21
2.325e-01,3.087e-20
2.375e-01,1.556e-19
2.425e-01,7.371e-19
2.475e-01,3.294e-18
2.525e-01,1.393e-17
2.575e-01,5.585e-17
2.625e-01,2.129e-16
2.675e-01,7.738e-16
2.725e-01,2.686e-15
2.775e-01,8.924e-15
2.825e-01,2.843e-14
2.875e-01,8.704e-14
2.925e-01,2.564e-13
2.975e-01,7.283e-13
3.025e-01,1.997e-12
3.075e-01,5.294e-12
3.125e-01,1.359e-11
3.175e-01,3.380e-11
3.225e-01,8.163e-11
3.275e-01,1.915e-10
3.325e-01,4.372e-10
3.375e-01,9.719e-10
3.425e-01,2.106e-09
3.475e-01,4.452e-09
3.525e-01,9.190e-09
3.575e-01,1.854e-08
3.625e-01,3.660e-08
3.675e-01,7.071e-08
3.725e-01,1.338e-07
3.775e-01,2.484e-07
3.825e-01,4.521e-07
3.875e-01,8.078e-07
3.925e-01,1.418e-06
3.975e-01,2.445e-06
4.025e-01,4.148e-06
4.075e-01,6.922e-06
4.125e-01,1.137e-05
4.175e-01,1.840e-05
4.225e-01,2.933e-05
4.275e-01,4.610e-05
4.325e-01,7.144e-05
4.375e-01,1.092e-04
4.425e-01,1.649e-04
4.475e-01,2.457e-04
4.525e-01,3.617e-04
4.575e-01,5.261e-04
4.625e-01,7.565e-04
4.675e-01,1.075e-03
4.725e-01,1.512e-03
4.775e-01,2.104e-03
4.825e-01,2.897e-03
4.875e-01,3.949e-03
4.925e-01,5.330e-03
4.975e-01,7.127e-03
5.025e-01,9.441e-03
5.075e-01,1.239e-02
5.125e-01,1.613e-02
5.175e-01,2.081e-02
5.225e-01,2.662e-02
5.275e-01,3.379e-02
5.325e-01,4.254e-02
5.375e-01,5.315e-02
5.425e-01,6.591e-02
5.475e-01,8.113e-02
5.525e-01,9.916e-02
5.575e-01,1.203e-01
5.625e-01,1.451e-01
5.675e-01,1.737e-01
5.725e-01,2.067e-01
5.775e-01,2.443e-01
5.825e-01,2.871e-01
5.875e-01,3.353e-01
5.925e-01,3.893e-01
5.975e-01,4.494e-01
6.025e-01,5.159e-01
6.075e-01,5.889e-01
6.125e-01,6.687e-01
6.175e-01,7.554e-01
6.225e-01,8.489e-01
6.275e-01,9.492e-01
6.325e-01,1.056e+00
6.375e-01,1.170e+00
6.425e-01,1.289e+00
6.475e-01,1.415e+00
6.525e-01,1.545e+00
6.575e-01,1.680e+00
6.625e-01,1.820e+00
6.675e-01,1.962e+00
6.725e-01,2.107e+00
6.775e-01,2.254e+00
6.825e-01,2.401e+00
6.875e-01,2.548e+00
6.925e-01,2.694e+00
6.975e-01,2.838e+00
7.025e-01,2.979e+00
7.075e-01,3.115e+00
7.125e-01,3.247e+00
7.175e-01,3.373e+00
7.225e-01,3.492e+00
7.275e-01,3.603e+00
7.325e-01,3.706e+00
7.375e-01,3.800e+00
7.425e-01,3.884e+00
7.475e-01,3.958e+00
7.525e-01,4.022e+00
7.575e-01,4.075e+00
7.625e-01,4.117e+00
7.675e-01,4.148e+00
7.725e-01,4.168e+00
7.775e-01,4.177e+00
7.825e-01,4.174e+00
7.875e-01,4.161e+00
7.925e-01,4.138e+00
7.975e-01,4.104e+00
8.025e-01,4.061e+00
8.075e-01,4.008e+00
8.125e-01,3.947e+00
8.175e-01,3.879e+00
8.225e-01,3.802e+00
8.275e-01,3.719e+00
8.325e-01,3.630e+00
8.375e-01,3.535e+00
8.425e-01,3.436e+00
8.475e-01,3.333e+00
8.525e-01,3.226e+00
8.575e-01,3.116e+00
8.625e-01,3.004e+00
8.675e-01,2.891e+00
8.725e-01,2.777e+00
8.775e-01,2.662e+00
8.825e-01,2.548e+00
8.875e-01,2.434e+00
8.925e-01,2.321e+00
8.975e-01,2.209e+00
9.025e-01,2.100e+00
9.075e-01,1.992e+00
9.125e-01,1.887e+00
9.175e-01,1.785e+00
9.225e-01,1.685e+00
9.275e-01,1.589e+00
9.325e-01,1.496e+00
9.375e-01,1.406e+00
9.425e-01,1.319e+00
9.475e-01,1.236e+00
9.525e-01,1.157e+00
9.575e-01,1.081e+00
9.625e-01,1.009e+00
9.675e-01,9.407e-01
9.725e-01,8.756e-01
9.775e-01,8.139e-01
9.825e-01,7.556e-01
9.875e-01,7.006e-01
9.925e-01,6.488e-01
9.975e-01,6.001e-01


==> anc/03_results/strong_inf/lognormal/0_32.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,8.983e-287
1.750e-02,3.213e-242
2.250e-02,2.144e-211
2.750e-02,2.739e-188
3.250e-02,4.500e-170
3.750e-02,3.310e-155
4.250e-02,9.233e-143
4.750e-02,3.876e-132
5.250e-02,6.251e-123
5.750e-02,7.528e-115
6.250e-02,1.101e-107
6.750e-02,2.820e-101
7.250e-02,1.676e-95
7.750e-02,2.886e-90
8.250e-02,1.716e-85
8.750e-02,4.067e-81
9.250e-02,4.318e-77
9.750e-02,2.263e-73
1.025e-01,6.348e-70
1.075e-01,1.021e-66
1.125e-01,9.993e-64
1.175e-01,6.250e-61
1.225e-01,2.610e-58
1.275e-01,7.555e-56
1.325e-01,1.567e-53
1.375e-01,2.396e-51
1.425e-01,2.772e-49
1.475e-01,2.482e-47
1.525e-01,1.754e-45
1.575e-01,9.967e-44
1.625e-01,4.626e-42
1.675e-01,1.780e-40
1.725e-01,5.753e-39
1.775e-01,1.580e-37
1.825e-01,3.727e-36
1.875e-01,7.630e-35
1.925e-01,1.367e-33
1.975e-01,2.162e-32
2.025e-01,3.039e-31
2.075e-01,3.826e-30
2.125e-01,4.340e-29
2.175e-01,4.462e-28
2.225e-01,4.180e-27
2.275e-01,3.586e-26
2.325e-01,2.831e-25
2.375e-01,2.065e-24
2.425e-01,1.398e-23
2.475e-01,8.810e-23
2.525e-01,5.189e-22
2.575e-01,2.866e-21
2.625e-01,1.488e-20
2.675e-01,7.290e-20
2.725e-01,3.376e-19
2.775e-01,1.483e-18
2.825e-01,6.186e-18
2.875e-01,2.458e-17
2.925e-01,9.321e-17
2.975e-01,3.380e-16
3.025e-01,1.174e-15
3.075e-01,3.915e-15
3.125e-01,1.255e-14
3.175e-01,3.872e-14
3.225e-01,1.152e-13
3.275e-01,3.310e-13
3.325e-01,9.193e-13
3.375e-01,2.472e-12
3.425e-01,6.444e-12
3.475e-01,1.630e-11
3.525e-01,4.005e-11
3.575e-01,9.569e-11
3.625e-01,2.226e-10
3.675e-01,5.044e-10
3.725e-01,1.115e-09
3.775e-01,2.404e-09
3.825e-01,5.065e-09
3.875e-01,1.043e-08
3.925e-01,2.102e-08
3.975e-01,4.148e-08
4.025e-01,8.016e-08
4.075e-01,1.519e-07
4.125e-01,2.823e-07
4.175e-01,5.150e-07
4.225e-01,9.228e-07
4.275e-01,1.625e-06
4.325e-01,2.812e-06
4.375e-01,4.788e-06
4.425e-01,8.023e-06
4.475e-01,1.324e-05
4.525e-01,2.151e-05
4.575e-01,3.446e-05
4.625e-01,5.441e-05
4.675e-01,8.473e-05
4.725e-01,1.302e-04
4.775e-01,1.975e-04
4.825e-01,2.957e-04
4.875e-01,4.375e-04
4.925e-01,6.394e-04
4.975e-01,9.238e-04
5.025e-01,1.319e-03
5.075e-01,1.864e-03
5.125e-01,2.605e-03
5.175e-01,3.602e-03
5.225e-01,4.930e-03
5.275e-01,6.682e-03
5.325e-01,8.968e-03
5.375e-01,1.192e-02
5.425e-01,1.571e-02
5.475e-01,2.050e-02
5.525e-01,2.654e-02
5.575e-01,3.405e-02
5.625e-01,4.332e-02
5.675e-01,5.468e-02
5.725e-01,6.846e-02
5.775e-01,8.505e-02
5.825e-01,1.049e-01
5.875e-01,1.284e-01
5.925e-01,1.560e-01
5.975e-01,1.882e-01
6.025e-01,2.255e-01
6.075e-01,2.684e-01
6.125e-01,3.174e-01
6.175e-01,3.728e-01
6.225e-01,4.353e-01
6.275e-01,5.051e-01
6.325e-01,5.825e-01
6.375e-01,6.679e-01
6.425e-01,7.614e-01
6.475e-01,8.631e-01
6.525e-01,9.730e-01
6.575e-01,1.091e+00
6.625e-01,1.217e+00
6.675e-01,1.350e+00
6.725e-01,1.491e+00
6.775e-01,1.638e+00
6.825e-01,1.791e+00
6.875e-01,1.949e+00
6.925e-01,2.111e+00
6.975e-01,2.276e+00
7.025e-01,2.443e+00
7.075e-01,2.611e+00
7.125e-01,2.778e+00
7.175e-01,2.944e+00
7.225e-01,3.107e+00
7.275e-01,3.266e+00
7.325e-01,3.420e+00
7.375e-01,3.567e+00
7.425e-01,3.706e+00
7.475e-01,3.836e+00
7.525e-01,3.957e+00
7.575e-01,4.067e+00
7.625e-01,4.165e+00
7.675e-01,4.251e+00
7.725e-01,4.324e+00
7.775e-01,4.384e+00
7.825e-01,4.430e+00
7.875e-01,4.463e+00
7.925e-01,4.482e+00
7.975e-01,4.487e+00
8.025e-01,4.479e+00
8.075e-01,4.457e+00
8.125e-01,4.423e+00
8.175e-01,4.377e+00
8.225e-01,4.319e+00
8.275e-01,4.250e+00
8.325e-01,4.171e+00
8.375e-01,4.083e+00
8.425e-01,3.986e+00
8.475e-01,3.882e+00
8.525e-01,3.771e+00
8.575e-01,3.654e+00
8.625e-01,3.533e+00
8.675e-01,3.407e+00
8.725e-01,3.278e+00
8.775e-01,3.147e+00
8.825e-01,3.014e+00
8.875e-01,2.881e+00
8.925e-01,2.747e+00
8.975e-01,2.614e+00
9.025e-01,2.482e+00
9.075e-01,2.353e+00
9.125e-01,2.225e+00
9.175e-01,2.100e+00
9.225e-01,1.978e+00
9.275e-01,1.860e+00
9.325e-01,1.746e+00
9.375e-01,1.635e+00
9.425e-01,1.529e+00
9.475e-01,1.427e+00
9.525e-01,1.330e+00
9.575e-01,1.237e+00
9.625e-01,1.148e+00
9.675e-01,1.065e+00
9.725e-01,9.852e-01
9.775e-01,9.102e-01
9.825e-01,8.397e-01
9.875e-01,7.734e-01
9.925e-01,7.112e-01
9.975e-01,6.531e-01


==> anc/03_results/strong_inf/lognormal/0_33.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,7.434e-296
2.250e-02,2.161e-258
2.750e-02,2.680e-230
3.250e-02,3.821e-208
3.750e-02,4.663e-190
4.250e-02,6.518e-175
4.750e-02,5.563e-162
5.250e-02,9.048e-151
5.750e-02,6.284e-141
6.250e-02,3.365e-132
6.750e-02,2.167e-124
7.250e-02,2.364e-117
7.750e-02,5.713e-111
8.250e-02,3.791e-105
8.750e-02,8.214e-100
9.250e-02,6.702e-95
9.750e-02,2.317e-90
1.025e-01,3.745e-86
1.075e-01,3.078e-82
1.125e-01,1.381e-78
1.175e-01,3.592e-75
1.225e-01,5.717e-72
1.275e-01,5.824e-69
1.325e-01,3.953e-66
1.375e-01,1.852e-63
1.425e-01,6.177e-61
1.475e-01,1.508e-58
1.525e-01,2.759e-56
1.575e-01,3.871e-54
1.625e-01,4.246e-52
1.675e-01,3.705e-50
1.725e-01,2.614e-48
1.775e-01,1.512e-46
1.825e-01,7.272e-45
1.875e-01,2.941e-43
1.925e-01,1.011e-41
1.975e-01,2.985e-40
2.025e-01,7.639e-39
2.075e-01,1.708e-37
2.125e-01,3.364e-36
2.175e-01,5.876e-35
2.225e-01,9.165e-34
2.275e-01,1.284e-32
2.325e-01,1.625e-31
2.375e-01,1.868e-30
2.425e-01,1.960e-29
2.475e-01,1.885e-28
2.525e-01,1.669e-27
2.575e-01,1.366e-26
2.625e-01,1.038e-25
2.675e-01,7.337e-25
2.725e-01,4.845e-24
2.775e-01,2.998e-23
2.825e-01,1.743e-22
2.875e-01,9.547e-22
2.925e-01,4.939e-21
2.975e-01,2.420e-20
3.025e-01,1.125e-19
3.075e-01,4.972e-19
3.125e-01,2.095e-18
3.175e-01,8.425e-18
3.225e-01,3.241e-17
3.275e-01,1.195e-16
3.325e-01,4.226e-16
3.375e-01,1.437e-15
3.425e-01,4.702e-15
3.475e-01,1.483e-14
3.525e-01,4.517e-14
3.575e-01,1.329e-13
3.625e-01,3.785e-13
3.675e-01,1.044e-12
3.725e-01,2.792e-12
3.775e-01,7.250e-12
3.825e-01,1.829e-11
3.875e-01,4.489e-11
3.925e-01,1.073e-10
3.975e-01,2.497e-10
4.025e-01,5.670e-10
4.075e-01,1.256e-09
4.125e-01,2.719e-09
4.175e-01,5.753e-09
4.225e-01,1.191e-08
4.275e-01,2.411e-08
4.325e-01,4.784e-08
4.375e-01,9.301e-08
4.425e-01,1.773e-07
4.475e-01,3.317e-07
4.525e-01,6.092e-07
4.575e-01,1.099e-06
4.625e-01,1.948e-06
4.675e-01,3.396e-06
4.725e-01,5.824e-06
4.775e-01,9.828e-06
4.825e-01,1.633e-05
4.875e-01,2.673e-05
4.925e-01,4.310e-05
4.975e-01,6.852e-05
5.025e-01,1.074e-04
5.075e-01,1.662e-04
5.125e-01,2.536e-04
5.175e-01,3.822e-04
5.225e-01,5.688e-04
5.275e-01,8.362e-04
5.325e-01,1.215e-03
5.375e-01,1.744e-03
5.425e-01,2.477e-03
5.475e-01,3.478e-03
5.525e-01,4.831e-03
5.575e-01,6.641e-03
5.625e-01,9.037e-03
5.675e-01,1.217e-02
5.725e-01,1.624e-02
5.775e-01,2.146e-02
5.825e-01,2.809e-02
5.875e-01,3.645e-02
5.925e-01,4.687e-02
5.975e-01,5.974e-02
6.025e-01,7.552e-02
6.075e-01,9.467e-02
6.125e-01,1.177e-01
6.175e-01,1.452e-01
6.225e-01,1.778e-01
6.275e-01,2.160e-01
6.325e-01,2.605e-01
6.375e-01,3.119e-01
6.425e-01,3.709e-01
6.475e-01,4.379e-01
6.525e-01,5.136e-01
6.575e-01,5.983e-01
6.625e-01,6.925e-01
6.675e-01,7.965e-01
6.725e-01,9.104e-01
6.775e-01,1.034e+00
6.825e-01,1.168e+00
6.875e-01,1.312e+00
6.925e-01,1.464e+00
6.975e-01,1.626e+00
7.025e-01,1.795e+00
7.075e-01,1.971e+00
7.125e-01,2.153e+00
7.175e-01,2.340e+00
7.225e-01,2.531e+00
7.275e-01,2.723e+00
7.325e-01,2.916e+00
7.375e-01,3.107e+00
7.425e-01,3.296e+00
7.475e-01,3.480e+00
7.525e-01,3.659e+00
7.575e-01,3.829e+00
7.625e-01,3.990e+00
7.675e-01,4.140e+00
7.725e-01,4.279e+00
7.775e-01,4.403e+00
7.825e-01,4.514e+00
7.875e-01,4.609e+00
7.925e-01,4.688e+00
7.975e-01,4.750e+00
8.025e-01,4.796e+00
8.075e-01,4.824e+00
8.125e-01,4.835e+00
8.175e-01,4.829e+00
8.225e-01,4.807e+00
8.275e-01,4.768e+00
8.325e-01,4.715e+00
8.375e-01,4.646e+00
8.425e-01,4.564e+00
8.475e-01,4.470e+00
8.525e-01,4.364e+00
8.575e-01,4.247e+00
8.625e-01,4.122e+00
8.675e-01,3.988e+00
8.725e-01,3.848e+00
8.775e-01,3.702e+00
8.825e-01,3.552e+00
8.875e-01,3.399e+00
8.925e-01,3.243e+00
8.975e-01,3.087e+00
9.025e-01,2.930e+00
9.075e-01,2.775e+00
9.125e-01,2.621e+00
9.175e-01,2.469e+00
9.225e-01,2.321e+00
9.275e-01,2.176e+00
9.325e-01,2.036e+00
9.375e-01,1.900e+00
9.425e-01,1.770e+00
9.475e-01,1.644e+00
9.525e-01,1.525e+00
9.575e-01,1.411e+00
9.625e-01,1.302e+00
9.675e-01,1.200e+00
9.725e-01,1.103e+00
9.775e-01,1.012e+00
9.825e-01,9.272e-01
9.875e-01,8.475e-01
9.925e-01,7.731e-01
9.975e-01,7.040e-01


==> anc/03_results/strong_inf/lognormal/0_34.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,1.993e-317
2.750e-02,4.416e-283
3.250e-02,5.462e-256
3.750e-02,7.271e-234
4.250e-02,2.471e-215
4.750e-02,1.655e-199
5.250e-02,8.770e-186
5.750e-02,9.851e-174
6.250e-02,4.827e-163
6.750e-02,1.776e-153
7.250e-02,7.456e-145
7.750e-02,4.958e-137
8.250e-02,6.786e-130
8.750e-02,2.364e-123
9.250e-02,2.493e-117
9.750e-02,9.197e-112
1.025e-01,1.339e-106
1.075e-01,8.520e-102
1.125e-01,2.584e-97
1.175e-01,4.027e-93
1.225e-01,3.437e-89
1.275e-01,1.699e-85
1.325e-01,5.112e-82
1.375e-01,9.768e-79
1.425e-01,1.231e-75
1.475e-01,1.059e-72
1.525e-01,6.403e-70
1.575e-01,2.796e-67
1.625e-01,9.028e-65
1.675e-01,2.203e-62
1.725e-01,4.145e-60
1.775e-01,6.117e-58
1.825e-01,7.195e-56
1.875e-01,6.845e-54
1.925e-01,5.339e-52
1.975e-01,3.455e-50
2.025e-01,1.876e-48
2.075e-01,8.636e-47
2.125e-01,3.402e-45
2.175e-01,1.157e-43
2.225e-01,3.425e-42
2.275e-01,8.891e-41
2.325e-01,2.037e-39
2.375e-01,4.149e-38
2.425e-01,7.553e-37
2.475e-01,1.236e-35
2.525e-01,1.828e-34
2.575e-01,2.454e-33
2.625e-01,3.006e-32
2.675e-01,3.373e-31
2.725e-01,3.480e-30
2.775e-01,3.315e-29
2.825e-01,2.926e-28
2.875e-01,2.400e-27
2.925e-01,1.836e-26
2.975e-01,1.313e-25
3.025e-01,8.806e-25
3.075e-01,5.553e-24
3.125e-01,3.300e-23
3.175e-01,1.853e-22
3.225e-01,9.853e-22
3.275e-01,4.970e-21
3.325e-01,2.384e-20
3.375e-01,1.089e-19
3.425e-01,4.747e-19
3.475e-01,1.978e-18
3.525e-01,7.892e-18
3.575e-01,3.019e-17
3.625e-01,1.109e-16
3.675e-01,3.919e-16
3.725e-01,1.333e-15
3.775e-01,4.374e-15
3.825e-01,1.385e-14
3.875e-01,4.241e-14
3.925e-01,1.256e-13
3.975e-01,3.603e-13
4.025e-01,1.002e-12
4.075e-01,2.706e-12
4.125e-01,7.098e-12
4.175e-01,1.810e-11
4.225e-01,4.493e-11
4.275e-01,1.086e-10
4.325e-01,2.559e-10
4.375e-01,5.883e-10
4.425e-01,1.320e-09
4.475e-01,2.894e-09
4.525e-01,6.203e-09
4.575e-01,1.300e-08
4.625e-01,2.669e-08
4.675e-01,5.363e-08
4.725e-01,1.056e-07
4.775e-01,2.040e-07
4.825e-01,3.865e-07
4.875e-01,7.188e-07
4.925e-01,1.313e-06
4.975e-01,2.356e-06
5.025e-01,4.156e-06
5.075e-01,7.210e-06
5.125e-01,1.231e-05
5.175e-01,2.067e-05
5.225e-01,3.420e-05
5.275e-01,5.573e-05
5.325e-01,8.950e-05
5.375e-01,1.417e-04
5.425e-01,2.212e-04
5.475e-01,3.407e-04
5.525e-01,5.177e-04
5.575e-01,7.767e-04
5.625e-01,1.151e-03
5.675e-01,1.684e-03
5.725e-01,2.434e-03
5.775e-01,3.479e-03
5.825e-01,4.914e-03
5.875e-01,6.865e-03
5.925e-01,9.485e-03
5.975e-01,1.297e-02
6.025e-01,1.754e-02
6.075e-01,2.349e-02
6.125e-01,3.114e-02
6.175e-01,4.088e-02
6.225e-01,5.317e-02
6.275e-01,6.850e-02
6.325e-01,8.745e-02
6.375e-01,1.107e-01
6.425e-01,1.388e-01
6.475e-01,1.726e-01
6.525e-01,2.129e-01
6.575e-01,2.604e-01
6.625e-01,3.161e-01
6.675e-01,3.805e-01
6.725e-01,4.547e-01
6.775e-01,5.392e-01
6.825e-01,6.348e-01
6.875e-01,7.420e-01
6.925e-01,8.611e-01
6.975e-01,9.925e-01
7.025e-01,1.136e+00
7.075e-01,1.292e+00
7.125e-01,1.460e+00
7.175e-01,1.639e+00
7.225e-01,1.829e+00
7.275e-01,2.028e+00
7.325e-01,2.235e+00
7.375e-01,2.449e+00
7.425e-01,2.669e+00
7.475e-01,2.891e+00
7.525e-01,3.115e+00
7.575e-01,3.337e+00
7.625e-01,3.557e+00
7.675e-01,3.771e+00
7.725e-01,3.978e+00
7.775e-01,4.175e+00
7.825e-01,4.360e+00
7.875e-01,4.531e+00
7.925e-01,4.687e+00
7.975e-01,4.825e+00
8.025e-01,4.945e+00
8.075e-01,5.045e+00
8.125e-01,5.124e+00
8.175e-01,5.182e+00
8.225e-01,5.218e+00
8.275e-01,5.233e+00
8.325e-01,5.226e+00
8.375e-01,5.198e+00
8.425e-01,5.150e+00
8.475e-01,5.082e+00
8.525e-01,4.997e+00
8.575e-01,4.894e+00
8.625e-01,4.775e+00
8.675e-01,4.643e+00
8.725e-01,4.498e+00
8.775e-01,4.343e+00
8.825e-01,4.179e+00
8.875e-01,4.007e+00
8.925e-01,3.829e+00
8.975e-01,3.648e+00
9.025e-01,3.464e+00
9.075e-01,3.279e+00
9.125e-01,3.094e+00
9.175e-01,2.910e+00
9.225e-01,2.730e+00
9.275e-01,2.553e+00
9.325e-01,2.380e+00
9.375e-01,2.213e+00
9.425e-01,2.052e+00
9.475e-01,1.898e+00
9.525e-01,1.750e+00
9.575e-01,1.609e+00
9.625e-01,1.476e+00
9.675e-01,1.351e+00
9.725e-01,1.233e+00
9.775e-01,1.122e+00
9.825e-01,1.019e+00
9.875e-01,9.231e-01
9.925e-01,8.343e-01
9.975e-01,7.522e-01


==> anc/03_results/strong_inf/lognormal/0_35.csv <==
transmittance,probability_density
1.810e-03,3.746e-12
5.429e-03,1.230e-06
9.048e-03,1.229e-04
1.267e-02,1.623e-03
1.629e-02,8.827e-03
1.990e-02,2.956e-02
2.352e-02,7.336e-02
2.714e-02,1.490e-01
3.076e-02,2.624e-01
3.438e-02,4.164e-01
3.800e-02,6.100e-01
4.162e-02,8.397e-01
4.524e-02,1.100e+00
4.886e-02,1.384e+00
5.248e-02,1.684e+00
5.609e-02,1.993e+00
5.971e-02,2.305e+00
6.333e-02,2.613e+00
6.695e-02,2.912e+00
7.057e-02,3.198e+00
7.419e-02,3.467e+00
7.781e-02,3.717e+00
8.143e-02,3.946e+00
8.505e-02,4.153e+00
8.867e-02,4.336e+00
9.228e-02,4.497e+00
9.590e-02,4.635e+00
9.952e-02,4.751e+00
1.031e-01,4.845e+00
1.068e-01,4.919e+00
1.104e-01,4.973e+00
1.140e-01,5.010e+00
1.176e-01,5.030e+00
1.212e-01,5.034e+00
1.249e-01,5.025e+00
1.285e-01,5.002e+00
1.321e-01,4.968e+00
1.357e-01,4.924e+00
1.393e-01,4.870e+00
1.430e-01,4.808e+00
1.466e-01,4.739e+00
1.502e-01,4.663e+00
1.538e-01,4.582e+00
1.574e-01,4.497e+00
1.610e-01,4.408e+00
1.647e-01,4.315e+00
1.683e-01,4.220e+00
1.719e-01,4.123e+00
1.755e-01,4.025e+00
1.791e-01,3.926e+00
1.828e-01,3.826e+00
1.864e-01,3.726e+00
1.900e-01,3.626e+00
1.936e-01,3.527e+00
1.972e-01,3.428e+00
2.009e-01,3.331e+00
2.045e-01,3.234e+00
2.081e-01,3.139e+00
2.117e-01,3.045e+00
2.153e-01,2.953e+00
2.189e-01,2.863e+00
2.226e-01,2.774e+00
2.262e-01,2.688e+00
2.298e-01,2.603e+00
2.334e-01,2.520e+00
2.370e-01,2.439e+00
2.407e-01,2.360e+00
2.443e-01,2.284e+00
2.479e-01,2.209e+00
2.515e-01,2.136e+00
2.551e-01,2.066e+00
2.588e-01,1.997e+00
2.624e-01,1.931e+00
2.660e-01,1.866e+00
2.696e-01,1.803e+00
2.732e-01,1.742e+00
2.769e-01,1.684e+00
2.805e-01,1.626e+00
2.841e-01,1.571e+00
2.877e-01,1.518e+00
2.913e-01,1.466e+00
2.949e-01,1.416e+00
2.986e-01,1.367e+00
3.022e-01,1.321e+00
3.058e-01,1.275e+00
3.094e-01,1.232e+00
3.130e-01,1.189e+00
3.167e-01,1.148e+00
3.203e-01,1.109e+00
3.239e-01,1.071e+00
3.275e-01,1.034e+00
3.311e-01,9.984e-01
3.348e-01,9.641e-01
3.384e-01,9.309e-01
3.420e-01,8.989e-01
3.456e-01,8.680e-01
3.492e-01,8.382e-01
3.529e-01,8.095e-01
3.565e-01,7.817e-01
3.601e-01,7.549e-01
3.637e-01,7.291e-01
3.673e-01,7.042e-01
3.709e-01,6.801e-01
3.746e-01,6.569e-01
3.782e-01,6.345e-01
3.818e-01,6.129e-01
3.854e-01,5.920e-01
3.890e-01,5.719e-01
3.927e-01,5.525e-01
3.963e-01,5.338e-01
3.999e-01,5.158e-01
4.035e-01,4.983e-01
4.071e-01,4.815e-01
4.108e-01,4.653e-01
4.144e-01,4.497e-01
4.180e-01,4.346e-01
4.216e-01,4.200e-01
4.252e-01,4.060e-01
4.289e-01,3.924e-01
4.325e-01,3.793e-01
4.361e-01,3.667e-01
4.397e-01,3.545e-01
4.433e-01,3.428e-01
4.469e-01,3.314e-01
4.506e-01,3.205e-01
4.542e-01,3.099e-01
4.578e-01,2.997e-01
4.614e-01,2.899e-01
4.650e-01,2.804e-01
4.687e-01,2.712e-01
4.723e-01,2.624e-01
4.759e-01,2.538e-01
4.795e-01,2.456e-01
4.831e-01,2.376e-01
4.868e-01,2.299e-01
4.904e-01,2.225e-01
4.940e-01,2.153e-01
4.976e-01,2.084e-01
5.012e-01,2.017e-01
5.049e-01,1.952e-01
5.085e-01,1.890e-01
5.121e-01,1.829e-01
5.157e-01,1.771e-01
5.193e-01,1.715e-01
5.229e-01,1.661e-01
5.266e-01,1.608e-01
5.302e-01,1.557e-01
5.338e-01,1.508e-01
5.374e-01,1.461e-01
5.410e-01,1.415e-01
5.447e-01,1.371e-01
5.483e-01,1.328e-01
5.519e-01,1.287e-01
5.555e-01,1.247e-01
5.591e-01,1.208e-01
5.628e-01,1.171e-01
5.664e-01,1.134e-01
5.700e-01,1.100e-01
5.736e-01,1.066e-01
5.772e-01,1.033e-01
5.808e-01,1.001e-01
5.845e-01,9.709e-02
5.881e-01,9.413e-02
5.917e-01,9.127e-02
5.953e-01,8.850e-02
5.989e-01,8.582e-02
6.026e-01,8.323e-02
6.062e-01,8.073e-02
6.098e-01,7.830e-02
6.134e-01,7.595e-02
6.170e-01,7.368e-02
6.207e-01,7.148e-02
6.243e-01,6.935e-02
6.279e-01,6.729e-02
6.315e-01,6.529e-02
6.351e-01,6.336e-02
6.388e-01,6.149e-02
6.424e-01,5.968e-02
6.460e-01,5.793e-02
6.496e-01,5.623e-02
6.532e-01,5.458e-02
6.568e-01,5.299e-02
6.605e-01,5.144e-02
6.641e-01,4.995e-02
6.677e-01,4.850e-02
6.713e-01,4.710e-02
6.749e-01,4.574e-02
6.786e-01,4.442e-02
6.822e-01,4.314e-02
6.858e-01,4.191e-02
6.894e-01,4.071e-02
6.930e-01,3.954e-02
6.967e-01,3.842e-02
7.003e-01,3.733e-02
7.039e-01,3.627e-02
7.075e-01,3.524e-02
7.111e-01,3.424e-02
7.148e-01,3.328e-02
7.184e-01,3.234e-02
7.220e-01,3.144e-02


==> anc/03_results/strong_inf/lognormal/0_36.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,3.741e-303
5.250e-02,1.632e-282
5.750e-02,2.198e-264
6.250e-02,2.698e-248
6.750e-02,6.807e-234
7.250e-02,6.610e-221
7.750e-02,4.040e-209
8.250e-02,2.302e-198
8.750e-02,1.681e-188
9.250e-02,2.041e-179
9.750e-02,5.115e-171
1.025e-01,3.172e-163
1.075e-01,5.673e-156
1.125e-01,3.333e-149
1.175e-01,7.194e-143
1.225e-01,6.285e-137
1.275e-01,2.417e-131
1.325e-01,4.403e-126
1.375e-01,4.053e-121
1.425e-01,1.996e-116
1.475e-01,5.530e-112
1.525e-01,9.017e-108
1.575e-01,9.010e-104
1.625e-01,5.718e-100
1.675e-01,2.381e-96
1.725e-01,6.701e-93
1.775e-01,1.308e-89
1.825e-01,1.816e-86
1.875e-01,1.831e-83
1.925e-01,1.368e-80
1.975e-01,7.722e-78
2.025e-01,3.345e-75
2.075e-01,1.130e-72
2.125e-01,3.019e-70
2.175e-01,6.463e-68
2.225e-01,1.122e-65
2.275e-01,1.599e-63
2.325e-01,1.887e-61
2.375e-01,1.865e-59
2.425e-01,1.556e-57
2.475e-01,1.105e-55
2.525e-01,6.741e-54
2.575e-01,3.554e-52
2.625e-01,1.631e-50
2.675e-01,6.557e-49
2.725e-01,2.324e-47
2.775e-01,7.298e-46
2.825e-01,2.042e-44
2.875e-01,5.118e-43
2.925e-01,1.154e-41
2.975e-01,2.351e-40
3.025e-01,4.347e-39
3.075e-01,7.323e-38
3.125e-01,1.128e-36
3.175e-01,1.595e-35
3.225e-01,2.076e-34
3.275e-01,2.496e-33
3.325e-01,2.781e-32
3.375e-01,2.878e-31
3.425e-01,2.776e-30
3.475e-01,2.500e-29
3.525e-01,2.108e-28
3.575e-01,1.669e-27
3.625e-01,1.242e-26
3.675e-01,8.719e-26
3.725e-01,5.779e-25
3.775e-01,3.625e-24
3.825e-01,2.156e-23
3.875e-01,1.218e-22
3.925e-01,6.544e-22
3.975e-01,3.351e-21
4.025e-01,1.638e-20
4.075e-01,7.649e-20
4.125e-01,3.419e-19
4.175e-01,1.465e-18
4.225e-01,6.024e-18
4.275e-01,2.380e-17
4.325e-01,9.047e-17
4.375e-01,3.312e-16
4.425e-01,1.169e-15
4.475e-01,3.983e-15
4.525e-01,1.311e-14
4.575e-01,4.174e-14
4.625e-01,1.286e-13
4.675e-01,3.841e-13
4.725e-01,1.112e-12
4.775e-01,3.127e-12
4.825e-01,8.539e-12
4.875e-01,2.267e-11
4.925e-01,5.854e-11
4.975e-01,1.472e-10
5.025e-01,3.607e-10
5.075e-01,8.616e-10
5.125e-01,2.008e-09
5.175e-01,4.568e-09
5.225e-01,1.015e-08
5.275e-01,2.205e-08
5.325e-01,4.684e-08
5.375e-01,9.737e-08
5.425e-01,1.982e-07
5.475e-01,3.950e-07
5.525e-01,7.717e-07
5.575e-01,1.478e-06
5.625e-01,2.778e-06
5.675e-01,5.124e-06
5.725e-01,9.280e-06
5.775e-01,1.651e-05
5.825e-01,2.886e-05
5.875e-01,4.959e-05
5.925e-01,8.382e-05
5.975e-01,1.394e-04
6.025e-01,2.281e-04
6.075e-01,3.676e-04
6.125e-01,5.834e-04
6.175e-01,9.124e-04
6.225e-01,1.406e-03
6.275e-01,2.137e-03
6.325e-01,3.202e-03
6.375e-01,4.733e-03
6.425e-01,6.904e-03
6.475e-01,9.941e-03
6.525e-01,1.413e-02
6.575e-01,1.984e-02
6.625e-01,2.752e-02
6.675e-01,3.772e-02
6.725e-01,5.109e-02
6.775e-01,6.842e-02
6.825e-01,9.060e-02
6.875e-01,1.187e-01
6.925e-01,1.538e-01
6.975e-01,1.971e-01
7.025e-01,2.501e-01
7.075e-01,3.142e-01
7.125e-01,3.908e-01
7.175e-01,4.813e-01
7.225e-01,5.872e-01
7.275e-01,7.097e-01
7.325e-01,8.499e-01
7.375e-01,1.009e+00
7.425e-01,1.187e+00
7.475e-01,1.384e+00
7.525e-01,1.601e+00
7.575e-01,1.836e+00
7.625e-01,2.088e+00
7.675e-01,2.357e+00
7.725e-01,2.639e+00
7.775e-01,2.932e+00
7.825e-01,3.233e+00
7.875e-01,3.538e+00
7.925e-01,3.845e+00
7.975e-01,4.148e+00
8.025e-01,4.443e+00
8.075e-01,4.727e+00
8.125e-01,4.995e+00
8.175e-01,5.244e+00
8.225e-01,5.468e+00
8.275e-01,5.666e+00
8.325e-01,5.835e+00
8.375e-01,5.971e+00
8.425e-01,6.073e+00
8.475e-01,6.141e+00
8.525e-01,6.172e+00
8.575e-01,6.169e+00
8.625e-01,6.130e+00
8.675e-01,6.058e+00
8.725e-01,5.954e+00
8.775e-01,5.820e+00
8.825e-01,5.660e+00
8.875e-01,5.475e+00
8.925e-01,5.269e+00
8.975e-01,5.046e+00
9.025e-01,4.809e+00
9.075e-01,4.560e+00
9.125e-01,4.304e+00
9.175e-01,4.043e+00
9.225e-01,3.780e+00
9.275e-01,3.519e+00
9.325e-01,3.261e+00
9.375e-01,3.008e+00
9.425e-01,2.764e+00
9.475e-01,2.528e+00
9.525e-01,2.303e+00
9.575e-01,2.089e+00
9.625e-01,1.888e+00
9.675e-01,1.699e+00
9.725e-01,1.523e+00
9.775e-01,1.360e+00
9.825e-01,1.210e+00
9.875e-01,1.072e+00
9.925e-01,9.470e-01
9.975e-01,8.332e-01


==> anc/03_results/strong_inf/lognormal/0_37.csv <==
transmittance,probability_density
1.067e-01,3.741e-195
1.112e-01,1.464e-187
1.156e-01,2.072e-180
1.201e-01,1.161e-173
1.246e-01,2.781e-167
1.291e-01,3.059e-161
1.336e-01,1.642e-155
1.380e-01,4.547e-150
1.425e-01,6.823e-145
1.470e-01,5.801e-140
1.515e-01,2.909e-135
1.559e-01,8.916e-131
1.604e-01,1.727e-126
1.649e-01,2.176e-122
1.694e-01,1.835e-118
1.739e-01,1.061e-114
1.783e-01,4.300e-111
1.828e-01,1.249e-107
1.873e-01,2.647e-104
1.918e-01,4.171e-101
1.962e-01,4.965e-98
2.007e-01,4.532e-95
2.052e-01,3.217e-92
2.097e-01,1.800e-89
2.142e-01,8.028e-87
2.186e-01,2.888e-84
2.231e-01,8.470e-82
2.276e-01,2.044e-79
2.321e-01,4.099e-77
2.365e-01,6.886e-75
2.410e-01,9.769e-73
2.455e-01,1.179e-70
2.500e-01,1.220e-68
2.545e-01,1.089e-66
2.589e-01,8.444e-65
2.634e-01,5.716e-63
2.679e-01,3.398e-61
2.724e-01,1.784e-59
2.768e-01,8.307e-58
2.813e-01,3.449e-56
2.858e-01,1.282e-54
2.903e-01,4.287e-53
2.948e-01,1.294e-51
2.992e-01,3.541e-50
3.037e-01,8.812e-49
3.082e-01,2.002e-47
3.127e-01,4.163e-46
3.171e-01,7.955e-45
3.216e-01,1.400e-43
3.261e-01,2.277e-42
3.306e-01,3.431e-41
3.351e-01,4.802e-40
3.395e-01,6.256e-39
3.440e-01,7.607e-38
3.485e-01,8.652e-37
3.530e-01,9.223e-36
3.574e-01,9.236e-35
3.619e-01,8.704e-34
3.664e-01,7.734e-33
3.709e-01,6.492e-32
3.754e-01,5.156e-31
3.798e-01,3.882e-30
3.843e-01,2.774e-29
3.888e-01,1.885e-28
3.933e-01,1.220e-27
3.977e-01,7.525e-27
4.022e-01,4.433e-26
4.067e-01,2.496e-25
4.112e-01,1.346e-24
4.157e-01,6.955e-24
4.201e-01,3.449e-23
4.246e-01,1.643e-22
4.291e-01,7.525e-22
4.336e-01,3.318e-21
4.380e-01,1.410e-20
4.425e-01,5.781e-20
4.470e-01,2.288e-19
4.515e-01,8.751e-19
4.560e-01,3.237e-18
4.604e-01,1.159e-17
4.649e-01,4.023e-17
4.694e-01,1.353e-16
4.739e-01,4.418e-16
4.783e-01,1.401e-15
4.828e-01,4.315e-15
4.873e-01,1.293e-14
4.918e-01,3.768e-14
4.963e-01,1.069e-13
5.007e-01,2.958e-13
5.052e-01,7.975e-13
5.097e-01,2.098e-12
5.142e-01,5.385e-12
5.186e-01,1.350e-11
5.231e-01,3.308e-11
5.276e-01,7.924e-11
5.321e-01,1.856e-10
5.366e-01,4.256e-10
5.410e-01,9.555e-10
5.455e-01,2.101e-09
5.500e-01,4.528e-09
5.545e-01,9.567e-09
5.589e-01,1.983e-08
5.634e-01,4.032e-08
5.679e-01,8.048e-08
5.724e-01,1.578e-07
5.769e-01,3.038e-07
5.813e-01,5.750e-07
5.858e-01,1.070e-06
5.903e-01,1.958e-06
5.948e-01,3.525e-06
5.992e-01,6.246e-06
6.037e-01,1.089e-05
6.082e-01,1.871e-05
6.127e-01,3.166e-05
6.172e-01,5.278e-05
6.216e-01,8.674e-05
6.261e-01,1.405e-04
6.306e-01,2.245e-04
6.351e-01,3.539e-04
6.395e-01,5.505e-04
6.440e-01,8.450e-04
6.485e-01,1.281e-03
6.530e-01,1.916e-03
6.575e-01,2.832e-03
6.619e-01,4.136e-03
6.664e-01,5.968e-03
6.709e-01,8.512e-03
6.754e-01,1.200e-02
6.798e-01,1.673e-02
6.843e-01,2.307e-02
6.888e-01,3.146e-02
6.933e-01,4.246e-02
6.978e-01,5.671e-02
7.022e-01,7.495e-02
7.067e-01,9.808e-02
7.112e-01,1.271e-01
7.157e-01,1.631e-01
7.201e-01,2.072e-01
7.246e-01,2.609e-01
7.291e-01,3.255e-01
7.336e-01,4.023e-01
7.381e-01,4.929e-01
7.425e-01,5.987e-01
7.470e-01,7.209e-01
7.515e-01,8.608e-01
7.560e-01,1.019e+00
7.604e-01,1.197e+00
7.649e-01,1.395e+00
7.694e-01,1.612e+00
7.739e-01,1.849e+00
7.784e-01,2.105e+00
7.828e-01,2.378e+00
7.873e-01,2.666e+00
7.918e-01,2.968e+00
7.963e-01,3.281e+00
8.007e-01,3.601e+00
8.052e-01,3.925e+00
8.097e-01,4.250e+00
8.142e-01,4.570e+00
8.187e-01,4.883e+00
8.231e-01,5.183e+00
8.276e-01,5.467e+00
8.321e-01,5.730e+00
8.366e-01,5.968e+00
8.410e-01,6.179e+00
8.455e-01,6.360e+00
8.500e-01,6.507e+00
8.545e-01,6.619e+00
8.590e-01,6.695e+00
8.634e-01,6.733e+00
8.679e-01,6.735e+00
8.724e-01,6.700e+00
8.769e-01,6.629e+00
8.813e-01,6.525e+00
8.858e-01,6.388e+00
8.903e-01,6.223e+00
8.948e-01,6.032e+00
8.993e-01,5.817e+00
9.037e-01,5.583e+00
9.082e-01,5.332e+00
9.127e-01,5.069e+00
9.172e-01,4.796e+00
9.216e-01,4.517e+00
9.261e-01,4.235e+00
9.306e-01,3.953e+00
9.351e-01,3.673e+00
9.396e-01,3.398e+00
9.440e-01,3.131e+00
9.485e-01,2.872e+00
9.530e-01,2.624e+00
9.575e-01,2.388e+00
9.619e-01,2.164e+00
9.664e-01,1.953e+00
9.709e-01,1.756e+00
9.754e-01,1.572e+00
9.799e-01,1.403e+00
9.843e-01,1.247e+00
9.888e-01,1.104e+00
9.933e-01,9.744e-01
9.978e-01,8.567e-01


==> anc/03_results/strong_inf/lognormal/0_38.csv <==
transmittance,probability_density
1.244e-01,1.271e-208
1.288e-01,2.854e-201
1.332e-01,2.724e-194
1.375e-01,1.178e-187
1.419e-01,2.450e-181
1.463e-01,2.578e-175
1.507e-01,1.440e-169
1.551e-01,4.454e-164
1.595e-01,7.932e-159
1.639e-01,8.426e-154
1.683e-01,5.513e-149
1.727e-01,2.289e-144
1.770e-01,6.194e-140
1.814e-01,1.120e-135
1.858e-01,1.385e-131
1.902e-01,1.196e-127
1.946e-01,7.350e-124
1.990e-01,3.276e-120
2.034e-01,1.077e-116
2.078e-01,2.650e-113
2.122e-01,4.957e-110
2.165e-01,7.140e-107
2.209e-01,8.021e-104
2.253e-01,7.111e-101
2.297e-01,5.030e-98
2.341e-01,2.869e-95
2.385e-01,1.332e-92
2.429e-01,5.079e-90
2.473e-01,1.605e-87
2.517e-01,4.236e-85
2.560e-01,9.408e-83
2.604e-01,1.771e-80
2.648e-01,2.845e-78
2.692e-01,3.925e-76
2.736e-01,4.679e-74
2.780e-01,4.846e-72
2.824e-01,4.385e-70
2.868e-01,3.485e-68
2.912e-01,2.443e-66
2.956e-01,1.519e-64
2.999e-01,8.405e-63
3.043e-01,4.159e-61
3.087e-01,1.847e-59
3.131e-01,7.394e-58
3.175e-01,2.676e-56
3.219e-01,8.789e-55
3.263e-01,2.628e-53
3.307e-01,7.176e-52
3.351e-01,1.795e-50
3.394e-01,4.124e-49
3.438e-01,8.727e-48
3.482e-01,1.706e-46
3.526e-01,3.086e-45
3.570e-01,5.183e-44
3.614e-01,8.096e-43
3.658e-01,1.179e-41
3.702e-01,1.604e-40
3.746e-01,2.042e-39
3.789e-01,2.439e-38
3.833e-01,2.738e-37
3.877e-01,2.893e-36
3.921e-01,2.882e-35
3.965e-01,2.713e-34
4.009e-01,2.415e-33
4.053e-01,2.038e-32
4.097e-01,1.632e-31
4.141e-01,1.241e-30
4.184e-01,8.988e-30
4.228e-01,6.201e-29
4.272e-01,4.082e-28
4.316e-01,2.567e-27
4.360e-01,1.544e-26
4.404e-01,8.889e-26
4.448e-01,4.907e-25
4.492e-01,2.599e-24
4.536e-01,1.323e-23
4.579e-01,6.472e-23
4.623e-01,3.048e-22
4.667e-01,1.383e-21
4.711e-01,6.051e-21
4.755e-01,2.555e-20
4.799e-01,1.042e-19
4.843e-01,4.110e-19
4.887e-01,1.568e-18
4.931e-01,5.793e-18
4.974e-01,2.074e-17
5.018e-01,7.200e-17
5.062e-01,2.425e-16
5.106e-01,7.934e-16
5.150e-01,2.522e-15
5.194e-01,7.795e-15
5.238e-01,2.344e-14
5.282e-01,6.862e-14
5.326e-01,1.957e-13
5.370e-01,5.439e-13
5.413e-01,1.474e-12
5.457e-01,3.899e-12
5.501e-01,1.007e-11
5.545e-01,2.539e-11
5.589e-01,6.256e-11
5.633e-01,1.507e-10
5.677e-01,3.553e-10
5.721e-01,8.194e-10
5.765e-01,1.850e-09
5.808e-01,4.092e-09
5.852e-01,8.869e-09
5.896e-01,1.884e-08
5.940e-01,3.926e-08
5.984e-01,8.024e-08
6.028e-01,1.610e-07
6.072e-01,3.170e-07
6.116e-01,6.132e-07
6.160e-01,1.165e-06
6.203e-01,2.177e-06
6.247e-01,3.997e-06
6.291e-01,7.219e-06
6.335e-01,1.283e-05
6.379e-01,2.242e-05
6.423e-01,3.860e-05
6.467e-01,6.541e-05
6.511e-01,1.092e-04
6.555e-01,1.796e-04
6.598e-01,2.911e-04
6.642e-01,4.651e-04
6.686e-01,7.328e-04
6.730e-01,1.139e-03
6.774e-01,1.745e-03
6.818e-01,2.640e-03
6.862e-01,3.942e-03
6.906e-01,5.810e-03
6.950e-01,8.457e-03
6.993e-01,1.216e-02
7.037e-01,1.727e-02
7.081e-01,2.423e-02
7.125e-01,3.360e-02
7.169e-01,4.607e-02
7.213e-01,6.244e-02
7.257e-01,8.370e-02
7.301e-01,1.110e-01
7.345e-01,1.456e-01
7.388e-01,1.889e-01
7.432e-01,2.426e-01
7.476e-01,3.084e-01
7.520e-01,3.881e-01
7.564e-01,4.836e-01
7.608e-01,5.968e-01
7.652e-01,7.294e-01
7.696e-01,8.832e-01
7.740e-01,1.059e+00
7.784e-01,1.259e+00
7.827e-01,1.484e+00
7.871e-01,1.733e+00
7.915e-01,2.006e+00
7.959e-01,2.302e+00
8.003e-01,2.620e+00
8.047e-01,2.958e+00
8.091e-01,3.312e+00
8.135e-01,3.678e+00
8.179e-01,4.054e+00
8.222e-01,4.432e+00
8.266e-01,4.810e+00
8.310e-01,5.180e+00
8.354e-01,5.538e+00
8.398e-01,5.877e+00
8.442e-01,6.193e+00
8.486e-01,6.479e+00
8.530e-01,6.732e+00
8.574e-01,6.947e+00
8.617e-01,7.120e+00
8.661e-01,7.249e+00
8.705e-01,7.333e+00
8.749e-01,7.369e+00
8.793e-01,7.359e+00
8.837e-01,7.303e+00
8.881e-01,7.203e+00
8.925e-01,7.061e+00
8.969e-01,6.881e+00
9.012e-01,6.666e+00
9.056e-01,6.420e+00
9.100e-01,6.148e+00
9.144e-01,5.854e+00
9.188e-01,5.543e+00
9.232e-01,5.220e+00
9.276e-01,4.890e+00
9.320e-01,4.556e+00
9.364e-01,4.223e+00
9.407e-01,3.893e+00
9.451e-01,3.572e+00
9.495e-01,3.260e+00
9.539e-01,2.961e+00
9.583e-01,2.676e+00
9.627e-01,2.407e+00
9.671e-01,2.155e+00
9.715e-01,1.920e+00
9.759e-01,1.703e+00
9.802e-01,1.504e+00
9.846e-01,1.321e+00
9.890e-01,1.156e+00
9.934e-01,1.007e+00
9.978e-01,8.740e-01


==> anc/03_results/strong_inf/lognormal/0_39.csv <==
transmittance,probability_density
1.430e-01,2.772e-224
1.473e-01,4.700e-217
1.516e-01,3.804e-210
1.559e-01,1.543e-203
1.601e-01,3.278e-197
1.644e-01,3.797e-191
1.687e-01,2.488e-185
1.730e-01,9.542e-180
1.773e-01,2.210e-174
1.816e-01,3.179e-169
1.859e-01,2.917e-164
1.902e-01,1.750e-159
1.945e-01,7.019e-155
1.988e-01,1.922e-150
2.031e-01,3.666e-146
2.074e-01,4.956e-142
2.117e-01,4.831e-138
2.160e-01,3.450e-134
2.203e-01,1.831e-130
2.246e-01,7.327e-127
2.289e-01,2.238e-123
2.332e-01,5.284e-120
2.375e-01,9.750e-117
2.418e-01,1.421e-113
2.461e-01,1.654e-110
2.504e-01,1.550e-107
2.547e-01,1.181e-104
2.590e-01,7.376e-102
2.633e-01,3.807e-99
2.675e-01,1.636e-96
2.718e-01,5.894e-94
2.761e-01,1.793e-91
2.804e-01,4.634e-89
2.847e-01,1.024e-86
2.890e-01,1.945e-84
2.933e-01,3.194e-82
2.976e-01,4.558e-80
3.019e-01,5.682e-78
3.062e-01,6.214e-76
3.105e-01,5.991e-74
3.148e-01,5.113e-72
3.191e-01,3.879e-70
3.234e-01,2.626e-68
3.277e-01,1.593e-66
3.320e-01,8.682e-65
3.363e-01,4.269e-63
3.406e-01,1.900e-61
3.449e-01,7.674e-60
3.492e-01,2.822e-58
3.535e-01,9.480e-57
3.578e-01,2.915e-55
3.621e-01,8.232e-54
3.664e-01,2.139e-52
3.706e-01,5.130e-51
3.749e-01,1.138e-49
3.792e-01,2.339e-48
3.835e-01,4.466e-47
3.878e-01,7.939e-46
3.921e-01,1.316e-44
3.964e-01,2.040e-43
4.007e-01,2.959e-42
4.050e-01,4.026e-41
4.093e-01,5.147e-40
4.136e-01,6.193e-39
4.179e-01,7.024e-38
4.222e-01,7.522e-37
4.265e-01,7.615e-36
4.308e-01,7.301e-35
4.351e-01,6.636e-34
4.394e-01,5.728e-33
4.437e-01,4.700e-32
4.480e-01,3.671e-31
4.523e-01,2.733e-30
4.566e-01,1.941e-29
4.609e-01,1.317e-28
4.652e-01,8.548e-28
4.695e-01,5.311e-27
4.738e-01,3.162e-26
4.780e-01,1.806e-25
4.823e-01,9.904e-25
4.866e-01,5.220e-24
4.909e-01,2.647e-23
4.952e-01,1.293e-22
4.995e-01,6.082e-22
5.038e-01,2.760e-21
5.081e-01,1.209e-20
5.124e-01,5.116e-20
5.167e-01,2.093e-19
5.210e-01,8.285e-19
5.253e-01,3.175e-18
5.296e-01,1.179e-17
5.339e-01,4.243e-17
5.382e-01,1.482e-16
5.425e-01,5.023e-16
5.468e-01,1.654e-15
5.511e-01,5.293e-15
5.554e-01,1.648e-14
5.597e-01,4.991e-14
5.640e-01,1.472e-13
5.683e-01,4.228e-13
5.726e-01,1.184e-12
5.769e-01,3.233e-12
5.811e-01,8.613e-12
5.854e-01,2.240e-11
5.897e-01,5.689e-11
5.940e-01,1.412e-10
5.983e-01,3.424e-10
6.026e-01,8.123e-10
6.069e-01,1.885e-09
6.112e-01,4.283e-09
6.155e-01,9.526e-09
6.198e-01,2.076e-08
6.241e-01,4.432e-08
6.284e-01,9.276e-08
6.327e-01,1.904e-07
6.370e-01,3.834e-07
6.413e-01,7.578e-07
6.456e-01,1.470e-06
6.499e-01,2.801e-06
6.542e-01,5.243e-06
6.585e-01,9.643e-06
6.628e-01,1.743e-05
6.671e-01,3.100e-05
6.714e-01,5.420e-05
6.757e-01,9.325e-05
6.800e-01,1.579e-04
6.843e-01,2.632e-04
6.885e-01,4.320e-04
6.928e-01,6.984e-04
6.971e-01,1.112e-03
7.014e-01,1.746e-03
7.057e-01,2.702e-03
7.100e-01,4.121e-03
7.143e-01,6.201e-03
7.186e-01,9.202e-03
7.229e-01,1.348e-02
7.272e-01,1.947e-02
7.315e-01,2.778e-02
7.358e-01,3.912e-02
7.401e-01,5.441e-02
7.444e-01,7.474e-02
7.487e-01,1.014e-01
7.530e-01,1.360e-01
7.573e-01,1.803e-01
7.616e-01,2.361e-01
7.659e-01,3.059e-01
7.702e-01,3.918e-01
7.745e-01,4.963e-01
7.788e-01,6.219e-01
7.831e-01,7.710e-01
7.874e-01,9.459e-01
7.916e-01,1.149e+00
7.959e-01,1.380e+00
8.002e-01,1.643e+00
8.045e-01,1.935e+00
8.088e-01,2.258e+00
8.131e-01,2.610e+00
8.174e-01,2.989e+00
8.217e-01,3.390e+00
8.260e-01,3.811e+00
8.303e-01,4.245e+00
8.346e-01,4.687e+00
8.389e-01,5.130e+00
8.432e-01,5.568e+00
8.475e-01,5.991e+00
8.518e-01,6.393e+00
8.561e-01,6.767e+00
8.604e-01,7.104e+00
8.647e-01,7.399e+00
8.690e-01,7.646e+00
8.733e-01,7.840e+00
8.776e-01,7.978e+00
8.819e-01,8.058e+00
8.862e-01,8.079e+00
8.905e-01,8.040e+00
8.948e-01,7.945e+00
8.990e-01,7.795e+00
9.033e-01,7.595e+00
9.076e-01,7.349e+00
9.119e-01,7.063e+00
9.162e-01,6.742e+00
9.205e-01,6.394e+00
9.248e-01,6.025e+00
9.291e-01,5.640e+00
9.334e-01,5.247e+00
9.377e-01,4.851e+00
9.420e-01,4.457e+00
9.463e-01,4.071e+00
9.506e-01,3.696e+00
9.549e-01,3.335e+00
9.592e-01,2.993e+00
9.635e-01,2.670e+00
9.678e-01,2.368e+00
9.721e-01,2.089e+00
9.764e-01,1.833e+00
9.807e-01,1.599e+00
9.850e-01,1.388e+00
9.893e-01,1.198e+00
9.936e-01,1.029e+00
9.979e-01,8.794e-01


==> anc/03_results/strong_inf/lognormal/0_4.csv <==
transmittance,probability_density
1.914e-03,1.536e-16
5.743e-03,1.982e-09
9.571e-03,8.346e-07
1.340e-02,2.592e-05
1.723e-02,2.545e-04
2.106e-02,1.326e-03
2.489e-02,4.662e-03
2.871e-02,1.257e-02
3.254e-02,2.807e-02
3.637e-02,5.453e-02
4.020e-02,9.516e-02
4.403e-02,1.527e-01
4.786e-02,2.292e-01
5.169e-02,3.255e-01
5.551e-02,4.419e-01
5.934e-02,5.775e-01
6.317e-02,7.309e-01
6.700e-02,8.999e-01
7.083e-02,1.082e+00
7.466e-02,1.275e+00
7.849e-02,1.474e+00
8.231e-02,1.679e+00
8.614e-02,1.885e+00
8.997e-02,2.091e+00
9.380e-02,2.293e+00
9.763e-02,2.490e+00
1.015e-01,2.680e+00
1.053e-01,2.862e+00
1.091e-01,3.033e+00
1.129e-01,3.194e+00
1.168e-01,3.342e+00
1.206e-01,3.479e+00
1.244e-01,3.602e+00
1.283e-01,3.713e+00
1.321e-01,3.811e+00
1.359e-01,3.897e+00
1.397e-01,3.970e+00
1.436e-01,4.031e+00
1.474e-01,4.080e+00
1.512e-01,4.118e+00
1.551e-01,4.146e+00
1.589e-01,4.163e+00
1.627e-01,4.171e+00
1.665e-01,4.170e+00
1.704e-01,4.161e+00
1.742e-01,4.144e+00
1.780e-01,4.119e+00
1.819e-01,4.089e+00
1.857e-01,4.052e+00
1.895e-01,4.010e+00
1.933e-01,3.964e+00
1.972e-01,3.913e+00
2.010e-01,3.858e+00
2.048e-01,3.799e+00
2.087e-01,3.738e+00
2.125e-01,3.674e+00
2.163e-01,3.607e+00
2.201e-01,3.539e+00
2.240e-01,3.470e+00
2.278e-01,3.399e+00
2.316e-01,3.327e+00
2.355e-01,3.254e+00
2.393e-01,3.181e+00
2.431e-01,3.108e+00
2.469e-01,3.034e+00
2.508e-01,2.961e+00
2.546e-01,2.888e+00
2.584e-01,2.816e+00
2.623e-01,2.744e+00
2.661e-01,2.672e+00
2.699e-01,2.602e+00
2.737e-01,2.532e+00
2.776e-01,2.464e+00
2.814e-01,2.396e+00
2.852e-01,2.329e+00
2.891e-01,2.264e+00
2.929e-01,2.200e+00
2.967e-01,2.137e+00
3.005e-01,2.075e+00
3.044e-01,2.015e+00
3.082e-01,1.956e+00
3.120e-01,1.898e+00
3.159e-01,1.841e+00
3.197e-01,1.786e+00
3.235e-01,1.733e+00
3.273e-01,1.680e+00
3.312e-01,1.629e+00
3.350e-01,1.579e+00
3.388e-01,1.531e+00
3.427e-01,1.483e+00
3.465e-01,1.438e+00
3.503e-01,1.393e+00
3.541e-01,1.349e+00
3.580e-01,1.307e+00
3.618e-01,1.266e+00
3.656e-01,1.226e+00
3.695e-01,1.188e+00
3.733e-01,1.150e+00
3.771e-01,1.114e+00
3.809e-01,1.078e+00
3.848e-01,1.044e+00
3.886e-01,1.011e+00
3.924e-01,9.784e-01
3.963e-01,9.471e-01
4.001e-01,9.168e-01
4.039e-01,8.874e-01
4.077e-01,8.589e-01
4.116e-01,8.313e-01
4.154e-01,8.046e-01
4.192e-01,7.787e-01
4.231e-01,7.537e-01
4.269e-01,7.294e-01
4.307e-01,7.059e-01
4.345e-01,6.832e-01
4.384e-01,6.612e-01
4.422e-01,6.399e-01
4.460e-01,6.192e-01
4.499e-01,5.993e-01
4.537e-01,5.800e-01
4.575e-01,5.613e-01
4.613e-01,5.432e-01
4.652e-01,5.257e-01
4.690e-01,5.088e-01
4.728e-01,4.924e-01
4.767e-01,4.765e-01
4.805e-01,4.612e-01
4.843e-01,4.464e-01
4.881e-01,4.320e-01
4.920e-01,4.182e-01
4.958e-01,4.048e-01
4.996e-01,3.918e-01
5.035e-01,3.792e-01
5.073e-01,3.671e-01
5.111e-01,3.554e-01
5.149e-01,3.440e-01
5.188e-01,3.330e-01
5.226e-01,3.224e-01
5.264e-01,3.121e-01
5.303e-01,3.022e-01
5.341e-01,2.926e-01
5.379e-01,2.833e-01
5.417e-01,2.743e-01
5.456e-01,2.656e-01
5.494e-01,2.572e-01
5.532e-01,2.491e-01
5.571e-01,2.412e-01
5.609e-01,2.336e-01
5.647e-01,2.262e-01
5.685e-01,2.191e-01
5.724e-01,2.122e-01
5.762e-01,2.056e-01
5.800e-01,1.991e-01
5.839e-01,1.929e-01
5.877e-01,1.869e-01
5.915e-01,1.810e-01
5.953e-01,1.754e-01
5.992e-01,1.699e-01
6.030e-01,1.647e-01
6.068e-01,1.595e-01
6.107e-01,1.546e-01
6.145e-01,1.498e-01
6.183e-01,1.452e-01
6.221e-01,1.407e-01
6.260e-01,1.364e-01
6.298e-01,1.322e-01
6.336e-01,1.281e-01
6.375e-01,1.242e-01
6.413e-01,1.204e-01
6.451e-01,1.167e-01
6.489e-01,1.132e-01
6.528e-01,1.097e-01
6.566e-01,1.064e-01
6.604e-01,1.031e-01
6.643e-01,1.000e-01
6.681e-01,9.698e-02
6.719e-01,9.405e-02
6.757e-01,9.121e-02
6.796e-01,8.846e-02
6.834e-01,8.580e-02
6.872e-01,8.323e-02
6.911e-01,8.073e-02
6.949e-01,7.832e-02
6.987e-01,7.598e-02
7.025e-01,7.371e-02
7.064e-01,7.151e-02
7.102e-01,6.939e-02
7.140e-01,6.733e-02
7.179e-01,6.533e-02
7.217e-01,6.340e-02
7.255e-01,6.153e-02
7.293e-01,5.972e-02
7.332e-01,5.796e-02
7.370e-01,5.626e-02
7.408e-01,5.461e-02
7.447e-01,5.301e-02
7.485e-01,5.146e-02
7.523e-01,4.996e-02
7.561e-01,4.850e-02
7.600e-01,4.709e-02
7.638e-01,4.572e-02


==> anc/03_results/strong_inf/lognormal/0_41.csv <==
transmittance,probability_density
1.774e-01,3.098e-273
1.815e-01,1.462e-265
1.857e-01,3.638e-258
1.898e-01,4.936e-251
1.939e-01,3.768e-244
1.980e-01,1.665e-237
2.022e-01,4.374e-231
2.063e-01,7.008e-225
2.104e-01,7.009e-219
2.145e-01,4.473e-213
2.187e-01,1.859e-207
2.228e-01,5.131e-202
2.269e-01,9.573e-197
2.310e-01,1.228e-191
2.351e-01,1.101e-186
2.393e-01,7.001e-182
2.434e-01,3.203e-177
2.475e-01,1.068e-172
2.516e-01,2.632e-168
2.558e-01,4.846e-164
2.599e-01,6.743e-160
2.640e-01,7.169e-156
2.681e-01,5.883e-152
2.723e-01,3.762e-148
2.764e-01,1.892e-144
2.805e-01,7.550e-141
2.846e-01,2.410e-137
2.888e-01,6.203e-134
2.929e-01,1.297e-130
2.970e-01,2.219e-127
3.011e-01,3.127e-124
3.052e-01,3.654e-121
3.094e-01,3.563e-118
3.135e-01,2.915e-115
3.176e-01,2.013e-112
3.217e-01,1.180e-109
3.259e-01,5.901e-107
3.300e-01,2.530e-104
3.341e-01,9.342e-102
3.382e-01,2.985e-99
3.424e-01,8.291e-97
3.465e-01,2.010e-94
3.506e-01,4.269e-92
3.547e-01,7.978e-90
3.588e-01,1.316e-87
3.630e-01,1.925e-85
3.671e-01,2.503e-83
3.712e-01,2.903e-81
3.753e-01,3.013e-79
3.795e-01,2.808e-77
3.836e-01,2.356e-75
3.877e-01,1.785e-73
3.918e-01,1.224e-71
3.960e-01,7.625e-70
4.001e-01,4.321e-68
4.042e-01,2.234e-66
4.083e-01,1.056e-64
4.124e-01,4.579e-63
4.166e-01,1.823e-61
4.207e-01,6.681e-60
4.248e-01,2.259e-58
4.289e-01,7.061e-57
4.331e-01,2.044e-55
4.372e-01,5.489e-54
4.413e-01,1.370e-52
4.454e-01,3.186e-51
4.496e-01,6.907e-50
4.537e-01,1.399e-48
4.578e-01,2.653e-47
4.619e-01,4.713e-46
4.660e-01,7.859e-45
4.702e-01,1.232e-43
4.743e-01,1.817e-42
4.784e-01,2.528e-41
4.825e-01,3.317e-40
4.867e-01,4.115e-39
4.908e-01,4.830e-38
4.949e-01,5.370e-37
4.990e-01,5.663e-36
5.032e-01,5.671e-35
5.073e-01,5.398e-34
5.114e-01,4.890e-33
5.155e-01,4.219e-32
5.196e-01,3.472e-31
5.238e-01,2.727e-30
5.279e-01,2.047e-29
5.320e-01,1.469e-28
5.361e-01,1.009e-27
5.403e-01,6.642e-27
5.444e-01,4.192e-26
5.485e-01,2.539e-25
5.526e-01,1.477e-24
5.568e-01,8.262e-24
5.609e-01,4.445e-23
5.650e-01,2.302e-22
5.691e-01,1.149e-21
5.733e-01,5.528e-21
5.774e-01,2.566e-20
5.815e-01,1.150e-19
5.856e-01,4.979e-19
5.897e-01,2.084e-18
5.939e-01,8.440e-18
5.980e-01,3.308e-17
6.021e-01,1.256e-16
6.062e-01,4.620e-16
6.104e-01,1.648e-15
6.145e-01,5.705e-15
6.186e-01,1.917e-14
6.227e-01,6.256e-14
6.269e-01,1.984e-13
6.310e-01,6.118e-13
6.351e-01,1.835e-12
6.392e-01,5.357e-12
6.433e-01,1.523e-11
6.475e-01,4.217e-11
6.516e-01,1.138e-10
6.557e-01,2.994e-10
6.598e-01,7.686e-10
6.640e-01,1.925e-09
6.681e-01,4.708e-09
6.722e-01,1.125e-08
6.763e-01,2.624e-08
6.805e-01,5.987e-08
6.846e-01,1.335e-07
6.887e-01,2.913e-07
6.928e-01,6.221e-07
6.969e-01,1.300e-06
7.011e-01,2.661e-06
7.052e-01,5.335e-06
7.093e-01,1.048e-05
7.134e-01,2.018e-05
7.176e-01,3.811e-05
7.217e-01,7.059e-05
7.258e-01,1.283e-04
7.299e-01,2.288e-04
7.341e-01,4.006e-04
7.382e-01,6.889e-04
7.423e-01,1.164e-03
7.464e-01,1.931e-03
7.505e-01,3.151e-03
7.547e-01,5.053e-03
7.588e-01,7.969e-03
7.629e-01,1.236e-02
7.670e-01,1.887e-02
7.712e-01,2.835e-02
7.753e-01,4.191e-02
7.794e-01,6.102e-02
7.835e-01,8.749e-02
7.877e-01,1.236e-01
7.918e-01,1.720e-01
7.959e-01,2.358e-01
8.000e-01,3.188e-01
8.041e-01,4.249e-01
8.083e-01,5.584e-01
8.124e-01,7.240e-01
8.165e-01,9.259e-01
8.206e-01,1.168e+00
8.248e-01,1.455e+00
8.289e-01,1.789e+00
8.330e-01,2.172e+00
8.371e-01,2.603e+00
8.413e-01,3.081e+00
8.454e-01,3.603e+00
8.495e-01,4.163e+00
8.536e-01,4.753e+00
8.578e-01,5.363e+00
8.619e-01,5.982e+00
8.660e-01,6.597e+00
8.701e-01,7.194e+00
8.742e-01,7.758e+00
8.784e-01,8.276e+00
8.825e-01,8.733e+00
8.866e-01,9.119e+00
8.907e-01,9.422e+00
8.949e-01,9.635e+00
8.990e-01,9.753e+00
9.031e-01,9.774e+00
9.072e-01,9.698e+00
9.114e-01,9.529e+00
9.155e-01,9.273e+00
9.196e-01,8.938e+00
9.237e-01,8.535e+00
9.278e-01,8.075e+00
9.320e-01,7.571e+00
9.361e-01,7.034e+00
9.402e-01,6.477e+00
9.443e-01,5.912e+00
9.485e-01,5.350e+00
9.526e-01,4.800e+00
9.567e-01,4.271e+00
9.608e-01,3.768e+00
9.650e-01,3.297e+00
9.691e-01,2.862e+00
9.732e-01,2.464e+00
9.773e-01,2.105e+00
9.814e-01,1.785e+00
9.856e-01,1.501e+00
9.897e-01,1.253e+00
9.938e-01,1.038e+00
9.979e-01,8.540e-01


==> anc/03_results/strong_inf/lognormal/0_42.csv <==
transmittance,probability_density
1.884e-01,1.763e-316
1.925e-01,6.141e-308
1.965e-01,1.092e-299
2.006e-01,1.026e-291
2.047e-01,5.241e-284
2.087e-01,1.500e-276
2.128e-01,2.469e-269
2.169e-01,2.397e-262
2.209e-01,1.405e-255
2.250e-01,5.087e-249
2.291e-01,1.161e-242
2.331e-01,1.703e-236
2.372e-01,1.636e-230
2.413e-01,1.047e-224
2.454e-01,4.538e-219
2.494e-01,1.353e-213
2.535e-01,2.818e-208
2.576e-01,4.152e-203
2.616e-01,4.389e-198
2.657e-01,3.370e-193
2.698e-01,1.901e-188
2.738e-01,7.972e-184
2.779e-01,2.512e-179
2.820e-01,6.005e-175
2.860e-01,1.100e-170
2.901e-01,1.559e-166
2.942e-01,1.724e-162
2.982e-01,1.500e-158
3.023e-01,1.035e-154
3.064e-01,5.705e-151
3.104e-01,2.533e-147
3.145e-01,9.117e-144
3.186e-01,2.678e-140
3.226e-01,6.462e-137
3.267e-01,1.289e-133
3.308e-01,2.136e-130
3.349e-01,2.960e-127
3.389e-01,3.447e-124
3.430e-01,3.392e-121
3.471e-01,2.834e-118
3.511e-01,2.020e-115
3.552e-01,1.234e-112
3.593e-01,6.487e-110
3.633e-01,2.949e-107
3.674e-01,1.163e-104
3.715e-01,4.000e-102
3.755e-01,1.203e-99
3.796e-01,3.175e-97
3.837e-01,7.385e-95
3.877e-01,1.518e-92
3.918e-01,2.768e-90
3.959e-01,4.490e-88
3.999e-01,6.499e-86
4.040e-01,8.419e-84
4.081e-01,9.788e-82
4.121e-01,1.024e-79
4.162e-01,9.668e-78
4.203e-01,8.256e-76
4.244e-01,6.394e-74
4.284e-01,4.502e-72
4.325e-01,2.888e-70
4.366e-01,1.692e-68
4.406e-01,9.068e-67
4.447e-01,4.458e-65
4.488e-01,2.014e-63
4.528e-01,8.377e-62
4.569e-01,3.214e-60
4.610e-01,1.140e-58
4.650e-01,3.743e-57
4.691e-01,1.140e-55
4.732e-01,3.225e-54
4.772e-01,8.489e-53
4.813e-01,2.083e-51
4.854e-01,4.772e-50
4.894e-01,1.022e-48
4.935e-01,2.049e-47
4.976e-01,3.851e-46
5.016e-01,6.795e-45
5.057e-01,1.127e-43
5.098e-01,1.761e-42
5.139e-01,2.591e-41
5.179e-01,3.600e-40
5.220e-01,4.724e-39
5.261e-01,5.864e-38
5.301e-01,6.893e-37
5.342e-01,7.681e-36
5.383e-01,8.124e-35
5.423e-01,8.162e-34
5.464e-01,7.798e-33
5.505e-01,7.093e-32
5.545e-01,6.147e-31
5.586e-01,5.081e-30
5.627e-01,4.009e-29
5.667e-01,3.022e-28
5.708e-01,2.179e-27
5.749e-01,1.503e-26
5.789e-01,9.937e-26
5.830e-01,6.296e-25
5.871e-01,3.828e-24
5.911e-01,2.234e-23
5.952e-01,1.253e-22
5.993e-01,6.759e-22
6.034e-01,3.508e-21
6.074e-01,1.753e-20
6.115e-01,8.443e-20
6.156e-01,3.921e-19
6.196e-01,1.757e-18
6.237e-01,7.600e-18
6.278e-01,3.176e-17
6.318e-01,1.283e-16
6.359e-01,5.014e-16
6.400e-01,1.896e-15
6.440e-01,6.944e-15
6.481e-01,2.464e-14
6.522e-01,8.476e-14
6.562e-01,2.828e-13
6.603e-01,9.156e-13
6.644e-01,2.878e-12
6.684e-01,8.789e-12
6.725e-01,2.608e-11
6.766e-01,7.527e-11
6.806e-01,2.113e-10
6.847e-01,5.773e-10
6.888e-01,1.536e-09
6.929e-01,3.979e-09
6.969e-01,1.005e-08
7.010e-01,2.474e-08
7.051e-01,5.940e-08
7.091e-01,1.392e-07
7.132e-01,3.182e-07
7.173e-01,7.105e-07
7.213e-01,1.550e-06
7.254e-01,3.303e-06
7.295e-01,6.883e-06
7.335e-01,1.402e-05
7.376e-01,2.795e-05
7.417e-01,5.452e-05
7.457e-01,1.041e-04
7.498e-01,1.946e-04
7.539e-01,3.565e-04
7.579e-01,6.397e-04
7.620e-01,1.125e-03
7.661e-01,1.940e-03
7.701e-01,3.282e-03
7.742e-01,5.445e-03
7.783e-01,8.865e-03
7.824e-01,1.417e-02
7.864e-01,2.223e-02
7.905e-01,3.426e-02
7.946e-01,5.186e-02
7.986e-01,7.716e-02
8.027e-01,1.128e-01
8.068e-01,1.622e-01
8.108e-01,2.292e-01
8.149e-01,3.188e-01
8.190e-01,4.361e-01
8.230e-01,5.870e-01
8.271e-01,7.779e-01
8.312e-01,1.015e+00
8.352e-01,1.304e+00
8.393e-01,1.650e+00
8.434e-01,2.056e+00
8.474e-01,2.526e+00
8.515e-01,3.058e+00
8.556e-01,3.650e+00
8.596e-01,4.294e+00
8.637e-01,4.983e+00
8.678e-01,5.704e+00
8.719e-01,6.441e+00
8.759e-01,7.176e+00
8.800e-01,7.891e+00
8.841e-01,8.565e+00
8.881e-01,9.178e+00
8.922e-01,9.712e+00
8.963e-01,1.015e+01
9.003e-01,1.048e+01
9.044e-01,1.068e+01
9.085e-01,1.076e+01
9.125e-01,1.072e+01
9.166e-01,1.055e+01
9.207e-01,1.026e+01
9.247e-01,9.875e+00
9.288e-01,9.394e+00
9.329e-01,8.838e+00
9.369e-01,8.225e+00
9.410e-01,7.572e+00
9.451e-01,6.897e+00
9.491e-01,6.217e+00
9.532e-01,5.547e+00
9.573e-01,4.898e+00
9.614e-01,4.282e+00
9.654e-01,3.706e+00
9.695e-01,3.176e+00
9.736e-01,2.696e+00
9.776e-01,2.266e+00
9.817e-01,1.887e+00
9.858e-01,1.557e+00
9.898e-01,1.273e+00
9.939e-01,1.031e+00
9.980e-01,8.279e-01


==> anc/03_results/strong_inf/lognormal/0_43.csv <==
transmittance,probability_density
2.015e-01,0.000e+00
2.055e-01,0.000e+00
2.096e-01,0.000e+00
2.136e-01,0.000e+00
2.176e-01,0.000e+00
2.216e-01,5.036e-319
2.256e-01,5.134e-311
2.296e-01,3.013e-303
2.336e-01,1.041e-295
2.376e-01,2.167e-288
2.416e-01,2.769e-281
2.456e-01,2.217e-274
2.496e-01,1.133e-267
2.536e-01,3.755e-261
2.576e-01,8.217e-255
2.616e-01,1.205e-248
2.656e-01,1.202e-242
2.696e-01,8.271e-237
2.736e-01,3.979e-231
2.776e-01,1.356e-225
2.816e-01,3.309e-220
2.856e-01,5.857e-215
2.896e-01,7.598e-210
2.936e-01,7.301e-205
2.976e-01,5.248e-200
3.016e-01,2.850e-195
3.056e-01,1.179e-190
3.096e-01,3.753e-186
3.136e-01,9.258e-182
3.176e-01,1.785e-177
3.216e-01,2.711e-173
3.256e-01,3.266e-169
3.296e-01,3.143e-165
3.336e-01,2.433e-161
3.376e-01,1.525e-157
3.416e-01,7.784e-154
3.456e-01,3.256e-150
3.496e-01,1.123e-146
3.536e-01,3.207e-143
3.576e-01,7.634e-140
3.616e-01,1.522e-136
3.656e-01,2.552e-133
3.696e-01,3.618e-130
3.736e-01,4.357e-127
3.776e-01,4.476e-124
3.816e-01,3.939e-121
3.857e-01,2.981e-118
3.897e-01,1.949e-115
3.937e-01,1.104e-112
3.977e-01,5.442e-110
4.017e-01,2.342e-107
4.057e-01,8.831e-105
4.097e-01,2.927e-102
4.137e-01,8.552e-100
4.177e-01,2.210e-97
4.217e-01,5.069e-95
4.257e-01,1.034e-92
4.297e-01,1.882e-90
4.337e-01,3.066e-88
4.377e-01,4.478e-86
4.417e-01,5.882e-84
4.457e-01,6.966e-82
4.497e-01,7.454e-80
4.537e-01,7.224e-78
4.577e-01,6.356e-76
4.617e-01,5.087e-74
4.657e-01,3.712e-72
4.697e-01,2.474e-70
4.737e-01,1.510e-68
4.777e-01,8.448e-67
4.817e-01,4.344e-65
4.857e-01,2.056e-63
4.897e-01,8.974e-62
4.937e-01,3.618e-60
4.977e-01,1.350e-58
5.017e-01,4.666e-57
5.057e-01,1.497e-55
5.097e-01,4.468e-54
5.137e-01,1.241e-52
5.177e-01,3.215e-51
5.217e-01,7.775e-50
5.257e-01,1.758e-48
5.297e-01,3.723e-47
5.337e-01,7.390e-46
5.377e-01,1.377e-44
5.417e-01,2.412e-43
5.457e-01,3.975e-42
5.497e-01,6.172e-41
5.537e-01,9.039e-40
5.577e-01,1.250e-38
5.618e-01,1.634e-37
5.658e-01,2.021e-36
5.698e-01,2.369e-35
5.738e-01,2.632e-34
5.778e-01,2.776e-33
5.818e-01,2.781e-32
5.858e-01,2.650e-31
5.898e-01,2.404e-30
5.938e-01,2.077e-29
5.978e-01,1.712e-28
6.018e-01,1.346e-27
6.058e-01,1.011e-26
6.098e-01,7.261e-26
6.138e-01,4.988e-25
6.178e-01,3.281e-24
6.218e-01,2.068e-23
6.258e-01,1.249e-22
6.298e-01,7.245e-22
6.338e-01,4.034e-21
6.378e-01,2.159e-20
6.418e-01,1.111e-19
6.458e-01,5.500e-19
6.498e-01,2.622e-18
6.538e-01,1.204e-17
6.578e-01,5.332e-17
6.618e-01,2.277e-16
6.658e-01,9.389e-16
6.698e-01,3.739e-15
6.738e-01,1.439e-14
6.778e-01,5.352e-14
6.818e-01,1.926e-13
6.858e-01,6.711e-13
6.898e-01,2.264e-12
6.938e-01,7.401e-12
6.978e-01,2.346e-11
7.018e-01,7.210e-11
7.058e-01,2.150e-10
7.098e-01,6.227e-10
7.138e-01,1.751e-09
7.178e-01,4.786e-09
7.218e-01,1.272e-08
7.258e-01,3.286e-08
7.298e-01,8.261e-08
7.338e-01,2.022e-07
7.379e-01,4.819e-07
7.419e-01,1.119e-06
7.459e-01,2.532e-06
7.499e-01,5.586e-06
7.539e-01,1.202e-05
7.579e-01,2.524e-05
7.619e-01,5.172e-05
7.659e-01,1.035e-04
7.699e-01,2.022e-04
7.739e-01,3.862e-04
7.779e-01,7.209e-04
7.819e-01,1.316e-03
7.859e-01,2.349e-03
7.899e-01,4.102e-03
7.939e-01,7.012e-03
7.979e-01,1.173e-02
8.019e-01,1.923e-02
8.059e-01,3.087e-02
8.099e-01,4.856e-02
8.139e-01,7.488e-02
8.179e-01,1.132e-01
8.219e-01,1.678e-01
8.259e-01,2.441e-01
8.299e-01,3.484e-01
8.339e-01,4.880e-01
8.379e-01,6.711e-01
8.419e-01,9.063e-01
8.459e-01,1.202e+00
8.499e-01,1.567e+00
8.539e-01,2.007e+00
8.579e-01,2.527e+00
8.619e-01,3.128e+00
8.659e-01,3.808e+00
8.699e-01,4.560e+00
8.739e-01,5.373e+00
8.779e-01,6.230e+00
8.819e-01,7.110e+00
8.859e-01,7.988e+00
8.899e-01,8.838e+00
8.939e-01,9.632e+00
8.979e-01,1.034e+01
9.019e-01,1.094e+01
9.059e-01,1.140e+01
9.099e-01,1.171e+01
9.140e-01,1.187e+01
9.180e-01,1.185e+01
9.220e-01,1.168e+01
9.260e-01,1.135e+01
9.300e-01,1.088e+01
9.340e-01,1.029e+01
9.380e-01,9.610e+00
9.420e-01,8.857e+00
9.460e-01,8.059e+00
9.500e-01,7.241e+00
9.540e-01,6.425e+00
9.580e-01,5.631e+00
9.620e-01,4.876e+00
9.660e-01,4.171e+00
9.700e-01,3.526e+00
9.740e-01,2.946e+00
9.780e-01,2.434e+00
9.820e-01,1.987e+00
9.860e-01,1.604e+00
9.900e-01,1.281e+00
9.940e-01,1.012e+00
9.980e-01,7.903e-01


==> anc/03_results/strong_inf/lognormal/0_44.csv <==
transmittance,probability_density
2.132e-01,0.000e+00
2.171e-01,0.000e+00
2.210e-01,0.000e+00
2.250e-01,0.000e+00
2.289e-01,0.000e+00
2.329e-01,0.000e+00
2.368e-01,0.000e+00
2.408e-01,0.000e+00
2.447e-01,0.000e+00
2.487e-01,0.000e+00
2.526e-01,0.000e+00
2.565e-01,1.260e-321
2.605e-01,5.463e-314
2.644e-01,1.481e-306
2.684e-01,2.551e-299
2.723e-01,2.837e-292
2.763e-01,2.069e-285
2.802e-01,1.004e-278
2.841e-01,3.284e-272
2.881e-01,7.348e-266
2.920e-01,1.138e-259
2.960e-01,1.236e-253
2.999e-01,9.512e-248
3.039e-01,5.249e-242
3.078e-01,2.098e-236
3.118e-01,6.139e-231
3.157e-01,1.327e-225
3.196e-01,2.141e-220
3.236e-01,2.598e-215
3.275e-01,2.394e-210
3.315e-01,1.688e-205
3.354e-01,9.177e-201
3.394e-01,3.878e-196
3.433e-01,1.283e-191
3.473e-01,3.346e-187
3.512e-01,6.925e-183
3.551e-01,1.145e-178
3.591e-01,1.521e-174
3.630e-01,1.634e-170
3.670e-01,1.428e-166
3.709e-01,1.020e-162
3.749e-01,5.991e-159
3.788e-01,2.908e-155
3.827e-01,1.172e-151
3.867e-01,3.944e-148
3.906e-01,1.112e-144
3.946e-01,2.642e-141
3.985e-01,5.309e-138
4.025e-01,9.060e-135
4.064e-01,1.318e-131
4.104e-01,1.643e-128
4.143e-01,1.759e-125
4.182e-01,1.624e-122
4.222e-01,1.299e-119
4.261e-01,9.017e-117
4.301e-01,5.456e-114
4.340e-01,2.886e-111
4.380e-01,1.339e-108
4.419e-01,5.464e-106
4.459e-01,1.967e-103
4.498e-01,6.266e-101
4.537e-01,1.771e-98
4.577e-01,4.450e-96
4.616e-01,9.977e-94
4.656e-01,2.000e-91
4.695e-01,3.592e-89
4.735e-01,5.797e-87
4.774e-01,8.425e-85
4.814e-01,1.105e-82
4.853e-01,1.311e-80
4.892e-01,1.409e-78
4.932e-01,1.376e-76
4.971e-01,1.223e-74
5.011e-01,9.910e-73
5.050e-01,7.336e-71
5.090e-01,4.971e-69
5.129e-01,3.088e-67
5.168e-01,1.762e-65
5.208e-01,9.248e-64
5.247e-01,4.474e-62
5.287e-01,1.998e-60
5.326e-01,8.247e-59
5.366e-01,3.152e-57
5.405e-01,1.117e-55
5.445e-01,3.677e-54
5.484e-01,1.126e-52
5.523e-01,3.208e-51
5.563e-01,8.527e-50
5.602e-01,2.116e-48
5.642e-01,4.910e-47
5.681e-01,1.066e-45
5.721e-01,2.170e-44
5.760e-01,4.145e-43
5.800e-01,7.437e-42
5.839e-01,1.255e-40
5.878e-01,1.994e-39
5.918e-01,2.986e-38
5.957e-01,4.219e-37
5.997e-01,5.630e-36
6.036e-01,7.104e-35
6.076e-01,8.482e-34
6.115e-01,9.595e-33
6.155e-01,1.029e-31
6.194e-01,1.048e-30
6.233e-01,1.013e-29
6.273e-01,9.314e-29
6.312e-01,8.148e-28
6.352e-01,6.789e-27
6.391e-01,5.391e-26
6.431e-01,4.084e-25
6.470e-01,2.954e-24
6.509e-01,2.041e-23
6.549e-01,1.348e-22
6.588e-01,8.523e-22
6.628e-01,5.159e-21
6.667e-01,2.992e-20
6.707e-01,1.664e-19
6.746e-01,8.880e-19
6.786e-01,4.550e-18
6.825e-01,2.240e-17
6.864e-01,1.060e-16
6.904e-01,4.825e-16
6.943e-01,2.114e-15
6.983e-01,8.925e-15
7.022e-01,3.630e-14
7.062e-01,1.424e-13
7.101e-01,5.389e-13
7.141e-01,1.969e-12
7.180e-01,6.946e-12
7.219e-01,2.368e-11
7.259e-01,7.809e-11
7.298e-01,2.491e-10
7.338e-01,7.688e-10
7.377e-01,2.298e-09
7.417e-01,6.656e-09
7.456e-01,1.868e-08
7.496e-01,5.086e-08
7.535e-01,1.343e-07
7.574e-01,3.442e-07
7.614e-01,8.567e-07
7.653e-01,2.071e-06
7.693e-01,4.867e-06
7.732e-01,1.112e-05
7.772e-01,2.471e-05
7.811e-01,5.342e-05
7.850e-01,1.124e-04
7.890e-01,2.304e-04
7.929e-01,4.600e-04
7.969e-01,8.950e-04
8.008e-01,1.698e-03
8.048e-01,3.140e-03
8.087e-01,5.667e-03
8.127e-01,9.980e-03
8.166e-01,1.716e-02
8.205e-01,2.881e-02
8.245e-01,4.725e-02
8.284e-01,7.573e-02
8.324e-01,1.187e-01
8.363e-01,1.818e-01
8.403e-01,2.724e-01
8.442e-01,3.993e-01
8.482e-01,5.730e-01
8.521e-01,8.049e-01
8.560e-01,1.107e+00
8.600e-01,1.492e+00
8.639e-01,1.970e+00
8.679e-01,2.549e+00
8.718e-01,3.234e+00
8.758e-01,4.022e+00
8.797e-01,4.908e+00
8.836e-01,5.875e+00
8.876e-01,6.902e+00
8.915e-01,7.959e+00
8.955e-01,9.011e+00
8.994e-01,1.002e+01
9.034e-01,1.094e+01
9.073e-01,1.174e+01
9.113e-01,1.238e+01
9.152e-01,1.284e+01
9.191e-01,1.308e+01
9.231e-01,1.311e+01
9.270e-01,1.293e+01
9.310e-01,1.254e+01
9.349e-01,1.197e+01
9.389e-01,1.124e+01
9.428e-01,1.039e+01
9.468e-01,9.464e+00
9.507e-01,8.485e+00
9.546e-01,7.494e+00
9.586e-01,6.521e+00
9.625e-01,5.590e+00
9.665e-01,4.724e+00
9.704e-01,3.934e+00
9.744e-01,3.231e+00
9.783e-01,2.616e+00
9.823e-01,2.089e+00
9.862e-01,1.645e+00
9.901e-01,1.279e+00
9.941e-01,9.805e-01
9.980e-01,7.420e-01


==> anc/03_results/strong_inf/lognormal/0_45.csv <==
transmittance,probability_density
1.996e-03,5.012e-22
5.988e-03,5.953e-13
9.980e-03,1.480e-09
1.397e-02,1.321e-07
1.796e-02,2.692e-06
2.196e-02,2.423e-05
2.595e-02,1.310e-04
2.994e-02,5.019e-04
3.393e-02,1.504e-03
3.792e-02,3.752e-03
4.191e-02,8.136e-03
4.591e-02,1.580e-02
4.990e-02,2.806e-02
5.389e-02,4.634e-02
5.788e-02,7.206e-02
6.187e-02,1.065e-01
6.587e-02,1.508e-01
6.986e-02,2.058e-01
7.385e-02,2.719e-01
7.784e-02,3.495e-01
8.183e-02,4.383e-01
8.583e-02,5.381e-01
8.982e-02,6.480e-01
9.381e-02,7.672e-01
9.780e-02,8.947e-01
1.018e-01,1.029e+00
1.058e-01,1.169e+00
1.098e-01,1.314e+00
1.138e-01,1.461e+00
1.178e-01,1.610e+00
1.218e-01,1.759e+00
1.257e-01,1.907e+00
1.297e-01,2.053e+00
1.337e-01,2.196e+00
1.377e-01,2.334e+00
1.417e-01,2.468e+00
1.457e-01,2.596e+00
1.497e-01,2.717e+00
1.537e-01,2.831e+00
1.577e-01,2.938e+00
1.617e-01,3.037e+00
1.657e-01,3.129e+00
1.697e-01,3.212e+00
1.736e-01,3.287e+00
1.776e-01,3.355e+00
1.816e-01,3.414e+00
1.856e-01,3.465e+00
1.896e-01,3.508e+00
1.936e-01,3.544e+00
1.976e-01,3.573e+00
2.016e-01,3.594e+00
2.056e-01,3.609e+00
2.096e-01,3.617e+00
2.136e-01,3.619e+00
2.176e-01,3.615e+00
2.216e-01,3.606e+00
2.255e-01,3.592e+00
2.295e-01,3.573e+00
2.335e-01,3.549e+00
2.375e-01,3.521e+00
2.415e-01,3.489e+00
2.455e-01,3.454e+00
2.495e-01,3.416e+00
2.535e-01,3.374e+00
2.575e-01,3.330e+00
2.615e-01,3.284e+00
2.655e-01,3.235e+00
2.695e-01,3.185e+00
2.734e-01,3.133e+00
2.774e-01,3.080e+00
2.814e-01,3.025e+00
2.854e-01,2.969e+00
2.894e-01,2.913e+00
2.934e-01,2.856e+00
2.974e-01,2.798e+00
3.014e-01,2.740e+00
3.054e-01,2.682e+00
3.094e-01,2.623e+00
3.134e-01,2.565e+00
3.174e-01,2.507e+00
3.213e-01,2.449e+00
3.253e-01,2.391e+00
3.293e-01,2.334e+00
3.333e-01,2.277e+00
3.373e-01,2.221e+00
3.413e-01,2.166e+00
3.453e-01,2.111e+00
3.493e-01,2.057e+00
3.533e-01,2.004e+00
3.573e-01,1.951e+00
3.613e-01,1.900e+00
3.653e-01,1.849e+00
3.693e-01,1.799e+00
3.732e-01,1.750e+00
3.772e-01,1.702e+00
3.812e-01,1.655e+00
3.852e-01,1.609e+00
3.892e-01,1.564e+00
3.932e-01,1.520e+00
3.972e-01,1.476e+00
4.012e-01,1.434e+00
4.052e-01,1.393e+00
4.092e-01,1.353e+00
4.132e-01,1.313e+00
4.172e-01,1.275e+00
4.211e-01,1.238e+00
4.251e-01,1.201e+00
4.291e-01,1.166e+00
4.331e-01,1.131e+00
4.371e-01,1.097e+00
4.411e-01,1.065e+00
4.451e-01,1.033e+00
4.491e-01,1.002e+00
4.531e-01,9.713e-01
4.571e-01,9.419e-01
4.611e-01,9.133e-01
4.651e-01,8.855e-01
4.690e-01,8.585e-01
4.730e-01,8.322e-01
4.770e-01,8.067e-01
4.810e-01,7.820e-01
4.850e-01,7.579e-01
4.890e-01,7.346e-01
4.930e-01,7.119e-01
4.970e-01,6.899e-01
5.010e-01,6.685e-01
5.050e-01,6.478e-01
5.090e-01,6.277e-01
5.130e-01,6.082e-01
5.170e-01,5.893e-01
5.209e-01,5.710e-01
5.249e-01,5.532e-01
5.289e-01,5.359e-01
5.329e-01,5.192e-01
5.369e-01,5.030e-01
5.409e-01,4.873e-01
5.449e-01,4.720e-01
5.489e-01,4.573e-01
5.529e-01,4.430e-01
5.569e-01,4.291e-01
5.609e-01,4.157e-01
5.649e-01,4.026e-01
5.688e-01,3.900e-01
5.728e-01,3.778e-01
5.768e-01,3.660e-01
5.808e-01,3.545e-01
5.848e-01,3.434e-01
5.888e-01,3.327e-01
5.928e-01,3.222e-01
5.968e-01,3.121e-01
6.008e-01,3.024e-01
6.048e-01,2.929e-01
6.088e-01,2.837e-01
6.128e-01,2.749e-01
6.167e-01,2.663e-01
6.207e-01,2.579e-01
6.247e-01,2.499e-01
6.287e-01,2.421e-01
6.327e-01,2.345e-01
6.367e-01,2.272e-01
6.407e-01,2.201e-01
6.447e-01,2.133e-01
6.487e-01,2.066e-01
6.527e-01,2.002e-01
6.567e-01,1.940e-01
6.607e-01,1.879e-01
6.647e-01,1.821e-01
6.686e-01,1.764e-01
6.726e-01,1.710e-01
6.766e-01,1.657e-01
6.806e-01,1.605e-01
6.846e-01,1.556e-01
6.886e-01,1.507e-01
6.926e-01,1.461e-01
6.966e-01,1.416e-01
7.006e-01,1.372e-01
7.046e-01,1.330e-01
7.086e-01,1.289e-01
7.126e-01,1.249e-01
7.165e-01,1.211e-01
7.205e-01,1.174e-01
7.245e-01,1.138e-01
7.285e-01,1.103e-01
7.325e-01,1.069e-01
7.365e-01,1.036e-01
7.405e-01,1.005e-01
7.445e-01,9.740e-02
7.485e-01,9.443e-02
7.525e-01,9.156e-02
7.565e-01,8.877e-02
7.605e-01,8.607e-02
7.644e-01,8.346e-02
7.684e-01,8.093e-02
7.724e-01,7.848e-02
7.764e-01,7.611e-02
7.804e-01,7.381e-02
7.844e-01,7.158e-02
7.884e-01,6.942e-02
7.924e-01,6.733e-02
7.964e-01,6.531e-02


==> anc/03_results/strong_inf/lognormal/0_46.csv <==
transmittance,probability_density
2.360e-01,0.000e+00
2.398e-01,0.000e+00
2.437e-01,0.000e+00
2.475e-01,0.000e+00
2.513e-01,0.000e+00
2.552e-01,0.000e+00
2.590e-01,0.000e+00
2.628e-01,0.000e+00
2.666e-01,0.000e+00
2.705e-01,0.000e+00
2.743e-01,0.000e+00
2.781e-01,0.000e+00
2.820e-01,0.000e+00
2.858e-01,0.000e+00
2.896e-01,0.000e+00
2.934e-01,0.000e+00
2.973e-01,0.000e+00
3.011e-01,0.000e+00
3.049e-01,0.000e+00
3.088e-01,0.000e+00
3.126e-01,0.000e+00
3.164e-01,0.000e+00
3.203e-01,0.000e+00
3.241e-01,0.000e+00
3.279e-01,0.000e+00
3.317e-01,0.000e+00
3.356e-01,2.977e-317
3.394e-01,3.097e-310
3.432e-01,2.251e-303
3.471e-01,1.154e-296
3.509e-01,4.216e-290
3.547e-01,1.107e-283
3.586e-01,2.109e-277
3.624e-01,2.938e-271
3.662e-01,3.019e-265
3.700e-01,2.307e-259
3.739e-01,1.320e-253
3.777e-01,5.703e-248
3.815e-01,1.873e-242
3.854e-01,4.708e-237
3.892e-01,9.118e-232
3.930e-01,1.369e-226
3.968e-01,1.605e-221
4.007e-01,1.477e-216
4.045e-01,1.073e-211
4.083e-01,6.195e-207
4.122e-01,2.855e-202
4.160e-01,1.056e-197
4.198e-01,3.152e-193
4.237e-01,7.630e-189
4.275e-01,1.505e-184
4.313e-01,2.429e-180
4.351e-01,3.225e-176
4.390e-01,3.536e-172
4.428e-01,3.216e-168
4.466e-01,2.436e-164
4.505e-01,1.543e-160
4.543e-01,8.205e-157
4.581e-01,3.677e-153
4.619e-01,1.394e-149
4.658e-01,4.483e-146
4.696e-01,1.228e-142
4.734e-01,2.877e-139
4.773e-01,5.776e-136
4.811e-01,9.975e-133
4.849e-01,1.487e-129
4.888e-01,1.917e-126
4.926e-01,2.146e-123
4.964e-01,2.091e-120
5.002e-01,1.779e-117
5.041e-01,1.324e-114
5.079e-01,8.649e-112
5.117e-01,4.971e-109
5.156e-01,2.520e-106
5.194e-01,1.130e-103
5.232e-01,4.487e-101
5.271e-01,1.583e-98
5.309e-01,4.974e-96
5.347e-01,1.394e-93
5.385e-01,3.495e-91
5.424e-01,7.851e-89
5.462e-01,1.583e-86
5.500e-01,2.873e-84
5.539e-01,4.698e-82
5.577e-01,6.940e-80
5.615e-01,9.276e-78
5.653e-01,1.124e-75
5.692e-01,1.236e-73
5.730e-01,1.237e-71
5.768e-01,1.128e-69
5.807e-01,9.385e-68
5.845e-01,7.138e-66
5.883e-01,4.971e-64
5.922e-01,3.174e-62
5.960e-01,1.861e-60
5.998e-01,1.004e-58
6.036e-01,4.985e-57
6.075e-01,2.283e-55
6.113e-01,9.659e-54
6.151e-01,3.779e-52
6.190e-01,1.369e-50
6.228e-01,4.597e-49
6.266e-01,1.433e-47
6.304e-01,4.154e-46
6.343e-01,1.120e-44
6.381e-01,2.815e-43
6.419e-01,6.598e-42
6.458e-01,1.444e-40
6.496e-01,2.955e-39
6.534e-01,5.658e-38
6.573e-01,1.015e-36
6.611e-01,1.707e-35
6.649e-01,2.696e-34
6.687e-01,4.002e-33
6.726e-01,5.586e-32
6.764e-01,7.341e-31
6.802e-01,9.093e-30
6.841e-01,1.062e-28
6.879e-01,1.172e-27
6.917e-01,1.221e-26
6.956e-01,1.204e-25
6.994e-01,1.123e-24
7.032e-01,9.929e-24
7.070e-01,8.321e-23
7.109e-01,6.617e-22
7.147e-01,4.997e-21
7.185e-01,3.586e-20
7.224e-01,2.448e-19
7.262e-01,1.590e-18
7.300e-01,9.838e-18
7.338e-01,5.802e-17
7.377e-01,3.263e-16
7.415e-01,1.752e-15
7.453e-01,8.984e-15
7.492e-01,4.403e-14
7.530e-01,2.064e-13
7.568e-01,9.256e-13
7.607e-01,3.975e-12
7.645e-01,1.636e-11
7.683e-01,6.454e-11
7.721e-01,2.443e-10
7.760e-01,8.874e-10
7.798e-01,3.096e-09
7.836e-01,1.038e-08
7.875e-01,3.347e-08
7.913e-01,1.038e-07
7.951e-01,3.098e-07
7.989e-01,8.905e-07
8.028e-01,2.466e-06
8.066e-01,6.585e-06
8.104e-01,1.696e-05
8.143e-01,4.214e-05
8.181e-01,1.011e-04
8.219e-01,2.342e-04
8.258e-01,5.245e-04
8.296e-01,1.135e-03
8.334e-01,2.377e-03
8.372e-01,4.816e-03
8.411e-01,9.445e-03
8.449e-01,1.794e-02
8.487e-01,3.301e-02
8.526e-01,5.888e-02
8.564e-01,1.018e-01
8.602e-01,1.709e-01
8.641e-01,2.782e-01
8.679e-01,4.398e-01
8.717e-01,6.751e-01
8.755e-01,1.007e+00
8.794e-01,1.460e+00
8.832e-01,2.057e+00
8.870e-01,2.820e+00
8.909e-01,3.761e+00
8.947e-01,4.881e+00
8.985e-01,6.169e+00
9.023e-01,7.594e+00
9.062e-01,9.107e+00
9.100e-01,1.064e+01
9.138e-01,1.213e+01
9.177e-01,1.348e+01
9.215e-01,1.461e+01
9.253e-01,1.545e+01
9.292e-01,1.595e+01
9.330e-01,1.608e+01
9.368e-01,1.583e+01
9.406e-01,1.523e+01
9.445e-01,1.432e+01
9.483e-01,1.316e+01
9.521e-01,1.182e+01
9.560e-01,1.039e+01
9.598e-01,8.931e+00
9.636e-01,7.514e+00
9.674e-01,6.187e+00
9.713e-01,4.989e+00
9.751e-01,3.939e+00
9.789e-01,3.047e+00
9.828e-01,2.309e+00
9.866e-01,1.715e+00
9.904e-01,1.248e+00
9.943e-01,8.912e-01
9.981e-01,6.240e-01


==> anc/03_results/strong_inf/lognormal/0_47.csv <==
transmittance,probability_density
2.501e-01,0.000e+00
2.538e-01,0.000e+00
2.576e-01,0.000e+00
2.613e-01,0.000e+00
2.651e-01,0.000e+00
2.689e-01,0.000e+00
2.726e-01,0.000e+00
2.764e-01,0.000e+00
2.801e-01,0.000e+00
2.839e-01,0.000e+00
2.877e-01,0.000e+00
2.914e-01,0.000e+00
2.952e-01,0.000e+00
2.989e-01,0.000e+00
3.027e-01,0.000e+00
3.064e-01,0.000e+00
3.102e-01,0.000e+00
3.140e-01,0.000e+00
3.177e-01,0.000e+00
3.215e-01,0.000e+00
3.252e-01,0.000e+00
3.290e-01,0.000e+00
3.328e-01,0.000e+00
3.365e-01,0.000e+00
3.403e-01,0.000e+00
3.440e-01,0.000e+00
3.478e-01,0.000e+00
3.516e-01,0.000e+00
3.553e-01,0.000e+00
3.591e-01,0.000e+00
3.628e-01,0.000e+00
3.666e-01,0.000e+00
3.704e-01,0.000e+00
3.741e-01,3.452e-318
3.779e-01,2.757e-311
3.816e-01,1.585e-304
3.854e-01,6.614e-298
3.891e-01,2.018e-291
3.929e-01,4.539e-285
3.967e-01,7.579e-279
4.004e-01,9.462e-273
4.042e-01,8.894e-267
4.079e-01,6.336e-261
4.117e-01,3.443e-255
4.155e-01,1.436e-249
4.192e-01,4.626e-244
4.230e-01,1.158e-238
4.267e-01,2.263e-233
4.305e-01,3.476e-228
4.343e-01,4.216e-223
4.380e-01,4.060e-218
4.418e-01,3.120e-213
4.455e-01,1.922e-208
4.493e-01,9.543e-204
4.531e-01,3.835e-199
4.568e-01,1.253e-194
4.606e-01,3.343e-190
4.643e-01,7.314e-186
4.681e-01,1.318e-181
4.718e-01,1.963e-177
4.756e-01,2.428e-173
4.794e-01,2.501e-169
4.831e-01,2.155e-165
4.869e-01,1.558e-161
4.906e-01,9.492e-158
4.944e-01,4.885e-154
4.982e-01,2.132e-150
5.019e-01,7.915e-147
5.057e-01,2.507e-143
5.094e-01,6.799e-140
5.132e-01,1.583e-136
5.170e-01,3.173e-133
5.207e-01,5.491e-130
5.245e-01,8.229e-127
5.282e-01,1.071e-123
5.320e-01,1.213e-120
5.358e-01,1.199e-117
5.395e-01,1.037e-114
5.433e-01,7.863e-112
5.470e-01,5.244e-109
5.508e-01,3.082e-106
5.545e-01,1.600e-103
5.583e-01,7.349e-101
5.621e-01,2.995e-98
5.658e-01,1.085e-95
5.696e-01,3.503e-93
5.733e-01,1.009e-90
5.771e-01,2.601e-88
5.809e-01,6.008e-86
5.846e-01,1.246e-83
5.884e-01,2.323e-81
5.921e-01,3.905e-79
5.959e-01,5.924e-77
5.997e-01,8.127e-75
6.034e-01,1.010e-72
6.072e-01,1.139e-70
6.109e-01,1.167e-68
6.147e-01,1.088e-66
6.185e-01,9.249e-65
6.222e-01,7.179e-63
6.260e-01,5.094e-61
6.297e-01,3.310e-59
6.335e-01,1.973e-57
6.372e-01,1.079e-55
6.410e-01,5.430e-54
6.448e-01,2.515e-52
6.485e-01,1.074e-50
6.523e-01,4.234e-49
6.560e-01,1.543e-47
6.598e-01,5.202e-46
6.636e-01,1.625e-44
6.673e-01,4.709e-43
6.711e-01,1.267e-41
6.748e-01,3.171e-40
6.786e-01,7.384e-39
6.824e-01,1.602e-37
6.861e-01,3.243e-36
6.899e-01,6.129e-35
6.936e-01,1.083e-33
6.974e-01,1.790e-32
7.012e-01,2.771e-31
7.049e-01,4.021e-30
7.087e-01,5.477e-29
7.124e-01,7.006e-28
7.162e-01,8.425e-27
7.199e-01,9.534e-26
7.237e-01,1.016e-24
7.275e-01,1.021e-23
7.312e-01,9.673e-23
7.350e-01,8.656e-22
7.387e-01,7.320e-21
7.425e-01,5.854e-20
7.463e-01,4.431e-19
7.500e-01,3.177e-18
7.538e-01,2.159e-17
7.575e-01,1.392e-16
7.613e-01,8.521e-16
7.651e-01,4.955e-15
7.688e-01,2.739e-14
7.726e-01,1.441e-13
7.763e-01,7.214e-13
7.801e-01,3.441e-12
7.839e-01,1.565e-11
7.876e-01,6.788e-11
7.914e-01,2.811e-10
7.951e-01,1.112e-09
7.989e-01,4.201e-09
8.026e-01,1.518e-08
8.064e-01,5.251e-08
8.102e-01,1.739e-07
8.139e-01,5.516e-07
8.177e-01,1.677e-06
8.214e-01,4.891e-06
8.252e-01,1.368e-05
8.290e-01,3.676e-05
8.327e-01,9.488e-05
8.365e-01,2.353e-04
8.402e-01,5.613e-04
8.440e-01,1.288e-03
8.478e-01,2.845e-03
8.515e-01,6.052e-03
8.553e-01,1.240e-02
8.590e-01,2.451e-02
8.628e-01,4.670e-02
8.666e-01,8.586e-02
8.703e-01,1.524e-01
8.741e-01,2.611e-01
8.778e-01,4.324e-01
8.816e-01,6.921e-01
8.853e-01,1.071e+00
8.891e-01,1.604e+00
8.929e-01,2.323e+00
8.966e-01,3.259e+00
9.004e-01,4.428e+00
9.041e-01,5.830e+00
9.079e-01,7.439e+00
9.117e-01,9.205e+00
9.154e-01,1.105e+01
9.192e-01,1.287e+01
9.229e-01,1.455e+01
9.267e-01,1.598e+01
9.305e-01,1.705e+01
9.342e-01,1.767e+01
9.380e-01,1.781e+01
9.417e-01,1.745e+01
9.455e-01,1.664e+01
9.493e-01,1.543e+01
9.530e-01,1.394e+01
9.568e-01,1.225e+01
9.605e-01,1.049e+01
9.643e-01,8.757e+00
9.680e-01,7.122e+00
9.718e-01,5.647e+00
9.756e-01,4.367e+00
9.793e-01,3.294e+00
9.831e-01,2.424e+00
9.868e-01,1.742e+00
9.906e-01,1.222e+00
9.944e-01,8.368e-01
9.981e-01,5.599e-01


==> anc/03_results/strong_inf/lognormal/0_48.csv <==
transmittance,probability_density
2.657e-01,0.000e+00
2.694e-01,0.000e+00
2.731e-01,0.000e+00
2.768e-01,0.000e+00
2.805e-01,0.000e+00
2.842e-01,0.000e+00
2.878e-01,0.000e+00
2.915e-01,0.000e+00
2.952e-01,0.000e+00
2.989e-01,0.000e+00
3.026e-01,0.000e+00
3.062e-01,0.000e+00
3.099e-01,0.000e+00
3.136e-01,0.000e+00
3.173e-01,0.000e+00
3.210e-01,0.000e+00
3.246e-01,0.000e+00
3.283e-01,0.000e+00
3.320e-01,0.000e+00
3.357e-01,0.000e+00
3.394e-01,0.000e+00
3.430e-01,0.000e+00
3.467e-01,0.000e+00
3.504e-01,0.000e+00
3.541e-01,0.000e+00
3.578e-01,0.000e+00
3.614e-01,0.000e+00
3.651e-01,0.000e+00
3.688e-01,0.000e+00
3.725e-01,0.000e+00
3.762e-01,0.000e+00
3.798e-01,0.000e+00
3.835e-01,0.000e+00
3.872e-01,0.000e+00
3.909e-01,0.000e+00
3.946e-01,0.000e+00
3.982e-01,0.000e+00
4.019e-01,0.000e+00
4.056e-01,0.000e+00
4.093e-01,0.000e+00
4.130e-01,8.172e-319
4.166e-01,5.649e-312
4.203e-01,2.873e-305
4.240e-01,1.083e-298
4.277e-01,3.044e-292
4.314e-01,6.421e-286
4.351e-01,1.023e-279
4.387e-01,1.239e-273
4.424e-01,1.146e-267
4.461e-01,8.154e-262
4.498e-01,4.483e-256
4.535e-01,1.916e-250
4.571e-01,6.396e-245
4.608e-01,1.677e-239
4.645e-01,3.468e-234
4.682e-01,5.688e-229
4.719e-01,7.433e-224
4.755e-01,7.774e-219
4.792e-01,6.535e-214
4.829e-01,4.436e-209
4.866e-01,2.441e-204
4.903e-01,1.093e-199
4.939e-01,4.004e-195
4.976e-01,1.203e-190
5.013e-01,2.977e-186
5.050e-01,6.091e-182
5.087e-01,1.034e-177
5.123e-01,1.461e-173
5.160e-01,1.726e-169
5.197e-01,1.708e-165
5.234e-01,1.422e-161
5.271e-01,9.989e-158
5.307e-01,5.938e-154
5.344e-01,2.997e-150
5.381e-01,1.287e-146
5.418e-01,4.723e-143
5.455e-01,1.484e-139
5.491e-01,4.002e-136
5.528e-01,9.294e-133
5.565e-01,1.863e-129
5.602e-01,3.232e-126
5.639e-01,4.866e-123
5.675e-01,6.370e-120
5.712e-01,7.271e-117
5.749e-01,7.252e-114
5.786e-01,6.336e-111
5.823e-01,4.859e-108
5.859e-01,3.278e-105
5.896e-01,1.950e-102
5.933e-01,1.025e-99
5.970e-01,4.769e-97
6.007e-01,1.968e-94
6.044e-01,7.222e-92
6.080e-01,2.360e-89
6.117e-01,6.879e-87
6.154e-01,1.792e-84
6.191e-01,4.182e-82
6.228e-01,8.755e-80
6.264e-01,1.647e-77
6.301e-01,2.788e-75
6.338e-01,4.257e-73
6.375e-01,5.869e-71
6.412e-01,7.319e-69
6.448e-01,8.269e-67
6.485e-01,8.477e-65
6.522e-01,7.897e-63
6.559e-01,6.694e-61
6.596e-01,5.172e-59
6.632e-01,3.646e-57
6.669e-01,2.349e-55
6.706e-01,1.385e-53
6.743e-01,7.486e-52
6.780e-01,3.711e-50
6.816e-01,1.690e-48
6.853e-01,7.082e-47
6.890e-01,2.733e-45
6.927e-01,9.725e-44
6.964e-01,3.195e-42
7.000e-01,9.701e-41
7.037e-01,2.726e-39
7.074e-01,7.094e-38
7.111e-01,1.712e-36
7.148e-01,3.838e-35
7.184e-01,7.993e-34
7.221e-01,1.549e-32
7.258e-01,2.795e-31
7.295e-01,4.702e-30
7.332e-01,7.382e-29
7.368e-01,1.082e-27
7.405e-01,1.484e-26
7.442e-01,1.904e-25
7.479e-01,2.288e-24
7.516e-01,2.577e-23
7.552e-01,2.725e-22
7.589e-01,2.705e-21
7.626e-01,2.525e-20
7.663e-01,2.217e-19
7.700e-01,1.833e-18
7.737e-01,1.428e-17
7.773e-01,1.049e-16
7.810e-01,7.270e-16
7.847e-01,4.761e-15
7.884e-01,2.947e-14
7.921e-01,1.726e-13
7.957e-01,9.565e-13
7.994e-01,5.022e-12
8.031e-01,2.500e-11
8.068e-01,1.181e-10
8.105e-01,5.292e-10
8.141e-01,2.254e-09
8.178e-01,9.123e-09
8.215e-01,3.513e-08
8.252e-01,1.287e-07
8.289e-01,4.494e-07
8.325e-01,1.495e-06
8.362e-01,4.741e-06
8.399e-01,1.435e-05
8.436e-01,4.147e-05
8.473e-01,1.145e-04
8.509e-01,3.020e-04
8.546e-01,7.621e-04
8.583e-01,1.840e-03
8.620e-01,4.254e-03
8.657e-01,9.421e-03
8.693e-01,2.000e-02
8.730e-01,4.071e-02
8.767e-01,7.950e-02
8.804e-01,1.490e-01
8.841e-01,2.684e-01
8.877e-01,4.643e-01
8.914e-01,7.722e-01
8.951e-01,1.235e+00
8.988e-01,1.902e+00
9.025e-01,2.818e+00
9.061e-01,4.023e+00
9.098e-01,5.533e+00
9.135e-01,7.337e+00
9.172e-01,9.382e+00
9.209e-01,1.158e+01
9.246e-01,1.379e+01
9.282e-01,1.586e+01
9.319e-01,1.762e+01
9.356e-01,1.892e+01
9.393e-01,1.964e+01
9.430e-01,1.972e+01
9.466e-01,1.916e+01
9.503e-01,1.802e+01
9.540e-01,1.641e+01
9.577e-01,1.448e+01
9.614e-01,1.238e+01
9.650e-01,1.026e+01
9.687e-01,8.242e+00
9.724e-01,6.426e+00
9.761e-01,4.862e+00
9.798e-01,3.571e+00
9.834e-01,2.547e+00
9.871e-01,1.764e+00
9.908e-01,1.188e+00
9.945e-01,7.773e-01
9.982e-01,4.946e-01


==> anc/03_results/strong_inf/lognormal/0_49.csv <==
transmittance,probability_density
2.862e-01,0.000e+00
2.898e-01,0.000e+00
2.934e-01,0.000e+00
2.970e-01,0.000e+00
3.006e-01,0.000e+00
3.041e-01,0.000e+00
3.077e-01,0.000e+00
3.113e-01,0.000e+00
3.149e-01,0.000e+00
3.184e-01,0.000e+00
3.220e-01,0.000e+00
3.256e-01,0.000e+00
3.292e-01,0.000e+00
3.328e-01,0.000e+00
3.363e-01,0.000e+00
3.399e-01,0.000e+00
3.435e-01,0.000e+00
3.471e-01,0.000e+00
3.506e-01,0.000e+00
3.542e-01,0.000e+00
3.578e-01,0.000e+00
3.614e-01,0.000e+00
3.650e-01,0.000e+00
3.685e-01,0.000e+00
3.721e-01,0.000e+00
3.757e-01,0.000e+00
3.793e-01,0.000e+00
3.828e-01,0.000e+00
3.864e-01,0.000e+00
3.900e-01,0.000e+00
3.936e-01,0.000e+00
3.972e-01,0.000e+00
4.007e-01,0.000e+00
4.043e-01,0.000e+00
4.079e-01,0.000e+00
4.115e-01,0.000e+00
4.150e-01,0.000e+00
4.186e-01,0.000e+00
4.222e-01,0.000e+00
4.258e-01,0.000e+00
4.294e-01,0.000e+00
4.329e-01,0.000e+00
4.365e-01,0.000e+00
4.401e-01,0.000e+00
4.437e-01,0.000e+00
4.472e-01,0.000e+00
4.508e-01,3.211e-321
4.544e-01,2.174e-314
4.580e-01,1.101e-307
4.616e-01,4.198e-301
4.651e-01,1.211e-294
4.687e-01,2.660e-288
4.723e-01,4.469e-282
4.759e-01,5.774e-276
4.794e-01,5.768e-270
4.830e-01,4.475e-264
4.866e-01,2.711e-258
4.902e-01,1.288e-252
4.938e-01,4.820e-247
4.973e-01,1.428e-241
5.009e-01,3.363e-236
5.045e-01,6.322e-231
5.081e-01,9.526e-226
5.116e-01,1.155e-220
5.152e-01,1.132e-215
5.188e-01,9.002e-211
5.224e-01,5.827e-206
5.260e-01,3.082e-201
5.295e-01,1.337e-196
5.331e-01,4.776e-192
5.367e-01,1.408e-187
5.403e-01,3.442e-183
5.438e-01,6.993e-179
5.474e-01,1.185e-174
5.510e-01,1.680e-170
5.546e-01,1.998e-166
5.582e-01,2.001e-162
5.617e-01,1.691e-158
5.653e-01,1.210e-154
5.689e-01,7.349e-151
5.725e-01,3.800e-147
5.760e-01,1.677e-143
5.796e-01,6.332e-140
5.832e-01,2.052e-136
5.868e-01,5.717e-133
5.904e-01,1.373e-129
5.939e-01,2.852e-126
5.975e-01,5.129e-123
6.011e-01,8.011e-120
6.047e-01,1.089e-116
6.082e-01,1.290e-113
6.118e-01,1.337e-110
6.154e-01,1.213e-107
6.190e-01,9.660e-105
6.225e-01,6.765e-102
6.261e-01,4.175e-99
6.297e-01,2.275e-96
6.333e-01,1.097e-93
6.369e-01,4.686e-91
6.404e-01,1.778e-88
6.440e-01,5.998e-86
6.476e-01,1.803e-83
6.512e-01,4.839e-81
6.547e-01,1.161e-78
6.583e-01,2.495e-76
6.619e-01,4.810e-74
6.655e-01,8.332e-72
6.691e-01,1.299e-69
6.726e-01,1.825e-67
6.762e-01,2.314e-65
6.798e-01,2.652e-63
6.834e-01,2.753e-61
6.869e-01,2.590e-59
6.905e-01,2.212e-57
6.941e-01,1.718e-55
6.977e-01,1.215e-53
7.013e-01,7.827e-52
7.048e-01,4.604e-50
7.084e-01,2.475e-48
7.120e-01,1.217e-46
7.156e-01,5.487e-45
7.191e-01,2.268e-43
7.227e-01,8.612e-42
7.263e-01,3.007e-40
7.299e-01,9.662e-39
7.335e-01,2.861e-37
7.370e-01,7.818e-36
7.406e-01,1.973e-34
7.442e-01,4.603e-33
7.478e-01,9.940e-32
7.513e-01,1.989e-30
7.549e-01,3.691e-29
7.585e-01,6.358e-28
7.621e-01,1.018e-26
7.657e-01,1.516e-25
7.692e-01,2.102e-24
7.728e-01,2.716e-23
7.764e-01,3.274e-22
7.800e-01,3.685e-21
7.835e-01,3.876e-20
7.871e-01,3.812e-19
7.907e-01,3.511e-18
7.943e-01,3.029e-17
7.979e-01,2.450e-16
8.014e-01,1.860e-15
8.050e-01,1.326e-14
8.086e-01,8.889e-14
8.122e-01,5.604e-13
8.157e-01,3.326e-12
8.193e-01,1.860e-11
8.229e-01,9.807e-11
8.265e-01,4.878e-10
8.301e-01,2.291e-09
8.336e-01,1.017e-08
8.372e-01,4.267e-08
8.408e-01,1.694e-07
8.444e-01,6.369e-07
8.479e-01,2.268e-06
8.515e-01,7.660e-06
8.551e-01,2.454e-05
8.587e-01,7.463e-05
8.623e-01,2.156e-04
8.658e-01,5.920e-04
8.694e-01,1.546e-03
8.730e-01,3.842e-03
8.766e-01,9.092e-03
8.801e-01,2.050e-02
8.837e-01,4.406e-02
8.873e-01,9.033e-02
8.909e-01,1.767e-01
8.945e-01,3.302e-01
8.980e-01,5.894e-01
9.016e-01,1.006e+00
9.052e-01,1.642e+00
9.088e-01,2.564e+00
9.123e-01,3.833e+00
9.159e-01,5.490e+00
9.195e-01,7.537e+00
9.231e-01,9.919e+00
9.267e-01,1.252e+01
9.302e-01,1.518e+01
9.338e-01,1.766e+01
9.374e-01,1.974e+01
9.410e-01,2.121e+01
9.445e-01,2.191e+01
9.481e-01,2.177e+01
9.517e-01,2.082e+01
9.553e-01,1.917e+01
9.589e-01,1.700e+01
9.624e-01,1.453e+01
9.660e-01,1.197e+01
9.696e-01,9.511e+00
9.732e-01,7.290e+00
9.767e-01,5.394e+00
9.803e-01,3.853e+00
9.839e-01,2.659e+00
9.875e-01,1.773e+00
9.911e-01,1.142e+00
9.946e-01,7.120e-01
9.982e-01,4.293e-01


==> anc/03_results/strong_inf/lognormal/0_5.csv <==
transmittance,probability_density
2.072e-03,6.630e-29
6.217e-03,2.186e-17
1.036e-02,4.943e-13
1.451e-02,1.641e-10
1.865e-02,8.281e-09
2.280e-02,1.471e-07
2.694e-02,1.358e-06
3.109e-02,8.048e-06
3.523e-02,3.473e-05
3.938e-02,1.183e-04
4.352e-02,3.360e-04
4.767e-02,8.264e-04
5.181e-02,1.810e-03
5.595e-02,3.606e-03
6.010e-02,6.637e-03
6.424e-02,1.143e-02
6.839e-02,1.860e-02
7.253e-02,2.883e-02
7.668e-02,4.284e-02
8.082e-02,6.135e-02
8.497e-02,8.507e-02
8.911e-02,1.146e-01
9.326e-02,1.506e-01
9.740e-02,1.934e-01
1.015e-01,2.433e-01
1.057e-01,3.006e-01
1.098e-01,3.652e-01
1.140e-01,4.371e-01
1.181e-01,5.161e-01
1.223e-01,6.017e-01
1.264e-01,6.935e-01
1.306e-01,7.910e-01
1.347e-01,8.935e-01
1.389e-01,1.000e+00
1.430e-01,1.111e+00
1.471e-01,1.224e+00
1.513e-01,1.339e+00
1.554e-01,1.455e+00
1.596e-01,1.572e+00
1.637e-01,1.689e+00
1.679e-01,1.804e+00
1.720e-01,1.918e+00
1.762e-01,2.030e+00
1.803e-01,2.139e+00
1.844e-01,2.244e+00
1.886e-01,2.345e+00
1.927e-01,2.442e+00
1.969e-01,2.534e+00
2.010e-01,2.621e+00
2.052e-01,2.703e+00
2.093e-01,2.780e+00
2.135e-01,2.851e+00
2.176e-01,2.916e+00
2.217e-01,2.975e+00
2.259e-01,3.029e+00
2.300e-01,3.077e+00
2.342e-01,3.119e+00
2.383e-01,3.155e+00
2.425e-01,3.186e+00
2.466e-01,3.211e+00
2.508e-01,3.231e+00
2.549e-01,3.246e+00
2.591e-01,3.256e+00
2.632e-01,3.261e+00
2.673e-01,3.262e+00
2.715e-01,3.258e+00
2.756e-01,3.250e+00
2.798e-01,3.238e+00
2.839e-01,3.223e+00
2.881e-01,3.203e+00
2.922e-01,3.181e+00
2.964e-01,3.156e+00
3.005e-01,3.127e+00
3.046e-01,3.096e+00
3.088e-01,3.063e+00
3.129e-01,3.027e+00
3.171e-01,2.989e+00
3.212e-01,2.950e+00
3.254e-01,2.909e+00
3.295e-01,2.866e+00
3.337e-01,2.822e+00
3.378e-01,2.776e+00
3.419e-01,2.730e+00
3.461e-01,2.683e+00
3.502e-01,2.635e+00
3.544e-01,2.587e+00
3.585e-01,2.537e+00
3.627e-01,2.488e+00
3.668e-01,2.438e+00
3.710e-01,2.389e+00
3.751e-01,2.339e+00
3.792e-01,2.289e+00
3.834e-01,2.239e+00
3.875e-01,2.189e+00
3.917e-01,2.140e+00
3.958e-01,2.091e+00
4.000e-01,2.042e+00
4.041e-01,1.994e+00
4.083e-01,1.946e+00
4.124e-01,1.899e+00
4.166e-01,1.852e+00
4.207e-01,1.806e+00
4.248e-01,1.760e+00
4.290e-01,1.716e+00
4.331e-01,1.671e+00
4.373e-01,1.628e+00
4.414e-01,1.585e+00
4.456e-01,1.543e+00
4.497e-01,1.502e+00
4.539e-01,1.462e+00
4.580e-01,1.422e+00
4.621e-01,1.383e+00
4.663e-01,1.345e+00
4.704e-01,1.308e+00
4.746e-01,1.271e+00
4.787e-01,1.235e+00
4.829e-01,1.201e+00
4.870e-01,1.166e+00
4.912e-01,1.133e+00
4.953e-01,1.101e+00
4.994e-01,1.069e+00
5.036e-01,1.038e+00
5.077e-01,1.008e+00
5.119e-01,9.781e-01
5.160e-01,9.494e-01
5.202e-01,9.214e-01
5.243e-01,8.941e-01
5.285e-01,8.675e-01
5.326e-01,8.416e-01
5.368e-01,8.164e-01
5.409e-01,7.919e-01
5.450e-01,7.681e-01
5.492e-01,7.449e-01
5.533e-01,7.223e-01
5.575e-01,7.004e-01
5.616e-01,6.790e-01
5.658e-01,6.583e-01
5.699e-01,6.382e-01
5.741e-01,6.186e-01
5.782e-01,5.996e-01
5.823e-01,5.811e-01
5.865e-01,5.632e-01
5.906e-01,5.458e-01
5.948e-01,5.289e-01
5.989e-01,5.125e-01
6.031e-01,4.966e-01
6.072e-01,4.811e-01
6.114e-01,4.661e-01
6.155e-01,4.516e-01
6.196e-01,4.375e-01
6.238e-01,4.238e-01
6.279e-01,4.105e-01
6.321e-01,3.977e-01
6.362e-01,3.852e-01
6.404e-01,3.731e-01
6.445e-01,3.614e-01
6.487e-01,3.500e-01
6.528e-01,3.390e-01
6.570e-01,3.283e-01
6.611e-01,3.180e-01
6.652e-01,3.079e-01
6.694e-01,2.982e-01
6.735e-01,2.888e-01
6.777e-01,2.797e-01
6.818e-01,2.708e-01
6.860e-01,2.623e-01
6.901e-01,2.540e-01
6.943e-01,2.460e-01
6.984e-01,2.382e-01
7.025e-01,2.306e-01
7.067e-01,2.233e-01
7.108e-01,2.163e-01
7.150e-01,2.094e-01
7.191e-01,2.028e-01
7.233e-01,1.964e-01
7.274e-01,1.901e-01
7.316e-01,1.841e-01
7.357e-01,1.783e-01
7.398e-01,1.727e-01
7.440e-01,1.672e-01
7.481e-01,1.619e-01
7.523e-01,1.568e-01
7.564e-01,1.518e-01
7.606e-01,1.470e-01
7.647e-01,1.424e-01
7.689e-01,1.379e-01
7.730e-01,1.335e-01
7.772e-01,1.293e-01
7.813e-01,1.252e-01
7.854e-01,1.213e-01
7.896e-01,1.174e-01
7.937e-01,1.137e-01
7.979e-01,1.101e-01
8.020e-01,1.067e-01
8.062e-01,1.033e-01
8.103e-01,1.001e-01
8.145e-01,9.691e-02
8.186e-01,9.387e-02
8.227e-01,9.092e-02
8.269e-01,8.806e-02


==> anc/03_results/strong_inf/lognormal/0_55.csv <==
transmittance,probability_density
2.138e-03,1.237e-37
6.414e-03,4.867e-23
1.069e-02,1.777e-17
1.496e-02,3.086e-14
1.924e-02,4.889e-12
2.352e-02,2.045e-10
2.779e-02,3.709e-09
3.207e-02,3.813e-08
3.634e-02,2.608e-07
4.062e-02,1.316e-06
4.489e-02,5.254e-06
4.917e-02,1.742e-05
5.345e-02,4.971e-05
5.772e-02,1.254e-04
6.200e-02,2.857e-04
6.627e-02,5.968e-04
7.055e-02,1.158e-03
7.482e-02,2.109e-03
7.910e-02,3.634e-03
8.338e-02,5.968e-03
8.765e-02,9.395e-03
9.193e-02,1.424e-02
9.620e-02,2.088e-02
1.005e-01,2.972e-02
1.048e-01,4.117e-02
1.090e-01,5.567e-02
1.133e-01,7.364e-02
1.176e-01,9.549e-02
1.219e-01,1.216e-01
1.261e-01,1.523e-01
1.304e-01,1.878e-01
1.347e-01,2.284e-01
1.390e-01,2.742e-01
1.432e-01,3.253e-01
1.475e-01,3.817e-01
1.518e-01,4.433e-01
1.561e-01,5.099e-01
1.603e-01,5.814e-01
1.646e-01,6.574e-01
1.689e-01,7.377e-01
1.732e-01,8.218e-01
1.774e-01,9.094e-01
1.817e-01,9.999e-01
1.860e-01,1.093e+00
1.903e-01,1.188e+00
1.945e-01,1.284e+00
1.988e-01,1.382e+00
2.031e-01,1.479e+00
2.074e-01,1.577e+00
2.116e-01,1.674e+00
2.159e-01,1.770e+00
2.202e-01,1.865e+00
2.245e-01,1.957e+00
2.287e-01,2.048e+00
2.330e-01,2.135e+00
2.373e-01,2.220e+00
2.416e-01,2.301e+00
2.459e-01,2.379e+00
2.501e-01,2.453e+00
2.544e-01,2.522e+00
2.587e-01,2.588e+00
2.630e-01,2.649e+00
2.672e-01,2.706e+00
2.715e-01,2.758e+00
2.758e-01,2.806e+00
2.801e-01,2.849e+00
2.843e-01,2.887e+00
2.886e-01,2.921e+00
2.929e-01,2.951e+00
2.972e-01,2.976e+00
3.014e-01,2.996e+00
3.057e-01,3.013e+00
3.100e-01,3.025e+00
3.143e-01,3.033e+00
3.185e-01,3.037e+00
3.228e-01,3.038e+00
3.271e-01,3.034e+00
3.314e-01,3.028e+00
3.356e-01,3.018e+00
3.399e-01,3.005e+00
3.442e-01,2.988e+00
3.485e-01,2.969e+00
3.527e-01,2.948e+00
3.570e-01,2.923e+00
3.613e-01,2.897e+00
3.656e-01,2.868e+00
3.698e-01,2.837e+00
3.741e-01,2.805e+00
3.784e-01,2.770e+00
3.827e-01,2.734e+00
3.870e-01,2.697e+00
3.912e-01,2.658e+00
3.955e-01,2.618e+00
3.998e-01,2.577e+00
4.041e-01,2.536e+00
4.083e-01,2.493e+00
4.126e-01,2.450e+00
4.169e-01,2.406e+00
4.212e-01,2.362e+00
4.254e-01,2.317e+00
4.297e-01,2.272e+00
4.340e-01,2.227e+00
4.383e-01,2.181e+00
4.425e-01,2.136e+00
4.468e-01,2.091e+00
4.511e-01,2.045e+00
4.554e-01,2.000e+00
4.596e-01,1.955e+00
4.639e-01,1.911e+00
4.682e-01,1.867e+00
4.725e-01,1.823e+00
4.767e-01,1.779e+00
4.810e-01,1.736e+00
4.853e-01,1.694e+00
4.896e-01,1.652e+00
4.938e-01,1.611e+00
4.981e-01,1.570e+00
5.024e-01,1.529e+00
5.067e-01,1.490e+00
5.109e-01,1.451e+00
5.152e-01,1.413e+00
5.195e-01,1.375e+00
5.238e-01,1.338e+00
5.280e-01,1.302e+00
5.323e-01,1.266e+00
5.366e-01,1.231e+00
5.409e-01,1.197e+00
5.452e-01,1.164e+00
5.494e-01,1.131e+00
5.537e-01,1.099e+00
5.580e-01,1.068e+00
5.623e-01,1.037e+00
5.665e-01,1.007e+00
5.708e-01,9.778e-01
5.751e-01,9.492e-01
5.794e-01,9.214e-01
5.836e-01,8.942e-01
5.879e-01,8.677e-01
5.922e-01,8.419e-01
5.965e-01,8.167e-01
6.007e-01,7.922e-01
6.050e-01,7.683e-01
6.093e-01,7.451e-01
6.136e-01,7.224e-01
6.178e-01,7.004e-01
6.221e-01,6.789e-01
6.264e-01,6.581e-01
6.307e-01,6.378e-01
6.349e-01,6.181e-01
6.392e-01,5.989e-01
6.435e-01,5.803e-01
6.478e-01,5.622e-01
6.520e-01,5.446e-01
6.563e-01,5.275e-01
6.606e-01,5.109e-01
6.649e-01,4.948e-01
6.691e-01,4.792e-01
6.734e-01,4.640e-01
6.777e-01,4.493e-01
6.820e-01,4.350e-01
6.862e-01,4.211e-01
6.905e-01,4.076e-01
6.948e-01,3.946e-01
6.991e-01,3.820e-01
7.034e-01,3.697e-01
7.076e-01,3.578e-01
7.119e-01,3.463e-01
7.162e-01,3.351e-01
7.205e-01,3.243e-01
7.247e-01,3.138e-01
7.290e-01,3.036e-01
7.333e-01,2.938e-01
7.376e-01,2.842e-01
7.418e-01,2.750e-01
7.461e-01,2.660e-01
7.504e-01,2.574e-01
7.547e-01,2.490e-01
7.589e-01,2.408e-01
7.632e-01,2.330e-01
7.675e-01,2.253e-01
7.718e-01,2.180e-01
7.760e-01,2.108e-01
7.803e-01,2.039e-01
7.846e-01,1.972e-01
7.889e-01,1.908e-01
7.931e-01,1.845e-01
7.974e-01,1.784e-01
8.017e-01,1.726e-01
8.060e-01,1.669e-01
8.102e-01,1.614e-01
8.145e-01,1.561e-01
8.188e-01,1.509e-01
8.231e-01,1.460e-01
8.273e-01,1.412e-01
8.316e-01,1.365e-01
8.359e-01,1.320e-01
8.402e-01,1.276e-01
8.445e-01,1.234e-01
8.487e-01,1.194e-01
8.530e-01,1.154e-01


==> anc/03_results/strong_inf/lognormal/0_6.csv <==
transmittance,probability_density
2.187e-03,7.485e-49
6.560e-03,2.455e-30
1.093e-02,3.118e-23
1.531e-02,4.478e-19
1.968e-02,3.059e-16
2.405e-02,3.826e-14
2.843e-02,1.645e-12
3.280e-02,3.420e-11
3.718e-02,4.220e-10
4.155e-02,3.523e-09
4.592e-02,2.175e-08
5.030e-02,1.057e-07
5.467e-02,4.236e-07
5.904e-02,1.448e-06
6.342e-02,4.334e-06
6.779e-02,1.160e-05
7.216e-02,2.822e-05
7.654e-02,6.320e-05
8.091e-02,1.318e-04
8.529e-02,2.581e-04
8.966e-02,4.782e-04
9.403e-02,8.438e-04
9.841e-02,1.425e-03
1.028e-01,2.315e-03
1.072e-01,3.630e-03
1.115e-01,5.515e-03
1.159e-01,8.139e-03
1.203e-01,1.170e-02
1.246e-01,1.643e-02
1.290e-01,2.256e-02
1.334e-01,3.037e-02
1.378e-01,4.012e-02
1.421e-01,5.212e-02
1.465e-01,6.663e-02
1.509e-01,8.396e-02
1.553e-01,1.044e-01
1.596e-01,1.281e-01
1.640e-01,1.554e-01
1.684e-01,1.864e-01
1.728e-01,2.214e-01
1.771e-01,2.603e-01
1.815e-01,3.034e-01
1.859e-01,3.506e-01
1.903e-01,4.020e-01
1.946e-01,4.574e-01
1.990e-01,5.168e-01
2.034e-01,5.800e-01
2.077e-01,6.468e-01
2.121e-01,7.171e-01
2.165e-01,7.905e-01
2.209e-01,8.668e-01
2.252e-01,9.456e-01
2.296e-01,1.027e+00
2.340e-01,1.109e+00
2.384e-01,1.194e+00
2.427e-01,1.279e+00
2.471e-01,1.365e+00
2.515e-01,1.452e+00
2.559e-01,1.538e+00
2.602e-01,1.624e+00
2.646e-01,1.709e+00
2.690e-01,1.793e+00
2.733e-01,1.876e+00
2.777e-01,1.957e+00
2.821e-01,2.035e+00
2.865e-01,2.112e+00
2.908e-01,2.185e+00
2.952e-01,2.256e+00
2.996e-01,2.324e+00
3.040e-01,2.388e+00
3.083e-01,2.449e+00
3.127e-01,2.507e+00
3.171e-01,2.561e+00
3.215e-01,2.611e+00
3.258e-01,2.657e+00
3.302e-01,2.699e+00
3.346e-01,2.738e+00
3.390e-01,2.772e+00
3.433e-01,2.803e+00
3.477e-01,2.829e+00
3.521e-01,2.852e+00
3.564e-01,2.871e+00
3.608e-01,2.886e+00
3.652e-01,2.898e+00
3.696e-01,2.906e+00
3.739e-01,2.910e+00
3.783e-01,2.911e+00
3.827e-01,2.909e+00
3.871e-01,2.903e+00
3.914e-01,2.895e+00
3.958e-01,2.884e+00
4.002e-01,2.870e+00
4.046e-01,2.853e+00
4.089e-01,2.834e+00
4.133e-01,2.812e+00
4.177e-01,2.788e+00
4.221e-01,2.762e+00
4.264e-01,2.734e+00
4.308e-01,2.705e+00
4.352e-01,2.673e+00
4.395e-01,2.640e+00
4.439e-01,2.606e+00
4.483e-01,2.570e+00
4.527e-01,2.533e+00
4.570e-01,2.495e+00
4.614e-01,2.456e+00
4.658e-01,2.416e+00
4.702e-01,2.376e+00
4.745e-01,2.335e+00
4.789e-01,2.293e+00
4.833e-01,2.251e+00
4.877e-01,2.208e+00
4.920e-01,2.165e+00
4.964e-01,2.122e+00
5.008e-01,2.079e+00
5.052e-01,2.036e+00
5.095e-01,1.992e+00
5.139e-01,1.949e+00
5.183e-01,1.906e+00
5.226e-01,1.863e+00
5.270e-01,1.821e+00
5.314e-01,1.778e+00
5.358e-01,1.736e+00
5.401e-01,1.695e+00
5.445e-01,1.653e+00
5.489e-01,1.612e+00
5.533e-01,1.572e+00
5.576e-01,1.532e+00
5.620e-01,1.493e+00
5.664e-01,1.454e+00
5.708e-01,1.416e+00
5.751e-01,1.379e+00
5.795e-01,1.342e+00
5.839e-01,1.306e+00
5.882e-01,1.270e+00
5.926e-01,1.235e+00
5.970e-01,1.201e+00
6.014e-01,1.167e+00
6.057e-01,1.134e+00
6.101e-01,1.102e+00
6.145e-01,1.070e+00
6.189e-01,1.039e+00
6.232e-01,1.009e+00
6.276e-01,9.792e-01
6.320e-01,9.503e-01
6.364e-01,9.220e-01
6.407e-01,8.945e-01
6.451e-01,8.675e-01
6.495e-01,8.413e-01
6.539e-01,8.157e-01
6.582e-01,7.907e-01
6.626e-01,7.664e-01
6.670e-01,7.427e-01
6.713e-01,7.197e-01
6.757e-01,6.972e-01
6.801e-01,6.754e-01
6.845e-01,6.541e-01
6.888e-01,6.334e-01
6.932e-01,6.133e-01
6.976e-01,5.937e-01
7.020e-01,5.747e-01
7.063e-01,5.563e-01
7.107e-01,5.383e-01
7.151e-01,5.209e-01
7.195e-01,5.040e-01
7.238e-01,4.876e-01
7.282e-01,4.717e-01
7.326e-01,4.562e-01
7.370e-01,4.412e-01
7.413e-01,4.267e-01
7.457e-01,4.125e-01
7.501e-01,3.989e-01
7.544e-01,3.856e-01
7.588e-01,3.728e-01
7.632e-01,3.603e-01
7.676e-01,3.482e-01
7.719e-01,3.366e-01
7.763e-01,3.252e-01
7.807e-01,3.143e-01
7.851e-01,3.037e-01
7.894e-01,2.934e-01
7.938e-01,2.834e-01
7.982e-01,2.738e-01
8.026e-01,2.645e-01
8.069e-01,2.555e-01
8.113e-01,2.467e-01
8.157e-01,2.383e-01
8.200e-01,2.301e-01
8.244e-01,2.222e-01
8.288e-01,2.146e-01
8.332e-01,2.072e-01
8.375e-01,2.001e-01
8.419e-01,1.932e-01
8.463e-01,1.865e-01
8.507e-01,1.800e-01
8.550e-01,1.738e-01
8.594e-01,1.678e-01
8.638e-01,1.620e-01
8.682e-01,1.563e-01
8.725e-01,1.509e-01


==> anc/03_results/strong_inf/lognormal/0_65.csv <==
transmittance,probability_density
2.238e-03,3.660e-63
6.714e-03,1.168e-39
1.119e-02,1.354e-30
1.567e-02,2.854e-25
2.014e-02,1.250e-21
2.462e-02,6.293e-19
2.909e-02,8.108e-17
3.357e-02,4.128e-15
3.805e-02,1.077e-13
4.252e-02,1.705e-12
4.700e-02,1.832e-11
5.147e-02,1.448e-10
5.595e-02,8.931e-10
6.042e-02,4.489e-09
6.490e-02,1.902e-08
6.938e-02,6.974e-08
7.385e-02,2.260e-07
7.833e-02,6.586e-07
8.280e-02,1.749e-06
8.728e-02,4.283e-06
9.176e-02,9.763e-06
9.623e-02,2.089e-05
1.007e-01,4.222e-05
1.052e-01,8.111e-05
1.097e-01,1.489e-04
1.141e-01,2.621e-04
1.186e-01,4.446e-04
1.231e-01,7.287e-04
1.276e-01,1.158e-03
1.320e-01,1.787e-03
1.365e-01,2.688e-03
1.410e-01,3.946e-03
1.455e-01,5.664e-03
1.499e-01,7.963e-03
1.544e-01,1.098e-02
1.589e-01,1.488e-02
1.634e-01,1.983e-02
1.678e-01,2.602e-02
1.723e-01,3.365e-02
1.768e-01,4.293e-02
1.813e-01,5.408e-02
1.857e-01,6.731e-02
1.902e-01,8.285e-02
1.947e-01,1.009e-01
1.992e-01,1.217e-01
2.037e-01,1.454e-01
2.081e-01,1.722e-01
2.126e-01,2.022e-01
2.171e-01,2.355e-01
2.216e-01,2.723e-01
2.260e-01,3.127e-01
2.305e-01,3.565e-01
2.350e-01,4.040e-01
2.395e-01,4.549e-01
2.439e-01,5.093e-01
2.484e-01,5.671e-01
2.529e-01,6.280e-01
2.574e-01,6.921e-01
2.618e-01,7.590e-01
2.663e-01,8.286e-01
2.708e-01,9.006e-01
2.753e-01,9.748e-01
2.797e-01,1.051e+00
2.842e-01,1.128e+00
2.887e-01,1.207e+00
2.932e-01,1.287e+00
2.976e-01,1.368e+00
3.021e-01,1.449e+00
3.066e-01,1.529e+00
3.111e-01,1.610e+00
3.156e-01,1.690e+00
3.200e-01,1.769e+00
3.245e-01,1.846e+00
3.290e-01,1.923e+00
3.335e-01,1.997e+00
3.379e-01,2.069e+00
3.424e-01,2.139e+00
3.469e-01,2.207e+00
3.514e-01,2.272e+00
3.558e-01,2.334e+00
3.603e-01,2.393e+00
3.648e-01,2.448e+00
3.693e-01,2.501e+00
3.737e-01,2.550e+00
3.782e-01,2.595e+00
3.827e-01,2.637e+00
3.872e-01,2.675e+00
3.916e-01,2.710e+00
3.961e-01,2.741e+00
4.006e-01,2.768e+00
4.051e-01,2.792e+00
4.095e-01,2.812e+00
4.140e-01,2.828e+00
4.185e-01,2.841e+00
4.230e-01,2.851e+00
4.274e-01,2.857e+00
4.319e-01,2.859e+00
4.364e-01,2.859e+00
4.409e-01,2.855e+00
4.454e-01,2.848e+00
4.498e-01,2.839e+00
4.543e-01,2.827e+00
4.588e-01,2.812e+00
4.633e-01,2.794e+00
4.677e-01,2.774e+00
4.722e-01,2.752e+00
4.767e-01,2.727e+00
4.812e-01,2.701e+00
4.856e-01,2.673e+00
4.901e-01,2.643e+00
4.946e-01,2.611e+00
4.991e-01,2.577e+00
5.035e-01,2.543e+00
5.080e-01,2.507e+00
5.125e-01,2.469e+00
5.170e-01,2.431e+00
5.214e-01,2.392e+00
5.259e-01,2.352e+00
5.304e-01,2.311e+00
5.349e-01,2.270e+00
5.393e-01,2.228e+00
5.438e-01,2.185e+00
5.483e-01,2.143e+00
5.528e-01,2.099e+00
5.572e-01,2.056e+00
5.617e-01,2.013e+00
5.662e-01,1.969e+00
5.707e-01,1.926e+00
5.752e-01,1.883e+00
5.796e-01,1.839e+00
5.841e-01,1.796e+00
5.886e-01,1.754e+00
5.931e-01,1.711e+00
5.975e-01,1.669e+00
6.020e-01,1.627e+00
6.065e-01,1.586e+00
6.110e-01,1.545e+00
6.154e-01,1.505e+00
6.199e-01,1.465e+00
6.244e-01,1.426e+00
6.289e-01,1.387e+00
6.333e-01,1.349e+00
6.378e-01,1.312e+00
6.423e-01,1.275e+00
6.468e-01,1.239e+00
6.512e-01,1.203e+00
6.557e-01,1.168e+00
6.602e-01,1.134e+00
6.647e-01,1.101e+00
6.691e-01,1.068e+00
6.736e-01,1.036e+00
6.781e-01,1.005e+00
6.826e-01,9.739e-01
6.871e-01,9.440e-01
6.915e-01,9.147e-01
6.960e-01,8.862e-01
7.005e-01,8.584e-01
7.050e-01,8.312e-01
7.094e-01,8.047e-01
7.139e-01,7.790e-01
7.184e-01,7.538e-01
7.229e-01,7.294e-01
7.273e-01,7.056e-01
7.318e-01,6.824e-01
7.363e-01,6.599e-01
7.408e-01,6.380e-01
7.452e-01,6.167e-01
7.497e-01,5.961e-01
7.542e-01,5.760e-01
7.587e-01,5.565e-01
7.631e-01,5.376e-01
7.676e-01,5.193e-01
7.721e-01,5.015e-01
7.766e-01,4.842e-01
7.810e-01,4.675e-01
7.855e-01,4.512e-01
7.900e-01,4.355e-01
7.945e-01,4.203e-01
7.989e-01,4.056e-01
8.034e-01,3.913e-01
8.079e-01,3.774e-01
8.124e-01,3.641e-01
8.169e-01,3.511e-01
8.213e-01,3.386e-01
8.258e-01,3.265e-01
8.303e-01,3.148e-01
8.348e-01,3.034e-01
8.392e-01,2.925e-01
8.437e-01,2.819e-01
8.482e-01,2.717e-01
8.527e-01,2.618e-01
8.571e-01,2.523e-01
8.616e-01,2.430e-01
8.661e-01,2.341e-01
8.706e-01,2.255e-01
8.750e-01,2.172e-01
8.795e-01,2.092e-01
8.840e-01,2.015e-01
8.885e-01,1.940e-01
8.929e-01,1.868e-01


==> anc/03_results/strong_inf/lognormal/0_7.csv <==
transmittance,probability_density
2.500e-03,5.662e-79
7.500e-03,1.348e-49
1.250e-02,2.900e-38
1.750e-02,1.319e-31
2.250e-02,4.731e-27
2.750e-02,1.135e-23
3.250e-02,4.958e-21
3.750e-02,6.780e-19
4.250e-02,4.021e-17
4.750e-02,1.276e-15
5.250e-02,2.493e-14
5.750e-02,3.319e-13
6.250e-02,3.239e-12
6.750e-02,2.448e-11
7.250e-02,1.493e-10
7.750e-02,7.606e-10
8.250e-02,3.320e-09
8.750e-02,1.268e-08
9.250e-02,4.313e-08
9.750e-02,1.326e-07
1.025e-01,3.724e-07
1.075e-01,9.664e-07
1.125e-01,2.336e-06
1.175e-01,5.299e-06
1.225e-01,1.135e-05
1.275e-01,2.309e-05
1.325e-01,4.480e-05
1.375e-01,8.330e-05
1.425e-01,1.489e-04
1.475e-01,2.569e-04
1.525e-01,4.289e-04
1.575e-01,6.946e-04
1.625e-01,1.094e-03
1.675e-01,1.678e-03
1.725e-01,2.514e-03
1.775e-01,3.683e-03
1.825e-01,5.283e-03
1.875e-01,7.435e-03
1.925e-01,1.027e-02
1.975e-01,1.396e-02
2.025e-01,1.866e-02
2.075e-01,2.458e-02
2.125e-01,3.193e-02
2.175e-01,4.093e-02
2.225e-01,5.182e-02
2.275e-01,6.484e-02
2.325e-01,8.023e-02
2.375e-01,9.824e-02
2.425e-01,1.191e-01
2.475e-01,1.431e-01
2.525e-01,1.703e-01
2.575e-01,2.010e-01
2.625e-01,2.353e-01
2.675e-01,2.734e-01
2.725e-01,3.154e-01
2.775e-01,3.612e-01
2.825e-01,4.110e-01
2.875e-01,4.648e-01
2.925e-01,5.224e-01
2.975e-01,5.838e-01
3.025e-01,6.488e-01
3.075e-01,7.173e-01
3.125e-01,7.890e-01
3.175e-01,8.637e-01
3.225e-01,9.411e-01
3.275e-01,1.021e+00
3.325e-01,1.103e+00
3.375e-01,1.186e+00
3.425e-01,1.271e+00
3.475e-01,1.357e+00
3.525e-01,1.444e+00
3.575e-01,1.531e+00
3.625e-01,1.617e+00
3.675e-01,1.703e+00
3.725e-01,1.788e+00
3.775e-01,1.872e+00
3.825e-01,1.953e+00
3.875e-01,2.033e+00
3.925e-01,2.111e+00
3.975e-01,2.185e+00
4.025e-01,2.257e+00
4.075e-01,2.326e+00
4.125e-01,2.391e+00
4.175e-01,2.452e+00
4.225e-01,2.510e+00
4.275e-01,2.564e+00
4.325e-01,2.613e+00
4.375e-01,2.658e+00
4.425e-01,2.699e+00
4.475e-01,2.736e+00
4.525e-01,2.768e+00
4.575e-01,2.795e+00
4.625e-01,2.819e+00
4.675e-01,2.838e+00
4.725e-01,2.852e+00
4.775e-01,2.863e+00
4.825e-01,2.869e+00
4.875e-01,2.871e+00
4.925e-01,2.869e+00
4.975e-01,2.864e+00
5.025e-01,2.855e+00
5.075e-01,2.842e+00
5.125e-01,2.826e+00
5.175e-01,2.806e+00
5.225e-01,2.784e+00
5.275e-01,2.759e+00
5.325e-01,2.731e+00
5.375e-01,2.700e+00
5.425e-01,2.667e+00
5.475e-01,2.632e+00
5.525e-01,2.595e+00
5.575e-01,2.556e+00
5.625e-01,2.515e+00
5.675e-01,2.473e+00
5.725e-01,2.429e+00
5.775e-01,2.384e+00
5.825e-01,2.338e+00
5.875e-01,2.291e+00
5.925e-01,2.244e+00
5.975e-01,2.195e+00
6.025e-01,2.147e+00
6.075e-01,2.097e+00
6.125e-01,2.048e+00
6.175e-01,1.998e+00
6.225e-01,1.948e+00
6.275e-01,1.899e+00
6.325e-01,1.849e+00
6.375e-01,1.800e+00
6.425e-01,1.751e+00
6.475e-01,1.702e+00
6.525e-01,1.654e+00
6.575e-01,1.606e+00
6.625e-01,1.559e+00
6.675e-01,1.512e+00
6.725e-01,1.466e+00
6.775e-01,1.421e+00
6.825e-01,1.376e+00
6.875e-01,1.332e+00
6.925e-01,1.290e+00
6.975e-01,1.247e+00
7.025e-01,1.206e+00
7.075e-01,1.166e+00
7.125e-01,1.126e+00
7.175e-01,1.088e+00
7.225e-01,1.050e+00
7.275e-01,1.013e+00
7.325e-01,9.775e-01
7.375e-01,9.426e-01
7.425e-01,9.086e-01
7.475e-01,8.756e-01
7.525e-01,8.435e-01
7.575e-01,8.122e-01
7.625e-01,7.819e-01
7.675e-01,7.525e-01
7.725e-01,7.240e-01
7.775e-01,6.964e-01
7.825e-01,6.696e-01
7.875e-01,6.436e-01
7.925e-01,6.186e-01
7.975e-01,5.943e-01
8.025e-01,5.708e-01
8.075e-01,5.481e-01
8.125e-01,5.262e-01
8.175e-01,5.050e-01
8.225e-01,4.846e-01
8.275e-01,4.649e-01
8.325e-01,4.459e-01
8.375e-01,4.276e-01
8.425e-01,4.099e-01
8.475e-01,3.929e-01
8.525e-01,3.765e-01
8.575e-01,3.608e-01
8.625e-01,3.456e-01
8.675e-01,3.310e-01
8.725e-01,3.170e-01
8.775e-01,3.035e-01
8.825e-01,2.905e-01
8.875e-01,2.780e-01
8.925e-01,2.660e-01
8.975e-01,2.545e-01
9.025e-01,2.435e-01
9.075e-01,2.329e-01
9.125e-01,2.227e-01
9.175e-01,2.130e-01
9.225e-01,2.036e-01
9.275e-01,1.946e-01
9.325e-01,1.860e-01
9.375e-01,1.778e-01
9.425e-01,1.699e-01
9.475e-01,1.623e-01
9.525e-01,1.550e-01
9.575e-01,1.481e-01
9.625e-01,1.414e-01
9.675e-01,1.351e-01
9.725e-01,1.290e-01
9.775e-01,1.231e-01
9.825e-01,1.176e-01
9.875e-01,1.122e-01
9.925e-01,1.071e-01
9.975e-01,1.022e-01


==> anc/03_results/strong_inf/lognormal/0_75.csv <==
transmittance,probability_density
2.500e-03,4.885e-103
7.500e-03,2.591e-65
1.250e-02,1.069e-50
1.750e-02,4.382e-42
2.250e-02,3.538e-36
2.750e-02,8.767e-32
3.250e-02,2.411e-28
3.750e-02,1.481e-25
4.250e-02,3.089e-23
4.750e-02,2.866e-21
5.250e-02,1.420e-19
5.750e-02,4.279e-18
6.250e-02,8.613e-17
6.750e-02,1.244e-15
7.250e-02,1.360e-14
7.750e-02,1.176e-13
8.250e-02,8.313e-13
8.750e-02,4.941e-12
9.250e-02,2.525e-11
9.750e-02,1.130e-10
1.025e-01,4.498e-10
1.075e-01,1.614e-09
1.125e-01,5.278e-09
1.175e-01,1.588e-08
1.225e-01,4.434e-08
1.275e-01,1.157e-07
1.325e-01,2.837e-07
1.375e-01,6.578e-07
1.425e-01,1.449e-06
1.475e-01,3.045e-06
1.525e-01,6.128e-06
1.575e-01,1.185e-05
1.625e-01,2.208e-05
1.675e-01,3.977e-05
1.725e-01,6.940e-05
1.775e-01,1.176e-04
1.825e-01,1.938e-04
1.875e-01,3.114e-04
1.925e-01,4.884e-04
1.975e-01,7.490e-04
2.025e-01,1.125e-03
2.075e-01,1.656e-03
2.125e-01,2.393e-03
2.175e-01,3.398e-03
2.225e-01,4.747e-03
2.275e-01,6.527e-03
2.325e-01,8.844e-03
2.375e-01,1.182e-02
2.425e-01,1.558e-02
2.475e-01,2.029e-02
2.525e-01,2.611e-02
2.575e-01,3.322e-02
2.625e-01,4.181e-02
2.675e-01,5.209e-02
2.725e-01,6.427e-02
2.775e-01,7.856e-02
2.825e-01,9.519e-02
2.875e-01,1.144e-01
2.925e-01,1.363e-01
2.975e-01,1.612e-01
3.025e-01,1.892e-01
3.075e-01,2.205e-01
3.125e-01,2.553e-01
3.175e-01,2.937e-01
3.225e-01,3.357e-01
3.275e-01,3.815e-01
3.325e-01,4.310e-01
3.375e-01,4.843e-01
3.425e-01,5.413e-01
3.475e-01,6.019e-01
3.525e-01,6.661e-01
3.575e-01,7.337e-01
3.625e-01,8.044e-01
3.675e-01,8.782e-01
3.725e-01,9.547e-01
3.775e-01,1.034e+00
3.825e-01,1.115e+00
3.875e-01,1.198e+00
3.925e-01,1.282e+00
3.975e-01,1.368e+00
4.025e-01,1.455e+00
4.075e-01,1.541e+00
4.125e-01,1.628e+00
4.175e-01,1.715e+00
4.225e-01,1.801e+00
4.275e-01,1.886e+00
4.325e-01,1.969e+00
4.375e-01,2.050e+00
4.425e-01,2.130e+00
4.475e-01,2.207e+00
4.525e-01,2.281e+00
4.575e-01,2.352e+00
4.625e-01,2.420e+00
4.675e-01,2.484e+00
4.725e-01,2.544e+00
4.775e-01,2.601e+00
4.825e-01,2.653e+00
4.875e-01,2.702e+00
4.925e-01,2.745e+00
4.975e-01,2.785e+00
5.025e-01,2.820e+00
5.075e-01,2.850e+00
5.125e-01,2.876e+00
5.175e-01,2.898e+00
5.225e-01,2.914e+00
5.275e-01,2.927e+00
5.325e-01,2.935e+00
5.375e-01,2.939e+00
5.425e-01,2.938e+00
5.475e-01,2.934e+00
5.525e-01,2.926e+00
5.575e-01,2.913e+00
5.625e-01,2.898e+00
5.675e-01,2.878e+00
5.725e-01,2.856e+00
5.775e-01,2.830e+00
5.825e-01,2.801e+00
5.875e-01,2.770e+00
5.925e-01,2.735e+00
5.975e-01,2.699e+00
6.025e-01,2.660e+00
6.075e-01,2.619e+00
6.125e-01,2.576e+00
6.175e-01,2.532e+00
6.225e-01,2.485e+00
6.275e-01,2.438e+00
6.325e-01,2.389e+00
6.375e-01,2.340e+00
6.425e-01,2.289e+00
6.475e-01,2.238e+00
6.525e-01,2.186e+00
6.575e-01,2.133e+00
6.625e-01,2.081e+00
6.675e-01,2.028e+00
6.725e-01,1.975e+00
6.775e-01,1.922e+00
6.825e-01,1.869e+00
6.875e-01,1.816e+00
6.925e-01,1.764e+00
6.975e-01,1.712e+00
7.025e-01,1.661e+00
7.075e-01,1.610e+00
7.125e-01,1.560e+00
7.175e-01,1.510e+00
7.225e-01,1.461e+00
7.275e-01,1.413e+00
7.325e-01,1.366e+00
7.375e-01,1.320e+00
7.425e-01,1.275e+00
7.475e-01,1.230e+00
7.525e-01,1.187e+00
7.575e-01,1.144e+00
7.625e-01,1.103e+00
7.675e-01,1.062e+00
7.725e-01,1.023e+00
7.775e-01,9.844e-01
7.825e-01,9.470e-01
7.875e-01,9.106e-01
7.925e-01,8.753e-01
7.975e-01,8.411e-01
8.025e-01,8.078e-01
8.075e-01,7.756e-01
8.125e-01,7.443e-01
8.175e-01,7.141e-01
8.225e-01,6.848e-01
8.275e-01,6.566e-01
8.325e-01,6.292e-01
8.375e-01,6.028e-01
8.425e-01,5.774e-01
8.475e-01,5.528e-01
8.525e-01,5.291e-01
8.575e-01,5.062e-01
8.625e-01,4.843e-01
8.675e-01,4.631e-01
8.725e-01,4.427e-01
8.775e-01,4.231e-01
8.825e-01,4.043e-01
8.875e-01,3.862e-01
8.925e-01,3.688e-01
8.975e-01,3.521e-01
9.025e-01,3.361e-01
9.075e-01,3.207e-01
9.125e-01,3.059e-01
9.175e-01,2.918e-01
9.225e-01,2.783e-01
9.275e-01,2.653e-01
9.325e-01,2.529e-01
9.375e-01,2.410e-01
9.425e-01,2.296e-01
9.475e-01,2.187e-01
9.525e-01,2.083e-01
9.575e-01,1.983e-01
9.625e-01,1.888e-01
9.675e-01,1.797e-01
9.725e-01,1.710e-01
9.775e-01,1.627e-01
9.825e-01,1.548e-01
9.875e-01,1.472e-01
9.925e-01,1.400e-01
9.975e-01,1.331e-01


==> anc/03_results/strong_inf/lognormal/0_8.csv <==
transmittance,probability_density
2.500e-03,1.324e-134
7.500e-03,5.626e-86
1.250e-02,4.529e-67
1.750e-02,6.671e-56
2.250e-02,3.163e-48
2.750e-02,1.662e-42
3.250e-02,5.079e-38
3.750e-02,2.228e-34
4.250e-02,2.411e-31
4.750e-02,9.122e-29
5.250e-02,1.529e-26
5.750e-02,1.343e-24
6.250e-02,6.980e-23
6.750e-02,2.355e-21
7.250e-02,5.534e-20
7.750e-02,9.574e-19
8.250e-02,1.274e-17
8.750e-02,1.353e-16
9.250e-02,1.179e-15
9.750e-02,8.639e-15
1.025e-01,5.434e-14
1.075e-01,2.983e-13
1.125e-01,1.451e-12
1.175e-01,6.328e-12
1.225e-01,2.502e-11
1.275e-01,9.048e-11
1.325e-01,3.019e-10
1.375e-01,9.357e-10
1.425e-01,2.711e-09
1.475e-01,7.384e-09
1.525e-01,1.900e-08
1.575e-01,4.640e-08
1.625e-01,1.079e-07
1.675e-01,2.400e-07
1.725e-01,5.120e-07
1.775e-01,1.050e-06
1.825e-01,2.078e-06
1.875e-01,3.976e-06
1.925e-01,7.369e-06
1.975e-01,1.326e-05
2.025e-01,2.320e-05
2.075e-01,3.955e-05
2.125e-01,6.579e-05
2.175e-01,1.069e-04
2.225e-01,1.700e-04
2.275e-01,2.647e-04
2.325e-01,4.043e-04
2.375e-01,6.062e-04
2.425e-01,8.931e-04
2.475e-01,1.294e-03
2.525e-01,1.845e-03
2.575e-01,2.593e-03
2.625e-01,3.591e-03
2.675e-01,4.906e-03
2.725e-01,6.616e-03
2.775e-01,8.814e-03
2.825e-01,1.160e-02
2.875e-01,1.510e-02
2.925e-01,1.945e-02
2.975e-01,2.479e-02
3.025e-01,3.129e-02
3.075e-01,3.912e-02
3.125e-01,4.846e-02
3.175e-01,5.953e-02
3.225e-01,7.251e-02
3.275e-01,8.762e-02
3.325e-01,1.051e-01
3.375e-01,1.251e-01
3.425e-01,1.478e-01
3.475e-01,1.735e-01
3.525e-01,2.024e-01
3.575e-01,2.345e-01
3.625e-01,2.702e-01
3.675e-01,3.094e-01
3.725e-01,3.523e-01
3.775e-01,3.990e-01
3.825e-01,4.495e-01
3.875e-01,5.039e-01
3.925e-01,5.620e-01
3.975e-01,6.239e-01
4.025e-01,6.895e-01
4.075e-01,7.586e-01
4.125e-01,8.311e-01
4.175e-01,9.067e-01
4.225e-01,9.853e-01
4.275e-01,1.067e+00
4.325e-01,1.150e+00
4.375e-01,1.236e+00
4.425e-01,1.323e+00
4.475e-01,1.412e+00
4.525e-01,1.502e+00
4.575e-01,1.592e+00
4.625e-01,1.683e+00
4.675e-01,1.774e+00
4.725e-01,1.864e+00
4.775e-01,1.952e+00
4.825e-01,2.040e+00
4.875e-01,2.126e+00
4.925e-01,2.209e+00
4.975e-01,2.291e+00
5.025e-01,2.369e+00
5.075e-01,2.444e+00
5.125e-01,2.516e+00
5.175e-01,2.584e+00
5.225e-01,2.648e+00
5.275e-01,2.708e+00
5.325e-01,2.764e+00
5.375e-01,2.815e+00
5.425e-01,2.861e+00
5.475e-01,2.903e+00
5.525e-01,2.940e+00
5.575e-01,2.971e+00
5.625e-01,2.998e+00
5.675e-01,3.020e+00
5.725e-01,3.038e+00
5.775e-01,3.050e+00
5.825e-01,3.057e+00
5.875e-01,3.060e+00
5.925e-01,3.058e+00
5.975e-01,3.052e+00
6.025e-01,3.041e+00
6.075e-01,3.026e+00
6.125e-01,3.007e+00
6.175e-01,2.985e+00
6.225e-01,2.958e+00
6.275e-01,2.928e+00
6.325e-01,2.895e+00
6.375e-01,2.859e+00
6.425e-01,2.820e+00
6.475e-01,2.778e+00
6.525e-01,2.734e+00
6.575e-01,2.688e+00
6.625e-01,2.639e+00
6.675e-01,2.589e+00
6.725e-01,2.537e+00
6.775e-01,2.484e+00
6.825e-01,2.430e+00
6.875e-01,2.374e+00
6.925e-01,2.318e+00
6.975e-01,2.260e+00
7.025e-01,2.203e+00
7.075e-01,2.145e+00
7.125e-01,2.086e+00
7.175e-01,2.028e+00
7.225e-01,1.970e+00
7.275e-01,1.911e+00
7.325e-01,1.854e+00
7.375e-01,1.796e+00
7.425e-01,1.739e+00
7.475e-01,1.683e+00
7.525e-01,1.627e+00
7.575e-01,1.572e+00
7.625e-01,1.518e+00
7.675e-01,1.465e+00
7.725e-01,1.412e+00
7.775e-01,1.361e+00
7.825e-01,1.311e+00
7.875e-01,1.262e+00
7.925e-01,1.214e+00
7.975e-01,1.167e+00
8.025e-01,1.121e+00
8.075e-01,1.077e+00
8.125e-01,1.033e+00
8.175e-01,9.912e-01
8.225e-01,9.504e-01
8.275e-01,9.107e-01
8.325e-01,8.723e-01
8.375e-01,8.351e-01
8.425e-01,7.991e-01
8.475e-01,7.643e-01
8.525e-01,7.307e-01
8.575e-01,6.982e-01
8.625e-01,6.669e-01
8.675e-01,6.367e-01
8.725e-01,6.077e-01
8.775e-01,5.797e-01
8.825e-01,5.527e-01
8.875e-01,5.269e-01
8.925e-01,5.020e-01
8.975e-01,4.781e-01
9.025e-01,4.552e-01
9.075e-01,4.333e-01
9.125e-01,4.122e-01
9.175e-01,3.921e-01
9.225e-01,3.728e-01
9.275e-01,3.543e-01
9.325e-01,3.366e-01
9.375e-01,3.197e-01
9.425e-01,3.036e-01
9.475e-01,2.882e-01
9.525e-01,2.735e-01
9.575e-01,2.594e-01
9.625e-01,2.460e-01
9.675e-01,2.333e-01
9.725e-01,2.211e-01
9.775e-01,2.095e-01
9.825e-01,1.985e-01
9.875e-01,1.880e-01
9.925e-01,1.780e-01
9.975e-01,1.685e-01


==> anc/03_results/strong_inf/lognormal/0_85.csv <==
transmittance,probability_density
2.500e-03,1.277e-176
7.500e-03,1.568e-113
1.250e-02,6.226e-89
1.750e-02,2.264e-74
2.250e-02,2.395e-64
2.750e-02,7.266e-57
3.250e-02,5.445e-51
3.750e-02,3.256e-46
4.250e-02,3.142e-42
4.750e-02,7.701e-39
5.250e-02,6.524e-36
5.750e-02,2.376e-33
6.250e-02,4.362e-31
6.750e-02,4.552e-29
7.250e-02,2.960e-27
7.750e-02,1.289e-25
8.250e-02,3.983e-24
8.750e-02,9.149e-23
9.250e-02,1.623e-21
9.750e-02,2.294e-20
1.025e-01,2.653e-19
1.075e-01,2.567e-18
1.125e-01,2.118e-17
1.175e-01,1.515e-16
1.225e-01,9.522e-16
1.275e-01,5.325e-15
1.325e-01,2.678e-14
1.375e-01,1.222e-13
1.425e-01,5.104e-13
1.475e-01,1.965e-12
1.525e-01,7.019e-12
1.575e-01,2.340e-11
1.625e-01,7.315e-11
1.675e-01,2.156e-10
1.725e-01,6.012e-10
1.775e-01,1.593e-09
1.825e-01,4.023e-09
1.875e-01,9.717e-09
1.925e-01,2.251e-08
1.975e-01,5.013e-08
2.025e-01,1.076e-07
2.075e-01,2.232e-07
2.125e-01,4.479e-07
2.175e-01,8.719e-07
2.225e-01,1.649e-06
2.275e-01,3.033e-06
2.325e-01,5.437e-06
2.375e-01,9.511e-06
2.425e-01,1.625e-05
2.475e-01,2.717e-05
2.525e-01,4.447e-05
2.575e-01,7.135e-05
2.625e-01,1.123e-04
2.675e-01,1.736e-04
2.725e-01,2.639e-04
2.775e-01,3.944e-04
2.825e-01,5.804e-04
2.875e-01,8.413e-04
2.925e-01,1.202e-03
2.975e-01,1.694e-03
3.025e-01,2.357e-03
3.075e-01,3.237e-03
3.125e-01,4.393e-03
3.175e-01,5.893e-03
3.225e-01,7.817e-03
3.275e-01,1.026e-02
3.325e-01,1.333e-02
3.375e-01,1.715e-02
3.425e-01,2.185e-02
3.475e-01,2.759e-02
3.525e-01,3.453e-02
3.575e-01,4.285e-02
3.625e-01,5.275e-02
3.675e-01,6.443e-02
3.725e-01,7.809e-02
3.775e-01,9.397e-02
3.825e-01,1.123e-01
3.875e-01,1.332e-01
3.925e-01,1.571e-01
3.975e-01,1.840e-01
4.025e-01,2.142e-01
4.075e-01,2.480e-01
4.125e-01,2.853e-01
4.175e-01,3.265e-01
4.225e-01,3.717e-01
4.275e-01,4.208e-01
4.325e-01,4.741e-01
4.375e-01,5.315e-01
4.425e-01,5.930e-01
4.475e-01,6.586e-01
4.525e-01,7.282e-01
4.575e-01,8.017e-01
4.625e-01,8.789e-01
4.675e-01,9.597e-01
4.725e-01,1.044e+00
4.775e-01,1.131e+00
4.825e-01,1.220e+00
4.875e-01,1.313e+00
4.925e-01,1.407e+00
4.975e-01,1.502e+00
5.025e-01,1.599e+00
5.075e-01,1.697e+00
5.125e-01,1.795e+00
5.175e-01,1.892e+00
5.225e-01,1.990e+00
5.275e-01,2.086e+00
5.325e-01,2.180e+00
5.375e-01,2.273e+00
5.425e-01,2.363e+00
5.475e-01,2.451e+00
5.525e-01,2.535e+00
5.575e-01,2.616e+00
5.625e-01,2.693e+00
5.675e-01,2.765e+00
5.725e-01,2.833e+00
5.775e-01,2.897e+00
5.825e-01,2.955e+00
5.875e-01,3.008e+00
5.925e-01,3.056e+00
5.975e-01,3.098e+00
6.025e-01,3.134e+00
6.075e-01,3.165e+00
6.125e-01,3.191e+00
6.175e-01,3.210e+00
6.225e-01,3.225e+00
6.275e-01,3.233e+00
6.325e-01,3.236e+00
6.375e-01,3.234e+00
6.425e-01,3.226e+00
6.475e-01,3.213e+00
6.525e-01,3.196e+00
6.575e-01,3.174e+00
6.625e-01,3.147e+00
6.675e-01,3.116e+00
6.725e-01,3.081e+00
6.775e-01,3.042e+00
6.825e-01,2.999e+00
6.875e-01,2.954e+00
6.925e-01,2.905e+00
6.975e-01,2.854e+00
7.025e-01,2.799e+00
7.075e-01,2.743e+00
7.125e-01,2.685e+00
7.175e-01,2.625e+00
7.225e-01,2.563e+00
7.275e-01,2.500e+00
7.325e-01,2.436e+00
7.375e-01,2.371e+00
7.425e-01,2.305e+00
7.475e-01,2.239e+00
7.525e-01,2.173e+00
7.575e-01,2.107e+00
7.625e-01,2.040e+00
7.675e-01,1.974e+00
7.725e-01,1.909e+00
7.775e-01,1.843e+00
7.825e-01,1.779e+00
7.875e-01,1.715e+00
7.925e-01,1.653e+00
7.975e-01,1.591e+00
8.025e-01,1.530e+00
8.075e-01,1.471e+00
8.125e-01,1.413e+00
8.175e-01,1.356e+00
8.225e-01,1.300e+00
8.275e-01,1.246e+00
8.325e-01,1.193e+00
8.375e-01,1.141e+00
8.425e-01,1.091e+00
8.475e-01,1.043e+00
8.525e-01,9.960e-01
8.575e-01,9.506e-01
8.625e-01,9.067e-01
8.675e-01,8.642e-01
8.725e-01,8.233e-01
8.775e-01,7.838e-01
8.825e-01,7.458e-01
8.875e-01,7.092e-01
8.925e-01,6.741e-01
8.975e-01,6.403e-01
9.025e-01,6.079e-01
9.075e-01,5.769e-01
9.125e-01,5.471e-01
9.175e-01,5.186e-01
9.225e-01,4.914e-01
9.275e-01,4.653e-01
9.325e-01,4.405e-01
9.375e-01,4.167e-01
9.425e-01,3.941e-01
9.475e-01,3.725e-01
9.525e-01,3.520e-01
9.575e-01,3.324e-01
9.625e-01,3.138e-01
9.675e-01,2.961e-01
9.725e-01,2.793e-01
9.775e-01,2.634e-01
9.825e-01,2.482e-01
9.875e-01,2.339e-01
9.925e-01,2.203e-01
9.975e-01,2.074e-01


==> anc/03_results/strong_inf/lognormal/0_9.csv <==
transmittance,probability_density
2.500e-03,1.568e-232
7.500e-03,2.915e-150
1.250e-02,4.154e-118
1.750e-02,4.815e-99
2.250e-02,6.697e-86
2.750e-02,4.443e-76
3.250e-02,2.336e-68
3.750e-02,4.497e-62
4.250e-02,7.952e-57
4.750e-02,2.337e-52
5.250e-02,1.707e-48
5.750e-02,4.124e-45
6.250e-02,4.057e-42
6.750e-02,1.901e-39
7.250e-02,4.789e-37
7.750e-02,7.128e-35
8.250e-02,6.758e-33
8.750e-02,4.338e-31
9.250e-02,1.983e-29
9.750e-02,6.721e-28
1.025e-01,1.750e-26
1.075e-01,3.603e-25
1.125e-01,6.015e-24
1.175e-01,8.316e-23
1.225e-01,9.698e-22
1.275e-01,9.696e-21
1.325e-01,8.425e-20
1.375e-01,6.443e-19
1.425e-01,4.382e-18
1.475e-01,2.677e-17
1.525e-01,1.481e-16
1.575e-01,7.481e-16
1.625e-01,3.472e-15
1.675e-01,1.490e-14
1.725e-01,5.943e-14
1.775e-01,2.216e-13
1.825e-01,7.753e-13
1.875e-01,2.557e-12
1.925e-01,7.979e-12
1.975e-01,2.364e-11
2.025e-01,6.669e-11
2.075e-01,1.797e-10
2.125e-01,4.639e-10
2.175e-01,1.149e-09
2.225e-01,2.741e-09
2.275e-01,6.301e-09
2.325e-01,1.400e-08
2.375e-01,3.009e-08
2.425e-01,6.274e-08
2.475e-01,1.270e-07
2.525e-01,2.500e-07
2.575e-01,4.792e-07
2.625e-01,8.957e-07
2.675e-01,1.634e-06
2.725e-01,2.914e-06
2.775e-01,5.084e-06
2.825e-01,8.686e-06
2.875e-01,1.455e-05
2.925e-01,2.390e-05
2.975e-01,3.855e-05
3.025e-01,6.109e-05
3.075e-01,9.522e-05
3.125e-01,1.460e-04
3.175e-01,2.205e-04
3.225e-01,3.281e-04
3.275e-01,4.813e-04
3.325e-01,6.963e-04
3.375e-01,9.942e-04
3.425e-01,1.402e-03
3.475e-01,1.952e-03
3.525e-01,2.687e-03
3.575e-01,3.657e-03
3.625e-01,4.924e-03
3.675e-01,6.559e-03
3.725e-01,8.649e-03
3.775e-01,1.129e-02
3.825e-01,1.461e-02
3.875e-01,1.872e-02
3.925e-01,2.379e-02
3.975e-01,2.996e-02
4.025e-01,3.743e-02
4.075e-01,4.639e-02
4.125e-01,5.705e-02
4.175e-01,6.963e-02
4.225e-01,8.438e-02
4.275e-01,1.015e-01
4.325e-01,1.214e-01
4.375e-01,1.441e-01
4.425e-01,1.700e-01
4.475e-01,1.993e-01
4.525e-01,2.323e-01
4.575e-01,2.692e-01
4.625e-01,3.101e-01
4.675e-01,3.554e-01
4.725e-01,4.050e-01
4.775e-01,4.592e-01
4.825e-01,5.181e-01
4.875e-01,5.816e-01
4.925e-01,6.498e-01
4.975e-01,7.227e-01
5.025e-01,8.002e-01
5.075e-01,8.821e-01
5.125e-01,9.682e-01
5.175e-01,1.058e+00
5.225e-01,1.152e+00
5.275e-01,1.250e+00
5.325e-01,1.350e+00
5.375e-01,1.453e+00
5.425e-01,1.558e+00
5.475e-01,1.665e+00
5.525e-01,1.773e+00
5.575e-01,1.882e+00
5.625e-01,1.991e+00
5.675e-01,2.100e+00
5.725e-01,2.208e+00
5.775e-01,2.314e+00
5.825e-01,2.418e+00
5.875e-01,2.520e+00
5.925e-01,2.619e+00
5.975e-01,2.713e+00
6.025e-01,2.804e+00
6.075e-01,2.891e+00
6.125e-01,2.972e+00
6.175e-01,3.048e+00
6.225e-01,3.118e+00
6.275e-01,3.183e+00
6.325e-01,3.241e+00
6.375e-01,3.293e+00
6.425e-01,3.338e+00
6.475e-01,3.377e+00
6.525e-01,3.409e+00
6.575e-01,3.434e+00
6.625e-01,3.452e+00
6.675e-01,3.463e+00
6.725e-01,3.468e+00
6.775e-01,3.466e+00
6.825e-01,3.458e+00
6.875e-01,3.443e+00
6.925e-01,3.423e+00
6.975e-01,3.396e+00
7.025e-01,3.365e+00
7.075e-01,3.328e+00
7.125e-01,3.286e+00
7.175e-01,3.239e+00
7.225e-01,3.188e+00
7.275e-01,3.134e+00
7.325e-01,3.075e+00
7.375e-01,3.014e+00
7.425e-01,2.949e+00
7.475e-01,2.881e+00
7.525e-01,2.812e+00
7.575e-01,2.740e+00
7.625e-01,2.667e+00
7.675e-01,2.592e+00
7.725e-01,2.516e+00
7.775e-01,2.440e+00
7.825e-01,2.362e+00
7.875e-01,2.285e+00
7.925e-01,2.208e+00
7.975e-01,2.130e+00
8.025e-01,2.054e+00
8.075e-01,1.977e+00
8.125e-01,1.902e+00
8.175e-01,1.827e+00
8.225e-01,1.754e+00
8.275e-01,1.682e+00
8.325e-01,1.611e+00
8.375e-01,1.542e+00
8.425e-01,1.474e+00
8.475e-01,1.408e+00
8.525e-01,1.344e+00
8.575e-01,1.281e+00
8.625e-01,1.221e+00
8.675e-01,1.162e+00
8.725e-01,1.105e+00
8.775e-01,1.050e+00
8.825e-01,9.967e-01
8.875e-01,9.456e-01
8.925e-01,8.963e-01
8.975e-01,8.490e-01
9.025e-01,8.036e-01
9.075e-01,7.600e-01
9.125e-01,7.183e-01
9.175e-01,6.783e-01
9.225e-01,6.402e-01
9.275e-01,6.038e-01
9.325e-01,5.690e-01
9.375e-01,5.359e-01
9.425e-01,5.044e-01
9.475e-01,4.745e-01
9.525e-01,4.460e-01
9.575e-01,4.190e-01
9.625e-01,3.934e-01
9.675e-01,3.692e-01
9.725e-01,3.462e-01
9.775e-01,3.245e-01
9.825e-01,3.039e-01
9.875e-01,2.846e-01
9.925e-01,2.663e-01
9.975e-01,2.490e-01


==> anc/03_results/strong_inf/lognormal/0_95.csv <==
transmittance,probability_density
2.500e-03,2.987e-308
7.500e-03,4.473e-200
1.250e-02,1.031e-157
1.750e-02,1.461e-132
2.250e-02,3.347e-115
2.750e-02,3.242e-102
3.250e-02,5.353e-92
3.750e-02,1.129e-83
4.250e-02,1.022e-76
4.750e-02,8.663e-71
5.250e-02,1.169e-65
5.750e-02,3.658e-61
6.250e-02,3.493e-57
6.750e-02,1.252e-53
7.250e-02,1.974e-50
7.750e-02,1.552e-47
8.250e-02,6.722e-45
8.750e-02,1.737e-42
9.250e-02,2.863e-40
9.750e-02,3.177e-38
1.025e-01,2.486e-36
1.075e-01,1.425e-34
1.125e-01,6.182e-33
1.175e-01,2.090e-31
1.225e-01,5.636e-30
1.275e-01,1.239e-28
1.325e-01,2.262e-27
1.375e-01,3.484e-26
1.425e-01,4.595e-25
1.475e-01,5.253e-24
1.525e-01,5.265e-23
1.575e-01,4.674e-22
1.625e-01,3.708e-21
1.675e-01,2.651e-20
1.725e-01,1.720e-19
1.775e-01,1.020e-18
1.825e-01,5.557e-18
1.875e-01,2.799e-17
1.925e-01,1.310e-16
1.975e-01,5.717e-16
2.025e-01,2.339e-15
2.075e-01,9.002e-15
2.125e-01,3.271e-14
2.175e-01,1.125e-13
2.225e-01,3.679e-13
2.275e-01,1.146e-12
2.325e-01,3.407e-12
2.375e-01,9.702e-12
2.425e-01,2.651e-11
2.475e-01,6.964e-11
2.525e-01,1.763e-10
2.575e-01,4.306e-10
2.625e-01,1.017e-09
2.675e-01,2.325e-09
2.725e-01,5.157e-09
2.775e-01,1.111e-08
2.825e-01,2.326e-08
2.875e-01,4.742e-08
2.925e-01,9.424e-08
2.975e-01,1.827e-07
3.025e-01,3.461e-07
3.075e-01,6.410e-07
3.125e-01,1.162e-06
3.175e-01,2.062e-06
3.225e-01,3.589e-06
3.275e-01,6.127e-06
3.325e-01,1.027e-05
3.375e-01,1.691e-05
3.425e-01,2.738e-05
3.475e-01,4.360e-05
3.525e-01,6.836e-05
3.575e-01,1.055e-04
3.625e-01,1.606e-04
3.675e-01,2.409e-04
3.725e-01,3.565e-04
3.775e-01,5.206e-04
3.825e-01,7.507e-04
3.875e-01,1.069e-03
3.925e-01,1.505e-03
3.975e-01,2.094e-03
4.025e-01,2.881e-03
4.075e-01,3.922e-03
4.125e-01,5.284e-03
4.175e-01,7.047e-03
4.225e-01,9.308e-03
4.275e-01,1.218e-02
4.325e-01,1.579e-02
4.375e-01,2.028e-02
4.425e-01,2.584e-02
4.475e-01,3.264e-02
4.525e-01,4.089e-02
4.575e-01,5.084e-02
4.625e-01,6.272e-02
4.675e-01,7.680e-02
4.725e-01,9.337e-02
4.775e-01,1.127e-01
4.825e-01,1.352e-01
4.875e-01,1.610e-01
4.925e-01,1.906e-01
4.975e-01,2.241e-01
5.025e-01,2.620e-01
5.075e-01,3.045e-01
5.125e-01,3.518e-01
5.175e-01,4.042e-01
5.225e-01,4.619e-01
5.275e-01,5.250e-01
5.325e-01,5.936e-01
5.375e-01,6.679e-01
5.425e-01,7.477e-01
5.475e-01,8.331e-01
5.525e-01,9.238e-01
5.575e-01,1.020e+00
5.625e-01,1.121e+00
5.675e-01,1.227e+00
5.725e-01,1.337e+00
5.775e-01,1.450e+00
5.825e-01,1.568e+00
5.875e-01,1.688e+00
5.925e-01,1.810e+00
5.975e-01,1.934e+00
6.025e-01,2.059e+00
6.075e-01,2.184e+00
6.125e-01,2.309e+00
6.175e-01,2.432e+00
6.225e-01,2.554e+00
6.275e-01,2.673e+00
6.325e-01,2.789e+00
6.375e-01,2.901e+00
6.425e-01,3.008e+00
6.475e-01,3.110e+00
6.525e-01,3.206e+00
6.575e-01,3.295e+00
6.625e-01,3.378e+00
6.675e-01,3.453e+00
6.725e-01,3.521e+00
6.775e-01,3.581e+00
6.825e-01,3.633e+00
6.875e-01,3.676e+00
6.925e-01,3.710e+00
6.975e-01,3.737e+00
7.025e-01,3.754e+00
7.075e-01,3.763e+00
7.125e-01,3.764e+00
7.175e-01,3.757e+00
7.225e-01,3.741e+00
7.275e-01,3.718e+00
7.325e-01,3.687e+00
7.375e-01,3.649e+00
7.425e-01,3.605e+00
7.475e-01,3.554e+00
7.525e-01,3.498e+00
7.575e-01,3.436e+00
7.625e-01,3.368e+00
7.675e-01,3.297e+00
7.725e-01,3.221e+00
7.775e-01,3.142e+00
7.825e-01,3.059e+00
7.875e-01,2.974e+00
7.925e-01,2.886e+00
7.975e-01,2.797e+00
8.025e-01,2.706e+00
8.075e-01,2.614e+00
8.125e-01,2.522e+00
8.175e-01,2.429e+00
8.225e-01,2.337e+00
8.275e-01,2.244e+00
8.325e-01,2.153e+00
8.375e-01,2.062e+00
8.425e-01,1.973e+00
8.475e-01,1.885e+00
8.525e-01,1.798e+00
8.575e-01,1.714e+00
8.625e-01,1.631e+00
8.675e-01,1.551e+00
8.725e-01,1.473e+00
8.775e-01,1.397e+00
8.825e-01,1.323e+00
8.875e-01,1.252e+00
8.925e-01,1.184e+00
8.975e-01,1.118e+00
9.025e-01,1.054e+00
9.075e-01,9.934e-01
9.125e-01,9.351e-01
9.175e-01,8.793e-01
9.225e-01,8.261e-01
9.275e-01,7.753e-01
9.325e-01,7.270e-01
9.375e-01,6.811e-01
9.425e-01,6.374e-01
9.475e-01,5.960e-01
9.525e-01,5.569e-01
9.575e-01,5.198e-01
9.625e-01,4.848e-01
9.675e-01,4.518e-01
9.725e-01,4.207e-01
9.775e-01,3.914e-01
9.825e-01,3.638e-01
9.875e-01,3.380e-01
9.925e-01,3.137e-01
9.975e-01,2.910e-01


==> anc/03_results/strong_inf/lognormal/1_0.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,8.313e-268
1.250e-02,1.306e-211
1.750e-02,3.304e-178
2.250e-02,3.947e-155
2.750e-02,7.477e-138
3.250e-02,3.009e-124
3.750e-02,3.716e-113
4.250e-02,7.013e-104
4.750e-02,5.697e-96
5.250e-02,4.027e-89
5.750e-02,4.079e-83
6.250e-02,8.529e-78
6.750e-02,4.843e-73
7.250e-02,9.227e-69
7.750e-02,6.962e-65
8.250e-02,2.374e-61
8.750e-02,4.073e-58
9.250e-02,3.836e-55
9.750e-02,2.134e-52
1.025e-01,7.447e-50
1.075e-01,1.717e-47
1.125e-01,2.732e-45
1.175e-01,3.115e-43
1.225e-01,2.629e-41
1.275e-01,1.689e-39
1.325e-01,8.463e-38
1.375e-01,3.381e-36
1.425e-01,1.098e-34
1.475e-01,2.945e-33
1.525e-01,6.629e-32
1.575e-01,1.269e-30
1.625e-01,2.089e-29
1.675e-01,2.994e-28
1.725e-01,3.768e-27
1.775e-01,4.203e-26
1.825e-01,4.189e-25
1.875e-01,3.757e-24
1.925e-01,3.053e-23
1.975e-01,2.262e-22
2.025e-01,1.536e-21
2.075e-01,9.609e-21
2.125e-01,5.566e-20
2.175e-01,2.997e-19
2.225e-01,1.507e-18
2.275e-01,7.099e-18
2.325e-01,3.145e-17
2.375e-01,1.314e-16
2.425e-01,5.195e-16
2.475e-01,1.948e-15
2.525e-01,6.951e-15
2.575e-01,2.365e-14
2.625e-01,7.688e-14
2.675e-01,2.394e-13
2.725e-01,7.151e-13
2.775e-01,2.054e-12
2.825e-01,5.682e-12
2.875e-01,1.516e-11
2.925e-01,3.910e-11
2.975e-01,9.754e-11
3.025e-01,2.358e-10
3.075e-01,5.529e-10
3.125e-01,1.259e-09
3.175e-01,2.790e-09
3.225e-01,6.016e-09
3.275e-01,1.265e-08
3.325e-01,2.593e-08
3.375e-01,5.192e-08
3.425e-01,1.016e-07
3.475e-01,1.945e-07
3.525e-01,3.644e-07
3.575e-01,6.689e-07
3.625e-01,1.204e-06
3.675e-01,2.126e-06
3.725e-01,3.686e-06
3.775e-01,6.277e-06
3.825e-01,1.051e-05
3.875e-01,1.730e-05
3.925e-01,2.803e-05
3.975e-01,4.472e-05
4.025e-01,7.028e-05
4.075e-01,1.089e-04
4.125e-01,1.663e-04
4.175e-01,2.505e-04
4.225e-01,3.724e-04
4.275e-01,5.467e-04
4.325e-01,7.926e-04
4.375e-01,1.135e-03
4.425e-01,1.608e-03
4.475e-01,2.251e-03
4.525e-01,3.116e-03
4.575e-01,4.270e-03
4.625e-01,5.789e-03
4.675e-01,7.771e-03
4.725e-01,1.033e-02
4.775e-01,1.360e-02
4.825e-01,1.774e-02
4.875e-01,2.294e-02
4.925e-01,2.940e-02
4.975e-01,3.737e-02
5.025e-01,4.710e-02
5.075e-01,5.889e-02
5.125e-01,7.305e-02
5.175e-01,8.994e-02
5.225e-01,1.099e-01
5.275e-01,1.334e-01
5.325e-01,1.607e-01
5.375e-01,1.922e-01
5.425e-01,2.285e-01
5.475e-01,2.698e-01
5.525e-01,3.165e-01
5.575e-01,3.691e-01
5.625e-01,4.278e-01
5.675e-01,4.929e-01
5.725e-01,5.647e-01
5.775e-01,6.433e-01
5.825e-01,7.288e-01
5.875e-01,8.213e-01
5.925e-01,9.207e-01
5.975e-01,1.027e+00
6.025e-01,1.140e+00
6.075e-01,1.259e+00
6.125e-01,1.384e+00
6.175e-01,1.514e+00
6.225e-01,1.649e+00
6.275e-01,1.788e+00
6.325e-01,1.930e+00
6.375e-01,2.075e+00
6.425e-01,2.222e+00
6.475e-01,2.369e+00
6.525e-01,2.516e+00
6.575e-01,2.662e+00
6.625e-01,2.806e+00
6.675e-01,2.947e+00
6.725e-01,3.083e+00
6.775e-01,3.214e+00
6.825e-01,3.340e+00
6.875e-01,3.458e+00
6.925e-01,3.569e+00
6.975e-01,3.671e+00
7.025e-01,3.764e+00
7.075e-01,3.848e+00
7.125e-01,3.921e+00
7.175e-01,3.984e+00
7.225e-01,4.036e+00
7.275e-01,4.077e+00
7.325e-01,4.106e+00
7.375e-01,4.125e+00
7.425e-01,4.132e+00
7.475e-01,4.129e+00
7.525e-01,4.114e+00
7.575e-01,4.090e+00
7.625e-01,4.055e+00
7.675e-01,4.011e+00
7.725e-01,3.958e+00
7.775e-01,3.896e+00
7.825e-01,3.827e+00
7.875e-01,3.750e+00
7.925e-01,3.667e+00
7.975e-01,3.578e+00
8.025e-01,3.483e+00
8.075e-01,3.384e+00
8.125e-01,3.281e+00
8.175e-01,3.175e+00
8.225e-01,3.066e+00
8.275e-01,2.955e+00
8.325e-01,2.843e+00
8.375e-01,2.730e+00
8.425e-01,2.616e+00
8.475e-01,2.503e+00
8.525e-01,2.390e+00
8.575e-01,2.279e+00
8.625e-01,2.169e+00
8.675e-01,2.061e+00
8.725e-01,1.955e+00
8.775e-01,1.852e+00
8.825e-01,1.751e+00
8.875e-01,1.653e+00
8.925e-01,1.558e+00
8.975e-01,1.467e+00
9.025e-01,1.379e+00
9.075e-01,1.294e+00
9.125e-01,1.213e+00
9.175e-01,1.135e+00
9.225e-01,1.061e+00
9.275e-01,9.901e-01
9.325e-01,9.229e-01
9.375e-01,8.591e-01
9.425e-01,7.988e-01
9.475e-01,7.417e-01
9.525e-01,6.879e-01
9.575e-01,6.372e-01
9.625e-01,5.896e-01
9.675e-01,5.448e-01
9.725e-01,5.029e-01
9.775e-01,4.637e-01
9.825e-01,4.271e-01
9.875e-01,3.929e-01
9.925e-01,3.611e-01
9.975e-01,3.315e-01


==> anc/03_results/strong_inf/lognormal/1_05.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,8.750e-285
1.750e-02,3.217e-240
2.250e-02,2.093e-209
2.750e-02,2.548e-186
3.250e-02,3.945e-168
3.750e-02,2.720e-153
4.250e-02,7.094e-141
4.750e-02,2.783e-130
5.250e-02,4.195e-121
5.750e-02,4.726e-113
6.250e-02,6.471e-106
6.750e-02,1.554e-99
7.250e-02,8.671e-94
7.750e-02,1.403e-88
8.250e-02,7.855e-84
8.750e-02,1.754e-79
9.250e-02,1.758e-75
9.750e-02,8.704e-72
1.025e-01,2.311e-68
1.075e-01,3.522e-65
1.125e-01,3.268e-62
1.175e-01,1.940e-59
1.225e-01,7.700e-57
1.275e-01,2.120e-54
1.325e-01,4.188e-52
1.375e-01,6.104e-50
1.425e-01,6.738e-48
1.475e-01,5.760e-46
1.525e-01,3.891e-44
1.575e-01,2.114e-42
1.625e-01,9.395e-41
1.675e-01,3.463e-39
1.725e-01,1.073e-37
1.775e-01,2.826e-36
1.825e-01,6.400e-35
1.875e-01,1.258e-33
1.925e-01,2.167e-32
1.975e-01,3.295e-31
2.025e-01,4.458e-30
2.075e-01,5.403e-29
2.125e-01,5.904e-28
2.175e-01,5.851e-27
2.225e-01,5.285e-26
2.275e-01,4.375e-25
2.325e-01,3.334e-24
2.375e-01,2.349e-23
2.425e-01,1.536e-22
2.475e-01,9.357e-22
2.525e-01,5.330e-21
2.575e-01,2.847e-20
2.625e-01,1.431e-19
2.675e-01,6.786e-19
2.725e-01,3.044e-18
2.775e-01,1.295e-17
2.825e-01,5.238e-17
2.875e-01,2.018e-16
2.925e-01,7.423e-16
2.975e-01,2.612e-15
3.025e-01,8.807e-15
3.075e-01,2.851e-14
3.125e-01,8.873e-14
3.175e-01,2.660e-13
3.225e-01,7.691e-13
3.275e-01,2.148e-12
3.325e-01,5.801e-12
3.375e-01,1.517e-11
3.425e-01,3.848e-11
3.475e-01,9.471e-11
3.525e-01,2.265e-10
3.575e-01,5.270e-10
3.625e-01,1.194e-09
3.675e-01,2.635e-09
3.725e-01,5.674e-09
3.775e-01,1.193e-08
3.825e-01,2.450e-08
3.875e-01,4.920e-08
3.925e-01,9.669e-08
3.975e-01,1.861e-07
4.025e-01,3.509e-07
4.075e-01,6.488e-07
4.125e-01,1.177e-06
4.175e-01,2.096e-06
4.225e-01,3.667e-06
4.275e-01,6.306e-06
4.325e-01,1.066e-05
4.375e-01,1.774e-05
4.425e-01,2.904e-05
4.475e-01,4.683e-05
4.525e-01,7.440e-05
4.575e-01,1.165e-04
4.625e-01,1.799e-04
4.675e-01,2.740e-04
4.725e-01,4.119e-04
4.775e-01,6.113e-04
4.825e-01,8.958e-04
4.875e-01,1.297e-03
4.925e-01,1.855e-03
4.975e-01,2.624e-03
5.025e-01,3.670e-03
5.075e-01,5.076e-03
5.125e-01,6.948e-03
5.175e-01,9.412e-03
5.225e-01,1.262e-02
5.275e-01,1.676e-02
5.325e-01,2.204e-02
5.375e-01,2.872e-02
5.425e-01,3.709e-02
5.475e-01,4.747e-02
5.525e-01,6.023e-02
5.575e-01,7.578e-02
5.625e-01,9.457e-02
5.675e-01,1.171e-01
5.725e-01,1.438e-01
5.775e-01,1.753e-01
5.825e-01,2.120e-01
5.875e-01,2.547e-01
5.925e-01,3.037e-01
5.975e-01,3.597e-01
6.025e-01,4.231e-01
6.075e-01,4.944e-01
6.125e-01,5.740e-01
6.175e-01,6.622e-01
6.225e-01,7.592e-01
6.275e-01,8.652e-01
6.325e-01,9.801e-01
6.375e-01,1.104e+00
6.425e-01,1.236e+00
6.475e-01,1.377e+00
6.525e-01,1.526e+00
6.575e-01,1.681e+00
6.625e-01,1.843e+00
6.675e-01,2.010e+00
6.725e-01,2.182e+00
6.775e-01,2.357e+00
6.825e-01,2.534e+00
6.875e-01,2.711e+00
6.925e-01,2.887e+00
6.975e-01,3.062e+00
7.025e-01,3.233e+00
7.075e-01,3.398e+00
7.125e-01,3.558e+00
7.175e-01,3.709e+00
7.225e-01,3.852e+00
7.275e-01,3.984e+00
7.325e-01,4.105e+00
7.375e-01,4.213e+00
7.425e-01,4.308e+00
7.475e-01,4.390e+00
7.525e-01,4.457e+00
7.575e-01,4.510e+00
7.625e-01,4.547e+00
7.675e-01,4.570e+00
7.725e-01,4.577e+00
7.775e-01,4.570e+00
7.825e-01,4.548e+00
7.875e-01,4.512e+00
7.925e-01,4.463e+00
7.975e-01,4.401e+00
8.025e-01,4.328e+00
8.075e-01,4.243e+00
8.125e-01,4.149e+00
8.175e-01,4.045e+00
8.225e-01,3.933e+00
8.275e-01,3.814e+00
8.325e-01,3.689e+00
8.375e-01,3.559e+00
8.425e-01,3.424e+00
8.475e-01,3.287e+00
8.525e-01,3.148e+00
8.575e-01,3.007e+00
8.625e-01,2.866e+00
8.675e-01,2.725e+00
8.725e-01,2.585e+00
8.775e-01,2.447e+00
8.825e-01,2.311e+00
8.875e-01,2.178e+00
8.925e-01,2.049e+00
8.975e-01,1.923e+00
9.025e-01,1.801e+00
9.075e-01,1.684e+00
9.125e-01,1.571e+00
9.175e-01,1.463e+00
9.225e-01,1.359e+00
9.275e-01,1.261e+00
9.325e-01,1.168e+00
9.375e-01,1.079e+00
9.425e-01,9.958e-01
9.475e-01,9.172e-01
9.525e-01,8.434e-01
9.575e-01,7.742e-01
9.625e-01,7.095e-01
9.675e-01,6.492e-01
9.725e-01,5.930e-01
9.775e-01,5.409e-01
9.825e-01,4.925e-01
9.875e-01,4.478e-01
9.925e-01,4.066e-01
9.975e-01,3.686e-01


==> anc/03_results/strong_inf/lognormal/1_1.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,4.484e-284
2.750e-02,4.985e-253
3.250e-02,1.489e-228
3.750e-02,1.409e-208
4.250e-02,7.445e-192
4.750e-02,1.401e-177
5.250e-02,3.306e-165
5.750e-02,2.388e-154
6.250e-02,1.015e-144
6.750e-02,4.156e-136
7.250e-02,2.390e-128
7.750e-02,2.600e-121
8.250e-02,6.780e-115
8.750e-02,5.136e-109
9.250e-02,1.322e-103
9.750e-02,1.319e-98
1.025e-01,5.682e-94
1.075e-01,1.160e-89
1.125e-01,1.213e-85
1.175e-01,6.952e-82
1.225e-01,2.316e-78
1.275e-01,4.715e-75
1.325e-01,6.132e-72
1.375e-01,5.297e-69
1.425e-01,3.145e-66
1.475e-01,1.323e-63
1.525e-01,4.050e-61
1.575e-01,9.248e-59
1.625e-01,1.609e-56
1.675e-01,2.176e-54
1.725e-01,2.328e-52
1.775e-01,2.001e-50
1.825e-01,1.402e-48
1.875e-01,8.121e-47
1.925e-01,3.932e-45
1.975e-01,1.610e-43
2.025e-01,5.627e-42
2.075e-01,1.695e-40
2.125e-01,4.441e-39
2.175e-01,1.019e-37
2.225e-01,2.065e-36
2.275e-01,3.716e-35
2.325e-01,5.980e-34
2.375e-01,8.655e-33
2.425e-01,1.133e-31
2.475e-01,1.347e-30
2.525e-01,1.462e-29
2.575e-01,1.456e-28
2.625e-01,1.335e-27
2.675e-01,1.131e-26
2.725e-01,8.888e-26
2.775e-01,6.502e-25
2.825e-01,4.441e-24
2.875e-01,2.841e-23
2.925e-01,1.707e-22
2.975e-01,9.655e-22
3.025e-01,5.155e-21
3.075e-01,2.605e-20
3.125e-01,1.248e-19
3.175e-01,5.683e-19
3.225e-01,2.464e-18
3.275e-01,1.019e-17
3.325e-01,4.030e-17
3.375e-01,1.525e-16
3.425e-01,5.535e-16
3.475e-01,1.929e-15
3.525e-01,6.468e-15
3.575e-01,2.088e-14
3.625e-01,6.503e-14
3.675e-01,1.956e-13
3.725e-01,5.685e-13
3.775e-01,1.600e-12
3.825e-01,4.362e-12
3.875e-01,1.154e-11
3.925e-01,2.962e-11
3.975e-01,7.393e-11
4.025e-01,1.795e-10
4.075e-01,4.243e-10
4.125e-01,9.775e-10
4.175e-01,2.196e-09
4.225e-01,4.815e-09
4.275e-01,1.031e-08
4.325e-01,2.159e-08
4.375e-01,4.420e-08
4.425e-01,8.858e-08
4.475e-01,1.739e-07
4.525e-01,3.344e-07
4.575e-01,6.306e-07
4.625e-01,1.167e-06
4.675e-01,2.119e-06
4.725e-01,3.780e-06
4.775e-01,6.625e-06
4.825e-01,1.141e-05
4.875e-01,1.935e-05
4.925e-01,3.226e-05
4.975e-01,5.296e-05
5.025e-01,8.563e-05
5.075e-01,1.364e-04
5.125e-01,2.141e-04
5.175e-01,3.315e-04
5.225e-01,5.061e-04
5.275e-01,7.625e-04
5.325e-01,1.134e-03
5.375e-01,1.665e-03
5.425e-01,2.414e-03
5.475e-01,3.459e-03
5.525e-01,4.897e-03
5.575e-01,6.855e-03
5.625e-01,9.488e-03
5.675e-01,1.299e-02
5.725e-01,1.759e-02
5.775e-01,2.358e-02
5.825e-01,3.128e-02
5.875e-01,4.110e-02
5.925e-01,5.346e-02
5.975e-01,6.890e-02
6.025e-01,8.796e-02
6.075e-01,1.113e-01
6.125e-01,1.396e-01
6.175e-01,1.735e-01
6.225e-01,2.139e-01
6.275e-01,2.615e-01
6.325e-01,3.172e-01
6.375e-01,3.816e-01
6.425e-01,4.556e-01
6.475e-01,5.399e-01
6.525e-01,6.350e-01
6.575e-01,7.415e-01
6.625e-01,8.597e-01
6.675e-01,9.899e-01
6.725e-01,1.132e+00
6.775e-01,1.286e+00
6.825e-01,1.452e+00
6.875e-01,1.628e+00
6.925e-01,1.814e+00
6.975e-01,2.010e+00
7.025e-01,2.213e+00
7.075e-01,2.423e+00
7.125e-01,2.637e+00
7.175e-01,2.854e+00
7.225e-01,3.071e+00
7.275e-01,3.288e+00
7.325e-01,3.501e+00
7.375e-01,3.709e+00
7.425e-01,3.909e+00
7.475e-01,4.099e+00
7.525e-01,4.278e+00
7.575e-01,4.443e+00
7.625e-01,4.593e+00
7.675e-01,4.726e+00
7.725e-01,4.841e+00
7.775e-01,4.936e+00
7.825e-01,5.012e+00
7.875e-01,5.067e+00
7.925e-01,5.101e+00
7.975e-01,5.114e+00
8.025e-01,5.107e+00
8.075e-01,5.079e+00
8.125e-01,5.032e+00
8.175e-01,4.967e+00
8.225e-01,4.884e+00
8.275e-01,4.784e+00
8.325e-01,4.670e+00
8.375e-01,4.542e+00
8.425e-01,4.403e+00
8.475e-01,4.253e+00
8.525e-01,4.095e+00
8.575e-01,3.929e+00
8.625e-01,3.758e+00
8.675e-01,3.583e+00
8.725e-01,3.405e+00
8.775e-01,3.227e+00
8.825e-01,3.048e+00
8.875e-01,2.871e+00
8.925e-01,2.696e+00
8.975e-01,2.525e+00
9.025e-01,2.358e+00
9.075e-01,2.195e+00
9.125e-01,2.039e+00
9.175e-01,1.888e+00
9.225e-01,1.745e+00
9.275e-01,1.607e+00
9.325e-01,1.477e+00
9.375e-01,1.354e+00
9.425e-01,1.239e+00
9.475e-01,1.130e+00
9.525e-01,1.029e+00
9.575e-01,9.341e-01
9.625e-01,8.462e-01
9.675e-01,7.650e-01
9.725e-01,6.900e-01
9.775e-01,6.210e-01
9.825e-01,5.577e-01
9.875e-01,4.998e-01
9.925e-01,4.469e-01
9.975e-01,3.989e-01


==> anc/03_results/strong_inf/lognormal/1_15.csv <==
transmittance,probability_density
1.050e-01,2.938e-126
1.095e-01,3.597e-121
1.139e-01,2.193e-116
1.184e-01,7.087e-112
1.229e-01,1.282e-107
1.274e-01,1.364e-103
1.319e-01,8.899e-100
1.364e-01,3.701e-96
1.409e-01,1.015e-92
1.453e-01,1.893e-89
1.498e-01,2.469e-86
1.543e-01,2.307e-83
1.588e-01,1.580e-80
1.633e-01,8.096e-78
1.678e-01,3.162e-75
1.723e-01,9.575e-73
1.768e-01,2.283e-70
1.812e-01,4.348e-68
1.857e-01,6.701e-66
1.902e-01,8.459e-64
1.947e-01,8.845e-62
1.992e-01,7.739e-60
2.037e-01,5.721e-58
2.082e-01,3.605e-56
2.126e-01,1.952e-54
2.171e-01,9.151e-53
2.216e-01,3.742e-51
2.261e-01,1.343e-49
2.306e-01,4.261e-48
2.351e-01,1.201e-46
2.396e-01,3.023e-45
2.440e-01,6.834e-44
2.485e-01,1.394e-42
2.530e-01,2.577e-41
2.575e-01,4.335e-40
2.620e-01,6.665e-39
2.665e-01,9.400e-38
2.710e-01,1.220e-36
2.755e-01,1.463e-35
2.799e-01,1.625e-34
2.844e-01,1.678e-33
2.889e-01,1.614e-32
2.934e-01,1.451e-31
2.979e-01,1.222e-30
3.024e-01,9.665e-30
3.069e-01,7.195e-29
3.113e-01,5.053e-28
3.158e-01,3.355e-27
3.203e-01,2.110e-26
3.248e-01,1.259e-25
3.293e-01,7.143e-25
3.338e-01,3.859e-24
3.383e-01,1.989e-23
3.427e-01,9.793e-23
3.472e-01,4.614e-22
3.517e-01,2.083e-21
3.562e-01,9.021e-21
3.607e-01,3.754e-20
3.652e-01,1.503e-19
3.697e-01,5.795e-19
3.742e-01,2.154e-18
3.786e-01,7.732e-18
3.831e-01,2.681e-17
3.876e-01,8.995e-17
3.921e-01,2.922e-16
3.966e-01,9.198e-16
4.011e-01,2.809e-15
4.056e-01,8.328e-15
4.100e-01,2.399e-14
4.145e-01,6.723e-14
4.190e-01,1.833e-13
4.235e-01,4.869e-13
4.280e-01,1.260e-12
4.325e-01,3.183e-12
4.370e-01,7.843e-12
4.414e-01,1.888e-11
4.459e-01,4.440e-11
4.504e-01,1.021e-10
4.549e-01,2.298e-10
4.594e-01,5.062e-10
4.639e-01,1.092e-09
4.684e-01,2.309e-09
4.729e-01,4.788e-09
4.773e-01,9.738e-09
4.818e-01,1.944e-08
4.863e-01,3.810e-08
4.908e-01,7.335e-08
4.953e-01,1.388e-07
4.998e-01,2.582e-07
5.043e-01,4.724e-07
5.087e-01,8.505e-07
5.132e-01,1.507e-06
5.177e-01,2.630e-06
5.222e-01,4.520e-06
5.267e-01,7.655e-06
5.312e-01,1.278e-05
5.357e-01,2.104e-05
5.401e-01,3.415e-05
5.446e-01,5.471e-05
5.491e-01,8.649e-05
5.536e-01,1.350e-04
5.581e-01,2.080e-04
5.626e-01,3.167e-04
5.671e-01,4.763e-04
5.716e-01,7.081e-04
5.760e-01,1.040e-03
5.805e-01,1.512e-03
5.850e-01,2.172e-03
5.895e-01,3.088e-03
5.940e-01,4.343e-03
5.985e-01,6.045e-03
6.030e-01,8.328e-03
6.074e-01,1.136e-02
6.119e-01,1.535e-02
6.164e-01,2.054e-02
6.209e-01,2.723e-02
6.254e-01,3.576e-02
6.299e-01,4.655e-02
6.344e-01,6.006e-02
6.388e-01,7.683e-02
6.433e-01,9.745e-02
6.478e-01,1.226e-01
6.523e-01,1.529e-01
6.568e-01,1.893e-01
6.613e-01,2.325e-01
6.658e-01,2.833e-01
6.703e-01,3.426e-01
6.747e-01,4.113e-01
6.792e-01,4.902e-01
6.837e-01,5.801e-01
6.882e-01,6.817e-01
6.927e-01,7.956e-01
6.972e-01,9.222e-01
7.017e-01,1.062e+00
7.061e-01,1.215e+00
7.106e-01,1.381e+00
7.151e-01,1.560e+00
7.196e-01,1.752e+00
7.241e-01,1.955e+00
7.286e-01,2.169e+00
7.331e-01,2.392e+00
7.375e-01,2.623e+00
7.420e-01,2.861e+00
7.465e-01,3.102e+00
7.510e-01,3.346e+00
7.555e-01,3.589e+00
7.600e-01,3.831e+00
7.645e-01,4.067e+00
7.690e-01,4.296e+00
7.734e-01,4.515e+00
7.779e-01,4.723e+00
7.824e-01,4.916e+00
7.869e-01,5.093e+00
7.914e-01,5.252e+00
7.959e-01,5.391e+00
8.004e-01,5.508e+00
8.048e-01,5.604e+00
8.093e-01,5.676e+00
8.138e-01,5.725e+00
8.183e-01,5.750e+00
8.228e-01,5.751e+00
8.273e-01,5.728e+00
8.318e-01,5.683e+00
8.362e-01,5.616e+00
8.407e-01,5.529e+00
8.452e-01,5.421e+00
8.497e-01,5.296e+00
8.542e-01,5.155e+00
8.587e-01,4.999e+00
8.632e-01,4.831e+00
8.677e-01,4.652e+00
8.721e-01,4.464e+00
8.766e-01,4.269e+00
8.811e-01,4.069e+00
8.856e-01,3.865e+00
8.901e-01,3.660e+00
8.946e-01,3.454e+00
8.991e-01,3.250e+00
9.035e-01,3.048e+00
9.080e-01,2.850e+00
9.125e-01,2.657e+00
9.170e-01,2.470e+00
9.215e-01,2.289e+00
9.260e-01,2.115e+00
9.305e-01,1.949e+00
9.349e-01,1.791e+00
9.394e-01,1.641e+00
9.439e-01,1.500e+00
9.484e-01,1.367e+00
9.529e-01,1.243e+00
9.574e-01,1.127e+00
9.619e-01,1.019e+00
9.664e-01,9.191e-01
9.708e-01,8.271e-01
9.753e-01,7.424e-01
9.798e-01,6.649e-01
9.843e-01,5.940e-01
9.888e-01,5.294e-01
9.933e-01,4.708e-01
9.978e-01,4.177e-01


==> anc/03_results/strong_inf/lognormal/1_2.csv <==
transmittance,probability_density
1.222e-01,1.503e-149
1.266e-01,4.136e-144
1.310e-01,5.953e-139
1.354e-01,4.711e-134
1.398e-01,2.144e-129
1.442e-01,5.839e-125
1.486e-01,9.870e-121
1.530e-01,1.070e-116
1.574e-01,7.663e-113
1.618e-01,3.724e-109
1.662e-01,1.259e-105
1.706e-01,3.028e-102
1.750e-01,5.288e-99
1.794e-01,6.834e-96
1.838e-01,6.649e-93
1.882e-01,4.950e-90
1.926e-01,2.861e-87
1.970e-01,1.302e-84
2.014e-01,4.723e-82
2.058e-01,1.382e-79
2.102e-01,3.298e-77
2.146e-01,6.483e-75
2.190e-01,1.060e-72
2.234e-01,1.454e-70
2.278e-01,1.687e-68
2.322e-01,1.670e-66
2.366e-01,1.419e-64
2.410e-01,1.043e-62
2.454e-01,6.668e-61
2.498e-01,3.734e-59
2.542e-01,1.841e-57
2.586e-01,8.032e-56
2.630e-01,3.118e-54
2.674e-01,1.082e-52
2.718e-01,3.372e-51
2.762e-01,9.476e-50
2.806e-01,2.411e-48
2.850e-01,5.575e-47
2.894e-01,1.176e-45
2.938e-01,2.270e-44
2.982e-01,4.024e-43
3.026e-01,6.570e-42
3.070e-01,9.911e-41
3.114e-01,1.385e-39
3.158e-01,1.798e-38
3.202e-01,2.174e-37
3.246e-01,2.453e-36
3.290e-01,2.591e-35
3.334e-01,2.565e-34
3.378e-01,2.388e-33
3.422e-01,2.092e-32
3.466e-01,1.730e-31
3.510e-01,1.352e-30
3.554e-01,1.001e-29
3.598e-01,7.024e-29
3.642e-01,4.684e-28
3.686e-01,2.972e-27
3.730e-01,1.797e-26
3.774e-01,1.037e-25
3.818e-01,5.721e-25
3.862e-01,3.019e-24
3.906e-01,1.527e-23
3.950e-01,7.405e-23
3.994e-01,3.450e-22
4.038e-01,1.545e-21
4.082e-01,6.664e-21
4.126e-01,2.769e-20
4.170e-01,1.110e-19
4.214e-01,4.294e-19
4.258e-01,1.606e-18
4.302e-01,5.809e-18
4.346e-01,2.035e-17
4.390e-01,6.904e-17
4.434e-01,2.272e-16
4.478e-01,7.257e-16
4.522e-01,2.251e-15
4.566e-01,6.787e-15
4.610e-01,1.990e-14
4.654e-01,5.682e-14
4.698e-01,1.580e-13
4.742e-01,4.280e-13
4.786e-01,1.131e-12
4.830e-01,2.917e-12
4.874e-01,7.344e-12
4.918e-01,1.806e-11
4.962e-01,4.343e-11
5.006e-01,1.021e-10
5.050e-01,2.349e-10
5.094e-01,5.292e-10
5.138e-01,1.167e-09
5.182e-01,2.524e-09
5.226e-01,5.349e-09
5.270e-01,1.112e-08
5.314e-01,2.268e-08
5.358e-01,4.542e-08
5.402e-01,8.931e-08
5.446e-01,1.725e-07
5.490e-01,3.275e-07
5.534e-01,6.114e-07
5.578e-01,1.122e-06
5.622e-01,2.027e-06
5.666e-01,3.604e-06
5.710e-01,6.308e-06
5.754e-01,1.087e-05
5.798e-01,1.846e-05
5.842e-01,3.090e-05
5.886e-01,5.097e-05
5.930e-01,8.291e-05
5.974e-01,1.330e-04
6.018e-01,2.106e-04
6.062e-01,3.290e-04
6.106e-01,5.073e-04
6.150e-01,7.723e-04
6.194e-01,1.161e-03
6.238e-01,1.725e-03
6.282e-01,2.532e-03
6.326e-01,3.674e-03
6.370e-01,5.268e-03
6.414e-01,7.471e-03
6.458e-01,1.048e-02
6.502e-01,1.453e-02
6.546e-01,1.995e-02
6.590e-01,2.709e-02
6.634e-01,3.642e-02
6.678e-01,4.847e-02
6.722e-01,6.386e-02
6.766e-01,8.334e-02
6.810e-01,1.077e-01
6.854e-01,1.380e-01
6.898e-01,1.750e-01
6.942e-01,2.201e-01
6.986e-01,2.743e-01
7.030e-01,3.389e-01
7.074e-01,4.152e-01
7.118e-01,5.043e-01
7.162e-01,6.076e-01
7.206e-01,7.260e-01
7.250e-01,8.607e-01
7.294e-01,1.012e+00
7.338e-01,1.182e+00
7.382e-01,1.369e+00
7.426e-01,1.574e+00
7.470e-01,1.797e+00
7.514e-01,2.036e+00
7.558e-01,2.292e+00
7.602e-01,2.561e+00
7.646e-01,2.842e+00
7.690e-01,3.134e+00
7.734e-01,3.432e+00
7.778e-01,3.734e+00
7.822e-01,4.038e+00
7.866e-01,4.338e+00
7.910e-01,4.632e+00
7.954e-01,4.917e+00
7.998e-01,5.187e+00
8.042e-01,5.440e+00
8.086e-01,5.673e+00
8.130e-01,5.882e+00
8.174e-01,6.064e+00
8.218e-01,6.218e+00
8.262e-01,6.341e+00
8.306e-01,6.432e+00
8.350e-01,6.490e+00
8.394e-01,6.515e+00
8.438e-01,6.506e+00
8.482e-01,6.465e+00
8.526e-01,6.393e+00
8.570e-01,6.291e+00
8.614e-01,6.161e+00
8.658e-01,6.005e+00
8.702e-01,5.826e+00
8.746e-01,5.626e+00
8.790e-01,5.409e+00
8.834e-01,5.178e+00
8.878e-01,4.934e+00
8.922e-01,4.682e+00
8.966e-01,4.424e+00
9.010e-01,4.163e+00
9.054e-01,3.901e+00
9.098e-01,3.641e+00
9.142e-01,3.384e+00
9.186e-01,3.134e+00
9.230e-01,2.890e+00
9.274e-01,2.656e+00
9.318e-01,2.431e+00
9.362e-01,2.217e+00
9.406e-01,2.015e+00
9.450e-01,1.824e+00
9.494e-01,1.646e+00
9.538e-01,1.480e+00
9.582e-01,1.326e+00
9.626e-01,1.184e+00
9.670e-01,1.054e+00
9.714e-01,9.345e-01
9.758e-01,8.262e-01
9.802e-01,7.282e-01
9.846e-01,6.397e-01
9.890e-01,5.603e-01
9.934e-01,4.892e-01
9.978e-01,4.258e-01


==> anc/03_results/strong_inf/lognormal/1_25.csv <==
transmittance,probability_density
1.511e-01,5.267e-164
1.554e-01,8.509e-159
1.596e-01,8.259e-154
1.639e-01,4.971e-149
1.681e-01,1.909e-144
1.724e-01,4.807e-140
1.767e-01,8.129e-136
1.809e-01,9.443e-132
1.852e-01,7.693e-128
1.894e-01,4.481e-124
1.937e-01,1.899e-120
1.979e-01,5.957e-117
2.022e-01,1.404e-113
2.064e-01,2.521e-110
2.107e-01,3.497e-107
2.150e-01,3.792e-104
2.192e-01,3.254e-101
2.235e-01,2.233e-98
2.277e-01,1.238e-95
2.320e-01,5.598e-93
2.362e-01,2.084e-90
2.405e-01,6.437e-88
2.447e-01,1.664e-85
2.490e-01,3.624e-83
2.532e-01,6.702e-81
2.575e-01,1.059e-78
2.618e-01,1.439e-76
2.660e-01,1.692e-74
2.703e-01,1.730e-72
2.745e-01,1.548e-70
2.788e-01,1.217e-68
2.830e-01,8.452e-67
2.873e-01,5.208e-65
2.915e-01,2.860e-63
2.958e-01,1.406e-61
3.001e-01,6.207e-60
3.043e-01,2.471e-58
3.086e-01,8.904e-57
3.128e-01,2.913e-55
3.171e-01,8.683e-54
3.213e-01,2.365e-52
3.256e-01,5.904e-51
3.298e-01,1.355e-49
3.341e-01,2.865e-48
3.383e-01,5.597e-47
3.426e-01,1.013e-45
3.469e-01,1.702e-44
3.511e-01,2.662e-43
3.554e-01,3.883e-42
3.596e-01,5.293e-41
3.639e-01,6.757e-40
3.681e-01,8.094e-39
3.724e-01,9.113e-38
3.766e-01,9.662e-37
3.809e-01,9.664e-36
3.852e-01,9.133e-35
3.894e-01,8.168e-34
3.937e-01,6.924e-33
3.979e-01,5.572e-32
4.022e-01,4.262e-31
4.064e-01,3.103e-30
4.107e-01,2.153e-29
4.149e-01,1.426e-28
4.192e-01,9.021e-28
4.234e-01,5.461e-27
4.277e-01,3.166e-26
4.320e-01,1.759e-25
4.362e-01,9.386e-25
4.405e-01,4.811e-24
4.447e-01,2.372e-23
4.490e-01,1.125e-22
4.532e-01,5.146e-22
4.575e-01,2.269e-21
4.617e-01,9.661e-21
4.660e-01,3.973e-20
4.703e-01,1.580e-19
4.745e-01,6.079e-19
4.788e-01,2.265e-18
4.830e-01,8.181e-18
4.873e-01,2.865e-17
4.915e-01,9.739e-17
4.958e-01,3.215e-16
5.000e-01,1.031e-15
5.043e-01,3.217e-15
5.085e-01,9.764e-15
5.128e-01,2.886e-14
5.171e-01,8.308e-14
5.213e-01,2.331e-13
5.256e-01,6.381e-13
5.298e-01,1.704e-12
5.341e-01,4.443e-12
5.383e-01,1.132e-11
5.426e-01,2.817e-11
5.468e-01,6.856e-11
5.511e-01,1.632e-10
5.554e-01,3.803e-10
5.596e-01,8.677e-10
5.639e-01,1.939e-09
5.681e-01,4.246e-09
5.724e-01,9.114e-09
5.766e-01,1.919e-08
5.809e-01,3.963e-08
5.851e-01,8.035e-08
5.894e-01,1.599e-07
5.936e-01,3.126e-07
5.979e-01,6.005e-07
6.022e-01,1.134e-06
6.064e-01,2.104e-06
6.107e-01,3.842e-06
6.149e-01,6.899e-06
6.192e-01,1.219e-05
6.234e-01,2.122e-05
6.277e-01,3.635e-05
6.319e-01,6.135e-05
6.362e-01,1.020e-04
6.405e-01,1.672e-04
6.447e-01,2.701e-04
6.490e-01,4.302e-04
6.532e-01,6.758e-04
6.575e-01,1.048e-03
6.617e-01,1.602e-03
6.660e-01,2.419e-03
6.702e-01,3.605e-03
6.745e-01,5.306e-03
6.787e-01,7.712e-03
6.830e-01,1.108e-02
6.873e-01,1.572e-02
6.915e-01,2.204e-02
6.958e-01,3.056e-02
7.000e-01,4.188e-02
7.043e-01,5.678e-02
7.085e-01,7.612e-02
7.128e-01,1.010e-01
7.170e-01,1.325e-01
7.213e-01,1.721e-01
7.256e-01,2.212e-01
7.298e-01,2.816e-01
7.341e-01,3.548e-01
7.383e-01,4.428e-01
7.426e-01,5.473e-01
7.468e-01,6.702e-01
7.511e-01,8.131e-01
7.553e-01,9.774e-01
7.596e-01,1.165e+00
7.638e-01,1.375e+00
7.681e-01,1.610e+00
7.724e-01,1.869e+00
7.766e-01,2.151e+00
7.809e-01,2.456e+00
7.851e-01,2.781e+00
7.894e-01,3.123e+00
7.936e-01,3.481e+00
7.979e-01,3.849e+00
8.021e-01,4.224e+00
8.064e-01,4.600e+00
8.107e-01,4.974e+00
8.149e-01,5.338e+00
8.192e-01,5.688e+00
8.234e-01,6.018e+00
8.277e-01,6.323e+00
8.319e-01,6.598e+00
8.362e-01,6.839e+00
8.404e-01,7.041e+00
8.447e-01,7.202e+00
8.489e-01,7.319e+00
8.532e-01,7.391e+00
8.575e-01,7.417e+00
8.617e-01,7.398e+00
8.660e-01,7.333e+00
8.702e-01,7.226e+00
8.745e-01,7.078e+00
8.787e-01,6.893e+00
8.830e-01,6.674e+00
8.872e-01,6.426e+00
8.915e-01,6.153e+00
8.958e-01,5.859e+00
9.000e-01,5.549e+00
9.043e-01,5.228e+00
9.085e-01,4.899e+00
9.128e-01,4.567e+00
9.170e-01,4.236e+00
9.213e-01,3.909e+00
9.255e-01,3.590e+00
9.298e-01,3.280e+00
9.340e-01,2.983e+00
9.383e-01,2.700e+00
9.426e-01,2.432e+00
9.468e-01,2.181e+00
9.511e-01,1.947e+00
9.553e-01,1.730e+00
9.596e-01,1.530e+00
9.638e-01,1.348e+00
9.681e-01,1.182e+00
9.723e-01,1.032e+00
9.766e-01,8.976e-01
9.809e-01,7.773e-01
9.851e-01,6.704e-01
9.894e-01,5.759e-01
9.936e-01,4.927e-01
9.979e-01,4.199e-01


==> anc/03_results/strong_inf/lognormal/1_3.csv <==
transmittance,probability_density
1.829e-01,5.251e-181
1.870e-01,6.606e-176
1.911e-01,5.479e-171
1.952e-01,3.059e-166
1.992e-01,1.173e-161
2.033e-01,3.145e-157
2.074e-01,5.999e-153
2.115e-01,8.270e-149
2.156e-01,8.366e-145
2.197e-01,6.296e-141
2.238e-01,3.573e-137
2.279e-01,1.547e-133
2.320e-01,5.176e-130
2.361e-01,1.351e-126
2.402e-01,2.784e-123
2.443e-01,4.567e-120
2.484e-01,6.023e-117
2.525e-01,6.441e-114
2.566e-01,5.632e-111
2.607e-01,4.058e-108
2.648e-01,2.426e-105
2.689e-01,1.213e-102
2.730e-01,5.102e-100
2.771e-01,1.817e-97
2.812e-01,5.513e-95
2.853e-01,1.433e-92
2.894e-01,3.209e-90
2.935e-01,6.222e-88
2.976e-01,1.050e-85
3.016e-01,1.548e-83
3.057e-01,2.005e-81
3.098e-01,2.291e-79
3.139e-01,2.317e-77
3.180e-01,2.084e-75
3.221e-01,1.672e-73
3.262e-01,1.202e-71
3.303e-01,7.764e-70
3.344e-01,4.521e-68
3.385e-01,2.382e-66
3.426e-01,1.138e-64
3.467e-01,4.948e-63
3.508e-01,1.963e-61
3.549e-01,7.122e-60
3.590e-01,2.370e-58
3.631e-01,7.254e-57
3.672e-01,2.046e-55
3.713e-01,5.330e-54
3.754e-01,1.286e-52
3.795e-01,2.877e-51
3.836e-01,5.985e-50
3.877e-01,1.160e-48
3.918e-01,2.097e-47
3.959e-01,3.546e-46
3.999e-01,5.615e-45
4.040e-01,8.343e-44
4.081e-01,1.165e-42
4.122e-01,1.531e-41
4.163e-01,1.896e-40
4.204e-01,2.218e-39
4.245e-01,2.453e-38
4.286e-01,2.568e-37
4.327e-01,2.548e-36
4.368e-01,2.401e-35
4.409e-01,2.150e-34
4.450e-01,1.832e-33
4.491e-01,1.487e-32
4.532e-01,1.151e-31
4.573e-01,8.512e-31
4.614e-01,6.015e-30
4.655e-01,4.068e-29
4.696e-01,2.635e-28
4.737e-01,1.636e-27
4.778e-01,9.752e-27
4.819e-01,5.583e-26
4.860e-01,3.073e-25
4.901e-01,1.627e-24
4.942e-01,8.301e-24
4.983e-01,4.081e-23
5.023e-01,1.935e-22
5.064e-01,8.860e-22
5.105e-01,3.918e-21
5.146e-01,1.675e-20
5.187e-01,6.931e-20
5.228e-01,2.776e-19
5.269e-01,1.077e-18
5.310e-01,4.051e-18
5.351e-01,1.478e-17
5.392e-01,5.234e-17
5.433e-01,1.800e-16
5.474e-01,6.017e-16
5.515e-01,1.955e-15
5.556e-01,6.183e-15
5.597e-01,1.903e-14
5.638e-01,5.704e-14
5.679e-01,1.666e-13
5.720e-01,4.744e-13
5.761e-01,1.318e-12
5.802e-01,3.572e-12
5.843e-01,9.451e-12
5.884e-01,2.443e-11
5.925e-01,6.170e-11
5.966e-01,1.523e-10
6.006e-01,3.679e-10
6.047e-01,8.692e-10
6.088e-01,2.010e-09
6.129e-01,4.552e-09
6.170e-01,1.010e-08
6.211e-01,2.195e-08
6.252e-01,4.677e-08
6.293e-01,9.773e-08
6.334e-01,2.003e-07
6.375e-01,4.030e-07
6.416e-01,7.957e-07
6.457e-01,1.543e-06
6.498e-01,2.939e-06
6.539e-01,5.500e-06
6.580e-01,1.012e-05
6.621e-01,1.829e-05
6.662e-01,3.254e-05
6.703e-01,5.692e-05
6.744e-01,9.800e-05
6.785e-01,1.661e-04
6.826e-01,2.770e-04
6.867e-01,4.552e-04
6.908e-01,7.366e-04
6.949e-01,1.175e-03
6.990e-01,1.846e-03
7.030e-01,2.859e-03
7.071e-01,4.368e-03
7.112e-01,6.579e-03
7.153e-01,9.777e-03
7.194e-01,1.433e-02
7.235e-01,2.074e-02
7.276e-01,2.962e-02
7.317e-01,4.177e-02
7.358e-01,5.816e-02
7.399e-01,7.998e-02
7.440e-01,1.087e-01
7.481e-01,1.459e-01
7.522e-01,1.935e-01
7.563e-01,2.537e-01
7.604e-01,3.289e-01
7.645e-01,4.216e-01
7.686e-01,5.344e-01
7.727e-01,6.701e-01
7.768e-01,8.312e-01
7.809e-01,1.020e+00
7.850e-01,1.239e+00
7.891e-01,1.489e+00
7.932e-01,1.772e+00
7.973e-01,2.088e+00
8.013e-01,2.436e+00
8.054e-01,2.815e+00
8.095e-01,3.222e+00
8.136e-01,3.653e+00
8.177e-01,4.103e+00
8.218e-01,4.567e+00
8.259e-01,5.038e+00
8.300e-01,5.508e+00
8.341e-01,5.970e+00
8.382e-01,6.415e+00
8.423e-01,6.835e+00
8.464e-01,7.222e+00
8.505e-01,7.569e+00
8.546e-01,7.867e+00
8.587e-01,8.112e+00
8.628e-01,8.299e+00
8.669e-01,8.425e+00
8.710e-01,8.487e+00
8.751e-01,8.485e+00
8.792e-01,8.419e+00
8.833e-01,8.293e+00
8.874e-01,8.110e+00
8.915e-01,7.875e+00
8.956e-01,7.592e+00
8.997e-01,7.269e+00
9.037e-01,6.912e+00
9.078e-01,6.528e+00
9.119e-01,6.124e+00
9.160e-01,5.708e+00
9.201e-01,5.285e+00
9.242e-01,4.862e+00
9.283e-01,4.445e+00
9.324e-01,4.039e+00
9.365e-01,3.647e+00
9.406e-01,3.273e+00
9.447e-01,2.920e+00
9.488e-01,2.590e+00
9.529e-01,2.284e+00
9.570e-01,2.002e+00
9.611e-01,1.745e+00
9.652e-01,1.513e+00
9.693e-01,1.304e+00
9.734e-01,1.118e+00
9.775e-01,9.534e-01
9.816e-01,8.087e-01
9.857e-01,6.823e-01
9.898e-01,5.728e-01
9.939e-01,4.783e-01
9.980e-01,3.975e-01


==> anc/03_results/strong_inf/lognormal/1_35.csv <==
transmittance,probability_density
2.110e-01,2.464e-208
2.149e-01,5.696e-203
2.189e-01,8.990e-198
2.228e-01,9.847e-193
2.268e-01,7.602e-188
2.308e-01,4.198e-183
2.347e-01,1.681e-178
2.387e-01,4.943e-174
2.426e-01,1.081e-169
2.466e-01,1.779e-165
2.505e-01,2.227e-161
2.545e-01,2.143e-157
2.584e-01,1.601e-153
2.624e-01,9.370e-150
2.663e-01,4.336e-146
2.703e-01,1.600e-142
2.743e-01,4.744e-139
2.782e-01,1.140e-135
2.822e-01,2.233e-132
2.861e-01,3.596e-129
2.901e-01,4.789e-126
2.940e-01,5.308e-123
2.980e-01,4.926e-120
3.019e-01,3.851e-117
3.059e-01,2.549e-114
3.099e-01,1.437e-111
3.138e-01,6.929e-109
3.178e-01,2.873e-106
3.217e-01,1.029e-103
3.257e-01,3.199e-101
3.296e-01,8.665e-99
3.336e-01,2.053e-96
3.375e-01,4.275e-94
3.415e-01,7.847e-92
3.454e-01,1.275e-89
3.494e-01,1.839e-87
3.534e-01,2.363e-85
3.573e-01,2.715e-83
3.613e-01,2.798e-81
3.652e-01,2.592e-79
3.692e-01,2.166e-77
3.731e-01,1.638e-75
3.771e-01,1.123e-73
3.810e-01,6.997e-72
3.850e-01,3.976e-70
3.890e-01,2.064e-68
3.929e-01,9.811e-67
3.969e-01,4.281e-65
4.008e-01,1.719e-63
4.048e-01,6.359e-62
4.087e-01,2.173e-60
4.127e-01,6.873e-59
4.166e-01,2.016e-57
4.206e-01,5.491e-56
4.245e-01,1.392e-54
4.285e-01,3.289e-53
4.325e-01,7.256e-52
4.364e-01,1.497e-50
4.404e-01,2.893e-49
4.443e-01,5.245e-48
4.483e-01,8.932e-47
4.522e-01,1.431e-45
4.562e-01,2.160e-44
4.601e-01,3.076e-43
4.641e-01,4.137e-42
4.681e-01,5.262e-41
4.720e-01,6.338e-40
4.760e-01,7.237e-39
4.799e-01,7.843e-38
4.839e-01,8.076e-37
4.878e-01,7.911e-36
4.918e-01,7.378e-35
4.957e-01,6.560e-34
4.997e-01,5.565e-33
5.036e-01,4.508e-32
5.076e-01,3.492e-31
5.116e-01,2.588e-30
5.155e-01,1.837e-29
5.195e-01,1.250e-28
5.234e-01,8.158e-28
5.274e-01,5.113e-27
5.313e-01,3.079e-26
5.353e-01,1.783e-25
5.392e-01,9.941e-25
5.432e-01,5.337e-24
5.472e-01,2.762e-23
5.511e-01,1.378e-22
5.551e-01,6.640e-22
5.590e-01,3.090e-21
5.630e-01,1.389e-20
5.669e-01,6.042e-20
5.709e-01,2.543e-19
5.748e-01,1.036e-18
5.788e-01,4.090e-18
5.827e-01,1.566e-17
5.867e-01,5.812e-17
5.907e-01,2.094e-16
5.946e-01,7.325e-16
5.986e-01,2.490e-15
6.025e-01,8.226e-15
6.065e-01,2.643e-14
6.104e-01,8.264e-14
6.144e-01,2.515e-13
6.183e-01,7.455e-13
6.223e-01,2.153e-12
6.263e-01,6.063e-12
6.302e-01,1.665e-11
6.342e-01,4.460e-11
6.381e-01,1.166e-10
6.421e-01,2.978e-10
6.460e-01,7.429e-10
6.500e-01,1.811e-09
6.539e-01,4.316e-09
6.579e-01,1.006e-08
6.618e-01,2.294e-08
6.658e-01,5.120e-08
6.698e-01,1.119e-07
6.737e-01,2.394e-07
6.777e-01,5.020e-07
6.816e-01,1.031e-06
6.856e-01,2.078e-06
6.895e-01,4.105e-06
6.935e-01,7.956e-06
6.974e-01,1.513e-05
7.014e-01,2.824e-05
7.054e-01,5.177e-05
7.093e-01,9.319e-05
7.133e-01,1.648e-04
7.172e-01,2.864e-04
7.212e-01,4.894e-04
7.251e-01,8.220e-04
7.291e-01,1.358e-03
7.330e-01,2.207e-03
7.370e-01,3.528e-03
7.409e-01,5.553e-03
7.449e-01,8.603e-03
7.489e-01,1.313e-02
7.528e-01,1.972e-02
7.568e-01,2.919e-02
7.607e-01,4.258e-02
7.647e-01,6.121e-02
7.686e-01,8.675e-02
7.726e-01,1.212e-01
7.765e-01,1.670e-01
7.805e-01,2.270e-01
7.845e-01,3.044e-01
7.884e-01,4.029e-01
7.924e-01,5.262e-01
7.963e-01,6.784e-01
8.003e-01,8.636e-01
8.042e-01,1.086e+00
8.082e-01,1.348e+00
8.121e-01,1.653e+00
8.161e-01,2.004e+00
8.200e-01,2.400e+00
8.240e-01,2.841e+00
8.280e-01,3.324e+00
8.319e-01,3.846e+00
8.359e-01,4.400e+00
8.398e-01,4.978e+00
8.438e-01,5.571e+00
8.477e-01,6.169e+00
8.517e-01,6.758e+00
8.556e-01,7.327e+00
8.596e-01,7.862e+00
8.636e-01,8.351e+00
8.675e-01,8.781e+00
8.715e-01,9.143e+00
8.754e-01,9.427e+00
8.794e-01,9.627e+00
8.833e-01,9.738e+00
8.873e-01,9.759e+00
8.912e-01,9.689e+00
8.952e-01,9.532e+00
8.991e-01,9.294e+00
9.031e-01,8.982e+00
9.071e-01,8.604e+00
9.110e-01,8.171e+00
9.150e-01,7.694e+00
9.189e-01,7.183e+00
9.229e-01,6.651e+00
9.268e-01,6.108e+00
9.308e-01,5.564e+00
9.347e-01,5.028e+00
9.387e-01,4.508e+00
9.427e-01,4.011e+00
9.466e-01,3.540e+00
9.506e-01,3.102e+00
9.545e-01,2.697e+00
9.585e-01,2.328e+00
9.624e-01,1.994e+00
9.664e-01,1.697e+00
9.703e-01,1.433e+00
9.743e-01,1.202e+00
9.782e-01,1.001e+00
9.822e-01,8.279e-01
9.862e-01,6.801e-01
9.901e-01,5.550e-01
9.941e-01,4.500e-01
9.980e-01,3.624e-01


==> anc/03_results/strong_inf/lognormal/1_4.csv <==
transmittance,probability_density
2.557e-01,5.555e-218
2.594e-01,5.636e-213
2.631e-01,4.255e-208
2.669e-01,2.415e-203
2.706e-01,1.040e-198
2.743e-01,3.434e-194
2.781e-01,8.759e-190
2.818e-01,1.742e-185
2.855e-01,2.721e-181
2.893e-01,3.366e-177
2.930e-01,3.321e-173
2.967e-01,2.633e-169
3.005e-01,1.688e-165
3.042e-01,8.805e-162
3.079e-01,3.763e-158
3.116e-01,1.325e-154
3.154e-01,3.866e-151
3.191e-01,9.399e-148
3.228e-01,1.914e-144
3.266e-01,3.281e-141
3.303e-01,4.758e-138
3.340e-01,5.864e-135
3.378e-01,6.170e-132
3.415e-01,5.568e-129
3.452e-01,4.326e-126
3.490e-01,2.906e-123
3.527e-01,1.694e-120
3.564e-01,8.603e-118
3.601e-01,3.820e-115
3.639e-01,1.488e-112
3.676e-01,5.103e-110
3.713e-01,1.546e-107
3.751e-01,4.147e-105
3.788e-01,9.887e-103
3.825e-01,2.101e-100
3.863e-01,3.990e-98
3.900e-01,6.791e-96
3.937e-01,1.039e-93
3.975e-01,1.431e-91
4.012e-01,1.781e-89
4.049e-01,2.006e-87
4.087e-01,2.050e-85
4.124e-01,1.906e-83
4.161e-01,1.615e-81
4.198e-01,1.250e-79
4.236e-01,8.852e-78
4.273e-01,5.749e-76
4.310e-01,3.431e-74
4.348e-01,1.885e-72
4.385e-01,9.552e-71
4.422e-01,4.471e-69
4.460e-01,1.937e-67
4.497e-01,7.778e-66
4.534e-01,2.900e-64
4.572e-01,1.006e-62
4.609e-01,3.248e-61
4.646e-01,9.784e-60
4.683e-01,2.753e-58
4.721e-01,7.247e-57
4.758e-01,1.787e-55
4.795e-01,4.132e-54
4.833e-01,8.975e-53
4.870e-01,1.833e-51
4.907e-01,3.525e-50
4.945e-01,6.389e-49
4.982e-01,1.093e-47
5.019e-01,1.766e-46
5.057e-01,2.700e-45
5.094e-01,3.908e-44
5.131e-01,5.361e-43
5.168e-01,6.979e-42
5.206e-01,8.628e-41
5.243e-01,1.014e-39
5.280e-01,1.134e-38
5.318e-01,1.208e-37
5.355e-01,1.227e-36
5.392e-01,1.189e-35
5.430e-01,1.100e-34
5.467e-01,9.733e-34
5.504e-01,8.235e-33
5.542e-01,6.670e-32
5.579e-01,5.176e-31
5.616e-01,3.851e-30
5.653e-01,2.750e-29
5.691e-01,1.885e-28
5.728e-01,1.242e-27
5.765e-01,7.866e-27
5.803e-01,4.795e-26
5.840e-01,2.814e-25
5.877e-01,1.591e-24
5.915e-01,8.675e-24
5.952e-01,4.562e-23
5.989e-01,2.316e-22
6.027e-01,1.136e-21
6.064e-01,5.381e-21
6.101e-01,2.466e-20
6.139e-01,1.093e-19
6.176e-01,4.691e-19
6.213e-01,1.950e-18
6.250e-01,7.855e-18
6.288e-01,3.067e-17
6.325e-01,1.162e-16
6.362e-01,4.272e-16
6.400e-01,1.525e-15
6.437e-01,5.289e-15
6.474e-01,1.782e-14
6.512e-01,5.841e-14
6.549e-01,1.862e-13
6.586e-01,5.775e-13
6.624e-01,1.744e-12
6.661e-01,5.131e-12
6.698e-01,1.470e-11
6.735e-01,4.108e-11
6.773e-01,1.119e-10
6.810e-01,2.974e-10
6.847e-01,7.714e-10
6.885e-01,1.953e-09
6.922e-01,4.830e-09
6.959e-01,1.167e-08
6.997e-01,2.754e-08
7.034e-01,6.356e-08
7.071e-01,1.435e-07
7.109e-01,3.168e-07
7.146e-01,6.844e-07
7.183e-01,1.448e-06
7.220e-01,2.998e-06
7.258e-01,6.082e-06
7.295e-01,1.209e-05
7.332e-01,2.355e-05
7.370e-01,4.497e-05
7.407e-01,8.422e-05
7.444e-01,1.547e-04
7.482e-01,2.788e-04
7.519e-01,4.933e-04
7.556e-01,8.566e-04
7.594e-01,1.461e-03
7.631e-01,2.446e-03
7.668e-01,4.026e-03
7.705e-01,6.509e-03
7.743e-01,1.035e-02
7.780e-01,1.617e-02
7.817e-01,2.484e-02
7.855e-01,3.755e-02
7.892e-01,5.584e-02
7.929e-01,8.170e-02
7.967e-01,1.177e-01
8.004e-01,1.669e-01
8.041e-01,2.330e-01
8.079e-01,3.204e-01
8.116e-01,4.340e-01
8.153e-01,5.792e-01
8.191e-01,7.618e-01
8.228e-01,9.877e-01
8.265e-01,1.262e+00
8.302e-01,1.591e+00
8.340e-01,1.977e+00
8.377e-01,2.424e+00
8.414e-01,2.932e+00
8.452e-01,3.499e+00
8.489e-01,4.122e+00
8.526e-01,4.792e+00
8.564e-01,5.501e+00
8.601e-01,6.235e+00
8.638e-01,6.979e+00
8.676e-01,7.715e+00
8.713e-01,8.427e+00
8.750e-01,9.093e+00
8.787e-01,9.697e+00
8.825e-01,1.022e+01
8.862e-01,1.065e+01
8.899e-01,1.097e+01
8.937e-01,1.117e+01
8.974e-01,1.125e+01
9.011e-01,1.120e+01
9.049e-01,1.104e+01
9.086e-01,1.076e+01
9.123e-01,1.038e+01
9.161e-01,9.902e+00
9.198e-01,9.353e+00
9.235e-01,8.744e+00
9.272e-01,8.093e+00
9.310e-01,7.416e+00
9.347e-01,6.728e+00
9.384e-01,6.046e+00
9.422e-01,5.380e+00
9.459e-01,4.743e+00
9.496e-01,4.142e+00
9.534e-01,3.583e+00
9.571e-01,3.072e+00
9.608e-01,2.610e+00
9.646e-01,2.197e+00
9.683e-01,1.834e+00
9.720e-01,1.517e+00
9.757e-01,1.244e+00
9.795e-01,1.012e+00
9.832e-01,8.159e-01
9.869e-01,6.525e-01
9.907e-01,5.175e-01
9.944e-01,4.071e-01
9.981e-01,3.177e-01


==> anc/03_results/strong_inf/lognormal/1_45.csv <==
transmittance,probability_density
3.024e-01,3.836e-230
3.059e-01,2.390e-225
3.094e-01,1.172e-220
3.129e-01,4.551e-216
3.164e-01,1.409e-211
3.199e-01,3.502e-207
3.234e-01,7.023e-203
3.269e-01,1.143e-198
3.304e-01,1.519e-194
3.339e-01,1.656e-190
3.374e-01,1.489e-186
3.408e-01,1.110e-182
3.443e-01,6.888e-179
3.478e-01,3.578e-175
3.513e-01,1.562e-171
3.548e-01,5.754e-168
3.583e-01,1.797e-164
3.618e-01,4.775e-161
3.653e-01,1.084e-157
3.688e-01,2.111e-154
3.723e-01,3.539e-151
3.758e-01,5.123e-148
3.793e-01,6.428e-145
3.828e-01,7.015e-142
3.863e-01,6.678e-139
3.898e-01,5.563e-136
3.933e-01,4.068e-133
3.968e-01,2.619e-130
4.003e-01,1.488e-127
4.038e-01,7.488e-125
4.073e-01,3.345e-122
4.108e-01,1.329e-119
4.143e-01,4.714e-117
4.178e-01,1.495e-114
4.213e-01,4.252e-112
4.248e-01,1.087e-109
4.283e-01,2.500e-107
4.318e-01,5.194e-105
4.353e-01,9.758e-103
4.388e-01,1.662e-100
4.423e-01,2.570e-98
4.458e-01,3.617e-96
4.493e-01,4.640e-94
4.527e-01,5.438e-92
4.562e-01,5.831e-90
4.597e-01,5.731e-88
4.632e-01,5.173e-86
4.667e-01,4.294e-84
4.702e-01,3.283e-82
4.737e-01,2.316e-80
4.772e-01,1.510e-78
4.807e-01,9.113e-77
4.842e-01,5.097e-75
4.877e-01,2.646e-73
4.912e-01,1.276e-71
4.947e-01,5.731e-70
4.982e-01,2.398e-68
5.017e-01,9.365e-67
5.052e-01,3.417e-65
5.087e-01,1.166e-63
5.122e-01,3.727e-62
5.157e-01,1.117e-60
5.192e-01,3.144e-59
5.227e-01,8.313e-58
5.262e-01,2.068e-56
5.297e-01,4.847e-55
5.332e-01,1.071e-53
5.367e-01,2.233e-52
5.402e-01,4.398e-51
5.437e-01,8.193e-50
5.472e-01,1.445e-48
5.507e-01,2.413e-47
5.542e-01,3.823e-46
5.577e-01,5.748e-45
5.611e-01,8.210e-44
5.646e-01,1.115e-42
5.681e-01,1.441e-41
5.716e-01,1.773e-40
5.751e-01,2.079e-39
5.786e-01,2.326e-38
5.821e-01,2.484e-37
5.856e-01,2.534e-36
5.891e-01,2.471e-35
5.926e-01,2.305e-34
5.961e-01,2.059e-33
5.996e-01,1.762e-32
6.031e-01,1.445e-31
6.066e-01,1.137e-30
6.101e-01,8.588e-30
6.136e-01,6.230e-29
6.171e-01,4.344e-28
6.206e-01,2.913e-27
6.241e-01,1.879e-26
6.276e-01,1.167e-25
6.311e-01,6.986e-25
6.346e-01,4.030e-24
6.381e-01,2.242e-23
6.416e-01,1.204e-22
6.451e-01,6.239e-22
6.486e-01,3.124e-21
6.521e-01,1.512e-20
6.556e-01,7.073e-20
6.591e-01,3.202e-19
6.626e-01,1.403e-18
6.661e-01,5.952e-18
6.696e-01,2.447e-17
6.730e-01,9.747e-17
6.765e-01,3.766e-16
6.800e-01,1.411e-15
6.835e-01,5.133e-15
6.870e-01,1.813e-14
6.905e-01,6.218e-14
6.940e-01,2.073e-13
6.975e-01,6.717e-13
7.010e-01,2.117e-12
7.045e-01,6.490e-12
7.080e-01,1.936e-11
7.115e-01,5.626e-11
7.150e-01,1.592e-10
7.185e-01,4.388e-10
7.220e-01,1.179e-09
7.255e-01,3.089e-09
7.290e-01,7.894e-09
7.325e-01,1.968e-08
7.360e-01,4.789e-08
7.395e-01,1.138e-07
7.430e-01,2.639e-07
7.465e-01,5.982e-07
7.500e-01,1.325e-06
7.535e-01,2.869e-06
7.570e-01,6.074e-06
7.605e-01,1.258e-05
7.640e-01,2.548e-05
7.675e-01,5.053e-05
7.710e-01,9.807e-05
7.745e-01,1.864e-04
7.780e-01,3.470e-04
7.814e-01,6.329e-04
7.849e-01,1.131e-03
7.884e-01,1.982e-03
7.919e-01,3.405e-03
7.954e-01,5.736e-03
7.989e-01,9.481e-03
8.024e-01,1.537e-02
8.059e-01,2.447e-02
8.094e-01,3.823e-02
8.129e-01,5.865e-02
8.164e-01,8.837e-02
8.199e-01,1.308e-01
8.234e-01,1.902e-01
8.269e-01,2.719e-01
8.304e-01,3.819e-01
8.339e-01,5.276e-01
8.374e-01,7.166e-01
8.409e-01,9.574e-01
8.444e-01,1.258e+00
8.479e-01,1.628e+00
8.514e-01,2.072e+00
8.549e-01,2.596e+00
8.584e-01,3.202e+00
8.619e-01,3.890e+00
8.654e-01,4.654e+00
8.689e-01,5.485e+00
8.724e-01,6.369e+00
8.759e-01,7.288e+00
8.794e-01,8.220e+00
8.829e-01,9.139e+00
8.864e-01,1.002e+01
8.899e-01,1.083e+01
8.933e-01,1.154e+01
8.968e-01,1.214e+01
9.003e-01,1.260e+01
9.038e-01,1.290e+01
9.073e-01,1.303e+01
9.108e-01,1.299e+01
9.143e-01,1.279e+01
9.178e-01,1.243e+01
9.213e-01,1.193e+01
9.248e-01,1.131e+01
9.283e-01,1.059e+01
9.318e-01,9.795e+00
9.353e-01,8.951e+00
9.388e-01,8.084e+00
9.423e-01,7.215e+00
9.458e-01,6.365e+00
9.493e-01,5.551e+00
9.528e-01,4.786e+00
9.563e-01,4.080e+00
9.598e-01,3.440e+00
9.633e-01,2.869e+00
9.668e-01,2.366e+00
9.703e-01,1.931e+00
9.738e-01,1.559e+00
9.773e-01,1.246e+00
9.808e-01,9.848e-01
9.843e-01,7.707e-01
9.878e-01,5.970e-01
9.913e-01,4.578e-01
9.948e-01,3.476e-01
9.983e-01,2.613e-01


==> anc/03_results/strong_inf/lognormal/1_5.csv <==
transmittance,probability_density
3.376e-01,1.150e-262
3.409e-01,1.536e-257
3.442e-01,1.632e-252
3.475e-01,1.387e-247
3.509e-01,9.477e-243
3.542e-01,5.235e-238
3.575e-01,2.349e-233
3.608e-01,8.601e-229
3.641e-01,2.583e-224
3.675e-01,6.389e-220
3.708e-01,1.308e-215
3.741e-01,2.224e-211
3.774e-01,3.155e-207
3.807e-01,3.750e-203
3.841e-01,3.748e-199
3.874e-01,3.162e-195
3.907e-01,2.260e-191
3.940e-01,1.374e-187
3.973e-01,7.122e-184
4.007e-01,3.161e-180
4.040e-01,1.205e-176
4.073e-01,3.957e-173
4.106e-01,1.123e-169
4.139e-01,2.762e-166
4.173e-01,5.907e-163
4.206e-01,1.101e-159
4.239e-01,1.795e-156
4.272e-01,2.564e-153
4.305e-01,3.220e-150
4.339e-01,3.561e-147
4.372e-01,3.480e-144
4.405e-01,3.010e-141
4.438e-01,2.311e-138
4.471e-01,1.578e-135
4.505e-01,9.609e-133
4.538e-01,5.226e-130
4.571e-01,2.545e-127
4.604e-01,1.112e-124
4.637e-01,4.368e-122
4.671e-01,1.545e-119
4.704e-01,4.935e-117
4.737e-01,1.425e-114
4.770e-01,3.726e-112
4.803e-01,8.843e-110
4.837e-01,1.908e-107
4.870e-01,3.748e-105
4.903e-01,6.715e-103
4.936e-01,1.099e-100
4.970e-01,1.646e-98
5.003e-01,2.259e-96
5.036e-01,2.846e-94
5.069e-01,3.296e-92
5.102e-01,3.513e-90
5.136e-01,3.451e-88
5.169e-01,3.130e-86
5.202e-01,2.624e-84
5.235e-01,2.036e-82
5.268e-01,1.464e-80
5.302e-01,9.764e-79
5.335e-01,6.052e-77
5.368e-01,3.489e-75
5.401e-01,1.873e-73
5.434e-01,9.376e-72
5.468e-01,4.380e-70
5.501e-01,1.912e-68
5.534e-01,7.809e-67
5.567e-01,2.986e-65
5.600e-01,1.071e-63
5.634e-01,3.601e-62
5.667e-01,1.138e-60
5.700e-01,3.380e-59
5.733e-01,9.449e-58
5.766e-01,2.488e-56
5.800e-01,6.179e-55
5.833e-01,1.448e-53
5.866e-01,3.204e-52
5.899e-01,6.705e-51
5.932e-01,1.327e-49
5.966e-01,2.488e-48
5.999e-01,4.421e-47
6.032e-01,7.449e-46
6.065e-01,1.191e-44
6.098e-01,1.810e-43
6.132e-01,2.615e-42
6.165e-01,3.593e-41
6.198e-01,4.701e-40
6.231e-01,5.860e-39
6.264e-01,6.964e-38
6.298e-01,7.896e-37
6.331e-01,8.547e-36
6.364e-01,8.838e-35
6.397e-01,8.736e-34
6.431e-01,8.260e-33
6.464e-01,7.476e-32
6.497e-01,6.480e-31
6.530e-01,5.383e-30
6.563e-01,4.287e-29
6.597e-01,3.276e-28
6.630e-01,2.404e-27
6.663e-01,1.694e-26
6.696e-01,1.147e-25
6.729e-01,7.469e-25
6.763e-01,4.680e-24
6.796e-01,2.822e-23
6.829e-01,1.639e-22
6.862e-01,9.173e-22
6.895e-01,4.949e-21
6.929e-01,2.575e-20
6.962e-01,1.293e-19
6.995e-01,6.270e-19
7.028e-01,2.936e-18
7.061e-01,1.328e-17
7.095e-01,5.811e-17
7.128e-01,2.459e-16
7.161e-01,1.007e-15
7.194e-01,3.989e-15
7.227e-01,1.531e-14
7.261e-01,5.691e-14
7.294e-01,2.051e-13
7.327e-01,7.166e-13
7.360e-01,2.429e-12
7.393e-01,7.986e-12
7.427e-01,2.549e-11
7.460e-01,7.903e-11
7.493e-01,2.380e-10
7.526e-01,6.965e-10
7.559e-01,1.981e-09
7.593e-01,5.482e-09
7.626e-01,1.475e-08
7.659e-01,3.864e-08
7.692e-01,9.852e-08
7.725e-01,2.446e-07
7.759e-01,5.916e-07
7.792e-01,1.394e-06
7.825e-01,3.202e-06
7.858e-01,7.173e-06
7.892e-01,1.567e-05
7.925e-01,3.339e-05
7.958e-01,6.945e-05
7.991e-01,1.410e-04
8.024e-01,2.795e-04
8.058e-01,5.413e-04
8.091e-01,1.024e-03
8.124e-01,1.893e-03
8.157e-01,3.422e-03
8.190e-01,6.047e-03
8.224e-01,1.045e-02
8.257e-01,1.768e-02
8.290e-01,2.925e-02
8.323e-01,4.738e-02
8.356e-01,7.514e-02
8.390e-01,1.167e-01
8.423e-01,1.775e-01
8.456e-01,2.646e-01
8.489e-01,3.864e-01
8.522e-01,5.532e-01
8.556e-01,7.765e-01
8.589e-01,1.069e+00
8.622e-01,1.443e+00
8.655e-01,1.912e+00
8.688e-01,2.485e+00
8.722e-01,3.171e+00
8.755e-01,3.972e+00
8.788e-01,4.885e+00
8.821e-01,5.901e+00
8.854e-01,7.002e+00
8.888e-01,8.162e+00
8.921e-01,9.351e+00
8.954e-01,1.053e+01
8.987e-01,1.166e+01
9.020e-01,1.269e+01
9.054e-01,1.358e+01
9.087e-01,1.430e+01
9.120e-01,1.481e+01
9.153e-01,1.509e+01
9.186e-01,1.514e+01
9.220e-01,1.495e+01
9.253e-01,1.453e+01
9.286e-01,1.390e+01
9.319e-01,1.310e+01
9.353e-01,1.217e+01
9.386e-01,1.113e+01
9.419e-01,1.003e+01
9.452e-01,8.902e+00
9.485e-01,7.791e+00
9.519e-01,6.721e+00
9.552e-01,5.716e+00
9.585e-01,4.794e+00
9.618e-01,3.965e+00
9.651e-01,3.235e+00
9.685e-01,2.603e+00
9.718e-01,2.067e+00
9.751e-01,1.619e+00
9.784e-01,1.252e+00
9.817e-01,9.554e-01
9.851e-01,7.197e-01
9.884e-01,5.353e-01
9.917e-01,3.931e-01
9.950e-01,2.851e-01
9.983e-01,2.043e-01


==> anc/03_results/strong_inf/num_beta_total_probability/0_01.csv <==
transmittance,probability_density
2.187e-04,5.926e+02
6.561e-04,2.953e+02
1.094e-03,1.974e+02
1.531e-03,1.452e+02
1.968e-03,1.124e+02
2.406e-03,8.982e+01
2.843e-03,7.347e+01
3.281e-03,6.115e+01
3.718e-03,5.159e+01
4.155e-03,4.401e+01
4.593e-03,3.790e+01
5.030e-03,3.289e+01
5.468e-03,2.874e+01
5.905e-03,2.526e+01
6.343e-03,2.232e+01
6.780e-03,1.982e+01
7.217e-03,1.767e+01
7.655e-03,1.581e+01
8.092e-03,1.419e+01
8.530e-03,1.278e+01
8.967e-03,1.154e+01
9.404e-03,1.045e+01
9.842e-03,9.483e+00
1.028e-02,8.624e+00
1.072e-02,7.859e+00
1.115e-02,7.175e+00
1.159e-02,6.561e+00
1.203e-02,6.010e+00
1.247e-02,5.512e+00
1.290e-02,5.063e+00
1.334e-02,4.657e+00
1.378e-02,4.288e+00
1.422e-02,3.953e+00
1.465e-02,3.648e+00
1.509e-02,3.370e+00
1.553e-02,3.116e+00
1.597e-02,2.884e+00
1.640e-02,2.671e+00
1.684e-02,2.476e+00
1.728e-02,2.297e+00
1.772e-02,2.132e+00
1.815e-02,1.981e+00
1.859e-02,1.841e+00
1.903e-02,1.713e+00
1.946e-02,1.594e+00
1.990e-02,1.484e+00
2.034e-02,1.383e+00
2.078e-02,1.289e+00
2.121e-02,1.202e+00
2.165e-02,1.122e+00
2.209e-02,1.047e+00
2.253e-02,9.778e-01
2.296e-02,9.135e-01
2.340e-02,8.538e-01
2.384e-02,7.983e-01
2.428e-02,7.466e-01
2.471e-02,6.986e-01
2.515e-02,6.539e-01
2.559e-02,6.122e-01
2.603e-02,5.734e-01
2.646e-02,5.372e-01
2.690e-02,5.034e-01
2.734e-02,4.719e-01
2.778e-02,4.425e-01
2.821e-02,4.150e-01
2.865e-02,3.893e-01
2.909e-02,3.653e-01
2.953e-02,3.429e-01
2.996e-02,3.219e-01
3.040e-02,3.023e-01
3.084e-02,2.839e-01
3.128e-02,2.667e-01
3.171e-02,2.506e-01
3.215e-02,2.356e-01
3.259e-02,2.214e-01
3.302e-02,2.082e-01
3.346e-02,1.958e-01
3.390e-02,1.841e-01
3.434e-02,1.732e-01
3.477e-02,1.630e-01
3.521e-02,1.533e-01
3.565e-02,1.443e-01
3.609e-02,1.359e-01
3.652e-02,1.279e-01
3.696e-02,1.204e-01
3.740e-02,1.134e-01
3.784e-02,1.068e-01
3.827e-02,1.006e-01
3.871e-02,9.479e-02
3.915e-02,8.932e-02
3.959e-02,8.417e-02
4.002e-02,7.933e-02
4.046e-02,7.477e-02
4.090e-02,7.049e-02
4.134e-02,6.646e-02
4.177e-02,6.266e-02
4.221e-02,5.909e-02
4.265e-02,5.573e-02
4.309e-02,5.257e-02
4.352e-02,4.959e-02
4.396e-02,4.678e-02
4.440e-02,4.414e-02
4.484e-02,4.165e-02
4.527e-02,3.930e-02
4.571e-02,3.710e-02
4.615e-02,3.501e-02
4.658e-02,3.305e-02
4.702e-02,3.120e-02
4.746e-02,2.946e-02
4.790e-02,2.781e-02
4.833e-02,2.626e-02
4.877e-02,2.480e-02
4.921e-02,2.342e-02
4.965e-02,2.212e-02
5.008e-02,2.090e-02
5.052e-02,1.974e-02
5.096e-02,1.865e-02
5.140e-02,1.762e-02
5.183e-02,1.665e-02
5.227e-02,1.573e-02
5.271e-02,1.486e-02
5.315e-02,1.405e-02
5.358e-02,1.328e-02
5.402e-02,1.255e-02
5.446e-02,1.186e-02
5.490e-02,1.121e-02
5.533e-02,1.060e-02
5.577e-02,1.002e-02
5.621e-02,9.473e-03
5.665e-02,8.957e-03
5.708e-02,8.469e-03
5.752e-02,8.008e-03
5.796e-02,7.573e-03
5.839e-02,7.162e-03
5.883e-02,6.773e-03
5.927e-02,6.406e-03
5.971e-02,6.059e-03
6.014e-02,5.732e-03
6.058e-02,5.422e-03
6.102e-02,5.129e-03
6.146e-02,4.852e-03
6.189e-02,4.591e-03
6.233e-02,4.343e-03
6.277e-02,4.109e-03
6.321e-02,3.888e-03
6.364e-02,3.679e-03
6.408e-02,3.482e-03
6.452e-02,3.295e-03
6.496e-02,3.118e-03
6.539e-02,2.951e-03
6.583e-02,2.793e-03
6.627e-02,2.643e-03
6.671e-02,2.502e-03
6.714e-02,2.368e-03
6.758e-02,2.242e-03
6.802e-02,2.122e-03
6.846e-02,2.009e-03
6.889e-02,1.902e-03
6.933e-02,1.800e-03
6.977e-02,1.705e-03
7.021e-02,1.614e-03
7.064e-02,1.528e-03
7.108e-02,1.447e-03
7.152e-02,1.370e-03
7.195e-02,1.297e-03
7.239e-02,1.228e-03
7.283e-02,1.163e-03
7.327e-02,1.102e-03
7.370e-02,1.043e-03
7.414e-02,9.880e-04
7.458e-02,9.357e-04
7.502e-02,8.862e-04
7.545e-02,8.393e-04
7.589e-02,7.950e-04
7.633e-02,7.530e-04
7.677e-02,7.132e-04
7.720e-02,6.756e-04
7.764e-02,6.400e-04
7.808e-02,6.062e-04
7.852e-02,5.743e-04
7.895e-02,5.440e-04
7.939e-02,5.154e-04
7.983e-02,4.882e-04
8.027e-02,4.626e-04
8.070e-02,4.382e-04
8.114e-02,4.152e-04
8.158e-02,3.934e-04
8.202e-02,3.727e-04
8.245e-02,3.531e-04
8.289e-02,3.346e-04
8.333e-02,3.171e-04
8.376e-02,3.004e-04
8.420e-02,2.847e-04
8.464e-02,2.698e-04
8.508e-02,2.556e-04
8.551e-02,2.422e-04
8.595e-02,2.296e-04
8.639e-02,2.175e-04
8.683e-02,2.062e-04
8.726e-02,1.954e-04


==> anc/03_results/strong_inf/num_beta_total_probability/0_02.csv <==
transmittance,probability_density
5.970e-04,1.620e+02
1.791e-03,1.025e+02
2.985e-03,7.629e+01
4.179e-03,6.016e+01
5.373e-03,4.900e+01
6.567e-03,4.077e+01
7.761e-03,3.445e+01
8.955e-03,2.946e+01
1.015e-02,2.545e+01
1.134e-02,2.216e+01
1.254e-02,1.943e+01
1.373e-02,1.714e+01
1.493e-02,1.520e+01
1.612e-02,1.354e+01
1.731e-02,1.211e+01
1.851e-02,1.088e+01
1.970e-02,9.799e+00
2.090e-02,8.856e+00
2.209e-02,8.026e+00
2.328e-02,7.292e+00
2.448e-02,6.641e+00
2.567e-02,6.060e+00
2.687e-02,5.541e+00
2.806e-02,5.076e+00
2.925e-02,4.657e+00
3.045e-02,4.280e+00
3.164e-02,3.939e+00
3.284e-02,3.630e+00
3.403e-02,3.349e+00
3.522e-02,3.093e+00
3.642e-02,2.860e+00
3.761e-02,2.647e+00
3.881e-02,2.452e+00
4.000e-02,2.274e+00
4.119e-02,2.110e+00
4.239e-02,1.960e+00
4.358e-02,1.821e+00
4.478e-02,1.694e+00
4.597e-02,1.576e+00
4.716e-02,1.468e+00
4.836e-02,1.367e+00
4.955e-02,1.274e+00
5.075e-02,1.189e+00
5.194e-02,1.109e+00
5.314e-02,1.035e+00
5.433e-02,9.668e-01
5.552e-02,9.032e-01
5.672e-02,8.442e-01
5.791e-02,7.893e-01
5.911e-02,7.382e-01
6.030e-02,6.906e-01
6.149e-02,6.463e-01
6.269e-02,6.051e-01
6.388e-02,5.666e-01
6.508e-02,5.307e-01
6.627e-02,4.972e-01
6.746e-02,4.660e-01
6.866e-02,4.368e-01
6.985e-02,4.095e-01
7.105e-02,3.840e-01
7.224e-02,3.602e-01
7.343e-02,3.379e-01
7.463e-02,3.171e-01
7.582e-02,2.976e-01
7.702e-02,2.793e-01
7.821e-02,2.622e-01
7.940e-02,2.462e-01
8.060e-02,2.312e-01
8.179e-02,2.172e-01
8.299e-02,2.040e-01
8.418e-02,1.916e-01
8.537e-02,1.801e-01
8.657e-02,1.692e-01
8.776e-02,1.590e-01
8.896e-02,1.495e-01
9.015e-02,1.405e-01
9.134e-02,1.321e-01
9.254e-02,1.242e-01
9.373e-02,1.167e-01
9.493e-02,1.098e-01
9.612e-02,1.032e-01
9.732e-02,9.709e-02
9.851e-02,9.132e-02
9.970e-02,8.590e-02
1.009e-01,8.080e-02
1.021e-01,7.601e-02
1.033e-01,7.151e-02
1.045e-01,6.728e-02
1.057e-01,6.331e-02
1.069e-01,5.957e-02
1.081e-01,5.605e-02
1.093e-01,5.275e-02
1.104e-01,4.964e-02
1.116e-01,4.672e-02
1.128e-01,4.397e-02
1.140e-01,4.138e-02
1.152e-01,3.895e-02
1.164e-01,3.666e-02
1.176e-01,3.451e-02
1.188e-01,3.248e-02
1.200e-01,3.058e-02
1.212e-01,2.878e-02
1.224e-01,2.710e-02
1.236e-01,2.551e-02
1.248e-01,2.401e-02
1.260e-01,2.261e-02
1.272e-01,2.128e-02
1.284e-01,2.004e-02
1.296e-01,1.886e-02
1.307e-01,1.776e-02
1.319e-01,1.672e-02
1.331e-01,1.574e-02
1.343e-01,1.482e-02
1.355e-01,1.395e-02
1.367e-01,1.313e-02
1.379e-01,1.237e-02
1.391e-01,1.164e-02
1.403e-01,1.096e-02
1.415e-01,1.032e-02
1.427e-01,9.715e-03
1.439e-01,9.146e-03
1.451e-01,8.611e-03
1.463e-01,8.106e-03
1.475e-01,7.631e-03
1.487e-01,7.184e-03
1.499e-01,6.763e-03
1.510e-01,6.367e-03
1.522e-01,5.994e-03
1.534e-01,5.642e-03
1.546e-01,5.311e-03
1.558e-01,4.999e-03
1.570e-01,4.706e-03
1.582e-01,4.430e-03
1.594e-01,4.169e-03
1.606e-01,3.924e-03
1.618e-01,3.694e-03
1.630e-01,3.477e-03
1.642e-01,3.272e-03
1.654e-01,3.079e-03
1.666e-01,2.898e-03
1.678e-01,2.727e-03
1.690e-01,2.567e-03
1.702e-01,2.415e-03
1.713e-01,2.273e-03
1.725e-01,2.139e-03
1.737e-01,2.012e-03
1.749e-01,1.893e-03
1.761e-01,1.782e-03
1.773e-01,1.676e-03
1.785e-01,1.577e-03
1.797e-01,1.484e-03
1.809e-01,1.396e-03
1.821e-01,1.313e-03
1.833e-01,1.235e-03
1.845e-01,1.162e-03
1.857e-01,1.093e-03
1.869e-01,1.028e-03
1.881e-01,9.666e-04
1.893e-01,9.091e-04
1.905e-01,8.550e-04
1.916e-01,8.040e-04
1.928e-01,7.561e-04
1.940e-01,7.109e-04
1.952e-01,6.685e-04
1.964e-01,6.285e-04
1.976e-01,5.909e-04
1.988e-01,5.555e-04
2.000e-01,5.223e-04
2.012e-01,4.910e-04
2.024e-01,4.615e-04
2.036e-01,4.338e-04
2.048e-01,4.077e-04
2.060e-01,3.832e-04
2.072e-01,3.601e-04
2.084e-01,3.384e-04
2.096e-01,3.180e-04
2.107e-01,2.989e-04
2.119e-01,2.808e-04
2.131e-01,2.638e-04
2.143e-01,2.479e-04
2.155e-01,2.329e-04
2.167e-01,2.188e-04
2.179e-01,2.055e-04
2.191e-01,1.930e-04
2.203e-01,1.813e-04
2.215e-01,1.703e-04
2.227e-01,1.599e-04
2.239e-01,1.502e-04
2.251e-01,1.410e-04
2.263e-01,1.324e-04
2.275e-01,1.243e-04
2.287e-01,1.167e-04
2.299e-01,1.096e-04
2.310e-01,1.028e-04
2.322e-01,9.653e-05
2.334e-01,9.061e-05
2.346e-01,8.504e-05
2.358e-01,7.981e-05
2.370e-01,7.489e-05
2.382e-01,7.028e-05


==> anc/03_results/strong_inf/num_beta_total_probability/0_03.csv <==
transmittance,probability_density
9.009e-04,6.337e+01
2.703e-03,5.182e+01
4.504e-03,4.358e+01
6.306e-03,3.735e+01
8.108e-03,3.243e+01
9.910e-03,2.842e+01
1.171e-02,2.510e+01
1.351e-02,2.230e+01
1.532e-02,1.992e+01
1.712e-02,1.788e+01
1.892e-02,1.611e+01
2.072e-02,1.457e+01
2.252e-02,1.321e+01
2.432e-02,1.202e+01
2.613e-02,1.097e+01
2.793e-02,1.004e+01
2.973e-02,9.201e+00
3.153e-02,8.454e+00
3.333e-02,7.783e+00
3.514e-02,7.178e+00
3.694e-02,6.631e+00
3.874e-02,6.136e+00
4.054e-02,5.685e+00
4.234e-02,5.275e+00
4.414e-02,4.900e+00
4.595e-02,4.557e+00
4.775e-02,4.243e+00
4.955e-02,3.954e+00
5.135e-02,3.688e+00
5.315e-02,3.444e+00
5.495e-02,3.217e+00
5.676e-02,3.008e+00
5.856e-02,2.815e+00
6.036e-02,2.635e+00
6.216e-02,2.469e+00
6.396e-02,2.314e+00
6.577e-02,2.170e+00
6.757e-02,2.036e+00
6.937e-02,1.912e+00
7.117e-02,1.795e+00
7.297e-02,1.687e+00
7.477e-02,1.585e+00
7.658e-02,1.490e+00
7.838e-02,1.401e+00
8.018e-02,1.318e+00
8.198e-02,1.241e+00
8.378e-02,1.168e+00
8.559e-02,1.099e+00
8.739e-02,1.035e+00
8.919e-02,9.751e-01
9.099e-02,9.187e-01
9.279e-02,8.657e-01
9.459e-02,8.158e-01
9.640e-02,7.690e-01
9.820e-02,7.250e-01
1.000e-01,6.836e-01
1.018e-01,6.446e-01
1.036e-01,6.080e-01
1.054e-01,5.735e-01
1.072e-01,5.410e-01
1.090e-01,5.104e-01
1.108e-01,4.816e-01
1.126e-01,4.544e-01
1.144e-01,4.288e-01
1.162e-01,4.047e-01
1.180e-01,3.820e-01
1.198e-01,3.606e-01
1.216e-01,3.404e-01
1.234e-01,3.213e-01
1.252e-01,3.033e-01
1.270e-01,2.864e-01
1.288e-01,2.704e-01
1.306e-01,2.553e-01
1.324e-01,2.410e-01
1.342e-01,2.276e-01
1.360e-01,2.149e-01
1.378e-01,2.029e-01
1.396e-01,1.916e-01
1.414e-01,1.809e-01
1.432e-01,1.708e-01
1.450e-01,1.613e-01
1.468e-01,1.523e-01
1.486e-01,1.438e-01
1.505e-01,1.358e-01
1.523e-01,1.282e-01
1.541e-01,1.211e-01
1.559e-01,1.143e-01
1.577e-01,1.080e-01
1.595e-01,1.019e-01
1.613e-01,9.625e-02
1.631e-01,9.088e-02
1.649e-01,8.580e-02
1.667e-01,8.101e-02
1.685e-01,7.648e-02
1.703e-01,7.220e-02
1.721e-01,6.816e-02
1.739e-01,6.434e-02
1.757e-01,6.073e-02
1.775e-01,5.733e-02
1.793e-01,5.411e-02
1.811e-01,5.107e-02
1.829e-01,4.820e-02
1.847e-01,4.549e-02
1.865e-01,4.293e-02
1.883e-01,4.051e-02
1.901e-01,3.823e-02
1.919e-01,3.607e-02
1.937e-01,3.403e-02
1.955e-01,3.211e-02
1.973e-01,3.029e-02
1.991e-01,2.857e-02
2.009e-01,2.695e-02
2.027e-01,2.542e-02
2.045e-01,2.398e-02
2.063e-01,2.261e-02
2.081e-01,2.132e-02
2.099e-01,2.011e-02
2.117e-01,1.896e-02
2.135e-01,1.788e-02
2.153e-01,1.685e-02
2.171e-01,1.589e-02
2.189e-01,1.497e-02
2.207e-01,1.411e-02
2.225e-01,1.330e-02
2.243e-01,1.254e-02
2.261e-01,1.181e-02
2.279e-01,1.113e-02
2.297e-01,1.049e-02
2.315e-01,9.880e-03
2.333e-01,9.307e-03
2.351e-01,8.766e-03
2.369e-01,8.256e-03
2.387e-01,7.775e-03
2.405e-01,7.322e-03
2.423e-01,6.894e-03
2.441e-01,6.491e-03
2.459e-01,6.110e-03
2.477e-01,5.752e-03
2.495e-01,5.414e-03
2.514e-01,5.095e-03
2.532e-01,4.795e-03
2.550e-01,4.511e-03
2.568e-01,4.245e-03
2.586e-01,3.993e-03
2.604e-01,3.756e-03
2.622e-01,3.533e-03
2.640e-01,3.322e-03
2.658e-01,3.124e-03
2.676e-01,2.938e-03
2.694e-01,2.762e-03
2.712e-01,2.596e-03
2.730e-01,2.440e-03
2.748e-01,2.294e-03
2.766e-01,2.155e-03
2.784e-01,2.025e-03
2.802e-01,1.903e-03
2.820e-01,1.787e-03
2.838e-01,1.679e-03
2.856e-01,1.577e-03
2.874e-01,1.481e-03
2.892e-01,1.390e-03
2.910e-01,1.305e-03
2.928e-01,1.225e-03
2.946e-01,1.150e-03
2.964e-01,1.079e-03
2.982e-01,1.013e-03
3.000e-01,9.503e-04
3.018e-01,8.915e-04
3.036e-01,8.363e-04
3.054e-01,7.843e-04
3.072e-01,7.355e-04
3.090e-01,6.897e-04
3.108e-01,6.466e-04
3.126e-01,6.061e-04
3.144e-01,5.681e-04
3.162e-01,5.324e-04
3.180e-01,4.988e-04
3.198e-01,4.673e-04
3.216e-01,4.378e-04
3.234e-01,4.100e-04
3.252e-01,3.840e-04
3.270e-01,3.596e-04
3.288e-01,3.366e-04
3.306e-01,3.151e-04
3.324e-01,2.949e-04
3.342e-01,2.760e-04
3.360e-01,2.582e-04
3.378e-01,2.416e-04
3.396e-01,2.260e-04
3.414e-01,2.113e-04
3.432e-01,1.976e-04
3.450e-01,1.848e-04
3.468e-01,1.727e-04
3.486e-01,1.614e-04
3.505e-01,1.509e-04
3.523e-01,1.410e-04
3.541e-01,1.317e-04
3.559e-01,1.230e-04
3.577e-01,1.149e-04
3.595e-01,1.073e-04


==> anc/03_results/strong_inf/num_beta_total_probability/0_04.csv <==
transmittance,probability_density
1.060e-03,2.633e+01
3.179e-03,2.768e+01
5.298e-03,2.629e+01
7.417e-03,2.451e+01
9.536e-03,2.273e+01
1.166e-02,2.106e+01
1.377e-02,1.952e+01
1.589e-02,1.810e+01
1.801e-02,1.680e+01
2.013e-02,1.561e+01
2.225e-02,1.452e+01
2.437e-02,1.353e+01
2.649e-02,1.261e+01
2.861e-02,1.178e+01
3.073e-02,1.101e+01
3.285e-02,1.030e+01
3.497e-02,9.648e+00
3.709e-02,9.048e+00
3.920e-02,8.495e+00
4.132e-02,7.983e+00
4.344e-02,7.509e+00
4.556e-02,7.071e+00
4.768e-02,6.663e+00
4.980e-02,6.284e+00
5.192e-02,5.932e+00
5.404e-02,5.603e+00
5.616e-02,5.296e+00
5.828e-02,5.009e+00
6.040e-02,4.741e+00
6.251e-02,4.489e+00
6.463e-02,4.254e+00
6.675e-02,4.032e+00
6.887e-02,3.824e+00
7.099e-02,3.628e+00
7.311e-02,3.444e+00
7.523e-02,3.270e+00
7.735e-02,3.106e+00
7.947e-02,2.951e+00
8.159e-02,2.805e+00
8.371e-02,2.666e+00
8.583e-02,2.536e+00
8.794e-02,2.412e+00
9.006e-02,2.294e+00
9.218e-02,2.183e+00
9.430e-02,2.078e+00
9.642e-02,1.978e+00
9.854e-02,1.883e+00
1.007e-01,1.793e+00
1.028e-01,1.707e+00
1.049e-01,1.626e+00
1.070e-01,1.548e+00
1.091e-01,1.475e+00
1.113e-01,1.405e+00
1.134e-01,1.339e+00
1.155e-01,1.275e+00
1.176e-01,1.215e+00
1.197e-01,1.158e+00
1.219e-01,1.103e+00
1.240e-01,1.051e+00
1.261e-01,1.002e+00
1.282e-01,9.547e-01
1.303e-01,9.098e-01
1.324e-01,8.670e-01
1.346e-01,8.263e-01
1.367e-01,7.874e-01
1.388e-01,7.504e-01
1.409e-01,7.151e-01
1.430e-01,6.815e-01
1.452e-01,6.494e-01
1.473e-01,6.188e-01
1.494e-01,5.897e-01
1.515e-01,5.619e-01
1.536e-01,5.354e-01
1.558e-01,5.101e-01
1.579e-01,4.860e-01
1.600e-01,4.630e-01
1.621e-01,4.411e-01
1.642e-01,4.202e-01
1.664e-01,4.003e-01
1.685e-01,3.813e-01
1.706e-01,3.632e-01
1.727e-01,3.459e-01
1.748e-01,3.294e-01
1.769e-01,3.137e-01
1.791e-01,2.987e-01
1.812e-01,2.845e-01
1.833e-01,2.708e-01
1.854e-01,2.579e-01
1.875e-01,2.455e-01
1.897e-01,2.337e-01
1.918e-01,2.224e-01
1.939e-01,2.117e-01
1.960e-01,2.015e-01
1.981e-01,1.917e-01
2.003e-01,1.824e-01
2.024e-01,1.736e-01
2.045e-01,1.651e-01
2.066e-01,1.571e-01
2.087e-01,1.494e-01
2.109e-01,1.421e-01
2.130e-01,1.352e-01
2.151e-01,1.286e-01
2.172e-01,1.222e-01
2.193e-01,1.162e-01
2.215e-01,1.105e-01
2.236e-01,1.050e-01
2.257e-01,9.984e-02
2.278e-01,9.489e-02
2.299e-01,9.018e-02
2.320e-01,8.569e-02
2.342e-01,8.141e-02
2.363e-01,7.734e-02
2.384e-01,7.347e-02
2.405e-01,6.978e-02
2.426e-01,6.628e-02
2.448e-01,6.294e-02
2.469e-01,5.976e-02
2.490e-01,5.673e-02
2.511e-01,5.386e-02
2.532e-01,5.112e-02
2.554e-01,4.852e-02
2.575e-01,4.604e-02
2.596e-01,4.369e-02
2.617e-01,4.145e-02
2.638e-01,3.932e-02
2.660e-01,3.729e-02
2.681e-01,3.537e-02
2.702e-01,3.354e-02
2.723e-01,3.180e-02
2.744e-01,3.015e-02
2.765e-01,2.858e-02
2.787e-01,2.709e-02
2.808e-01,2.567e-02
2.829e-01,2.432e-02
2.850e-01,2.304e-02
2.871e-01,2.183e-02
2.893e-01,2.068e-02
2.914e-01,1.958e-02
2.935e-01,1.854e-02
2.956e-01,1.755e-02
2.977e-01,1.662e-02
2.999e-01,1.573e-02
3.020e-01,1.489e-02
3.041e-01,1.409e-02
3.062e-01,1.333e-02
3.083e-01,1.261e-02
3.105e-01,1.192e-02
3.126e-01,1.128e-02
3.147e-01,1.066e-02
3.168e-01,1.008e-02
3.189e-01,9.528e-03
3.211e-01,9.005e-03
3.232e-01,8.510e-03
3.253e-01,8.040e-03
3.274e-01,7.596e-03
3.295e-01,7.174e-03
3.316e-01,6.775e-03
3.338e-01,6.398e-03
3.359e-01,6.040e-03
3.380e-01,5.701e-03
3.401e-01,5.381e-03
3.422e-01,5.077e-03
3.444e-01,4.790e-03
3.465e-01,4.519e-03
3.486e-01,4.262e-03
3.507e-01,4.019e-03
3.528e-01,3.789e-03
3.550e-01,3.572e-03
3.571e-01,3.366e-03
3.592e-01,3.172e-03
3.613e-01,2.989e-03
3.634e-01,2.815e-03
3.656e-01,2.652e-03
3.677e-01,2.497e-03
3.698e-01,2.351e-03
3.719e-01,2.213e-03
3.740e-01,2.083e-03
3.761e-01,1.960e-03
3.783e-01,1.844e-03
3.804e-01,1.734e-03
3.825e-01,1.631e-03
3.846e-01,1.533e-03
3.867e-01,1.442e-03
3.889e-01,1.355e-03
3.910e-01,1.273e-03
3.931e-01,1.196e-03
3.952e-01,1.124e-03
3.973e-01,1.055e-03
3.995e-01,9.908e-04
4.016e-01,9.301e-04
4.037e-01,8.729e-04
4.058e-01,8.191e-04
4.079e-01,7.685e-04
4.101e-01,7.208e-04
4.122e-01,6.759e-04
4.143e-01,6.337e-04
4.164e-01,5.940e-04
4.185e-01,5.567e-04
4.207e-01,5.216e-04
4.228e-01,4.886e-04


==> anc/03_results/strong_inf/num_beta_total_probability/0_05.csv <==
transmittance,probability_density
3.578e-04,2.960e+02
1.073e-03,1.857e+02
1.789e-03,1.356e+02
2.504e-03,1.050e+02
3.220e-03,8.404e+01
3.936e-03,6.886e+01
4.651e-03,5.739e+01
5.367e-03,4.847e+01
6.082e-03,4.137e+01
6.798e-03,3.563e+01
7.513e-03,3.092e+01
8.229e-03,2.700e+01
8.944e-03,2.372e+01
9.660e-03,2.093e+01
1.038e-02,1.855e+01
1.109e-02,1.651e+01
1.181e-02,1.474e+01
1.252e-02,1.320e+01
1.324e-02,1.186e+01
1.395e-02,1.068e+01
1.467e-02,9.639e+00
1.538e-02,8.720e+00
1.610e-02,7.905e+00
1.682e-02,7.178e+00
1.753e-02,6.530e+00
1.825e-02,5.950e+00
1.896e-02,5.429e+00
1.968e-02,4.961e+00
2.039e-02,4.539e+00
2.111e-02,4.158e+00
2.182e-02,3.814e+00
2.254e-02,3.501e+00
2.326e-02,3.218e+00
2.397e-02,2.960e+00
2.469e-02,2.725e+00
2.540e-02,2.512e+00
2.612e-02,2.316e+00
2.683e-02,2.138e+00
2.755e-02,1.975e+00
2.826e-02,1.825e+00
2.898e-02,1.688e+00
2.970e-02,1.563e+00
3.041e-02,1.447e+00
3.113e-02,1.341e+00
3.184e-02,1.243e+00
3.256e-02,1.153e+00
3.327e-02,1.070e+00
3.399e-02,9.938e-01
3.470e-02,9.232e-01
3.542e-02,8.580e-01
3.614e-02,7.977e-01
3.685e-02,7.420e-01
3.757e-02,6.904e-01
3.828e-02,6.427e-01
3.900e-02,5.985e-01
3.971e-02,5.575e-01
4.043e-02,5.195e-01
4.114e-02,4.842e-01
4.186e-02,4.515e-01
4.258e-02,4.211e-01
4.329e-02,3.929e-01
4.401e-02,3.666e-01
4.472e-02,3.422e-01
4.544e-02,3.196e-01
4.615e-02,2.984e-01
4.687e-02,2.788e-01
4.758e-02,2.605e-01
4.830e-02,2.435e-01
4.902e-02,2.276e-01
4.973e-02,2.128e-01
5.045e-02,1.990e-01
5.116e-02,1.861e-01
5.188e-02,1.741e-01
5.259e-02,1.629e-01
5.331e-02,1.525e-01
5.402e-02,1.427e-01
5.474e-02,1.336e-01
5.546e-02,1.251e-01
5.617e-02,1.172e-01
5.689e-02,1.098e-01
5.760e-02,1.028e-01
5.832e-02,9.633e-02
5.903e-02,9.026e-02
5.975e-02,8.459e-02
6.046e-02,7.928e-02
6.118e-02,7.432e-02
6.190e-02,6.967e-02
6.261e-02,6.532e-02
6.333e-02,6.125e-02
6.404e-02,5.744e-02
6.476e-02,5.388e-02
6.547e-02,5.054e-02
6.619e-02,4.741e-02
6.690e-02,4.448e-02
6.762e-02,4.173e-02
6.834e-02,3.916e-02
6.905e-02,3.675e-02
6.977e-02,3.449e-02
7.048e-02,3.237e-02
7.120e-02,3.038e-02
7.191e-02,2.852e-02
7.263e-02,2.678e-02
7.334e-02,2.514e-02
7.406e-02,2.360e-02
7.477e-02,2.216e-02
7.549e-02,2.081e-02
7.621e-02,1.955e-02
7.692e-02,1.836e-02
7.764e-02,1.724e-02
7.835e-02,1.619e-02
7.907e-02,1.521e-02
7.978e-02,1.429e-02
8.050e-02,1.342e-02
8.121e-02,1.261e-02
8.193e-02,1.185e-02
8.265e-02,1.113e-02
8.336e-02,1.046e-02
8.408e-02,9.827e-03
8.479e-02,9.235e-03
8.551e-02,8.678e-03
8.622e-02,8.155e-03
8.694e-02,7.664e-03
8.765e-02,7.202e-03
8.837e-02,6.769e-03
8.909e-02,6.362e-03
8.980e-02,5.980e-03
9.052e-02,5.620e-03
9.123e-02,5.283e-03
9.195e-02,4.966e-03
9.266e-02,4.668e-03
9.338e-02,4.388e-03
9.409e-02,4.125e-03
9.481e-02,3.877e-03
9.553e-02,3.645e-03
9.624e-02,3.427e-03
9.696e-02,3.221e-03
9.767e-02,3.029e-03
9.839e-02,2.847e-03
9.910e-02,2.677e-03
9.982e-02,2.517e-03
1.005e-01,2.366e-03
1.013e-01,2.225e-03
1.020e-01,2.092e-03
1.027e-01,1.967e-03
1.034e-01,1.849e-03
1.041e-01,1.739e-03
1.048e-01,1.635e-03
1.055e-01,1.537e-03
1.063e-01,1.445e-03
1.070e-01,1.359e-03
1.077e-01,1.278e-03
1.084e-01,1.201e-03
1.091e-01,1.130e-03
1.098e-01,1.062e-03
1.106e-01,9.988e-04
1.113e-01,9.391e-04
1.120e-01,8.830e-04
1.127e-01,8.303e-04
1.134e-01,7.807e-04
1.141e-01,7.341e-04
1.148e-01,6.903e-04
1.156e-01,6.490e-04
1.163e-01,6.103e-04
1.170e-01,5.738e-04
1.177e-01,5.395e-04
1.184e-01,5.073e-04
1.191e-01,4.770e-04
1.199e-01,4.485e-04
1.206e-01,4.217e-04
1.213e-01,3.965e-04
1.220e-01,3.728e-04
1.227e-01,3.505e-04
1.234e-01,3.296e-04
1.241e-01,3.098e-04
1.249e-01,2.913e-04
1.256e-01,2.739e-04
1.263e-01,2.575e-04
1.270e-01,2.421e-04
1.277e-01,2.276e-04
1.284e-01,2.140e-04
1.292e-01,2.012e-04
1.299e-01,1.891e-04
1.306e-01,1.778e-04
1.313e-01,1.671e-04
1.320e-01,1.571e-04
1.327e-01,1.477e-04
1.335e-01,1.388e-04
1.342e-01,1.305e-04
1.349e-01,1.227e-04
1.356e-01,1.153e-04
1.363e-01,1.084e-04
1.370e-01,1.019e-04
1.377e-01,9.578e-05
1.385e-01,9.002e-05
1.392e-01,8.462e-05
1.399e-01,7.953e-05
1.406e-01,7.475e-05
1.413e-01,7.025e-05
1.420e-01,6.602e-05
1.428e-01,6.205e-05


==> anc/03_results/strong_inf/num_beta_total_probability/0_06.csv <==
transmittance,probability_density
1.374e-03,4.904e+00
4.122e-03,7.811e+00
6.870e-03,8.981e+00
9.617e-03,9.508e+00
1.237e-02,9.729e+00
1.511e-02,9.782e+00
1.786e-02,9.733e+00
2.061e-02,9.618e+00
2.336e-02,9.456e+00
2.610e-02,9.263e+00
2.885e-02,9.048e+00
3.160e-02,8.818e+00
3.435e-02,8.578e+00
3.710e-02,8.333e+00
3.984e-02,8.086e+00
4.259e-02,7.838e+00
4.534e-02,7.593e+00
4.809e-02,7.351e+00
5.083e-02,7.114e+00
5.358e-02,6.883e+00
5.633e-02,6.657e+00
5.908e-02,6.438e+00
6.183e-02,6.226e+00
6.457e-02,6.020e+00
6.732e-02,5.821e+00
7.007e-02,5.629e+00
7.282e-02,5.444e+00
7.556e-02,5.265e+00
7.831e-02,5.092e+00
8.106e-02,4.926e+00
8.381e-02,4.765e+00
8.656e-02,4.610e+00
8.930e-02,4.460e+00
9.205e-02,4.315e+00
9.480e-02,4.176e+00
9.755e-02,4.041e+00
1.003e-01,3.911e+00
1.030e-01,3.785e+00
1.058e-01,3.663e+00
1.085e-01,3.545e+00
1.113e-01,3.431e+00
1.140e-01,3.321e+00
1.168e-01,3.214e+00
1.195e-01,3.110e+00
1.223e-01,3.010e+00
1.250e-01,2.913e+00
1.278e-01,2.819e+00
1.305e-01,2.727e+00
1.333e-01,2.639e+00
1.360e-01,2.553e+00
1.388e-01,2.470e+00
1.415e-01,2.389e+00
1.443e-01,2.310e+00
1.470e-01,2.234e+00
1.498e-01,2.161e+00
1.525e-01,2.089e+00
1.553e-01,2.020e+00
1.580e-01,1.952e+00
1.607e-01,1.887e+00
1.635e-01,1.823e+00
1.662e-01,1.761e+00
1.690e-01,1.702e+00
1.717e-01,1.644e+00
1.745e-01,1.587e+00
1.772e-01,1.533e+00
1.800e-01,1.480e+00
1.827e-01,1.428e+00
1.855e-01,1.379e+00
1.882e-01,1.330e+00
1.910e-01,1.283e+00
1.937e-01,1.238e+00
1.965e-01,1.194e+00
1.992e-01,1.151e+00
2.020e-01,1.110e+00
2.047e-01,1.070e+00
2.075e-01,1.031e+00
2.102e-01,9.933e-01
2.130e-01,9.569e-01
2.157e-01,9.216e-01
2.185e-01,8.875e-01
2.212e-01,8.544e-01
2.239e-01,8.225e-01
2.267e-01,7.915e-01
2.294e-01,7.616e-01
2.322e-01,7.327e-01
2.349e-01,7.047e-01
2.377e-01,6.776e-01
2.404e-01,6.515e-01
2.432e-01,6.262e-01
2.459e-01,6.018e-01
2.487e-01,5.782e-01
2.514e-01,5.554e-01
2.542e-01,5.334e-01
2.569e-01,5.122e-01
2.597e-01,4.917e-01
2.624e-01,4.719e-01
2.652e-01,4.528e-01
2.679e-01,4.344e-01
2.707e-01,4.167e-01
2.734e-01,3.996e-01
2.762e-01,3.831e-01
2.789e-01,3.672e-01
2.816e-01,3.519e-01
2.844e-01,3.371e-01
2.871e-01,3.229e-01
2.899e-01,3.093e-01
2.926e-01,2.961e-01
2.954e-01,2.834e-01
2.981e-01,2.713e-01
3.009e-01,2.595e-01
3.036e-01,2.483e-01
3.064e-01,2.374e-01
3.091e-01,2.270e-01
3.119e-01,2.170e-01
3.146e-01,2.074e-01
3.174e-01,1.981e-01
3.201e-01,1.892e-01
3.229e-01,1.807e-01
3.256e-01,1.725e-01
3.284e-01,1.647e-01
3.311e-01,1.572e-01
3.339e-01,1.499e-01
3.366e-01,1.430e-01
3.394e-01,1.364e-01
3.421e-01,1.300e-01
3.448e-01,1.239e-01
3.476e-01,1.181e-01
3.503e-01,1.125e-01
3.531e-01,1.071e-01
3.558e-01,1.020e-01
3.586e-01,9.709e-02
3.613e-01,9.240e-02
3.641e-01,8.791e-02
3.668e-01,8.361e-02
3.696e-01,7.950e-02
3.723e-01,7.558e-02
3.751e-01,7.183e-02
3.778e-01,6.825e-02
3.806e-01,6.482e-02
3.833e-01,6.156e-02
3.861e-01,5.844e-02
3.888e-01,5.546e-02
3.916e-01,5.262e-02
3.943e-01,4.992e-02
3.971e-01,4.733e-02
3.998e-01,4.487e-02
4.026e-01,4.253e-02
4.053e-01,4.029e-02
4.080e-01,3.817e-02
4.108e-01,3.614e-02
4.135e-01,3.421e-02
4.163e-01,3.237e-02
4.190e-01,3.063e-02
4.218e-01,2.897e-02
4.245e-01,2.739e-02
4.273e-01,2.589e-02
4.300e-01,2.446e-02
4.328e-01,2.311e-02
4.355e-01,2.182e-02
4.383e-01,2.060e-02
4.410e-01,1.944e-02
4.438e-01,1.834e-02
4.465e-01,1.729e-02
4.493e-01,1.630e-02
4.520e-01,1.537e-02
4.548e-01,1.448e-02
4.575e-01,1.364e-02
4.603e-01,1.284e-02
4.630e-01,1.208e-02
4.658e-01,1.137e-02
4.685e-01,1.069e-02
4.712e-01,1.005e-02
4.740e-01,9.450e-03
4.767e-01,8.878e-03
4.795e-01,8.339e-03
4.822e-01,7.829e-03
4.850e-01,7.347e-03
4.877e-01,6.893e-03
4.905e-01,6.465e-03
4.932e-01,6.060e-03
4.960e-01,5.679e-03
4.987e-01,5.320e-03
5.015e-01,4.981e-03
5.042e-01,4.662e-03
5.070e-01,4.362e-03
5.097e-01,4.080e-03
5.125e-01,3.814e-03
5.152e-01,3.564e-03
5.180e-01,3.329e-03
5.207e-01,3.109e-03
5.235e-01,2.901e-03
5.262e-01,2.707e-03
5.290e-01,2.524e-03
5.317e-01,2.353e-03
5.344e-01,2.192e-03
5.372e-01,2.041e-03
5.399e-01,1.900e-03
5.427e-01,1.768e-03
5.454e-01,1.644e-03
5.482e-01,1.528e-03


==> anc/03_results/strong_inf/num_beta_total_probability/0_07.csv <==
transmittance,probability_density
1.490e-03,2.181e+00
4.471e-03,4.198e+00
7.451e-03,5.249e+00
1.043e-02,5.862e+00
1.341e-02,6.240e+00
1.639e-02,6.479e+00
1.937e-02,6.629e+00
2.235e-02,6.715e+00
2.533e-02,6.756e+00
2.831e-02,6.761e+00
3.129e-02,6.737e+00
3.428e-02,6.692e+00
3.726e-02,6.627e+00
4.024e-02,6.549e+00
4.322e-02,6.458e+00
4.620e-02,6.358e+00
4.918e-02,6.250e+00
5.216e-02,6.137e+00
5.514e-02,6.020e+00
5.812e-02,5.900e+00
6.110e-02,5.778e+00
6.408e-02,5.655e+00
6.706e-02,5.532e+00
7.004e-02,5.409e+00
7.302e-02,5.287e+00
7.600e-02,5.166e+00
7.898e-02,5.047e+00
8.196e-02,4.930e+00
8.494e-02,4.815e+00
8.792e-02,4.701e+00
9.090e-02,4.590e+00
9.388e-02,4.481e+00
9.686e-02,4.375e+00
9.985e-02,4.270e+00
1.028e-01,4.168e+00
1.058e-01,4.068e+00
1.088e-01,3.971e+00
1.118e-01,3.875e+00
1.147e-01,3.781e+00
1.177e-01,3.690e+00
1.207e-01,3.600e+00
1.237e-01,3.513e+00
1.267e-01,3.427e+00
1.296e-01,3.343e+00
1.326e-01,3.261e+00
1.356e-01,3.180e+00
1.386e-01,3.101e+00
1.416e-01,3.024e+00
1.446e-01,2.948e+00
1.475e-01,2.874e+00
1.505e-01,2.801e+00
1.535e-01,2.730e+00
1.565e-01,2.660e+00
1.595e-01,2.591e+00
1.624e-01,2.524e+00
1.654e-01,2.458e+00
1.684e-01,2.393e+00
1.714e-01,2.330e+00
1.744e-01,2.268e+00
1.773e-01,2.207e+00
1.803e-01,2.147e+00
1.833e-01,2.088e+00
1.863e-01,2.031e+00
1.893e-01,1.975e+00
1.922e-01,1.920e+00
1.952e-01,1.866e+00
1.982e-01,1.813e+00
2.012e-01,1.761e+00
2.042e-01,1.710e+00
2.071e-01,1.661e+00
2.101e-01,1.612e+00
2.131e-01,1.565e+00
2.161e-01,1.518e+00
2.191e-01,1.473e+00
2.220e-01,1.428e+00
2.250e-01,1.385e+00
2.280e-01,1.342e+00
2.310e-01,1.301e+00
2.340e-01,1.260e+00
2.369e-01,1.221e+00
2.399e-01,1.182e+00
2.429e-01,1.144e+00
2.459e-01,1.107e+00
2.489e-01,1.071e+00
2.518e-01,1.036e+00
2.548e-01,1.002e+00
2.578e-01,9.689e-01
2.608e-01,9.364e-01
2.638e-01,9.048e-01
2.668e-01,8.741e-01
2.697e-01,8.441e-01
2.727e-01,8.149e-01
2.757e-01,7.866e-01
2.787e-01,7.590e-01
2.817e-01,7.322e-01
2.846e-01,7.061e-01
2.876e-01,6.808e-01
2.906e-01,6.562e-01
2.936e-01,6.323e-01
2.966e-01,6.091e-01
2.995e-01,5.866e-01
3.025e-01,5.647e-01
3.055e-01,5.435e-01
3.085e-01,5.230e-01
3.115e-01,5.031e-01
3.144e-01,4.838e-01
3.174e-01,4.651e-01
3.204e-01,4.470e-01
3.234e-01,4.295e-01
3.264e-01,4.125e-01
3.293e-01,3.961e-01
3.323e-01,3.802e-01
3.353e-01,3.649e-01
3.383e-01,3.501e-01
3.413e-01,3.358e-01
3.442e-01,3.219e-01
3.472e-01,3.086e-01
3.502e-01,2.957e-01
3.532e-01,2.832e-01
3.562e-01,2.712e-01
3.591e-01,2.596e-01
3.621e-01,2.485e-01
3.651e-01,2.377e-01
3.681e-01,2.274e-01
3.711e-01,2.174e-01
3.740e-01,2.078e-01
3.770e-01,1.986e-01
3.800e-01,1.897e-01
3.830e-01,1.811e-01
3.860e-01,1.729e-01
3.889e-01,1.650e-01
3.919e-01,1.574e-01
3.949e-01,1.501e-01
3.979e-01,1.431e-01
4.009e-01,1.364e-01
4.039e-01,1.299e-01
4.068e-01,1.237e-01
4.098e-01,1.178e-01
4.128e-01,1.121e-01
4.158e-01,1.066e-01
4.188e-01,1.014e-01
4.217e-01,9.642e-02
4.247e-01,9.164e-02
4.277e-01,8.706e-02
4.307e-01,8.268e-02
4.337e-01,7.849e-02
4.366e-01,7.449e-02
4.396e-01,7.066e-02
4.426e-01,6.701e-02
4.456e-01,6.352e-02
4.486e-01,6.019e-02
4.515e-01,5.702e-02
4.545e-01,5.399e-02
4.575e-01,5.110e-02
4.605e-01,4.835e-02
4.635e-01,4.573e-02
4.664e-01,4.323e-02
4.694e-01,4.086e-02
4.724e-01,3.859e-02
4.754e-01,3.644e-02
4.784e-01,3.440e-02
4.813e-01,3.245e-02
4.843e-01,3.061e-02
4.873e-01,2.885e-02
4.903e-01,2.719e-02
4.933e-01,2.561e-02
4.962e-01,2.411e-02
4.992e-01,2.269e-02
5.022e-01,2.135e-02
5.052e-01,2.007e-02
5.082e-01,1.886e-02
5.111e-01,1.772e-02
5.141e-01,1.664e-02
5.171e-01,1.562e-02
5.201e-01,1.465e-02
5.231e-01,1.374e-02
5.260e-01,1.287e-02
5.290e-01,1.206e-02
5.320e-01,1.129e-02
5.350e-01,1.057e-02
5.380e-01,9.885e-03
5.410e-01,9.242e-03
5.439e-01,8.636e-03
5.469e-01,8.066e-03
5.499e-01,7.529e-03
5.529e-01,7.024e-03
5.559e-01,6.550e-03
5.588e-01,6.105e-03
5.618e-01,5.686e-03
5.648e-01,5.294e-03
5.678e-01,4.925e-03
5.708e-01,4.580e-03
5.737e-01,4.257e-03
5.767e-01,3.954e-03
5.797e-01,3.670e-03
5.827e-01,3.405e-03
5.857e-01,3.157e-03
5.886e-01,2.925e-03
5.916e-01,2.709e-03
5.946e-01,2.507e-03


==> anc/03_results/strong_inf/num_beta_total_probability/0_08.csv <==
transmittance,probability_density
1.674e-03,1.018e+00
5.023e-03,2.343e+00
8.371e-03,3.160e+00
1.172e-02,3.693e+00
1.507e-02,4.059e+00
1.842e-02,4.321e+00
2.176e-02,4.515e+00
2.511e-02,4.660e+00
2.846e-02,4.769e+00
3.181e-02,4.849e+00
3.516e-02,4.906e+00
3.851e-02,4.943e+00
4.186e-02,4.964e+00
4.520e-02,4.969e+00
4.855e-02,4.962e+00
5.190e-02,4.945e+00
5.525e-02,4.917e+00
5.860e-02,4.882e+00
6.195e-02,4.840e+00
6.529e-02,4.792e+00
6.864e-02,4.739e+00
7.199e-02,4.683e+00
7.534e-02,4.622e+00
7.869e-02,4.560e+00
8.204e-02,4.495e+00
8.538e-02,4.429e+00
8.873e-02,4.361e+00
9.208e-02,4.293e+00
9.543e-02,4.224e+00
9.878e-02,4.156e+00
1.021e-01,4.087e+00
1.055e-01,4.018e+00
1.088e-01,3.950e+00
1.122e-01,3.882e+00
1.155e-01,3.814e+00
1.189e-01,3.747e+00
1.222e-01,3.681e+00
1.256e-01,3.615e+00
1.289e-01,3.550e+00
1.323e-01,3.486e+00
1.356e-01,3.422e+00
1.390e-01,3.359e+00
1.423e-01,3.297e+00
1.457e-01,3.235e+00
1.490e-01,3.174e+00
1.524e-01,3.114e+00
1.557e-01,3.054e+00
1.590e-01,2.995e+00
1.624e-01,2.937e+00
1.657e-01,2.879e+00
1.691e-01,2.821e+00
1.724e-01,2.764e+00
1.758e-01,2.708e+00
1.791e-01,2.652e+00
1.825e-01,2.597e+00
1.858e-01,2.542e+00
1.892e-01,2.488e+00
1.925e-01,2.435e+00
1.959e-01,2.381e+00
1.992e-01,2.329e+00
2.026e-01,2.277e+00
2.059e-01,2.225e+00
2.093e-01,2.174e+00
2.126e-01,2.124e+00
2.160e-01,2.074e+00
2.193e-01,2.025e+00
2.227e-01,1.976e+00
2.260e-01,1.927e+00
2.294e-01,1.880e+00
2.327e-01,1.833e+00
2.361e-01,1.786e+00
2.394e-01,1.740e+00
2.428e-01,1.695e+00
2.461e-01,1.651e+00
2.495e-01,1.607e+00
2.528e-01,1.563e+00
2.562e-01,1.520e+00
2.595e-01,1.478e+00
2.628e-01,1.437e+00
2.662e-01,1.396e+00
2.695e-01,1.356e+00
2.729e-01,1.317e+00
2.762e-01,1.278e+00
2.796e-01,1.240e+00
2.829e-01,1.203e+00
2.863e-01,1.166e+00
2.896e-01,1.130e+00
2.930e-01,1.095e+00
2.963e-01,1.060e+00
2.997e-01,1.026e+00
3.030e-01,9.933e-01
3.064e-01,9.609e-01
3.097e-01,9.292e-01
3.131e-01,8.982e-01
3.164e-01,8.679e-01
3.198e-01,8.382e-01
3.231e-01,8.093e-01
3.265e-01,7.811e-01
3.298e-01,7.536e-01
3.332e-01,7.267e-01
3.365e-01,7.006e-01
3.399e-01,6.751e-01
3.432e-01,6.503e-01
3.466e-01,6.261e-01
3.499e-01,6.026e-01
3.533e-01,5.798e-01
3.566e-01,5.576e-01
3.600e-01,5.360e-01
3.633e-01,5.150e-01
3.666e-01,4.947e-01
3.700e-01,4.750e-01
3.733e-01,4.558e-01
3.767e-01,4.373e-01
3.800e-01,4.193e-01
3.834e-01,4.019e-01
3.867e-01,3.851e-01
3.901e-01,3.688e-01
3.934e-01,3.531e-01
3.968e-01,3.378e-01
4.001e-01,3.231e-01
4.035e-01,3.089e-01
4.068e-01,2.952e-01
4.102e-01,2.820e-01
4.135e-01,2.693e-01
4.169e-01,2.570e-01
4.202e-01,2.451e-01
4.236e-01,2.337e-01
4.269e-01,2.228e-01
4.303e-01,2.122e-01
4.336e-01,2.021e-01
4.370e-01,1.923e-01
4.403e-01,1.830e-01
4.437e-01,1.740e-01
4.470e-01,1.654e-01
4.504e-01,1.571e-01
4.537e-01,1.491e-01
4.571e-01,1.415e-01
4.604e-01,1.343e-01
4.638e-01,1.273e-01
4.671e-01,1.206e-01
4.705e-01,1.143e-01
4.738e-01,1.082e-01
4.771e-01,1.023e-01
4.805e-01,9.679e-02
4.838e-01,9.149e-02
4.872e-01,8.643e-02
4.905e-01,8.161e-02
4.939e-01,7.701e-02
4.972e-01,7.264e-02
5.006e-01,6.848e-02
5.039e-01,6.452e-02
5.073e-01,6.075e-02
5.106e-01,5.717e-02
5.140e-01,5.378e-02
5.173e-01,5.055e-02
5.207e-01,4.749e-02
5.240e-01,4.459e-02
5.274e-01,4.184e-02
5.307e-01,3.924e-02
5.341e-01,3.678e-02
5.374e-01,3.445e-02
5.408e-01,3.225e-02
5.441e-01,3.017e-02
5.475e-01,2.821e-02
5.508e-01,2.635e-02
5.542e-01,2.461e-02
5.575e-01,2.296e-02
5.609e-01,2.141e-02
5.642e-01,1.995e-02
5.676e-01,1.858e-02
5.709e-01,1.729e-02
5.743e-01,1.607e-02
5.776e-01,1.494e-02
5.809e-01,1.387e-02
5.843e-01,1.287e-02
5.876e-01,1.193e-02
5.910e-01,1.105e-02
5.943e-01,1.023e-02
5.977e-01,9.468e-03
6.010e-01,8.751e-03
6.044e-01,8.083e-03
6.077e-01,7.459e-03
6.111e-01,6.878e-03
6.144e-01,6.337e-03
6.178e-01,5.833e-03
6.211e-01,5.365e-03
6.245e-01,4.930e-03
6.278e-01,4.527e-03
6.312e-01,4.152e-03
6.345e-01,3.805e-03
6.379e-01,3.484e-03
6.412e-01,3.187e-03
6.446e-01,2.913e-03
6.479e-01,2.659e-03
6.513e-01,2.425e-03
6.546e-01,2.210e-03
6.580e-01,2.011e-03
6.613e-01,1.828e-03
6.647e-01,1.661e-03
6.680e-01,1.507e-03


==> anc/03_results/strong_inf/num_beta_total_probability/0_09.csv <==
transmittance,probability_density
1.802e-03,4.705e-01
5.406e-03,1.299e+00
9.010e-03,1.895e+00
1.261e-02,2.321e+00
1.622e-02,2.634e+00
1.982e-02,2.873e+00
2.343e-02,3.061e+00
2.703e-02,3.213e+00
3.064e-02,3.338e+00
3.424e-02,3.443e+00
3.784e-02,3.531e+00
4.145e-02,3.604e+00
4.505e-02,3.665e+00
4.866e-02,3.714e+00
5.226e-02,3.754e+00
5.586e-02,3.785e+00
5.947e-02,3.807e+00
6.307e-02,3.822e+00
6.668e-02,3.830e+00
7.028e-02,3.832e+00
7.389e-02,3.828e+00
7.749e-02,3.820e+00
8.109e-02,3.807e+00
8.470e-02,3.789e+00
8.830e-02,3.769e+00
9.191e-02,3.745e+00
9.551e-02,3.719e+00
9.911e-02,3.691e+00
1.027e-01,3.661e+00
1.063e-01,3.629e+00
1.099e-01,3.595e+00
1.135e-01,3.561e+00
1.171e-01,3.525e+00
1.207e-01,3.489e+00
1.243e-01,3.452e+00
1.279e-01,3.414e+00
1.316e-01,3.376e+00
1.352e-01,3.338e+00
1.388e-01,3.299e+00
1.424e-01,3.261e+00
1.460e-01,3.222e+00
1.496e-01,3.183e+00
1.532e-01,3.143e+00
1.568e-01,3.104e+00
1.604e-01,3.065e+00
1.640e-01,3.025e+00
1.676e-01,2.986e+00
1.712e-01,2.946e+00
1.748e-01,2.906e+00
1.784e-01,2.867e+00
1.820e-01,2.827e+00
1.856e-01,2.787e+00
1.892e-01,2.747e+00
1.928e-01,2.707e+00
1.964e-01,2.667e+00
2.000e-01,2.626e+00
2.036e-01,2.586e+00
2.072e-01,2.546e+00
2.108e-01,2.505e+00
2.144e-01,2.465e+00
2.181e-01,2.424e+00
2.217e-01,2.383e+00
2.253e-01,2.342e+00
2.289e-01,2.301e+00
2.325e-01,2.261e+00
2.361e-01,2.220e+00
2.397e-01,2.179e+00
2.433e-01,2.138e+00
2.469e-01,2.097e+00
2.505e-01,2.056e+00
2.541e-01,2.015e+00
2.577e-01,1.974e+00
2.613e-01,1.933e+00
2.649e-01,1.892e+00
2.685e-01,1.852e+00
2.721e-01,1.811e+00
2.757e-01,1.771e+00
2.793e-01,1.731e+00
2.829e-01,1.691e+00
2.865e-01,1.651e+00
2.901e-01,1.612e+00
2.937e-01,1.573e+00
2.973e-01,1.534e+00
3.009e-01,1.495e+00
3.046e-01,1.457e+00
3.082e-01,1.419e+00
3.118e-01,1.382e+00
3.154e-01,1.345e+00
3.190e-01,1.308e+00
3.226e-01,1.271e+00
3.262e-01,1.236e+00
3.298e-01,1.200e+00
3.334e-01,1.165e+00
3.370e-01,1.131e+00
3.406e-01,1.097e+00
3.442e-01,1.063e+00
3.478e-01,1.031e+00
3.514e-01,9.982e-01
3.550e-01,9.664e-01
3.586e-01,9.351e-01
3.622e-01,9.044e-01
3.658e-01,8.743e-01
3.694e-01,8.448e-01
3.730e-01,8.159e-01
3.766e-01,7.876e-01
3.802e-01,7.599e-01
3.838e-01,7.328e-01
3.874e-01,7.063e-01
3.911e-01,6.804e-01
3.947e-01,6.551e-01
3.983e-01,6.304e-01
4.019e-01,6.064e-01
4.055e-01,5.830e-01
4.091e-01,5.601e-01
4.127e-01,5.379e-01
4.163e-01,5.163e-01
4.199e-01,4.953e-01
4.235e-01,4.749e-01
4.271e-01,4.551e-01
4.307e-01,4.359e-01
4.343e-01,4.173e-01
4.379e-01,3.992e-01
4.415e-01,3.817e-01
4.451e-01,3.648e-01
4.487e-01,3.484e-01
4.523e-01,3.326e-01
4.559e-01,3.173e-01
4.595e-01,3.026e-01
4.631e-01,2.883e-01
4.667e-01,2.746e-01
4.703e-01,2.613e-01
4.739e-01,2.486e-01
4.775e-01,2.363e-01
4.812e-01,2.245e-01
4.848e-01,2.132e-01
4.884e-01,2.023e-01
4.920e-01,1.919e-01
4.956e-01,1.818e-01
4.992e-01,1.722e-01
5.028e-01,1.630e-01
5.064e-01,1.542e-01
5.100e-01,1.458e-01
5.136e-01,1.377e-01
5.172e-01,1.300e-01
5.208e-01,1.226e-01
5.244e-01,1.156e-01
5.280e-01,1.089e-01
5.316e-01,1.025e-01
5.352e-01,9.647e-02
5.388e-01,9.069e-02
5.424e-01,8.520e-02
5.460e-01,7.998e-02
5.496e-01,7.502e-02
5.532e-01,7.032e-02
5.568e-01,6.587e-02
5.604e-01,6.165e-02
5.640e-01,5.765e-02
5.677e-01,5.387e-02
5.713e-01,5.030e-02
5.749e-01,4.693e-02
5.785e-01,4.375e-02
5.821e-01,4.075e-02
5.857e-01,3.792e-02
5.893e-01,3.526e-02
5.929e-01,3.276e-02
5.965e-01,3.041e-02
6.001e-01,2.820e-02
6.037e-01,2.613e-02
6.073e-01,2.418e-02
6.109e-01,2.237e-02
6.145e-01,2.066e-02
6.181e-01,1.907e-02
6.217e-01,1.759e-02
6.253e-01,1.620e-02
6.289e-01,1.491e-02
6.325e-01,1.371e-02
6.361e-01,1.259e-02
6.397e-01,1.155e-02
6.433e-01,1.058e-02
6.469e-01,9.688e-03
6.505e-01,8.858e-03
6.542e-01,8.090e-03
6.578e-01,7.379e-03
6.614e-01,6.724e-03
6.650e-01,6.118e-03
6.686e-01,5.561e-03
6.722e-01,5.048e-03
6.758e-01,4.576e-03
6.794e-01,4.143e-03
6.830e-01,3.746e-03
6.866e-01,3.382e-03
6.902e-01,3.050e-03
6.938e-01,2.746e-03
6.974e-01,2.469e-03
7.010e-01,2.216e-03
7.046e-01,1.986e-03
7.082e-01,1.778e-03
7.118e-01,1.588e-03
7.154e-01,1.417e-03
7.190e-01,1.262e-03


==> anc/03_results/strong_inf/num_beta_total_probability/0_1.csv <==
transmittance,probability_density
7.057e-04,4.943e+01
2.117e-03,5.243e+01
3.528e-03,4.887e+01
4.940e-03,4.454e+01
6.351e-03,4.036e+01
7.762e-03,3.655e+01
9.173e-03,3.313e+01
1.058e-02,3.008e+01
1.200e-02,2.737e+01
1.341e-02,2.496e+01
1.482e-02,2.281e+01
1.623e-02,2.089e+01
1.764e-02,1.917e+01
1.905e-02,1.763e+01
2.046e-02,1.623e+01
2.188e-02,1.497e+01
2.329e-02,1.383e+01
2.470e-02,1.280e+01
2.611e-02,1.186e+01
2.752e-02,1.100e+01
2.893e-02,1.021e+01
3.034e-02,9.496e+00
3.175e-02,8.836e+00
3.317e-02,8.231e+00
3.458e-02,7.673e+00
3.599e-02,7.159e+00
3.740e-02,6.685e+00
3.881e-02,6.246e+00
4.022e-02,5.841e+00
4.163e-02,5.465e+00
4.304e-02,5.117e+00
4.446e-02,4.793e+00
4.587e-02,4.492e+00
4.728e-02,4.213e+00
4.869e-02,3.952e+00
5.010e-02,3.710e+00
5.151e-02,3.484e+00
5.292e-02,3.273e+00
5.434e-02,3.076e+00
5.575e-02,2.892e+00
5.716e-02,2.719e+00
5.857e-02,2.558e+00
5.998e-02,2.408e+00
6.139e-02,2.266e+00
6.280e-02,2.134e+00
6.421e-02,2.010e+00
6.563e-02,1.894e+00
6.704e-02,1.785e+00
6.845e-02,1.682e+00
6.986e-02,1.586e+00
7.127e-02,1.495e+00
7.268e-02,1.410e+00
7.409e-02,1.331e+00
7.550e-02,1.255e+00
7.692e-02,1.185e+00
7.833e-02,1.118e+00
7.974e-02,1.055e+00
8.115e-02,9.965e-01
8.256e-02,9.409e-01
8.397e-02,8.886e-01
8.538e-02,8.393e-01
8.679e-02,7.928e-01
8.821e-02,7.489e-01
8.962e-02,7.076e-01
9.103e-02,6.686e-01
9.244e-02,6.318e-01
9.385e-02,5.971e-01
9.526e-02,5.644e-01
9.667e-02,5.334e-01
9.809e-02,5.043e-01
9.950e-02,4.767e-01
1.009e-01,4.507e-01
1.023e-01,4.261e-01
1.037e-01,4.029e-01
1.051e-01,3.810e-01
1.066e-01,3.602e-01
1.080e-01,3.407e-01
1.094e-01,3.222e-01
1.108e-01,3.047e-01
1.122e-01,2.882e-01
1.136e-01,2.725e-01
1.150e-01,2.578e-01
1.164e-01,2.438e-01
1.178e-01,2.306e-01
1.193e-01,2.181e-01
1.207e-01,2.063e-01
1.221e-01,1.952e-01
1.235e-01,1.846e-01
1.249e-01,1.746e-01
1.263e-01,1.652e-01
1.277e-01,1.563e-01
1.291e-01,1.478e-01
1.305e-01,1.398e-01
1.320e-01,1.323e-01
1.334e-01,1.251e-01
1.348e-01,1.183e-01
1.362e-01,1.119e-01
1.376e-01,1.059e-01
1.390e-01,1.001e-01
1.404e-01,9.473e-02
1.418e-01,8.960e-02
1.432e-01,8.475e-02
1.447e-01,8.015e-02
1.461e-01,7.581e-02
1.475e-01,7.170e-02
1.489e-01,6.781e-02
1.503e-01,6.413e-02
1.517e-01,6.065e-02
1.531e-01,5.735e-02
1.545e-01,5.423e-02
1.559e-01,5.128e-02
1.574e-01,4.849e-02
1.588e-01,4.585e-02
1.602e-01,4.335e-02
1.616e-01,4.099e-02
1.630e-01,3.875e-02
1.644e-01,3.664e-02
1.658e-01,3.464e-02
1.672e-01,3.274e-02
1.687e-01,3.095e-02
1.701e-01,2.926e-02
1.715e-01,2.765e-02
1.729e-01,2.614e-02
1.743e-01,2.470e-02
1.757e-01,2.334e-02
1.771e-01,2.206e-02
1.785e-01,2.085e-02
1.799e-01,1.970e-02
1.814e-01,1.861e-02
1.828e-01,1.759e-02
1.842e-01,1.661e-02
1.856e-01,1.570e-02
1.870e-01,1.483e-02
1.884e-01,1.401e-02
1.898e-01,1.323e-02
1.912e-01,1.249e-02
1.926e-01,1.180e-02
1.941e-01,1.114e-02
1.955e-01,1.052e-02
1.969e-01,9.937e-03
1.983e-01,9.383e-03
1.997e-01,8.859e-03
2.011e-01,8.364e-03
2.025e-01,7.896e-03
2.039e-01,7.453e-03
2.053e-01,7.035e-03
2.068e-01,6.640e-03
2.082e-01,6.267e-03
2.096e-01,5.914e-03
2.110e-01,5.581e-03
2.124e-01,5.266e-03
2.138e-01,4.968e-03
2.152e-01,4.687e-03
2.166e-01,4.422e-03
2.180e-01,4.171e-03
2.195e-01,3.934e-03
2.209e-01,3.711e-03
2.223e-01,3.500e-03
2.237e-01,3.300e-03
2.251e-01,3.112e-03
2.265e-01,2.934e-03
2.279e-01,2.766e-03
2.293e-01,2.608e-03
2.307e-01,2.458e-03
2.322e-01,2.317e-03
2.336e-01,2.184e-03
2.350e-01,2.058e-03
2.364e-01,1.940e-03
2.378e-01,1.828e-03
2.392e-01,1.722e-03
2.406e-01,1.622e-03
2.420e-01,1.528e-03
2.434e-01,1.440e-03
2.449e-01,1.356e-03
2.463e-01,1.277e-03
2.477e-01,1.202e-03
2.491e-01,1.132e-03
2.505e-01,1.066e-03
2.519e-01,1.004e-03
2.533e-01,9.449e-04
2.547e-01,8.894e-04
2.562e-01,8.371e-04
2.576e-01,7.878e-04
2.590e-01,7.414e-04
2.604e-01,6.976e-04
2.618e-01,6.563e-04
2.632e-01,6.174e-04
2.646e-01,5.808e-04
2.660e-01,5.463e-04
2.674e-01,5.138e-04
2.689e-01,4.832e-04
2.703e-01,4.544e-04
2.717e-01,4.272e-04
2.731e-01,4.016e-04
2.745e-01,3.775e-04
2.759e-01,3.549e-04
2.773e-01,3.335e-04
2.787e-01,3.134e-04
2.801e-01,2.945e-04
2.816e-01,2.767e-04


==> anc/03_results/strong_inf/num_beta_total_probability/0_11.csv <==
transmittance,probability_density
1.981e-03,9.405e-02
5.942e-03,3.796e-01
9.903e-03,6.597e-01
1.386e-02,9.002e-01
1.782e-02,1.099e+00
2.179e-02,1.263e+00
2.575e-02,1.400e+00
2.971e-02,1.515e+00
3.367e-02,1.614e+00
3.763e-02,1.701e+00
4.159e-02,1.779e+00
4.555e-02,1.849e+00
4.951e-02,1.914e+00
5.347e-02,1.975e+00
5.744e-02,2.031e+00
6.140e-02,2.084e+00
6.536e-02,2.134e+00
6.932e-02,2.182e+00
7.328e-02,2.226e+00
7.724e-02,2.267e+00
8.120e-02,2.306e+00
8.516e-02,2.342e+00
8.912e-02,2.376e+00
9.309e-02,2.406e+00
9.705e-02,2.435e+00
1.010e-01,2.460e+00
1.050e-01,2.483e+00
1.089e-01,2.504e+00
1.129e-01,2.523e+00
1.169e-01,2.539e+00
1.208e-01,2.553e+00
1.248e-01,2.566e+00
1.287e-01,2.576e+00
1.327e-01,2.585e+00
1.367e-01,2.592e+00
1.406e-01,2.597e+00
1.446e-01,2.601e+00
1.485e-01,2.604e+00
1.525e-01,2.606e+00
1.565e-01,2.606e+00
1.604e-01,2.606e+00
1.644e-01,2.604e+00
1.683e-01,2.602e+00
1.723e-01,2.599e+00
1.763e-01,2.595e+00
1.802e-01,2.590e+00
1.842e-01,2.585e+00
1.882e-01,2.579e+00
1.921e-01,2.573e+00
1.961e-01,2.566e+00
2.000e-01,2.559e+00
2.040e-01,2.551e+00
2.080e-01,2.543e+00
2.119e-01,2.534e+00
2.159e-01,2.524e+00
2.198e-01,2.515e+00
2.238e-01,2.504e+00
2.278e-01,2.493e+00
2.317e-01,2.482e+00
2.357e-01,2.470e+00
2.396e-01,2.458e+00
2.436e-01,2.445e+00
2.476e-01,2.431e+00
2.515e-01,2.417e+00
2.555e-01,2.403e+00
2.595e-01,2.387e+00
2.634e-01,2.371e+00
2.674e-01,2.355e+00
2.713e-01,2.338e+00
2.753e-01,2.320e+00
2.793e-01,2.301e+00
2.832e-01,2.282e+00
2.872e-01,2.262e+00
2.911e-01,2.241e+00
2.951e-01,2.220e+00
2.991e-01,2.198e+00
3.030e-01,2.175e+00
3.070e-01,2.151e+00
3.109e-01,2.127e+00
3.149e-01,2.102e+00
3.189e-01,2.076e+00
3.228e-01,2.050e+00
3.268e-01,2.023e+00
3.308e-01,1.996e+00
3.347e-01,1.967e+00
3.387e-01,1.939e+00
3.426e-01,1.909e+00
3.466e-01,1.879e+00
3.506e-01,1.849e+00
3.545e-01,1.818e+00
3.585e-01,1.786e+00
3.624e-01,1.754e+00
3.664e-01,1.722e+00
3.704e-01,1.689e+00
3.743e-01,1.656e+00
3.783e-01,1.623e+00
3.822e-01,1.589e+00
3.862e-01,1.555e+00
3.902e-01,1.521e+00
3.941e-01,1.487e+00
3.981e-01,1.452e+00
4.021e-01,1.418e+00
4.060e-01,1.383e+00
4.100e-01,1.348e+00
4.139e-01,1.314e+00
4.179e-01,1.279e+00
4.219e-01,1.245e+00
4.258e-01,1.210e+00
4.298e-01,1.176e+00
4.337e-01,1.142e+00
4.377e-01,1.108e+00
4.417e-01,1.075e+00
4.456e-01,1.041e+00
4.496e-01,1.008e+00
4.535e-01,9.757e-01
4.575e-01,9.435e-01
4.615e-01,9.116e-01
4.654e-01,8.802e-01
4.694e-01,8.492e-01
4.734e-01,8.188e-01
4.773e-01,7.888e-01
4.813e-01,7.593e-01
4.852e-01,7.304e-01
4.892e-01,7.020e-01
4.932e-01,6.742e-01
4.971e-01,6.470e-01
5.011e-01,6.204e-01
5.050e-01,5.944e-01
5.090e-01,5.691e-01
5.130e-01,5.443e-01
5.169e-01,5.202e-01
5.209e-01,4.968e-01
5.248e-01,4.740e-01
5.288e-01,4.519e-01
5.328e-01,4.304e-01
5.367e-01,4.096e-01
5.407e-01,3.894e-01
5.447e-01,3.699e-01
5.486e-01,3.511e-01
5.526e-01,3.329e-01
5.565e-01,3.153e-01
5.605e-01,2.984e-01
5.645e-01,2.822e-01
5.684e-01,2.665e-01
5.724e-01,2.515e-01
5.763e-01,2.371e-01
5.803e-01,2.233e-01
5.843e-01,2.101e-01
5.882e-01,1.974e-01
5.922e-01,1.854e-01
5.961e-01,1.738e-01
6.001e-01,1.628e-01
6.041e-01,1.524e-01
6.080e-01,1.424e-01
6.120e-01,1.330e-01
6.160e-01,1.240e-01
6.199e-01,1.155e-01
6.239e-01,1.075e-01
6.278e-01,9.985e-02
6.318e-01,9.266e-02
6.358e-01,8.589e-02
6.397e-01,7.950e-02
6.437e-01,7.350e-02
6.476e-01,6.786e-02
6.516e-01,6.256e-02
6.556e-01,5.760e-02
6.595e-01,5.296e-02
6.635e-01,4.862e-02
6.674e-01,4.457e-02
6.714e-01,4.080e-02
6.754e-01,3.729e-02
6.793e-01,3.403e-02
6.833e-01,3.100e-02
6.873e-01,2.820e-02
6.912e-01,2.560e-02
6.952e-01,2.321e-02
6.991e-01,2.100e-02
7.031e-01,1.897e-02
7.071e-01,1.710e-02
7.110e-01,1.539e-02
7.150e-01,1.383e-02
7.189e-01,1.239e-02
7.229e-01,1.109e-02
7.269e-01,9.898e-03
7.308e-01,8.818e-03
7.348e-01,7.838e-03
7.387e-01,6.951e-03
7.427e-01,6.151e-03
7.467e-01,5.429e-03
7.506e-01,4.781e-03
7.546e-01,4.199e-03
7.586e-01,3.678e-03
7.625e-01,3.214e-03
7.665e-01,2.800e-03
7.704e-01,2.432e-03
7.744e-01,2.107e-03
7.784e-01,1.819e-03
7.823e-01,1.566e-03
7.863e-01,1.344e-03
7.902e-01,1.149e-03


==> anc/03_results/strong_inf/num_beta_total_probability/0_12.csv <==
transmittance,probability_density
2.032e-03,4.021e-02
6.095e-03,1.953e-01
1.016e-02,3.731e-01
1.422e-02,5.424e-01
1.829e-02,6.932e-01
2.235e-02,8.240e-01
2.641e-02,9.364e-01
3.048e-02,1.033e+00
3.454e-02,1.117e+00
3.860e-02,1.191e+00
4.267e-02,1.256e+00
4.673e-02,1.315e+00
5.079e-02,1.370e+00
5.486e-02,1.421e+00
5.892e-02,1.468e+00
6.298e-02,1.514e+00
6.705e-02,1.558e+00
7.111e-02,1.600e+00
7.517e-02,1.641e+00
7.924e-02,1.681e+00
8.330e-02,1.720e+00
8.736e-02,1.757e+00
9.143e-02,1.794e+00
9.549e-02,1.829e+00
9.955e-02,1.864e+00
1.036e-01,1.897e+00
1.077e-01,1.929e+00
1.117e-01,1.959e+00
1.158e-01,1.988e+00
1.199e-01,2.016e+00
1.239e-01,2.042e+00
1.280e-01,2.067e+00
1.321e-01,2.090e+00
1.361e-01,2.112e+00
1.402e-01,2.133e+00
1.443e-01,2.152e+00
1.483e-01,2.170e+00
1.524e-01,2.187e+00
1.564e-01,2.202e+00
1.605e-01,2.217e+00
1.646e-01,2.230e+00
1.686e-01,2.242e+00
1.727e-01,2.253e+00
1.768e-01,2.263e+00
1.808e-01,2.273e+00
1.849e-01,2.281e+00
1.889e-01,2.289e+00
1.930e-01,2.296e+00
1.971e-01,2.302e+00
2.011e-01,2.307e+00
2.052e-01,2.312e+00
2.093e-01,2.317e+00
2.133e-01,2.320e+00
2.174e-01,2.324e+00
2.215e-01,2.326e+00
2.255e-01,2.329e+00
2.296e-01,2.331e+00
2.336e-01,2.332e+00
2.377e-01,2.333e+00
2.418e-01,2.333e+00
2.458e-01,2.333e+00
2.499e-01,2.333e+00
2.540e-01,2.332e+00
2.580e-01,2.330e+00
2.621e-01,2.328e+00
2.662e-01,2.326e+00
2.702e-01,2.323e+00
2.743e-01,2.319e+00
2.783e-01,2.315e+00
2.824e-01,2.310e+00
2.865e-01,2.304e+00
2.905e-01,2.298e+00
2.946e-01,2.291e+00
2.987e-01,2.284e+00
3.027e-01,2.276e+00
3.068e-01,2.266e+00
3.109e-01,2.257e+00
3.149e-01,2.246e+00
3.190e-01,2.235e+00
3.230e-01,2.222e+00
3.271e-01,2.209e+00
3.312e-01,2.195e+00
3.352e-01,2.180e+00
3.393e-01,2.165e+00
3.434e-01,2.148e+00
3.474e-01,2.130e+00
3.515e-01,2.112e+00
3.555e-01,2.092e+00
3.596e-01,2.072e+00
3.637e-01,2.051e+00
3.677e-01,2.029e+00
3.718e-01,2.006e+00
3.759e-01,1.982e+00
3.799e-01,1.957e+00
3.840e-01,1.932e+00
3.881e-01,1.906e+00
3.921e-01,1.878e+00
3.962e-01,1.851e+00
4.002e-01,1.822e+00
4.043e-01,1.793e+00
4.084e-01,1.763e+00
4.124e-01,1.732e+00
4.165e-01,1.701e+00
4.206e-01,1.669e+00
4.246e-01,1.637e+00
4.287e-01,1.604e+00
4.328e-01,1.570e+00
4.368e-01,1.537e+00
4.409e-01,1.503e+00
4.449e-01,1.468e+00
4.490e-01,1.434e+00
4.531e-01,1.399e+00
4.571e-01,1.364e+00
4.612e-01,1.329e+00
4.653e-01,1.293e+00
4.693e-01,1.258e+00
4.734e-01,1.223e+00
4.774e-01,1.187e+00
4.815e-01,1.152e+00
4.856e-01,1.117e+00
4.896e-01,1.082e+00
4.937e-01,1.047e+00
4.978e-01,1.013e+00
5.018e-01,9.788e-01
5.059e-01,9.450e-01
5.100e-01,9.116e-01
5.140e-01,8.785e-01
5.181e-01,8.459e-01
5.221e-01,8.138e-01
5.262e-01,7.822e-01
5.303e-01,7.511e-01
5.343e-01,7.206e-01
5.384e-01,6.907e-01
5.425e-01,6.613e-01
5.465e-01,6.326e-01
5.506e-01,6.046e-01
5.547e-01,5.772e-01
5.587e-01,5.505e-01
5.628e-01,5.245e-01
5.668e-01,4.992e-01
5.709e-01,4.747e-01
5.750e-01,4.508e-01
5.790e-01,4.277e-01
5.831e-01,4.054e-01
5.872e-01,3.838e-01
5.912e-01,3.629e-01
5.953e-01,3.428e-01
5.994e-01,3.234e-01
6.034e-01,3.047e-01
6.075e-01,2.868e-01
6.115e-01,2.696e-01
6.156e-01,2.531e-01
6.197e-01,2.374e-01
6.237e-01,2.223e-01
6.278e-01,2.079e-01
6.319e-01,1.942e-01
6.359e-01,1.811e-01
6.400e-01,1.687e-01
6.440e-01,1.570e-01
6.481e-01,1.458e-01
6.522e-01,1.352e-01
6.562e-01,1.253e-01
6.603e-01,1.158e-01
6.644e-01,1.070e-01
6.684e-01,9.861e-02
6.725e-01,9.077e-02
6.766e-01,8.341e-02
6.806e-01,7.653e-02
6.847e-01,7.009e-02
6.887e-01,6.408e-02
6.928e-01,5.848e-02
6.969e-01,5.327e-02
7.009e-01,4.844e-02
7.050e-01,4.396e-02
7.091e-01,3.982e-02
7.131e-01,3.599e-02
7.172e-01,3.247e-02
7.213e-01,2.922e-02
7.253e-01,2.625e-02
7.294e-01,2.353e-02
7.334e-01,2.104e-02
7.375e-01,1.876e-02
7.416e-01,1.670e-02
7.456e-01,1.482e-02
7.497e-01,1.313e-02
7.538e-01,1.159e-02
7.578e-01,1.021e-02
7.619e-01,8.964e-03
7.660e-01,7.850e-03
7.700e-01,6.853e-03
7.741e-01,5.965e-03
7.781e-01,5.175e-03
7.822e-01,4.475e-03
7.863e-01,3.856e-03
7.903e-01,3.311e-03
7.944e-01,2.833e-03
7.985e-01,2.414e-03
8.025e-01,2.050e-03
8.066e-01,1.733e-03
8.106e-01,1.459e-03


==> anc/03_results/strong_inf/num_beta_total_probability/0_13.csv <==
transmittance,probability_density
2.070e-03,1.686e-02
6.209e-03,9.700e-02
1.035e-02,2.036e-01
1.449e-02,3.161e-01
1.863e-02,4.247e-01
2.277e-02,5.248e-01
2.691e-02,6.149e-01
3.104e-02,6.951e-01
3.518e-02,7.661e-01
3.932e-02,8.290e-01
4.346e-02,8.851e-01
4.760e-02,9.355e-01
5.174e-02,9.813e-01
5.588e-02,1.023e+00
6.002e-02,1.062e+00
6.416e-02,1.099e+00
6.830e-02,1.135e+00
7.244e-02,1.169e+00
7.658e-02,1.202e+00
8.072e-02,1.235e+00
8.486e-02,1.267e+00
8.899e-02,1.299e+00
9.313e-02,1.330e+00
9.727e-02,1.362e+00
1.014e-01,1.393e+00
1.056e-01,1.424e+00
1.097e-01,1.455e+00
1.138e-01,1.486e+00
1.180e-01,1.516e+00
1.221e-01,1.546e+00
1.262e-01,1.576e+00
1.304e-01,1.605e+00
1.345e-01,1.633e+00
1.387e-01,1.661e+00
1.428e-01,1.688e+00
1.469e-01,1.715e+00
1.511e-01,1.740e+00
1.552e-01,1.765e+00
1.594e-01,1.789e+00
1.635e-01,1.813e+00
1.676e-01,1.835e+00
1.718e-01,1.857e+00
1.759e-01,1.877e+00
1.801e-01,1.897e+00
1.842e-01,1.916e+00
1.883e-01,1.934e+00
1.925e-01,1.952e+00
1.966e-01,1.969e+00
2.008e-01,1.985e+00
2.049e-01,2.000e+00
2.090e-01,2.015e+00
2.132e-01,2.029e+00
2.173e-01,2.042e+00
2.215e-01,2.055e+00
2.256e-01,2.067e+00
2.297e-01,2.079e+00
2.339e-01,2.091e+00
2.380e-01,2.101e+00
2.421e-01,2.112e+00
2.463e-01,2.122e+00
2.504e-01,2.131e+00
2.546e-01,2.141e+00
2.587e-01,2.149e+00
2.628e-01,2.158e+00
2.670e-01,2.166e+00
2.711e-01,2.173e+00
2.753e-01,2.181e+00
2.794e-01,2.187e+00
2.835e-01,2.194e+00
2.877e-01,2.200e+00
2.918e-01,2.205e+00
2.960e-01,2.210e+00
3.001e-01,2.215e+00
3.042e-01,2.219e+00
3.084e-01,2.222e+00
3.125e-01,2.225e+00
3.167e-01,2.228e+00
3.208e-01,2.229e+00
3.249e-01,2.230e+00
3.291e-01,2.231e+00
3.332e-01,2.230e+00
3.374e-01,2.229e+00
3.415e-01,2.227e+00
3.456e-01,2.224e+00
3.498e-01,2.221e+00
3.539e-01,2.216e+00
3.580e-01,2.211e+00
3.622e-01,2.204e+00
3.663e-01,2.197e+00
3.705e-01,2.189e+00
3.746e-01,2.179e+00
3.787e-01,2.169e+00
3.829e-01,2.157e+00
3.870e-01,2.145e+00
3.912e-01,2.131e+00
3.953e-01,2.116e+00
3.994e-01,2.100e+00
4.036e-01,2.083e+00
4.077e-01,2.065e+00
4.119e-01,2.046e+00
4.160e-01,2.026e+00
4.201e-01,2.004e+00
4.243e-01,1.982e+00
4.284e-01,1.958e+00
4.326e-01,1.934e+00
4.367e-01,1.908e+00
4.408e-01,1.882e+00
4.450e-01,1.854e+00
4.491e-01,1.826e+00
4.533e-01,1.796e+00
4.574e-01,1.766e+00
4.615e-01,1.735e+00
4.657e-01,1.703e+00
4.698e-01,1.670e+00
4.739e-01,1.637e+00
4.781e-01,1.603e+00
4.822e-01,1.568e+00
4.864e-01,1.533e+00
4.905e-01,1.498e+00
4.946e-01,1.462e+00
4.988e-01,1.425e+00
5.029e-01,1.389e+00
5.071e-01,1.351e+00
5.112e-01,1.314e+00
5.153e-01,1.277e+00
5.195e-01,1.239e+00
5.236e-01,1.202e+00
5.278e-01,1.164e+00
5.319e-01,1.127e+00
5.360e-01,1.090e+00
5.402e-01,1.052e+00
5.443e-01,1.016e+00
5.485e-01,9.789e-01
5.526e-01,9.426e-01
5.567e-01,9.067e-01
5.609e-01,8.713e-01
5.650e-01,8.363e-01
5.692e-01,8.019e-01
5.733e-01,7.680e-01
5.774e-01,7.347e-01
5.816e-01,7.020e-01
5.857e-01,6.700e-01
5.899e-01,6.387e-01
5.940e-01,6.082e-01
5.981e-01,5.784e-01
6.023e-01,5.493e-01
6.064e-01,5.211e-01
6.105e-01,4.937e-01
6.147e-01,4.671e-01
6.188e-01,4.414e-01
6.230e-01,4.165e-01
6.271e-01,3.925e-01
6.312e-01,3.694e-01
6.354e-01,3.471e-01
6.395e-01,3.257e-01
6.437e-01,3.052e-01
6.478e-01,2.856e-01
6.519e-01,2.668e-01
6.561e-01,2.488e-01
6.602e-01,2.317e-01
6.644e-01,2.154e-01
6.685e-01,2.000e-01
6.726e-01,1.853e-01
6.768e-01,1.714e-01
6.809e-01,1.583e-01
6.851e-01,1.459e-01
6.892e-01,1.342e-01
6.933e-01,1.233e-01
6.975e-01,1.130e-01
7.016e-01,1.034e-01
7.058e-01,9.436e-02
7.099e-01,8.597e-02
7.140e-01,7.816e-02
7.182e-01,7.090e-02
7.223e-01,6.418e-02
7.264e-01,5.796e-02
7.306e-01,5.222e-02
7.347e-01,4.693e-02
7.389e-01,4.208e-02
7.430e-01,3.763e-02
7.471e-01,3.357e-02
7.513e-01,2.986e-02
7.554e-01,2.649e-02
7.596e-01,2.343e-02
7.637e-01,2.066e-02
7.678e-01,1.816e-02
7.720e-01,1.592e-02
7.761e-01,1.391e-02
7.803e-01,1.211e-02
7.844e-01,1.050e-02
7.885e-01,9.080e-03
7.927e-01,7.819e-03
7.968e-01,6.708e-03
8.010e-01,5.731e-03
8.051e-01,4.875e-03
8.092e-01,4.129e-03
8.134e-01,3.482e-03
8.175e-01,2.922e-03
8.217e-01,2.439e-03
8.258e-01,2.026e-03


==> anc/03_results/strong_inf/num_beta_total_probability/0_14.csv <==
transmittance,probability_density
2.107e-03,6.953e-03
6.320e-03,4.680e-02
1.053e-02,1.075e-01
1.475e-02,1.782e-01
1.896e-02,2.520e-01
2.317e-02,3.246e-01
2.739e-02,3.937e-01
3.160e-02,4.578e-01
3.582e-02,5.167e-01
4.003e-02,5.702e-01
4.424e-02,6.186e-01
4.846e-02,6.625e-01
5.267e-02,7.023e-01
5.688e-02,7.386e-01
6.110e-02,7.720e-01
6.531e-02,8.030e-01
6.952e-02,8.321e-01
7.374e-02,8.596e-01
7.795e-02,8.859e-01
8.216e-02,9.115e-01
8.638e-02,9.365e-01
9.059e-02,9.612e-01
9.480e-02,9.858e-01
9.902e-02,1.010e+00
1.032e-01,1.035e+00
1.074e-01,1.060e+00
1.117e-01,1.085e+00
1.159e-01,1.111e+00
1.201e-01,1.136e+00
1.243e-01,1.162e+00
1.285e-01,1.189e+00
1.327e-01,1.215e+00
1.369e-01,1.242e+00
1.412e-01,1.269e+00
1.454e-01,1.295e+00
1.496e-01,1.322e+00
1.538e-01,1.349e+00
1.580e-01,1.376e+00
1.622e-01,1.402e+00
1.664e-01,1.428e+00
1.706e-01,1.454e+00
1.749e-01,1.480e+00
1.791e-01,1.505e+00
1.833e-01,1.530e+00
1.875e-01,1.555e+00
1.917e-01,1.579e+00
1.959e-01,1.602e+00
2.001e-01,1.625e+00
2.044e-01,1.648e+00
2.086e-01,1.670e+00
2.128e-01,1.692e+00
2.170e-01,1.713e+00
2.212e-01,1.733e+00
2.254e-01,1.753e+00
2.296e-01,1.773e+00
2.339e-01,1.792e+00
2.381e-01,1.810e+00
2.423e-01,1.829e+00
2.465e-01,1.846e+00
2.507e-01,1.864e+00
2.549e-01,1.881e+00
2.591e-01,1.897e+00
2.633e-01,1.913e+00
2.676e-01,1.929e+00
2.718e-01,1.945e+00
2.760e-01,1.960e+00
2.802e-01,1.975e+00
2.844e-01,1.989e+00
2.886e-01,2.004e+00
2.928e-01,2.018e+00
2.971e-01,2.031e+00
3.013e-01,2.045e+00
3.055e-01,2.058e+00
3.097e-01,2.071e+00
3.139e-01,2.083e+00
3.181e-01,2.095e+00
3.223e-01,2.107e+00
3.266e-01,2.118e+00
3.308e-01,2.129e+00
3.350e-01,2.140e+00
3.392e-01,2.150e+00
3.434e-01,2.159e+00
3.476e-01,2.168e+00
3.518e-01,2.177e+00
3.560e-01,2.185e+00
3.603e-01,2.192e+00
3.645e-01,2.198e+00
3.687e-01,2.204e+00
3.729e-01,2.209e+00
3.771e-01,2.213e+00
3.813e-01,2.216e+00
3.855e-01,2.219e+00
3.898e-01,2.220e+00
3.940e-01,2.221e+00
3.982e-01,2.220e+00
4.024e-01,2.219e+00
4.066e-01,2.216e+00
4.108e-01,2.212e+00
4.150e-01,2.207e+00
4.192e-01,2.200e+00
4.235e-01,2.193e+00
4.277e-01,2.184e+00
4.319e-01,2.174e+00
4.361e-01,2.163e+00
4.403e-01,2.150e+00
4.445e-01,2.136e+00
4.487e-01,2.120e+00
4.530e-01,2.103e+00
4.572e-01,2.085e+00
4.614e-01,2.066e+00
4.656e-01,2.045e+00
4.698e-01,2.023e+00
4.740e-01,1.999e+00
4.782e-01,1.974e+00
4.825e-01,1.948e+00
4.867e-01,1.921e+00
4.909e-01,1.892e+00
4.951e-01,1.862e+00
4.993e-01,1.831e+00
5.035e-01,1.799e+00
5.077e-01,1.766e+00
5.119e-01,1.732e+00
5.162e-01,1.697e+00
5.204e-01,1.661e+00
5.246e-01,1.624e+00
5.288e-01,1.587e+00
5.330e-01,1.549e+00
5.372e-01,1.510e+00
5.414e-01,1.471e+00
5.457e-01,1.431e+00
5.499e-01,1.391e+00
5.541e-01,1.350e+00
5.583e-01,1.309e+00
5.625e-01,1.268e+00
5.667e-01,1.227e+00
5.709e-01,1.186e+00
5.751e-01,1.144e+00
5.794e-01,1.103e+00
5.836e-01,1.063e+00
5.878e-01,1.022e+00
5.920e-01,9.816e-01
5.962e-01,9.417e-01
6.004e-01,9.023e-01
6.046e-01,8.633e-01
6.089e-01,8.249e-01
6.131e-01,7.872e-01
6.173e-01,7.502e-01
6.215e-01,7.138e-01
6.257e-01,6.783e-01
6.299e-01,6.436e-01
6.341e-01,6.098e-01
6.384e-01,5.769e-01
6.426e-01,5.449e-01
6.468e-01,5.138e-01
6.510e-01,4.838e-01
6.552e-01,4.548e-01
6.594e-01,4.268e-01
6.636e-01,3.998e-01
6.678e-01,3.739e-01
6.721e-01,3.491e-01
6.763e-01,3.253e-01
6.805e-01,3.026e-01
6.847e-01,2.809e-01
6.889e-01,2.603e-01
6.931e-01,2.407e-01
6.973e-01,2.222e-01
7.016e-01,2.046e-01
7.058e-01,1.881e-01
7.100e-01,1.725e-01
7.142e-01,1.578e-01
7.184e-01,1.441e-01
7.226e-01,1.312e-01
7.268e-01,1.192e-01
7.311e-01,1.081e-01
7.353e-01,9.770e-02
7.395e-01,8.809e-02
7.437e-01,7.922e-02
7.479e-01,7.104e-02
7.521e-01,6.353e-02
7.563e-01,5.664e-02
7.605e-01,5.035e-02
7.648e-01,4.462e-02
7.690e-01,3.941e-02
7.732e-01,3.469e-02
7.774e-01,3.044e-02
7.816e-01,2.661e-02
7.858e-01,2.317e-02
7.900e-01,2.010e-02
7.943e-01,1.737e-02
7.985e-01,1.495e-02
8.027e-01,1.281e-02
8.069e-01,1.093e-02
8.111e-01,9.276e-03
8.153e-01,7.837e-03
8.195e-01,6.588e-03
8.237e-01,5.509e-03
8.280e-01,4.581e-03
8.322e-01,3.787e-03
8.364e-01,3.112e-03
8.406e-01,2.541e-03


==> anc/03_results/strong_inf/num_beta_total_probability/0_15.csv <==
transmittance,probability_density
1.008e-03,1.012e+01
3.024e-03,1.638e+01
5.041e-03,1.855e+01
7.057e-03,1.926e+01
9.073e-03,1.928e+01
1.109e-02,1.894e+01
1.311e-02,1.839e+01
1.512e-02,1.773e+01
1.714e-02,1.702e+01
1.915e-02,1.628e+01
2.117e-02,1.554e+01
2.319e-02,1.482e+01
2.520e-02,1.411e+01
2.722e-02,1.343e+01
2.924e-02,1.278e+01
3.125e-02,1.215e+01
3.327e-02,1.156e+01
3.529e-02,1.099e+01
3.730e-02,1.046e+01
3.932e-02,9.945e+00
4.133e-02,9.460e+00
4.335e-02,9.000e+00
4.537e-02,8.563e+00
4.738e-02,8.149e+00
4.940e-02,7.756e+00
5.142e-02,7.384e+00
5.343e-02,7.030e+00
5.545e-02,6.693e+00
5.746e-02,6.374e+00
5.948e-02,6.071e+00
6.150e-02,5.783e+00
6.351e-02,5.509e+00
6.553e-02,5.249e+00
6.755e-02,5.001e+00
6.956e-02,4.766e+00
7.158e-02,4.542e+00
7.359e-02,4.329e+00
7.561e-02,4.126e+00
7.763e-02,3.933e+00
7.964e-02,3.749e+00
8.166e-02,3.574e+00
8.368e-02,3.407e+00
8.569e-02,3.248e+00
8.771e-02,3.097e+00
8.973e-02,2.953e+00
9.174e-02,2.815e+00
9.376e-02,2.684e+00
9.577e-02,2.560e+00
9.779e-02,2.441e+00
9.981e-02,2.327e+00
1.018e-01,2.219e+00
1.038e-01,2.116e+00
1.059e-01,2.017e+00
1.079e-01,1.924e+00
1.099e-01,1.834e+00
1.119e-01,1.749e+00
1.139e-01,1.667e+00
1.159e-01,1.590e+00
1.180e-01,1.515e+00
1.200e-01,1.445e+00
1.220e-01,1.377e+00
1.240e-01,1.313e+00
1.260e-01,1.251e+00
1.280e-01,1.193e+00
1.301e-01,1.137e+00
1.321e-01,1.084e+00
1.341e-01,1.033e+00
1.361e-01,9.842e-01
1.381e-01,9.379e-01
1.401e-01,8.937e-01
1.421e-01,8.515e-01
1.442e-01,8.113e-01
1.462e-01,7.729e-01
1.482e-01,7.363e-01
1.502e-01,7.013e-01
1.522e-01,6.680e-01
1.542e-01,6.362e-01
1.563e-01,6.059e-01
1.583e-01,5.769e-01
1.603e-01,5.493e-01
1.623e-01,5.230e-01
1.643e-01,4.979e-01
1.663e-01,4.739e-01
1.684e-01,4.511e-01
1.704e-01,4.293e-01
1.724e-01,4.086e-01
1.744e-01,3.888e-01
1.764e-01,3.699e-01
1.784e-01,3.519e-01
1.805e-01,3.348e-01
1.825e-01,3.184e-01
1.845e-01,3.028e-01
1.865e-01,2.880e-01
1.885e-01,2.738e-01
1.905e-01,2.604e-01
1.926e-01,2.475e-01
1.946e-01,2.353e-01
1.966e-01,2.236e-01
1.986e-01,2.125e-01
2.006e-01,2.019e-01
2.026e-01,1.919e-01
2.047e-01,1.823e-01
2.067e-01,1.731e-01
2.087e-01,1.644e-01
2.107e-01,1.562e-01
2.127e-01,1.483e-01
2.147e-01,1.408e-01
2.168e-01,1.336e-01
2.188e-01,1.269e-01
2.208e-01,1.204e-01
2.228e-01,1.142e-01
2.248e-01,1.084e-01
2.268e-01,1.028e-01
2.289e-01,9.755e-02
2.309e-01,9.252e-02
2.329e-01,8.773e-02
2.349e-01,8.319e-02
2.369e-01,7.887e-02
2.389e-01,7.476e-02
2.409e-01,7.086e-02
2.430e-01,6.715e-02
2.450e-01,6.363e-02
2.470e-01,6.028e-02
2.490e-01,5.710e-02
2.510e-01,5.408e-02
2.530e-01,5.122e-02
2.551e-01,4.849e-02
2.571e-01,4.591e-02
2.591e-01,4.346e-02
2.611e-01,4.113e-02
2.631e-01,3.892e-02
2.651e-01,3.683e-02
2.672e-01,3.484e-02
2.692e-01,3.295e-02
2.712e-01,3.116e-02
2.732e-01,2.947e-02
2.752e-01,2.786e-02
2.772e-01,2.634e-02
2.793e-01,2.489e-02
2.813e-01,2.352e-02
2.833e-01,2.222e-02
2.853e-01,2.099e-02
2.873e-01,1.983e-02
2.893e-01,1.873e-02
2.914e-01,1.768e-02
2.934e-01,1.669e-02
2.954e-01,1.576e-02
2.974e-01,1.487e-02
2.994e-01,1.403e-02
3.014e-01,1.324e-02
3.035e-01,1.249e-02
3.055e-01,1.178e-02
3.075e-01,1.111e-02
3.095e-01,1.047e-02
3.115e-01,9.871e-03
3.135e-01,9.303e-03
3.156e-01,8.767e-03
3.176e-01,8.260e-03
3.196e-01,7.780e-03
3.216e-01,7.328e-03
3.236e-01,6.900e-03
3.256e-01,6.496e-03
3.276e-01,6.115e-03
3.297e-01,5.755e-03
3.317e-01,5.415e-03
3.337e-01,5.095e-03
3.357e-01,4.792e-03
3.377e-01,4.507e-03
3.397e-01,4.238e-03
3.418e-01,3.984e-03
3.438e-01,3.744e-03
3.458e-01,3.519e-03
3.478e-01,3.306e-03
3.498e-01,3.106e-03
3.518e-01,2.917e-03
3.539e-01,2.739e-03
3.559e-01,2.571e-03
3.579e-01,2.413e-03
3.599e-01,2.265e-03
3.619e-01,2.125e-03
3.639e-01,1.993e-03
3.660e-01,1.870e-03
3.680e-01,1.753e-03
3.700e-01,1.643e-03
3.720e-01,1.540e-03
3.740e-01,1.443e-03
3.760e-01,1.352e-03
3.781e-01,1.267e-03
3.801e-01,1.186e-03
3.821e-01,1.111e-03
3.841e-01,1.040e-03
3.861e-01,9.731e-04
3.881e-01,9.106e-04
3.902e-01,8.518e-04
3.922e-01,7.967e-04
3.942e-01,7.449e-04
3.962e-01,6.964e-04
3.982e-01,6.509e-04
4.002e-01,6.082e-04
4.023e-01,5.682e-04


==> anc/03_results/strong_inf/num_beta_total_probability/0_16.csv <==
transmittance,probability_density
2.196e-03,1.036e-03
6.587e-03,9.866e-03
1.098e-02,2.707e-02
1.537e-02,5.104e-02
1.976e-02,8.000e-02
2.415e-02,1.123e-01
2.854e-02,1.466e-01
3.293e-02,1.817e-01
3.733e-02,2.168e-01
4.172e-02,2.512e-01
4.611e-02,2.844e-01
5.050e-02,3.161e-01
5.489e-02,3.462e-01
5.928e-02,3.744e-01
6.367e-02,4.008e-01
6.806e-02,4.254e-01
7.245e-02,4.483e-01
7.685e-02,4.697e-01
8.124e-02,4.896e-01
8.563e-02,5.083e-01
9.002e-02,5.259e-01
9.441e-02,5.426e-01
9.880e-02,5.586e-01
1.032e-01,5.739e-01
1.076e-01,5.889e-01
1.120e-01,6.036e-01
1.164e-01,6.182e-01
1.208e-01,6.327e-01
1.251e-01,6.474e-01
1.295e-01,6.622e-01
1.339e-01,6.773e-01
1.383e-01,6.928e-01
1.427e-01,7.086e-01
1.471e-01,7.249e-01
1.515e-01,7.417e-01
1.559e-01,7.590e-01
1.603e-01,7.768e-01
1.647e-01,7.952e-01
1.691e-01,8.141e-01
1.735e-01,8.335e-01
1.778e-01,8.535e-01
1.822e-01,8.740e-01
1.866e-01,8.950e-01
1.910e-01,9.165e-01
1.954e-01,9.384e-01
1.998e-01,9.608e-01
2.042e-01,9.836e-01
2.086e-01,1.007e+00
2.130e-01,1.030e+00
2.174e-01,1.054e+00
2.218e-01,1.078e+00
2.261e-01,1.102e+00
2.305e-01,1.127e+00
2.349e-01,1.152e+00
2.393e-01,1.176e+00
2.437e-01,1.201e+00
2.481e-01,1.226e+00
2.525e-01,1.251e+00
2.569e-01,1.276e+00
2.613e-01,1.301e+00
2.657e-01,1.327e+00
2.701e-01,1.352e+00
2.745e-01,1.377e+00
2.788e-01,1.401e+00
2.832e-01,1.426e+00
2.876e-01,1.451e+00
2.920e-01,1.476e+00
2.964e-01,1.500e+00
3.008e-01,1.525e+00
3.052e-01,1.549e+00
3.096e-01,1.574e+00
3.140e-01,1.598e+00
3.184e-01,1.622e+00
3.228e-01,1.646e+00
3.271e-01,1.670e+00
3.315e-01,1.694e+00
3.359e-01,1.717e+00
3.403e-01,1.741e+00
3.447e-01,1.765e+00
3.491e-01,1.788e+00
3.535e-01,1.812e+00
3.579e-01,1.835e+00
3.623e-01,1.858e+00
3.667e-01,1.881e+00
3.711e-01,1.905e+00
3.754e-01,1.928e+00
3.798e-01,1.950e+00
3.842e-01,1.973e+00
3.886e-01,1.996e+00
3.930e-01,2.018e+00
3.974e-01,2.040e+00
4.018e-01,2.062e+00
4.062e-01,2.083e+00
4.106e-01,2.104e+00
4.150e-01,2.125e+00
4.194e-01,2.145e+00
4.238e-01,2.165e+00
4.281e-01,2.184e+00
4.325e-01,2.203e+00
4.369e-01,2.221e+00
4.413e-01,2.238e+00
4.457e-01,2.254e+00
4.501e-01,2.269e+00
4.545e-01,2.284e+00
4.589e-01,2.297e+00
4.633e-01,2.309e+00
4.677e-01,2.320e+00
4.721e-01,2.330e+00
4.764e-01,2.338e+00
4.808e-01,2.345e+00
4.852e-01,2.350e+00
4.896e-01,2.354e+00
4.940e-01,2.356e+00
4.984e-01,2.356e+00
5.028e-01,2.355e+00
5.072e-01,2.351e+00
5.116e-01,2.346e+00
5.160e-01,2.338e+00
5.204e-01,2.329e+00
5.247e-01,2.318e+00
5.291e-01,2.304e+00
5.335e-01,2.288e+00
5.379e-01,2.271e+00
5.423e-01,2.251e+00
5.467e-01,2.228e+00
5.511e-01,2.204e+00
5.555e-01,2.178e+00
5.599e-01,2.149e+00
5.643e-01,2.118e+00
5.687e-01,2.086e+00
5.731e-01,2.051e+00
5.774e-01,2.014e+00
5.818e-01,1.976e+00
5.862e-01,1.936e+00
5.906e-01,1.894e+00
5.950e-01,1.850e+00
5.994e-01,1.805e+00
6.038e-01,1.758e+00
6.082e-01,1.710e+00
6.126e-01,1.661e+00
6.170e-01,1.611e+00
6.214e-01,1.560e+00
6.257e-01,1.509e+00
6.301e-01,1.456e+00
6.345e-01,1.403e+00
6.389e-01,1.350e+00
6.433e-01,1.297e+00
6.477e-01,1.243e+00
6.521e-01,1.190e+00
6.565e-01,1.136e+00
6.609e-01,1.083e+00
6.653e-01,1.031e+00
6.697e-01,9.791e-01
6.740e-01,9.279e-01
6.784e-01,8.777e-01
6.828e-01,8.284e-01
6.872e-01,7.802e-01
6.916e-01,7.331e-01
6.960e-01,6.874e-01
7.004e-01,6.430e-01
7.048e-01,6.000e-01
7.092e-01,5.586e-01
7.136e-01,5.187e-01
7.180e-01,4.804e-01
7.224e-01,4.437e-01
7.267e-01,4.088e-01
7.311e-01,3.755e-01
7.355e-01,3.440e-01
7.399e-01,3.141e-01
7.443e-01,2.860e-01
7.487e-01,2.596e-01
7.531e-01,2.349e-01
7.575e-01,2.118e-01
7.619e-01,1.903e-01
7.663e-01,1.704e-01
7.707e-01,1.520e-01
7.750e-01,1.350e-01
7.794e-01,1.195e-01
7.838e-01,1.054e-01
7.882e-01,9.248e-02
7.926e-01,8.081e-02
7.970e-01,7.029e-02
8.014e-01,6.085e-02
8.058e-01,5.241e-02
8.102e-01,4.491e-02
8.146e-01,3.828e-02
8.190e-01,3.244e-02
8.234e-01,2.732e-02
8.277e-01,2.288e-02
8.321e-01,1.903e-02
8.365e-01,1.572e-02
8.409e-01,1.289e-02
8.453e-01,1.049e-02
8.497e-01,8.471e-03
8.541e-01,6.782e-03
8.585e-01,5.382e-03
8.629e-01,4.230e-03
8.673e-01,3.291e-03
8.717e-01,2.533e-03
8.760e-01,1.928e-03


==> anc/03_results/strong_inf/num_beta_total_probability/0_17.csv <==
transmittance,probability_density
2.242e-03,3.908e-04
6.725e-03,4.387e-03
1.121e-02,1.302e-02
1.569e-02,2.598e-02
2.017e-02,4.263e-02
2.466e-02,6.228e-02
2.914e-02,8.422e-02
3.362e-02,1.078e-01
3.811e-02,1.324e-01
4.259e-02,1.576e-01
4.707e-02,1.829e-01
5.156e-02,2.079e-01
5.604e-02,2.324e-01
6.052e-02,2.561e-01
6.500e-02,2.789e-01
6.949e-02,3.007e-01
7.397e-02,3.214e-01
7.845e-02,3.409e-01
8.294e-02,3.593e-01
8.742e-02,3.766e-01
9.190e-02,3.929e-01
9.639e-02,4.082e-01
1.009e-01,4.227e-01
1.054e-01,4.364e-01
1.098e-01,4.495e-01
1.143e-01,4.620e-01
1.188e-01,4.741e-01
1.233e-01,4.859e-01
1.278e-01,4.975e-01
1.322e-01,5.090e-01
1.367e-01,5.205e-01
1.412e-01,5.321e-01
1.457e-01,5.438e-01
1.502e-01,5.558e-01
1.547e-01,5.680e-01
1.591e-01,5.806e-01
1.636e-01,5.936e-01
1.681e-01,6.070e-01
1.726e-01,6.210e-01
1.771e-01,6.354e-01
1.816e-01,6.503e-01
1.860e-01,6.658e-01
1.905e-01,6.819e-01
1.950e-01,6.986e-01
1.995e-01,7.158e-01
2.040e-01,7.336e-01
2.085e-01,7.520e-01
2.129e-01,7.709e-01
2.174e-01,7.904e-01
2.219e-01,8.104e-01
2.264e-01,8.310e-01
2.309e-01,8.521e-01
2.354e-01,8.737e-01
2.398e-01,8.958e-01
2.443e-01,9.183e-01
2.488e-01,9.413e-01
2.533e-01,9.647e-01
2.578e-01,9.885e-01
2.623e-01,1.013e+00
2.667e-01,1.037e+00
2.712e-01,1.062e+00
2.757e-01,1.087e+00
2.802e-01,1.112e+00
2.847e-01,1.138e+00
2.892e-01,1.164e+00
2.936e-01,1.190e+00
2.981e-01,1.216e+00
3.026e-01,1.242e+00
3.071e-01,1.269e+00
3.116e-01,1.295e+00
3.161e-01,1.322e+00
3.205e-01,1.349e+00
3.250e-01,1.376e+00
3.295e-01,1.403e+00
3.340e-01,1.430e+00
3.385e-01,1.457e+00
3.430e-01,1.484e+00
3.474e-01,1.512e+00
3.519e-01,1.539e+00
3.564e-01,1.567e+00
3.609e-01,1.594e+00
3.654e-01,1.622e+00
3.699e-01,1.649e+00
3.743e-01,1.677e+00
3.788e-01,1.705e+00
3.833e-01,1.733e+00
3.878e-01,1.761e+00
3.923e-01,1.789e+00
3.967e-01,1.817e+00
4.012e-01,1.845e+00
4.057e-01,1.873e+00
4.102e-01,1.901e+00
4.147e-01,1.929e+00
4.192e-01,1.957e+00
4.236e-01,1.985e+00
4.281e-01,2.013e+00
4.326e-01,2.040e+00
4.371e-01,2.068e+00
4.416e-01,2.095e+00
4.461e-01,2.122e+00
4.505e-01,2.149e+00
4.550e-01,2.175e+00
4.595e-01,2.201e+00
4.640e-01,2.226e+00
4.685e-01,2.251e+00
4.730e-01,2.274e+00
4.774e-01,2.298e+00
4.819e-01,2.320e+00
4.864e-01,2.341e+00
4.909e-01,2.361e+00
4.954e-01,2.380e+00
4.999e-01,2.398e+00
5.043e-01,2.414e+00
5.088e-01,2.428e+00
5.133e-01,2.442e+00
5.178e-01,2.453e+00
5.223e-01,2.462e+00
5.268e-01,2.470e+00
5.312e-01,2.475e+00
5.357e-01,2.479e+00
5.402e-01,2.480e+00
5.447e-01,2.478e+00
5.492e-01,2.475e+00
5.537e-01,2.468e+00
5.581e-01,2.460e+00
5.626e-01,2.448e+00
5.671e-01,2.434e+00
5.716e-01,2.417e+00
5.761e-01,2.398e+00
5.806e-01,2.375e+00
5.850e-01,2.350e+00
5.895e-01,2.322e+00
5.940e-01,2.291e+00
5.985e-01,2.258e+00
6.030e-01,2.222e+00
6.075e-01,2.183e+00
6.119e-01,2.141e+00
6.164e-01,2.098e+00
6.209e-01,2.052e+00
6.254e-01,2.003e+00
6.299e-01,1.953e+00
6.344e-01,1.900e+00
6.388e-01,1.846e+00
6.433e-01,1.790e+00
6.478e-01,1.733e+00
6.523e-01,1.674e+00
6.568e-01,1.614e+00
6.612e-01,1.553e+00
6.657e-01,1.491e+00
6.702e-01,1.429e+00
6.747e-01,1.367e+00
6.792e-01,1.304e+00
6.837e-01,1.242e+00
6.881e-01,1.180e+00
6.926e-01,1.118e+00
6.971e-01,1.057e+00
7.016e-01,9.967e-01
7.061e-01,9.375e-01
7.106e-01,8.796e-01
7.150e-01,8.230e-01
7.195e-01,7.679e-01
7.240e-01,7.144e-01
7.285e-01,6.627e-01
7.330e-01,6.129e-01
7.375e-01,5.651e-01
7.419e-01,5.194e-01
7.464e-01,4.758e-01
7.509e-01,4.343e-01
7.554e-01,3.951e-01
7.599e-01,3.581e-01
7.644e-01,3.233e-01
7.688e-01,2.908e-01
7.733e-01,2.605e-01
7.778e-01,2.324e-01
7.823e-01,2.064e-01
7.868e-01,1.826e-01
7.913e-01,1.607e-01
7.957e-01,1.407e-01
8.002e-01,1.226e-01
8.047e-01,1.063e-01
8.092e-01,9.164e-02
8.137e-01,7.855e-02
8.182e-01,6.693e-02
8.226e-01,5.667e-02
8.271e-01,4.766e-02
8.316e-01,3.981e-02
8.361e-01,3.302e-02
8.406e-01,2.717e-02
8.451e-01,2.218e-02
8.495e-01,1.795e-02
8.540e-01,1.440e-02
8.585e-01,1.144e-02
8.630e-01,8.999e-03
8.675e-01,7.001e-03
8.720e-01,5.385e-03
8.764e-01,4.091e-03
8.809e-01,3.067e-03
8.854e-01,2.267e-03
8.899e-01,1.651e-03
8.944e-01,1.182e-03


==> anc/03_results/strong_inf/num_beta_total_probability/0_18.csv <==
transmittance,probability_density
2.500e-03,1.713e-04
7.500e-03,2.311e-03
1.250e-02,7.404e-03
1.750e-02,1.551e-02
2.250e-02,2.641e-02
2.750e-02,3.978e-02
3.250e-02,5.523e-02
3.750e-02,7.237e-02
4.250e-02,9.082e-02
4.750e-02,1.102e-01
5.250e-02,1.302e-01
5.750e-02,1.505e-01
6.250e-02,1.709e-01
6.750e-02,1.910e-01
7.250e-02,2.108e-01
7.750e-02,2.299e-01
8.250e-02,2.484e-01
8.750e-02,2.662e-01
9.250e-02,2.831e-01
9.750e-02,2.991e-01
1.025e-01,3.142e-01
1.075e-01,3.286e-01
1.125e-01,3.421e-01
1.175e-01,3.549e-01
1.225e-01,3.670e-01
1.275e-01,3.785e-01
1.325e-01,3.896e-01
1.375e-01,4.003e-01
1.425e-01,4.107e-01
1.475e-01,4.210e-01
1.525e-01,4.311e-01
1.575e-01,4.413e-01
1.625e-01,4.516e-01
1.675e-01,4.621e-01
1.725e-01,4.728e-01
1.775e-01,4.839e-01
1.825e-01,4.954e-01
1.875e-01,5.073e-01
1.925e-01,5.198e-01
1.975e-01,5.328e-01
2.025e-01,5.464e-01
2.075e-01,5.607e-01
2.125e-01,5.756e-01
2.175e-01,5.911e-01
2.225e-01,6.074e-01
2.275e-01,6.244e-01
2.325e-01,6.421e-01
2.375e-01,6.605e-01
2.425e-01,6.796e-01
2.475e-01,6.995e-01
2.525e-01,7.201e-01
2.575e-01,7.414e-01
2.625e-01,7.634e-01
2.675e-01,7.862e-01
2.725e-01,8.096e-01
2.775e-01,8.337e-01
2.825e-01,8.584e-01
2.875e-01,8.838e-01
2.925e-01,9.098e-01
2.975e-01,9.364e-01
3.025e-01,9.635e-01
3.075e-01,9.912e-01
3.125e-01,1.019e+00
3.175e-01,1.048e+00
3.225e-01,1.077e+00
3.275e-01,1.107e+00
3.325e-01,1.137e+00
3.375e-01,1.168e+00
3.425e-01,1.198e+00
3.475e-01,1.230e+00
3.525e-01,1.261e+00
3.575e-01,1.293e+00
3.625e-01,1.326e+00
3.675e-01,1.358e+00
3.725e-01,1.391e+00
3.775e-01,1.424e+00
3.825e-01,1.458e+00
3.875e-01,1.491e+00
3.925e-01,1.525e+00
3.975e-01,1.560e+00
4.025e-01,1.594e+00
4.075e-01,1.629e+00
4.125e-01,1.664e+00
4.175e-01,1.700e+00
4.225e-01,1.735e+00
4.275e-01,1.771e+00
4.325e-01,1.808e+00
4.375e-01,1.844e+00
4.425e-01,1.880e+00
4.475e-01,1.917e+00
4.525e-01,1.954e+00
4.575e-01,1.991e+00
4.625e-01,2.028e+00
4.675e-01,2.065e+00
4.725e-01,2.102e+00
4.775e-01,2.139e+00
4.825e-01,2.175e+00
4.875e-01,2.212e+00
4.925e-01,2.247e+00
4.975e-01,2.282e+00
5.025e-01,2.317e+00
5.075e-01,2.351e+00
5.125e-01,2.383e+00
5.175e-01,2.415e+00
5.225e-01,2.445e+00
5.275e-01,2.473e+00
5.325e-01,2.500e+00
5.375e-01,2.525e+00
5.425e-01,2.548e+00
5.475e-01,2.569e+00
5.525e-01,2.587e+00
5.575e-01,2.603e+00
5.625e-01,2.616e+00
5.675e-01,2.625e+00
5.725e-01,2.631e+00
5.775e-01,2.634e+00
5.825e-01,2.634e+00
5.875e-01,2.629e+00
5.925e-01,2.620e+00
5.975e-01,2.608e+00
6.025e-01,2.591e+00
6.075e-01,2.570e+00
6.125e-01,2.545e+00
6.175e-01,2.515e+00
6.225e-01,2.481e+00
6.275e-01,2.443e+00
6.325e-01,2.401e+00
6.375e-01,2.354e+00
6.425e-01,2.303e+00
6.475e-01,2.248e+00
6.525e-01,2.190e+00
6.575e-01,2.128e+00
6.625e-01,2.063e+00
6.675e-01,1.994e+00
6.725e-01,1.923e+00
6.775e-01,1.849e+00
6.825e-01,1.774e+00
6.875e-01,1.696e+00
6.925e-01,1.617e+00
6.975e-01,1.538e+00
7.025e-01,1.457e+00
7.075e-01,1.376e+00
7.125e-01,1.296e+00
7.175e-01,1.216e+00
7.225e-01,1.136e+00
7.275e-01,1.058e+00
7.325e-01,9.819e-01
7.375e-01,9.075e-01
7.425e-01,8.352e-01
7.475e-01,7.655e-01
7.525e-01,6.985e-01
7.575e-01,6.345e-01
7.625e-01,5.736e-01
7.675e-01,5.161e-01
7.725e-01,4.619e-01
7.775e-01,4.113e-01
7.825e-01,3.642e-01
7.875e-01,3.206e-01
7.925e-01,2.805e-01
7.975e-01,2.439e-01
8.025e-01,2.107e-01
8.075e-01,1.808e-01
8.125e-01,1.540e-01
8.175e-01,1.302e-01
8.225e-01,1.092e-01
8.275e-01,9.078e-02
8.325e-01,7.482e-02
8.375e-01,6.109e-02
8.425e-01,4.938e-02
8.475e-01,3.950e-02
8.525e-01,3.125e-02
8.575e-01,2.442e-02
8.625e-01,1.884e-02
8.675e-01,1.434e-02
8.725e-01,1.076e-02
8.775e-01,7.940e-03
8.825e-01,5.762e-03
8.875e-01,4.104e-03
8.925e-01,2.865e-03
8.975e-01,1.956e-03
9.025e-01,1.303e-03
9.075e-01,8.455e-04
9.125e-01,5.324e-04
9.175e-01,3.244e-04
9.225e-01,1.904e-04
9.275e-01,1.071e-04
9.325e-01,5.745e-05
9.375e-01,2.914e-05
9.425e-01,1.386e-05
9.475e-01,6.108e-06
9.525e-01,2.456e-06
9.575e-01,8.833e-07
9.625e-01,2.763e-07
9.675e-01,7.220e-08
9.725e-01,1.485e-08
9.775e-01,2.184e-09
9.825e-01,1.937e-10
9.875e-01,7.347e-12
9.925e-01,4.909e-14
9.975e-01,9.487e-19


==> anc/03_results/strong_inf/num_beta_total_probability/0_19.csv <==
transmittance,probability_density
2.500e-03,4.548e-05
7.500e-03,8.463e-04
1.250e-02,3.096e-03
1.750e-02,7.026e-03
2.250e-02,1.266e-02
2.750e-02,1.992e-02
3.250e-02,2.868e-02
3.750e-02,3.877e-02
4.250e-02,5.005e-02
4.750e-02,6.234e-02
5.250e-02,7.547e-02
5.750e-02,8.927e-02
6.250e-02,1.036e-01
6.750e-02,1.183e-01
7.250e-02,1.332e-01
7.750e-02,1.482e-01
8.250e-02,1.632e-01
8.750e-02,1.781e-01
9.250e-02,1.927e-01
9.750e-02,2.069e-01
1.025e-01,2.208e-01
1.075e-01,2.342e-01
1.125e-01,2.471e-01
1.175e-01,2.595e-01
1.225e-01,2.714e-01
1.275e-01,2.827e-01
1.325e-01,2.936e-01
1.375e-01,3.039e-01
1.425e-01,3.138e-01
1.475e-01,3.233e-01
1.525e-01,3.324e-01
1.575e-01,3.413e-01
1.625e-01,3.499e-01
1.675e-01,3.584e-01
1.725e-01,3.669e-01
1.775e-01,3.753e-01
1.825e-01,3.837e-01
1.875e-01,3.923e-01
1.925e-01,4.011e-01
1.975e-01,4.101e-01
2.025e-01,4.194e-01
2.075e-01,4.291e-01
2.125e-01,4.392e-01
2.175e-01,4.497e-01
2.225e-01,4.608e-01
2.275e-01,4.723e-01
2.325e-01,4.845e-01
2.375e-01,4.972e-01
2.425e-01,5.106e-01
2.475e-01,5.246e-01
2.525e-01,5.393e-01
2.575e-01,5.547e-01
2.625e-01,5.708e-01
2.675e-01,5.876e-01
2.725e-01,6.052e-01
2.775e-01,6.235e-01
2.825e-01,6.426e-01
2.875e-01,6.624e-01
2.925e-01,6.830e-01
2.975e-01,7.044e-01
3.025e-01,7.266e-01
3.075e-01,7.495e-01
3.125e-01,7.732e-01
3.175e-01,7.976e-01
3.225e-01,8.228e-01
3.275e-01,8.487e-01
3.325e-01,8.753e-01
3.375e-01,9.027e-01
3.425e-01,9.307e-01
3.475e-01,9.594e-01
3.525e-01,9.888e-01
3.575e-01,1.019e+00
3.625e-01,1.050e+00
3.675e-01,1.081e+00
3.725e-01,1.113e+00
3.775e-01,1.145e+00
3.825e-01,1.178e+00
3.875e-01,1.212e+00
3.925e-01,1.246e+00
3.975e-01,1.281e+00
4.025e-01,1.316e+00
4.075e-01,1.352e+00
4.125e-01,1.388e+00
4.175e-01,1.425e+00
4.225e-01,1.462e+00
4.275e-01,1.500e+00
4.325e-01,1.538e+00
4.375e-01,1.577e+00
4.425e-01,1.616e+00
4.475e-01,1.656e+00
4.525e-01,1.696e+00
4.575e-01,1.736e+00
4.625e-01,1.778e+00
4.675e-01,1.819e+00
4.725e-01,1.861e+00
4.775e-01,1.904e+00
4.825e-01,1.946e+00
4.875e-01,1.989e+00
4.925e-01,2.033e+00
4.975e-01,2.077e+00
5.025e-01,2.120e+00
5.075e-01,2.164e+00
5.125e-01,2.208e+00
5.175e-01,2.252e+00
5.225e-01,2.295e+00
5.275e-01,2.339e+00
5.325e-01,2.381e+00
5.375e-01,2.423e+00
5.425e-01,2.464e+00
5.475e-01,2.504e+00
5.525e-01,2.543e+00
5.575e-01,2.580e+00
5.625e-01,2.616e+00
5.675e-01,2.650e+00
5.725e-01,2.681e+00
5.775e-01,2.710e+00
5.825e-01,2.736e+00
5.875e-01,2.759e+00
5.925e-01,2.779e+00
5.975e-01,2.795e+00
6.025e-01,2.807e+00
6.075e-01,2.815e+00
6.125e-01,2.819e+00
6.175e-01,2.818e+00
6.225e-01,2.813e+00
6.275e-01,2.802e+00
6.325e-01,2.786e+00
6.375e-01,2.765e+00
6.425e-01,2.739e+00
6.475e-01,2.707e+00
6.525e-01,2.669e+00
6.575e-01,2.626e+00
6.625e-01,2.578e+00
6.675e-01,2.524e+00
6.725e-01,2.465e+00
6.775e-01,2.401e+00
6.825e-01,2.333e+00
6.875e-01,2.259e+00
6.925e-01,2.182e+00
6.975e-01,2.101e+00
7.025e-01,2.017e+00
7.075e-01,1.929e+00
7.125e-01,1.840e+00
7.175e-01,1.748e+00
7.225e-01,1.655e+00
7.275e-01,1.561e+00
7.325e-01,1.466e+00
7.375e-01,1.372e+00
7.425e-01,1.279e+00
7.475e-01,1.186e+00
7.525e-01,1.096e+00
7.575e-01,1.007e+00
7.625e-01,9.217e-01
7.675e-01,8.390e-01
7.725e-01,7.598e-01
7.775e-01,6.843e-01
7.825e-01,6.128e-01
7.875e-01,5.455e-01
7.925e-01,4.826e-01
7.975e-01,4.242e-01
8.025e-01,3.704e-01
8.075e-01,3.211e-01
8.125e-01,2.763e-01
8.175e-01,2.359e-01
8.225e-01,1.997e-01
8.275e-01,1.676e-01
8.325e-01,1.394e-01
8.375e-01,1.149e-01
8.425e-01,9.364e-02
8.475e-01,7.552e-02
8.525e-01,6.020e-02
8.575e-01,4.741e-02
8.625e-01,3.684e-02
8.675e-01,2.823e-02
8.725e-01,2.130e-02
8.775e-01,1.581e-02
8.825e-01,1.153e-02
8.875e-01,8.253e-03
8.925e-01,5.784e-03
8.975e-01,3.962e-03
9.025e-01,2.647e-03
9.075e-01,1.720e-03
9.125e-01,1.084e-03
9.175e-01,6.604e-04
9.225e-01,3.872e-04
9.275e-01,2.173e-04
9.325e-01,1.161e-04
9.375e-01,5.858e-05
9.425e-01,2.766e-05
9.475e-01,1.207e-05
9.525e-01,4.795e-06
9.575e-01,1.698e-06
9.625e-01,5.208e-07
9.675e-01,1.328e-07
9.725e-01,2.647e-08
9.775e-01,3.734e-09
9.825e-01,3.132e-10
9.875e-01,1.097e-11
9.925e-01,6.430e-14
9.975e-01,9.203e-19


==> anc/03_results/strong_inf/num_beta_total_probability/0_2.csv <==
transmittance,probability_density
1.223e-03,2.292e+00
3.669e-03,5.347e+00
6.115e-03,7.139e+00
8.560e-03,8.257e+00
1.101e-02,8.978e+00
1.345e-02,9.439e+00
1.590e-02,9.719e+00
1.834e-02,9.868e+00
2.079e-02,9.920e+00
2.324e-02,9.900e+00
2.568e-02,9.825e+00
2.813e-02,9.709e+00
3.057e-02,9.563e+00
3.302e-02,9.394e+00
3.546e-02,9.209e+00
3.791e-02,9.012e+00
4.036e-02,8.806e+00
4.280e-02,8.595e+00
4.525e-02,8.381e+00
4.769e-02,8.165e+00
5.014e-02,7.950e+00
5.259e-02,7.735e+00
5.503e-02,7.522e+00
5.748e-02,7.311e+00
5.992e-02,7.103e+00
6.237e-02,6.898e+00
6.482e-02,6.697e+00
6.726e-02,6.499e+00
6.971e-02,6.306e+00
7.215e-02,6.116e+00
7.460e-02,5.931e+00
7.704e-02,5.749e+00
7.949e-02,5.572e+00
8.194e-02,5.399e+00
8.438e-02,5.230e+00
8.683e-02,5.065e+00
8.927e-02,4.905e+00
9.172e-02,4.748e+00
9.417e-02,4.595e+00
9.661e-02,4.447e+00
9.906e-02,4.302e+00
1.015e-01,4.161e+00
1.039e-01,4.024e+00
1.064e-01,3.891e+00
1.088e-01,3.761e+00
1.113e-01,3.635e+00
1.137e-01,3.512e+00
1.162e-01,3.393e+00
1.186e-01,3.278e+00
1.211e-01,3.165e+00
1.235e-01,3.056e+00
1.260e-01,2.950e+00
1.284e-01,2.847e+00
1.309e-01,2.748e+00
1.333e-01,2.651e+00
1.357e-01,2.557e+00
1.382e-01,2.466e+00
1.406e-01,2.378e+00
1.431e-01,2.293e+00
1.455e-01,2.210e+00
1.480e-01,2.130e+00
1.504e-01,2.052e+00
1.529e-01,1.977e+00
1.553e-01,1.904e+00
1.578e-01,1.834e+00
1.602e-01,1.766e+00
1.626e-01,1.700e+00
1.651e-01,1.636e+00
1.675e-01,1.574e+00
1.700e-01,1.514e+00
1.724e-01,1.457e+00
1.749e-01,1.401e+00
1.773e-01,1.347e+00
1.798e-01,1.295e+00
1.822e-01,1.245e+00
1.847e-01,1.196e+00
1.871e-01,1.149e+00
1.896e-01,1.104e+00
1.920e-01,1.060e+00
1.944e-01,1.018e+00
1.969e-01,9.777e-01
1.993e-01,9.384e-01
2.018e-01,9.006e-01
2.042e-01,8.641e-01
2.067e-01,8.290e-01
2.091e-01,7.951e-01
2.116e-01,7.624e-01
2.140e-01,7.310e-01
2.165e-01,7.007e-01
2.189e-01,6.715e-01
2.213e-01,6.434e-01
2.238e-01,6.164e-01
2.262e-01,5.903e-01
2.287e-01,5.653e-01
2.311e-01,5.412e-01
2.336e-01,5.180e-01
2.360e-01,4.957e-01
2.385e-01,4.743e-01
2.409e-01,4.537e-01
2.434e-01,4.339e-01
2.458e-01,4.149e-01
2.483e-01,3.967e-01
2.507e-01,3.791e-01
2.531e-01,3.623e-01
2.556e-01,3.461e-01
2.580e-01,3.306e-01
2.605e-01,3.157e-01
2.629e-01,3.014e-01
2.654e-01,2.877e-01
2.678e-01,2.746e-01
2.703e-01,2.620e-01
2.727e-01,2.499e-01
2.752e-01,2.383e-01
2.776e-01,2.272e-01
2.800e-01,2.166e-01
2.825e-01,2.065e-01
2.849e-01,1.967e-01
2.874e-01,1.874e-01
2.898e-01,1.785e-01
2.923e-01,1.699e-01
2.947e-01,1.618e-01
2.972e-01,1.540e-01
2.996e-01,1.465e-01
3.021e-01,1.394e-01
3.045e-01,1.326e-01
3.070e-01,1.260e-01
3.094e-01,1.198e-01
3.118e-01,1.139e-01
3.143e-01,1.082e-01
3.167e-01,1.028e-01
3.192e-01,9.763e-02
3.216e-01,9.270e-02
3.241e-01,8.800e-02
3.265e-01,8.351e-02
3.290e-01,7.924e-02
3.314e-01,7.516e-02
3.339e-01,7.128e-02
3.363e-01,6.758e-02
3.388e-01,6.405e-02
3.412e-01,6.070e-02
3.436e-01,5.750e-02
3.461e-01,5.446e-02
3.485e-01,5.157e-02
3.510e-01,4.882e-02
3.534e-01,4.620e-02
3.559e-01,4.372e-02
3.583e-01,4.135e-02
3.608e-01,3.910e-02
3.632e-01,3.697e-02
3.657e-01,3.494e-02
3.681e-01,3.302e-02
3.705e-01,3.119e-02
3.730e-01,2.945e-02
3.754e-01,2.781e-02
3.779e-01,2.625e-02
3.803e-01,2.477e-02
3.828e-01,2.336e-02
3.852e-01,2.204e-02
3.877e-01,2.078e-02
3.901e-01,1.958e-02
3.926e-01,1.845e-02
3.950e-01,1.738e-02
3.975e-01,1.637e-02
3.999e-01,1.541e-02
4.023e-01,1.451e-02
4.048e-01,1.365e-02
4.072e-01,1.284e-02
4.097e-01,1.207e-02
4.121e-01,1.135e-02
4.146e-01,1.067e-02
4.170e-01,1.002e-02
4.195e-01,9.411e-03
4.219e-01,8.837e-03
4.244e-01,8.295e-03
4.268e-01,7.783e-03
4.292e-01,7.301e-03
4.317e-01,6.847e-03
4.341e-01,6.418e-03
4.366e-01,6.015e-03
4.390e-01,5.635e-03
4.415e-01,5.278e-03
4.439e-01,4.941e-03
4.464e-01,4.624e-03
4.488e-01,4.327e-03
4.513e-01,4.047e-03
4.537e-01,3.784e-03
4.562e-01,3.536e-03
4.586e-01,3.304e-03
4.610e-01,3.086e-03
4.635e-01,2.882e-03
4.659e-01,2.689e-03
4.684e-01,2.509e-03
4.708e-01,2.340e-03
4.733e-01,2.182e-03
4.757e-01,2.034e-03
4.782e-01,1.895e-03
4.806e-01,1.765e-03
4.831e-01,1.643e-03
4.855e-01,1.529e-03
4.879e-01,1.422e-03


==> anc/03_results/strong_inf/num_beta_total_probability/0_21.csv <==
transmittance,probability_density
2.500e-03,1.308e-06
7.500e-03,6.315e-05
1.250e-02,3.511e-04
1.750e-02,1.032e-03
2.250e-02,2.225e-03
2.750e-02,4.003e-03
3.250e-02,6.397e-03
3.750e-02,9.407e-03
4.250e-02,1.302e-02
4.750e-02,1.720e-02
5.250e-02,2.193e-02
5.750e-02,2.717e-02
6.250e-02,3.287e-02
6.750e-02,3.902e-02
7.250e-02,4.557e-02
7.750e-02,5.250e-02
8.250e-02,5.978e-02
8.750e-02,6.736e-02
9.250e-02,7.522e-02
9.750e-02,8.332e-02
1.025e-01,9.164e-02
1.075e-01,1.001e-01
1.125e-01,1.088e-01
1.175e-01,1.175e-01
1.225e-01,1.263e-01
1.275e-01,1.352e-01
1.325e-01,1.441e-01
1.375e-01,1.529e-01
1.425e-01,1.617e-01
1.475e-01,1.704e-01
1.525e-01,1.790e-01
1.575e-01,1.875e-01
1.625e-01,1.958e-01
1.675e-01,2.039e-01
1.725e-01,2.119e-01
1.775e-01,2.197e-01
1.825e-01,2.273e-01
1.875e-01,2.347e-01
1.925e-01,2.420e-01
1.975e-01,2.491e-01
2.025e-01,2.560e-01
2.075e-01,2.628e-01
2.125e-01,2.695e-01
2.175e-01,2.761e-01
2.225e-01,2.827e-01
2.275e-01,2.892e-01
2.325e-01,2.958e-01
2.375e-01,3.024e-01
2.425e-01,3.092e-01
2.475e-01,3.160e-01
2.525e-01,3.231e-01
2.575e-01,3.304e-01
2.625e-01,3.380e-01
2.675e-01,3.459e-01
2.725e-01,3.541e-01
2.775e-01,3.627e-01
2.825e-01,3.718e-01
2.875e-01,3.813e-01
2.925e-01,3.914e-01
2.975e-01,4.019e-01
3.025e-01,4.131e-01
3.075e-01,4.249e-01
3.125e-01,4.373e-01
3.175e-01,4.504e-01
3.225e-01,4.641e-01
3.275e-01,4.786e-01
3.325e-01,4.939e-01
3.375e-01,5.099e-01
3.425e-01,5.268e-01
3.475e-01,5.444e-01
3.525e-01,5.629e-01
3.575e-01,5.823e-01
3.625e-01,6.025e-01
3.675e-01,6.236e-01
3.725e-01,6.457e-01
3.775e-01,6.686e-01
3.825e-01,6.925e-01
3.875e-01,7.174e-01
3.925e-01,7.432e-01
3.975e-01,7.700e-01
4.025e-01,7.978e-01
4.075e-01,8.266e-01
4.125e-01,8.564e-01
4.175e-01,8.871e-01
4.225e-01,9.189e-01
4.275e-01,9.517e-01
4.325e-01,9.855e-01
4.375e-01,1.020e+00
4.425e-01,1.056e+00
4.475e-01,1.093e+00
4.525e-01,1.131e+00
4.575e-01,1.170e+00
4.625e-01,1.209e+00
4.675e-01,1.250e+00
4.725e-01,1.292e+00
4.775e-01,1.335e+00
4.825e-01,1.379e+00
4.875e-01,1.424e+00
4.925e-01,1.470e+00
4.975e-01,1.517e+00
5.025e-01,1.565e+00
5.075e-01,1.615e+00
5.125e-01,1.665e+00
5.175e-01,1.716e+00
5.225e-01,1.769e+00
5.275e-01,1.822e+00
5.325e-01,1.877e+00
5.375e-01,1.932e+00
5.425e-01,1.989e+00
5.475e-01,2.046e+00
5.525e-01,2.105e+00
5.575e-01,2.164e+00
5.625e-01,2.225e+00
5.675e-01,2.285e+00
5.725e-01,2.347e+00
5.775e-01,2.409e+00
5.825e-01,2.471e+00
5.875e-01,2.533e+00
5.925e-01,2.596e+00
5.975e-01,2.657e+00
6.025e-01,2.719e+00
6.075e-01,2.779e+00
6.125e-01,2.838e+00
6.175e-01,2.895e+00
6.225e-01,2.950e+00
6.275e-01,3.003e+00
6.325e-01,3.053e+00
6.375e-01,3.099e+00
6.425e-01,3.141e+00
6.475e-01,3.179e+00
6.525e-01,3.211e+00
6.575e-01,3.239e+00
6.625e-01,3.260e+00
6.675e-01,3.274e+00
6.725e-01,3.282e+00
6.775e-01,3.282e+00
6.825e-01,3.274e+00
6.875e-01,3.257e+00
6.925e-01,3.232e+00
6.975e-01,3.198e+00
7.025e-01,3.155e+00
7.075e-01,3.103e+00
7.125e-01,3.042e+00
7.175e-01,2.972e+00
7.225e-01,2.893e+00
7.275e-01,2.806e+00
7.325e-01,2.711e+00
7.375e-01,2.609e+00
7.425e-01,2.499e+00
7.475e-01,2.384e+00
7.525e-01,2.263e+00
7.575e-01,2.139e+00
7.625e-01,2.011e+00
7.675e-01,1.881e+00
7.725e-01,1.749e+00
7.775e-01,1.618e+00
7.825e-01,1.487e+00
7.875e-01,1.358e+00
7.925e-01,1.233e+00
7.975e-01,1.111e+00
8.025e-01,9.943e-01
8.075e-01,8.830e-01
8.125e-01,7.780e-01
8.175e-01,6.798e-01
8.225e-01,5.888e-01
8.275e-01,5.052e-01
8.325e-01,4.293e-01
8.375e-01,3.611e-01
8.425e-01,3.003e-01
8.475e-01,2.469e-01
8.525e-01,2.005e-01
8.575e-01,1.607e-01
8.625e-01,1.270e-01
8.675e-01,9.882e-02
8.725e-01,7.568e-02
8.775e-01,5.694e-02
8.825e-01,4.205e-02
8.875e-01,3.042e-02
8.925e-01,2.152e-02
8.975e-01,1.486e-02
9.025e-01,9.989e-03
9.075e-01,6.520e-03
9.125e-01,4.119e-03
9.175e-01,2.509e-03
9.225e-01,1.467e-03
9.275e-01,8.189e-04
9.325e-01,4.336e-04
9.375e-01,2.161e-04
9.425e-01,1.003e-04
9.475e-01,4.281e-05
9.525e-01,1.653e-05
9.575e-01,5.649e-06
9.625e-01,1.656e-06
9.675e-01,3.990e-07
9.725e-01,7.394e-08
9.775e-01,9.487e-09
9.825e-01,7.000e-10
9.875e-01,2.040e-11
9.925e-01,8.889e-14
9.975e-01,6.481e-19


==> anc/03_results/strong_inf/num_beta_total_probability/0_22.csv <==
transmittance,probability_density
2.500e-03,1.367e-07
7.500e-03,1.202e-05
1.250e-02,8.800e-05
1.750e-02,3.086e-04
2.250e-02,7.566e-04
2.750e-02,1.502e-03
3.250e-02,2.594e-03
3.750e-02,4.064e-03
4.250e-02,5.924e-03
4.750e-02,8.174e-03
5.250e-02,1.081e-02
5.750e-02,1.380e-02
6.250e-02,1.715e-02
6.750e-02,2.083e-02
7.250e-02,2.483e-02
7.750e-02,2.912e-02
8.250e-02,3.370e-02
8.750e-02,3.856e-02
9.250e-02,4.367e-02
9.750e-02,4.903e-02
1.025e-01,5.463e-02
1.075e-01,6.045e-02
1.125e-01,6.648e-02
1.175e-01,7.271e-02
1.225e-01,7.912e-02
1.275e-01,8.569e-02
1.325e-01,9.242e-02
1.375e-01,9.928e-02
1.425e-01,1.063e-01
1.475e-01,1.133e-01
1.525e-01,1.205e-01
1.575e-01,1.277e-01
1.625e-01,1.349e-01
1.675e-01,1.422e-01
1.725e-01,1.494e-01
1.775e-01,1.567e-01
1.825e-01,1.639e-01
1.875e-01,1.710e-01
1.925e-01,1.781e-01
1.975e-01,1.851e-01
2.025e-01,1.920e-01
2.075e-01,1.988e-01
2.125e-01,2.056e-01
2.175e-01,2.122e-01
2.225e-01,2.187e-01
2.275e-01,2.251e-01
2.325e-01,2.314e-01
2.375e-01,2.376e-01
2.425e-01,2.438e-01
2.475e-01,2.499e-01
2.525e-01,2.560e-01
2.575e-01,2.622e-01
2.625e-01,2.683e-01
2.675e-01,2.745e-01
2.725e-01,2.808e-01
2.775e-01,2.872e-01
2.825e-01,2.938e-01
2.875e-01,3.006e-01
2.925e-01,3.076e-01
2.975e-01,3.150e-01
3.025e-01,3.226e-01
3.075e-01,3.306e-01
3.125e-01,3.390e-01
3.175e-01,3.479e-01
3.225e-01,3.572e-01
3.275e-01,3.670e-01
3.325e-01,3.774e-01
3.375e-01,3.884e-01
3.425e-01,4.000e-01
3.475e-01,4.123e-01
3.525e-01,4.253e-01
3.575e-01,4.390e-01
3.625e-01,4.535e-01
3.675e-01,4.687e-01
3.725e-01,4.848e-01
3.775e-01,5.017e-01
3.825e-01,5.195e-01
3.875e-01,5.383e-01
3.925e-01,5.579e-01
3.975e-01,5.785e-01
4.025e-01,6.001e-01
4.075e-01,6.227e-01
4.125e-01,6.463e-01
4.175e-01,6.709e-01
4.225e-01,6.967e-01
4.275e-01,7.235e-01
4.325e-01,7.515e-01
4.375e-01,7.805e-01
4.425e-01,8.107e-01
4.475e-01,8.421e-01
4.525e-01,8.747e-01
4.575e-01,9.084e-01
4.625e-01,9.434e-01
4.675e-01,9.796e-01
4.725e-01,1.017e+00
4.775e-01,1.056e+00
4.825e-01,1.096e+00
4.875e-01,1.137e+00
4.925e-01,1.179e+00
4.975e-01,1.223e+00
5.025e-01,1.268e+00
5.075e-01,1.315e+00
5.125e-01,1.363e+00
5.175e-01,1.412e+00
5.225e-01,1.463e+00
5.275e-01,1.515e+00
5.325e-01,1.568e+00
5.375e-01,1.623e+00
5.425e-01,1.679e+00
5.475e-01,1.737e+00
5.525e-01,1.797e+00
5.575e-01,1.857e+00
5.625e-01,1.920e+00
5.675e-01,1.983e+00
5.725e-01,2.049e+00
5.775e-01,2.115e+00
5.825e-01,2.184e+00
5.875e-01,2.253e+00
5.925e-01,2.324e+00
5.975e-01,2.395e+00
6.025e-01,2.468e+00
6.075e-01,2.542e+00
6.125e-01,2.616e+00
6.175e-01,2.690e+00
6.225e-01,2.765e+00
6.275e-01,2.839e+00
6.325e-01,2.913e+00
6.375e-01,2.986e+00
6.425e-01,3.057e+00
6.475e-01,3.126e+00
6.525e-01,3.192e+00
6.575e-01,3.256e+00
6.625e-01,3.315e+00
6.675e-01,3.370e+00
6.725e-01,3.419e+00
6.775e-01,3.463e+00
6.825e-01,3.499e+00
6.875e-01,3.528e+00
6.925e-01,3.549e+00
6.975e-01,3.561e+00
7.025e-01,3.563e+00
7.075e-01,3.555e+00
7.125e-01,3.537e+00
7.175e-01,3.507e+00
7.225e-01,3.465e+00
7.275e-01,3.412e+00
7.325e-01,3.346e+00
7.375e-01,3.269e+00
7.425e-01,3.181e+00
7.475e-01,3.081e+00
7.525e-01,2.971e+00
7.575e-01,2.851e+00
7.625e-01,2.722e+00
7.675e-01,2.585e+00
7.725e-01,2.441e+00
7.775e-01,2.292e+00
7.825e-01,2.139e+00
7.875e-01,1.984e+00
7.925e-01,1.827e+00
7.975e-01,1.671e+00
8.025e-01,1.517e+00
8.075e-01,1.367e+00
8.125e-01,1.221e+00
8.175e-01,1.082e+00
8.225e-01,9.494e-01
8.275e-01,8.254e-01
8.325e-01,7.104e-01
8.375e-01,6.049e-01
8.425e-01,5.092e-01
8.475e-01,4.235e-01
8.525e-01,3.478e-01
8.575e-01,2.817e-01
8.625e-01,2.248e-01
8.675e-01,1.766e-01
8.725e-01,1.365e-01
8.775e-01,1.036e-01
8.825e-01,7.704e-02
8.875e-01,5.612e-02
8.925e-01,3.994e-02
8.975e-01,2.772e-02
9.025e-01,1.871e-02
9.075e-01,1.225e-02
9.125e-01,7.751e-03
9.175e-01,4.724e-03
9.225e-01,2.759e-03
9.275e-01,1.536e-03
9.325e-01,8.099e-04
9.375e-01,4.009e-04
9.425e-01,1.844e-04
9.475e-01,7.779e-05
9.525e-01,2.958e-05
9.575e-01,9.912e-06
9.625e-01,2.835e-06
9.675e-01,6.620e-07
9.725e-01,1.179e-07
9.775e-01,1.436e-08
9.825e-01,9.884e-10
9.875e-01,2.609e-11
9.925e-01,9.716e-14
9.975e-01,5.005e-19


==> anc/03_results/strong_inf/num_beta_total_probability/0_23.csv <==
transmittance,probability_density
2.500e-03,1.106e-08
7.500e-03,1.838e-06
1.250e-02,1.809e-05
1.750e-02,7.699e-05
2.250e-02,2.179e-04
2.750e-02,4.841e-04
3.250e-02,9.168e-04
3.750e-02,1.551e-03
4.250e-02,2.411e-03
4.750e-02,3.515e-03
5.250e-02,4.872e-03
5.750e-02,6.481e-03
6.250e-02,8.340e-03
6.750e-02,1.044e-02
7.250e-02,1.277e-02
7.750e-02,1.533e-02
8.250e-02,1.810e-02
8.750e-02,2.108e-02
9.250e-02,2.425e-02
9.750e-02,2.762e-02
1.025e-01,3.118e-02
1.075e-01,3.492e-02
1.125e-01,3.884e-02
1.175e-01,4.294e-02
1.225e-01,4.722e-02
1.275e-01,5.167e-02
1.325e-01,5.630e-02
1.375e-01,6.109e-02
1.425e-01,6.605e-02
1.475e-01,7.116e-02
1.525e-01,7.643e-02
1.575e-01,8.184e-02
1.625e-01,8.738e-02
1.675e-01,9.305e-02
1.725e-01,9.884e-02
1.775e-01,1.047e-01
1.825e-01,1.107e-01
1.875e-01,1.168e-01
1.925e-01,1.229e-01
1.975e-01,1.291e-01
2.025e-01,1.354e-01
2.075e-01,1.417e-01
2.125e-01,1.480e-01
2.175e-01,1.543e-01
2.225e-01,1.605e-01
2.275e-01,1.668e-01
2.325e-01,1.731e-01
2.375e-01,1.793e-01
2.425e-01,1.855e-01
2.475e-01,1.916e-01
2.525e-01,1.977e-01
2.575e-01,2.037e-01
2.625e-01,2.097e-01
2.675e-01,2.156e-01
2.725e-01,2.216e-01
2.775e-01,2.275e-01
2.825e-01,2.334e-01
2.875e-01,2.393e-01
2.925e-01,2.452e-01
2.975e-01,2.512e-01
3.025e-01,2.573e-01
3.075e-01,2.635e-01
3.125e-01,2.698e-01
3.175e-01,2.763e-01
3.225e-01,2.831e-01
3.275e-01,2.901e-01
3.325e-01,2.973e-01
3.375e-01,3.049e-01
3.425e-01,3.129e-01
3.475e-01,3.213e-01
3.525e-01,3.301e-01
3.575e-01,3.394e-01
3.625e-01,3.492e-01
3.675e-01,3.597e-01
3.725e-01,3.707e-01
3.775e-01,3.824e-01
3.825e-01,3.947e-01
3.875e-01,4.079e-01
3.925e-01,4.217e-01
3.975e-01,4.364e-01
4.025e-01,4.520e-01
4.075e-01,4.684e-01
4.125e-01,4.857e-01
4.175e-01,5.040e-01
4.225e-01,5.233e-01
4.275e-01,5.436e-01
4.325e-01,5.650e-01
4.375e-01,5.874e-01
4.425e-01,6.110e-01
4.475e-01,6.358e-01
4.525e-01,6.617e-01
4.575e-01,6.888e-01
4.625e-01,7.173e-01
4.675e-01,7.469e-01
4.725e-01,7.780e-01
4.775e-01,8.103e-01
4.825e-01,8.441e-01
4.875e-01,8.792e-01
4.925e-01,9.158e-01
4.975e-01,9.538e-01
5.025e-01,9.933e-01
5.075e-01,1.034e+00
5.125e-01,1.077e+00
5.175e-01,1.121e+00
5.225e-01,1.167e+00
5.275e-01,1.214e+00
5.325e-01,1.264e+00
5.375e-01,1.314e+00
5.425e-01,1.367e+00
5.475e-01,1.421e+00
5.525e-01,1.477e+00
5.575e-01,1.535e+00
5.625e-01,1.595e+00
5.675e-01,1.657e+00
5.725e-01,1.721e+00
5.775e-01,1.787e+00
5.825e-01,1.854e+00
5.875e-01,1.924e+00
5.925e-01,1.996e+00
5.975e-01,2.070e+00
6.025e-01,2.146e+00
6.075e-01,2.224e+00
6.125e-01,2.303e+00
6.175e-01,2.385e+00
6.225e-01,2.469e+00
6.275e-01,2.554e+00
6.325e-01,2.641e+00
6.375e-01,2.728e+00
6.425e-01,2.817e+00
6.475e-01,2.906e+00
6.525e-01,2.996e+00
6.575e-01,3.085e+00
6.625e-01,3.174e+00
6.675e-01,3.261e+00
6.725e-01,3.345e+00
6.775e-01,3.427e+00
6.825e-01,3.505e+00
6.875e-01,3.579e+00
6.925e-01,3.647e+00
6.975e-01,3.708e+00
7.025e-01,3.762e+00
7.075e-01,3.807e+00
7.125e-01,3.842e+00
7.175e-01,3.866e+00
7.225e-01,3.878e+00
7.275e-01,3.878e+00
7.325e-01,3.864e+00
7.375e-01,3.835e+00
7.425e-01,3.792e+00
7.475e-01,3.733e+00
7.525e-01,3.659e+00
7.575e-01,3.569e+00
7.625e-01,3.465e+00
7.675e-01,3.346e+00
7.725e-01,3.213e+00
7.775e-01,3.067e+00
7.825e-01,2.910e+00
7.875e-01,2.743e+00
7.925e-01,2.568e+00
7.975e-01,2.387e+00
8.025e-01,2.202e+00
8.075e-01,2.016e+00
8.125e-01,1.829e+00
8.175e-01,1.646e+00
8.225e-01,1.466e+00
8.275e-01,1.294e+00
8.325e-01,1.130e+00
8.375e-01,9.757e-01
8.425e-01,8.327e-01
8.475e-01,7.018e-01
8.525e-01,5.836e-01
8.575e-01,4.785e-01
8.625e-01,3.864e-01
8.675e-01,3.070e-01
8.725e-01,2.397e-01
8.775e-01,1.836e-01
8.825e-01,1.379e-01
8.875e-01,1.012e-01
8.925e-01,7.256e-02
8.975e-01,5.067e-02
9.025e-01,3.438e-02
9.075e-01,2.260e-02
9.125e-01,1.434e-02
9.175e-01,8.750e-03
9.225e-01,5.109e-03
9.275e-01,2.839e-03
9.325e-01,1.490e-03
9.375e-01,7.328e-04
9.425e-01,3.340e-04
9.475e-01,1.392e-04
9.525e-01,5.207e-05
9.575e-01,1.709e-05
9.625e-01,4.763e-06
9.675e-01,1.076e-06
9.725e-01,1.836e-07
9.775e-01,2.118e-08
9.825e-01,1.354e-09
9.875e-01,3.221e-11
9.925e-01,1.018e-13
9.975e-01,3.678e-19


==> anc/03_results/strong_inf/num_beta_total_probability/0_24.csv <==
transmittance,probability_density
2.500e-03,6.043e-10
7.500e-03,2.073e-07
1.250e-02,2.855e-06
1.750e-02,1.516e-05
2.250e-02,5.059e-05
2.750e-02,1.281e-04
3.250e-02,2.702e-04
3.750e-02,5.005e-04
4.250e-02,8.417e-04
4.750e-02,1.314e-03
5.250e-02,1.932e-03
5.750e-02,2.709e-03
6.250e-02,3.651e-03
6.750e-02,4.761e-03
7.250e-02,6.039e-03
7.750e-02,7.482e-03
8.250e-02,9.085e-03
8.750e-02,1.084e-02
9.250e-02,1.275e-02
9.750e-02,1.481e-02
1.025e-01,1.700e-02
1.075e-01,1.933e-02
1.125e-01,2.179e-02
1.175e-01,2.439e-02
1.225e-01,2.712e-02
1.275e-01,2.999e-02
1.325e-01,3.299e-02
1.375e-01,3.613e-02
1.425e-01,3.941e-02
1.475e-01,4.283e-02
1.525e-01,4.639e-02
1.575e-01,5.010e-02
1.625e-01,5.394e-02
1.675e-01,5.793e-02
1.725e-01,6.206e-02
1.775e-01,6.634e-02
1.825e-01,7.074e-02
1.875e-01,7.529e-02
1.925e-01,7.996e-02
1.975e-01,8.476e-02
2.025e-01,8.967e-02
2.075e-01,9.470e-02
2.125e-01,9.984e-02
2.175e-01,1.051e-01
2.225e-01,1.104e-01
2.275e-01,1.158e-01
2.325e-01,1.213e-01
2.375e-01,1.269e-01
2.425e-01,1.325e-01
2.475e-01,1.382e-01
2.525e-01,1.439e-01
2.575e-01,1.497e-01
2.625e-01,1.554e-01
2.675e-01,1.612e-01
2.725e-01,1.670e-01
2.775e-01,1.728e-01
2.825e-01,1.787e-01
2.875e-01,1.845e-01
2.925e-01,1.903e-01
2.975e-01,1.961e-01
3.025e-01,2.019e-01
3.075e-01,2.077e-01
3.125e-01,2.136e-01
3.175e-01,2.194e-01
3.225e-01,2.253e-01
3.275e-01,2.313e-01
3.325e-01,2.374e-01
3.375e-01,2.435e-01
3.425e-01,2.498e-01
3.475e-01,2.563e-01
3.525e-01,2.629e-01
3.575e-01,2.698e-01
3.625e-01,2.769e-01
3.675e-01,2.844e-01
3.725e-01,2.921e-01
3.775e-01,3.002e-01
3.825e-01,3.088e-01
3.875e-01,3.178e-01
3.925e-01,3.273e-01
3.975e-01,3.374e-01
4.025e-01,3.481e-01
4.075e-01,3.594e-01
4.125e-01,3.714e-01
4.175e-01,3.841e-01
4.225e-01,3.977e-01
4.275e-01,4.120e-01
4.325e-01,4.272e-01
4.375e-01,4.434e-01
4.425e-01,4.605e-01
4.475e-01,4.786e-01
4.525e-01,4.978e-01
4.575e-01,5.181e-01
4.625e-01,5.395e-01
4.675e-01,5.621e-01
4.725e-01,5.860e-01
4.775e-01,6.112e-01
4.825e-01,6.377e-01
4.875e-01,6.656e-01
4.925e-01,6.949e-01
4.975e-01,7.256e-01
5.025e-01,7.579e-01
5.075e-01,7.918e-01
5.125e-01,8.273e-01
5.175e-01,8.644e-01
5.225e-01,9.032e-01
5.275e-01,9.438e-01
5.325e-01,9.862e-01
5.375e-01,1.030e+00
5.425e-01,1.076e+00
5.475e-01,1.125e+00
5.525e-01,1.175e+00
5.575e-01,1.227e+00
5.625e-01,1.281e+00
5.675e-01,1.337e+00
5.725e-01,1.396e+00
5.775e-01,1.457e+00
5.825e-01,1.520e+00
5.875e-01,1.585e+00
5.925e-01,1.653e+00
5.975e-01,1.724e+00
6.025e-01,1.797e+00
6.075e-01,1.873e+00
6.125e-01,1.951e+00
6.175e-01,2.032e+00
6.225e-01,2.116e+00
6.275e-01,2.203e+00
6.325e-01,2.292e+00
6.375e-01,2.385e+00
6.425e-01,2.480e+00
6.475e-01,2.577e+00
6.525e-01,2.677e+00
6.575e-01,2.779e+00
6.625e-01,2.883e+00
6.675e-01,2.989e+00
6.725e-01,3.096e+00
6.775e-01,3.203e+00
6.825e-01,3.311e+00
6.875e-01,3.418e+00
6.925e-01,3.523e+00
6.975e-01,3.626e+00
7.025e-01,3.725e+00
7.075e-01,3.819e+00
7.125e-01,3.908e+00
7.175e-01,3.988e+00
7.225e-01,4.060e+00
7.275e-01,4.122e+00
7.325e-01,4.171e+00
7.375e-01,4.207e+00
7.425e-01,4.228e+00
7.475e-01,4.232e+00
7.525e-01,4.219e+00
7.575e-01,4.187e+00
7.625e-01,4.136e+00
7.675e-01,4.064e+00
7.725e-01,3.973e+00
7.775e-01,3.861e+00
7.825e-01,3.729e+00
7.875e-01,3.579e+00
7.925e-01,3.412e+00
7.975e-01,3.228e+00
8.025e-01,3.032e+00
8.075e-01,2.824e+00
8.125e-01,2.608e+00
8.175e-01,2.387e+00
8.225e-01,2.163e+00
8.275e-01,1.941e+00
8.325e-01,1.723e+00
8.375e-01,1.512e+00
8.425e-01,1.310e+00
8.475e-01,1.121e+00
8.525e-01,9.463e-01
8.575e-01,7.868e-01
8.625e-01,6.440e-01
8.675e-01,5.183e-01
8.725e-01,4.095e-01
8.775e-01,3.173e-01
8.825e-01,2.407e-01
8.875e-01,1.785e-01
8.925e-01,1.291e-01
8.975e-01,9.080e-02
9.025e-01,6.200e-02
9.075e-01,4.096e-02
9.125e-01,2.608e-02
9.175e-01,1.595e-02
9.225e-01,9.315e-03
9.275e-01,5.166e-03
9.325e-01,2.701e-03
9.375e-01,1.320e-03
9.425e-01,5.957e-04
9.475e-01,2.450e-04
9.525e-01,9.013e-05
9.575e-01,2.894e-05
9.625e-01,7.844e-06
9.675e-01,1.710e-06
9.725e-01,2.789e-07
9.775e-01,3.033e-08
9.825e-01,1.794e-09
9.875e-01,3.825e-11
9.925e-01,1.020e-13
9.975e-01,2.591e-19


==> anc/03_results/strong_inf/num_beta_total_probability/0_25.csv <==
transmittance,probability_density
1.478e-03,5.890e-01
4.435e-03,1.904e+00
7.392e-03,2.918e+00
1.035e-02,3.677e+00
1.331e-02,4.258e+00
1.626e-02,4.710e+00
1.922e-02,5.066e+00
2.218e-02,5.344e+00
2.513e-02,5.560e+00
2.809e-02,5.724e+00
3.105e-02,5.846e+00
3.400e-02,5.932e+00
3.696e-02,5.989e+00
3.992e-02,6.022e+00
4.287e-02,6.035e+00
4.583e-02,6.031e+00
4.879e-02,6.013e+00
5.174e-02,5.983e+00
5.470e-02,5.943e+00
5.766e-02,5.894e+00
6.061e-02,5.839e+00
6.357e-02,5.778e+00
6.653e-02,5.712e+00
6.948e-02,5.642e+00
7.244e-02,5.568e+00
7.540e-02,5.491e+00
7.836e-02,5.412e+00
8.131e-02,5.330e+00
8.427e-02,5.247e+00
8.723e-02,5.162e+00
9.018e-02,5.076e+00
9.314e-02,4.989e+00
9.610e-02,4.901e+00
9.905e-02,4.812e+00
1.020e-01,4.723e+00
1.050e-01,4.633e+00
1.079e-01,4.543e+00
1.109e-01,4.453e+00
1.138e-01,4.363e+00
1.168e-01,4.273e+00
1.198e-01,4.183e+00
1.227e-01,4.093e+00
1.257e-01,4.004e+00
1.286e-01,3.915e+00
1.316e-01,3.826e+00
1.345e-01,3.739e+00
1.375e-01,3.651e+00
1.404e-01,3.565e+00
1.434e-01,3.479e+00
1.464e-01,3.394e+00
1.493e-01,3.310e+00
1.523e-01,3.226e+00
1.552e-01,3.144e+00
1.582e-01,3.063e+00
1.611e-01,2.982e+00
1.641e-01,2.903e+00
1.671e-01,2.825e+00
1.700e-01,2.748e+00
1.730e-01,2.672e+00
1.759e-01,2.597e+00
1.789e-01,2.523e+00
1.818e-01,2.451e+00
1.848e-01,2.380e+00
1.878e-01,2.310e+00
1.907e-01,2.242e+00
1.937e-01,2.174e+00
1.966e-01,2.108e+00
1.996e-01,2.044e+00
2.025e-01,1.980e+00
2.055e-01,1.918e+00
2.085e-01,1.857e+00
2.114e-01,1.798e+00
2.144e-01,1.740e+00
2.173e-01,1.683e+00
2.203e-01,1.627e+00
2.232e-01,1.573e+00
2.262e-01,1.520e+00
2.292e-01,1.469e+00
2.321e-01,1.418e+00
2.351e-01,1.369e+00
2.380e-01,1.321e+00
2.410e-01,1.274e+00
2.439e-01,1.229e+00
2.469e-01,1.185e+00
2.498e-01,1.142e+00
2.528e-01,1.100e+00
2.558e-01,1.059e+00
2.587e-01,1.020e+00
2.617e-01,9.816e-01
2.646e-01,9.443e-01
2.676e-01,9.082e-01
2.705e-01,8.732e-01
2.735e-01,8.392e-01
2.765e-01,8.062e-01
2.794e-01,7.743e-01
2.824e-01,7.434e-01
2.853e-01,7.135e-01
2.883e-01,6.845e-01
2.912e-01,6.565e-01
2.942e-01,6.294e-01
2.972e-01,6.032e-01
3.001e-01,5.779e-01
3.031e-01,5.535e-01
3.060e-01,5.299e-01
3.090e-01,5.071e-01
3.119e-01,4.851e-01
3.149e-01,4.640e-01
3.179e-01,4.435e-01
3.208e-01,4.239e-01
3.238e-01,4.049e-01
3.267e-01,3.867e-01
3.297e-01,3.691e-01
3.326e-01,3.523e-01
3.356e-01,3.360e-01
3.386e-01,3.204e-01
3.415e-01,3.054e-01
3.445e-01,2.910e-01
3.474e-01,2.772e-01
3.504e-01,2.639e-01
3.533e-01,2.512e-01
3.563e-01,2.390e-01
3.593e-01,2.273e-01
3.622e-01,2.160e-01
3.652e-01,2.053e-01
3.681e-01,1.950e-01
3.711e-01,1.852e-01
3.740e-01,1.758e-01
3.770e-01,1.668e-01
3.799e-01,1.582e-01
3.829e-01,1.500e-01
3.859e-01,1.421e-01
3.888e-01,1.346e-01
3.918e-01,1.275e-01
3.947e-01,1.207e-01
3.977e-01,1.142e-01
4.006e-01,1.080e-01
4.036e-01,1.021e-01
4.066e-01,9.643e-02
4.095e-01,9.108e-02
4.125e-01,8.600e-02
4.154e-01,8.116e-02
4.184e-01,7.656e-02
4.213e-01,7.219e-02
4.243e-01,6.804e-02
4.273e-01,6.410e-02
4.302e-01,6.036e-02
4.332e-01,5.681e-02
4.361e-01,5.345e-02
4.391e-01,5.026e-02
4.420e-01,4.725e-02
4.450e-01,4.439e-02
4.480e-01,4.169e-02
4.509e-01,3.913e-02
4.539e-01,3.671e-02
4.568e-01,3.443e-02
4.598e-01,3.227e-02
4.627e-01,3.023e-02
4.657e-01,2.831e-02
4.687e-01,2.650e-02
4.716e-01,2.479e-02
4.746e-01,2.318e-02
4.775e-01,2.166e-02
4.805e-01,2.023e-02
4.834e-01,1.889e-02
4.864e-01,1.763e-02
4.894e-01,1.644e-02
4.923e-01,1.533e-02
4.953e-01,1.428e-02
4.982e-01,1.330e-02
5.012e-01,1.237e-02
5.041e-01,1.151e-02
5.071e-01,1.070e-02
5.100e-01,9.941e-03
5.130e-01,9.231e-03
5.160e-01,8.567e-03
5.189e-01,7.946e-03
5.219e-01,7.366e-03
5.248e-01,6.825e-03
5.278e-01,6.319e-03
5.307e-01,5.847e-03
5.337e-01,5.408e-03
5.367e-01,4.998e-03
5.396e-01,4.617e-03
5.426e-01,4.262e-03
5.455e-01,3.931e-03
5.485e-01,3.624e-03
5.514e-01,3.339e-03
5.544e-01,3.074e-03
5.574e-01,2.829e-03
5.603e-01,2.601e-03
5.633e-01,2.390e-03
5.662e-01,2.195e-03
5.692e-01,2.014e-03
5.721e-01,1.847e-03
5.751e-01,1.692e-03
5.781e-01,1.550e-03
5.810e-01,1.418e-03
5.840e-01,1.296e-03
5.869e-01,1.184e-03
5.899e-01,1.081e-03


==> anc/03_results/strong_inf/num_beta_total_probability/0_26.csv <==
transmittance,probability_density
2.500e-03,4.153e-13
7.500e-03,8.262e-10
1.250e-02,2.579e-08
1.750e-02,2.347e-07
2.250e-02,1.171e-06
2.750e-02,4.084e-06
3.250e-02,1.124e-05
3.750e-02,2.611e-05
4.250e-02,5.349e-05
4.750e-02,9.933e-05
5.250e-02,1.706e-04
5.750e-02,2.749e-04
6.250e-02,4.203e-04
6.750e-02,6.144e-04
7.250e-02,8.648e-04
7.750e-02,1.178e-03
8.250e-02,1.560e-03
8.750e-02,2.015e-03
9.250e-02,2.546e-03
9.750e-02,3.157e-03
1.025e-01,3.847e-03
1.075e-01,4.618e-03
1.125e-01,5.469e-03
1.175e-01,6.399e-03
1.225e-01,7.406e-03
1.275e-01,8.491e-03
1.325e-01,9.650e-03
1.375e-01,1.088e-02
1.425e-01,1.219e-02
1.475e-01,1.357e-02
1.525e-01,1.503e-02
1.575e-01,1.656e-02
1.625e-01,1.817e-02
1.675e-01,1.986e-02
1.725e-01,2.164e-02
1.775e-01,2.350e-02
1.825e-01,2.544e-02
1.875e-01,2.749e-02
1.925e-01,2.962e-02
1.975e-01,3.186e-02
2.025e-01,3.420e-02
2.075e-01,3.665e-02
2.125e-01,3.921e-02
2.175e-01,4.188e-02
2.225e-01,4.467e-02
2.275e-01,4.757e-02
2.325e-01,5.059e-02
2.375e-01,5.373e-02
2.425e-01,5.699e-02
2.475e-01,6.037e-02
2.525e-01,6.387e-02
2.575e-01,6.750e-02
2.625e-01,7.124e-02
2.675e-01,7.510e-02
2.725e-01,7.907e-02
2.775e-01,8.317e-02
2.825e-01,8.738e-02
2.875e-01,9.171e-02
2.925e-01,9.615e-02
2.975e-01,1.007e-01
3.025e-01,1.054e-01
3.075e-01,1.101e-01
3.125e-01,1.150e-01
3.175e-01,1.200e-01
3.225e-01,1.251e-01
3.275e-01,1.302e-01
3.325e-01,1.355e-01
3.375e-01,1.409e-01
3.425e-01,1.463e-01
3.475e-01,1.519e-01
3.525e-01,1.575e-01
3.575e-01,1.632e-01
3.625e-01,1.690e-01
3.675e-01,1.749e-01
3.725e-01,1.808e-01
3.775e-01,1.869e-01
3.825e-01,1.931e-01
3.875e-01,1.993e-01
3.925e-01,2.057e-01
3.975e-01,2.122e-01
4.025e-01,2.189e-01
4.075e-01,2.257e-01
4.125e-01,2.327e-01
4.175e-01,2.399e-01
4.225e-01,2.474e-01
4.275e-01,2.551e-01
4.325e-01,2.631e-01
4.375e-01,2.715e-01
4.425e-01,2.802e-01
4.475e-01,2.894e-01
4.525e-01,2.990e-01
4.575e-01,3.092e-01
4.625e-01,3.199e-01
4.675e-01,3.313e-01
4.725e-01,3.434e-01
4.775e-01,3.562e-01
4.825e-01,3.699e-01
4.875e-01,3.844e-01
4.925e-01,3.999e-01
4.975e-01,4.164e-01
5.025e-01,4.340e-01
5.075e-01,4.528e-01
5.125e-01,4.729e-01
5.175e-01,4.943e-01
5.225e-01,5.170e-01
5.275e-01,5.413e-01
5.325e-01,5.671e-01
5.375e-01,5.946e-01
5.425e-01,6.238e-01
5.475e-01,6.549e-01
5.525e-01,6.878e-01
5.575e-01,7.228e-01
5.625e-01,7.598e-01
5.675e-01,7.990e-01
5.725e-01,8.405e-01
5.775e-01,8.844e-01
5.825e-01,9.307e-01
5.875e-01,9.795e-01
5.925e-01,1.031e+00
5.975e-01,1.085e+00
6.025e-01,1.143e+00
6.075e-01,1.203e+00
6.125e-01,1.266e+00
6.175e-01,1.333e+00
6.225e-01,1.403e+00
6.275e-01,1.476e+00
6.325e-01,1.553e+00
6.375e-01,1.634e+00
6.425e-01,1.719e+00
6.475e-01,1.808e+00
6.525e-01,1.901e+00
6.575e-01,1.999e+00
6.625e-01,2.101e+00
6.675e-01,2.208e+00
6.725e-01,2.320e+00
6.775e-01,2.437e+00
6.825e-01,2.559e+00
6.875e-01,2.687e+00
6.925e-01,2.819e+00
6.975e-01,2.956e+00
7.025e-01,3.098e+00
7.075e-01,3.244e+00
7.125e-01,3.394e+00
7.175e-01,3.547e+00
7.225e-01,3.703e+00
7.275e-01,3.859e+00
7.325e-01,4.016e+00
7.375e-01,4.170e+00
7.425e-01,4.320e+00
7.475e-01,4.464e+00
7.525e-01,4.599e+00
7.575e-01,4.723e+00
7.625e-01,4.832e+00
7.675e-01,4.924e+00
7.725e-01,4.995e+00
7.775e-01,5.042e+00
7.825e-01,5.062e+00
7.875e-01,5.052e+00
7.925e-01,5.010e+00
7.975e-01,4.935e+00
8.025e-01,4.825e+00
8.075e-01,4.679e+00
8.125e-01,4.499e+00
8.175e-01,4.287e+00
8.225e-01,4.044e+00
8.275e-01,3.775e+00
8.325e-01,3.485e+00
8.375e-01,3.178e+00
8.425e-01,2.861e+00
8.475e-01,2.540e+00
8.525e-01,2.222e+00
8.575e-01,1.914e+00
8.625e-01,1.620e+00
8.675e-01,1.347e+00
8.725e-01,1.097e+00
8.775e-01,8.755e-01
8.825e-01,6.826e-01
8.875e-01,5.190e-01
8.925e-01,3.841e-01
8.975e-01,2.759e-01
9.025e-01,1.918e-01
9.075e-01,1.286e-01
9.125e-01,8.291e-02
9.175e-01,5.112e-02
9.225e-01,2.998e-02
9.275e-01,1.663e-02
9.325e-01,8.649e-03
9.375e-01,4.180e-03
9.425e-01,1.854e-03
9.475e-01,7.440e-04
9.525e-01,2.647e-04
9.575e-01,8.134e-05
9.625e-01,2.083e-05
9.675e-01,4.226e-06
9.725e-01,6.291e-07
9.775e-01,6.083e-08
9.825e-01,3.087e-09
9.875e-01,5.356e-11
9.925e-01,1.060e-13
9.975e-01,1.581e-19


==> anc/03_results/strong_inf/num_beta_total_probability/0_27.csv <==
transmittance,probability_density
2.500e-03,5.513e-15
7.500e-03,2.946e-11
1.250e-02,1.462e-09
1.750e-02,1.810e-08
2.250e-02,1.137e-07
2.750e-02,4.772e-07
3.250e-02,1.532e-06
3.750e-02,4.065e-06
4.250e-02,9.349e-06
4.750e-02,1.924e-05
5.250e-02,3.625e-05
5.750e-02,6.352e-05
6.250e-02,1.048e-04
6.750e-02,1.643e-04
7.250e-02,2.466e-04
7.750e-02,3.567e-04
8.250e-02,4.991e-04
8.750e-02,6.788e-04
9.250e-02,8.999e-04
9.750e-02,1.167e-03
1.025e-01,1.482e-03
1.075e-01,1.850e-03
1.125e-01,2.271e-03
1.175e-01,2.749e-03
1.225e-01,3.283e-03
1.275e-01,3.875e-03
1.325e-01,4.525e-03
1.375e-01,5.233e-03
1.425e-01,5.999e-03
1.475e-01,6.822e-03
1.525e-01,7.702e-03
1.575e-01,8.640e-03
1.625e-01,9.635e-03
1.675e-01,1.069e-02
1.725e-01,1.180e-02
1.775e-01,1.297e-02
1.825e-01,1.420e-02
1.875e-01,1.550e-02
1.925e-01,1.686e-02
1.975e-01,1.830e-02
2.025e-01,1.980e-02
2.075e-01,2.138e-02
2.125e-01,2.304e-02
2.175e-01,2.478e-02
2.225e-01,2.660e-02
2.275e-01,2.852e-02
2.325e-01,3.053e-02
2.375e-01,3.263e-02
2.425e-01,3.484e-02
2.475e-01,3.715e-02
2.525e-01,3.956e-02
2.575e-01,4.209e-02
2.625e-01,4.472e-02
2.675e-01,4.747e-02
2.725e-01,5.033e-02
2.775e-01,5.330e-02
2.825e-01,5.640e-02
2.875e-01,5.961e-02
2.925e-01,6.294e-02
2.975e-01,6.640e-02
3.025e-01,6.998e-02
3.075e-01,7.367e-02
3.125e-01,7.750e-02
3.175e-01,8.144e-02
3.225e-01,8.552e-02
3.275e-01,8.971e-02
3.325e-01,9.404e-02
3.375e-01,9.849e-02
3.425e-01,1.031e-01
3.475e-01,1.078e-01
3.525e-01,1.126e-01
3.575e-01,1.176e-01
3.625e-01,1.226e-01
3.675e-01,1.278e-01
3.725e-01,1.332e-01
3.775e-01,1.386e-01
3.825e-01,1.442e-01
3.875e-01,1.499e-01
3.925e-01,1.557e-01
3.975e-01,1.617e-01
4.025e-01,1.678e-01
4.075e-01,1.740e-01
4.125e-01,1.803e-01
4.175e-01,1.868e-01
4.225e-01,1.934e-01
4.275e-01,2.002e-01
4.325e-01,2.072e-01
4.375e-01,2.143e-01
4.425e-01,2.217e-01
4.475e-01,2.293e-01
4.525e-01,2.371e-01
4.575e-01,2.452e-01
4.625e-01,2.536e-01
4.675e-01,2.624e-01
4.725e-01,2.715e-01
4.775e-01,2.811e-01
4.825e-01,2.912e-01
4.875e-01,3.018e-01
4.925e-01,3.130e-01
4.975e-01,3.249e-01
5.025e-01,3.375e-01
5.075e-01,3.509e-01
5.125e-01,3.651e-01
5.175e-01,3.803e-01
5.225e-01,3.965e-01
5.275e-01,4.139e-01
5.325e-01,4.324e-01
5.375e-01,4.522e-01
5.425e-01,4.735e-01
5.475e-01,4.962e-01
5.525e-01,5.205e-01
5.575e-01,5.465e-01
5.625e-01,5.743e-01
5.675e-01,6.040e-01
5.725e-01,6.358e-01
5.775e-01,6.697e-01
5.825e-01,7.058e-01
5.875e-01,7.444e-01
5.925e-01,7.854e-01
5.975e-01,8.291e-01
6.025e-01,8.756e-01
6.075e-01,9.250e-01
6.125e-01,9.774e-01
6.175e-01,1.033e+00
6.225e-01,1.092e+00
6.275e-01,1.154e+00
6.325e-01,1.221e+00
6.375e-01,1.291e+00
6.425e-01,1.365e+00
6.475e-01,1.443e+00
6.525e-01,1.525e+00
6.575e-01,1.613e+00
6.625e-01,1.705e+00
6.675e-01,1.802e+00
6.725e-01,1.905e+00
6.775e-01,2.013e+00
6.825e-01,2.127e+00
6.875e-01,2.247e+00
6.925e-01,2.373e+00
6.975e-01,2.506e+00
7.025e-01,2.646e+00
7.075e-01,2.793e+00
7.125e-01,2.946e+00
7.175e-01,3.107e+00
7.225e-01,3.274e+00
7.275e-01,3.447e+00
7.325e-01,3.626e+00
7.375e-01,3.809e+00
7.425e-01,3.996e+00
7.475e-01,4.185e+00
7.525e-01,4.374e+00
7.575e-01,4.560e+00
7.625e-01,4.742e+00
7.675e-01,4.914e+00
7.725e-01,5.075e+00
7.775e-01,5.219e+00
7.825e-01,5.343e+00
7.875e-01,5.441e+00
7.925e-01,5.509e+00
7.975e-01,5.543e+00
8.025e-01,5.538e+00
8.075e-01,5.492e+00
8.125e-01,5.401e+00
8.175e-01,5.264e+00
8.225e-01,5.081e+00
8.275e-01,4.853e+00
8.325e-01,4.583e+00
8.375e-01,4.276e+00
8.425e-01,3.937e+00
8.475e-01,3.575e+00
8.525e-01,3.197e+00
8.575e-01,2.812e+00
8.625e-01,2.431e+00
8.675e-01,2.062e+00
8.725e-01,1.713e+00
8.775e-01,1.392e+00
8.825e-01,1.105e+00
8.875e-01,8.542e-01
8.925e-01,6.419e-01
8.975e-01,4.676e-01
9.025e-01,3.292e-01
9.075e-01,2.233e-01
9.125e-01,1.452e-01
9.175e-01,9.020e-02
9.225e-01,5.318e-02
9.275e-01,2.957e-02
9.325e-01,1.538e-02
9.375e-01,7.411e-03
9.425e-01,3.267e-03
9.475e-01,1.297e-03
9.525e-01,4.545e-04
9.575e-01,1.369e-04
9.625e-01,3.414e-05
9.675e-01,6.696e-06
9.725e-01,9.551e-07
9.775e-01,8.755e-08
9.825e-01,4.156e-09
9.875e-01,6.630e-11
9.925e-01,1.181e-13
9.975e-01,1.538e-19


==> anc/03_results/strong_inf/num_beta_total_probability/0_28.csv <==
transmittance,probability_density
2.500e-03,2.903e-17
7.500e-03,5.097e-13
1.250e-02,4.417e-11
1.750e-02,7.914e-10
2.250e-02,6.565e-09
2.750e-02,3.444e-08
3.250e-02,1.333e-07
3.750e-02,4.152e-07
4.250e-02,1.099e-06
4.750e-02,2.565e-06
5.250e-02,5.409e-06
5.750e-02,1.050e-05
6.250e-02,1.903e-05
6.750e-02,3.254e-05
7.250e-02,5.292e-05
7.750e-02,8.243e-05
8.250e-02,1.236e-04
8.750e-02,1.794e-04
9.250e-02,2.526e-04
9.750e-02,3.466e-04
1.025e-01,4.645e-04
1.075e-01,6.093e-04
1.125e-01,7.841e-04
1.175e-01,9.916e-04
1.225e-01,1.234e-03
1.275e-01,1.514e-03
1.325e-01,1.834e-03
1.375e-01,2.194e-03
1.425e-01,2.596e-03
1.475e-01,3.040e-03
1.525e-01,3.529e-03
1.575e-01,4.060e-03
1.625e-01,4.636e-03
1.675e-01,5.257e-03
1.725e-01,5.921e-03
1.775e-01,6.630e-03
1.825e-01,7.384e-03
1.875e-01,8.184e-03
1.925e-01,9.029e-03
1.975e-01,9.922e-03
2.025e-01,1.086e-02
2.075e-01,1.185e-02
2.125e-01,1.290e-02
2.175e-01,1.400e-02
2.225e-01,1.515e-02
2.275e-01,1.636e-02
2.325e-01,1.764e-02
2.375e-01,1.898e-02
2.425e-01,2.040e-02
2.475e-01,2.188e-02
2.525e-01,2.345e-02
2.575e-01,2.509e-02
2.625e-01,2.682e-02
2.675e-01,2.864e-02
2.725e-01,3.055e-02
2.775e-01,3.255e-02
2.825e-01,3.466e-02
2.875e-01,3.687e-02
2.925e-01,3.919e-02
2.975e-01,4.161e-02
3.025e-01,4.415e-02
3.075e-01,4.680e-02
3.125e-01,4.957e-02
3.175e-01,5.246e-02
3.225e-01,5.547e-02
3.275e-01,5.860e-02
3.325e-01,6.187e-02
3.375e-01,6.526e-02
3.425e-01,6.878e-02
3.475e-01,7.243e-02
3.525e-01,7.622e-02
3.575e-01,8.014e-02
3.625e-01,8.420e-02
3.675e-01,8.841e-02
3.725e-01,9.275e-02
3.775e-01,9.724e-02
3.825e-01,1.019e-01
3.875e-01,1.067e-01
3.925e-01,1.116e-01
3.975e-01,1.167e-01
4.025e-01,1.219e-01
4.075e-01,1.273e-01
4.125e-01,1.328e-01
4.175e-01,1.385e-01
4.225e-01,1.444e-01
4.275e-01,1.504e-01
4.325e-01,1.566e-01
4.375e-01,1.630e-01
4.425e-01,1.695e-01
4.475e-01,1.762e-01
4.525e-01,1.831e-01
4.575e-01,1.902e-01
4.625e-01,1.975e-01
4.675e-01,2.051e-01
4.725e-01,2.128e-01
4.775e-01,2.209e-01
4.825e-01,2.292e-01
4.875e-01,2.378e-01
4.925e-01,2.468e-01
4.975e-01,2.562e-01
5.025e-01,2.660e-01
5.075e-01,2.762e-01
5.125e-01,2.870e-01
5.175e-01,2.984e-01
5.225e-01,3.104e-01
5.275e-01,3.231e-01
5.325e-01,3.367e-01
5.375e-01,3.510e-01
5.425e-01,3.664e-01
5.475e-01,3.827e-01
5.525e-01,4.003e-01
5.575e-01,4.190e-01
5.625e-01,4.391e-01
5.675e-01,4.607e-01
5.725e-01,4.839e-01
5.775e-01,5.088e-01
5.825e-01,5.356e-01
5.875e-01,5.643e-01
5.925e-01,5.951e-01
5.975e-01,6.283e-01
6.025e-01,6.638e-01
6.075e-01,7.020e-01
6.125e-01,7.429e-01
6.175e-01,7.867e-01
6.225e-01,8.336e-01
6.275e-01,8.837e-01
6.325e-01,9.374e-01
6.375e-01,9.947e-01
6.425e-01,1.056e+00
6.475e-01,1.121e+00
6.525e-01,1.191e+00
6.575e-01,1.265e+00
6.625e-01,1.344e+00
6.675e-01,1.428e+00
6.725e-01,1.517e+00
6.775e-01,1.612e+00
6.825e-01,1.713e+00
6.875e-01,1.820e+00
6.925e-01,1.934e+00
6.975e-01,2.056e+00
7.025e-01,2.184e+00
7.075e-01,2.320e+00
7.125e-01,2.465e+00
7.175e-01,2.618e+00
7.225e-01,2.780e+00
7.275e-01,2.951e+00
7.325e-01,3.132e+00
7.375e-01,3.322e+00
7.425e-01,3.520e+00
7.475e-01,3.728e+00
7.525e-01,3.943e+00
7.575e-01,4.164e+00
7.625e-01,4.391e+00
7.675e-01,4.619e+00
7.725e-01,4.847e+00
7.775e-01,5.071e+00
7.825e-01,5.286e+00
7.875e-01,5.488e+00
7.925e-01,5.670e+00
7.975e-01,5.826e+00
8.025e-01,5.951e+00
8.075e-01,6.036e+00
8.125e-01,6.076e+00
8.175e-01,6.066e+00
8.225e-01,5.999e+00
8.275e-01,5.873e+00
8.325e-01,5.686e+00
8.375e-01,5.439e+00
8.425e-01,5.135e+00
8.475e-01,4.780e+00
8.525e-01,4.380e+00
8.575e-01,3.948e+00
8.625e-01,3.495e+00
8.675e-01,3.034e+00
8.725e-01,2.578e+00
8.775e-01,2.142e+00
8.825e-01,1.735e+00
8.875e-01,1.368e+00
8.925e-01,1.047e+00
8.975e-01,7.760e-01
9.025e-01,5.550e-01
9.075e-01,3.816e-01
9.125e-01,2.513e-01
9.175e-01,1.576e-01
9.225e-01,9.365e-02
9.275e-01,5.234e-02
9.325e-01,2.729e-02
9.375e-01,1.314e-02
9.425e-01,5.764e-03
9.475e-01,2.269e-03
9.525e-01,7.847e-04
9.575e-01,2.320e-04
9.625e-01,5.646e-05
9.675e-01,1.073e-05
9.725e-01,1.471e-06
9.775e-01,1.285e-07
9.825e-01,5.757e-09
9.875e-01,8.590e-11
9.925e-01,1.424e-13
9.975e-01,1.753e-19


==> anc/03_results/strong_inf/num_beta_total_probability/0_29.csv <==
transmittance,probability_density
2.500e-03,4.581e-20
7.500e-03,3.431e-15
1.250e-02,5.857e-13
1.750e-02,1.644e-11
2.250e-02,1.910e-10
2.750e-02,1.313e-09
3.250e-02,6.370e-09
3.750e-02,2.410e-08
4.250e-02,7.567e-08
4.750e-02,2.056e-07
5.250e-02,4.973e-07
5.750e-02,1.094e-06
6.250e-02,2.224e-06
6.750e-02,4.227e-06
7.250e-02,7.587e-06
7.750e-02,1.295e-05
8.250e-02,2.117e-05
8.750e-02,3.330e-05
9.250e-02,5.061e-05
9.750e-02,7.459e-05
1.025e-01,1.070e-04
1.075e-01,1.496e-04
1.125e-01,2.045e-04
1.175e-01,2.739e-04
1.225e-01,3.600e-04
1.275e-01,4.650e-04
1.325e-01,5.913e-04
1.375e-01,7.408e-04
1.425e-01,9.157e-04
1.475e-01,1.118e-03
1.525e-01,1.349e-03
1.575e-01,1.610e-03
1.625e-01,1.903e-03
1.675e-01,2.229e-03
1.725e-01,2.588e-03
1.775e-01,2.982e-03
1.825e-01,3.410e-03
1.875e-01,3.874e-03
1.925e-01,4.373e-03
1.975e-01,4.908e-03
2.025e-01,5.479e-03
2.075e-01,6.086e-03
2.125e-01,6.731e-03
2.175e-01,7.413e-03
2.225e-01,8.134e-03
2.275e-01,8.894e-03
2.325e-01,9.695e-03
2.375e-01,1.054e-02
2.425e-01,1.143e-02
2.475e-01,1.236e-02
2.525e-01,1.335e-02
2.575e-01,1.438e-02
2.625e-01,1.547e-02
2.675e-01,1.662e-02
2.725e-01,1.783e-02
2.775e-01,1.911e-02
2.825e-01,2.045e-02
2.875e-01,2.187e-02
2.925e-01,2.337e-02
2.975e-01,2.495e-02
3.025e-01,2.662e-02
3.075e-01,2.837e-02
3.125e-01,3.023e-02
3.175e-01,3.218e-02
3.225e-01,3.423e-02
3.275e-01,3.639e-02
3.325e-01,3.867e-02
3.375e-01,4.105e-02
3.425e-01,4.356e-02
3.475e-01,4.619e-02
3.525e-01,4.894e-02
3.575e-01,5.183e-02
3.625e-01,5.484e-02
3.675e-01,5.799e-02
3.725e-01,6.129e-02
3.775e-01,6.472e-02
3.825e-01,6.829e-02
3.875e-01,7.202e-02
3.925e-01,7.590e-02
3.975e-01,7.993e-02
4.025e-01,8.411e-02
4.075e-01,8.846e-02
4.125e-01,9.297e-02
4.175e-01,9.764e-02
4.225e-01,1.025e-01
4.275e-01,1.075e-01
4.325e-01,1.127e-01
4.375e-01,1.181e-01
4.425e-01,1.236e-01
4.475e-01,1.293e-01
4.525e-01,1.353e-01
4.575e-01,1.414e-01
4.625e-01,1.477e-01
4.675e-01,1.542e-01
4.725e-01,1.610e-01
4.775e-01,1.679e-01
4.825e-01,1.751e-01
4.875e-01,1.826e-01
4.925e-01,1.903e-01
4.975e-01,1.982e-01
5.025e-01,2.065e-01
5.075e-01,2.150e-01
5.125e-01,2.240e-01
5.175e-01,2.332e-01
5.225e-01,2.429e-01
5.275e-01,2.531e-01
5.325e-01,2.637e-01
5.375e-01,2.749e-01
5.425e-01,2.866e-01
5.475e-01,2.991e-01
5.525e-01,3.122e-01
5.575e-01,3.262e-01
5.625e-01,3.411e-01
5.675e-01,3.570e-01
5.725e-01,3.740e-01
5.775e-01,3.922e-01
5.825e-01,4.117e-01
5.875e-01,4.326e-01
5.925e-01,4.552e-01
5.975e-01,4.794e-01
6.025e-01,5.056e-01
6.075e-01,5.338e-01
6.125e-01,5.642e-01
6.175e-01,5.970e-01
6.225e-01,6.325e-01
6.275e-01,6.707e-01
6.325e-01,7.119e-01
6.375e-01,7.563e-01
6.425e-01,8.042e-01
6.475e-01,8.557e-01
6.525e-01,9.112e-01
6.575e-01,9.709e-01
6.625e-01,1.035e+00
6.675e-01,1.104e+00
6.725e-01,1.178e+00
6.775e-01,1.258e+00
6.825e-01,1.343e+00
6.875e-01,1.434e+00
6.925e-01,1.532e+00
6.975e-01,1.637e+00
7.025e-01,1.750e+00
7.075e-01,1.870e+00
7.125e-01,1.999e+00
7.175e-01,2.136e+00
7.225e-01,2.284e+00
7.275e-01,2.441e+00
7.325e-01,2.609e+00
7.375e-01,2.789e+00
7.425e-01,2.980e+00
7.475e-01,3.183e+00
7.525e-01,3.399e+00
7.575e-01,3.628e+00
7.625e-01,3.869e+00
7.675e-01,4.121e+00
7.725e-01,4.383e+00
7.775e-01,4.653e+00
7.825e-01,4.928e+00
7.875e-01,5.205e+00
7.925e-01,5.478e+00
7.975e-01,5.741e+00
8.025e-01,5.988e+00
8.075e-01,6.210e+00
8.125e-01,6.399e+00
8.175e-01,6.544e+00
8.225e-01,6.636e+00
8.275e-01,6.666e+00
8.325e-01,6.627e+00
8.375e-01,6.511e+00
8.425e-01,6.316e+00
8.475e-01,6.041e+00
8.525e-01,5.690e+00
8.575e-01,5.269e+00
8.625e-01,4.791e+00
8.675e-01,4.270e+00
8.725e-01,3.724e+00
8.775e-01,3.171e+00
8.825e-01,2.632e+00
8.875e-01,2.124e+00
8.925e-01,1.661e+00
8.975e-01,1.257e+00
9.025e-01,9.159e-01
9.075e-01,6.407e-01
9.125e-01,4.283e-01
9.175e-01,2.722e-01
9.225e-01,1.634e-01
9.275e-01,9.205e-02
9.325e-01,4.822e-02
9.375e-01,2.324e-02
9.425e-01,1.017e-02
9.475e-01,3.976e-03
9.525e-01,1.359e-03
9.575e-01,3.949e-04
9.625e-01,9.391e-05
9.675e-01,1.732e-05
9.725e-01,2.289e-06
9.775e-01,1.913e-07
9.825e-01,8.154e-09
9.875e-01,1.156e-10
9.925e-01,1.840e-13
9.975e-01,2.276e-19


==> anc/03_results/strong_inf/num_beta_total_probability/0_3.csv <==
transmittance,probability_density
1.669e-03,1.527e-01
5.006e-03,6.828e-01
8.344e-03,1.201e+00
1.168e-02,1.644e+00
1.502e-02,2.017e+00
1.836e-02,2.335e+00
2.169e-02,2.610e+00
2.503e-02,2.847e+00
2.837e-02,3.054e+00
3.171e-02,3.233e+00
3.504e-02,3.388e+00
3.838e-02,3.521e+00
4.172e-02,3.636e+00
4.505e-02,3.733e+00
4.839e-02,3.815e+00
5.173e-02,3.884e+00
5.507e-02,3.941e+00
5.840e-02,3.988e+00
6.174e-02,4.026e+00
6.508e-02,4.056e+00
6.842e-02,4.079e+00
7.175e-02,4.096e+00
7.509e-02,4.108e+00
7.843e-02,4.115e+00
8.177e-02,4.117e+00
8.510e-02,4.116e+00
8.844e-02,4.111e+00
9.178e-02,4.102e+00
9.512e-02,4.091e+00
9.845e-02,4.077e+00
1.018e-01,4.061e+00
1.051e-01,4.043e+00
1.085e-01,4.022e+00
1.118e-01,3.999e+00
1.151e-01,3.974e+00
1.185e-01,3.947e+00
1.218e-01,3.919e+00
1.252e-01,3.889e+00
1.285e-01,3.857e+00
1.318e-01,3.824e+00
1.352e-01,3.789e+00
1.385e-01,3.753e+00
1.418e-01,3.715e+00
1.452e-01,3.676e+00
1.485e-01,3.636e+00
1.519e-01,3.595e+00
1.552e-01,3.552e+00
1.585e-01,3.508e+00
1.619e-01,3.463e+00
1.652e-01,3.417e+00
1.685e-01,3.370e+00
1.719e-01,3.322e+00
1.752e-01,3.274e+00
1.786e-01,3.224e+00
1.819e-01,3.174e+00
1.852e-01,3.123e+00
1.886e-01,3.071e+00
1.919e-01,3.019e+00
1.952e-01,2.966e+00
1.986e-01,2.913e+00
2.019e-01,2.859e+00
2.053e-01,2.806e+00
2.086e-01,2.751e+00
2.119e-01,2.697e+00
2.153e-01,2.642e+00
2.186e-01,2.588e+00
2.219e-01,2.533e+00
2.253e-01,2.478e+00
2.286e-01,2.423e+00
2.319e-01,2.369e+00
2.353e-01,2.314e+00
2.386e-01,2.260e+00
2.420e-01,2.206e+00
2.453e-01,2.152e+00
2.486e-01,2.098e+00
2.520e-01,2.045e+00
2.553e-01,1.993e+00
2.586e-01,1.940e+00
2.620e-01,1.889e+00
2.653e-01,1.837e+00
2.687e-01,1.787e+00
2.720e-01,1.736e+00
2.753e-01,1.687e+00
2.787e-01,1.638e+00
2.820e-01,1.590e+00
2.853e-01,1.542e+00
2.887e-01,1.495e+00
2.920e-01,1.449e+00
2.954e-01,1.404e+00
2.987e-01,1.359e+00
3.020e-01,1.316e+00
3.054e-01,1.273e+00
3.087e-01,1.230e+00
3.120e-01,1.189e+00
3.154e-01,1.149e+00
3.187e-01,1.109e+00
3.221e-01,1.070e+00
3.254e-01,1.032e+00
3.287e-01,9.950e-01
3.321e-01,9.587e-01
3.354e-01,9.234e-01
3.387e-01,8.888e-01
3.421e-01,8.552e-01
3.454e-01,8.224e-01
3.488e-01,7.905e-01
3.521e-01,7.594e-01
3.554e-01,7.292e-01
3.588e-01,6.998e-01
3.621e-01,6.713e-01
3.654e-01,6.436e-01
3.688e-01,6.167e-01
3.721e-01,5.907e-01
3.755e-01,5.655e-01
3.788e-01,5.410e-01
3.821e-01,5.173e-01
3.855e-01,4.945e-01
3.888e-01,4.723e-01
3.921e-01,4.510e-01
3.955e-01,4.303e-01
3.988e-01,4.104e-01
4.022e-01,3.912e-01
4.055e-01,3.727e-01
4.088e-01,3.549e-01
4.122e-01,3.377e-01
4.155e-01,3.212e-01
4.188e-01,3.053e-01
4.222e-01,2.901e-01
4.255e-01,2.754e-01
4.289e-01,2.614e-01
4.322e-01,2.479e-01
4.355e-01,2.350e-01
4.389e-01,2.226e-01
4.422e-01,2.107e-01
4.455e-01,1.994e-01
4.489e-01,1.886e-01
4.522e-01,1.782e-01
4.556e-01,1.683e-01
4.589e-01,1.589e-01
4.622e-01,1.499e-01
4.656e-01,1.413e-01
4.689e-01,1.331e-01
4.722e-01,1.254e-01
4.756e-01,1.180e-01
4.789e-01,1.109e-01
4.823e-01,1.042e-01
4.856e-01,9.790e-02
4.889e-01,9.188e-02
4.923e-01,8.618e-02
4.956e-01,8.077e-02
4.989e-01,7.566e-02
5.023e-01,7.082e-02
5.056e-01,6.624e-02
5.090e-01,6.191e-02
5.123e-01,5.783e-02
5.156e-01,5.398e-02
5.190e-01,5.035e-02
5.223e-01,4.693e-02
5.256e-01,4.371e-02
5.290e-01,4.068e-02
5.323e-01,3.783e-02
5.357e-01,3.515e-02
5.390e-01,3.264e-02
5.423e-01,3.028e-02
5.457e-01,2.808e-02
5.490e-01,2.601e-02
5.523e-01,2.408e-02
5.557e-01,2.227e-02
5.590e-01,2.058e-02
5.624e-01,1.900e-02
5.657e-01,1.753e-02
5.690e-01,1.616e-02
5.724e-01,1.488e-02
5.757e-01,1.369e-02
5.790e-01,1.259e-02
5.824e-01,1.156e-02
5.857e-01,1.061e-02
5.891e-01,9.729e-03
5.924e-01,8.911e-03
5.957e-01,8.155e-03
5.991e-01,7.455e-03
6.024e-01,6.809e-03
6.057e-01,6.213e-03
6.091e-01,5.663e-03
6.124e-01,5.157e-03
6.158e-01,4.691e-03
6.191e-01,4.262e-03
6.224e-01,3.869e-03
6.258e-01,3.508e-03
6.291e-01,3.177e-03
6.324e-01,2.875e-03
6.358e-01,2.598e-03
6.391e-01,2.345e-03
6.424e-01,2.114e-03
6.458e-01,1.904e-03
6.491e-01,1.712e-03
6.525e-01,1.538e-03
6.558e-01,1.380e-03
6.591e-01,1.236e-03
6.625e-01,1.106e-03
6.658e-01,9.886e-04


==> anc/03_results/strong_inf/num_beta_total_probability/0_31.csv <==
transmittance,probability_density
2.500e-03,3.772e-27
7.500e-03,9.825e-21
1.250e-02,8.791e-18
1.750e-02,7.379e-16
2.250e-02,1.949e-14
2.750e-02,2.588e-13
3.250e-02,2.176e-12
3.750e-02,1.321e-11
4.250e-02,6.280e-11
4.750e-02,2.470e-10
5.250e-02,8.346e-10
5.750e-02,2.490e-09
6.250e-02,6.699e-09
6.750e-02,1.650e-08
7.250e-02,3.771e-08
7.750e-02,8.069e-08
8.250e-02,1.631e-07
8.750e-02,3.133e-07
9.250e-02,5.753e-07
9.750e-02,1.015e-06
1.025e-01,1.725e-06
1.075e-01,2.839e-06
1.125e-01,4.532e-06
1.175e-01,7.038e-06
1.225e-01,1.066e-05
1.275e-01,1.577e-05
1.325e-01,2.284e-05
1.375e-01,3.241e-05
1.425e-01,4.516e-05
1.475e-01,6.184e-05
1.525e-01,8.332e-05
1.575e-01,1.106e-04
1.625e-01,1.447e-04
1.675e-01,1.868e-04
1.725e-01,2.381e-04
1.775e-01,3.000e-04
1.825e-01,3.738e-04
1.875e-01,4.609e-04
1.925e-01,5.626e-04
1.975e-01,6.803e-04
2.025e-01,8.153e-04
2.075e-01,9.690e-04
2.125e-01,1.143e-03
2.175e-01,1.337e-03
2.225e-01,1.553e-03
2.275e-01,1.793e-03
2.325e-01,2.056e-03
2.375e-01,2.344e-03
2.425e-01,2.657e-03
2.475e-01,2.996e-03
2.525e-01,3.361e-03
2.575e-01,3.753e-03
2.625e-01,4.173e-03
2.675e-01,4.621e-03
2.725e-01,5.097e-03
2.775e-01,5.603e-03
2.825e-01,6.139e-03
2.875e-01,6.707e-03
2.925e-01,7.307e-03
2.975e-01,7.940e-03
3.025e-01,8.609e-03
3.075e-01,9.315e-03
3.125e-01,1.006e-02
3.175e-01,1.085e-02
3.225e-01,1.168e-02
3.275e-01,1.256e-02
3.325e-01,1.349e-02
3.375e-01,1.447e-02
3.425e-01,1.551e-02
3.475e-01,1.661e-02
3.525e-01,1.778e-02
3.575e-01,1.902e-02
3.625e-01,2.034e-02
3.675e-01,2.173e-02
3.725e-01,2.322e-02
3.775e-01,2.479e-02
3.825e-01,2.646e-02
3.875e-01,2.824e-02
3.925e-01,3.012e-02
3.975e-01,3.212e-02
4.025e-01,3.424e-02
4.075e-01,3.648e-02
4.125e-01,3.886e-02
4.175e-01,4.138e-02
4.225e-01,4.404e-02
4.275e-01,4.685e-02
4.325e-01,4.982e-02
4.375e-01,5.295e-02
4.425e-01,5.625e-02
4.475e-01,5.972e-02
4.525e-01,6.337e-02
4.575e-01,6.721e-02
4.625e-01,7.124e-02
4.675e-01,7.547e-02
4.725e-01,7.990e-02
4.775e-01,8.454e-02
4.825e-01,8.940e-02
4.875e-01,9.447e-02
4.925e-01,9.978e-02
4.975e-01,1.053e-01
5.025e-01,1.111e-01
5.075e-01,1.171e-01
5.125e-01,1.234e-01
5.175e-01,1.300e-01
5.225e-01,1.368e-01
5.275e-01,1.440e-01
5.325e-01,1.514e-01
5.375e-01,1.591e-01
5.425e-01,1.672e-01
5.475e-01,1.757e-01
5.525e-01,1.845e-01
5.575e-01,1.937e-01
5.625e-01,2.034e-01
5.675e-01,2.135e-01
5.725e-01,2.241e-01
5.775e-01,2.353e-01
5.825e-01,2.470e-01
5.875e-01,2.595e-01
5.925e-01,2.726e-01
5.975e-01,2.866e-01
6.025e-01,3.014e-01
6.075e-01,3.173e-01
6.125e-01,3.342e-01
6.175e-01,3.524e-01
6.225e-01,3.719e-01
6.275e-01,3.928e-01
6.325e-01,4.155e-01
6.375e-01,4.400e-01
6.425e-01,4.665e-01
6.475e-01,4.954e-01
6.525e-01,5.267e-01
6.575e-01,5.607e-01
6.625e-01,5.979e-01
6.675e-01,6.383e-01
6.725e-01,6.825e-01
6.775e-01,7.307e-01
6.825e-01,7.833e-01
6.875e-01,8.407e-01
6.925e-01,9.034e-01
6.975e-01,9.718e-01
7.025e-01,1.047e+00
7.075e-01,1.128e+00
7.125e-01,1.217e+00
7.175e-01,1.314e+00
7.225e-01,1.419e+00
7.275e-01,1.534e+00
7.325e-01,1.659e+00
7.375e-01,1.795e+00
7.425e-01,1.944e+00
7.475e-01,2.105e+00
7.525e-01,2.280e+00
7.575e-01,2.471e+00
7.625e-01,2.679e+00
7.675e-01,2.904e+00
7.725e-01,3.149e+00
7.775e-01,3.414e+00
7.825e-01,3.701e+00
7.875e-01,4.010e+00
7.925e-01,4.341e+00
7.975e-01,4.695e+00
8.025e-01,5.068e+00
8.075e-01,5.458e+00
8.125e-01,5.859e+00
8.175e-01,6.264e+00
8.225e-01,6.661e+00
8.275e-01,7.039e+00
8.325e-01,7.380e+00
8.375e-01,7.668e+00
8.425e-01,7.882e+00
8.475e-01,8.002e+00
8.525e-01,8.010e+00
8.575e-01,7.892e+00
8.625e-01,7.636e+00
8.675e-01,7.243e+00
8.725e-01,6.719e+00
8.775e-01,6.081e+00
8.825e-01,5.357e+00
8.875e-01,4.579e+00
8.925e-01,3.787e+00
8.975e-01,3.019e+00
9.025e-01,2.312e+00
9.075e-01,1.694e+00
9.125e-01,1.180e+00
9.175e-01,7.782e-01
9.225e-01,4.823e-01
9.275e-01,2.787e-01
9.325e-01,1.487e-01
9.375e-01,7.248e-02
9.425e-01,3.180e-02
9.475e-01,1.235e-02
9.525e-01,4.147e-03
9.575e-01,1.170e-03
9.625e-01,2.671e-04
9.675e-01,4.668e-05
9.725e-01,5.782e-06
9.775e-01,4.498e-07
9.825e-01,1.789e-08
9.875e-01,2.415e-10
9.925e-01,3.843e-13
9.975e-01,5.368e-19


==> anc/03_results/strong_inf/num_beta_total_probability/0_32.csv <==
transmittance,probability_density
2.500e-03,1.416e-31
7.500e-03,3.172e-24
1.250e-02,7.743e-21
1.750e-02,1.261e-18
2.250e-02,5.473e-17
2.750e-02,1.081e-15
3.250e-02,1.267e-14
3.750e-02,1.023e-13
4.250e-02,6.248e-13
4.750e-02,3.072e-12
5.250e-02,1.269e-11
5.750e-02,4.550e-11
6.250e-02,1.449e-10
6.750e-02,4.172e-10
7.250e-02,1.102e-09
7.750e-02,2.703e-09
8.250e-02,6.207e-09
8.750e-02,1.345e-08
9.250e-02,2.770e-08
9.750e-02,5.445e-08
1.025e-01,1.027e-07
1.075e-01,1.865e-07
1.125e-01,3.272e-07
1.175e-01,5.563e-07
1.225e-01,9.189e-07
1.275e-01,1.478e-06
1.325e-01,2.320e-06
1.375e-01,3.558e-06
1.425e-01,5.343e-06
1.475e-01,7.866e-06
1.525e-01,1.137e-05
1.575e-01,1.614e-05
1.625e-01,2.255e-05
1.675e-01,3.102e-05
1.725e-01,4.206e-05
1.775e-01,5.626e-05
1.825e-01,7.427e-05
1.875e-01,9.685e-05
1.925e-01,1.248e-04
1.975e-01,1.591e-04
2.025e-01,2.007e-04
2.075e-01,2.507e-04
2.125e-01,3.101e-04
2.175e-01,3.802e-04
2.225e-01,4.620e-04
2.275e-01,5.569e-04
2.325e-01,6.660e-04
2.375e-01,7.905e-04
2.425e-01,9.317e-04
2.475e-01,1.091e-03
2.525e-01,1.268e-03
2.575e-01,1.466e-03
2.625e-01,1.684e-03
2.675e-01,1.925e-03
2.725e-01,2.188e-03
2.775e-01,2.474e-03
2.825e-01,2.785e-03
2.875e-01,3.120e-03
2.925e-01,3.481e-03
2.975e-01,3.869e-03
3.025e-01,4.284e-03
3.075e-01,4.726e-03
3.125e-01,5.198e-03
3.175e-01,5.699e-03
3.225e-01,6.231e-03
3.275e-01,6.795e-03
3.325e-01,7.393e-03
3.375e-01,8.025e-03
3.425e-01,8.695e-03
3.475e-01,9.404e-03
3.525e-01,1.015e-02
3.575e-01,1.095e-02
3.625e-01,1.179e-02
3.675e-01,1.268e-02
3.725e-01,1.363e-02
3.775e-01,1.463e-02
3.825e-01,1.570e-02
3.875e-01,1.683e-02
3.925e-01,1.804e-02
3.975e-01,1.932e-02
4.025e-01,2.069e-02
4.075e-01,2.214e-02
4.125e-01,2.368e-02
4.175e-01,2.533e-02
4.225e-01,2.708e-02
4.275e-01,2.895e-02
4.325e-01,3.094e-02
4.375e-01,3.305e-02
4.425e-01,3.530e-02
4.475e-01,3.769e-02
4.525e-01,4.023e-02
4.575e-01,4.293e-02
4.625e-01,4.579e-02
4.675e-01,4.883e-02
4.725e-01,5.204e-02
4.775e-01,5.544e-02
4.825e-01,5.904e-02
4.875e-01,6.285e-02
4.925e-01,6.687e-02
4.975e-01,7.111e-02
5.025e-01,7.557e-02
5.075e-01,8.028e-02
5.125e-01,8.523e-02
5.175e-01,9.045e-02
5.225e-01,9.592e-02
5.275e-01,1.017e-01
5.325e-01,1.077e-01
5.375e-01,1.140e-01
5.425e-01,1.207e-01
5.475e-01,1.277e-01
5.525e-01,1.350e-01
5.575e-01,1.426e-01
5.625e-01,1.506e-01
5.675e-01,1.590e-01
5.725e-01,1.679e-01
5.775e-01,1.771e-01
5.825e-01,1.869e-01
5.875e-01,1.971e-01
5.925e-01,2.078e-01
5.975e-01,2.192e-01
6.025e-01,2.312e-01
6.075e-01,2.438e-01
6.125e-01,2.573e-01
6.175e-01,2.715e-01
6.225e-01,2.867e-01
6.275e-01,3.029e-01
6.325e-01,3.203e-01
6.375e-01,3.389e-01
6.425e-01,3.589e-01
6.475e-01,3.806e-01
6.525e-01,4.039e-01
6.575e-01,4.293e-01
6.625e-01,4.569e-01
6.675e-01,4.869e-01
6.725e-01,5.196e-01
6.775e-01,5.555e-01
6.825e-01,5.947e-01
6.875e-01,6.377e-01
6.925e-01,6.849e-01
6.975e-01,7.368e-01
7.025e-01,7.939e-01
7.075e-01,8.566e-01
7.125e-01,9.256e-01
7.175e-01,1.001e+00
7.225e-01,1.085e+00
7.275e-01,1.177e+00
7.325e-01,1.278e+00
7.375e-01,1.389e+00
7.425e-01,1.511e+00
7.475e-01,1.645e+00
7.525e-01,1.792e+00
7.575e-01,1.954e+00
7.625e-01,2.132e+00
7.675e-01,2.327e+00
7.725e-01,2.541e+00
7.775e-01,2.777e+00
7.825e-01,3.035e+00
7.875e-01,3.318e+00
7.925e-01,3.627e+00
7.975e-01,3.966e+00
8.025e-01,4.334e+00
8.075e-01,4.732e+00
8.125e-01,5.159e+00
8.175e-01,5.613e+00
8.225e-01,6.087e+00
8.275e-01,6.574e+00
8.325e-01,7.061e+00
8.375e-01,7.531e+00
8.425e-01,7.963e+00
8.475e-01,8.332e+00
8.525e-01,8.611e+00
8.575e-01,8.770e+00
8.625e-01,8.783e+00
8.675e-01,8.629e+00
8.725e-01,8.295e+00
8.775e-01,7.781e+00
8.825e-01,7.102e+00
8.875e-01,6.288e+00
8.925e-01,5.382e+00
8.975e-01,4.436e+00
9.025e-01,3.506e+00
9.075e-01,2.646e+00
9.125e-01,1.896e+00
9.175e-01,1.282e+00
9.225e-01,8.124e-01
9.275e-01,4.784e-01
9.325e-01,2.592e-01
9.375e-01,1.277e-01
9.425e-01,5.638e-02
9.475e-01,2.190e-02
9.525e-01,7.317e-03
9.575e-01,2.041e-03
9.625e-01,4.572e-04
9.675e-01,7.794e-05
9.725e-01,9.369e-06
9.775e-01,7.066e-07
9.825e-01,2.739e-08
9.875e-01,3.653e-10
9.925e-01,5.853e-13
9.975e-01,8.443e-19


==> anc/03_results/strong_inf/num_beta_total_probability/0_33.csv <==
transmittance,probability_density
2.500e-03,2.953e-36
7.500e-03,5.963e-28
1.250e-02,4.059e-24
1.750e-02,1.302e-21
2.250e-02,9.393e-20
2.750e-02,2.788e-18
3.250e-02,4.590e-17
3.750e-02,4.964e-16
4.250e-02,3.918e-15
4.750e-02,2.421e-14
5.250e-02,1.230e-13
5.750e-02,5.321e-13
6.250e-02,2.015e-12
6.750e-02,6.811e-12
7.250e-02,2.090e-11
7.750e-02,5.894e-11
8.250e-02,1.544e-10
8.750e-02,3.790e-10
9.250e-02,8.779e-10
9.750e-02,1.930e-09
1.025e-01,4.050e-09
1.075e-01,8.145e-09
1.125e-01,1.576e-08
1.175e-01,2.943e-08
1.225e-01,5.320e-08
1.275e-01,9.333e-08
1.325e-01,1.593e-07
1.375e-01,2.649e-07
1.425e-01,4.301e-07
1.475e-01,6.829e-07
1.525e-01,1.062e-06
1.575e-01,1.619e-06
1.625e-01,2.424e-06
1.675e-01,3.567e-06
1.725e-01,5.163e-06
1.775e-01,7.357e-06
1.825e-01,1.033e-05
1.875e-01,1.431e-05
1.925e-01,1.956e-05
1.975e-01,2.640e-05
2.025e-01,3.521e-05
2.075e-01,4.643e-05
2.125e-01,6.056e-05
2.175e-01,7.818e-05
2.225e-01,9.992e-05
2.275e-01,1.265e-04
2.325e-01,1.587e-04
2.375e-01,1.973e-04
2.425e-01,2.434e-04
2.475e-01,2.977e-04
2.525e-01,3.615e-04
2.575e-01,4.356e-04
2.625e-01,5.212e-04
2.675e-01,6.195e-04
2.725e-01,7.315e-04
2.775e-01,8.583e-04
2.825e-01,1.001e-03
2.875e-01,1.161e-03
2.925e-01,1.339e-03
2.975e-01,1.536e-03
3.025e-01,1.754e-03
3.075e-01,1.993e-03
3.125e-01,2.254e-03
3.175e-01,2.538e-03
3.225e-01,2.846e-03
3.275e-01,3.179e-03
3.325e-01,3.539e-03
3.375e-01,3.925e-03
3.425e-01,4.339e-03
3.475e-01,4.782e-03
3.525e-01,5.256e-03
3.575e-01,5.761e-03
3.625e-01,6.299e-03
3.675e-01,6.872e-03
3.725e-01,7.481e-03
3.775e-01,8.129e-03
3.825e-01,8.817e-03
3.875e-01,9.549e-03
3.925e-01,1.033e-02
3.975e-01,1.115e-02
4.025e-01,1.203e-02
4.075e-01,1.297e-02
4.125e-01,1.397e-02
4.175e-01,1.503e-02
4.225e-01,1.616e-02
4.275e-01,1.737e-02
4.325e-01,1.866e-02
4.375e-01,2.003e-02
4.425e-01,2.150e-02
4.475e-01,2.307e-02
4.525e-01,2.474e-02
4.575e-01,2.653e-02
4.625e-01,2.844e-02
4.675e-01,3.047e-02
4.725e-01,3.265e-02
4.775e-01,3.497e-02
4.825e-01,3.745e-02
4.875e-01,4.009e-02
4.925e-01,4.291e-02
4.975e-01,4.590e-02
5.025e-01,4.910e-02
5.075e-01,5.250e-02
5.125e-01,5.611e-02
5.175e-01,5.994e-02
5.225e-01,6.402e-02
5.275e-01,6.834e-02
5.325e-01,7.293e-02
5.375e-01,7.778e-02
5.425e-01,8.292e-02
5.475e-01,8.836e-02
5.525e-01,9.410e-02
5.575e-01,1.002e-01
5.625e-01,1.066e-01
5.675e-01,1.134e-01
5.725e-01,1.205e-01
5.775e-01,1.280e-01
5.825e-01,1.360e-01
5.875e-01,1.443e-01
5.925e-01,1.532e-01
5.975e-01,1.625e-01
6.025e-01,1.723e-01
6.075e-01,1.827e-01
6.125e-01,1.936e-01
6.175e-01,2.052e-01
6.225e-01,2.175e-01
6.275e-01,2.305e-01
6.325e-01,2.444e-01
6.375e-01,2.591e-01
6.425e-01,2.749e-01
6.475e-01,2.917e-01
6.525e-01,3.098e-01
6.575e-01,3.293e-01
6.625e-01,3.503e-01
6.675e-01,3.730e-01
6.725e-01,3.976e-01
6.775e-01,4.244e-01
6.825e-01,4.537e-01
6.875e-01,4.858e-01
6.925e-01,5.209e-01
6.975e-01,5.595e-01
7.025e-01,6.021e-01
7.075e-01,6.490e-01
7.125e-01,7.009e-01
7.175e-01,7.584e-01
7.225e-01,8.220e-01
7.275e-01,8.925e-01
7.325e-01,9.708e-01
7.375e-01,1.058e+00
7.425e-01,1.154e+00
7.475e-01,1.261e+00
7.525e-01,1.379e+00
7.575e-01,1.511e+00
7.625e-01,1.657e+00
7.675e-01,1.819e+00
7.725e-01,1.999e+00
7.775e-01,2.198e+00
7.825e-01,2.419e+00
7.875e-01,2.664e+00
7.925e-01,2.937e+00
7.975e-01,3.238e+00
8.025e-01,3.573e+00
8.075e-01,3.943e+00
8.125e-01,4.350e+00
8.175e-01,4.798e+00
8.225e-01,5.286e+00
8.275e-01,5.811e+00
8.325e-01,6.370e+00
8.375e-01,6.951e+00
8.425e-01,7.541e+00
8.475e-01,8.116e+00
8.525e-01,8.649e+00
8.575e-01,9.104e+00
8.625e-01,9.442e+00
8.675e-01,9.623e+00
8.725e-01,9.607e+00
8.775e-01,9.369e+00
8.825e-01,8.893e+00
8.875e-01,8.189e+00
8.925e-01,7.286e+00
8.975e-01,6.238e+00
9.025e-01,5.116e+00
9.075e-01,3.999e+00
9.125e-01,2.962e+00
9.175e-01,2.065e+00
9.225e-01,1.345e+00
9.275e-01,8.117e-01
9.325e-01,4.489e-01
9.375e-01,2.246e-01
9.425e-01,1.002e-01
9.475e-01,3.911e-02
9.525e-01,1.304e-02
9.575e-01,3.604e-03
9.625e-01,7.940e-04
9.675e-01,1.322e-04
9.725e-01,1.545e-05
9.775e-01,1.132e-06
9.825e-01,4.294e-08
9.875e-01,5.671e-10
9.925e-01,9.101e-13
9.975e-01,1.326e-18


==> anc/03_results/strong_inf/num_beta_total_probability/0_34.csv <==
transmittance,probability_density
2.500e-03,1.061e-41
7.500e-03,2.702e-32
1.250e-02,5.997e-28
1.750e-02,4.198e-25
2.250e-02,5.432e-23
2.750e-02,2.574e-21
3.250e-02,6.261e-20
3.750e-02,9.466e-19
4.250e-02,1.002e-17
4.750e-02,8.048e-17
5.250e-02,5.178e-16
5.750e-02,2.779e-15
6.250e-02,1.282e-14
6.750e-02,5.207e-14
7.250e-02,1.894e-13
7.750e-02,6.267e-13
8.250e-02,1.907e-12
8.750e-02,5.393e-12
9.250e-02,1.428e-11
9.750e-02,3.567e-11
1.025e-01,8.448e-11
1.075e-01,1.907e-10
1.125e-01,4.123e-10
1.175e-01,8.562e-10
1.225e-01,1.714e-09
1.275e-01,3.318e-09
1.325e-01,6.225e-09
1.375e-01,1.134e-08
1.425e-01,2.012e-08
1.475e-01,3.481e-08
1.525e-01,5.882e-08
1.575e-01,9.721e-08
1.625e-01,1.574e-07
1.675e-01,2.498e-07
1.725e-01,3.893e-07
1.775e-01,5.962e-07
1.825e-01,8.981e-07
1.875e-01,1.332e-06
1.925e-01,1.946e-06
1.975e-01,2.803e-06
2.025e-01,3.984e-06
2.075e-01,5.589e-06
2.125e-01,7.746e-06
2.175e-01,1.061e-05
2.225e-01,1.437e-05
2.275e-01,1.925e-05
2.325e-01,2.553e-05
2.375e-01,3.352e-05
2.425e-01,4.359e-05
2.475e-01,5.616e-05
2.525e-01,7.174e-05
2.575e-01,9.085e-05
2.625e-01,1.141e-04
2.675e-01,1.422e-04
2.725e-01,1.759e-04
2.775e-01,2.160e-04
2.825e-01,2.633e-04
2.875e-01,3.188e-04
2.925e-01,3.835e-04
2.975e-01,4.584e-04
3.025e-01,5.445e-04
3.075e-01,6.431e-04
3.125e-01,7.552e-04
3.175e-01,8.820e-04
3.225e-01,1.025e-03
3.275e-01,1.184e-03
3.325e-01,1.362e-03
3.375e-01,1.560e-03
3.425e-01,1.778e-03
3.475e-01,2.018e-03
3.525e-01,2.281e-03
3.575e-01,2.568e-03
3.625e-01,2.880e-03
3.675e-01,3.219e-03
3.725e-01,3.586e-03
3.775e-01,3.982e-03
3.825e-01,4.408e-03
3.875e-01,4.866e-03
3.925e-01,5.358e-03
3.975e-01,5.885e-03
4.025e-01,6.449e-03
4.075e-01,7.052e-03
4.125e-01,7.697e-03
4.175e-01,8.385e-03
4.225e-01,9.120e-03
4.275e-01,9.905e-03
4.325e-01,1.074e-02
4.375e-01,1.164e-02
4.425e-01,1.259e-02
4.475e-01,1.361e-02
4.525e-01,1.470e-02
4.575e-01,1.587e-02
4.625e-01,1.712e-02
4.675e-01,1.845e-02
4.725e-01,1.988e-02
4.775e-01,2.141e-02
4.825e-01,2.305e-02
4.875e-01,2.480e-02
4.925e-01,2.668e-02
4.975e-01,2.870e-02
5.025e-01,3.086e-02
5.075e-01,3.317e-02
5.125e-01,3.564e-02
5.175e-01,3.830e-02
5.225e-01,4.113e-02
5.275e-01,4.417e-02
5.325e-01,4.742e-02
5.375e-01,5.090e-02
5.425e-01,5.461e-02
5.475e-01,5.858e-02
5.525e-01,6.281e-02
5.575e-01,6.732e-02
5.625e-01,7.214e-02
5.675e-01,7.726e-02
5.725e-01,8.272e-02
5.775e-01,8.853e-02
5.825e-01,9.470e-02
5.875e-01,1.013e-01
5.925e-01,1.082e-01
5.975e-01,1.156e-01
6.025e-01,1.235e-01
6.075e-01,1.318e-01
6.125e-01,1.406e-01
6.175e-01,1.500e-01
6.225e-01,1.600e-01
6.275e-01,1.705e-01
6.325e-01,1.817e-01
6.375e-01,1.937e-01
6.425e-01,2.063e-01
6.475e-01,2.199e-01
6.525e-01,2.343e-01
6.575e-01,2.497e-01
6.625e-01,2.663e-01
6.675e-01,2.840e-01
6.725e-01,3.031e-01
6.775e-01,3.238e-01
6.825e-01,3.462e-01
6.875e-01,3.705e-01
6.925e-01,3.971e-01
6.975e-01,4.261e-01
7.025e-01,4.579e-01
7.075e-01,4.930e-01
7.125e-01,5.317e-01
7.175e-01,5.745e-01
7.225e-01,6.220e-01
7.275e-01,6.748e-01
7.325e-01,7.336e-01
7.375e-01,7.992e-01
7.425e-01,8.726e-01
7.475e-01,9.546e-01
7.525e-01,1.046e+00
7.575e-01,1.149e+00
7.625e-01,1.265e+00
7.675e-01,1.394e+00
7.725e-01,1.538e+00
7.775e-01,1.701e+00
7.825e-01,1.883e+00
7.875e-01,2.086e+00
7.925e-01,2.315e+00
7.975e-01,2.572e+00
8.025e-01,2.860e+00
8.075e-01,3.183e+00
8.125e-01,3.545e+00
8.175e-01,3.951e+00
8.225e-01,4.405e+00
8.275e-01,4.910e+00
8.325e-01,5.468e+00
8.375e-01,6.079e+00
8.425e-01,6.736e+00
8.475e-01,7.430e+00
8.525e-01,8.139e+00
8.575e-01,8.836e+00
8.625e-01,9.478e+00
8.675e-01,1.002e+01
8.725e-01,1.040e+01
8.775e-01,1.056e+01
8.825e-01,1.045e+01
8.875e-01,1.005e+01
8.925e-01,9.332e+00
8.975e-01,8.340e+00
9.025e-01,7.134e+00
9.075e-01,5.808e+00
9.125e-01,4.473e+00
9.175e-01,3.235e+00
9.225e-01,2.179e+00
9.275e-01,1.355e+00
9.325e-01,7.687e-01
9.375e-01,3.928e-01
9.425e-01,1.779e-01
9.475e-01,7.005e-02
9.525e-01,2.339e-02
9.575e-01,6.425e-03
9.625e-01,1.395e-03
9.675e-01,2.270e-04
9.725e-01,2.579e-05
9.775e-01,1.837e-06
9.825e-01,6.808e-08
9.875e-01,8.889e-10
9.925e-01,1.423e-12
9.975e-01,2.120e-18


==> anc/03_results/strong_inf/num_beta_total_probability/0_35.csv <==
transmittance,probability_density
1.810e-03,3.822e-02
5.429e-03,2.404e-01
9.048e-03,4.893e-01
1.267e-02,7.294e-01
1.629e-02,9.475e-01
1.990e-02,1.144e+00
2.352e-02,1.322e+00
2.714e-02,1.486e+00
3.076e-02,1.636e+00
3.438e-02,1.775e+00
3.800e-02,1.903e+00
4.162e-02,2.021e+00
4.524e-02,2.130e+00
4.886e-02,2.229e+00
5.248e-02,2.321e+00
5.609e-02,2.404e+00
5.971e-02,2.479e+00
6.333e-02,2.548e+00
6.695e-02,2.611e+00
7.057e-02,2.667e+00
7.419e-02,2.719e+00
7.781e-02,2.765e+00
8.143e-02,2.808e+00
8.505e-02,2.846e+00
8.867e-02,2.881e+00
9.228e-02,2.912e+00
9.590e-02,2.941e+00
9.952e-02,2.966e+00
1.031e-01,2.990e+00
1.068e-01,3.011e+00
1.104e-01,3.030e+00
1.140e-01,3.047e+00
1.176e-01,3.063e+00
1.212e-01,3.076e+00
1.249e-01,3.089e+00
1.285e-01,3.099e+00
1.321e-01,3.109e+00
1.357e-01,3.117e+00
1.393e-01,3.123e+00
1.430e-01,3.129e+00
1.466e-01,3.133e+00
1.502e-01,3.135e+00
1.538e-01,3.137e+00
1.574e-01,3.137e+00
1.610e-01,3.136e+00
1.647e-01,3.134e+00
1.683e-01,3.130e+00
1.719e-01,3.125e+00
1.755e-01,3.119e+00
1.791e-01,3.111e+00
1.828e-01,3.102e+00
1.864e-01,3.092e+00
1.900e-01,3.080e+00
1.936e-01,3.067e+00
1.972e-01,3.053e+00
2.009e-01,3.037e+00
2.045e-01,3.020e+00
2.081e-01,3.002e+00
2.117e-01,2.982e+00
2.153e-01,2.961e+00
2.189e-01,2.938e+00
2.226e-01,2.914e+00
2.262e-01,2.889e+00
2.298e-01,2.863e+00
2.334e-01,2.835e+00
2.370e-01,2.807e+00
2.407e-01,2.777e+00
2.443e-01,2.745e+00
2.479e-01,2.713e+00
2.515e-01,2.680e+00
2.551e-01,2.645e+00
2.588e-01,2.610e+00
2.624e-01,2.574e+00
2.660e-01,2.536e+00
2.696e-01,2.498e+00
2.732e-01,2.459e+00
2.769e-01,2.420e+00
2.805e-01,2.379e+00
2.841e-01,2.338e+00
2.877e-01,2.297e+00
2.913e-01,2.255e+00
2.949e-01,2.212e+00
2.986e-01,2.169e+00
3.022e-01,2.125e+00
3.058e-01,2.082e+00
3.094e-01,2.037e+00
3.130e-01,1.993e+00
3.167e-01,1.949e+00
3.203e-01,1.904e+00
3.239e-01,1.859e+00
3.275e-01,1.814e+00
3.311e-01,1.770e+00
3.348e-01,1.725e+00
3.384e-01,1.680e+00
3.420e-01,1.636e+00
3.456e-01,1.592e+00
3.492e-01,1.548e+00
3.529e-01,1.504e+00
3.565e-01,1.461e+00
3.601e-01,1.418e+00
3.637e-01,1.375e+00
3.673e-01,1.333e+00
3.709e-01,1.292e+00
3.746e-01,1.250e+00
3.782e-01,1.210e+00
3.818e-01,1.170e+00
3.854e-01,1.130e+00
3.890e-01,1.092e+00
3.927e-01,1.053e+00
3.963e-01,1.016e+00
3.999e-01,9.792e-01
4.035e-01,9.431e-01
4.071e-01,9.078e-01
4.108e-01,8.731e-01
4.144e-01,8.393e-01
4.180e-01,8.062e-01
4.216e-01,7.739e-01
4.252e-01,7.424e-01
4.289e-01,7.116e-01
4.325e-01,6.817e-01
4.361e-01,6.526e-01
4.397e-01,6.242e-01
4.433e-01,5.967e-01
4.469e-01,5.700e-01
4.506e-01,5.441e-01
4.542e-01,5.189e-01
4.578e-01,4.946e-01
4.614e-01,4.711e-01
4.650e-01,4.483e-01
4.687e-01,4.264e-01
4.723e-01,4.052e-01
4.759e-01,3.847e-01
4.795e-01,3.650e-01
4.831e-01,3.461e-01
4.868e-01,3.279e-01
4.904e-01,3.104e-01
4.940e-01,2.935e-01
4.976e-01,2.774e-01
5.012e-01,2.620e-01
5.049e-01,2.472e-01
5.085e-01,2.330e-01
5.121e-01,2.195e-01
5.157e-01,2.066e-01
5.193e-01,1.942e-01
5.229e-01,1.825e-01
5.266e-01,1.713e-01
5.302e-01,1.606e-01
5.338e-01,1.505e-01
5.374e-01,1.409e-01
5.410e-01,1.318e-01
5.447e-01,1.232e-01
5.483e-01,1.150e-01
5.519e-01,1.072e-01
5.555e-01,9.992e-02
5.591e-01,9.301e-02
5.628e-01,8.650e-02
5.664e-01,8.036e-02
5.700e-01,7.458e-02
5.736e-01,6.914e-02
5.772e-01,6.404e-02
5.808e-01,5.925e-02
5.845e-01,5.476e-02
5.881e-01,5.055e-02
5.917e-01,4.662e-02
5.953e-01,4.294e-02
5.989e-01,3.951e-02
6.026e-01,3.631e-02
6.062e-01,3.334e-02
6.098e-01,3.057e-02
6.134e-01,2.799e-02
6.170e-01,2.561e-02
6.207e-01,2.339e-02
6.243e-01,2.134e-02
6.279e-01,1.945e-02
6.315e-01,1.770e-02
6.351e-01,1.609e-02
6.388e-01,1.460e-02
6.424e-01,1.323e-02
6.460e-01,1.198e-02
6.496e-01,1.083e-02
6.532e-01,9.772e-03
6.568e-01,8.807e-03
6.605e-01,7.925e-03
6.641e-01,7.121e-03
6.677e-01,6.388e-03
6.713e-01,5.722e-03
6.749e-01,5.117e-03
6.786e-01,4.568e-03
6.822e-01,4.071e-03
6.858e-01,3.623e-03
6.894e-01,3.217e-03
6.930e-01,2.853e-03
6.967e-01,2.524e-03
7.003e-01,2.230e-03
7.039e-01,1.966e-03
7.075e-01,1.730e-03
7.111e-01,1.519e-03
7.148e-01,1.331e-03
7.184e-01,1.164e-03
7.220e-01,1.016e-03


==> anc/03_results/strong_inf/num_beta_total_probability/0_36.csv <==
transmittance,probability_density
2.500e-03,7.113e-54
7.500e-03,4.489e-42
1.250e-02,1.300e-36
1.750e-02,4.963e-33
2.250e-02,2.285e-30
2.750e-02,2.991e-28
3.250e-02,1.698e-26
3.750e-02,5.318e-25
4.250e-02,1.066e-23
4.750e-02,1.511e-22
5.250e-02,1.623e-21
5.750e-02,1.390e-20
6.250e-02,9.849e-20
6.750e-02,5.948e-19
7.250e-02,3.132e-18
7.750e-02,1.464e-17
8.250e-02,6.166e-17
8.750e-02,2.369e-16
9.250e-02,8.387e-16
9.750e-02,2.759e-15
1.025e-01,8.497e-15
1.075e-01,2.465e-14
1.125e-01,6.772e-14
1.175e-01,1.770e-13
1.225e-01,4.421e-13
1.275e-01,1.059e-12
1.325e-01,2.438e-12
1.375e-01,5.416e-12
1.425e-01,1.163e-11
1.475e-01,2.422e-11
1.525e-01,4.898e-11
1.575e-01,9.636e-11
1.625e-01,1.848e-10
1.675e-01,3.458e-10
1.725e-01,6.324e-10
1.775e-01,1.132e-09
1.825e-01,1.985e-09
1.875e-01,3.415e-09
1.925e-01,5.767e-09
1.975e-01,9.569e-09
2.025e-01,1.562e-08
2.075e-01,2.508e-08
2.125e-01,3.968e-08
2.175e-01,6.186e-08
2.225e-01,9.511e-08
2.275e-01,1.443e-07
2.325e-01,2.161e-07
2.375e-01,3.198e-07
2.425e-01,4.675e-07
2.475e-01,6.758e-07
2.525e-01,9.663e-07
2.575e-01,1.367e-06
2.625e-01,1.915e-06
2.675e-01,2.655e-06
2.725e-01,3.647e-06
2.775e-01,4.964e-06
2.825e-01,6.696e-06
2.875e-01,8.956e-06
2.925e-01,1.188e-05
2.975e-01,1.563e-05
3.025e-01,2.040e-05
3.075e-01,2.642e-05
3.125e-01,3.397e-05
3.175e-01,4.337e-05
3.225e-01,5.498e-05
3.275e-01,6.923e-05
3.325e-01,8.661e-05
3.375e-01,1.076e-04
3.425e-01,1.330e-04
3.475e-01,1.632e-04
3.525e-01,1.992e-04
3.575e-01,2.418e-04
3.625e-01,2.918e-04
3.675e-01,3.502e-04
3.725e-01,4.181e-04
3.775e-01,4.967e-04
3.825e-01,5.871e-04
3.875e-01,6.906e-04
3.925e-01,8.085e-04
3.975e-01,9.423e-04
4.025e-01,1.093e-03
4.075e-01,1.263e-03
4.125e-01,1.454e-03
4.175e-01,1.666e-03
4.225e-01,1.903e-03
4.275e-01,2.164e-03
4.325e-01,2.453e-03
4.375e-01,2.772e-03
4.425e-01,3.121e-03
4.475e-01,3.503e-03
4.525e-01,3.921e-03
4.575e-01,4.376e-03
4.625e-01,4.872e-03
4.675e-01,5.409e-03
4.725e-01,5.992e-03
4.775e-01,6.623e-03
4.825e-01,7.305e-03
4.875e-01,8.042e-03
4.925e-01,8.838e-03
4.975e-01,9.696e-03
5.025e-01,1.062e-02
5.075e-01,1.162e-02
5.125e-01,1.270e-02
5.175e-01,1.386e-02
5.225e-01,1.511e-02
5.275e-01,1.646e-02
5.325e-01,1.792e-02
5.375e-01,1.950e-02
5.425e-01,2.120e-02
5.475e-01,2.303e-02
5.525e-01,2.501e-02
5.575e-01,2.716e-02
5.625e-01,2.947e-02
5.675e-01,3.198e-02
5.725e-01,3.469e-02
5.775e-01,3.761e-02
5.825e-01,4.078e-02
5.875e-01,4.420e-02
5.925e-01,4.790e-02
5.975e-01,5.189e-02
6.025e-01,5.620e-02
6.075e-01,6.086e-02
6.125e-01,6.589e-02
6.175e-01,7.131e-02
6.225e-01,7.715e-02
6.275e-01,8.344e-02
6.325e-01,9.022e-02
6.375e-01,9.751e-02
6.425e-01,1.054e-01
6.475e-01,1.138e-01
6.525e-01,1.228e-01
6.575e-01,1.326e-01
6.625e-01,1.430e-01
6.675e-01,1.543e-01
6.725e-01,1.664e-01
6.775e-01,1.794e-01
6.825e-01,1.934e-01
6.875e-01,2.085e-01
6.925e-01,2.247e-01
6.975e-01,2.423e-01
7.025e-01,2.614e-01
7.075e-01,2.821e-01
7.125e-01,3.047e-01
7.175e-01,3.294e-01
7.225e-01,3.565e-01
7.275e-01,3.864e-01
7.325e-01,4.194e-01
7.375e-01,4.560e-01
7.425e-01,4.968e-01
7.475e-01,5.425e-01
7.525e-01,5.938e-01
7.575e-01,6.517e-01
7.625e-01,7.172e-01
7.675e-01,7.914e-01
7.725e-01,8.759e-01
7.775e-01,9.721e-01
7.825e-01,1.082e+00
7.875e-01,1.208e+00
7.925e-01,1.352e+00
7.975e-01,1.517e+00
8.025e-01,1.706e+00
8.075e-01,1.924e+00
8.125e-01,2.173e+00
8.175e-01,2.460e+00
8.225e-01,2.790e+00
8.275e-01,3.170e+00
8.325e-01,3.608e+00
8.375e-01,4.111e+00
8.425e-01,4.690e+00
8.475e-01,5.353e+00
8.525e-01,6.106e+00
8.575e-01,6.951e+00
8.625e-01,7.882e+00
8.675e-01,8.879e+00
8.725e-01,9.901e+00
8.775e-01,1.089e+01
8.825e-01,1.175e+01
8.875e-01,1.237e+01
8.925e-01,1.264e+01
8.975e-01,1.247e+01
9.025e-01,1.177e+01
9.075e-01,1.058e+01
9.125e-01,8.969e+00
9.175e-01,7.114e+00
9.225e-01,5.228e+00
9.275e-01,3.521e+00
9.325e-01,2.145e+00
9.375e-01,1.164e+00
9.425e-01,5.534e-01
9.475e-01,2.252e-01
9.525e-01,7.647e-02
9.575e-01,2.095e-02
9.625e-01,4.446e-03
9.675e-01,6.940e-04
9.725e-01,7.451e-05
9.775e-01,4.998e-06
9.825e-01,1.765e-07
9.875e-01,2.236e-09
9.925e-01,3.533e-12
9.975e-01,5.728e-18


==> anc/03_results/strong_inf/num_beta_total_probability/0_37.csv <==
transmittance,probability_density
1.067e-01,2.737e-16
1.112e-01,7.457e-16
1.156e-01,1.945e-15
1.201e-01,4.869e-15
1.246e-01,1.174e-14
1.291e-01,2.733e-14
1.336e-01,6.159e-14
1.380e-01,1.346e-13
1.425e-01,2.858e-13
1.470e-01,5.907e-13
1.515e-01,1.190e-12
1.559e-01,2.342e-12
1.604e-01,4.506e-12
1.649e-01,8.485e-12
1.694e-01,1.566e-11
1.739e-01,2.834e-11
1.783e-01,5.036e-11
1.828e-01,8.795e-11
1.873e-01,1.511e-10
1.918e-01,2.554e-10
1.962e-01,4.253e-10
2.007e-01,6.980e-10
2.052e-01,1.130e-09
2.097e-01,1.804e-09
2.142e-01,2.845e-09
2.186e-01,4.431e-09
2.231e-01,6.820e-09
2.276e-01,1.038e-08
2.321e-01,1.562e-08
2.365e-01,2.327e-08
2.410e-01,3.430e-08
2.455e-01,5.007e-08
2.500e-01,7.240e-08
2.545e-01,1.037e-07
2.589e-01,1.473e-07
2.634e-01,2.073e-07
2.679e-01,2.894e-07
2.724e-01,4.007e-07
2.768e-01,5.505e-07
2.813e-01,7.505e-07
2.858e-01,1.016e-06
2.903e-01,1.364e-06
2.948e-01,1.820e-06
2.992e-01,2.412e-06
3.037e-01,3.174e-06
3.082e-01,4.150e-06
3.127e-01,5.393e-06
3.171e-01,6.964e-06
3.216e-01,8.940e-06
3.261e-01,1.141e-05
3.306e-01,1.448e-05
3.351e-01,1.827e-05
3.395e-01,2.292e-05
3.440e-01,2.862e-05
3.485e-01,3.553e-05
3.530e-01,4.390e-05
3.574e-01,5.398e-05
3.619e-01,6.604e-05
3.664e-01,8.041e-05
3.709e-01,9.745e-05
3.754e-01,1.176e-04
3.798e-01,1.412e-04
3.843e-01,1.689e-04
3.888e-01,2.012e-04
3.933e-01,2.386e-04
3.977e-01,2.818e-04
4.022e-01,3.315e-04
4.067e-01,3.885e-04
4.112e-01,4.536e-04
4.157e-01,5.277e-04
4.201e-01,6.116e-04
4.246e-01,7.064e-04
4.291e-01,8.131e-04
4.336e-01,9.328e-04
4.380e-01,1.067e-03
4.425e-01,1.216e-03
4.470e-01,1.382e-03
4.515e-01,1.566e-03
4.560e-01,1.769e-03
4.604e-01,1.993e-03
4.649e-01,2.239e-03
4.694e-01,2.509e-03
4.739e-01,2.805e-03
4.783e-01,3.128e-03
4.828e-01,3.479e-03
4.873e-01,3.862e-03
4.918e-01,4.279e-03
4.963e-01,4.730e-03
5.007e-01,5.218e-03
5.052e-01,5.747e-03
5.097e-01,6.319e-03
5.142e-01,6.935e-03
5.186e-01,7.601e-03
5.231e-01,8.318e-03
5.276e-01,9.091e-03
5.321e-01,9.923e-03
5.366e-01,1.082e-02
5.410e-01,1.178e-02
5.455e-01,1.282e-02
5.500e-01,1.394e-02
5.545e-01,1.514e-02
5.589e-01,1.644e-02
5.634e-01,1.783e-02
5.679e-01,1.933e-02
5.724e-01,2.095e-02
5.769e-01,2.269e-02
5.813e-01,2.457e-02
5.858e-01,2.659e-02
5.903e-01,2.877e-02
5.948e-01,3.112e-02
5.992e-01,3.366e-02
6.037e-01,3.639e-02
6.082e-01,3.933e-02
6.127e-01,4.251e-02
6.172e-01,4.593e-02
6.216e-01,4.961e-02
6.261e-01,5.359e-02
6.306e-01,5.786e-02
6.351e-01,6.247e-02
6.395e-01,6.743e-02
6.440e-01,7.277e-02
6.485e-01,7.851e-02
6.530e-01,8.468e-02
6.575e-01,9.131e-02
6.619e-01,9.843e-02
6.664e-01,1.061e-01
6.709e-01,1.143e-01
6.754e-01,1.231e-01
6.798e-01,1.326e-01
6.843e-01,1.427e-01
6.888e-01,1.536e-01
6.933e-01,1.653e-01
6.978e-01,1.778e-01
7.022e-01,1.913e-01
7.067e-01,2.059e-01
7.112e-01,2.215e-01
7.157e-01,2.384e-01
7.201e-01,2.566e-01
7.246e-01,2.764e-01
7.291e-01,2.978e-01
7.336e-01,3.212e-01
7.381e-01,3.467e-01
7.425e-01,3.746e-01
7.470e-01,4.053e-01
7.515e-01,4.392e-01
7.560e-01,4.768e-01
7.604e-01,5.185e-01
7.649e-01,5.651e-01
7.694e-01,6.172e-01
7.739e-01,6.758e-01
7.784e-01,7.418e-01
7.828e-01,8.164e-01
7.873e-01,9.010e-01
7.918e-01,9.970e-01
7.963e-01,1.106e+00
8.007e-01,1.231e+00
8.052e-01,1.373e+00
8.097e-01,1.536e+00
8.142e-01,1.722e+00
8.187e-01,1.935e+00
8.231e-01,2.179e+00
8.276e-01,2.459e+00
8.321e-01,2.780e+00
8.366e-01,3.149e+00
8.410e-01,3.572e+00
8.455e-01,4.059e+00
8.500e-01,4.619e+00
8.545e-01,5.259e+00
8.590e-01,5.990e+00
8.634e-01,6.817e+00
8.679e-01,7.741e+00
8.724e-01,8.752e+00
8.769e-01,9.827e+00
8.813e-01,1.092e+01
8.858e-01,1.197e+01
8.903e-01,1.288e+01
8.948e-01,1.353e+01
8.993e-01,1.382e+01
9.037e-01,1.364e+01
9.082e-01,1.292e+01
9.127e-01,1.167e+01
9.172e-01,9.990e+00
9.216e-01,8.034e+00
9.261e-01,6.019e+00
9.306e-01,4.161e+00
9.351e-01,2.625e+00
9.396e-01,1.491e+00
9.440e-01,7.521e-01
9.485e-01,3.306e-01
9.530e-01,1.241e-01
9.575e-01,3.875e-02
9.619e-01,9.770e-03
9.664e-01,1.917e-03
9.709e-01,2.799e-04
9.754e-01,2.873e-05
9.799e-01,1.895e-06
9.843e-01,6.737e-08
9.888e-01,8.677e-10
9.933e-01,1.415e-12
9.978e-01,2.657e-18


==> anc/03_results/strong_inf/num_beta_total_probability/0_38.csv <==
transmittance,probability_density
1.244e-01,2.800e-16
1.288e-01,6.825e-16
1.332e-01,1.609e-15
1.375e-01,3.678e-15
1.419e-01,8.163e-15
1.463e-01,1.763e-14
1.507e-01,3.709e-14
1.551e-01,7.617e-14
1.595e-01,1.528e-13
1.639e-01,3.000e-13
1.683e-01,5.769e-13
1.727e-01,1.088e-12
1.770e-01,2.012e-12
1.814e-01,3.657e-12
1.858e-01,6.535e-12
1.902e-01,1.149e-11
1.946e-01,1.988e-11
1.990e-01,3.391e-11
2.034e-01,5.700e-11
2.078e-01,9.451e-11
2.122e-01,1.547e-10
2.165e-01,2.500e-10
2.209e-01,3.991e-10
2.253e-01,6.298e-10
2.297e-01,9.826e-10
2.341e-01,1.517e-09
2.385e-01,2.316e-09
2.429e-01,3.502e-09
2.473e-01,5.244e-09
2.517e-01,7.777e-09
2.560e-01,1.143e-08
2.604e-01,1.665e-08
2.648e-01,2.404e-08
2.692e-01,3.443e-08
2.736e-01,4.891e-08
2.780e-01,6.893e-08
2.824e-01,9.641e-08
2.868e-01,1.339e-07
2.912e-01,1.845e-07
2.956e-01,2.525e-07
2.999e-01,3.433e-07
3.043e-01,4.635e-07
3.087e-01,6.218e-07
3.131e-01,8.289e-07
3.175e-01,1.098e-06
3.219e-01,1.446e-06
3.263e-01,1.893e-06
3.307e-01,2.465e-06
3.351e-01,3.190e-06
3.394e-01,4.107e-06
3.438e-01,5.258e-06
3.482e-01,6.697e-06
3.526e-01,8.487e-06
3.570e-01,1.070e-05
3.614e-01,1.343e-05
3.658e-01,1.676e-05
3.702e-01,2.083e-05
3.746e-01,2.577e-05
3.789e-01,3.174e-05
3.833e-01,3.891e-05
3.877e-01,4.750e-05
3.921e-01,5.774e-05
3.965e-01,6.990e-05
4.009e-01,8.427e-05
4.053e-01,1.012e-04
4.097e-01,1.210e-04
4.141e-01,1.442e-04
4.184e-01,1.712e-04
4.228e-01,2.025e-04
4.272e-01,2.386e-04
4.316e-01,2.802e-04
4.360e-01,3.279e-04
4.404e-01,3.824e-04
4.448e-01,4.446e-04
4.492e-01,5.151e-04
4.536e-01,5.950e-04
4.579e-01,6.851e-04
4.623e-01,7.866e-04
4.667e-01,9.004e-04
4.711e-01,1.028e-03
4.755e-01,1.170e-03
4.799e-01,1.328e-03
4.843e-01,1.504e-03
4.887e-01,1.698e-03
4.931e-01,1.913e-03
4.974e-01,2.150e-03
5.018e-01,2.411e-03
5.062e-01,2.697e-03
5.106e-01,3.011e-03
5.150e-01,3.355e-03
5.194e-01,3.731e-03
5.238e-01,4.141e-03
5.282e-01,4.587e-03
5.326e-01,5.074e-03
5.370e-01,5.602e-03
5.413e-01,6.176e-03
5.457e-01,6.800e-03
5.501e-01,7.476e-03
5.545e-01,8.208e-03
5.589e-01,9.002e-03
5.633e-01,9.861e-03
5.677e-01,1.079e-02
5.721e-01,1.180e-02
5.765e-01,1.289e-02
5.808e-01,1.407e-02
5.852e-01,1.534e-02
5.896e-01,1.673e-02
5.940e-01,1.822e-02
5.984e-01,1.984e-02
6.028e-01,2.159e-02
6.072e-01,2.348e-02
6.116e-01,2.553e-02
6.160e-01,2.776e-02
6.203e-01,3.016e-02
6.247e-01,3.277e-02
6.291e-01,3.558e-02
6.335e-01,3.864e-02
6.379e-01,4.194e-02
6.423e-01,4.552e-02
6.467e-01,4.940e-02
6.511e-01,5.359e-02
6.555e-01,5.812e-02
6.598e-01,6.303e-02
6.642e-01,6.833e-02
6.686e-01,7.406e-02
6.730e-01,8.025e-02
6.774e-01,8.694e-02
6.818e-01,9.416e-02
6.862e-01,1.020e-01
6.906e-01,1.104e-01
6.950e-01,1.194e-01
6.993e-01,1.292e-01
7.037e-01,1.398e-01
7.081e-01,1.512e-01
7.125e-01,1.635e-01
7.169e-01,1.767e-01
7.213e-01,1.911e-01
7.257e-01,2.066e-01
7.301e-01,2.234e-01
7.345e-01,2.416e-01
7.388e-01,2.614e-01
7.432e-01,2.830e-01
7.476e-01,3.065e-01
7.520e-01,3.323e-01
7.564e-01,3.606e-01
7.608e-01,3.919e-01
7.652e-01,4.265e-01
7.696e-01,4.649e-01
7.740e-01,5.078e-01
7.784e-01,5.559e-01
7.827e-01,6.100e-01
7.871e-01,6.710e-01
7.915e-01,7.403e-01
7.959e-01,8.191e-01
8.003e-01,9.090e-01
8.047e-01,1.012e+00
8.091e-01,1.130e+00
8.135e-01,1.266e+00
8.179e-01,1.423e+00
8.222e-01,1.603e+00
8.266e-01,1.812e+00
8.310e-01,2.054e+00
8.354e-01,2.334e+00
8.398e-01,2.658e+00
8.442e-01,3.034e+00
8.486e-01,3.471e+00
8.530e-01,3.978e+00
8.574e-01,4.566e+00
8.617e-01,5.249e+00
8.661e-01,6.038e+00
8.705e-01,6.944e+00
8.749e-01,7.972e+00
8.793e-01,9.116e+00
8.837e-01,1.035e+01
8.881e-01,1.164e+01
8.925e-01,1.288e+01
8.969e-01,1.397e+01
9.012e-01,1.477e+01
9.056e-01,1.510e+01
9.100e-01,1.485e+01
9.144e-01,1.392e+01
9.188e-01,1.236e+01
9.232e-01,1.030e+01
9.276e-01,7.971e+00
9.320e-01,5.675e+00
9.364e-01,3.671e+00
9.407e-01,2.129e+00
9.451e-01,1.089e+00
9.495e-01,4.827e-01
9.539e-01,1.812e-01
9.583e-01,5.612e-02
9.627e-01,1.391e-02
9.671e-01,2.663e-03
9.715e-01,3.774e-04
9.759e-01,3.754e-05
9.802e-01,2.408e-06
9.846e-01,8.365e-08
9.890e-01,1.058e-09
9.934e-01,1.730e-12
9.978e-01,3.605e-18


==> anc/03_results/strong_inf/num_beta_total_probability/0_39.csv <==
transmittance,probability_density
1.430e-01,3.237e-16
1.473e-01,7.186e-16
1.516e-01,1.555e-15
1.559e-01,3.283e-15
1.601e-01,6.776e-15
1.644e-01,1.368e-14
1.687e-01,2.706e-14
1.730e-01,5.249e-14
1.773e-01,9.992e-14
1.816e-01,1.868e-13
1.859e-01,3.435e-13
1.902e-01,6.211e-13
1.945e-01,1.106e-12
1.988e-01,1.940e-12
2.031e-01,3.355e-12
2.074e-01,5.723e-12
2.117e-01,9.633e-12
2.160e-01,1.601e-11
2.203e-01,2.629e-11
2.246e-01,4.266e-11
2.289e-01,6.844e-11
2.332e-01,1.086e-10
2.375e-01,1.706e-10
2.418e-01,2.651e-10
2.461e-01,4.080e-10
2.504e-01,6.220e-10
2.547e-01,9.395e-10
2.590e-01,1.406e-09
2.633e-01,2.087e-09
2.675e-01,3.071e-09
2.718e-01,4.482e-09
2.761e-01,6.490e-09
2.804e-01,9.326e-09
2.847e-01,1.330e-08
2.890e-01,1.883e-08
2.933e-01,2.647e-08
2.976e-01,3.695e-08
3.019e-01,5.123e-08
3.062e-01,7.058e-08
3.105e-01,9.660e-08
3.148e-01,1.314e-07
3.191e-01,1.776e-07
3.234e-01,2.387e-07
3.277e-01,3.190e-07
3.320e-01,4.237e-07
3.363e-01,5.598e-07
3.406e-01,7.356e-07
3.449e-01,9.614e-07
3.492e-01,1.250e-06
3.535e-01,1.617e-06
3.578e-01,2.082e-06
3.621e-01,2.666e-06
3.664e-01,3.399e-06
3.706e-01,4.313e-06
3.749e-01,5.447e-06
3.792e-01,6.848e-06
3.835e-01,8.573e-06
3.878e-01,1.068e-05
3.921e-01,1.326e-05
3.964e-01,1.639e-05
4.007e-01,2.017e-05
4.050e-01,2.473e-05
4.093e-01,3.019e-05
4.136e-01,3.673e-05
4.179e-01,4.450e-05
4.222e-01,5.373e-05
4.265e-01,6.462e-05
4.308e-01,7.745e-05
4.351e-01,9.250e-05
4.394e-01,1.101e-04
4.437e-01,1.306e-04
4.480e-01,1.544e-04
4.523e-01,1.819e-04
4.566e-01,2.137e-04
4.609e-01,2.502e-04
4.652e-01,2.920e-04
4.695e-01,3.398e-04
4.738e-01,3.943e-04
4.780e-01,4.563e-04
4.823e-01,5.264e-04
4.866e-01,6.057e-04
4.909e-01,6.951e-04
4.952e-01,7.955e-04
4.995e-01,9.082e-04
5.038e-01,1.034e-03
5.081e-01,1.175e-03
5.124e-01,1.332e-03
5.167e-01,1.506e-03
5.210e-01,1.699e-03
5.253e-01,1.913e-03
5.296e-01,2.149e-03
5.339e-01,2.410e-03
5.382e-01,2.697e-03
5.425e-01,3.012e-03
5.468e-01,3.359e-03
5.511e-01,3.740e-03
5.554e-01,4.156e-03
5.597e-01,4.612e-03
5.640e-01,5.111e-03
5.683e-01,5.655e-03
5.726e-01,6.250e-03
5.769e-01,6.898e-03
5.811e-01,7.605e-03
5.854e-01,8.375e-03
5.897e-01,9.214e-03
5.940e-01,1.013e-02
5.983e-01,1.112e-02
6.026e-01,1.220e-02
6.069e-01,1.338e-02
6.112e-01,1.466e-02
6.155e-01,1.605e-02
6.198e-01,1.757e-02
6.241e-01,1.922e-02
6.284e-01,2.101e-02
6.327e-01,2.296e-02
6.370e-01,2.509e-02
6.413e-01,2.740e-02
6.456e-01,2.991e-02
6.499e-01,3.265e-02
6.542e-01,3.562e-02
6.585e-01,3.886e-02
6.628e-01,4.238e-02
6.671e-01,4.621e-02
6.714e-01,5.038e-02
6.757e-01,5.491e-02
6.800e-01,5.983e-02
6.843e-01,6.518e-02
6.885e-01,7.100e-02
6.928e-01,7.731e-02
6.971e-01,8.416e-02
7.014e-01,9.160e-02
7.057e-01,9.968e-02
7.100e-01,1.084e-01
7.143e-01,1.179e-01
7.186e-01,1.282e-01
7.229e-01,1.394e-01
7.272e-01,1.515e-01
7.315e-01,1.647e-01
7.358e-01,1.790e-01
7.401e-01,1.945e-01
7.444e-01,2.114e-01
7.487e-01,2.298e-01
7.530e-01,2.498e-01
7.573e-01,2.718e-01
7.616e-01,2.958e-01
7.659e-01,3.223e-01
7.702e-01,3.514e-01
7.745e-01,3.837e-01
7.788e-01,4.196e-01
7.831e-01,4.596e-01
7.874e-01,5.045e-01
7.916e-01,5.550e-01
7.959e-01,6.122e-01
8.002e-01,6.771e-01
8.045e-01,7.512e-01
8.088e-01,8.361e-01
8.131e-01,9.338e-01
8.174e-01,1.047e+00
8.217e-01,1.177e+00
8.260e-01,1.329e+00
8.303e-01,1.505e+00
8.346e-01,1.711e+00
8.389e-01,1.952e+00
8.432e-01,2.233e+00
8.475e-01,2.562e+00
8.518e-01,2.948e+00
8.561e-01,3.400e+00
8.604e-01,3.931e+00
8.647e-01,4.554e+00
8.690e-01,5.286e+00
8.733e-01,6.142e+00
8.776e-01,7.138e+00
8.819e-01,8.284e+00
8.862e-01,9.580e+00
8.905e-01,1.100e+01
8.948e-01,1.250e+01
8.990e-01,1.396e+01
9.033e-01,1.524e+01
9.076e-01,1.616e+01
9.119e-01,1.649e+01
9.162e-01,1.608e+01
9.205e-01,1.483e+01
9.248e-01,1.283e+01
9.291e-01,1.029e+01
9.334e-01,7.564e+00
9.377e-01,5.033e+00
9.420e-01,2.987e+00
9.463e-01,1.554e+00
9.506e-01,6.951e-01
9.549e-01,2.612e-01
9.592e-01,8.028e-02
9.635e-01,1.956e-02
9.678e-01,3.651e-03
9.721e-01,5.016e-04
9.764e-01,4.833e-05
9.807e-01,3.014e-06
9.850e-01,1.022e-07
9.893e-01,1.271e-09
9.936e-01,2.104e-12
9.979e-01,4.870e-18


==> anc/03_results/strong_inf/num_beta_total_probability/0_4.csv <==
transmittance,probability_density
1.914e-03,8.959e-03
5.743e-03,8.107e-02
9.571e-03,1.939e-01
1.340e-02,3.182e-01
1.723e-02,4.402e-01
2.106e-02,5.551e-01
2.489e-02,6.626e-01
2.871e-02,7.636e-01
3.254e-02,8.594e-01
3.637e-02,9.507e-01
4.020e-02,1.038e+00
4.403e-02,1.123e+00
4.786e-02,1.203e+00
5.169e-02,1.281e+00
5.551e-02,1.355e+00
5.934e-02,1.426e+00
6.317e-02,1.494e+00
6.700e-02,1.558e+00
7.083e-02,1.619e+00
7.466e-02,1.677e+00
7.849e-02,1.731e+00
8.231e-02,1.783e+00
8.614e-02,1.832e+00
8.997e-02,1.879e+00
9.380e-02,1.923e+00
9.763e-02,1.964e+00
1.015e-01,2.004e+00
1.053e-01,2.041e+00
1.091e-01,2.077e+00
1.129e-01,2.111e+00
1.168e-01,2.143e+00
1.206e-01,2.174e+00
1.244e-01,2.203e+00
1.283e-01,2.231e+00
1.321e-01,2.258e+00
1.359e-01,2.284e+00
1.397e-01,2.309e+00
1.436e-01,2.333e+00
1.474e-01,2.357e+00
1.512e-01,2.379e+00
1.551e-01,2.401e+00
1.589e-01,2.422e+00
1.627e-01,2.442e+00
1.665e-01,2.462e+00
1.704e-01,2.481e+00
1.742e-01,2.499e+00
1.780e-01,2.517e+00
1.819e-01,2.535e+00
1.857e-01,2.551e+00
1.895e-01,2.567e+00
1.933e-01,2.582e+00
1.972e-01,2.597e+00
2.010e-01,2.611e+00
2.048e-01,2.624e+00
2.087e-01,2.636e+00
2.125e-01,2.648e+00
2.163e-01,2.658e+00
2.201e-01,2.668e+00
2.240e-01,2.677e+00
2.278e-01,2.684e+00
2.316e-01,2.691e+00
2.355e-01,2.696e+00
2.393e-01,2.701e+00
2.431e-01,2.704e+00
2.469e-01,2.706e+00
2.508e-01,2.707e+00
2.546e-01,2.706e+00
2.584e-01,2.705e+00
2.623e-01,2.701e+00
2.661e-01,2.697e+00
2.699e-01,2.691e+00
2.737e-01,2.684e+00
2.776e-01,2.675e+00
2.814e-01,2.665e+00
2.852e-01,2.653e+00
2.891e-01,2.640e+00
2.929e-01,2.625e+00
2.967e-01,2.609e+00
3.005e-01,2.592e+00
3.044e-01,2.573e+00
3.082e-01,2.553e+00
3.120e-01,2.531e+00
3.159e-01,2.508e+00
3.197e-01,2.484e+00
3.235e-01,2.458e+00
3.273e-01,2.431e+00
3.312e-01,2.403e+00
3.350e-01,2.374e+00
3.388e-01,2.343e+00
3.427e-01,2.311e+00
3.465e-01,2.278e+00
3.503e-01,2.244e+00
3.541e-01,2.209e+00
3.580e-01,2.173e+00
3.618e-01,2.136e+00
3.656e-01,2.099e+00
3.695e-01,2.060e+00
3.733e-01,2.021e+00
3.771e-01,1.981e+00
3.809e-01,1.941e+00
3.848e-01,1.900e+00
3.886e-01,1.858e+00
3.924e-01,1.816e+00
3.963e-01,1.774e+00
4.001e-01,1.731e+00
4.039e-01,1.688e+00
4.077e-01,1.645e+00
4.116e-01,1.602e+00
4.154e-01,1.559e+00
4.192e-01,1.515e+00
4.231e-01,1.472e+00
4.269e-01,1.429e+00
4.307e-01,1.386e+00
4.345e-01,1.343e+00
4.384e-01,1.301e+00
4.422e-01,1.259e+00
4.460e-01,1.217e+00
4.499e-01,1.175e+00
4.537e-01,1.134e+00
4.575e-01,1.094e+00
4.613e-01,1.054e+00
4.652e-01,1.015e+00
4.690e-01,9.758e-01
4.728e-01,9.378e-01
4.767e-01,9.004e-01
4.805e-01,8.637e-01
4.843e-01,8.278e-01
4.881e-01,7.927e-01
4.920e-01,7.583e-01
4.958e-01,7.248e-01
4.996e-01,6.921e-01
5.035e-01,6.602e-01
5.073e-01,6.293e-01
5.111e-01,5.992e-01
5.149e-01,5.699e-01
5.188e-01,5.416e-01
5.226e-01,5.141e-01
5.264e-01,4.876e-01
5.303e-01,4.620e-01
5.341e-01,4.372e-01
5.379e-01,4.134e-01
5.417e-01,3.904e-01
5.456e-01,3.683e-01
5.494e-01,3.471e-01
5.532e-01,3.268e-01
5.571e-01,3.073e-01
5.609e-01,2.886e-01
5.647e-01,2.708e-01
5.685e-01,2.537e-01
5.724e-01,2.375e-01
5.762e-01,2.221e-01
5.800e-01,2.074e-01
5.839e-01,1.934e-01
5.877e-01,1.802e-01
5.915e-01,1.676e-01
5.953e-01,1.557e-01
5.992e-01,1.445e-01
6.030e-01,1.339e-01
6.068e-01,1.240e-01
6.107e-01,1.146e-01
6.145e-01,1.058e-01
6.183e-01,9.748e-02
6.221e-01,8.972e-02
6.260e-01,8.246e-02
6.298e-01,7.568e-02
6.336e-01,6.936e-02
6.375e-01,6.346e-02
6.413e-01,5.798e-02
6.451e-01,5.289e-02
6.489e-01,4.816e-02
6.528e-01,4.379e-02
6.566e-01,3.975e-02
6.604e-01,3.602e-02
6.643e-01,3.259e-02
6.681e-01,2.943e-02
6.719e-01,2.653e-02
6.757e-01,2.387e-02
6.796e-01,2.144e-02
6.834e-01,1.922e-02
6.872e-01,1.719e-02
6.911e-01,1.535e-02
6.949e-01,1.368e-02
6.987e-01,1.216e-02
7.025e-01,1.079e-02
7.064e-01,9.555e-03
7.102e-01,8.442e-03
7.140e-01,7.441e-03
7.179e-01,6.543e-03
7.217e-01,5.740e-03
7.255e-01,5.023e-03
7.293e-01,4.385e-03
7.332e-01,3.818e-03
7.370e-01,3.315e-03
7.408e-01,2.871e-03
7.447e-01,2.480e-03
7.485e-01,2.135e-03
7.523e-01,1.833e-03
7.561e-01,1.569e-03
7.600e-01,1.339e-03
7.638e-01,1.139e-03


==> anc/03_results/strong_inf/num_beta_total_probability/0_41.csv <==
transmittance,probability_density
1.774e-01,6.428e-17
1.815e-01,1.302e-16
1.857e-01,2.592e-16
1.898e-01,5.071e-16
1.939e-01,9.760e-16
1.980e-01,1.849e-15
2.022e-01,3.452e-15
2.063e-01,6.351e-15
2.104e-01,1.152e-14
2.145e-01,2.063e-14
2.187e-01,3.647e-14
2.228e-01,6.365e-14
2.269e-01,1.098e-13
2.310e-01,1.872e-13
2.351e-01,3.156e-13
2.393e-01,5.265e-13
2.434e-01,8.690e-13
2.475e-01,1.420e-12
2.516e-01,2.297e-12
2.558e-01,3.682e-12
2.599e-01,5.847e-12
2.640e-01,9.203e-12
2.681e-01,1.436e-11
2.723e-01,2.222e-11
2.764e-01,3.409e-11
2.805e-01,5.190e-11
2.846e-01,7.839e-11
2.888e-01,1.175e-10
2.929e-01,1.749e-10
2.970e-01,2.584e-10
3.011e-01,3.792e-10
3.052e-01,5.526e-10
3.094e-01,7.999e-10
3.135e-01,1.151e-09
3.176e-01,1.644e-09
3.217e-01,2.335e-09
3.259e-01,3.297e-09
3.300e-01,4.627e-09
3.341e-01,6.457e-09
3.382e-01,8.958e-09
3.424e-01,1.236e-08
3.465e-01,1.696e-08
3.506e-01,2.315e-08
3.547e-01,3.144e-08
3.588e-01,4.248e-08
3.630e-01,5.710e-08
3.671e-01,7.638e-08
3.712e-01,1.017e-07
3.753e-01,1.347e-07
3.795e-01,1.777e-07
3.836e-01,2.332e-07
3.877e-01,3.048e-07
3.918e-01,3.967e-07
3.960e-01,5.139e-07
4.001e-01,6.630e-07
4.042e-01,8.518e-07
4.083e-01,1.090e-06
4.124e-01,1.389e-06
4.166e-01,1.763e-06
4.207e-01,2.228e-06
4.248e-01,2.807e-06
4.289e-01,3.521e-06
4.331e-01,4.402e-06
4.372e-01,5.482e-06
4.413e-01,6.803e-06
4.454e-01,8.412e-06
4.496e-01,1.036e-05
4.537e-01,1.273e-05
4.578e-01,1.558e-05
4.619e-01,1.900e-05
4.660e-01,2.309e-05
4.702e-01,2.798e-05
4.743e-01,3.380e-05
4.784e-01,4.070e-05
4.825e-01,4.885e-05
4.867e-01,5.845e-05
4.908e-01,6.974e-05
4.949e-01,8.295e-05
4.990e-01,9.839e-05
5.032e-01,1.164e-04
5.073e-01,1.372e-04
5.114e-01,1.614e-04
5.155e-01,1.893e-04
5.196e-01,2.214e-04
5.238e-01,2.583e-04
5.279e-01,3.006e-04
5.320e-01,3.489e-04
5.361e-01,4.040e-04
5.403e-01,4.666e-04
5.444e-01,5.377e-04
5.485e-01,6.181e-04
5.526e-01,7.090e-04
5.568e-01,8.114e-04
5.609e-01,9.267e-04
5.650e-01,1.056e-03
5.691e-01,1.201e-03
5.733e-01,1.363e-03
5.774e-01,1.544e-03
5.815e-01,1.746e-03
5.856e-01,1.971e-03
5.897e-01,2.221e-03
5.939e-01,2.498e-03
5.980e-01,2.805e-03
6.021e-01,3.146e-03
6.062e-01,3.522e-03
6.104e-01,3.939e-03
6.145e-01,4.398e-03
6.186e-01,4.905e-03
6.227e-01,5.463e-03
6.269e-01,6.079e-03
6.310e-01,6.756e-03
6.351e-01,7.502e-03
6.392e-01,8.323e-03
6.433e-01,9.226e-03
6.475e-01,1.022e-02
6.516e-01,1.131e-02
6.557e-01,1.251e-02
6.598e-01,1.383e-02
6.640e-01,1.528e-02
6.681e-01,1.687e-02
6.722e-01,1.863e-02
6.763e-01,2.056e-02
6.805e-01,2.268e-02
6.846e-01,2.501e-02
6.887e-01,2.758e-02
6.928e-01,3.040e-02
6.969e-01,3.351e-02
7.011e-01,3.693e-02
7.052e-01,4.069e-02
7.093e-01,4.483e-02
7.134e-01,4.939e-02
7.176e-01,5.440e-02
7.217e-01,5.992e-02
7.258e-01,6.599e-02
7.299e-01,7.267e-02
7.341e-01,8.001e-02
7.382e-01,8.808e-02
7.423e-01,9.695e-02
7.464e-01,1.067e-01
7.505e-01,1.174e-01
7.547e-01,1.292e-01
7.588e-01,1.421e-01
7.629e-01,1.563e-01
7.670e-01,1.719e-01
7.712e-01,1.891e-01
7.753e-01,2.081e-01
7.794e-01,2.289e-01
7.835e-01,2.520e-01
7.877e-01,2.775e-01
7.918e-01,3.058e-01
7.959e-01,3.373e-01
8.000e-01,3.725e-01
8.041e-01,4.119e-01
8.083e-01,4.564e-01
8.124e-01,5.068e-01
8.165e-01,5.641e-01
8.206e-01,6.298e-01
8.248e-01,7.055e-01
8.289e-01,7.933e-01
8.330e-01,8.955e-01
8.371e-01,1.015e+00
8.413e-01,1.156e+00
8.454e-01,1.323e+00
8.495e-01,1.521e+00
8.536e-01,1.757e+00
8.578e-01,2.038e+00
8.619e-01,2.374e+00
8.660e-01,2.777e+00
8.701e-01,3.260e+00
8.742e-01,3.840e+00
8.784e-01,4.536e+00
8.825e-01,5.373e+00
8.866e-01,6.378e+00
8.907e-01,7.580e+00
8.949e-01,9.005e+00
8.990e-01,1.067e+01
9.031e-01,1.254e+01
9.072e-01,1.456e+01
9.114e-01,1.656e+01
9.155e-01,1.829e+01
9.196e-01,1.940e+01
9.237e-01,1.955e+01
9.278e-01,1.847e+01
9.320e-01,1.615e+01
9.361e-01,1.289e+01
9.402e-01,9.233e+00
9.443e-01,5.838e+00
9.485e-01,3.193e+00
9.526e-01,1.478e+00
9.567e-01,5.639e-01
9.608e-01,1.723e-01
9.650e-01,4.080e-02
9.691e-01,7.246e-03
9.732e-01,9.337e-04
9.773e-01,8.407e-05
9.814e-01,4.924e-06
9.856e-01,1.583e-07
9.897e-01,1.909e-09
9.938e-01,3.265e-12
9.979e-01,8.611e-18


==> anc/03_results/strong_inf/num_beta_total_probability/0_42.csv <==
transmittance,probability_density
1.884e-01,4.413e-18
1.925e-01,9.044e-18
1.965e-01,1.822e-17
2.006e-01,3.614e-17
2.047e-01,7.056e-17
2.087e-01,1.357e-16
2.128e-01,2.574e-16
2.169e-01,4.814e-16
2.209e-01,8.885e-16
2.250e-01,1.619e-15
2.291e-01,2.914e-15
2.331e-01,5.181e-15
2.372e-01,9.107e-15
2.413e-01,1.583e-14
2.454e-01,2.722e-14
2.494e-01,4.632e-14
2.535e-01,7.801e-14
2.576e-01,1.301e-13
2.616e-01,2.149e-13
2.657e-01,3.517e-13
2.698e-01,5.704e-13
2.738e-01,9.171e-13
2.779e-01,1.462e-12
2.820e-01,2.311e-12
2.860e-01,3.624e-12
2.901e-01,5.638e-12
2.942e-01,8.705e-12
2.982e-01,1.334e-11
3.023e-01,2.030e-11
3.064e-01,3.066e-11
3.104e-01,4.599e-11
3.145e-01,6.853e-11
3.186e-01,1.014e-10
3.226e-01,1.492e-10
3.267e-01,2.180e-10
3.308e-01,3.166e-10
3.349e-01,4.571e-10
3.389e-01,6.559e-10
3.430e-01,9.359e-10
3.471e-01,1.328e-09
3.511e-01,1.873e-09
3.552e-01,2.629e-09
3.593e-01,3.669e-09
3.633e-01,5.095e-09
3.674e-01,7.037e-09
3.715e-01,9.672e-09
3.755e-01,1.323e-08
3.796e-01,1.800e-08
3.837e-01,2.439e-08
3.877e-01,3.288e-08
3.918e-01,4.413e-08
3.959e-01,5.895e-08
3.999e-01,7.841e-08
4.040e-01,1.038e-07
4.081e-01,1.369e-07
4.121e-01,1.798e-07
4.162e-01,2.351e-07
4.203e-01,3.061e-07
4.244e-01,3.970e-07
4.284e-01,5.128e-07
4.325e-01,6.599e-07
4.366e-01,8.459e-07
4.406e-01,1.080e-06
4.447e-01,1.374e-06
4.488e-01,1.742e-06
4.528e-01,2.200e-06
4.569e-01,2.768e-06
4.610e-01,3.471e-06
4.650e-01,4.337e-06
4.691e-01,5.400e-06
4.732e-01,6.702e-06
4.772e-01,8.289e-06
4.813e-01,1.022e-05
4.854e-01,1.256e-05
4.894e-01,1.538e-05
4.935e-01,1.878e-05
4.976e-01,2.285e-05
5.016e-01,2.773e-05
5.057e-01,3.354e-05
5.098e-01,4.046e-05
5.139e-01,4.865e-05
5.179e-01,5.833e-05
5.220e-01,6.973e-05
5.261e-01,8.313e-05
5.301e-01,9.882e-05
5.342e-01,1.172e-04
5.383e-01,1.385e-04
5.423e-01,1.633e-04
5.464e-01,1.921e-04
5.505e-01,2.253e-04
5.545e-01,2.636e-04
5.586e-01,3.077e-04
5.627e-01,3.582e-04
5.667e-01,4.160e-04
5.708e-01,4.821e-04
5.749e-01,5.573e-04
5.789e-01,6.428e-04
5.830e-01,7.398e-04
5.871e-01,8.496e-04
5.911e-01,9.736e-04
5.952e-01,1.113e-03
5.993e-01,1.271e-03
6.034e-01,1.448e-03
6.074e-01,1.646e-03
6.115e-01,1.868e-03
6.156e-01,2.117e-03
6.196e-01,2.394e-03
6.237e-01,2.703e-03
6.278e-01,3.048e-03
6.318e-01,3.431e-03
6.359e-01,3.857e-03
6.400e-01,4.330e-03
6.440e-01,4.855e-03
6.481e-01,5.438e-03
6.522e-01,6.083e-03
6.562e-01,6.797e-03
6.603e-01,7.588e-03
6.644e-01,8.463e-03
6.684e-01,9.432e-03
6.725e-01,1.050e-02
6.766e-01,1.169e-02
6.806e-01,1.300e-02
6.847e-01,1.445e-02
6.888e-01,1.605e-02
6.929e-01,1.783e-02
6.969e-01,1.979e-02
7.010e-01,2.197e-02
7.051e-01,2.437e-02
7.091e-01,2.704e-02
7.132e-01,2.999e-02
7.173e-01,3.326e-02
7.213e-01,3.689e-02
7.254e-01,4.091e-02
7.295e-01,4.536e-02
7.335e-01,5.029e-02
7.376e-01,5.577e-02
7.417e-01,6.183e-02
7.457e-01,6.855e-02
7.498e-01,7.600e-02
7.539e-01,8.426e-02
7.579e-01,9.340e-02
7.620e-01,1.035e-01
7.661e-01,1.148e-01
7.701e-01,1.272e-01
7.742e-01,1.410e-01
7.783e-01,1.562e-01
7.824e-01,1.731e-01
7.864e-01,1.918e-01
7.905e-01,2.126e-01
7.946e-01,2.358e-01
7.986e-01,2.615e-01
8.027e-01,2.902e-01
8.068e-01,3.224e-01
8.108e-01,3.585e-01
8.149e-01,3.993e-01
8.190e-01,4.454e-01
8.230e-01,4.980e-01
8.271e-01,5.583e-01
8.312e-01,6.278e-01
8.352e-01,7.084e-01
8.393e-01,8.027e-01
8.434e-01,9.136e-01
8.474e-01,1.045e+00
8.515e-01,1.201e+00
8.556e-01,1.388e+00
8.596e-01,1.613e+00
8.637e-01,1.884e+00
8.678e-01,2.212e+00
8.719e-01,2.610e+00
8.759e-01,3.093e+00
8.800e-01,3.680e+00
8.841e-01,4.395e+00
8.881e-01,5.266e+00
8.922e-01,6.328e+00
8.963e-01,7.618e+00
9.003e-01,9.175e+00
9.044e-01,1.103e+01
9.085e-01,1.316e+01
9.125e-01,1.551e+01
9.166e-01,1.787e+01
9.207e-01,1.991e+01
9.247e-01,2.119e+01
9.288e-01,2.122e+01
9.329e-01,1.970e+01
9.369e-01,1.668e+01
9.410e-01,1.264e+01
9.451e-01,8.421e+00
9.491e-01,4.820e+00
9.532e-01,2.314e+00
9.573e-01,9.061e-01
9.614e-01,2.804e-01
9.654e-01,6.628e-02
9.695e-01,1.157e-02
9.736e-01,1.447e-03
9.776e-01,1.256e-04
9.817e-01,7.084e-06
9.858e-01,2.197e-07
9.898e-01,2.576e-09
9.939e-01,4.369e-12
9.980e-01,1.171e-17


==> anc/03_results/strong_inf/num_beta_total_probability/0_43.csv <==
transmittance,probability_density
2.015e-01,5.067e-19
2.055e-01,1.036e-18
2.096e-01,2.084e-18
2.136e-01,4.134e-18
2.176e-01,8.082e-18
2.216e-01,1.559e-17
2.256e-01,2.966e-17
2.296e-01,5.572e-17
2.336e-01,1.034e-16
2.376e-01,1.896e-16
2.416e-01,3.436e-16
2.456e-01,6.157e-16
2.496e-01,1.091e-15
2.536e-01,1.914e-15
2.576e-01,3.324e-15
2.616e-01,5.713e-15
2.656e-01,9.726e-15
2.696e-01,1.640e-14
2.736e-01,2.741e-14
2.776e-01,4.540e-14
2.816e-01,7.456e-14
2.856e-01,1.214e-13
2.896e-01,1.961e-13
2.936e-01,3.142e-13
2.976e-01,4.996e-13
3.016e-01,7.883e-13
3.056e-01,1.235e-12
3.096e-01,1.920e-12
3.136e-01,2.964e-12
3.176e-01,4.546e-12
3.216e-01,6.924e-12
3.256e-01,1.048e-11
3.296e-01,1.575e-11
3.336e-01,2.353e-11
3.376e-01,3.494e-11
3.416e-01,5.157e-11
3.456e-01,7.567e-11
3.496e-01,1.104e-10
3.536e-01,1.601e-10
3.576e-01,2.310e-10
3.616e-01,3.314e-10
3.656e-01,4.728e-10
3.696e-01,6.712e-10
3.736e-01,9.479e-10
3.776e-01,1.332e-09
3.816e-01,1.862e-09
3.857e-01,2.591e-09
3.897e-01,3.588e-09
3.937e-01,4.945e-09
3.977e-01,6.783e-09
4.017e-01,9.263e-09
4.057e-01,1.259e-08
4.097e-01,1.704e-08
4.137e-01,2.297e-08
4.177e-01,3.082e-08
4.217e-01,4.119e-08
4.257e-01,5.481e-08
4.297e-01,7.265e-08
4.337e-01,9.590e-08
4.377e-01,1.261e-07
4.417e-01,1.651e-07
4.457e-01,2.154e-07
4.497e-01,2.800e-07
4.537e-01,3.626e-07
4.577e-01,4.677e-07
4.617e-01,6.012e-07
4.657e-01,7.700e-07
4.697e-01,9.827e-07
4.737e-01,1.250e-06
4.777e-01,1.584e-06
4.817e-01,2.000e-06
4.857e-01,2.518e-06
4.897e-01,3.159e-06
4.937e-01,3.950e-06
4.977e-01,4.924e-06
5.017e-01,6.117e-06
5.057e-01,7.575e-06
5.097e-01,9.352e-06
5.137e-01,1.151e-05
5.177e-01,1.412e-05
5.217e-01,1.728e-05
5.257e-01,2.107e-05
5.297e-01,2.562e-05
5.337e-01,3.107e-05
5.377e-01,3.756e-05
5.417e-01,4.528e-05
5.457e-01,5.443e-05
5.497e-01,6.525e-05
5.537e-01,7.801e-05
5.577e-01,9.302e-05
5.618e-01,1.106e-04
5.658e-01,1.312e-04
5.698e-01,1.552e-04
5.738e-01,1.831e-04
5.778e-01,2.155e-04
5.818e-01,2.530e-04
5.858e-01,2.964e-04
5.898e-01,3.463e-04
5.938e-01,4.037e-04
5.978e-01,4.695e-04
6.018e-01,5.448e-04
6.058e-01,6.308e-04
6.098e-01,7.288e-04
6.138e-01,8.402e-04
6.178e-01,9.667e-04
6.218e-01,1.110e-03
6.258e-01,1.272e-03
6.298e-01,1.455e-03
6.338e-01,1.661e-03
6.378e-01,1.894e-03
6.418e-01,2.155e-03
6.458e-01,2.448e-03
6.498e-01,2.776e-03
6.538e-01,3.144e-03
6.578e-01,3.555e-03
6.618e-01,4.015e-03
6.658e-01,4.528e-03
6.698e-01,5.100e-03
6.738e-01,5.739e-03
6.778e-01,6.451e-03
6.818e-01,7.244e-03
6.858e-01,8.127e-03
6.898e-01,9.110e-03
6.938e-01,1.020e-02
6.978e-01,1.142e-02
7.018e-01,1.278e-02
7.058e-01,1.429e-02
7.098e-01,1.597e-02
7.138e-01,1.785e-02
7.178e-01,1.994e-02
7.218e-01,2.226e-02
7.258e-01,2.486e-02
7.298e-01,2.775e-02
7.338e-01,3.098e-02
7.379e-01,3.458e-02
7.419e-01,3.860e-02
7.459e-01,4.309e-02
7.499e-01,4.811e-02
7.539e-01,5.371e-02
7.579e-01,5.996e-02
7.619e-01,6.694e-02
7.659e-01,7.474e-02
7.699e-01,8.346e-02
7.739e-01,9.318e-02
7.779e-01,1.040e-01
7.819e-01,1.162e-01
7.859e-01,1.297e-01
7.899e-01,1.448e-01
7.939e-01,1.617e-01
7.979e-01,1.806e-01
8.019e-01,2.017e-01
8.059e-01,2.253e-01
8.099e-01,2.518e-01
8.139e-01,2.815e-01
8.179e-01,3.151e-01
8.219e-01,3.530e-01
8.259e-01,3.961e-01
8.299e-01,4.452e-01
8.339e-01,5.016e-01
8.379e-01,5.667e-01
8.419e-01,6.425e-01
8.459e-01,7.312e-01
8.499e-01,8.360e-01
8.539e-01,9.606e-01
8.579e-01,1.110e+00
8.619e-01,1.290e+00
8.659e-01,1.508e+00
8.699e-01,1.774e+00
8.739e-01,2.099e+00
8.779e-01,2.498e+00
8.819e-01,2.989e+00
8.859e-01,3.594e+00
8.899e-01,4.340e+00
8.939e-01,5.261e+00
8.979e-01,6.400e+00
9.019e-01,7.805e+00
9.059e-01,9.531e+00
9.099e-01,1.162e+01
9.140e-01,1.407e+01
9.180e-01,1.679e+01
9.220e-01,1.954e+01
9.260e-01,2.188e+01
9.300e-01,2.318e+01
9.340e-01,2.286e+01
9.380e-01,2.057e+01
9.420e-01,1.655e+01
9.460e-01,1.166e+01
9.500e-01,7.016e+00
9.540e-01,3.510e+00
9.580e-01,1.417e+00
9.620e-01,4.457e-01
9.660e-01,1.054e-01
9.700e-01,1.810e-02
9.740e-01,2.193e-03
9.780e-01,1.828e-04
9.820e-01,9.889e-06
9.860e-01,2.945e-07
9.900e-01,3.337e-09
9.940e-01,5.563e-12
9.980e-01,1.515e-17


==> anc/03_results/strong_inf/num_beta_total_probability/0_44.csv <==
transmittance,probability_density
2.132e-01,5.809e-20
2.171e-01,1.187e-19
2.210e-01,2.392e-19
2.250e-01,4.754e-19
2.289e-01,9.323e-19
2.329e-01,1.805e-18
2.368e-01,3.450e-18
2.408e-01,6.518e-18
2.447e-01,1.217e-17
2.487e-01,2.246e-17
2.526e-01,4.101e-17
2.565e-01,7.408e-17
2.605e-01,1.324e-16
2.644e-01,2.344e-16
2.684e-01,4.108e-16
2.723e-01,7.133e-16
2.763e-01,1.227e-15
2.802e-01,2.092e-15
2.841e-01,3.535e-15
2.881e-01,5.922e-15
2.920e-01,9.841e-15
2.960e-01,1.622e-14
2.999e-01,2.653e-14
3.039e-01,4.304e-14
3.078e-01,6.933e-14
3.118e-01,1.108e-13
3.157e-01,1.759e-13
3.196e-01,2.773e-13
3.236e-01,4.342e-13
3.275e-01,6.751e-13
3.315e-01,1.043e-12
3.354e-01,1.601e-12
3.394e-01,2.442e-12
3.433e-01,3.702e-12
3.473e-01,5.579e-12
3.512e-01,8.358e-12
3.551e-01,1.245e-11
3.591e-01,1.844e-11
3.630e-01,2.715e-11
3.670e-01,3.978e-11
3.709e-01,5.795e-11
3.749e-01,8.399e-11
3.788e-01,1.211e-10
3.827e-01,1.737e-10
3.867e-01,2.480e-10
3.906e-01,3.522e-10
3.946e-01,4.979e-10
3.985e-01,7.006e-10
4.025e-01,9.811e-10
4.064e-01,1.368e-09
4.104e-01,1.898e-09
4.143e-01,2.622e-09
4.182e-01,3.607e-09
4.222e-01,4.941e-09
4.261e-01,6.739e-09
4.301e-01,9.153e-09
4.340e-01,1.238e-08
4.380e-01,1.668e-08
4.419e-01,2.238e-08
4.459e-01,2.991e-08
4.498e-01,3.982e-08
4.537e-01,5.281e-08
4.577e-01,6.978e-08
4.616e-01,9.185e-08
4.656e-01,1.205e-07
4.695e-01,1.574e-07
4.735e-01,2.049e-07
4.774e-01,2.659e-07
4.814e-01,3.437e-07
4.853e-01,4.428e-07
4.892e-01,5.685e-07
4.932e-01,7.274e-07
4.971e-01,9.277e-07
5.011e-01,1.179e-06
5.050e-01,1.494e-06
5.090e-01,1.887e-06
5.129e-01,2.375e-06
5.168e-01,2.980e-06
5.208e-01,3.727e-06
5.247e-01,4.648e-06
5.287e-01,5.778e-06
5.326e-01,7.162e-06
5.366e-01,8.850e-06
5.405e-01,1.090e-05
5.445e-01,1.339e-05
5.484e-01,1.641e-05
5.523e-01,2.004e-05
5.563e-01,2.440e-05
5.602e-01,2.964e-05
5.642e-01,3.589e-05
5.681e-01,4.335e-05
5.721e-01,5.222e-05
5.760e-01,6.273e-05
5.800e-01,7.516e-05
5.839e-01,8.981e-05
5.878e-01,1.070e-04
5.918e-01,1.273e-04
5.957e-01,1.509e-04
5.997e-01,1.785e-04
6.036e-01,2.107e-04
6.076e-01,2.481e-04
6.115e-01,2.914e-04
6.155e-01,3.414e-04
6.194e-01,3.992e-04
6.233e-01,4.657e-04
6.273e-01,5.421e-04
6.312e-01,6.297e-04
6.352e-01,7.299e-04
6.391e-01,8.444e-04
6.431e-01,9.749e-04
6.470e-01,1.123e-03
6.509e-01,1.292e-03
6.549e-01,1.484e-03
6.588e-01,1.700e-03
6.628e-01,1.946e-03
6.667e-01,2.223e-03
6.707e-01,2.535e-03
6.746e-01,2.888e-03
6.786e-01,3.285e-03
6.825e-01,3.731e-03
6.864e-01,4.233e-03
6.904e-01,4.797e-03
6.943e-01,5.431e-03
6.983e-01,6.142e-03
7.022e-01,6.939e-03
7.062e-01,7.834e-03
7.101e-01,8.838e-03
7.141e-01,9.964e-03
7.180e-01,1.123e-02
7.219e-01,1.264e-02
7.259e-01,1.423e-02
7.298e-01,1.602e-02
7.338e-01,1.802e-02
7.377e-01,2.027e-02
7.417e-01,2.280e-02
7.456e-01,2.565e-02
7.496e-01,2.884e-02
7.535e-01,3.244e-02
7.574e-01,3.649e-02
7.614e-01,4.104e-02
7.653e-01,4.617e-02
7.693e-01,5.195e-02
7.732e-01,5.846e-02
7.772e-01,6.579e-02
7.811e-01,7.404e-02
7.850e-01,8.334e-02
7.890e-01,9.382e-02
7.929e-01,1.056e-01
7.969e-01,1.189e-01
8.008e-01,1.339e-01
8.048e-01,1.507e-01
8.087e-01,1.697e-01
8.127e-01,1.911e-01
8.166e-01,2.153e-01
8.205e-01,2.426e-01
8.245e-01,2.735e-01
8.284e-01,3.086e-01
8.324e-01,3.486e-01
8.363e-01,3.943e-01
8.403e-01,4.469e-01
8.442e-01,5.078e-01
8.482e-01,5.788e-01
8.521e-01,6.620e-01
8.560e-01,7.606e-01
8.600e-01,8.783e-01
8.639e-01,1.020e+00
8.679e-01,1.192e+00
8.718e-01,1.402e+00
8.758e-01,1.661e+00
8.797e-01,1.981e+00
8.836e-01,2.378e+00
8.876e-01,2.874e+00
8.915e-01,3.493e+00
8.955e-01,4.268e+00
8.994e-01,5.239e+00
9.034e-01,6.458e+00
9.073e-01,7.987e+00
9.113e-01,9.897e+00
9.152e-01,1.225e+01
9.191e-01,1.506e+01
9.231e-01,1.823e+01
9.270e-01,2.143e+01
9.310e-01,2.407e+01
9.349e-01,2.531e+01
9.389e-01,2.439e+01
9.428e-01,2.104e+01
9.468e-01,1.586e+01
9.507e-01,1.016e+01
9.546e-01,5.365e+00
9.586e-01,2.260e+00
9.625e-01,7.317e-01
9.665e-01,1.748e-01
9.704e-01,2.969e-02
9.744e-01,3.486e-03
9.783e-01,2.779e-04
9.823e-01,1.435e-05
9.862e-01,4.096e-07
9.901e-01,4.490e-09
9.941e-01,7.382e-12
9.980e-01,2.020e-17


==> anc/03_results/strong_inf/num_beta_total_probability/0_45.csv <==
transmittance,probability_density
1.996e-03,1.860e-03
5.988e-03,2.512e-02
9.980e-03,7.230e-02
1.397e-02,1.332e-01
1.796e-02,1.991e-01
2.196e-02,2.651e-01
2.595e-02,3.288e-01
2.994e-02,3.896e-01
3.393e-02,4.477e-01
3.792e-02,5.037e-01
4.191e-02,5.581e-01
4.591e-02,6.113e-01
4.990e-02,6.636e-01
5.389e-02,7.152e-01
5.788e-02,7.660e-01
6.187e-02,8.162e-01
6.587e-02,8.656e-01
6.986e-02,9.142e-01
7.385e-02,9.617e-01
7.784e-02,1.008e+00
8.183e-02,1.054e+00
8.583e-02,1.098e+00
8.982e-02,1.141e+00
9.381e-02,1.183e+00
9.780e-02,1.224e+00
1.018e-01,1.264e+00
1.058e-01,1.302e+00
1.098e-01,1.339e+00
1.138e-01,1.376e+00
1.178e-01,1.411e+00
1.218e-01,1.445e+00
1.257e-01,1.479e+00
1.297e-01,1.511e+00
1.337e-01,1.543e+00
1.377e-01,1.574e+00
1.417e-01,1.604e+00
1.457e-01,1.634e+00
1.497e-01,1.663e+00
1.537e-01,1.691e+00
1.577e-01,1.718e+00
1.617e-01,1.746e+00
1.657e-01,1.772e+00
1.697e-01,1.799e+00
1.736e-01,1.825e+00
1.776e-01,1.850e+00
1.816e-01,1.875e+00
1.856e-01,1.900e+00
1.896e-01,1.925e+00
1.936e-01,1.950e+00
1.976e-01,1.974e+00
2.016e-01,1.998e+00
2.056e-01,2.022e+00
2.096e-01,2.046e+00
2.136e-01,2.070e+00
2.176e-01,2.093e+00
2.216e-01,2.116e+00
2.255e-01,2.140e+00
2.295e-01,2.162e+00
2.335e-01,2.185e+00
2.375e-01,2.208e+00
2.415e-01,2.230e+00
2.455e-01,2.252e+00
2.495e-01,2.274e+00
2.535e-01,2.295e+00
2.575e-01,2.316e+00
2.615e-01,2.336e+00
2.655e-01,2.356e+00
2.695e-01,2.375e+00
2.734e-01,2.394e+00
2.774e-01,2.412e+00
2.814e-01,2.429e+00
2.854e-01,2.446e+00
2.894e-01,2.461e+00
2.934e-01,2.476e+00
2.974e-01,2.490e+00
3.014e-01,2.503e+00
3.054e-01,2.514e+00
3.094e-01,2.525e+00
3.134e-01,2.534e+00
3.174e-01,2.542e+00
3.213e-01,2.549e+00
3.253e-01,2.554e+00
3.293e-01,2.558e+00
3.333e-01,2.560e+00
3.373e-01,2.561e+00
3.413e-01,2.561e+00
3.453e-01,2.558e+00
3.493e-01,2.555e+00
3.533e-01,2.549e+00
3.573e-01,2.542e+00
3.613e-01,2.533e+00
3.653e-01,2.523e+00
3.693e-01,2.511e+00
3.732e-01,2.497e+00
3.772e-01,2.481e+00
3.812e-01,2.464e+00
3.852e-01,2.445e+00
3.892e-01,2.424e+00
3.932e-01,2.402e+00
3.972e-01,2.378e+00
4.012e-01,2.353e+00
4.052e-01,2.326e+00
4.092e-01,2.297e+00
4.132e-01,2.267e+00
4.172e-01,2.235e+00
4.211e-01,2.202e+00
4.251e-01,2.168e+00
4.291e-01,2.132e+00
4.331e-01,2.095e+00
4.371e-01,2.057e+00
4.411e-01,2.018e+00
4.451e-01,1.978e+00
4.491e-01,1.936e+00
4.531e-01,1.894e+00
4.571e-01,1.852e+00
4.611e-01,1.808e+00
4.651e-01,1.764e+00
4.690e-01,1.719e+00
4.730e-01,1.674e+00
4.770e-01,1.628e+00
4.810e-01,1.582e+00
4.850e-01,1.536e+00
4.890e-01,1.489e+00
4.930e-01,1.443e+00
4.970e-01,1.396e+00
5.010e-01,1.350e+00
5.050e-01,1.304e+00
5.090e-01,1.258e+00
5.130e-01,1.212e+00
5.170e-01,1.166e+00
5.209e-01,1.122e+00
5.249e-01,1.077e+00
5.289e-01,1.033e+00
5.329e-01,9.902e-01
5.369e-01,9.477e-01
5.409e-01,9.060e-01
5.449e-01,8.651e-01
5.489e-01,8.250e-01
5.529e-01,7.858e-01
5.569e-01,7.476e-01
5.609e-01,7.103e-01
5.649e-01,6.740e-01
5.688e-01,6.387e-01
5.728e-01,6.045e-01
5.768e-01,5.714e-01
5.808e-01,5.393e-01
5.848e-01,5.084e-01
5.888e-01,4.785e-01
5.928e-01,4.498e-01
5.968e-01,4.222e-01
6.008e-01,3.957e-01
6.048e-01,3.703e-01
6.088e-01,3.461e-01
6.128e-01,3.229e-01
6.167e-01,3.008e-01
6.207e-01,2.798e-01
6.247e-01,2.598e-01
6.287e-01,2.409e-01
6.327e-01,2.230e-01
6.367e-01,2.060e-01
6.407e-01,1.901e-01
6.447e-01,1.750e-01
6.487e-01,1.609e-01
6.527e-01,1.476e-01
6.567e-01,1.352e-01
6.607e-01,1.236e-01
6.647e-01,1.128e-01
6.686e-01,1.027e-01
6.726e-01,9.331e-02
6.766e-01,8.462e-02
6.806e-01,7.658e-02
6.846e-01,6.916e-02
6.886e-01,6.233e-02
6.926e-01,5.604e-02
6.966e-01,5.027e-02
7.006e-01,4.500e-02
7.046e-01,4.018e-02
7.086e-01,3.578e-02
7.126e-01,3.179e-02
7.165e-01,2.818e-02
7.205e-01,2.490e-02
7.245e-01,2.195e-02
7.285e-01,1.930e-02
7.325e-01,1.692e-02
7.365e-01,1.479e-02
7.405e-01,1.289e-02
7.445e-01,1.119e-02
7.485e-01,9.695e-03
7.525e-01,8.368e-03
7.565e-01,7.199e-03
7.605e-01,6.172e-03
7.644e-01,5.273e-03
7.684e-01,4.488e-03
7.724e-01,3.805e-03
7.764e-01,3.214e-03
7.804e-01,2.703e-03
7.844e-01,2.265e-03
7.884e-01,1.889e-03
7.924e-01,1.568e-03
7.964e-01,1.296e-03


==> anc/03_results/strong_inf/num_beta_total_probability/0_46.csv <==
transmittance,probability_density
2.360e-01,1.004e-22
2.398e-01,2.126e-22
2.437e-01,4.444e-22
2.475e-01,9.172e-22
2.513e-01,1.870e-21
2.552e-01,3.767e-21
2.590e-01,7.500e-21
2.628e-01,1.477e-20
2.666e-01,2.875e-20
2.705e-01,5.539e-20
2.743e-01,1.056e-19
2.781e-01,1.993e-19
2.820e-01,3.726e-19
2.858e-01,6.896e-19
2.896e-01,1.265e-18
2.934e-01,2.298e-18
2.973e-01,4.140e-18
3.011e-01,7.391e-18
3.049e-01,1.309e-17
3.088e-01,2.298e-17
3.126e-01,4.002e-17
3.164e-01,6.916e-17
3.203e-01,1.186e-16
3.241e-01,2.018e-16
3.279e-01,3.410e-16
3.317e-01,5.719e-16
3.356e-01,9.524e-16
3.394e-01,1.575e-15
3.432e-01,2.587e-15
3.471e-01,4.222e-15
3.509e-01,6.845e-15
3.547e-01,1.103e-14
3.586e-01,1.765e-14
3.624e-01,2.808e-14
3.662e-01,4.441e-14
3.700e-01,6.983e-14
3.739e-01,1.091e-13
3.777e-01,1.696e-13
3.815e-01,2.621e-13
3.854e-01,4.029e-13
3.892e-01,6.159e-13
3.930e-01,9.366e-13
3.968e-01,1.417e-12
4.007e-01,2.132e-12
4.045e-01,3.193e-12
4.083e-01,4.756e-12
4.122e-01,7.052e-12
4.160e-01,1.041e-11
4.198e-01,1.528e-11
4.237e-01,2.233e-11
4.275e-01,3.249e-11
4.313e-01,4.706e-11
4.351e-01,6.785e-11
4.390e-01,9.740e-11
4.428e-01,1.392e-10
4.466e-01,1.981e-10
4.505e-01,2.808e-10
4.543e-01,3.962e-10
4.581e-01,5.569e-10
4.619e-01,7.794e-10
4.658e-01,1.087e-09
4.696e-01,1.509e-09
4.734e-01,2.087e-09
4.773e-01,2.875e-09
4.811e-01,3.946e-09
4.849e-01,5.395e-09
4.888e-01,7.349e-09
4.926e-01,9.974e-09
4.964e-01,1.349e-08
5.002e-01,1.817e-08
5.041e-01,2.439e-08
5.079e-01,3.263e-08
5.117e-01,4.350e-08
5.156e-01,5.778e-08
5.194e-01,7.649e-08
5.232e-01,1.009e-07
5.271e-01,1.327e-07
5.309e-01,1.739e-07
5.347e-01,2.271e-07
5.385e-01,2.956e-07
5.424e-01,3.836e-07
5.462e-01,4.962e-07
5.500e-01,6.397e-07
5.539e-01,8.222e-07
5.577e-01,1.053e-06
5.615e-01,1.345e-06
5.653e-01,1.713e-06
5.692e-01,2.174e-06
5.730e-01,2.751e-06
5.768e-01,3.471e-06
5.807e-01,4.366e-06
5.845e-01,5.476e-06
5.883e-01,6.847e-06
5.922e-01,8.537e-06
5.960e-01,1.061e-05
5.998e-01,1.316e-05
6.036e-01,1.626e-05
6.075e-01,2.005e-05
6.113e-01,2.464e-05
6.151e-01,3.020e-05
6.190e-01,3.692e-05
6.228e-01,4.501e-05
6.266e-01,5.473e-05
6.304e-01,6.637e-05
6.343e-01,8.027e-05
6.381e-01,9.684e-05
6.419e-01,1.165e-04
6.458e-01,1.399e-04
6.496e-01,1.674e-04
6.534e-01,2.000e-04
6.573e-01,2.383e-04
6.611e-01,2.832e-04
6.649e-01,3.358e-04
6.687e-01,3.974e-04
6.726e-01,4.691e-04
6.764e-01,5.526e-04
6.802e-01,6.496e-04
6.841e-01,7.620e-04
6.879e-01,8.920e-04
6.917e-01,1.042e-03
6.956e-01,1.216e-03
6.994e-01,1.415e-03
7.032e-01,1.644e-03
7.070e-01,1.908e-03
7.109e-01,2.210e-03
7.147e-01,2.556e-03
7.185e-01,2.952e-03
7.224e-01,3.405e-03
7.262e-01,3.922e-03
7.300e-01,4.513e-03
7.338e-01,5.187e-03
7.377e-01,5.957e-03
7.415e-01,6.834e-03
7.453e-01,7.835e-03
7.492e-01,8.976e-03
7.530e-01,1.028e-02
7.568e-01,1.176e-02
7.607e-01,1.346e-02
7.645e-01,1.539e-02
7.683e-01,1.760e-02
7.721e-01,2.013e-02
7.760e-01,2.301e-02
7.798e-01,2.631e-02
7.836e-01,3.009e-02
7.875e-01,3.442e-02
7.913e-01,3.937e-02
7.951e-01,4.506e-02
7.989e-01,5.158e-02
8.028e-01,5.906e-02
8.066e-01,6.765e-02
8.104e-01,7.751e-02
8.143e-01,8.883e-02
8.181e-01,1.018e-01
8.219e-01,1.168e-01
8.258e-01,1.339e-01
8.296e-01,1.536e-01
8.334e-01,1.763e-01
8.372e-01,2.024e-01
8.411e-01,2.324e-01
8.449e-01,2.671e-01
8.487e-01,3.072e-01
8.526e-01,3.537e-01
8.564e-01,4.080e-01
8.602e-01,4.716e-01
8.641e-01,5.468e-01
8.679e-01,6.362e-01
8.717e-01,7.436e-01
8.755e-01,8.740e-01
8.794e-01,1.034e+00
8.832e-01,1.232e+00
8.870e-01,1.481e+00
8.909e-01,1.794e+00
8.947e-01,2.194e+00
8.985e-01,2.706e+00
9.023e-01,3.364e+00
9.062e-01,4.214e+00
9.100e-01,5.313e+00
9.138e-01,6.739e+00
9.177e-01,8.591e+00
9.215e-01,1.099e+01
9.253e-01,1.406e+01
9.292e-01,1.783e+01
9.330e-01,2.214e+01
9.368e-01,2.635e+01
9.406e-01,2.930e+01
9.445e-01,2.953e+01
9.483e-01,2.610e+01
9.521e-01,1.953e+01
9.560e-01,1.191e+01
9.598e-01,5.683e+00
9.636e-01,2.023e+00
9.674e-01,5.109e-01
9.713e-01,8.711e-02
9.751e-01,9.681e-03
9.789e-01,6.969e-04
9.828e-01,3.205e-05
9.866e-01,8.226e-07
9.904e-01,8.244e-09
9.943e-01,1.263e-11
9.981e-01,3.121e-17


==> anc/03_results/strong_inf/num_beta_total_probability/0_47.csv <==
transmittance,probability_density
2.501e-01,3.500e-24
2.538e-01,7.530e-24
2.576e-01,1.600e-23
2.613e-01,3.360e-23
2.651e-01,6.973e-23
2.689e-01,1.431e-22
2.726e-01,2.903e-22
2.764e-01,5.826e-22
2.801e-01,1.157e-21
2.839e-01,2.275e-21
2.877e-01,4.428e-21
2.914e-01,8.536e-21
2.952e-01,1.630e-20
2.989e-01,3.083e-20
3.027e-01,5.780e-20
3.064e-01,1.074e-19
3.102e-01,1.978e-19
3.140e-01,3.613e-19
3.177e-01,6.546e-19
3.215e-01,1.176e-18
3.252e-01,2.097e-18
3.290e-01,3.711e-18
3.328e-01,6.515e-18
3.365e-01,1.136e-17
3.403e-01,1.965e-17
3.440e-01,3.375e-17
3.478e-01,5.759e-17
3.516e-01,9.758e-17
3.553e-01,1.643e-16
3.591e-01,2.747e-16
3.628e-01,4.563e-16
3.666e-01,7.534e-16
3.704e-01,1.236e-15
3.741e-01,2.016e-15
3.779e-01,3.268e-15
3.816e-01,5.266e-15
3.854e-01,8.437e-15
3.891e-01,1.344e-14
3.929e-01,2.130e-14
3.967e-01,3.356e-14
4.004e-01,5.259e-14
4.042e-01,8.197e-14
4.079e-01,1.271e-13
4.117e-01,1.961e-13
4.155e-01,3.010e-13
4.192e-01,4.598e-13
4.230e-01,6.988e-13
4.267e-01,1.057e-12
4.305e-01,1.591e-12
4.343e-01,2.384e-12
4.380e-01,3.555e-12
4.418e-01,5.277e-12
4.455e-01,7.798e-12
4.493e-01,1.147e-11
4.531e-01,1.681e-11
4.568e-01,2.451e-11
4.606e-01,3.560e-11
4.643e-01,5.148e-11
4.681e-01,7.413e-11
4.718e-01,1.063e-10
4.756e-01,1.519e-10
4.794e-01,2.160e-10
4.831e-01,3.061e-10
4.869e-01,4.321e-10
4.906e-01,6.075e-10
4.944e-01,8.508e-10
4.982e-01,1.187e-09
5.019e-01,1.650e-09
5.057e-01,2.285e-09
5.094e-01,3.152e-09
5.132e-01,4.333e-09
5.170e-01,5.935e-09
5.207e-01,8.101e-09
5.245e-01,1.102e-08
5.282e-01,1.493e-08
5.320e-01,2.016e-08
5.358e-01,2.713e-08
5.395e-01,3.639e-08
5.433e-01,4.865e-08
5.470e-01,6.480e-08
5.508e-01,8.604e-08
5.545e-01,1.139e-07
5.583e-01,1.502e-07
5.621e-01,1.974e-07
5.658e-01,2.587e-07
5.696e-01,3.380e-07
5.733e-01,4.401e-07
5.771e-01,5.712e-07
5.809e-01,7.391e-07
5.846e-01,9.533e-07
5.884e-01,1.226e-06
5.921e-01,1.571e-06
5.959e-01,2.008e-06
5.997e-01,2.559e-06
6.034e-01,3.251e-06
6.072e-01,4.117e-06
6.109e-01,5.198e-06
6.147e-01,6.545e-06
6.185e-01,8.216e-06
6.222e-01,1.028e-05
6.260e-01,1.283e-05
6.297e-01,1.597e-05
6.335e-01,1.982e-05
6.372e-01,2.453e-05
6.410e-01,3.027e-05
6.448e-01,3.725e-05
6.485e-01,4.572e-05
6.523e-01,5.595e-05
6.560e-01,6.830e-05
6.598e-01,8.314e-05
6.636e-01,1.010e-04
6.673e-01,1.223e-04
6.711e-01,1.477e-04
6.748e-01,1.779e-04
6.786e-01,2.139e-04
6.824e-01,2.564e-04
6.861e-01,3.067e-04
6.899e-01,3.660e-04
6.936e-01,4.358e-04
6.974e-01,5.177e-04
7.012e-01,6.136e-04
7.049e-01,7.258e-04
7.087e-01,8.567e-04
7.124e-01,1.009e-03
7.162e-01,1.187e-03
7.199e-01,1.393e-03
7.237e-01,1.631e-03
7.275e-01,1.908e-03
7.312e-01,2.228e-03
7.350e-01,2.597e-03
7.387e-01,3.024e-03
7.425e-01,3.515e-03
7.463e-01,4.082e-03
7.500e-01,4.735e-03
7.538e-01,5.486e-03
7.575e-01,6.351e-03
7.613e-01,7.346e-03
7.651e-01,8.491e-03
7.688e-01,9.809e-03
7.726e-01,1.133e-02
7.763e-01,1.307e-02
7.801e-01,1.508e-02
7.839e-01,1.740e-02
7.876e-01,2.007e-02
7.914e-01,2.315e-02
7.951e-01,2.671e-02
7.989e-01,3.082e-02
8.026e-01,3.558e-02
8.064e-01,4.107e-02
8.102e-01,4.744e-02
8.139e-01,5.481e-02
8.177e-01,6.336e-02
8.214e-01,7.326e-02
8.252e-01,8.476e-02
8.290e-01,9.809e-02
8.327e-01,1.136e-01
8.365e-01,1.315e-01
8.402e-01,1.524e-01
8.440e-01,1.766e-01
8.478e-01,2.048e-01
8.515e-01,2.376e-01
8.553e-01,2.758e-01
8.590e-01,3.206e-01
8.628e-01,3.731e-01
8.666e-01,4.350e-01
8.703e-01,5.085e-01
8.741e-01,5.963e-01
8.778e-01,7.023e-01
8.816e-01,8.316e-01
8.853e-01,9.911e-01
8.891e-01,1.190e+00
8.929e-01,1.442e+00
8.966e-01,1.762e+00
9.004e-01,2.176e+00
9.041e-01,2.712e+00
9.079e-01,3.413e+00
9.117e-01,4.331e+00
9.154e-01,5.540e+00
9.192e-01,7.134e+00
9.229e-01,9.242e+00
9.267e-01,1.202e+01
9.305e-01,1.562e+01
9.342e-01,2.008e+01
9.380e-01,2.509e+01
9.417e-01,2.970e+01
9.455e-01,3.224e+01
9.493e-01,3.091e+01
9.530e-01,2.516e+01
9.568e-01,1.666e+01
9.605e-01,8.558e+00
9.643e-01,3.240e+00
9.680e-01,8.543e-01
9.718e-01,1.480e-01
9.756e-01,1.613e-02
9.793e-01,1.100e-03
9.831e-01,4.718e-05
9.868e-01,1.137e-06
9.906e-01,1.081e-08
9.944e-01,1.593e-11
9.981e-01,3.827e-17


==> anc/03_results/strong_inf/num_beta_total_probability/0_48.csv <==
transmittance,probability_density
2.657e-01,1.121e-25
2.694e-01,2.447e-25
2.731e-01,5.279e-25
2.768e-01,1.126e-24
2.805e-01,2.375e-24
2.842e-01,4.957e-24
2.878e-01,1.024e-23
2.915e-01,2.092e-23
2.952e-01,4.234e-23
2.989e-01,8.485e-23
3.026e-01,1.684e-22
3.062e-01,3.312e-22
3.099e-01,6.454e-22
3.136e-01,1.246e-21
3.173e-01,2.386e-21
3.210e-01,4.530e-21
3.246e-01,8.528e-21
3.283e-01,1.592e-20
3.320e-01,2.950e-20
3.357e-01,5.422e-20
3.394e-01,9.888e-20
3.430e-01,1.790e-19
3.467e-01,3.217e-19
3.504e-01,5.738e-19
3.541e-01,1.017e-18
3.578e-01,1.788e-18
3.614e-01,3.124e-18
3.651e-01,5.423e-18
3.688e-01,9.350e-18
3.725e-01,1.602e-17
3.762e-01,2.727e-17
3.798e-01,4.612e-17
3.835e-01,7.755e-17
3.872e-01,1.296e-16
3.909e-01,2.154e-16
3.946e-01,3.557e-16
3.982e-01,5.843e-16
4.019e-01,9.542e-16
4.056e-01,1.550e-15
4.093e-01,2.504e-15
4.130e-01,4.023e-15
4.166e-01,6.429e-15
4.203e-01,1.022e-14
4.240e-01,1.617e-14
4.277e-01,2.545e-14
4.314e-01,3.985e-14
4.351e-01,6.211e-14
4.387e-01,9.632e-14
4.424e-01,1.487e-13
4.461e-01,2.284e-13
4.498e-01,3.492e-13
4.535e-01,5.316e-13
4.571e-01,8.055e-13
4.608e-01,1.215e-12
4.645e-01,1.825e-12
4.682e-01,2.729e-12
4.719e-01,4.063e-12
4.755e-01,6.024e-12
4.792e-01,8.893e-12
4.829e-01,1.308e-11
4.866e-01,1.915e-11
4.903e-01,2.792e-11
4.939e-01,4.055e-11
4.976e-01,5.867e-11
5.013e-01,8.454e-11
5.050e-01,1.214e-10
5.087e-01,1.735e-10
5.123e-01,2.472e-10
5.160e-01,3.508e-10
5.197e-01,4.959e-10
5.234e-01,6.986e-10
5.271e-01,9.804e-10
5.307e-01,1.371e-09
5.344e-01,1.910e-09
5.381e-01,2.652e-09
5.418e-01,3.669e-09
5.455e-01,5.057e-09
5.491e-01,6.947e-09
5.528e-01,9.511e-09
5.565e-01,1.298e-08
5.602e-01,1.764e-08
5.639e-01,2.391e-08
5.675e-01,3.229e-08
5.712e-01,4.346e-08
5.749e-01,5.831e-08
5.786e-01,7.797e-08
5.823e-01,1.039e-07
5.859e-01,1.381e-07
5.896e-01,1.828e-07
5.933e-01,2.413e-07
5.970e-01,3.175e-07
6.007e-01,4.165e-07
6.044e-01,5.446e-07
6.080e-01,7.098e-07
6.117e-01,9.223e-07
6.154e-01,1.195e-06
6.191e-01,1.543e-06
6.228e-01,1.986e-06
6.264e-01,2.549e-06
6.301e-01,3.262e-06
6.338e-01,4.162e-06
6.375e-01,5.294e-06
6.412e-01,6.714e-06
6.448e-01,8.489e-06
6.485e-01,1.070e-05
6.522e-01,1.345e-05
6.559e-01,1.686e-05
6.596e-01,2.108e-05
6.632e-01,2.627e-05
6.669e-01,3.264e-05
6.706e-01,4.045e-05
6.743e-01,4.999e-05
6.780e-01,6.161e-05
6.816e-01,7.572e-05
6.853e-01,9.280e-05
6.890e-01,1.134e-04
6.927e-01,1.383e-04
6.964e-01,1.682e-04
7.000e-01,2.040e-04
7.037e-01,2.468e-04
7.074e-01,2.978e-04
7.111e-01,3.586e-04
7.148e-01,4.306e-04
7.184e-01,5.160e-04
7.221e-01,6.169e-04
7.258e-01,7.359e-04
7.295e-01,8.759e-04
7.332e-01,1.040e-03
7.368e-01,1.233e-03
7.405e-01,1.459e-03
7.442e-01,1.724e-03
7.479e-01,2.032e-03
7.516e-01,2.392e-03
7.552e-01,2.811e-03
7.589e-01,3.299e-03
7.626e-01,3.866e-03
7.663e-01,4.525e-03
7.700e-01,5.291e-03
7.737e-01,6.180e-03
7.773e-01,7.212e-03
7.810e-01,8.411e-03
7.847e-01,9.802e-03
7.884e-01,1.142e-02
7.921e-01,1.329e-02
7.957e-01,1.548e-02
7.994e-01,1.801e-02
8.031e-01,2.097e-02
8.068e-01,2.441e-02
8.105e-01,2.842e-02
8.141e-01,3.310e-02
8.178e-01,3.856e-02
8.215e-01,4.495e-02
8.252e-01,5.242e-02
8.289e-01,6.117e-02
8.325e-01,7.142e-02
8.362e-01,8.343e-02
8.399e-01,9.751e-02
8.436e-01,1.140e-01
8.473e-01,1.334e-01
8.509e-01,1.562e-01
8.546e-01,1.829e-01
8.583e-01,2.143e-01
8.620e-01,2.513e-01
8.657e-01,2.949e-01
8.693e-01,3.466e-01
8.730e-01,4.079e-01
8.767e-01,4.811e-01
8.804e-01,5.692e-01
8.841e-01,6.761e-01
8.877e-01,8.072e-01
8.914e-01,9.698e-01
8.951e-01,1.174e+00
8.988e-01,1.435e+00
9.025e-01,1.770e+00
9.061e-01,2.208e+00
9.098e-01,2.784e+00
9.135e-01,3.548e+00
9.172e-01,4.566e+00
9.209e-01,5.929e+00
9.246e-01,7.759e+00
9.282e-01,1.022e+01
9.319e-01,1.352e+01
9.356e-01,1.783e+01
9.393e-01,2.314e+01
9.430e-01,2.889e+01
9.466e-01,3.355e+01
9.503e-01,3.481e+01
9.540e-01,3.086e+01
9.577e-01,2.227e+01
9.614e-01,1.242e+01
9.650e-01,5.053e+00
9.687e-01,1.408e+00
9.724e-01,2.511e-01
9.761e-01,2.713e-02
9.798e-01,1.753e-03
9.834e-01,6.959e-05
9.871e-01,1.566e-06
9.908e-01,1.412e-08
9.945e-01,1.990e-11
9.982e-01,4.566e-17


==> anc/03_results/strong_inf/num_beta_total_probability/0_49.csv <==
transmittance,probability_density
2.862e-01,5.038e-27
2.898e-01,1.104e-26
2.934e-01,2.394e-26
2.970e-01,5.137e-26
3.006e-01,1.091e-25
3.041e-01,2.295e-25
3.077e-01,4.781e-25
3.113e-01,9.864e-25
3.149e-01,2.017e-24
3.184e-01,4.086e-24
3.220e-01,8.204e-24
3.256e-01,1.633e-23
3.292e-01,3.224e-23
3.328e-01,6.310e-23
3.363e-01,1.225e-22
3.399e-01,2.360e-22
3.435e-01,4.509e-22
3.471e-01,8.551e-22
3.506e-01,1.609e-21
3.542e-01,3.007e-21
3.578e-01,5.576e-21
3.614e-01,1.027e-20
3.650e-01,1.878e-20
3.685e-01,3.410e-20
3.721e-01,6.152e-20
3.757e-01,1.102e-19
3.793e-01,1.963e-19
3.828e-01,3.472e-19
3.864e-01,6.102e-19
3.900e-01,1.066e-18
3.936e-01,1.851e-18
3.972e-01,3.195e-18
4.007e-01,5.482e-18
4.043e-01,9.351e-18
4.079e-01,1.586e-17
4.115e-01,2.675e-17
4.150e-01,4.487e-17
4.186e-01,7.484e-17
4.222e-01,1.242e-16
4.258e-01,2.049e-16
4.294e-01,3.365e-16
4.329e-01,5.496e-16
4.365e-01,8.931e-16
4.401e-01,1.444e-15
4.437e-01,2.324e-15
4.472e-01,3.720e-15
4.508e-01,5.928e-15
4.544e-01,9.401e-15
4.580e-01,1.484e-14
4.616e-01,2.332e-14
4.651e-01,3.647e-14
4.687e-01,5.678e-14
4.723e-01,8.800e-14
4.759e-01,1.358e-13
4.794e-01,2.087e-13
4.830e-01,3.192e-13
4.866e-01,4.863e-13
4.902e-01,7.377e-13
4.938e-01,1.114e-12
4.973e-01,1.677e-12
5.009e-01,2.512e-12
5.045e-01,3.749e-12
5.081e-01,5.572e-12
5.116e-01,8.248e-12
5.152e-01,1.216e-11
5.188e-01,1.787e-11
5.224e-01,2.615e-11
5.260e-01,3.811e-11
5.295e-01,5.535e-11
5.331e-01,8.008e-11
5.367e-01,1.154e-10
5.403e-01,1.658e-10
5.438e-01,2.372e-10
5.474e-01,3.382e-10
5.510e-01,4.805e-10
5.546e-01,6.802e-10
5.582e-01,9.595e-10
5.617e-01,1.349e-09
5.653e-01,1.889e-09
5.689e-01,2.637e-09
5.725e-01,3.669e-09
5.760e-01,5.087e-09
5.796e-01,7.029e-09
5.832e-01,9.679e-09
5.868e-01,1.328e-08
5.904e-01,1.817e-08
5.939e-01,2.478e-08
5.975e-01,3.367e-08
6.011e-01,4.560e-08
6.047e-01,6.157e-08
6.082e-01,8.285e-08
6.118e-01,1.111e-07
6.154e-01,1.486e-07
6.190e-01,1.981e-07
6.225e-01,2.631e-07
6.261e-01,3.485e-07
6.297e-01,4.601e-07
6.333e-01,6.056e-07
6.369e-01,7.945e-07
6.404e-01,1.039e-06
6.440e-01,1.355e-06
6.476e-01,1.762e-06
6.512e-01,2.283e-06
6.547e-01,2.949e-06
6.583e-01,3.799e-06
6.619e-01,4.879e-06
6.655e-01,6.246e-06
6.691e-01,7.973e-06
6.726e-01,1.015e-05
6.762e-01,1.288e-05
6.798e-01,1.629e-05
6.834e-01,2.055e-05
6.869e-01,2.585e-05
6.905e-01,3.242e-05
6.941e-01,4.054e-05
6.977e-01,5.056e-05
7.013e-01,6.287e-05
7.048e-01,7.795e-05
7.084e-01,9.639e-05
7.120e-01,1.189e-04
7.156e-01,1.462e-04
7.191e-01,1.793e-04
7.227e-01,2.193e-04
7.263e-01,2.676e-04
7.299e-01,3.256e-04
7.335e-01,3.952e-04
7.370e-01,4.785e-04
7.406e-01,5.780e-04
7.442e-01,6.965e-04
7.478e-01,8.374e-04
7.513e-01,1.005e-03
7.549e-01,1.203e-03
7.585e-01,1.437e-03
7.621e-01,1.713e-03
7.657e-01,2.038e-03
7.692e-01,2.421e-03
7.728e-01,2.870e-03
7.764e-01,3.398e-03
7.800e-01,4.018e-03
7.835e-01,4.743e-03
7.871e-01,5.593e-03
7.907e-01,6.588e-03
7.943e-01,7.753e-03
7.979e-01,9.117e-03
8.014e-01,1.071e-02
8.050e-01,1.258e-02
8.086e-01,1.478e-02
8.122e-01,1.735e-02
8.157e-01,2.036e-02
8.193e-01,2.391e-02
8.229e-01,2.807e-02
8.265e-01,3.298e-02
8.301e-01,3.876e-02
8.336e-01,4.557e-02
8.372e-01,5.363e-02
8.408e-01,6.315e-02
8.444e-01,7.441e-02
8.479e-01,8.775e-02
8.515e-01,1.035e-01
8.551e-01,1.223e-01
8.587e-01,1.445e-01
8.623e-01,1.709e-01
8.658e-01,2.022e-01
8.694e-01,2.394e-01
8.730e-01,2.837e-01
8.766e-01,3.365e-01
8.801e-01,3.998e-01
8.837e-01,4.761e-01
8.873e-01,5.684e-01
8.909e-01,6.813e-01
8.945e-01,8.207e-01
8.980e-01,9.950e-01
9.016e-01,1.216e+00
9.052e-01,1.500e+00
9.088e-01,1.871e+00
9.123e-01,2.360e+00
9.159e-01,3.014e+00
9.195e-01,3.893e+00
9.231e-01,5.085e+00
9.267e-01,6.707e+00
9.302e-01,8.920e+00
9.338e-01,1.194e+01
9.374e-01,1.603e+01
9.410e-01,2.135e+01
9.445e-01,2.769e+01
9.481e-01,3.389e+01
9.517e-01,3.752e+01
9.553e-01,3.579e+01
9.589e-01,2.790e+01
9.624e-01,1.678e+01
9.660e-01,7.318e+00
9.696e-01,2.156e+00
9.732e-01,3.981e-01
9.767e-01,4.298e-02
9.803e-01,2.646e-03
9.839e-01,9.660e-05
9.875e-01,2.012e-06
9.911e-01,1.704e-08
9.946e-01,2.239e-11
9.982e-01,4.642e-17


==> anc/03_results/strong_inf/num_beta_total_probability/0_5.csv <==
transmittance,probability_density
2.072e-03,3.274e-04
6.217e-03,6.922e-03
1.036e-02,2.464e-02
1.451e-02,5.208e-02
1.865e-02,8.584e-02
2.280e-02,1.227e-01
2.694e-02,1.604e-01
3.109e-02,1.974e-01
3.523e-02,2.332e-01
3.938e-02,2.677e-01
4.352e-02,3.010e-01
4.767e-02,3.334e-01
5.181e-02,3.652e-01
5.595e-02,3.968e-01
6.010e-02,4.283e-01
6.424e-02,4.598e-01
6.839e-02,4.916e-01
7.253e-02,5.236e-01
7.668e-02,5.557e-01
8.082e-02,5.879e-01
8.497e-02,6.202e-01
8.911e-02,6.525e-01
9.326e-02,6.847e-01
9.740e-02,7.168e-01
1.015e-01,7.486e-01
1.057e-01,7.802e-01
1.098e-01,8.115e-01
1.140e-01,8.424e-01
1.181e-01,8.731e-01
1.223e-01,9.033e-01
1.264e-01,9.332e-01
1.306e-01,9.628e-01
1.347e-01,9.921e-01
1.389e-01,1.021e+00
1.430e-01,1.050e+00
1.471e-01,1.078e+00
1.513e-01,1.106e+00
1.554e-01,1.134e+00
1.596e-01,1.161e+00
1.637e-01,1.189e+00
1.679e-01,1.216e+00
1.720e-01,1.243e+00
1.762e-01,1.269e+00
1.803e-01,1.296e+00
1.844e-01,1.322e+00
1.886e-01,1.348e+00
1.927e-01,1.374e+00
1.969e-01,1.400e+00
2.010e-01,1.426e+00
2.052e-01,1.452e+00
2.093e-01,1.478e+00
2.135e-01,1.504e+00
2.176e-01,1.529e+00
2.217e-01,1.555e+00
2.259e-01,1.581e+00
2.300e-01,1.607e+00
2.342e-01,1.633e+00
2.383e-01,1.659e+00
2.425e-01,1.685e+00
2.466e-01,1.711e+00
2.508e-01,1.737e+00
2.549e-01,1.764e+00
2.591e-01,1.790e+00
2.632e-01,1.817e+00
2.673e-01,1.844e+00
2.715e-01,1.871e+00
2.756e-01,1.898e+00
2.798e-01,1.925e+00
2.839e-01,1.953e+00
2.881e-01,1.980e+00
2.922e-01,2.007e+00
2.964e-01,2.035e+00
3.005e-01,2.062e+00
3.046e-01,2.090e+00
3.088e-01,2.117e+00
3.129e-01,2.145e+00
3.171e-01,2.172e+00
3.212e-01,2.198e+00
3.254e-01,2.225e+00
3.295e-01,2.251e+00
3.337e-01,2.276e+00
3.378e-01,2.301e+00
3.419e-01,2.326e+00
3.461e-01,2.350e+00
3.502e-01,2.373e+00
3.544e-01,2.395e+00
3.585e-01,2.416e+00
3.627e-01,2.437e+00
3.668e-01,2.456e+00
3.710e-01,2.474e+00
3.751e-01,2.491e+00
3.792e-01,2.506e+00
3.834e-01,2.520e+00
3.875e-01,2.533e+00
3.917e-01,2.544e+00
3.958e-01,2.553e+00
4.000e-01,2.561e+00
4.041e-01,2.567e+00
4.083e-01,2.571e+00
4.124e-01,2.573e+00
4.166e-01,2.573e+00
4.207e-01,2.571e+00
4.248e-01,2.567e+00
4.290e-01,2.561e+00
4.331e-01,2.553e+00
4.373e-01,2.543e+00
4.414e-01,2.530e+00
4.456e-01,2.515e+00
4.497e-01,2.498e+00
4.539e-01,2.479e+00
4.580e-01,2.458e+00
4.621e-01,2.434e+00
4.663e-01,2.409e+00
4.704e-01,2.381e+00
4.746e-01,2.351e+00
4.787e-01,2.319e+00
4.829e-01,2.285e+00
4.870e-01,2.249e+00
4.912e-01,2.212e+00
4.953e-01,2.172e+00
4.994e-01,2.131e+00
5.036e-01,2.089e+00
5.077e-01,2.045e+00
5.119e-01,1.999e+00
5.160e-01,1.952e+00
5.202e-01,1.904e+00
5.243e-01,1.855e+00
5.285e-01,1.804e+00
5.326e-01,1.753e+00
5.368e-01,1.702e+00
5.409e-01,1.649e+00
5.450e-01,1.596e+00
5.492e-01,1.543e+00
5.533e-01,1.490e+00
5.575e-01,1.436e+00
5.616e-01,1.382e+00
5.658e-01,1.329e+00
5.699e-01,1.275e+00
5.741e-01,1.222e+00
5.782e-01,1.170e+00
5.823e-01,1.118e+00
5.865e-01,1.067e+00
5.906e-01,1.016e+00
5.948e-01,9.666e-01
5.989e-01,9.179e-01
6.031e-01,8.702e-01
6.072e-01,8.236e-01
6.114e-01,7.782e-01
6.155e-01,7.341e-01
6.196e-01,6.912e-01
6.238e-01,6.497e-01
6.279e-01,6.096e-01
6.321e-01,5.708e-01
6.362e-01,5.336e-01
6.404e-01,4.978e-01
6.445e-01,4.635e-01
6.487e-01,4.308e-01
6.528e-01,3.995e-01
6.570e-01,3.697e-01
6.611e-01,3.415e-01
6.652e-01,3.147e-01
6.694e-01,2.894e-01
6.735e-01,2.655e-01
6.777e-01,2.430e-01
6.818e-01,2.219e-01
6.860e-01,2.022e-01
6.901e-01,1.838e-01
6.943e-01,1.666e-01
6.984e-01,1.507e-01
7.025e-01,1.359e-01
7.067e-01,1.222e-01
7.108e-01,1.096e-01
7.150e-01,9.806e-02
7.191e-01,8.746e-02
7.233e-01,7.778e-02
7.274e-01,6.895e-02
7.316e-01,6.094e-02
7.357e-01,5.369e-02
7.398e-01,4.714e-02
7.440e-01,4.125e-02
7.481e-01,3.597e-02
7.523e-01,3.126e-02
7.564e-01,2.706e-02
7.606e-01,2.333e-02
7.647e-01,2.004e-02
7.689e-01,1.715e-02
7.730e-01,1.461e-02
7.772e-01,1.239e-02
7.813e-01,1.046e-02
7.854e-01,8.790e-03
7.896e-01,7.352e-03
7.937e-01,6.118e-03
7.979e-01,5.064e-03
8.020e-01,4.170e-03
8.062e-01,3.414e-03
8.103e-01,2.779e-03
8.145e-01,2.248e-03
8.186e-01,1.807e-03
8.227e-01,1.443e-03
8.269e-01,1.145e-03


==> anc/03_results/strong_inf/num_beta_total_probability/0_55.csv <==
transmittance,probability_density
2.138e-03,4.791e-05
6.414e-03,1.622e-03
1.069e-02,7.285e-03
1.496e-02,1.801e-02
1.924e-02,3.339e-02
2.352e-02,5.229e-02
2.779e-02,7.342e-02
3.207e-02,9.565e-02
3.634e-02,1.181e-01
4.062e-02,1.402e-01
4.489e-02,1.616e-01
4.917e-02,1.823e-01
5.345e-02,2.023e-01
5.772e-02,2.217e-01
6.200e-02,2.408e-01
6.627e-02,2.596e-01
7.055e-02,2.785e-01
7.482e-02,2.976e-01
7.910e-02,3.169e-01
8.338e-02,3.367e-01
8.765e-02,3.568e-01
9.193e-02,3.774e-01
9.620e-02,3.984e-01
1.005e-01,4.198e-01
1.048e-01,4.416e-01
1.090e-01,4.637e-01
1.133e-01,4.861e-01
1.176e-01,5.087e-01
1.219e-01,5.314e-01
1.261e-01,5.543e-01
1.304e-01,5.773e-01
1.347e-01,6.003e-01
1.390e-01,6.234e-01
1.432e-01,6.464e-01
1.475e-01,6.695e-01
1.518e-01,6.926e-01
1.561e-01,7.157e-01
1.603e-01,7.388e-01
1.646e-01,7.619e-01
1.689e-01,7.850e-01
1.732e-01,8.082e-01
1.774e-01,8.314e-01
1.817e-01,8.547e-01
1.860e-01,8.781e-01
1.903e-01,9.016e-01
1.945e-01,9.252e-01
1.988e-01,9.488e-01
2.031e-01,9.726e-01
2.074e-01,9.966e-01
2.116e-01,1.021e+00
2.159e-01,1.045e+00
2.202e-01,1.069e+00
2.245e-01,1.094e+00
2.287e-01,1.118e+00
2.330e-01,1.143e+00
2.373e-01,1.168e+00
2.416e-01,1.193e+00
2.459e-01,1.218e+00
2.501e-01,1.244e+00
2.544e-01,1.269e+00
2.587e-01,1.295e+00
2.630e-01,1.321e+00
2.672e-01,1.347e+00
2.715e-01,1.374e+00
2.758e-01,1.401e+00
2.801e-01,1.428e+00
2.843e-01,1.455e+00
2.886e-01,1.483e+00
2.929e-01,1.511e+00
2.972e-01,1.539e+00
3.014e-01,1.568e+00
3.057e-01,1.597e+00
3.100e-01,1.626e+00
3.143e-01,1.656e+00
3.185e-01,1.686e+00
3.228e-01,1.717e+00
3.271e-01,1.748e+00
3.314e-01,1.779e+00
3.356e-01,1.811e+00
3.399e-01,1.843e+00
3.442e-01,1.876e+00
3.485e-01,1.908e+00
3.527e-01,1.941e+00
3.570e-01,1.975e+00
3.613e-01,2.008e+00
3.656e-01,2.042e+00
3.698e-01,2.076e+00
3.741e-01,2.110e+00
3.784e-01,2.143e+00
3.827e-01,2.177e+00
3.870e-01,2.211e+00
3.912e-01,2.244e+00
3.955e-01,2.277e+00
3.998e-01,2.309e+00
4.041e-01,2.341e+00
4.083e-01,2.372e+00
4.126e-01,2.403e+00
4.169e-01,2.432e+00
4.212e-01,2.461e+00
4.254e-01,2.489e+00
4.297e-01,2.515e+00
4.340e-01,2.540e+00
4.383e-01,2.563e+00
4.425e-01,2.585e+00
4.468e-01,2.605e+00
4.511e-01,2.624e+00
4.554e-01,2.640e+00
4.596e-01,2.654e+00
4.639e-01,2.666e+00
4.682e-01,2.676e+00
4.725e-01,2.683e+00
4.767e-01,2.688e+00
4.810e-01,2.690e+00
4.853e-01,2.690e+00
4.896e-01,2.686e+00
4.938e-01,2.680e+00
4.981e-01,2.671e+00
5.024e-01,2.660e+00
5.067e-01,2.645e+00
5.109e-01,2.627e+00
5.152e-01,2.606e+00
5.195e-01,2.582e+00
5.238e-01,2.556e+00
5.280e-01,2.526e+00
5.323e-01,2.494e+00
5.366e-01,2.458e+00
5.409e-01,2.420e+00
5.452e-01,2.379e+00
5.494e-01,2.336e+00
5.537e-01,2.290e+00
5.580e-01,2.241e+00
5.623e-01,2.191e+00
5.665e-01,2.138e+00
5.708e-01,2.083e+00
5.751e-01,2.027e+00
5.794e-01,1.969e+00
5.836e-01,1.909e+00
5.879e-01,1.848e+00
5.922e-01,1.786e+00
5.965e-01,1.723e+00
6.007e-01,1.660e+00
6.050e-01,1.595e+00
6.093e-01,1.531e+00
6.136e-01,1.466e+00
6.178e-01,1.402e+00
6.221e-01,1.337e+00
6.264e-01,1.274e+00
6.307e-01,1.210e+00
6.349e-01,1.148e+00
6.392e-01,1.086e+00
6.435e-01,1.026e+00
6.478e-01,9.666e-01
6.520e-01,9.087e-01
6.563e-01,8.524e-01
6.606e-01,7.978e-01
6.649e-01,7.448e-01
6.691e-01,6.937e-01
6.734e-01,6.445e-01
6.777e-01,5.973e-01
6.820e-01,5.521e-01
6.862e-01,5.090e-01
6.905e-01,4.680e-01
6.948e-01,4.290e-01
6.991e-01,3.922e-01
7.034e-01,3.576e-01
7.076e-01,3.250e-01
7.119e-01,2.944e-01
7.162e-01,2.660e-01
7.205e-01,2.394e-01
7.247e-01,2.149e-01
7.290e-01,1.922e-01
7.333e-01,1.712e-01
7.376e-01,1.521e-01
7.418e-01,1.345e-01
7.461e-01,1.186e-01
7.504e-01,1.041e-01
7.547e-01,9.100e-02
7.589e-01,7.923e-02
7.632e-01,6.869e-02
7.675e-01,5.928e-02
7.718e-01,5.093e-02
7.760e-01,4.354e-02
7.803e-01,3.705e-02
7.846e-01,3.136e-02
7.889e-01,2.640e-02
7.931e-01,2.211e-02
7.974e-01,1.841e-02
8.017e-01,1.524e-02
8.060e-01,1.253e-02
8.102e-01,1.024e-02
8.145e-01,8.315e-03
8.188e-01,6.703e-03
8.231e-01,5.364e-03
8.273e-01,4.260e-03
8.316e-01,3.356e-03
8.359e-01,2.622e-03
8.402e-01,2.030e-03
8.445e-01,1.557e-03
8.487e-01,1.183e-03
8.530e-01,8.892e-04


==> anc/03_results/strong_inf/num_beta_total_probability/0_6.csv <==
transmittance,probability_density
2.187e-03,5.364e-06
6.560e-03,3.050e-04
1.093e-02,1.769e-03
1.531e-02,5.212e-03
1.968e-02,1.105e-02
2.405e-02,1.928e-02
2.843e-02,2.961e-02
3.280e-02,4.158e-02
3.718e-02,5.468e-02
4.155e-02,6.841e-02
4.592e-02,8.238e-02
5.030e-02,9.626e-02
5.467e-02,1.098e-01
5.904e-02,1.230e-01
6.342e-02,1.357e-01
6.779e-02,1.479e-01
7.216e-02,1.598e-01
7.654e-02,1.714e-01
8.091e-02,1.829e-01
8.529e-02,1.943e-01
8.966e-02,2.058e-01
9.403e-02,2.175e-01
9.841e-02,2.295e-01
1.028e-01,2.419e-01
1.072e-01,2.546e-01
1.115e-01,2.679e-01
1.159e-01,2.815e-01
1.203e-01,2.957e-01
1.246e-01,3.104e-01
1.290e-01,3.254e-01
1.334e-01,3.410e-01
1.378e-01,3.569e-01
1.421e-01,3.731e-01
1.465e-01,3.897e-01
1.509e-01,4.066e-01
1.553e-01,4.238e-01
1.596e-01,4.411e-01
1.640e-01,4.587e-01
1.684e-01,4.764e-01
1.728e-01,4.943e-01
1.771e-01,5.124e-01
1.815e-01,5.306e-01
1.859e-01,5.490e-01
1.903e-01,5.675e-01
1.946e-01,5.861e-01
1.990e-01,6.049e-01
2.034e-01,6.239e-01
2.077e-01,6.431e-01
2.121e-01,6.625e-01
2.165e-01,6.822e-01
2.209e-01,7.020e-01
2.252e-01,7.221e-01
2.296e-01,7.425e-01
2.340e-01,7.632e-01
2.384e-01,7.842e-01
2.427e-01,8.055e-01
2.471e-01,8.271e-01
2.515e-01,8.490e-01
2.559e-01,8.712e-01
2.602e-01,8.938e-01
2.646e-01,9.167e-01
2.690e-01,9.400e-01
2.733e-01,9.636e-01
2.777e-01,9.876e-01
2.821e-01,1.012e+00
2.865e-01,1.037e+00
2.908e-01,1.062e+00
2.952e-01,1.087e+00
2.996e-01,1.113e+00
3.040e-01,1.139e+00
3.083e-01,1.166e+00
3.127e-01,1.193e+00
3.171e-01,1.220e+00
3.215e-01,1.248e+00
3.258e-01,1.276e+00
3.302e-01,1.305e+00
3.346e-01,1.335e+00
3.390e-01,1.364e+00
3.433e-01,1.395e+00
3.477e-01,1.426e+00
3.521e-01,1.457e+00
3.564e-01,1.489e+00
3.608e-01,1.522e+00
3.652e-01,1.555e+00
3.696e-01,1.589e+00
3.739e-01,1.624e+00
3.783e-01,1.659e+00
3.827e-01,1.695e+00
3.871e-01,1.732e+00
3.914e-01,1.769e+00
3.958e-01,1.807e+00
4.002e-01,1.845e+00
4.046e-01,1.884e+00
4.089e-01,1.924e+00
4.133e-01,1.964e+00
4.177e-01,2.005e+00
4.221e-01,2.046e+00
4.264e-01,2.088e+00
4.308e-01,2.130e+00
4.352e-01,2.172e+00
4.395e-01,2.214e+00
4.439e-01,2.256e+00
4.483e-01,2.298e+00
4.527e-01,2.340e+00
4.570e-01,2.381e+00
4.614e-01,2.422e+00
4.658e-01,2.463e+00
4.702e-01,2.503e+00
4.745e-01,2.541e+00
4.789e-01,2.579e+00
4.833e-01,2.615e+00
4.877e-01,2.650e+00
4.920e-01,2.684e+00
4.964e-01,2.715e+00
5.008e-01,2.745e+00
5.052e-01,2.772e+00
5.095e-01,2.797e+00
5.139e-01,2.819e+00
5.183e-01,2.839e+00
5.226e-01,2.855e+00
5.270e-01,2.869e+00
5.314e-01,2.879e+00
5.358e-01,2.886e+00
5.401e-01,2.889e+00
5.445e-01,2.888e+00
5.489e-01,2.884e+00
5.533e-01,2.875e+00
5.576e-01,2.863e+00
5.620e-01,2.847e+00
5.664e-01,2.826e+00
5.708e-01,2.802e+00
5.751e-01,2.773e+00
5.795e-01,2.740e+00
5.839e-01,2.703e+00
5.882e-01,2.661e+00
5.926e-01,2.616e+00
5.970e-01,2.567e+00
6.014e-01,2.515e+00
6.057e-01,2.459e+00
6.101e-01,2.399e+00
6.145e-01,2.336e+00
6.189e-01,2.271e+00
6.232e-01,2.202e+00
6.276e-01,2.132e+00
6.320e-01,2.059e+00
6.364e-01,1.984e+00
6.407e-01,1.907e+00
6.451e-01,1.829e+00
6.495e-01,1.751e+00
6.539e-01,1.671e+00
6.582e-01,1.592e+00
6.626e-01,1.512e+00
6.670e-01,1.432e+00
6.713e-01,1.353e+00
6.757e-01,1.275e+00
6.801e-01,1.198e+00
6.845e-01,1.123e+00
6.888e-01,1.049e+00
6.932e-01,9.772e-01
6.976e-01,9.074e-01
7.020e-01,8.399e-01
7.063e-01,7.750e-01
7.107e-01,7.127e-01
7.151e-01,6.532e-01
7.195e-01,5.965e-01
7.238e-01,5.428e-01
7.282e-01,4.921e-01
7.326e-01,4.445e-01
7.370e-01,3.998e-01
7.413e-01,3.582e-01
7.457e-01,3.196e-01
7.501e-01,2.840e-01
7.544e-01,2.512e-01
7.588e-01,2.211e-01
7.632e-01,1.938e-01
7.676e-01,1.690e-01
7.719e-01,1.466e-01
7.763e-01,1.265e-01
7.807e-01,1.086e-01
7.851e-01,9.273e-02
7.894e-01,7.869e-02
7.938e-01,6.638e-02
7.982e-01,5.564e-02
8.026e-01,4.633e-02
8.069e-01,3.832e-02
8.113e-01,3.147e-02
8.157e-01,2.565e-02
8.200e-01,2.074e-02
8.244e-01,1.664e-02
8.288e-01,1.324e-02
8.332e-01,1.044e-02
8.375e-01,8.151e-03
8.419e-01,6.304e-03
8.463e-01,4.824e-03
8.507e-01,3.652e-03
8.550e-01,2.733e-03
8.594e-01,2.020e-03
8.638e-01,1.473e-03
8.682e-01,1.060e-03
8.725e-01,7.516e-04


==> anc/03_results/strong_inf/num_beta_total_probability/0_65.csv <==
transmittance,probability_density
2.238e-03,4.105e-07
6.714e-03,4.319e-05
1.119e-02,3.369e-04
1.567e-02,1.213e-03
2.014e-02,2.998e-03
2.462e-02,5.923e-03
2.909e-02,1.010e-02
3.357e-02,1.551e-02
3.805e-02,2.204e-02
4.252e-02,2.952e-02
4.700e-02,3.774e-02
5.147e-02,4.646e-02
5.595e-02,5.547e-02
6.042e-02,6.460e-02
6.490e-02,7.367e-02
6.938e-02,8.257e-02
7.385e-02,9.123e-02
7.833e-02,9.960e-02
8.280e-02,1.077e-01
8.728e-02,1.154e-01
9.176e-02,1.230e-01
9.623e-02,1.303e-01
1.007e-01,1.375e-01
1.052e-01,1.447e-01
1.097e-01,1.519e-01
1.141e-01,1.591e-01
1.186e-01,1.666e-01
1.231e-01,1.743e-01
1.276e-01,1.823e-01
1.320e-01,1.906e-01
1.365e-01,1.993e-01
1.410e-01,2.084e-01
1.455e-01,2.180e-01
1.499e-01,2.280e-01
1.544e-01,2.385e-01
1.589e-01,2.495e-01
1.634e-01,2.608e-01
1.678e-01,2.726e-01
1.723e-01,2.848e-01
1.768e-01,2.974e-01
1.813e-01,3.104e-01
1.857e-01,3.237e-01
1.902e-01,3.373e-01
1.947e-01,3.512e-01
1.992e-01,3.654e-01
2.037e-01,3.798e-01
2.081e-01,3.944e-01
2.126e-01,4.093e-01
2.171e-01,4.244e-01
2.216e-01,4.397e-01
2.260e-01,4.553e-01
2.305e-01,4.710e-01
2.350e-01,4.870e-01
2.395e-01,5.032e-01
2.439e-01,5.197e-01
2.484e-01,5.365e-01
2.529e-01,5.535e-01
2.574e-01,5.708e-01
2.618e-01,5.885e-01
2.663e-01,6.065e-01
2.708e-01,6.249e-01
2.753e-01,6.436e-01
2.797e-01,6.627e-01
2.842e-01,6.823e-01
2.887e-01,7.023e-01
2.932e-01,7.227e-01
2.976e-01,7.436e-01
3.021e-01,7.650e-01
3.066e-01,7.869e-01
3.111e-01,8.093e-01
3.156e-01,8.321e-01
3.200e-01,8.555e-01
3.245e-01,8.794e-01
3.290e-01,9.039e-01
3.335e-01,9.289e-01
3.379e-01,9.544e-01
3.424e-01,9.806e-01
3.469e-01,1.007e+00
3.514e-01,1.035e+00
3.558e-01,1.062e+00
3.603e-01,1.091e+00
3.648e-01,1.120e+00
3.693e-01,1.150e+00
3.737e-01,1.180e+00
3.782e-01,1.211e+00
3.827e-01,1.243e+00
3.872e-01,1.276e+00
3.916e-01,1.309e+00
3.961e-01,1.343e+00
4.006e-01,1.378e+00
4.051e-01,1.414e+00
4.095e-01,1.451e+00
4.140e-01,1.488e+00
4.185e-01,1.527e+00
4.230e-01,1.566e+00
4.274e-01,1.607e+00
4.319e-01,1.648e+00
4.364e-01,1.690e+00
4.409e-01,1.734e+00
4.454e-01,1.778e+00
4.498e-01,1.824e+00
4.543e-01,1.870e+00
4.588e-01,1.918e+00
4.633e-01,1.966e+00
4.677e-01,2.016e+00
4.722e-01,2.066e+00
4.767e-01,2.117e+00
4.812e-01,2.168e+00
4.856e-01,2.221e+00
4.901e-01,2.273e+00
4.946e-01,2.327e+00
4.991e-01,2.380e+00
5.035e-01,2.433e+00
5.080e-01,2.487e+00
5.125e-01,2.540e+00
5.170e-01,2.592e+00
5.214e-01,2.644e+00
5.259e-01,2.695e+00
5.304e-01,2.745e+00
5.349e-01,2.793e+00
5.393e-01,2.840e+00
5.438e-01,2.885e+00
5.483e-01,2.927e+00
5.528e-01,2.967e+00
5.572e-01,3.004e+00
5.617e-01,3.038e+00
5.662e-01,3.068e+00
5.707e-01,3.094e+00
5.752e-01,3.117e+00
5.796e-01,3.135e+00
5.841e-01,3.148e+00
5.886e-01,3.157e+00
5.931e-01,3.160e+00
5.975e-01,3.158e+00
6.020e-01,3.150e+00
6.065e-01,3.137e+00
6.110e-01,3.118e+00
6.154e-01,3.093e+00
6.199e-01,3.062e+00
6.244e-01,3.025e+00
6.289e-01,2.982e+00
6.333e-01,2.933e+00
6.378e-01,2.878e+00
6.423e-01,2.818e+00
6.468e-01,2.752e+00
6.512e-01,2.682e+00
6.557e-01,2.606e+00
6.602e-01,2.526e+00
6.647e-01,2.441e+00
6.691e-01,2.353e+00
6.736e-01,2.261e+00
6.781e-01,2.167e+00
6.826e-01,2.070e+00
6.871e-01,1.972e+00
6.915e-01,1.872e+00
6.960e-01,1.771e+00
7.005e-01,1.670e+00
7.050e-01,1.569e+00
7.094e-01,1.470e+00
7.139e-01,1.371e+00
7.184e-01,1.274e+00
7.229e-01,1.179e+00
7.273e-01,1.087e+00
7.318e-01,9.982e-01
7.363e-01,9.125e-01
7.408e-01,8.305e-01
7.452e-01,7.524e-01
7.497e-01,6.785e-01
7.542e-01,6.088e-01
7.587e-01,5.436e-01
7.631e-01,4.828e-01
7.676e-01,4.265e-01
7.721e-01,3.747e-01
7.766e-01,3.272e-01
7.810e-01,2.841e-01
7.855e-01,2.451e-01
7.900e-01,2.101e-01
7.945e-01,1.789e-01
7.989e-01,1.513e-01
8.034e-01,1.270e-01
8.079e-01,1.058e-01
8.124e-01,8.740e-02
8.169e-01,7.163e-02
8.213e-01,5.820e-02
8.258e-01,4.686e-02
8.303e-01,3.737e-02
8.348e-01,2.950e-02
8.392e-01,2.305e-02
8.437e-01,1.780e-02
8.482e-01,1.359e-02
8.527e-01,1.025e-02
8.571e-01,7.631e-03
8.616e-01,5.601e-03
8.661e-01,4.051e-03
8.706e-01,2.884e-03
8.750e-01,2.018e-03
8.795e-01,1.387e-03
8.840e-01,9.355e-04
8.885e-01,6.177e-04
8.929e-01,3.988e-04


==> anc/03_results/strong_inf/num_beta_total_probability/0_7.csv <==
transmittance,probability_density
2.500e-03,3.212e-08
7.500e-03,6.762e-06
1.250e-02,7.247e-05
1.750e-02,3.209e-04
2.250e-02,9.233e-04
2.750e-02,2.057e-03
3.250e-02,3.869e-03
3.750e-02,6.457e-03
4.250e-02,9.857e-03
4.750e-02,1.405e-02
5.250e-02,1.896e-02
5.750e-02,2.450e-02
6.250e-02,3.053e-02
6.750e-02,3.693e-02
7.250e-02,4.356e-02
7.750e-02,5.029e-02
8.250e-02,5.703e-02
8.750e-02,6.369e-02
9.250e-02,7.018e-02
9.750e-02,7.648e-02
1.025e-01,8.256e-02
1.075e-01,8.841e-02
1.125e-01,9.403e-02
1.175e-01,9.948e-02
1.225e-01,1.048e-01
1.275e-01,1.100e-01
1.325e-01,1.151e-01
1.375e-01,1.203e-01
1.425e-01,1.255e-01
1.475e-01,1.309e-01
1.525e-01,1.366e-01
1.575e-01,1.425e-01
1.625e-01,1.487e-01
1.675e-01,1.553e-01
1.725e-01,1.623e-01
1.775e-01,1.697e-01
1.825e-01,1.776e-01
1.875e-01,1.860e-01
1.925e-01,1.950e-01
1.975e-01,2.044e-01
2.025e-01,2.143e-01
2.075e-01,2.247e-01
2.125e-01,2.357e-01
2.175e-01,2.470e-01
2.225e-01,2.589e-01
2.275e-01,2.711e-01
2.325e-01,2.838e-01
2.375e-01,2.968e-01
2.425e-01,3.103e-01
2.475e-01,3.240e-01
2.525e-01,3.381e-01
2.575e-01,3.526e-01
2.625e-01,3.674e-01
2.675e-01,3.824e-01
2.725e-01,3.978e-01
2.775e-01,4.136e-01
2.825e-01,4.297e-01
2.875e-01,4.461e-01
2.925e-01,4.629e-01
2.975e-01,4.801e-01
3.025e-01,4.978e-01
3.075e-01,5.159e-01
3.125e-01,5.345e-01
3.175e-01,5.536e-01
3.225e-01,5.732e-01
3.275e-01,5.935e-01
3.325e-01,6.143e-01
3.375e-01,6.358e-01
3.425e-01,6.580e-01
3.475e-01,6.809e-01
3.525e-01,7.045e-01
3.575e-01,7.289e-01
3.625e-01,7.540e-01
3.675e-01,7.800e-01
3.725e-01,8.068e-01
3.775e-01,8.345e-01
3.825e-01,8.631e-01
3.875e-01,8.926e-01
3.925e-01,9.230e-01
3.975e-01,9.543e-01
4.025e-01,9.867e-01
4.075e-01,1.020e+00
4.125e-01,1.054e+00
4.175e-01,1.090e+00
4.225e-01,1.126e+00
4.275e-01,1.164e+00
4.325e-01,1.203e+00
4.375e-01,1.243e+00
4.425e-01,1.285e+00
4.475e-01,1.328e+00
4.525e-01,1.372e+00
4.575e-01,1.418e+00
4.625e-01,1.465e+00
4.675e-01,1.514e+00
4.725e-01,1.564e+00
4.775e-01,1.616e+00
4.825e-01,1.670e+00
4.875e-01,1.726e+00
4.925e-01,1.783e+00
4.975e-01,1.842e+00
5.025e-01,1.903e+00
5.075e-01,1.966e+00
5.125e-01,2.030e+00
5.175e-01,2.097e+00
5.225e-01,2.165e+00
5.275e-01,2.234e+00
5.325e-01,2.305e+00
5.375e-01,2.377e+00
5.425e-01,2.450e+00
5.475e-01,2.524e+00
5.525e-01,2.599e+00
5.575e-01,2.674e+00
5.625e-01,2.748e+00
5.675e-01,2.822e+00
5.725e-01,2.896e+00
5.775e-01,2.967e+00
5.825e-01,3.037e+00
5.875e-01,3.104e+00
5.925e-01,3.168e+00
5.975e-01,3.229e+00
6.025e-01,3.285e+00
6.075e-01,3.336e+00
6.125e-01,3.381e+00
6.175e-01,3.420e+00
6.225e-01,3.452e+00
6.275e-01,3.477e+00
6.325e-01,3.493e+00
6.375e-01,3.501e+00
6.425e-01,3.499e+00
6.475e-01,3.488e+00
6.525e-01,3.466e+00
6.575e-01,3.434e+00
6.625e-01,3.392e+00
6.675e-01,3.339e+00
6.725e-01,3.276e+00
6.775e-01,3.203e+00
6.825e-01,3.119e+00
6.875e-01,3.026e+00
6.925e-01,2.924e+00
6.975e-01,2.813e+00
7.025e-01,2.695e+00
7.075e-01,2.571e+00
7.125e-01,2.441e+00
7.175e-01,2.306e+00
7.225e-01,2.167e+00
7.275e-01,2.027e+00
7.325e-01,1.885e+00
7.375e-01,1.744e+00
7.425e-01,1.603e+00
7.475e-01,1.465e+00
7.525e-01,1.331e+00
7.575e-01,1.201e+00
7.625e-01,1.076e+00
7.675e-01,9.579e-01
7.725e-01,8.462e-01
7.775e-01,7.419e-01
7.825e-01,6.452e-01
7.875e-01,5.565e-01
7.925e-01,4.758e-01
7.975e-01,4.031e-01
8.025e-01,3.383e-01
8.075e-01,2.811e-01
8.125e-01,2.312e-01
8.175e-01,1.880e-01
8.225e-01,1.511e-01
8.275e-01,1.200e-01
8.325e-01,9.408e-02
8.375e-01,7.276e-02
8.425e-01,5.546e-02
8.475e-01,4.163e-02
8.525e-01,3.075e-02
8.575e-01,2.232e-02
8.625e-01,1.590e-02
8.675e-01,1.111e-02
8.725e-01,7.595e-03
8.775e-01,5.075e-03
8.825e-01,3.308e-03
8.875e-01,2.099e-03
8.925e-01,1.294e-03
8.975e-01,7.721e-04
9.025e-01,4.449e-04
9.075e-01,2.466e-04
9.125e-01,1.309e-04
9.175e-01,6.627e-05
9.225e-01,3.178e-05
9.275e-01,1.434e-05
9.325e-01,6.037e-06
9.375e-01,2.345e-06
9.425e-01,8.300e-07
9.475e-01,2.631e-07
9.525e-01,7.306e-08
9.575e-01,1.727e-08
9.625e-01,3.335e-09
9.675e-01,4.970e-10
9.725e-01,5.239e-11
9.775e-01,3.400e-12
9.825e-01,1.063e-13
9.875e-01,9.729e-16
9.925e-01,7.226e-19
9.975e-01,1.135e-25


==> anc/03_results/strong_inf/num_beta_total_probability/0_75.csv <==
transmittance,probability_density
2.500e-03,8.142e-10
7.500e-03,4.147e-07
1.250e-02,6.729e-06
1.750e-02,3.926e-05
2.250e-02,1.390e-04
2.750e-02,3.661e-04
3.250e-02,7.922e-04
3.750e-02,1.491e-03
4.250e-02,2.530e-03
4.750e-02,3.962e-03
5.250e-02,5.822e-03
5.750e-02,8.123e-03
6.250e-02,1.086e-02
6.750e-02,1.401e-02
7.250e-02,1.754e-02
7.750e-02,2.140e-02
8.250e-02,2.554e-02
8.750e-02,2.988e-02
9.250e-02,3.438e-02
9.750e-02,3.898e-02
1.025e-01,4.362e-02
1.075e-01,4.826e-02
1.125e-01,5.285e-02
1.175e-01,5.736e-02
1.225e-01,6.176e-02
1.275e-01,6.603e-02
1.325e-01,7.018e-02
1.375e-01,7.418e-02
1.425e-01,7.806e-02
1.475e-01,8.183e-02
1.525e-01,8.549e-02
1.575e-01,8.909e-02
1.625e-01,9.265e-02
1.675e-01,9.620e-02
1.725e-01,9.979e-02
1.775e-01,1.035e-01
1.825e-01,1.072e-01
1.875e-01,1.112e-01
1.925e-01,1.153e-01
1.975e-01,1.197e-01
2.025e-01,1.243e-01
2.075e-01,1.293e-01
2.125e-01,1.346e-01
2.175e-01,1.403e-01
2.225e-01,1.464e-01
2.275e-01,1.529e-01
2.325e-01,1.599e-01
2.375e-01,1.673e-01
2.425e-01,1.752e-01
2.475e-01,1.836e-01
2.525e-01,1.924e-01
2.575e-01,2.017e-01
2.625e-01,2.115e-01
2.675e-01,2.217e-01
2.725e-01,2.323e-01
2.775e-01,2.434e-01
2.825e-01,2.549e-01
2.875e-01,2.668e-01
2.925e-01,2.791e-01
2.975e-01,2.919e-01
3.025e-01,3.049e-01
3.075e-01,3.184e-01
3.125e-01,3.323e-01
3.175e-01,3.465e-01
3.225e-01,3.611e-01
3.275e-01,3.761e-01
3.325e-01,3.916e-01
3.375e-01,4.074e-01
3.425e-01,4.237e-01
3.475e-01,4.405e-01
3.525e-01,4.577e-01
3.575e-01,4.755e-01
3.625e-01,4.939e-01
3.675e-01,5.128e-01
3.725e-01,5.324e-01
3.775e-01,5.527e-01
3.825e-01,5.737e-01
3.875e-01,5.955e-01
3.925e-01,6.180e-01
3.975e-01,6.414e-01
4.025e-01,6.657e-01
4.075e-01,6.909e-01
4.125e-01,7.170e-01
4.175e-01,7.442e-01
4.225e-01,7.724e-01
4.275e-01,8.017e-01
4.325e-01,8.321e-01
4.375e-01,8.637e-01
4.425e-01,8.965e-01
4.475e-01,9.305e-01
4.525e-01,9.659e-01
4.575e-01,1.003e+00
4.625e-01,1.041e+00
4.675e-01,1.080e+00
4.725e-01,1.121e+00
4.775e-01,1.164e+00
4.825e-01,1.208e+00
4.875e-01,1.254e+00
4.925e-01,1.301e+00
4.975e-01,1.351e+00
5.025e-01,1.402e+00
5.075e-01,1.456e+00
5.125e-01,1.511e+00
5.175e-01,1.569e+00
5.225e-01,1.629e+00
5.275e-01,1.691e+00
5.325e-01,1.756e+00
5.375e-01,1.823e+00
5.425e-01,1.892e+00
5.475e-01,1.965e+00
5.525e-01,2.039e+00
5.575e-01,2.117e+00
5.625e-01,2.197e+00
5.675e-01,2.279e+00
5.725e-01,2.364e+00
5.775e-01,2.451e+00
5.825e-01,2.540e+00
5.875e-01,2.631e+00
5.925e-01,2.723e+00
5.975e-01,2.817e+00
6.025e-01,2.911e+00
6.075e-01,3.006e+00
6.125e-01,3.100e+00
6.175e-01,3.193e+00
6.225e-01,3.284e+00
6.275e-01,3.373e+00
6.325e-01,3.459e+00
6.375e-01,3.540e+00
6.425e-01,3.616e+00
6.475e-01,3.686e+00
6.525e-01,3.748e+00
6.575e-01,3.802e+00
6.625e-01,3.847e+00
6.675e-01,3.881e+00
6.725e-01,3.903e+00
6.775e-01,3.914e+00
6.825e-01,3.911e+00
6.875e-01,3.894e+00
6.925e-01,3.863e+00
6.975e-01,3.817e+00
7.025e-01,3.756e+00
7.075e-01,3.679e+00
7.125e-01,3.588e+00
7.175e-01,3.483e+00
7.225e-01,3.363e+00
7.275e-01,3.231e+00
7.325e-01,3.087e+00
7.375e-01,2.933e+00
7.425e-01,2.770e+00
7.475e-01,2.600e+00
7.525e-01,2.424e+00
7.575e-01,2.245e+00
7.625e-01,2.065e+00
7.675e-01,1.885e+00
7.725e-01,1.708e+00
7.775e-01,1.535e+00
7.825e-01,1.368e+00
7.875e-01,1.208e+00
7.925e-01,1.057e+00
7.975e-01,9.166e-01
8.025e-01,7.866e-01
8.075e-01,6.679e-01
8.125e-01,5.608e-01
8.175e-01,4.655e-01
8.225e-01,3.816e-01
8.275e-01,3.088e-01
8.325e-01,2.465e-01
8.375e-01,1.939e-01
8.425e-01,1.502e-01
8.475e-01,1.145e-01
8.525e-01,8.576e-02
8.575e-01,6.306e-02
8.625e-01,4.547e-02
8.675e-01,3.209e-02
8.725e-01,2.214e-02
8.775e-01,1.491e-02
8.825e-01,9.779e-03
8.875e-01,6.232e-03
8.925e-01,3.850e-03
8.975e-01,2.298e-03
9.025e-01,1.322e-03
9.075e-01,7.296e-04
9.125e-01,3.847e-04
9.175e-01,1.928e-04
9.225e-01,9.125e-05
9.275e-01,4.048e-05
9.325e-01,1.668e-05
9.375e-01,6.314e-06
9.425e-01,2.165e-06
9.475e-01,6.602e-07
9.525e-01,1.751e-07
9.575e-01,3.912e-08
9.625e-01,7.061e-09
9.675e-01,9.684e-10
9.725e-01,9.208e-11
9.775e-01,5.241e-12
9.825e-01,1.377e-13
9.875e-01,9.894e-16
9.925e-01,5.007e-19
9.975e-01,3.374e-26


==> anc/03_results/strong_inf/num_beta_total_probability/0_8.csv <==
transmittance,probability_density
2.500e-03,9.433e-12
7.500e-03,1.364e-08
1.250e-02,3.620e-07
1.750e-02,2.933e-06
2.250e-02,1.331e-05
2.750e-02,4.277e-05
3.250e-02,1.093e-04
3.750e-02,2.376e-04
4.250e-02,4.572e-04
4.750e-02,8.008e-04
5.250e-02,1.301e-03
5.750e-02,1.989e-03
6.250e-02,2.890e-03
6.750e-02,4.026e-03
7.250e-02,5.408e-03
7.750e-02,7.044e-03
8.250e-02,8.931e-03
8.750e-02,1.106e-02
9.250e-02,1.342e-02
9.750e-02,1.599e-02
1.025e-01,1.876e-02
1.075e-01,2.168e-02
1.125e-01,2.474e-02
1.175e-01,2.791e-02
1.225e-01,3.116e-02
1.275e-01,3.447e-02
1.325e-01,3.781e-02
1.375e-01,4.115e-02
1.425e-01,4.448e-02
1.475e-01,4.778e-02
1.525e-01,5.102e-02
1.575e-01,5.421e-02
1.625e-01,5.732e-02
1.675e-01,6.036e-02
1.725e-01,6.333e-02
1.775e-01,6.622e-02
1.825e-01,6.904e-02
1.875e-01,7.180e-02
1.925e-01,7.452e-02
1.975e-01,7.720e-02
2.025e-01,7.987e-02
2.075e-01,8.256e-02
2.125e-01,8.527e-02
2.175e-01,8.805e-02
2.225e-01,9.093e-02
2.275e-01,9.392e-02
2.325e-01,9.706e-02
2.375e-01,1.004e-01
2.425e-01,1.039e-01
2.475e-01,1.077e-01
2.525e-01,1.117e-01
2.575e-01,1.161e-01
2.625e-01,1.208e-01
2.675e-01,1.258e-01
2.725e-01,1.312e-01
2.775e-01,1.371e-01
2.825e-01,1.433e-01
2.875e-01,1.499e-01
2.925e-01,1.570e-01
2.975e-01,1.646e-01
3.025e-01,1.726e-01
3.075e-01,1.811e-01
3.125e-01,1.900e-01
3.175e-01,1.994e-01
3.225e-01,2.093e-01
3.275e-01,2.197e-01
3.325e-01,2.305e-01
3.375e-01,2.417e-01
3.425e-01,2.534e-01
3.475e-01,2.656e-01
3.525e-01,2.782e-01
3.575e-01,2.913e-01
3.625e-01,3.048e-01
3.675e-01,3.188e-01
3.725e-01,3.333e-01
3.775e-01,3.482e-01
3.825e-01,3.637e-01
3.875e-01,3.797e-01
3.925e-01,3.962e-01
3.975e-01,4.133e-01
4.025e-01,4.309e-01
4.075e-01,4.493e-01
4.125e-01,4.683e-01
4.175e-01,4.880e-01
4.225e-01,5.084e-01
4.275e-01,5.297e-01
4.325e-01,5.518e-01
4.375e-01,5.749e-01
4.425e-01,5.989e-01
4.475e-01,6.239e-01
4.525e-01,6.500e-01
4.575e-01,6.772e-01
4.625e-01,7.056e-01
4.675e-01,7.353e-01
4.725e-01,7.663e-01
4.775e-01,7.986e-01
4.825e-01,8.324e-01
4.875e-01,8.677e-01
4.925e-01,9.046e-01
4.975e-01,9.431e-01
5.025e-01,9.833e-01
5.075e-01,1.025e+00
5.125e-01,1.069e+00
5.175e-01,1.115e+00
5.225e-01,1.163e+00
5.275e-01,1.213e+00
5.325e-01,1.265e+00
5.375e-01,1.320e+00
5.425e-01,1.377e+00
5.475e-01,1.436e+00
5.525e-01,1.499e+00
5.575e-01,1.564e+00
5.625e-01,1.632e+00
5.675e-01,1.703e+00
5.725e-01,1.778e+00
5.775e-01,1.855e+00
5.825e-01,1.937e+00
5.875e-01,2.021e+00
5.925e-01,2.110e+00
5.975e-01,2.202e+00
6.025e-01,2.298e+00
6.075e-01,2.398e+00
6.125e-01,2.501e+00
6.175e-01,2.608e+00
6.225e-01,2.718e+00
6.275e-01,2.831e+00
6.325e-01,2.947e+00
6.375e-01,3.065e+00
6.425e-01,3.184e+00
6.475e-01,3.305e+00
6.525e-01,3.425e+00
6.575e-01,3.545e+00
6.625e-01,3.662e+00
6.675e-01,3.776e+00
6.725e-01,3.886e+00
6.775e-01,3.990e+00
6.825e-01,4.085e+00
6.875e-01,4.172e+00
6.925e-01,4.248e+00
6.975e-01,4.310e+00
7.025e-01,4.359e+00
7.075e-01,4.391e+00
7.125e-01,4.405e+00
7.175e-01,4.400e+00
7.225e-01,4.376e+00
7.275e-01,4.330e+00
7.325e-01,4.262e+00
7.375e-01,4.172e+00
7.425e-01,4.060e+00
7.475e-01,3.928e+00
7.525e-01,3.775e+00
7.575e-01,3.603e+00
7.625e-01,3.415e+00
7.675e-01,3.212e+00
7.725e-01,2.998e+00
7.775e-01,2.775e+00
7.825e-01,2.546e+00
7.875e-01,2.314e+00
7.925e-01,2.084e+00
7.975e-01,1.857e+00
8.025e-01,1.638e+00
8.075e-01,1.429e+00
8.125e-01,1.231e+00
8.175e-01,1.048e+00
8.225e-01,8.808e-01
8.275e-01,7.300e-01
8.325e-01,5.962e-01
8.375e-01,4.794e-01
8.425e-01,3.793e-01
8.475e-01,2.949e-01
8.525e-01,2.251e-01
8.575e-01,1.684e-01
8.625e-01,1.234e-01
8.675e-01,8.839e-02
8.725e-01,6.180e-02
8.775e-01,4.209e-02
8.825e-01,2.788e-02
8.875e-01,1.790e-02
8.925e-01,1.112e-02
8.975e-01,6.664e-03
9.025e-01,3.836e-03
9.075e-01,2.114e-03
9.125e-01,1.109e-03
9.175e-01,5.515e-04
9.225e-01,2.580e-04
9.275e-01,1.127e-04
9.325e-01,4.548e-05
9.375e-01,1.678e-05
9.425e-01,5.572e-06
9.475e-01,1.635e-06
9.525e-01,4.134e-07
9.575e-01,8.723e-08
9.625e-01,1.468e-08
9.675e-01,1.848e-09
9.725e-01,1.581e-10
9.775e-01,7.868e-12
9.825e-01,1.736e-13
9.875e-01,9.793e-16
9.925e-01,3.424e-19
9.975e-01,1.074e-26


==> anc/03_results/strong_inf/num_beta_total_probability/0_85.csv <==
transmittance,probability_density
2.500e-03,4.434e-14
7.500e-03,2.162e-10
1.250e-02,1.017e-08
1.750e-02,1.208e-07
2.250e-02,7.317e-07
2.750e-02,2.970e-06
3.250e-02,9.238e-06
3.750e-02,2.378e-05
4.250e-02,5.310e-05
4.750e-02,1.062e-04
5.250e-02,1.946e-04
5.750e-02,3.317e-04
6.250e-02,5.326e-04
6.750e-02,8.132e-04
7.250e-02,1.189e-03
7.750e-02,1.676e-03
8.250e-02,2.286e-03
8.750e-02,3.032e-03
9.250e-02,3.921e-03
9.750e-02,4.961e-03
1.025e-01,6.153e-03
1.075e-01,7.498e-03
1.125e-01,8.993e-03
1.175e-01,1.063e-02
1.225e-01,1.241e-02
1.275e-01,1.432e-02
1.325e-01,1.634e-02
1.375e-01,1.848e-02
1.425e-01,2.070e-02
1.475e-01,2.301e-02
1.525e-01,2.539e-02
1.575e-01,2.783e-02
1.625e-01,3.031e-02
1.675e-01,3.282e-02
1.725e-01,3.535e-02
1.775e-01,3.789e-02
1.825e-01,4.043e-02
1.875e-01,4.296e-02
1.925e-01,4.547e-02
1.975e-01,4.794e-02
2.025e-01,5.039e-02
2.075e-01,5.280e-02
2.125e-01,5.517e-02
2.175e-01,5.750e-02
2.225e-01,5.980e-02
2.275e-01,6.206e-02
2.325e-01,6.429e-02
2.375e-01,6.651e-02
2.425e-01,6.871e-02
2.475e-01,7.092e-02
2.525e-01,7.315e-02
2.575e-01,7.541e-02
2.625e-01,7.774e-02
2.675e-01,8.013e-02
2.725e-01,8.263e-02
2.775e-01,8.525e-02
2.825e-01,8.803e-02
2.875e-01,9.097e-02
2.925e-01,9.412e-02
2.975e-01,9.750e-02
3.025e-01,1.011e-01
3.075e-01,1.050e-01
3.125e-01,1.093e-01
3.175e-01,1.138e-01
3.225e-01,1.187e-01
3.275e-01,1.240e-01
3.325e-01,1.297e-01
3.375e-01,1.358e-01
3.425e-01,1.423e-01
3.475e-01,1.493e-01
3.525e-01,1.568e-01
3.575e-01,1.647e-01
3.625e-01,1.732e-01
3.675e-01,1.821e-01
3.725e-01,1.915e-01
3.775e-01,2.015e-01
3.825e-01,2.119e-01
3.875e-01,2.229e-01
3.925e-01,2.345e-01
3.975e-01,2.465e-01
4.025e-01,2.591e-01
4.075e-01,2.723e-01
4.125e-01,2.860e-01
4.175e-01,3.003e-01
4.225e-01,3.151e-01
4.275e-01,3.306e-01
4.325e-01,3.467e-01
4.375e-01,3.635e-01
4.425e-01,3.809e-01
4.475e-01,3.991e-01
4.525e-01,4.180e-01
4.575e-01,4.377e-01
4.625e-01,4.583e-01
4.675e-01,4.797e-01
4.725e-01,5.021e-01
4.775e-01,5.255e-01
4.825e-01,5.500e-01
4.875e-01,5.756e-01
4.925e-01,6.025e-01
4.975e-01,6.306e-01
5.025e-01,6.601e-01
5.075e-01,6.910e-01
5.125e-01,7.235e-01
5.175e-01,7.576e-01
5.225e-01,7.934e-01
5.275e-01,8.310e-01
5.325e-01,8.705e-01
5.375e-01,9.119e-01
5.425e-01,9.556e-01
5.475e-01,1.001e+00
5.525e-01,1.050e+00
5.575e-01,1.100e+00
5.625e-01,1.153e+00
5.675e-01,1.209e+00
5.725e-01,1.268e+00
5.775e-01,1.330e+00
5.825e-01,1.395e+00
5.875e-01,1.464e+00
5.925e-01,1.536e+00
5.975e-01,1.612e+00
6.025e-01,1.692e+00
6.075e-01,1.776e+00
6.125e-01,1.865e+00
6.175e-01,1.958e+00
6.225e-01,2.056e+00
6.275e-01,2.159e+00
6.325e-01,2.268e+00
6.375e-01,2.381e+00
6.425e-01,2.500e+00
6.475e-01,2.625e+00
6.525e-01,2.755e+00
6.575e-01,2.890e+00
6.625e-01,3.030e+00
6.675e-01,3.175e+00
6.725e-01,3.323e+00
6.775e-01,3.475e+00
6.825e-01,3.629e+00
6.875e-01,3.784e+00
6.925e-01,3.939e+00
6.975e-01,4.091e+00
7.025e-01,4.240e+00
7.075e-01,4.382e+00
7.125e-01,4.516e+00
7.175e-01,4.638e+00
7.225e-01,4.746e+00
7.275e-01,4.838e+00
7.325e-01,4.910e+00
7.375e-01,4.959e+00
7.425e-01,4.983e+00
7.475e-01,4.979e+00
7.525e-01,4.945e+00
7.575e-01,4.881e+00
7.625e-01,4.784e+00
7.675e-01,4.655e+00
7.725e-01,4.495e+00
7.775e-01,4.304e+00
7.825e-01,4.085e+00
7.875e-01,3.842e+00
7.925e-01,3.578e+00
7.975e-01,3.297e+00
8.025e-01,3.005e+00
8.075e-01,2.707e+00
8.125e-01,2.409e+00
8.175e-01,2.116e+00
8.225e-01,1.833e+00
8.275e-01,1.565e+00
8.325e-01,1.316e+00
8.375e-01,1.088e+00
8.425e-01,8.844e-01
8.475e-01,7.055e-01
8.525e-01,5.518e-01
8.575e-01,4.226e-01
8.625e-01,3.164e-01
8.675e-01,2.313e-01
8.725e-01,1.647e-01
8.775e-01,1.141e-01
8.825e-01,7.664e-02
8.875e-01,4.984e-02
8.925e-01,3.128e-02
8.975e-01,1.889e-02
9.025e-01,1.093e-02
9.075e-01,6.033e-03
9.125e-01,3.162e-03
9.175e-01,1.564e-03
9.225e-01,7.252e-04
9.275e-01,3.125e-04
9.325e-01,1.239e-04
9.375e-01,4.462e-05
9.425e-01,1.437e-05
9.475e-01,4.061e-06
9.525e-01,9.804e-07
9.575e-01,1.955e-07
9.625e-01,3.072e-08
9.675e-01,3.557e-09
9.725e-01,2.745e-10
9.775e-01,1.202e-11
9.825e-01,2.257e-13
9.875e-01,1.029e-15
9.925e-01,2.657e-19
9.975e-01,4.825e-27


==> anc/03_results/strong_inf/num_beta_total_probability/0_9.csv <==
transmittance,probability_density
2.500e-03,5.852e-17
7.500e-03,1.263e-12
1.250e-02,1.191e-10
1.750e-02,2.243e-09
2.250e-02,1.922e-08
2.750e-02,1.031e-07
3.250e-02,4.055e-07
3.750e-02,1.277e-06
4.250e-02,3.408e-06
4.750e-02,7.992e-06
5.250e-02,1.691e-05
5.750e-02,3.286e-05
6.250e-02,5.954e-05
6.750e-02,1.017e-04
7.250e-02,1.649e-04
7.750e-02,2.560e-04
8.250e-02,3.824e-04
8.750e-02,5.521e-04
9.250e-02,7.735e-04
9.750e-02,1.055e-03
1.025e-01,1.404e-03
1.075e-01,1.829e-03
1.125e-01,2.337e-03
1.175e-01,2.932e-03
1.225e-01,3.620e-03
1.275e-01,4.404e-03
1.325e-01,5.286e-03
1.375e-01,6.267e-03
1.425e-01,7.346e-03
1.475e-01,8.523e-03
1.525e-01,9.794e-03
1.575e-01,1.116e-02
1.625e-01,1.261e-02
1.675e-01,1.414e-02
1.725e-01,1.575e-02
1.775e-01,1.743e-02
1.825e-01,1.918e-02
1.875e-01,2.099e-02
1.925e-01,2.285e-02
1.975e-01,2.477e-02
2.025e-01,2.672e-02
2.075e-01,2.871e-02
2.125e-01,3.074e-02
2.175e-01,3.278e-02
2.225e-01,3.484e-02
2.275e-01,3.692e-02
2.325e-01,3.900e-02
2.375e-01,4.108e-02
2.425e-01,4.316e-02
2.475e-01,4.522e-02
2.525e-01,4.728e-02
2.575e-01,4.932e-02
2.625e-01,5.135e-02
2.675e-01,5.336e-02
2.725e-01,5.535e-02
2.775e-01,5.733e-02
2.825e-01,5.931e-02
2.875e-01,6.128e-02
2.925e-01,6.327e-02
2.975e-01,6.526e-02
3.025e-01,6.729e-02
3.075e-01,6.937e-02
3.125e-01,7.150e-02
3.175e-01,7.371e-02
3.225e-01,7.602e-02
3.275e-01,7.845e-02
3.325e-01,8.101e-02
3.375e-01,8.375e-02
3.425e-01,8.667e-02
3.475e-01,8.980e-02
3.525e-01,9.318e-02
3.575e-01,9.683e-02
3.625e-01,1.008e-01
3.675e-01,1.050e-01
3.725e-01,1.097e-01
3.775e-01,1.146e-01
3.825e-01,1.200e-01
3.875e-01,1.258e-01
3.925e-01,1.321e-01
3.975e-01,1.388e-01
4.025e-01,1.460e-01
4.075e-01,1.538e-01
4.125e-01,1.620e-01
4.175e-01,1.708e-01
4.225e-01,1.802e-01
4.275e-01,1.901e-01
4.325e-01,2.007e-01
4.375e-01,2.118e-01
4.425e-01,2.236e-01
4.475e-01,2.360e-01
4.525e-01,2.491e-01
4.575e-01,2.629e-01
4.625e-01,2.774e-01
4.675e-01,2.925e-01
4.725e-01,3.085e-01
4.775e-01,3.252e-01
4.825e-01,3.427e-01
4.875e-01,3.611e-01
4.925e-01,3.803e-01
4.975e-01,4.005e-01
5.025e-01,4.217e-01
5.075e-01,4.439e-01
5.125e-01,4.673e-01
5.175e-01,4.918e-01
5.225e-01,5.176e-01
5.275e-01,5.447e-01
5.325e-01,5.733e-01
5.375e-01,6.033e-01
5.425e-01,6.350e-01
5.475e-01,6.684e-01
5.525e-01,7.037e-01
5.575e-01,7.410e-01
5.625e-01,7.803e-01
5.675e-01,8.218e-01
5.725e-01,8.657e-01
5.775e-01,9.121e-01
5.825e-01,9.612e-01
5.875e-01,1.013e+00
5.925e-01,1.068e+00
5.975e-01,1.126e+00
6.025e-01,1.188e+00
6.075e-01,1.253e+00
6.125e-01,1.322e+00
6.175e-01,1.395e+00
6.225e-01,1.472e+00
6.275e-01,1.554e+00
6.325e-01,1.642e+00
6.375e-01,1.734e+00
6.425e-01,1.832e+00
6.475e-01,1.936e+00
6.525e-01,2.046e+00
6.575e-01,2.163e+00
6.625e-01,2.288e+00
6.675e-01,2.419e+00
6.725e-01,2.558e+00
6.775e-01,2.705e+00
6.825e-01,2.861e+00
6.875e-01,3.024e+00
6.925e-01,3.195e+00
6.975e-01,3.374e+00
7.025e-01,3.559e+00
7.075e-01,3.751e+00
7.125e-01,3.947e+00
7.175e-01,4.147e+00
7.225e-01,4.348e+00
7.275e-01,4.548e+00
7.325e-01,4.743e+00
7.375e-01,4.930e+00
7.425e-01,5.106e+00
7.475e-01,5.266e+00
7.525e-01,5.405e+00
7.575e-01,5.519e+00
7.625e-01,5.602e+00
7.675e-01,5.650e+00
7.725e-01,5.659e+00
7.775e-01,5.625e+00
7.825e-01,5.545e+00
7.875e-01,5.417e+00
7.925e-01,5.243e+00
7.975e-01,5.021e+00
8.025e-01,4.757e+00
8.075e-01,4.453e+00
8.125e-01,4.117e+00
8.175e-01,3.755e+00
8.225e-01,3.377e+00
8.275e-01,2.990e+00
8.325e-01,2.606e+00
8.375e-01,2.231e+00
8.425e-01,1.876e+00
8.475e-01,1.546e+00
8.525e-01,1.248e+00
8.575e-01,9.851e-01
8.625e-01,7.590e-01
8.675e-01,5.699e-01
8.725e-01,4.162e-01
8.775e-01,2.949e-01
8.825e-01,2.024e-01
8.875e-01,1.341e-01
8.925e-01,8.551e-02
8.975e-01,5.232e-02
9.025e-01,3.058e-02
9.075e-01,1.700e-02
9.125e-01,8.941e-03
9.175e-01,4.421e-03
9.225e-01,2.040e-03
9.275e-01,8.704e-04
9.325e-01,3.399e-04
9.375e-01,1.199e-04
9.425e-01,3.758e-05
9.475e-01,1.025e-05
9.525e-01,2.370e-06
9.575e-01,4.481e-07
9.625e-01,6.603e-08
9.675e-01,7.078e-09
9.725e-01,4.982e-10
9.775e-01,1.956e-11
9.825e-01,3.223e-13
9.875e-01,1.258e-15
9.925e-01,2.679e-19
9.975e-01,3.567e-27


==> anc/03_results/strong_inf/num_beta_total_probability/0_95.csv <==
transmittance,probability_density
2.500e-03,1.171e-20
7.500e-03,1.693e-15
1.250e-02,3.881e-13
1.750e-02,1.314e-11
2.250e-02,1.749e-10
2.750e-02,1.335e-09
3.250e-02,7.046e-09
3.750e-02,2.859e-08
4.250e-02,9.529e-08
4.750e-02,2.725e-07
5.250e-02,6.893e-07
5.750e-02,1.578e-06
6.250e-02,3.321e-06
6.750e-02,6.515e-06
7.250e-02,1.203e-05
7.750e-02,2.107e-05
8.250e-02,3.526e-05
8.750e-02,5.664e-05
9.250e-02,8.776e-05
9.750e-02,1.317e-04
1.025e-01,1.919e-04
1.075e-01,2.723e-04
1.125e-01,3.774e-04
1.175e-01,5.118e-04
1.225e-01,6.804e-04
1.275e-01,8.880e-04
1.325e-01,1.140e-03
1.375e-01,1.440e-03
1.425e-01,1.793e-03
1.475e-01,2.204e-03
1.525e-01,2.676e-03
1.575e-01,3.211e-03
1.625e-01,3.813e-03
1.675e-01,4.482e-03
1.725e-01,5.221e-03
1.775e-01,6.029e-03
1.825e-01,6.908e-03
1.875e-01,7.855e-03
1.925e-01,8.871e-03
1.975e-01,9.953e-03
2.025e-01,1.110e-02
2.075e-01,1.231e-02
2.125e-01,1.358e-02
2.175e-01,1.491e-02
2.225e-01,1.630e-02
2.275e-01,1.774e-02
2.325e-01,1.923e-02
2.375e-01,2.078e-02
2.425e-01,2.236e-02
2.475e-01,2.399e-02
2.525e-01,2.566e-02
2.575e-01,2.736e-02
2.625e-01,2.910e-02
2.675e-01,3.087e-02
2.725e-01,3.266e-02
2.775e-01,3.448e-02
2.825e-01,3.631e-02
2.875e-01,3.816e-02
2.925e-01,4.002e-02
2.975e-01,4.189e-02
3.025e-01,4.377e-02
3.075e-01,4.565e-02
3.125e-01,4.753e-02
3.175e-01,4.941e-02
3.225e-01,5.129e-02
3.275e-01,5.318e-02
3.325e-01,5.507e-02
3.375e-01,5.698e-02
3.425e-01,5.890e-02
3.475e-01,6.085e-02
3.525e-01,6.284e-02
3.575e-01,6.487e-02
3.625e-01,6.696e-02
3.675e-01,6.913e-02
3.725e-01,7.140e-02
3.775e-01,7.378e-02
3.825e-01,7.630e-02
3.875e-01,7.898e-02
3.925e-01,8.184e-02
3.975e-01,8.491e-02
4.025e-01,8.822e-02
4.075e-01,9.180e-02
4.125e-01,9.567e-02
4.175e-01,9.987e-02
4.225e-01,1.044e-01
4.275e-01,1.094e-01
4.325e-01,1.147e-01
4.375e-01,1.205e-01
4.425e-01,1.268e-01
4.475e-01,1.336e-01
4.525e-01,1.410e-01
4.575e-01,1.489e-01
4.625e-01,1.574e-01
4.675e-01,1.665e-01
4.725e-01,1.763e-01
4.775e-01,1.868e-01
4.825e-01,1.980e-01
4.875e-01,2.099e-01
4.925e-01,2.225e-01
4.975e-01,2.360e-01
5.025e-01,2.503e-01
5.075e-01,2.655e-01
5.125e-01,2.815e-01
5.175e-01,2.985e-01
5.225e-01,3.165e-01
5.275e-01,3.355e-01
5.325e-01,3.556e-01
5.375e-01,3.768e-01
5.425e-01,3.993e-01
5.475e-01,4.230e-01
5.525e-01,4.481e-01
5.575e-01,4.746e-01
5.625e-01,5.027e-01
5.675e-01,5.324e-01
5.725e-01,5.639e-01
5.775e-01,5.973e-01
5.825e-01,6.327e-01
5.875e-01,6.703e-01
5.925e-01,7.102e-01
5.975e-01,7.526e-01
6.025e-01,7.977e-01
6.075e-01,8.457e-01
6.125e-01,8.967e-01
6.175e-01,9.510e-01
6.225e-01,1.009e+00
6.275e-01,1.071e+00
6.325e-01,1.136e+00
6.375e-01,1.206e+00
6.425e-01,1.281e+00
6.475e-01,1.361e+00
6.525e-01,1.446e+00
6.575e-01,1.537e+00
6.625e-01,1.634e+00
6.675e-01,1.738e+00
6.725e-01,1.849e+00
6.775e-01,1.969e+00
6.825e-01,2.096e+00
6.875e-01,2.233e+00
6.925e-01,2.379e+00
6.975e-01,2.536e+00
7.025e-01,2.703e+00
7.075e-01,2.882e+00
7.125e-01,3.073e+00
7.175e-01,3.275e+00
7.225e-01,3.490e+00
7.275e-01,3.716e+00
7.325e-01,3.953e+00
7.375e-01,4.200e+00
7.425e-01,4.455e+00
7.475e-01,4.715e+00
7.525e-01,4.976e+00
7.575e-01,5.236e+00
7.625e-01,5.487e+00
7.675e-01,5.725e+00
7.725e-01,5.942e+00
7.775e-01,6.130e+00
7.825e-01,6.281e+00
7.875e-01,6.387e+00
7.925e-01,6.441e+00
7.975e-01,6.434e+00
8.025e-01,6.362e+00
8.075e-01,6.220e+00
8.125e-01,6.008e+00
8.175e-01,5.726e+00
8.225e-01,5.380e+00
8.275e-01,4.977e+00
8.325e-01,4.528e+00
8.375e-01,4.047e+00
8.425e-01,3.547e+00
8.475e-01,3.046e+00
8.525e-01,2.558e+00
8.575e-01,2.098e+00
8.625e-01,1.677e+00
8.675e-01,1.304e+00
8.725e-01,9.843e-01
8.775e-01,7.195e-01
8.825e-01,5.081e-01
8.875e-01,3.455e-01
8.925e-01,2.256e-01
8.975e-01,1.408e-01
9.025e-01,8.371e-02
9.075e-01,4.716e-02
9.125e-01,2.503e-02
9.175e-01,1.244e-02
9.225e-01,5.739e-03
9.275e-01,2.437e-03
9.325e-01,9.415e-04
9.375e-01,3.265e-04
9.425e-01,9.993e-05
9.475e-01,2.642e-05
9.525e-01,5.873e-06
9.575e-01,1.059e-06
9.625e-01,1.473e-07
9.675e-01,1.478e-08
9.725e-01,9.648e-10
9.775e-01,3.486e-11
9.825e-01,5.255e-13
9.875e-01,1.869e-15
9.925e-01,3.586e-19
9.975e-01,4.014e-27


==> anc/03_results/strong_inf/num_beta_total_probability/1_0.csv <==
transmittance,probability_density
2.500e-03,1.625e-25
7.500e-03,2.777e-19
1.250e-02,2.015e-16
1.750e-02,1.460e-14
2.250e-02,3.436e-13
2.750e-02,4.139e-12
3.250e-02,3.197e-11
3.750e-02,1.798e-10
4.250e-02,7.980e-10
4.750e-02,2.944e-09
5.250e-02,9.372e-09
5.750e-02,2.644e-08
6.250e-02,6.744e-08
6.750e-02,1.580e-07
7.250e-02,3.440e-07
7.750e-02,7.031e-07
8.250e-02,1.359e-06
8.750e-02,2.502e-06
9.250e-02,4.410e-06
9.750e-02,7.476e-06
1.025e-01,1.223e-05
1.075e-01,1.939e-05
1.125e-01,2.986e-05
1.175e-01,4.478e-05
1.225e-01,6.555e-05
1.275e-01,9.382e-05
1.325e-01,1.315e-04
1.375e-01,1.809e-04
1.425e-01,2.445e-04
1.475e-01,3.250e-04
1.525e-01,4.254e-04
1.575e-01,5.487e-04
1.625e-01,6.984e-04
1.675e-01,8.777e-04
1.725e-01,1.090e-03
1.775e-01,1.339e-03
1.825e-01,1.627e-03
1.875e-01,1.957e-03
1.925e-01,2.333e-03
1.975e-01,2.756e-03
2.025e-01,3.229e-03
2.075e-01,3.754e-03
2.125e-01,4.333e-03
2.175e-01,4.965e-03
2.225e-01,5.653e-03
2.275e-01,6.395e-03
2.325e-01,7.194e-03
2.375e-01,8.048e-03
2.425e-01,8.956e-03
2.475e-01,9.919e-03
2.525e-01,1.094e-02
2.575e-01,1.201e-02
2.625e-01,1.313e-02
2.675e-01,1.430e-02
2.725e-01,1.552e-02
2.775e-01,1.679e-02
2.825e-01,1.810e-02
2.875e-01,1.947e-02
2.925e-01,2.087e-02
2.975e-01,2.232e-02
3.025e-01,2.382e-02
3.075e-01,2.535e-02
3.125e-01,2.692e-02
3.175e-01,2.852e-02
3.225e-01,3.016e-02
3.275e-01,3.184e-02
3.325e-01,3.354e-02
3.375e-01,3.527e-02
3.425e-01,3.702e-02
3.475e-01,3.880e-02
3.525e-01,4.060e-02
3.575e-01,4.242e-02
3.625e-01,4.425e-02
3.675e-01,4.611e-02
3.725e-01,4.798e-02
3.775e-01,4.987e-02
3.825e-01,5.179e-02
3.875e-01,5.373e-02
3.925e-01,5.570e-02
3.975e-01,5.771e-02
4.025e-01,5.977e-02
4.075e-01,6.188e-02
4.125e-01,6.406e-02
4.175e-01,6.633e-02
4.225e-01,6.871e-02
4.275e-01,7.120e-02
4.325e-01,7.384e-02
4.375e-01,7.665e-02
4.425e-01,7.965e-02
4.475e-01,8.287e-02
4.525e-01,8.634e-02
4.575e-01,9.010e-02
4.625e-01,9.417e-02
4.675e-01,9.860e-02
4.725e-01,1.034e-01
4.775e-01,1.087e-01
4.825e-01,1.144e-01
4.875e-01,1.206e-01
4.925e-01,1.273e-01
4.975e-01,1.347e-01
5.025e-01,1.427e-01
5.075e-01,1.513e-01
5.125e-01,1.607e-01
5.175e-01,1.708e-01
5.225e-01,1.817e-01
5.275e-01,1.934e-01
5.325e-01,2.061e-01
5.375e-01,2.196e-01
5.425e-01,2.342e-01
5.475e-01,2.497e-01
5.525e-01,2.664e-01
5.575e-01,2.842e-01
5.625e-01,3.032e-01
5.675e-01,3.235e-01
5.725e-01,3.452e-01
5.775e-01,3.683e-01
5.825e-01,3.929e-01
5.875e-01,4.191e-01
5.925e-01,4.471e-01
5.975e-01,4.770e-01
6.025e-01,5.088e-01
6.075e-01,5.428e-01
6.125e-01,5.791e-01
6.175e-01,6.179e-01
6.225e-01,6.593e-01
6.275e-01,7.037e-01
6.325e-01,7.511e-01
6.375e-01,8.020e-01
6.425e-01,8.565e-01
6.475e-01,9.149e-01
6.525e-01,9.775e-01
6.575e-01,1.045e+00
6.625e-01,1.117e+00
6.675e-01,1.195e+00
6.725e-01,1.278e+00
6.775e-01,1.368e+00
6.825e-01,1.465e+00
6.875e-01,1.569e+00
6.925e-01,1.682e+00
6.975e-01,1.803e+00
7.025e-01,1.935e+00
7.075e-01,2.076e+00
7.125e-01,2.230e+00
7.175e-01,2.396e+00
7.225e-01,2.576e+00
7.275e-01,2.771e+00
7.325e-01,2.982e+00
7.375e-01,3.209e+00
7.425e-01,3.454e+00
7.475e-01,3.717e+00
7.525e-01,3.997e+00
7.575e-01,4.296e+00
7.625e-01,4.610e+00
7.675e-01,4.938e+00
7.725e-01,5.275e+00
7.775e-01,5.617e+00
7.825e-01,5.957e+00
7.875e-01,6.285e+00
7.925e-01,6.592e+00
7.975e-01,6.864e+00
8.025e-01,7.089e+00
8.075e-01,7.253e+00
8.125e-01,7.342e+00
8.175e-01,7.343e+00
8.225e-01,7.246e+00
8.275e-01,7.045e+00
8.325e-01,6.740e+00
8.375e-01,6.333e+00
8.425e-01,5.837e+00
8.475e-01,5.266e+00
8.525e-01,4.644e+00
8.575e-01,3.994e+00
8.625e-01,3.344e+00
8.675e-01,2.719e+00
8.725e-01,2.143e+00
8.775e-01,1.631e+00
8.825e-01,1.197e+00
8.875e-01,8.433e-01
8.925e-01,5.687e-01
8.975e-01,3.655e-01
9.025e-01,2.229e-01
9.075e-01,1.283e-01
9.125e-01,6.924e-02
9.175e-01,3.482e-02
9.225e-01,1.618e-02
9.275e-01,6.875e-03
9.325e-01,2.643e-03
9.375e-01,9.056e-04
9.425e-01,2.719e-04
9.475e-01,7.002e-05
9.525e-01,1.504e-05
9.575e-01,2.599e-06
9.625e-01,3.445e-07
9.675e-01,3.272e-08
9.725e-01,2.016e-09
9.775e-01,6.879e-11
9.825e-01,9.824e-13
9.875e-01,3.321e-15
9.925e-01,6.045e-19
9.975e-01,6.255e-27


==> anc/03_results/strong_inf/num_beta_total_probability/1_05.csv <==
transmittance,probability_density
2.500e-03,1.233e-31
7.500e-03,4.386e-24
1.250e-02,1.311e-20
1.750e-02,2.422e-18
2.250e-02,1.148e-16
2.750e-02,2.424e-15
3.250e-02,2.990e-14
3.750e-02,2.514e-13
4.250e-02,1.587e-12
4.750e-02,8.014e-12
5.250e-02,3.385e-11
5.750e-02,1.236e-10
6.250e-02,3.993e-10
6.750e-02,1.164e-09
7.250e-02,3.106e-09
7.750e-02,7.676e-09
8.250e-02,1.774e-08
8.750e-02,3.863e-08
9.250e-02,7.981e-08
9.750e-02,1.573e-07
1.025e-01,2.969e-07
1.075e-01,5.394e-07
1.125e-01,9.462e-07
1.175e-01,1.607e-06
1.225e-01,2.651e-06
1.275e-01,4.255e-06
1.325e-01,6.661e-06
1.375e-01,1.019e-05
1.425e-01,1.524e-05
1.475e-01,2.236e-05
1.525e-01,3.218e-05
1.575e-01,4.551e-05
1.625e-01,6.330e-05
1.675e-01,8.667e-05
1.725e-01,1.169e-04
1.775e-01,1.556e-04
1.825e-01,2.044e-04
1.875e-01,2.652e-04
1.925e-01,3.399e-04
1.975e-01,4.310e-04
2.025e-01,5.406e-04
2.075e-01,6.713e-04
2.125e-01,8.257e-04
2.175e-01,1.006e-03
2.225e-01,1.216e-03
2.275e-01,1.457e-03
2.325e-01,1.732e-03
2.375e-01,2.043e-03
2.425e-01,2.394e-03
2.475e-01,2.785e-03
2.525e-01,3.218e-03
2.575e-01,3.696e-03
2.625e-01,4.220e-03
2.675e-01,4.791e-03
2.725e-01,5.410e-03
2.775e-01,6.078e-03
2.825e-01,6.795e-03
2.875e-01,7.562e-03
2.925e-01,8.378e-03
2.975e-01,9.244e-03
3.025e-01,1.016e-02
3.075e-01,1.112e-02
3.125e-01,1.214e-02
3.175e-01,1.320e-02
3.225e-01,1.431e-02
3.275e-01,1.547e-02
3.325e-01,1.667e-02
3.375e-01,1.792e-02
3.425e-01,1.922e-02
3.475e-01,2.056e-02
3.525e-01,2.195e-02
3.575e-01,2.338e-02
3.625e-01,2.485e-02
3.675e-01,2.637e-02
3.725e-01,2.793e-02
3.775e-01,2.953e-02
3.825e-01,3.117e-02
3.875e-01,3.284e-02
3.925e-01,3.456e-02
3.975e-01,3.631e-02
4.025e-01,3.810e-02
4.075e-01,3.992e-02
4.125e-01,4.178e-02
4.175e-01,4.367e-02
4.225e-01,4.560e-02
4.275e-01,4.756e-02
4.325e-01,4.957e-02
4.375e-01,5.162e-02
4.425e-01,5.373e-02
4.475e-01,5.589e-02
4.525e-01,5.812e-02
4.575e-01,6.043e-02
4.625e-01,6.283e-02
4.675e-01,6.534e-02
4.725e-01,6.797e-02
4.775e-01,7.075e-02
4.825e-01,7.370e-02
4.875e-01,7.685e-02
4.925e-01,8.023e-02
4.975e-01,8.386e-02
5.025e-01,8.779e-02
5.075e-01,9.205e-02
5.125e-01,9.669e-02
5.175e-01,1.017e-01
5.225e-01,1.073e-01
5.275e-01,1.133e-01
5.325e-01,1.199e-01
5.375e-01,1.271e-01
5.425e-01,1.350e-01
5.475e-01,1.436e-01
5.525e-01,1.529e-01
5.575e-01,1.632e-01
5.625e-01,1.743e-01
5.675e-01,1.864e-01
5.725e-01,1.996e-01
5.775e-01,2.139e-01
5.825e-01,2.293e-01
5.875e-01,2.460e-01
5.925e-01,2.641e-01
5.975e-01,2.836e-01
6.025e-01,3.047e-01
6.075e-01,3.273e-01
6.125e-01,3.518e-01
6.175e-01,3.781e-01
6.225e-01,4.064e-01
6.275e-01,4.369e-01
6.325e-01,4.697e-01
6.375e-01,5.050e-01
6.425e-01,5.431e-01
6.475e-01,5.841e-01
6.525e-01,6.284e-01
6.575e-01,6.761e-01
6.625e-01,7.276e-01
6.675e-01,7.832e-01
6.725e-01,8.433e-01
6.775e-01,9.083e-01
6.825e-01,9.787e-01
6.875e-01,1.055e+00
6.925e-01,1.138e+00
6.975e-01,1.227e+00
7.025e-01,1.324e+00
7.075e-01,1.430e+00
7.125e-01,1.545e+00
7.175e-01,1.671e+00
7.225e-01,1.807e+00
7.275e-01,1.957e+00
7.325e-01,2.120e+00
7.375e-01,2.298e+00
7.425e-01,2.494e+00
7.475e-01,2.708e+00
7.525e-01,2.943e+00
7.575e-01,3.200e+00
7.625e-01,3.482e+00
7.675e-01,3.789e+00
7.725e-01,4.123e+00
7.775e-01,4.484e+00
7.825e-01,4.871e+00
7.875e-01,5.283e+00
7.925e-01,5.715e+00
7.975e-01,6.159e+00
8.025e-01,6.607e+00
8.075e-01,7.045e+00
8.125e-01,7.456e+00
8.175e-01,7.819e+00
8.225e-01,8.113e+00
8.275e-01,8.313e+00
8.325e-01,8.397e+00
8.375e-01,8.344e+00
8.425e-01,8.140e+00
8.475e-01,7.780e+00
8.525e-01,7.267e+00
8.575e-01,6.620e+00
8.625e-01,5.866e+00
8.675e-01,5.043e+00
8.725e-01,4.194e+00
8.775e-01,3.364e+00
8.825e-01,2.594e+00
8.875e-01,1.916e+00
8.925e-01,1.350e+00
8.975e-01,9.031e-01
9.025e-01,5.710e-01
9.075e-01,3.392e-01
9.125e-01,1.881e-01
9.175e-01,9.662e-02
9.225e-01,4.558e-02
9.275e-01,1.955e-02
9.325e-01,7.527e-03
9.375e-01,2.565e-03
9.425e-01,7.598e-04
9.475e-01,1.915e-04
9.525e-01,3.993e-05
9.575e-01,6.654e-06
9.625e-01,8.455e-07
9.675e-01,7.678e-08
9.725e-01,4.525e-09
9.775e-01,1.482e-10
9.825e-01,2.044e-12
9.875e-01,6.695e-15
9.925e-01,1.180e-18
9.975e-01,1.163e-26


==> anc/03_results/strong_inf/num_beta_total_probability/1_1.csv <==
transmittance,probability_density
2.500e-03,1.428e-38
7.500e-03,1.364e-29
1.250e-02,1.895e-25
1.750e-02,9.660e-23
2.250e-02,9.802e-21
2.750e-02,3.807e-19
3.250e-02,7.813e-18
3.750e-02,1.018e-16
4.250e-02,9.432e-16
4.750e-02,6.707e-15
5.250e-02,3.859e-14
5.750e-02,1.867e-13
6.250e-02,7.817e-13
6.750e-02,2.896e-12
7.250e-02,9.660e-12
7.750e-02,2.942e-11
8.250e-02,8.273e-11
8.750e-02,2.168e-10
9.250e-02,5.338e-10
9.750e-02,1.242e-09
1.025e-01,2.749e-09
1.075e-01,5.810e-09
1.125e-01,1.178e-08
1.175e-01,2.298e-08
1.225e-01,4.331e-08
1.275e-01,7.901e-08
1.325e-01,1.399e-07
1.375e-01,2.410e-07
1.425e-01,4.046e-07
1.475e-01,6.632e-07
1.525e-01,1.063e-06
1.575e-01,1.668e-06
1.625e-01,2.566e-06
1.675e-01,3.876e-06
1.725e-01,5.753e-06
1.775e-01,8.397e-06
1.825e-01,1.207e-05
1.875e-01,1.709e-05
1.925e-01,2.385e-05
1.975e-01,3.286e-05
2.025e-01,4.469e-05
2.075e-01,6.005e-05
2.125e-01,7.975e-05
2.175e-01,1.048e-04
2.225e-01,1.362e-04
2.275e-01,1.752e-04
2.325e-01,2.232e-04
2.375e-01,2.818e-04
2.425e-01,3.526e-04
2.475e-01,4.374e-04
2.525e-01,5.382e-04
2.575e-01,6.569e-04
2.625e-01,7.959e-04
2.675e-01,9.572e-04
2.725e-01,1.143e-03
2.775e-01,1.356e-03
2.825e-01,1.598e-03
2.875e-01,1.872e-03
2.925e-01,2.179e-03
2.975e-01,2.522e-03
3.025e-01,2.903e-03
3.075e-01,3.324e-03
3.125e-01,3.787e-03
3.175e-01,4.292e-03
3.225e-01,4.843e-03
3.275e-01,5.439e-03
3.325e-01,6.082e-03
3.375e-01,6.773e-03
3.425e-01,7.514e-03
3.475e-01,8.303e-03
3.525e-01,9.142e-03
3.575e-01,1.003e-02
3.625e-01,1.097e-02
3.675e-01,1.196e-02
3.725e-01,1.301e-02
3.775e-01,1.410e-02
3.825e-01,1.525e-02
3.875e-01,1.644e-02
3.925e-01,1.769e-02
3.975e-01,1.899e-02
4.025e-01,2.034e-02
4.075e-01,2.174e-02
4.125e-01,2.319e-02
4.175e-01,2.470e-02
4.225e-01,2.625e-02
4.275e-01,2.785e-02
4.325e-01,2.951e-02
4.375e-01,3.122e-02
4.425e-01,3.297e-02
4.475e-01,3.478e-02
4.525e-01,3.663e-02
4.575e-01,3.854e-02
4.625e-01,4.050e-02
4.675e-01,4.252e-02
4.725e-01,4.458e-02
4.775e-01,4.671e-02
4.825e-01,4.891e-02
4.875e-01,5.117e-02
4.925e-01,5.351e-02
4.975e-01,5.593e-02
5.025e-01,5.845e-02
5.075e-01,6.109e-02
5.125e-01,6.385e-02
5.175e-01,6.676e-02
5.225e-01,6.984e-02
5.275e-01,7.311e-02
5.325e-01,7.661e-02
5.375e-01,8.037e-02
5.425e-01,8.443e-02
5.475e-01,8.883e-02
5.525e-01,9.361e-02
5.575e-01,9.883e-02
5.625e-01,1.045e-01
5.675e-01,1.108e-01
5.725e-01,1.177e-01
5.775e-01,1.252e-01
5.825e-01,1.335e-01
5.875e-01,1.427e-01
5.925e-01,1.527e-01
5.975e-01,1.638e-01
6.025e-01,1.759e-01
6.075e-01,1.892e-01
6.125e-01,2.038e-01
6.175e-01,2.198e-01
6.225e-01,2.373e-01
6.275e-01,2.563e-01
6.325e-01,2.772e-01
6.375e-01,2.999e-01
6.425e-01,3.247e-01
6.475e-01,3.517e-01
6.525e-01,3.811e-01
6.575e-01,4.130e-01
6.625e-01,4.478e-01
6.675e-01,4.857e-01
6.725e-01,5.269e-01
6.775e-01,5.718e-01
6.825e-01,6.207e-01
6.875e-01,6.740e-01
6.925e-01,7.321e-01
6.975e-01,7.955e-01
7.025e-01,8.647e-01
7.075e-01,9.404e-01
7.125e-01,1.023e+00
7.175e-01,1.114e+00
7.225e-01,1.213e+00
7.275e-01,1.322e+00
7.325e-01,1.442e+00
7.375e-01,1.574e+00
7.425e-01,1.719e+00
7.475e-01,1.879e+00
7.525e-01,2.056e+00
7.575e-01,2.252e+00
7.625e-01,2.469e+00
7.675e-01,2.711e+00
7.725e-01,2.979e+00
7.775e-01,3.277e+00
7.825e-01,3.608e+00
7.875e-01,3.975e+00
7.925e-01,4.382e+00
7.975e-01,4.828e+00
8.025e-01,5.316e+00
8.075e-01,5.842e+00
8.125e-01,6.400e+00
8.175e-01,6.981e+00
8.225e-01,7.567e+00
8.275e-01,8.137e+00
8.325e-01,8.661e+00
8.375e-01,9.103e+00
8.425e-01,9.424e+00
8.475e-01,9.584e+00
8.525e-01,9.546e+00
8.575e-01,9.285e+00
8.625e-01,8.791e+00
8.675e-01,8.077e+00
8.725e-01,7.175e+00
8.775e-01,6.140e+00
8.825e-01,5.041e+00
8.875e-01,3.956e+00
8.925e-01,2.952e+00
8.975e-01,2.084e+00
9.025e-01,1.385e+00
9.075e-01,8.605e-01
9.125e-01,4.963e-01
9.175e-01,2.636e-01
9.225e-01,1.277e-01
9.275e-01,5.581e-02
9.325e-01,2.173e-02
9.375e-01,7.420e-03
9.425e-01,2.183e-03
9.475e-01,5.413e-04
9.525e-01,1.101e-04
9.575e-01,1.776e-05
9.625e-01,2.173e-06
9.675e-01,1.897e-07
9.725e-01,1.078e-08
9.775e-01,3.427e-10
9.825e-01,4.623e-12
9.875e-01,1.496e-14
9.925e-01,2.642e-18
9.975e-01,2.727e-26


==> anc/03_results/strong_inf/num_beta_total_probability/1_15.csv <==
transmittance,probability_density
1.050e-01,1.385e-11
1.095e-01,3.095e-11
1.139e-01,6.658e-11
1.184e-01,1.382e-10
1.229e-01,2.779e-10
1.274e-01,5.418e-10
1.319e-01,1.027e-09
1.364e-01,1.896e-09
1.409e-01,3.415e-09
1.453e-01,6.010e-09
1.498e-01,1.035e-08
1.543e-01,1.745e-08
1.588e-01,2.887e-08
1.633e-01,4.689e-08
1.678e-01,7.483e-08
1.723e-01,1.175e-07
1.768e-01,1.816e-07
1.812e-01,2.764e-07
1.857e-01,4.149e-07
1.902e-01,6.143e-07
1.947e-01,8.977e-07
1.992e-01,1.296e-06
2.037e-01,1.848e-06
2.082e-01,2.607e-06
2.126e-01,3.636e-06
2.171e-01,5.019e-06
2.216e-01,6.858e-06
2.261e-01,9.280e-06
2.306e-01,1.244e-05
2.351e-01,1.653e-05
2.396e-01,2.177e-05
2.440e-01,2.843e-05
2.485e-01,3.683e-05
2.530e-01,4.734e-05
2.575e-01,6.039e-05
2.620e-01,7.648e-05
2.665e-01,9.616e-05
2.710e-01,1.201e-04
2.755e-01,1.490e-04
2.799e-01,1.836e-04
2.844e-01,2.249e-04
2.889e-01,2.738e-04
2.934e-01,3.313e-04
2.979e-01,3.987e-04
3.024e-01,4.771e-04
3.069e-01,5.678e-04
3.113e-01,6.723e-04
3.158e-01,7.919e-04
3.203e-01,9.282e-04
3.248e-01,1.083e-03
3.293e-01,1.257e-03
3.338e-01,1.453e-03
3.383e-01,1.672e-03
3.427e-01,1.916e-03
3.472e-01,2.186e-03
3.517e-01,2.485e-03
3.562e-01,2.813e-03
3.607e-01,3.172e-03
3.652e-01,3.564e-03
3.697e-01,3.990e-03
3.742e-01,4.452e-03
3.786e-01,4.951e-03
3.831e-01,5.488e-03
3.876e-01,6.064e-03
3.921e-01,6.681e-03
3.966e-01,7.339e-03
4.011e-01,8.039e-03
4.056e-01,8.783e-03
4.100e-01,9.570e-03
4.145e-01,1.040e-02
4.190e-01,1.128e-02
4.235e-01,1.220e-02
4.280e-01,1.317e-02
4.325e-01,1.419e-02
4.370e-01,1.525e-02
4.414e-01,1.636e-02
4.459e-01,1.752e-02
4.504e-01,1.873e-02
4.549e-01,1.999e-02
4.594e-01,2.130e-02
4.639e-01,2.266e-02
4.684e-01,2.406e-02
4.729e-01,2.552e-02
4.773e-01,2.703e-02
4.818e-01,2.860e-02
4.863e-01,3.021e-02
4.908e-01,3.188e-02
4.953e-01,3.360e-02
4.998e-01,3.538e-02
5.043e-01,3.722e-02
5.087e-01,3.911e-02
5.132e-01,4.106e-02
5.177e-01,4.308e-02
5.222e-01,4.517e-02
5.267e-01,4.732e-02
5.312e-01,4.955e-02
5.357e-01,5.187e-02
5.401e-01,5.427e-02
5.446e-01,5.677e-02
5.491e-01,5.939e-02
5.536e-01,6.213e-02
5.581e-01,6.501e-02
5.626e-01,6.804e-02
5.671e-01,7.125e-02
5.716e-01,7.467e-02
5.760e-01,7.831e-02
5.805e-01,8.222e-02
5.850e-01,8.641e-02
5.895e-01,9.094e-02
5.940e-01,9.584e-02
5.985e-01,1.012e-01
6.030e-01,1.070e-01
6.074e-01,1.133e-01
6.119e-01,1.202e-01
6.164e-01,1.277e-01
6.209e-01,1.360e-01
6.254e-01,1.451e-01
6.299e-01,1.550e-01
6.344e-01,1.659e-01
6.388e-01,1.778e-01
6.433e-01,1.910e-01
6.478e-01,2.053e-01
6.523e-01,2.210e-01
6.568e-01,2.382e-01
6.613e-01,2.571e-01
6.658e-01,2.776e-01
6.703e-01,3.001e-01
6.747e-01,3.246e-01
6.792e-01,3.514e-01
6.837e-01,3.806e-01
6.882e-01,4.125e-01
6.927e-01,4.473e-01
6.972e-01,4.852e-01
7.017e-01,5.266e-01
7.061e-01,5.717e-01
7.106e-01,6.210e-01
7.151e-01,6.748e-01
7.196e-01,7.335e-01
7.241e-01,7.978e-01
7.286e-01,8.680e-01
7.331e-01,9.449e-01
7.375e-01,1.029e+00
7.420e-01,1.122e+00
7.465e-01,1.223e+00
7.510e-01,1.335e+00
7.555e-01,1.457e+00
7.600e-01,1.593e+00
7.645e-01,1.742e+00
7.690e-01,1.907e+00
7.734e-01,2.089e+00
7.779e-01,2.292e+00
7.824e-01,2.516e+00
7.869e-01,2.767e+00
7.914e-01,3.046e+00
7.959e-01,3.357e+00
8.004e-01,3.704e+00
8.048e-01,4.091e+00
8.093e-01,4.522e+00
8.138e-01,5.000e+00
8.183e-01,5.527e+00
8.228e-01,6.103e+00
8.273e-01,6.725e+00
8.318e-01,7.385e+00
8.362e-01,8.070e+00
8.407e-01,8.758e+00
8.452e-01,9.420e+00
8.497e-01,1.002e+01
8.542e-01,1.051e+01
8.587e-01,1.084e+01
8.632e-01,1.096e+01
8.677e-01,1.084e+01
8.721e-01,1.044e+01
8.766e-01,9.766e+00
8.811e-01,8.843e+00
8.856e-01,7.719e+00
8.901e-01,6.472e+00
8.946e-01,5.190e+00
8.991e-01,3.962e+00
9.035e-01,2.866e+00
9.080e-01,1.954e+00
9.125e-01,1.248e+00
9.170e-01,7.419e-01
9.215e-01,4.074e-01
9.260e-01,2.050e-01
9.305e-01,9.356e-02
9.349e-01,3.833e-02
9.394e-01,1.391e-02
9.439e-01,4.411e-03
9.484e-01,1.201e-03
9.529e-01,2.751e-04
9.574e-01,5.178e-05
9.619e-01,7.774e-06
9.664e-01,8.951e-07
9.708e-01,7.467e-08
9.753e-01,4.126e-09
9.798e-01,1.297e-10
9.843e-01,1.759e-12
9.888e-01,5.839e-15
9.933e-01,1.092e-18
9.978e-01,1.304e-26


==> anc/03_results/strong_inf/num_beta_total_probability/1_2.csv <==
transmittance,probability_density
1.222e-01,6.001e-13
1.266e-01,1.330e-12
1.310e-01,2.854e-12
1.354e-01,5.946e-12
1.398e-01,1.205e-11
1.442e-01,2.378e-11
1.486e-01,4.578e-11
1.530e-01,8.613e-11
1.574e-01,1.585e-10
1.618e-01,2.857e-10
1.662e-01,5.049e-10
1.706e-01,8.758e-10
1.750e-01,1.492e-09
1.794e-01,2.500e-09
1.838e-01,4.121e-09
1.882e-01,6.690e-09
1.926e-01,1.070e-08
1.970e-01,1.688e-08
2.014e-01,2.626e-08
2.058e-01,4.033e-08
2.102e-01,6.118e-08
2.146e-01,9.171e-08
2.190e-01,1.359e-07
2.234e-01,1.992e-07
2.278e-01,2.888e-07
2.322e-01,4.145e-07
2.366e-01,5.891e-07
2.410e-01,8.292e-07
2.454e-01,1.156e-06
2.498e-01,1.599e-06
2.542e-01,2.191e-06
2.586e-01,2.977e-06
2.630e-01,4.013e-06
2.674e-01,5.367e-06
2.718e-01,7.123e-06
2.762e-01,9.384e-06
2.806e-01,1.227e-05
2.850e-01,1.594e-05
2.894e-01,2.057e-05
2.938e-01,2.636e-05
2.982e-01,3.357e-05
3.026e-01,4.249e-05
3.070e-01,5.344e-05
3.114e-01,6.682e-05
3.158e-01,8.307e-05
3.202e-01,1.027e-04
3.246e-01,1.262e-04
3.290e-01,1.544e-04
3.334e-01,1.878e-04
3.378e-01,2.273e-04
3.422e-01,2.737e-04
3.466e-01,3.280e-04
3.510e-01,3.912e-04
3.554e-01,4.644e-04
3.598e-01,5.489e-04
3.642e-01,6.458e-04
3.686e-01,7.566e-04
3.730e-01,8.827e-04
3.774e-01,1.026e-03
3.818e-01,1.187e-03
3.862e-01,1.368e-03
3.906e-01,1.571e-03
3.950e-01,1.797e-03
3.994e-01,2.048e-03
4.038e-01,2.326e-03
4.082e-01,2.632e-03
4.126e-01,2.969e-03
4.170e-01,3.338e-03
4.214e-01,3.741e-03
4.258e-01,4.180e-03
4.302e-01,4.656e-03
4.346e-01,5.171e-03
4.390e-01,5.726e-03
4.434e-01,6.323e-03
4.478e-01,6.964e-03
4.522e-01,7.650e-03
4.566e-01,8.383e-03
4.610e-01,9.163e-03
4.654e-01,9.993e-03
4.698e-01,1.087e-02
4.742e-01,1.180e-02
4.786e-01,1.279e-02
4.830e-01,1.382e-02
4.874e-01,1.492e-02
4.918e-01,1.607e-02
4.962e-01,1.727e-02
5.006e-01,1.853e-02
5.050e-01,1.985e-02
5.094e-01,2.124e-02
5.138e-01,2.268e-02
5.182e-01,2.418e-02
5.226e-01,2.575e-02
5.270e-01,2.738e-02
5.314e-01,2.908e-02
5.358e-01,3.085e-02
5.402e-01,3.268e-02
5.446e-01,3.458e-02
5.490e-01,3.656e-02
5.534e-01,3.862e-02
5.578e-01,4.075e-02
5.622e-01,4.297e-02
5.666e-01,4.527e-02
5.710e-01,4.767e-02
5.754e-01,5.017e-02
5.798e-01,5.279e-02
5.842e-01,5.552e-02
5.886e-01,5.839e-02
5.930e-01,6.141e-02
5.974e-01,6.459e-02
6.018e-01,6.796e-02
6.062e-01,7.153e-02
6.106e-01,7.535e-02
6.150e-01,7.943e-02
6.194e-01,8.382e-02
6.238e-01,8.855e-02
6.282e-01,9.367e-02
6.326e-01,9.924e-02
6.370e-01,1.053e-01
6.414e-01,1.119e-01
6.458e-01,1.192e-01
6.502e-01,1.272e-01
6.546e-01,1.359e-01
6.590e-01,1.456e-01
6.634e-01,1.562e-01
6.678e-01,1.680e-01
6.722e-01,1.809e-01
6.766e-01,1.953e-01
6.810e-01,2.111e-01
6.854e-01,2.285e-01
6.898e-01,2.478e-01
6.942e-01,2.690e-01
6.986e-01,2.925e-01
7.030e-01,3.183e-01
7.074e-01,3.468e-01
7.118e-01,3.782e-01
7.162e-01,4.128e-01
7.206e-01,4.510e-01
7.250e-01,4.930e-01
7.294e-01,5.393e-01
7.338e-01,5.904e-01
7.382e-01,6.468e-01
7.426e-01,7.090e-01
7.470e-01,7.777e-01
7.514e-01,8.536e-01
7.558e-01,9.376e-01
7.602e-01,1.031e+00
7.646e-01,1.134e+00
7.690e-01,1.248e+00
7.734e-01,1.375e+00
7.778e-01,1.516e+00
7.822e-01,1.674e+00
7.866e-01,1.850e+00
7.910e-01,2.046e+00
7.954e-01,2.267e+00
7.998e-01,2.514e+00
8.042e-01,2.793e+00
8.086e-01,3.107e+00
8.130e-01,3.463e+00
8.174e-01,3.865e+00
8.218e-01,4.320e+00
8.262e-01,4.835e+00
8.306e-01,5.414e+00
8.350e-01,6.064e+00
8.394e-01,6.784e+00
8.438e-01,7.572e+00
8.482e-01,8.416e+00
8.526e-01,9.295e+00
8.570e-01,1.017e+01
8.614e-01,1.100e+01
8.658e-01,1.172e+01
8.702e-01,1.224e+01
8.746e-01,1.250e+01
8.790e-01,1.242e+01
8.834e-01,1.195e+01
8.878e-01,1.109e+01
8.922e-01,9.886e+00
8.966e-01,8.413e+00
9.010e-01,6.801e+00
9.054e-01,5.194e+00
9.098e-01,3.723e+00
9.142e-01,2.489e+00
9.186e-01,1.540e+00
9.230e-01,8.747e-01
9.274e-01,4.519e-01
9.318e-01,2.102e-01
9.362e-01,8.697e-02
9.406e-01,3.160e-02
9.450e-01,9.928e-03
9.494e-01,2.652e-03
9.538e-01,5.911e-04
9.582e-01,1.075e-04
9.626e-01,1.554e-05
9.670e-01,1.725e-06
9.714e-01,1.395e-07
9.758e-01,7.553e-09
9.802e-01,2.355e-10
9.846e-01,3.210e-12
9.890e-01,1.086e-14
9.934e-01,2.093e-18
9.978e-01,2.593e-26


==> anc/03_results/strong_inf/num_beta_total_probability/1_25.csv <==
transmittance,probability_density
1.511e-01,1.784e-13
1.554e-01,3.632e-13
1.596e-01,7.229e-13
1.639e-01,1.408e-12
1.681e-01,2.687e-12
1.724e-01,5.029e-12
1.767e-01,9.238e-12
1.809e-01,1.667e-11
1.852e-01,2.959e-11
1.894e-01,5.168e-11
1.937e-01,8.885e-11
1.979e-01,1.505e-10
2.022e-01,2.514e-10
2.064e-01,4.143e-10
2.107e-01,6.736e-10
2.150e-01,1.082e-09
2.192e-01,1.716e-09
2.235e-01,2.690e-09
2.277e-01,4.171e-09
2.320e-01,6.396e-09
2.362e-01,9.706e-09
2.405e-01,1.458e-08
2.447e-01,2.168e-08
2.490e-01,3.195e-08
2.532e-01,4.664e-08
2.575e-01,6.747e-08
2.618e-01,9.677e-08
2.660e-01,1.376e-07
2.703e-01,1.942e-07
2.745e-01,2.717e-07
2.788e-01,3.774e-07
2.830e-01,5.202e-07
2.873e-01,7.119e-07
2.915e-01,9.672e-07
2.958e-01,1.305e-06
3.001e-01,1.749e-06
3.043e-01,2.329e-06
3.086e-01,3.081e-06
3.128e-01,4.051e-06
3.171e-01,5.294e-06
3.213e-01,6.877e-06
3.256e-01,8.881e-06
3.298e-01,1.140e-05
3.341e-01,1.456e-05
3.383e-01,1.850e-05
3.426e-01,2.337e-05
3.469e-01,2.937e-05
3.511e-01,3.672e-05
3.554e-01,4.568e-05
3.596e-01,5.656e-05
3.639e-01,6.968e-05
3.681e-01,8.546e-05
3.724e-01,1.043e-04
3.766e-01,1.268e-04
3.809e-01,1.534e-04
3.852e-01,1.848e-04
3.894e-01,2.217e-04
3.937e-01,2.648e-04
3.979e-01,3.150e-04
4.022e-01,3.733e-04
4.064e-01,4.406e-04
4.107e-01,5.180e-04
4.149e-01,6.068e-04
4.192e-01,7.081e-04
4.234e-01,8.233e-04
4.277e-01,9.539e-04
4.320e-01,1.101e-03
4.362e-01,1.267e-03
4.405e-01,1.453e-03
4.447e-01,1.661e-03
4.490e-01,1.892e-03
4.532e-01,2.149e-03
4.575e-01,2.433e-03
4.617e-01,2.747e-03
4.660e-01,3.092e-03
4.703e-01,3.469e-03
4.745e-01,3.883e-03
4.788e-01,4.333e-03
4.830e-01,4.823e-03
4.873e-01,5.354e-03
4.915e-01,5.929e-03
4.958e-01,6.548e-03
5.000e-01,7.216e-03
5.043e-01,7.932e-03
5.085e-01,8.700e-03
5.128e-01,9.521e-03
5.171e-01,1.040e-02
5.213e-01,1.133e-02
5.256e-01,1.232e-02
5.298e-01,1.337e-02
5.341e-01,1.449e-02
5.383e-01,1.567e-02
5.426e-01,1.691e-02
5.468e-01,1.823e-02
5.511e-01,1.961e-02
5.554e-01,2.106e-02
5.596e-01,2.259e-02
5.639e-01,2.419e-02
5.681e-01,2.587e-02
5.724e-01,2.763e-02
5.766e-01,2.946e-02
5.809e-01,3.139e-02
5.851e-01,3.340e-02
5.894e-01,3.550e-02
5.936e-01,3.770e-02
5.979e-01,3.999e-02
6.022e-01,4.239e-02
6.064e-01,4.490e-02
6.107e-01,4.753e-02
6.149e-01,5.029e-02
6.192e-01,5.318e-02
6.234e-01,5.623e-02
6.277e-01,5.944e-02
6.319e-01,6.284e-02
6.362e-01,6.645e-02
6.405e-01,7.028e-02
6.447e-01,7.438e-02
6.490e-01,7.877e-02
6.532e-01,8.350e-02
6.575e-01,8.861e-02
6.617e-01,9.414e-02
6.660e-01,1.002e-01
6.702e-01,1.068e-01
6.745e-01,1.140e-01
6.787e-01,1.219e-01
6.830e-01,1.306e-01
6.873e-01,1.403e-01
6.915e-01,1.510e-01
6.958e-01,1.628e-01
7.000e-01,1.759e-01
7.043e-01,1.905e-01
7.085e-01,2.067e-01
7.128e-01,2.247e-01
7.170e-01,2.448e-01
7.213e-01,2.671e-01
7.256e-01,2.918e-01
7.298e-01,3.194e-01
7.341e-01,3.501e-01
7.383e-01,3.842e-01
7.426e-01,4.222e-01
7.468e-01,4.644e-01
7.511e-01,5.114e-01
7.553e-01,5.637e-01
7.596e-01,6.220e-01
7.638e-01,6.870e-01
7.681e-01,7.594e-01
7.724e-01,8.403e-01
7.766e-01,9.307e-01
7.809e-01,1.032e+00
7.851e-01,1.145e+00
7.894e-01,1.272e+00
7.936e-01,1.414e+00
7.979e-01,1.574e+00
8.021e-01,1.755e+00
8.064e-01,1.959e+00
8.107e-01,2.189e+00
8.149e-01,2.451e+00
8.192e-01,2.748e+00
8.234e-01,3.087e+00
8.277e-01,3.475e+00
8.319e-01,3.919e+00
8.362e-01,4.428e+00
8.404e-01,5.013e+00
8.447e-01,5.682e+00
8.489e-01,6.444e+00
8.532e-01,7.305e+00
8.575e-01,8.264e+00
8.617e-01,9.308e+00
8.660e-01,1.041e+01
8.702e-01,1.152e+01
8.745e-01,1.257e+01
8.787e-01,1.345e+01
8.830e-01,1.406e+01
8.872e-01,1.427e+01
8.915e-01,1.399e+01
8.958e-01,1.317e+01
9.000e-01,1.183e+01
9.043e-01,1.008e+01
9.085e-01,8.095e+00
9.128e-01,6.079e+00
9.170e-01,4.237e+00
9.213e-01,2.719e+00
9.255e-01,1.591e+00
9.298e-01,8.407e-01
9.340e-01,3.965e-01
9.383e-01,1.649e-01
9.426e-01,5.959e-02
9.468e-01,1.844e-02
9.511e-01,4.800e-03
9.553e-01,1.033e-03
9.596e-01,1.803e-04
9.638e-01,2.498e-05
9.681e-01,2.667e-06
9.723e-01,2.094e-07
9.766e-01,1.113e-08
9.809e-01,3.448e-10
9.851e-01,4.711e-12
9.894e-01,1.602e-14
9.936e-01,3.093e-18
9.979e-01,3.897e-26


==> anc/03_results/strong_inf/num_beta_total_probability/1_3.csv <==
transmittance,probability_density
1.829e-01,6.717e-14
1.870e-01,1.273e-13
1.911e-01,2.373e-13
1.952e-01,4.354e-13
1.992e-01,7.867e-13
2.033e-01,1.401e-12
2.074e-01,2.460e-12
2.115e-01,4.262e-12
2.156e-01,7.288e-12
2.197e-01,1.231e-11
2.238e-01,2.053e-11
2.279e-01,3.385e-11
2.320e-01,5.519e-11
2.361e-01,8.901e-11
2.402e-01,1.420e-10
2.443e-01,2.243e-10
2.484e-01,3.508e-10
2.525e-01,5.433e-10
2.566e-01,8.336e-10
2.607e-01,1.268e-09
2.648e-01,1.911e-09
2.689e-01,2.855e-09
2.730e-01,4.232e-09
2.771e-01,6.222e-09
2.812e-01,9.075e-09
2.853e-01,1.314e-08
2.894e-01,1.887e-08
2.935e-01,2.692e-08
2.976e-01,3.813e-08
3.016e-01,5.363e-08
3.057e-01,7.493e-08
3.098e-01,1.040e-07
3.139e-01,1.434e-07
3.180e-01,1.965e-07
3.221e-01,2.676e-07
3.262e-01,3.623e-07
3.303e-01,4.876e-07
3.344e-01,6.525e-07
3.385e-01,8.682e-07
3.426e-01,1.149e-06
3.467e-01,1.512e-06
3.508e-01,1.980e-06
3.549e-01,2.578e-06
3.590e-01,3.341e-06
3.631e-01,4.308e-06
3.672e-01,5.527e-06
3.713e-01,7.058e-06
3.754e-01,8.970e-06
3.795e-01,1.135e-05
3.836e-01,1.429e-05
3.877e-01,1.791e-05
3.918e-01,2.236e-05
3.959e-01,2.778e-05
3.999e-01,3.438e-05
4.040e-01,4.237e-05
4.081e-01,5.200e-05
4.122e-01,6.356e-05
4.163e-01,7.738e-05
4.204e-01,9.384e-05
4.245e-01,1.134e-04
4.286e-01,1.364e-04
4.327e-01,1.636e-04
4.368e-01,1.954e-04
4.409e-01,2.326e-04
4.450e-01,2.759e-04
4.491e-01,3.261e-04
4.532e-01,3.841e-04
4.573e-01,4.509e-04
4.614e-01,5.276e-04
4.655e-01,6.152e-04
4.696e-01,7.151e-04
4.737e-01,8.287e-04
4.778e-01,9.572e-04
4.819e-01,1.102e-03
4.860e-01,1.266e-03
4.901e-01,1.449e-03
4.942e-01,1.654e-03
4.983e-01,1.882e-03
5.023e-01,2.136e-03
5.064e-01,2.418e-03
5.105e-01,2.729e-03
5.146e-01,3.072e-03
5.187e-01,3.450e-03
5.228e-01,3.864e-03
5.269e-01,4.317e-03
5.310e-01,4.811e-03
5.351e-01,5.350e-03
5.392e-01,5.935e-03
5.433e-01,6.568e-03
5.474e-01,7.254e-03
5.515e-01,7.994e-03
5.556e-01,8.790e-03
5.597e-01,9.646e-03
5.638e-01,1.056e-02
5.679e-01,1.155e-02
5.720e-01,1.260e-02
5.761e-01,1.372e-02
5.802e-01,1.492e-02
5.843e-01,1.619e-02
5.884e-01,1.753e-02
5.925e-01,1.897e-02
5.966e-01,2.048e-02
6.006e-01,2.208e-02
6.047e-01,2.378e-02
6.088e-01,2.556e-02
6.129e-01,2.745e-02
6.170e-01,2.943e-02
6.211e-01,3.152e-02
6.252e-01,3.372e-02
6.293e-01,3.604e-02
6.334e-01,3.847e-02
6.375e-01,4.103e-02
6.416e-01,4.373e-02
6.457e-01,4.657e-02
6.498e-01,4.956e-02
6.539e-01,5.272e-02
6.580e-01,5.606e-02
6.621e-01,5.960e-02
6.662e-01,6.336e-02
6.703e-01,6.736e-02
6.744e-01,7.164e-02
6.785e-01,7.623e-02
6.826e-01,8.117e-02
6.867e-01,8.650e-02
6.908e-01,9.229e-02
6.949e-01,9.858e-02
6.990e-01,1.055e-01
7.030e-01,1.130e-01
7.071e-01,1.213e-01
7.112e-01,1.305e-01
7.153e-01,1.407e-01
7.194e-01,1.520e-01
7.235e-01,1.646e-01
7.276e-01,1.787e-01
7.317e-01,1.944e-01
7.358e-01,2.120e-01
7.399e-01,2.316e-01
7.440e-01,2.537e-01
7.481e-01,2.784e-01
7.522e-01,3.061e-01
7.563e-01,3.373e-01
7.604e-01,3.722e-01
7.645e-01,4.114e-01
7.686e-01,4.555e-01
7.727e-01,5.050e-01
7.768e-01,5.608e-01
7.809e-01,6.235e-01
7.850e-01,6.941e-01
7.891e-01,7.737e-01
7.932e-01,8.636e-01
7.973e-01,9.650e-01
8.013e-01,1.080e+00
8.054e-01,1.210e+00
8.095e-01,1.357e+00
8.136e-01,1.525e+00
8.177e-01,1.715e+00
8.218e-01,1.932e+00
8.259e-01,2.181e+00
8.300e-01,2.465e+00
8.341e-01,2.793e+00
8.382e-01,3.170e+00
8.423e-01,3.607e+00
8.464e-01,4.113e+00
8.505e-01,4.703e+00
8.546e-01,5.388e+00
8.587e-01,6.185e+00
8.628e-01,7.108e+00
8.669e-01,8.164e+00
8.710e-01,9.356e+00
8.751e-01,1.066e+01
8.792e-01,1.205e+01
8.833e-01,1.343e+01
8.874e-01,1.469e+01
8.915e-01,1.567e+01
8.956e-01,1.620e+01
8.997e-01,1.612e+01
9.037e-01,1.532e+01
9.078e-01,1.380e+01
9.119e-01,1.169e+01
9.160e-01,9.232e+00
9.201e-01,6.740e+00
9.242e-01,4.505e+00
9.283e-01,2.728e+00
9.324e-01,1.480e+00
9.365e-01,7.104e-01
9.406e-01,2.976e-01
9.447e-01,1.072e-01
9.488e-01,3.265e-02
9.529e-01,8.274e-03
9.570e-01,1.716e-03
9.611e-01,2.865e-04
9.652e-01,3.789e-05
9.693e-01,3.882e-06
9.734e-01,2.956e-07
9.775e-01,1.540e-08
9.816e-01,4.714e-10
9.857e-01,6.389e-12
9.898e-01,2.158e-14
9.939e-01,4.204e-18
9.980e-01,6.126e-26


==> anc/03_results/strong_inf/num_beta_total_probability/1_35.csv <==
transmittance,probability_density
2.110e-01,9.088e-15
2.149e-01,1.673e-14
2.189e-01,3.041e-14
2.228e-01,5.455e-14
2.268e-01,9.664e-14
2.308e-01,1.692e-13
2.347e-01,2.928e-13
2.387e-01,5.009e-13
2.426e-01,8.478e-13
2.466e-01,1.420e-12
2.505e-01,2.354e-12
2.545e-01,3.863e-12
2.584e-01,6.279e-12
2.624e-01,1.011e-11
2.663e-01,1.614e-11
2.703e-01,2.552e-11
2.743e-01,4.002e-11
2.782e-01,6.222e-11
2.822e-01,9.596e-11
2.861e-01,1.468e-10
2.901e-01,2.229e-10
2.940e-01,3.359e-10
2.980e-01,5.023e-10
3.019e-01,7.459e-10
3.059e-01,1.100e-09
3.099e-01,1.610e-09
3.138e-01,2.342e-09
3.178e-01,3.385e-09
3.217e-01,4.859e-09
3.257e-01,6.932e-09
3.296e-01,9.830e-09
3.336e-01,1.385e-08
3.375e-01,1.941e-08
3.415e-01,2.704e-08
3.454e-01,3.745e-08
3.494e-01,5.159e-08
3.534e-01,7.067e-08
3.573e-01,9.629e-08
3.613e-01,1.305e-07
3.652e-01,1.760e-07
3.692e-01,2.361e-07
3.731e-01,3.153e-07
3.771e-01,4.188e-07
3.810e-01,5.537e-07
3.850e-01,7.287e-07
3.890e-01,9.544e-07
3.929e-01,1.244e-06
3.969e-01,1.615e-06
4.008e-01,2.087e-06
4.048e-01,2.685e-06
4.087e-01,3.440e-06
4.127e-01,4.389e-06
4.166e-01,5.576e-06
4.206e-01,7.055e-06
4.245e-01,8.890e-06
4.285e-01,1.116e-05
4.325e-01,1.395e-05
4.364e-01,1.737e-05
4.404e-01,2.155e-05
4.443e-01,2.664e-05
4.483e-01,3.280e-05
4.522e-01,4.024e-05
4.562e-01,4.920e-05
4.601e-01,5.993e-05
4.641e-01,7.274e-05
4.681e-01,8.799e-05
4.720e-01,1.061e-04
4.760e-01,1.274e-04
4.799e-01,1.526e-04
4.839e-01,1.821e-04
4.878e-01,2.166e-04
4.918e-01,2.568e-04
4.957e-01,3.036e-04
4.997e-01,3.577e-04
5.036e-01,4.202e-04
5.076e-01,4.921e-04
5.116e-01,5.746e-04
5.155e-01,6.689e-04
5.195e-01,7.764e-04
5.234e-01,8.986e-04
5.274e-01,1.037e-03
5.313e-01,1.194e-03
5.353e-01,1.370e-03
5.392e-01,1.568e-03
5.432e-01,1.790e-03
5.472e-01,2.038e-03
5.511e-01,2.315e-03
5.551e-01,2.622e-03
5.590e-01,2.962e-03
5.630e-01,3.339e-03
5.669e-01,3.755e-03
5.709e-01,4.212e-03
5.748e-01,4.714e-03
5.788e-01,5.264e-03
5.827e-01,5.865e-03
5.867e-01,6.520e-03
5.907e-01,7.233e-03
5.946e-01,8.007e-03
5.986e-01,8.846e-03
6.025e-01,9.753e-03
6.065e-01,1.073e-02
6.104e-01,1.179e-02
6.144e-01,1.292e-02
6.183e-01,1.414e-02
6.223e-01,1.545e-02
6.263e-01,1.684e-02
6.302e-01,1.834e-02
6.342e-01,1.993e-02
6.381e-01,2.163e-02
6.421e-01,2.344e-02
6.460e-01,2.536e-02
6.500e-01,2.740e-02
6.539e-01,2.956e-02
6.579e-01,3.186e-02
6.618e-01,3.429e-02
6.658e-01,3.686e-02
6.698e-01,3.959e-02
6.737e-01,4.248e-02
6.777e-01,4.554e-02
6.816e-01,4.878e-02
6.856e-01,5.223e-02
6.895e-01,5.589e-02
6.935e-01,5.979e-02
6.974e-01,6.396e-02
7.014e-01,6.841e-02
7.054e-01,7.320e-02
7.093e-01,7.836e-02
7.133e-01,8.394e-02
7.172e-01,9.000e-02
7.212e-01,9.661e-02
7.251e-01,1.038e-01
7.291e-01,1.118e-01
7.330e-01,1.206e-01
7.370e-01,1.303e-01
7.409e-01,1.412e-01
7.449e-01,1.533e-01
7.489e-01,1.668e-01
7.528e-01,1.821e-01
7.568e-01,1.992e-01
7.607e-01,2.185e-01
7.647e-01,2.403e-01
7.686e-01,2.649e-01
7.726e-01,2.928e-01
7.765e-01,3.244e-01
7.805e-01,3.602e-01
7.845e-01,4.009e-01
7.884e-01,4.470e-01
7.924e-01,4.994e-01
7.963e-01,5.590e-01
8.003e-01,6.268e-01
8.042e-01,7.040e-01
8.082e-01,7.921e-01
8.121e-01,8.927e-01
8.161e-01,1.008e+00
8.200e-01,1.139e+00
8.240e-01,1.290e+00
8.280e-01,1.464e+00
8.319e-01,1.663e+00
8.359e-01,1.894e+00
8.398e-01,2.160e+00
8.438e-01,2.469e+00
8.477e-01,2.828e+00
8.517e-01,3.248e+00
8.556e-01,3.739e+00
8.596e-01,4.318e+00
8.636e-01,5.001e+00
8.675e-01,5.808e+00
8.715e-01,6.762e+00
8.754e-01,7.884e+00
8.794e-01,9.191e+00
8.833e-01,1.068e+01
8.873e-01,1.233e+01
8.912e-01,1.407e+01
8.952e-01,1.577e+01
8.991e-01,1.724e+01
9.031e-01,1.822e+01
9.071e-01,1.846e+01
9.110e-01,1.776e+01
9.150e-01,1.607e+01
9.189e-01,1.354e+01
9.229e-01,1.052e+01
9.268e-01,7.439e+00
9.308e-01,4.738e+00
9.347e-01,2.682e+00
9.387e-01,1.330e+00
9.427e-01,5.696e-01
9.466e-01,2.070e-01
9.506e-01,6.277e-02
9.545e-01,1.561e-02
9.585e-01,3.131e-03
9.624e-01,5.004e-04
9.664e-01,6.307e-05
9.703e-01,6.182e-06
9.743e-01,4.548e-07
9.782e-01,2.317e-08
9.822e-01,6.995e-10
9.862e-01,9.418e-12
9.901e-01,3.205e-14
9.941e-01,6.596e-18
9.980e-01,1.189e-25


==> anc/03_results/strong_inf/num_beta_total_probability/1_4.csv <==
transmittance,probability_density
2.557e-01,1.239e-14
2.594e-01,2.115e-14
2.631e-01,3.575e-14
2.669e-01,5.988e-14
2.706e-01,9.943e-14
2.743e-01,1.637e-13
2.781e-01,2.672e-13
2.818e-01,4.326e-13
2.855e-01,6.949e-13
2.893e-01,1.108e-12
2.930e-01,1.752e-12
2.967e-01,2.750e-12
3.005e-01,4.287e-12
3.042e-01,6.634e-12
3.079e-01,1.020e-11
3.116e-01,1.557e-11
3.154e-01,2.360e-11
3.191e-01,3.556e-11
3.228e-01,5.324e-11
3.266e-01,7.920e-11
3.303e-01,1.171e-10
3.340e-01,1.721e-10
3.378e-01,2.516e-10
3.415e-01,3.655e-10
3.452e-01,5.280e-10
3.490e-01,7.586e-10
3.527e-01,1.084e-09
3.564e-01,1.541e-09
3.601e-01,2.179e-09
3.639e-01,3.064e-09
3.676e-01,4.289e-09
3.713e-01,5.973e-09
3.751e-01,8.277e-09
3.788e-01,1.142e-08
3.825e-01,1.567e-08
3.863e-01,2.141e-08
3.900e-01,2.911e-08
3.937e-01,3.942e-08
3.975e-01,5.313e-08
4.012e-01,7.130e-08
4.049e-01,9.528e-08
4.087e-01,1.268e-07
4.124e-01,1.680e-07
4.161e-01,2.217e-07
4.198e-01,2.913e-07
4.236e-01,3.813e-07
4.273e-01,4.971e-07
4.310e-01,6.456e-07
4.348e-01,8.351e-07
4.385e-01,1.076e-06
4.422e-01,1.382e-06
4.460e-01,1.768e-06
4.497e-01,2.253e-06
4.534e-01,2.861e-06
4.572e-01,3.620e-06
4.609e-01,4.564e-06
4.646e-01,5.734e-06
4.683e-01,7.180e-06
4.721e-01,8.959e-06
4.758e-01,1.114e-05
4.795e-01,1.381e-05
4.833e-01,1.706e-05
4.870e-01,2.101e-05
4.907e-01,2.578e-05
4.945e-01,3.154e-05
4.982e-01,3.847e-05
5.019e-01,4.677e-05
5.057e-01,5.669e-05
5.094e-01,6.849e-05
5.131e-01,8.251e-05
5.168e-01,9.909e-05
5.206e-01,1.187e-04
5.243e-01,1.417e-04
5.280e-01,1.686e-04
5.318e-01,2.002e-04
5.355e-01,2.369e-04
5.392e-01,2.797e-04
5.430e-01,3.292e-04
5.467e-01,3.863e-04
5.504e-01,4.522e-04
5.542e-01,5.279e-04
5.579e-01,6.146e-04
5.616e-01,7.137e-04
5.653e-01,8.266e-04
5.691e-01,9.549e-04
5.728e-01,1.100e-03
5.765e-01,1.265e-03
5.803e-01,1.450e-03
5.840e-01,1.658e-03
5.877e-01,1.892e-03
5.915e-01,2.153e-03
5.952e-01,2.445e-03
5.989e-01,2.770e-03
6.027e-01,3.131e-03
6.064e-01,3.531e-03
6.101e-01,3.973e-03
6.139e-01,4.461e-03
6.176e-01,4.999e-03
6.213e-01,5.589e-03
6.250e-01,6.236e-03
6.288e-01,6.944e-03
6.325e-01,7.717e-03
6.362e-01,8.559e-03
6.400e-01,9.475e-03
6.437e-01,1.047e-02
6.474e-01,1.155e-02
6.512e-01,1.271e-02
6.549e-01,1.397e-02
6.586e-01,1.533e-02
6.624e-01,1.679e-02
6.661e-01,1.835e-02
6.698e-01,2.004e-02
6.735e-01,2.184e-02
6.773e-01,2.377e-02
6.810e-01,2.583e-02
6.847e-01,2.804e-02
6.885e-01,3.039e-02
6.922e-01,3.289e-02
6.959e-01,3.556e-02
6.997e-01,3.841e-02
7.034e-01,4.144e-02
7.071e-01,4.467e-02
7.109e-01,4.811e-02
7.146e-01,5.178e-02
7.183e-01,5.569e-02
7.220e-01,5.989e-02
7.258e-01,6.438e-02
7.295e-01,6.921e-02
7.332e-01,7.442e-02
7.370e-01,8.005e-02
7.407e-01,8.617e-02
7.444e-01,9.283e-02
7.482e-01,1.001e-01
7.519e-01,1.081e-01
7.556e-01,1.170e-01
7.594e-01,1.268e-01
7.631e-01,1.378e-01
7.668e-01,1.500e-01
7.705e-01,1.638e-01
7.743e-01,1.792e-01
7.780e-01,1.967e-01
7.817e-01,2.165e-01
7.855e-01,2.390e-01
7.892e-01,2.645e-01
7.929e-01,2.937e-01
7.967e-01,3.269e-01
8.004e-01,3.648e-01
8.041e-01,4.081e-01
8.079e-01,4.577e-01
8.116e-01,5.146e-01
8.153e-01,5.798e-01
8.191e-01,6.546e-01
8.228e-01,7.407e-01
8.265e-01,8.398e-01
8.302e-01,9.541e-01
8.340e-01,1.086e+00
8.377e-01,1.239e+00
8.414e-01,1.416e+00
8.452e-01,1.621e+00
8.489e-01,1.860e+00
8.526e-01,2.139e+00
8.564e-01,2.465e+00
8.601e-01,2.848e+00
8.638e-01,3.300e+00
8.676e-01,3.834e+00
8.713e-01,4.469e+00
8.750e-01,5.227e+00
8.787e-01,6.134e+00
8.825e-01,7.219e+00
8.862e-01,8.515e+00
8.899e-01,1.005e+01
8.937e-01,1.182e+01
8.974e-01,1.381e+01
9.011e-01,1.593e+01
9.049e-01,1.799e+01
9.086e-01,1.973e+01
9.123e-01,2.079e+01
9.161e-01,2.085e+01
9.198e-01,1.965e+01
9.235e-01,1.722e+01
9.272e-01,1.386e+01
9.310e-01,1.011e+01
9.347e-01,6.599e+00
9.384e-01,3.798e+00
9.422e-01,1.898e+00
9.459e-01,8.104e-01
9.496e-01,2.903e-01
9.534e-01,8.567e-02
9.571e-01,2.048e-02
9.608e-01,3.909e-03
9.646e-01,5.910e-04
9.683e-01,7.060e-05
9.720e-01,6.624e-06
9.757e-01,4.724e-07
9.795e-01,2.355e-08
9.832e-01,7.003e-10
9.869e-01,9.360e-12
9.907e-01,3.227e-14
9.944e-01,7.006e-18
9.981e-01,1.387e-25


==> anc/03_results/strong_inf/num_beta_total_probability/1_45.csv <==
transmittance,probability_density
3.024e-01,1.848e-14
3.059e-01,2.970e-14
3.094e-01,4.743e-14
3.129e-01,7.523e-14
3.164e-01,1.185e-13
3.199e-01,1.856e-13
3.234e-01,2.889e-13
3.269e-01,4.468e-13
3.304e-01,6.870e-13
3.339e-01,1.050e-12
3.374e-01,1.596e-12
3.408e-01,2.412e-12
3.443e-01,3.624e-12
3.478e-01,5.417e-12
3.513e-01,8.053e-12
3.548e-01,1.191e-11
3.583e-01,1.752e-11
3.618e-01,2.564e-11
3.653e-01,3.735e-11
3.688e-01,5.413e-11
3.723e-01,7.807e-11
3.758e-01,1.121e-10
3.793e-01,1.601e-10
3.828e-01,2.277e-10
3.863e-01,3.224e-10
3.898e-01,4.544e-10
3.933e-01,6.376e-10
3.968e-01,8.908e-10
4.003e-01,1.239e-09
4.038e-01,1.717e-09
4.073e-01,2.368e-09
4.108e-01,3.254e-09
4.143e-01,4.453e-09
4.178e-01,6.068e-09
4.213e-01,8.238e-09
4.248e-01,1.114e-08
4.283e-01,1.501e-08
4.318e-01,2.014e-08
4.353e-01,2.693e-08
4.388e-01,3.587e-08
4.423e-01,4.760e-08
4.458e-01,6.295e-08
4.493e-01,8.295e-08
4.527e-01,1.089e-07
4.562e-01,1.425e-07
4.597e-01,1.858e-07
4.632e-01,2.415e-07
4.667e-01,3.128e-07
4.702e-01,4.037e-07
4.737e-01,5.194e-07
4.772e-01,6.661e-07
4.807e-01,8.514e-07
4.842e-01,1.085e-06
4.877e-01,1.378e-06
4.912e-01,1.744e-06
4.947e-01,2.202e-06
4.982e-01,2.770e-06
5.017e-01,3.475e-06
5.052e-01,4.346e-06
5.087e-01,5.419e-06
5.122e-01,6.736e-06
5.157e-01,8.349e-06
5.192e-01,1.032e-05
5.227e-01,1.272e-05
5.262e-01,1.562e-05
5.297e-01,1.914e-05
5.332e-01,2.339e-05
5.367e-01,2.849e-05
5.402e-01,3.462e-05
5.437e-01,4.195e-05
5.472e-01,5.068e-05
5.507e-01,6.107e-05
5.542e-01,7.339e-05
5.577e-01,8.796e-05
5.611e-01,1.051e-04
5.646e-01,1.254e-04
5.681e-01,1.491e-04
5.716e-01,1.768e-04
5.751e-01,2.091e-04
5.786e-01,2.468e-04
5.821e-01,2.905e-04
5.856e-01,3.410e-04
5.891e-01,3.994e-04
5.926e-01,4.666e-04
5.961e-01,5.438e-04
5.996e-01,6.322e-04
6.031e-01,7.332e-04
6.066e-01,8.484e-04
6.101e-01,9.794e-04
6.136e-01,1.128e-03
6.171e-01,1.296e-03
6.206e-01,1.486e-03
6.241e-01,1.700e-03
6.276e-01,1.940e-03
6.311e-01,2.209e-03
6.346e-01,2.510e-03
6.381e-01,2.847e-03
6.416e-01,3.221e-03
6.451e-01,3.637e-03
6.486e-01,4.099e-03
6.521e-01,4.610e-03
6.556e-01,5.174e-03
6.591e-01,5.795e-03
6.626e-01,6.479e-03
6.661e-01,7.230e-03
6.696e-01,8.053e-03
6.730e-01,8.953e-03
6.765e-01,9.935e-03
6.800e-01,1.101e-02
6.835e-01,1.217e-02
6.870e-01,1.344e-02
6.905e-01,1.481e-02
6.940e-01,1.629e-02
6.975e-01,1.790e-02
7.010e-01,1.963e-02
7.045e-01,2.150e-02
7.080e-01,2.351e-02
7.115e-01,2.567e-02
7.150e-01,2.799e-02
7.185e-01,3.048e-02
7.220e-01,3.315e-02
7.255e-01,3.601e-02
7.290e-01,3.907e-02
7.325e-01,4.235e-02
7.360e-01,4.587e-02
7.395e-01,4.963e-02
7.430e-01,5.367e-02
7.465e-01,5.801e-02
7.500e-01,6.267e-02
7.535e-01,6.770e-02
7.570e-01,7.313e-02
7.605e-01,7.902e-02
7.640e-01,8.543e-02
7.675e-01,9.242e-02
7.710e-01,1.001e-01
7.745e-01,1.085e-01
7.780e-01,1.179e-01
7.814e-01,1.283e-01
7.849e-01,1.399e-01
7.884e-01,1.529e-01
7.919e-01,1.676e-01
7.954e-01,1.842e-01
7.989e-01,2.030e-01
8.024e-01,2.244e-01
8.059e-01,2.489e-01
8.094e-01,2.769e-01
8.129e-01,3.090e-01
8.164e-01,3.459e-01
8.199e-01,3.883e-01
8.234e-01,4.372e-01
8.269e-01,4.935e-01
8.304e-01,5.587e-01
8.339e-01,6.340e-01
8.374e-01,7.214e-01
8.409e-01,8.227e-01
8.444e-01,9.405e-01
8.479e-01,1.078e+00
8.514e-01,1.238e+00
8.549e-01,1.425e+00
8.584e-01,1.644e+00
8.619e-01,1.901e+00
8.654e-01,2.204e+00
8.689e-01,2.562e+00
8.724e-01,2.986e+00
8.759e-01,3.490e+00
8.794e-01,4.093e+00
8.829e-01,4.816e+00
8.864e-01,5.689e+00
8.899e-01,6.746e+00
8.933e-01,8.027e+00
8.968e-01,9.572e+00
9.003e-01,1.142e+01
9.038e-01,1.357e+01
9.073e-01,1.600e+01
9.108e-01,1.854e+01
9.143e-01,2.096e+01
9.178e-01,2.284e+01
9.213e-01,2.372e+01
9.248e-01,2.317e+01
9.283e-01,2.101e+01
9.318e-01,1.744e+01
9.353e-01,1.307e+01
9.388e-01,8.705e+00
9.423e-01,5.076e+00
9.458e-01,2.547e+00
9.493e-01,1.080e+00
9.528e-01,3.799e-01
9.563e-01,1.087e-01
9.598e-01,2.490e-02
9.633e-01,4.505e-03
9.668e-01,6.421e-04
9.703e-01,7.251e-05
9.738e-01,6.492e-06
9.773e-01,4.469e-07
9.808e-01,2.168e-08
9.843e-01,6.309e-10
9.878e-01,8.316e-12
9.913e-01,2.856e-14
9.948e-01,6.100e-18
9.983e-01,1.062e-25


==> anc/03_results/strong_inf/num_beta_total_probability/1_5.csv <==
transmittance,probability_density
3.376e-01,6.413e-15
3.409e-01,1.009e-14
3.442e-01,1.578e-14
3.475e-01,2.454e-14
3.509e-01,3.797e-14
3.542e-01,5.844e-14
3.575e-01,8.949e-14
3.608e-01,1.363e-13
3.641e-01,2.066e-13
3.675e-01,3.117e-13
3.708e-01,4.678e-13
3.741e-01,6.989e-13
3.774e-01,1.039e-12
3.807e-01,1.538e-12
3.841e-01,2.266e-12
3.874e-01,3.323e-12
3.907e-01,4.853e-12
3.940e-01,7.055e-12
3.973e-01,1.021e-11
4.007e-01,1.472e-11
4.040e-01,2.113e-11
4.073e-01,3.021e-11
4.106e-01,4.300e-11
4.139e-01,6.098e-11
4.173e-01,8.613e-11
4.206e-01,1.212e-10
4.239e-01,1.698e-10
4.272e-01,2.371e-10
4.305e-01,3.297e-10
4.339e-01,4.569e-10
4.372e-01,6.308e-10
4.405e-01,8.677e-10
4.438e-01,1.189e-09
4.471e-01,1.624e-09
4.505e-01,2.211e-09
4.538e-01,2.998e-09
4.571e-01,4.052e-09
4.604e-01,5.459e-09
4.637e-01,7.329e-09
4.671e-01,9.806e-09
4.704e-01,1.308e-08
4.737e-01,1.739e-08
4.770e-01,2.304e-08
4.803e-01,3.043e-08
4.837e-01,4.006e-08
4.870e-01,5.258e-08
4.903e-01,6.880e-08
4.936e-01,8.975e-08
4.970e-01,1.167e-07
5.003e-01,1.513e-07
5.036e-01,1.956e-07
5.069e-01,2.521e-07
5.102e-01,3.240e-07
5.136e-01,4.151e-07
5.169e-01,5.303e-07
5.202e-01,6.756e-07
5.235e-01,8.582e-07
5.268e-01,1.087e-06
5.302e-01,1.373e-06
5.335e-01,1.730e-06
5.368e-01,2.173e-06
5.401e-01,2.722e-06
5.434e-01,3.400e-06
5.468e-01,4.236e-06
5.501e-01,5.263e-06
5.534e-01,6.522e-06
5.567e-01,8.061e-06
5.600e-01,9.937e-06
5.634e-01,1.222e-05
5.667e-01,1.498e-05
5.700e-01,1.832e-05
5.733e-01,2.235e-05
5.766e-01,2.720e-05
5.800e-01,3.301e-05
5.833e-01,3.997e-05
5.866e-01,4.826e-05
5.899e-01,5.814e-05
5.932e-01,6.986e-05
5.966e-01,8.374e-05
5.999e-01,1.001e-04
6.032e-01,1.194e-04
6.065e-01,1.421e-04
6.098e-01,1.687e-04
6.132e-01,1.998e-04
6.165e-01,2.361e-04
6.198e-01,2.783e-04
6.231e-01,3.272e-04
6.264e-01,3.839e-04
6.298e-01,4.494e-04
6.331e-01,5.248e-04
6.364e-01,6.115e-04
6.397e-01,7.109e-04
6.431e-01,8.246e-04
6.464e-01,9.544e-04
6.497e-01,1.102e-03
6.530e-01,1.270e-03
6.563e-01,1.461e-03
6.597e-01,1.676e-03
6.630e-01,1.919e-03
6.663e-01,2.193e-03
6.696e-01,2.501e-03
6.729e-01,2.846e-03
6.763e-01,3.232e-03
6.796e-01,3.663e-03
6.829e-01,4.144e-03
6.862e-01,4.679e-03
6.895e-01,5.273e-03
6.929e-01,5.931e-03
6.962e-01,6.659e-03
6.995e-01,7.462e-03
7.028e-01,8.347e-03
7.061e-01,9.321e-03
7.095e-01,1.039e-02
7.128e-01,1.156e-02
7.161e-01,1.284e-02
7.194e-01,1.425e-02
7.227e-01,1.577e-02
7.261e-01,1.744e-02
7.294e-01,1.925e-02
7.327e-01,2.121e-02
7.360e-01,2.334e-02
7.393e-01,2.565e-02
7.427e-01,2.814e-02
7.460e-01,3.084e-02
7.493e-01,3.375e-02
7.526e-01,3.689e-02
7.559e-01,4.028e-02
7.593e-01,4.393e-02
7.626e-01,4.787e-02
7.659e-01,5.212e-02
7.692e-01,5.671e-02
7.725e-01,6.168e-02
7.759e-01,6.705e-02
7.792e-01,7.289e-02
7.825e-01,7.924e-02
7.858e-01,8.619e-02
7.892e-01,9.380e-02
7.925e-01,1.022e-01
7.958e-01,1.115e-01
7.991e-01,1.218e-01
8.024e-01,1.333e-01
8.058e-01,1.463e-01
8.091e-01,1.609e-01
8.124e-01,1.775e-01
8.157e-01,1.964e-01
8.190e-01,2.180e-01
8.224e-01,2.428e-01
8.257e-01,2.714e-01
8.290e-01,3.044e-01
8.323e-01,3.427e-01
8.356e-01,3.871e-01
8.390e-01,4.386e-01
8.423e-01,4.987e-01
8.456e-01,5.688e-01
8.489e-01,6.508e-01
8.522e-01,7.467e-01
8.556e-01,8.593e-01
8.589e-01,9.916e-01
8.622e-01,1.147e+00
8.655e-01,1.331e+00
8.688e-01,1.549e+00
8.722e-01,1.807e+00
8.755e-01,2.115e+00
8.788e-01,2.481e+00
8.821e-01,2.920e+00
8.854e-01,3.447e+00
8.888e-01,4.083e+00
8.921e-01,4.855e+00
8.954e-01,5.798e+00
8.987e-01,6.953e+00
9.020e-01,8.374e+00
9.054e-01,1.012e+01
9.087e-01,1.224e+01
9.120e-01,1.476e+01
9.153e-01,1.764e+01
9.186e-01,2.072e+01
9.220e-01,2.364e+01
9.253e-01,2.588e+01
9.286e-01,2.678e+01
9.319e-01,2.579e+01
9.353e-01,2.275e+01
9.386e-01,1.807e+01
9.419e-01,1.271e+01
9.452e-01,7.775e+00
9.485e-01,4.058e+00
9.519e-01,1.771e+00
9.552e-01,6.326e-01
9.585e-01,1.811e-01
9.618e-01,4.076e-02
9.651e-01,7.118e-03
9.685e-01,9.634e-04
9.718e-01,1.023e-04
9.751e-01,8.612e-06
9.784e-01,5.618e-07
9.817e-01,2.604e-08
9.851e-01,7.279e-10
9.884e-01,9.242e-12
9.917e-01,3.033e-14
9.950e-01,5.978e-18
9.983e-01,9.555e-26


==> anc/03_results/strong_inf/num_elliptical_beam/0_01.csv <==
transmittance,probability_density
2.187e-04,5.715e+00
6.561e-04,1.436e+02
1.094e-03,4.448e+02
1.531e-03,7.505e+02
1.968e-03,6.742e+02
2.406e-03,2.409e+02
2.843e-03,2.560e+01
3.281e-03,7.773e-01
3.718e-03,0.000e+00
4.155e-03,0.000e+00
4.593e-03,0.000e+00
5.030e-03,0.000e+00
5.468e-03,0.000e+00
5.905e-03,0.000e+00
6.343e-03,0.000e+00
6.780e-03,0.000e+00
7.217e-03,0.000e+00
7.655e-03,0.000e+00
8.092e-03,0.000e+00
8.530e-03,0.000e+00
8.967e-03,0.000e+00
9.404e-03,0.000e+00
9.842e-03,0.000e+00
1.028e-02,0.000e+00
1.072e-02,0.000e+00
1.115e-02,0.000e+00
1.159e-02,0.000e+00
1.203e-02,0.000e+00
1.247e-02,0.000e+00
1.290e-02,0.000e+00
1.334e-02,0.000e+00
1.378e-02,0.000e+00
1.422e-02,0.000e+00
1.465e-02,0.000e+00
1.509e-02,0.000e+00
1.553e-02,0.000e+00
1.597e-02,0.000e+00
1.640e-02,0.000e+00
1.684e-02,0.000e+00
1.728e-02,0.000e+00
1.772e-02,0.000e+00
1.815e-02,0.000e+00
1.859e-02,0.000e+00
1.903e-02,0.000e+00
1.946e-02,0.000e+00
1.990e-02,0.000e+00
2.034e-02,0.000e+00
2.078e-02,0.000e+00
2.121e-02,0.000e+00
2.165e-02,0.000e+00
2.209e-02,0.000e+00
2.253e-02,0.000e+00
2.296e-02,0.000e+00
2.340e-02,0.000e+00
2.384e-02,0.000e+00
2.428e-02,0.000e+00
2.471e-02,0.000e+00
2.515e-02,0.000e+00
2.559e-02,0.000e+00
2.603e-02,0.000e+00
2.646e-02,0.000e+00
2.690e-02,0.000e+00
2.734e-02,0.000e+00
2.778e-02,0.000e+00
2.821e-02,0.000e+00
2.865e-02,0.000e+00
2.909e-02,0.000e+00
2.953e-02,0.000e+00
2.996e-02,0.000e+00
3.040e-02,0.000e+00
3.084e-02,0.000e+00
3.128e-02,0.000e+00
3.171e-02,0.000e+00
3.215e-02,0.000e+00
3.259e-02,0.000e+00
3.302e-02,0.000e+00
3.346e-02,0.000e+00
3.390e-02,0.000e+00
3.434e-02,0.000e+00
3.477e-02,0.000e+00
3.521e-02,0.000e+00
3.565e-02,0.000e+00
3.609e-02,0.000e+00
3.652e-02,0.000e+00
3.696e-02,0.000e+00
3.740e-02,0.000e+00
3.784e-02,0.000e+00
3.827e-02,0.000e+00
3.871e-02,0.000e+00
3.915e-02,0.000e+00
3.959e-02,0.000e+00
4.002e-02,0.000e+00
4.046e-02,0.000e+00
4.090e-02,0.000e+00
4.134e-02,0.000e+00
4.177e-02,0.000e+00
4.221e-02,0.000e+00
4.265e-02,0.000e+00
4.309e-02,0.000e+00
4.352e-02,0.000e+00
4.396e-02,0.000e+00
4.440e-02,0.000e+00
4.484e-02,0.000e+00
4.527e-02,0.000e+00
4.571e-02,0.000e+00
4.615e-02,0.000e+00
4.658e-02,0.000e+00
4.702e-02,0.000e+00
4.746e-02,0.000e+00
4.790e-02,0.000e+00
4.833e-02,0.000e+00
4.877e-02,0.000e+00
4.921e-02,0.000e+00
4.965e-02,0.000e+00
5.008e-02,0.000e+00
5.052e-02,0.000e+00
5.096e-02,0.000e+00
5.140e-02,0.000e+00
5.183e-02,0.000e+00
5.227e-02,0.000e+00
5.271e-02,0.000e+00
5.315e-02,0.000e+00
5.358e-02,0.000e+00
5.402e-02,0.000e+00
5.446e-02,0.000e+00
5.490e-02,0.000e+00
5.533e-02,0.000e+00
5.577e-02,0.000e+00
5.621e-02,0.000e+00
5.665e-02,0.000e+00
5.708e-02,0.000e+00
5.752e-02,0.000e+00
5.796e-02,0.000e+00
5.839e-02,0.000e+00
5.883e-02,0.000e+00
5.927e-02,0.000e+00
5.971e-02,0.000e+00
6.014e-02,0.000e+00
6.058e-02,0.000e+00
6.102e-02,0.000e+00
6.146e-02,0.000e+00
6.189e-02,0.000e+00
6.233e-02,0.000e+00
6.277e-02,0.000e+00
6.321e-02,0.000e+00
6.364e-02,0.000e+00
6.408e-02,0.000e+00
6.452e-02,0.000e+00
6.496e-02,0.000e+00
6.539e-02,0.000e+00
6.583e-02,0.000e+00
6.627e-02,0.000e+00
6.671e-02,0.000e+00
6.714e-02,0.000e+00
6.758e-02,0.000e+00
6.802e-02,0.000e+00
6.846e-02,0.000e+00
6.889e-02,0.000e+00
6.933e-02,0.000e+00
6.977e-02,0.000e+00
7.021e-02,0.000e+00
7.064e-02,0.000e+00
7.108e-02,0.000e+00
7.152e-02,0.000e+00
7.195e-02,0.000e+00
7.239e-02,0.000e+00
7.283e-02,0.000e+00
7.327e-02,0.000e+00
7.370e-02,0.000e+00
7.414e-02,0.000e+00
7.458e-02,0.000e+00
7.502e-02,0.000e+00
7.545e-02,0.000e+00
7.589e-02,0.000e+00
7.633e-02,0.000e+00
7.677e-02,0.000e+00
7.720e-02,0.000e+00
7.764e-02,0.000e+00
7.808e-02,0.000e+00
7.852e-02,0.000e+00
7.895e-02,0.000e+00
7.939e-02,0.000e+00
7.983e-02,0.000e+00
8.027e-02,0.000e+00
8.070e-02,0.000e+00
8.114e-02,0.000e+00
8.158e-02,0.000e+00
8.202e-02,0.000e+00
8.245e-02,0.000e+00
8.289e-02,0.000e+00
8.333e-02,0.000e+00
8.376e-02,0.000e+00
8.420e-02,0.000e+00
8.464e-02,0.000e+00
8.508e-02,0.000e+00
8.551e-02,0.000e+00
8.595e-02,0.000e+00
8.639e-02,0.000e+00
8.683e-02,0.000e+00
8.726e-02,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_02.csv <==
transmittance,probability_density
5.970e-04,1.675e-01
1.791e-03,8.576e+00
2.985e-03,4.082e+01
4.179e-03,8.825e+01
5.373e-03,1.432e+02
6.567e-03,1.850e+02
7.761e-03,1.830e+02
8.955e-03,1.232e+02
1.015e-02,5.114e+01
1.134e-02,1.246e+01
1.254e-02,1.608e+00
1.373e-02,1.424e-01
1.493e-02,8.375e-03
1.612e-02,0.000e+00
1.731e-02,0.000e+00
1.851e-02,0.000e+00
1.970e-02,0.000e+00
2.090e-02,0.000e+00
2.209e-02,0.000e+00
2.328e-02,0.000e+00
2.448e-02,0.000e+00
2.567e-02,0.000e+00
2.687e-02,0.000e+00
2.806e-02,0.000e+00
2.925e-02,0.000e+00
3.045e-02,0.000e+00
3.164e-02,0.000e+00
3.284e-02,0.000e+00
3.403e-02,0.000e+00
3.522e-02,0.000e+00
3.642e-02,0.000e+00
3.761e-02,0.000e+00
3.881e-02,0.000e+00
4.000e-02,0.000e+00
4.119e-02,0.000e+00
4.239e-02,0.000e+00
4.358e-02,0.000e+00
4.478e-02,0.000e+00
4.597e-02,0.000e+00
4.716e-02,0.000e+00
4.836e-02,0.000e+00
4.955e-02,0.000e+00
5.075e-02,0.000e+00
5.194e-02,0.000e+00
5.314e-02,0.000e+00
5.433e-02,0.000e+00
5.552e-02,0.000e+00
5.672e-02,0.000e+00
5.791e-02,0.000e+00
5.911e-02,0.000e+00
6.030e-02,0.000e+00
6.149e-02,0.000e+00
6.269e-02,0.000e+00
6.388e-02,0.000e+00
6.508e-02,0.000e+00
6.627e-02,0.000e+00
6.746e-02,0.000e+00
6.866e-02,0.000e+00
6.985e-02,0.000e+00
7.105e-02,0.000e+00
7.224e-02,0.000e+00
7.343e-02,0.000e+00
7.463e-02,0.000e+00
7.582e-02,0.000e+00
7.702e-02,0.000e+00
7.821e-02,0.000e+00
7.940e-02,0.000e+00
8.060e-02,0.000e+00
8.179e-02,0.000e+00
8.299e-02,0.000e+00
8.418e-02,0.000e+00
8.537e-02,0.000e+00
8.657e-02,0.000e+00
8.776e-02,0.000e+00
8.896e-02,0.000e+00
9.015e-02,0.000e+00
9.134e-02,0.000e+00
9.254e-02,0.000e+00
9.373e-02,0.000e+00
9.493e-02,0.000e+00
9.612e-02,0.000e+00
9.732e-02,0.000e+00
9.851e-02,0.000e+00
9.970e-02,0.000e+00
1.009e-01,0.000e+00
1.021e-01,0.000e+00
1.033e-01,0.000e+00
1.045e-01,0.000e+00
1.057e-01,0.000e+00
1.069e-01,0.000e+00
1.081e-01,0.000e+00
1.093e-01,0.000e+00
1.104e-01,0.000e+00
1.116e-01,0.000e+00
1.128e-01,0.000e+00
1.140e-01,0.000e+00
1.152e-01,0.000e+00
1.164e-01,0.000e+00
1.176e-01,0.000e+00
1.188e-01,0.000e+00
1.200e-01,0.000e+00
1.212e-01,0.000e+00
1.224e-01,0.000e+00
1.236e-01,0.000e+00
1.248e-01,0.000e+00
1.260e-01,0.000e+00
1.272e-01,0.000e+00
1.284e-01,0.000e+00
1.296e-01,0.000e+00
1.307e-01,0.000e+00
1.319e-01,0.000e+00
1.331e-01,0.000e+00
1.343e-01,0.000e+00
1.355e-01,0.000e+00
1.367e-01,0.000e+00
1.379e-01,0.000e+00
1.391e-01,0.000e+00
1.403e-01,0.000e+00
1.415e-01,0.000e+00
1.427e-01,0.000e+00
1.439e-01,0.000e+00
1.451e-01,0.000e+00
1.463e-01,0.000e+00
1.475e-01,0.000e+00
1.487e-01,0.000e+00
1.499e-01,0.000e+00
1.510e-01,0.000e+00
1.522e-01,0.000e+00
1.534e-01,0.000e+00
1.546e-01,0.000e+00
1.558e-01,0.000e+00
1.570e-01,0.000e+00
1.582e-01,0.000e+00
1.594e-01,0.000e+00
1.606e-01,0.000e+00
1.618e-01,0.000e+00
1.630e-01,0.000e+00
1.642e-01,0.000e+00
1.654e-01,0.000e+00
1.666e-01,0.000e+00
1.678e-01,0.000e+00
1.690e-01,0.000e+00
1.702e-01,0.000e+00
1.713e-01,0.000e+00
1.725e-01,0.000e+00
1.737e-01,0.000e+00
1.749e-01,0.000e+00
1.761e-01,0.000e+00
1.773e-01,0.000e+00
1.785e-01,0.000e+00
1.797e-01,0.000e+00
1.809e-01,0.000e+00
1.821e-01,0.000e+00
1.833e-01,0.000e+00
1.845e-01,0.000e+00
1.857e-01,0.000e+00
1.869e-01,0.000e+00
1.881e-01,0.000e+00
1.893e-01,0.000e+00
1.905e-01,0.000e+00
1.916e-01,0.000e+00
1.928e-01,0.000e+00
1.940e-01,0.000e+00
1.952e-01,0.000e+00
1.964e-01,0.000e+00
1.976e-01,0.000e+00
1.988e-01,0.000e+00
2.000e-01,0.000e+00
2.012e-01,0.000e+00
2.024e-01,0.000e+00
2.036e-01,0.000e+00
2.048e-01,0.000e+00
2.060e-01,0.000e+00
2.072e-01,0.000e+00
2.084e-01,0.000e+00
2.096e-01,0.000e+00
2.107e-01,0.000e+00
2.119e-01,0.000e+00
2.131e-01,0.000e+00
2.143e-01,0.000e+00
2.155e-01,0.000e+00
2.167e-01,0.000e+00
2.179e-01,0.000e+00
2.191e-01,0.000e+00
2.203e-01,0.000e+00
2.215e-01,0.000e+00
2.227e-01,0.000e+00
2.239e-01,0.000e+00
2.251e-01,0.000e+00
2.263e-01,0.000e+00
2.275e-01,0.000e+00
2.287e-01,0.000e+00
2.299e-01,0.000e+00
2.310e-01,0.000e+00
2.322e-01,0.000e+00
2.334e-01,0.000e+00
2.346e-01,0.000e+00
2.358e-01,0.000e+00
2.370e-01,0.000e+00
2.382e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_03.csv <==
transmittance,probability_density
9.009e-04,1.665e-02
2.703e-03,7.659e-01
4.504e-03,6.849e+00
6.306e-03,1.827e+01
8.108e-03,3.393e+01
9.910e-03,5.082e+01
1.171e-02,6.931e+01
1.351e-02,8.459e+01
1.532e-02,9.101e+01
1.712e-02,8.228e+01
1.892e-02,6.047e+01
2.072e-02,3.540e+01
2.252e-02,1.513e+01
2.432e-02,4.851e+00
2.613e-02,1.055e+00
2.793e-02,1.998e-01
2.973e-02,3.885e-02
3.153e-02,5.550e-03
3.333e-02,0.000e+00
3.514e-02,0.000e+00
3.694e-02,0.000e+00
3.874e-02,0.000e+00
4.054e-02,0.000e+00
4.234e-02,0.000e+00
4.414e-02,0.000e+00
4.595e-02,0.000e+00
4.775e-02,0.000e+00
4.955e-02,0.000e+00
5.135e-02,0.000e+00
5.315e-02,0.000e+00
5.495e-02,0.000e+00
5.676e-02,0.000e+00
5.856e-02,0.000e+00
6.036e-02,0.000e+00
6.216e-02,0.000e+00
6.396e-02,0.000e+00
6.577e-02,0.000e+00
6.757e-02,0.000e+00
6.937e-02,0.000e+00
7.117e-02,0.000e+00
7.297e-02,0.000e+00
7.477e-02,0.000e+00
7.658e-02,0.000e+00
7.838e-02,0.000e+00
8.018e-02,0.000e+00
8.198e-02,0.000e+00
8.378e-02,0.000e+00
8.559e-02,0.000e+00
8.739e-02,0.000e+00
8.919e-02,0.000e+00
9.099e-02,0.000e+00
9.279e-02,0.000e+00
9.459e-02,0.000e+00
9.640e-02,0.000e+00
9.820e-02,0.000e+00
1.000e-01,0.000e+00
1.018e-01,0.000e+00
1.036e-01,0.000e+00
1.054e-01,0.000e+00
1.072e-01,0.000e+00
1.090e-01,0.000e+00
1.108e-01,0.000e+00
1.126e-01,0.000e+00
1.144e-01,0.000e+00
1.162e-01,0.000e+00
1.180e-01,0.000e+00
1.198e-01,0.000e+00
1.216e-01,0.000e+00
1.234e-01,0.000e+00
1.252e-01,0.000e+00
1.270e-01,0.000e+00
1.288e-01,0.000e+00
1.306e-01,0.000e+00
1.324e-01,0.000e+00
1.342e-01,0.000e+00
1.360e-01,0.000e+00
1.378e-01,0.000e+00
1.396e-01,0.000e+00
1.414e-01,0.000e+00
1.432e-01,0.000e+00
1.450e-01,0.000e+00
1.468e-01,0.000e+00
1.486e-01,0.000e+00
1.505e-01,0.000e+00
1.523e-01,0.000e+00
1.541e-01,0.000e+00
1.559e-01,0.000e+00
1.577e-01,0.000e+00
1.595e-01,0.000e+00
1.613e-01,0.000e+00
1.631e-01,0.000e+00
1.649e-01,0.000e+00
1.667e-01,0.000e+00
1.685e-01,0.000e+00
1.703e-01,0.000e+00
1.721e-01,0.000e+00
1.739e-01,0.000e+00
1.757e-01,0.000e+00
1.775e-01,0.000e+00
1.793e-01,0.000e+00
1.811e-01,0.000e+00
1.829e-01,0.000e+00
1.847e-01,0.000e+00
1.865e-01,0.000e+00
1.883e-01,0.000e+00
1.901e-01,0.000e+00
1.919e-01,0.000e+00
1.937e-01,0.000e+00
1.955e-01,0.000e+00
1.973e-01,0.000e+00
1.991e-01,0.000e+00
2.009e-01,0.000e+00
2.027e-01,0.000e+00
2.045e-01,0.000e+00
2.063e-01,0.000e+00
2.081e-01,0.000e+00
2.099e-01,0.000e+00
2.117e-01,0.000e+00
2.135e-01,0.000e+00
2.153e-01,0.000e+00
2.171e-01,0.000e+00
2.189e-01,0.000e+00
2.207e-01,0.000e+00
2.225e-01,0.000e+00
2.243e-01,0.000e+00
2.261e-01,0.000e+00
2.279e-01,0.000e+00
2.297e-01,0.000e+00
2.315e-01,0.000e+00
2.333e-01,0.000e+00
2.351e-01,0.000e+00
2.369e-01,0.000e+00
2.387e-01,0.000e+00
2.405e-01,0.000e+00
2.423e-01,0.000e+00
2.441e-01,0.000e+00
2.459e-01,0.000e+00
2.477e-01,0.000e+00
2.495e-01,0.000e+00
2.514e-01,0.000e+00
2.532e-01,0.000e+00
2.550e-01,0.000e+00
2.568e-01,0.000e+00
2.586e-01,0.000e+00
2.604e-01,0.000e+00
2.622e-01,0.000e+00
2.640e-01,0.000e+00
2.658e-01,0.000e+00
2.676e-01,0.000e+00
2.694e-01,0.000e+00
2.712e-01,0.000e+00
2.730e-01,0.000e+00
2.748e-01,0.000e+00
2.766e-01,0.000e+00
2.784e-01,0.000e+00
2.802e-01,0.000e+00
2.820e-01,0.000e+00
2.838e-01,0.000e+00
2.856e-01,0.000e+00
2.874e-01,0.000e+00
2.892e-01,0.000e+00
2.910e-01,0.000e+00
2.928e-01,0.000e+00
2.946e-01,0.000e+00
2.964e-01,0.000e+00
2.982e-01,0.000e+00
3.000e-01,0.000e+00
3.018e-01,0.000e+00
3.036e-01,0.000e+00
3.054e-01,0.000e+00
3.072e-01,0.000e+00
3.090e-01,0.000e+00
3.108e-01,0.000e+00
3.126e-01,0.000e+00
3.144e-01,0.000e+00
3.162e-01,0.000e+00
3.180e-01,0.000e+00
3.198e-01,0.000e+00
3.216e-01,0.000e+00
3.234e-01,0.000e+00
3.252e-01,0.000e+00
3.270e-01,0.000e+00
3.288e-01,0.000e+00
3.306e-01,0.000e+00
3.324e-01,0.000e+00
3.342e-01,0.000e+00
3.360e-01,0.000e+00
3.378e-01,0.000e+00
3.396e-01,0.000e+00
3.414e-01,0.000e+00
3.432e-01,0.000e+00
3.450e-01,0.000e+00
3.468e-01,0.000e+00
3.486e-01,0.000e+00
3.505e-01,0.000e+00
3.523e-01,0.000e+00
3.541e-01,0.000e+00
3.559e-01,0.000e+00
3.577e-01,0.000e+00
3.595e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_04.csv <==
transmittance,probability_density
1.060e-03,0.000e+00
3.179e-03,1.368e-01
5.298e-03,1.359e+00
7.417e-03,5.691e+00
9.536e-03,1.149e+01
1.166e-02,1.939e+01
1.377e-02,2.731e+01
1.589e-02,3.666e+01
1.801e-02,4.605e+01
2.013e-02,5.447e+01
2.225e-02,5.887e+01
2.437e-02,5.921e+01
2.649e-02,5.292e+01
2.861e-02,4.157e+01
3.073e-02,2.838e+01
3.285e-02,1.595e+01
3.497e-02,7.965e+00
3.709e-02,3.143e+00
3.920e-02,9.674e-01
4.132e-02,2.595e-01
4.344e-02,5.663e-02
4.556e-02,2.359e-02
4.768e-02,4.719e-03
4.980e-02,0.000e+00
5.192e-02,0.000e+00
5.404e-02,0.000e+00
5.616e-02,0.000e+00
5.828e-02,0.000e+00
6.040e-02,0.000e+00
6.251e-02,0.000e+00
6.463e-02,0.000e+00
6.675e-02,0.000e+00
6.887e-02,0.000e+00
7.099e-02,0.000e+00
7.311e-02,0.000e+00
7.523e-02,0.000e+00
7.735e-02,0.000e+00
7.947e-02,0.000e+00
8.159e-02,0.000e+00
8.371e-02,0.000e+00
8.583e-02,0.000e+00
8.794e-02,0.000e+00
9.006e-02,0.000e+00
9.218e-02,0.000e+00
9.430e-02,0.000e+00
9.642e-02,0.000e+00
9.854e-02,0.000e+00
1.007e-01,0.000e+00
1.028e-01,0.000e+00
1.049e-01,0.000e+00
1.070e-01,0.000e+00
1.091e-01,0.000e+00
1.113e-01,0.000e+00
1.134e-01,0.000e+00
1.155e-01,0.000e+00
1.176e-01,0.000e+00
1.197e-01,0.000e+00
1.219e-01,0.000e+00
1.240e-01,0.000e+00
1.261e-01,0.000e+00
1.282e-01,0.000e+00
1.303e-01,0.000e+00
1.324e-01,0.000e+00
1.346e-01,0.000e+00
1.367e-01,0.000e+00
1.388e-01,0.000e+00
1.409e-01,0.000e+00
1.430e-01,0.000e+00
1.452e-01,0.000e+00
1.473e-01,0.000e+00
1.494e-01,0.000e+00
1.515e-01,0.000e+00
1.536e-01,0.000e+00
1.558e-01,0.000e+00
1.579e-01,0.000e+00
1.600e-01,0.000e+00
1.621e-01,0.000e+00
1.642e-01,0.000e+00
1.664e-01,0.000e+00
1.685e-01,0.000e+00
1.706e-01,0.000e+00
1.727e-01,0.000e+00
1.748e-01,0.000e+00
1.769e-01,0.000e+00
1.791e-01,0.000e+00
1.812e-01,0.000e+00
1.833e-01,0.000e+00
1.854e-01,0.000e+00
1.875e-01,0.000e+00
1.897e-01,0.000e+00
1.918e-01,0.000e+00
1.939e-01,0.000e+00
1.960e-01,0.000e+00
1.981e-01,0.000e+00
2.003e-01,0.000e+00
2.024e-01,0.000e+00
2.045e-01,0.000e+00
2.066e-01,0.000e+00
2.087e-01,0.000e+00
2.109e-01,0.000e+00
2.130e-01,0.000e+00
2.151e-01,0.000e+00
2.172e-01,0.000e+00
2.193e-01,0.000e+00
2.215e-01,0.000e+00
2.236e-01,0.000e+00
2.257e-01,0.000e+00
2.278e-01,0.000e+00
2.299e-01,0.000e+00
2.320e-01,0.000e+00
2.342e-01,0.000e+00
2.363e-01,0.000e+00
2.384e-01,0.000e+00
2.405e-01,0.000e+00
2.426e-01,0.000e+00
2.448e-01,0.000e+00
2.469e-01,0.000e+00
2.490e-01,0.000e+00
2.511e-01,0.000e+00
2.532e-01,0.000e+00
2.554e-01,0.000e+00
2.575e-01,0.000e+00
2.596e-01,0.000e+00
2.617e-01,0.000e+00
2.638e-01,0.000e+00
2.660e-01,0.000e+00
2.681e-01,0.000e+00
2.702e-01,0.000e+00
2.723e-01,0.000e+00
2.744e-01,0.000e+00
2.765e-01,0.000e+00
2.787e-01,0.000e+00
2.808e-01,0.000e+00
2.829e-01,0.000e+00
2.850e-01,0.000e+00
2.871e-01,0.000e+00
2.893e-01,0.000e+00
2.914e-01,0.000e+00
2.935e-01,0.000e+00
2.956e-01,0.000e+00
2.977e-01,0.000e+00
2.999e-01,0.000e+00
3.020e-01,0.000e+00
3.041e-01,0.000e+00
3.062e-01,0.000e+00
3.083e-01,0.000e+00
3.105e-01,0.000e+00
3.126e-01,0.000e+00
3.147e-01,0.000e+00
3.168e-01,0.000e+00
3.189e-01,0.000e+00
3.211e-01,0.000e+00
3.232e-01,0.000e+00
3.253e-01,0.000e+00
3.274e-01,0.000e+00
3.295e-01,0.000e+00
3.316e-01,0.000e+00
3.338e-01,0.000e+00
3.359e-01,0.000e+00
3.380e-01,0.000e+00
3.401e-01,0.000e+00
3.422e-01,0.000e+00
3.444e-01,0.000e+00
3.465e-01,0.000e+00
3.486e-01,0.000e+00
3.507e-01,0.000e+00
3.528e-01,0.000e+00
3.550e-01,0.000e+00
3.571e-01,0.000e+00
3.592e-01,0.000e+00
3.613e-01,0.000e+00
3.634e-01,0.000e+00
3.656e-01,0.000e+00
3.677e-01,0.000e+00
3.698e-01,0.000e+00
3.719e-01,0.000e+00
3.740e-01,0.000e+00
3.761e-01,0.000e+00
3.783e-01,0.000e+00
3.804e-01,0.000e+00
3.825e-01,0.000e+00
3.846e-01,0.000e+00
3.867e-01,0.000e+00
3.889e-01,0.000e+00
3.910e-01,0.000e+00
3.931e-01,0.000e+00
3.952e-01,0.000e+00
3.973e-01,0.000e+00
3.995e-01,0.000e+00
4.016e-01,0.000e+00
4.037e-01,0.000e+00
4.058e-01,0.000e+00
4.079e-01,0.000e+00
4.101e-01,0.000e+00
4.122e-01,0.000e+00
4.143e-01,0.000e+00
4.164e-01,0.000e+00
4.185e-01,0.000e+00
4.207e-01,0.000e+00
4.228e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_05.csv <==
transmittance,probability_density
3.578e-04,4.472e-01
1.073e-03,3.438e+01
1.789e-03,1.883e+02
2.504e-03,4.218e+02
3.220e-03,5.018e+02
3.936e-03,2.222e+02
4.651e-03,2.773e+01
5.367e-03,7.826e-01
6.082e-03,0.000e+00
6.798e-03,0.000e+00
7.513e-03,0.000e+00
8.229e-03,0.000e+00
8.944e-03,0.000e+00
9.660e-03,0.000e+00
1.038e-02,0.000e+00
1.109e-02,0.000e+00
1.181e-02,0.000e+00
1.252e-02,0.000e+00
1.324e-02,0.000e+00
1.395e-02,0.000e+00
1.467e-02,0.000e+00
1.538e-02,0.000e+00
1.610e-02,0.000e+00
1.682e-02,0.000e+00
1.753e-02,0.000e+00
1.825e-02,0.000e+00
1.896e-02,0.000e+00
1.968e-02,0.000e+00
2.039e-02,0.000e+00
2.111e-02,0.000e+00
2.182e-02,0.000e+00
2.254e-02,0.000e+00
2.326e-02,0.000e+00
2.397e-02,0.000e+00
2.469e-02,0.000e+00
2.540e-02,0.000e+00
2.612e-02,0.000e+00
2.683e-02,0.000e+00
2.755e-02,0.000e+00
2.826e-02,0.000e+00
2.898e-02,0.000e+00
2.970e-02,0.000e+00
3.041e-02,0.000e+00
3.113e-02,0.000e+00
3.184e-02,0.000e+00
3.256e-02,0.000e+00
3.327e-02,0.000e+00
3.399e-02,0.000e+00
3.470e-02,0.000e+00
3.542e-02,0.000e+00
3.614e-02,0.000e+00
3.685e-02,0.000e+00
3.757e-02,0.000e+00
3.828e-02,0.000e+00
3.900e-02,0.000e+00
3.971e-02,0.000e+00
4.043e-02,0.000e+00
4.114e-02,0.000e+00
4.186e-02,0.000e+00
4.258e-02,0.000e+00
4.329e-02,0.000e+00
4.401e-02,0.000e+00
4.472e-02,0.000e+00
4.544e-02,0.000e+00
4.615e-02,0.000e+00
4.687e-02,0.000e+00
4.758e-02,0.000e+00
4.830e-02,0.000e+00
4.902e-02,0.000e+00
4.973e-02,0.000e+00
5.045e-02,0.000e+00
5.116e-02,0.000e+00
5.188e-02,0.000e+00
5.259e-02,0.000e+00
5.331e-02,0.000e+00
5.402e-02,0.000e+00
5.474e-02,0.000e+00
5.546e-02,0.000e+00
5.617e-02,0.000e+00
5.689e-02,0.000e+00
5.760e-02,0.000e+00
5.832e-02,0.000e+00
5.903e-02,0.000e+00
5.975e-02,0.000e+00
6.046e-02,0.000e+00
6.118e-02,0.000e+00
6.190e-02,0.000e+00
6.261e-02,0.000e+00
6.333e-02,0.000e+00
6.404e-02,0.000e+00
6.476e-02,0.000e+00
6.547e-02,0.000e+00
6.619e-02,0.000e+00
6.690e-02,0.000e+00
6.762e-02,0.000e+00
6.834e-02,0.000e+00
6.905e-02,0.000e+00
6.977e-02,0.000e+00
7.048e-02,0.000e+00
7.120e-02,0.000e+00
7.191e-02,0.000e+00
7.263e-02,0.000e+00
7.334e-02,0.000e+00
7.406e-02,0.000e+00
7.477e-02,0.000e+00
7.549e-02,0.000e+00
7.621e-02,0.000e+00
7.692e-02,0.000e+00
7.764e-02,0.000e+00
7.835e-02,0.000e+00
7.907e-02,0.000e+00
7.978e-02,0.000e+00
8.050e-02,0.000e+00
8.121e-02,0.000e+00
8.193e-02,0.000e+00
8.265e-02,0.000e+00
8.336e-02,0.000e+00
8.408e-02,0.000e+00
8.479e-02,0.000e+00
8.551e-02,0.000e+00
8.622e-02,0.000e+00
8.694e-02,0.000e+00
8.765e-02,0.000e+00
8.837e-02,0.000e+00
8.909e-02,0.000e+00
8.980e-02,0.000e+00
9.052e-02,0.000e+00
9.123e-02,0.000e+00
9.195e-02,0.000e+00
9.266e-02,0.000e+00
9.338e-02,0.000e+00
9.409e-02,0.000e+00
9.481e-02,0.000e+00
9.553e-02,0.000e+00
9.624e-02,0.000e+00
9.696e-02,0.000e+00
9.767e-02,0.000e+00
9.839e-02,0.000e+00
9.910e-02,0.000e+00
9.982e-02,0.000e+00
1.005e-01,0.000e+00
1.013e-01,0.000e+00
1.020e-01,0.000e+00
1.027e-01,0.000e+00
1.034e-01,0.000e+00
1.041e-01,0.000e+00
1.048e-01,0.000e+00
1.055e-01,0.000e+00
1.063e-01,0.000e+00
1.070e-01,0.000e+00
1.077e-01,0.000e+00
1.084e-01,0.000e+00
1.091e-01,0.000e+00
1.098e-01,0.000e+00
1.106e-01,0.000e+00
1.113e-01,0.000e+00
1.120e-01,0.000e+00
1.127e-01,0.000e+00
1.134e-01,0.000e+00
1.141e-01,0.000e+00
1.148e-01,0.000e+00
1.156e-01,0.000e+00
1.163e-01,0.000e+00
1.170e-01,0.000e+00
1.177e-01,0.000e+00
1.184e-01,0.000e+00
1.191e-01,0.000e+00
1.199e-01,0.000e+00
1.206e-01,0.000e+00
1.213e-01,0.000e+00
1.220e-01,0.000e+00
1.227e-01,0.000e+00
1.234e-01,0.000e+00
1.241e-01,0.000e+00
1.249e-01,0.000e+00
1.256e-01,0.000e+00
1.263e-01,0.000e+00
1.270e-01,0.000e+00
1.277e-01,0.000e+00
1.284e-01,0.000e+00
1.292e-01,0.000e+00
1.299e-01,0.000e+00
1.306e-01,0.000e+00
1.313e-01,0.000e+00
1.320e-01,0.000e+00
1.327e-01,0.000e+00
1.335e-01,0.000e+00
1.342e-01,0.000e+00
1.349e-01,0.000e+00
1.356e-01,0.000e+00
1.363e-01,0.000e+00
1.370e-01,0.000e+00
1.377e-01,0.000e+00
1.385e-01,0.000e+00
1.392e-01,0.000e+00
1.399e-01,0.000e+00
1.406e-01,0.000e+00
1.413e-01,0.000e+00
1.420e-01,0.000e+00
1.428e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_06.csv <==
transmittance,probability_density
1.374e-03,0.000e+00
4.122e-03,0.000e+00
6.870e-03,1.820e-02
9.617e-03,8.734e-02
1.237e-02,2.875e-01
1.511e-02,7.788e-01
1.786e-02,1.820e+00
2.061e-02,2.842e+00
2.336e-02,4.131e+00
2.610e-02,5.324e+00
2.885e-02,6.918e+00
3.160e-02,9.007e+00
3.435e-02,1.059e+01
3.710e-02,1.219e+01
3.984e-02,1.415e+01
4.259e-02,1.642e+01
4.534e-02,1.834e+01
4.809e-02,2.058e+01
5.083e-02,2.181e+01
5.358e-02,2.347e+01
5.633e-02,2.396e+01
5.908e-02,2.400e+01
6.183e-02,2.423e+01
6.457e-02,2.254e+01
6.732e-02,2.140e+01
7.007e-02,1.869e+01
7.282e-02,1.578e+01
7.556e-02,1.304e+01
7.831e-02,1.019e+01
8.106e-02,7.537e+00
8.381e-02,5.062e+00
8.656e-02,3.643e+00
8.930e-02,2.282e+00
9.205e-02,1.321e+00
9.480e-02,7.169e-01
9.755e-02,4.112e-01
1.003e-01,1.856e-01
1.030e-01,1.092e-01
1.058e-01,2.184e-02
1.085e-01,2.547e-02
1.113e-01,7.279e-03
1.140e-01,1.092e-02
1.168e-01,3.639e-03
1.195e-01,0.000e+00
1.223e-01,0.000e+00
1.250e-01,0.000e+00
1.278e-01,0.000e+00
1.305e-01,0.000e+00
1.333e-01,0.000e+00
1.360e-01,0.000e+00
1.388e-01,0.000e+00
1.415e-01,0.000e+00
1.443e-01,0.000e+00
1.470e-01,0.000e+00
1.498e-01,0.000e+00
1.525e-01,0.000e+00
1.553e-01,0.000e+00
1.580e-01,0.000e+00
1.607e-01,0.000e+00
1.635e-01,0.000e+00
1.662e-01,0.000e+00
1.690e-01,0.000e+00
1.717e-01,0.000e+00
1.745e-01,0.000e+00
1.772e-01,0.000e+00
1.800e-01,0.000e+00
1.827e-01,0.000e+00
1.855e-01,0.000e+00
1.882e-01,0.000e+00
1.910e-01,0.000e+00
1.937e-01,0.000e+00
1.965e-01,0.000e+00
1.992e-01,0.000e+00
2.020e-01,0.000e+00
2.047e-01,0.000e+00
2.075e-01,0.000e+00
2.102e-01,0.000e+00
2.130e-01,0.000e+00
2.157e-01,0.000e+00
2.185e-01,0.000e+00
2.212e-01,0.000e+00
2.239e-01,0.000e+00
2.267e-01,0.000e+00
2.294e-01,0.000e+00
2.322e-01,0.000e+00
2.349e-01,0.000e+00
2.377e-01,0.000e+00
2.404e-01,0.000e+00
2.432e-01,0.000e+00
2.459e-01,0.000e+00
2.487e-01,0.000e+00
2.514e-01,0.000e+00
2.542e-01,0.000e+00
2.569e-01,0.000e+00
2.597e-01,0.000e+00
2.624e-01,0.000e+00
2.652e-01,0.000e+00
2.679e-01,0.000e+00
2.707e-01,0.000e+00
2.734e-01,0.000e+00
2.762e-01,0.000e+00
2.789e-01,0.000e+00
2.816e-01,0.000e+00
2.844e-01,0.000e+00
2.871e-01,0.000e+00
2.899e-01,0.000e+00
2.926e-01,0.000e+00
2.954e-01,0.000e+00
2.981e-01,0.000e+00
3.009e-01,0.000e+00
3.036e-01,0.000e+00
3.064e-01,0.000e+00
3.091e-01,0.000e+00
3.119e-01,0.000e+00
3.146e-01,0.000e+00
3.174e-01,0.000e+00
3.201e-01,0.000e+00
3.229e-01,0.000e+00
3.256e-01,0.000e+00
3.284e-01,0.000e+00
3.311e-01,0.000e+00
3.339e-01,0.000e+00
3.366e-01,0.000e+00
3.394e-01,0.000e+00
3.421e-01,0.000e+00
3.448e-01,0.000e+00
3.476e-01,0.000e+00
3.503e-01,0.000e+00
3.531e-01,0.000e+00
3.558e-01,0.000e+00
3.586e-01,0.000e+00
3.613e-01,0.000e+00
3.641e-01,0.000e+00
3.668e-01,0.000e+00
3.696e-01,0.000e+00
3.723e-01,0.000e+00
3.751e-01,0.000e+00
3.778e-01,0.000e+00
3.806e-01,0.000e+00
3.833e-01,0.000e+00
3.861e-01,0.000e+00
3.888e-01,0.000e+00
3.916e-01,0.000e+00
3.943e-01,0.000e+00
3.971e-01,0.000e+00
3.998e-01,0.000e+00
4.026e-01,0.000e+00
4.053e-01,0.000e+00
4.080e-01,0.000e+00
4.108e-01,0.000e+00
4.135e-01,0.000e+00
4.163e-01,0.000e+00
4.190e-01,0.000e+00
4.218e-01,0.000e+00
4.245e-01,0.000e+00
4.273e-01,0.000e+00
4.300e-01,0.000e+00
4.328e-01,0.000e+00
4.355e-01,0.000e+00
4.383e-01,0.000e+00
4.410e-01,0.000e+00
4.438e-01,0.000e+00
4.465e-01,0.000e+00
4.493e-01,0.000e+00
4.520e-01,0.000e+00
4.548e-01,0.000e+00
4.575e-01,0.000e+00
4.603e-01,0.000e+00
4.630e-01,0.000e+00
4.658e-01,0.000e+00
4.685e-01,0.000e+00
4.712e-01,0.000e+00
4.740e-01,0.000e+00
4.767e-01,0.000e+00
4.795e-01,0.000e+00
4.822e-01,0.000e+00
4.850e-01,0.000e+00
4.877e-01,0.000e+00
4.905e-01,0.000e+00
4.932e-01,0.000e+00
4.960e-01,0.000e+00
4.987e-01,0.000e+00
5.015e-01,0.000e+00
5.042e-01,0.000e+00
5.070e-01,0.000e+00
5.097e-01,0.000e+00
5.125e-01,0.000e+00
5.152e-01,0.000e+00
5.180e-01,0.000e+00
5.207e-01,0.000e+00
5.235e-01,0.000e+00
5.262e-01,0.000e+00
5.290e-01,0.000e+00
5.317e-01,0.000e+00
5.344e-01,0.000e+00
5.372e-01,0.000e+00
5.399e-01,0.000e+00
5.427e-01,0.000e+00
5.454e-01,0.000e+00
5.482e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_07.csv <==
transmittance,probability_density
1.490e-03,0.000e+00
4.471e-03,0.000e+00
7.451e-03,6.710e-03
1.043e-02,1.678e-02
1.341e-02,6.710e-02
1.639e-02,1.610e-01
1.937e-02,4.530e-01
2.235e-02,8.589e-01
2.533e-02,1.550e+00
2.831e-02,2.141e+00
3.129e-02,2.939e+00
3.428e-02,3.546e+00
3.726e-02,4.560e+00
4.024e-02,5.647e+00
4.322e-02,6.808e+00
4.620e-02,7.707e+00
4.918e-02,8.680e+00
5.216e-02,9.834e+00
5.514e-02,1.149e+01
5.812e-02,1.217e+01
6.110e-02,1.366e+01
6.408e-02,1.503e+01
6.706e-02,1.617e+01
7.004e-02,1.692e+01
7.302e-02,1.746e+01
7.600e-02,1.806e+01
7.898e-02,1.832e+01
8.196e-02,1.823e+01
8.494e-02,1.778e+01
8.792e-02,1.659e+01
9.090e-02,1.601e+01
9.388e-02,1.433e+01
9.686e-02,1.233e+01
9.985e-02,1.067e+01
1.028e-01,9.240e+00
1.058e-01,7.368e+00
1.088e-01,5.573e+00
1.118e-01,4.053e+00
1.147e-01,3.077e+00
1.177e-01,2.315e+00
1.207e-01,1.506e+00
1.237e-01,8.757e-01
1.267e-01,5.570e-01
1.296e-01,3.154e-01
1.326e-01,2.047e-01
1.356e-01,1.174e-01
1.386e-01,5.704e-02
1.416e-01,2.013e-02
1.446e-01,2.349e-02
1.475e-01,6.710e-03
1.505e-01,1.007e-02
1.535e-01,3.355e-03
1.565e-01,0.000e+00
1.595e-01,0.000e+00
1.624e-01,0.000e+00
1.654e-01,0.000e+00
1.684e-01,0.000e+00
1.714e-01,0.000e+00
1.744e-01,0.000e+00
1.773e-01,0.000e+00
1.803e-01,0.000e+00
1.833e-01,0.000e+00
1.863e-01,0.000e+00
1.893e-01,0.000e+00
1.922e-01,0.000e+00
1.952e-01,0.000e+00
1.982e-01,0.000e+00
2.012e-01,0.000e+00
2.042e-01,0.000e+00
2.071e-01,0.000e+00
2.101e-01,0.000e+00
2.131e-01,0.000e+00
2.161e-01,0.000e+00
2.191e-01,0.000e+00
2.220e-01,0.000e+00
2.250e-01,0.000e+00
2.280e-01,0.000e+00
2.310e-01,0.000e+00
2.340e-01,0.000e+00
2.369e-01,0.000e+00
2.399e-01,0.000e+00
2.429e-01,0.000e+00
2.459e-01,0.000e+00
2.489e-01,0.000e+00
2.518e-01,0.000e+00
2.548e-01,0.000e+00
2.578e-01,0.000e+00
2.608e-01,0.000e+00
2.638e-01,0.000e+00
2.668e-01,0.000e+00
2.697e-01,0.000e+00
2.727e-01,0.000e+00
2.757e-01,0.000e+00
2.787e-01,0.000e+00
2.817e-01,0.000e+00
2.846e-01,0.000e+00
2.876e-01,0.000e+00
2.906e-01,0.000e+00
2.936e-01,0.000e+00
2.966e-01,0.000e+00
2.995e-01,0.000e+00
3.025e-01,0.000e+00
3.055e-01,0.000e+00
3.085e-01,0.000e+00
3.115e-01,0.000e+00
3.144e-01,0.000e+00
3.174e-01,0.000e+00
3.204e-01,0.000e+00
3.234e-01,0.000e+00
3.264e-01,0.000e+00
3.293e-01,0.000e+00
3.323e-01,0.000e+00
3.353e-01,0.000e+00
3.383e-01,0.000e+00
3.413e-01,0.000e+00
3.442e-01,0.000e+00
3.472e-01,0.000e+00
3.502e-01,0.000e+00
3.532e-01,0.000e+00
3.562e-01,0.000e+00
3.591e-01,0.000e+00
3.621e-01,0.000e+00
3.651e-01,0.000e+00
3.681e-01,0.000e+00
3.711e-01,0.000e+00
3.740e-01,0.000e+00
3.770e-01,0.000e+00
3.800e-01,0.000e+00
3.830e-01,0.000e+00
3.860e-01,0.000e+00
3.889e-01,0.000e+00
3.919e-01,0.000e+00
3.949e-01,0.000e+00
3.979e-01,0.000e+00
4.009e-01,0.000e+00
4.039e-01,0.000e+00
4.068e-01,0.000e+00
4.098e-01,0.000e+00
4.128e-01,0.000e+00
4.158e-01,0.000e+00
4.188e-01,0.000e+00
4.217e-01,0.000e+00
4.247e-01,0.000e+00
4.277e-01,0.000e+00
4.307e-01,0.000e+00
4.337e-01,0.000e+00
4.366e-01,0.000e+00
4.396e-01,0.000e+00
4.426e-01,0.000e+00
4.456e-01,0.000e+00
4.486e-01,0.000e+00
4.515e-01,0.000e+00
4.545e-01,0.000e+00
4.575e-01,0.000e+00
4.605e-01,0.000e+00
4.635e-01,0.000e+00
4.664e-01,0.000e+00
4.694e-01,0.000e+00
4.724e-01,0.000e+00
4.754e-01,0.000e+00
4.784e-01,0.000e+00
4.813e-01,0.000e+00
4.843e-01,0.000e+00
4.873e-01,0.000e+00
4.903e-01,0.000e+00
4.933e-01,0.000e+00
4.962e-01,0.000e+00
4.992e-01,0.000e+00
5.022e-01,0.000e+00
5.052e-01,0.000e+00
5.082e-01,0.000e+00
5.111e-01,0.000e+00
5.141e-01,0.000e+00
5.171e-01,0.000e+00
5.201e-01,0.000e+00
5.231e-01,0.000e+00
5.260e-01,0.000e+00
5.290e-01,0.000e+00
5.320e-01,0.000e+00
5.350e-01,0.000e+00
5.380e-01,0.000e+00
5.410e-01,0.000e+00
5.439e-01,0.000e+00
5.469e-01,0.000e+00
5.499e-01,0.000e+00
5.529e-01,0.000e+00
5.559e-01,0.000e+00
5.588e-01,0.000e+00
5.618e-01,0.000e+00
5.648e-01,0.000e+00
5.678e-01,0.000e+00
5.708e-01,0.000e+00
5.737e-01,0.000e+00
5.767e-01,0.000e+00
5.797e-01,0.000e+00
5.827e-01,0.000e+00
5.857e-01,0.000e+00
5.886e-01,0.000e+00
5.916e-01,0.000e+00
5.946e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_08.csv <==
transmittance,probability_density
1.674e-03,0.000e+00
5.023e-03,0.000e+00
8.371e-03,0.000e+00
1.172e-02,1.493e-02
1.507e-02,1.792e-02
1.842e-02,7.765e-02
2.176e-02,1.643e-01
2.511e-02,4.241e-01
2.846e-02,6.660e-01
3.181e-02,1.183e+00
3.516e-02,1.634e+00
3.851e-02,2.108e+00
4.186e-02,2.586e+00
4.520e-02,3.402e+00
4.855e-02,3.897e+00
5.190e-02,4.829e+00
5.525e-02,5.450e+00
5.860e-02,6.421e+00
6.195e-02,6.950e+00
6.529e-02,7.866e+00
6.864e-02,8.783e+00
7.199e-02,9.864e+00
7.534e-02,1.052e+01
7.869e-02,1.155e+01
8.204e-02,1.261e+01
8.538e-02,1.303e+01
8.873e-02,1.390e+01
9.208e-02,1.423e+01
9.543e-02,1.466e+01
9.878e-02,1.480e+01
1.021e-01,1.474e+01
1.055e-01,1.456e+01
1.088e-01,1.365e+01
1.122e-01,1.327e+01
1.155e-01,1.237e+01
1.189e-01,1.093e+01
1.222e-01,9.631e+00
1.256e-01,8.270e+00
1.289e-01,7.183e+00
1.323e-01,5.961e+00
1.356e-01,4.534e+00
1.390e-01,3.458e+00
1.423e-01,2.571e+00
1.457e-01,2.058e+00
1.490e-01,1.407e+00
1.524e-01,9.109e-01
1.557e-01,6.242e-01
1.590e-01,3.046e-01
1.624e-01,2.568e-01
1.657e-01,1.224e-01
1.691e-01,8.362e-02
1.724e-01,4.778e-02
1.758e-01,1.493e-02
1.791e-01,1.792e-02
1.825e-01,8.960e-03
1.858e-01,2.987e-03
1.892e-01,5.973e-03
1.925e-01,2.987e-03
1.959e-01,0.000e+00
1.992e-01,0.000e+00
2.026e-01,0.000e+00
2.059e-01,0.000e+00
2.093e-01,0.000e+00
2.126e-01,0.000e+00
2.160e-01,0.000e+00
2.193e-01,0.000e+00
2.227e-01,0.000e+00
2.260e-01,0.000e+00
2.294e-01,0.000e+00
2.327e-01,0.000e+00
2.361e-01,0.000e+00
2.394e-01,0.000e+00
2.428e-01,0.000e+00
2.461e-01,0.000e+00
2.495e-01,0.000e+00
2.528e-01,0.000e+00
2.562e-01,0.000e+00
2.595e-01,0.000e+00
2.628e-01,0.000e+00
2.662e-01,0.000e+00
2.695e-01,0.000e+00
2.729e-01,0.000e+00
2.762e-01,0.000e+00
2.796e-01,0.000e+00
2.829e-01,0.000e+00
2.863e-01,0.000e+00
2.896e-01,0.000e+00
2.930e-01,0.000e+00
2.963e-01,0.000e+00
2.997e-01,0.000e+00
3.030e-01,0.000e+00
3.064e-01,0.000e+00
3.097e-01,0.000e+00
3.131e-01,0.000e+00
3.164e-01,0.000e+00
3.198e-01,0.000e+00
3.231e-01,0.000e+00
3.265e-01,0.000e+00
3.298e-01,0.000e+00
3.332e-01,0.000e+00
3.365e-01,0.000e+00
3.399e-01,0.000e+00
3.432e-01,0.000e+00
3.466e-01,0.000e+00
3.499e-01,0.000e+00
3.533e-01,0.000e+00
3.566e-01,0.000e+00
3.600e-01,0.000e+00
3.633e-01,0.000e+00
3.666e-01,0.000e+00
3.700e-01,0.000e+00
3.733e-01,0.000e+00
3.767e-01,0.000e+00
3.800e-01,0.000e+00
3.834e-01,0.000e+00
3.867e-01,0.000e+00
3.901e-01,0.000e+00
3.934e-01,0.000e+00
3.968e-01,0.000e+00
4.001e-01,0.000e+00
4.035e-01,0.000e+00
4.068e-01,0.000e+00
4.102e-01,0.000e+00
4.135e-01,0.000e+00
4.169e-01,0.000e+00
4.202e-01,0.000e+00
4.236e-01,0.000e+00
4.269e-01,0.000e+00
4.303e-01,0.000e+00
4.336e-01,0.000e+00
4.370e-01,0.000e+00
4.403e-01,0.000e+00
4.437e-01,0.000e+00
4.470e-01,0.000e+00
4.504e-01,0.000e+00
4.537e-01,0.000e+00
4.571e-01,0.000e+00
4.604e-01,0.000e+00
4.638e-01,0.000e+00
4.671e-01,0.000e+00
4.705e-01,0.000e+00
4.738e-01,0.000e+00
4.771e-01,0.000e+00
4.805e-01,0.000e+00
4.838e-01,0.000e+00
4.872e-01,0.000e+00
4.905e-01,0.000e+00
4.939e-01,0.000e+00
4.972e-01,0.000e+00
5.006e-01,0.000e+00
5.039e-01,0.000e+00
5.073e-01,0.000e+00
5.106e-01,0.000e+00
5.140e-01,0.000e+00
5.173e-01,0.000e+00
5.207e-01,0.000e+00
5.240e-01,0.000e+00
5.274e-01,0.000e+00
5.307e-01,0.000e+00
5.341e-01,0.000e+00
5.374e-01,0.000e+00
5.408e-01,0.000e+00
5.441e-01,0.000e+00
5.475e-01,0.000e+00
5.508e-01,0.000e+00
5.542e-01,0.000e+00
5.575e-01,0.000e+00
5.609e-01,0.000e+00
5.642e-01,0.000e+00
5.676e-01,0.000e+00
5.709e-01,0.000e+00
5.743e-01,0.000e+00
5.776e-01,0.000e+00
5.809e-01,0.000e+00
5.843e-01,0.000e+00
5.876e-01,0.000e+00
5.910e-01,0.000e+00
5.943e-01,0.000e+00
5.977e-01,0.000e+00
6.010e-01,0.000e+00
6.044e-01,0.000e+00
6.077e-01,0.000e+00
6.111e-01,0.000e+00
6.144e-01,0.000e+00
6.178e-01,0.000e+00
6.211e-01,0.000e+00
6.245e-01,0.000e+00
6.278e-01,0.000e+00
6.312e-01,0.000e+00
6.345e-01,0.000e+00
6.379e-01,0.000e+00
6.412e-01,0.000e+00
6.446e-01,0.000e+00
6.479e-01,0.000e+00
6.513e-01,0.000e+00
6.546e-01,0.000e+00
6.580e-01,0.000e+00
6.613e-01,0.000e+00
6.647e-01,0.000e+00
6.680e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_09.csv <==
transmittance,probability_density
1.802e-03,0.000e+00
5.406e-03,0.000e+00
9.010e-03,0.000e+00
1.261e-02,2.775e-03
1.622e-02,1.110e-02
1.982e-02,1.110e-02
2.343e-02,5.272e-02
2.703e-02,8.879e-02
3.064e-02,1.914e-01
3.424e-02,3.773e-01
3.784e-02,5.216e-01
4.145e-02,9.073e-01
4.505e-02,1.110e+00
4.866e-02,1.490e+00
5.226e-02,1.820e+00
5.586e-02,2.059e+00
5.947e-02,2.600e+00
6.307e-02,2.924e+00
6.668e-02,3.488e+00
7.028e-02,4.212e+00
7.389e-02,4.337e+00
7.749e-02,5.250e+00
8.109e-02,5.388e+00
8.470e-02,6.018e+00
8.830e-02,6.717e+00
9.191e-02,7.547e+00
9.551e-02,7.666e+00
9.911e-02,8.376e+00
1.027e-01,9.345e+00
1.063e-01,9.875e+00
1.099e-01,1.017e+01
1.135e-01,1.065e+01
1.171e-01,1.120e+01
1.207e-01,1.113e+01
1.243e-01,1.166e+01
1.279e-01,1.161e+01
1.316e-01,1.160e+01
1.352e-01,1.156e+01
1.388e-01,1.120e+01
1.424e-01,1.062e+01
1.460e-01,1.038e+01
1.496e-01,9.572e+00
1.532e-01,8.621e+00
1.568e-01,7.891e+00
1.604e-01,6.911e+00
1.640e-01,6.179e+00
1.676e-01,5.266e+00
1.712e-01,4.467e+00
1.748e-01,3.471e+00
1.784e-01,2.758e+00
1.820e-01,2.209e+00
1.856e-01,1.706e+00
1.892e-01,1.390e+00
1.928e-01,9.656e-01
1.964e-01,6.049e-01
2.000e-01,4.911e-01
2.036e-01,2.497e-01
2.072e-01,1.942e-01
2.108e-01,1.498e-01
2.144e-01,7.491e-02
2.181e-01,4.717e-02
2.217e-01,2.497e-02
2.253e-01,1.665e-02
2.289e-01,1.387e-02
2.325e-01,5.549e-03
2.361e-01,2.775e-03
2.397e-01,8.324e-03
2.433e-01,2.775e-03
2.469e-01,0.000e+00
2.505e-01,0.000e+00
2.541e-01,0.000e+00
2.577e-01,0.000e+00
2.613e-01,0.000e+00
2.649e-01,0.000e+00
2.685e-01,0.000e+00
2.721e-01,0.000e+00
2.757e-01,0.000e+00
2.793e-01,0.000e+00
2.829e-01,0.000e+00
2.865e-01,0.000e+00
2.901e-01,0.000e+00
2.937e-01,0.000e+00
2.973e-01,0.000e+00
3.009e-01,0.000e+00
3.046e-01,0.000e+00
3.082e-01,0.000e+00
3.118e-01,0.000e+00
3.154e-01,0.000e+00
3.190e-01,0.000e+00
3.226e-01,0.000e+00
3.262e-01,0.000e+00
3.298e-01,0.000e+00
3.334e-01,0.000e+00
3.370e-01,0.000e+00
3.406e-01,0.000e+00
3.442e-01,0.000e+00
3.478e-01,0.000e+00
3.514e-01,0.000e+00
3.550e-01,0.000e+00
3.586e-01,0.000e+00
3.622e-01,0.000e+00
3.658e-01,0.000e+00
3.694e-01,0.000e+00
3.730e-01,0.000e+00
3.766e-01,0.000e+00
3.802e-01,0.000e+00
3.838e-01,0.000e+00
3.874e-01,0.000e+00
3.911e-01,0.000e+00
3.947e-01,0.000e+00
3.983e-01,0.000e+00
4.019e-01,0.000e+00
4.055e-01,0.000e+00
4.091e-01,0.000e+00
4.127e-01,0.000e+00
4.163e-01,0.000e+00
4.199e-01,0.000e+00
4.235e-01,0.000e+00
4.271e-01,0.000e+00
4.307e-01,0.000e+00
4.343e-01,0.000e+00
4.379e-01,0.000e+00
4.415e-01,0.000e+00
4.451e-01,0.000e+00
4.487e-01,0.000e+00
4.523e-01,0.000e+00
4.559e-01,0.000e+00
4.595e-01,0.000e+00
4.631e-01,0.000e+00
4.667e-01,0.000e+00
4.703e-01,0.000e+00
4.739e-01,0.000e+00
4.775e-01,0.000e+00
4.812e-01,0.000e+00
4.848e-01,0.000e+00
4.884e-01,0.000e+00
4.920e-01,0.000e+00
4.956e-01,0.000e+00
4.992e-01,0.000e+00
5.028e-01,0.000e+00
5.064e-01,0.000e+00
5.100e-01,0.000e+00
5.136e-01,0.000e+00
5.172e-01,0.000e+00
5.208e-01,0.000e+00
5.244e-01,0.000e+00
5.280e-01,0.000e+00
5.316e-01,0.000e+00
5.352e-01,0.000e+00
5.388e-01,0.000e+00
5.424e-01,0.000e+00
5.460e-01,0.000e+00
5.496e-01,0.000e+00
5.532e-01,0.000e+00
5.568e-01,0.000e+00
5.604e-01,0.000e+00
5.640e-01,0.000e+00
5.677e-01,0.000e+00
5.713e-01,0.000e+00
5.749e-01,0.000e+00
5.785e-01,0.000e+00
5.821e-01,0.000e+00
5.857e-01,0.000e+00
5.893e-01,0.000e+00
5.929e-01,0.000e+00
5.965e-01,0.000e+00
6.001e-01,0.000e+00
6.037e-01,0.000e+00
6.073e-01,0.000e+00
6.109e-01,0.000e+00
6.145e-01,0.000e+00
6.181e-01,0.000e+00
6.217e-01,0.000e+00
6.253e-01,0.000e+00
6.289e-01,0.000e+00
6.325e-01,0.000e+00
6.361e-01,0.000e+00
6.397e-01,0.000e+00
6.433e-01,0.000e+00
6.469e-01,0.000e+00
6.505e-01,0.000e+00
6.542e-01,0.000e+00
6.578e-01,0.000e+00
6.614e-01,0.000e+00
6.650e-01,0.000e+00
6.686e-01,0.000e+00
6.722e-01,0.000e+00
6.758e-01,0.000e+00
6.794e-01,0.000e+00
6.830e-01,0.000e+00
6.866e-01,0.000e+00
6.902e-01,0.000e+00
6.938e-01,0.000e+00
6.974e-01,0.000e+00
7.010e-01,0.000e+00
7.046e-01,0.000e+00
7.082e-01,0.000e+00
7.118e-01,0.000e+00
7.154e-01,0.000e+00
7.190e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_1.csv <==
transmittance,probability_density
7.057e-04,0.000e+00
2.117e-03,1.417e-02
3.528e-03,6.873e-01
4.940e-03,4.117e+00
6.351e-03,1.178e+01
7.762e-03,2.445e+01
9.173e-03,4.135e+01
1.058e-02,5.785e+01
1.200e-02,7.881e+01
1.341e-02,9.886e+01
1.482e-02,1.092e+02
1.623e-02,1.041e+02
1.764e-02,8.073e+01
1.905e-02,5.326e+01
2.046e-02,2.753e+01
2.188e-02,1.116e+01
2.329e-02,3.437e+00
2.470e-02,9.353e-01
2.611e-02,2.126e-01
2.752e-02,7.086e-03
2.893e-02,0.000e+00
3.034e-02,0.000e+00
3.175e-02,0.000e+00
3.317e-02,0.000e+00
3.458e-02,0.000e+00
3.599e-02,0.000e+00
3.740e-02,0.000e+00
3.881e-02,0.000e+00
4.022e-02,0.000e+00
4.163e-02,0.000e+00
4.304e-02,0.000e+00
4.446e-02,0.000e+00
4.587e-02,0.000e+00
4.728e-02,0.000e+00
4.869e-02,0.000e+00
5.010e-02,0.000e+00
5.151e-02,0.000e+00
5.292e-02,0.000e+00
5.434e-02,0.000e+00
5.575e-02,0.000e+00
5.716e-02,0.000e+00
5.857e-02,0.000e+00
5.998e-02,0.000e+00
6.139e-02,0.000e+00
6.280e-02,0.000e+00
6.421e-02,0.000e+00
6.563e-02,0.000e+00
6.704e-02,0.000e+00
6.845e-02,0.000e+00
6.986e-02,0.000e+00
7.127e-02,0.000e+00
7.268e-02,0.000e+00
7.409e-02,0.000e+00
7.550e-02,0.000e+00
7.692e-02,0.000e+00
7.833e-02,0.000e+00
7.974e-02,0.000e+00
8.115e-02,0.000e+00
8.256e-02,0.000e+00
8.397e-02,0.000e+00
8.538e-02,0.000e+00
8.679e-02,0.000e+00
8.821e-02,0.000e+00
8.962e-02,0.000e+00
9.103e-02,0.000e+00
9.244e-02,0.000e+00
9.385e-02,0.000e+00
9.526e-02,0.000e+00
9.667e-02,0.000e+00
9.809e-02,0.000e+00
9.950e-02,0.000e+00
1.009e-01,0.000e+00
1.023e-01,0.000e+00
1.037e-01,0.000e+00
1.051e-01,0.000e+00
1.066e-01,0.000e+00
1.080e-01,0.000e+00
1.094e-01,0.000e+00
1.108e-01,0.000e+00
1.122e-01,0.000e+00
1.136e-01,0.000e+00
1.150e-01,0.000e+00
1.164e-01,0.000e+00
1.178e-01,0.000e+00
1.193e-01,0.000e+00
1.207e-01,0.000e+00
1.221e-01,0.000e+00
1.235e-01,0.000e+00
1.249e-01,0.000e+00
1.263e-01,0.000e+00
1.277e-01,0.000e+00
1.291e-01,0.000e+00
1.305e-01,0.000e+00
1.320e-01,0.000e+00
1.334e-01,0.000e+00
1.348e-01,0.000e+00
1.362e-01,0.000e+00
1.376e-01,0.000e+00
1.390e-01,0.000e+00
1.404e-01,0.000e+00
1.418e-01,0.000e+00
1.432e-01,0.000e+00
1.447e-01,0.000e+00
1.461e-01,0.000e+00
1.475e-01,0.000e+00
1.489e-01,0.000e+00
1.503e-01,0.000e+00
1.517e-01,0.000e+00
1.531e-01,0.000e+00
1.545e-01,0.000e+00
1.559e-01,0.000e+00
1.574e-01,0.000e+00
1.588e-01,0.000e+00
1.602e-01,0.000e+00
1.616e-01,0.000e+00
1.630e-01,0.000e+00
1.644e-01,0.000e+00
1.658e-01,0.000e+00
1.672e-01,0.000e+00
1.687e-01,0.000e+00
1.701e-01,0.000e+00
1.715e-01,0.000e+00
1.729e-01,0.000e+00
1.743e-01,0.000e+00
1.757e-01,0.000e+00
1.771e-01,0.000e+00
1.785e-01,0.000e+00
1.799e-01,0.000e+00
1.814e-01,0.000e+00
1.828e-01,0.000e+00
1.842e-01,0.000e+00
1.856e-01,0.000e+00
1.870e-01,0.000e+00
1.884e-01,0.000e+00
1.898e-01,0.000e+00
1.912e-01,0.000e+00
1.926e-01,0.000e+00
1.941e-01,0.000e+00
1.955e-01,0.000e+00
1.969e-01,0.000e+00
1.983e-01,0.000e+00
1.997e-01,0.000e+00
2.011e-01,0.000e+00
2.025e-01,0.000e+00
2.039e-01,0.000e+00
2.053e-01,0.000e+00
2.068e-01,0.000e+00
2.082e-01,0.000e+00
2.096e-01,0.000e+00
2.110e-01,0.000e+00
2.124e-01,0.000e+00
2.138e-01,0.000e+00
2.152e-01,0.000e+00
2.166e-01,0.000e+00
2.180e-01,0.000e+00
2.195e-01,0.000e+00
2.209e-01,0.000e+00
2.223e-01,0.000e+00
2.237e-01,0.000e+00
2.251e-01,0.000e+00
2.265e-01,0.000e+00
2.279e-01,0.000e+00
2.293e-01,0.000e+00
2.307e-01,0.000e+00
2.322e-01,0.000e+00
2.336e-01,0.000e+00
2.350e-01,0.000e+00
2.364e-01,0.000e+00
2.378e-01,0.000e+00
2.392e-01,0.000e+00
2.406e-01,0.000e+00
2.420e-01,0.000e+00
2.434e-01,0.000e+00
2.449e-01,0.000e+00
2.463e-01,0.000e+00
2.477e-01,0.000e+00
2.491e-01,0.000e+00
2.505e-01,0.000e+00
2.519e-01,0.000e+00
2.533e-01,0.000e+00
2.547e-01,0.000e+00
2.562e-01,0.000e+00
2.576e-01,0.000e+00
2.590e-01,0.000e+00
2.604e-01,0.000e+00
2.618e-01,0.000e+00
2.632e-01,0.000e+00
2.646e-01,0.000e+00
2.660e-01,0.000e+00
2.674e-01,0.000e+00
2.689e-01,0.000e+00
2.703e-01,0.000e+00
2.717e-01,0.000e+00
2.731e-01,0.000e+00
2.745e-01,0.000e+00
2.759e-01,0.000e+00
2.773e-01,0.000e+00
2.787e-01,0.000e+00
2.801e-01,0.000e+00
2.816e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_11.csv <==
transmittance,probability_density
1.981e-03,0.000e+00
5.942e-03,0.000e+00
9.903e-03,0.000e+00
1.386e-02,0.000e+00
1.782e-02,0.000e+00
2.179e-02,7.574e-03
2.575e-02,5.049e-03
2.971e-02,5.049e-03
3.367e-02,2.272e-02
3.763e-02,5.302e-02
4.159e-02,5.554e-02
4.555e-02,1.288e-01
4.951e-02,2.171e-01
5.347e-02,3.004e-01
5.744e-02,4.140e-01
6.140e-02,6.034e-01
6.536e-02,7.498e-01
6.932e-02,8.659e-01
7.328e-02,1.103e+00
7.724e-02,1.270e+00
8.120e-02,1.404e+00
8.516e-02,1.646e+00
8.912e-02,1.944e+00
9.309e-02,2.032e+00
9.705e-02,2.451e+00
1.010e-01,2.810e+00
1.050e-01,2.987e+00
1.089e-01,3.158e+00
1.129e-01,3.706e+00
1.169e-01,3.840e+00
1.208e-01,4.085e+00
1.248e-01,4.342e+00
1.287e-01,4.728e+00
1.327e-01,5.456e+00
1.367e-01,5.397e+00
1.406e-01,5.882e+00
1.446e-01,5.968e+00
1.485e-01,6.733e+00
1.525e-01,7.021e+00
1.565e-01,7.230e+00
1.604e-01,7.452e+00
1.644e-01,7.758e+00
1.683e-01,8.147e+00
1.723e-01,7.952e+00
1.763e-01,8.291e+00
1.802e-01,8.548e+00
1.842e-01,8.412e+00
1.882e-01,8.435e+00
1.921e-01,8.361e+00
1.961e-01,8.336e+00
2.000e-01,7.854e+00
2.040e-01,7.808e+00
2.080e-01,7.596e+00
2.119e-01,7.160e+00
2.159e-01,6.619e+00
2.198e-01,6.079e+00
2.238e-01,5.743e+00
2.278e-01,5.074e+00
2.317e-01,4.645e+00
2.357e-01,4.163e+00
2.396e-01,3.648e+00
2.436e-01,3.161e+00
2.476e-01,2.547e+00
2.515e-01,2.138e+00
2.555e-01,1.686e+00
2.595e-01,1.484e+00
2.634e-01,1.257e+00
2.674e-01,9.139e-01
2.713e-01,7.397e-01
2.753e-01,5.302e-01
2.793e-01,3.863e-01
2.832e-01,2.701e-01
2.872e-01,1.868e-01
2.911e-01,1.414e-01
2.951e-01,1.161e-01
2.991e-01,5.806e-02
3.030e-01,4.797e-02
3.070e-01,3.787e-02
3.109e-01,2.525e-03
3.149e-01,1.515e-02
3.189e-01,1.262e-02
3.228e-01,2.525e-03
3.268e-01,5.049e-03
3.308e-01,5.049e-03
3.347e-01,2.525e-03
3.387e-01,2.525e-03
3.426e-01,0.000e+00
3.466e-01,0.000e+00
3.506e-01,0.000e+00
3.545e-01,0.000e+00
3.585e-01,0.000e+00
3.624e-01,0.000e+00
3.664e-01,0.000e+00
3.704e-01,0.000e+00
3.743e-01,0.000e+00
3.783e-01,0.000e+00
3.822e-01,0.000e+00
3.862e-01,0.000e+00
3.902e-01,0.000e+00
3.941e-01,0.000e+00
3.981e-01,0.000e+00
4.021e-01,0.000e+00
4.060e-01,0.000e+00
4.100e-01,0.000e+00
4.139e-01,0.000e+00
4.179e-01,0.000e+00
4.219e-01,0.000e+00
4.258e-01,0.000e+00
4.298e-01,0.000e+00
4.337e-01,0.000e+00
4.377e-01,0.000e+00
4.417e-01,0.000e+00
4.456e-01,0.000e+00
4.496e-01,0.000e+00
4.535e-01,0.000e+00
4.575e-01,0.000e+00
4.615e-01,0.000e+00
4.654e-01,0.000e+00
4.694e-01,0.000e+00
4.734e-01,0.000e+00
4.773e-01,0.000e+00
4.813e-01,0.000e+00
4.852e-01,0.000e+00
4.892e-01,0.000e+00
4.932e-01,0.000e+00
4.971e-01,0.000e+00
5.011e-01,0.000e+00
5.050e-01,0.000e+00
5.090e-01,0.000e+00
5.130e-01,0.000e+00
5.169e-01,0.000e+00
5.209e-01,0.000e+00
5.248e-01,0.000e+00
5.288e-01,0.000e+00
5.328e-01,0.000e+00
5.367e-01,0.000e+00
5.407e-01,0.000e+00
5.447e-01,0.000e+00
5.486e-01,0.000e+00
5.526e-01,0.000e+00
5.565e-01,0.000e+00
5.605e-01,0.000e+00
5.645e-01,0.000e+00
5.684e-01,0.000e+00
5.724e-01,0.000e+00
5.763e-01,0.000e+00
5.803e-01,0.000e+00
5.843e-01,0.000e+00
5.882e-01,0.000e+00
5.922e-01,0.000e+00
5.961e-01,0.000e+00
6.001e-01,0.000e+00
6.041e-01,0.000e+00
6.080e-01,0.000e+00
6.120e-01,0.000e+00
6.160e-01,0.000e+00
6.199e-01,0.000e+00
6.239e-01,0.000e+00
6.278e-01,0.000e+00
6.318e-01,0.000e+00
6.358e-01,0.000e+00
6.397e-01,0.000e+00
6.437e-01,0.000e+00
6.476e-01,0.000e+00
6.516e-01,0.000e+00
6.556e-01,0.000e+00
6.595e-01,0.000e+00
6.635e-01,0.000e+00
6.674e-01,0.000e+00
6.714e-01,0.000e+00
6.754e-01,0.000e+00
6.793e-01,0.000e+00
6.833e-01,0.000e+00
6.873e-01,0.000e+00
6.912e-01,0.000e+00
6.952e-01,0.000e+00
6.991e-01,0.000e+00
7.031e-01,0.000e+00
7.071e-01,0.000e+00
7.110e-01,0.000e+00
7.150e-01,0.000e+00
7.189e-01,0.000e+00
7.229e-01,0.000e+00
7.269e-01,0.000e+00
7.308e-01,0.000e+00
7.348e-01,0.000e+00
7.387e-01,0.000e+00
7.427e-01,0.000e+00
7.467e-01,0.000e+00
7.506e-01,0.000e+00
7.546e-01,0.000e+00
7.586e-01,0.000e+00
7.625e-01,0.000e+00
7.665e-01,0.000e+00
7.704e-01,0.000e+00
7.744e-01,0.000e+00
7.784e-01,0.000e+00
7.823e-01,0.000e+00
7.863e-01,0.000e+00
7.902e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_12.csv <==
transmittance,probability_density
2.032e-03,0.000e+00
6.095e-03,0.000e+00
1.016e-02,0.000e+00
1.422e-02,0.000e+00
1.829e-02,0.000e+00
2.235e-02,0.000e+00
2.641e-02,7.383e-03
3.048e-02,4.922e-03
3.454e-02,4.922e-03
3.860e-02,1.230e-02
4.267e-02,3.691e-02
4.673e-02,4.184e-02
5.079e-02,6.645e-02
5.486e-02,1.304e-01
5.892e-02,1.870e-01
6.298e-02,2.584e-01
6.705e-02,3.273e-01
7.111e-02,4.725e-01
7.517e-02,6.276e-01
7.924e-02,7.088e-01
8.330e-02,7.974e-01
8.736e-02,9.499e-01
9.143e-02,1.149e+00
9.549e-02,1.238e+00
9.955e-02,1.418e+00
1.036e-01,1.666e+00
1.077e-01,1.757e+00
1.117e-01,1.910e+00
1.158e-01,2.257e+00
1.199e-01,2.621e+00
1.239e-01,2.646e+00
1.280e-01,2.778e+00
1.321e-01,3.268e+00
1.361e-01,3.354e+00
1.402e-01,3.512e+00
1.443e-01,3.723e+00
1.483e-01,4.051e+00
1.524e-01,4.577e+00
1.564e-01,4.708e+00
1.605e-01,4.811e+00
1.646e-01,5.316e+00
1.686e-01,5.333e+00
1.727e-01,5.909e+00
1.768e-01,6.123e+00
1.808e-01,6.335e+00
1.849e-01,6.549e+00
1.889e-01,6.721e+00
1.930e-01,6.947e+00
1.971e-01,7.299e+00
2.011e-01,6.970e+00
2.052e-01,7.329e+00
2.093e-01,7.708e+00
2.133e-01,7.430e+00
2.174e-01,7.413e+00
2.215e-01,7.425e+00
2.255e-01,7.341e+00
2.296e-01,7.213e+00
2.336e-01,6.800e+00
2.377e-01,6.910e+00
2.418e-01,6.588e+00
2.458e-01,6.187e+00
2.499e-01,5.796e+00
2.540e-01,5.259e+00
2.580e-01,5.023e+00
2.621e-01,4.545e+00
2.662e-01,4.152e+00
2.702e-01,3.829e+00
2.743e-01,3.362e+00
2.783e-01,2.936e+00
2.824e-01,2.471e+00
2.865e-01,2.163e+00
2.905e-01,1.637e+00
2.946e-01,1.467e+00
2.987e-01,1.238e+00
3.027e-01,1.078e+00
3.068e-01,7.851e-01
3.109e-01,6.645e-01
3.149e-01,4.750e-01
3.190e-01,3.716e-01
3.230e-01,2.633e-01
3.271e-01,1.797e-01
3.312e-01,1.452e-01
3.352e-01,1.206e-01
3.393e-01,4.922e-02
3.434e-01,5.906e-02
3.474e-01,3.445e-02
3.515e-01,2.707e-02
3.555e-01,4.922e-03
3.596e-01,1.477e-02
3.637e-01,9.844e-03
3.677e-01,2.461e-03
3.718e-01,4.922e-03
3.759e-01,2.461e-03
3.799e-01,4.922e-03
3.840e-01,2.461e-03
3.881e-01,0.000e+00
3.921e-01,0.000e+00
3.962e-01,0.000e+00
4.002e-01,0.000e+00
4.043e-01,0.000e+00
4.084e-01,0.000e+00
4.124e-01,0.000e+00
4.165e-01,0.000e+00
4.206e-01,0.000e+00
4.246e-01,0.000e+00
4.287e-01,0.000e+00
4.328e-01,0.000e+00
4.368e-01,0.000e+00
4.409e-01,0.000e+00
4.449e-01,0.000e+00
4.490e-01,0.000e+00
4.531e-01,0.000e+00
4.571e-01,0.000e+00
4.612e-01,0.000e+00
4.653e-01,0.000e+00
4.693e-01,0.000e+00
4.734e-01,0.000e+00
4.774e-01,0.000e+00
4.815e-01,0.000e+00
4.856e-01,0.000e+00
4.896e-01,0.000e+00
4.937e-01,0.000e+00
4.978e-01,0.000e+00
5.018e-01,0.000e+00
5.059e-01,0.000e+00
5.100e-01,0.000e+00
5.140e-01,0.000e+00
5.181e-01,0.000e+00
5.221e-01,0.000e+00
5.262e-01,0.000e+00
5.303e-01,0.000e+00
5.343e-01,0.000e+00
5.384e-01,0.000e+00
5.425e-01,0.000e+00
5.465e-01,0.000e+00
5.506e-01,0.000e+00
5.547e-01,0.000e+00
5.587e-01,0.000e+00
5.628e-01,0.000e+00
5.668e-01,0.000e+00
5.709e-01,0.000e+00
5.750e-01,0.000e+00
5.790e-01,0.000e+00
5.831e-01,0.000e+00
5.872e-01,0.000e+00
5.912e-01,0.000e+00
5.953e-01,0.000e+00
5.994e-01,0.000e+00
6.034e-01,0.000e+00
6.075e-01,0.000e+00
6.115e-01,0.000e+00
6.156e-01,0.000e+00
6.197e-01,0.000e+00
6.237e-01,0.000e+00
6.278e-01,0.000e+00
6.319e-01,0.000e+00
6.359e-01,0.000e+00
6.400e-01,0.000e+00
6.440e-01,0.000e+00
6.481e-01,0.000e+00
6.522e-01,0.000e+00
6.562e-01,0.000e+00
6.603e-01,0.000e+00
6.644e-01,0.000e+00
6.684e-01,0.000e+00
6.725e-01,0.000e+00
6.766e-01,0.000e+00
6.806e-01,0.000e+00
6.847e-01,0.000e+00
6.887e-01,0.000e+00
6.928e-01,0.000e+00
6.969e-01,0.000e+00
7.009e-01,0.000e+00
7.050e-01,0.000e+00
7.091e-01,0.000e+00
7.131e-01,0.000e+00
7.172e-01,0.000e+00
7.213e-01,0.000e+00
7.253e-01,0.000e+00
7.294e-01,0.000e+00
7.334e-01,0.000e+00
7.375e-01,0.000e+00
7.416e-01,0.000e+00
7.456e-01,0.000e+00
7.497e-01,0.000e+00
7.538e-01,0.000e+00
7.578e-01,0.000e+00
7.619e-01,0.000e+00
7.660e-01,0.000e+00
7.700e-01,0.000e+00
7.741e-01,0.000e+00
7.781e-01,0.000e+00
7.822e-01,0.000e+00
7.863e-01,0.000e+00
7.903e-01,0.000e+00
7.944e-01,0.000e+00
7.985e-01,0.000e+00
8.025e-01,0.000e+00
8.066e-01,0.000e+00
8.106e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_13.csv <==
transmittance,probability_density
2.070e-03,0.000e+00
6.209e-03,0.000e+00
1.035e-02,0.000e+00
1.449e-02,0.000e+00
1.863e-02,0.000e+00
2.277e-02,0.000e+00
2.691e-02,0.000e+00
3.104e-02,4.832e-03
3.518e-02,7.248e-03
3.932e-02,0.000e+00
4.346e-02,4.832e-03
4.760e-02,1.208e-02
5.174e-02,3.865e-02
5.588e-02,3.141e-02
6.002e-02,5.556e-02
6.416e-02,8.214e-02
6.830e-02,1.401e-01
7.244e-02,2.053e-01
7.658e-02,2.126e-01
8.072e-02,2.996e-01
8.486e-02,4.204e-01
8.899e-02,5.218e-01
9.313e-02,5.919e-01
9.727e-02,6.281e-01
1.014e-01,8.117e-01
1.056e-01,7.972e-01
1.097e-01,1.056e+00
1.138e-01,1.058e+00
1.180e-01,1.215e+00
1.221e-01,1.404e+00
1.262e-01,1.527e+00
1.304e-01,1.599e+00
1.345e-01,1.795e+00
1.387e-01,2.092e+00
1.428e-01,2.247e+00
1.469e-01,2.317e+00
1.511e-01,2.406e+00
1.552e-01,2.822e+00
1.594e-01,2.955e+00
1.635e-01,2.964e+00
1.676e-01,3.240e+00
1.718e-01,3.293e+00
1.759e-01,3.677e+00
1.801e-01,4.102e+00
1.842e-01,4.097e+00
1.883e-01,4.204e+00
1.925e-01,4.624e+00
1.966e-01,4.578e+00
2.008e-01,5.081e+00
2.049e-01,5.329e+00
2.090e-01,5.542e+00
2.132e-01,5.585e+00
2.173e-01,5.747e+00
2.215e-01,6.030e+00
2.256e-01,6.042e+00
2.297e-01,6.433e+00
2.339e-01,6.136e+00
2.380e-01,6.504e+00
2.421e-01,6.663e+00
2.463e-01,6.504e+00
2.504e-01,6.535e+00
2.546e-01,6.615e+00
2.587e-01,6.569e+00
2.628e-01,6.561e+00
2.670e-01,6.269e+00
2.711e-01,6.119e+00
2.753e-01,6.030e+00
2.794e-01,6.001e+00
2.835e-01,5.612e+00
2.877e-01,5.262e+00
2.918e-01,4.875e+00
2.960e-01,4.648e+00
3.001e-01,4.346e+00
3.042e-01,4.010e+00
3.084e-01,3.677e+00
3.125e-01,3.397e+00
3.167e-01,3.034e+00
3.208e-01,2.686e+00
3.249e-01,2.365e+00
3.291e-01,1.974e+00
3.332e-01,1.650e+00
3.374e-01,1.394e+00
3.415e-01,1.266e+00
3.456e-01,1.046e+00
3.498e-01,9.156e-01
3.539e-01,6.934e-01
3.580e-01,5.919e-01
3.622e-01,4.155e-01
3.663e-01,3.382e-01
3.705e-01,2.706e-01
3.746e-01,1.594e-01
3.787e-01,1.377e-01
3.829e-01,1.232e-01
3.870e-01,8.214e-02
3.912e-01,4.832e-02
3.953e-01,4.349e-02
3.994e-01,3.141e-02
4.036e-01,1.691e-02
4.077e-01,4.832e-03
4.119e-01,1.208e-02
4.160e-01,9.663e-03
4.201e-01,2.416e-03
4.243e-01,4.832e-03
4.284e-01,2.416e-03
4.326e-01,4.832e-03
4.367e-01,2.416e-03
4.408e-01,0.000e+00
4.450e-01,0.000e+00
4.491e-01,0.000e+00
4.533e-01,0.000e+00
4.574e-01,0.000e+00
4.615e-01,0.000e+00
4.657e-01,0.000e+00
4.698e-01,0.000e+00
4.739e-01,0.000e+00
4.781e-01,0.000e+00
4.822e-01,0.000e+00
4.864e-01,0.000e+00
4.905e-01,0.000e+00
4.946e-01,0.000e+00
4.988e-01,0.000e+00
5.029e-01,0.000e+00
5.071e-01,0.000e+00
5.112e-01,0.000e+00
5.153e-01,0.000e+00
5.195e-01,0.000e+00
5.236e-01,0.000e+00
5.278e-01,0.000e+00
5.319e-01,0.000e+00
5.360e-01,0.000e+00
5.402e-01,0.000e+00
5.443e-01,0.000e+00
5.485e-01,0.000e+00
5.526e-01,0.000e+00
5.567e-01,0.000e+00
5.609e-01,0.000e+00
5.650e-01,0.000e+00
5.692e-01,0.000e+00
5.733e-01,0.000e+00
5.774e-01,0.000e+00
5.816e-01,0.000e+00
5.857e-01,0.000e+00
5.899e-01,0.000e+00
5.940e-01,0.000e+00
5.981e-01,0.000e+00
6.023e-01,0.000e+00
6.064e-01,0.000e+00
6.105e-01,0.000e+00
6.147e-01,0.000e+00
6.188e-01,0.000e+00
6.230e-01,0.000e+00
6.271e-01,0.000e+00
6.312e-01,0.000e+00
6.354e-01,0.000e+00
6.395e-01,0.000e+00
6.437e-01,0.000e+00
6.478e-01,0.000e+00
6.519e-01,0.000e+00
6.561e-01,0.000e+00
6.602e-01,0.000e+00
6.644e-01,0.000e+00
6.685e-01,0.000e+00
6.726e-01,0.000e+00
6.768e-01,0.000e+00
6.809e-01,0.000e+00
6.851e-01,0.000e+00
6.892e-01,0.000e+00
6.933e-01,0.000e+00
6.975e-01,0.000e+00
7.016e-01,0.000e+00
7.058e-01,0.000e+00
7.099e-01,0.000e+00
7.140e-01,0.000e+00
7.182e-01,0.000e+00
7.223e-01,0.000e+00
7.264e-01,0.000e+00
7.306e-01,0.000e+00
7.347e-01,0.000e+00
7.389e-01,0.000e+00
7.430e-01,0.000e+00
7.471e-01,0.000e+00
7.513e-01,0.000e+00
7.554e-01,0.000e+00
7.596e-01,0.000e+00
7.637e-01,0.000e+00
7.678e-01,0.000e+00
7.720e-01,0.000e+00
7.761e-01,0.000e+00
7.803e-01,0.000e+00
7.844e-01,0.000e+00
7.885e-01,0.000e+00
7.927e-01,0.000e+00
7.968e-01,0.000e+00
8.010e-01,0.000e+00
8.051e-01,0.000e+00
8.092e-01,0.000e+00
8.134e-01,0.000e+00
8.175e-01,0.000e+00
8.217e-01,0.000e+00
8.258e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_14.csv <==
transmittance,probability_density
2.107e-03,0.000e+00
6.320e-03,0.000e+00
1.053e-02,0.000e+00
1.475e-02,0.000e+00
1.896e-02,0.000e+00
2.317e-02,0.000e+00
2.739e-02,0.000e+00
3.160e-02,0.000e+00
3.582e-02,4.747e-03
4.003e-02,4.747e-03
4.424e-02,2.373e-03
4.846e-02,4.747e-03
5.267e-02,4.747e-03
5.688e-02,1.899e-02
6.110e-02,3.085e-02
6.531e-02,2.848e-02
6.952e-02,5.459e-02
7.374e-02,6.883e-02
7.795e-02,1.329e-01
8.216e-02,1.519e-01
8.638e-02,1.970e-01
9.059e-02,2.112e-01
9.480e-02,3.323e-01
9.902e-02,3.892e-01
1.032e-01,4.842e-01
1.074e-01,5.435e-01
1.117e-01,5.577e-01
1.159e-01,7.096e-01
1.201e-01,7.144e-01
1.243e-01,8.805e-01
1.285e-01,9.873e-01
1.327e-01,9.588e-01
1.369e-01,1.241e+00
1.412e-01,1.301e+00
1.454e-01,1.350e+00
1.496e-01,1.469e+00
1.538e-01,1.645e+00
1.580e-01,1.906e+00
1.622e-01,1.998e+00
1.664e-01,2.051e+00
1.706e-01,2.169e+00
1.749e-01,2.468e+00
1.791e-01,2.625e+00
1.833e-01,2.637e+00
1.875e-01,2.760e+00
1.917e-01,2.948e+00
1.959e-01,3.102e+00
2.001e-01,3.356e+00
2.044e-01,3.800e+00
2.086e-01,3.653e+00
2.128e-01,3.819e+00
2.170e-01,4.172e+00
2.212e-01,4.163e+00
2.254e-01,4.443e+00
2.296e-01,4.789e+00
2.339e-01,4.953e+00
2.381e-01,4.996e+00
2.423e-01,5.314e+00
2.465e-01,5.119e+00
2.507e-01,5.554e+00
2.549e-01,5.603e+00
2.591e-01,5.779e+00
2.633e-01,5.596e+00
2.676e-01,5.962e+00
2.718e-01,6.092e+00
2.760e-01,5.978e+00
2.802e-01,6.012e+00
2.844e-01,5.969e+00
2.886e-01,5.993e+00
2.928e-01,5.955e+00
2.971e-01,5.872e+00
3.013e-01,5.696e+00
3.055e-01,5.658e+00
3.097e-01,5.516e+00
3.139e-01,5.352e+00
3.181e-01,5.167e+00
3.223e-01,4.720e+00
3.266e-01,4.531e+00
3.308e-01,4.267e+00
3.350e-01,4.073e+00
3.392e-01,3.655e+00
3.434e-01,3.420e+00
3.476e-01,3.259e+00
3.518e-01,2.876e+00
3.560e-01,2.637e+00
3.603e-01,2.323e+00
3.645e-01,1.929e+00
3.687e-01,1.799e+00
3.729e-01,1.372e+00
3.771e-01,1.270e+00
3.813e-01,1.089e+00
3.855e-01,9.517e-01
3.898e-01,8.663e-01
3.940e-01,6.218e-01
3.982e-01,5.245e-01
4.024e-01,3.845e-01
4.066e-01,3.204e-01
4.108e-01,2.824e-01
4.150e-01,1.566e-01
4.192e-01,1.282e-01
4.235e-01,1.115e-01
4.277e-01,9.019e-02
4.319e-01,4.747e-02
4.361e-01,4.984e-02
4.403e-01,2.848e-02
4.445e-01,3.085e-02
4.487e-01,2.373e-03
4.530e-01,1.187e-02
4.572e-01,9.493e-03
4.614e-01,7.120e-03
4.656e-01,2.373e-03
4.698e-01,2.373e-03
4.740e-01,2.373e-03
4.782e-01,4.747e-03
4.825e-01,2.373e-03
4.867e-01,0.000e+00
4.909e-01,0.000e+00
4.951e-01,0.000e+00
4.993e-01,0.000e+00
5.035e-01,0.000e+00
5.077e-01,0.000e+00
5.119e-01,0.000e+00
5.162e-01,0.000e+00
5.204e-01,0.000e+00
5.246e-01,0.000e+00
5.288e-01,0.000e+00
5.330e-01,0.000e+00
5.372e-01,0.000e+00
5.414e-01,0.000e+00
5.457e-01,0.000e+00
5.499e-01,0.000e+00
5.541e-01,0.000e+00
5.583e-01,0.000e+00
5.625e-01,0.000e+00
5.667e-01,0.000e+00
5.709e-01,0.000e+00
5.751e-01,0.000e+00
5.794e-01,0.000e+00
5.836e-01,0.000e+00
5.878e-01,0.000e+00
5.920e-01,0.000e+00
5.962e-01,0.000e+00
6.004e-01,0.000e+00
6.046e-01,0.000e+00
6.089e-01,0.000e+00
6.131e-01,0.000e+00
6.173e-01,0.000e+00
6.215e-01,0.000e+00
6.257e-01,0.000e+00
6.299e-01,0.000e+00
6.341e-01,0.000e+00
6.384e-01,0.000e+00
6.426e-01,0.000e+00
6.468e-01,0.000e+00
6.510e-01,0.000e+00
6.552e-01,0.000e+00
6.594e-01,0.000e+00
6.636e-01,0.000e+00
6.678e-01,0.000e+00
6.721e-01,0.000e+00
6.763e-01,0.000e+00
6.805e-01,0.000e+00
6.847e-01,0.000e+00
6.889e-01,0.000e+00
6.931e-01,0.000e+00
6.973e-01,0.000e+00
7.016e-01,0.000e+00
7.058e-01,0.000e+00
7.100e-01,0.000e+00
7.142e-01,0.000e+00
7.184e-01,0.000e+00
7.226e-01,0.000e+00
7.268e-01,0.000e+00
7.311e-01,0.000e+00
7.353e-01,0.000e+00
7.395e-01,0.000e+00
7.437e-01,0.000e+00
7.479e-01,0.000e+00
7.521e-01,0.000e+00
7.563e-01,0.000e+00
7.605e-01,0.000e+00
7.648e-01,0.000e+00
7.690e-01,0.000e+00
7.732e-01,0.000e+00
7.774e-01,0.000e+00
7.816e-01,0.000e+00
7.858e-01,0.000e+00
7.900e-01,0.000e+00
7.943e-01,0.000e+00
7.985e-01,0.000e+00
8.027e-01,0.000e+00
8.069e-01,0.000e+00
8.111e-01,0.000e+00
8.153e-01,0.000e+00
8.195e-01,0.000e+00
8.237e-01,0.000e+00
8.280e-01,0.000e+00
8.322e-01,0.000e+00
8.364e-01,0.000e+00
8.406e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_15.csv <==
transmittance,probability_density
1.008e-03,0.000e+00
3.024e-03,0.000e+00
5.041e-03,9.919e-03
7.057e-03,2.133e-01
9.073e-03,7.291e-01
1.109e-02,2.296e+00
1.311e-02,4.548e+00
1.512e-02,7.901e+00
1.714e-02,1.271e+01
1.915e-02,1.786e+01
2.117e-02,2.315e+01
2.319e-02,2.883e+01
2.520e-02,3.541e+01
2.722e-02,4.204e+01
2.924e-02,4.855e+01
3.125e-02,5.145e+01
3.327e-02,5.131e+01
3.529e-02,4.811e+01
3.730e-02,3.973e+01
3.932e-02,3.125e+01
4.133e-02,2.165e+01
4.335e-02,1.378e+01
4.537e-02,7.643e+00
4.738e-02,3.983e+00
4.940e-02,1.716e+00
5.142e-02,7.539e-01
5.343e-02,2.281e-01
5.545e-02,8.431e-02
5.746e-02,1.488e-02
5.948e-02,0.000e+00
6.150e-02,0.000e+00
6.351e-02,0.000e+00
6.553e-02,0.000e+00
6.755e-02,0.000e+00
6.956e-02,0.000e+00
7.158e-02,0.000e+00
7.359e-02,0.000e+00
7.561e-02,0.000e+00
7.763e-02,0.000e+00
7.964e-02,0.000e+00
8.166e-02,0.000e+00
8.368e-02,0.000e+00
8.569e-02,0.000e+00
8.771e-02,0.000e+00
8.973e-02,0.000e+00
9.174e-02,0.000e+00
9.376e-02,0.000e+00
9.577e-02,0.000e+00
9.779e-02,0.000e+00
9.981e-02,0.000e+00
1.018e-01,0.000e+00
1.038e-01,0.000e+00
1.059e-01,0.000e+00
1.079e-01,0.000e+00
1.099e-01,0.000e+00
1.119e-01,0.000e+00
1.139e-01,0.000e+00
1.159e-01,0.000e+00
1.180e-01,0.000e+00
1.200e-01,0.000e+00
1.220e-01,0.000e+00
1.240e-01,0.000e+00
1.260e-01,0.000e+00
1.280e-01,0.000e+00
1.301e-01,0.000e+00
1.321e-01,0.000e+00
1.341e-01,0.000e+00
1.361e-01,0.000e+00
1.381e-01,0.000e+00
1.401e-01,0.000e+00
1.421e-01,0.000e+00
1.442e-01,0.000e+00
1.462e-01,0.000e+00
1.482e-01,0.000e+00
1.502e-01,0.000e+00
1.522e-01,0.000e+00
1.542e-01,0.000e+00
1.563e-01,0.000e+00
1.583e-01,0.000e+00
1.603e-01,0.000e+00
1.623e-01,0.000e+00
1.643e-01,0.000e+00
1.663e-01,0.000e+00
1.684e-01,0.000e+00
1.704e-01,0.000e+00
1.724e-01,0.000e+00
1.744e-01,0.000e+00
1.764e-01,0.000e+00
1.784e-01,0.000e+00
1.805e-01,0.000e+00
1.825e-01,0.000e+00
1.845e-01,0.000e+00
1.865e-01,0.000e+00
1.885e-01,0.000e+00
1.905e-01,0.000e+00
1.926e-01,0.000e+00
1.946e-01,0.000e+00
1.966e-01,0.000e+00
1.986e-01,0.000e+00
2.006e-01,0.000e+00
2.026e-01,0.000e+00
2.047e-01,0.000e+00
2.067e-01,0.000e+00
2.087e-01,0.000e+00
2.107e-01,0.000e+00
2.127e-01,0.000e+00
2.147e-01,0.000e+00
2.168e-01,0.000e+00
2.188e-01,0.000e+00
2.208e-01,0.000e+00
2.228e-01,0.000e+00
2.248e-01,0.000e+00
2.268e-01,0.000e+00
2.289e-01,0.000e+00
2.309e-01,0.000e+00
2.329e-01,0.000e+00
2.349e-01,0.000e+00
2.369e-01,0.000e+00
2.389e-01,0.000e+00
2.409e-01,0.000e+00
2.430e-01,0.000e+00
2.450e-01,0.000e+00
2.470e-01,0.000e+00
2.490e-01,0.000e+00
2.510e-01,0.000e+00
2.530e-01,0.000e+00
2.551e-01,0.000e+00
2.571e-01,0.000e+00
2.591e-01,0.000e+00
2.611e-01,0.000e+00
2.631e-01,0.000e+00
2.651e-01,0.000e+00
2.672e-01,0.000e+00
2.692e-01,0.000e+00
2.712e-01,0.000e+00
2.732e-01,0.000e+00
2.752e-01,0.000e+00
2.772e-01,0.000e+00
2.793e-01,0.000e+00
2.813e-01,0.000e+00
2.833e-01,0.000e+00
2.853e-01,0.000e+00
2.873e-01,0.000e+00
2.893e-01,0.000e+00
2.914e-01,0.000e+00
2.934e-01,0.000e+00
2.954e-01,0.000e+00
2.974e-01,0.000e+00
2.994e-01,0.000e+00
3.014e-01,0.000e+00
3.035e-01,0.000e+00
3.055e-01,0.000e+00
3.075e-01,0.000e+00
3.095e-01,0.000e+00
3.115e-01,0.000e+00
3.135e-01,0.000e+00
3.156e-01,0.000e+00
3.176e-01,0.000e+00
3.196e-01,0.000e+00
3.216e-01,0.000e+00
3.236e-01,0.000e+00
3.256e-01,0.000e+00
3.276e-01,0.000e+00
3.297e-01,0.000e+00
3.317e-01,0.000e+00
3.337e-01,0.000e+00
3.357e-01,0.000e+00
3.377e-01,0.000e+00
3.397e-01,0.000e+00
3.418e-01,0.000e+00
3.438e-01,0.000e+00
3.458e-01,0.000e+00
3.478e-01,0.000e+00
3.498e-01,0.000e+00
3.518e-01,0.000e+00
3.539e-01,0.000e+00
3.559e-01,0.000e+00
3.579e-01,0.000e+00
3.599e-01,0.000e+00
3.619e-01,0.000e+00
3.639e-01,0.000e+00
3.660e-01,0.000e+00
3.680e-01,0.000e+00
3.700e-01,0.000e+00
3.720e-01,0.000e+00
3.740e-01,0.000e+00
3.760e-01,0.000e+00
3.781e-01,0.000e+00
3.801e-01,0.000e+00
3.821e-01,0.000e+00
3.841e-01,0.000e+00
3.861e-01,0.000e+00
3.881e-01,0.000e+00
3.902e-01,0.000e+00
3.922e-01,0.000e+00
3.942e-01,0.000e+00
3.962e-01,0.000e+00
3.982e-01,0.000e+00
4.002e-01,0.000e+00
4.023e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_16.csv <==
transmittance,probability_density
2.196e-03,0.000e+00
6.587e-03,0.000e+00
1.098e-02,0.000e+00
1.537e-02,0.000e+00
1.976e-02,0.000e+00
2.415e-02,0.000e+00
2.854e-02,0.000e+00
3.293e-02,0.000e+00
3.733e-02,0.000e+00
4.172e-02,0.000e+00
4.611e-02,0.000e+00
5.050e-02,6.832e-03
5.489e-02,4.555e-03
5.928e-02,0.000e+00
6.367e-02,4.555e-03
6.806e-02,0.000e+00
7.245e-02,9.109e-03
7.685e-02,9.109e-03
8.124e-02,2.960e-02
8.563e-02,2.505e-02
9.002e-02,2.733e-02
9.441e-02,4.327e-02
9.880e-02,6.376e-02
1.032e-01,1.002e-01
1.076e-01,1.002e-01
1.120e-01,1.571e-01
1.164e-01,1.571e-01
1.208e-01,2.050e-01
1.251e-01,2.733e-01
1.295e-01,2.960e-01
1.339e-01,3.325e-01
1.383e-01,4.463e-01
1.427e-01,4.167e-01
1.471e-01,4.646e-01
1.515e-01,5.352e-01
1.559e-01,6.035e-01
1.603e-01,5.966e-01
1.647e-01,8.130e-01
1.691e-01,8.107e-01
1.735e-01,7.720e-01
1.778e-01,9.747e-01
1.822e-01,1.063e+00
1.866e-01,1.118e+00
1.910e-01,1.114e+00
1.954e-01,1.221e+00
1.998e-01,1.373e+00
2.042e-01,1.558e+00
2.086e-01,1.608e+00
2.130e-01,1.715e+00
2.174e-01,1.747e+00
2.218e-01,1.840e+00
2.261e-01,2.093e+00
2.305e-01,2.154e+00
2.349e-01,2.134e+00
2.393e-01,2.259e+00
2.437e-01,2.448e+00
2.481e-01,2.500e+00
2.525e-01,2.619e+00
2.569e-01,2.942e+00
2.613e-01,3.211e+00
2.657e-01,2.951e+00
2.701e-01,3.152e+00
2.745e-01,3.430e+00
2.788e-01,3.500e+00
2.832e-01,3.653e+00
2.876e-01,3.787e+00
2.920e-01,4.022e+00
2.964e-01,4.172e+00
3.008e-01,4.236e+00
3.052e-01,4.407e+00
3.096e-01,4.295e+00
3.140e-01,4.584e+00
3.184e-01,4.687e+00
3.228e-01,4.960e+00
3.271e-01,4.721e+00
3.315e-01,4.755e+00
3.359e-01,5.042e+00
3.403e-01,5.144e+00
3.447e-01,5.067e+00
3.491e-01,5.140e+00
3.535e-01,5.072e+00
3.579e-01,5.074e+00
3.623e-01,5.103e+00
3.667e-01,5.067e+00
3.711e-01,5.117e+00
3.754e-01,4.764e+00
3.798e-01,4.844e+00
3.842e-01,4.712e+00
3.886e-01,4.696e+00
3.930e-01,4.475e+00
3.974e-01,4.320e+00
4.018e-01,4.054e+00
4.062e-01,3.751e+00
4.106e-01,3.682e+00
4.150e-01,3.505e+00
4.194e-01,3.209e+00
4.238e-01,2.942e+00
4.281e-01,2.913e+00
4.325e-01,2.555e+00
4.369e-01,2.425e+00
4.413e-01,2.104e+00
4.457e-01,1.929e+00
4.501e-01,1.624e+00
4.545e-01,1.444e+00
4.589e-01,1.207e+00
4.633e-01,1.091e+00
4.677e-01,9.838e-01
4.721e-01,8.084e-01
4.764e-01,7.766e-01
4.808e-01,5.397e-01
4.852e-01,5.192e-01
4.896e-01,3.871e-01
4.940e-01,3.120e-01
4.984e-01,2.687e-01
5.028e-01,1.754e-01
5.072e-01,1.321e-01
5.116e-01,1.048e-01
5.160e-01,1.025e-01
5.204e-01,6.376e-02
5.247e-01,5.010e-02
5.291e-01,3.871e-02
5.335e-01,2.050e-02
5.379e-01,2.733e-02
5.423e-01,2.277e-03
5.467e-01,1.139e-02
5.511e-01,9.109e-03
5.555e-01,6.832e-03
5.599e-01,0.000e+00
5.643e-01,4.555e-03
5.687e-01,2.277e-03
5.731e-01,4.555e-03
5.774e-01,2.277e-03
5.818e-01,0.000e+00
5.862e-01,0.000e+00
5.906e-01,0.000e+00
5.950e-01,0.000e+00
5.994e-01,0.000e+00
6.038e-01,0.000e+00
6.082e-01,0.000e+00
6.126e-01,0.000e+00
6.170e-01,0.000e+00
6.214e-01,0.000e+00
6.257e-01,0.000e+00
6.301e-01,0.000e+00
6.345e-01,0.000e+00
6.389e-01,0.000e+00
6.433e-01,0.000e+00
6.477e-01,0.000e+00
6.521e-01,0.000e+00
6.565e-01,0.000e+00
6.609e-01,0.000e+00
6.653e-01,0.000e+00
6.697e-01,0.000e+00
6.740e-01,0.000e+00
6.784e-01,0.000e+00
6.828e-01,0.000e+00
6.872e-01,0.000e+00
6.916e-01,0.000e+00
6.960e-01,0.000e+00
7.004e-01,0.000e+00
7.048e-01,0.000e+00
7.092e-01,0.000e+00
7.136e-01,0.000e+00
7.180e-01,0.000e+00
7.224e-01,0.000e+00
7.267e-01,0.000e+00
7.311e-01,0.000e+00
7.355e-01,0.000e+00
7.399e-01,0.000e+00
7.443e-01,0.000e+00
7.487e-01,0.000e+00
7.531e-01,0.000e+00
7.575e-01,0.000e+00
7.619e-01,0.000e+00
7.663e-01,0.000e+00
7.707e-01,0.000e+00
7.750e-01,0.000e+00
7.794e-01,0.000e+00
7.838e-01,0.000e+00
7.882e-01,0.000e+00
7.926e-01,0.000e+00
7.970e-01,0.000e+00
8.014e-01,0.000e+00
8.058e-01,0.000e+00
8.102e-01,0.000e+00
8.146e-01,0.000e+00
8.190e-01,0.000e+00
8.234e-01,0.000e+00
8.277e-01,0.000e+00
8.321e-01,0.000e+00
8.365e-01,0.000e+00
8.409e-01,0.000e+00
8.453e-01,0.000e+00
8.497e-01,0.000e+00
8.541e-01,0.000e+00
8.585e-01,0.000e+00
8.629e-01,0.000e+00
8.673e-01,0.000e+00
8.717e-01,0.000e+00
8.760e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_17.csv <==
transmittance,probability_density
2.242e-03,0.000e+00
6.725e-03,0.000e+00
1.121e-02,0.000e+00
1.569e-02,0.000e+00
2.017e-02,0.000e+00
2.466e-02,0.000e+00
2.914e-02,0.000e+00
3.362e-02,0.000e+00
3.811e-02,0.000e+00
4.259e-02,0.000e+00
4.707e-02,0.000e+00
5.156e-02,0.000e+00
5.604e-02,4.461e-03
6.052e-02,4.461e-03
6.500e-02,2.231e-03
6.949e-02,0.000e+00
7.397e-02,4.461e-03
7.845e-02,2.231e-03
8.294e-02,6.692e-03
8.742e-02,6.692e-03
9.190e-02,3.123e-02
9.639e-02,1.784e-02
1.009e-01,1.784e-02
1.054e-01,3.792e-02
1.098e-01,4.684e-02
1.143e-01,8.253e-02
1.188e-01,8.476e-02
1.233e-01,1.048e-01
1.278e-01,1.428e-01
1.322e-01,1.271e-01
1.367e-01,1.963e-01
1.412e-01,2.431e-01
1.457e-01,2.632e-01
1.502e-01,3.123e-01
1.547e-01,3.636e-01
1.591e-01,3.747e-01
1.636e-01,4.060e-01
1.681e-01,4.997e-01
1.726e-01,4.997e-01
1.771e-01,5.420e-01
1.816e-01,5.688e-01
1.860e-01,7.361e-01
1.905e-01,7.473e-01
1.950e-01,7.205e-01
1.995e-01,8.833e-01
2.040e-01,9.949e-01
2.085e-01,1.013e+00
2.129e-01,1.010e+00
2.174e-01,1.060e+00
2.219e-01,1.247e+00
2.264e-01,1.347e+00
2.309e-01,1.497e+00
2.354e-01,1.468e+00
2.398e-01,1.611e+00
2.443e-01,1.695e+00
2.488e-01,1.744e+00
2.533e-01,1.894e+00
2.578e-01,2.016e+00
2.623e-01,2.016e+00
2.667e-01,2.074e+00
2.712e-01,2.206e+00
2.757e-01,2.373e+00
2.802e-01,2.396e+00
2.847e-01,2.706e+00
2.892e-01,2.931e+00
2.936e-01,2.784e+00
2.981e-01,2.871e+00
3.026e-01,3.121e+00
3.071e-01,3.192e+00
3.116e-01,3.268e+00
3.161e-01,3.466e+00
3.205e-01,3.687e+00
3.250e-01,3.799e+00
3.295e-01,3.959e+00
3.340e-01,4.040e+00
3.385e-01,4.024e+00
3.430e-01,3.977e+00
3.474e-01,4.448e+00
3.519e-01,4.372e+00
3.564e-01,4.593e+00
3.609e-01,4.419e+00
3.654e-01,4.497e+00
3.699e-01,4.691e+00
3.743e-01,4.731e+00
3.788e-01,4.780e+00
3.833e-01,4.876e+00
3.878e-01,4.760e+00
3.923e-01,4.829e+00
3.967e-01,4.832e+00
4.012e-01,4.782e+00
4.057e-01,4.760e+00
4.102e-01,4.557e+00
4.147e-01,4.611e+00
4.192e-01,4.452e+00
4.236e-01,4.588e+00
4.281e-01,4.332e+00
4.326e-01,4.243e+00
4.371e-01,3.848e+00
4.416e-01,3.759e+00
4.461e-01,3.560e+00
4.505e-01,3.444e+00
4.550e-01,3.295e+00
4.595e-01,2.980e+00
4.640e-01,2.768e+00
4.685e-01,2.712e+00
4.730e-01,2.434e+00
4.774e-01,2.304e+00
4.819e-01,2.019e+00
4.864e-01,1.791e+00
4.909e-01,1.546e+00
4.954e-01,1.390e+00
4.999e-01,1.160e+00
5.043e-01,1.060e+00
5.088e-01,9.257e-01
5.133e-01,8.119e-01
5.178e-01,7.450e-01
5.223e-01,5.554e-01
5.268e-01,4.952e-01
5.312e-01,3.881e-01
5.357e-01,2.944e-01
5.402e-01,2.721e-01
5.447e-01,1.762e-01
5.492e-01,1.338e-01
5.537e-01,1.160e-01
5.581e-01,9.369e-02
5.626e-01,8.030e-02
5.671e-01,3.792e-02
5.716e-01,4.684e-02
5.761e-01,2.677e-02
5.806e-01,2.677e-02
5.850e-01,4.461e-03
5.895e-01,6.692e-03
5.940e-01,1.338e-02
5.985e-01,4.461e-03
6.030e-01,2.231e-03
6.075e-01,4.461e-03
6.119e-01,2.231e-03
6.164e-01,4.461e-03
6.209e-01,0.000e+00
6.254e-01,2.231e-03
6.299e-01,0.000e+00
6.344e-01,0.000e+00
6.388e-01,0.000e+00
6.433e-01,0.000e+00
6.478e-01,0.000e+00
6.523e-01,0.000e+00
6.568e-01,0.000e+00
6.612e-01,0.000e+00
6.657e-01,0.000e+00
6.702e-01,0.000e+00
6.747e-01,0.000e+00
6.792e-01,0.000e+00
6.837e-01,0.000e+00
6.881e-01,0.000e+00
6.926e-01,0.000e+00
6.971e-01,0.000e+00
7.016e-01,0.000e+00
7.061e-01,0.000e+00
7.106e-01,0.000e+00
7.150e-01,0.000e+00
7.195e-01,0.000e+00
7.240e-01,0.000e+00
7.285e-01,0.000e+00
7.330e-01,0.000e+00
7.375e-01,0.000e+00
7.419e-01,0.000e+00
7.464e-01,0.000e+00
7.509e-01,0.000e+00
7.554e-01,0.000e+00
7.599e-01,0.000e+00
7.644e-01,0.000e+00
7.688e-01,0.000e+00
7.733e-01,0.000e+00
7.778e-01,0.000e+00
7.823e-01,0.000e+00
7.868e-01,0.000e+00
7.913e-01,0.000e+00
7.957e-01,0.000e+00
8.002e-01,0.000e+00
8.047e-01,0.000e+00
8.092e-01,0.000e+00
8.137e-01,0.000e+00
8.182e-01,0.000e+00
8.226e-01,0.000e+00
8.271e-01,0.000e+00
8.316e-01,0.000e+00
8.361e-01,0.000e+00
8.406e-01,0.000e+00
8.451e-01,0.000e+00
8.495e-01,0.000e+00
8.540e-01,0.000e+00
8.585e-01,0.000e+00
8.630e-01,0.000e+00
8.675e-01,0.000e+00
8.720e-01,0.000e+00
8.764e-01,0.000e+00
8.809e-01,0.000e+00
8.854e-01,0.000e+00
8.899e-01,0.000e+00
8.944e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_18.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,8.000e-03
7.250e-02,2.000e-03
7.750e-02,0.000e+00
8.250e-02,4.000e-03
8.750e-02,0.000e+00
9.250e-02,6.000e-03
9.750e-02,4.000e-03
1.025e-01,1.400e-02
1.075e-01,2.400e-02
1.125e-01,2.200e-02
1.175e-01,2.600e-02
1.225e-01,3.800e-02
1.275e-01,5.400e-02
1.325e-01,8.400e-02
1.375e-01,8.400e-02
1.425e-01,1.160e-01
1.475e-01,1.280e-01
1.525e-01,1.600e-01
1.575e-01,1.940e-01
1.625e-01,2.480e-01
1.675e-01,2.700e-01
1.725e-01,3.200e-01
1.775e-01,3.560e-01
1.825e-01,3.520e-01
1.875e-01,4.240e-01
1.925e-01,4.640e-01
1.975e-01,4.980e-01
2.025e-01,4.900e-01
2.075e-01,6.700e-01
2.125e-01,6.640e-01
2.175e-01,6.940e-01
2.225e-01,7.880e-01
2.275e-01,8.920e-01
2.325e-01,9.320e-01
2.375e-01,9.660e-01
2.425e-01,9.700e-01
2.475e-01,1.168e+00
2.525e-01,1.250e+00
2.575e-01,1.348e+00
2.625e-01,1.404e+00
2.675e-01,1.480e+00
2.725e-01,1.584e+00
2.775e-01,1.658e+00
2.825e-01,1.808e+00
2.875e-01,1.874e+00
2.925e-01,1.904e+00
2.975e-01,1.934e+00
3.025e-01,2.164e+00
3.075e-01,2.220e+00
3.125e-01,2.372e+00
3.175e-01,2.614e+00
3.225e-01,2.742e+00
3.275e-01,2.588e+00
3.325e-01,2.878e+00
3.375e-01,2.984e+00
3.425e-01,3.048e+00
3.475e-01,3.216e+00
3.525e-01,3.428e+00
3.575e-01,3.516e+00
3.625e-01,3.700e+00
3.675e-01,3.814e+00
3.725e-01,3.834e+00
3.775e-01,3.772e+00
3.825e-01,4.198e+00
3.875e-01,4.102e+00
3.925e-01,4.332e+00
3.975e-01,4.202e+00
4.025e-01,4.298e+00
4.075e-01,4.460e+00
4.125e-01,4.630e+00
4.175e-01,4.470e+00
4.225e-01,4.636e+00
4.275e-01,4.430e+00
4.325e-01,4.658e+00
4.375e-01,4.542e+00
4.425e-01,4.526e+00
4.475e-01,4.372e+00
4.525e-01,4.364e+00
4.575e-01,4.250e+00
4.625e-01,4.366e+00
4.675e-01,4.148e+00
4.725e-01,3.910e+00
4.775e-01,3.696e+00
4.825e-01,3.544e+00
4.875e-01,3.342e+00
4.925e-01,3.260e+00
4.975e-01,3.000e+00
5.025e-01,2.730e+00
5.075e-01,2.682e+00
5.125e-01,2.352e+00
5.175e-01,2.228e+00
5.225e-01,1.954e+00
5.275e-01,1.780e+00
5.325e-01,1.458e+00
5.375e-01,1.300e+00
5.425e-01,1.110e+00
5.475e-01,9.860e-01
5.525e-01,8.680e-01
5.575e-01,7.540e-01
5.625e-01,6.340e-01
5.675e-01,4.900e-01
5.725e-01,4.100e-01
5.775e-01,2.860e-01
5.825e-01,2.720e-01
5.875e-01,1.740e-01
5.925e-01,1.320e-01
5.975e-01,9.600e-02
6.025e-01,9.800e-02
6.075e-01,5.600e-02
6.125e-01,4.600e-02
6.175e-01,3.200e-02
6.225e-01,2.000e-02
6.275e-01,1.200e-02
6.325e-01,6.000e-03
6.375e-01,1.200e-02
6.425e-01,6.000e-03
6.475e-01,0.000e+00
6.525e-01,4.000e-03
6.575e-01,6.000e-03
6.625e-01,0.000e+00
6.675e-01,2.000e-03
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_19.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,4.000e-03
7.750e-02,4.000e-03
8.250e-02,2.000e-03
8.750e-02,0.000e+00
9.250e-02,4.000e-03
9.750e-02,0.000e+00
1.025e-01,4.000e-03
1.075e-01,6.000e-03
1.125e-01,6.000e-03
1.175e-01,1.800e-02
1.225e-01,2.000e-02
1.275e-01,1.800e-02
1.325e-01,3.000e-02
1.375e-01,3.400e-02
1.425e-01,5.600e-02
1.475e-01,6.600e-02
1.525e-01,8.400e-02
1.575e-01,1.080e-01
1.625e-01,1.080e-01
1.675e-01,1.500e-01
1.725e-01,1.600e-01
1.775e-01,1.920e-01
1.825e-01,2.360e-01
1.875e-01,2.460e-01
1.925e-01,3.220e-01
1.975e-01,3.180e-01
2.025e-01,3.260e-01
2.075e-01,4.040e-01
2.125e-01,4.100e-01
2.175e-01,4.520e-01
2.225e-01,4.320e-01
2.275e-01,5.960e-01
2.325e-01,6.220e-01
2.375e-01,6.120e-01
2.425e-01,7.180e-01
2.475e-01,7.440e-01
2.525e-01,8.620e-01
2.575e-01,8.620e-01
2.625e-01,9.340e-01
2.675e-01,9.300e-01
2.725e-01,1.072e+00
2.775e-01,1.134e+00
2.825e-01,1.272e+00
2.875e-01,1.328e+00
2.925e-01,1.386e+00
2.975e-01,1.428e+00
3.025e-01,1.560e+00
3.075e-01,1.596e+00
3.125e-01,1.780e+00
3.175e-01,1.784e+00
3.225e-01,1.748e+00
3.275e-01,1.938e+00
3.325e-01,2.072e+00
3.375e-01,2.136e+00
3.425e-01,2.282e+00
3.475e-01,2.530e+00
3.525e-01,2.508e+00
3.575e-01,2.536e+00
3.625e-01,2.678e+00
3.675e-01,2.842e+00
3.725e-01,2.858e+00
3.775e-01,3.076e+00
3.825e-01,3.234e+00
3.875e-01,3.326e+00
3.925e-01,3.436e+00
3.975e-01,3.596e+00
4.025e-01,3.642e+00
4.075e-01,3.666e+00
4.125e-01,3.790e+00
4.175e-01,3.960e+00
4.225e-01,3.990e+00
4.275e-01,4.086e+00
4.325e-01,3.970e+00
4.375e-01,4.232e+00
4.425e-01,4.296e+00
4.475e-01,4.378e+00
4.525e-01,4.362e+00
4.575e-01,4.432e+00
4.625e-01,4.250e+00
4.675e-01,4.490e+00
4.725e-01,4.354e+00
4.775e-01,4.368e+00
4.825e-01,4.228e+00
4.875e-01,4.214e+00
4.925e-01,4.140e+00
4.975e-01,4.222e+00
5.025e-01,3.940e+00
5.075e-01,3.962e+00
5.125e-01,3.588e+00
5.175e-01,3.468e+00
5.225e-01,3.320e+00
5.275e-01,3.150e+00
5.325e-01,3.066e+00
5.375e-01,2.724e+00
5.425e-01,2.722e+00
5.475e-01,2.404e+00
5.525e-01,2.274e+00
5.575e-01,2.018e+00
5.625e-01,1.840e+00
5.675e-01,1.568e+00
5.725e-01,1.444e+00
5.775e-01,1.130e+00
5.825e-01,1.020e+00
5.875e-01,9.600e-01
5.925e-01,8.120e-01
5.975e-01,7.120e-01
6.025e-01,5.580e-01
6.075e-01,4.700e-01
6.125e-01,3.680e-01
6.175e-01,2.800e-01
6.225e-01,2.540e-01
6.275e-01,1.520e-01
6.325e-01,1.120e-01
6.375e-01,1.140e-01
6.425e-01,8.200e-02
6.475e-01,4.200e-02
6.525e-01,4.600e-02
6.575e-01,2.800e-02
6.625e-01,2.800e-02
6.675e-01,2.000e-03
6.725e-01,1.000e-02
6.775e-01,8.000e-03
6.825e-01,6.000e-03
6.875e-01,4.000e-03
6.925e-01,0.000e+00
6.975e-01,6.000e-03
7.025e-01,0.000e+00
7.075e-01,2.000e-03
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_2.csv <==
transmittance,probability_density
1.223e-03,0.000e+00
3.669e-03,0.000e+00
6.115e-03,0.000e+00
8.560e-03,0.000e+00
1.101e-02,4.497e-02
1.345e-02,2.003e-01
1.590e-02,3.966e-01
1.834e-02,1.026e+00
2.079e-02,1.909e+00
2.324e-02,2.743e+00
2.568e-02,4.346e+00
2.813e-02,5.986e+00
3.057e-02,7.928e+00
3.302e-02,1.032e+01
3.546e-02,1.274e+01
3.791e-02,1.434e+01
4.036e-02,1.733e+01
4.280e-02,2.002e+01
4.525e-02,2.284e+01
4.769e-02,2.519e+01
5.014e-02,2.850e+01
5.259e-02,3.019e+01
5.503e-02,3.022e+01
5.748e-02,3.034e+01
5.992e-02,2.908e+01
6.237e-02,2.609e+01
6.482e-02,2.229e+01
6.726e-02,1.887e+01
6.971e-02,1.482e+01
7.215e-02,1.080e+01
7.460e-02,8.001e+00
7.704e-02,5.119e+00
7.949e-02,3.234e+00
8.194e-02,1.836e+00
8.438e-02,1.022e+00
8.683e-02,6.215e-01
8.927e-02,2.780e-01
9.172e-02,1.104e-01
9.417e-02,5.724e-02
9.661e-02,2.044e-02
9.906e-02,4.089e-03
1.015e-01,0.000e+00
1.039e-01,0.000e+00
1.064e-01,0.000e+00
1.088e-01,0.000e+00
1.113e-01,0.000e+00
1.137e-01,0.000e+00
1.162e-01,0.000e+00
1.186e-01,0.000e+00
1.211e-01,0.000e+00
1.235e-01,0.000e+00
1.260e-01,0.000e+00
1.284e-01,0.000e+00
1.309e-01,0.000e+00
1.333e-01,0.000e+00
1.357e-01,0.000e+00
1.382e-01,0.000e+00
1.406e-01,0.000e+00
1.431e-01,0.000e+00
1.455e-01,0.000e+00
1.480e-01,0.000e+00
1.504e-01,0.000e+00
1.529e-01,0.000e+00
1.553e-01,0.000e+00
1.578e-01,0.000e+00
1.602e-01,0.000e+00
1.626e-01,0.000e+00
1.651e-01,0.000e+00
1.675e-01,0.000e+00
1.700e-01,0.000e+00
1.724e-01,0.000e+00
1.749e-01,0.000e+00
1.773e-01,0.000e+00
1.798e-01,0.000e+00
1.822e-01,0.000e+00
1.847e-01,0.000e+00
1.871e-01,0.000e+00
1.896e-01,0.000e+00
1.920e-01,0.000e+00
1.944e-01,0.000e+00
1.969e-01,0.000e+00
1.993e-01,0.000e+00
2.018e-01,0.000e+00
2.042e-01,0.000e+00
2.067e-01,0.000e+00
2.091e-01,0.000e+00
2.116e-01,0.000e+00
2.140e-01,0.000e+00
2.165e-01,0.000e+00
2.189e-01,0.000e+00
2.213e-01,0.000e+00
2.238e-01,0.000e+00
2.262e-01,0.000e+00
2.287e-01,0.000e+00
2.311e-01,0.000e+00
2.336e-01,0.000e+00
2.360e-01,0.000e+00
2.385e-01,0.000e+00
2.409e-01,0.000e+00
2.434e-01,0.000e+00
2.458e-01,0.000e+00
2.483e-01,0.000e+00
2.507e-01,0.000e+00
2.531e-01,0.000e+00
2.556e-01,0.000e+00
2.580e-01,0.000e+00
2.605e-01,0.000e+00
2.629e-01,0.000e+00
2.654e-01,0.000e+00
2.678e-01,0.000e+00
2.703e-01,0.000e+00
2.727e-01,0.000e+00
2.752e-01,0.000e+00
2.776e-01,0.000e+00
2.800e-01,0.000e+00
2.825e-01,0.000e+00
2.849e-01,0.000e+00
2.874e-01,0.000e+00
2.898e-01,0.000e+00
2.923e-01,0.000e+00
2.947e-01,0.000e+00
2.972e-01,0.000e+00
2.996e-01,0.000e+00
3.021e-01,0.000e+00
3.045e-01,0.000e+00
3.070e-01,0.000e+00
3.094e-01,0.000e+00
3.118e-01,0.000e+00
3.143e-01,0.000e+00
3.167e-01,0.000e+00
3.192e-01,0.000e+00
3.216e-01,0.000e+00
3.241e-01,0.000e+00
3.265e-01,0.000e+00
3.290e-01,0.000e+00
3.314e-01,0.000e+00
3.339e-01,0.000e+00
3.363e-01,0.000e+00
3.388e-01,0.000e+00
3.412e-01,0.000e+00
3.436e-01,0.000e+00
3.461e-01,0.000e+00
3.485e-01,0.000e+00
3.510e-01,0.000e+00
3.534e-01,0.000e+00
3.559e-01,0.000e+00
3.583e-01,0.000e+00
3.608e-01,0.000e+00
3.632e-01,0.000e+00
3.657e-01,0.000e+00
3.681e-01,0.000e+00
3.705e-01,0.000e+00
3.730e-01,0.000e+00
3.754e-01,0.000e+00
3.779e-01,0.000e+00
3.803e-01,0.000e+00
3.828e-01,0.000e+00
3.852e-01,0.000e+00
3.877e-01,0.000e+00
3.901e-01,0.000e+00
3.926e-01,0.000e+00
3.950e-01,0.000e+00
3.975e-01,0.000e+00
3.999e-01,0.000e+00
4.023e-01,0.000e+00
4.048e-01,0.000e+00
4.072e-01,0.000e+00
4.097e-01,0.000e+00
4.121e-01,0.000e+00
4.146e-01,0.000e+00
4.170e-01,0.000e+00
4.195e-01,0.000e+00
4.219e-01,0.000e+00
4.244e-01,0.000e+00
4.268e-01,0.000e+00
4.292e-01,0.000e+00
4.317e-01,0.000e+00
4.341e-01,0.000e+00
4.366e-01,0.000e+00
4.390e-01,0.000e+00
4.415e-01,0.000e+00
4.439e-01,0.000e+00
4.464e-01,0.000e+00
4.488e-01,0.000e+00
4.513e-01,0.000e+00
4.537e-01,0.000e+00
4.562e-01,0.000e+00
4.586e-01,0.000e+00
4.610e-01,0.000e+00
4.635e-01,0.000e+00
4.659e-01,0.000e+00
4.684e-01,0.000e+00
4.708e-01,0.000e+00
4.733e-01,0.000e+00
4.757e-01,0.000e+00
4.782e-01,0.000e+00
4.806e-01,0.000e+00
4.831e-01,0.000e+00
4.855e-01,0.000e+00
4.879e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_21.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,8.000e-03
9.750e-02,0.000e+00
1.025e-01,2.000e-03
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,4.000e-03
1.225e-01,2.000e-03
1.275e-01,0.000e+00
1.325e-01,6.000e-03
1.375e-01,4.000e-03
1.425e-01,1.200e-02
1.475e-01,1.000e-02
1.525e-01,2.400e-02
1.575e-01,1.600e-02
1.625e-01,2.000e-02
1.675e-01,2.800e-02
1.725e-01,4.800e-02
1.775e-01,5.400e-02
1.825e-01,5.600e-02
1.875e-01,7.400e-02
1.925e-01,8.200e-02
1.975e-01,8.600e-02
2.025e-01,1.280e-01
2.075e-01,1.160e-01
2.125e-01,1.620e-01
2.175e-01,1.720e-01
2.225e-01,2.040e-01
2.275e-01,2.280e-01
2.325e-01,2.760e-01
2.375e-01,2.540e-01
2.425e-01,2.760e-01
2.475e-01,3.180e-01
2.525e-01,3.600e-01
2.575e-01,3.520e-01
2.625e-01,3.760e-01
2.675e-01,4.160e-01
2.725e-01,4.520e-01
2.775e-01,5.280e-01
2.825e-01,5.520e-01
2.875e-01,6.040e-01
2.925e-01,6.120e-01
2.975e-01,6.500e-01
3.025e-01,8.160e-01
3.075e-01,7.160e-01
3.125e-01,8.620e-01
3.175e-01,8.160e-01
3.225e-01,8.860e-01
3.275e-01,9.660e-01
3.325e-01,1.060e+00
3.375e-01,1.124e+00
3.425e-01,1.254e+00
3.475e-01,1.204e+00
3.525e-01,1.264e+00
3.575e-01,1.446e+00
3.625e-01,1.418e+00
3.675e-01,1.558e+00
3.725e-01,1.590e+00
3.775e-01,1.618e+00
3.825e-01,1.584e+00
3.875e-01,1.868e+00
3.925e-01,1.886e+00
3.975e-01,1.954e+00
4.025e-01,2.108e+00
4.075e-01,2.278e+00
4.125e-01,2.280e+00
4.175e-01,2.268e+00
4.225e-01,2.446e+00
4.275e-01,2.634e+00
4.325e-01,2.544e+00
4.375e-01,2.740e+00
4.425e-01,2.868e+00
4.475e-01,3.026e+00
4.525e-01,3.092e+00
4.575e-01,3.172e+00
4.625e-01,3.388e+00
4.675e-01,3.428e+00
4.725e-01,3.342e+00
4.775e-01,3.554e+00
4.825e-01,3.636e+00
4.875e-01,3.724e+00
4.925e-01,3.780e+00
4.975e-01,3.802e+00
5.025e-01,3.836e+00
5.075e-01,4.028e+00
5.125e-01,4.028e+00
5.175e-01,4.072e+00
5.225e-01,4.184e+00
5.275e-01,4.144e+00
5.325e-01,4.086e+00
5.375e-01,4.180e+00
5.425e-01,4.202e+00
5.475e-01,4.092e+00
5.525e-01,4.086e+00
5.575e-01,4.006e+00
5.625e-01,3.978e+00
5.675e-01,4.002e+00
5.725e-01,3.884e+00
5.775e-01,3.788e+00
5.825e-01,3.586e+00
5.875e-01,3.324e+00
5.925e-01,3.276e+00
5.975e-01,3.130e+00
6.025e-01,3.018e+00
6.075e-01,2.806e+00
6.125e-01,2.566e+00
6.175e-01,2.508e+00
6.225e-01,2.320e+00
6.275e-01,2.138e+00
6.325e-01,1.912e+00
6.375e-01,1.728e+00
6.425e-01,1.436e+00
6.475e-01,1.336e+00
6.525e-01,1.066e+00
6.575e-01,1.020e+00
6.625e-01,9.060e-01
6.675e-01,7.360e-01
6.725e-01,6.880e-01
6.775e-01,5.140e-01
6.825e-01,4.400e-01
6.875e-01,3.020e-01
6.925e-01,2.880e-01
6.975e-01,2.180e-01
7.025e-01,1.360e-01
7.075e-01,1.100e-01
7.125e-01,1.000e-01
7.175e-01,6.600e-02
7.225e-01,4.600e-02
7.275e-01,3.600e-02
7.325e-01,2.800e-02
7.375e-01,1.200e-02
7.425e-01,6.000e-03
7.475e-01,1.200e-02
7.525e-01,6.000e-03
7.575e-01,2.000e-03
7.625e-01,2.000e-03
7.675e-01,6.000e-03
7.725e-01,2.000e-03
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_22.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,4.000e-03
1.075e-01,4.000e-03
1.125e-01,0.000e+00
1.175e-01,2.000e-03
1.225e-01,0.000e+00
1.275e-01,2.000e-03
1.325e-01,2.000e-03
1.375e-01,2.000e-03
1.425e-01,0.000e+00
1.475e-01,6.000e-03
1.525e-01,4.000e-03
1.575e-01,8.000e-03
1.625e-01,1.400e-02
1.675e-01,1.000e-02
1.725e-01,2.400e-02
1.775e-01,1.400e-02
1.825e-01,2.600e-02
1.875e-01,4.200e-02
1.925e-01,4.000e-02
1.975e-01,4.600e-02
2.025e-01,5.200e-02
2.075e-01,7.600e-02
2.125e-01,7.000e-02
2.175e-01,8.600e-02
2.225e-01,1.200e-01
2.275e-01,1.140e-01
2.325e-01,1.400e-01
2.375e-01,1.660e-01
2.425e-01,1.740e-01
2.475e-01,2.060e-01
2.525e-01,2.300e-01
2.575e-01,2.420e-01
2.625e-01,2.500e-01
2.675e-01,3.020e-01
2.725e-01,3.040e-01
2.775e-01,3.100e-01
2.825e-01,3.500e-01
2.875e-01,3.600e-01
2.925e-01,3.800e-01
2.975e-01,4.240e-01
3.025e-01,5.080e-01
3.075e-01,5.080e-01
3.125e-01,5.920e-01
3.175e-01,5.480e-01
3.225e-01,6.580e-01
3.275e-01,6.880e-01
3.325e-01,7.100e-01
3.375e-01,7.140e-01
3.425e-01,8.180e-01
3.475e-01,8.440e-01
3.525e-01,8.720e-01
3.575e-01,9.200e-01
3.625e-01,1.076e+00
3.675e-01,1.104e+00
3.725e-01,1.138e+00
3.775e-01,1.194e+00
3.825e-01,1.250e+00
3.875e-01,1.394e+00
3.925e-01,1.372e+00
3.975e-01,1.444e+00
4.025e-01,1.522e+00
4.075e-01,1.588e+00
4.125e-01,1.522e+00
4.175e-01,1.724e+00
4.225e-01,1.816e+00
4.275e-01,1.862e+00
4.325e-01,2.046e+00
4.375e-01,2.170e+00
4.425e-01,2.226e+00
4.475e-01,2.190e+00
4.525e-01,2.244e+00
4.575e-01,2.516e+00
4.625e-01,2.572e+00
4.675e-01,2.464e+00
4.725e-01,2.776e+00
4.775e-01,2.858e+00
4.825e-01,2.926e+00
4.875e-01,3.044e+00
4.925e-01,3.098e+00
4.975e-01,3.414e+00
5.025e-01,3.272e+00
5.075e-01,3.314e+00
5.125e-01,3.514e+00
5.175e-01,3.612e+00
5.225e-01,3.660e+00
5.275e-01,3.724e+00
5.325e-01,3.638e+00
5.375e-01,3.860e+00
5.425e-01,3.886e+00
5.475e-01,4.008e+00
5.525e-01,3.948e+00
5.575e-01,4.190e+00
5.625e-01,4.100e+00
5.675e-01,4.008e+00
5.725e-01,4.086e+00
5.775e-01,4.114e+00
5.825e-01,4.082e+00
5.875e-01,4.020e+00
5.925e-01,3.898e+00
5.975e-01,4.004e+00
6.025e-01,3.934e+00
6.075e-01,3.890e+00
6.125e-01,3.776e+00
6.175e-01,3.554e+00
6.225e-01,3.274e+00
6.275e-01,3.290e+00
6.325e-01,3.158e+00
6.375e-01,3.012e+00
6.425e-01,2.800e+00
6.475e-01,2.578e+00
6.525e-01,2.540e+00
6.575e-01,2.326e+00
6.625e-01,2.134e+00
6.675e-01,1.916e+00
6.725e-01,1.786e+00
6.775e-01,1.436e+00
6.825e-01,1.362e+00
6.875e-01,1.078e+00
6.925e-01,1.032e+00
6.975e-01,9.200e-01
7.025e-01,7.400e-01
7.075e-01,6.960e-01
7.125e-01,5.080e-01
7.175e-01,4.320e-01
7.225e-01,3.300e-01
7.275e-01,2.820e-01
7.325e-01,2.020e-01
7.375e-01,1.320e-01
7.425e-01,1.120e-01
7.475e-01,9.400e-02
7.525e-01,6.200e-02
7.575e-01,4.600e-02
7.625e-01,3.000e-02
7.675e-01,2.600e-02
7.725e-01,2.000e-03
7.775e-01,1.400e-02
7.825e-01,8.000e-03
7.875e-01,2.000e-03
7.925e-01,4.000e-03
7.975e-01,4.000e-03
8.025e-01,2.000e-03
8.075e-01,2.000e-03
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_23.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,2.000e-03
1.175e-01,6.000e-03
1.225e-01,0.000e+00
1.275e-01,2.000e-03
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,4.000e-03
1.475e-01,0.000e+00
1.525e-01,2.000e-03
1.575e-01,0.000e+00
1.625e-01,6.000e-03
1.675e-01,4.000e-03
1.725e-01,4.000e-03
1.775e-01,1.200e-02
1.825e-01,1.000e-02
1.875e-01,2.000e-02
1.925e-01,1.400e-02
1.975e-01,2.800e-02
2.025e-01,1.800e-02
2.075e-01,4.400e-02
2.125e-01,4.400e-02
2.175e-01,3.800e-02
2.225e-01,5.400e-02
2.275e-01,7.000e-02
2.325e-01,6.600e-02
2.375e-01,8.200e-02
2.425e-01,1.080e-01
2.475e-01,1.140e-01
2.525e-01,1.080e-01
2.575e-01,1.640e-01
2.625e-01,1.420e-01
2.675e-01,1.860e-01
2.725e-01,2.080e-01
2.775e-01,2.360e-01
2.825e-01,2.060e-01
2.875e-01,2.640e-01
2.925e-01,2.960e-01
2.975e-01,3.080e-01
3.025e-01,2.600e-01
3.075e-01,3.460e-01
3.125e-01,3.320e-01
3.175e-01,3.600e-01
3.225e-01,3.960e-01
3.275e-01,4.580e-01
3.325e-01,4.940e-01
3.375e-01,5.880e-01
3.425e-01,5.440e-01
3.475e-01,5.820e-01
3.525e-01,6.220e-01
3.575e-01,6.720e-01
3.625e-01,6.520e-01
3.675e-01,7.900e-01
3.725e-01,8.100e-01
3.775e-01,7.960e-01
3.825e-01,8.740e-01
3.875e-01,9.460e-01
3.925e-01,1.012e+00
3.975e-01,1.098e+00
4.025e-01,1.054e+00
4.075e-01,1.160e+00
4.125e-01,1.196e+00
4.175e-01,1.374e+00
4.225e-01,1.326e+00
4.275e-01,1.426e+00
4.325e-01,1.470e+00
4.375e-01,1.504e+00
4.425e-01,1.534e+00
4.475e-01,1.612e+00
4.525e-01,1.764e+00
4.575e-01,1.878e+00
4.625e-01,1.944e+00
4.675e-01,2.078e+00
4.725e-01,2.164e+00
4.775e-01,2.148e+00
4.825e-01,2.130e+00
4.875e-01,2.406e+00
4.925e-01,2.460e+00
4.975e-01,2.420e+00
5.025e-01,2.630e+00
5.075e-01,2.762e+00
5.125e-01,2.808e+00
5.175e-01,2.996e+00
5.225e-01,3.054e+00
5.275e-01,3.166e+00
5.325e-01,3.280e+00
5.375e-01,3.282e+00
5.425e-01,3.260e+00
5.475e-01,3.546e+00
5.525e-01,3.550e+00
5.575e-01,3.672e+00
5.625e-01,3.588e+00
5.675e-01,3.778e+00
5.725e-01,3.798e+00
5.775e-01,3.832e+00
5.825e-01,3.994e+00
5.875e-01,3.970e+00
5.925e-01,4.194e+00
5.975e-01,3.972e+00
6.025e-01,4.024e+00
6.075e-01,4.038e+00
6.125e-01,4.134e+00
6.175e-01,3.986e+00
6.225e-01,4.008e+00
6.275e-01,3.910e+00
6.325e-01,3.908e+00
6.375e-01,4.084e+00
6.425e-01,3.778e+00
6.475e-01,3.658e+00
6.525e-01,3.568e+00
6.575e-01,3.254e+00
6.625e-01,3.220e+00
6.675e-01,3.112e+00
6.725e-01,3.010e+00
6.775e-01,2.714e+00
6.825e-01,2.640e+00
6.875e-01,2.490e+00
6.925e-01,2.254e+00
6.975e-01,2.104e+00
7.025e-01,1.890e+00
7.075e-01,1.626e+00
7.125e-01,1.478e+00
7.175e-01,1.204e+00
7.225e-01,1.060e+00
7.275e-01,1.034e+00
7.325e-01,8.280e-01
7.375e-01,7.180e-01
7.425e-01,5.960e-01
7.475e-01,4.960e-01
7.525e-01,3.580e-01
7.575e-01,3.080e-01
7.625e-01,2.360e-01
7.675e-01,1.580e-01
7.725e-01,1.220e-01
7.775e-01,9.800e-02
7.825e-01,6.800e-02
7.875e-01,5.200e-02
7.925e-01,3.000e-02
7.975e-01,2.600e-02
8.025e-01,2.000e-03
8.075e-01,1.400e-02
8.125e-01,8.000e-03
8.175e-01,2.000e-03
8.225e-01,4.000e-03
8.275e-01,6.000e-03
8.325e-01,2.000e-03
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_24.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,2.000e-03
1.275e-01,4.000e-03
1.325e-01,2.000e-03
1.375e-01,0.000e+00
1.425e-01,2.000e-03
1.475e-01,0.000e+00
1.525e-01,2.000e-03
1.575e-01,2.000e-03
1.625e-01,2.000e-03
1.675e-01,0.000e+00
1.725e-01,2.000e-03
1.775e-01,4.000e-03
1.825e-01,2.000e-03
1.875e-01,6.000e-03
1.925e-01,6.000e-03
1.975e-01,1.400e-02
2.025e-01,1.600e-02
2.075e-01,1.400e-02
2.125e-01,1.600e-02
2.175e-01,3.000e-02
2.225e-01,2.000e-02
2.275e-01,4.800e-02
2.325e-01,4.200e-02
2.375e-01,4.200e-02
2.425e-01,4.400e-02
2.475e-01,6.000e-02
2.525e-01,7.800e-02
2.575e-01,8.400e-02
2.625e-01,9.400e-02
2.675e-01,1.140e-01
2.725e-01,1.080e-01
2.775e-01,1.300e-01
2.825e-01,1.640e-01
2.875e-01,1.520e-01
2.925e-01,2.080e-01
2.975e-01,2.040e-01
3.025e-01,1.980e-01
3.075e-01,2.380e-01
3.125e-01,2.460e-01
3.175e-01,3.140e-01
3.225e-01,2.640e-01
3.275e-01,3.020e-01
3.325e-01,3.180e-01
3.375e-01,3.320e-01
3.425e-01,3.400e-01
3.475e-01,4.240e-01
3.525e-01,3.960e-01
3.575e-01,4.980e-01
3.625e-01,5.560e-01
3.675e-01,5.220e-01
3.725e-01,5.900e-01
3.775e-01,6.000e-01
3.825e-01,6.180e-01
3.875e-01,6.580e-01
3.925e-01,7.200e-01
3.975e-01,8.100e-01
4.025e-01,7.600e-01
4.075e-01,8.180e-01
4.125e-01,8.800e-01
4.175e-01,9.960e-01
4.225e-01,1.040e+00
4.275e-01,1.046e+00
4.325e-01,1.106e+00
4.375e-01,1.162e+00
4.425e-01,1.228e+00
4.475e-01,1.370e+00
4.525e-01,1.326e+00
4.575e-01,1.366e+00
4.625e-01,1.422e+00
4.675e-01,1.478e+00
4.725e-01,1.586e+00
4.775e-01,1.608e+00
4.825e-01,1.798e+00
4.875e-01,1.834e+00
4.925e-01,1.952e+00
4.975e-01,2.052e+00
5.025e-01,2.106e+00
5.075e-01,2.164e+00
5.125e-01,2.108e+00
5.175e-01,2.462e+00
5.225e-01,2.406e+00
5.275e-01,2.370e+00
5.325e-01,2.674e+00
5.375e-01,2.748e+00
5.425e-01,2.780e+00
5.475e-01,2.996e+00
5.525e-01,2.956e+00
5.575e-01,3.132e+00
5.625e-01,3.342e+00
5.675e-01,3.248e+00
5.725e-01,3.296e+00
5.775e-01,3.484e+00
5.825e-01,3.530e+00
5.875e-01,3.654e+00
5.925e-01,3.558e+00
5.975e-01,3.736e+00
6.025e-01,3.832e+00
6.075e-01,3.808e+00
6.125e-01,4.010e+00
6.175e-01,3.952e+00
6.225e-01,4.142e+00
6.275e-01,4.014e+00
6.325e-01,4.052e+00
6.375e-01,4.028e+00
6.425e-01,4.096e+00
6.475e-01,4.056e+00
6.525e-01,3.964e+00
6.575e-01,3.934e+00
6.625e-01,3.930e+00
6.675e-01,4.112e+00
6.725e-01,3.816e+00
6.775e-01,3.666e+00
6.825e-01,3.532e+00
6.875e-01,3.290e+00
6.925e-01,3.334e+00
6.975e-01,3.072e+00
7.025e-01,3.040e+00
7.075e-01,2.680e+00
7.125e-01,2.706e+00
7.175e-01,2.456e+00
7.225e-01,2.296e+00
7.275e-01,2.036e+00
7.325e-01,1.876e+00
7.375e-01,1.570e+00
7.425e-01,1.472e+00
7.475e-01,1.174e+00
7.525e-01,1.076e+00
7.575e-01,9.760e-01
7.625e-01,7.860e-01
7.675e-01,7.160e-01
7.725e-01,5.400e-01
7.775e-01,4.520e-01
7.825e-01,3.280e-01
7.875e-01,2.820e-01
7.925e-01,1.820e-01
7.975e-01,1.300e-01
8.025e-01,1.080e-01
8.075e-01,7.600e-02
8.125e-01,5.800e-02
8.175e-01,3.800e-02
8.225e-01,2.600e-02
8.275e-01,4.000e-03
8.325e-01,1.400e-02
8.375e-01,8.000e-03
8.425e-01,4.000e-03
8.475e-01,4.000e-03
8.525e-01,4.000e-03
8.575e-01,2.000e-03
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_25.csv <==
transmittance,probability_density
1.478e-03,0.000e+00
4.435e-03,0.000e+00
7.392e-03,0.000e+00
1.035e-02,0.000e+00
1.331e-02,0.000e+00
1.626e-02,2.706e-02
1.922e-02,9.808e-02
2.218e-02,1.962e-01
2.513e-02,3.822e-01
2.809e-02,7.440e-01
3.105e-02,1.322e+00
3.400e-02,1.745e+00
3.696e-02,2.496e+00
3.992e-02,3.318e+00
4.287e-02,4.485e+00
4.583e-02,5.476e+00
4.879e-02,6.903e+00
5.174e-02,8.276e+00
5.470e-02,9.280e+00
5.766e-02,1.055e+01
6.061e-02,1.217e+01
6.357e-02,1.386e+01
6.653e-02,1.526e+01
6.948e-02,1.673e+01
7.244e-02,1.867e+01
7.540e-02,2.000e+01
7.836e-02,2.094e+01
8.131e-02,2.067e+01
8.427e-02,2.100e+01
8.723e-02,2.052e+01
9.018e-02,1.915e+01
9.314e-02,1.703e+01
9.610e-02,1.498e+01
9.905e-02,1.301e+01
1.020e-01,1.067e+01
1.050e-01,8.398e+00
1.079e-01,6.341e+00
1.109e-01,4.742e+00
1.138e-01,3.223e+00
1.168e-01,2.212e+00
1.198e-01,1.383e+00
1.227e-01,7.948e-01
1.257e-01,5.580e-01
1.286e-01,3.078e-01
1.316e-01,1.353e-01
1.345e-01,8.455e-02
1.375e-01,3.720e-02
1.404e-01,2.029e-02
1.434e-01,3.382e-03
1.464e-01,0.000e+00
1.493e-01,0.000e+00
1.523e-01,0.000e+00
1.552e-01,0.000e+00
1.582e-01,0.000e+00
1.611e-01,0.000e+00
1.641e-01,0.000e+00
1.671e-01,0.000e+00
1.700e-01,0.000e+00
1.730e-01,0.000e+00
1.759e-01,0.000e+00
1.789e-01,0.000e+00
1.818e-01,0.000e+00
1.848e-01,0.000e+00
1.878e-01,0.000e+00
1.907e-01,0.000e+00
1.937e-01,0.000e+00
1.966e-01,0.000e+00
1.996e-01,0.000e+00
2.025e-01,0.000e+00
2.055e-01,0.000e+00
2.085e-01,0.000e+00
2.114e-01,0.000e+00
2.144e-01,0.000e+00
2.173e-01,0.000e+00
2.203e-01,0.000e+00
2.232e-01,0.000e+00
2.262e-01,0.000e+00
2.292e-01,0.000e+00
2.321e-01,0.000e+00
2.351e-01,0.000e+00
2.380e-01,0.000e+00
2.410e-01,0.000e+00
2.439e-01,0.000e+00
2.469e-01,0.000e+00
2.498e-01,0.000e+00
2.528e-01,0.000e+00
2.558e-01,0.000e+00
2.587e-01,0.000e+00
2.617e-01,0.000e+00
2.646e-01,0.000e+00
2.676e-01,0.000e+00
2.705e-01,0.000e+00
2.735e-01,0.000e+00
2.765e-01,0.000e+00
2.794e-01,0.000e+00
2.824e-01,0.000e+00
2.853e-01,0.000e+00
2.883e-01,0.000e+00
2.912e-01,0.000e+00
2.942e-01,0.000e+00
2.972e-01,0.000e+00
3.001e-01,0.000e+00
3.031e-01,0.000e+00
3.060e-01,0.000e+00
3.090e-01,0.000e+00
3.119e-01,0.000e+00
3.149e-01,0.000e+00
3.179e-01,0.000e+00
3.208e-01,0.000e+00
3.238e-01,0.000e+00
3.267e-01,0.000e+00
3.297e-01,0.000e+00
3.326e-01,0.000e+00
3.356e-01,0.000e+00
3.386e-01,0.000e+00
3.415e-01,0.000e+00
3.445e-01,0.000e+00
3.474e-01,0.000e+00
3.504e-01,0.000e+00
3.533e-01,0.000e+00
3.563e-01,0.000e+00
3.593e-01,0.000e+00
3.622e-01,0.000e+00
3.652e-01,0.000e+00
3.681e-01,0.000e+00
3.711e-01,0.000e+00
3.740e-01,0.000e+00
3.770e-01,0.000e+00
3.799e-01,0.000e+00
3.829e-01,0.000e+00
3.859e-01,0.000e+00
3.888e-01,0.000e+00
3.918e-01,0.000e+00
3.947e-01,0.000e+00
3.977e-01,0.000e+00
4.006e-01,0.000e+00
4.036e-01,0.000e+00
4.066e-01,0.000e+00
4.095e-01,0.000e+00
4.125e-01,0.000e+00
4.154e-01,0.000e+00
4.184e-01,0.000e+00
4.213e-01,0.000e+00
4.243e-01,0.000e+00
4.273e-01,0.000e+00
4.302e-01,0.000e+00
4.332e-01,0.000e+00
4.361e-01,0.000e+00
4.391e-01,0.000e+00
4.420e-01,0.000e+00
4.450e-01,0.000e+00
4.480e-01,0.000e+00
4.509e-01,0.000e+00
4.539e-01,0.000e+00
4.568e-01,0.000e+00
4.598e-01,0.000e+00
4.627e-01,0.000e+00
4.657e-01,0.000e+00
4.687e-01,0.000e+00
4.716e-01,0.000e+00
4.746e-01,0.000e+00
4.775e-01,0.000e+00
4.805e-01,0.000e+00
4.834e-01,0.000e+00
4.864e-01,0.000e+00
4.894e-01,0.000e+00
4.923e-01,0.000e+00
4.953e-01,0.000e+00
4.982e-01,0.000e+00
5.012e-01,0.000e+00
5.041e-01,0.000e+00
5.071e-01,0.000e+00
5.100e-01,0.000e+00
5.130e-01,0.000e+00
5.160e-01,0.000e+00
5.189e-01,0.000e+00
5.219e-01,0.000e+00
5.248e-01,0.000e+00
5.278e-01,0.000e+00
5.307e-01,0.000e+00
5.337e-01,0.000e+00
5.367e-01,0.000e+00
5.396e-01,0.000e+00
5.426e-01,0.000e+00
5.455e-01,0.000e+00
5.485e-01,0.000e+00
5.514e-01,0.000e+00
5.544e-01,0.000e+00
5.574e-01,0.000e+00
5.603e-01,0.000e+00
5.633e-01,0.000e+00
5.662e-01,0.000e+00
5.692e-01,0.000e+00
5.721e-01,0.000e+00
5.751e-01,0.000e+00
5.781e-01,0.000e+00
5.810e-01,0.000e+00
5.840e-01,0.000e+00
5.869e-01,0.000e+00
5.899e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_26.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,2.000e-03
1.525e-01,2.000e-03
1.575e-01,4.000e-03
1.625e-01,0.000e+00
1.675e-01,2.000e-03
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,2.000e-03
1.875e-01,2.000e-03
1.925e-01,0.000e+00
1.975e-01,2.000e-03
2.025e-01,0.000e+00
2.075e-01,6.000e-03
2.125e-01,0.000e+00
2.175e-01,4.000e-03
2.225e-01,4.000e-03
2.275e-01,2.000e-03
2.325e-01,8.000e-03
2.375e-01,1.400e-02
2.425e-01,1.800e-02
2.475e-01,1.400e-02
2.525e-01,2.200e-02
2.575e-01,2.400e-02
2.625e-01,2.600e-02
2.675e-01,2.600e-02
2.725e-01,4.800e-02
2.775e-01,3.800e-02
2.825e-01,4.400e-02
2.875e-01,4.000e-02
2.925e-01,5.200e-02
2.975e-01,8.200e-02
3.025e-01,7.400e-02
3.075e-01,9.600e-02
3.125e-01,9.400e-02
3.175e-01,1.040e-01
3.225e-01,1.120e-01
3.275e-01,1.360e-01
3.325e-01,1.600e-01
3.375e-01,1.420e-01
3.425e-01,1.940e-01
3.475e-01,1.880e-01
3.525e-01,1.760e-01
3.575e-01,2.460e-01
3.625e-01,2.360e-01
3.675e-01,2.580e-01
3.725e-01,2.760e-01
3.775e-01,2.760e-01
3.825e-01,2.420e-01
3.875e-01,3.220e-01
3.925e-01,3.080e-01
3.975e-01,3.720e-01
4.025e-01,3.740e-01
4.075e-01,3.960e-01
4.125e-01,5.160e-01
4.175e-01,5.140e-01
4.225e-01,5.180e-01
4.275e-01,5.360e-01
4.325e-01,5.580e-01
4.375e-01,5.420e-01
4.425e-01,6.420e-01
4.475e-01,7.060e-01
4.525e-01,7.300e-01
4.575e-01,7.140e-01
4.625e-01,7.940e-01
4.675e-01,8.440e-01
4.725e-01,9.060e-01
4.775e-01,9.460e-01
4.825e-01,9.700e-01
4.875e-01,1.044e+00
4.925e-01,1.080e+00
4.975e-01,1.084e+00
5.025e-01,1.314e+00
5.075e-01,1.180e+00
5.125e-01,1.326e+00
5.175e-01,1.340e+00
5.225e-01,1.428e+00
5.275e-01,1.452e+00
5.325e-01,1.558e+00
5.375e-01,1.560e+00
5.425e-01,1.734e+00
5.475e-01,1.872e+00
5.525e-01,1.904e+00
5.575e-01,1.988e+00
5.625e-01,2.074e+00
5.675e-01,2.052e+00
5.725e-01,2.164e+00
5.775e-01,2.364e+00
5.825e-01,2.328e+00
5.875e-01,2.406e+00
5.925e-01,2.614e+00
5.975e-01,2.670e+00
6.025e-01,2.772e+00
6.075e-01,2.970e+00
6.125e-01,2.928e+00
6.175e-01,3.094e+00
6.225e-01,3.236e+00
6.275e-01,3.334e+00
6.325e-01,3.300e+00
6.375e-01,3.418e+00
6.425e-01,3.532e+00
6.475e-01,3.682e+00
6.525e-01,3.606e+00
6.575e-01,3.828e+00
6.625e-01,3.816e+00
6.675e-01,3.774e+00
6.725e-01,4.090e+00
6.775e-01,4.080e+00
6.825e-01,4.152e+00
6.875e-01,4.130e+00
6.925e-01,4.236e+00
6.975e-01,4.040e+00
7.025e-01,4.160e+00
7.075e-01,4.224e+00
7.125e-01,4.056e+00
7.175e-01,4.072e+00
7.225e-01,4.156e+00
7.275e-01,4.138e+00
7.325e-01,3.944e+00
7.375e-01,3.780e+00
7.425e-01,3.556e+00
7.475e-01,3.516e+00
7.525e-01,3.364e+00
7.575e-01,3.208e+00
7.625e-01,3.094e+00
7.675e-01,2.802e+00
7.725e-01,2.728e+00
7.775e-01,2.506e+00
7.825e-01,2.180e+00
7.875e-01,2.052e+00
7.925e-01,1.718e+00
7.975e-01,1.556e+00
8.025e-01,1.266e+00
8.075e-01,1.150e+00
8.125e-01,1.038e+00
8.175e-01,8.220e-01
8.225e-01,6.960e-01
8.275e-01,5.480e-01
8.325e-01,3.920e-01
8.375e-01,3.280e-01
8.425e-01,2.180e-01
8.475e-01,1.480e-01
8.525e-01,1.120e-01
8.575e-01,7.800e-02
8.625e-01,5.200e-02
8.675e-01,3.400e-02
8.725e-01,1.200e-02
8.775e-01,1.400e-02
8.825e-01,1.000e-02
8.875e-01,4.000e-03
8.925e-01,6.000e-03
8.975e-01,2.000e-03
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_27.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,2.000e-03
1.625e-01,0.000e+00
1.675e-01,2.000e-03
1.725e-01,2.000e-03
1.775e-01,2.000e-03
1.825e-01,0.000e+00
1.875e-01,2.000e-03
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,2.000e-03
2.075e-01,2.000e-03
2.125e-01,2.000e-03
2.175e-01,0.000e+00
2.225e-01,2.000e-03
2.275e-01,4.000e-03
2.325e-01,0.000e+00
2.375e-01,6.000e-03
2.425e-01,4.000e-03
2.475e-01,2.000e-03
2.525e-01,6.000e-03
2.575e-01,1.000e-02
2.625e-01,1.800e-02
2.675e-01,1.600e-02
2.725e-01,2.400e-02
2.775e-01,1.800e-02
2.825e-01,2.200e-02
2.875e-01,2.600e-02
2.925e-01,4.400e-02
2.975e-01,4.000e-02
3.025e-01,3.400e-02
3.075e-01,3.600e-02
3.125e-01,5.000e-02
3.175e-01,5.200e-02
3.225e-01,8.200e-02
3.275e-01,8.200e-02
3.325e-01,9.000e-02
3.375e-01,9.000e-02
3.425e-01,1.040e-01
3.475e-01,1.000e-01
3.525e-01,1.440e-01
3.575e-01,1.480e-01
3.625e-01,1.480e-01
3.675e-01,1.760e-01
3.725e-01,1.760e-01
3.775e-01,1.660e-01
3.825e-01,2.440e-01
3.875e-01,2.100e-01
3.925e-01,2.560e-01
3.975e-01,2.200e-01
4.025e-01,3.020e-01
4.075e-01,2.540e-01
4.125e-01,2.960e-01
4.175e-01,2.780e-01
4.225e-01,3.360e-01
4.275e-01,3.320e-01
4.325e-01,3.900e-01
4.375e-01,4.900e-01
4.425e-01,4.360e-01
4.475e-01,5.260e-01
4.525e-01,5.100e-01
4.575e-01,5.180e-01
4.625e-01,5.400e-01
4.675e-01,5.580e-01
4.725e-01,6.440e-01
4.775e-01,7.140e-01
4.825e-01,7.220e-01
4.875e-01,7.180e-01
4.925e-01,7.560e-01
4.975e-01,8.520e-01
5.025e-01,9.000e-01
5.075e-01,9.280e-01
5.125e-01,1.018e+00
5.175e-01,9.860e-01
5.225e-01,1.104e+00
5.275e-01,1.048e+00
5.325e-01,1.264e+00
5.375e-01,1.230e+00
5.425e-01,1.316e+00
5.475e-01,1.290e+00
5.525e-01,1.420e+00
5.575e-01,1.478e+00
5.625e-01,1.532e+00
5.675e-01,1.632e+00
5.725e-01,1.708e+00
5.775e-01,1.794e+00
5.825e-01,1.944e+00
5.875e-01,1.986e+00
5.925e-01,2.058e+00
5.975e-01,2.012e+00
6.025e-01,2.262e+00
6.075e-01,2.316e+00
6.125e-01,2.308e+00
6.175e-01,2.436e+00
6.225e-01,2.622e+00
6.275e-01,2.716e+00
6.325e-01,2.778e+00
6.375e-01,2.946e+00
6.425e-01,2.966e+00
6.475e-01,3.136e+00
6.525e-01,3.240e+00
6.575e-01,3.418e+00
6.625e-01,3.420e+00
6.675e-01,3.368e+00
6.725e-01,3.666e+00
6.775e-01,3.654e+00
6.825e-01,3.676e+00
6.875e-01,3.928e+00
6.925e-01,3.852e+00
6.975e-01,3.868e+00
7.025e-01,4.212e+00
7.075e-01,4.120e+00
7.125e-01,4.262e+00
7.175e-01,4.262e+00
7.225e-01,4.196e+00
7.275e-01,4.330e+00
7.325e-01,4.162e+00
7.375e-01,4.230e+00
7.425e-01,4.242e+00
7.475e-01,4.248e+00
7.525e-01,4.286e+00
7.575e-01,4.126e+00
7.625e-01,4.072e+00
7.675e-01,3.814e+00
7.725e-01,3.568e+00
7.775e-01,3.584e+00
7.825e-01,3.376e+00
7.875e-01,3.300e+00
7.925e-01,2.890e+00
7.975e-01,2.920e+00
8.025e-01,2.672e+00
8.075e-01,2.384e+00
8.125e-01,2.206e+00
8.175e-01,1.774e+00
8.225e-01,1.634e+00
8.275e-01,1.338e+00
8.325e-01,1.224e+00
8.375e-01,1.012e+00
8.425e-01,8.640e-01
8.475e-01,6.860e-01
8.525e-01,5.060e-01
8.575e-01,3.740e-01
8.625e-01,2.980e-01
8.675e-01,1.800e-01
8.725e-01,1.440e-01
8.775e-01,9.200e-02
8.825e-01,6.400e-02
8.875e-01,3.600e-02
8.925e-01,1.400e-02
8.975e-01,1.600e-02
9.025e-01,8.000e-03
9.075e-01,4.000e-03
9.125e-01,6.000e-03
9.175e-01,2.000e-03
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_28.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,2.000e-03
1.775e-01,2.000e-03
1.825e-01,2.000e-03
1.875e-01,0.000e+00
1.925e-01,2.000e-03
1.975e-01,2.000e-03
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,2.000e-03
2.225e-01,2.000e-03
2.275e-01,2.000e-03
2.325e-01,0.000e+00
2.375e-01,2.000e-03
2.425e-01,2.000e-03
2.475e-01,2.000e-03
2.525e-01,4.000e-03
2.575e-01,2.000e-03
2.625e-01,6.000e-03
2.675e-01,2.000e-03
2.725e-01,6.000e-03
2.775e-01,1.600e-02
2.825e-01,1.800e-02
2.875e-01,1.200e-02
2.925e-01,2.200e-02
2.975e-01,2.000e-02
3.025e-01,2.800e-02
3.075e-01,2.400e-02
3.125e-01,4.800e-02
3.175e-01,3.800e-02
3.225e-01,3.400e-02
3.275e-01,2.800e-02
3.325e-01,5.800e-02
3.375e-01,5.400e-02
3.425e-01,6.600e-02
3.475e-01,7.800e-02
3.525e-01,9.000e-02
3.575e-01,8.200e-02
3.625e-01,1.120e-01
3.675e-01,8.400e-02
3.725e-01,1.300e-01
3.775e-01,1.380e-01
3.825e-01,1.440e-01
3.875e-01,1.560e-01
3.925e-01,1.860e-01
3.975e-01,1.660e-01
4.025e-01,2.020e-01
4.075e-01,2.080e-01
4.125e-01,2.400e-01
4.175e-01,2.260e-01
4.225e-01,2.620e-01
4.275e-01,2.700e-01
4.325e-01,2.580e-01
4.375e-01,3.020e-01
4.425e-01,2.720e-01
4.475e-01,3.380e-01
4.525e-01,3.520e-01
4.575e-01,3.640e-01
4.625e-01,4.980e-01
4.675e-01,4.600e-01
4.725e-01,5.100e-01
4.775e-01,5.020e-01
4.825e-01,5.120e-01
4.875e-01,5.380e-01
4.925e-01,5.540e-01
4.975e-01,6.500e-01
5.025e-01,7.000e-01
5.075e-01,7.420e-01
5.125e-01,6.900e-01
5.175e-01,7.680e-01
5.225e-01,8.560e-01
5.275e-01,8.960e-01
5.325e-01,9.140e-01
5.375e-01,9.900e-01
5.425e-01,9.920e-01
5.475e-01,1.082e+00
5.525e-01,1.090e+00
5.575e-01,1.236e+00
5.625e-01,1.218e+00
5.675e-01,1.300e+00
5.725e-01,1.318e+00
5.775e-01,1.386e+00
5.825e-01,1.502e+00
5.875e-01,1.528e+00
5.925e-01,1.604e+00
5.975e-01,1.750e+00
6.025e-01,1.802e+00
6.075e-01,1.928e+00
6.125e-01,1.988e+00
6.175e-01,2.088e+00
6.225e-01,2.108e+00
6.275e-01,2.218e+00
6.325e-01,2.298e+00
6.375e-01,2.338e+00
6.425e-01,2.458e+00
6.475e-01,2.700e+00
6.525e-01,2.734e+00
6.575e-01,2.826e+00
6.625e-01,2.976e+00
6.675e-01,3.020e+00
6.725e-01,3.222e+00
6.775e-01,3.252e+00
6.825e-01,3.414e+00
6.875e-01,3.522e+00
6.925e-01,3.482e+00
6.975e-01,3.698e+00
7.025e-01,3.740e+00
7.075e-01,3.770e+00
7.125e-01,4.038e+00
7.175e-01,3.880e+00
7.225e-01,3.990e+00
7.275e-01,4.316e+00
7.325e-01,4.322e+00
7.375e-01,4.336e+00
7.425e-01,4.354e+00
7.475e-01,4.272e+00
7.525e-01,4.358e+00
7.575e-01,4.474e+00
7.625e-01,4.286e+00
7.675e-01,4.362e+00
7.725e-01,4.344e+00
7.775e-01,4.466e+00
7.825e-01,4.162e+00
7.875e-01,4.006e+00
7.925e-01,3.818e+00
7.975e-01,3.760e+00
8.025e-01,3.498e+00
8.075e-01,3.484e+00
8.125e-01,3.080e+00
8.175e-01,3.074e+00
8.225e-01,2.812e+00
8.275e-01,2.460e+00
8.325e-01,2.318e+00
8.375e-01,1.848e+00
8.425e-01,1.688e+00
8.475e-01,1.366e+00
8.525e-01,1.296e+00
8.575e-01,9.840e-01
8.625e-01,8.540e-01
8.675e-01,6.760e-01
8.725e-01,4.520e-01
8.775e-01,3.720e-01
8.825e-01,2.240e-01
8.875e-01,1.600e-01
8.925e-01,1.080e-01
8.975e-01,7.600e-02
9.025e-01,4.000e-02
9.075e-01,1.600e-02
9.125e-01,1.600e-02
9.175e-01,6.000e-03
9.225e-01,6.000e-03
9.275e-01,6.000e-03
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_29.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,2.000e-03
1.875e-01,0.000e+00
1.925e-01,2.000e-03
1.975e-01,0.000e+00
2.025e-01,2.000e-03
2.075e-01,2.000e-03
2.125e-01,0.000e+00
2.175e-01,2.000e-03
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,2.000e-03
2.375e-01,2.000e-03
2.425e-01,2.000e-03
2.475e-01,0.000e+00
2.525e-01,0.000e+00
2.575e-01,2.000e-03
2.625e-01,2.000e-03
2.675e-01,4.000e-03
2.725e-01,4.000e-03
2.775e-01,0.000e+00
2.825e-01,6.000e-03
2.875e-01,0.000e+00
2.925e-01,6.000e-03
2.975e-01,2.000e-02
3.025e-01,1.000e-02
3.075e-01,2.000e-02
3.125e-01,8.000e-03
3.175e-01,3.000e-02
3.225e-01,2.200e-02
3.275e-01,2.200e-02
3.325e-01,3.600e-02
3.375e-01,4.200e-02
3.425e-01,3.400e-02
3.475e-01,2.800e-02
3.525e-01,4.000e-02
3.575e-01,5.400e-02
3.625e-01,6.000e-02
3.675e-01,6.400e-02
3.725e-01,8.000e-02
3.775e-01,9.000e-02
3.825e-01,7.600e-02
3.875e-01,1.100e-01
3.925e-01,9.600e-02
3.975e-01,1.300e-01
4.025e-01,1.160e-01
4.075e-01,1.520e-01
4.125e-01,1.460e-01
4.175e-01,1.600e-01
4.225e-01,1.880e-01
4.275e-01,1.860e-01
4.325e-01,2.100e-01
4.375e-01,2.260e-01
4.425e-01,2.400e-01
4.475e-01,2.080e-01
4.525e-01,2.640e-01
4.575e-01,2.660e-01
4.625e-01,2.720e-01
4.675e-01,2.780e-01
4.725e-01,3.120e-01
4.775e-01,3.380e-01
4.825e-01,3.740e-01
4.875e-01,4.480e-01
4.925e-01,4.800e-01
4.975e-01,4.580e-01
5.025e-01,4.720e-01
5.075e-01,5.280e-01
5.125e-01,4.980e-01
5.175e-01,5.980e-01
5.225e-01,5.260e-01
5.275e-01,6.920e-01
5.325e-01,7.260e-01
5.375e-01,7.060e-01
5.425e-01,7.220e-01
5.475e-01,7.880e-01
5.525e-01,8.560e-01
5.575e-01,9.020e-01
5.625e-01,1.006e+00
5.675e-01,9.300e-01
5.725e-01,1.040e+00
5.775e-01,1.082e+00
5.825e-01,1.162e+00
5.875e-01,1.242e+00
5.925e-01,1.228e+00
5.975e-01,1.336e+00
6.025e-01,1.304e+00
6.075e-01,1.468e+00
6.125e-01,1.478e+00
6.175e-01,1.642e+00
6.225e-01,1.640e+00
6.275e-01,1.776e+00
6.325e-01,1.932e+00
6.375e-01,1.968e+00
6.425e-01,2.008e+00
6.475e-01,2.070e+00
6.525e-01,2.282e+00
6.575e-01,2.212e+00
6.625e-01,2.408e+00
6.675e-01,2.446e+00
6.725e-01,2.634e+00
6.775e-01,2.784e+00
6.825e-01,2.828e+00
6.875e-01,2.898e+00
6.925e-01,3.074e+00
6.975e-01,3.118e+00
7.025e-01,3.406e+00
7.075e-01,3.452e+00
7.125e-01,3.592e+00
7.175e-01,3.544e+00
7.225e-01,3.746e+00
7.275e-01,3.834e+00
7.325e-01,3.826e+00
7.375e-01,4.128e+00
7.425e-01,3.996e+00
7.475e-01,4.112e+00
7.525e-01,4.408e+00
7.575e-01,4.434e+00
7.625e-01,4.488e+00
7.675e-01,4.520e+00
7.725e-01,4.440e+00
7.775e-01,4.538e+00
7.825e-01,4.630e+00
7.875e-01,4.512e+00
7.925e-01,4.444e+00
7.975e-01,4.630e+00
8.025e-01,4.496e+00
8.075e-01,4.368e+00
8.125e-01,4.104e+00
8.175e-01,3.946e+00
8.225e-01,3.806e+00
8.275e-01,3.662e+00
8.325e-01,3.478e+00
8.375e-01,3.272e+00
8.425e-01,3.024e+00
8.475e-01,2.716e+00
8.525e-01,2.488e+00
8.575e-01,2.022e+00
8.625e-01,1.816e+00
8.675e-01,1.470e+00
8.725e-01,1.376e+00
8.775e-01,1.018e+00
8.825e-01,8.600e-01
8.875e-01,6.500e-01
8.925e-01,4.600e-01
8.975e-01,3.140e-01
9.025e-01,2.060e-01
9.075e-01,1.460e-01
9.125e-01,7.800e-02
9.175e-01,4.800e-02
9.225e-01,2.000e-02
9.275e-01,1.800e-02
9.325e-01,6.000e-03
9.375e-01,6.000e-03
9.425e-01,2.000e-03
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_3.csv <==
transmittance,probability_density
1.669e-03,0.000e+00
5.006e-03,0.000e+00
8.344e-03,0.000e+00
1.168e-02,0.000e+00
1.502e-02,0.000e+00
1.836e-02,0.000e+00
2.169e-02,2.996e-03
2.503e-02,2.397e-02
2.837e-02,5.993e-02
3.171e-02,1.468e-01
3.504e-02,1.498e-01
3.838e-02,3.476e-01
4.172e-02,5.393e-01
4.505e-02,8.000e-01
4.839e-02,1.097e+00
5.173e-02,1.372e+00
5.507e-02,1.873e+00
5.840e-02,2.277e+00
6.174e-02,2.879e+00
6.508e-02,3.464e+00
6.842e-02,4.081e+00
7.175e-02,5.034e+00
7.509e-02,5.624e+00
7.843e-02,6.262e+00
8.177e-02,6.925e+00
8.510e-02,7.659e+00
8.844e-02,8.662e+00
9.178e-02,9.510e+00
9.512e-02,1.045e+01
9.845e-02,1.127e+01
1.018e-01,1.200e+01
1.051e-01,1.315e+01
1.085e-01,1.414e+01
1.118e-01,1.457e+01
1.151e-01,1.475e+01
1.185e-01,1.474e+01
1.218e-01,1.485e+01
1.252e-01,1.460e+01
1.285e-01,1.398e+01
1.318e-01,1.309e+01
1.352e-01,1.175e+01
1.385e-01,1.065e+01
1.418e-01,9.403e+00
1.452e-01,8.459e+00
1.485e-01,6.763e+00
1.519e-01,5.600e+00
1.552e-01,4.504e+00
1.585e-01,3.560e+00
1.619e-01,2.649e+00
1.652e-01,1.843e+00
1.685e-01,1.474e+00
1.719e-01,9.139e-01
1.752e-01,6.382e-01
1.786e-01,4.075e-01
1.819e-01,2.847e-01
1.852e-01,1.768e-01
1.886e-01,8.390e-02
1.919e-01,5.693e-02
1.952e-01,3.296e-02
1.986e-01,1.798e-02
2.019e-01,5.993e-03
2.053e-01,2.996e-03
2.086e-01,0.000e+00
2.119e-01,0.000e+00
2.153e-01,0.000e+00
2.186e-01,0.000e+00
2.219e-01,0.000e+00
2.253e-01,0.000e+00
2.286e-01,0.000e+00
2.319e-01,0.000e+00
2.353e-01,0.000e+00
2.386e-01,0.000e+00
2.420e-01,0.000e+00
2.453e-01,0.000e+00
2.486e-01,0.000e+00
2.520e-01,0.000e+00
2.553e-01,0.000e+00
2.586e-01,0.000e+00
2.620e-01,0.000e+00
2.653e-01,0.000e+00
2.687e-01,0.000e+00
2.720e-01,0.000e+00
2.753e-01,0.000e+00
2.787e-01,0.000e+00
2.820e-01,0.000e+00
2.853e-01,0.000e+00
2.887e-01,0.000e+00
2.920e-01,0.000e+00
2.954e-01,0.000e+00
2.987e-01,0.000e+00
3.020e-01,0.000e+00
3.054e-01,0.000e+00
3.087e-01,0.000e+00
3.120e-01,0.000e+00
3.154e-01,0.000e+00
3.187e-01,0.000e+00
3.221e-01,0.000e+00
3.254e-01,0.000e+00
3.287e-01,0.000e+00
3.321e-01,0.000e+00
3.354e-01,0.000e+00
3.387e-01,0.000e+00
3.421e-01,0.000e+00
3.454e-01,0.000e+00
3.488e-01,0.000e+00
3.521e-01,0.000e+00
3.554e-01,0.000e+00
3.588e-01,0.000e+00
3.621e-01,0.000e+00
3.654e-01,0.000e+00
3.688e-01,0.000e+00
3.721e-01,0.000e+00
3.755e-01,0.000e+00
3.788e-01,0.000e+00
3.821e-01,0.000e+00
3.855e-01,0.000e+00
3.888e-01,0.000e+00
3.921e-01,0.000e+00
3.955e-01,0.000e+00
3.988e-01,0.000e+00
4.022e-01,0.000e+00
4.055e-01,0.000e+00
4.088e-01,0.000e+00
4.122e-01,0.000e+00
4.155e-01,0.000e+00
4.188e-01,0.000e+00
4.222e-01,0.000e+00
4.255e-01,0.000e+00
4.289e-01,0.000e+00
4.322e-01,0.000e+00
4.355e-01,0.000e+00
4.389e-01,0.000e+00
4.422e-01,0.000e+00
4.455e-01,0.000e+00
4.489e-01,0.000e+00
4.522e-01,0.000e+00
4.556e-01,0.000e+00
4.589e-01,0.000e+00
4.622e-01,0.000e+00
4.656e-01,0.000e+00
4.689e-01,0.000e+00
4.722e-01,0.000e+00
4.756e-01,0.000e+00
4.789e-01,0.000e+00
4.823e-01,0.000e+00
4.856e-01,0.000e+00
4.889e-01,0.000e+00
4.923e-01,0.000e+00
4.956e-01,0.000e+00
4.989e-01,0.000e+00
5.023e-01,0.000e+00
5.056e-01,0.000e+00
5.090e-01,0.000e+00
5.123e-01,0.000e+00
5.156e-01,0.000e+00
5.190e-01,0.000e+00
5.223e-01,0.000e+00
5.256e-01,0.000e+00
5.290e-01,0.000e+00
5.323e-01,0.000e+00
5.357e-01,0.000e+00
5.390e-01,0.000e+00
5.423e-01,0.000e+00
5.457e-01,0.000e+00
5.490e-01,0.000e+00
5.523e-01,0.000e+00
5.557e-01,0.000e+00
5.590e-01,0.000e+00
5.624e-01,0.000e+00
5.657e-01,0.000e+00
5.690e-01,0.000e+00
5.724e-01,0.000e+00
5.757e-01,0.000e+00
5.790e-01,0.000e+00
5.824e-01,0.000e+00
5.857e-01,0.000e+00
5.891e-01,0.000e+00
5.924e-01,0.000e+00
5.957e-01,0.000e+00
5.991e-01,0.000e+00
6.024e-01,0.000e+00
6.057e-01,0.000e+00
6.091e-01,0.000e+00
6.124e-01,0.000e+00
6.158e-01,0.000e+00
6.191e-01,0.000e+00
6.224e-01,0.000e+00
6.258e-01,0.000e+00
6.291e-01,0.000e+00
6.324e-01,0.000e+00
6.358e-01,0.000e+00
6.391e-01,0.000e+00
6.424e-01,0.000e+00
6.458e-01,0.000e+00
6.491e-01,0.000e+00
6.525e-01,0.000e+00
6.558e-01,0.000e+00
6.591e-01,0.000e+00
6.625e-01,0.000e+00
6.658e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_31.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,2.000e-03
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,2.000e-03
2.325e-01,0.000e+00
2.375e-01,2.000e-03
2.425e-01,2.000e-03
2.475e-01,0.000e+00
2.525e-01,2.000e-03
2.575e-01,0.000e+00
2.625e-01,0.000e+00
2.675e-01,0.000e+00
2.725e-01,2.000e-03
2.775e-01,4.000e-03
2.825e-01,0.000e+00
2.875e-01,0.000e+00
2.925e-01,2.000e-03
2.975e-01,2.000e-03
3.025e-01,0.000e+00
3.075e-01,6.000e-03
3.125e-01,2.000e-03
3.175e-01,2.000e-03
3.225e-01,2.000e-03
3.275e-01,2.000e-03
3.325e-01,6.000e-03
3.375e-01,8.000e-03
3.425e-01,1.200e-02
3.475e-01,1.600e-02
3.525e-01,1.000e-02
3.575e-01,2.000e-02
3.625e-01,2.600e-02
3.675e-01,1.400e-02
3.725e-01,3.400e-02
3.775e-01,2.600e-02
3.825e-01,4.200e-02
3.875e-01,2.800e-02
3.925e-01,3.400e-02
3.975e-01,3.800e-02
4.025e-01,4.600e-02
4.075e-01,4.600e-02
4.125e-01,4.600e-02
4.175e-01,7.200e-02
4.225e-01,9.400e-02
4.275e-01,8.200e-02
4.325e-01,6.800e-02
4.375e-01,1.100e-01
4.425e-01,1.020e-01
4.475e-01,1.140e-01
4.525e-01,9.600e-02
4.575e-01,1.500e-01
4.625e-01,1.340e-01
4.675e-01,1.520e-01
4.725e-01,1.920e-01
4.775e-01,1.700e-01
4.825e-01,1.920e-01
4.875e-01,2.160e-01
4.925e-01,2.260e-01
4.975e-01,2.120e-01
5.025e-01,2.280e-01
5.075e-01,2.640e-01
5.125e-01,2.640e-01
5.175e-01,2.940e-01
5.225e-01,2.920e-01
5.275e-01,2.840e-01
5.325e-01,3.360e-01
5.375e-01,4.320e-01
5.425e-01,4.040e-01
5.475e-01,4.620e-01
5.525e-01,4.660e-01
5.575e-01,4.680e-01
5.625e-01,5.040e-01
5.675e-01,5.780e-01
5.725e-01,5.000e-01
5.775e-01,6.240e-01
5.825e-01,6.600e-01
5.875e-01,6.980e-01
5.925e-01,7.420e-01
5.975e-01,7.080e-01
6.025e-01,8.000e-01
6.075e-01,9.240e-01
6.125e-01,9.280e-01
6.175e-01,9.560e-01
6.225e-01,1.038e+00
6.275e-01,1.026e+00
6.325e-01,1.086e+00
6.375e-01,1.222e+00
6.425e-01,1.180e+00
6.475e-01,1.316e+00
6.525e-01,1.398e+00
6.575e-01,1.368e+00
6.625e-01,1.542e+00
6.675e-01,1.540e+00
6.725e-01,1.692e+00
6.775e-01,1.766e+00
6.825e-01,1.950e+00
6.875e-01,1.942e+00
6.925e-01,2.034e+00
6.975e-01,2.164e+00
7.025e-01,2.302e+00
7.075e-01,2.352e+00
7.125e-01,2.402e+00
7.175e-01,2.574e+00
7.225e-01,2.600e+00
7.275e-01,2.998e+00
7.325e-01,2.964e+00
7.375e-01,3.016e+00
7.425e-01,3.260e+00
7.475e-01,3.320e+00
7.525e-01,3.576e+00
7.575e-01,3.668e+00
7.625e-01,3.804e+00
7.675e-01,3.918e+00
7.725e-01,3.984e+00
7.775e-01,4.120e+00
7.825e-01,4.252e+00
7.875e-01,4.330e+00
7.925e-01,4.532e+00
7.975e-01,4.506e+00
8.025e-01,4.870e+00
8.075e-01,4.832e+00
8.125e-01,4.990e+00
8.175e-01,4.912e+00
8.225e-01,4.850e+00
8.275e-01,5.068e+00
8.325e-01,4.894e+00
8.375e-01,5.166e+00
8.425e-01,5.044e+00
8.475e-01,4.920e+00
8.525e-01,4.580e+00
8.575e-01,4.460e+00
8.625e-01,4.292e+00
8.675e-01,4.138e+00
8.725e-01,3.828e+00
8.775e-01,3.658e+00
8.825e-01,3.270e+00
8.875e-01,2.916e+00
8.925e-01,2.392e+00
8.975e-01,2.072e+00
9.025e-01,1.728e+00
9.075e-01,1.406e+00
9.125e-01,1.130e+00
9.175e-01,8.140e-01
9.225e-01,5.500e-01
9.275e-01,3.440e-01
9.325e-01,2.100e-01
9.375e-01,1.240e-01
9.425e-01,6.600e-02
9.475e-01,2.600e-02
9.525e-01,1.200e-02
9.575e-01,1.000e-02
9.625e-01,2.000e-03
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_32.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,2.000e-03
2.275e-01,0.000e+00
2.325e-01,0.000e+00
2.375e-01,0.000e+00
2.425e-01,2.000e-03
2.475e-01,0.000e+00
2.525e-01,2.000e-03
2.575e-01,0.000e+00
2.625e-01,2.000e-03
2.675e-01,2.000e-03
2.725e-01,0.000e+00
2.775e-01,0.000e+00
2.825e-01,0.000e+00
2.875e-01,2.000e-03
2.925e-01,0.000e+00
2.975e-01,4.000e-03
3.025e-01,0.000e+00
3.075e-01,2.000e-03
3.125e-01,0.000e+00
3.175e-01,2.000e-03
3.225e-01,2.000e-03
3.275e-01,4.000e-03
3.325e-01,2.000e-03
3.375e-01,2.000e-03
3.425e-01,2.000e-03
3.475e-01,0.000e+00
3.525e-01,6.000e-03
3.575e-01,8.000e-03
3.625e-01,1.600e-02
3.675e-01,1.200e-02
3.725e-01,4.000e-03
3.775e-01,2.400e-02
3.825e-01,2.200e-02
3.875e-01,1.400e-02
3.925e-01,3.200e-02
3.975e-01,2.800e-02
4.025e-01,3.800e-02
4.075e-01,1.800e-02
4.125e-01,3.600e-02
4.175e-01,4.600e-02
4.225e-01,3.200e-02
4.275e-01,5.000e-02
4.325e-01,5.200e-02
4.375e-01,5.000e-02
4.425e-01,6.200e-02
4.475e-01,1.000e-01
4.525e-01,7.600e-02
4.575e-01,8.400e-02
4.625e-01,9.600e-02
4.675e-01,1.040e-01
4.725e-01,1.220e-01
4.775e-01,8.800e-02
4.825e-01,1.380e-01
4.875e-01,1.300e-01
4.925e-01,1.760e-01
4.975e-01,1.620e-01
5.025e-01,1.780e-01
5.075e-01,2.160e-01
5.125e-01,1.980e-01
5.175e-01,2.160e-01
5.225e-01,2.120e-01
5.275e-01,2.340e-01
5.325e-01,2.420e-01
5.375e-01,2.760e-01
5.425e-01,3.180e-01
5.475e-01,2.540e-01
5.525e-01,3.140e-01
5.575e-01,3.060e-01
5.625e-01,4.480e-01
5.675e-01,3.900e-01
5.725e-01,4.600e-01
5.775e-01,4.900e-01
5.825e-01,4.440e-01
5.875e-01,5.060e-01
5.925e-01,5.720e-01
5.975e-01,4.980e-01
6.025e-01,6.820e-01
6.075e-01,6.420e-01
6.125e-01,6.960e-01
6.175e-01,7.320e-01
6.225e-01,7.040e-01
6.275e-01,7.980e-01
6.325e-01,9.380e-01
6.375e-01,9.540e-01
6.425e-01,9.400e-01
6.475e-01,1.072e+00
6.525e-01,1.028e+00
6.575e-01,1.102e+00
6.625e-01,1.216e+00
6.675e-01,1.218e+00
6.725e-01,1.360e+00
6.775e-01,1.400e+00
6.825e-01,1.416e+00
6.875e-01,1.560e+00
6.925e-01,1.588e+00
6.975e-01,1.786e+00
7.025e-01,1.814e+00
7.075e-01,2.002e+00
7.125e-01,2.030e+00
7.175e-01,2.124e+00
7.225e-01,2.272e+00
7.275e-01,2.338e+00
7.325e-01,2.450e+00
7.375e-01,2.522e+00
7.425e-01,2.702e+00
7.475e-01,2.758e+00
7.525e-01,3.200e+00
7.575e-01,3.054e+00
7.625e-01,3.244e+00
7.675e-01,3.414e+00
7.725e-01,3.616e+00
7.775e-01,3.746e+00
7.825e-01,3.920e+00
7.875e-01,3.976e+00
7.925e-01,4.146e+00
7.975e-01,4.340e+00
8.025e-01,4.392e+00
8.075e-01,4.540e+00
8.125e-01,4.652e+00
8.175e-01,4.730e+00
8.225e-01,5.194e+00
8.275e-01,4.996e+00
8.325e-01,5.308e+00
8.375e-01,5.114e+00
8.425e-01,5.180e+00
8.475e-01,5.206e+00
8.525e-01,5.248e+00
8.575e-01,5.568e+00
8.625e-01,5.288e+00
8.675e-01,4.954e+00
8.725e-01,4.892e+00
8.775e-01,4.702e+00
8.825e-01,4.400e+00
8.875e-01,4.216e+00
8.925e-01,3.950e+00
8.975e-01,3.538e+00
9.025e-01,3.154e+00
9.075e-01,2.540e+00
9.125e-01,2.172e+00
9.175e-01,1.818e+00
9.225e-01,1.362e+00
9.275e-01,1.090e+00
9.325e-01,7.060e-01
9.375e-01,4.520e-01
9.425e-01,2.540e-01
9.475e-01,1.400e-01
9.525e-01,7.200e-02
9.575e-01,2.200e-02
9.625e-01,1.200e-02
9.675e-01,8.000e-03
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_33.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,0.000e+00
2.375e-01,2.000e-03
2.425e-01,0.000e+00
2.475e-01,0.000e+00
2.525e-01,0.000e+00
2.575e-01,2.000e-03
2.625e-01,0.000e+00
2.675e-01,0.000e+00
2.725e-01,2.000e-03
2.775e-01,0.000e+00
2.825e-01,2.000e-03
2.875e-01,2.000e-03
2.925e-01,0.000e+00
2.975e-01,0.000e+00
3.025e-01,0.000e+00
3.075e-01,2.000e-03
3.125e-01,0.000e+00
3.175e-01,4.000e-03
3.225e-01,2.000e-03
3.275e-01,0.000e+00
3.325e-01,0.000e+00
3.375e-01,2.000e-03
3.425e-01,2.000e-03
3.475e-01,4.000e-03
3.525e-01,4.000e-03
3.575e-01,0.000e+00
3.625e-01,2.000e-03
3.675e-01,4.000e-03
3.725e-01,2.000e-03
3.775e-01,8.000e-03
3.825e-01,1.200e-02
3.875e-01,1.400e-02
3.925e-01,8.000e-03
3.975e-01,2.000e-02
4.025e-01,2.200e-02
4.075e-01,2.000e-02
4.125e-01,2.400e-02
4.175e-01,2.600e-02
4.225e-01,2.200e-02
4.275e-01,3.200e-02
4.325e-01,3.600e-02
4.375e-01,5.200e-02
4.425e-01,2.800e-02
4.475e-01,3.800e-02
4.525e-01,4.200e-02
4.575e-01,5.800e-02
4.625e-01,6.200e-02
4.675e-01,7.600e-02
4.725e-01,9.000e-02
4.775e-01,7.600e-02
4.825e-01,8.000e-02
4.875e-01,1.020e-01
4.925e-01,1.080e-01
4.975e-01,9.400e-02
5.025e-01,1.340e-01
5.075e-01,1.080e-01
5.125e-01,1.680e-01
5.175e-01,1.620e-01
5.225e-01,1.760e-01
5.275e-01,1.960e-01
5.325e-01,1.960e-01
5.375e-01,1.780e-01
5.425e-01,2.200e-01
5.475e-01,2.120e-01
5.525e-01,2.360e-01
5.575e-01,2.620e-01
5.625e-01,2.900e-01
5.675e-01,2.960e-01
5.725e-01,2.980e-01
5.775e-01,2.960e-01
5.825e-01,3.580e-01
5.875e-01,4.060e-01
5.925e-01,4.000e-01
5.975e-01,4.720e-01
6.025e-01,4.920e-01
6.075e-01,4.540e-01
6.125e-01,5.300e-01
6.175e-01,5.420e-01
6.225e-01,5.700e-01
6.275e-01,6.740e-01
6.325e-01,6.180e-01
6.375e-01,7.900e-01
6.425e-01,6.960e-01
6.475e-01,7.200e-01
6.525e-01,8.620e-01
6.575e-01,9.740e-01
6.625e-01,9.660e-01
6.675e-01,9.800e-01
6.725e-01,1.084e+00
6.775e-01,1.068e+00
6.825e-01,1.232e+00
6.875e-01,1.192e+00
6.925e-01,1.268e+00
6.975e-01,1.438e+00
7.025e-01,1.452e+00
7.075e-01,1.486e+00
7.125e-01,1.610e+00
7.175e-01,1.732e+00
7.225e-01,1.916e+00
7.275e-01,1.960e+00
7.325e-01,2.082e+00
7.375e-01,2.156e+00
7.425e-01,2.230e+00
7.475e-01,2.452e+00
7.525e-01,2.482e+00
7.575e-01,2.606e+00
7.625e-01,2.726e+00
7.675e-01,2.850e+00
7.725e-01,3.288e+00
7.775e-01,3.162e+00
7.825e-01,3.298e+00
7.875e-01,3.588e+00
7.925e-01,3.792e+00
7.975e-01,3.852e+00
8.025e-01,4.136e+00
8.075e-01,4.178e+00
8.125e-01,4.354e+00
8.175e-01,4.566e+00
8.225e-01,4.560e+00
8.275e-01,4.826e+00
8.325e-01,5.028e+00
8.375e-01,5.076e+00
8.425e-01,5.360e+00
8.475e-01,5.458e+00
8.525e-01,5.516e+00
8.575e-01,5.316e+00
8.625e-01,5.692e+00
8.675e-01,5.478e+00
8.725e-01,5.866e+00
8.775e-01,5.700e+00
8.825e-01,5.268e+00
8.875e-01,5.274e+00
8.925e-01,4.922e+00
8.975e-01,4.796e+00
9.025e-01,4.380e+00
9.075e-01,4.144e+00
9.125e-01,3.678e+00
9.175e-01,3.158e+00
9.225e-01,2.492e+00
9.275e-01,2.064e+00
9.325e-01,1.620e+00
9.375e-01,1.262e+00
9.425e-01,7.780e-01
9.475e-01,4.720e-01
9.525e-01,2.580e-01
9.575e-01,1.240e-01
9.625e-01,4.800e-02
9.675e-01,1.800e-02
9.725e-01,1.200e-02
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_34.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,0.000e+00
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,0.000e+00
2.525e-01,2.000e-03
2.575e-01,0.000e+00
2.625e-01,0.000e+00
2.675e-01,0.000e+00
2.725e-01,0.000e+00
2.775e-01,2.000e-03
2.825e-01,0.000e+00
2.875e-01,0.000e+00
2.925e-01,2.000e-03
2.975e-01,0.000e+00
3.025e-01,4.000e-03
3.075e-01,0.000e+00
3.125e-01,0.000e+00
3.175e-01,0.000e+00
3.225e-01,0.000e+00
3.275e-01,2.000e-03
3.325e-01,2.000e-03
3.375e-01,2.000e-03
3.425e-01,2.000e-03
3.475e-01,0.000e+00
3.525e-01,0.000e+00
3.575e-01,2.000e-03
3.625e-01,2.000e-03
3.675e-01,2.000e-03
3.725e-01,6.000e-03
3.775e-01,0.000e+00
3.825e-01,2.000e-03
3.875e-01,4.000e-03
3.925e-01,0.000e+00
3.975e-01,4.000e-03
4.025e-01,1.600e-02
4.075e-01,8.000e-03
4.125e-01,1.000e-02
4.175e-01,1.600e-02
4.225e-01,1.800e-02
4.275e-01,2.400e-02
4.325e-01,1.800e-02
4.375e-01,3.400e-02
4.425e-01,1.000e-02
4.475e-01,3.400e-02
4.525e-01,2.600e-02
4.575e-01,4.600e-02
4.625e-01,4.600e-02
4.675e-01,3.400e-02
4.725e-01,3.000e-02
4.775e-01,4.200e-02
4.825e-01,5.600e-02
4.875e-01,7.200e-02
4.925e-01,7.600e-02
4.975e-01,8.800e-02
5.025e-01,7.000e-02
5.075e-01,9.000e-02
5.125e-01,9.800e-02
5.175e-01,1.080e-01
5.225e-01,1.000e-01
5.275e-01,1.280e-01
5.325e-01,1.240e-01
5.375e-01,1.580e-01
5.425e-01,1.600e-01
5.475e-01,1.520e-01
5.525e-01,2.040e-01
5.575e-01,1.980e-01
5.625e-01,1.860e-01
5.675e-01,2.060e-01
5.725e-01,2.140e-01
5.775e-01,2.360e-01
5.825e-01,2.460e-01
5.875e-01,3.240e-01
5.925e-01,2.980e-01
5.975e-01,3.000e-01
6.025e-01,2.860e-01
6.075e-01,3.820e-01
6.125e-01,3.860e-01
6.175e-01,3.940e-01
6.225e-01,4.900e-01
6.275e-01,4.680e-01
6.325e-01,5.000e-01
6.375e-01,5.180e-01
6.425e-01,5.420e-01
6.475e-01,6.020e-01
6.525e-01,6.920e-01
6.575e-01,6.460e-01
6.625e-01,7.540e-01
6.675e-01,7.140e-01
6.725e-01,7.540e-01
6.775e-01,9.180e-01
6.825e-01,9.580e-01
6.875e-01,1.018e+00
6.925e-01,1.010e+00
6.975e-01,1.090e+00
7.025e-01,1.108e+00
7.075e-01,1.296e+00
7.125e-01,1.188e+00
7.175e-01,1.406e+00
7.225e-01,1.486e+00
7.275e-01,1.486e+00
7.325e-01,1.612e+00
7.375e-01,1.684e+00
7.425e-01,1.834e+00
7.475e-01,1.964e+00
7.525e-01,2.134e+00
7.575e-01,2.218e+00
7.625e-01,2.286e+00
7.675e-01,2.478e+00
7.725e-01,2.500e+00
7.775e-01,2.738e+00
7.825e-01,2.808e+00
7.875e-01,2.904e+00
7.925e-01,3.294e+00
7.975e-01,3.410e+00
8.025e-01,3.374e+00
8.075e-01,3.790e+00
8.125e-01,3.842e+00
8.175e-01,4.170e+00
8.225e-01,4.294e+00
8.275e-01,4.472e+00
8.325e-01,4.590e+00
8.375e-01,4.804e+00
8.425e-01,4.918e+00
8.475e-01,5.132e+00
8.525e-01,5.344e+00
8.575e-01,5.752e+00
8.625e-01,5.582e+00
8.675e-01,5.876e+00
8.725e-01,5.868e+00
8.775e-01,5.900e+00
8.825e-01,5.898e+00
8.875e-01,6.214e+00
8.925e-01,6.116e+00
8.975e-01,5.756e+00
9.025e-01,5.584e+00
9.075e-01,5.326e+00
9.125e-01,5.178e+00
9.175e-01,4.632e+00
9.225e-01,4.318e+00
9.275e-01,3.766e+00
9.325e-01,2.908e+00
9.375e-01,2.376e+00
9.425e-01,1.884e+00
9.475e-01,1.396e+00
9.525e-01,8.220e-01
9.575e-01,4.620e-01
9.625e-01,2.300e-01
9.675e-01,9.000e-02
9.725e-01,2.400e-02
9.775e-01,1.200e-02
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_35.csv <==
transmittance,probability_density
1.810e-03,0.000e+00
5.429e-03,0.000e+00
9.048e-03,0.000e+00
1.267e-02,0.000e+00
1.629e-02,0.000e+00
1.990e-02,0.000e+00
2.352e-02,0.000e+00
2.714e-02,0.000e+00
3.076e-02,2.763e-03
3.438e-02,2.211e-02
3.800e-02,4.145e-02
4.162e-02,7.737e-02
4.524e-02,1.133e-01
4.886e-02,1.354e-01
5.248e-02,2.736e-01
5.609e-02,4.200e-01
5.971e-02,4.808e-01
6.333e-02,8.262e-01
6.695e-02,8.317e-01
7.057e-02,1.108e+00
7.419e-02,1.426e+00
7.781e-02,1.683e+00
8.143e-02,1.909e+00
8.505e-02,2.503e+00
8.867e-02,2.774e+00
9.228e-02,3.142e+00
9.590e-02,3.761e+00
9.952e-02,4.269e+00
1.031e-01,4.620e+00
1.068e-01,4.963e+00
1.104e-01,5.233e+00
1.140e-01,6.076e+00
1.176e-01,6.568e+00
1.212e-01,7.264e+00
1.249e-01,7.538e+00
1.285e-01,8.256e+00
1.321e-01,8.831e+00
1.357e-01,9.376e+00
1.393e-01,1.003e+01
1.430e-01,1.076e+01
1.466e-01,1.101e+01
1.502e-01,1.149e+01
1.538e-01,1.133e+01
1.574e-01,1.156e+01
1.610e-01,1.149e+01
1.647e-01,1.123e+01
1.683e-01,1.120e+01
1.719e-01,1.048e+01
1.755e-01,9.901e+00
1.791e-01,8.989e+00
1.828e-01,8.337e+00
1.864e-01,7.532e+00
1.900e-01,6.883e+00
1.936e-01,5.789e+00
1.972e-01,4.968e+00
2.009e-01,4.120e+00
2.045e-01,3.523e+00
2.081e-01,2.874e+00
2.117e-01,2.233e+00
2.153e-01,1.614e+00
2.189e-01,1.288e+00
2.226e-01,9.837e-01
2.262e-01,6.853e-01
2.298e-01,5.084e-01
2.334e-01,3.122e-01
2.370e-01,2.432e-01
2.407e-01,1.879e-01
2.443e-01,9.947e-02
2.479e-01,5.526e-02
2.515e-01,4.145e-02
2.551e-01,2.487e-02
2.588e-01,1.658e-02
2.624e-01,5.526e-03
2.660e-01,2.763e-03
2.696e-01,0.000e+00
2.732e-01,0.000e+00
2.769e-01,0.000e+00
2.805e-01,0.000e+00
2.841e-01,0.000e+00
2.877e-01,0.000e+00
2.913e-01,0.000e+00
2.949e-01,0.000e+00
2.986e-01,0.000e+00
3.022e-01,0.000e+00
3.058e-01,0.000e+00
3.094e-01,0.000e+00
3.130e-01,0.000e+00
3.167e-01,0.000e+00
3.203e-01,0.000e+00
3.239e-01,0.000e+00
3.275e-01,0.000e+00
3.311e-01,0.000e+00
3.348e-01,0.000e+00
3.384e-01,0.000e+00
3.420e-01,0.000e+00
3.456e-01,0.000e+00
3.492e-01,0.000e+00
3.529e-01,0.000e+00
3.565e-01,0.000e+00
3.601e-01,0.000e+00
3.637e-01,0.000e+00
3.673e-01,0.000e+00
3.709e-01,0.000e+00
3.746e-01,0.000e+00
3.782e-01,0.000e+00
3.818e-01,0.000e+00
3.854e-01,0.000e+00
3.890e-01,0.000e+00
3.927e-01,0.000e+00
3.963e-01,0.000e+00
3.999e-01,0.000e+00
4.035e-01,0.000e+00
4.071e-01,0.000e+00
4.108e-01,0.000e+00
4.144e-01,0.000e+00
4.180e-01,0.000e+00
4.216e-01,0.000e+00
4.252e-01,0.000e+00
4.289e-01,0.000e+00
4.325e-01,0.000e+00
4.361e-01,0.000e+00
4.397e-01,0.000e+00
4.433e-01,0.000e+00
4.469e-01,0.000e+00
4.506e-01,0.000e+00
4.542e-01,0.000e+00
4.578e-01,0.000e+00
4.614e-01,0.000e+00
4.650e-01,0.000e+00
4.687e-01,0.000e+00
4.723e-01,0.000e+00
4.759e-01,0.000e+00
4.795e-01,0.000e+00
4.831e-01,0.000e+00
4.868e-01,0.000e+00
4.904e-01,0.000e+00
4.940e-01,0.000e+00
4.976e-01,0.000e+00
5.012e-01,0.000e+00
5.049e-01,0.000e+00
5.085e-01,0.000e+00
5.121e-01,0.000e+00
5.157e-01,0.000e+00
5.193e-01,0.000e+00
5.229e-01,0.000e+00
5.266e-01,0.000e+00
5.302e-01,0.000e+00
5.338e-01,0.000e+00
5.374e-01,0.000e+00
5.410e-01,0.000e+00
5.447e-01,0.000e+00
5.483e-01,0.000e+00
5.519e-01,0.000e+00
5.555e-01,0.000e+00
5.591e-01,0.000e+00
5.628e-01,0.000e+00
5.664e-01,0.000e+00
5.700e-01,0.000e+00
5.736e-01,0.000e+00
5.772e-01,0.000e+00
5.808e-01,0.000e+00
5.845e-01,0.000e+00
5.881e-01,0.000e+00
5.917e-01,0.000e+00
5.953e-01,0.000e+00
5.989e-01,0.000e+00
6.026e-01,0.000e+00
6.062e-01,0.000e+00
6.098e-01,0.000e+00
6.134e-01,0.000e+00
6.170e-01,0.000e+00
6.207e-01,0.000e+00
6.243e-01,0.000e+00
6.279e-01,0.000e+00
6.315e-01,0.000e+00
6.351e-01,0.000e+00
6.388e-01,0.000e+00
6.424e-01,0.000e+00
6.460e-01,0.000e+00
6.496e-01,0.000e+00
6.532e-01,0.000e+00
6.568e-01,0.000e+00
6.605e-01,0.000e+00
6.641e-01,0.000e+00
6.677e-01,0.000e+00
6.713e-01,0.000e+00
6.749e-01,0.000e+00
6.786e-01,0.000e+00
6.822e-01,0.000e+00
6.858e-01,0.000e+00
6.894e-01,0.000e+00
6.930e-01,0.000e+00
6.967e-01,0.000e+00
7.003e-01,0.000e+00
7.039e-01,0.000e+00
7.075e-01,0.000e+00
7.111e-01,0.000e+00
7.148e-01,0.000e+00
7.184e-01,0.000e+00
7.220e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_36.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,0.000e+00
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,0.000e+00
2.525e-01,0.000e+00
2.575e-01,0.000e+00
2.625e-01,0.000e+00
2.675e-01,0.000e+00
2.725e-01,0.000e+00
2.775e-01,0.000e+00
2.825e-01,2.000e-03
2.875e-01,0.000e+00
2.925e-01,0.000e+00
2.975e-01,0.000e+00
3.025e-01,0.000e+00
3.075e-01,0.000e+00
3.125e-01,2.000e-03
3.175e-01,0.000e+00
3.225e-01,0.000e+00
3.275e-01,0.000e+00
3.325e-01,2.000e-03
3.375e-01,0.000e+00
3.425e-01,2.000e-03
3.475e-01,2.000e-03
3.525e-01,0.000e+00
3.575e-01,0.000e+00
3.625e-01,0.000e+00
3.675e-01,2.000e-03
3.725e-01,2.000e-03
3.775e-01,4.000e-03
3.825e-01,0.000e+00
3.875e-01,0.000e+00
3.925e-01,0.000e+00
3.975e-01,0.000e+00
4.025e-01,4.000e-03
4.075e-01,0.000e+00
4.125e-01,6.000e-03
4.175e-01,2.000e-03
4.225e-01,2.000e-03
4.275e-01,4.000e-03
4.325e-01,0.000e+00
4.375e-01,0.000e+00
4.425e-01,1.200e-02
4.475e-01,8.000e-03
4.525e-01,1.000e-02
4.575e-01,1.400e-02
4.625e-01,1.800e-02
4.675e-01,1.400e-02
4.725e-01,1.600e-02
4.775e-01,2.200e-02
4.825e-01,3.200e-02
4.875e-01,1.400e-02
4.925e-01,2.800e-02
4.975e-01,2.600e-02
5.025e-01,5.800e-02
5.075e-01,3.600e-02
5.125e-01,3.400e-02
5.175e-01,2.000e-02
5.225e-01,3.200e-02
5.275e-01,7.200e-02
5.325e-01,6.400e-02
5.375e-01,8.400e-02
5.425e-01,7.400e-02
5.475e-01,7.200e-02
5.525e-01,8.000e-02
5.575e-01,7.600e-02
5.625e-01,8.600e-02
5.675e-01,1.220e-01
5.725e-01,1.020e-01
5.775e-01,1.420e-01
5.825e-01,1.320e-01
5.875e-01,1.740e-01
5.925e-01,1.500e-01
5.975e-01,1.780e-01
6.025e-01,1.840e-01
6.075e-01,1.920e-01
6.125e-01,1.980e-01
6.175e-01,1.760e-01
6.225e-01,2.520e-01
6.275e-01,2.620e-01
6.325e-01,2.800e-01
6.375e-01,3.160e-01
6.425e-01,2.980e-01
6.475e-01,3.280e-01
6.525e-01,3.260e-01
6.575e-01,3.820e-01
6.625e-01,4.120e-01
6.675e-01,4.480e-01
6.725e-01,4.660e-01
6.775e-01,5.280e-01
6.825e-01,5.120e-01
6.875e-01,5.580e-01
6.925e-01,5.980e-01
6.975e-01,6.660e-01
7.025e-01,7.620e-01
7.075e-01,7.120e-01
7.125e-01,7.440e-01
7.175e-01,8.400e-01
7.225e-01,9.000e-01
7.275e-01,1.002e+00
7.325e-01,1.068e+00
7.375e-01,1.014e+00
7.425e-01,1.202e+00
7.475e-01,1.260e+00
7.525e-01,1.280e+00
7.575e-01,1.378e+00
7.625e-01,1.452e+00
7.675e-01,1.704e+00
7.725e-01,1.608e+00
7.775e-01,1.776e+00
7.825e-01,1.958e+00
7.875e-01,2.072e+00
7.925e-01,2.242e+00
7.975e-01,2.406e+00
8.025e-01,2.544e+00
8.075e-01,2.614e+00
8.125e-01,2.806e+00
8.175e-01,3.008e+00
8.225e-01,3.084e+00
8.275e-01,3.396e+00
8.325e-01,3.686e+00
8.375e-01,3.834e+00
8.425e-01,4.050e+00
8.475e-01,4.326e+00
8.525e-01,4.606e+00
8.575e-01,4.836e+00
8.625e-01,4.916e+00
8.675e-01,5.346e+00
8.725e-01,5.396e+00
8.775e-01,5.860e+00
8.825e-01,5.992e+00
8.875e-01,6.452e+00
8.925e-01,6.466e+00
8.975e-01,6.716e+00
9.025e-01,6.708e+00
9.075e-01,7.040e+00
9.125e-01,7.026e+00
9.175e-01,7.316e+00
9.225e-01,6.810e+00
9.275e-01,6.624e+00
9.325e-01,6.238e+00
9.375e-01,5.880e+00
9.425e-01,5.396e+00
9.475e-01,4.544e+00
9.525e-01,3.442e+00
9.575e-01,2.676e+00
9.625e-01,1.848e+00
9.675e-01,1.038e+00
9.725e-01,4.700e-01
9.775e-01,1.660e-01
9.825e-01,3.600e-02
9.875e-01,8.000e-03
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_37.csv <==
transmittance,probability_density
1.067e-01,0.000e+00
1.112e-01,0.000e+00
1.156e-01,0.000e+00
1.201e-01,0.000e+00
1.246e-01,0.000e+00
1.291e-01,0.000e+00
1.336e-01,0.000e+00
1.380e-01,0.000e+00
1.425e-01,0.000e+00
1.470e-01,0.000e+00
1.515e-01,0.000e+00
1.559e-01,0.000e+00
1.604e-01,0.000e+00
1.649e-01,0.000e+00
1.694e-01,0.000e+00
1.739e-01,0.000e+00
1.783e-01,0.000e+00
1.828e-01,0.000e+00
1.873e-01,0.000e+00
1.918e-01,0.000e+00
1.962e-01,0.000e+00
2.007e-01,0.000e+00
2.052e-01,0.000e+00
2.097e-01,0.000e+00
2.142e-01,0.000e+00
2.186e-01,0.000e+00
2.231e-01,0.000e+00
2.276e-01,0.000e+00
2.321e-01,0.000e+00
2.365e-01,0.000e+00
2.410e-01,0.000e+00
2.455e-01,0.000e+00
2.500e-01,0.000e+00
2.545e-01,0.000e+00
2.589e-01,0.000e+00
2.634e-01,0.000e+00
2.679e-01,0.000e+00
2.724e-01,0.000e+00
2.768e-01,0.000e+00
2.813e-01,0.000e+00
2.858e-01,0.000e+00
2.903e-01,0.000e+00
2.948e-01,0.000e+00
2.992e-01,2.233e-03
3.037e-01,0.000e+00
3.082e-01,0.000e+00
3.127e-01,0.000e+00
3.171e-01,0.000e+00
3.216e-01,0.000e+00
3.261e-01,0.000e+00
3.306e-01,0.000e+00
3.351e-01,2.233e-03
3.395e-01,0.000e+00
3.440e-01,0.000e+00
3.485e-01,2.233e-03
3.530e-01,0.000e+00
3.574e-01,0.000e+00
3.619e-01,2.233e-03
3.664e-01,0.000e+00
3.709e-01,2.233e-03
3.754e-01,0.000e+00
3.798e-01,0.000e+00
3.843e-01,0.000e+00
3.888e-01,2.233e-03
3.933e-01,2.233e-03
3.977e-01,4.467e-03
4.022e-01,0.000e+00
4.067e-01,0.000e+00
4.112e-01,0.000e+00
4.157e-01,0.000e+00
4.201e-01,4.467e-03
4.246e-01,0.000e+00
4.291e-01,6.700e-03
4.336e-01,0.000e+00
4.380e-01,4.467e-03
4.425e-01,2.233e-03
4.470e-01,2.233e-03
4.515e-01,0.000e+00
4.560e-01,0.000e+00
4.604e-01,6.700e-03
4.649e-01,6.700e-03
4.694e-01,1.117e-02
4.739e-01,8.933e-03
4.783e-01,1.340e-02
4.828e-01,1.563e-02
4.873e-01,1.787e-02
4.918e-01,1.787e-02
4.963e-01,1.340e-02
5.007e-01,2.457e-02
5.052e-01,2.457e-02
5.097e-01,2.233e-02
5.142e-01,1.787e-02
5.186e-01,3.573e-02
5.231e-01,4.690e-02
5.276e-01,4.020e-02
5.321e-01,3.797e-02
5.366e-01,2.457e-02
5.410e-01,2.233e-02
5.455e-01,3.350e-02
5.500e-01,8.486e-02
5.545e-01,6.700e-02
5.589e-01,7.146e-02
5.634e-01,8.486e-02
5.679e-01,6.030e-02
5.724e-01,7.593e-02
5.769e-01,8.040e-02
5.813e-01,8.710e-02
5.858e-01,7.370e-02
5.903e-01,1.228e-01
5.948e-01,1.050e-01
5.992e-01,1.474e-01
6.037e-01,1.340e-01
6.082e-01,1.586e-01
6.127e-01,1.653e-01
6.172e-01,1.519e-01
6.216e-01,1.697e-01
6.261e-01,2.122e-01
6.306e-01,1.697e-01
6.351e-01,2.122e-01
6.395e-01,1.697e-01
6.440e-01,2.568e-01
6.485e-01,2.568e-01
6.530e-01,2.881e-01
6.575e-01,3.082e-01
6.619e-01,2.769e-01
6.664e-01,3.372e-01
6.709e-01,3.149e-01
6.754e-01,3.439e-01
6.798e-01,4.065e-01
6.843e-01,4.020e-01
6.888e-01,4.601e-01
6.933e-01,4.422e-01
6.978e-01,5.271e-01
7.022e-01,5.382e-01
7.067e-01,5.427e-01
7.112e-01,6.075e-01
7.157e-01,6.343e-01
7.201e-01,7.280e-01
7.246e-01,7.481e-01
7.291e-01,7.481e-01
7.336e-01,7.437e-01
7.381e-01,8.933e-01
7.425e-01,9.179e-01
7.470e-01,9.871e-01
7.515e-01,1.081e+00
7.560e-01,1.085e+00
7.604e-01,1.123e+00
7.649e-01,1.300e+00
7.694e-01,1.266e+00
7.739e-01,1.416e+00
7.784e-01,1.472e+00
7.828e-01,1.523e+00
7.873e-01,1.735e+00
7.918e-01,1.664e+00
7.963e-01,1.912e+00
8.007e-01,1.997e+00
8.052e-01,2.202e+00
8.097e-01,2.273e+00
8.142e-01,2.461e+00
8.187e-01,2.624e+00
8.231e-01,2.678e+00
8.276e-01,2.894e+00
8.321e-01,3.017e+00
8.366e-01,3.198e+00
8.410e-01,3.450e+00
8.455e-01,3.640e+00
8.500e-01,3.888e+00
8.545e-01,4.100e+00
8.590e-01,4.440e+00
8.634e-01,4.538e+00
8.679e-01,4.889e+00
8.724e-01,5.190e+00
8.769e-01,5.212e+00
8.813e-01,5.684e+00
8.858e-01,5.717e+00
8.903e-01,6.179e+00
8.948e-01,6.430e+00
8.993e-01,6.805e+00
9.037e-01,6.968e+00
9.082e-01,7.312e+00
9.127e-01,7.182e+00
9.172e-01,7.417e+00
9.216e-01,7.506e+00
9.261e-01,8.102e+00
9.306e-01,7.540e+00
9.351e-01,7.385e+00
9.396e-01,7.084e+00
9.440e-01,6.854e+00
9.485e-01,6.133e+00
9.530e-01,5.565e+00
9.575e-01,4.462e+00
9.619e-01,3.471e+00
9.664e-01,2.579e+00
9.709e-01,1.655e+00
9.754e-01,8.174e-01
9.799e-01,3.194e-01
9.843e-01,7.593e-02
9.888e-01,2.010e-02
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_38.csv <==
transmittance,probability_density
1.244e-01,0.000e+00
1.288e-01,0.000e+00
1.332e-01,0.000e+00
1.375e-01,0.000e+00
1.419e-01,0.000e+00
1.463e-01,0.000e+00
1.507e-01,0.000e+00
1.551e-01,0.000e+00
1.595e-01,0.000e+00
1.639e-01,0.000e+00
1.683e-01,0.000e+00
1.727e-01,0.000e+00
1.770e-01,0.000e+00
1.814e-01,0.000e+00
1.858e-01,0.000e+00
1.902e-01,0.000e+00
1.946e-01,0.000e+00
1.990e-01,0.000e+00
2.034e-01,0.000e+00
2.078e-01,0.000e+00
2.122e-01,0.000e+00
2.165e-01,0.000e+00
2.209e-01,0.000e+00
2.253e-01,0.000e+00
2.297e-01,0.000e+00
2.341e-01,0.000e+00
2.385e-01,0.000e+00
2.429e-01,0.000e+00
2.473e-01,0.000e+00
2.517e-01,0.000e+00
2.560e-01,0.000e+00
2.604e-01,0.000e+00
2.648e-01,0.000e+00
2.692e-01,0.000e+00
2.736e-01,0.000e+00
2.780e-01,0.000e+00
2.824e-01,0.000e+00
2.868e-01,0.000e+00
2.912e-01,0.000e+00
2.956e-01,0.000e+00
2.999e-01,0.000e+00
3.043e-01,0.000e+00
3.087e-01,0.000e+00
3.131e-01,0.000e+00
3.175e-01,2.278e-03
3.219e-01,0.000e+00
3.263e-01,0.000e+00
3.307e-01,0.000e+00
3.351e-01,0.000e+00
3.394e-01,0.000e+00
3.438e-01,0.000e+00
3.482e-01,0.000e+00
3.526e-01,2.278e-03
3.570e-01,0.000e+00
3.614e-01,0.000e+00
3.658e-01,0.000e+00
3.702e-01,2.278e-03
3.746e-01,0.000e+00
3.789e-01,0.000e+00
3.833e-01,2.278e-03
3.877e-01,0.000e+00
3.921e-01,2.278e-03
3.965e-01,0.000e+00
4.009e-01,0.000e+00
4.053e-01,0.000e+00
4.097e-01,2.278e-03
4.141e-01,4.557e-03
4.184e-01,2.278e-03
4.228e-01,0.000e+00
4.272e-01,0.000e+00
4.316e-01,0.000e+00
4.360e-01,0.000e+00
4.404e-01,4.557e-03
4.448e-01,0.000e+00
4.492e-01,2.278e-03
4.536e-01,4.557e-03
4.579e-01,2.278e-03
4.623e-01,4.557e-03
4.667e-01,2.278e-03
4.711e-01,0.000e+00
4.755e-01,0.000e+00
4.799e-01,4.557e-03
4.843e-01,4.557e-03
4.887e-01,1.139e-02
4.931e-01,9.114e-03
4.974e-01,1.139e-02
5.018e-01,1.595e-02
5.062e-01,1.595e-02
5.106e-01,1.367e-02
5.150e-01,1.595e-02
5.194e-01,1.823e-02
5.238e-01,2.734e-02
5.282e-01,2.051e-02
5.326e-01,2.506e-02
5.370e-01,2.051e-02
5.413e-01,3.190e-02
5.457e-01,4.101e-02
5.501e-01,4.557e-02
5.545e-01,3.418e-02
5.589e-01,2.506e-02
5.633e-01,2.278e-02
5.677e-01,3.873e-02
5.721e-01,7.519e-02
5.765e-01,6.835e-02
5.808e-01,7.063e-02
5.852e-01,7.974e-02
5.896e-01,7.519e-02
5.940e-01,6.607e-02
5.984e-01,8.658e-02
6.028e-01,7.063e-02
6.072e-01,7.519e-02
6.116e-01,1.071e-01
6.160e-01,1.002e-01
6.203e-01,1.527e-01
6.247e-01,1.527e-01
6.291e-01,1.276e-01
6.335e-01,1.663e-01
6.379e-01,1.549e-01
6.423e-01,1.845e-01
6.467e-01,1.800e-01
6.511e-01,1.914e-01
6.555e-01,1.937e-01
6.598e-01,1.823e-01
6.642e-01,2.142e-01
6.686e-01,2.711e-01
6.730e-01,2.666e-01
6.774e-01,3.076e-01
6.818e-01,3.281e-01
6.862e-01,2.757e-01
6.906e-01,3.577e-01
6.950e-01,3.372e-01
6.993e-01,3.668e-01
7.037e-01,4.169e-01
7.081e-01,4.329e-01
7.125e-01,4.625e-01
7.169e-01,4.785e-01
7.213e-01,5.514e-01
7.257e-01,5.719e-01
7.301e-01,5.628e-01
7.345e-01,6.698e-01
7.388e-01,7.040e-01
7.432e-01,7.314e-01
7.476e-01,7.701e-01
7.520e-01,7.860e-01
7.564e-01,8.111e-01
7.608e-01,9.615e-01
7.652e-01,9.592e-01
7.696e-01,1.073e+00
7.740e-01,1.155e+00
7.784e-01,1.126e+00
7.827e-01,1.306e+00
7.871e-01,1.331e+00
7.915e-01,1.365e+00
7.959e-01,1.568e+00
8.003e-01,1.593e+00
8.047e-01,1.732e+00
8.091e-01,1.777e+00
8.135e-01,1.873e+00
8.179e-01,2.080e+00
8.222e-01,2.287e+00
8.266e-01,2.413e+00
8.310e-01,2.550e+00
8.354e-01,2.743e+00
8.398e-01,2.871e+00
8.442e-01,3.033e+00
8.486e-01,3.135e+00
8.530e-01,3.445e+00
8.574e-01,3.675e+00
8.617e-01,3.917e+00
8.661e-01,4.124e+00
8.705e-01,4.457e+00
8.749e-01,4.771e+00
8.793e-01,4.974e+00
8.837e-01,5.236e+00
8.881e-01,5.612e+00
8.925e-01,5.728e+00
8.969e-01,6.266e+00
9.012e-01,6.439e+00
9.056e-01,6.721e+00
9.100e-01,7.259e+00
9.144e-01,7.555e+00
9.188e-01,7.879e+00
9.232e-01,7.822e+00
9.276e-01,8.079e+00
9.320e-01,8.268e+00
9.364e-01,8.747e+00
9.407e-01,8.259e+00
9.451e-01,8.207e+00
9.495e-01,7.710e+00
9.539e-01,7.314e+00
9.583e-01,6.671e+00
9.627e-01,5.593e+00
9.671e-01,4.142e+00
9.715e-01,3.083e+00
9.759e-01,2.000e+00
9.802e-01,8.681e-01
9.846e-01,2.985e-01
9.890e-01,5.696e-02
9.934e-01,6.835e-03
9.978e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_39.csv <==
transmittance,probability_density
1.430e-01,0.000e+00
1.473e-01,0.000e+00
1.516e-01,0.000e+00
1.559e-01,0.000e+00
1.601e-01,0.000e+00
1.644e-01,0.000e+00
1.687e-01,0.000e+00
1.730e-01,0.000e+00
1.773e-01,0.000e+00
1.816e-01,0.000e+00
1.859e-01,0.000e+00
1.902e-01,0.000e+00
1.945e-01,0.000e+00
1.988e-01,0.000e+00
2.031e-01,0.000e+00
2.074e-01,0.000e+00
2.117e-01,0.000e+00
2.160e-01,0.000e+00
2.203e-01,0.000e+00
2.246e-01,0.000e+00
2.289e-01,0.000e+00
2.332e-01,0.000e+00
2.375e-01,0.000e+00
2.418e-01,0.000e+00
2.461e-01,0.000e+00
2.504e-01,0.000e+00
2.547e-01,0.000e+00
2.590e-01,0.000e+00
2.633e-01,0.000e+00
2.675e-01,0.000e+00
2.718e-01,0.000e+00
2.761e-01,0.000e+00
2.804e-01,0.000e+00
2.847e-01,0.000e+00
2.890e-01,0.000e+00
2.933e-01,0.000e+00
2.976e-01,0.000e+00
3.019e-01,0.000e+00
3.062e-01,0.000e+00
3.105e-01,0.000e+00
3.148e-01,0.000e+00
3.191e-01,0.000e+00
3.234e-01,0.000e+00
3.277e-01,0.000e+00
3.320e-01,2.328e-03
3.363e-01,0.000e+00
3.406e-01,0.000e+00
3.449e-01,0.000e+00
3.492e-01,0.000e+00
3.535e-01,0.000e+00
3.578e-01,0.000e+00
3.621e-01,0.000e+00
3.664e-01,0.000e+00
3.706e-01,2.328e-03
3.749e-01,0.000e+00
3.792e-01,0.000e+00
3.835e-01,0.000e+00
3.878e-01,0.000e+00
3.921e-01,2.328e-03
3.964e-01,0.000e+00
4.007e-01,2.328e-03
4.050e-01,0.000e+00
4.093e-01,0.000e+00
4.136e-01,2.328e-03
4.179e-01,0.000e+00
4.222e-01,0.000e+00
4.265e-01,0.000e+00
4.308e-01,2.328e-03
4.351e-01,4.656e-03
4.394e-01,0.000e+00
4.437e-01,2.328e-03
4.480e-01,0.000e+00
4.523e-01,0.000e+00
4.566e-01,0.000e+00
4.609e-01,2.328e-03
4.652e-01,4.656e-03
4.695e-01,0.000e+00
4.738e-01,6.983e-03
4.780e-01,0.000e+00
4.823e-01,4.656e-03
4.866e-01,0.000e+00
4.909e-01,2.328e-03
4.952e-01,0.000e+00
4.995e-01,2.328e-03
5.038e-01,6.983e-03
5.081e-01,9.311e-03
5.124e-01,4.656e-03
5.167e-01,1.164e-02
5.210e-01,1.164e-02
5.253e-01,1.862e-02
5.296e-01,1.164e-02
5.339e-01,1.629e-02
5.382e-01,9.311e-03
5.425e-01,2.561e-02
5.468e-01,2.561e-02
5.511e-01,1.862e-02
5.554e-01,2.561e-02
5.597e-01,3.026e-02
5.640e-01,2.561e-02
5.683e-01,3.957e-02
5.726e-01,4.888e-02
5.769e-01,2.561e-02
5.811e-01,3.492e-02
5.854e-01,1.862e-02
5.897e-01,4.190e-02
5.940e-01,6.751e-02
5.983e-01,7.449e-02
6.026e-01,7.449e-02
6.069e-01,6.052e-02
6.112e-01,8.380e-02
6.155e-01,7.915e-02
6.198e-01,6.983e-02
6.241e-01,7.449e-02
6.284e-01,7.216e-02
6.327e-01,9.777e-02
6.370e-01,9.777e-02
6.413e-01,1.513e-01
6.456e-01,1.513e-01
6.499e-01,1.443e-01
6.542e-01,1.397e-01
6.585e-01,1.490e-01
6.628e-01,1.932e-01
6.671e-01,1.816e-01
6.714e-01,1.816e-01
6.757e-01,1.816e-01
6.800e-01,2.095e-01
6.843e-01,2.048e-01
6.885e-01,2.281e-01
6.928e-01,2.747e-01
6.971e-01,3.049e-01
7.014e-01,3.422e-01
7.057e-01,2.747e-01
7.100e-01,3.399e-01
7.143e-01,3.329e-01
7.186e-01,3.981e-01
7.229e-01,4.213e-01
7.272e-01,4.004e-01
7.315e-01,4.819e-01
7.358e-01,4.725e-01
7.401e-01,4.981e-01
7.444e-01,5.936e-01
7.487e-01,5.936e-01
7.530e-01,6.518e-01
7.573e-01,7.100e-01
7.616e-01,7.402e-01
7.659e-01,7.263e-01
7.702e-01,8.450e-01
7.745e-01,8.101e-01
7.788e-01,9.614e-01
7.831e-01,1.024e+00
7.874e-01,1.006e+00
7.916e-01,1.187e+00
7.959e-01,1.143e+00
8.002e-01,1.331e+00
8.045e-01,1.371e+00
8.088e-01,1.443e+00
8.131e-01,1.620e+00
8.174e-01,1.669e+00
8.217e-01,1.748e+00
8.260e-01,1.879e+00
8.303e-01,1.969e+00
8.346e-01,2.202e+00
8.389e-01,2.379e+00
8.432e-01,2.530e+00
8.475e-01,2.696e+00
8.518e-01,2.928e+00
8.561e-01,2.998e+00
8.604e-01,3.233e+00
8.647e-01,3.482e+00
8.690e-01,3.678e+00
8.733e-01,3.899e+00
8.776e-01,4.267e+00
8.819e-01,4.537e+00
8.862e-01,4.933e+00
8.905e-01,5.177e+00
8.948e-01,5.491e+00
8.990e-01,5.850e+00
9.033e-01,6.048e+00
9.076e-01,6.662e+00
9.119e-01,6.818e+00
9.162e-01,7.293e+00
9.205e-01,7.805e+00
9.248e-01,8.152e+00
9.291e-01,8.599e+00
9.334e-01,8.587e+00
9.377e-01,8.850e+00
9.420e-01,9.288e+00
9.463e-01,9.595e+00
9.506e-01,9.204e+00
9.549e-01,8.787e+00
9.592e-01,8.564e+00
9.635e-01,7.684e+00
9.678e-01,6.776e+00
9.721e-01,4.944e+00
9.764e-01,3.594e+00
9.807e-01,2.165e+00
9.850e-01,8.334e-01
9.893e-01,1.862e-01
9.936e-01,2.561e-02
9.979e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_4.csv <==
transmittance,probability_density
1.914e-03,0.000e+00
5.743e-03,0.000e+00
9.571e-03,0.000e+00
1.340e-02,0.000e+00
1.723e-02,0.000e+00
2.106e-02,0.000e+00
2.489e-02,0.000e+00
2.871e-02,0.000e+00
3.254e-02,0.000e+00
3.637e-02,0.000e+00
4.020e-02,2.612e-03
4.403e-02,7.836e-03
4.786e-02,2.351e-02
5.169e-02,3.657e-02
5.551e-02,6.791e-02
5.934e-02,8.881e-02
6.317e-02,9.142e-02
6.700e-02,1.515e-01
7.083e-02,2.664e-01
7.466e-02,3.291e-01
7.849e-02,3.866e-01
8.231e-02,5.929e-01
8.614e-02,6.399e-01
8.997e-02,7.966e-01
9.380e-02,8.959e-01
9.763e-02,1.136e+00
1.015e-01,1.251e+00
1.053e-01,1.455e+00
1.091e-01,1.836e+00
1.129e-01,2.001e+00
1.168e-01,2.306e+00
1.206e-01,2.526e+00
1.244e-01,2.886e+00
1.283e-01,3.265e+00
1.321e-01,3.487e+00
1.359e-01,3.813e+00
1.397e-01,3.986e+00
1.436e-01,4.242e+00
1.474e-01,4.858e+00
1.512e-01,5.096e+00
1.551e-01,5.689e+00
1.589e-01,5.671e+00
1.627e-01,6.206e+00
1.665e-01,6.778e+00
1.704e-01,7.037e+00
1.742e-01,7.376e+00
1.780e-01,7.888e+00
1.819e-01,8.429e+00
1.857e-01,8.674e+00
1.895e-01,8.779e+00
1.933e-01,9.372e+00
1.972e-01,9.118e+00
2.010e-01,9.137e+00
2.048e-01,9.199e+00
2.087e-01,9.265e+00
2.125e-01,9.108e+00
2.163e-01,8.881e+00
2.201e-01,8.497e+00
2.240e-01,8.102e+00
2.278e-01,7.455e+00
2.316e-01,6.820e+00
2.355e-01,6.480e+00
2.393e-01,5.913e+00
2.431e-01,5.566e+00
2.469e-01,4.623e+00
2.508e-01,4.109e+00
2.546e-01,3.576e+00
2.584e-01,2.965e+00
2.623e-01,2.630e+00
2.661e-01,2.121e+00
2.699e-01,1.758e+00
2.737e-01,1.290e+00
2.776e-01,1.055e+00
2.814e-01,8.776e-01
2.852e-01,6.399e-01
2.891e-01,4.466e-01
2.929e-01,2.952e-01
2.967e-01,2.952e-01
3.005e-01,1.750e-01
3.044e-01,1.489e-01
3.082e-01,8.881e-02
3.120e-01,4.702e-02
3.159e-01,3.657e-02
3.197e-01,2.612e-02
3.235e-01,1.567e-02
3.273e-01,1.045e-02
3.312e-01,2.612e-03
3.350e-01,2.612e-03
3.388e-01,0.000e+00
3.427e-01,0.000e+00
3.465e-01,0.000e+00
3.503e-01,0.000e+00
3.541e-01,0.000e+00
3.580e-01,0.000e+00
3.618e-01,0.000e+00
3.656e-01,0.000e+00
3.695e-01,0.000e+00
3.733e-01,0.000e+00
3.771e-01,0.000e+00
3.809e-01,0.000e+00
3.848e-01,0.000e+00
3.886e-01,0.000e+00
3.924e-01,0.000e+00
3.963e-01,0.000e+00
4.001e-01,0.000e+00
4.039e-01,0.000e+00
4.077e-01,0.000e+00
4.116e-01,0.000e+00
4.154e-01,0.000e+00
4.192e-01,0.000e+00
4.231e-01,0.000e+00
4.269e-01,0.000e+00
4.307e-01,0.000e+00
4.345e-01,0.000e+00
4.384e-01,0.000e+00
4.422e-01,0.000e+00
4.460e-01,0.000e+00
4.499e-01,0.000e+00
4.537e-01,0.000e+00
4.575e-01,0.000e+00
4.613e-01,0.000e+00
4.652e-01,0.000e+00
4.690e-01,0.000e+00
4.728e-01,0.000e+00
4.767e-01,0.000e+00
4.805e-01,0.000e+00
4.843e-01,0.000e+00
4.881e-01,0.000e+00
4.920e-01,0.000e+00
4.958e-01,0.000e+00
4.996e-01,0.000e+00
5.035e-01,0.000e+00
5.073e-01,0.000e+00
5.111e-01,0.000e+00
5.149e-01,0.000e+00
5.188e-01,0.000e+00
5.226e-01,0.000e+00
5.264e-01,0.000e+00
5.303e-01,0.000e+00
5.341e-01,0.000e+00
5.379e-01,0.000e+00
5.417e-01,0.000e+00
5.456e-01,0.000e+00
5.494e-01,0.000e+00
5.532e-01,0.000e+00
5.571e-01,0.000e+00
5.609e-01,0.000e+00
5.647e-01,0.000e+00
5.685e-01,0.000e+00
5.724e-01,0.000e+00
5.762e-01,0.000e+00
5.800e-01,0.000e+00
5.839e-01,0.000e+00
5.877e-01,0.000e+00
5.915e-01,0.000e+00
5.953e-01,0.000e+00
5.992e-01,0.000e+00
6.030e-01,0.000e+00
6.068e-01,0.000e+00
6.107e-01,0.000e+00
6.145e-01,0.000e+00
6.183e-01,0.000e+00
6.221e-01,0.000e+00
6.260e-01,0.000e+00
6.298e-01,0.000e+00
6.336e-01,0.000e+00
6.375e-01,0.000e+00
6.413e-01,0.000e+00
6.451e-01,0.000e+00
6.489e-01,0.000e+00
6.528e-01,0.000e+00
6.566e-01,0.000e+00
6.604e-01,0.000e+00
6.643e-01,0.000e+00
6.681e-01,0.000e+00
6.719e-01,0.000e+00
6.757e-01,0.000e+00
6.796e-01,0.000e+00
6.834e-01,0.000e+00
6.872e-01,0.000e+00
6.911e-01,0.000e+00
6.949e-01,0.000e+00
6.987e-01,0.000e+00
7.025e-01,0.000e+00
7.064e-01,0.000e+00
7.102e-01,0.000e+00
7.140e-01,0.000e+00
7.179e-01,0.000e+00
7.217e-01,0.000e+00
7.255e-01,0.000e+00
7.293e-01,0.000e+00
7.332e-01,0.000e+00
7.370e-01,0.000e+00
7.408e-01,0.000e+00
7.447e-01,0.000e+00
7.485e-01,0.000e+00
7.523e-01,0.000e+00
7.561e-01,0.000e+00
7.600e-01,0.000e+00
7.638e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_41.csv <==
transmittance,probability_density
1.774e-01,0.000e+00
1.815e-01,0.000e+00
1.857e-01,0.000e+00
1.898e-01,0.000e+00
1.939e-01,0.000e+00
1.980e-01,0.000e+00
2.022e-01,0.000e+00
2.063e-01,0.000e+00
2.104e-01,0.000e+00
2.145e-01,0.000e+00
2.187e-01,0.000e+00
2.228e-01,0.000e+00
2.269e-01,0.000e+00
2.310e-01,0.000e+00
2.351e-01,0.000e+00
2.393e-01,0.000e+00
2.434e-01,0.000e+00
2.475e-01,0.000e+00
2.516e-01,0.000e+00
2.558e-01,0.000e+00
2.599e-01,0.000e+00
2.640e-01,0.000e+00
2.681e-01,0.000e+00
2.723e-01,0.000e+00
2.764e-01,0.000e+00
2.805e-01,0.000e+00
2.846e-01,0.000e+00
2.888e-01,0.000e+00
2.929e-01,0.000e+00
2.970e-01,0.000e+00
3.011e-01,0.000e+00
3.052e-01,0.000e+00
3.094e-01,0.000e+00
3.135e-01,0.000e+00
3.176e-01,0.000e+00
3.217e-01,0.000e+00
3.259e-01,0.000e+00
3.300e-01,0.000e+00
3.341e-01,0.000e+00
3.382e-01,0.000e+00
3.424e-01,0.000e+00
3.465e-01,0.000e+00
3.506e-01,0.000e+00
3.547e-01,0.000e+00
3.588e-01,0.000e+00
3.630e-01,0.000e+00
3.671e-01,2.425e-03
3.712e-01,0.000e+00
3.753e-01,0.000e+00
3.795e-01,0.000e+00
3.836e-01,0.000e+00
3.877e-01,0.000e+00
3.918e-01,0.000e+00
3.960e-01,0.000e+00
4.001e-01,0.000e+00
4.042e-01,0.000e+00
4.083e-01,0.000e+00
4.124e-01,2.425e-03
4.166e-01,0.000e+00
4.207e-01,0.000e+00
4.248e-01,0.000e+00
4.289e-01,0.000e+00
4.331e-01,0.000e+00
4.372e-01,2.425e-03
4.413e-01,2.425e-03
4.454e-01,0.000e+00
4.496e-01,0.000e+00
4.537e-01,0.000e+00
4.578e-01,0.000e+00
4.619e-01,2.425e-03
4.660e-01,0.000e+00
4.702e-01,2.425e-03
4.743e-01,4.851e-03
4.784e-01,0.000e+00
4.825e-01,0.000e+00
4.867e-01,2.425e-03
4.908e-01,0.000e+00
4.949e-01,0.000e+00
4.990e-01,2.425e-03
5.032e-01,2.425e-03
5.073e-01,4.851e-03
5.114e-01,0.000e+00
5.155e-01,4.851e-03
5.196e-01,2.425e-03
5.238e-01,0.000e+00
5.279e-01,2.425e-03
5.320e-01,2.425e-03
5.361e-01,0.000e+00
5.403e-01,4.851e-03
5.444e-01,4.851e-03
5.485e-01,9.701e-03
5.526e-01,4.851e-03
5.568e-01,4.851e-03
5.609e-01,1.455e-02
5.650e-01,1.213e-02
5.691e-01,1.698e-02
5.733e-01,1.455e-02
5.774e-01,1.698e-02
5.815e-01,1.940e-02
5.856e-01,1.940e-02
5.897e-01,1.940e-02
5.939e-01,1.698e-02
5.980e-01,2.183e-02
6.021e-01,2.910e-02
6.062e-01,3.395e-02
6.104e-01,3.395e-02
6.145e-01,4.366e-02
6.186e-01,3.880e-02
6.227e-01,1.940e-02
6.269e-01,2.668e-02
6.310e-01,4.123e-02
6.351e-01,7.033e-02
6.392e-01,7.276e-02
6.433e-01,8.489e-02
6.475e-01,6.063e-02
6.516e-01,4.851e-02
6.557e-01,7.518e-02
6.598e-01,1.188e-01
6.640e-01,5.093e-02
6.681e-01,5.821e-02
6.722e-01,6.791e-02
6.763e-01,1.407e-01
6.805e-01,1.116e-01
6.846e-01,1.479e-01
6.887e-01,1.358e-01
6.928e-01,1.649e-01
6.969e-01,1.358e-01
7.011e-01,1.698e-01
7.052e-01,1.867e-01
7.093e-01,1.843e-01
7.134e-01,1.916e-01
7.176e-01,2.086e-01
7.217e-01,2.134e-01
7.258e-01,2.280e-01
7.299e-01,2.425e-01
7.341e-01,2.716e-01
7.382e-01,3.080e-01
7.423e-01,3.517e-01
7.464e-01,3.517e-01
7.505e-01,3.226e-01
7.547e-01,3.905e-01
7.588e-01,4.244e-01
7.629e-01,4.244e-01
7.670e-01,4.948e-01
7.712e-01,4.778e-01
7.753e-01,4.948e-01
7.794e-01,5.263e-01
7.835e-01,6.306e-01
7.877e-01,7.106e-01
7.918e-01,7.664e-01
7.959e-01,7.227e-01
8.000e-01,7.737e-01
8.041e-01,8.925e-01
8.083e-01,8.901e-01
8.124e-01,9.653e-01
8.165e-01,1.099e+00
8.206e-01,1.120e+00
8.248e-01,1.171e+00
8.289e-01,1.312e+00
8.330e-01,1.378e+00
8.371e-01,1.477e+00
8.413e-01,1.647e+00
8.454e-01,1.737e+00
8.495e-01,1.931e+00
8.536e-01,1.899e+00
8.578e-01,2.125e+00
8.619e-01,2.270e+00
8.660e-01,2.532e+00
8.701e-01,2.782e+00
8.742e-01,2.918e+00
8.784e-01,3.189e+00
8.825e-01,3.320e+00
8.866e-01,3.594e+00
8.907e-01,4.031e+00
8.949e-01,4.062e+00
8.990e-01,4.632e+00
9.031e-01,4.914e+00
9.072e-01,5.331e+00
9.114e-01,5.864e+00
9.155e-01,6.226e+00
9.196e-01,6.568e+00
9.237e-01,7.053e+00
9.278e-01,7.628e+00
9.320e-01,8.118e+00
9.361e-01,8.670e+00
9.402e-01,9.556e+00
9.443e-01,9.941e+00
9.485e-01,1.046e+01
9.526e-01,1.074e+01
9.567e-01,1.129e+01
9.608e-01,1.180e+01
9.650e-01,1.137e+01
9.691e-01,1.098e+01
9.732e-01,1.026e+01
9.773e-01,8.872e+00
9.814e-01,6.160e+00
9.856e-01,3.958e+00
9.897e-01,1.438e+00
9.938e-01,2.280e-01
9.979e-01,9.701e-03


==> anc/03_results/strong_inf/num_elliptical_beam/0_42.csv <==
transmittance,probability_density
1.884e-01,0.000e+00
1.925e-01,0.000e+00
1.965e-01,0.000e+00
2.006e-01,0.000e+00
2.047e-01,0.000e+00
2.087e-01,0.000e+00
2.128e-01,0.000e+00
2.169e-01,0.000e+00
2.209e-01,0.000e+00
2.250e-01,0.000e+00
2.291e-01,0.000e+00
2.331e-01,0.000e+00
2.372e-01,0.000e+00
2.413e-01,0.000e+00
2.454e-01,0.000e+00
2.494e-01,0.000e+00
2.535e-01,0.000e+00
2.576e-01,0.000e+00
2.616e-01,0.000e+00
2.657e-01,0.000e+00
2.698e-01,0.000e+00
2.738e-01,0.000e+00
2.779e-01,0.000e+00
2.820e-01,0.000e+00
2.860e-01,0.000e+00
2.901e-01,0.000e+00
2.942e-01,0.000e+00
2.982e-01,0.000e+00
3.023e-01,0.000e+00
3.064e-01,0.000e+00
3.104e-01,0.000e+00
3.145e-01,0.000e+00
3.186e-01,0.000e+00
3.226e-01,0.000e+00
3.267e-01,0.000e+00
3.308e-01,0.000e+00
3.349e-01,0.000e+00
3.389e-01,0.000e+00
3.430e-01,0.000e+00
3.471e-01,0.000e+00
3.511e-01,0.000e+00
3.552e-01,0.000e+00
3.593e-01,0.000e+00
3.633e-01,0.000e+00
3.674e-01,0.000e+00
3.715e-01,0.000e+00
3.755e-01,0.000e+00
3.796e-01,0.000e+00
3.837e-01,2.458e-03
3.877e-01,0.000e+00
3.918e-01,0.000e+00
3.959e-01,0.000e+00
3.999e-01,0.000e+00
4.040e-01,0.000e+00
4.081e-01,0.000e+00
4.121e-01,0.000e+00
4.162e-01,0.000e+00
4.203e-01,0.000e+00
4.244e-01,0.000e+00
4.284e-01,0.000e+00
4.325e-01,2.458e-03
4.366e-01,0.000e+00
4.406e-01,0.000e+00
4.447e-01,0.000e+00
4.488e-01,0.000e+00
4.528e-01,0.000e+00
4.569e-01,2.458e-03
4.610e-01,2.458e-03
4.650e-01,0.000e+00
4.691e-01,0.000e+00
4.732e-01,0.000e+00
4.772e-01,0.000e+00
4.813e-01,2.458e-03
4.854e-01,0.000e+00
4.894e-01,2.458e-03
4.935e-01,4.916e-03
4.976e-01,0.000e+00
5.016e-01,0.000e+00
5.057e-01,2.458e-03
5.098e-01,0.000e+00
5.139e-01,0.000e+00
5.179e-01,2.458e-03
5.220e-01,2.458e-03
5.261e-01,4.916e-03
5.301e-01,0.000e+00
5.342e-01,4.916e-03
5.383e-01,2.458e-03
5.423e-01,0.000e+00
5.464e-01,0.000e+00
5.505e-01,2.458e-03
5.545e-01,2.458e-03
5.586e-01,4.916e-03
5.627e-01,4.916e-03
5.667e-01,1.229e-02
5.708e-01,2.458e-03
5.749e-01,4.916e-03
5.789e-01,9.832e-03
5.830e-01,7.374e-03
5.871e-01,2.458e-02
5.911e-01,1.229e-02
5.952e-01,1.966e-02
5.993e-01,1.475e-02
6.034e-01,2.704e-02
6.074e-01,9.832e-03
6.115e-01,1.475e-02
6.156e-01,2.212e-02
6.196e-01,2.458e-02
6.237e-01,2.458e-02
6.278e-01,4.179e-02
6.318e-01,3.441e-02
6.359e-01,3.933e-02
6.400e-01,3.441e-02
6.440e-01,1.966e-02
6.481e-01,4.670e-02
6.522e-01,5.654e-02
6.562e-01,6.637e-02
6.603e-01,6.391e-02
6.644e-01,8.112e-02
6.684e-01,5.408e-02
6.725e-01,5.408e-02
6.766e-01,9.832e-02
6.806e-01,9.832e-02
6.847e-01,4.916e-02
6.888e-01,6.883e-02
6.929e-01,9.587e-02
6.969e-01,1.401e-01
7.010e-01,1.057e-01
7.051e-01,1.524e-01
7.091e-01,1.426e-01
7.132e-01,1.401e-01
7.173e-01,1.622e-01
7.213e-01,1.942e-01
7.254e-01,1.868e-01
7.295e-01,1.844e-01
7.335e-01,1.893e-01
7.376e-01,2.016e-01
7.417e-01,2.581e-01
7.457e-01,2.384e-01
7.498e-01,2.581e-01
7.539e-01,2.704e-01
7.579e-01,3.687e-01
7.620e-01,3.245e-01
7.661e-01,3.908e-01
7.701e-01,3.466e-01
7.742e-01,4.056e-01
7.783e-01,4.400e-01
7.824e-01,4.670e-01
7.864e-01,4.867e-01
7.905e-01,5.088e-01
7.946e-01,5.727e-01
7.986e-01,5.924e-01
8.027e-01,6.932e-01
8.068e-01,8.161e-01
8.108e-01,7.325e-01
8.149e-01,7.768e-01
8.190e-01,9.390e-01
8.230e-01,8.677e-01
8.271e-01,1.015e+00
8.312e-01,1.069e+00
8.352e-01,1.236e+00
8.393e-01,1.180e+00
8.434e-01,1.377e+00
8.474e-01,1.426e+00
8.515e-01,1.622e+00
8.556e-01,1.696e+00
8.596e-01,1.861e+00
8.637e-01,2.025e+00
8.678e-01,2.084e+00
8.719e-01,2.271e+00
8.759e-01,2.451e+00
8.800e-01,2.751e+00
8.841e-01,2.962e+00
8.881e-01,3.306e+00
8.922e-01,3.508e+00
8.963e-01,3.579e+00
9.003e-01,4.112e+00
9.044e-01,4.398e+00
9.085e-01,4.705e+00
9.125e-01,5.184e+00
9.166e-01,5.695e+00
9.207e-01,6.298e+00
9.247e-01,6.688e+00
9.288e-01,7.126e+00
9.329e-01,7.679e+00
9.369e-01,8.360e+00
9.410e-01,9.073e+00
9.451e-01,9.626e+00
9.491e-01,1.071e+01
9.532e-01,1.122e+01
9.573e-01,1.170e+01
9.614e-01,1.227e+01
9.654e-01,1.325e+01
9.695e-01,1.275e+01
9.736e-01,1.235e+01
9.776e-01,1.154e+01
9.817e-01,9.508e+00
9.858e-01,6.435e+00
9.898e-01,3.215e+00
9.939e-01,6.244e-01
9.980e-01,2.704e-02


==> anc/03_results/strong_inf/num_elliptical_beam/0_43.csv <==
transmittance,probability_density
2.015e-01,0.000e+00
2.055e-01,0.000e+00
2.096e-01,0.000e+00
2.136e-01,0.000e+00
2.176e-01,0.000e+00
2.216e-01,0.000e+00
2.256e-01,0.000e+00
2.296e-01,0.000e+00
2.336e-01,0.000e+00
2.376e-01,0.000e+00
2.416e-01,0.000e+00
2.456e-01,0.000e+00
2.496e-01,0.000e+00
2.536e-01,0.000e+00
2.576e-01,0.000e+00
2.616e-01,0.000e+00
2.656e-01,0.000e+00
2.696e-01,0.000e+00
2.736e-01,0.000e+00
2.776e-01,0.000e+00
2.816e-01,0.000e+00
2.856e-01,0.000e+00
2.896e-01,0.000e+00
2.936e-01,0.000e+00
2.976e-01,0.000e+00
3.016e-01,0.000e+00
3.056e-01,0.000e+00
3.096e-01,0.000e+00
3.136e-01,0.000e+00
3.176e-01,0.000e+00
3.216e-01,0.000e+00
3.256e-01,0.000e+00
3.296e-01,0.000e+00
3.336e-01,0.000e+00
3.376e-01,0.000e+00
3.416e-01,0.000e+00
3.456e-01,0.000e+00
3.496e-01,0.000e+00
3.536e-01,0.000e+00
3.576e-01,0.000e+00
3.616e-01,0.000e+00
3.656e-01,0.000e+00
3.696e-01,0.000e+00
3.736e-01,0.000e+00
3.776e-01,0.000e+00
3.816e-01,0.000e+00
3.857e-01,0.000e+00
3.897e-01,0.000e+00
3.937e-01,0.000e+00
3.977e-01,0.000e+00
4.017e-01,2.499e-03
4.057e-01,0.000e+00
4.097e-01,0.000e+00
4.137e-01,0.000e+00
4.177e-01,0.000e+00
4.217e-01,0.000e+00
4.257e-01,0.000e+00
4.297e-01,0.000e+00
4.337e-01,0.000e+00
4.377e-01,0.000e+00
4.417e-01,0.000e+00
4.457e-01,0.000e+00
4.497e-01,0.000e+00
4.537e-01,2.499e-03
4.577e-01,0.000e+00
4.617e-01,0.000e+00
4.657e-01,0.000e+00
4.697e-01,0.000e+00
4.737e-01,0.000e+00
4.777e-01,0.000e+00
4.817e-01,4.997e-03
4.857e-01,0.000e+00
4.897e-01,0.000e+00
4.937e-01,0.000e+00
4.977e-01,0.000e+00
5.017e-01,0.000e+00
5.057e-01,4.997e-03
5.097e-01,0.000e+00
5.137e-01,4.997e-03
5.177e-01,0.000e+00
5.217e-01,0.000e+00
5.257e-01,0.000e+00
5.297e-01,2.499e-03
5.337e-01,0.000e+00
5.377e-01,2.499e-03
5.417e-01,4.997e-03
5.457e-01,0.000e+00
5.497e-01,2.499e-03
5.537e-01,4.997e-03
5.577e-01,2.499e-03
5.618e-01,0.000e+00
5.658e-01,0.000e+00
5.698e-01,0.000e+00
5.738e-01,2.499e-03
5.778e-01,7.496e-03
5.818e-01,2.499e-03
5.858e-01,1.249e-02
5.898e-01,2.499e-03
5.938e-01,4.997e-03
5.978e-01,7.496e-03
6.018e-01,1.249e-02
6.058e-01,1.249e-02
6.098e-01,1.749e-02
6.138e-01,1.999e-02
6.178e-01,1.749e-02
6.218e-01,1.499e-02
6.258e-01,1.999e-02
6.298e-01,9.994e-03
6.338e-01,1.749e-02
6.378e-01,2.748e-02
6.418e-01,1.749e-02
6.458e-01,4.248e-02
6.498e-01,2.748e-02
6.538e-01,5.247e-02
6.578e-01,2.748e-02
6.618e-01,2.748e-02
6.658e-01,3.498e-02
6.698e-01,3.998e-02
6.738e-01,7.496e-02
6.778e-01,5.747e-02
6.818e-01,7.496e-02
6.858e-01,7.246e-02
6.898e-01,5.747e-02
6.938e-01,6.246e-02
6.978e-01,8.495e-02
7.018e-01,9.245e-02
7.058e-01,6.246e-02
7.098e-01,8.245e-02
7.138e-01,9.994e-02
7.178e-01,1.299e-01
7.218e-01,1.299e-01
7.258e-01,1.299e-01
7.298e-01,1.524e-01
7.338e-01,1.624e-01
7.379e-01,1.724e-01
7.419e-01,1.924e-01
7.459e-01,1.974e-01
7.499e-01,1.749e-01
7.539e-01,2.224e-01
7.579e-01,2.174e-01
7.619e-01,2.474e-01
7.659e-01,2.648e-01
7.699e-01,2.524e-01
7.739e-01,3.198e-01
7.779e-01,3.798e-01
7.819e-01,3.673e-01
7.859e-01,3.498e-01
7.899e-01,4.422e-01
7.939e-01,4.223e-01
7.979e-01,4.797e-01
8.019e-01,4.697e-01
8.059e-01,5.422e-01
8.099e-01,5.722e-01
8.139e-01,5.647e-01
8.179e-01,6.971e-01
8.219e-01,7.371e-01
8.259e-01,8.620e-01
8.299e-01,7.746e-01
8.339e-01,8.920e-01
8.379e-01,9.944e-01
8.419e-01,1.057e+00
8.459e-01,1.084e+00
8.499e-01,1.292e+00
8.539e-01,1.244e+00
8.579e-01,1.437e+00
8.619e-01,1.477e+00
8.659e-01,1.742e+00
8.699e-01,1.851e+00
8.739e-01,1.981e+00
8.779e-01,2.136e+00
8.819e-01,2.231e+00
8.859e-01,2.549e+00
8.899e-01,2.683e+00
8.939e-01,3.023e+00
8.979e-01,3.431e+00
9.019e-01,3.553e+00
9.059e-01,3.825e+00
9.099e-01,4.153e+00
9.140e-01,4.767e+00
9.180e-01,4.875e+00
9.220e-01,5.522e+00
9.260e-01,6.037e+00
9.300e-01,6.824e+00
9.340e-01,7.313e+00
9.380e-01,7.823e+00
9.420e-01,8.563e+00
9.460e-01,9.427e+00
9.500e-01,1.014e+01
9.540e-01,1.144e+01
9.580e-01,1.196e+01
9.620e-01,1.284e+01
9.660e-01,1.344e+01
9.700e-01,1.496e+01
9.740e-01,1.440e+01
9.780e-01,1.409e+01
9.820e-01,1.310e+01
9.860e-01,1.005e+01
9.900e-01,5.987e+00
9.940e-01,1.629e+00
9.980e-01,7.496e-02


==> anc/03_results/strong_inf/num_elliptical_beam/0_44.csv <==
transmittance,probability_density
2.132e-01,0.000e+00
2.171e-01,0.000e+00
2.210e-01,0.000e+00
2.250e-01,0.000e+00
2.289e-01,0.000e+00
2.329e-01,0.000e+00
2.368e-01,0.000e+00
2.408e-01,0.000e+00
2.447e-01,0.000e+00
2.487e-01,0.000e+00
2.526e-01,0.000e+00
2.565e-01,0.000e+00
2.605e-01,0.000e+00
2.644e-01,0.000e+00
2.684e-01,0.000e+00
2.723e-01,0.000e+00
2.763e-01,0.000e+00
2.802e-01,0.000e+00
2.841e-01,0.000e+00
2.881e-01,0.000e+00
2.920e-01,0.000e+00
2.960e-01,0.000e+00
2.999e-01,0.000e+00
3.039e-01,0.000e+00
3.078e-01,0.000e+00
3.118e-01,0.000e+00
3.157e-01,0.000e+00
3.196e-01,0.000e+00
3.236e-01,0.000e+00
3.275e-01,0.000e+00
3.315e-01,0.000e+00
3.354e-01,0.000e+00
3.394e-01,0.000e+00
3.433e-01,0.000e+00
3.473e-01,0.000e+00
3.512e-01,0.000e+00
3.551e-01,0.000e+00
3.591e-01,0.000e+00
3.630e-01,0.000e+00
3.670e-01,0.000e+00
3.709e-01,0.000e+00
3.749e-01,0.000e+00
3.788e-01,0.000e+00
3.827e-01,0.000e+00
3.867e-01,0.000e+00
3.906e-01,0.000e+00
3.946e-01,0.000e+00
3.985e-01,0.000e+00
4.025e-01,0.000e+00
4.064e-01,0.000e+00
4.104e-01,0.000e+00
4.143e-01,0.000e+00
4.182e-01,2.535e-03
4.222e-01,0.000e+00
4.261e-01,0.000e+00
4.301e-01,0.000e+00
4.340e-01,0.000e+00
4.380e-01,0.000e+00
4.419e-01,0.000e+00
4.459e-01,0.000e+00
4.498e-01,0.000e+00
4.537e-01,0.000e+00
4.577e-01,0.000e+00
4.616e-01,0.000e+00
4.656e-01,0.000e+00
4.695e-01,0.000e+00
4.735e-01,2.535e-03
4.774e-01,0.000e+00
4.814e-01,0.000e+00
4.853e-01,0.000e+00
4.892e-01,0.000e+00
4.932e-01,0.000e+00
4.971e-01,0.000e+00
5.011e-01,2.535e-03
5.050e-01,2.535e-03
5.090e-01,0.000e+00
5.129e-01,0.000e+00
5.168e-01,0.000e+00
5.208e-01,0.000e+00
5.247e-01,2.535e-03
5.287e-01,2.535e-03
5.326e-01,2.535e-03
5.366e-01,2.535e-03
5.405e-01,0.000e+00
5.445e-01,0.000e+00
5.484e-01,2.535e-03
5.523e-01,0.000e+00
5.563e-01,5.071e-03
5.602e-01,2.535e-03
5.642e-01,0.000e+00
5.681e-01,2.535e-03
5.721e-01,5.071e-03
5.760e-01,2.535e-03
5.800e-01,0.000e+00
5.839e-01,0.000e+00
5.878e-01,0.000e+00
5.918e-01,0.000e+00
5.957e-01,1.014e-02
5.997e-01,2.535e-03
6.036e-01,1.268e-02
6.076e-01,2.535e-03
6.115e-01,0.000e+00
6.155e-01,1.014e-02
6.194e-01,7.606e-03
6.233e-01,1.014e-02
6.273e-01,1.775e-02
6.312e-01,2.535e-02
6.352e-01,2.282e-02
6.391e-01,7.606e-03
6.431e-01,1.775e-02
6.470e-01,1.521e-02
6.509e-01,1.014e-02
6.549e-01,1.775e-02
6.588e-01,2.535e-02
6.628e-01,2.789e-02
6.667e-01,3.043e-02
6.707e-01,4.564e-02
6.746e-01,4.310e-02
6.786e-01,2.028e-02
6.825e-01,3.296e-02
6.864e-01,3.803e-02
6.904e-01,6.592e-02
6.943e-01,6.846e-02
6.983e-01,6.339e-02
7.022e-01,6.592e-02
7.062e-01,6.592e-02
7.101e-01,5.832e-02
7.141e-01,7.606e-02
7.180e-01,8.113e-02
7.219e-01,8.874e-02
7.259e-01,7.860e-02
7.298e-01,8.874e-02
7.338e-01,1.065e-01
7.377e-01,1.318e-01
7.417e-01,1.242e-01
7.456e-01,1.521e-01
7.496e-01,1.496e-01
7.535e-01,1.775e-01
7.574e-01,1.699e-01
7.614e-01,2.003e-01
7.653e-01,2.028e-01
7.693e-01,1.826e-01
7.732e-01,2.459e-01
7.772e-01,2.409e-01
7.811e-01,2.637e-01
7.850e-01,2.789e-01
7.890e-01,2.662e-01
7.929e-01,3.676e-01
7.969e-01,3.829e-01
8.008e-01,3.930e-01
8.048e-01,4.133e-01
8.087e-01,4.336e-01
8.127e-01,4.767e-01
8.166e-01,5.046e-01
8.205e-01,5.477e-01
8.245e-01,5.578e-01
8.284e-01,6.009e-01
8.324e-01,7.125e-01
8.363e-01,7.429e-01
8.403e-01,8.671e-01
8.442e-01,8.823e-01
8.482e-01,8.975e-01
8.521e-01,1.009e+00
8.560e-01,1.111e+00
8.600e-01,1.136e+00
8.639e-01,1.374e+00
8.679e-01,1.359e+00
8.718e-01,1.440e+00
8.758e-01,1.684e+00
8.797e-01,1.851e+00
8.836e-01,2.003e+00
8.876e-01,2.198e+00
8.915e-01,2.328e+00
8.955e-01,2.515e+00
8.994e-01,2.784e+00
9.034e-01,3.053e+00
9.073e-01,3.463e+00
9.113e-01,3.806e+00
9.152e-01,4.024e+00
9.191e-01,4.429e+00
9.231e-01,5.043e+00
9.270e-01,5.332e+00
9.310e-01,5.946e+00
9.349e-01,6.590e+00
9.389e-01,7.497e+00
9.428e-01,8.139e+00
9.468e-01,8.757e+00
9.507e-01,9.688e+00
9.546e-01,1.085e+01
9.586e-01,1.185e+01
9.625e-01,1.317e+01
9.665e-01,1.420e+01
9.704e-01,1.506e+01
9.744e-01,1.667e+01
9.783e-01,1.632e+01
9.823e-01,1.627e+01
9.862e-01,1.429e+01
9.901e-01,9.394e+00
9.941e-01,3.730e+00
9.980e-01,2.180e-01


==> anc/03_results/strong_inf/num_elliptical_beam/0_45.csv <==
transmittance,probability_density
1.996e-03,0.000e+00
5.988e-03,0.000e+00
9.980e-03,0.000e+00
1.397e-02,0.000e+00
1.796e-02,0.000e+00
2.196e-02,0.000e+00
2.595e-02,0.000e+00
2.994e-02,0.000e+00
3.393e-02,0.000e+00
3.792e-02,0.000e+00
4.191e-02,0.000e+00
4.591e-02,0.000e+00
4.990e-02,2.505e-03
5.389e-02,0.000e+00
5.788e-02,1.503e-02
6.187e-02,1.503e-02
6.587e-02,3.257e-02
6.986e-02,4.509e-02
7.385e-02,6.513e-02
7.784e-02,6.513e-02
8.183e-02,8.267e-02
8.583e-02,1.378e-01
8.982e-02,2.104e-01
9.381e-02,2.806e-01
9.780e-02,2.781e-01
1.018e-01,3.682e-01
1.058e-01,5.286e-01
1.098e-01,5.135e-01
1.138e-01,6.513e-01
1.178e-01,7.014e-01
1.218e-01,8.718e-01
1.257e-01,1.007e+00
1.297e-01,1.115e+00
1.337e-01,1.165e+00
1.377e-01,1.563e+00
1.417e-01,1.661e+00
1.457e-01,1.761e+00
1.497e-01,2.044e+00
1.537e-01,2.265e+00
1.577e-01,2.442e+00
1.617e-01,2.816e+00
1.657e-01,2.811e+00
1.697e-01,3.126e+00
1.736e-01,3.282e+00
1.776e-01,3.490e+00
1.816e-01,3.768e+00
1.856e-01,3.983e+00
1.896e-01,4.349e+00
1.936e-01,4.747e+00
1.976e-01,4.747e+00
2.016e-01,5.098e+00
2.056e-01,5.561e+00
2.096e-01,5.656e+00
2.136e-01,5.982e+00
2.176e-01,6.298e+00
2.216e-01,6.603e+00
2.255e-01,7.107e+00
2.295e-01,7.187e+00
2.335e-01,7.428e+00
2.375e-01,7.643e+00
2.415e-01,7.708e+00
2.455e-01,7.528e+00
2.495e-01,7.841e+00
2.535e-01,7.831e+00
2.575e-01,7.726e+00
2.615e-01,7.668e+00
2.655e-01,7.550e+00
2.695e-01,7.227e+00
2.734e-01,6.999e+00
2.774e-01,6.536e+00
2.814e-01,6.208e+00
2.854e-01,5.742e+00
2.894e-01,5.426e+00
2.934e-01,4.995e+00
2.974e-01,4.845e+00
3.014e-01,4.153e+00
3.054e-01,3.640e+00
3.094e-01,3.264e+00
3.134e-01,2.751e+00
3.174e-01,2.467e+00
3.213e-01,2.222e+00
3.253e-01,1.754e+00
3.293e-01,1.513e+00
3.333e-01,1.147e+00
3.373e-01,9.319e-01
3.413e-01,8.442e-01
3.453e-01,6.263e-01
3.493e-01,4.359e-01
3.533e-01,3.983e-01
3.573e-01,2.079e-01
3.613e-01,2.505e-01
3.653e-01,1.428e-01
3.693e-01,1.303e-01
3.732e-01,7.766e-02
3.772e-01,4.760e-02
3.812e-01,3.006e-02
3.852e-01,3.507e-02
3.892e-01,1.754e-02
3.932e-01,7.515e-03
3.972e-01,1.253e-02
4.012e-01,0.000e+00
4.052e-01,2.505e-03
4.092e-01,0.000e+00
4.132e-01,0.000e+00
4.172e-01,0.000e+00
4.211e-01,0.000e+00
4.251e-01,0.000e+00
4.291e-01,0.000e+00
4.331e-01,0.000e+00
4.371e-01,0.000e+00
4.411e-01,0.000e+00
4.451e-01,0.000e+00
4.491e-01,0.000e+00
4.531e-01,0.000e+00
4.571e-01,0.000e+00
4.611e-01,0.000e+00
4.651e-01,0.000e+00
4.690e-01,0.000e+00
4.730e-01,0.000e+00
4.770e-01,0.000e+00
4.810e-01,0.000e+00
4.850e-01,0.000e+00
4.890e-01,0.000e+00
4.930e-01,0.000e+00
4.970e-01,0.000e+00
5.010e-01,0.000e+00
5.050e-01,0.000e+00
5.090e-01,0.000e+00
5.130e-01,0.000e+00
5.170e-01,0.000e+00
5.209e-01,0.000e+00
5.249e-01,0.000e+00
5.289e-01,0.000e+00
5.329e-01,0.000e+00
5.369e-01,0.000e+00
5.409e-01,0.000e+00
5.449e-01,0.000e+00
5.489e-01,0.000e+00
5.529e-01,0.000e+00
5.569e-01,0.000e+00
5.609e-01,0.000e+00
5.649e-01,0.000e+00
5.688e-01,0.000e+00
5.728e-01,0.000e+00
5.768e-01,0.000e+00
5.808e-01,0.000e+00
5.848e-01,0.000e+00
5.888e-01,0.000e+00
5.928e-01,0.000e+00
5.968e-01,0.000e+00
6.008e-01,0.000e+00
6.048e-01,0.000e+00
6.088e-01,0.000e+00
6.128e-01,0.000e+00
6.167e-01,0.000e+00
6.207e-01,0.000e+00
6.247e-01,0.000e+00
6.287e-01,0.000e+00
6.327e-01,0.000e+00
6.367e-01,0.000e+00
6.407e-01,0.000e+00
6.447e-01,0.000e+00
6.487e-01,0.000e+00
6.527e-01,0.000e+00
6.567e-01,0.000e+00
6.607e-01,0.000e+00
6.647e-01,0.000e+00
6.686e-01,0.000e+00
6.726e-01,0.000e+00
6.766e-01,0.000e+00
6.806e-01,0.000e+00
6.846e-01,0.000e+00
6.886e-01,0.000e+00
6.926e-01,0.000e+00
6.966e-01,0.000e+00
7.006e-01,0.000e+00
7.046e-01,0.000e+00
7.086e-01,0.000e+00
7.126e-01,0.000e+00
7.165e-01,0.000e+00
7.205e-01,0.000e+00
7.245e-01,0.000e+00
7.285e-01,0.000e+00
7.325e-01,0.000e+00
7.365e-01,0.000e+00
7.405e-01,0.000e+00
7.445e-01,0.000e+00
7.485e-01,0.000e+00
7.525e-01,0.000e+00
7.565e-01,0.000e+00
7.605e-01,0.000e+00
7.644e-01,0.000e+00
7.684e-01,0.000e+00
7.724e-01,0.000e+00
7.764e-01,0.000e+00
7.804e-01,0.000e+00
7.844e-01,0.000e+00
7.884e-01,0.000e+00
7.924e-01,0.000e+00
7.964e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_46.csv <==
transmittance,probability_density
2.360e-01,0.000e+00
2.398e-01,0.000e+00
2.437e-01,0.000e+00
2.475e-01,0.000e+00
2.513e-01,0.000e+00
2.552e-01,0.000e+00
2.590e-01,0.000e+00
2.628e-01,0.000e+00
2.666e-01,0.000e+00
2.705e-01,0.000e+00
2.743e-01,0.000e+00
2.781e-01,0.000e+00
2.820e-01,0.000e+00
2.858e-01,0.000e+00
2.896e-01,0.000e+00
2.934e-01,0.000e+00
2.973e-01,0.000e+00
3.011e-01,0.000e+00
3.049e-01,0.000e+00
3.088e-01,0.000e+00
3.126e-01,0.000e+00
3.164e-01,0.000e+00
3.203e-01,0.000e+00
3.241e-01,0.000e+00
3.279e-01,0.000e+00
3.317e-01,0.000e+00
3.356e-01,0.000e+00
3.394e-01,0.000e+00
3.432e-01,0.000e+00
3.471e-01,0.000e+00
3.509e-01,0.000e+00
3.547e-01,0.000e+00
3.586e-01,0.000e+00
3.624e-01,0.000e+00
3.662e-01,0.000e+00
3.700e-01,0.000e+00
3.739e-01,0.000e+00
3.777e-01,0.000e+00
3.815e-01,0.000e+00
3.854e-01,0.000e+00
3.892e-01,0.000e+00
3.930e-01,0.000e+00
3.968e-01,0.000e+00
4.007e-01,0.000e+00
4.045e-01,0.000e+00
4.083e-01,0.000e+00
4.122e-01,0.000e+00
4.160e-01,0.000e+00
4.198e-01,0.000e+00
4.237e-01,0.000e+00
4.275e-01,0.000e+00
4.313e-01,0.000e+00
4.351e-01,0.000e+00
4.390e-01,0.000e+00
4.428e-01,0.000e+00
4.466e-01,0.000e+00
4.505e-01,0.000e+00
4.543e-01,2.611e-03
4.581e-01,0.000e+00
4.619e-01,0.000e+00
4.658e-01,0.000e+00
4.696e-01,0.000e+00
4.734e-01,0.000e+00
4.773e-01,0.000e+00
4.811e-01,0.000e+00
4.849e-01,0.000e+00
4.888e-01,0.000e+00
4.926e-01,0.000e+00
4.964e-01,0.000e+00
5.002e-01,0.000e+00
5.041e-01,0.000e+00
5.079e-01,0.000e+00
5.117e-01,0.000e+00
5.156e-01,2.611e-03
5.194e-01,0.000e+00
5.232e-01,0.000e+00
5.271e-01,0.000e+00
5.309e-01,0.000e+00
5.347e-01,0.000e+00
5.385e-01,0.000e+00
5.424e-01,0.000e+00
5.462e-01,5.223e-03
5.500e-01,0.000e+00
5.539e-01,0.000e+00
5.577e-01,2.611e-03
5.615e-01,0.000e+00
5.653e-01,0.000e+00
5.692e-01,0.000e+00
5.730e-01,2.611e-03
5.768e-01,5.223e-03
5.807e-01,0.000e+00
5.845e-01,0.000e+00
5.883e-01,2.611e-03
5.922e-01,2.611e-03
5.960e-01,5.223e-03
5.998e-01,0.000e+00
6.036e-01,0.000e+00
6.075e-01,0.000e+00
6.113e-01,5.223e-03
6.151e-01,2.611e-03
6.190e-01,2.611e-03
6.228e-01,0.000e+00
6.266e-01,0.000e+00
6.304e-01,2.611e-03
6.343e-01,5.223e-03
6.381e-01,7.834e-03
6.419e-01,1.045e-02
6.458e-01,2.611e-03
6.496e-01,2.611e-03
6.534e-01,1.567e-02
6.573e-01,2.611e-03
6.611e-01,1.045e-02
6.649e-01,2.089e-02
6.687e-01,1.045e-02
6.726e-01,1.567e-02
6.764e-01,2.350e-02
6.802e-01,1.567e-02
6.841e-01,1.828e-02
6.879e-01,1.045e-02
6.917e-01,1.567e-02
6.956e-01,1.567e-02
6.994e-01,2.872e-02
7.032e-01,3.656e-02
7.070e-01,2.872e-02
7.109e-01,4.700e-02
7.147e-01,2.872e-02
7.185e-01,3.656e-02
7.224e-01,4.700e-02
7.262e-01,5.484e-02
7.300e-01,6.006e-02
7.338e-01,7.050e-02
7.377e-01,6.528e-02
7.415e-01,5.223e-02
7.453e-01,7.312e-02
7.492e-01,6.789e-02
7.530e-01,8.356e-02
7.568e-01,8.878e-02
7.607e-01,1.097e-01
7.645e-01,9.139e-02
7.683e-01,1.018e-01
7.721e-01,1.149e-01
7.760e-01,1.149e-01
7.798e-01,1.750e-01
7.836e-01,1.436e-01
7.875e-01,1.697e-01
7.913e-01,2.193e-01
7.951e-01,1.880e-01
7.989e-01,1.906e-01
8.028e-01,2.428e-01
8.066e-01,2.611e-01
8.104e-01,2.481e-01
8.143e-01,2.794e-01
8.181e-01,3.055e-01
8.219e-01,2.872e-01
8.258e-01,4.074e-01
8.296e-01,4.309e-01
8.334e-01,4.309e-01
8.372e-01,4.805e-01
8.411e-01,4.518e-01
8.449e-01,5.693e-01
8.487e-01,5.614e-01
8.526e-01,6.189e-01
8.564e-01,6.763e-01
8.602e-01,7.181e-01
8.641e-01,8.565e-01
8.679e-01,8.800e-01
8.717e-01,9.688e-01
8.755e-01,1.068e+00
8.794e-01,1.167e+00
8.832e-01,1.230e+00
8.870e-01,1.363e+00
8.909e-01,1.535e+00
8.947e-01,1.635e+00
8.985e-01,1.815e+00
9.023e-01,2.123e+00
9.062e-01,2.162e+00
9.100e-01,2.588e+00
9.138e-01,2.731e+00
9.177e-01,3.126e+00
9.215e-01,3.295e+00
9.253e-01,3.820e+00
9.292e-01,4.293e+00
9.330e-01,4.672e+00
9.368e-01,5.327e+00
9.406e-01,5.930e+00
9.445e-01,6.549e+00
9.483e-01,7.494e+00
9.521e-01,8.719e+00
9.560e-01,9.727e+00
9.598e-01,1.063e+01
9.636e-01,1.214e+01
9.674e-01,1.388e+01
9.713e-01,1.584e+01
9.751e-01,1.783e+01
9.789e-01,1.938e+01
9.828e-01,2.174e+01
9.866e-01,2.174e+01
9.904e-01,1.995e+01
9.943e-01,1.166e+01
9.981e-01,1.564e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_47.csv <==
transmittance,probability_density
2.501e-01,0.000e+00
2.538e-01,0.000e+00
2.576e-01,0.000e+00
2.613e-01,0.000e+00
2.651e-01,0.000e+00
2.689e-01,0.000e+00
2.726e-01,0.000e+00
2.764e-01,0.000e+00
2.801e-01,0.000e+00
2.839e-01,0.000e+00
2.877e-01,0.000e+00
2.914e-01,0.000e+00
2.952e-01,0.000e+00
2.989e-01,0.000e+00
3.027e-01,0.000e+00
3.064e-01,0.000e+00
3.102e-01,0.000e+00
3.140e-01,0.000e+00
3.177e-01,0.000e+00
3.215e-01,0.000e+00
3.252e-01,0.000e+00
3.290e-01,0.000e+00
3.328e-01,0.000e+00
3.365e-01,0.000e+00
3.403e-01,0.000e+00
3.440e-01,0.000e+00
3.478e-01,0.000e+00
3.516e-01,0.000e+00
3.553e-01,0.000e+00
3.591e-01,0.000e+00
3.628e-01,0.000e+00
3.666e-01,0.000e+00
3.704e-01,0.000e+00
3.741e-01,0.000e+00
3.779e-01,0.000e+00
3.816e-01,0.000e+00
3.854e-01,0.000e+00
3.891e-01,0.000e+00
3.929e-01,0.000e+00
3.967e-01,0.000e+00
4.004e-01,0.000e+00
4.042e-01,0.000e+00
4.079e-01,0.000e+00
4.117e-01,0.000e+00
4.155e-01,0.000e+00
4.192e-01,0.000e+00
4.230e-01,0.000e+00
4.267e-01,0.000e+00
4.305e-01,0.000e+00
4.343e-01,0.000e+00
4.380e-01,0.000e+00
4.418e-01,0.000e+00
4.455e-01,0.000e+00
4.493e-01,0.000e+00
4.531e-01,0.000e+00
4.568e-01,0.000e+00
4.606e-01,0.000e+00
4.643e-01,0.000e+00
4.681e-01,0.000e+00
4.718e-01,2.660e-03
4.756e-01,0.000e+00
4.794e-01,0.000e+00
4.831e-01,0.000e+00
4.869e-01,0.000e+00
4.906e-01,0.000e+00
4.944e-01,0.000e+00
4.982e-01,0.000e+00
5.019e-01,0.000e+00
5.057e-01,0.000e+00
5.094e-01,0.000e+00
5.132e-01,0.000e+00
5.170e-01,0.000e+00
5.207e-01,0.000e+00
5.245e-01,0.000e+00
5.282e-01,0.000e+00
5.320e-01,0.000e+00
5.358e-01,2.660e-03
5.395e-01,0.000e+00
5.433e-01,0.000e+00
5.470e-01,0.000e+00
5.508e-01,0.000e+00
5.545e-01,0.000e+00
5.583e-01,0.000e+00
5.621e-01,0.000e+00
5.658e-01,5.320e-03
5.696e-01,0.000e+00
5.733e-01,0.000e+00
5.771e-01,2.660e-03
5.809e-01,0.000e+00
5.846e-01,0.000e+00
5.884e-01,0.000e+00
5.921e-01,2.660e-03
5.959e-01,0.000e+00
5.997e-01,5.320e-03
6.034e-01,2.660e-03
6.072e-01,0.000e+00
6.109e-01,7.981e-03
6.147e-01,0.000e+00
6.185e-01,0.000e+00
6.222e-01,0.000e+00
6.260e-01,2.660e-03
6.297e-01,2.660e-03
6.335e-01,2.660e-03
6.372e-01,2.660e-03
6.410e-01,0.000e+00
6.448e-01,0.000e+00
6.485e-01,5.320e-03
6.523e-01,5.320e-03
6.560e-01,7.981e-03
6.598e-01,7.981e-03
6.636e-01,2.660e-03
6.673e-01,7.981e-03
6.711e-01,1.330e-02
6.748e-01,0.000e+00
6.786e-01,2.128e-02
6.824e-01,1.064e-02
6.861e-01,1.064e-02
6.899e-01,1.330e-02
6.936e-01,2.660e-02
6.974e-01,1.596e-02
7.012e-01,2.128e-02
7.049e-01,2.660e-03
7.087e-01,2.128e-02
7.124e-01,7.981e-03
7.162e-01,3.458e-02
7.199e-01,3.724e-02
7.237e-01,2.128e-02
7.275e-01,4.788e-02
7.312e-01,3.458e-02
7.350e-01,3.724e-02
7.387e-01,4.788e-02
7.425e-01,6.385e-02
7.463e-01,5.320e-02
7.500e-01,7.183e-02
7.538e-01,5.586e-02
7.575e-01,5.852e-02
7.613e-01,7.715e-02
7.651e-01,6.119e-02
7.688e-01,9.311e-02
7.726e-01,8.779e-02
7.763e-01,1.117e-01
7.801e-01,9.311e-02
7.839e-01,8.779e-02
7.876e-01,1.277e-01
7.914e-01,1.170e-01
7.951e-01,1.649e-01
7.989e-01,1.623e-01
8.026e-01,1.729e-01
8.064e-01,2.102e-01
8.102e-01,2.048e-01
8.139e-01,2.022e-01
8.177e-01,2.527e-01
8.214e-01,2.527e-01
8.252e-01,2.793e-01
8.290e-01,2.926e-01
8.327e-01,2.979e-01
8.365e-01,3.059e-01
8.402e-01,4.416e-01
8.440e-01,4.735e-01
8.478e-01,4.283e-01
8.515e-01,5.134e-01
8.553e-01,5.028e-01
8.590e-01,5.773e-01
8.628e-01,6.331e-01
8.666e-01,6.491e-01
8.703e-01,7.555e-01
8.741e-01,8.114e-01
8.778e-01,8.805e-01
8.816e-01,1.048e+00
8.853e-01,1.056e+00
8.891e-01,1.216e+00
8.929e-01,1.208e+00
8.966e-01,1.410e+00
9.004e-01,1.607e+00
9.041e-01,1.740e+00
9.079e-01,1.891e+00
9.117e-01,2.152e+00
9.154e-01,2.357e+00
9.192e-01,2.772e+00
9.229e-01,2.854e+00
9.267e-01,3.378e+00
9.305e-01,3.671e+00
9.342e-01,4.267e+00
9.380e-01,4.815e+00
9.417e-01,5.113e+00
9.455e-01,6.158e+00
9.493e-01,6.733e+00
9.530e-01,7.850e+00
9.568e-01,8.914e+00
9.605e-01,1.044e+01
9.643e-01,1.159e+01
9.680e-01,1.322e+01
9.718e-01,1.546e+01
9.756e-01,1.796e+01
9.793e-01,2.040e+01
9.831e-01,2.279e+01
9.868e-01,2.508e+01
9.906e-01,2.471e+01
9.944e-01,1.762e+01
9.981e-01,3.424e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_48.csv <==
transmittance,probability_density
2.657e-01,0.000e+00
2.694e-01,0.000e+00
2.731e-01,0.000e+00
2.768e-01,0.000e+00
2.805e-01,0.000e+00
2.842e-01,0.000e+00
2.878e-01,0.000e+00
2.915e-01,0.000e+00
2.952e-01,0.000e+00
2.989e-01,0.000e+00
3.026e-01,0.000e+00
3.062e-01,0.000e+00
3.099e-01,0.000e+00
3.136e-01,0.000e+00
3.173e-01,0.000e+00
3.210e-01,0.000e+00
3.246e-01,0.000e+00
3.283e-01,0.000e+00
3.320e-01,0.000e+00
3.357e-01,0.000e+00
3.394e-01,0.000e+00
3.430e-01,0.000e+00
3.467e-01,0.000e+00
3.504e-01,0.000e+00
3.541e-01,0.000e+00
3.578e-01,0.000e+00
3.614e-01,0.000e+00
3.651e-01,0.000e+00
3.688e-01,0.000e+00
3.725e-01,0.000e+00
3.762e-01,0.000e+00
3.798e-01,0.000e+00
3.835e-01,0.000e+00
3.872e-01,0.000e+00
3.909e-01,0.000e+00
3.946e-01,0.000e+00
3.982e-01,0.000e+00
4.019e-01,0.000e+00
4.056e-01,0.000e+00
4.093e-01,0.000e+00
4.130e-01,0.000e+00
4.166e-01,0.000e+00
4.203e-01,0.000e+00
4.240e-01,0.000e+00
4.277e-01,0.000e+00
4.314e-01,0.000e+00
4.351e-01,0.000e+00
4.387e-01,0.000e+00
4.424e-01,0.000e+00
4.461e-01,0.000e+00
4.498e-01,0.000e+00
4.535e-01,0.000e+00
4.571e-01,0.000e+00
4.608e-01,0.000e+00
4.645e-01,0.000e+00
4.682e-01,0.000e+00
4.719e-01,0.000e+00
4.755e-01,0.000e+00
4.792e-01,0.000e+00
4.829e-01,0.000e+00
4.866e-01,2.717e-03
4.903e-01,0.000e+00
4.939e-01,0.000e+00
4.976e-01,0.000e+00
5.013e-01,0.000e+00
5.050e-01,0.000e+00
5.087e-01,0.000e+00
5.123e-01,0.000e+00
5.160e-01,0.000e+00
5.197e-01,0.000e+00
5.234e-01,0.000e+00
5.271e-01,0.000e+00
5.307e-01,0.000e+00
5.344e-01,0.000e+00
5.381e-01,0.000e+00
5.418e-01,0.000e+00
5.455e-01,0.000e+00
5.491e-01,0.000e+00
5.528e-01,0.000e+00
5.565e-01,2.717e-03
5.602e-01,0.000e+00
5.639e-01,0.000e+00
5.675e-01,0.000e+00
5.712e-01,0.000e+00
5.749e-01,0.000e+00
5.786e-01,0.000e+00
5.823e-01,2.717e-03
5.859e-01,0.000e+00
5.896e-01,2.717e-03
5.933e-01,2.717e-03
5.970e-01,0.000e+00
6.007e-01,0.000e+00
6.044e-01,0.000e+00
6.080e-01,0.000e+00
6.117e-01,2.717e-03
6.154e-01,0.000e+00
6.191e-01,5.434e-03
6.228e-01,2.717e-03
6.264e-01,2.717e-03
6.301e-01,2.717e-03
6.338e-01,2.717e-03
6.375e-01,0.000e+00
6.412e-01,0.000e+00
6.448e-01,2.717e-03
6.485e-01,2.717e-03
6.522e-01,2.717e-03
6.559e-01,2.717e-03
6.596e-01,0.000e+00
6.632e-01,2.717e-03
6.669e-01,5.434e-03
6.706e-01,5.434e-03
6.743e-01,5.434e-03
6.780e-01,5.434e-03
6.816e-01,1.087e-02
6.853e-01,1.087e-02
6.890e-01,8.151e-03
6.927e-01,2.717e-03
6.964e-01,1.359e-02
7.000e-01,1.359e-02
7.037e-01,1.902e-02
7.074e-01,2.717e-03
7.111e-01,1.902e-02
7.148e-01,2.445e-02
7.184e-01,2.445e-02
7.221e-01,2.717e-03
7.258e-01,1.902e-02
7.295e-01,1.087e-02
7.332e-01,3.532e-02
7.368e-01,4.076e-02
7.405e-01,1.902e-02
7.442e-01,3.532e-02
7.479e-01,4.619e-02
7.516e-01,2.989e-02
7.552e-01,5.434e-02
7.589e-01,7.879e-02
7.626e-01,4.619e-02
7.663e-01,6.521e-02
7.700e-01,5.706e-02
7.737e-01,7.608e-02
7.773e-01,4.619e-02
7.810e-01,9.238e-02
7.847e-01,8.695e-02
7.884e-01,8.966e-02
7.921e-01,1.168e-01
7.957e-01,9.510e-02
7.994e-01,8.966e-02
8.031e-01,1.331e-01
8.068e-01,1.196e-01
8.105e-01,1.657e-01
8.141e-01,1.739e-01
8.178e-01,2.038e-01
8.215e-01,1.875e-01
8.252e-01,2.011e-01
8.289e-01,2.445e-01
8.325e-01,2.282e-01
8.362e-01,3.179e-01
8.399e-01,2.826e-01
8.436e-01,3.070e-01
8.473e-01,3.043e-01
8.509e-01,3.587e-01
8.546e-01,4.918e-01
8.583e-01,4.673e-01
8.620e-01,4.918e-01
8.657e-01,5.054e-01
8.693e-01,5.651e-01
8.730e-01,6.304e-01
8.767e-01,6.983e-01
8.804e-01,7.689e-01
8.841e-01,7.716e-01
8.877e-01,9.075e-01
8.914e-01,1.049e+00
8.951e-01,1.087e+00
8.988e-01,1.228e+00
9.025e-01,1.350e+00
9.061e-01,1.492e+00
9.098e-01,1.668e+00
9.135e-01,1.758e+00
9.172e-01,2.095e+00
9.209e-01,2.318e+00
9.246e-01,2.502e+00
9.282e-01,2.951e+00
9.319e-01,3.326e+00
9.356e-01,3.769e+00
9.393e-01,4.119e+00
9.430e-01,4.646e+00
9.466e-01,5.592e+00
9.503e-01,6.219e+00
9.540e-01,6.988e+00
9.577e-01,8.075e+00
9.614e-01,9.423e+00
9.650e-01,1.134e+01
9.687e-01,1.278e+01
9.724e-01,1.476e+01
9.761e-01,1.751e+01
9.798e-01,2.086e+01
9.834e-01,2.392e+01
9.871e-01,2.772e+01
9.908e-01,2.927e+01
9.945e-01,2.451e+01
9.982e-01,6.407e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_49.csv <==
transmittance,probability_density
2.862e-01,0.000e+00
2.898e-01,0.000e+00
2.934e-01,0.000e+00
2.970e-01,0.000e+00
3.006e-01,0.000e+00
3.041e-01,0.000e+00
3.077e-01,0.000e+00
3.113e-01,0.000e+00
3.149e-01,0.000e+00
3.184e-01,0.000e+00
3.220e-01,0.000e+00
3.256e-01,0.000e+00
3.292e-01,0.000e+00
3.328e-01,0.000e+00
3.363e-01,0.000e+00
3.399e-01,0.000e+00
3.435e-01,0.000e+00
3.471e-01,0.000e+00
3.506e-01,0.000e+00
3.542e-01,0.000e+00
3.578e-01,0.000e+00
3.614e-01,0.000e+00
3.650e-01,0.000e+00
3.685e-01,0.000e+00
3.721e-01,0.000e+00
3.757e-01,0.000e+00
3.793e-01,0.000e+00
3.828e-01,0.000e+00
3.864e-01,0.000e+00
3.900e-01,0.000e+00
3.936e-01,0.000e+00
3.972e-01,0.000e+00
4.007e-01,0.000e+00
4.043e-01,0.000e+00
4.079e-01,0.000e+00
4.115e-01,0.000e+00
4.150e-01,0.000e+00
4.186e-01,0.000e+00
4.222e-01,0.000e+00
4.258e-01,0.000e+00
4.294e-01,0.000e+00
4.329e-01,0.000e+00
4.365e-01,0.000e+00
4.401e-01,0.000e+00
4.437e-01,0.000e+00
4.472e-01,0.000e+00
4.508e-01,0.000e+00
4.544e-01,0.000e+00
4.580e-01,0.000e+00
4.616e-01,0.000e+00
4.651e-01,0.000e+00
4.687e-01,0.000e+00
4.723e-01,0.000e+00
4.759e-01,0.000e+00
4.794e-01,0.000e+00
4.830e-01,0.000e+00
4.866e-01,0.000e+00
4.902e-01,0.000e+00
4.938e-01,0.000e+00
4.973e-01,0.000e+00
5.009e-01,0.000e+00
5.045e-01,2.795e-03
5.081e-01,0.000e+00
5.116e-01,0.000e+00
5.152e-01,0.000e+00
5.188e-01,0.000e+00
5.224e-01,0.000e+00
5.260e-01,0.000e+00
5.295e-01,0.000e+00
5.331e-01,0.000e+00
5.367e-01,0.000e+00
5.403e-01,0.000e+00
5.438e-01,0.000e+00
5.474e-01,0.000e+00
5.510e-01,0.000e+00
5.546e-01,0.000e+00
5.582e-01,0.000e+00
5.617e-01,0.000e+00
5.653e-01,0.000e+00
5.689e-01,0.000e+00
5.725e-01,0.000e+00
5.760e-01,2.795e-03
5.796e-01,0.000e+00
5.832e-01,0.000e+00
5.868e-01,0.000e+00
5.904e-01,0.000e+00
5.939e-01,0.000e+00
5.975e-01,0.000e+00
6.011e-01,2.795e-03
6.047e-01,0.000e+00
6.082e-01,5.590e-03
6.118e-01,0.000e+00
6.154e-01,0.000e+00
6.190e-01,0.000e+00
6.225e-01,0.000e+00
6.261e-01,0.000e+00
6.297e-01,2.795e-03
6.333e-01,0.000e+00
6.369e-01,5.590e-03
6.404e-01,0.000e+00
6.440e-01,5.590e-03
6.476e-01,2.795e-03
6.512e-01,2.795e-03
6.547e-01,0.000e+00
6.583e-01,2.795e-03
6.619e-01,0.000e+00
6.655e-01,0.000e+00
6.691e-01,5.590e-03
6.726e-01,0.000e+00
6.762e-01,5.590e-03
6.798e-01,0.000e+00
6.834e-01,8.385e-03
6.869e-01,2.795e-03
6.905e-01,2.795e-03
6.941e-01,5.590e-03
6.977e-01,1.118e-02
7.013e-01,1.398e-02
7.048e-01,8.385e-03
7.084e-01,5.590e-03
7.120e-01,8.385e-03
7.156e-01,1.398e-02
7.191e-01,1.677e-02
7.227e-01,8.385e-03
7.263e-01,1.398e-02
7.299e-01,1.677e-02
7.335e-01,3.075e-02
7.370e-01,8.385e-03
7.406e-01,1.398e-02
7.442e-01,1.118e-02
7.478e-01,2.795e-02
7.513e-01,3.354e-02
7.549e-01,3.634e-02
7.585e-01,2.795e-02
7.621e-01,3.075e-02
7.657e-01,4.752e-02
7.692e-01,4.472e-02
7.728e-01,6.429e-02
7.764e-01,6.429e-02
7.800e-01,6.149e-02
7.835e-01,5.870e-02
7.871e-01,6.708e-02
7.907e-01,5.311e-02
7.943e-01,6.429e-02
7.979e-01,1.090e-01
8.014e-01,7.826e-02
8.050e-01,1.258e-01
8.086e-01,8.665e-02
8.122e-01,1.118e-01
8.157e-01,1.146e-01
8.193e-01,1.258e-01
8.229e-01,1.593e-01
8.265e-01,1.370e-01
8.301e-01,2.152e-01
8.336e-01,2.068e-01
8.372e-01,1.985e-01
8.408e-01,2.348e-01
8.444e-01,2.460e-01
8.479e-01,2.599e-01
8.515e-01,3.522e-01
8.551e-01,2.823e-01
8.587e-01,3.186e-01
8.623e-01,3.494e-01
8.658e-01,4.947e-01
8.694e-01,5.115e-01
8.730e-01,4.668e-01
8.766e-01,5.506e-01
8.801e-01,5.870e-01
8.837e-01,6.289e-01
8.873e-01,7.463e-01
8.909e-01,7.603e-01
8.945e-01,8.469e-01
8.980e-01,9.475e-01
9.016e-01,1.082e+00
9.052e-01,1.171e+00
9.088e-01,1.289e+00
9.123e-01,1.465e+00
9.159e-01,1.590e+00
9.195e-01,1.789e+00
9.231e-01,1.993e+00
9.267e-01,2.339e+00
9.302e-01,2.499e+00
9.338e-01,2.901e+00
9.374e-01,3.307e+00
9.410e-01,3.796e+00
9.445e-01,4.221e+00
9.481e-01,4.911e+00
9.517e-01,5.733e+00
9.553e-01,6.473e+00
9.589e-01,7.466e+00
9.624e-01,8.718e+00
9.660e-01,1.022e+01
9.696e-01,1.253e+01
9.732e-01,1.433e+01
9.767e-01,1.706e+01
9.803e-01,2.061e+01
9.839e-01,2.488e+01
9.875e-01,2.915e+01
9.911e-01,3.369e+01
9.946e-01,3.221e+01
9.982e-01,1.089e+01


==> anc/03_results/strong_inf/num_elliptical_beam/0_5.csv <==
transmittance,probability_density
2.072e-03,0.000e+00
6.217e-03,0.000e+00
1.036e-02,0.000e+00
1.451e-02,0.000e+00
1.865e-02,0.000e+00
2.280e-02,0.000e+00
2.694e-02,0.000e+00
3.109e-02,0.000e+00
3.523e-02,0.000e+00
3.938e-02,0.000e+00
4.352e-02,0.000e+00
4.767e-02,0.000e+00
5.181e-02,0.000e+00
5.595e-02,0.000e+00
6.010e-02,0.000e+00
6.424e-02,2.413e-03
6.839e-02,7.238e-03
7.253e-02,7.238e-03
7.668e-02,1.689e-02
8.082e-02,2.413e-02
8.497e-02,3.619e-02
8.911e-02,6.273e-02
9.326e-02,4.584e-02
9.740e-02,6.514e-02
1.015e-01,7.238e-02
1.057e-01,1.303e-01
1.098e-01,1.665e-01
1.140e-01,2.509e-01
1.181e-01,2.316e-01
1.223e-01,2.340e-01
1.264e-01,4.053e-01
1.306e-01,4.415e-01
1.347e-01,4.801e-01
1.389e-01,5.477e-01
1.430e-01,5.863e-01
1.471e-01,7.141e-01
1.513e-01,8.589e-01
1.554e-01,9.047e-01
1.596e-01,9.482e-01
1.637e-01,1.132e+00
1.679e-01,1.423e+00
1.720e-01,1.368e+00
1.762e-01,1.484e+00
1.803e-01,1.764e+00
1.844e-01,1.908e+00
1.886e-01,2.019e+00
1.927e-01,2.280e+00
1.969e-01,2.417e+00
2.010e-01,2.589e+00
2.052e-01,2.690e+00
2.093e-01,2.835e+00
2.135e-01,2.977e+00
2.176e-01,3.293e+00
2.217e-01,3.431e+00
2.259e-01,3.614e+00
2.300e-01,3.971e+00
2.342e-01,4.143e+00
2.383e-01,4.234e+00
2.425e-01,4.502e+00
2.466e-01,4.869e+00
2.508e-01,4.951e+00
2.549e-01,5.163e+00
2.591e-01,5.482e+00
2.632e-01,5.684e+00
2.673e-01,6.034e+00
2.715e-01,6.287e+00
2.756e-01,6.432e+00
2.798e-01,6.461e+00
2.839e-01,6.782e+00
2.881e-01,6.688e+00
2.922e-01,6.526e+00
2.964e-01,6.965e+00
3.005e-01,6.809e+00
3.046e-01,6.666e+00
3.088e-01,6.804e+00
3.129e-01,6.710e+00
3.171e-01,6.420e+00
3.212e-01,6.280e+00
3.254e-01,6.075e+00
3.295e-01,5.595e+00
3.337e-01,5.238e+00
3.378e-01,5.139e+00
3.419e-01,4.700e+00
3.461e-01,4.447e+00
3.502e-01,4.256e+00
3.544e-01,3.737e+00
3.585e-01,3.358e+00
3.627e-01,2.927e+00
3.668e-01,2.688e+00
3.710e-01,2.268e+00
3.751e-01,2.128e+00
3.792e-01,1.764e+00
3.834e-01,1.508e+00
3.875e-01,1.228e+00
3.917e-01,1.013e+00
3.958e-01,7.962e-01
4.000e-01,7.552e-01
4.041e-01,5.718e-01
4.083e-01,4.077e-01
4.124e-01,3.474e-01
4.166e-01,2.075e-01
4.207e-01,2.244e-01
4.248e-01,1.592e-01
4.290e-01,1.279e-01
4.331e-01,1.013e-01
4.373e-01,5.790e-02
4.414e-01,2.895e-02
4.456e-01,2.895e-02
4.497e-01,2.654e-02
4.539e-01,9.651e-03
4.580e-01,7.238e-03
4.621e-01,9.651e-03
4.663e-01,0.000e+00
4.704e-01,2.413e-03
4.746e-01,0.000e+00
4.787e-01,0.000e+00
4.829e-01,0.000e+00
4.870e-01,0.000e+00
4.912e-01,0.000e+00
4.953e-01,0.000e+00
4.994e-01,0.000e+00
5.036e-01,0.000e+00
5.077e-01,0.000e+00
5.119e-01,0.000e+00
5.160e-01,0.000e+00
5.202e-01,0.000e+00
5.243e-01,0.000e+00
5.285e-01,0.000e+00
5.326e-01,0.000e+00
5.368e-01,0.000e+00
5.409e-01,0.000e+00
5.450e-01,0.000e+00
5.492e-01,0.000e+00
5.533e-01,0.000e+00
5.575e-01,0.000e+00
5.616e-01,0.000e+00
5.658e-01,0.000e+00
5.699e-01,0.000e+00
5.741e-01,0.000e+00
5.782e-01,0.000e+00
5.823e-01,0.000e+00
5.865e-01,0.000e+00
5.906e-01,0.000e+00
5.948e-01,0.000e+00
5.989e-01,0.000e+00
6.031e-01,0.000e+00
6.072e-01,0.000e+00
6.114e-01,0.000e+00
6.155e-01,0.000e+00
6.196e-01,0.000e+00
6.238e-01,0.000e+00
6.279e-01,0.000e+00
6.321e-01,0.000e+00
6.362e-01,0.000e+00
6.404e-01,0.000e+00
6.445e-01,0.000e+00
6.487e-01,0.000e+00
6.528e-01,0.000e+00
6.570e-01,0.000e+00
6.611e-01,0.000e+00
6.652e-01,0.000e+00
6.694e-01,0.000e+00
6.735e-01,0.000e+00
6.777e-01,0.000e+00
6.818e-01,0.000e+00
6.860e-01,0.000e+00
6.901e-01,0.000e+00
6.943e-01,0.000e+00
6.984e-01,0.000e+00
7.025e-01,0.000e+00
7.067e-01,0.000e+00
7.108e-01,0.000e+00
7.150e-01,0.000e+00
7.191e-01,0.000e+00
7.233e-01,0.000e+00
7.274e-01,0.000e+00
7.316e-01,0.000e+00
7.357e-01,0.000e+00
7.398e-01,0.000e+00
7.440e-01,0.000e+00
7.481e-01,0.000e+00
7.523e-01,0.000e+00
7.564e-01,0.000e+00
7.606e-01,0.000e+00
7.647e-01,0.000e+00
7.689e-01,0.000e+00
7.730e-01,0.000e+00
7.772e-01,0.000e+00
7.813e-01,0.000e+00
7.854e-01,0.000e+00
7.896e-01,0.000e+00
7.937e-01,0.000e+00
7.979e-01,0.000e+00
8.020e-01,0.000e+00
8.062e-01,0.000e+00
8.103e-01,0.000e+00
8.145e-01,0.000e+00
8.186e-01,0.000e+00
8.227e-01,0.000e+00
8.269e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_55.csv <==
transmittance,probability_density
2.138e-03,0.000e+00
6.414e-03,0.000e+00
1.069e-02,0.000e+00
1.496e-02,0.000e+00
1.924e-02,0.000e+00
2.352e-02,0.000e+00
2.779e-02,0.000e+00
3.207e-02,0.000e+00
3.634e-02,0.000e+00
4.062e-02,0.000e+00
4.489e-02,0.000e+00
4.917e-02,0.000e+00
5.345e-02,0.000e+00
5.772e-02,0.000e+00
6.200e-02,0.000e+00
6.627e-02,0.000e+00
7.055e-02,0.000e+00
7.482e-02,2.339e-03
7.910e-02,0.000e+00
8.338e-02,7.016e-03
8.765e-02,7.016e-03
9.193e-02,1.637e-02
9.620e-02,1.637e-02
1.005e-01,3.040e-02
1.048e-01,2.807e-02
1.090e-01,5.847e-02
1.133e-01,4.911e-02
1.176e-01,5.379e-02
1.219e-01,7.016e-02
1.261e-01,8.887e-02
1.304e-01,1.497e-01
1.347e-01,1.731e-01
1.390e-01,2.175e-01
1.432e-01,1.824e-01
1.475e-01,2.923e-01
1.518e-01,3.438e-01
1.561e-01,3.789e-01
1.603e-01,4.210e-01
1.646e-01,4.607e-01
1.689e-01,5.262e-01
1.732e-01,6.198e-01
1.774e-01,6.338e-01
1.817e-01,7.999e-01
1.860e-01,7.695e-01
1.903e-01,8.537e-01
1.945e-01,1.052e+00
1.988e-01,1.209e+00
2.031e-01,1.207e+00
2.074e-01,1.270e+00
2.116e-01,1.551e+00
2.159e-01,1.551e+00
2.202e-01,1.738e+00
2.245e-01,1.871e+00
2.287e-01,2.114e+00
2.330e-01,2.156e+00
2.373e-01,2.292e+00
2.416e-01,2.362e+00
2.459e-01,2.507e+00
2.501e-01,2.584e+00
2.544e-01,2.870e+00
2.587e-01,2.998e+00
2.630e-01,3.134e+00
2.672e-01,3.380e+00
2.715e-01,3.660e+00
2.758e-01,3.567e+00
2.801e-01,3.894e+00
2.843e-01,4.107e+00
2.886e-01,4.336e+00
2.929e-01,4.406e+00
2.972e-01,4.551e+00
3.014e-01,4.883e+00
3.057e-01,5.028e+00
3.100e-01,5.311e+00
3.143e-01,5.590e+00
3.185e-01,5.653e+00
3.228e-01,5.709e+00
3.271e-01,5.891e+00
3.314e-01,6.228e+00
3.356e-01,5.854e+00
3.399e-01,6.008e+00
3.442e-01,6.123e+00
3.485e-01,6.151e+00
3.527e-01,6.043e+00
3.570e-01,6.116e+00
3.613e-01,6.097e+00
3.656e-01,5.772e+00
3.698e-01,5.744e+00
3.741e-01,5.475e+00
3.784e-01,5.213e+00
3.827e-01,5.063e+00
3.870e-01,4.682e+00
3.912e-01,4.467e+00
3.955e-01,4.257e+00
3.998e-01,3.946e+00
4.041e-01,3.864e+00
4.083e-01,3.342e+00
4.126e-01,3.069e+00
4.169e-01,2.631e+00
4.212e-01,2.486e+00
4.254e-01,2.060e+00
4.297e-01,1.997e+00
4.340e-01,1.721e+00
4.383e-01,1.429e+00
4.425e-01,1.237e+00
4.468e-01,9.870e-01
4.511e-01,8.350e-01
4.554e-01,7.016e-01
4.596e-01,6.104e-01
4.639e-01,4.911e-01
4.682e-01,3.040e-01
4.725e-01,3.204e-01
4.767e-01,1.637e-01
4.810e-01,2.222e-01
4.853e-01,1.169e-01
4.896e-01,1.240e-01
4.938e-01,7.718e-02
4.981e-01,5.613e-02
5.024e-01,3.040e-02
5.067e-01,2.807e-02
5.109e-01,2.105e-02
5.152e-01,9.355e-03
5.195e-01,9.355e-03
5.238e-01,7.016e-03
5.280e-01,0.000e+00
5.323e-01,2.339e-03
5.366e-01,0.000e+00
5.409e-01,0.000e+00
5.452e-01,0.000e+00
5.494e-01,0.000e+00
5.537e-01,0.000e+00
5.580e-01,0.000e+00
5.623e-01,0.000e+00
5.665e-01,0.000e+00
5.708e-01,0.000e+00
5.751e-01,0.000e+00
5.794e-01,0.000e+00
5.836e-01,0.000e+00
5.879e-01,0.000e+00
5.922e-01,0.000e+00
5.965e-01,0.000e+00
6.007e-01,0.000e+00
6.050e-01,0.000e+00
6.093e-01,0.000e+00
6.136e-01,0.000e+00
6.178e-01,0.000e+00
6.221e-01,0.000e+00
6.264e-01,0.000e+00
6.307e-01,0.000e+00
6.349e-01,0.000e+00
6.392e-01,0.000e+00
6.435e-01,0.000e+00
6.478e-01,0.000e+00
6.520e-01,0.000e+00
6.563e-01,0.000e+00
6.606e-01,0.000e+00
6.649e-01,0.000e+00
6.691e-01,0.000e+00
6.734e-01,0.000e+00
6.777e-01,0.000e+00
6.820e-01,0.000e+00
6.862e-01,0.000e+00
6.905e-01,0.000e+00
6.948e-01,0.000e+00
6.991e-01,0.000e+00
7.034e-01,0.000e+00
7.076e-01,0.000e+00
7.119e-01,0.000e+00
7.162e-01,0.000e+00
7.205e-01,0.000e+00
7.247e-01,0.000e+00
7.290e-01,0.000e+00
7.333e-01,0.000e+00
7.376e-01,0.000e+00
7.418e-01,0.000e+00
7.461e-01,0.000e+00
7.504e-01,0.000e+00
7.547e-01,0.000e+00
7.589e-01,0.000e+00
7.632e-01,0.000e+00
7.675e-01,0.000e+00
7.718e-01,0.000e+00
7.760e-01,0.000e+00
7.803e-01,0.000e+00
7.846e-01,0.000e+00
7.889e-01,0.000e+00
7.931e-01,0.000e+00
7.974e-01,0.000e+00
8.017e-01,0.000e+00
8.060e-01,0.000e+00
8.102e-01,0.000e+00
8.145e-01,0.000e+00
8.188e-01,0.000e+00
8.231e-01,0.000e+00
8.273e-01,0.000e+00
8.316e-01,0.000e+00
8.359e-01,0.000e+00
8.402e-01,0.000e+00
8.445e-01,0.000e+00
8.487e-01,0.000e+00
8.530e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_6.csv <==
transmittance,probability_density
2.187e-03,0.000e+00
6.560e-03,0.000e+00
1.093e-02,0.000e+00
1.531e-02,0.000e+00
1.968e-02,0.000e+00
2.405e-02,0.000e+00
2.843e-02,0.000e+00
3.280e-02,0.000e+00
3.718e-02,0.000e+00
4.155e-02,0.000e+00
4.592e-02,0.000e+00
5.030e-02,0.000e+00
5.467e-02,0.000e+00
5.904e-02,0.000e+00
6.342e-02,0.000e+00
6.779e-02,0.000e+00
7.216e-02,0.000e+00
7.654e-02,0.000e+00
8.091e-02,0.000e+00
8.529e-02,0.000e+00
8.966e-02,0.000e+00
9.403e-02,2.286e-03
9.841e-02,2.286e-03
1.028e-01,6.859e-03
1.072e-01,6.859e-03
1.115e-01,1.372e-02
1.159e-01,2.058e-02
1.203e-01,1.829e-02
1.246e-01,2.286e-02
1.290e-01,5.259e-02
1.334e-01,2.972e-02
1.378e-01,5.716e-02
1.421e-01,4.573e-02
1.465e-01,6.402e-02
1.509e-01,7.774e-02
1.553e-01,1.258e-01
1.596e-01,1.326e-01
1.640e-01,2.035e-01
1.684e-01,1.715e-01
1.728e-01,1.761e-01
1.771e-01,2.561e-01
1.815e-01,3.292e-01
1.859e-01,3.292e-01
1.903e-01,3.521e-01
1.946e-01,3.933e-01
1.990e-01,4.550e-01
2.034e-01,4.847e-01
2.077e-01,5.968e-01
2.121e-01,6.196e-01
2.165e-01,6.516e-01
2.209e-01,6.859e-01
2.252e-01,7.774e-01
2.296e-01,9.260e-01
2.340e-01,1.063e+00
2.384e-01,1.033e+00
2.427e-01,1.093e+00
2.471e-01,1.328e+00
2.515e-01,1.315e+00
2.559e-01,1.518e+00
2.602e-01,1.541e+00
2.646e-01,1.708e+00
2.690e-01,1.854e+00
2.733e-01,1.969e+00
2.777e-01,1.959e+00
2.821e-01,2.113e+00
2.865e-01,2.204e+00
2.908e-01,2.300e+00
2.952e-01,2.426e+00
2.996e-01,2.625e+00
3.040e-01,2.741e+00
3.083e-01,2.879e+00
3.127e-01,3.100e+00
3.171e-01,3.336e+00
3.215e-01,3.176e+00
3.258e-01,3.478e+00
3.302e-01,3.665e+00
3.346e-01,3.885e+00
3.390e-01,4.022e+00
3.433e-01,3.930e+00
3.477e-01,4.401e+00
3.521e-01,4.408e+00
3.564e-01,4.673e+00
3.608e-01,4.982e+00
3.652e-01,4.966e+00
3.696e-01,5.197e+00
3.739e-01,5.195e+00
3.783e-01,5.407e+00
3.827e-01,5.643e+00
3.871e-01,5.298e+00
3.914e-01,5.405e+00
3.958e-01,5.620e+00
4.002e-01,5.487e+00
4.046e-01,5.634e+00
4.089e-01,5.604e+00
4.133e-01,5.574e+00
4.177e-01,5.437e+00
4.221e-01,5.286e+00
4.264e-01,5.186e+00
4.308e-01,5.012e+00
4.352e-01,4.767e+00
4.395e-01,4.587e+00
4.439e-01,4.278e+00
4.483e-01,4.045e+00
4.527e-01,3.958e+00
4.570e-01,3.729e+00
4.614e-01,3.551e+00
4.658e-01,3.158e+00
4.702e-01,2.844e+00
4.745e-01,2.586e+00
4.789e-01,2.357e+00
4.833e-01,2.019e+00
4.877e-01,1.907e+00
4.920e-01,1.740e+00
4.964e-01,1.463e+00
5.008e-01,1.267e+00
5.052e-01,1.052e+00
5.095e-01,8.506e-01
5.139e-01,7.134e-01
5.183e-01,6.722e-01
5.226e-01,5.053e-01
5.270e-01,4.390e-01
5.314e-01,3.178e-01
5.358e-01,2.515e-01
5.401e-01,1.669e-01
5.445e-01,1.989e-01
5.489e-01,1.189e-01
5.533e-01,1.143e-01
5.576e-01,6.173e-02
5.620e-01,5.487e-02
5.664e-01,2.972e-02
5.708e-01,2.286e-02
5.751e-01,2.286e-02
5.795e-01,1.143e-02
5.839e-01,6.859e-03
5.882e-01,9.146e-03
5.926e-01,0.000e+00
5.970e-01,2.286e-03
6.014e-01,0.000e+00
6.057e-01,0.000e+00
6.101e-01,0.000e+00
6.145e-01,0.000e+00
6.189e-01,0.000e+00
6.232e-01,0.000e+00
6.276e-01,0.000e+00
6.320e-01,0.000e+00
6.364e-01,0.000e+00
6.407e-01,0.000e+00
6.451e-01,0.000e+00
6.495e-01,0.000e+00
6.539e-01,0.000e+00
6.582e-01,0.000e+00
6.626e-01,0.000e+00
6.670e-01,0.000e+00
6.713e-01,0.000e+00
6.757e-01,0.000e+00
6.801e-01,0.000e+00
6.845e-01,0.000e+00
6.888e-01,0.000e+00
6.932e-01,0.000e+00
6.976e-01,0.000e+00
7.020e-01,0.000e+00
7.063e-01,0.000e+00
7.107e-01,0.000e+00
7.151e-01,0.000e+00
7.195e-01,0.000e+00
7.238e-01,0.000e+00
7.282e-01,0.000e+00
7.326e-01,0.000e+00
7.370e-01,0.000e+00
7.413e-01,0.000e+00
7.457e-01,0.000e+00
7.501e-01,0.000e+00
7.544e-01,0.000e+00
7.588e-01,0.000e+00
7.632e-01,0.000e+00
7.676e-01,0.000e+00
7.719e-01,0.000e+00
7.763e-01,0.000e+00
7.807e-01,0.000e+00
7.851e-01,0.000e+00
7.894e-01,0.000e+00
7.938e-01,0.000e+00
7.982e-01,0.000e+00
8.026e-01,0.000e+00
8.069e-01,0.000e+00
8.113e-01,0.000e+00
8.157e-01,0.000e+00
8.200e-01,0.000e+00
8.244e-01,0.000e+00
8.288e-01,0.000e+00
8.332e-01,0.000e+00
8.375e-01,0.000e+00
8.419e-01,0.000e+00
8.463e-01,0.000e+00
8.507e-01,0.000e+00
8.550e-01,0.000e+00
8.594e-01,0.000e+00
8.638e-01,0.000e+00
8.682e-01,0.000e+00
8.725e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_65.csv <==
transmittance,probability_density
2.238e-03,0.000e+00
6.714e-03,0.000e+00
1.119e-02,0.000e+00
1.567e-02,0.000e+00
2.014e-02,0.000e+00
2.462e-02,0.000e+00
2.909e-02,0.000e+00
3.357e-02,0.000e+00
3.805e-02,0.000e+00
4.252e-02,0.000e+00
4.700e-02,0.000e+00
5.147e-02,0.000e+00
5.595e-02,0.000e+00
6.042e-02,0.000e+00
6.490e-02,0.000e+00
6.938e-02,0.000e+00
7.385e-02,0.000e+00
7.833e-02,0.000e+00
8.280e-02,0.000e+00
8.728e-02,0.000e+00
9.176e-02,0.000e+00
9.623e-02,0.000e+00
1.007e-01,0.000e+00
1.052e-01,0.000e+00
1.097e-01,2.234e-03
1.141e-01,0.000e+00
1.186e-01,2.234e-03
1.231e-01,8.937e-03
1.276e-01,6.703e-03
1.320e-01,1.341e-02
1.365e-01,1.341e-02
1.410e-01,2.011e-02
1.455e-01,1.341e-02
1.499e-01,4.022e-02
1.544e-01,4.022e-02
1.589e-01,2.904e-02
1.634e-01,4.468e-02
1.678e-01,5.139e-02
1.723e-01,4.692e-02
1.768e-01,7.373e-02
1.813e-01,1.206e-01
1.857e-01,1.050e-01
1.902e-01,1.564e-01
1.947e-01,1.653e-01
1.992e-01,1.519e-01
2.037e-01,1.854e-01
2.081e-01,2.257e-01
2.126e-01,3.061e-01
2.171e-01,3.128e-01
2.216e-01,2.949e-01
2.260e-01,3.530e-01
2.305e-01,3.843e-01
2.350e-01,4.491e-01
2.395e-01,5.049e-01
2.439e-01,4.982e-01
2.484e-01,5.988e-01
2.529e-01,6.010e-01
2.574e-01,6.770e-01
2.618e-01,6.680e-01
2.663e-01,8.512e-01
2.708e-01,9.562e-01
2.753e-01,9.585e-01
2.797e-01,1.021e+00
2.842e-01,1.093e+00
2.887e-01,1.186e+00
2.932e-01,1.320e+00
2.976e-01,1.423e+00
3.021e-01,1.419e+00
3.066e-01,1.638e+00
3.111e-01,1.711e+00
3.156e-01,1.745e+00
3.200e-01,1.857e+00
3.245e-01,1.937e+00
3.290e-01,2.013e+00
3.335e-01,2.069e+00
3.379e-01,2.277e+00
3.424e-01,2.379e+00
3.469e-01,2.478e+00
3.514e-01,2.547e+00
3.558e-01,2.837e+00
3.603e-01,2.994e+00
3.648e-01,2.978e+00
3.693e-01,2.998e+00
3.737e-01,3.340e+00
3.782e-01,3.434e+00
3.827e-01,3.626e+00
3.872e-01,3.715e+00
3.916e-01,3.662e+00
3.961e-01,4.102e+00
4.006e-01,4.091e+00
4.051e-01,4.308e+00
4.095e-01,4.661e+00
4.140e-01,4.634e+00
4.185e-01,4.817e+00
4.230e-01,4.779e+00
4.274e-01,4.964e+00
4.319e-01,5.250e+00
4.364e-01,5.038e+00
4.409e-01,4.949e+00
4.454e-01,5.168e+00
4.498e-01,5.335e+00
4.543e-01,5.165e+00
4.588e-01,5.157e+00
4.633e-01,5.268e+00
4.677e-01,5.235e+00
4.722e-01,4.929e+00
4.767e-01,4.991e+00
4.812e-01,4.839e+00
4.856e-01,4.647e+00
4.901e-01,4.408e+00
4.946e-01,4.350e+00
4.991e-01,3.946e+00
5.035e-01,3.870e+00
5.080e-01,3.686e+00
5.125e-01,3.508e+00
5.170e-01,3.371e+00
5.214e-01,2.998e+00
5.259e-01,2.739e+00
5.304e-01,2.471e+00
5.349e-01,2.245e+00
5.393e-01,1.979e+00
5.438e-01,1.803e+00
5.483e-01,1.734e+00
5.528e-01,1.423e+00
5.572e-01,1.224e+00
5.617e-01,1.070e+00
5.662e-01,8.602e-01
5.707e-01,6.993e-01
5.752e-01,6.680e-01
5.796e-01,5.228e-01
5.841e-01,4.625e-01
5.886e-01,2.927e-01
5.931e-01,2.904e-01
5.975e-01,1.542e-01
6.020e-01,1.966e-01
6.065e-01,1.296e-01
6.110e-01,1.162e-01
6.154e-01,8.043e-02
6.199e-01,4.915e-02
6.244e-01,3.128e-02
6.289e-01,2.234e-02
6.333e-01,2.681e-02
6.378e-01,1.341e-02
6.423e-01,1.117e-02
6.468e-01,6.703e-03
6.512e-01,2.234e-03
6.557e-01,2.234e-03
6.602e-01,0.000e+00
6.647e-01,0.000e+00
6.691e-01,0.000e+00
6.736e-01,0.000e+00
6.781e-01,0.000e+00
6.826e-01,0.000e+00
6.871e-01,0.000e+00
6.915e-01,0.000e+00
6.960e-01,0.000e+00
7.005e-01,0.000e+00
7.050e-01,0.000e+00
7.094e-01,0.000e+00
7.139e-01,0.000e+00
7.184e-01,0.000e+00
7.229e-01,0.000e+00
7.273e-01,0.000e+00
7.318e-01,0.000e+00
7.363e-01,0.000e+00
7.408e-01,0.000e+00
7.452e-01,0.000e+00
7.497e-01,0.000e+00
7.542e-01,0.000e+00
7.587e-01,0.000e+00
7.631e-01,0.000e+00
7.676e-01,0.000e+00
7.721e-01,0.000e+00
7.766e-01,0.000e+00
7.810e-01,0.000e+00
7.855e-01,0.000e+00
7.900e-01,0.000e+00
7.945e-01,0.000e+00
7.989e-01,0.000e+00
8.034e-01,0.000e+00
8.079e-01,0.000e+00
8.124e-01,0.000e+00
8.169e-01,0.000e+00
8.213e-01,0.000e+00
8.258e-01,0.000e+00
8.303e-01,0.000e+00
8.348e-01,0.000e+00
8.392e-01,0.000e+00
8.437e-01,0.000e+00
8.482e-01,0.000e+00
8.527e-01,0.000e+00
8.571e-01,0.000e+00
8.616e-01,0.000e+00
8.661e-01,0.000e+00
8.706e-01,0.000e+00
8.750e-01,0.000e+00
8.795e-01,0.000e+00
8.840e-01,0.000e+00
8.885e-01,0.000e+00
8.929e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_7.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,2.000e-03
1.325e-01,0.000e+00
1.375e-01,2.000e-03
1.425e-01,4.000e-03
1.475e-01,1.000e-02
1.525e-01,6.000e-03
1.575e-01,1.400e-02
1.625e-01,1.400e-02
1.675e-01,1.200e-02
1.725e-01,3.000e-02
1.775e-01,3.800e-02
1.825e-01,2.400e-02
1.875e-01,4.000e-02
1.925e-01,4.000e-02
1.975e-01,3.800e-02
2.025e-01,6.800e-02
2.075e-01,8.600e-02
2.125e-01,9.000e-02
2.175e-01,1.200e-01
2.225e-01,1.640e-01
2.275e-01,1.360e-01
2.325e-01,1.360e-01
2.375e-01,1.920e-01
2.425e-01,2.560e-01
2.475e-01,2.660e-01
2.525e-01,2.880e-01
2.575e-01,2.680e-01
2.625e-01,3.460e-01
2.675e-01,3.740e-01
2.725e-01,4.560e-01
2.775e-01,4.380e-01
2.825e-01,5.320e-01
2.875e-01,5.240e-01
2.925e-01,5.520e-01
2.975e-01,6.180e-01
3.025e-01,7.440e-01
3.075e-01,8.220e-01
3.125e-01,8.780e-01
3.175e-01,9.280e-01
3.225e-01,9.900e-01
3.275e-01,1.020e+00
3.325e-01,1.250e+00
3.375e-01,1.284e+00
3.425e-01,1.280e+00
3.475e-01,1.498e+00
3.525e-01,1.584e+00
3.575e-01,1.616e+00
3.625e-01,1.672e+00
3.675e-01,1.814e+00
3.725e-01,1.896e+00
3.775e-01,1.910e+00
3.825e-01,2.128e+00
3.875e-01,2.242e+00
3.925e-01,2.300e+00
3.975e-01,2.440e+00
4.025e-01,2.594e+00
4.075e-01,2.904e+00
4.125e-01,2.808e+00
4.175e-01,2.886e+00
4.225e-01,3.104e+00
4.275e-01,3.378e+00
4.325e-01,3.434e+00
4.375e-01,3.358e+00
4.425e-01,3.818e+00
4.475e-01,3.816e+00
4.525e-01,3.998e+00
4.575e-01,4.298e+00
4.625e-01,4.400e+00
4.675e-01,4.578e+00
4.725e-01,4.510e+00
4.775e-01,4.710e+00
4.825e-01,4.960e+00
4.875e-01,4.762e+00
4.925e-01,4.768e+00
4.975e-01,4.846e+00
5.025e-01,4.962e+00
5.075e-01,5.028e+00
5.125e-01,4.904e+00
5.175e-01,5.114e+00
5.225e-01,4.834e+00
5.275e-01,4.774e+00
5.325e-01,4.652e+00
5.375e-01,4.472e+00
5.425e-01,4.318e+00
5.475e-01,4.164e+00
5.525e-01,3.862e+00
5.575e-01,3.694e+00
5.625e-01,3.520e+00
5.675e-01,3.362e+00
5.725e-01,3.196e+00
5.775e-01,2.818e+00
5.825e-01,2.476e+00
5.875e-01,2.270e+00
5.925e-01,2.054e+00
5.975e-01,1.806e+00
6.025e-01,1.698e+00
6.075e-01,1.398e+00
6.125e-01,1.232e+00
6.175e-01,9.800e-01
6.225e-01,8.180e-01
6.275e-01,6.620e-01
6.325e-01,6.200e-01
6.375e-01,4.820e-01
6.425e-01,3.280e-01
6.475e-01,3.000e-01
6.525e-01,1.640e-01
6.575e-01,2.020e-01
6.625e-01,1.180e-01
6.675e-01,1.160e-01
6.725e-01,6.200e-02
6.775e-01,4.200e-02
6.825e-01,2.600e-02
6.875e-01,2.800e-02
6.925e-01,1.400e-02
6.975e-01,1.000e-02
7.025e-01,8.000e-03
7.075e-01,0.000e+00
7.125e-01,2.000e-03
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_75.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,2.000e-03
1.525e-01,0.000e+00
1.575e-01,2.000e-03
1.625e-01,4.000e-03
1.675e-01,6.000e-03
1.725e-01,6.000e-03
1.775e-01,1.200e-02
1.825e-01,1.200e-02
1.875e-01,1.400e-02
1.925e-01,1.000e-02
1.975e-01,3.000e-02
2.025e-01,2.400e-02
2.075e-01,2.800e-02
2.125e-01,3.800e-02
2.175e-01,3.600e-02
2.225e-01,4.000e-02
2.275e-01,4.400e-02
2.325e-01,6.600e-02
2.375e-01,8.600e-02
2.425e-01,8.200e-02
2.475e-01,1.120e-01
2.525e-01,1.440e-01
2.575e-01,1.320e-01
2.625e-01,1.160e-01
2.675e-01,1.660e-01
2.725e-01,2.360e-01
2.775e-01,2.320e-01
2.825e-01,2.680e-01
2.875e-01,2.280e-01
2.925e-01,2.860e-01
2.975e-01,3.160e-01
3.025e-01,3.740e-01
3.075e-01,4.240e-01
3.125e-01,4.300e-01
3.175e-01,4.600e-01
3.225e-01,4.880e-01
3.275e-01,5.280e-01
3.325e-01,5.620e-01
3.375e-01,6.620e-01
3.425e-01,7.360e-01
3.475e-01,7.440e-01
3.525e-01,9.020e-01
3.575e-01,8.360e-01
3.625e-01,9.740e-01
3.675e-01,9.840e-01
3.725e-01,1.138e+00
3.775e-01,1.216e+00
3.825e-01,1.250e+00
3.875e-01,1.380e+00
3.925e-01,1.506e+00
3.975e-01,1.540e+00
4.025e-01,1.548e+00
4.075e-01,1.716e+00
4.125e-01,1.752e+00
4.175e-01,1.792e+00
4.225e-01,1.876e+00
4.275e-01,2.164e+00
4.325e-01,2.096e+00
4.375e-01,2.220e+00
4.425e-01,2.500e+00
4.475e-01,2.542e+00
4.525e-01,2.704e+00
4.575e-01,2.628e+00
4.625e-01,2.884e+00
4.675e-01,2.990e+00
4.725e-01,3.232e+00
4.775e-01,3.326e+00
4.825e-01,3.242e+00
4.875e-01,3.648e+00
4.925e-01,3.636e+00
4.975e-01,3.812e+00
5.025e-01,4.070e+00
5.075e-01,4.308e+00
5.125e-01,4.238e+00
5.175e-01,4.460e+00
5.225e-01,4.456e+00
5.275e-01,4.802e+00
5.325e-01,4.572e+00
5.375e-01,4.650e+00
5.425e-01,4.702e+00
5.475e-01,4.934e+00
5.525e-01,4.692e+00
5.575e-01,4.808e+00
5.625e-01,4.930e+00
5.675e-01,4.880e+00
5.725e-01,4.550e+00
5.775e-01,4.730e+00
5.825e-01,4.482e+00
5.875e-01,4.280e+00
5.925e-01,4.238e+00
5.975e-01,3.880e+00
6.025e-01,3.834e+00
6.075e-01,3.626e+00
6.125e-01,3.356e+00
6.175e-01,3.300e+00
6.225e-01,3.074e+00
6.275e-01,2.676e+00
6.325e-01,2.410e+00
6.375e-01,2.232e+00
6.425e-01,1.938e+00
6.475e-01,1.758e+00
6.525e-01,1.642e+00
6.575e-01,1.362e+00
6.625e-01,1.192e+00
6.675e-01,9.120e-01
6.725e-01,7.840e-01
6.775e-01,6.940e-01
6.825e-01,5.560e-01
6.875e-01,4.640e-01
6.925e-01,3.180e-01
6.975e-01,2.680e-01
7.025e-01,1.640e-01
7.075e-01,1.900e-01
7.125e-01,1.160e-01
7.175e-01,8.800e-02
7.225e-01,6.000e-02
7.275e-01,3.200e-02
7.325e-01,2.800e-02
7.375e-01,2.000e-02
7.425e-01,1.200e-02
7.475e-01,8.000e-03
7.525e-01,2.000e-03
7.575e-01,2.000e-03
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_8.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,2.000e-03
1.725e-01,0.000e+00
1.775e-01,2.000e-03
1.825e-01,2.000e-03
1.875e-01,4.000e-03
1.925e-01,1.000e-02
1.975e-01,6.000e-03
2.025e-01,6.000e-03
2.075e-01,1.600e-02
2.125e-01,8.000e-03
2.175e-01,1.400e-02
2.225e-01,2.200e-02
2.275e-01,2.400e-02
2.325e-01,2.400e-02
2.375e-01,3.200e-02
2.425e-01,2.800e-02
2.475e-01,4.400e-02
2.525e-01,3.800e-02
2.575e-01,4.600e-02
2.625e-01,6.400e-02
2.675e-01,8.400e-02
2.725e-01,8.000e-02
2.775e-01,9.200e-02
2.825e-01,1.340e-01
2.875e-01,1.300e-01
2.925e-01,1.040e-01
2.975e-01,1.500e-01
3.025e-01,1.560e-01
3.075e-01,2.360e-01
3.125e-01,2.600e-01
3.175e-01,2.020e-01
3.225e-01,2.220e-01
3.275e-01,2.660e-01
3.325e-01,3.340e-01
3.375e-01,3.580e-01
3.425e-01,3.780e-01
3.475e-01,4.200e-01
3.525e-01,4.320e-01
3.575e-01,4.380e-01
3.625e-01,4.520e-01
3.675e-01,5.220e-01
3.725e-01,6.040e-01
3.775e-01,6.720e-01
3.825e-01,7.040e-01
3.875e-01,7.620e-01
3.925e-01,8.520e-01
3.975e-01,8.440e-01
4.025e-01,9.400e-01
4.075e-01,9.400e-01
4.125e-01,1.116e+00
4.175e-01,1.148e+00
4.225e-01,1.200e+00
4.275e-01,1.334e+00
4.325e-01,1.436e+00
4.375e-01,1.432e+00
4.425e-01,1.470e+00
4.475e-01,1.598e+00
4.525e-01,1.666e+00
4.575e-01,1.728e+00
4.625e-01,1.754e+00
4.675e-01,2.070e+00
4.725e-01,1.994e+00
4.775e-01,2.134e+00
4.825e-01,2.208e+00
4.875e-01,2.518e+00
4.925e-01,2.542e+00
4.975e-01,2.646e+00
5.025e-01,2.542e+00
5.075e-01,2.864e+00
5.125e-01,3.032e+00
5.175e-01,3.082e+00
5.225e-01,3.254e+00
5.275e-01,3.224e+00
5.325e-01,3.542e+00
5.375e-01,3.634e+00
5.425e-01,3.782e+00
5.475e-01,3.970e+00
5.525e-01,4.174e+00
5.575e-01,4.286e+00
5.625e-01,4.284e+00
5.675e-01,4.386e+00
5.725e-01,4.688e+00
5.775e-01,4.452e+00
5.825e-01,4.646e+00
5.875e-01,4.592e+00
5.925e-01,4.818e+00
5.975e-01,4.670e+00
6.025e-01,4.752e+00
6.075e-01,4.866e+00
6.125e-01,4.846e+00
6.175e-01,4.492e+00
6.225e-01,4.670e+00
6.275e-01,4.496e+00
6.325e-01,4.290e+00
6.375e-01,4.184e+00
6.425e-01,3.942e+00
6.475e-01,3.780e+00
6.525e-01,3.682e+00
6.575e-01,3.386e+00
6.625e-01,3.310e+00
6.675e-01,3.134e+00
6.725e-01,2.734e+00
6.775e-01,2.400e+00
6.825e-01,2.290e+00
6.875e-01,1.958e+00
6.925e-01,1.772e+00
6.975e-01,1.672e+00
7.025e-01,1.374e+00
7.075e-01,1.240e+00
7.125e-01,9.040e-01
7.175e-01,8.000e-01
7.225e-01,7.260e-01
7.275e-01,5.280e-01
7.325e-01,4.580e-01
7.375e-01,3.180e-01
7.425e-01,2.360e-01
7.475e-01,1.800e-01
7.525e-01,1.640e-01
7.575e-01,1.280e-01
7.625e-01,7.000e-02
7.675e-01,5.200e-02
7.725e-01,2.800e-02
7.775e-01,2.800e-02
7.825e-01,1.600e-02
7.875e-01,1.000e-02
7.925e-01,6.000e-03
7.975e-01,2.000e-03
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_85.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,2.000e-03
1.975e-01,2.000e-03
2.025e-01,0.000e+00
2.075e-01,2.000e-03
2.125e-01,4.000e-03
2.175e-01,8.000e-03
2.225e-01,6.000e-03
2.275e-01,6.000e-03
2.325e-01,1.200e-02
2.375e-01,6.000e-03
2.425e-01,1.200e-02
2.475e-01,1.600e-02
2.525e-01,2.000e-02
2.575e-01,2.000e-02
2.625e-01,1.800e-02
2.675e-01,3.600e-02
2.725e-01,2.200e-02
2.775e-01,4.200e-02
2.825e-01,3.800e-02
2.875e-01,5.000e-02
2.925e-01,4.400e-02
2.975e-01,6.200e-02
3.025e-01,8.000e-02
3.075e-01,7.600e-02
3.125e-01,1.040e-01
3.175e-01,1.140e-01
3.225e-01,1.180e-01
3.275e-01,1.100e-01
3.325e-01,1.260e-01
3.375e-01,1.420e-01
3.425e-01,2.420e-01
3.475e-01,2.180e-01
3.525e-01,2.040e-01
3.575e-01,2.040e-01
3.625e-01,2.400e-01
3.675e-01,2.540e-01
3.725e-01,3.340e-01
3.775e-01,3.540e-01
3.825e-01,3.580e-01
3.875e-01,4.140e-01
3.925e-01,4.180e-01
3.975e-01,3.980e-01
4.025e-01,4.280e-01
4.075e-01,5.140e-01
4.125e-01,5.860e-01
4.175e-01,6.280e-01
4.225e-01,6.560e-01
4.275e-01,7.260e-01
4.325e-01,7.540e-01
4.375e-01,8.400e-01
4.425e-01,8.700e-01
4.475e-01,9.160e-01
4.525e-01,9.440e-01
4.575e-01,1.152e+00
4.625e-01,1.100e+00
4.675e-01,1.164e+00
4.725e-01,1.324e+00
4.775e-01,1.404e+00
4.825e-01,1.380e+00
4.875e-01,1.520e+00
4.925e-01,1.536e+00
4.975e-01,1.656e+00
5.025e-01,1.640e+00
5.075e-01,1.814e+00
5.125e-01,1.932e+00
5.175e-01,1.984e+00
5.225e-01,2.074e+00
5.275e-01,2.208e+00
5.325e-01,2.478e+00
5.375e-01,2.434e+00
5.425e-01,2.568e+00
5.475e-01,2.558e+00
5.525e-01,2.764e+00
5.575e-01,2.976e+00
5.625e-01,3.042e+00
5.675e-01,3.192e+00
5.725e-01,3.208e+00
5.775e-01,3.378e+00
5.825e-01,3.632e+00
5.875e-01,3.628e+00
5.925e-01,3.962e+00
5.975e-01,4.058e+00
6.025e-01,4.174e+00
6.075e-01,4.398e+00
6.125e-01,4.236e+00
6.175e-01,4.616e+00
6.225e-01,4.478e+00
6.275e-01,4.590e+00
6.325e-01,4.646e+00
6.375e-01,4.770e+00
6.425e-01,4.692e+00
6.475e-01,4.704e+00
6.525e-01,4.826e+00
6.575e-01,4.920e+00
6.625e-01,4.646e+00
6.675e-01,4.606e+00
6.725e-01,4.590e+00
6.775e-01,4.348e+00
6.825e-01,4.256e+00
6.875e-01,4.012e+00
6.925e-01,3.872e+00
6.975e-01,3.760e+00
7.025e-01,3.500e+00
7.075e-01,3.380e+00
7.125e-01,3.240e+00
7.175e-01,2.772e+00
7.225e-01,2.486e+00
7.275e-01,2.338e+00
7.325e-01,2.000e+00
7.375e-01,1.850e+00
7.425e-01,1.684e+00
7.475e-01,1.400e+00
7.525e-01,1.188e+00
7.575e-01,9.560e-01
7.625e-01,7.720e-01
7.675e-01,6.720e-01
7.725e-01,5.700e-01
7.775e-01,3.860e-01
7.825e-01,3.240e-01
7.875e-01,1.840e-01
7.925e-01,2.220e-01
7.975e-01,1.240e-01
8.025e-01,9.600e-02
8.075e-01,5.400e-02
8.125e-01,3.400e-02
8.175e-01,2.800e-02
8.225e-01,2.000e-02
8.275e-01,8.000e-03
8.325e-01,6.000e-03
8.375e-01,2.000e-03
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_9.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,2.000e-03
2.225e-01,2.000e-03
2.275e-01,0.000e+00
2.325e-01,2.000e-03
2.375e-01,2.000e-03
2.425e-01,6.000e-03
2.475e-01,6.000e-03
2.525e-01,8.000e-03
2.575e-01,2.000e-03
2.625e-01,1.400e-02
2.675e-01,6.000e-03
2.725e-01,1.200e-02
2.775e-01,1.200e-02
2.825e-01,1.800e-02
2.875e-01,1.400e-02
2.925e-01,2.200e-02
2.975e-01,3.000e-02
3.025e-01,2.400e-02
3.075e-01,2.800e-02
3.125e-01,4.000e-02
3.175e-01,4.200e-02
3.225e-01,4.800e-02
3.275e-01,4.000e-02
3.325e-01,6.000e-02
3.375e-01,7.000e-02
3.425e-01,8.000e-02
3.475e-01,1.000e-01
3.525e-01,9.400e-02
3.575e-01,1.260e-01
3.625e-01,9.600e-02
3.675e-01,9.800e-02
3.725e-01,1.420e-01
3.775e-01,1.960e-01
3.825e-01,2.100e-01
3.875e-01,1.960e-01
3.925e-01,1.920e-01
3.975e-01,2.020e-01
4.025e-01,2.260e-01
4.075e-01,2.780e-01
4.125e-01,3.300e-01
4.175e-01,3.260e-01
4.225e-01,3.600e-01
4.275e-01,4.120e-01
4.325e-01,3.760e-01
4.375e-01,3.740e-01
4.425e-01,4.240e-01
4.475e-01,4.860e-01
4.525e-01,5.480e-01
4.575e-01,6.020e-01
4.625e-01,6.120e-01
4.675e-01,6.600e-01
4.725e-01,7.120e-01
4.775e-01,7.860e-01
4.825e-01,8.380e-01
4.875e-01,8.760e-01
4.925e-01,9.020e-01
4.975e-01,1.004e+00
5.025e-01,1.150e+00
5.075e-01,1.060e+00
5.125e-01,1.220e+00
5.175e-01,1.316e+00
5.225e-01,1.386e+00
5.275e-01,1.362e+00
5.325e-01,1.478e+00
5.375e-01,1.572e+00
5.425e-01,1.564e+00
5.475e-01,1.712e+00
5.525e-01,1.820e+00
5.575e-01,1.912e+00
5.625e-01,1.962e+00
5.675e-01,1.998e+00
5.725e-01,2.300e+00
5.775e-01,2.388e+00
5.825e-01,2.542e+00
5.875e-01,2.448e+00
5.925e-01,2.606e+00
5.975e-01,2.772e+00
6.025e-01,2.902e+00
6.075e-01,3.050e+00
6.125e-01,3.214e+00
6.175e-01,3.302e+00
6.225e-01,3.370e+00
6.275e-01,3.672e+00
6.325e-01,3.696e+00
6.375e-01,3.956e+00
6.425e-01,4.124e+00
6.475e-01,4.218e+00
6.525e-01,4.390e+00
6.575e-01,4.344e+00
6.625e-01,4.616e+00
6.675e-01,4.520e+00
6.725e-01,4.674e+00
6.775e-01,4.654e+00
6.825e-01,4.852e+00
6.875e-01,4.830e+00
6.925e-01,4.822e+00
6.975e-01,4.994e+00
7.025e-01,4.972e+00
7.075e-01,4.656e+00
7.125e-01,4.730e+00
7.175e-01,4.590e+00
7.225e-01,4.386e+00
7.275e-01,4.406e+00
7.325e-01,4.012e+00
7.375e-01,3.946e+00
7.425e-01,3.744e+00
7.475e-01,3.566e+00
7.525e-01,3.454e+00
7.575e-01,3.078e+00
7.625e-01,2.714e+00
7.675e-01,2.422e+00
7.725e-01,2.214e+00
7.775e-01,1.960e+00
7.825e-01,1.802e+00
7.875e-01,1.492e+00
7.925e-01,1.294e+00
7.975e-01,9.820e-01
8.025e-01,8.060e-01
8.075e-01,7.060e-01
8.125e-01,5.580e-01
8.175e-01,3.900e-01
8.225e-01,2.920e-01
8.275e-01,2.040e-01
8.325e-01,1.780e-01
8.375e-01,1.240e-01
8.425e-01,7.800e-02
8.475e-01,3.400e-02
8.525e-01,3.200e-02
8.575e-01,2.200e-02
8.625e-01,1.000e-02
8.675e-01,2.000e-03
8.725e-01,2.000e-03
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/0_95.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,0.000e+00
2.375e-01,2.000e-03
2.425e-01,0.000e+00
2.475e-01,2.000e-03
2.525e-01,0.000e+00
2.575e-01,2.000e-03
2.625e-01,4.000e-03
2.675e-01,4.000e-03
2.725e-01,4.000e-03
2.775e-01,4.000e-03
2.825e-01,6.000e-03
2.875e-01,8.000e-03
2.925e-01,1.000e-02
2.975e-01,4.000e-03
3.025e-01,1.600e-02
3.075e-01,1.200e-02
3.125e-01,1.400e-02
3.175e-01,1.400e-02
3.225e-01,2.000e-02
3.275e-01,2.200e-02
3.325e-01,3.200e-02
3.375e-01,2.600e-02
3.425e-01,3.200e-02
3.475e-01,4.800e-02
3.525e-01,3.600e-02
3.575e-01,5.400e-02
3.625e-01,3.600e-02
3.675e-01,5.400e-02
3.725e-01,8.400e-02
3.775e-01,7.800e-02
3.825e-01,9.400e-02
3.875e-01,8.800e-02
3.925e-01,1.260e-01
3.975e-01,8.200e-02
4.025e-01,1.040e-01
4.075e-01,1.340e-01
4.125e-01,1.820e-01
4.175e-01,2.000e-01
4.225e-01,2.000e-01
4.275e-01,1.740e-01
4.325e-01,2.040e-01
4.375e-01,2.140e-01
4.425e-01,2.460e-01
4.475e-01,3.040e-01
4.525e-01,3.280e-01
4.575e-01,3.240e-01
4.625e-01,3.800e-01
4.675e-01,3.740e-01
4.725e-01,3.640e-01
4.775e-01,3.900e-01
4.825e-01,4.580e-01
4.875e-01,4.860e-01
4.925e-01,5.300e-01
4.975e-01,5.860e-01
5.025e-01,6.360e-01
5.075e-01,6.440e-01
5.125e-01,7.240e-01
5.175e-01,7.980e-01
5.225e-01,7.880e-01
5.275e-01,9.060e-01
5.325e-01,8.840e-01
5.375e-01,9.960e-01
5.425e-01,1.134e+00
5.475e-01,1.060e+00
5.525e-01,1.194e+00
5.575e-01,1.340e+00
5.625e-01,1.358e+00
5.675e-01,1.376e+00
5.725e-01,1.492e+00
5.775e-01,1.554e+00
5.825e-01,1.528e+00
5.875e-01,1.752e+00
5.925e-01,1.808e+00
5.975e-01,1.914e+00
6.025e-01,1.918e+00
6.075e-01,2.092e+00
6.125e-01,2.290e+00
6.175e-01,2.412e+00
6.225e-01,2.504e+00
6.275e-01,2.472e+00
6.325e-01,2.632e+00
6.375e-01,2.870e+00
6.425e-01,2.882e+00
6.475e-01,3.076e+00
6.525e-01,3.264e+00
6.575e-01,3.354e+00
6.625e-01,3.414e+00
6.675e-01,3.746e+00
6.725e-01,3.806e+00
6.775e-01,4.052e+00
6.825e-01,4.122e+00
6.875e-01,4.406e+00
6.925e-01,4.434e+00
6.975e-01,4.600e+00
7.025e-01,4.666e+00
7.075e-01,4.660e+00
7.125e-01,4.754e+00
7.175e-01,4.852e+00
7.225e-01,4.912e+00
7.275e-01,4.894e+00
7.325e-01,5.148e+00
7.375e-01,5.202e+00
7.425e-01,4.922e+00
7.475e-01,4.852e+00
7.525e-01,4.918e+00
7.575e-01,4.634e+00
7.625e-01,4.592e+00
7.675e-01,4.254e+00
7.725e-01,4.194e+00
7.775e-01,4.028e+00
7.825e-01,3.718e+00
7.875e-01,3.654e+00
7.925e-01,3.286e+00
7.975e-01,2.842e+00
8.025e-01,2.580e+00
8.075e-01,2.318e+00
8.125e-01,2.070e+00
8.175e-01,1.844e+00
8.225e-01,1.526e+00
8.275e-01,1.236e+00
8.325e-01,9.780e-01
8.375e-01,8.440e-01
8.425e-01,6.600e-01
8.475e-01,4.500e-01
8.525e-01,3.580e-01
8.575e-01,2.200e-01
8.625e-01,1.980e-01
8.675e-01,1.340e-01
8.725e-01,7.400e-02
8.775e-01,3.600e-02
8.825e-01,3.600e-02
8.875e-01,1.400e-02
8.925e-01,8.000e-03
8.975e-01,2.000e-03
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/1_0.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,0.000e+00
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,0.000e+00
2.525e-01,0.000e+00
2.575e-01,0.000e+00
2.625e-01,0.000e+00
2.675e-01,2.000e-03
2.725e-01,2.000e-03
2.775e-01,0.000e+00
2.825e-01,0.000e+00
2.875e-01,2.000e-03
2.925e-01,6.000e-03
2.975e-01,4.000e-03
3.025e-01,4.000e-03
3.075e-01,2.000e-03
3.125e-01,8.000e-03
3.175e-01,8.000e-03
3.225e-01,1.000e-02
3.275e-01,4.000e-03
3.325e-01,1.400e-02
3.375e-01,1.000e-02
3.425e-01,1.000e-02
3.475e-01,2.200e-02
3.525e-01,6.000e-03
3.575e-01,2.200e-02
3.625e-01,2.600e-02
3.675e-01,2.800e-02
3.725e-01,3.200e-02
3.775e-01,3.000e-02
3.825e-01,5.200e-02
3.875e-01,3.200e-02
3.925e-01,5.200e-02
3.975e-01,4.000e-02
4.025e-01,5.400e-02
4.075e-01,8.000e-02
4.125e-01,7.800e-02
4.175e-01,7.800e-02
4.225e-01,8.600e-02
4.275e-01,1.080e-01
4.325e-01,9.400e-02
4.375e-01,1.060e-01
4.425e-01,1.180e-01
4.475e-01,1.760e-01
4.525e-01,1.700e-01
4.575e-01,1.980e-01
4.625e-01,1.700e-01
4.675e-01,2.100e-01
4.725e-01,2.020e-01
4.775e-01,2.060e-01
4.825e-01,2.620e-01
4.875e-01,3.220e-01
4.925e-01,3.020e-01
4.975e-01,3.400e-01
5.025e-01,3.960e-01
5.075e-01,3.420e-01
5.125e-01,3.500e-01
5.175e-01,3.960e-01
5.225e-01,5.020e-01
5.275e-01,4.620e-01
5.325e-01,5.780e-01
5.375e-01,5.560e-01
5.425e-01,6.300e-01
5.475e-01,6.360e-01
5.525e-01,7.400e-01
5.575e-01,7.960e-01
5.625e-01,7.900e-01
5.675e-01,8.900e-01
5.725e-01,9.320e-01
5.775e-01,9.640e-01
5.825e-01,1.104e+00
5.875e-01,1.104e+00
5.925e-01,1.206e+00
5.975e-01,1.322e+00
6.025e-01,1.382e+00
6.075e-01,1.374e+00
6.125e-01,1.560e+00
6.175e-01,1.496e+00
6.225e-01,1.576e+00
6.275e-01,1.782e+00
6.325e-01,1.800e+00
6.375e-01,1.936e+00
6.425e-01,1.930e+00
6.475e-01,2.228e+00
6.525e-01,2.312e+00
6.575e-01,2.460e+00
6.625e-01,2.550e+00
6.675e-01,2.574e+00
6.725e-01,2.716e+00
6.775e-01,2.996e+00
6.825e-01,2.950e+00
6.875e-01,3.114e+00
6.925e-01,3.418e+00
6.975e-01,3.454e+00
7.025e-01,3.554e+00
7.075e-01,3.954e+00
7.125e-01,4.040e+00
7.175e-01,4.122e+00
7.225e-01,4.480e+00
7.275e-01,4.544e+00
7.325e-01,4.622e+00
7.375e-01,4.842e+00
7.425e-01,4.750e+00
7.475e-01,4.994e+00
7.525e-01,5.000e+00
7.575e-01,5.174e+00
7.625e-01,5.086e+00
7.675e-01,5.280e+00
7.725e-01,5.468e+00
7.775e-01,5.196e+00
7.825e-01,5.076e+00
7.875e-01,5.164e+00
7.925e-01,4.880e+00
7.975e-01,4.884e+00
8.025e-01,4.484e+00
8.075e-01,4.348e+00
8.125e-01,4.206e+00
8.175e-01,3.926e+00
8.225e-01,3.736e+00
8.275e-01,3.290e+00
8.325e-01,2.866e+00
8.375e-01,2.616e+00
8.425e-01,2.304e+00
8.475e-01,2.056e+00
8.525e-01,1.652e+00
8.575e-01,1.358e+00
8.625e-01,1.042e+00
8.675e-01,8.760e-01
8.725e-01,6.900e-01
8.775e-01,4.700e-01
8.825e-01,2.700e-01
8.875e-01,2.680e-01
8.925e-01,1.480e-01
8.975e-01,9.000e-02
9.025e-01,4.400e-02
9.075e-01,3.800e-02
9.125e-01,1.600e-02
9.175e-01,4.000e-03
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/1_05.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,0.000e+00
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,0.000e+00
2.525e-01,0.000e+00
2.575e-01,0.000e+00
2.625e-01,0.000e+00
2.675e-01,0.000e+00
2.725e-01,0.000e+00
2.775e-01,0.000e+00
2.825e-01,0.000e+00
2.875e-01,0.000e+00
2.925e-01,2.000e-03
2.975e-01,2.000e-03
3.025e-01,0.000e+00
3.075e-01,0.000e+00
3.125e-01,2.000e-03
3.175e-01,2.000e-03
3.225e-01,6.000e-03
3.275e-01,2.000e-03
3.325e-01,4.000e-03
3.375e-01,2.000e-03
3.425e-01,8.000e-03
3.475e-01,8.000e-03
3.525e-01,6.000e-03
3.575e-01,8.000e-03
3.625e-01,1.200e-02
3.675e-01,1.000e-02
3.725e-01,8.000e-03
3.775e-01,1.200e-02
3.825e-01,1.600e-02
3.875e-01,1.600e-02
3.925e-01,2.800e-02
3.975e-01,2.400e-02
4.025e-01,2.200e-02
4.075e-01,4.000e-02
4.125e-01,3.200e-02
4.175e-01,4.000e-02
4.225e-01,4.000e-02
4.275e-01,4.600e-02
4.325e-01,4.000e-02
4.375e-01,5.800e-02
4.425e-01,8.200e-02
4.475e-01,7.000e-02
4.525e-01,6.800e-02
4.575e-01,9.200e-02
4.625e-01,9.400e-02
4.675e-01,1.100e-01
4.725e-01,1.020e-01
4.775e-01,1.180e-01
4.825e-01,1.500e-01
4.875e-01,1.620e-01
4.925e-01,1.880e-01
4.975e-01,1.760e-01
5.025e-01,1.840e-01
5.075e-01,2.080e-01
5.125e-01,2.020e-01
5.175e-01,2.420e-01
5.225e-01,3.060e-01
5.275e-01,3.020e-01
5.325e-01,3.180e-01
5.375e-01,3.600e-01
5.425e-01,3.580e-01
5.475e-01,3.440e-01
5.525e-01,3.680e-01
5.575e-01,4.820e-01
5.625e-01,4.620e-01
5.675e-01,4.900e-01
5.725e-01,5.860e-01
5.775e-01,5.540e-01
5.825e-01,6.440e-01
5.875e-01,6.940e-01
5.925e-01,7.420e-01
5.975e-01,7.980e-01
6.025e-01,8.380e-01
6.075e-01,9.540e-01
6.125e-01,9.520e-01
6.175e-01,1.010e+00
6.225e-01,1.110e+00
6.275e-01,1.154e+00
6.325e-01,1.268e+00
6.375e-01,1.386e+00
6.425e-01,1.414e+00
6.475e-01,1.432e+00
6.525e-01,1.590e+00
6.575e-01,1.520e+00
6.625e-01,1.726e+00
6.675e-01,1.908e+00
6.725e-01,1.876e+00
6.775e-01,1.906e+00
6.825e-01,2.170e+00
6.875e-01,2.402e+00
6.925e-01,2.424e+00
6.975e-01,2.646e+00
7.025e-01,2.568e+00
7.075e-01,2.792e+00
7.125e-01,3.074e+00
7.175e-01,2.992e+00
7.225e-01,3.244e+00
7.275e-01,3.468e+00
7.325e-01,3.594e+00
7.375e-01,3.676e+00
7.425e-01,4.124e+00
7.475e-01,4.154e+00
7.525e-01,4.264e+00
7.575e-01,4.724e+00
7.625e-01,4.716e+00
7.675e-01,4.924e+00
7.725e-01,5.012e+00
7.775e-01,5.176e+00
7.825e-01,5.148e+00
7.875e-01,5.462e+00
7.925e-01,5.350e+00
7.975e-01,5.438e+00
8.025e-01,5.716e+00
8.075e-01,5.744e+00
8.125e-01,5.416e+00
8.175e-01,5.396e+00
8.225e-01,5.298e+00
8.275e-01,5.198e+00
8.325e-01,4.856e+00
8.375e-01,4.672e+00
8.425e-01,4.456e+00
8.475e-01,4.264e+00
8.525e-01,3.916e+00
8.575e-01,3.374e+00
8.625e-01,3.040e+00
8.675e-01,2.572e+00
8.725e-01,2.424e+00
8.775e-01,1.924e+00
8.825e-01,1.550e+00
8.875e-01,1.178e+00
8.925e-01,9.640e-01
8.975e-01,7.140e-01
9.025e-01,4.480e-01
9.075e-01,2.860e-01
9.125e-01,2.280e-01
9.175e-01,1.180e-01
9.225e-01,5.000e-02
9.275e-01,4.200e-02
9.325e-01,1.600e-02
9.375e-01,2.000e-03
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/1_1.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,0.000e+00
1.425e-01,0.000e+00
1.475e-01,0.000e+00
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,0.000e+00
1.675e-01,0.000e+00
1.725e-01,0.000e+00
1.775e-01,0.000e+00
1.825e-01,0.000e+00
1.875e-01,0.000e+00
1.925e-01,0.000e+00
1.975e-01,0.000e+00
2.025e-01,0.000e+00
2.075e-01,0.000e+00
2.125e-01,0.000e+00
2.175e-01,0.000e+00
2.225e-01,0.000e+00
2.275e-01,0.000e+00
2.325e-01,0.000e+00
2.375e-01,0.000e+00
2.425e-01,0.000e+00
2.475e-01,0.000e+00
2.525e-01,0.000e+00
2.575e-01,0.000e+00
2.625e-01,0.000e+00
2.675e-01,0.000e+00
2.725e-01,0.000e+00
2.775e-01,0.000e+00
2.825e-01,0.000e+00
2.875e-01,0.000e+00
2.925e-01,0.000e+00
2.975e-01,0.000e+00
3.025e-01,0.000e+00
3.075e-01,0.000e+00
3.125e-01,0.000e+00
3.175e-01,0.000e+00
3.225e-01,4.000e-03
3.275e-01,0.000e+00
3.325e-01,0.000e+00
3.375e-01,0.000e+00
3.425e-01,4.000e-03
3.475e-01,0.000e+00
3.525e-01,8.000e-03
3.575e-01,0.000e+00
3.625e-01,4.000e-03
3.675e-01,2.000e-03
3.725e-01,6.000e-03
3.775e-01,8.000e-03
3.825e-01,8.000e-03
3.875e-01,8.000e-03
3.925e-01,2.000e-03
3.975e-01,1.800e-02
4.025e-01,8.000e-03
4.075e-01,1.000e-02
4.125e-01,8.000e-03
4.175e-01,2.000e-02
4.225e-01,1.600e-02
4.275e-01,2.600e-02
4.325e-01,2.200e-02
4.375e-01,3.400e-02
4.425e-01,2.600e-02
4.475e-01,3.800e-02
4.525e-01,4.200e-02
4.575e-01,4.200e-02
4.625e-01,3.800e-02
4.675e-01,4.000e-02
4.725e-01,6.600e-02
4.775e-01,7.000e-02
4.825e-01,7.200e-02
4.875e-01,5.600e-02
4.925e-01,9.000e-02
4.975e-01,9.000e-02
5.025e-01,1.040e-01
5.075e-01,9.400e-02
5.125e-01,1.240e-01
5.175e-01,1.440e-01
5.225e-01,1.640e-01
5.275e-01,1.580e-01
5.325e-01,1.720e-01
5.375e-01,1.980e-01
5.425e-01,1.640e-01
5.475e-01,2.300e-01
5.525e-01,2.420e-01
5.575e-01,2.700e-01
5.625e-01,2.780e-01
5.675e-01,3.100e-01
5.725e-01,3.120e-01
5.775e-01,4.040e-01
5.825e-01,3.300e-01
5.875e-01,3.480e-01
5.925e-01,4.600e-01
5.975e-01,4.540e-01
6.025e-01,5.140e-01
6.075e-01,5.060e-01
6.125e-01,5.840e-01
6.175e-01,5.980e-01
6.225e-01,6.880e-01
6.275e-01,7.200e-01
6.325e-01,7.800e-01
6.375e-01,8.300e-01
6.425e-01,8.880e-01
6.475e-01,9.720e-01
6.525e-01,1.004e+00
6.575e-01,1.078e+00
6.625e-01,1.188e+00
6.675e-01,1.228e+00
6.725e-01,1.372e+00
6.775e-01,1.416e+00
6.825e-01,1.536e+00
6.875e-01,1.496e+00
6.925e-01,1.590e+00
6.975e-01,1.746e+00
7.025e-01,1.908e+00
7.075e-01,1.966e+00
7.125e-01,1.994e+00
7.175e-01,2.184e+00
7.225e-01,2.474e+00
7.275e-01,2.464e+00
7.325e-01,2.716e+00
7.375e-01,2.776e+00
7.425e-01,2.954e+00
7.475e-01,3.134e+00
7.525e-01,3.174e+00
7.575e-01,3.438e+00
7.625e-01,3.668e+00
7.675e-01,3.748e+00
7.725e-01,4.034e+00
7.775e-01,4.382e+00
7.825e-01,4.424e+00
7.875e-01,4.756e+00
7.925e-01,5.040e+00
7.975e-01,5.202e+00
8.025e-01,5.204e+00
8.075e-01,5.430e+00
8.125e-01,5.446e+00
8.175e-01,5.824e+00
8.225e-01,5.718e+00
8.275e-01,5.938e+00
8.325e-01,6.088e+00
8.375e-01,6.056e+00
8.425e-01,5.854e+00
8.475e-01,5.742e+00
8.525e-01,5.672e+00
8.575e-01,5.518e+00
8.625e-01,5.260e+00
8.675e-01,5.016e+00
8.725e-01,4.628e+00
8.775e-01,4.398e+00
8.825e-01,3.744e+00
8.875e-01,3.322e+00
8.925e-01,2.904e+00
8.975e-01,2.462e+00
9.025e-01,2.050e+00
9.075e-01,1.444e+00
9.125e-01,1.130e+00
9.175e-01,8.680e-01
9.225e-01,5.400e-01
9.275e-01,3.400e-01
9.325e-01,2.040e-01
9.375e-01,1.060e-01
9.425e-01,5.400e-02
9.475e-01,2.000e-02
9.525e-01,4.000e-03
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/1_15.csv <==
transmittance,probability_density
1.050e-01,0.000e+00
1.095e-01,0.000e+00
1.139e-01,0.000e+00
1.184e-01,0.000e+00
1.229e-01,0.000e+00
1.274e-01,0.000e+00
1.319e-01,0.000e+00
1.364e-01,0.000e+00
1.409e-01,0.000e+00
1.453e-01,0.000e+00
1.498e-01,0.000e+00
1.543e-01,0.000e+00
1.588e-01,0.000e+00
1.633e-01,0.000e+00
1.678e-01,0.000e+00
1.723e-01,0.000e+00
1.768e-01,0.000e+00
1.812e-01,0.000e+00
1.857e-01,0.000e+00
1.902e-01,0.000e+00
1.947e-01,0.000e+00
1.992e-01,0.000e+00
2.037e-01,0.000e+00
2.082e-01,0.000e+00
2.126e-01,0.000e+00
2.171e-01,0.000e+00
2.216e-01,0.000e+00
2.261e-01,0.000e+00
2.306e-01,0.000e+00
2.351e-01,0.000e+00
2.396e-01,0.000e+00
2.440e-01,0.000e+00
2.485e-01,0.000e+00
2.530e-01,0.000e+00
2.575e-01,0.000e+00
2.620e-01,0.000e+00
2.665e-01,0.000e+00
2.710e-01,0.000e+00
2.755e-01,0.000e+00
2.799e-01,0.000e+00
2.844e-01,0.000e+00
2.889e-01,0.000e+00
2.934e-01,0.000e+00
2.979e-01,0.000e+00
3.024e-01,0.000e+00
3.069e-01,0.000e+00
3.113e-01,0.000e+00
3.158e-01,0.000e+00
3.203e-01,0.000e+00
3.248e-01,0.000e+00
3.293e-01,0.000e+00
3.338e-01,0.000e+00
3.383e-01,0.000e+00
3.427e-01,0.000e+00
3.472e-01,0.000e+00
3.517e-01,4.458e-03
3.562e-01,0.000e+00
3.607e-01,0.000e+00
3.652e-01,0.000e+00
3.697e-01,2.229e-03
3.742e-01,2.229e-03
3.786e-01,4.458e-03
3.831e-01,4.458e-03
3.876e-01,2.229e-03
3.921e-01,2.229e-03
3.966e-01,0.000e+00
4.011e-01,6.687e-03
4.056e-01,6.687e-03
4.100e-01,8.916e-03
4.145e-01,4.458e-03
4.190e-01,4.458e-03
4.235e-01,4.458e-03
4.280e-01,1.337e-02
4.325e-01,1.337e-02
4.370e-01,1.114e-02
4.414e-01,1.114e-02
4.459e-01,6.687e-03
4.504e-01,1.337e-02
4.549e-01,2.675e-02
4.594e-01,2.452e-02
4.639e-01,2.006e-02
4.684e-01,2.229e-02
4.729e-01,2.006e-02
4.773e-01,4.012e-02
4.818e-01,3.343e-02
4.863e-01,3.789e-02
4.908e-01,4.904e-02
4.953e-01,3.789e-02
4.998e-01,4.458e-02
5.043e-01,5.350e-02
5.087e-01,7.356e-02
5.132e-01,6.910e-02
5.177e-01,5.795e-02
5.222e-01,5.572e-02
5.267e-01,8.693e-02
5.312e-01,9.807e-02
5.357e-01,8.916e-02
5.401e-01,1.070e-01
5.446e-01,1.003e-01
5.491e-01,1.360e-01
5.536e-01,1.360e-01
5.581e-01,1.649e-01
5.626e-01,1.427e-01
5.671e-01,1.694e-01
5.716e-01,1.984e-01
5.760e-01,1.716e-01
5.805e-01,2.229e-01
5.850e-01,2.073e-01
5.895e-01,2.719e-01
5.940e-01,2.809e-01
5.985e-01,2.831e-01
6.030e-01,3.054e-01
6.074e-01,3.031e-01
6.119e-01,3.901e-01
6.164e-01,3.455e-01
6.209e-01,3.589e-01
6.254e-01,4.413e-01
6.299e-01,4.480e-01
6.344e-01,4.815e-01
6.388e-01,5.149e-01
6.433e-01,5.350e-01
6.478e-01,5.639e-01
6.523e-01,5.974e-01
6.568e-01,7.177e-01
6.613e-01,7.044e-01
6.658e-01,7.690e-01
6.703e-01,8.292e-01
6.747e-01,8.671e-01
6.792e-01,9.986e-01
6.837e-01,1.003e+00
6.882e-01,1.019e+00
6.927e-01,1.112e+00
6.972e-01,1.246e+00
7.017e-01,1.268e+00
7.061e-01,1.453e+00
7.106e-01,1.402e+00
7.151e-01,1.567e+00
7.196e-01,1.529e+00
7.241e-01,1.616e+00
7.286e-01,1.797e+00
7.331e-01,1.875e+00
7.375e-01,2.006e+00
7.420e-01,2.077e+00
7.465e-01,2.093e+00
7.510e-01,2.363e+00
7.555e-01,2.644e+00
7.600e-01,2.603e+00
7.645e-01,2.817e+00
7.690e-01,2.893e+00
7.734e-01,3.219e+00
7.779e-01,3.172e+00
7.824e-01,3.321e+00
7.869e-01,3.606e+00
7.914e-01,3.872e+00
7.959e-01,3.841e+00
8.004e-01,4.190e+00
8.048e-01,4.565e+00
8.093e-01,4.674e+00
8.138e-01,4.730e+00
8.183e-01,5.296e+00
8.228e-01,5.436e+00
8.273e-01,5.584e+00
8.318e-01,5.599e+00
8.362e-01,5.940e+00
8.407e-01,5.925e+00
8.452e-01,6.228e+00
8.497e-01,6.219e+00
8.542e-01,6.529e+00
8.587e-01,6.547e+00
8.632e-01,6.524e+00
8.677e-01,6.446e+00
8.721e-01,6.304e+00
8.766e-01,6.183e+00
8.811e-01,6.092e+00
8.856e-01,5.691e+00
8.901e-01,5.604e+00
8.946e-01,5.093e+00
8.991e-01,4.886e+00
9.035e-01,4.179e+00
9.080e-01,3.725e+00
9.125e-01,3.283e+00
9.170e-01,2.802e+00
9.215e-01,2.236e+00
9.260e-01,1.603e+00
9.305e-01,1.279e+00
9.349e-01,9.651e-01
9.394e-01,5.416e-01
9.439e-01,3.856e-01
9.484e-01,2.118e-01
9.529e-01,8.916e-02
9.574e-01,5.572e-02
9.619e-01,1.114e-02
9.664e-01,2.229e-03
9.708e-01,0.000e+00
9.753e-01,0.000e+00
9.798e-01,0.000e+00
9.843e-01,0.000e+00
9.888e-01,0.000e+00
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/1_2.csv <==
transmittance,probability_density
1.222e-01,0.000e+00
1.266e-01,0.000e+00
1.310e-01,0.000e+00
1.354e-01,0.000e+00
1.398e-01,0.000e+00
1.442e-01,0.000e+00
1.486e-01,0.000e+00
1.530e-01,0.000e+00
1.574e-01,0.000e+00
1.618e-01,0.000e+00
1.662e-01,0.000e+00
1.706e-01,0.000e+00
1.750e-01,0.000e+00
1.794e-01,0.000e+00
1.838e-01,0.000e+00
1.882e-01,0.000e+00
1.926e-01,0.000e+00
1.970e-01,0.000e+00
2.014e-01,0.000e+00
2.058e-01,0.000e+00
2.102e-01,0.000e+00
2.146e-01,0.000e+00
2.190e-01,0.000e+00
2.234e-01,0.000e+00
2.278e-01,0.000e+00
2.322e-01,0.000e+00
2.366e-01,0.000e+00
2.410e-01,0.000e+00
2.454e-01,0.000e+00
2.498e-01,0.000e+00
2.542e-01,0.000e+00
2.586e-01,0.000e+00
2.630e-01,0.000e+00
2.674e-01,0.000e+00
2.718e-01,0.000e+00
2.762e-01,0.000e+00
2.806e-01,0.000e+00
2.850e-01,0.000e+00
2.894e-01,0.000e+00
2.938e-01,0.000e+00
2.982e-01,0.000e+00
3.026e-01,0.000e+00
3.070e-01,0.000e+00
3.114e-01,0.000e+00
3.158e-01,0.000e+00
3.202e-01,0.000e+00
3.246e-01,0.000e+00
3.290e-01,0.000e+00
3.334e-01,0.000e+00
3.378e-01,0.000e+00
3.422e-01,0.000e+00
3.466e-01,0.000e+00
3.510e-01,0.000e+00
3.554e-01,0.000e+00
3.598e-01,0.000e+00
3.642e-01,0.000e+00
3.686e-01,0.000e+00
3.730e-01,0.000e+00
3.774e-01,0.000e+00
3.818e-01,4.545e-03
3.862e-01,0.000e+00
3.906e-01,0.000e+00
3.950e-01,0.000e+00
3.994e-01,2.273e-03
4.038e-01,2.273e-03
4.082e-01,2.273e-03
4.126e-01,2.273e-03
4.170e-01,4.545e-03
4.214e-01,2.273e-03
4.258e-01,2.273e-03
4.302e-01,0.000e+00
4.346e-01,9.091e-03
4.390e-01,1.136e-02
4.434e-01,2.273e-03
4.478e-01,4.545e-03
4.522e-01,2.273e-03
4.566e-01,1.136e-02
4.610e-01,9.091e-03
4.654e-01,1.364e-02
4.698e-01,1.136e-02
4.742e-01,1.136e-02
4.786e-01,4.545e-03
4.830e-01,1.591e-02
4.874e-01,1.818e-02
4.918e-01,3.409e-02
4.962e-01,1.364e-02
5.006e-01,1.818e-02
5.050e-01,2.500e-02
5.094e-01,3.182e-02
5.138e-01,2.955e-02
5.182e-01,3.636e-02
5.226e-01,3.864e-02
5.270e-01,5.227e-02
5.314e-01,4.318e-02
5.358e-01,4.545e-02
5.402e-01,6.364e-02
5.446e-01,7.045e-02
5.490e-01,5.909e-02
5.534e-01,5.455e-02
5.578e-01,5.909e-02
5.622e-01,8.864e-02
5.666e-01,7.955e-02
5.710e-01,1.000e-01
5.754e-01,1.023e-01
5.798e-01,1.136e-01
5.842e-01,1.477e-01
5.886e-01,1.250e-01
5.930e-01,1.568e-01
5.974e-01,1.364e-01
6.018e-01,1.795e-01
6.062e-01,1.841e-01
6.106e-01,1.773e-01
6.150e-01,2.068e-01
6.194e-01,2.432e-01
6.238e-01,2.545e-01
6.282e-01,2.636e-01
6.326e-01,2.864e-01
6.370e-01,2.864e-01
6.414e-01,3.295e-01
6.458e-01,3.409e-01
6.502e-01,3.841e-01
6.546e-01,3.750e-01
6.590e-01,4.068e-01
6.634e-01,4.364e-01
6.678e-01,5.091e-01
6.722e-01,5.205e-01
6.766e-01,5.091e-01
6.810e-01,5.636e-01
6.854e-01,6.455e-01
6.898e-01,6.591e-01
6.942e-01,7.091e-01
6.986e-01,7.682e-01
7.030e-01,8.159e-01
7.074e-01,9.136e-01
7.118e-01,9.705e-01
7.162e-01,1.048e+00
7.206e-01,1.100e+00
7.250e-01,1.118e+00
7.294e-01,1.200e+00
7.338e-01,1.343e+00
7.382e-01,1.486e+00
7.426e-01,1.434e+00
7.470e-01,1.568e+00
7.514e-01,1.643e+00
7.558e-01,1.714e+00
7.602e-01,1.830e+00
7.646e-01,1.977e+00
7.690e-01,2.086e+00
7.734e-01,2.157e+00
7.778e-01,2.257e+00
7.822e-01,2.541e+00
7.866e-01,2.734e+00
7.910e-01,2.843e+00
7.954e-01,2.925e+00
7.998e-01,3.211e+00
8.042e-01,3.452e+00
8.086e-01,3.486e+00
8.130e-01,3.564e+00
8.174e-01,3.966e+00
8.218e-01,4.186e+00
8.262e-01,4.198e+00
8.306e-01,4.802e+00
8.350e-01,4.968e+00
8.394e-01,5.050e+00
8.438e-01,5.518e+00
8.482e-01,5.889e+00
8.526e-01,6.025e+00
8.570e-01,6.111e+00
8.614e-01,6.334e+00
8.658e-01,6.564e+00
8.702e-01,6.875e+00
8.746e-01,6.884e+00
8.790e-01,7.055e+00
8.834e-01,7.355e+00
8.878e-01,7.161e+00
8.922e-01,7.014e+00
8.966e-01,6.970e+00
9.010e-01,6.839e+00
9.054e-01,6.373e+00
9.098e-01,6.339e+00
9.142e-01,5.768e+00
9.186e-01,5.452e+00
9.230e-01,4.623e+00
9.274e-01,4.032e+00
9.318e-01,3.541e+00
9.362e-01,2.884e+00
9.406e-01,2.034e+00
9.450e-01,1.566e+00
9.494e-01,1.102e+00
9.538e-01,5.886e-01
9.582e-01,4.136e-01
9.626e-01,1.682e-01
9.670e-01,7.273e-02
9.714e-01,2.045e-02
9.758e-01,2.273e-03
9.802e-01,0.000e+00
9.846e-01,0.000e+00
9.890e-01,0.000e+00
9.934e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/1_25.csv <==
transmittance,probability_density
1.511e-01,0.000e+00
1.554e-01,0.000e+00
1.596e-01,0.000e+00
1.639e-01,0.000e+00
1.681e-01,0.000e+00
1.724e-01,0.000e+00
1.767e-01,0.000e+00
1.809e-01,0.000e+00
1.852e-01,0.000e+00
1.894e-01,0.000e+00
1.937e-01,0.000e+00
1.979e-01,0.000e+00
2.022e-01,0.000e+00
2.064e-01,0.000e+00
2.107e-01,0.000e+00
2.150e-01,0.000e+00
2.192e-01,0.000e+00
2.235e-01,0.000e+00
2.277e-01,0.000e+00
2.320e-01,0.000e+00
2.362e-01,0.000e+00
2.405e-01,0.000e+00
2.447e-01,0.000e+00
2.490e-01,0.000e+00
2.532e-01,0.000e+00
2.575e-01,0.000e+00
2.618e-01,0.000e+00
2.660e-01,0.000e+00
2.703e-01,0.000e+00
2.745e-01,0.000e+00
2.788e-01,0.000e+00
2.830e-01,0.000e+00
2.873e-01,0.000e+00
2.915e-01,0.000e+00
2.958e-01,0.000e+00
3.001e-01,0.000e+00
3.043e-01,0.000e+00
3.086e-01,0.000e+00
3.128e-01,0.000e+00
3.171e-01,0.000e+00
3.213e-01,0.000e+00
3.256e-01,0.000e+00
3.298e-01,0.000e+00
3.341e-01,0.000e+00
3.383e-01,0.000e+00
3.426e-01,0.000e+00
3.469e-01,0.000e+00
3.511e-01,0.000e+00
3.554e-01,0.000e+00
3.596e-01,0.000e+00
3.639e-01,0.000e+00
3.681e-01,0.000e+00
3.724e-01,0.000e+00
3.766e-01,0.000e+00
3.809e-01,0.000e+00
3.852e-01,0.000e+00
3.894e-01,0.000e+00
3.937e-01,0.000e+00
3.979e-01,0.000e+00
4.022e-01,0.000e+00
4.064e-01,2.350e-03
4.107e-01,2.350e-03
4.149e-01,0.000e+00
4.192e-01,0.000e+00
4.234e-01,2.350e-03
4.277e-01,0.000e+00
4.320e-01,4.700e-03
4.362e-01,0.000e+00
4.405e-01,2.350e-03
4.447e-01,2.350e-03
4.490e-01,4.700e-03
4.532e-01,0.000e+00
4.575e-01,2.350e-03
4.617e-01,4.700e-03
4.660e-01,9.401e-03
4.703e-01,7.051e-03
4.745e-01,4.700e-03
4.788e-01,0.000e+00
4.830e-01,4.700e-03
4.873e-01,9.401e-03
4.915e-01,1.410e-02
4.958e-01,9.401e-03
5.000e-01,1.175e-02
5.043e-01,1.175e-02
5.085e-01,1.175e-02
5.128e-01,1.175e-02
5.171e-01,1.645e-02
5.213e-01,2.585e-02
5.256e-01,2.585e-02
5.298e-01,1.645e-02
5.341e-01,9.401e-03
5.383e-01,3.290e-02
5.426e-01,3.055e-02
5.468e-01,2.350e-02
5.511e-01,3.995e-02
5.554e-01,5.170e-02
5.596e-01,3.760e-02
5.639e-01,5.170e-02
5.681e-01,5.170e-02
5.724e-01,5.875e-02
5.766e-01,7.286e-02
5.809e-01,5.170e-02
5.851e-01,4.700e-02
5.894e-01,8.461e-02
5.936e-01,8.226e-02
5.979e-01,7.286e-02
6.022e-01,9.166e-02
6.064e-01,9.166e-02
6.107e-01,1.175e-01
6.149e-01,1.504e-01
6.192e-01,1.363e-01
6.234e-01,1.387e-01
6.277e-01,1.269e-01
6.319e-01,1.575e-01
6.362e-01,1.998e-01
6.405e-01,1.904e-01
6.447e-01,1.786e-01
6.490e-01,2.280e-01
6.532e-01,2.726e-01
6.575e-01,2.327e-01
6.617e-01,2.844e-01
6.660e-01,3.149e-01
6.702e-01,2.844e-01
6.745e-01,3.196e-01
6.787e-01,3.784e-01
6.830e-01,4.019e-01
6.873e-01,3.972e-01
6.915e-01,4.183e-01
6.958e-01,4.982e-01
7.000e-01,4.583e-01
7.043e-01,5.805e-01
7.085e-01,5.264e-01
7.128e-01,6.228e-01
7.170e-01,6.369e-01
7.213e-01,6.980e-01
7.256e-01,7.403e-01
7.298e-01,8.014e-01
7.341e-01,8.931e-01
7.383e-01,9.424e-01
7.426e-01,1.053e+00
7.468e-01,1.058e+00
7.511e-01,1.180e+00
7.553e-01,1.184e+00
7.596e-01,1.314e+00
7.638e-01,1.474e+00
7.681e-01,1.443e+00
7.724e-01,1.546e+00
7.766e-01,1.664e+00
7.809e-01,1.744e+00
7.851e-01,1.833e+00
7.894e-01,2.002e+00
7.936e-01,2.172e+00
7.979e-01,2.200e+00
8.021e-01,2.388e+00
8.064e-01,2.505e+00
8.107e-01,2.761e+00
8.149e-01,3.015e+00
8.192e-01,3.048e+00
8.234e-01,3.286e+00
8.277e-01,3.603e+00
8.319e-01,3.666e+00
8.362e-01,3.739e+00
8.404e-01,4.254e+00
8.447e-01,4.374e+00
8.489e-01,4.559e+00
8.532e-01,4.964e+00
8.575e-01,5.384e+00
8.617e-01,5.417e+00
8.660e-01,5.974e+00
8.702e-01,6.479e+00
8.745e-01,6.597e+00
8.787e-01,6.646e+00
8.830e-01,6.989e+00
8.872e-01,7.224e+00
8.915e-01,7.619e+00
8.958e-01,7.734e+00
9.000e-01,7.831e+00
9.043e-01,8.035e+00
9.085e-01,7.904e+00
9.128e-01,7.859e+00
9.170e-01,7.655e+00
9.213e-01,7.217e+00
9.255e-01,7.159e+00
9.298e-01,6.663e+00
9.340e-01,6.078e+00
9.383e-01,5.062e+00
9.426e-01,4.496e+00
9.468e-01,3.772e+00
9.511e-01,2.820e+00
9.553e-01,1.998e+00
9.596e-01,1.434e+00
9.638e-01,7.192e-01
9.681e-01,4.559e-01
9.723e-01,1.692e-01
9.766e-01,6.110e-02
9.809e-01,9.401e-03
9.851e-01,0.000e+00
9.894e-01,0.000e+00
9.936e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/1_3.csv <==
transmittance,probability_density
1.829e-01,0.000e+00
1.870e-01,0.000e+00
1.911e-01,0.000e+00
1.952e-01,0.000e+00
1.992e-01,0.000e+00
2.033e-01,0.000e+00
2.074e-01,0.000e+00
2.115e-01,0.000e+00
2.156e-01,0.000e+00
2.197e-01,0.000e+00
2.238e-01,0.000e+00
2.279e-01,0.000e+00
2.320e-01,0.000e+00
2.361e-01,0.000e+00
2.402e-01,0.000e+00
2.443e-01,0.000e+00
2.484e-01,0.000e+00
2.525e-01,0.000e+00
2.566e-01,0.000e+00
2.607e-01,0.000e+00
2.648e-01,0.000e+00
2.689e-01,0.000e+00
2.730e-01,0.000e+00
2.771e-01,0.000e+00
2.812e-01,0.000e+00
2.853e-01,0.000e+00
2.894e-01,0.000e+00
2.935e-01,0.000e+00
2.976e-01,0.000e+00
3.016e-01,0.000e+00
3.057e-01,0.000e+00
3.098e-01,0.000e+00
3.139e-01,0.000e+00
3.180e-01,0.000e+00
3.221e-01,0.000e+00
3.262e-01,0.000e+00
3.303e-01,0.000e+00
3.344e-01,0.000e+00
3.385e-01,0.000e+00
3.426e-01,0.000e+00
3.467e-01,0.000e+00
3.508e-01,0.000e+00
3.549e-01,0.000e+00
3.590e-01,0.000e+00
3.631e-01,0.000e+00
3.672e-01,0.000e+00
3.713e-01,0.000e+00
3.754e-01,0.000e+00
3.795e-01,0.000e+00
3.836e-01,0.000e+00
3.877e-01,0.000e+00
3.918e-01,0.000e+00
3.959e-01,0.000e+00
3.999e-01,0.000e+00
4.040e-01,0.000e+00
4.081e-01,0.000e+00
4.122e-01,0.000e+00
4.163e-01,0.000e+00
4.204e-01,0.000e+00
4.245e-01,0.000e+00
4.286e-01,0.000e+00
4.327e-01,0.000e+00
4.368e-01,2.441e-03
4.409e-01,2.441e-03
4.450e-01,0.000e+00
4.491e-01,0.000e+00
4.532e-01,2.441e-03
4.573e-01,0.000e+00
4.614e-01,4.883e-03
4.655e-01,0.000e+00
4.696e-01,2.441e-03
4.737e-01,0.000e+00
4.778e-01,4.883e-03
4.819e-01,2.441e-03
4.860e-01,0.000e+00
4.901e-01,2.441e-03
4.942e-01,9.766e-03
4.983e-01,7.324e-03
5.023e-01,7.324e-03
5.064e-01,2.441e-03
5.105e-01,0.000e+00
5.146e-01,4.883e-03
5.187e-01,7.324e-03
5.228e-01,1.465e-02
5.269e-01,9.766e-03
5.310e-01,2.197e-02
5.351e-01,7.324e-03
5.392e-01,1.221e-02
5.433e-01,7.324e-03
5.474e-01,1.221e-02
5.515e-01,1.953e-02
5.556e-01,2.686e-02
5.597e-01,2.441e-02
5.638e-01,1.465e-02
5.679e-01,2.197e-02
5.720e-01,1.953e-02
5.761e-01,3.174e-02
5.802e-01,3.662e-02
5.843e-01,3.906e-02
5.884e-01,3.662e-02
5.925e-01,5.371e-02
5.966e-01,6.104e-02
6.006e-01,4.395e-02
6.047e-01,6.104e-02
6.088e-01,5.860e-02
6.129e-01,5.615e-02
6.170e-01,5.860e-02
6.211e-01,8.789e-02
6.252e-01,6.592e-02
6.293e-01,8.301e-02
6.334e-01,7.324e-02
6.375e-01,1.025e-01
6.416e-01,1.025e-01
6.457e-01,1.782e-01
6.498e-01,1.074e-01
6.539e-01,1.514e-01
6.580e-01,1.270e-01
6.621e-01,1.660e-01
6.662e-01,1.709e-01
6.703e-01,1.856e-01
6.744e-01,1.904e-01
6.785e-01,2.319e-01
6.826e-01,2.148e-01
6.867e-01,3.076e-01
6.908e-01,2.466e-01
6.949e-01,3.003e-01
6.990e-01,3.052e-01
7.030e-01,3.076e-01
7.071e-01,3.467e-01
7.112e-01,4.273e-01
7.153e-01,3.955e-01
7.194e-01,4.102e-01
7.235e-01,4.541e-01
7.276e-01,5.200e-01
7.317e-01,5.176e-01
7.358e-01,5.737e-01
7.399e-01,5.762e-01
7.440e-01,6.616e-01
7.481e-01,7.031e-01
7.522e-01,7.007e-01
7.563e-01,7.886e-01
7.604e-01,8.911e-01
7.645e-01,9.351e-01
7.686e-01,1.033e+00
7.727e-01,1.064e+00
7.768e-01,1.113e+00
7.809e-01,1.306e+00
7.850e-01,1.289e+00
7.891e-01,1.511e+00
7.932e-01,1.450e+00
7.973e-01,1.602e+00
8.013e-01,1.753e+00
8.054e-01,1.743e+00
8.095e-01,1.892e+00
8.136e-01,2.087e+00
8.177e-01,2.266e+00
8.218e-01,2.275e+00
8.259e-01,2.481e+00
8.300e-01,2.664e+00
8.341e-01,2.803e+00
8.382e-01,3.042e+00
8.423e-01,3.379e+00
8.464e-01,3.457e+00
8.505e-01,3.865e+00
8.546e-01,3.955e+00
8.587e-01,4.107e+00
8.628e-01,4.502e+00
8.669e-01,4.824e+00
8.710e-01,4.910e+00
8.751e-01,5.491e+00
8.792e-01,5.874e+00
8.833e-01,6.057e+00
8.874e-01,6.753e+00
8.915e-01,7.127e+00
8.956e-01,7.256e+00
8.997e-01,7.615e+00
9.037e-01,7.742e+00
9.078e-01,8.357e+00
9.119e-01,8.565e+00
9.160e-01,8.755e+00
9.201e-01,9.063e+00
9.242e-01,8.909e+00
9.283e-01,8.831e+00
9.324e-01,8.745e+00
9.365e-01,8.201e+00
9.406e-01,8.045e+00
9.447e-01,7.507e+00
9.488e-01,6.475e+00
9.529e-01,5.466e+00
9.570e-01,4.710e+00
9.611e-01,3.550e+00
9.652e-01,2.368e+00
9.693e-01,1.619e+00
9.734e-01,8.081e-01
9.775e-01,3.418e-01
9.816e-01,1.099e-01
9.857e-01,1.221e-02
9.898e-01,0.000e+00
9.939e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/1_35.csv <==
transmittance,probability_density
2.110e-01,0.000e+00
2.149e-01,0.000e+00
2.189e-01,0.000e+00
2.228e-01,0.000e+00
2.268e-01,0.000e+00
2.308e-01,0.000e+00
2.347e-01,0.000e+00
2.387e-01,0.000e+00
2.426e-01,0.000e+00
2.466e-01,0.000e+00
2.505e-01,0.000e+00
2.545e-01,0.000e+00
2.584e-01,0.000e+00
2.624e-01,0.000e+00
2.663e-01,0.000e+00
2.703e-01,0.000e+00
2.743e-01,0.000e+00
2.782e-01,0.000e+00
2.822e-01,0.000e+00
2.861e-01,0.000e+00
2.901e-01,0.000e+00
2.940e-01,0.000e+00
2.980e-01,0.000e+00
3.019e-01,0.000e+00
3.059e-01,0.000e+00
3.099e-01,0.000e+00
3.138e-01,0.000e+00
3.178e-01,0.000e+00
3.217e-01,0.000e+00
3.257e-01,0.000e+00
3.296e-01,0.000e+00
3.336e-01,0.000e+00
3.375e-01,0.000e+00
3.415e-01,0.000e+00
3.454e-01,0.000e+00
3.494e-01,0.000e+00
3.534e-01,0.000e+00
3.573e-01,0.000e+00
3.613e-01,0.000e+00
3.652e-01,0.000e+00
3.692e-01,0.000e+00
3.731e-01,0.000e+00
3.771e-01,0.000e+00
3.810e-01,0.000e+00
3.850e-01,0.000e+00
3.890e-01,0.000e+00
3.929e-01,0.000e+00
3.969e-01,0.000e+00
4.008e-01,0.000e+00
4.048e-01,0.000e+00
4.087e-01,0.000e+00
4.127e-01,0.000e+00
4.166e-01,0.000e+00
4.206e-01,0.000e+00
4.245e-01,0.000e+00
4.285e-01,0.000e+00
4.325e-01,0.000e+00
4.364e-01,0.000e+00
4.404e-01,0.000e+00
4.443e-01,0.000e+00
4.483e-01,0.000e+00
4.522e-01,0.000e+00
4.562e-01,0.000e+00
4.601e-01,0.000e+00
4.641e-01,2.528e-03
4.681e-01,0.000e+00
4.720e-01,2.528e-03
4.760e-01,0.000e+00
4.799e-01,2.528e-03
4.839e-01,0.000e+00
4.878e-01,2.528e-03
4.918e-01,2.528e-03
4.957e-01,0.000e+00
4.997e-01,2.528e-03
5.036e-01,0.000e+00
5.076e-01,5.057e-03
5.116e-01,0.000e+00
5.155e-01,2.528e-03
5.195e-01,5.057e-03
5.234e-01,7.585e-03
5.274e-01,2.528e-03
5.313e-01,7.585e-03
5.353e-01,7.585e-03
5.392e-01,0.000e+00
5.432e-01,0.000e+00
5.472e-01,7.585e-03
5.511e-01,7.585e-03
5.551e-01,1.517e-02
5.590e-01,1.517e-02
5.630e-01,1.517e-02
5.669e-01,1.264e-02
5.709e-01,7.585e-03
5.748e-01,1.264e-02
5.788e-01,7.585e-03
5.827e-01,2.276e-02
5.867e-01,2.528e-02
5.907e-01,2.023e-02
5.946e-01,2.781e-02
5.986e-01,1.264e-02
6.025e-01,1.770e-02
6.065e-01,2.781e-02
6.104e-01,3.287e-02
6.144e-01,4.046e-02
6.183e-01,4.046e-02
6.223e-01,4.804e-02
6.263e-01,5.057e-02
6.302e-01,5.563e-02
6.342e-01,6.321e-02
6.381e-01,4.804e-02
6.421e-01,5.057e-02
6.460e-01,7.332e-02
6.500e-01,8.091e-02
6.539e-01,7.080e-02
6.579e-01,7.838e-02
6.618e-01,7.332e-02
6.658e-01,7.585e-02
6.698e-01,9.355e-02
6.737e-01,1.264e-01
6.777e-01,1.694e-01
6.816e-01,1.290e-01
6.856e-01,1.568e-01
6.895e-01,1.163e-01
6.935e-01,1.770e-01
6.974e-01,1.719e-01
7.014e-01,1.972e-01
7.054e-01,1.997e-01
7.093e-01,2.326e-01
7.133e-01,2.377e-01
7.172e-01,2.781e-01
7.212e-01,2.857e-01
7.251e-01,3.059e-01
7.291e-01,2.857e-01
7.330e-01,3.413e-01
7.370e-01,3.843e-01
7.409e-01,4.172e-01
7.449e-01,4.223e-01
7.489e-01,4.425e-01
7.528e-01,5.158e-01
7.568e-01,4.905e-01
7.607e-01,5.360e-01
7.647e-01,6.094e-01
7.686e-01,6.296e-01
7.726e-01,6.726e-01
7.765e-01,7.611e-01
7.805e-01,7.282e-01
7.845e-01,8.496e-01
7.884e-01,9.128e-01
7.924e-01,1.019e+00
7.963e-01,1.102e+00
8.003e-01,1.115e+00
8.042e-01,1.254e+00
8.082e-01,1.343e+00
8.121e-01,1.530e+00
8.161e-01,1.532e+00
8.200e-01,1.563e+00
8.240e-01,1.788e+00
8.280e-01,1.826e+00
8.319e-01,2.008e+00
8.359e-01,2.040e+00
8.398e-01,2.329e+00
8.438e-01,2.455e+00
8.477e-01,2.640e+00
8.517e-01,2.764e+00
8.556e-01,3.009e+00
8.596e-01,3.176e+00
8.636e-01,3.684e+00
8.675e-01,3.745e+00
8.715e-01,4.076e+00
8.754e-01,4.349e+00
8.794e-01,4.518e+00
8.833e-01,4.946e+00
8.873e-01,5.353e+00
8.912e-01,5.401e+00
8.952e-01,6.147e+00
8.991e-01,6.703e+00
9.031e-01,6.802e+00
9.071e-01,7.772e+00
9.110e-01,8.043e+00
9.150e-01,8.281e+00
9.189e-01,8.698e+00
9.229e-01,9.168e+00
9.268e-01,9.755e+00
9.308e-01,9.767e+00
9.347e-01,1.029e+01
9.387e-01,1.024e+01
9.427e-01,1.000e+01
9.466e-01,9.904e+00
9.506e-01,9.484e+00
9.545e-01,9.009e+00
9.585e-01,8.058e+00
9.624e-01,6.625e+00
9.664e-01,5.593e+00
9.703e-01,3.990e+00
9.743e-01,2.675e+00
9.782e-01,1.398e+00
9.822e-01,6.346e-01
9.862e-01,1.669e-01
9.901e-01,1.264e-02
9.941e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/1_4.csv <==
transmittance,probability_density
2.557e-01,0.000e+00
2.594e-01,0.000e+00
2.631e-01,0.000e+00
2.669e-01,0.000e+00
2.706e-01,0.000e+00
2.743e-01,0.000e+00
2.781e-01,0.000e+00
2.818e-01,0.000e+00
2.855e-01,0.000e+00
2.893e-01,0.000e+00
2.930e-01,0.000e+00
2.967e-01,0.000e+00
3.005e-01,0.000e+00
3.042e-01,0.000e+00
3.079e-01,0.000e+00
3.116e-01,0.000e+00
3.154e-01,0.000e+00
3.191e-01,0.000e+00
3.228e-01,0.000e+00
3.266e-01,0.000e+00
3.303e-01,0.000e+00
3.340e-01,0.000e+00
3.378e-01,0.000e+00
3.415e-01,0.000e+00
3.452e-01,0.000e+00
3.490e-01,0.000e+00
3.527e-01,0.000e+00
3.564e-01,0.000e+00
3.601e-01,0.000e+00
3.639e-01,0.000e+00
3.676e-01,0.000e+00
3.713e-01,0.000e+00
3.751e-01,0.000e+00
3.788e-01,0.000e+00
3.825e-01,0.000e+00
3.863e-01,0.000e+00
3.900e-01,0.000e+00
3.937e-01,0.000e+00
3.975e-01,0.000e+00
4.012e-01,0.000e+00
4.049e-01,0.000e+00
4.087e-01,0.000e+00
4.124e-01,0.000e+00
4.161e-01,0.000e+00
4.198e-01,0.000e+00
4.236e-01,0.000e+00
4.273e-01,0.000e+00
4.310e-01,0.000e+00
4.348e-01,0.000e+00
4.385e-01,0.000e+00
4.422e-01,0.000e+00
4.460e-01,0.000e+00
4.497e-01,0.000e+00
4.534e-01,0.000e+00
4.572e-01,0.000e+00
4.609e-01,0.000e+00
4.646e-01,0.000e+00
4.683e-01,0.000e+00
4.721e-01,0.000e+00
4.758e-01,0.000e+00
4.795e-01,0.000e+00
4.833e-01,0.000e+00
4.870e-01,0.000e+00
4.907e-01,2.680e-03
4.945e-01,0.000e+00
4.982e-01,0.000e+00
5.019e-01,2.680e-03
5.057e-01,2.680e-03
5.094e-01,0.000e+00
5.131e-01,2.680e-03
5.168e-01,0.000e+00
5.206e-01,2.680e-03
5.243e-01,0.000e+00
5.280e-01,2.680e-03
5.318e-01,0.000e+00
5.355e-01,2.680e-03
5.392e-01,2.680e-03
5.430e-01,0.000e+00
5.467e-01,5.361e-03
5.504e-01,1.072e-02
5.542e-01,0.000e+00
5.579e-01,2.680e-03
5.616e-01,5.361e-03
5.653e-01,1.072e-02
5.691e-01,0.000e+00
5.728e-01,2.680e-03
5.765e-01,5.361e-03
5.803e-01,1.608e-02
5.840e-01,5.361e-03
5.877e-01,1.876e-02
5.915e-01,1.072e-02
5.952e-01,1.072e-02
5.989e-01,1.876e-02
6.027e-01,8.041e-03
6.064e-01,5.361e-03
6.101e-01,2.144e-02
6.139e-01,2.412e-02
6.176e-01,1.608e-02
6.213e-01,1.876e-02
6.250e-01,2.680e-02
6.288e-01,1.072e-02
6.325e-01,2.948e-02
6.362e-01,2.680e-02
6.400e-01,2.948e-02
6.437e-01,3.216e-02
6.474e-01,4.557e-02
6.512e-01,4.825e-02
6.549e-01,4.288e-02
6.586e-01,4.825e-02
6.624e-01,7.505e-02
6.661e-01,6.433e-02
6.698e-01,4.825e-02
6.735e-01,7.237e-02
6.773e-01,6.969e-02
6.810e-01,6.969e-02
6.847e-01,8.309e-02
6.885e-01,5.361e-02
6.922e-01,8.577e-02
6.959e-01,9.113e-02
6.997e-01,9.917e-02
7.034e-01,1.447e-01
7.071e-01,1.555e-01
7.109e-01,1.501e-01
7.146e-01,1.340e-01
7.183e-01,1.474e-01
7.220e-01,1.635e-01
7.258e-01,1.930e-01
7.295e-01,2.091e-01
7.332e-01,1.957e-01
7.370e-01,2.412e-01
7.407e-01,2.493e-01
7.444e-01,2.761e-01
7.482e-01,2.761e-01
7.519e-01,3.190e-01
7.556e-01,3.216e-01
7.594e-01,3.216e-01
7.631e-01,3.833e-01
7.668e-01,4.637e-01
7.705e-01,4.208e-01
7.743e-01,4.423e-01
7.780e-01,5.387e-01
7.817e-01,5.334e-01
7.855e-01,4.932e-01
7.892e-01,6.058e-01
7.929e-01,7.103e-01
7.967e-01,7.049e-01
8.004e-01,7.398e-01
8.041e-01,7.880e-01
8.079e-01,8.229e-01
8.116e-01,9.783e-01
8.153e-01,1.019e+00
8.191e-01,1.134e+00
8.228e-01,1.147e+00
8.265e-01,1.327e+00
8.302e-01,1.402e+00
8.340e-01,1.506e+00
8.377e-01,1.737e+00
8.414e-01,1.611e+00
8.452e-01,1.831e+00
8.489e-01,1.919e+00
8.526e-01,2.109e+00
8.564e-01,2.174e+00
8.601e-01,2.442e+00
8.638e-01,2.672e+00
8.676e-01,2.822e+00
8.713e-01,2.946e+00
8.750e-01,3.270e+00
8.787e-01,3.436e+00
8.825e-01,3.929e+00
8.862e-01,4.112e+00
8.899e-01,4.342e+00
8.937e-01,4.846e+00
8.974e-01,5.068e+00
9.011e-01,5.369e+00
9.049e-01,5.996e+00
9.086e-01,6.170e+00
9.123e-01,6.915e+00
9.161e-01,7.446e+00
9.198e-01,7.963e+00
9.235e-01,8.893e+00
9.272e-01,9.049e+00
9.310e-01,9.579e+00
9.347e-01,1.012e+01
9.384e-01,1.087e+01
9.422e-01,1.118e+01
9.459e-01,1.158e+01
9.496e-01,1.175e+01
9.534e-01,1.156e+01
9.571e-01,1.149e+01
9.608e-01,1.110e+01
9.646e-01,1.028e+01
9.683e-01,8.885e+00
9.720e-01,7.400e+00
9.757e-01,5.720e+00
9.795e-01,3.554e+00
9.832e-01,1.959e+00
9.869e-01,7.398e-01
9.907e-01,1.447e-01
9.944e-01,2.680e-03
9.981e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/1_45.csv <==
transmittance,probability_density
3.024e-01,0.000e+00
3.059e-01,0.000e+00
3.094e-01,0.000e+00
3.129e-01,0.000e+00
3.164e-01,0.000e+00
3.199e-01,0.000e+00
3.234e-01,0.000e+00
3.269e-01,0.000e+00
3.304e-01,0.000e+00
3.339e-01,0.000e+00
3.374e-01,0.000e+00
3.408e-01,0.000e+00
3.443e-01,0.000e+00
3.478e-01,0.000e+00
3.513e-01,0.000e+00
3.548e-01,0.000e+00
3.583e-01,0.000e+00
3.618e-01,0.000e+00
3.653e-01,0.000e+00
3.688e-01,0.000e+00
3.723e-01,0.000e+00
3.758e-01,0.000e+00
3.793e-01,0.000e+00
3.828e-01,0.000e+00
3.863e-01,0.000e+00
3.898e-01,0.000e+00
3.933e-01,0.000e+00
3.968e-01,0.000e+00
4.003e-01,0.000e+00
4.038e-01,0.000e+00
4.073e-01,0.000e+00
4.108e-01,0.000e+00
4.143e-01,0.000e+00
4.178e-01,0.000e+00
4.213e-01,0.000e+00
4.248e-01,0.000e+00
4.283e-01,0.000e+00
4.318e-01,0.000e+00
4.353e-01,0.000e+00
4.388e-01,0.000e+00
4.423e-01,0.000e+00
4.458e-01,0.000e+00
4.493e-01,0.000e+00
4.527e-01,0.000e+00
4.562e-01,0.000e+00
4.597e-01,0.000e+00
4.632e-01,0.000e+00
4.667e-01,0.000e+00
4.702e-01,0.000e+00
4.737e-01,0.000e+00
4.772e-01,0.000e+00
4.807e-01,0.000e+00
4.842e-01,0.000e+00
4.877e-01,0.000e+00
4.912e-01,0.000e+00
4.947e-01,0.000e+00
4.982e-01,0.000e+00
5.017e-01,0.000e+00
5.052e-01,0.000e+00
5.087e-01,0.000e+00
5.122e-01,0.000e+00
5.157e-01,0.000e+00
5.192e-01,2.860e-03
5.227e-01,0.000e+00
5.262e-01,0.000e+00
5.297e-01,0.000e+00
5.332e-01,0.000e+00
5.367e-01,5.719e-03
5.402e-01,2.860e-03
5.437e-01,0.000e+00
5.472e-01,0.000e+00
5.507e-01,0.000e+00
5.542e-01,2.860e-03
5.577e-01,2.860e-03
5.611e-01,0.000e+00
5.646e-01,2.860e-03
5.681e-01,0.000e+00
5.716e-01,2.860e-03
5.751e-01,2.860e-03
5.786e-01,8.579e-03
5.821e-01,5.719e-03
5.856e-01,0.000e+00
5.891e-01,2.860e-03
5.926e-01,2.860e-03
5.961e-01,1.430e-02
5.996e-01,0.000e+00
6.031e-01,5.719e-03
6.066e-01,2.860e-03
6.101e-01,1.144e-02
6.136e-01,8.579e-03
6.171e-01,1.144e-02
6.206e-01,1.716e-02
6.241e-01,8.579e-03
6.276e-01,1.430e-02
6.311e-01,1.430e-02
6.346e-01,1.430e-02
6.381e-01,1.144e-02
6.416e-01,1.430e-02
6.451e-01,2.574e-02
6.486e-01,1.716e-02
6.521e-01,2.002e-02
6.556e-01,2.002e-02
6.591e-01,2.002e-02
6.626e-01,2.288e-02
6.661e-01,3.718e-02
6.696e-01,2.002e-02
6.730e-01,3.432e-02
6.765e-01,3.718e-02
6.800e-01,5.719e-02
6.835e-01,3.718e-02
6.870e-01,4.576e-02
6.905e-01,5.719e-02
6.940e-01,8.007e-02
6.975e-01,7.149e-02
7.010e-01,5.148e-02
7.045e-01,8.007e-02
7.080e-01,5.719e-02
7.115e-01,8.007e-02
7.150e-01,6.577e-02
7.185e-01,6.291e-02
7.220e-01,1.058e-01
7.255e-01,1.001e-01
7.290e-01,9.151e-02
7.325e-01,1.344e-01
7.360e-01,1.659e-01
7.395e-01,1.487e-01
7.430e-01,1.287e-01
7.465e-01,1.659e-01
7.500e-01,2.002e-01
7.535e-01,1.516e-01
7.570e-01,2.259e-01
7.605e-01,2.173e-01
7.640e-01,2.145e-01
7.675e-01,3.060e-01
7.710e-01,2.402e-01
7.745e-01,2.631e-01
7.780e-01,3.403e-01
7.814e-01,3.575e-01
7.849e-01,3.203e-01
7.884e-01,3.861e-01
7.919e-01,4.490e-01
7.954e-01,4.433e-01
7.989e-01,4.347e-01
8.024e-01,5.548e-01
8.059e-01,5.605e-01
8.094e-01,5.319e-01
8.129e-01,5.948e-01
8.164e-01,7.092e-01
8.199e-01,7.378e-01
8.234e-01,7.893e-01
8.269e-01,8.436e-01
8.304e-01,7.864e-01
8.339e-01,1.021e+00
8.374e-01,1.101e+00
8.409e-01,1.118e+00
8.444e-01,1.141e+00
8.479e-01,1.373e+00
8.514e-01,1.478e+00
8.549e-01,1.607e+00
8.584e-01,1.716e+00
8.619e-01,1.816e+00
8.654e-01,1.836e+00
8.689e-01,2.133e+00
8.724e-01,2.179e+00
8.759e-01,2.359e+00
8.794e-01,2.519e+00
8.829e-01,2.946e+00
8.864e-01,2.971e+00
8.899e-01,3.286e+00
8.933e-01,3.492e+00
8.968e-01,3.806e+00
9.003e-01,4.295e+00
9.038e-01,4.541e+00
9.073e-01,4.862e+00
9.108e-01,5.411e+00
9.143e-01,5.639e+00
9.178e-01,6.143e+00
9.213e-01,6.718e+00
9.248e-01,7.169e+00
9.283e-01,8.050e+00
9.318e-01,8.522e+00
9.353e-01,9.532e+00
9.388e-01,1.021e+01
9.423e-01,1.072e+01
9.458e-01,1.123e+01
9.493e-01,1.240e+01
9.528e-01,1.306e+01
9.563e-01,1.331e+01
9.598e-01,1.376e+01
9.633e-01,1.368e+01
9.668e-01,1.347e+01
9.703e-01,1.301e+01
9.738e-01,1.192e+01
9.773e-01,9.743e+00
9.808e-01,7.744e+00
9.843e-01,4.816e+00
9.878e-01,2.425e+00
9.913e-01,7.407e-01
9.948e-01,7.149e-02
9.983e-01,0.000e+00


==> anc/03_results/strong_inf/num_elliptical_beam/1_5.csv <==
transmittance,probability_density
3.376e-01,0.000e+00
3.409e-01,0.000e+00
3.442e-01,0.000e+00
3.475e-01,0.000e+00
3.509e-01,0.000e+00
3.542e-01,0.000e+00
3.575e-01,0.000e+00
3.608e-01,0.000e+00
3.641e-01,0.000e+00
3.675e-01,0.000e+00
3.708e-01,0.000e+00
3.741e-01,0.000e+00
3.774e-01,0.000e+00
3.807e-01,0.000e+00
3.841e-01,0.000e+00
3.874e-01,0.000e+00
3.907e-01,0.000e+00
3.940e-01,0.000e+00
3.973e-01,0.000e+00
4.007e-01,0.000e+00
4.040e-01,0.000e+00
4.073e-01,0.000e+00
4.106e-01,0.000e+00
4.139e-01,0.000e+00
4.173e-01,0.000e+00
4.206e-01,0.000e+00
4.239e-01,0.000e+00
4.272e-01,0.000e+00
4.305e-01,0.000e+00
4.339e-01,0.000e+00
4.372e-01,0.000e+00
4.405e-01,0.000e+00
4.438e-01,0.000e+00
4.471e-01,0.000e+00
4.505e-01,0.000e+00
4.538e-01,0.000e+00
4.571e-01,0.000e+00
4.604e-01,0.000e+00
4.637e-01,0.000e+00
4.671e-01,0.000e+00
4.704e-01,0.000e+00
4.737e-01,0.000e+00
4.770e-01,0.000e+00
4.803e-01,0.000e+00
4.837e-01,0.000e+00
4.870e-01,0.000e+00
4.903e-01,0.000e+00
4.936e-01,0.000e+00
4.970e-01,0.000e+00
5.003e-01,0.000e+00
5.036e-01,0.000e+00
5.069e-01,0.000e+00
5.102e-01,0.000e+00
5.136e-01,0.000e+00
5.169e-01,0.000e+00
5.202e-01,0.000e+00
5.235e-01,0.000e+00
5.268e-01,0.000e+00
5.302e-01,0.000e+00
5.335e-01,0.000e+00
5.368e-01,0.000e+00
5.401e-01,0.000e+00
5.434e-01,0.000e+00
5.468e-01,3.012e-03
5.501e-01,0.000e+00
5.534e-01,0.000e+00
5.567e-01,0.000e+00
5.600e-01,3.012e-03
5.634e-01,3.012e-03
5.667e-01,3.012e-03
5.700e-01,0.000e+00
5.733e-01,0.000e+00
5.766e-01,0.000e+00
5.800e-01,3.012e-03
5.833e-01,0.000e+00
5.866e-01,3.012e-03
5.899e-01,0.000e+00
5.932e-01,3.012e-03
5.966e-01,3.012e-03
5.999e-01,3.012e-03
6.032e-01,3.012e-03
6.065e-01,9.035e-03
6.098e-01,0.000e+00
6.132e-01,3.012e-03
6.165e-01,3.012e-03
6.198e-01,3.012e-03
6.231e-01,6.023e-03
6.264e-01,1.205e-02
6.298e-01,6.023e-03
6.331e-01,3.012e-03
6.364e-01,9.035e-03
6.397e-01,1.205e-02
6.431e-01,1.205e-02
6.464e-01,2.108e-02
6.497e-01,3.012e-03
6.530e-01,3.012e-03
6.563e-01,1.205e-02
6.597e-01,1.807e-02
6.630e-01,2.409e-02
6.663e-01,9.035e-03
6.696e-01,1.807e-02
6.729e-01,2.108e-02
6.763e-01,1.807e-02
6.796e-01,2.108e-02
6.829e-01,3.012e-02
6.862e-01,1.205e-02
6.895e-01,2.409e-02
6.929e-01,3.012e-02
6.962e-01,2.409e-02
6.995e-01,3.614e-02
7.028e-01,3.915e-02
7.061e-01,4.517e-02
7.095e-01,4.517e-02
7.128e-01,4.819e-02
7.161e-01,6.023e-02
7.194e-01,8.131e-02
7.227e-01,6.023e-02
7.261e-01,6.626e-02
7.294e-01,7.830e-02
7.327e-01,8.131e-02
7.360e-01,4.819e-02
7.393e-01,6.023e-02
7.427e-01,7.529e-02
7.460e-01,9.336e-02
7.493e-01,1.205e-01
7.526e-01,8.433e-02
7.559e-01,1.175e-01
7.593e-01,1.687e-01
7.626e-01,1.446e-01
7.659e-01,1.506e-01
7.692e-01,1.777e-01
7.725e-01,1.807e-01
7.759e-01,1.687e-01
7.792e-01,1.807e-01
7.825e-01,2.771e-01
7.858e-01,1.807e-01
7.892e-01,2.650e-01
7.925e-01,3.072e-01
7.958e-01,2.560e-01
7.991e-01,3.102e-01
8.024e-01,3.403e-01
8.058e-01,3.584e-01
8.091e-01,3.825e-01
8.124e-01,4.186e-01
8.157e-01,4.789e-01
8.190e-01,4.789e-01
8.224e-01,4.879e-01
8.257e-01,6.294e-01
8.290e-01,5.722e-01
8.323e-01,6.084e-01
8.356e-01,6.294e-01
8.390e-01,7.710e-01
8.423e-01,8.402e-01
8.456e-01,8.162e-01
8.489e-01,9.426e-01
8.522e-01,9.095e-01
8.556e-01,1.147e+00
8.589e-01,1.208e+00
8.622e-01,1.196e+00
8.655e-01,1.355e+00
8.688e-01,1.572e+00
8.722e-01,1.693e+00
8.755e-01,1.684e+00
8.788e-01,2.102e+00
8.821e-01,1.846e+00
8.854e-01,2.307e+00
8.888e-01,2.298e+00
8.921e-01,2.551e+00
8.954e-01,2.695e+00
8.987e-01,3.204e+00
9.020e-01,3.292e+00
9.054e-01,3.659e+00
9.087e-01,3.786e+00
9.120e-01,4.313e+00
9.153e-01,4.614e+00
9.186e-01,5.102e+00
9.220e-01,5.581e+00
9.253e-01,6.207e+00
9.286e-01,6.418e+00
9.319e-01,7.153e+00
9.353e-01,7.641e+00
9.386e-01,8.511e+00
9.419e-01,9.478e+00
9.452e-01,1.031e+01
9.485e-01,1.160e+01
9.519e-01,1.215e+01
9.552e-01,1.281e+01
9.585e-01,1.425e+01
9.618e-01,1.497e+01
9.651e-01,1.574e+01
9.685e-01,1.586e+01
9.718e-01,1.628e+01
9.751e-01,1.551e+01
9.784e-01,1.484e+01
9.817e-01,1.228e+01
9.851e-01,9.631e+00
9.884e-01,5.620e+00
9.917e-01,2.268e+00
9.950e-01,3.644e-01
9.983e-01,0.000e+00


==> anc/03_results/strong_inf/num_total_probability/0_01.csv <==
transmittance,probability_density
2.187e-04,6.132e+02
6.561e-04,4.101e+02
1.094e-03,2.774e+02
1.531e-03,1.979e+02
1.968e-03,1.471e+02
2.406e-03,1.127e+02
2.843e-03,8.841e+01
3.281e-03,7.072e+01
3.718e-03,5.747e+01
4.155e-03,4.733e+01
4.593e-03,3.943e+01
5.030e-03,3.318e+01
5.468e-03,2.816e+01
5.905e-03,2.409e+01
6.343e-03,2.075e+01
6.780e-03,1.798e+01
7.217e-03,1.567e+01
7.655e-03,1.373e+01
8.092e-03,1.208e+01
8.530e-03,1.068e+01
8.967e-03,9.481e+00
9.404e-03,8.446e+00
9.842e-03,7.550e+00
1.028e-02,6.771e+00
1.072e-02,6.091e+00
1.115e-02,5.494e+00
1.159e-02,4.969e+00
1.203e-02,4.506e+00
1.247e-02,4.095e+00
1.290e-02,3.730e+00
1.334e-02,3.405e+00
1.378e-02,3.114e+00
1.422e-02,2.854e+00
1.465e-02,2.620e+00
1.509e-02,2.409e+00
1.553e-02,2.219e+00
1.597e-02,2.048e+00
1.640e-02,1.892e+00
1.684e-02,1.751e+00
1.728e-02,1.622e+00
1.772e-02,1.505e+00
1.815e-02,1.399e+00
1.859e-02,1.301e+00
1.903e-02,1.212e+00
1.946e-02,1.130e+00
1.990e-02,1.055e+00
2.034e-02,9.853e-01
2.078e-02,9.216e-01
2.121e-02,8.629e-01
2.165e-02,8.087e-01
2.209e-02,7.586e-01
2.253e-02,7.123e-01
2.296e-02,6.693e-01
2.340e-02,6.295e-01
2.384e-02,5.925e-01
2.428e-02,5.582e-01
2.471e-02,5.262e-01
2.515e-02,4.965e-01
2.559e-02,4.687e-01
2.603e-02,4.429e-01
2.646e-02,4.187e-01
2.690e-02,3.961e-01
2.734e-02,3.750e-01
2.778e-02,3.553e-01
2.821e-02,3.367e-01
2.865e-02,3.194e-01
2.909e-02,3.031e-01
2.953e-02,2.878e-01
2.996e-02,2.734e-01
3.040e-02,2.599e-01
3.084e-02,2.472e-01
3.128e-02,2.353e-01
3.171e-02,2.240e-01
3.215e-02,2.134e-01
3.259e-02,2.033e-01
3.302e-02,1.939e-01
3.346e-02,1.849e-01
3.390e-02,1.765e-01
3.434e-02,1.685e-01
3.477e-02,1.610e-01
3.521e-02,1.538e-01
3.565e-02,1.471e-01
3.609e-02,1.406e-01
3.652e-02,1.346e-01
3.696e-02,1.288e-01
3.740e-02,1.233e-01
3.784e-02,1.181e-01
3.827e-02,1.132e-01
3.871e-02,1.085e-01
3.915e-02,1.040e-01
3.959e-02,9.981e-02
4.002e-02,9.577e-02
4.046e-02,9.193e-02
4.090e-02,8.828e-02
4.134e-02,8.479e-02
4.177e-02,8.147e-02
4.221e-02,7.830e-02
4.265e-02,7.529e-02
4.309e-02,7.240e-02
4.352e-02,6.965e-02
4.396e-02,6.703e-02
4.440e-02,6.452e-02
4.484e-02,6.212e-02
4.527e-02,5.983e-02
4.571e-02,5.764e-02
4.615e-02,5.554e-02
4.658e-02,5.354e-02
4.702e-02,5.162e-02
4.746e-02,4.978e-02
4.790e-02,4.802e-02
4.833e-02,4.633e-02
4.877e-02,4.472e-02
4.921e-02,4.317e-02
4.965e-02,4.168e-02
5.008e-02,4.025e-02
5.052e-02,3.889e-02
5.096e-02,3.757e-02
5.140e-02,3.631e-02
5.183e-02,3.510e-02
5.227e-02,3.394e-02
5.271e-02,3.282e-02
5.315e-02,3.175e-02
5.358e-02,3.072e-02
5.402e-02,2.973e-02
5.446e-02,2.877e-02
5.490e-02,2.785e-02
5.533e-02,2.697e-02
5.577e-02,2.612e-02
5.621e-02,2.530e-02
5.665e-02,2.451e-02
5.708e-02,2.375e-02
5.752e-02,2.302e-02
5.796e-02,2.232e-02
5.839e-02,2.164e-02
5.883e-02,2.098e-02
5.927e-02,2.035e-02
5.971e-02,1.974e-02
6.014e-02,1.915e-02
6.058e-02,1.858e-02
6.102e-02,1.804e-02
6.146e-02,1.751e-02
6.189e-02,1.700e-02
6.233e-02,1.651e-02
6.277e-02,1.603e-02
6.321e-02,1.557e-02
6.364e-02,1.513e-02
6.408e-02,1.470e-02
6.452e-02,1.428e-02
6.496e-02,1.388e-02
6.539e-02,1.349e-02
6.583e-02,1.312e-02
6.627e-02,1.276e-02
6.671e-02,1.241e-02
6.714e-02,1.207e-02
6.758e-02,1.174e-02
6.802e-02,1.142e-02
6.846e-02,1.111e-02
6.889e-02,1.081e-02
6.933e-02,1.052e-02
6.977e-02,1.024e-02
7.021e-02,9.974e-03
7.064e-02,9.711e-03
7.108e-02,9.457e-03
7.152e-02,9.210e-03
7.195e-02,8.971e-03
7.239e-02,8.739e-03
7.283e-02,8.515e-03
7.327e-02,8.297e-03
7.370e-02,8.085e-03
7.414e-02,7.880e-03
7.458e-02,7.681e-03
7.502e-02,7.488e-03
7.545e-02,7.301e-03
7.589e-02,7.119e-03
7.633e-02,6.943e-03
7.677e-02,6.771e-03
7.720e-02,6.605e-03
7.764e-02,6.443e-03
7.808e-02,6.286e-03
7.852e-02,6.134e-03
7.895e-02,5.986e-03
7.939e-02,5.842e-03
7.983e-02,5.702e-03
8.027e-02,5.566e-03
8.070e-02,5.434e-03
8.114e-02,5.305e-03
8.158e-02,5.180e-03
8.202e-02,5.059e-03
8.245e-02,4.941e-03
8.289e-02,4.826e-03
8.333e-02,4.714e-03
8.376e-02,4.605e-03
8.420e-02,4.500e-03
8.464e-02,4.397e-03
8.508e-02,4.296e-03
8.551e-02,4.199e-03
8.595e-02,4.104e-03
8.639e-02,4.012e-03
8.683e-02,3.922e-03
8.726e-02,3.834e-03


==> anc/03_results/strong_inf/num_total_probability/0_02.csv <==
transmittance,probability_density
5.970e-04,1.217e+02
1.791e-03,1.176e+02
2.985e-03,9.468e+01
4.179e-03,7.583e+01
5.373e-03,6.142e+01
6.567e-03,5.037e+01
7.761e-03,4.179e+01
8.955e-03,3.502e+01
1.015e-02,2.961e+01
1.134e-02,2.523e+01
1.254e-02,2.165e+01
1.373e-02,1.870e+01
1.493e-02,1.623e+01
1.612e-02,1.417e+01
1.731e-02,1.242e+01
1.851e-02,1.094e+01
1.970e-02,9.668e+00
2.090e-02,8.578e+00
2.209e-02,7.636e+00
2.328e-02,6.820e+00
2.448e-02,6.109e+00
2.567e-02,5.487e+00
2.687e-02,4.941e+00
2.806e-02,4.461e+00
2.925e-02,4.037e+00
3.045e-02,3.661e+00
3.164e-02,3.327e+00
3.284e-02,3.030e+00
3.403e-02,2.764e+00
3.522e-02,2.526e+00
3.642e-02,2.313e+00
3.761e-02,2.121e+00
3.881e-02,1.948e+00
4.000e-02,1.792e+00
4.119e-02,1.651e+00
4.239e-02,1.523e+00
4.358e-02,1.407e+00
4.478e-02,1.301e+00
4.597e-02,1.205e+00
4.716e-02,1.117e+00
4.836e-02,1.037e+00
4.955e-02,9.633e-01
5.075e-02,8.961e-01
5.194e-02,8.344e-01
5.314e-02,7.778e-01
5.433e-02,7.257e-01
5.552e-02,6.777e-01
5.672e-02,6.334e-01
5.791e-02,5.926e-01
5.911e-02,5.549e-01
6.030e-02,5.200e-01
6.149e-02,4.877e-01
6.269e-02,4.577e-01
6.388e-02,4.300e-01
6.508e-02,4.042e-01
6.627e-02,3.802e-01
6.746e-02,3.579e-01
6.866e-02,3.371e-01
6.985e-02,3.178e-01
7.105e-02,2.997e-01
7.224e-02,2.829e-01
7.343e-02,2.672e-01
7.463e-02,2.525e-01
7.582e-02,2.387e-01
7.702e-02,2.258e-01
7.821e-02,2.138e-01
7.940e-02,2.025e-01
8.060e-02,1.919e-01
8.179e-02,1.819e-01
8.299e-02,1.726e-01
8.418e-02,1.638e-01
8.537e-02,1.555e-01
8.657e-02,1.477e-01
8.776e-02,1.404e-01
8.896e-02,1.335e-01
9.015e-02,1.270e-01
9.134e-02,1.209e-01
9.254e-02,1.151e-01
9.373e-02,1.096e-01
9.493e-02,1.044e-01
9.612e-02,9.957e-02
9.732e-02,9.495e-02
9.851e-02,9.059e-02
9.970e-02,8.646e-02
1.009e-01,8.255e-02
1.021e-01,7.885e-02
1.033e-01,7.533e-02
1.045e-01,7.201e-02
1.057e-01,6.885e-02
1.069e-01,6.585e-02
1.081e-01,6.301e-02
1.093e-01,6.031e-02
1.104e-01,5.774e-02
1.116e-01,5.530e-02
1.128e-01,5.298e-02
1.140e-01,5.077e-02
1.152e-01,4.867e-02
1.164e-01,4.667e-02
1.176e-01,4.477e-02
1.188e-01,4.295e-02
1.200e-01,4.122e-02
1.212e-01,3.958e-02
1.224e-01,3.800e-02
1.236e-01,3.650e-02
1.248e-01,3.507e-02
1.260e-01,3.371e-02
1.272e-01,3.240e-02
1.284e-01,3.116e-02
1.296e-01,2.997e-02
1.307e-01,2.883e-02
1.319e-01,2.774e-02
1.331e-01,2.670e-02
1.343e-01,2.571e-02
1.355e-01,2.476e-02
1.367e-01,2.385e-02
1.379e-01,2.297e-02
1.391e-01,2.214e-02
1.403e-01,2.134e-02
1.415e-01,2.057e-02
1.427e-01,1.984e-02
1.439e-01,1.913e-02
1.451e-01,1.846e-02
1.463e-01,1.781e-02
1.475e-01,1.719e-02
1.487e-01,1.659e-02
1.499e-01,1.602e-02
1.510e-01,1.547e-02
1.522e-01,1.494e-02
1.534e-01,1.443e-02
1.546e-01,1.394e-02
1.558e-01,1.348e-02
1.570e-01,1.303e-02
1.582e-01,1.259e-02
1.594e-01,1.218e-02
1.606e-01,1.178e-02
1.618e-01,1.139e-02
1.630e-01,1.102e-02
1.642e-01,1.066e-02
1.654e-01,1.032e-02
1.666e-01,9.989e-03
1.678e-01,9.670e-03
1.690e-01,9.363e-03
1.702e-01,9.068e-03
1.713e-01,8.783e-03
1.725e-01,8.508e-03
1.737e-01,8.243e-03
1.749e-01,7.988e-03
1.761e-01,7.742e-03
1.773e-01,7.505e-03
1.785e-01,7.276e-03
1.797e-01,7.055e-03
1.809e-01,6.841e-03
1.821e-01,6.636e-03
1.833e-01,6.437e-03
1.845e-01,6.245e-03
1.857e-01,6.060e-03
1.869e-01,5.881e-03
1.881e-01,5.708e-03
1.893e-01,5.541e-03
1.905e-01,5.379e-03
1.916e-01,5.223e-03
1.928e-01,5.072e-03
1.940e-01,4.927e-03
1.952e-01,4.786e-03
1.964e-01,4.649e-03
1.976e-01,4.517e-03
1.988e-01,4.390e-03
2.000e-01,4.266e-03
2.012e-01,4.147e-03
2.024e-01,4.031e-03
2.036e-01,3.919e-03
2.048e-01,3.811e-03
2.060e-01,3.706e-03
2.072e-01,3.604e-03
2.084e-01,3.506e-03
2.096e-01,3.410e-03
2.107e-01,3.318e-03
2.119e-01,3.229e-03
2.131e-01,3.142e-03
2.143e-01,3.058e-03
2.155e-01,2.976e-03
2.167e-01,2.897e-03
2.179e-01,2.821e-03
2.191e-01,2.746e-03
2.203e-01,2.674e-03
2.215e-01,2.604e-03
2.227e-01,2.537e-03
2.239e-01,2.471e-03
2.251e-01,2.407e-03
2.263e-01,2.345e-03
2.275e-01,2.285e-03
2.287e-01,2.227e-03
2.299e-01,2.170e-03
2.310e-01,2.115e-03
2.322e-01,2.062e-03
2.334e-01,2.010e-03
2.346e-01,1.960e-03
2.358e-01,1.911e-03
2.370e-01,1.863e-03
2.382e-01,1.817e-03


==> anc/03_results/strong_inf/num_total_probability/0_03.csv <==
transmittance,probability_density
9.009e-04,3.641e+01
2.703e-03,4.985e+01
4.504e-03,4.744e+01
6.306e-03,4.258e+01
8.108e-03,3.767e+01
9.910e-03,3.325e+01
1.171e-02,2.940e+01
1.351e-02,2.606e+01
1.532e-02,2.317e+01
1.712e-02,2.066e+01
1.892e-02,1.847e+01
2.072e-02,1.656e+01
2.252e-02,1.488e+01
2.432e-02,1.340e+01
2.613e-02,1.209e+01
2.793e-02,1.094e+01
2.973e-02,9.907e+00
3.153e-02,8.992e+00
3.333e-02,8.176e+00
3.514e-02,7.446e+00
3.694e-02,6.792e+00
3.874e-02,6.204e+00
4.054e-02,5.676e+00
4.234e-02,5.200e+00
4.414e-02,4.770e+00
4.595e-02,4.382e+00
4.775e-02,4.030e+00
4.955e-02,3.711e+00
5.135e-02,3.421e+00
5.315e-02,3.157e+00
5.495e-02,2.917e+00
5.676e-02,2.698e+00
5.856e-02,2.498e+00
6.036e-02,2.315e+00
6.216e-02,2.148e+00
6.396e-02,1.995e+00
6.577e-02,1.854e+00
6.757e-02,1.725e+00
6.937e-02,1.606e+00
7.117e-02,1.496e+00
7.297e-02,1.395e+00
7.477e-02,1.302e+00
7.658e-02,1.217e+00
7.838e-02,1.137e+00
8.018e-02,1.064e+00
8.198e-02,9.960e-01
8.378e-02,9.330e-01
8.559e-02,8.747e-01
8.739e-02,8.205e-01
8.919e-02,7.702e-01
9.099e-02,7.235e-01
9.279e-02,6.800e-01
9.459e-02,6.395e-01
9.640e-02,6.018e-01
9.820e-02,5.666e-01
1.000e-01,5.338e-01
1.018e-01,5.032e-01
1.036e-01,4.745e-01
1.054e-01,4.478e-01
1.072e-01,4.228e-01
1.090e-01,3.994e-01
1.108e-01,3.774e-01
1.126e-01,3.569e-01
1.144e-01,3.376e-01
1.162e-01,3.195e-01
1.180e-01,3.026e-01
1.198e-01,2.866e-01
1.216e-01,2.716e-01
1.234e-01,2.576e-01
1.252e-01,2.443e-01
1.270e-01,2.318e-01
1.288e-01,2.201e-01
1.306e-01,2.090e-01
1.324e-01,1.986e-01
1.342e-01,1.888e-01
1.360e-01,1.795e-01
1.378e-01,1.707e-01
1.396e-01,1.625e-01
1.414e-01,1.547e-01
1.432e-01,1.473e-01
1.450e-01,1.403e-01
1.468e-01,1.337e-01
1.486e-01,1.274e-01
1.505e-01,1.215e-01
1.523e-01,1.159e-01
1.541e-01,1.106e-01
1.559e-01,1.056e-01
1.577e-01,1.008e-01
1.595e-01,9.627e-02
1.613e-01,9.198e-02
1.631e-01,8.790e-02
1.649e-01,8.403e-02
1.667e-01,8.035e-02
1.685e-01,7.686e-02
1.703e-01,7.354e-02
1.721e-01,7.038e-02
1.739e-01,6.738e-02
1.757e-01,6.452e-02
1.775e-01,6.180e-02
1.793e-01,5.921e-02
1.811e-01,5.674e-02
1.829e-01,5.439e-02
1.847e-01,5.215e-02
1.865e-01,5.002e-02
1.883e-01,4.798e-02
1.901e-01,4.604e-02
1.919e-01,4.419e-02
1.937e-01,4.242e-02
1.955e-01,4.073e-02
1.973e-01,3.912e-02
1.991e-01,3.758e-02
2.009e-01,3.611e-02
2.027e-01,3.470e-02
2.045e-01,3.336e-02
2.063e-01,3.207e-02
2.081e-01,3.085e-02
2.099e-01,2.967e-02
2.117e-01,2.855e-02
2.135e-01,2.747e-02
2.153e-01,2.644e-02
2.171e-01,2.545e-02
2.189e-01,2.451e-02
2.207e-01,2.360e-02
2.225e-01,2.274e-02
2.243e-01,2.191e-02
2.261e-01,2.111e-02
2.279e-01,2.034e-02
2.297e-01,1.961e-02
2.315e-01,1.891e-02
2.333e-01,1.823e-02
2.351e-01,1.759e-02
2.369e-01,1.697e-02
2.387e-01,1.637e-02
2.405e-01,1.580e-02
2.423e-01,1.525e-02
2.441e-01,1.472e-02
2.459e-01,1.421e-02
2.477e-01,1.372e-02
2.495e-01,1.325e-02
2.514e-01,1.280e-02
2.532e-01,1.237e-02
2.550e-01,1.195e-02
2.568e-01,1.155e-02
2.586e-01,1.116e-02
2.604e-01,1.079e-02
2.622e-01,1.043e-02
2.640e-01,1.009e-02
2.658e-01,9.759e-03
2.676e-01,9.440e-03
2.694e-01,9.133e-03
2.712e-01,8.837e-03
2.730e-01,8.552e-03
2.748e-01,8.277e-03
2.766e-01,8.012e-03
2.784e-01,7.757e-03
2.802e-01,7.510e-03
2.820e-01,7.273e-03
2.838e-01,7.044e-03
2.856e-01,6.823e-03
2.874e-01,6.610e-03
2.892e-01,6.405e-03
2.910e-01,6.206e-03
2.928e-01,6.015e-03
2.946e-01,5.830e-03
2.964e-01,5.652e-03
2.982e-01,5.480e-03
3.000e-01,5.313e-03
3.018e-01,5.153e-03
3.036e-01,4.998e-03
3.054e-01,4.848e-03
3.072e-01,4.703e-03
3.090e-01,4.563e-03
3.108e-01,4.428e-03
3.126e-01,4.297e-03
3.144e-01,4.170e-03
3.162e-01,4.048e-03
3.180e-01,3.930e-03
3.198e-01,3.815e-03
3.216e-01,3.705e-03
3.234e-01,3.598e-03
3.252e-01,3.494e-03
3.270e-01,3.394e-03
3.288e-01,3.297e-03
3.306e-01,3.203e-03
3.324e-01,3.112e-03
3.342e-01,3.025e-03
3.360e-01,2.939e-03
3.378e-01,2.857e-03
3.396e-01,2.777e-03
3.414e-01,2.700e-03
3.432e-01,2.625e-03
3.450e-01,2.552e-03
3.468e-01,2.482e-03
3.486e-01,2.414e-03
3.505e-01,2.348e-03
3.523e-01,2.283e-03
3.541e-01,2.221e-03
3.559e-01,2.161e-03
3.577e-01,2.103e-03
3.595e-01,2.046e-03


==> anc/03_results/strong_inf/num_total_probability/0_04.csv <==
transmittance,probability_density
1.060e-03,1.135e+01
3.179e-03,2.275e+01
5.298e-03,2.529e+01
7.417e-03,2.532e+01
9.536e-03,2.434e+01
1.166e-02,2.298e+01
1.377e-02,2.151e+01
1.589e-02,2.006e+01
1.801e-02,1.869e+01
2.013e-02,1.740e+01
2.225e-02,1.621e+01
2.437e-02,1.511e+01
2.649e-02,1.409e+01
2.861e-02,1.315e+01
3.073e-02,1.228e+01
3.285e-02,1.148e+01
3.497e-02,1.073e+01
3.709e-02,1.003e+01
3.920e-02,9.383e+00
4.132e-02,8.781e+00
4.344e-02,8.221e+00
4.556e-02,7.699e+00
4.768e-02,7.213e+00
4.980e-02,6.759e+00
5.192e-02,6.337e+00
5.404e-02,5.942e+00
5.616e-02,5.574e+00
5.828e-02,5.231e+00
6.040e-02,4.911e+00
6.251e-02,4.611e+00
6.463e-02,4.332e+00
6.675e-02,4.071e+00
6.887e-02,3.827e+00
7.099e-02,3.599e+00
7.311e-02,3.385e+00
7.523e-02,3.186e+00
7.735e-02,2.999e+00
7.947e-02,2.824e+00
8.159e-02,2.661e+00
8.371e-02,2.508e+00
8.583e-02,2.364e+00
8.794e-02,2.230e+00
9.006e-02,2.104e+00
9.218e-02,1.985e+00
9.430e-02,1.874e+00
9.642e-02,1.770e+00
9.854e-02,1.673e+00
1.007e-01,1.581e+00
1.028e-01,1.494e+00
1.049e-01,1.413e+00
1.070e-01,1.337e+00
1.091e-01,1.266e+00
1.113e-01,1.198e+00
1.134e-01,1.135e+00
1.155e-01,1.075e+00
1.176e-01,1.019e+00
1.197e-01,9.659e-01
1.219e-01,9.159e-01
1.240e-01,8.689e-01
1.261e-01,8.245e-01
1.282e-01,7.826e-01
1.303e-01,7.431e-01
1.324e-01,7.058e-01
1.346e-01,6.706e-01
1.367e-01,6.373e-01
1.388e-01,6.059e-01
1.409e-01,5.761e-01
1.430e-01,5.480e-01
1.452e-01,5.214e-01
1.473e-01,4.963e-01
1.494e-01,4.725e-01
1.515e-01,4.500e-01
1.536e-01,4.286e-01
1.558e-01,4.084e-01
1.579e-01,3.892e-01
1.600e-01,3.711e-01
1.621e-01,3.539e-01
1.642e-01,3.375e-01
1.664e-01,3.220e-01
1.685e-01,3.073e-01
1.706e-01,2.934e-01
1.727e-01,2.801e-01
1.748e-01,2.675e-01
1.769e-01,2.556e-01
1.791e-01,2.442e-01
1.812e-01,2.334e-01
1.833e-01,2.231e-01
1.854e-01,2.133e-01
1.875e-01,2.040e-01
1.897e-01,1.952e-01
1.918e-01,1.868e-01
1.939e-01,1.788e-01
1.960e-01,1.711e-01
1.981e-01,1.639e-01
2.003e-01,1.569e-01
2.024e-01,1.503e-01
2.045e-01,1.440e-01
2.066e-01,1.380e-01
2.087e-01,1.323e-01
2.109e-01,1.268e-01
2.130e-01,1.216e-01
2.151e-01,1.167e-01
2.172e-01,1.119e-01
2.193e-01,1.074e-01
2.215e-01,1.030e-01
2.236e-01,9.891e-02
2.257e-01,9.495e-02
2.278e-01,9.118e-02
2.299e-01,8.757e-02
2.320e-01,8.412e-02
2.342e-01,8.082e-02
2.363e-01,7.766e-02
2.384e-01,7.464e-02
2.405e-01,7.175e-02
2.426e-01,6.899e-02
2.448e-01,6.634e-02
2.469e-01,6.381e-02
2.490e-01,6.138e-02
2.511e-01,5.905e-02
2.532e-01,5.683e-02
2.554e-01,5.469e-02
2.575e-01,5.265e-02
2.596e-01,5.069e-02
2.617e-01,4.881e-02
2.638e-01,4.701e-02
2.660e-01,4.528e-02
2.681e-01,4.362e-02
2.702e-01,4.203e-02
2.723e-01,4.050e-02
2.744e-01,3.904e-02
2.765e-01,3.763e-02
2.787e-01,3.628e-02
2.808e-01,3.498e-02
2.829e-01,3.374e-02
2.850e-01,3.254e-02
2.871e-01,3.139e-02
2.893e-01,3.029e-02
2.914e-01,2.923e-02
2.935e-01,2.821e-02
2.956e-01,2.723e-02
2.977e-01,2.628e-02
2.999e-01,2.538e-02
3.020e-01,2.450e-02
3.041e-01,2.367e-02
3.062e-01,2.286e-02
3.083e-01,2.208e-02
3.105e-01,2.133e-02
3.126e-01,2.062e-02
3.147e-01,1.992e-02
3.168e-01,1.926e-02
3.189e-01,1.861e-02
3.211e-01,1.799e-02
3.232e-01,1.740e-02
3.253e-01,1.683e-02
3.274e-01,1.627e-02
3.295e-01,1.574e-02
3.316e-01,1.523e-02
3.338e-01,1.473e-02
3.359e-01,1.425e-02
3.380e-01,1.379e-02
3.401e-01,1.335e-02
3.422e-01,1.292e-02
3.444e-01,1.251e-02
3.465e-01,1.211e-02
3.486e-01,1.173e-02
3.507e-01,1.135e-02
3.528e-01,1.100e-02
3.550e-01,1.065e-02
3.571e-01,1.032e-02
3.592e-01,9.996e-03
3.613e-01,9.686e-03
3.634e-01,9.385e-03
3.656e-01,9.096e-03
3.677e-01,8.816e-03
3.698e-01,8.545e-03
3.719e-01,8.284e-03
3.740e-01,8.032e-03
3.761e-01,7.788e-03
3.783e-01,7.552e-03
3.804e-01,7.324e-03
3.825e-01,7.104e-03
3.846e-01,6.891e-03
3.867e-01,6.685e-03
3.889e-01,6.485e-03
3.910e-01,6.293e-03
3.931e-01,6.107e-03
3.952e-01,5.926e-03
3.973e-01,5.752e-03
3.995e-01,5.583e-03
4.016e-01,5.420e-03
4.037e-01,5.262e-03
4.058e-01,5.109e-03
4.079e-01,4.961e-03
4.101e-01,4.818e-03
4.122e-01,4.679e-03
4.143e-01,4.545e-03
4.164e-01,4.415e-03
4.185e-01,4.289e-03
4.207e-01,4.167e-03
4.228e-01,4.049e-03


==> anc/03_results/strong_inf/num_total_probability/0_05.csv <==
transmittance,probability_density
3.578e-04,2.083e+02
1.073e-03,2.207e+02
1.789e-03,1.759e+02
2.504e-03,1.374e+02
3.220e-03,1.083e+02
3.936e-03,8.643e+01
4.651e-03,6.987e+01
5.367e-03,5.716e+01
6.082e-03,4.726e+01
6.798e-03,3.945e+01
7.513e-03,3.321e+01
8.229e-03,2.818e+01
8.944e-03,2.407e+01
9.660e-03,2.070e+01
1.038e-02,1.790e+01
1.109e-02,1.556e+01
1.181e-02,1.359e+01
1.252e-02,1.192e+01
1.324e-02,1.050e+01
1.395e-02,9.286e+00
1.467e-02,8.241e+00
1.538e-02,7.338e+00
1.610e-02,6.555e+00
1.682e-02,5.872e+00
1.753e-02,5.275e+00
1.825e-02,4.752e+00
1.896e-02,4.290e+00
1.968e-02,3.883e+00
2.039e-02,3.522e+00
2.111e-02,3.201e+00
2.182e-02,2.915e+00
2.254e-02,2.660e+00
2.326e-02,2.432e+00
2.397e-02,2.227e+00
2.469e-02,2.043e+00
2.540e-02,1.877e+00
2.612e-02,1.727e+00
2.683e-02,1.591e+00
2.755e-02,1.468e+00
2.826e-02,1.357e+00
2.898e-02,1.255e+00
2.970e-02,1.163e+00
3.041e-02,1.078e+00
3.113e-02,1.001e+00
3.184e-02,9.307e-01
3.256e-02,8.661e-01
3.327e-02,8.068e-01
3.399e-02,7.524e-01
3.470e-02,7.023e-01
3.542e-02,6.561e-01
3.614e-02,6.136e-01
3.685e-02,5.743e-01
3.757e-02,5.380e-01
3.828e-02,5.044e-01
3.900e-02,4.733e-01
3.971e-02,4.445e-01
4.043e-02,4.177e-01
4.114e-02,3.929e-01
4.186e-02,3.698e-01
4.258e-02,3.483e-01
4.329e-02,3.283e-01
4.401e-02,3.096e-01
4.472e-02,2.922e-01
4.544e-02,2.759e-01
4.615e-02,2.607e-01
4.687e-02,2.465e-01
4.758e-02,2.332e-01
4.830e-02,2.208e-01
4.902e-02,2.091e-01
4.973e-02,1.982e-01
5.045e-02,1.879e-01
5.116e-02,1.783e-01
5.188e-02,1.692e-01
5.259e-02,1.607e-01
5.331e-02,1.527e-01
5.402e-02,1.451e-01
5.474e-02,1.380e-01
5.546e-02,1.313e-01
5.617e-02,1.250e-01
5.689e-02,1.191e-01
5.760e-02,1.134e-01
5.832e-02,1.081e-01
5.903e-02,1.031e-01
5.975e-02,9.835e-02
6.046e-02,9.386e-02
6.118e-02,8.961e-02
6.190e-02,8.558e-02
6.261e-02,8.177e-02
6.333e-02,7.815e-02
6.404e-02,7.472e-02
6.476e-02,7.147e-02
6.547e-02,6.839e-02
6.619e-02,6.545e-02
6.690e-02,6.267e-02
6.762e-02,6.003e-02
6.834e-02,5.751e-02
6.905e-02,5.512e-02
6.977e-02,5.284e-02
7.048e-02,5.068e-02
7.120e-02,4.862e-02
7.191e-02,4.665e-02
7.263e-02,4.478e-02
7.334e-02,4.300e-02
7.406e-02,4.129e-02
7.477e-02,3.967e-02
7.549e-02,3.812e-02
7.621e-02,3.665e-02
7.692e-02,3.524e-02
7.764e-02,3.389e-02
7.835e-02,3.260e-02
7.907e-02,3.137e-02
7.978e-02,3.019e-02
8.050e-02,2.907e-02
8.121e-02,2.799e-02
8.193e-02,2.696e-02
8.265e-02,2.598e-02
8.336e-02,2.503e-02
8.408e-02,2.413e-02
8.479e-02,2.326e-02
8.551e-02,2.243e-02
8.622e-02,2.164e-02
8.694e-02,2.088e-02
8.765e-02,2.015e-02
8.837e-02,1.944e-02
8.909e-02,1.877e-02
8.980e-02,1.812e-02
9.052e-02,1.750e-02
9.123e-02,1.691e-02
9.195e-02,1.634e-02
9.266e-02,1.579e-02
9.338e-02,1.526e-02
9.409e-02,1.475e-02
9.481e-02,1.426e-02
9.553e-02,1.379e-02
9.624e-02,1.334e-02
9.696e-02,1.291e-02
9.767e-02,1.249e-02
9.839e-02,1.209e-02
9.910e-02,1.170e-02
9.982e-02,1.133e-02
1.005e-01,1.097e-02
1.013e-01,1.063e-02
1.020e-01,1.029e-02
1.027e-01,9.971e-03
1.034e-01,9.661e-03
1.041e-01,9.363e-03
1.048e-01,9.076e-03
1.055e-01,8.798e-03
1.063e-01,8.531e-03
1.070e-01,8.272e-03
1.077e-01,8.023e-03
1.084e-01,7.783e-03
1.091e-01,7.551e-03
1.098e-01,7.327e-03
1.106e-01,7.110e-03
1.113e-01,6.901e-03
1.120e-01,6.699e-03
1.127e-01,6.504e-03
1.134e-01,6.316e-03
1.141e-01,6.134e-03
1.148e-01,5.958e-03
1.156e-01,5.787e-03
1.163e-01,5.623e-03
1.170e-01,5.464e-03
1.177e-01,5.310e-03
1.184e-01,5.161e-03
1.191e-01,5.016e-03
1.199e-01,4.877e-03
1.206e-01,4.742e-03
1.213e-01,4.611e-03
1.220e-01,4.485e-03
1.227e-01,4.362e-03
1.234e-01,4.243e-03
1.241e-01,4.128e-03
1.249e-01,4.017e-03
1.256e-01,3.909e-03
1.263e-01,3.805e-03
1.270e-01,3.703e-03
1.277e-01,3.605e-03
1.284e-01,3.510e-03
1.292e-01,3.418e-03
1.299e-01,3.328e-03
1.306e-01,3.241e-03
1.313e-01,3.157e-03
1.320e-01,3.076e-03
1.327e-01,2.996e-03
1.335e-01,2.919e-03
1.342e-01,2.845e-03
1.349e-01,2.772e-03
1.356e-01,2.702e-03
1.363e-01,2.634e-03
1.370e-01,2.568e-03
1.377e-01,2.503e-03
1.385e-01,2.441e-03
1.392e-01,2.380e-03
1.399e-01,2.321e-03
1.406e-01,2.264e-03
1.413e-01,2.208e-03
1.420e-01,2.154e-03
1.428e-01,2.102e-03


==> anc/03_results/strong_inf/num_total_probability/0_06.csv <==
transmittance,probability_density
1.374e-03,1.184e+00
4.122e-03,5.458e+00
6.870e-03,7.517e+00
9.617e-03,8.625e+00
1.237e-02,9.293e+00
1.511e-02,9.682e+00
1.786e-02,9.865e+00
2.061e-02,9.897e+00
2.336e-02,9.819e+00
2.610e-02,9.666e+00
2.885e-02,9.463e+00
3.160e-02,9.229e+00
3.435e-02,8.979e+00
3.710e-02,8.721e+00
3.984e-02,8.463e+00
4.259e-02,8.208e+00
4.534e-02,7.959e+00
4.809e-02,7.717e+00
5.083e-02,7.482e+00
5.358e-02,7.256e+00
5.633e-02,7.036e+00
5.908e-02,6.824e+00
6.183e-02,6.618e+00
6.457e-02,6.417e+00
6.732e-02,6.223e+00
7.007e-02,6.033e+00
7.282e-02,5.848e+00
7.556e-02,5.667e+00
7.831e-02,5.490e+00
8.106e-02,5.317e+00
8.381e-02,5.148e+00
8.656e-02,4.982e+00
8.930e-02,4.820e+00
9.205e-02,4.662e+00
9.480e-02,4.506e+00
9.755e-02,4.355e+00
1.003e-01,4.206e+00
1.030e-01,4.061e+00
1.058e-01,3.920e+00
1.085e-01,3.782e+00
1.113e-01,3.648e+00
1.140e-01,3.517e+00
1.168e-01,3.389e+00
1.195e-01,3.266e+00
1.223e-01,3.145e+00
1.250e-01,3.028e+00
1.278e-01,2.915e+00
1.305e-01,2.805e+00
1.333e-01,2.699e+00
1.360e-01,2.596e+00
1.388e-01,2.496e+00
1.415e-01,2.399e+00
1.443e-01,2.306e+00
1.470e-01,2.216e+00
1.498e-01,2.129e+00
1.525e-01,2.045e+00
1.553e-01,1.964e+00
1.580e-01,1.886e+00
1.607e-01,1.811e+00
1.635e-01,1.738e+00
1.662e-01,1.669e+00
1.690e-01,1.602e+00
1.717e-01,1.537e+00
1.745e-01,1.475e+00
1.772e-01,1.415e+00
1.800e-01,1.358e+00
1.827e-01,1.302e+00
1.855e-01,1.249e+00
1.882e-01,1.198e+00
1.910e-01,1.150e+00
1.937e-01,1.103e+00
1.965e-01,1.057e+00
1.992e-01,1.014e+00
2.020e-01,9.726e-01
2.047e-01,9.328e-01
2.075e-01,8.946e-01
2.102e-01,8.579e-01
2.130e-01,8.227e-01
2.157e-01,7.890e-01
2.185e-01,7.567e-01
2.212e-01,7.257e-01
2.239e-01,6.959e-01
2.267e-01,6.674e-01
2.294e-01,6.401e-01
2.322e-01,6.139e-01
2.349e-01,5.888e-01
2.377e-01,5.648e-01
2.404e-01,5.417e-01
2.432e-01,5.196e-01
2.459e-01,4.985e-01
2.487e-01,4.782e-01
2.514e-01,4.587e-01
2.542e-01,4.401e-01
2.569e-01,4.222e-01
2.597e-01,4.051e-01
2.624e-01,3.887e-01
2.652e-01,3.730e-01
2.679e-01,3.580e-01
2.707e-01,3.435e-01
2.734e-01,3.297e-01
2.762e-01,3.165e-01
2.789e-01,3.038e-01
2.816e-01,2.916e-01
2.844e-01,2.799e-01
2.871e-01,2.688e-01
2.899e-01,2.580e-01
2.926e-01,2.478e-01
2.954e-01,2.379e-01
2.981e-01,2.285e-01
3.009e-01,2.194e-01
3.036e-01,2.108e-01
3.064e-01,2.025e-01
3.091e-01,1.945e-01
3.119e-01,1.868e-01
3.146e-01,1.795e-01
3.174e-01,1.725e-01
3.201e-01,1.657e-01
3.229e-01,1.593e-01
3.256e-01,1.531e-01
3.284e-01,1.471e-01
3.311e-01,1.414e-01
3.339e-01,1.359e-01
3.366e-01,1.307e-01
3.394e-01,1.257e-01
3.421e-01,1.208e-01
3.448e-01,1.162e-01
3.476e-01,1.117e-01
3.503e-01,1.075e-01
3.531e-01,1.034e-01
3.558e-01,9.943e-02
3.586e-01,9.565e-02
3.613e-01,9.202e-02
3.641e-01,8.854e-02
3.668e-01,8.520e-02
3.696e-01,8.199e-02
3.723e-01,7.891e-02
3.751e-01,7.595e-02
3.778e-01,7.310e-02
3.806e-01,7.037e-02
3.833e-01,6.775e-02
3.861e-01,6.523e-02
3.888e-01,6.281e-02
3.916e-01,6.049e-02
3.943e-01,5.825e-02
3.971e-01,5.610e-02
3.998e-01,5.404e-02
4.026e-01,5.206e-02
4.053e-01,5.015e-02
4.080e-01,4.832e-02
4.108e-01,4.656e-02
4.135e-01,4.486e-02
4.163e-01,4.323e-02
4.190e-01,4.167e-02
4.218e-01,4.016e-02
4.245e-01,3.871e-02
4.273e-01,3.732e-02
4.300e-01,3.598e-02
4.328e-01,3.469e-02
4.355e-01,3.345e-02
4.383e-01,3.226e-02
4.410e-01,3.111e-02
4.438e-01,3.000e-02
4.465e-01,2.894e-02
4.493e-01,2.792e-02
4.520e-01,2.693e-02
4.548e-01,2.598e-02
4.575e-01,2.507e-02
4.603e-01,2.419e-02
4.630e-01,2.335e-02
4.658e-01,2.253e-02
4.685e-01,2.175e-02
4.712e-01,2.099e-02
4.740e-01,2.027e-02
4.767e-01,1.956e-02
4.795e-01,1.889e-02
4.822e-01,1.824e-02
4.850e-01,1.761e-02
4.877e-01,1.701e-02
4.905e-01,1.643e-02
4.932e-01,1.587e-02
4.960e-01,1.533e-02
4.987e-01,1.480e-02
5.015e-01,1.430e-02
5.042e-01,1.382e-02
5.070e-01,1.335e-02
5.097e-01,1.290e-02
5.125e-01,1.247e-02
5.152e-01,1.205e-02
5.180e-01,1.165e-02
5.207e-01,1.126e-02
5.235e-01,1.088e-02
5.262e-01,1.052e-02
5.290e-01,1.017e-02
5.317e-01,9.834e-03
5.344e-01,9.509e-03
5.372e-01,9.195e-03
5.399e-01,8.893e-03
5.427e-01,8.601e-03
5.454e-01,8.319e-03
5.482e-01,8.047e-03


==> anc/03_results/strong_inf/num_total_probability/0_07.csv <==
transmittance,probability_density
1.490e-03,3.471e-01
4.471e-03,2.710e+00
7.451e-03,4.251e+00
1.043e-02,5.136e+00
1.341e-02,5.724e+00
1.639e-02,6.152e+00
1.937e-02,6.467e+00
2.235e-02,6.689e+00
2.533e-02,6.833e+00
2.831e-02,6.909e+00
3.129e-02,6.931e+00
3.428e-02,6.910e+00
3.726e-02,6.855e+00
4.024e-02,6.774e+00
4.322e-02,6.675e+00
4.620e-02,6.564e+00
4.918e-02,6.445e+00
5.216e-02,6.322e+00
5.514e-02,6.196e+00
5.812e-02,6.071e+00
6.110e-02,5.946e+00
6.408e-02,5.824e+00
6.706e-02,5.705e+00
7.004e-02,5.588e+00
7.302e-02,5.474e+00
7.600e-02,5.363e+00
7.898e-02,5.254e+00
8.196e-02,5.148e+00
8.494e-02,5.043e+00
8.792e-02,4.940e+00
9.090e-02,4.839e+00
9.388e-02,4.740e+00
9.686e-02,4.641e+00
9.985e-02,4.543e+00
1.028e-01,4.446e+00
1.058e-01,4.349e+00
1.088e-01,4.253e+00
1.118e-01,4.157e+00
1.147e-01,4.062e+00
1.177e-01,3.967e+00
1.207e-01,3.873e+00
1.237e-01,3.779e+00
1.267e-01,3.686e+00
1.296e-01,3.593e+00
1.326e-01,3.501e+00
1.356e-01,3.409e+00
1.386e-01,3.318e+00
1.416e-01,3.229e+00
1.446e-01,3.140e+00
1.475e-01,3.052e+00
1.505e-01,2.965e+00
1.535e-01,2.879e+00
1.565e-01,2.795e+00
1.595e-01,2.712e+00
1.624e-01,2.630e+00
1.654e-01,2.549e+00
1.684e-01,2.471e+00
1.714e-01,2.393e+00
1.744e-01,2.317e+00
1.773e-01,2.243e+00
1.803e-01,2.170e+00
1.833e-01,2.099e+00
1.863e-01,2.030e+00
1.893e-01,1.962e+00
1.922e-01,1.896e+00
1.952e-01,1.832e+00
1.982e-01,1.769e+00
2.012e-01,1.709e+00
2.042e-01,1.649e+00
2.071e-01,1.592e+00
2.101e-01,1.536e+00
2.131e-01,1.481e+00
2.161e-01,1.429e+00
2.191e-01,1.377e+00
2.220e-01,1.328e+00
2.250e-01,1.280e+00
2.280e-01,1.233e+00
2.310e-01,1.188e+00
2.340e-01,1.145e+00
2.369e-01,1.103e+00
2.399e-01,1.062e+00
2.429e-01,1.022e+00
2.459e-01,9.843e-01
2.489e-01,9.475e-01
2.518e-01,9.120e-01
2.548e-01,8.777e-01
2.578e-01,8.447e-01
2.608e-01,8.127e-01
2.638e-01,7.820e-01
2.668e-01,7.523e-01
2.697e-01,7.236e-01
2.727e-01,6.961e-01
2.757e-01,6.695e-01
2.787e-01,6.439e-01
2.817e-01,6.192e-01
2.846e-01,5.954e-01
2.876e-01,5.725e-01
2.906e-01,5.505e-01
2.936e-01,5.293e-01
2.966e-01,5.089e-01
2.995e-01,4.892e-01
3.025e-01,4.703e-01
3.055e-01,4.522e-01
3.085e-01,4.347e-01
3.115e-01,4.178e-01
3.144e-01,4.016e-01
3.174e-01,3.861e-01
3.204e-01,3.711e-01
3.234e-01,3.567e-01
3.264e-01,3.429e-01
3.293e-01,3.296e-01
3.323e-01,3.168e-01
3.353e-01,3.045e-01
3.383e-01,2.927e-01
3.413e-01,2.813e-01
3.442e-01,2.704e-01
3.472e-01,2.599e-01
3.502e-01,2.498e-01
3.532e-01,2.402e-01
3.562e-01,2.309e-01
3.591e-01,2.219e-01
3.621e-01,2.133e-01
3.651e-01,2.051e-01
3.681e-01,1.971e-01
3.711e-01,1.895e-01
3.740e-01,1.822e-01
3.770e-01,1.751e-01
3.800e-01,1.684e-01
3.830e-01,1.619e-01
3.860e-01,1.557e-01
3.889e-01,1.497e-01
3.919e-01,1.439e-01
3.949e-01,1.384e-01
3.979e-01,1.331e-01
4.009e-01,1.280e-01
4.039e-01,1.230e-01
4.068e-01,1.183e-01
4.098e-01,1.138e-01
4.128e-01,1.095e-01
4.158e-01,1.053e-01
4.188e-01,1.013e-01
4.217e-01,9.740e-02
4.247e-01,9.369e-02
4.277e-01,9.013e-02
4.307e-01,8.670e-02
4.337e-01,8.342e-02
4.366e-01,8.025e-02
4.396e-01,7.722e-02
4.426e-01,7.430e-02
4.456e-01,7.149e-02
4.486e-01,6.879e-02
4.515e-01,6.620e-02
4.545e-01,6.371e-02
4.575e-01,6.132e-02
4.605e-01,5.902e-02
4.635e-01,5.681e-02
4.664e-01,5.468e-02
4.694e-01,5.264e-02
4.724e-01,5.067e-02
4.754e-01,4.878e-02
4.784e-01,4.697e-02
4.813e-01,4.522e-02
4.843e-01,4.354e-02
4.873e-01,4.193e-02
4.903e-01,4.038e-02
4.933e-01,3.888e-02
4.962e-01,3.745e-02
4.992e-01,3.607e-02
5.022e-01,3.474e-02
5.052e-01,3.346e-02
5.082e-01,3.224e-02
5.111e-01,3.105e-02
5.141e-01,2.992e-02
5.171e-01,2.882e-02
5.201e-01,2.777e-02
5.231e-01,2.676e-02
5.260e-01,2.579e-02
5.290e-01,2.485e-02
5.320e-01,2.395e-02
5.350e-01,2.308e-02
5.380e-01,2.225e-02
5.410e-01,2.145e-02
5.439e-01,2.067e-02
5.469e-01,1.993e-02
5.499e-01,1.921e-02
5.529e-01,1.852e-02
5.559e-01,1.786e-02
5.588e-01,1.722e-02
5.618e-01,1.661e-02
5.648e-01,1.601e-02
5.678e-01,1.544e-02
5.708e-01,1.490e-02
5.737e-01,1.437e-02
5.767e-01,1.386e-02
5.797e-01,1.337e-02
5.827e-01,1.290e-02
5.857e-01,1.244e-02
5.886e-01,1.200e-02
5.916e-01,1.158e-02
5.946e-01,1.117e-02


==> anc/03_results/strong_inf/num_total_probability/0_08.csv <==
transmittance,probability_density
1.674e-03,1.101e-01
5.023e-03,1.405e+00
8.371e-03,2.526e+00
1.172e-02,3.220e+00
1.507e-02,3.680e+00
1.842e-02,4.023e+00
2.176e-02,4.299e+00
2.511e-02,4.526e+00
2.846e-02,4.710e+00
3.181e-02,4.855e+00
3.516e-02,4.962e+00
3.851e-02,5.037e+00
4.186e-02,5.082e+00
4.520e-02,5.101e+00
4.855e-02,5.099e+00
5.190e-02,5.080e+00
5.525e-02,5.047e+00
5.860e-02,5.003e+00
6.195e-02,4.951e+00
6.529e-02,4.893e+00
6.864e-02,4.832e+00
7.199e-02,4.767e+00
7.534e-02,4.702e+00
7.869e-02,4.636e+00
8.204e-02,4.570e+00
8.538e-02,4.505e+00
8.873e-02,4.441e+00
9.208e-02,4.379e+00
9.543e-02,4.317e+00
9.878e-02,4.257e+00
1.021e-01,4.198e+00
1.055e-01,4.140e+00
1.088e-01,4.083e+00
1.122e-01,4.026e+00
1.155e-01,3.970e+00
1.189e-01,3.914e+00
1.222e-01,3.858e+00
1.256e-01,3.802e+00
1.289e-01,3.746e+00
1.323e-01,3.690e+00
1.356e-01,3.633e+00
1.390e-01,3.575e+00
1.423e-01,3.516e+00
1.457e-01,3.457e+00
1.490e-01,3.397e+00
1.524e-01,3.337e+00
1.557e-01,3.276e+00
1.590e-01,3.214e+00
1.624e-01,3.151e+00
1.657e-01,3.088e+00
1.691e-01,3.024e+00
1.724e-01,2.960e+00
1.758e-01,2.895e+00
1.791e-01,2.830e+00
1.825e-01,2.765e+00
1.858e-01,2.700e+00
1.892e-01,2.635e+00
1.925e-01,2.569e+00
1.959e-01,2.505e+00
1.992e-01,2.440e+00
2.026e-01,2.376e+00
2.059e-01,2.312e+00
2.093e-01,2.248e+00
2.126e-01,2.186e+00
2.160e-01,2.124e+00
2.193e-01,2.062e+00
2.227e-01,2.002e+00
2.260e-01,1.942e+00
2.294e-01,1.883e+00
2.327e-01,1.825e+00
2.361e-01,1.769e+00
2.394e-01,1.713e+00
2.428e-01,1.658e+00
2.461e-01,1.605e+00
2.495e-01,1.552e+00
2.528e-01,1.501e+00
2.562e-01,1.451e+00
2.595e-01,1.402e+00
2.628e-01,1.355e+00
2.662e-01,1.308e+00
2.695e-01,1.263e+00
2.729e-01,1.219e+00
2.762e-01,1.176e+00
2.796e-01,1.134e+00
2.829e-01,1.093e+00
2.863e-01,1.054e+00
2.896e-01,1.016e+00
2.930e-01,9.789e-01
2.963e-01,9.430e-01
2.997e-01,9.081e-01
3.030e-01,8.744e-01
3.064e-01,8.418e-01
3.097e-01,8.102e-01
3.131e-01,7.797e-01
3.164e-01,7.501e-01
3.198e-01,7.216e-01
3.231e-01,6.940e-01
3.265e-01,6.674e-01
3.298e-01,6.417e-01
3.332e-01,6.169e-01
3.365e-01,5.929e-01
3.399e-01,5.698e-01
3.432e-01,5.476e-01
3.466e-01,5.261e-01
3.499e-01,5.054e-01
3.533e-01,4.855e-01
3.566e-01,4.663e-01
3.600e-01,4.478e-01
3.633e-01,4.300e-01
3.666e-01,4.129e-01
3.700e-01,3.964e-01
3.733e-01,3.806e-01
3.767e-01,3.653e-01
3.800e-01,3.507e-01
3.834e-01,3.366e-01
3.867e-01,3.230e-01
3.901e-01,3.100e-01
3.934e-01,2.975e-01
3.968e-01,2.854e-01
4.001e-01,2.739e-01
4.035e-01,2.628e-01
4.068e-01,2.521e-01
4.102e-01,2.418e-01
4.135e-01,2.320e-01
4.169e-01,2.226e-01
4.202e-01,2.135e-01
4.236e-01,2.048e-01
4.269e-01,1.964e-01
4.303e-01,1.884e-01
4.336e-01,1.807e-01
4.370e-01,1.733e-01
4.403e-01,1.662e-01
4.437e-01,1.594e-01
4.470e-01,1.529e-01
4.504e-01,1.466e-01
4.537e-01,1.406e-01
4.571e-01,1.349e-01
4.604e-01,1.293e-01
4.638e-01,1.240e-01
4.671e-01,1.189e-01
4.705e-01,1.141e-01
4.738e-01,1.094e-01
4.771e-01,1.049e-01
4.805e-01,1.006e-01
4.838e-01,9.648e-02
4.872e-01,9.253e-02
4.905e-01,8.874e-02
4.939e-01,8.511e-02
4.972e-01,8.162e-02
5.006e-01,7.828e-02
5.039e-01,7.508e-02
5.073e-01,7.201e-02
5.106e-01,6.906e-02
5.140e-01,6.624e-02
5.173e-01,6.353e-02
5.207e-01,6.094e-02
5.240e-01,5.845e-02
5.274e-01,5.607e-02
5.307e-01,5.378e-02
5.341e-01,5.159e-02
5.374e-01,4.949e-02
5.408e-01,4.748e-02
5.441e-01,4.555e-02
5.475e-01,4.369e-02
5.508e-01,4.192e-02
5.542e-01,4.022e-02
5.575e-01,3.859e-02
5.609e-01,3.702e-02
5.642e-01,3.552e-02
5.676e-01,3.409e-02
5.709e-01,3.271e-02
5.743e-01,3.139e-02
5.776e-01,3.012e-02
5.809e-01,2.891e-02
5.843e-01,2.774e-02
5.876e-01,2.662e-02
5.910e-01,2.555e-02
5.943e-01,2.453e-02
5.977e-01,2.354e-02
6.010e-01,2.260e-02
6.044e-01,2.169e-02
6.077e-01,2.082e-02
6.111e-01,1.999e-02
6.144e-01,1.919e-02
6.178e-01,1.843e-02
6.211e-01,1.769e-02
6.245e-01,1.699e-02
6.278e-01,1.631e-02
6.312e-01,1.566e-02
6.345e-01,1.504e-02
6.379e-01,1.444e-02
6.412e-01,1.387e-02
6.446e-01,1.332e-02
6.479e-01,1.280e-02
6.513e-01,1.229e-02
6.546e-01,1.181e-02
6.580e-01,1.134e-02
6.613e-01,1.089e-02
6.647e-01,1.047e-02
6.680e-01,1.006e-02


==> anc/03_results/strong_inf/num_total_probability/0_09.csv <==
transmittance,probability_density
1.802e-03,3.029e-02
5.406e-03,6.809e-01
9.010e-03,1.462e+00
1.261e-02,2.015e+00
1.622e-02,2.388e+00
1.982e-02,2.658e+00
2.343e-02,2.874e+00
2.703e-02,3.058e+00
3.064e-02,3.221e+00
3.424e-02,3.365e+00
3.784e-02,3.491e+00
4.145e-02,3.599e+00
4.505e-02,3.690e+00
4.866e-02,3.764e+00
5.226e-02,3.821e+00
5.586e-02,3.863e+00
5.947e-02,3.892e+00
6.307e-02,3.909e+00
6.668e-02,3.916e+00
7.028e-02,3.913e+00
7.389e-02,3.904e+00
7.749e-02,3.888e+00
8.109e-02,3.867e+00
8.470e-02,3.843e+00
8.830e-02,3.815e+00
9.191e-02,3.786e+00
9.551e-02,3.755e+00
9.911e-02,3.723e+00
1.027e-01,3.691e+00
1.063e-01,3.658e+00
1.099e-01,3.626e+00
1.135e-01,3.594e+00
1.171e-01,3.563e+00
1.207e-01,3.533e+00
1.243e-01,3.503e+00
1.279e-01,3.473e+00
1.316e-01,3.444e+00
1.352e-01,3.415e+00
1.388e-01,3.387e+00
1.424e-01,3.359e+00
1.460e-01,3.330e+00
1.496e-01,3.302e+00
1.532e-01,3.273e+00
1.568e-01,3.243e+00
1.604e-01,3.213e+00
1.640e-01,3.182e+00
1.676e-01,3.151e+00
1.712e-01,3.118e+00
1.748e-01,3.084e+00
1.784e-01,3.049e+00
1.820e-01,3.013e+00
1.856e-01,2.976e+00
1.892e-01,2.937e+00
1.928e-01,2.897e+00
1.964e-01,2.856e+00
2.000e-01,2.814e+00
2.036e-01,2.771e+00
2.072e-01,2.726e+00
2.108e-01,2.681e+00
2.144e-01,2.634e+00
2.181e-01,2.587e+00
2.217e-01,2.538e+00
2.253e-01,2.489e+00
2.289e-01,2.439e+00
2.325e-01,2.389e+00
2.361e-01,2.338e+00
2.397e-01,2.286e+00
2.433e-01,2.235e+00
2.469e-01,2.183e+00
2.505e-01,2.131e+00
2.541e-01,2.079e+00
2.577e-01,2.027e+00
2.613e-01,1.975e+00
2.649e-01,1.923e+00
2.685e-01,1.872e+00
2.721e-01,1.821e+00
2.757e-01,1.770e+00
2.793e-01,1.720e+00
2.829e-01,1.670e+00
2.865e-01,1.621e+00
2.901e-01,1.573e+00
2.937e-01,1.525e+00
2.973e-01,1.478e+00
3.009e-01,1.432e+00
3.046e-01,1.386e+00
3.082e-01,1.342e+00
3.118e-01,1.298e+00
3.154e-01,1.256e+00
3.190e-01,1.214e+00
3.226e-01,1.173e+00
3.262e-01,1.133e+00
3.298e-01,1.094e+00
3.334e-01,1.056e+00
3.370e-01,1.019e+00
3.406e-01,9.827e-01
3.442e-01,9.475e-01
3.478e-01,9.133e-01
3.514e-01,8.801e-01
3.550e-01,8.479e-01
3.586e-01,8.165e-01
3.622e-01,7.862e-01
3.658e-01,7.567e-01
3.694e-01,7.281e-01
3.730e-01,7.005e-01
3.766e-01,6.737e-01
3.802e-01,6.478e-01
3.838e-01,6.227e-01
3.874e-01,5.985e-01
3.911e-01,5.751e-01
3.947e-01,5.525e-01
3.983e-01,5.307e-01
4.019e-01,5.096e-01
4.055e-01,4.893e-01
4.091e-01,4.697e-01
4.127e-01,4.508e-01
4.163e-01,4.326e-01
4.199e-01,4.150e-01
4.235e-01,3.981e-01
4.271e-01,3.819e-01
4.307e-01,3.662e-01
4.343e-01,3.511e-01
4.379e-01,3.367e-01
4.415e-01,3.227e-01
4.451e-01,3.093e-01
4.487e-01,2.964e-01
4.523e-01,2.841e-01
4.559e-01,2.722e-01
4.595e-01,2.607e-01
4.631e-01,2.498e-01
4.667e-01,2.392e-01
4.703e-01,2.291e-01
4.739e-01,2.194e-01
4.775e-01,2.101e-01
4.812e-01,2.012e-01
4.848e-01,1.926e-01
4.884e-01,1.844e-01
4.920e-01,1.765e-01
4.956e-01,1.689e-01
4.992e-01,1.617e-01
5.028e-01,1.547e-01
5.064e-01,1.481e-01
5.100e-01,1.417e-01
5.136e-01,1.356e-01
5.172e-01,1.297e-01
5.208e-01,1.241e-01
5.244e-01,1.187e-01
5.280e-01,1.136e-01
5.316e-01,1.087e-01
5.352e-01,1.040e-01
5.388e-01,9.943e-02
5.424e-01,9.511e-02
5.460e-01,9.097e-02
5.496e-01,8.701e-02
5.532e-01,8.322e-02
5.568e-01,7.959e-02
5.604e-01,7.612e-02
5.640e-01,7.280e-02
5.677e-01,6.962e-02
5.713e-01,6.657e-02
5.749e-01,6.367e-02
5.785e-01,6.088e-02
5.821e-01,5.822e-02
5.857e-01,5.567e-02
5.893e-01,5.324e-02
5.929e-01,5.091e-02
5.965e-01,4.868e-02
6.001e-01,4.655e-02
6.037e-01,4.451e-02
6.073e-01,4.256e-02
6.109e-01,4.070e-02
6.145e-01,3.891e-02
6.181e-01,3.721e-02
6.217e-01,3.558e-02
6.253e-01,3.402e-02
6.289e-01,3.253e-02
6.325e-01,3.111e-02
6.361e-01,2.975e-02
6.397e-01,2.845e-02
6.433e-01,2.720e-02
6.469e-01,2.601e-02
6.505e-01,2.488e-02
6.542e-01,2.379e-02
6.578e-01,2.275e-02
6.614e-01,2.175e-02
6.650e-01,2.080e-02
6.686e-01,1.990e-02
6.722e-01,1.903e-02
6.758e-01,1.820e-02
6.794e-01,1.740e-02
6.830e-01,1.665e-02
6.866e-01,1.592e-02
6.902e-01,1.523e-02
6.938e-01,1.456e-02
6.974e-01,1.393e-02
7.010e-01,1.333e-02
7.046e-01,1.275e-02
7.082e-01,1.219e-02
7.118e-01,1.166e-02
7.154e-01,1.116e-02
7.190e-01,1.067e-02


==> anc/03_results/strong_inf/num_total_probability/0_1.csv <==
transmittance,probability_density
7.057e-04,1.838e+01
2.117e-03,4.240e+01
3.528e-03,4.797e+01
4.940e-03,4.760e+01
6.351e-03,4.511e+01
7.762e-03,4.189e+01
9.173e-03,3.850e+01
1.058e-02,3.520e+01
1.200e-02,3.208e+01
1.341e-02,2.920e+01
1.482e-02,2.656e+01
1.623e-02,2.416e+01
1.764e-02,2.199e+01
1.905e-02,2.002e+01
2.046e-02,1.824e+01
2.188e-02,1.664e+01
2.329e-02,1.519e+01
2.470e-02,1.388e+01
2.611e-02,1.270e+01
2.752e-02,1.163e+01
2.893e-02,1.067e+01
3.034e-02,9.790e+00
3.175e-02,8.996e+00
3.317e-02,8.274e+00
3.458e-02,7.618e+00
3.599e-02,7.022e+00
3.740e-02,6.479e+00
3.881e-02,5.983e+00
4.022e-02,5.531e+00
4.163e-02,5.118e+00
4.304e-02,4.740e+00
4.446e-02,4.394e+00
4.587e-02,4.077e+00
4.728e-02,3.786e+00
4.869e-02,3.519e+00
5.010e-02,3.273e+00
5.151e-02,3.047e+00
5.292e-02,2.839e+00
5.434e-02,2.647e+00
5.575e-02,2.470e+00
5.716e-02,2.307e+00
5.857e-02,2.156e+00
5.998e-02,2.016e+00
6.139e-02,1.886e+00
6.280e-02,1.766e+00
6.421e-02,1.655e+00
6.563e-02,1.552e+00
6.704e-02,1.456e+00
6.845e-02,1.367e+00
6.986e-02,1.284e+00
7.127e-02,1.207e+00
7.268e-02,1.135e+00
7.409e-02,1.068e+00
7.550e-02,1.006e+00
7.692e-02,9.473e-01
7.833e-02,8.928e-01
7.974e-02,8.420e-01
8.115e-02,7.944e-01
8.256e-02,7.499e-01
8.397e-02,7.082e-01
8.538e-02,6.692e-01
8.679e-02,6.326e-01
8.821e-02,5.983e-01
8.962e-02,5.662e-01
9.103e-02,5.360e-01
9.244e-02,5.076e-01
9.385e-02,4.809e-01
9.526e-02,4.558e-01
9.667e-02,4.323e-01
9.809e-02,4.101e-01
9.950e-02,3.892e-01
1.009e-01,3.695e-01
1.023e-01,3.509e-01
1.037e-01,3.334e-01
1.051e-01,3.169e-01
1.066e-01,3.013e-01
1.080e-01,2.866e-01
1.094e-01,2.727e-01
1.108e-01,2.596e-01
1.122e-01,2.472e-01
1.136e-01,2.354e-01
1.150e-01,2.243e-01
1.164e-01,2.138e-01
1.178e-01,2.039e-01
1.193e-01,1.944e-01
1.207e-01,1.855e-01
1.221e-01,1.770e-01
1.235e-01,1.690e-01
1.249e-01,1.614e-01
1.263e-01,1.542e-01
1.277e-01,1.473e-01
1.291e-01,1.408e-01
1.305e-01,1.346e-01
1.320e-01,1.287e-01
1.334e-01,1.231e-01
1.348e-01,1.178e-01
1.362e-01,1.127e-01
1.376e-01,1.079e-01
1.390e-01,1.033e-01
1.404e-01,9.898e-02
1.418e-01,9.483e-02
1.432e-01,9.088e-02
1.447e-01,8.711e-02
1.461e-01,8.352e-02
1.475e-01,8.009e-02
1.489e-01,7.683e-02
1.503e-01,7.371e-02
1.517e-01,7.074e-02
1.531e-01,6.790e-02
1.545e-01,6.519e-02
1.559e-01,6.260e-02
1.574e-01,6.013e-02
1.588e-01,5.777e-02
1.602e-01,5.551e-02
1.616e-01,5.336e-02
1.630e-01,5.129e-02
1.644e-01,4.932e-02
1.658e-01,4.743e-02
1.672e-01,4.563e-02
1.687e-01,4.390e-02
1.701e-01,4.224e-02
1.715e-01,4.066e-02
1.729e-01,3.914e-02
1.743e-01,3.769e-02
1.757e-01,3.630e-02
1.771e-01,3.496e-02
1.785e-01,3.368e-02
1.799e-01,3.245e-02
1.814e-01,3.128e-02
1.828e-01,3.015e-02
1.842e-01,2.907e-02
1.856e-01,2.803e-02
1.870e-01,2.703e-02
1.884e-01,2.607e-02
1.898e-01,2.515e-02
1.912e-01,2.427e-02
1.926e-01,2.342e-02
1.941e-01,2.261e-02
1.955e-01,2.182e-02
1.969e-01,2.107e-02
1.983e-01,2.035e-02
1.997e-01,1.965e-02
2.011e-01,1.899e-02
2.025e-01,1.834e-02
2.039e-01,1.772e-02
2.053e-01,1.713e-02
2.068e-01,1.656e-02
2.082e-01,1.600e-02
2.096e-01,1.547e-02
2.110e-01,1.496e-02
2.124e-01,1.447e-02
2.138e-01,1.400e-02
2.152e-01,1.354e-02
2.166e-01,1.310e-02
2.180e-01,1.268e-02
2.195e-01,1.227e-02
2.209e-01,1.187e-02
2.223e-01,1.150e-02
2.237e-01,1.113e-02
2.251e-01,1.078e-02
2.265e-01,1.044e-02
2.279e-01,1.011e-02
2.293e-01,9.792e-03
2.307e-01,9.486e-03
2.322e-01,9.191e-03
2.336e-01,8.907e-03
2.350e-01,8.632e-03
2.364e-01,8.367e-03
2.378e-01,8.111e-03
2.392e-01,7.863e-03
2.406e-01,7.625e-03
2.420e-01,7.394e-03
2.434e-01,7.171e-03
2.449e-01,6.955e-03
2.463e-01,6.747e-03
2.477e-01,6.546e-03
2.491e-01,6.352e-03
2.505e-01,6.164e-03
2.519e-01,5.982e-03
2.533e-01,5.806e-03
2.547e-01,5.636e-03
2.562e-01,5.472e-03
2.576e-01,5.312e-03
2.590e-01,5.159e-03
2.604e-01,5.010e-03
2.618e-01,4.866e-03
2.632e-01,4.726e-03
2.646e-01,4.591e-03
2.660e-01,4.460e-03
2.674e-01,4.334e-03
2.689e-01,4.211e-03
2.703e-01,4.093e-03
2.717e-01,3.978e-03
2.731e-01,3.866e-03
2.745e-01,3.759e-03
2.759e-01,3.654e-03
2.773e-01,3.553e-03
2.787e-01,3.455e-03
2.801e-01,3.360e-03
2.816e-01,3.267e-03


==> anc/03_results/strong_inf/num_total_probability/0_11.csv <==
transmittance,probability_density
1.981e-03,1.761e-03
5.942e-03,1.269e-01
9.903e-03,4.197e-01
1.386e-02,7.273e-01
1.782e-02,9.837e-01
2.179e-02,1.182e+00
2.575e-02,1.333e+00
2.971e-02,1.452e+00
3.367e-02,1.551e+00
3.763e-02,1.636e+00
4.159e-02,1.713e+00
4.555e-02,1.787e+00
4.951e-02,1.857e+00
5.347e-02,1.925e+00
5.744e-02,1.991e+00
6.140e-02,2.055e+00
6.536e-02,2.116e+00
6.932e-02,2.174e+00
7.328e-02,2.228e+00
7.724e-02,2.279e+00
8.120e-02,2.325e+00
8.516e-02,2.368e+00
8.912e-02,2.406e+00
9.309e-02,2.440e+00
9.705e-02,2.470e+00
1.010e-01,2.497e+00
1.050e-01,2.519e+00
1.089e-01,2.539e+00
1.129e-01,2.555e+00
1.169e-01,2.568e+00
1.208e-01,2.579e+00
1.248e-01,2.587e+00
1.287e-01,2.593e+00
1.327e-01,2.598e+00
1.367e-01,2.601e+00
1.406e-01,2.603e+00
1.446e-01,2.604e+00
1.485e-01,2.604e+00
1.525e-01,2.603e+00
1.565e-01,2.602e+00
1.604e-01,2.601e+00
1.644e-01,2.599e+00
1.683e-01,2.598e+00
1.723e-01,2.597e+00
1.763e-01,2.596e+00
1.802e-01,2.595e+00
1.842e-01,2.594e+00
1.882e-01,2.594e+00
1.921e-01,2.593e+00
1.961e-01,2.593e+00
2.000e-01,2.593e+00
2.040e-01,2.593e+00
2.080e-01,2.593e+00
2.119e-01,2.593e+00
2.159e-01,2.593e+00
2.198e-01,2.592e+00
2.238e-01,2.591e+00
2.278e-01,2.589e+00
2.317e-01,2.587e+00
2.357e-01,2.584e+00
2.396e-01,2.579e+00
2.436e-01,2.574e+00
2.476e-01,2.567e+00
2.515e-01,2.560e+00
2.555e-01,2.551e+00
2.595e-01,2.540e+00
2.634e-01,2.528e+00
2.674e-01,2.514e+00
2.713e-01,2.499e+00
2.753e-01,2.482e+00
2.793e-01,2.464e+00
2.832e-01,2.444e+00
2.872e-01,2.422e+00
2.911e-01,2.398e+00
2.951e-01,2.373e+00
2.991e-01,2.346e+00
3.030e-01,2.318e+00
3.070e-01,2.288e+00
3.109e-01,2.257e+00
3.149e-01,2.225e+00
3.189e-01,2.191e+00
3.228e-01,2.155e+00
3.268e-01,2.119e+00
3.308e-01,2.082e+00
3.347e-01,2.044e+00
3.387e-01,2.004e+00
3.426e-01,1.964e+00
3.466e-01,1.924e+00
3.506e-01,1.882e+00
3.545e-01,1.841e+00
3.585e-01,1.798e+00
3.624e-01,1.756e+00
3.664e-01,1.713e+00
3.704e-01,1.670e+00
3.743e-01,1.627e+00
3.783e-01,1.584e+00
3.822e-01,1.541e+00
3.862e-01,1.498e+00
3.902e-01,1.456e+00
3.941e-01,1.414e+00
3.981e-01,1.372e+00
4.021e-01,1.330e+00
4.060e-01,1.289e+00
4.100e-01,1.249e+00
4.139e-01,1.209e+00
4.179e-01,1.170e+00
4.219e-01,1.131e+00
4.258e-01,1.093e+00
4.298e-01,1.056e+00
4.337e-01,1.019e+00
4.377e-01,9.832e-01
4.417e-01,9.482e-01
4.456e-01,9.140e-01
4.496e-01,8.806e-01
4.535e-01,8.480e-01
4.575e-01,8.163e-01
4.615e-01,7.854e-01
4.654e-01,7.553e-01
4.694e-01,7.261e-01
4.734e-01,6.977e-01
4.773e-01,6.701e-01
4.813e-01,6.434e-01
4.852e-01,6.175e-01
4.892e-01,5.924e-01
4.932e-01,5.682e-01
4.971e-01,5.447e-01
5.011e-01,5.220e-01
5.050e-01,5.001e-01
5.090e-01,4.789e-01
5.130e-01,4.585e-01
5.169e-01,4.388e-01
5.209e-01,4.198e-01
5.248e-01,4.016e-01
5.288e-01,3.840e-01
5.328e-01,3.671e-01
5.367e-01,3.508e-01
5.407e-01,3.351e-01
5.447e-01,3.201e-01
5.486e-01,3.057e-01
5.526e-01,2.918e-01
5.565e-01,2.785e-01
5.605e-01,2.657e-01
5.645e-01,2.535e-01
5.684e-01,2.418e-01
5.724e-01,2.305e-01
5.763e-01,2.197e-01
5.803e-01,2.094e-01
5.843e-01,1.996e-01
5.882e-01,1.901e-01
5.922e-01,1.811e-01
5.961e-01,1.725e-01
6.001e-01,1.642e-01
6.041e-01,1.564e-01
6.080e-01,1.488e-01
6.120e-01,1.416e-01
6.160e-01,1.348e-01
6.199e-01,1.282e-01
6.239e-01,1.219e-01
6.278e-01,1.160e-01
6.318e-01,1.103e-01
6.358e-01,1.049e-01
6.397e-01,9.968e-02
6.437e-01,9.475e-02
6.476e-01,9.005e-02
6.516e-01,8.557e-02
6.556e-01,8.130e-02
6.595e-01,7.724e-02
6.635e-01,7.337e-02
6.674e-01,6.969e-02
6.714e-01,6.619e-02
6.754e-01,6.285e-02
6.793e-01,5.968e-02
6.833e-01,5.666e-02
6.873e-01,5.379e-02
6.912e-01,5.106e-02
6.952e-01,4.846e-02
6.991e-01,4.599e-02
7.031e-01,4.364e-02
7.071e-01,4.141e-02
7.110e-01,3.929e-02
7.150e-01,3.728e-02
7.189e-01,3.537e-02
7.229e-01,3.355e-02
7.269e-01,3.182e-02
7.308e-01,3.018e-02
7.348e-01,2.862e-02
7.387e-01,2.715e-02
7.427e-01,2.574e-02
7.467e-01,2.441e-02
7.506e-01,2.315e-02
7.546e-01,2.194e-02
7.586e-01,2.081e-02
7.625e-01,1.972e-02
7.665e-01,1.870e-02
7.704e-01,1.772e-02
7.744e-01,1.680e-02
7.784e-01,1.593e-02
7.823e-01,1.509e-02
7.863e-01,1.431e-02
7.902e-01,1.356e-02


==> anc/03_results/strong_inf/num_total_probability/0_12.csv <==
transmittance,probability_density
2.032e-03,4.051e-04
6.095e-03,4.840e-02
1.016e-02,2.003e-01
1.422e-02,3.984e-01
1.829e-02,5.912e-01
2.235e-02,7.574e-01
2.641e-02,8.930e-01
3.048e-02,1.002e+00
3.454e-02,1.089e+00
3.860e-02,1.161e+00
4.267e-02,1.223e+00
4.673e-02,1.279e+00
5.079e-02,1.330e+00
5.486e-02,1.378e+00
5.892e-02,1.426e+00
6.298e-02,1.473e+00
6.705e-02,1.520e+00
7.111e-02,1.566e+00
7.517e-02,1.612e+00
7.924e-02,1.658e+00
8.330e-02,1.703e+00
8.736e-02,1.747e+00
9.143e-02,1.790e+00
9.549e-02,1.831e+00
9.955e-02,1.871e+00
1.036e-01,1.909e+00
1.077e-01,1.944e+00
1.117e-01,1.978e+00
1.158e-01,2.009e+00
1.199e-01,2.038e+00
1.239e-01,2.065e+00
1.280e-01,2.090e+00
1.321e-01,2.113e+00
1.361e-01,2.133e+00
1.402e-01,2.152e+00
1.443e-01,2.169e+00
1.483e-01,2.185e+00
1.524e-01,2.199e+00
1.564e-01,2.211e+00
1.605e-01,2.223e+00
1.646e-01,2.233e+00
1.686e-01,2.242e+00
1.727e-01,2.251e+00
1.768e-01,2.259e+00
1.808e-01,2.266e+00
1.849e-01,2.273e+00
1.889e-01,2.279e+00
1.930e-01,2.286e+00
1.971e-01,2.292e+00
2.011e-01,2.299e+00
2.052e-01,2.305e+00
2.093e-01,2.312e+00
2.133e-01,2.318e+00
2.174e-01,2.325e+00
2.215e-01,2.332e+00
2.255e-01,2.340e+00
2.296e-01,2.347e+00
2.336e-01,2.355e+00
2.377e-01,2.363e+00
2.418e-01,2.371e+00
2.458e-01,2.379e+00
2.499e-01,2.386e+00
2.540e-01,2.394e+00
2.580e-01,2.401e+00
2.621e-01,2.407e+00
2.662e-01,2.414e+00
2.702e-01,2.419e+00
2.743e-01,2.424e+00
2.783e-01,2.427e+00
2.824e-01,2.430e+00
2.865e-01,2.432e+00
2.905e-01,2.432e+00
2.946e-01,2.431e+00
2.987e-01,2.429e+00
3.027e-01,2.425e+00
3.068e-01,2.419e+00
3.109e-01,2.412e+00
3.149e-01,2.403e+00
3.190e-01,2.392e+00
3.230e-01,2.380e+00
3.271e-01,2.366e+00
3.312e-01,2.350e+00
3.352e-01,2.332e+00
3.393e-01,2.312e+00
3.434e-01,2.290e+00
3.474e-01,2.267e+00
3.515e-01,2.242e+00
3.555e-01,2.215e+00
3.596e-01,2.187e+00
3.637e-01,2.157e+00
3.677e-01,2.126e+00
3.718e-01,2.094e+00
3.759e-01,2.060e+00
3.799e-01,2.025e+00
3.840e-01,1.988e+00
3.881e-01,1.951e+00
3.921e-01,1.913e+00
3.962e-01,1.874e+00
4.002e-01,1.834e+00
4.043e-01,1.794e+00
4.084e-01,1.753e+00
4.124e-01,1.711e+00
4.165e-01,1.669e+00
4.206e-01,1.627e+00
4.246e-01,1.585e+00
4.287e-01,1.543e+00
4.328e-01,1.501e+00
4.368e-01,1.458e+00
4.409e-01,1.416e+00
4.449e-01,1.374e+00
4.490e-01,1.333e+00
4.531e-01,1.292e+00
4.571e-01,1.251e+00
4.612e-01,1.211e+00
4.653e-01,1.171e+00
4.693e-01,1.132e+00
4.734e-01,1.093e+00
4.774e-01,1.055e+00
4.815e-01,1.018e+00
4.856e-01,9.818e-01
4.896e-01,9.461e-01
4.937e-01,9.111e-01
4.978e-01,8.770e-01
5.018e-01,8.437e-01
5.059e-01,8.112e-01
5.100e-01,7.795e-01
5.140e-01,7.487e-01
5.181e-01,7.188e-01
5.221e-01,6.897e-01
5.262e-01,6.614e-01
5.303e-01,6.341e-01
5.343e-01,6.075e-01
5.384e-01,5.819e-01
5.425e-01,5.570e-01
5.465e-01,5.330e-01
5.506e-01,5.098e-01
5.547e-01,4.874e-01
5.587e-01,4.658e-01
5.628e-01,4.450e-01
5.668e-01,4.249e-01
5.709e-01,4.056e-01
5.750e-01,3.871e-01
5.790e-01,3.692e-01
5.831e-01,3.521e-01
5.872e-01,3.356e-01
5.912e-01,3.198e-01
5.953e-01,3.046e-01
5.994e-01,2.901e-01
6.034e-01,2.761e-01
6.075e-01,2.628e-01
6.115e-01,2.500e-01
6.156e-01,2.378e-01
6.197e-01,2.261e-01
6.237e-01,2.149e-01
6.278e-01,2.042e-01
6.319e-01,1.940e-01
6.359e-01,1.842e-01
6.400e-01,1.749e-01
6.440e-01,1.661e-01
6.481e-01,1.576e-01
6.522e-01,1.495e-01
6.562e-01,1.419e-01
6.603e-01,1.345e-01
6.644e-01,1.276e-01
6.684e-01,1.209e-01
6.725e-01,1.146e-01
6.766e-01,1.086e-01
6.806e-01,1.029e-01
6.847e-01,9.744e-02
6.887e-01,9.228e-02
6.928e-01,8.737e-02
6.969e-01,8.271e-02
7.009e-01,7.828e-02
7.050e-01,7.408e-02
7.091e-01,7.009e-02
7.131e-01,6.630e-02
7.172e-01,6.271e-02
7.213e-01,5.931e-02
7.253e-01,5.608e-02
7.294e-01,5.301e-02
7.334e-01,5.011e-02
7.375e-01,4.736e-02
7.416e-01,4.476e-02
7.456e-01,4.229e-02
7.497e-01,3.995e-02
7.538e-01,3.774e-02
7.578e-01,3.565e-02
7.619e-01,3.366e-02
7.660e-01,3.179e-02
7.700e-01,3.001e-02
7.741e-01,2.833e-02
7.781e-01,2.675e-02
7.822e-01,2.524e-02
7.863e-01,2.382e-02
7.903e-01,2.248e-02
7.944e-01,2.121e-02
7.985e-01,2.001e-02
8.025e-01,1.888e-02
8.066e-01,1.781e-02
8.106e-01,1.680e-02


==> anc/03_results/strong_inf/num_total_probability/0_13.csv <==
transmittance,probability_density
2.070e-03,8.408e-05
6.209e-03,1.749e-02
1.035e-02,8.921e-02
1.449e-02,2.033e-01
1.863e-02,3.327e-01
2.277e-02,4.590e-01
2.691e-02,5.727e-01
3.104e-02,6.703e-01
3.518e-02,7.521e-01
3.932e-02,8.200e-01
4.346e-02,8.767e-01
4.760e-02,9.250e-01
5.174e-02,9.670e-01
5.588e-02,1.005e+00
6.002e-02,1.040e+00
6.416e-02,1.073e+00
6.830e-02,1.106e+00
7.244e-02,1.138e+00
7.658e-02,1.170e+00
8.072e-02,1.203e+00
8.486e-02,1.236e+00
8.899e-02,1.270e+00
9.313e-02,1.304e+00
9.727e-02,1.339e+00
1.014e-01,1.374e+00
1.056e-01,1.409e+00
1.097e-01,1.444e+00
1.138e-01,1.479e+00
1.180e-01,1.513e+00
1.221e-01,1.547e+00
1.262e-01,1.580e+00
1.304e-01,1.612e+00
1.345e-01,1.643e+00
1.387e-01,1.672e+00
1.428e-01,1.701e+00
1.469e-01,1.729e+00
1.511e-01,1.755e+00
1.552e-01,1.780e+00
1.594e-01,1.804e+00
1.635e-01,1.826e+00
1.676e-01,1.847e+00
1.718e-01,1.867e+00
1.759e-01,1.887e+00
1.801e-01,1.905e+00
1.842e-01,1.922e+00
1.883e-01,1.938e+00
1.925e-01,1.953e+00
1.966e-01,1.967e+00
2.008e-01,1.981e+00
2.049e-01,1.995e+00
2.090e-01,2.008e+00
2.132e-01,2.020e+00
2.173e-01,2.032e+00
2.215e-01,2.044e+00
2.256e-01,2.056e+00
2.297e-01,2.068e+00
2.339e-01,2.080e+00
2.380e-01,2.092e+00
2.421e-01,2.104e+00
2.463e-01,2.116e+00
2.504e-01,2.129e+00
2.546e-01,2.141e+00
2.587e-01,2.154e+00
2.628e-01,2.167e+00
2.670e-01,2.181e+00
2.711e-01,2.194e+00
2.753e-01,2.208e+00
2.794e-01,2.222e+00
2.835e-01,2.235e+00
2.877e-01,2.249e+00
2.918e-01,2.263e+00
2.960e-01,2.276e+00
3.001e-01,2.289e+00
3.042e-01,2.301e+00
3.084e-01,2.313e+00
3.125e-01,2.324e+00
3.167e-01,2.334e+00
3.208e-01,2.344e+00
3.249e-01,2.352e+00
3.291e-01,2.359e+00
3.332e-01,2.365e+00
3.374e-01,2.369e+00
3.415e-01,2.372e+00
3.456e-01,2.373e+00
3.498e-01,2.373e+00
3.539e-01,2.370e+00
3.580e-01,2.366e+00
3.622e-01,2.360e+00
3.663e-01,2.352e+00
3.705e-01,2.342e+00
3.746e-01,2.331e+00
3.787e-01,2.317e+00
3.829e-01,2.301e+00
3.870e-01,2.283e+00
3.912e-01,2.263e+00
3.953e-01,2.241e+00
3.994e-01,2.217e+00
4.036e-01,2.192e+00
4.077e-01,2.164e+00
4.119e-01,2.135e+00
4.160e-01,2.105e+00
4.201e-01,2.072e+00
4.243e-01,2.039e+00
4.284e-01,2.004e+00
4.326e-01,1.967e+00
4.367e-01,1.930e+00
4.408e-01,1.892e+00
4.450e-01,1.852e+00
4.491e-01,1.812e+00
4.533e-01,1.771e+00
4.574e-01,1.729e+00
4.615e-01,1.687e+00
4.657e-01,1.645e+00
4.698e-01,1.602e+00
4.739e-01,1.559e+00
4.781e-01,1.516e+00
4.822e-01,1.472e+00
4.864e-01,1.429e+00
4.905e-01,1.386e+00
4.946e-01,1.344e+00
4.988e-01,1.301e+00
5.029e-01,1.259e+00
5.071e-01,1.217e+00
5.112e-01,1.176e+00
5.153e-01,1.136e+00
5.195e-01,1.096e+00
5.236e-01,1.056e+00
5.278e-01,1.018e+00
5.319e-01,9.799e-01
5.360e-01,9.428e-01
5.402e-01,9.065e-01
5.443e-01,8.710e-01
5.485e-01,8.364e-01
5.526e-01,8.027e-01
5.567e-01,7.699e-01
5.609e-01,7.380e-01
5.650e-01,7.069e-01
5.692e-01,6.768e-01
5.733e-01,6.476e-01
5.774e-01,6.194e-01
5.816e-01,5.920e-01
5.857e-01,5.655e-01
5.899e-01,5.400e-01
5.940e-01,5.153e-01
5.981e-01,4.915e-01
6.023e-01,4.686e-01
6.064e-01,4.465e-01
6.105e-01,4.253e-01
6.147e-01,4.049e-01
6.188e-01,3.853e-01
6.230e-01,3.665e-01
6.271e-01,3.484e-01
6.312e-01,3.311e-01
6.354e-01,3.146e-01
6.395e-01,2.987e-01
6.437e-01,2.835e-01
6.478e-01,2.690e-01
6.519e-01,2.551e-01
6.561e-01,2.419e-01
6.602e-01,2.292e-01
6.644e-01,2.172e-01
6.685e-01,2.057e-01
6.726e-01,1.947e-01
6.768e-01,1.843e-01
6.809e-01,1.744e-01
6.851e-01,1.649e-01
6.892e-01,1.559e-01
6.933e-01,1.474e-01
6.975e-01,1.392e-01
7.016e-01,1.315e-01
7.058e-01,1.242e-01
7.099e-01,1.173e-01
7.140e-01,1.107e-01
7.182e-01,1.044e-01
7.223e-01,9.851e-02
7.264e-01,9.290e-02
7.306e-01,8.759e-02
7.347e-01,8.256e-02
7.389e-01,7.780e-02
7.430e-01,7.329e-02
7.471e-01,6.903e-02
7.513e-01,6.501e-02
7.554e-01,6.120e-02
7.596e-01,5.761e-02
7.637e-01,5.421e-02
7.678e-01,5.101e-02
7.720e-01,4.798e-02
7.761e-01,4.512e-02
7.803e-01,4.243e-02
7.844e-01,3.989e-02
7.885e-01,3.749e-02
7.927e-01,3.523e-02
7.968e-01,3.311e-02
8.010e-01,3.110e-02
8.051e-01,2.921e-02
8.092e-01,2.743e-02
8.134e-01,2.576e-02
8.175e-01,2.418e-02
8.217e-01,2.270e-02
8.258e-01,2.130e-02


==> anc/03_results/strong_inf/num_total_probability/0_14.csv <==
transmittance,probability_density
2.107e-03,1.354e-05
6.320e-03,6.004e-03
1.053e-02,3.794e-02
1.475e-02,9.825e-02
1.896e-02,1.766e-01
2.317e-02,2.623e-01
2.739e-02,3.476e-01
3.160e-02,4.277e-01
3.582e-02,4.999e-01
4.003e-02,5.632e-01
4.424e-02,6.178e-01
4.846e-02,6.644e-01
5.267e-02,7.043e-01
5.688e-02,7.387e-01
6.110e-02,7.691e-01
6.531e-02,7.964e-01
6.952e-02,8.216e-01
7.374e-02,8.453e-01
7.795e-02,8.683e-01
8.216e-02,8.910e-01
8.638e-02,9.137e-01
9.059e-02,9.366e-01
9.480e-02,9.601e-01
9.902e-02,9.841e-01
1.032e-01,1.009e+00
1.074e-01,1.034e+00
1.117e-01,1.061e+00
1.159e-01,1.088e+00
1.201e-01,1.116e+00
1.243e-01,1.144e+00
1.285e-01,1.173e+00
1.327e-01,1.202e+00
1.369e-01,1.231e+00
1.412e-01,1.261e+00
1.454e-01,1.290e+00
1.496e-01,1.320e+00
1.538e-01,1.349e+00
1.580e-01,1.378e+00
1.622e-01,1.406e+00
1.664e-01,1.434e+00
1.706e-01,1.461e+00
1.749e-01,1.488e+00
1.791e-01,1.514e+00
1.833e-01,1.539e+00
1.875e-01,1.564e+00
1.917e-01,1.587e+00
1.959e-01,1.610e+00
2.001e-01,1.633e+00
2.044e-01,1.654e+00
2.086e-01,1.675e+00
2.128e-01,1.695e+00
2.170e-01,1.715e+00
2.212e-01,1.734e+00
2.254e-01,1.752e+00
2.296e-01,1.770e+00
2.339e-01,1.787e+00
2.381e-01,1.805e+00
2.423e-01,1.821e+00
2.465e-01,1.838e+00
2.507e-01,1.854e+00
2.549e-01,1.870e+00
2.591e-01,1.887e+00
2.633e-01,1.903e+00
2.676e-01,1.919e+00
2.718e-01,1.935e+00
2.760e-01,1.952e+00
2.802e-01,1.968e+00
2.844e-01,1.985e+00
2.886e-01,2.003e+00
2.928e-01,2.020e+00
2.971e-01,2.038e+00
3.013e-01,2.056e+00
3.055e-01,2.074e+00
3.097e-01,2.093e+00
3.139e-01,2.111e+00
3.181e-01,2.130e+00
3.223e-01,2.149e+00
3.266e-01,2.168e+00
3.308e-01,2.186e+00
3.350e-01,2.205e+00
3.392e-01,2.223e+00
3.434e-01,2.241e+00
3.476e-01,2.258e+00
3.518e-01,2.275e+00
3.560e-01,2.291e+00
3.603e-01,2.306e+00
3.645e-01,2.319e+00
3.687e-01,2.332e+00
3.729e-01,2.343e+00
3.771e-01,2.353e+00
3.813e-01,2.361e+00
3.855e-01,2.368e+00
3.898e-01,2.372e+00
3.940e-01,2.375e+00
3.982e-01,2.376e+00
4.024e-01,2.375e+00
4.066e-01,2.371e+00
4.108e-01,2.366e+00
4.150e-01,2.358e+00
4.192e-01,2.348e+00
4.235e-01,2.336e+00
4.277e-01,2.321e+00
4.319e-01,2.304e+00
4.361e-01,2.285e+00
4.403e-01,2.264e+00
4.445e-01,2.241e+00
4.487e-01,2.215e+00
4.530e-01,2.188e+00
4.572e-01,2.158e+00
4.614e-01,2.127e+00
4.656e-01,2.094e+00
4.698e-01,2.059e+00
4.740e-01,2.023e+00
4.782e-01,1.985e+00
4.825e-01,1.946e+00
4.867e-01,1.906e+00
4.909e-01,1.864e+00
4.951e-01,1.822e+00
4.993e-01,1.779e+00
5.035e-01,1.735e+00
5.077e-01,1.691e+00
5.119e-01,1.646e+00
5.162e-01,1.601e+00
5.204e-01,1.555e+00
5.246e-01,1.509e+00
5.288e-01,1.464e+00
5.330e-01,1.418e+00
5.372e-01,1.373e+00
5.414e-01,1.328e+00
5.457e-01,1.283e+00
5.499e-01,1.239e+00
5.541e-01,1.195e+00
5.583e-01,1.152e+00
5.625e-01,1.109e+00
5.667e-01,1.067e+00
5.709e-01,1.026e+00
5.751e-01,9.856e-01
5.794e-01,9.461e-01
5.836e-01,9.075e-01
5.878e-01,8.698e-01
5.920e-01,8.331e-01
5.962e-01,7.974e-01
6.004e-01,7.626e-01
6.046e-01,7.288e-01
6.089e-01,6.961e-01
6.131e-01,6.644e-01
6.173e-01,6.337e-01
6.215e-01,6.040e-01
6.257e-01,5.754e-01
6.299e-01,5.478e-01
6.341e-01,5.211e-01
6.384e-01,4.955e-01
6.426e-01,4.708e-01
6.468e-01,4.472e-01
6.510e-01,4.244e-01
6.552e-01,4.026e-01
6.594e-01,3.817e-01
6.636e-01,3.617e-01
6.678e-01,3.426e-01
6.721e-01,3.243e-01
6.763e-01,3.068e-01
6.805e-01,2.901e-01
6.847e-01,2.742e-01
6.889e-01,2.591e-01
6.931e-01,2.446e-01
6.973e-01,2.309e-01
7.016e-01,2.178e-01
7.058e-01,2.054e-01
7.100e-01,1.936e-01
7.142e-01,1.824e-01
7.184e-01,1.718e-01
7.226e-01,1.617e-01
7.268e-01,1.522e-01
7.311e-01,1.431e-01
7.353e-01,1.346e-01
7.395e-01,1.265e-01
7.437e-01,1.188e-01
7.479e-01,1.116e-01
7.521e-01,1.048e-01
7.563e-01,9.836e-02
7.605e-01,9.228e-02
7.648e-01,8.655e-02
7.690e-01,8.115e-02
7.732e-01,7.606e-02
7.774e-01,7.127e-02
7.816e-01,6.676e-02
7.858e-01,6.251e-02
7.900e-01,5.852e-02
7.943e-01,5.477e-02
7.985e-01,5.124e-02
8.027e-01,4.793e-02
8.069e-01,4.481e-02
8.111e-01,4.189e-02
8.153e-01,3.915e-02
8.195e-01,3.658e-02
8.237e-01,3.417e-02
8.280e-01,3.191e-02
8.322e-01,2.979e-02
8.364e-01,2.781e-02
8.406e-01,2.595e-02


==> anc/03_results/strong_inf/num_total_probability/0_15.csv <==
transmittance,probability_density
1.008e-03,2.588e+00
3.024e-03,1.083e+01
5.041e-03,1.543e+01
7.057e-03,1.777e+01
9.073e-03,1.883e+01
1.109e-02,1.917e+01
1.311e-02,1.907e+01
1.512e-02,1.872e+01
1.714e-02,1.822e+01
1.915e-02,1.762e+01
2.117e-02,1.697e+01
2.319e-02,1.629e+01
2.520e-02,1.560e+01
2.722e-02,1.491e+01
2.924e-02,1.422e+01
3.125e-02,1.355e+01
3.327e-02,1.289e+01
3.529e-02,1.225e+01
3.730e-02,1.163e+01
3.932e-02,1.104e+01
4.133e-02,1.046e+01
4.335e-02,9.917e+00
4.537e-02,9.393e+00
4.738e-02,8.893e+00
4.940e-02,8.416e+00
5.142e-02,7.963e+00
5.343e-02,7.532e+00
5.545e-02,7.124e+00
5.746e-02,6.736e+00
5.948e-02,6.368e+00
6.150e-02,6.020e+00
6.351e-02,5.691e+00
6.553e-02,5.380e+00
6.755e-02,5.085e+00
6.956e-02,4.807e+00
7.158e-02,4.544e+00
7.359e-02,4.296e+00
7.561e-02,4.062e+00
7.763e-02,3.841e+00
7.964e-02,3.632e+00
8.166e-02,3.435e+00
8.368e-02,3.249e+00
8.569e-02,3.074e+00
8.771e-02,2.908e+00
8.973e-02,2.752e+00
9.174e-02,2.605e+00
9.376e-02,2.466e+00
9.577e-02,2.335e+00
9.779e-02,2.211e+00
9.981e-02,2.094e+00
1.018e-01,1.984e+00
1.038e-01,1.880e+00
1.059e-01,1.781e+00
1.079e-01,1.689e+00
1.099e-01,1.601e+00
1.119e-01,1.518e+00
1.139e-01,1.440e+00
1.159e-01,1.366e+00
1.180e-01,1.297e+00
1.200e-01,1.231e+00
1.220e-01,1.168e+00
1.240e-01,1.110e+00
1.260e-01,1.054e+00
1.280e-01,1.001e+00
1.301e-01,9.513e-01
1.321e-01,9.041e-01
1.341e-01,8.595e-01
1.361e-01,8.172e-01
1.381e-01,7.772e-01
1.401e-01,7.393e-01
1.421e-01,7.034e-01
1.442e-01,6.694e-01
1.462e-01,6.372e-01
1.482e-01,6.067e-01
1.502e-01,5.777e-01
1.522e-01,5.503e-01
1.542e-01,5.242e-01
1.563e-01,4.995e-01
1.583e-01,4.761e-01
1.603e-01,4.539e-01
1.623e-01,4.328e-01
1.643e-01,4.127e-01
1.663e-01,3.937e-01
1.684e-01,3.756e-01
1.704e-01,3.584e-01
1.724e-01,3.421e-01
1.744e-01,3.266e-01
1.764e-01,3.119e-01
1.784e-01,2.978e-01
1.805e-01,2.845e-01
1.825e-01,2.718e-01
1.845e-01,2.598e-01
1.865e-01,2.483e-01
1.885e-01,2.373e-01
1.905e-01,2.269e-01
1.926e-01,2.170e-01
1.946e-01,2.076e-01
1.966e-01,1.986e-01
1.986e-01,1.900e-01
2.006e-01,1.819e-01
2.026e-01,1.741e-01
2.047e-01,1.667e-01
2.067e-01,1.596e-01
2.087e-01,1.528e-01
2.107e-01,1.464e-01
2.127e-01,1.403e-01
2.147e-01,1.344e-01
2.168e-01,1.288e-01
2.188e-01,1.235e-01
2.208e-01,1.184e-01
2.228e-01,1.135e-01
2.248e-01,1.089e-01
2.268e-01,1.044e-01
2.289e-01,1.002e-01
2.309e-01,9.612e-02
2.329e-01,9.224e-02
2.349e-01,8.853e-02
2.369e-01,8.499e-02
2.389e-01,8.160e-02
2.409e-01,7.836e-02
2.430e-01,7.526e-02
2.450e-01,7.229e-02
2.470e-01,6.945e-02
2.490e-01,6.673e-02
2.510e-01,6.413e-02
2.530e-01,6.164e-02
2.551e-01,5.925e-02
2.571e-01,5.696e-02
2.591e-01,5.478e-02
2.611e-01,5.268e-02
2.631e-01,5.067e-02
2.651e-01,4.874e-02
2.672e-01,4.690e-02
2.692e-01,4.512e-02
2.712e-01,4.343e-02
2.732e-01,4.180e-02
2.752e-01,4.024e-02
2.772e-01,3.874e-02
2.793e-01,3.730e-02
2.813e-01,3.593e-02
2.833e-01,3.460e-02
2.853e-01,3.333e-02
2.873e-01,3.211e-02
2.893e-01,3.094e-02
2.914e-01,2.982e-02
2.934e-01,2.874e-02
2.954e-01,2.770e-02
2.974e-01,2.671e-02
2.994e-01,2.575e-02
3.014e-01,2.483e-02
3.035e-01,2.394e-02
3.055e-01,2.309e-02
3.075e-01,2.228e-02
3.095e-01,2.149e-02
3.115e-01,2.074e-02
3.135e-01,2.001e-02
3.156e-01,1.931e-02
3.176e-01,1.864e-02
3.196e-01,1.799e-02
3.216e-01,1.737e-02
3.236e-01,1.677e-02
3.256e-01,1.620e-02
3.276e-01,1.564e-02
3.297e-01,1.511e-02
3.317e-01,1.459e-02
3.337e-01,1.410e-02
3.357e-01,1.362e-02
3.377e-01,1.316e-02
3.397e-01,1.272e-02
3.418e-01,1.229e-02
3.438e-01,1.188e-02
3.458e-01,1.149e-02
3.478e-01,1.111e-02
3.498e-01,1.074e-02
3.518e-01,1.038e-02
3.539e-01,1.004e-02
3.559e-01,9.714e-03
3.579e-01,9.396e-03
3.599e-01,9.090e-03
3.619e-01,8.795e-03
3.639e-01,8.510e-03
3.660e-01,8.235e-03
3.680e-01,7.969e-03
3.700e-01,7.713e-03
3.720e-01,7.466e-03
3.740e-01,7.228e-03
3.760e-01,6.998e-03
3.781e-01,6.776e-03
3.801e-01,6.561e-03
3.821e-01,6.354e-03
3.841e-01,6.154e-03
3.861e-01,5.961e-03
3.881e-01,5.774e-03
3.902e-01,5.594e-03
3.922e-01,5.420e-03
3.942e-01,5.252e-03
3.962e-01,5.089e-03
3.982e-01,4.932e-03
4.002e-01,4.780e-03
4.023e-01,4.634e-03


==> anc/03_results/strong_inf/num_total_probability/0_16.csv <==
transmittance,probability_density
2.196e-03,1.225e-07
6.587e-03,4.803e-04
1.098e-02,5.740e-03
1.537e-02,2.001e-02
1.976e-02,4.338e-02
2.415e-02,7.410e-02
2.854e-02,1.100e-01
3.293e-02,1.491e-01
3.733e-02,1.899e-01
4.172e-02,2.309e-01
4.611e-02,2.710e-01
5.050e-02,3.093e-01
5.489e-02,3.451e-01
5.928e-02,3.780e-01
6.367e-02,4.077e-01
6.806e-02,4.342e-01
7.245e-02,4.577e-01
7.685e-02,4.785e-01
8.124e-02,4.969e-01
8.563e-02,5.135e-01
9.002e-02,5.286e-01
9.441e-02,5.425e-01
9.880e-02,5.557e-01
1.032e-01,5.683e-01
1.076e-01,5.808e-01
1.120e-01,5.932e-01
1.164e-01,6.057e-01
1.208e-01,6.184e-01
1.251e-01,6.315e-01
1.295e-01,6.451e-01
1.339e-01,6.591e-01
1.383e-01,6.737e-01
1.427e-01,6.889e-01
1.471e-01,7.048e-01
1.515e-01,7.214e-01
1.559e-01,7.387e-01
1.603e-01,7.567e-01
1.647e-01,7.755e-01
1.691e-01,7.950e-01
1.735e-01,8.152e-01
1.778e-01,8.361e-01
1.822e-01,8.577e-01
1.866e-01,8.800e-01
1.910e-01,9.029e-01
1.954e-01,9.263e-01
1.998e-01,9.502e-01
2.042e-01,9.745e-01
2.086e-01,9.993e-01
2.130e-01,1.024e+00
2.174e-01,1.050e+00
2.218e-01,1.075e+00
2.261e-01,1.101e+00
2.305e-01,1.126e+00
2.349e-01,1.152e+00
2.393e-01,1.178e+00
2.437e-01,1.203e+00
2.481e-01,1.229e+00
2.525e-01,1.254e+00
2.569e-01,1.280e+00
2.613e-01,1.305e+00
2.657e-01,1.330e+00
2.701e-01,1.354e+00
2.745e-01,1.379e+00
2.788e-01,1.403e+00
2.832e-01,1.427e+00
2.876e-01,1.451e+00
2.920e-01,1.475e+00
2.964e-01,1.499e+00
3.008e-01,1.522e+00
3.052e-01,1.546e+00
3.096e-01,1.569e+00
3.140e-01,1.592e+00
3.184e-01,1.616e+00
3.228e-01,1.639e+00
3.271e-01,1.663e+00
3.315e-01,1.687e+00
3.359e-01,1.711e+00
3.403e-01,1.735e+00
3.447e-01,1.759e+00
3.491e-01,1.784e+00
3.535e-01,1.809e+00
3.579e-01,1.835e+00
3.623e-01,1.861e+00
3.667e-01,1.887e+00
3.711e-01,1.914e+00
3.754e-01,1.942e+00
3.798e-01,1.969e+00
3.842e-01,1.998e+00
3.886e-01,2.026e+00
3.930e-01,2.055e+00
3.974e-01,2.084e+00
4.018e-01,2.113e+00
4.062e-01,2.143e+00
4.106e-01,2.172e+00
4.150e-01,2.201e+00
4.194e-01,2.230e+00
4.238e-01,2.258e+00
4.281e-01,2.286e+00
4.325e-01,2.313e+00
4.369e-01,2.339e+00
4.413e-01,2.364e+00
4.457e-01,2.387e+00
4.501e-01,2.409e+00
4.545e-01,2.430e+00
4.589e-01,2.448e+00
4.633e-01,2.464e+00
4.677e-01,2.479e+00
4.721e-01,2.490e+00
4.764e-01,2.499e+00
4.808e-01,2.506e+00
4.852e-01,2.509e+00
4.896e-01,2.510e+00
4.940e-01,2.508e+00
4.984e-01,2.502e+00
5.028e-01,2.494e+00
5.072e-01,2.482e+00
5.116e-01,2.467e+00
5.160e-01,2.449e+00
5.204e-01,2.428e+00
5.247e-01,2.404e+00
5.291e-01,2.377e+00
5.335e-01,2.347e+00
5.379e-01,2.314e+00
5.423e-01,2.279e+00
5.467e-01,2.241e+00
5.511e-01,2.200e+00
5.555e-01,2.158e+00
5.599e-01,2.113e+00
5.643e-01,2.066e+00
5.687e-01,2.018e+00
5.731e-01,1.968e+00
5.774e-01,1.917e+00
5.818e-01,1.865e+00
5.862e-01,1.812e+00
5.906e-01,1.758e+00
5.950e-01,1.703e+00
5.994e-01,1.648e+00
6.038e-01,1.593e+00
6.082e-01,1.537e+00
6.126e-01,1.482e+00
6.170e-01,1.427e+00
6.214e-01,1.372e+00
6.257e-01,1.318e+00
6.301e-01,1.265e+00
6.345e-01,1.212e+00
6.389e-01,1.160e+00
6.433e-01,1.109e+00
6.477e-01,1.059e+00
6.521e-01,1.011e+00
6.565e-01,9.630e-01
6.609e-01,9.167e-01
6.653e-01,8.717e-01
6.697e-01,8.281e-01
6.740e-01,7.858e-01
6.784e-01,7.450e-01
6.828e-01,7.056e-01
6.872e-01,6.676e-01
6.916e-01,6.311e-01
6.960e-01,5.959e-01
7.004e-01,5.623e-01
7.048e-01,5.300e-01
7.092e-01,4.992e-01
7.136e-01,4.697e-01
7.180e-01,4.416e-01
7.224e-01,4.148e-01
7.267e-01,3.893e-01
7.311e-01,3.651e-01
7.355e-01,3.421e-01
7.399e-01,3.203e-01
7.443e-01,2.997e-01
7.487e-01,2.801e-01
7.531e-01,2.617e-01
7.575e-01,2.443e-01
7.619e-01,2.278e-01
7.663e-01,2.124e-01
7.707e-01,1.978e-01
7.750e-01,1.841e-01
7.794e-01,1.712e-01
7.838e-01,1.592e-01
7.882e-01,1.479e-01
7.926e-01,1.373e-01
7.970e-01,1.274e-01
8.014e-01,1.181e-01
8.058e-01,1.094e-01
8.102e-01,1.013e-01
8.146e-01,9.378e-02
8.190e-01,8.674e-02
8.234e-01,8.019e-02
8.277e-01,7.409e-02
8.321e-01,6.842e-02
8.365e-01,6.315e-02
8.409e-01,5.826e-02
8.453e-01,5.371e-02
8.497e-01,4.950e-02
8.541e-01,4.559e-02
8.585e-01,4.197e-02
8.629e-01,3.862e-02
8.673e-01,3.553e-02
8.717e-01,3.266e-02
8.760e-01,3.001e-02


==> anc/03_results/strong_inf/num_total_probability/0_17.csv <==
transmittance,probability_density
2.242e-03,8.168e-09
6.725e-03,1.083e-04
1.121e-02,1.957e-03
1.569e-02,8.307e-03
2.017e-02,2.009e-02
2.466e-02,3.688e-02
2.914e-02,5.782e-02
3.362e-02,8.197e-02
3.811e-02,1.085e-01
4.259e-02,1.365e-01
4.707e-02,1.655e-01
5.156e-02,1.947e-01
5.604e-02,2.237e-01
6.052e-02,2.519e-01
6.500e-02,2.789e-01
6.949e-02,3.043e-01
7.397e-02,3.278e-01
7.845e-02,3.494e-01
8.294e-02,3.689e-01
8.742e-02,3.864e-01
9.190e-02,4.021e-01
9.639e-02,4.162e-01
1.009e-01,4.290e-01
1.054e-01,4.406e-01
1.098e-01,4.513e-01
1.143e-01,4.615e-01
1.188e-01,4.712e-01
1.233e-01,4.808e-01
1.278e-01,4.903e-01
1.322e-01,4.999e-01
1.367e-01,5.096e-01
1.412e-01,5.197e-01
1.457e-01,5.302e-01
1.502e-01,5.410e-01
1.547e-01,5.523e-01
1.591e-01,5.641e-01
1.636e-01,5.765e-01
1.681e-01,5.894e-01
1.726e-01,6.030e-01
1.771e-01,6.171e-01
1.816e-01,6.319e-01
1.860e-01,6.474e-01
1.905e-01,6.635e-01
1.950e-01,6.804e-01
1.995e-01,6.980e-01
2.040e-01,7.162e-01
2.085e-01,7.352e-01
2.129e-01,7.549e-01
2.174e-01,7.753e-01
2.219e-01,7.963e-01
2.264e-01,8.179e-01
2.309e-01,8.402e-01
2.354e-01,8.630e-01
2.398e-01,8.864e-01
2.443e-01,9.102e-01
2.488e-01,9.345e-01
2.533e-01,9.592e-01
2.578e-01,9.842e-01
2.623e-01,1.009e+00
2.667e-01,1.035e+00
2.712e-01,1.061e+00
2.757e-01,1.087e+00
2.802e-01,1.113e+00
2.847e-01,1.139e+00
2.892e-01,1.165e+00
2.936e-01,1.192e+00
2.981e-01,1.218e+00
3.026e-01,1.244e+00
3.071e-01,1.271e+00
3.116e-01,1.297e+00
3.161e-01,1.324e+00
3.205e-01,1.350e+00
3.250e-01,1.376e+00
3.295e-01,1.403e+00
3.340e-01,1.429e+00
3.385e-01,1.456e+00
3.430e-01,1.482e+00
3.474e-01,1.509e+00
3.519e-01,1.536e+00
3.564e-01,1.563e+00
3.609e-01,1.590e+00
3.654e-01,1.618e+00
3.699e-01,1.646e+00
3.743e-01,1.674e+00
3.788e-01,1.702e+00
3.833e-01,1.731e+00
3.878e-01,1.761e+00
3.923e-01,1.791e+00
3.967e-01,1.821e+00
4.012e-01,1.852e+00
4.057e-01,1.884e+00
4.102e-01,1.916e+00
4.147e-01,1.949e+00
4.192e-01,1.982e+00
4.236e-01,2.016e+00
4.281e-01,2.050e+00
4.326e-01,2.085e+00
4.371e-01,2.120e+00
4.416e-01,2.156e+00
4.461e-01,2.191e+00
4.505e-01,2.226e+00
4.550e-01,2.261e+00
4.595e-01,2.296e+00
4.640e-01,2.330e+00
4.685e-01,2.364e+00
4.730e-01,2.396e+00
4.774e-01,2.428e+00
4.819e-01,2.457e+00
4.864e-01,2.486e+00
4.909e-01,2.512e+00
4.954e-01,2.536e+00
4.999e-01,2.558e+00
5.043e-01,2.577e+00
5.088e-01,2.593e+00
5.133e-01,2.607e+00
5.178e-01,2.617e+00
5.223e-01,2.624e+00
5.268e-01,2.627e+00
5.312e-01,2.627e+00
5.357e-01,2.623e+00
5.402e-01,2.615e+00
5.447e-01,2.603e+00
5.492e-01,2.588e+00
5.537e-01,2.569e+00
5.581e-01,2.546e+00
5.626e-01,2.519e+00
5.671e-01,2.488e+00
5.716e-01,2.455e+00
5.761e-01,2.417e+00
5.806e-01,2.377e+00
5.850e-01,2.333e+00
5.895e-01,2.287e+00
5.940e-01,2.238e+00
5.985e-01,2.186e+00
6.030e-01,2.133e+00
6.075e-01,2.077e+00
6.119e-01,2.020e+00
6.164e-01,1.961e+00
6.209e-01,1.901e+00
6.254e-01,1.840e+00
6.299e-01,1.778e+00
6.344e-01,1.715e+00
6.388e-01,1.653e+00
6.433e-01,1.590e+00
6.478e-01,1.528e+00
6.523e-01,1.465e+00
6.568e-01,1.404e+00
6.612e-01,1.343e+00
6.657e-01,1.282e+00
6.702e-01,1.223e+00
6.747e-01,1.165e+00
6.792e-01,1.108e+00
6.837e-01,1.053e+00
6.881e-01,9.991e-01
6.926e-01,9.466e-01
6.971e-01,8.958e-01
7.016e-01,8.467e-01
7.061e-01,7.993e-01
7.106e-01,7.536e-01
7.150e-01,7.097e-01
7.195e-01,6.675e-01
7.240e-01,6.271e-01
7.285e-01,5.885e-01
7.330e-01,5.516e-01
7.375e-01,5.165e-01
7.419e-01,4.831e-01
7.464e-01,4.514e-01
7.509e-01,4.213e-01
7.554e-01,3.928e-01
7.599e-01,3.658e-01
7.644e-01,3.404e-01
7.688e-01,3.164e-01
7.733e-01,2.938e-01
7.778e-01,2.726e-01
7.823e-01,2.527e-01
7.868e-01,2.340e-01
7.913e-01,2.165e-01
7.957e-01,2.001e-01
8.002e-01,1.848e-01
8.047e-01,1.706e-01
8.092e-01,1.573e-01
8.137e-01,1.449e-01
8.182e-01,1.334e-01
8.226e-01,1.227e-01
8.271e-01,1.127e-01
8.316e-01,1.035e-01
8.361e-01,9.499e-02
8.406e-01,8.711e-02
8.451e-01,7.982e-02
8.495e-01,7.308e-02
8.540e-01,6.687e-02
8.585e-01,6.114e-02
8.630e-01,5.587e-02
8.675e-01,5.102e-02
8.720e-01,4.656e-02
8.764e-01,4.246e-02
8.809e-01,3.870e-02
8.854e-01,3.525e-02
8.899e-01,3.208e-02
8.944e-01,2.919e-02


==> anc/03_results/strong_inf/num_total_probability/0_18.csv <==
transmittance,probability_density
2.500e-03,1.079e-09
7.500e-03,3.778e-05
1.250e-02,9.368e-04
1.750e-02,4.611e-03
2.250e-02,1.205e-02
2.750e-02,2.313e-02
3.250e-02,3.738e-02
3.750e-02,5.428e-02
4.250e-02,7.331e-02
4.750e-02,9.400e-02
5.250e-02,1.159e-01
5.750e-02,1.386e-01
6.250e-02,1.618e-01
6.750e-02,1.850e-01
7.250e-02,2.080e-01
7.750e-02,2.303e-01
8.250e-02,2.517e-01
8.750e-02,2.719e-01
9.250e-02,2.906e-01
9.750e-02,3.078e-01
1.025e-01,3.235e-01
1.075e-01,3.375e-01
1.125e-01,3.502e-01
1.175e-01,3.616e-01
1.225e-01,3.719e-01
1.275e-01,3.815e-01
1.325e-01,3.903e-01
1.375e-01,3.988e-01
1.425e-01,4.071e-01
1.475e-01,4.153e-01
1.525e-01,4.236e-01
1.575e-01,4.321e-01
1.625e-01,4.409e-01
1.675e-01,4.502e-01
1.725e-01,4.599e-01
1.775e-01,4.701e-01
1.825e-01,4.809e-01
1.875e-01,4.922e-01
1.925e-01,5.042e-01
1.975e-01,5.168e-01
2.025e-01,5.300e-01
2.075e-01,5.440e-01
2.125e-01,5.587e-01
2.175e-01,5.741e-01
2.225e-01,5.903e-01
2.275e-01,6.074e-01
2.325e-01,6.252e-01
2.375e-01,6.439e-01
2.425e-01,6.635e-01
2.475e-01,6.839e-01
2.525e-01,7.051e-01
2.575e-01,7.273e-01
2.625e-01,7.502e-01
2.675e-01,7.740e-01
2.725e-01,7.985e-01
2.775e-01,8.238e-01
2.825e-01,8.498e-01
2.875e-01,8.765e-01
2.925e-01,9.038e-01
2.975e-01,9.316e-01
3.025e-01,9.600e-01
3.075e-01,9.888e-01
3.125e-01,1.018e+00
3.175e-01,1.048e+00
3.225e-01,1.078e+00
3.275e-01,1.108e+00
3.325e-01,1.139e+00
3.375e-01,1.170e+00
3.425e-01,1.201e+00
3.475e-01,1.232e+00
3.525e-01,1.264e+00
3.575e-01,1.296e+00
3.625e-01,1.328e+00
3.675e-01,1.360e+00
3.725e-01,1.392e+00
3.775e-01,1.425e+00
3.825e-01,1.458e+00
3.875e-01,1.492e+00
3.925e-01,1.525e+00
3.975e-01,1.560e+00
4.025e-01,1.594e+00
4.075e-01,1.630e+00
4.125e-01,1.666e+00
4.175e-01,1.702e+00
4.225e-01,1.739e+00
4.275e-01,1.778e+00
4.325e-01,1.816e+00
4.375e-01,1.856e+00
4.425e-01,1.897e+00
4.475e-01,1.938e+00
4.525e-01,1.981e+00
4.575e-01,2.024e+00
4.625e-01,2.068e+00
4.675e-01,2.113e+00
4.725e-01,2.159e+00
4.775e-01,2.204e+00
4.825e-01,2.251e+00
4.875e-01,2.297e+00
4.925e-01,2.343e+00
4.975e-01,2.388e+00
5.025e-01,2.433e+00
5.075e-01,2.476e+00
5.125e-01,2.519e+00
5.175e-01,2.559e+00
5.225e-01,2.597e+00
5.275e-01,2.632e+00
5.325e-01,2.664e+00
5.375e-01,2.693e+00
5.425e-01,2.718e+00
5.475e-01,2.738e+00
5.525e-01,2.754e+00
5.575e-01,2.766e+00
5.625e-01,2.772e+00
5.675e-01,2.773e+00
5.725e-01,2.768e+00
5.775e-01,2.758e+00
5.825e-01,2.743e+00
5.875e-01,2.721e+00
5.925e-01,2.694e+00
5.975e-01,2.662e+00
6.025e-01,2.624e+00
6.075e-01,2.581e+00
6.125e-01,2.532e+00
6.175e-01,2.480e+00
6.225e-01,2.423e+00
6.275e-01,2.362e+00
6.325e-01,2.297e+00
6.375e-01,2.229e+00
6.425e-01,2.159e+00
6.475e-01,2.085e+00
6.525e-01,2.010e+00
6.575e-01,1.934e+00
6.625e-01,1.856e+00
6.675e-01,1.778e+00
6.725e-01,1.699e+00
6.775e-01,1.620e+00
6.825e-01,1.542e+00
6.875e-01,1.465e+00
6.925e-01,1.388e+00
6.975e-01,1.313e+00
7.025e-01,1.240e+00
7.075e-01,1.168e+00
7.125e-01,1.099e+00
7.175e-01,1.031e+00
7.225e-01,9.660e-01
7.275e-01,9.034e-01
7.325e-01,8.432e-01
7.375e-01,7.857e-01
7.425e-01,7.308e-01
7.475e-01,6.786e-01
7.525e-01,6.290e-01
7.575e-01,5.820e-01
7.625e-01,5.377e-01
7.675e-01,4.960e-01
7.725e-01,4.568e-01
7.775e-01,4.200e-01
7.825e-01,3.856e-01
7.875e-01,3.534e-01
7.925e-01,3.235e-01
7.975e-01,2.957e-01
8.025e-01,2.699e-01
8.075e-01,2.460e-01
8.125e-01,2.239e-01
8.175e-01,2.035e-01
8.225e-01,1.847e-01
8.275e-01,1.675e-01
8.325e-01,1.516e-01
8.375e-01,1.371e-01
8.425e-01,1.239e-01
8.475e-01,1.117e-01
8.525e-01,1.007e-01
8.575e-01,9.062e-02
8.625e-01,8.148e-02
8.675e-01,7.317e-02
8.725e-01,6.564e-02
8.775e-01,5.882e-02
8.825e-01,5.266e-02
8.875e-01,4.709e-02
8.925e-01,4.207e-02
8.975e-01,3.755e-02
9.025e-01,3.348e-02
9.075e-01,2.983e-02
9.125e-01,2.655e-02
9.175e-01,2.361e-02
9.225e-01,2.098e-02
9.275e-01,1.862e-02
9.325e-01,1.652e-02
9.375e-01,1.464e-02
9.425e-01,1.296e-02
9.475e-01,1.147e-02
9.525e-01,1.014e-02
9.575e-01,8.963e-03
9.625e-01,7.913e-03
9.675e-01,6.982e-03
9.725e-01,6.156e-03
9.775e-01,5.424e-03
9.825e-01,4.776e-03
9.875e-01,4.203e-03
9.925e-01,3.696e-03
9.975e-01,3.248e-03


==> anc/03_results/strong_inf/num_total_probability/0_19.csv <==
transmittance,probability_density
2.500e-03,1.635e-11
7.500e-03,3.906e-06
1.250e-02,1.944e-04
1.750e-02,1.386e-03
2.250e-02,4.505e-03
2.750e-02,9.879e-03
3.250e-02,1.738e-02
3.750e-02,2.673e-02
4.250e-02,3.770e-02
4.750e-02,5.005e-02
5.250e-02,6.360e-02
5.750e-02,7.814e-02
6.250e-02,9.349e-02
6.750e-02,1.095e-01
7.250e-02,1.259e-01
7.750e-02,1.427e-01
8.250e-02,1.596e-01
8.750e-02,1.764e-01
9.250e-02,1.931e-01
9.750e-02,2.093e-01
1.025e-01,2.250e-01
1.075e-01,2.400e-01
1.125e-01,2.541e-01
1.175e-01,2.673e-01
1.225e-01,2.794e-01
1.275e-01,2.906e-01
1.325e-01,3.009e-01
1.375e-01,3.103e-01
1.425e-01,3.189e-01
1.475e-01,3.268e-01
1.525e-01,3.342e-01
1.575e-01,3.412e-01
1.625e-01,3.480e-01
1.675e-01,3.547e-01
1.725e-01,3.614e-01
1.775e-01,3.683e-01
1.825e-01,3.753e-01
1.875e-01,3.826e-01
1.925e-01,3.903e-01
1.975e-01,3.984e-01
2.025e-01,4.069e-01
2.075e-01,4.160e-01
2.125e-01,4.255e-01
2.175e-01,4.356e-01
2.225e-01,4.462e-01
2.275e-01,4.575e-01
2.325e-01,4.693e-01
2.375e-01,4.817e-01
2.425e-01,4.949e-01
2.475e-01,5.087e-01
2.525e-01,5.232e-01
2.575e-01,5.385e-01
2.625e-01,5.545e-01
2.675e-01,5.714e-01
2.725e-01,5.891e-01
2.775e-01,6.076e-01
2.825e-01,6.270e-01
2.875e-01,6.473e-01
2.925e-01,6.685e-01
2.975e-01,6.906e-01
3.025e-01,7.135e-01
3.075e-01,7.374e-01
3.125e-01,7.621e-01
3.175e-01,7.876e-01
3.225e-01,8.140e-01
3.275e-01,8.411e-01
3.325e-01,8.690e-01
3.375e-01,8.976e-01
3.425e-01,9.269e-01
3.475e-01,9.569e-01
3.525e-01,9.875e-01
3.575e-01,1.019e+00
3.625e-01,1.050e+00
3.675e-01,1.082e+00
3.725e-01,1.115e+00
3.775e-01,1.148e+00
3.825e-01,1.182e+00
3.875e-01,1.216e+00
3.925e-01,1.250e+00
3.975e-01,1.285e+00
4.025e-01,1.320e+00
4.075e-01,1.356e+00
4.125e-01,1.392e+00
4.175e-01,1.429e+00
4.225e-01,1.466e+00
4.275e-01,1.504e+00
4.325e-01,1.542e+00
4.375e-01,1.582e+00
4.425e-01,1.621e+00
4.475e-01,1.662e+00
4.525e-01,1.703e+00
4.575e-01,1.746e+00
4.625e-01,1.789e+00
4.675e-01,1.833e+00
4.725e-01,1.879e+00
4.775e-01,1.925e+00
4.825e-01,1.973e+00
4.875e-01,2.022e+00
4.925e-01,2.072e+00
4.975e-01,2.123e+00
5.025e-01,2.174e+00
5.075e-01,2.227e+00
5.125e-01,2.280e+00
5.175e-01,2.334e+00
5.225e-01,2.388e+00
5.275e-01,2.442e+00
5.325e-01,2.495e+00
5.375e-01,2.548e+00
5.425e-01,2.599e+00
5.475e-01,2.648e+00
5.525e-01,2.696e+00
5.575e-01,2.741e+00
5.625e-01,2.782e+00
5.675e-01,2.820e+00
5.725e-01,2.854e+00
5.775e-01,2.884e+00
5.825e-01,2.908e+00
5.875e-01,2.927e+00
5.925e-01,2.939e+00
5.975e-01,2.946e+00
6.025e-01,2.947e+00
6.075e-01,2.940e+00
6.125e-01,2.927e+00
6.175e-01,2.907e+00
6.225e-01,2.881e+00
6.275e-01,2.847e+00
6.325e-01,2.807e+00
6.375e-01,2.761e+00
6.425e-01,2.709e+00
6.475e-01,2.650e+00
6.525e-01,2.587e+00
6.575e-01,2.518e+00
6.625e-01,2.445e+00
6.675e-01,2.368e+00
6.725e-01,2.288e+00
6.775e-01,2.204e+00
6.825e-01,2.119e+00
6.875e-01,2.031e+00
6.925e-01,1.943e+00
6.975e-01,1.853e+00
7.025e-01,1.764e+00
7.075e-01,1.674e+00
7.125e-01,1.585e+00
7.175e-01,1.498e+00
7.225e-01,1.412e+00
7.275e-01,1.328e+00
7.325e-01,1.245e+00
7.375e-01,1.166e+00
7.425e-01,1.089e+00
7.475e-01,1.015e+00
7.525e-01,9.434e-01
7.575e-01,8.754e-01
7.625e-01,8.105e-01
7.675e-01,7.489e-01
7.725e-01,6.906e-01
7.775e-01,6.355e-01
7.825e-01,5.836e-01
7.875e-01,5.350e-01
7.925e-01,4.894e-01
7.975e-01,4.469e-01
8.025e-01,4.074e-01
8.075e-01,3.706e-01
8.125e-01,3.366e-01
8.175e-01,3.052e-01
8.225e-01,2.762e-01
8.275e-01,2.495e-01
8.325e-01,2.251e-01
8.375e-01,2.027e-01
8.425e-01,1.823e-01
8.475e-01,1.636e-01
8.525e-01,1.467e-01
8.575e-01,1.313e-01
8.625e-01,1.173e-01
8.675e-01,1.047e-01
8.725e-01,9.329e-02
8.775e-01,8.302e-02
8.825e-01,7.378e-02
8.875e-01,6.548e-02
8.925e-01,5.804e-02
8.975e-01,5.138e-02
9.025e-01,4.543e-02
9.075e-01,4.012e-02
9.125e-01,3.538e-02
9.175e-01,3.117e-02
9.225e-01,2.743e-02
9.275e-01,2.411e-02
9.325e-01,2.117e-02
9.375e-01,1.857e-02
9.425e-01,1.627e-02
9.475e-01,1.424e-02
9.525e-01,1.246e-02
9.575e-01,1.088e-02
9.625e-01,9.498e-03
9.675e-01,8.282e-03
9.725e-01,7.216e-03
9.775e-01,6.281e-03
9.825e-01,5.463e-03
9.875e-01,4.748e-03
9.925e-01,4.122e-03
9.975e-01,3.577e-03


==> anc/03_results/strong_inf/num_total_probability/0_2.csv <==
transmittance,probability_density
1.223e-03,3.648e-01
3.669e-03,3.062e+00
6.115e-03,5.307e+00
8.560e-03,6.944e+00
1.101e-02,8.098e+00
1.345e-02,8.885e+00
1.590e-02,9.403e+00
1.834e-02,9.725e+00
2.079e-02,9.907e+00
2.324e-02,9.988e+00
2.568e-02,9.997e+00
2.813e-02,9.952e+00
3.057e-02,9.869e+00
3.302e-02,9.755e+00
3.546e-02,9.620e+00
3.791e-02,9.467e+00
4.036e-02,9.300e+00
4.280e-02,9.122e+00
4.525e-02,8.936e+00
4.769e-02,8.742e+00
5.014e-02,8.543e+00
5.259e-02,8.339e+00
5.503e-02,8.132e+00
5.748e-02,7.922e+00
5.992e-02,7.711e+00
6.237e-02,7.498e+00
6.482e-02,7.285e+00
6.726e-02,7.072e+00
6.971e-02,6.860e+00
7.215e-02,6.649e+00
7.460e-02,6.439e+00
7.704e-02,6.232e+00
7.949e-02,6.028e+00
8.194e-02,5.826e+00
8.438e-02,5.628e+00
8.683e-02,5.433e+00
8.927e-02,5.242e+00
9.172e-02,5.055e+00
9.417e-02,4.873e+00
9.661e-02,4.694e+00
9.906e-02,4.520e+00
1.015e-01,4.351e+00
1.039e-01,4.186e+00
1.064e-01,4.026e+00
1.088e-01,3.870e+00
1.113e-01,3.719e+00
1.137e-01,3.573e+00
1.162e-01,3.432e+00
1.186e-01,3.295e+00
1.211e-01,3.163e+00
1.235e-01,3.036e+00
1.260e-01,2.912e+00
1.284e-01,2.794e+00
1.309e-01,2.679e+00
1.333e-01,2.569e+00
1.357e-01,2.463e+00
1.382e-01,2.360e+00
1.406e-01,2.262e+00
1.431e-01,2.168e+00
1.455e-01,2.077e+00
1.480e-01,1.990e+00
1.504e-01,1.906e+00
1.529e-01,1.825e+00
1.553e-01,1.748e+00
1.578e-01,1.674e+00
1.602e-01,1.603e+00
1.626e-01,1.535e+00
1.651e-01,1.470e+00
1.675e-01,1.407e+00
1.700e-01,1.347e+00
1.724e-01,1.290e+00
1.749e-01,1.235e+00
1.773e-01,1.182e+00
1.798e-01,1.131e+00
1.822e-01,1.083e+00
1.847e-01,1.037e+00
1.871e-01,9.924e-01
1.896e-01,9.500e-01
1.920e-01,9.094e-01
1.944e-01,8.706e-01
1.969e-01,8.334e-01
1.993e-01,7.979e-01
2.018e-01,7.639e-01
2.042e-01,7.313e-01
2.067e-01,7.002e-01
2.091e-01,6.704e-01
2.116e-01,6.419e-01
2.140e-01,6.147e-01
2.165e-01,5.886e-01
2.189e-01,5.637e-01
2.213e-01,5.398e-01
2.238e-01,5.170e-01
2.262e-01,4.952e-01
2.287e-01,4.743e-01
2.311e-01,4.543e-01
2.336e-01,4.352e-01
2.360e-01,4.170e-01
2.385e-01,3.995e-01
2.409e-01,3.828e-01
2.434e-01,3.668e-01
2.458e-01,3.515e-01
2.483e-01,3.368e-01
2.507e-01,3.228e-01
2.531e-01,3.094e-01
2.556e-01,2.966e-01
2.580e-01,2.843e-01
2.605e-01,2.726e-01
2.629e-01,2.613e-01
2.654e-01,2.506e-01
2.678e-01,2.403e-01
2.703e-01,2.304e-01
2.727e-01,2.210e-01
2.752e-01,2.120e-01
2.776e-01,2.034e-01
2.800e-01,1.951e-01
2.825e-01,1.872e-01
2.849e-01,1.796e-01
2.874e-01,1.723e-01
2.898e-01,1.654e-01
2.923e-01,1.587e-01
2.947e-01,1.523e-01
2.972e-01,1.462e-01
2.996e-01,1.404e-01
3.021e-01,1.348e-01
3.045e-01,1.294e-01
3.070e-01,1.242e-01
3.094e-01,1.193e-01
3.118e-01,1.146e-01
3.143e-01,1.101e-01
3.167e-01,1.057e-01
3.192e-01,1.016e-01
3.216e-01,9.756e-02
3.241e-01,9.374e-02
3.265e-01,9.007e-02
3.290e-01,8.656e-02
3.314e-01,8.319e-02
3.339e-01,7.996e-02
3.363e-01,7.686e-02
3.388e-01,7.389e-02
3.412e-01,7.104e-02
3.436e-01,6.830e-02
3.461e-01,6.568e-02
3.485e-01,6.316e-02
3.510e-01,6.074e-02
3.534e-01,5.842e-02
3.559e-01,5.620e-02
3.583e-01,5.406e-02
3.608e-01,5.201e-02
3.632e-01,5.005e-02
3.657e-01,4.816e-02
3.681e-01,4.634e-02
3.705e-01,4.460e-02
3.730e-01,4.293e-02
3.754e-01,4.132e-02
3.779e-01,3.978e-02
3.803e-01,3.830e-02
3.828e-01,3.688e-02
3.852e-01,3.551e-02
3.877e-01,3.420e-02
3.901e-01,3.293e-02
3.926e-01,3.172e-02
3.950e-01,3.055e-02
3.975e-01,2.943e-02
3.999e-01,2.836e-02
4.023e-01,2.732e-02
4.048e-01,2.633e-02
4.072e-01,2.537e-02
4.097e-01,2.445e-02
4.121e-01,2.356e-02
4.146e-01,2.271e-02
4.170e-01,2.190e-02
4.195e-01,2.111e-02
4.219e-01,2.035e-02
4.244e-01,1.962e-02
4.268e-01,1.892e-02
4.292e-01,1.825e-02
4.317e-01,1.760e-02
4.341e-01,1.698e-02
4.366e-01,1.637e-02
4.390e-01,1.580e-02
4.415e-01,1.524e-02
4.439e-01,1.470e-02
4.464e-01,1.419e-02
4.488e-01,1.369e-02
4.513e-01,1.321e-02
4.537e-01,1.275e-02
4.562e-01,1.231e-02
4.586e-01,1.188e-02
4.610e-01,1.147e-02
4.635e-01,1.107e-02
4.659e-01,1.069e-02
4.684e-01,1.032e-02
4.708e-01,9.969e-03
4.733e-01,9.627e-03
4.757e-01,9.298e-03
4.782e-01,8.981e-03
4.806e-01,8.675e-03
4.831e-01,8.380e-03
4.855e-01,8.096e-03
4.879e-01,7.822e-03


==> anc/03_results/strong_inf/num_total_probability/0_21.csv <==
transmittance,probability_density
2.500e-03,1.299e-16
7.500e-03,5.942e-09
1.250e-02,2.071e-06
1.750e-02,4.379e-05
2.250e-02,2.850e-04
2.750e-02,1.001e-03
3.250e-02,2.443e-03
3.750e-02,4.735e-03
4.250e-02,7.871e-03
4.750e-02,1.177e-02
5.250e-02,1.633e-02
5.750e-02,2.147e-02
6.250e-02,2.713e-02
6.750e-02,3.328e-02
7.250e-02,3.991e-02
7.750e-02,4.698e-02
8.250e-02,5.447e-02
8.750e-02,6.235e-02
9.250e-02,7.058e-02
9.750e-02,7.912e-02
1.025e-01,8.793e-02
1.075e-01,9.697e-02
1.125e-01,1.062e-01
1.175e-01,1.156e-01
1.225e-01,1.252e-01
1.275e-01,1.348e-01
1.325e-01,1.445e-01
1.375e-01,1.542e-01
1.425e-01,1.638e-01
1.475e-01,1.733e-01
1.525e-01,1.827e-01
1.575e-01,1.918e-01
1.625e-01,2.006e-01
1.675e-01,2.092e-01
1.725e-01,2.173e-01
1.775e-01,2.251e-01
1.825e-01,2.325e-01
1.875e-01,2.394e-01
1.925e-01,2.460e-01
1.975e-01,2.523e-01
2.025e-01,2.582e-01
2.075e-01,2.638e-01
2.125e-01,2.692e-01
2.175e-01,2.745e-01
2.225e-01,2.797e-01
2.275e-01,2.849e-01
2.325e-01,2.902e-01
2.375e-01,2.956e-01
2.425e-01,3.012e-01
2.475e-01,3.070e-01
2.525e-01,3.132e-01
2.575e-01,3.196e-01
2.625e-01,3.265e-01
2.675e-01,3.338e-01
2.725e-01,3.415e-01
2.775e-01,3.497e-01
2.825e-01,3.584e-01
2.875e-01,3.676e-01
2.925e-01,3.773e-01
2.975e-01,3.877e-01
3.025e-01,3.986e-01
3.075e-01,4.101e-01
3.125e-01,4.223e-01
3.175e-01,4.352e-01
3.225e-01,4.488e-01
3.275e-01,4.631e-01
3.325e-01,4.782e-01
3.375e-01,4.942e-01
3.425e-01,5.110e-01
3.475e-01,5.286e-01
3.525e-01,5.473e-01
3.575e-01,5.668e-01
3.625e-01,5.874e-01
3.675e-01,6.090e-01
3.725e-01,6.316e-01
3.775e-01,6.553e-01
3.825e-01,6.801e-01
3.875e-01,7.059e-01
3.925e-01,7.329e-01
3.975e-01,7.609e-01
4.025e-01,7.900e-01
4.075e-01,8.201e-01
4.125e-01,8.514e-01
4.175e-01,8.836e-01
4.225e-01,9.169e-01
4.275e-01,9.512e-01
4.325e-01,9.865e-01
4.375e-01,1.023e+00
4.425e-01,1.060e+00
4.475e-01,1.098e+00
4.525e-01,1.137e+00
4.575e-01,1.177e+00
4.625e-01,1.218e+00
4.675e-01,1.260e+00
4.725e-01,1.303e+00
4.775e-01,1.347e+00
4.825e-01,1.391e+00
4.875e-01,1.437e+00
4.925e-01,1.484e+00
4.975e-01,1.532e+00
5.025e-01,1.581e+00
5.075e-01,1.631e+00
5.125e-01,1.682e+00
5.175e-01,1.735e+00
5.225e-01,1.790e+00
5.275e-01,1.845e+00
5.325e-01,1.903e+00
5.375e-01,1.962e+00
5.425e-01,2.022e+00
5.475e-01,2.085e+00
5.525e-01,2.149e+00
5.575e-01,2.215e+00
5.625e-01,2.283e+00
5.675e-01,2.352e+00
5.725e-01,2.423e+00
5.775e-01,2.495e+00
5.825e-01,2.568e+00
5.875e-01,2.642e+00
5.925e-01,2.716e+00
5.975e-01,2.789e+00
6.025e-01,2.862e+00
6.075e-01,2.932e+00
6.125e-01,3.001e+00
6.175e-01,3.066e+00
6.225e-01,3.128e+00
6.275e-01,3.184e+00
6.325e-01,3.236e+00
6.375e-01,3.280e+00
6.425e-01,3.318e+00
6.475e-01,3.348e+00
6.525e-01,3.369e+00
6.575e-01,3.381e+00
6.625e-01,3.383e+00
6.675e-01,3.375e+00
6.725e-01,3.357e+00
6.775e-01,3.328e+00
6.825e-01,3.289e+00
6.875e-01,3.240e+00
6.925e-01,3.182e+00
6.975e-01,3.113e+00
7.025e-01,3.036e+00
7.075e-01,2.951e+00
7.125e-01,2.858e+00
7.175e-01,2.759e+00
7.225e-01,2.653e+00
7.275e-01,2.543e+00
7.325e-01,2.430e+00
7.375e-01,2.313e+00
7.425e-01,2.194e+00
7.475e-01,2.075e+00
7.525e-01,1.955e+00
7.575e-01,1.836e+00
7.625e-01,1.719e+00
7.675e-01,1.604e+00
7.725e-01,1.491e+00
7.775e-01,1.383e+00
7.825e-01,1.278e+00
7.875e-01,1.177e+00
7.925e-01,1.081e+00
7.975e-01,9.894e-01
8.025e-01,9.031e-01
8.075e-01,8.219e-01
8.125e-01,7.458e-01
8.175e-01,6.749e-01
8.225e-01,6.089e-01
8.275e-01,5.479e-01
8.325e-01,4.917e-01
8.375e-01,4.400e-01
8.425e-01,3.927e-01
8.475e-01,3.497e-01
8.525e-01,3.105e-01
8.575e-01,2.751e-01
8.625e-01,2.431e-01
8.675e-01,2.143e-01
8.725e-01,1.885e-01
8.775e-01,1.654e-01
8.825e-01,1.448e-01
8.875e-01,1.265e-01
8.925e-01,1.103e-01
8.975e-01,9.595e-02
9.025e-01,8.330e-02
9.075e-01,7.217e-02
9.125e-01,6.241e-02
9.175e-01,5.387e-02
9.225e-01,4.641e-02
9.275e-01,3.991e-02
9.325e-01,3.426e-02
9.375e-01,2.936e-02
9.425e-01,2.512e-02
9.475e-01,2.146e-02
9.525e-01,1.830e-02
9.575e-01,1.558e-02
9.625e-01,1.325e-02
9.675e-01,1.125e-02
9.725e-01,9.538e-03
9.775e-01,8.076e-03
9.825e-01,6.830e-03
9.875e-01,5.768e-03
9.925e-01,4.866e-03
9.975e-01,4.100e-03


==> anc/03_results/strong_inf/num_total_probability/0_22.csv <==
transmittance,probability_density
2.500e-03,4.360e-20
7.500e-03,6.289e-11
1.250e-02,8.057e-08
1.750e-02,3.594e-06
2.250e-02,3.834e-05
2.750e-02,1.914e-04
3.250e-02,6.066e-04
3.750e-02,1.433e-03
4.250e-02,2.774e-03
4.750e-02,4.665e-03
5.250e-02,7.086e-03
5.750e-02,9.983e-03
6.250e-02,1.330e-02
6.750e-02,1.697e-02
7.250e-02,2.096e-02
7.750e-02,2.526e-02
8.250e-02,2.985e-02
8.750e-02,3.473e-02
9.250e-02,3.989e-02
9.750e-02,4.535e-02
1.025e-01,5.108e-02
1.075e-01,5.707e-02
1.125e-01,6.331e-02
1.175e-01,6.979e-02
1.225e-01,7.647e-02
1.275e-01,8.334e-02
1.325e-01,9.040e-02
1.375e-01,9.762e-02
1.425e-01,1.050e-01
1.475e-01,1.125e-01
1.525e-01,1.201e-01
1.575e-01,1.278e-01
1.625e-01,1.356e-01
1.675e-01,1.435e-01
1.725e-01,1.513e-01
1.775e-01,1.591e-01
1.825e-01,1.669e-01
1.875e-01,1.745e-01
1.925e-01,1.820e-01
1.975e-01,1.893e-01
2.025e-01,1.964e-01
2.075e-01,2.032e-01
2.125e-01,2.098e-01
2.175e-01,2.161e-01
2.225e-01,2.221e-01
2.275e-01,2.279e-01
2.325e-01,2.334e-01
2.375e-01,2.387e-01
2.425e-01,2.438e-01
2.475e-01,2.488e-01
2.525e-01,2.538e-01
2.575e-01,2.586e-01
2.625e-01,2.636e-01
2.675e-01,2.686e-01
2.725e-01,2.737e-01
2.775e-01,2.791e-01
2.825e-01,2.847e-01
2.875e-01,2.906e-01
2.925e-01,2.968e-01
2.975e-01,3.034e-01
3.025e-01,3.104e-01
3.075e-01,3.179e-01
3.125e-01,3.258e-01
3.175e-01,3.342e-01
3.225e-01,3.432e-01
3.275e-01,3.528e-01
3.325e-01,3.629e-01
3.375e-01,3.737e-01
3.425e-01,3.851e-01
3.475e-01,3.972e-01
3.525e-01,4.100e-01
3.575e-01,4.235e-01
3.625e-01,4.378e-01
3.675e-01,4.530e-01
3.725e-01,4.690e-01
3.775e-01,4.859e-01
3.825e-01,5.038e-01
3.875e-01,5.226e-01
3.925e-01,5.425e-01
3.975e-01,5.635e-01
4.025e-01,5.855e-01
4.075e-01,6.087e-01
4.125e-01,6.330e-01
4.175e-01,6.585e-01
4.225e-01,6.853e-01
4.275e-01,7.132e-01
4.325e-01,7.424e-01
4.375e-01,7.729e-01
4.425e-01,8.046e-01
4.475e-01,8.376e-01
4.525e-01,8.718e-01
4.575e-01,9.073e-01
4.625e-01,9.440e-01
4.675e-01,9.819e-01
4.725e-01,1.021e+00
4.775e-01,1.062e+00
4.825e-01,1.103e+00
4.875e-01,1.146e+00
4.925e-01,1.190e+00
4.975e-01,1.236e+00
5.025e-01,1.282e+00
5.075e-01,1.330e+00
5.125e-01,1.379e+00
5.175e-01,1.429e+00
5.225e-01,1.481e+00
5.275e-01,1.534e+00
5.325e-01,1.589e+00
5.375e-01,1.645e+00
5.425e-01,1.703e+00
5.475e-01,1.762e+00
5.525e-01,1.824e+00
5.575e-01,1.887e+00
5.625e-01,1.952e+00
5.675e-01,2.019e+00
5.725e-01,2.089e+00
5.775e-01,2.160e+00
5.825e-01,2.234e+00
5.875e-01,2.310e+00
5.925e-01,2.389e+00
5.975e-01,2.469e+00
6.025e-01,2.552e+00
6.075e-01,2.636e+00
6.125e-01,2.722e+00
6.175e-01,2.808e+00
6.225e-01,2.895e+00
6.275e-01,2.981e+00
6.325e-01,3.067e+00
6.375e-01,3.150e+00
6.425e-01,3.230e+00
6.475e-01,3.307e+00
6.525e-01,3.378e+00
6.575e-01,3.444e+00
6.625e-01,3.502e+00
6.675e-01,3.552e+00
6.725e-01,3.592e+00
6.775e-01,3.622e+00
6.825e-01,3.641e+00
6.875e-01,3.648e+00
6.925e-01,3.642e+00
6.975e-01,3.624e+00
7.025e-01,3.593e+00
7.075e-01,3.549e+00
7.125e-01,3.491e+00
7.175e-01,3.422e+00
7.225e-01,3.341e+00
7.275e-01,3.248e+00
7.325e-01,3.146e+00
7.375e-01,3.035e+00
7.425e-01,2.915e+00
7.475e-01,2.789e+00
7.525e-01,2.658e+00
7.575e-01,2.523e+00
7.625e-01,2.384e+00
7.675e-01,2.245e+00
7.725e-01,2.105e+00
7.775e-01,1.966e+00
7.825e-01,1.829e+00
7.875e-01,1.695e+00
7.925e-01,1.565e+00
7.975e-01,1.439e+00
8.025e-01,1.318e+00
8.075e-01,1.203e+00
8.125e-01,1.094e+00
8.175e-01,9.917e-01
8.225e-01,8.954e-01
8.275e-01,8.057e-01
8.325e-01,7.224e-01
8.375e-01,6.456e-01
8.425e-01,5.750e-01
8.475e-01,5.105e-01
8.525e-01,4.517e-01
8.575e-01,3.985e-01
8.625e-01,3.504e-01
8.675e-01,3.072e-01
8.725e-01,2.686e-01
8.775e-01,2.341e-01
8.825e-01,2.035e-01
8.875e-01,1.764e-01
8.925e-01,1.524e-01
8.975e-01,1.314e-01
9.025e-01,1.130e-01
9.075e-01,9.692e-02
9.125e-01,8.293e-02
9.175e-01,7.078e-02
9.225e-01,6.028e-02
9.275e-01,5.122e-02
9.325e-01,4.342e-02
9.375e-01,3.673e-02
9.425e-01,3.101e-02
9.475e-01,2.613e-02
9.525e-01,2.197e-02
9.575e-01,1.844e-02
9.625e-01,1.545e-02
9.675e-01,1.292e-02
9.725e-01,1.079e-02
9.775e-01,8.996e-03
9.825e-01,7.488e-03
9.875e-01,6.223e-03
9.925e-01,5.165e-03
9.975e-01,4.281e-03


==> anc/03_results/strong_inf/num_total_probability/0_23.csv <==
transmittance,probability_density
2.500e-03,3.364e-24
7.500e-03,2.534e-13
1.250e-02,1.467e-09
1.750e-02,1.571e-07
2.250e-02,3.024e-06
2.750e-02,2.317e-05
3.250e-02,1.016e-04
3.750e-02,3.089e-04
4.250e-02,7.304e-04
4.750e-02,1.442e-03
5.250e-02,2.493e-03
5.750e-02,3.902e-03
6.250e-02,5.657e-03
6.750e-02,7.730e-03
7.250e-02,1.008e-02
7.750e-02,1.269e-02
8.250e-02,1.550e-02
8.750e-02,1.851e-02
9.250e-02,2.170e-02
9.750e-02,2.507e-02
1.025e-01,2.862e-02
1.075e-01,3.236e-02
1.125e-01,3.630e-02
1.175e-01,4.043e-02
1.225e-01,4.476e-02
1.275e-01,4.929e-02
1.325e-01,5.401e-02
1.375e-01,5.892e-02
1.425e-01,6.401e-02
1.475e-01,6.926e-02
1.525e-01,7.468e-02
1.575e-01,8.025e-02
1.625e-01,8.598e-02
1.675e-01,9.185e-02
1.725e-01,9.787e-02
1.775e-01,1.040e-01
1.825e-01,1.103e-01
1.875e-01,1.167e-01
1.925e-01,1.233e-01
1.975e-01,1.299e-01
2.025e-01,1.365e-01
2.075e-01,1.433e-01
2.125e-01,1.500e-01
2.175e-01,1.567e-01
2.225e-01,1.634e-01
2.275e-01,1.700e-01
2.325e-01,1.764e-01
2.375e-01,1.828e-01
2.425e-01,1.889e-01
2.475e-01,1.949e-01
2.525e-01,2.007e-01
2.575e-01,2.063e-01
2.625e-01,2.118e-01
2.675e-01,2.170e-01
2.725e-01,2.221e-01
2.775e-01,2.271e-01
2.825e-01,2.320e-01
2.875e-01,2.368e-01
2.925e-01,2.416e-01
2.975e-01,2.465e-01
3.025e-01,2.515e-01
3.075e-01,2.565e-01
3.125e-01,2.618e-01
3.175e-01,2.673e-01
3.225e-01,2.731e-01
3.275e-01,2.793e-01
3.325e-01,2.857e-01
3.375e-01,2.927e-01
3.425e-01,3.000e-01
3.475e-01,3.079e-01
3.525e-01,3.162e-01
3.575e-01,3.251e-01
3.625e-01,3.346e-01
3.675e-01,3.448e-01
3.725e-01,3.556e-01
3.775e-01,3.670e-01
3.825e-01,3.792e-01
3.875e-01,3.922e-01
3.925e-01,4.059e-01
3.975e-01,4.205e-01
4.025e-01,4.360e-01
4.075e-01,4.524e-01
4.125e-01,4.698e-01
4.175e-01,4.882e-01
4.225e-01,5.076e-01
4.275e-01,5.282e-01
4.325e-01,5.500e-01
4.375e-01,5.730e-01
4.425e-01,5.972e-01
4.475e-01,6.227e-01
4.525e-01,6.496e-01
4.575e-01,6.778e-01
4.625e-01,7.075e-01
4.675e-01,7.386e-01
4.725e-01,7.711e-01
4.775e-01,8.051e-01
4.825e-01,8.406e-01
4.875e-01,8.777e-01
4.925e-01,9.162e-01
4.975e-01,9.563e-01
5.025e-01,9.979e-01
5.075e-01,1.041e+00
5.125e-01,1.086e+00
5.175e-01,1.132e+00
5.225e-01,1.180e+00
5.275e-01,1.229e+00
5.325e-01,1.280e+00
5.375e-01,1.333e+00
5.425e-01,1.387e+00
5.475e-01,1.443e+00
5.525e-01,1.501e+00
5.575e-01,1.561e+00
5.625e-01,1.622e+00
5.675e-01,1.686e+00
5.725e-01,1.751e+00
5.775e-01,1.818e+00
5.825e-01,1.888e+00
5.875e-01,1.961e+00
5.925e-01,2.035e+00
5.975e-01,2.113e+00
6.025e-01,2.193e+00
6.075e-01,2.276e+00
6.125e-01,2.362e+00
6.175e-01,2.451e+00
6.225e-01,2.543e+00
6.275e-01,2.638e+00
6.325e-01,2.735e+00
6.375e-01,2.835e+00
6.425e-01,2.936e+00
6.475e-01,3.038e+00
6.525e-01,3.141e+00
6.575e-01,3.242e+00
6.625e-01,3.343e+00
6.675e-01,3.440e+00
6.725e-01,3.532e+00
6.775e-01,3.620e+00
6.825e-01,3.699e+00
6.875e-01,3.771e+00
6.925e-01,3.831e+00
6.975e-01,3.881e+00
7.025e-01,3.917e+00
7.075e-01,3.939e+00
7.125e-01,3.946e+00
7.175e-01,3.937e+00
7.225e-01,3.912e+00
7.275e-01,3.871e+00
7.325e-01,3.813e+00
7.375e-01,3.739e+00
7.425e-01,3.649e+00
7.475e-01,3.545e+00
7.525e-01,3.428e+00
7.575e-01,3.300e+00
7.625e-01,3.160e+00
7.675e-01,3.013e+00
7.725e-01,2.858e+00
7.775e-01,2.699e+00
7.825e-01,2.536e+00
7.875e-01,2.372e+00
7.925e-01,2.208e+00
7.975e-01,2.045e+00
8.025e-01,1.886e+00
8.075e-01,1.731e+00
8.125e-01,1.582e+00
8.175e-01,1.439e+00
8.225e-01,1.303e+00
8.275e-01,1.175e+00
8.325e-01,1.055e+00
8.375e-01,9.428e-01
8.425e-01,8.393e-01
8.475e-01,7.440e-01
8.525e-01,6.569e-01
8.575e-01,5.777e-01
8.625e-01,5.060e-01
8.675e-01,4.416e-01
8.725e-01,3.839e-01
8.775e-01,3.326e-01
8.825e-01,2.870e-01
8.875e-01,2.469e-01
8.925e-01,2.116e-01
8.975e-01,1.808e-01
9.025e-01,1.539e-01
9.075e-01,1.307e-01
9.125e-01,1.106e-01
9.175e-01,9.330e-02
9.225e-01,7.849e-02
9.275e-01,6.585e-02
9.325e-01,5.509e-02
9.375e-01,4.597e-02
9.425e-01,3.826e-02
9.475e-01,3.177e-02
9.525e-01,2.631e-02
9.575e-01,2.175e-02
9.625e-01,1.793e-02
9.675e-01,1.476e-02
9.725e-01,1.212e-02
9.775e-01,9.939e-03
9.825e-01,8.133e-03
9.875e-01,6.645e-03
9.925e-01,5.420e-03
9.975e-01,4.415e-03


==> anc/03_results/strong_inf/num_total_probability/0_24.csv <==
transmittance,probability_density
2.500e-03,3.138e-29
7.500e-03,2.679e-16
1.250e-02,9.492e-12
1.750e-02,2.928e-09
2.250e-02,1.156e-07
2.750e-02,1.502e-06
3.250e-02,9.886e-06
3.750e-02,4.152e-05
4.250e-02,1.274e-04
4.750e-02,3.114e-04
5.250e-02,6.420e-04
5.750e-02,1.163e-03
6.250e-02,1.904e-03
6.750e-02,2.881e-03
7.250e-02,4.093e-03
7.750e-02,5.527e-03
8.250e-02,7.164e-03
8.750e-02,8.981e-03
9.250e-02,1.096e-02
9.750e-02,1.307e-02
1.025e-01,1.531e-02
1.075e-01,1.766e-02
1.125e-01,2.012e-02
1.175e-01,2.270e-02
1.225e-01,2.540e-02
1.275e-01,2.823e-02
1.325e-01,3.120e-02
1.375e-01,3.432e-02
1.425e-01,3.759e-02
1.475e-01,4.101e-02
1.525e-01,4.460e-02
1.575e-01,4.835e-02
1.625e-01,5.225e-02
1.675e-01,5.631e-02
1.725e-01,6.051e-02
1.775e-01,6.486e-02
1.825e-01,6.934e-02
1.875e-01,7.397e-02
1.925e-01,7.873e-02
1.975e-01,8.363e-02
2.025e-01,8.867e-02
2.075e-01,9.385e-02
2.125e-01,9.917e-02
2.175e-01,1.046e-01
2.225e-01,1.102e-01
2.275e-01,1.159e-01
2.325e-01,1.217e-01
2.375e-01,1.276e-01
2.425e-01,1.336e-01
2.475e-01,1.396e-01
2.525e-01,1.457e-01
2.575e-01,1.518e-01
2.625e-01,1.578e-01
2.675e-01,1.638e-01
2.725e-01,1.697e-01
2.775e-01,1.755e-01
2.825e-01,1.813e-01
2.875e-01,1.869e-01
2.925e-01,1.924e-01
2.975e-01,1.977e-01
3.025e-01,2.029e-01
3.075e-01,2.081e-01
3.125e-01,2.131e-01
3.175e-01,2.181e-01
3.225e-01,2.230e-01
3.275e-01,2.280e-01
3.325e-01,2.330e-01
3.375e-01,2.380e-01
3.425e-01,2.433e-01
3.475e-01,2.486e-01
3.525e-01,2.543e-01
3.575e-01,2.602e-01
3.625e-01,2.664e-01
3.675e-01,2.729e-01
3.725e-01,2.799e-01
3.775e-01,2.874e-01
3.825e-01,2.953e-01
3.875e-01,3.038e-01
3.925e-01,3.128e-01
3.975e-01,3.225e-01
4.025e-01,3.328e-01
4.075e-01,3.439e-01
4.125e-01,3.556e-01
4.175e-01,3.682e-01
4.225e-01,3.816e-01
4.275e-01,3.958e-01
4.325e-01,4.109e-01
4.375e-01,4.271e-01
4.425e-01,4.442e-01
4.475e-01,4.625e-01
4.525e-01,4.818e-01
4.575e-01,5.024e-01
4.625e-01,5.242e-01
4.675e-01,5.474e-01
4.725e-01,5.719e-01
4.775e-01,5.978e-01
4.825e-01,6.252e-01
4.875e-01,6.542e-01
4.925e-01,6.848e-01
4.975e-01,7.170e-01
5.025e-01,7.509e-01
5.075e-01,7.865e-01
5.125e-01,8.239e-01
5.175e-01,8.631e-01
5.225e-01,9.041e-01
5.275e-01,9.470e-01
5.325e-01,9.918e-01
5.375e-01,1.038e+00
5.425e-01,1.087e+00
5.475e-01,1.138e+00
5.525e-01,1.190e+00
5.575e-01,1.245e+00
5.625e-01,1.301e+00
5.675e-01,1.360e+00
5.725e-01,1.421e+00
5.775e-01,1.484e+00
5.825e-01,1.549e+00
5.875e-01,1.617e+00
5.925e-01,1.686e+00
5.975e-01,1.759e+00
6.025e-01,1.834e+00
6.075e-01,1.912e+00
6.125e-01,1.993e+00
6.175e-01,2.077e+00
6.225e-01,2.164e+00
6.275e-01,2.255e+00
6.325e-01,2.349e+00
6.375e-01,2.447e+00
6.425e-01,2.549e+00
6.475e-01,2.655e+00
6.525e-01,2.765e+00
6.575e-01,2.878e+00
6.625e-01,2.995e+00
6.675e-01,3.114e+00
6.725e-01,3.234e+00
6.775e-01,3.356e+00
6.825e-01,3.477e+00
6.875e-01,3.596e+00
6.925e-01,3.712e+00
6.975e-01,3.822e+00
7.025e-01,3.925e+00
7.075e-01,4.019e+00
7.125e-01,4.101e+00
7.175e-01,4.170e+00
7.225e-01,4.224e+00
7.275e-01,4.261e+00
7.325e-01,4.279e+00
7.375e-01,4.277e+00
7.425e-01,4.254e+00
7.475e-01,4.211e+00
7.525e-01,4.146e+00
7.575e-01,4.061e+00
7.625e-01,3.956e+00
7.675e-01,3.833e+00
7.725e-01,3.693e+00
7.775e-01,3.539e+00
7.825e-01,3.371e+00
7.875e-01,3.194e+00
7.925e-01,3.008e+00
7.975e-01,2.818e+00
8.025e-01,2.624e+00
8.075e-01,2.430e+00
8.125e-01,2.238e+00
8.175e-01,2.050e+00
8.225e-01,1.867e+00
8.275e-01,1.691e+00
8.325e-01,1.524e+00
8.375e-01,1.366e+00
8.425e-01,1.217e+00
8.475e-01,1.080e+00
8.525e-01,9.529e-01
8.575e-01,8.367e-01
8.625e-01,7.311e-01
8.675e-01,6.357e-01
8.725e-01,5.502e-01
8.775e-01,4.740e-01
8.825e-01,4.065e-01
8.875e-01,3.471e-01
8.925e-01,2.951e-01
8.975e-01,2.499e-01
9.025e-01,2.107e-01
9.075e-01,1.770e-01
9.125e-01,1.481e-01
9.175e-01,1.234e-01
9.225e-01,1.025e-01
9.275e-01,8.486e-02
9.325e-01,7.000e-02
9.375e-01,5.756e-02
9.425e-01,4.719e-02
9.475e-01,3.857e-02
9.525e-01,3.143e-02
9.575e-01,2.555e-02
9.625e-01,2.072e-02
9.675e-01,1.675e-02
9.725e-01,1.352e-02
9.775e-01,1.089e-02
9.825e-01,8.750e-03
9.875e-01,7.019e-03
9.925e-01,5.621e-03
9.975e-01,4.494e-03


==> anc/03_results/strong_inf/num_total_probability/0_25.csv <==
transmittance,probability_density
1.478e-03,5.365e-02
4.435e-03,1.009e+00
7.392e-03,2.052e+00
1.035e-02,2.932e+00
1.331e-02,3.667e+00
1.626e-02,4.266e+00
1.922e-02,4.746e+00
2.218e-02,5.122e+00
2.513e-02,5.411e+00
2.809e-02,5.629e+00
3.105e-02,5.790e+00
3.400e-02,5.906e+00
3.696e-02,5.987e+00
3.992e-02,6.040e+00
4.287e-02,6.072e+00
4.583e-02,6.086e+00
4.879e-02,6.086e+00
5.174e-02,6.075e+00
5.470e-02,6.055e+00
5.766e-02,6.028e+00
6.061e-02,5.994e+00
6.357e-02,5.954e+00
6.653e-02,5.909e+00
6.948e-02,5.859e+00
7.244e-02,5.805e+00
7.540e-02,5.746e+00
7.836e-02,5.684e+00
8.131e-02,5.618e+00
8.427e-02,5.548e+00
8.723e-02,5.475e+00
9.018e-02,5.399e+00
9.314e-02,5.319e+00
9.610e-02,5.236e+00
9.905e-02,5.151e+00
1.020e-01,5.063e+00
1.050e-01,4.972e+00
1.079e-01,4.880e+00
1.109e-01,4.785e+00
1.138e-01,4.688e+00
1.168e-01,4.590e+00
1.198e-01,4.490e+00
1.227e-01,4.389e+00
1.257e-01,4.288e+00
1.286e-01,4.185e+00
1.316e-01,4.082e+00
1.345e-01,3.979e+00
1.375e-01,3.876e+00
1.404e-01,3.773e+00
1.434e-01,3.670e+00
1.464e-01,3.567e+00
1.493e-01,3.466e+00
1.523e-01,3.365e+00
1.552e-01,3.265e+00
1.582e-01,3.167e+00
1.611e-01,3.069e+00
1.641e-01,2.973e+00
1.671e-01,2.879e+00
1.700e-01,2.786e+00
1.730e-01,2.695e+00
1.759e-01,2.605e+00
1.789e-01,2.518e+00
1.818e-01,2.432e+00
1.848e-01,2.348e+00
1.878e-01,2.266e+00
1.907e-01,2.187e+00
1.937e-01,2.109e+00
1.966e-01,2.033e+00
1.996e-01,1.959e+00
2.025e-01,1.888e+00
2.055e-01,1.818e+00
2.085e-01,1.750e+00
2.114e-01,1.685e+00
2.144e-01,1.621e+00
2.173e-01,1.559e+00
2.203e-01,1.500e+00
2.232e-01,1.442e+00
2.262e-01,1.386e+00
2.292e-01,1.332e+00
2.321e-01,1.280e+00
2.351e-01,1.230e+00
2.380e-01,1.181e+00
2.410e-01,1.134e+00
2.439e-01,1.089e+00
2.469e-01,1.045e+00
2.498e-01,1.003e+00
2.528e-01,9.626e-01
2.558e-01,9.236e-01
2.587e-01,8.860e-01
2.617e-01,8.498e-01
2.646e-01,8.151e-01
2.676e-01,7.816e-01
2.705e-01,7.495e-01
2.735e-01,7.186e-01
2.765e-01,6.888e-01
2.794e-01,6.603e-01
2.824e-01,6.329e-01
2.853e-01,6.066e-01
2.883e-01,5.813e-01
2.912e-01,5.570e-01
2.942e-01,5.337e-01
2.972e-01,5.114e-01
3.001e-01,4.899e-01
3.031e-01,4.693e-01
3.060e-01,4.496e-01
3.090e-01,4.307e-01
3.119e-01,4.125e-01
3.149e-01,3.951e-01
3.179e-01,3.785e-01
3.208e-01,3.625e-01
3.238e-01,3.472e-01
3.267e-01,3.325e-01
3.297e-01,3.184e-01
3.326e-01,3.049e-01
3.356e-01,2.920e-01
3.386e-01,2.797e-01
3.415e-01,2.678e-01
3.445e-01,2.565e-01
3.474e-01,2.456e-01
3.504e-01,2.352e-01
3.533e-01,2.252e-01
3.563e-01,2.157e-01
3.593e-01,2.065e-01
3.622e-01,1.978e-01
3.652e-01,1.894e-01
3.681e-01,1.814e-01
3.711e-01,1.737e-01
3.740e-01,1.664e-01
3.770e-01,1.593e-01
3.799e-01,1.526e-01
3.829e-01,1.461e-01
3.859e-01,1.400e-01
3.888e-01,1.340e-01
3.918e-01,1.284e-01
3.947e-01,1.230e-01
3.977e-01,1.178e-01
4.006e-01,1.128e-01
4.036e-01,1.081e-01
4.066e-01,1.035e-01
4.095e-01,9.918e-02
4.125e-01,9.501e-02
4.154e-01,9.103e-02
4.184e-01,8.721e-02
4.213e-01,8.355e-02
4.243e-01,8.006e-02
4.273e-01,7.671e-02
4.302e-01,7.350e-02
4.332e-01,7.043e-02
4.361e-01,6.750e-02
4.391e-01,6.468e-02
4.420e-01,6.199e-02
4.450e-01,5.941e-02
4.480e-01,5.694e-02
4.509e-01,5.458e-02
4.539e-01,5.232e-02
4.568e-01,5.015e-02
4.598e-01,4.808e-02
4.627e-01,4.609e-02
4.657e-01,4.419e-02
4.687e-01,4.237e-02
4.716e-01,4.062e-02
4.746e-01,3.895e-02
4.775e-01,3.735e-02
4.805e-01,3.582e-02
4.834e-01,3.435e-02
4.864e-01,3.295e-02
4.894e-01,3.160e-02
4.923e-01,3.031e-02
4.953e-01,2.908e-02
4.982e-01,2.789e-02
5.012e-01,2.676e-02
5.041e-01,2.567e-02
5.071e-01,2.463e-02
5.100e-01,2.363e-02
5.130e-01,2.268e-02
5.160e-01,2.176e-02
5.189e-01,2.088e-02
5.219e-01,2.004e-02
5.248e-01,1.923e-02
5.278e-01,1.846e-02
5.307e-01,1.772e-02
5.337e-01,1.701e-02
5.367e-01,1.633e-02
5.396e-01,1.568e-02
5.426e-01,1.505e-02
5.455e-01,1.445e-02
5.485e-01,1.388e-02
5.514e-01,1.333e-02
5.544e-01,1.280e-02
5.574e-01,1.229e-02
5.603e-01,1.180e-02
5.633e-01,1.134e-02
5.662e-01,1.089e-02
5.692e-01,1.046e-02
5.721e-01,1.005e-02
5.751e-01,9.656e-03
5.781e-01,9.277e-03
5.810e-01,8.914e-03
5.840e-01,8.565e-03
5.869e-01,8.231e-03
5.899e-01,7.910e-03


==> anc/03_results/strong_inf/num_total_probability/0_26.csv <==
transmittance,probability_density
2.500e-03,5.259e-43
7.500e-03,1.249e-24
1.250e-02,5.515e-18
1.750e-02,2.884e-14
2.250e-02,7.875e-12
2.750e-02,4.285e-10
3.250e-02,8.611e-09
3.750e-02,8.888e-08
4.250e-02,5.727e-07
4.750e-02,2.608e-06
5.250e-02,9.122e-06
5.750e-02,2.597e-05
6.250e-02,6.275e-05
6.750e-02,1.329e-04
7.250e-02,2.524e-04
7.750e-02,4.385e-04
8.250e-02,7.069e-04
8.750e-02,1.071e-03
9.250e-02,1.538e-03
9.750e-02,2.113e-03
1.025e-01,2.796e-03
1.075e-01,3.583e-03
1.125e-01,4.468e-03
1.175e-01,5.443e-03
1.225e-01,6.501e-03
1.275e-01,7.634e-03
1.325e-01,8.836e-03
1.375e-01,1.010e-02
1.425e-01,1.143e-02
1.475e-01,1.281e-02
1.525e-01,1.425e-02
1.575e-01,1.575e-02
1.625e-01,1.731e-02
1.675e-01,1.894e-02
1.725e-01,2.064e-02
1.775e-01,2.242e-02
1.825e-01,2.430e-02
1.875e-01,2.627e-02
1.925e-01,2.835e-02
1.975e-01,3.054e-02
2.025e-01,3.285e-02
2.075e-01,3.529e-02
2.125e-01,3.784e-02
2.175e-01,4.053e-02
2.225e-01,4.333e-02
2.275e-01,4.626e-02
2.325e-01,4.932e-02
2.375e-01,5.249e-02
2.425e-01,5.577e-02
2.475e-01,5.918e-02
2.525e-01,6.270e-02
2.575e-01,6.633e-02
2.625e-01,7.009e-02
2.675e-01,7.397e-02
2.725e-01,7.798e-02
2.775e-01,8.211e-02
2.825e-01,8.639e-02
2.875e-01,9.080e-02
2.925e-01,9.535e-02
2.975e-01,1.000e-01
3.025e-01,1.049e-01
3.075e-01,1.099e-01
3.125e-01,1.150e-01
3.175e-01,1.202e-01
3.225e-01,1.255e-01
3.275e-01,1.309e-01
3.325e-01,1.364e-01
3.375e-01,1.420e-01
3.425e-01,1.476e-01
3.475e-01,1.533e-01
3.525e-01,1.589e-01
3.575e-01,1.646e-01
3.625e-01,1.703e-01
3.675e-01,1.759e-01
3.725e-01,1.815e-01
3.775e-01,1.871e-01
3.825e-01,1.927e-01
3.875e-01,1.983e-01
3.925e-01,2.039e-01
3.975e-01,2.096e-01
4.025e-01,2.153e-01
4.075e-01,2.212e-01
4.125e-01,2.272e-01
4.175e-01,2.333e-01
4.225e-01,2.397e-01
4.275e-01,2.464e-01
4.325e-01,2.534e-01
4.375e-01,2.608e-01
4.425e-01,2.686e-01
4.475e-01,2.768e-01
4.525e-01,2.857e-01
4.575e-01,2.951e-01
4.625e-01,3.052e-01
4.675e-01,3.160e-01
4.725e-01,3.275e-01
4.775e-01,3.399e-01
4.825e-01,3.532e-01
4.875e-01,3.675e-01
4.925e-01,3.828e-01
4.975e-01,3.992e-01
5.025e-01,4.168e-01
5.075e-01,4.357e-01
5.125e-01,4.560e-01
5.175e-01,4.777e-01
5.225e-01,5.010e-01
5.275e-01,5.259e-01
5.325e-01,5.525e-01
5.375e-01,5.810e-01
5.425e-01,6.114e-01
5.475e-01,6.438e-01
5.525e-01,6.783e-01
5.575e-01,7.151e-01
5.625e-01,7.542e-01
5.675e-01,7.957e-01
5.725e-01,8.396e-01
5.775e-01,8.862e-01
5.825e-01,9.354e-01
5.875e-01,9.873e-01
5.925e-01,1.042e+00
5.975e-01,1.100e+00
6.025e-01,1.160e+00
6.075e-01,1.224e+00
6.125e-01,1.290e+00
6.175e-01,1.360e+00
6.225e-01,1.433e+00
6.275e-01,1.510e+00
6.325e-01,1.590e+00
6.375e-01,1.674e+00
6.425e-01,1.761e+00
6.475e-01,1.853e+00
6.525e-01,1.948e+00
6.575e-01,2.049e+00
6.625e-01,2.154e+00
6.675e-01,2.264e+00
6.725e-01,2.380e+00
6.775e-01,2.501e+00
6.825e-01,2.629e+00
6.875e-01,2.763e+00
6.925e-01,2.904e+00
6.975e-01,3.052e+00
7.025e-01,3.206e+00
7.075e-01,3.366e+00
7.125e-01,3.532e+00
7.175e-01,3.702e+00
7.225e-01,3.874e+00
7.275e-01,4.046e+00
7.325e-01,4.216e+00
7.375e-01,4.381e+00
7.425e-01,4.537e+00
7.475e-01,4.680e+00
7.525e-01,4.806e+00
7.575e-01,4.912e+00
7.625e-01,4.993e+00
7.675e-01,5.046e+00
7.725e-01,5.068e+00
7.775e-01,5.057e+00
7.825e-01,5.012e+00
7.875e-01,4.931e+00
7.925e-01,4.817e+00
7.975e-01,4.669e+00
8.025e-01,4.492e+00
8.075e-01,4.287e+00
8.125e-01,4.059e+00
8.175e-01,3.813e+00
8.225e-01,3.553e+00
8.275e-01,3.284e+00
8.325e-01,3.011e+00
8.375e-01,2.739e+00
8.425e-01,2.472e+00
8.475e-01,2.213e+00
8.525e-01,1.966e+00
8.575e-01,1.733e+00
8.625e-01,1.516e+00
8.675e-01,1.316e+00
8.725e-01,1.135e+00
8.775e-01,9.709e-01
8.825e-01,8.250e-01
8.875e-01,6.962e-01
8.925e-01,5.836e-01
8.975e-01,4.860e-01
9.025e-01,4.022e-01
9.075e-01,3.308e-01
9.125e-01,2.704e-01
9.175e-01,2.198e-01
9.225e-01,1.777e-01
9.275e-01,1.429e-01
9.325e-01,1.143e-01
9.375e-01,9.103e-02
9.425e-01,7.216e-02
9.475e-01,5.696e-02
9.525e-01,4.478e-02
9.575e-01,3.507e-02
9.625e-01,2.738e-02
9.675e-01,2.130e-02
9.725e-01,1.653e-02
9.775e-01,1.279e-02
9.825e-01,9.879e-03
9.875e-01,7.615e-03
9.925e-01,5.859e-03
9.975e-01,4.503e-03


==> anc/03_results/strong_inf/num_total_probability/0_27.csv <==
transmittance,probability_density
2.500e-03,4.351e-52
7.500e-03,3.064e-30
1.250e-02,2.998e-22
1.750e-02,9.736e-18
2.250e-02,9.300e-15
2.750e-02,1.285e-12
3.250e-02,5.355e-11
3.750e-02,9.984e-10
4.250e-02,1.052e-08
4.750e-02,7.271e-08
5.250e-02,3.641e-07
5.750e-02,1.417e-06
6.250e-02,4.509e-06
6.750e-02,1.218e-05
7.250e-02,2.872e-05
7.750e-02,6.054e-05
8.250e-02,1.160e-04
8.750e-02,2.051e-04
9.250e-02,3.383e-04
9.750e-02,5.259e-04
1.025e-01,7.767e-04
1.075e-01,1.097e-03
1.125e-01,1.492e-03
1.175e-01,1.961e-03
1.225e-01,2.505e-03
1.275e-01,3.120e-03
1.325e-01,3.803e-03
1.375e-01,4.549e-03
1.425e-01,5.353e-03
1.475e-01,6.212e-03
1.525e-01,7.123e-03
1.575e-01,8.081e-03
1.625e-01,9.087e-03
1.675e-01,1.014e-02
1.725e-01,1.124e-02
1.775e-01,1.238e-02
1.825e-01,1.357e-02
1.875e-01,1.482e-02
1.925e-01,1.612e-02
1.975e-01,1.749e-02
2.025e-01,1.892e-02
2.075e-01,2.042e-02
2.125e-01,2.201e-02
2.175e-01,2.368e-02
2.225e-01,2.544e-02
2.275e-01,2.731e-02
2.325e-01,2.928e-02
2.375e-01,3.135e-02
2.425e-01,3.355e-02
2.475e-01,3.585e-02
2.525e-01,3.827e-02
2.575e-01,4.081e-02
2.625e-01,4.346e-02
2.675e-01,4.622e-02
2.725e-01,4.910e-02
2.775e-01,5.209e-02
2.825e-01,5.519e-02
2.875e-01,5.841e-02
2.925e-01,6.174e-02
2.975e-01,6.519e-02
3.025e-01,6.876e-02
3.075e-01,7.246e-02
3.125e-01,7.629e-02
3.175e-01,8.026e-02
3.225e-01,8.437e-02
3.275e-01,8.864e-02
3.325e-01,9.305e-02
3.375e-01,9.762e-02
3.425e-01,1.023e-01
3.475e-01,1.072e-01
3.525e-01,1.123e-01
3.575e-01,1.174e-01
3.625e-01,1.227e-01
3.675e-01,1.282e-01
3.725e-01,1.337e-01
3.775e-01,1.393e-01
3.825e-01,1.450e-01
3.875e-01,1.508e-01
3.925e-01,1.567e-01
3.975e-01,1.626e-01
4.025e-01,1.685e-01
4.075e-01,1.745e-01
4.125e-01,1.804e-01
4.175e-01,1.865e-01
4.225e-01,1.925e-01
4.275e-01,1.987e-01
4.325e-01,2.049e-01
4.375e-01,2.112e-01
4.425e-01,2.176e-01
4.475e-01,2.242e-01
4.525e-01,2.310e-01
4.575e-01,2.380e-01
4.625e-01,2.454e-01
4.675e-01,2.531e-01
4.725e-01,2.612e-01
4.775e-01,2.698e-01
4.825e-01,2.789e-01
4.875e-01,2.886e-01
4.925e-01,2.989e-01
4.975e-01,3.100e-01
5.025e-01,3.219e-01
5.075e-01,3.347e-01
5.125e-01,3.484e-01
5.175e-01,3.632e-01
5.225e-01,3.791e-01
5.275e-01,3.963e-01
5.325e-01,4.148e-01
5.375e-01,4.347e-01
5.425e-01,4.561e-01
5.475e-01,4.792e-01
5.525e-01,5.041e-01
5.575e-01,5.309e-01
5.625e-01,5.596e-01
5.675e-01,5.905e-01
5.725e-01,6.237e-01
5.775e-01,6.592e-01
5.825e-01,6.973e-01
5.875e-01,7.380e-01
5.925e-01,7.815e-01
5.975e-01,8.278e-01
6.025e-01,8.772e-01
6.075e-01,9.298e-01
6.125e-01,9.855e-01
6.175e-01,1.045e+00
6.225e-01,1.107e+00
6.275e-01,1.174e+00
6.325e-01,1.243e+00
6.375e-01,1.317e+00
6.425e-01,1.395e+00
6.475e-01,1.477e+00
6.525e-01,1.563e+00
6.575e-01,1.654e+00
6.625e-01,1.749e+00
6.675e-01,1.849e+00
6.725e-01,1.955e+00
6.775e-01,2.066e+00
6.825e-01,2.182e+00
6.875e-01,2.306e+00
6.925e-01,2.436e+00
6.975e-01,2.573e+00
7.025e-01,2.719e+00
7.075e-01,2.872e+00
7.125e-01,3.035e+00
7.175e-01,3.206e+00
7.225e-01,3.386e+00
7.275e-01,3.575e+00
7.325e-01,3.771e+00
7.375e-01,3.972e+00
7.425e-01,4.178e+00
7.475e-01,4.384e+00
7.525e-01,4.588e+00
7.575e-01,4.785e+00
7.625e-01,4.969e+00
7.675e-01,5.137e+00
7.725e-01,5.281e+00
7.775e-01,5.397e+00
7.825e-01,5.479e+00
7.875e-01,5.523e+00
7.925e-01,5.525e+00
7.975e-01,5.483e+00
8.025e-01,5.396e+00
8.075e-01,5.264e+00
8.125e-01,5.090e+00
8.175e-01,4.876e+00
8.225e-01,4.628e+00
8.275e-01,4.351e+00
8.325e-01,4.051e+00
8.375e-01,3.737e+00
8.425e-01,3.413e+00
8.475e-01,3.088e+00
8.525e-01,2.768e+00
8.575e-01,2.457e+00
8.625e-01,2.161e+00
8.675e-01,1.883e+00
8.725e-01,1.626e+00
8.775e-01,1.391e+00
8.825e-01,1.180e+00
8.875e-01,9.925e-01
8.925e-01,8.277e-01
8.975e-01,6.847e-01
9.025e-01,5.619e-01
9.075e-01,4.576e-01
9.125e-01,3.699e-01
9.175e-01,2.969e-01
9.225e-01,2.367e-01
9.275e-01,1.874e-01
9.325e-01,1.475e-01
9.375e-01,1.155e-01
9.425e-01,8.985e-02
9.475e-01,6.957e-02
9.525e-01,5.361e-02
9.575e-01,4.114e-02
9.625e-01,3.144e-02
9.675e-01,2.395e-02
9.725e-01,1.818e-02
9.775e-01,1.377e-02
9.825e-01,1.041e-02
9.875e-01,7.849e-03
9.925e-01,5.913e-03
9.975e-01,4.450e-03


==> anc/03_results/strong_inf/num_total_probability/0_28.csv <==
transmittance,probability_density
2.500e-03,9.783e-64
7.500e-03,1.744e-37
1.250e-02,8.693e-28
1.750e-02,2.865e-22
2.250e-02,1.342e-18
2.750e-02,6.055e-16
3.250e-02,6.373e-14
3.750e-02,2.519e-12
4.250e-02,4.960e-11
4.750e-02,5.826e-10
5.250e-02,4.609e-09
5.750e-02,2.673e-08
6.250e-02,1.209e-07
6.750e-02,4.463e-07
7.250e-02,1.393e-06
7.750e-02,3.778e-06
8.250e-02,9.095e-06
8.750e-02,1.978e-05
9.250e-02,3.940e-05
9.750e-02,7.273e-05
1.025e-01,1.257e-04
1.075e-01,2.048e-04
1.125e-01,3.172e-04
1.175e-01,4.694e-04
1.225e-01,6.675e-04
1.275e-01,9.160e-04
1.325e-01,1.218e-03
1.375e-01,1.575e-03
1.425e-01,1.987e-03
1.475e-01,2.453e-03
1.525e-01,2.970e-03
1.575e-01,3.535e-03
1.625e-01,4.145e-03
1.675e-01,4.797e-03
1.725e-01,5.490e-03
1.775e-01,6.220e-03
1.825e-01,6.987e-03
1.875e-01,7.790e-03
1.925e-01,8.630e-03
1.975e-01,9.506e-03
2.025e-01,1.042e-02
2.075e-01,1.138e-02
2.125e-01,1.237e-02
2.175e-01,1.342e-02
2.225e-01,1.451e-02
2.275e-01,1.566e-02
2.325e-01,1.686e-02
2.375e-01,1.813e-02
2.425e-01,1.947e-02
2.475e-01,2.089e-02
2.525e-01,2.238e-02
2.575e-01,2.397e-02
2.625e-01,2.564e-02
2.675e-01,2.741e-02
2.725e-01,2.929e-02
2.775e-01,3.127e-02
2.825e-01,3.336e-02
2.875e-01,3.556e-02
2.925e-01,3.787e-02
2.975e-01,4.030e-02
3.025e-01,4.284e-02
3.075e-01,4.549e-02
3.125e-01,4.826e-02
3.175e-01,5.114e-02
3.225e-01,5.415e-02
3.275e-01,5.727e-02
3.325e-01,6.051e-02
3.375e-01,6.388e-02
3.425e-01,6.739e-02
3.475e-01,7.103e-02
3.525e-01,7.482e-02
3.575e-01,7.876e-02
3.625e-01,8.286e-02
3.675e-01,8.712e-02
3.725e-01,9.156e-02
3.775e-01,9.616e-02
3.825e-01,1.009e-01
3.875e-01,1.059e-01
3.925e-01,1.110e-01
3.975e-01,1.163e-01
4.025e-01,1.217e-01
4.075e-01,1.273e-01
4.125e-01,1.331e-01
4.175e-01,1.389e-01
4.225e-01,1.449e-01
4.275e-01,1.510e-01
4.325e-01,1.572e-01
4.375e-01,1.635e-01
4.425e-01,1.698e-01
4.475e-01,1.763e-01
4.525e-01,1.828e-01
4.575e-01,1.894e-01
4.625e-01,1.961e-01
4.675e-01,2.029e-01
4.725e-01,2.099e-01
4.775e-01,2.171e-01
4.825e-01,2.244e-01
4.875e-01,2.321e-01
4.925e-01,2.400e-01
4.975e-01,2.483e-01
5.025e-01,2.569e-01
5.075e-01,2.661e-01
5.125e-01,2.758e-01
5.175e-01,2.861e-01
5.225e-01,2.971e-01
5.275e-01,3.089e-01
5.325e-01,3.216e-01
5.375e-01,3.352e-01
5.425e-01,3.499e-01
5.475e-01,3.658e-01
5.525e-01,3.829e-01
5.575e-01,4.014e-01
5.625e-01,4.214e-01
5.675e-01,4.430e-01
5.725e-01,4.664e-01
5.775e-01,4.918e-01
5.825e-01,5.192e-01
5.875e-01,5.488e-01
5.925e-01,5.808e-01
5.975e-01,6.153e-01
6.025e-01,6.526e-01
6.075e-01,6.927e-01
6.125e-01,7.359e-01
6.175e-01,7.823e-01
6.225e-01,8.321e-01
6.275e-01,8.854e-01
6.325e-01,9.425e-01
6.375e-01,1.004e+00
6.425e-01,1.069e+00
6.475e-01,1.138e+00
6.525e-01,1.212e+00
6.575e-01,1.290e+00
6.625e-01,1.373e+00
6.675e-01,1.462e+00
6.725e-01,1.555e+00
6.775e-01,1.654e+00
6.825e-01,1.759e+00
6.875e-01,1.870e+00
6.925e-01,1.987e+00
6.975e-01,2.112e+00
7.025e-01,2.244e+00
7.075e-01,2.383e+00
7.125e-01,2.532e+00
7.175e-01,2.690e+00
7.225e-01,2.858e+00
7.275e-01,3.037e+00
7.325e-01,3.227e+00
7.375e-01,3.429e+00
7.425e-01,3.643e+00
7.475e-01,3.867e+00
7.525e-01,4.102e+00
7.575e-01,4.344e+00
7.625e-01,4.591e+00
7.675e-01,4.838e+00
7.725e-01,5.080e+00
7.775e-01,5.311e+00
7.825e-01,5.522e+00
7.875e-01,5.708e+00
7.925e-01,5.859e+00
7.975e-01,5.968e+00
8.025e-01,6.029e+00
8.075e-01,6.035e+00
8.125e-01,5.985e+00
8.175e-01,5.876e+00
8.225e-01,5.709e+00
8.275e-01,5.488e+00
8.325e-01,5.217e+00
8.375e-01,4.905e+00
8.425e-01,4.559e+00
8.475e-01,4.190e+00
8.525e-01,3.806e+00
8.575e-01,3.418e+00
8.625e-01,3.035e+00
8.675e-01,2.665e+00
8.725e-01,2.313e+00
8.775e-01,1.986e+00
8.825e-01,1.687e+00
8.875e-01,1.417e+00
8.925e-01,1.179e+00
8.975e-01,9.703e-01
9.025e-01,7.909e-01
9.075e-01,6.385e-01
9.125e-01,5.107e-01
9.175e-01,4.049e-01
9.225e-01,3.183e-01
9.275e-01,2.483e-01
9.325e-01,1.921e-01
9.375e-01,1.476e-01
9.425e-01,1.127e-01
9.475e-01,8.549e-02
9.525e-01,6.450e-02
9.575e-01,4.841e-02
9.625e-01,3.618e-02
9.675e-01,2.693e-02
9.725e-01,1.998e-02
9.775e-01,1.479e-02
9.825e-01,1.092e-02
9.875e-01,8.055e-03
9.925e-01,5.935e-03
9.975e-01,4.372e-03


==> anc/03_results/strong_inf/num_total_probability/0_29.csv <==
transmittance,probability_density
2.500e-03,6.444e-79
7.500e-03,5.502e-47
1.250e-02,4.385e-35
1.750e-02,2.882e-28
2.250e-02,1.054e-23
2.750e-02,2.194e-20
3.250e-02,7.649e-18
3.750e-02,7.989e-16
4.250e-02,3.532e-14
4.750e-02,8.242e-13
5.250e-02,1.178e-11
5.750e-02,1.146e-10
6.250e-02,8.172e-10
6.750e-02,4.526e-09
7.250e-02,2.032e-08
7.750e-02,7.648e-08
8.250e-02,2.479e-07
8.750e-02,7.069e-07
9.250e-02,1.805e-06
9.750e-02,4.184e-06
1.025e-01,8.915e-06
1.075e-01,1.763e-05
1.125e-01,3.266e-05
1.175e-01,5.705e-05
1.225e-01,9.457e-05
1.275e-01,1.496e-04
1.325e-01,2.268e-04
1.375e-01,3.311e-04
1.425e-01,4.672e-04
1.475e-01,6.389e-04
1.525e-01,8.497e-04
1.575e-01,1.102e-03
1.625e-01,1.397e-03
1.675e-01,1.734e-03
1.725e-01,2.113e-03
1.775e-01,2.533e-03
1.825e-01,2.991e-03
1.875e-01,3.485e-03
1.925e-01,4.013e-03
1.975e-01,4.574e-03
2.025e-01,5.165e-03
2.075e-01,5.785e-03
2.125e-01,6.435e-03
2.175e-01,7.113e-03
2.225e-01,7.822e-03
2.275e-01,8.561e-03
2.325e-01,9.332e-03
2.375e-01,1.014e-02
2.425e-01,1.098e-02
2.475e-01,1.186e-02
2.525e-01,1.279e-02
2.575e-01,1.376e-02
2.625e-01,1.478e-02
2.675e-01,1.586e-02
2.725e-01,1.700e-02
2.775e-01,1.820e-02
2.825e-01,1.947e-02
2.875e-01,2.082e-02
2.925e-01,2.225e-02
2.975e-01,2.377e-02
3.025e-01,2.538e-02
3.075e-01,2.709e-02
3.125e-01,2.890e-02
3.175e-01,3.082e-02
3.225e-01,3.284e-02
3.275e-01,3.498e-02
3.325e-01,3.723e-02
3.375e-01,3.961e-02
3.425e-01,4.210e-02
3.475e-01,4.471e-02
3.525e-01,4.745e-02
3.575e-01,5.031e-02
3.625e-01,5.331e-02
3.675e-01,5.644e-02
3.725e-01,5.971e-02
3.775e-01,6.312e-02
3.825e-01,6.669e-02
3.875e-01,7.042e-02
3.925e-01,7.431e-02
3.975e-01,7.837e-02
4.025e-01,8.261e-02
4.075e-01,8.704e-02
4.125e-01,9.166e-02
4.175e-01,9.647e-02
4.225e-01,1.015e-01
4.275e-01,1.067e-01
4.325e-01,1.121e-01
4.375e-01,1.176e-01
4.425e-01,1.234e-01
4.475e-01,1.293e-01
4.525e-01,1.354e-01
4.575e-01,1.417e-01
4.625e-01,1.481e-01
4.675e-01,1.546e-01
4.725e-01,1.613e-01
4.775e-01,1.681e-01
4.825e-01,1.750e-01
4.875e-01,1.821e-01
4.925e-01,1.894e-01
4.975e-01,1.968e-01
5.025e-01,2.043e-01
5.075e-01,2.121e-01
5.125e-01,2.202e-01
5.175e-01,2.285e-01
5.225e-01,2.372e-01
5.275e-01,2.462e-01
5.325e-01,2.557e-01
5.375e-01,2.657e-01
5.425e-01,2.764e-01
5.475e-01,2.877e-01
5.525e-01,2.998e-01
5.575e-01,3.127e-01
5.625e-01,3.267e-01
5.675e-01,3.417e-01
5.725e-01,3.579e-01
5.775e-01,3.755e-01
5.825e-01,3.945e-01
5.875e-01,4.151e-01
5.925e-01,4.375e-01
5.975e-01,4.619e-01
6.025e-01,4.883e-01
6.075e-01,5.170e-01
6.125e-01,5.483e-01
6.175e-01,5.822e-01
6.225e-01,6.190e-01
6.275e-01,6.589e-01
6.325e-01,7.022e-01
6.375e-01,7.491e-01
6.425e-01,7.997e-01
6.475e-01,8.544e-01
6.525e-01,9.135e-01
6.575e-01,9.770e-01
6.625e-01,1.045e+00
6.675e-01,1.119e+00
6.725e-01,1.197e+00
6.775e-01,1.282e+00
6.825e-01,1.372e+00
6.875e-01,1.468e+00
6.925e-01,1.571e+00
6.975e-01,1.681e+00
7.025e-01,1.798e+00
7.075e-01,1.923e+00
7.125e-01,2.055e+00
7.175e-01,2.197e+00
7.225e-01,2.348e+00
7.275e-01,2.510e+00
7.325e-01,2.682e+00
7.375e-01,2.867e+00
7.425e-01,3.065e+00
7.475e-01,3.278e+00
7.525e-01,3.505e+00
7.575e-01,3.748e+00
7.625e-01,4.006e+00
7.675e-01,4.279e+00
7.725e-01,4.564e+00
7.775e-01,4.858e+00
7.825e-01,5.155e+00
7.875e-01,5.449e+00
7.925e-01,5.731e+00
7.975e-01,5.991e+00
8.025e-01,6.218e+00
8.075e-01,6.402e+00
8.125e-01,6.531e+00
8.175e-01,6.596e+00
8.225e-01,6.591e+00
8.275e-01,6.510e+00
8.325e-01,6.353e+00
8.375e-01,6.122e+00
8.425e-01,5.823e+00
8.475e-01,5.466e+00
8.525e-01,5.063e+00
8.575e-01,4.625e+00
8.625e-01,4.168e+00
8.675e-01,3.705e+00
8.725e-01,3.249e+00
8.775e-01,2.811e+00
8.825e-01,2.400e+00
8.875e-01,2.022e+00
8.925e-01,1.681e+00
8.975e-01,1.381e+00
9.025e-01,1.120e+00
9.075e-01,8.980e-01
9.125e-01,7.116e-01
9.175e-01,5.578e-01
9.225e-01,4.326e-01
9.275e-01,3.321e-01
9.325e-01,2.526e-01
9.375e-01,1.905e-01
9.425e-01,1.425e-01
9.475e-01,1.058e-01
9.525e-01,7.799e-02
9.575e-01,5.718e-02
9.625e-01,4.171e-02
9.675e-01,3.030e-02
9.725e-01,2.193e-02
9.775e-01,1.584e-02
9.825e-01,1.142e-02
9.875e-01,8.225e-03
9.925e-01,5.924e-03
9.975e-01,4.269e-03


==> anc/03_results/strong_inf/num_total_probability/0_3.csv <==
transmittance,probability_density
1.669e-03,5.684e-03
5.006e-03,3.160e-01
8.344e-03,8.116e-01
1.168e-02,1.259e+00
1.502e-02,1.663e+00
1.836e-02,2.029e+00
2.169e-02,2.358e+00
2.503e-02,2.648e+00
2.837e-02,2.901e+00
3.171e-02,3.119e+00
3.504e-02,3.306e+00
3.838e-02,3.464e+00
4.172e-02,3.596e+00
4.505e-02,3.706e+00
4.839e-02,3.796e+00
5.173e-02,3.871e+00
5.507e-02,3.932e+00
5.840e-02,3.981e+00
6.174e-02,4.022e+00
6.508e-02,4.054e+00
6.842e-02,4.081e+00
7.175e-02,4.102e+00
7.509e-02,4.119e+00
7.843e-02,4.132e+00
8.177e-02,4.143e+00
8.510e-02,4.150e+00
8.844e-02,4.155e+00
9.178e-02,4.158e+00
9.512e-02,4.159e+00
9.845e-02,4.157e+00
1.018e-01,4.154e+00
1.051e-01,4.148e+00
1.085e-01,4.141e+00
1.118e-01,4.131e+00
1.151e-01,4.119e+00
1.185e-01,4.105e+00
1.218e-01,4.088e+00
1.252e-01,4.069e+00
1.285e-01,4.048e+00
1.318e-01,4.024e+00
1.352e-01,3.998e+00
1.385e-01,3.969e+00
1.418e-01,3.937e+00
1.452e-01,3.904e+00
1.485e-01,3.867e+00
1.519e-01,3.828e+00
1.552e-01,3.787e+00
1.585e-01,3.743e+00
1.619e-01,3.697e+00
1.652e-01,3.648e+00
1.685e-01,3.598e+00
1.719e-01,3.545e+00
1.752e-01,3.491e+00
1.786e-01,3.434e+00
1.819e-01,3.376e+00
1.852e-01,3.316e+00
1.886e-01,3.255e+00
1.919e-01,3.193e+00
1.952e-01,3.129e+00
1.986e-01,3.064e+00
2.019e-01,2.999e+00
2.053e-01,2.933e+00
2.086e-01,2.866e+00
2.119e-01,2.799e+00
2.153e-01,2.731e+00
2.186e-01,2.663e+00
2.219e-01,2.596e+00
2.253e-01,2.528e+00
2.286e-01,2.460e+00
2.319e-01,2.393e+00
2.353e-01,2.326e+00
2.386e-01,2.260e+00
2.420e-01,2.194e+00
2.453e-01,2.130e+00
2.486e-01,2.065e+00
2.520e-01,2.002e+00
2.553e-01,1.940e+00
2.586e-01,1.878e+00
2.620e-01,1.818e+00
2.653e-01,1.759e+00
2.687e-01,1.700e+00
2.720e-01,1.643e+00
2.753e-01,1.588e+00
2.787e-01,1.533e+00
2.820e-01,1.480e+00
2.853e-01,1.428e+00
2.887e-01,1.377e+00
2.920e-01,1.327e+00
2.954e-01,1.279e+00
2.987e-01,1.232e+00
3.020e-01,1.187e+00
3.054e-01,1.142e+00
3.087e-01,1.099e+00
3.120e-01,1.058e+00
3.154e-01,1.017e+00
3.187e-01,9.781e-01
3.221e-01,9.401e-01
3.254e-01,9.034e-01
3.287e-01,8.678e-01
3.321e-01,8.335e-01
3.354e-01,8.003e-01
3.387e-01,7.682e-01
3.421e-01,7.372e-01
3.454e-01,7.073e-01
3.488e-01,6.785e-01
3.521e-01,6.507e-01
3.554e-01,6.239e-01
3.588e-01,5.981e-01
3.621e-01,5.733e-01
3.654e-01,5.493e-01
3.688e-01,5.263e-01
3.721e-01,5.042e-01
3.755e-01,4.829e-01
3.788e-01,4.624e-01
3.821e-01,4.427e-01
3.855e-01,4.238e-01
3.888e-01,4.057e-01
3.921e-01,3.882e-01
3.955e-01,3.715e-01
3.988e-01,3.555e-01
4.022e-01,3.401e-01
4.055e-01,3.253e-01
4.088e-01,3.111e-01
4.122e-01,2.975e-01
4.155e-01,2.845e-01
4.188e-01,2.720e-01
4.222e-01,2.601e-01
4.255e-01,2.486e-01
4.289e-01,2.376e-01
4.322e-01,2.271e-01
4.355e-01,2.171e-01
4.389e-01,2.074e-01
4.422e-01,1.982e-01
4.455e-01,1.894e-01
4.489e-01,1.809e-01
4.522e-01,1.729e-01
4.556e-01,1.651e-01
4.589e-01,1.577e-01
4.622e-01,1.507e-01
4.656e-01,1.439e-01
4.689e-01,1.374e-01
4.722e-01,1.313e-01
4.756e-01,1.254e-01
4.789e-01,1.197e-01
4.823e-01,1.143e-01
4.856e-01,1.092e-01
4.889e-01,1.042e-01
4.923e-01,9.952e-02
4.956e-01,9.502e-02
4.989e-01,9.072e-02
5.023e-01,8.662e-02
5.056e-01,8.269e-02
5.090e-01,7.895e-02
5.123e-01,7.537e-02
5.156e-01,7.195e-02
5.190e-01,6.869e-02
5.223e-01,6.558e-02
5.256e-01,6.260e-02
5.290e-01,5.976e-02
5.323e-01,5.705e-02
5.357e-01,5.446e-02
5.390e-01,5.199e-02
5.423e-01,4.963e-02
5.457e-01,4.737e-02
5.490e-01,4.522e-02
5.523e-01,4.317e-02
5.557e-01,4.121e-02
5.590e-01,3.934e-02
5.624e-01,3.755e-02
5.657e-01,3.585e-02
5.690e-01,3.422e-02
5.724e-01,3.267e-02
5.757e-01,3.119e-02
5.790e-01,2.978e-02
5.824e-01,2.843e-02
5.857e-01,2.714e-02
5.891e-01,2.591e-02
5.924e-01,2.473e-02
5.957e-01,2.362e-02
5.991e-01,2.255e-02
6.024e-01,2.153e-02
6.057e-01,2.055e-02
6.091e-01,1.962e-02
6.124e-01,1.874e-02
6.158e-01,1.789e-02
6.191e-01,1.708e-02
6.224e-01,1.631e-02
6.258e-01,1.558e-02
6.291e-01,1.488e-02
6.324e-01,1.421e-02
6.358e-01,1.357e-02
6.391e-01,1.296e-02
6.424e-01,1.237e-02
6.458e-01,1.182e-02
6.491e-01,1.129e-02
6.525e-01,1.078e-02
6.558e-01,1.030e-02
6.591e-01,9.837e-03
6.625e-01,9.397e-03
6.658e-01,8.977e-03


==> anc/03_results/strong_inf/num_total_probability/0_31.csv <==
transmittance,probability_density
2.500e-03,2.696e-122
7.500e-03,1.866e-74
1.250e-02,2.313e-56
1.750e-02,6.957e-46
2.250e-02,8.375e-39
2.750e-02,1.314e-33
3.250e-02,1.361e-29
3.750e-02,2.235e-26
4.250e-02,9.818e-24
4.750e-02,1.614e-21
5.250e-02,1.244e-19
5.750e-02,5.275e-18
6.250e-02,1.382e-16
6.750e-02,2.439e-15
7.250e-02,3.100e-14
7.750e-02,2.987e-13
8.250e-02,2.274e-12
8.750e-02,1.414e-11
9.250e-02,7.376e-11
9.750e-02,3.301e-10
1.025e-01,1.291e-09
1.075e-01,4.485e-09
1.125e-01,1.401e-08
1.175e-01,3.983e-08
1.225e-01,1.040e-07
1.275e-01,2.516e-07
1.325e-01,5.681e-07
1.375e-01,1.205e-06
1.425e-01,2.413e-06
1.475e-01,4.588e-06
1.525e-01,8.317e-06
1.575e-01,1.443e-05
1.625e-01,2.405e-05
1.675e-01,3.863e-05
1.725e-01,5.995e-05
1.775e-01,9.012e-05
1.825e-01,1.316e-04
1.875e-01,1.869e-04
1.925e-01,2.589e-04
1.975e-01,3.503e-04
2.025e-01,4.636e-04
2.075e-01,6.014e-04
2.125e-01,7.655e-04
2.175e-01,9.574e-04
2.225e-01,1.178e-03
2.275e-01,1.428e-03
2.325e-01,1.708e-03
2.375e-01,2.015e-03
2.425e-01,2.351e-03
2.475e-01,2.714e-03
2.525e-01,3.101e-03
2.575e-01,3.513e-03
2.625e-01,3.948e-03
2.675e-01,4.406e-03
2.725e-01,4.885e-03
2.775e-01,5.387e-03
2.825e-01,5.910e-03
2.875e-01,6.457e-03
2.925e-01,7.028e-03
2.975e-01,7.626e-03
3.025e-01,8.251e-03
3.075e-01,8.907e-03
3.125e-01,9.596e-03
3.175e-01,1.032e-02
3.225e-01,1.109e-02
3.275e-01,1.189e-02
3.325e-01,1.275e-02
3.375e-01,1.366e-02
3.425e-01,1.462e-02
3.475e-01,1.564e-02
3.525e-01,1.673e-02
3.575e-01,1.789e-02
3.625e-01,1.912e-02
3.675e-01,2.044e-02
3.725e-01,2.185e-02
3.775e-01,2.335e-02
3.825e-01,2.495e-02
3.875e-01,2.666e-02
3.925e-01,2.849e-02
3.975e-01,3.043e-02
4.025e-01,3.250e-02
4.075e-01,3.470e-02
4.125e-01,3.703e-02
4.175e-01,3.951e-02
4.225e-01,4.214e-02
4.275e-01,4.492e-02
4.325e-01,4.786e-02
4.375e-01,5.098e-02
4.425e-01,5.427e-02
4.475e-01,5.774e-02
4.525e-01,6.141e-02
4.575e-01,6.527e-02
4.625e-01,6.935e-02
4.675e-01,7.364e-02
4.725e-01,7.816e-02
4.775e-01,8.291e-02
4.825e-01,8.791e-02
4.875e-01,9.314e-02
4.925e-01,9.863e-02
4.975e-01,1.044e-01
5.025e-01,1.104e-01
5.075e-01,1.166e-01
5.125e-01,1.231e-01
5.175e-01,1.299e-01
5.225e-01,1.369e-01
5.275e-01,1.441e-01
5.325e-01,1.516e-01
5.375e-01,1.594e-01
5.425e-01,1.674e-01
5.475e-01,1.756e-01
5.525e-01,1.841e-01
5.575e-01,1.930e-01
5.625e-01,2.021e-01
5.675e-01,2.116e-01
5.725e-01,2.215e-01
5.775e-01,2.318e-01
5.825e-01,2.426e-01
5.875e-01,2.540e-01
5.925e-01,2.661e-01
5.975e-01,2.789e-01
6.025e-01,2.926e-01
6.075e-01,3.072e-01
6.125e-01,3.230e-01
6.175e-01,3.400e-01
6.225e-01,3.584e-01
6.275e-01,3.784e-01
6.325e-01,4.002e-01
6.375e-01,4.240e-01
6.425e-01,4.500e-01
6.475e-01,4.785e-01
6.525e-01,5.098e-01
6.575e-01,5.442e-01
6.625e-01,5.819e-01
6.675e-01,6.234e-01
6.725e-01,6.690e-01
6.775e-01,7.191e-01
6.825e-01,7.742e-01
6.875e-01,8.346e-01
6.925e-01,9.008e-01
6.975e-01,9.733e-01
7.025e-01,1.053e+00
7.075e-01,1.139e+00
7.125e-01,1.234e+00
7.175e-01,1.336e+00
7.225e-01,1.448e+00
7.275e-01,1.570e+00
7.325e-01,1.702e+00
7.375e-01,1.844e+00
7.425e-01,1.999e+00
7.475e-01,2.166e+00
7.525e-01,2.347e+00
7.575e-01,2.544e+00
7.625e-01,2.757e+00
7.675e-01,2.988e+00
7.725e-01,3.240e+00
7.775e-01,3.514e+00
7.825e-01,3.812e+00
7.875e-01,4.138e+00
7.925e-01,4.490e+00
7.975e-01,4.869e+00
8.025e-01,5.272e+00
8.075e-01,5.693e+00
8.125e-01,6.122e+00
8.175e-01,6.546e+00
8.225e-01,6.947e+00
8.275e-01,7.305e+00
8.325e-01,7.597e+00
8.375e-01,7.802e+00
8.425e-01,7.901e+00
8.475e-01,7.877e+00
8.525e-01,7.726e+00
8.575e-01,7.445e+00
8.625e-01,7.046e+00
8.675e-01,6.544e+00
8.725e-01,5.962e+00
8.775e-01,5.328e+00
8.825e-01,4.669e+00
8.875e-01,4.013e+00
8.925e-01,3.383e+00
8.975e-01,2.798e+00
9.025e-01,2.271e+00
9.075e-01,1.810e+00
9.125e-01,1.418e+00
9.175e-01,1.091e+00
9.225e-01,8.263e-01
9.275e-01,6.161e-01
9.325e-01,4.527e-01
9.375e-01,3.282e-01
9.425e-01,2.350e-01
9.475e-01,1.665e-01
9.525e-01,1.168e-01
9.575e-01,8.125e-02
9.625e-01,5.616e-02
9.675e-01,3.863e-02
9.725e-01,2.648e-02
9.775e-01,1.812e-02
9.825e-01,1.240e-02
9.875e-01,8.493e-03
9.925e-01,5.832e-03
9.975e-01,4.018e-03


==> anc/03_results/strong_inf/num_total_probability/0_32.csv <==
transmittance,probability_density
2.500e-03,4.200e-153
7.500e-03,3.771e-94
1.250e-02,1.017e-71
1.750e-02,1.135e-58
2.250e-02,8.048e-50
2.750e-02,2.650e-43
3.250e-02,2.998e-38
3.750e-02,3.442e-34
4.250e-02,7.666e-31
4.750e-02,5.014e-28
5.250e-02,1.276e-25
5.750e-02,1.538e-23
6.250e-02,1.015e-21
6.750e-02,4.082e-20
7.250e-02,1.088e-18
7.750e-02,2.048e-17
8.250e-02,2.866e-16
8.750e-02,3.109e-15
9.250e-02,2.703e-14
9.750e-02,1.937e-13
1.025e-01,1.171e-12
1.075e-01,6.089e-12
1.125e-01,2.769e-11
1.175e-01,1.117e-10
1.225e-01,4.047e-10
1.275e-01,1.330e-09
1.325e-01,4.006e-09
1.375e-01,1.113e-08
1.425e-01,2.878e-08
1.475e-01,6.960e-08
1.525e-01,1.583e-07
1.575e-01,3.406e-07
1.625e-01,6.959e-07
1.675e-01,1.356e-06
1.725e-01,2.527e-06
1.775e-01,4.520e-06
1.825e-01,7.786e-06
1.875e-01,1.295e-05
1.925e-01,2.083e-05
1.975e-01,3.249e-05
2.025e-01,4.926e-05
2.075e-01,7.269e-05
2.125e-01,1.046e-04
2.175e-01,1.470e-04
2.225e-01,2.021e-04
2.275e-01,2.722e-04
2.325e-01,3.594e-04
2.375e-01,4.660e-04
2.425e-01,5.940e-04
2.475e-01,7.450e-04
2.525e-01,9.204e-04
2.575e-01,1.121e-03
2.625e-01,1.348e-03
2.675e-01,1.601e-03
2.725e-01,1.880e-03
2.775e-01,2.185e-03
2.825e-01,2.514e-03
2.875e-01,2.867e-03
2.925e-01,3.244e-03
2.975e-01,3.643e-03
3.025e-01,4.064e-03
3.075e-01,4.506e-03
3.125e-01,4.971e-03
3.175e-01,5.457e-03
3.225e-01,5.966e-03
3.275e-01,6.499e-03
3.325e-01,7.058e-03
3.375e-01,7.645e-03
3.425e-01,8.262e-03
3.475e-01,8.912e-03
3.525e-01,9.598e-03
3.575e-01,1.032e-02
3.625e-01,1.109e-02
3.675e-01,1.191e-02
3.725e-01,1.277e-02
3.775e-01,1.369e-02
3.825e-01,1.468e-02
3.875e-01,1.572e-02
3.925e-01,1.684e-02
3.975e-01,1.804e-02
4.025e-01,1.932e-02
4.075e-01,2.069e-02
4.125e-01,2.216e-02
4.175e-01,2.373e-02
4.225e-01,2.541e-02
4.275e-01,2.720e-02
4.325e-01,2.912e-02
4.375e-01,3.118e-02
4.425e-01,3.337e-02
4.475e-01,3.571e-02
4.525e-01,3.820e-02
4.575e-01,4.086e-02
4.625e-01,4.369e-02
4.675e-01,4.669e-02
4.725e-01,4.989e-02
4.775e-01,5.329e-02
4.825e-01,5.690e-02
4.875e-01,6.072e-02
4.925e-01,6.478e-02
4.975e-01,6.909e-02
5.025e-01,7.364e-02
5.075e-01,7.846e-02
5.125e-01,8.356e-02
5.175e-01,8.893e-02
5.225e-01,9.460e-02
5.275e-01,1.006e-01
5.325e-01,1.068e-01
5.375e-01,1.134e-01
5.425e-01,1.203e-01
5.475e-01,1.275e-01
5.525e-01,1.350e-01
5.575e-01,1.428e-01
5.625e-01,1.509e-01
5.675e-01,1.594e-01
5.725e-01,1.682e-01
5.775e-01,1.773e-01
5.825e-01,1.868e-01
5.875e-01,1.966e-01
5.925e-01,2.069e-01
5.975e-01,2.177e-01
6.025e-01,2.289e-01
6.075e-01,2.407e-01
6.125e-01,2.532e-01
6.175e-01,2.664e-01
6.225e-01,2.805e-01
6.275e-01,2.955e-01
6.325e-01,3.116e-01
6.375e-01,3.290e-01
6.425e-01,3.478e-01
6.475e-01,3.682e-01
6.525e-01,3.904e-01
6.575e-01,4.147e-01
6.625e-01,4.414e-01
6.675e-01,4.708e-01
6.725e-01,5.031e-01
6.775e-01,5.388e-01
6.825e-01,5.783e-01
6.875e-01,6.220e-01
6.925e-01,6.703e-01
6.975e-01,7.239e-01
7.025e-01,7.832e-01
7.075e-01,8.488e-01
7.125e-01,9.214e-01
7.175e-01,1.002e+00
7.225e-01,1.090e+00
7.275e-01,1.188e+00
7.325e-01,1.295e+00
7.375e-01,1.413e+00
7.425e-01,1.542e+00
7.475e-01,1.684e+00
7.525e-01,1.839e+00
7.575e-01,2.008e+00
7.625e-01,2.193e+00
7.675e-01,2.396e+00
7.725e-01,2.616e+00
7.775e-01,2.858e+00
7.825e-01,3.123e+00
7.875e-01,3.414e+00
7.925e-01,3.733e+00
7.975e-01,4.085e+00
8.025e-01,4.472e+00
8.075e-01,4.895e+00
8.125e-01,5.353e+00
8.175e-01,5.841e+00
8.225e-01,6.351e+00
8.275e-01,6.867e+00
8.325e-01,7.367e+00
8.375e-01,7.826e+00
8.425e-01,8.211e+00
8.475e-01,8.492e+00
8.525e-01,8.639e+00
8.575e-01,8.631e+00
8.625e-01,8.455e+00
8.675e-01,8.112e+00
8.725e-01,7.616e+00
8.775e-01,6.992e+00
8.825e-01,6.273e+00
8.875e-01,5.500e+00
8.925e-01,4.711e+00
8.975e-01,3.943e+00
9.025e-01,3.226e+00
9.075e-01,2.580e+00
9.125e-01,2.019e+00
9.175e-01,1.547e+00
9.225e-01,1.161e+00
9.275e-01,8.552e-01
9.325e-01,6.184e-01
9.375e-01,4.396e-01
9.425e-01,3.078e-01
9.475e-01,2.126e-01
9.525e-01,1.451e-01
9.575e-01,9.806e-02
9.625e-01,6.577e-02
9.675e-01,4.387e-02
9.725e-01,2.917e-02
9.775e-01,1.938e-02
9.825e-01,1.288e-02
9.875e-01,8.590e-03
9.925e-01,5.751e-03
9.975e-01,3.871e-03


==> anc/03_results/strong_inf/num_total_probability/0_33.csv <==
transmittance,probability_density
2.500e-03,7.267e-190
7.500e-03,7.884e-118
1.250e-02,2.807e-90
1.750e-02,3.428e-74
2.250e-02,3.038e-63
2.750e-02,3.702e-55
3.250e-02,7.172e-49
3.750e-02,8.328e-44
4.250e-02,1.282e-39
4.750e-02,4.353e-36
5.250e-02,4.604e-33
5.750e-02,1.934e-30
6.250e-02,3.854e-28
6.750e-02,4.160e-26
7.250e-02,2.693e-24
7.750e-02,1.132e-22
8.250e-02,3.293e-21
8.750e-02,6.975e-20
9.250e-02,1.122e-18
9.750e-02,1.417e-17
1.025e-01,1.448e-16
1.075e-01,1.226e-15
1.125e-01,8.779e-15
1.175e-01,5.410e-14
1.225e-01,2.913e-13
1.275e-01,1.389e-12
1.325e-01,5.931e-12
1.375e-01,2.291e-11
1.425e-01,8.073e-11
1.475e-01,2.617e-10
1.525e-01,7.854e-10
1.575e-01,2.197e-09
1.625e-01,5.756e-09
1.675e-01,1.420e-08
1.725e-01,3.313e-08
1.775e-01,7.339e-08
1.825e-01,1.550e-07
1.875e-01,3.128e-07
1.925e-01,6.055e-07
1.975e-01,1.127e-06
2.025e-01,2.023e-06
2.075e-01,3.508e-06
2.125e-01,5.891e-06
2.175e-01,9.598e-06
2.225e-01,1.520e-05
2.275e-01,2.343e-05
2.325e-01,3.521e-05
2.375e-01,5.168e-05
2.425e-01,7.417e-05
2.475e-01,1.042e-04
2.525e-01,1.434e-04
2.575e-01,1.938e-04
2.625e-01,2.571e-04
2.675e-01,3.354e-04
2.725e-01,4.305e-04
2.775e-01,5.442e-04
2.825e-01,6.782e-04
2.875e-01,8.339e-04
2.925e-01,1.012e-03
2.975e-01,1.214e-03
3.025e-01,1.440e-03
3.075e-01,1.690e-03
3.125e-01,1.964e-03
3.175e-01,2.262e-03
3.225e-01,2.583e-03
3.275e-01,2.928e-03
3.325e-01,3.294e-03
3.375e-01,3.683e-03
3.425e-01,4.094e-03
3.475e-01,4.528e-03
3.525e-01,4.984e-03
3.575e-01,5.464e-03
3.625e-01,5.969e-03
3.675e-01,6.500e-03
3.725e-01,7.061e-03
3.775e-01,7.652e-03
3.825e-01,8.278e-03
3.875e-01,8.941e-03
3.925e-01,9.645e-03
3.975e-01,1.039e-02
4.025e-01,1.119e-02
4.075e-01,1.204e-02
4.125e-01,1.295e-02
4.175e-01,1.393e-02
4.225e-01,1.497e-02
4.275e-01,1.609e-02
4.325e-01,1.729e-02
4.375e-01,1.857e-02
4.425e-01,1.995e-02
4.475e-01,2.144e-02
4.525e-01,2.303e-02
4.575e-01,2.474e-02
4.625e-01,2.657e-02
4.675e-01,2.854e-02
4.725e-01,3.065e-02
4.775e-01,3.291e-02
4.825e-01,3.533e-02
4.875e-01,3.792e-02
4.925e-01,4.069e-02
4.975e-01,4.365e-02
5.025e-01,4.682e-02
5.075e-01,5.020e-02
5.125e-01,5.382e-02
5.175e-01,5.767e-02
5.225e-01,6.179e-02
5.275e-01,6.618e-02
5.325e-01,7.085e-02
5.375e-01,7.583e-02
5.425e-01,8.112e-02
5.475e-01,8.674e-02
5.525e-01,9.270e-02
5.575e-01,9.901e-02
5.625e-01,1.057e-01
5.675e-01,1.127e-01
5.725e-01,1.201e-01
5.775e-01,1.279e-01
5.825e-01,1.361e-01
5.875e-01,1.447e-01
5.925e-01,1.536e-01
5.975e-01,1.630e-01
6.025e-01,1.728e-01
6.075e-01,1.831e-01
6.125e-01,1.938e-01
6.175e-01,2.050e-01
6.225e-01,2.168e-01
6.275e-01,2.292e-01
6.325e-01,2.423e-01
6.375e-01,2.561e-01
6.425e-01,2.709e-01
6.475e-01,2.866e-01
6.525e-01,3.034e-01
6.575e-01,3.216e-01
6.625e-01,3.412e-01
6.675e-01,3.626e-01
6.725e-01,3.859e-01
6.775e-01,4.114e-01
6.825e-01,4.395e-01
6.875e-01,4.705e-01
6.925e-01,5.049e-01
6.975e-01,5.430e-01
7.025e-01,5.855e-01
7.075e-01,6.328e-01
7.125e-01,6.856e-01
7.175e-01,7.445e-01
7.225e-01,8.104e-01
7.275e-01,8.839e-01
7.325e-01,9.660e-01
7.375e-01,1.058e+00
7.425e-01,1.160e+00
7.475e-01,1.273e+00
7.525e-01,1.399e+00
7.575e-01,1.538e+00
7.625e-01,1.693e+00
7.675e-01,1.864e+00
7.725e-01,2.052e+00
7.775e-01,2.260e+00
7.825e-01,2.490e+00
7.875e-01,2.743e+00
7.925e-01,3.022e+00
7.975e-01,3.332e+00
8.025e-01,3.676e+00
8.075e-01,4.058e+00
8.125e-01,4.483e+00
8.175e-01,4.954e+00
8.225e-01,5.474e+00
8.275e-01,6.038e+00
8.325e-01,6.638e+00
8.375e-01,7.257e+00
8.425e-01,7.868e+00
8.475e-01,8.437e+00
8.525e-01,8.920e+00
8.575e-01,9.274e+00
8.625e-01,9.456e+00
8.675e-01,9.435e+00
8.725e-01,9.196e+00
8.775e-01,8.742e+00
8.825e-01,8.097e+00
8.875e-01,7.300e+00
8.925e-01,6.404e+00
8.975e-01,5.465e+00
9.025e-01,4.536e+00
9.075e-01,3.664e+00
9.125e-01,2.882e+00
9.175e-01,2.208e+00
9.225e-01,1.649e+00
9.275e-01,1.203e+00
9.325e-01,8.572e-01
9.375e-01,5.983e-01
9.425e-01,4.096e-01
9.475e-01,2.756e-01
9.525e-01,1.828e-01
9.575e-01,1.198e-01
9.625e-01,7.776e-02
9.675e-01,5.018e-02
9.725e-01,3.228e-02
9.775e-01,2.076e-02
9.825e-01,1.339e-02
9.875e-01,8.675e-03
9.925e-01,5.658e-03
9.975e-01,3.718e-03


==> anc/03_results/strong_inf/num_total_probability/0_34.csv <==
transmittance,probability_density
2.500e-03,1.009e-236
7.500e-03,3.989e-148
1.250e-02,4.376e-114
1.750e-02,3.817e-94
2.250e-02,1.548e-80
2.750e-02,1.847e-70
3.250e-02,1.319e-62
3.750e-02,2.897e-56
4.250e-02,5.204e-51
4.750e-02,1.435e-46
5.250e-02,9.297e-43
5.750e-02,1.913e-39
6.250e-02,1.556e-36
6.750e-02,5.900e-34
7.250e-02,1.183e-31
7.750e-02,1.385e-29
8.250e-02,1.024e-27
8.750e-02,5.090e-26
9.250e-02,1.794e-24
9.750e-02,4.673e-23
1.025e-01,9.333e-22
1.075e-01,1.472e-20
1.125e-01,1.882e-19
1.175e-01,1.994e-18
1.225e-01,1.782e-17
1.275e-01,1.367e-16
1.325e-01,9.124e-16
1.375e-01,5.368e-15
1.425e-01,2.814e-14
1.475e-01,1.327e-13
1.525e-01,5.680e-13
1.575e-01,2.224e-12
1.625e-01,8.015e-12
1.675e-01,2.677e-11
1.725e-01,8.332e-11
1.775e-01,2.428e-10
1.825e-01,6.658e-10
1.875e-01,1.724e-09
1.925e-01,4.235e-09
1.975e-01,9.896e-09
2.025e-01,2.207e-08
2.075e-01,4.712e-08
2.125e-01,9.655e-08
2.175e-01,1.903e-07
2.225e-01,3.619e-07
2.275e-01,6.647e-07
2.325e-01,1.182e-06
2.375e-01,2.039e-06
2.425e-01,3.417e-06
2.475e-01,5.571e-06
2.525e-01,8.849e-06
2.575e-01,1.372e-05
2.625e-01,2.077e-05
2.675e-01,3.076e-05
2.725e-01,4.460e-05
2.775e-01,6.340e-05
2.825e-01,8.840e-05
2.875e-01,1.211e-04
2.925e-01,1.629e-04
2.975e-01,2.157e-04
3.025e-01,2.812e-04
3.075e-01,3.611e-04
3.125e-01,4.573e-04
3.175e-01,5.713e-04
3.225e-01,7.047e-04
3.275e-01,8.589e-04
3.325e-01,1.035e-03
3.375e-01,1.234e-03
3.425e-01,1.456e-03
3.475e-01,1.702e-03
3.525e-01,1.972e-03
3.575e-01,2.266e-03
3.625e-01,2.584e-03
3.675e-01,2.926e-03
3.725e-01,3.292e-03
3.775e-01,3.683e-03
3.825e-01,4.098e-03
3.875e-01,4.538e-03
3.925e-01,5.004e-03
3.975e-01,5.497e-03
4.025e-01,6.020e-03
4.075e-01,6.574e-03
4.125e-01,7.161e-03
4.175e-01,7.786e-03
4.225e-01,8.450e-03
4.275e-01,9.159e-03
4.325e-01,9.915e-03
4.375e-01,1.072e-02
4.425e-01,1.159e-02
4.475e-01,1.252e-02
4.525e-01,1.352e-02
4.575e-01,1.459e-02
4.625e-01,1.574e-02
4.675e-01,1.699e-02
4.725e-01,1.832e-02
4.775e-01,1.976e-02
4.825e-01,2.131e-02
4.875e-01,2.298e-02
4.925e-01,2.477e-02
4.975e-01,2.671e-02
5.025e-01,2.879e-02
5.075e-01,3.103e-02
5.125e-01,3.344e-02
5.175e-01,3.603e-02
5.225e-01,3.882e-02
5.275e-01,4.181e-02
5.325e-01,4.503e-02
5.375e-01,4.849e-02
5.425e-01,5.220e-02
5.475e-01,5.619e-02
5.525e-01,6.047e-02
5.575e-01,6.507e-02
5.625e-01,6.999e-02
5.675e-01,7.526e-02
5.725e-01,8.089e-02
5.775e-01,8.692e-02
5.825e-01,9.334e-02
5.875e-01,1.002e-01
5.925e-01,1.075e-01
5.975e-01,1.152e-01
6.025e-01,1.233e-01
6.075e-01,1.320e-01
6.125e-01,1.411e-01
6.175e-01,1.507e-01
6.225e-01,1.608e-01
6.275e-01,1.714e-01
6.325e-01,1.826e-01
6.375e-01,1.944e-01
6.425e-01,2.068e-01
6.475e-01,2.198e-01
6.525e-01,2.337e-01
6.575e-01,2.483e-01
6.625e-01,2.639e-01
6.675e-01,2.806e-01
6.725e-01,2.986e-01
6.775e-01,3.179e-01
6.825e-01,3.389e-01
6.875e-01,3.617e-01
6.925e-01,3.868e-01
6.975e-01,4.143e-01
7.025e-01,4.448e-01
7.075e-01,4.785e-01
7.125e-01,5.162e-01
7.175e-01,5.582e-01
7.225e-01,6.054e-01
7.275e-01,6.583e-01
7.325e-01,7.179e-01
7.375e-01,7.851e-01
7.425e-01,8.609e-01
7.475e-01,9.463e-01
7.525e-01,1.042e+00
7.575e-01,1.151e+00
7.625e-01,1.273e+00
7.675e-01,1.409e+00
7.725e-01,1.563e+00
7.775e-01,1.734e+00
7.825e-01,1.926e+00
7.875e-01,2.140e+00
7.925e-01,2.379e+00
7.975e-01,2.645e+00
8.025e-01,2.942e+00
8.075e-01,3.274e+00
8.125e-01,3.647e+00
8.175e-01,4.065e+00
8.225e-01,4.535e+00
8.275e-01,5.064e+00
8.325e-01,5.655e+00
8.375e-01,6.308e+00
8.425e-01,7.014e+00
8.475e-01,7.753e+00
8.525e-01,8.491e+00
8.575e-01,9.181e+00
8.625e-01,9.763e+00
8.675e-01,1.018e+01
8.725e-01,1.036e+01
8.775e-01,1.027e+01
8.825e-01,9.906e+00
8.875e-01,9.266e+00
8.925e-01,8.399e+00
8.975e-01,7.372e+00
9.025e-01,6.262e+00
9.075e-01,5.147e+00
9.125e-01,4.095e+00
9.175e-01,3.156e+00
9.225e-01,2.358e+00
9.275e-01,1.709e+00
9.325e-01,1.205e+00
9.375e-01,8.268e-01
9.425e-01,5.538e-01
9.475e-01,3.631e-01
9.525e-01,2.337e-01
9.575e-01,1.481e-01
9.625e-01,9.287e-02
9.675e-01,5.781e-02
9.725e-01,3.588e-02
9.775e-01,2.229e-02
9.825e-01,1.391e-02
9.875e-01,8.740e-03
9.925e-01,5.544e-03
9.975e-01,3.553e-03


==> anc/03_results/strong_inf/num_total_probability/0_35.csv <==
transmittance,probability_density
1.810e-03,3.794e-04
5.429e-03,8.267e-02
9.048e-03,3.109e-01
1.267e-02,5.493e-01
1.629e-02,7.635e-01
1.990e-02,9.631e-01
2.352e-02,1.154e+00
2.714e-02,1.336e+00
3.076e-02,1.508e+00
3.438e-02,1.667e+00
3.800e-02,1.815e+00
4.162e-02,1.951e+00
4.524e-02,2.075e+00
4.886e-02,2.188e+00
5.248e-02,2.290e+00
5.609e-02,2.382e+00
5.971e-02,2.464e+00
6.333e-02,2.538e+00
6.695e-02,2.604e+00
7.057e-02,2.662e+00
7.419e-02,2.714e+00
7.781e-02,2.759e+00
8.143e-02,2.800e+00
8.505e-02,2.837e+00
8.867e-02,2.870e+00
9.228e-02,2.900e+00
9.590e-02,2.927e+00
9.952e-02,2.953e+00
1.031e-01,2.976e+00
1.068e-01,2.999e+00
1.104e-01,3.020e+00
1.140e-01,3.040e+00
1.176e-01,3.059e+00
1.212e-01,3.078e+00
1.249e-01,3.096e+00
1.285e-01,3.113e+00
1.321e-01,3.129e+00
1.357e-01,3.145e+00
1.393e-01,3.160e+00
1.430e-01,3.174e+00
1.466e-01,3.188e+00
1.502e-01,3.200e+00
1.538e-01,3.211e+00
1.574e-01,3.221e+00
1.610e-01,3.230e+00
1.647e-01,3.238e+00
1.683e-01,3.244e+00
1.719e-01,3.248e+00
1.755e-01,3.251e+00
1.791e-01,3.252e+00
1.828e-01,3.251e+00
1.864e-01,3.249e+00
1.900e-01,3.244e+00
1.936e-01,3.237e+00
1.972e-01,3.228e+00
2.009e-01,3.217e+00
2.045e-01,3.203e+00
2.081e-01,3.187e+00
2.117e-01,3.169e+00
2.153e-01,3.149e+00
2.189e-01,3.126e+00
2.226e-01,3.102e+00
2.262e-01,3.074e+00
2.298e-01,3.045e+00
2.334e-01,3.013e+00
2.370e-01,2.980e+00
2.407e-01,2.944e+00
2.443e-01,2.906e+00
2.479e-01,2.867e+00
2.515e-01,2.825e+00
2.551e-01,2.782e+00
2.588e-01,2.738e+00
2.624e-01,2.692e+00
2.660e-01,2.644e+00
2.696e-01,2.596e+00
2.732e-01,2.546e+00
2.769e-01,2.495e+00
2.805e-01,2.443e+00
2.841e-01,2.391e+00
2.877e-01,2.338e+00
2.913e-01,2.284e+00
2.949e-01,2.230e+00
2.986e-01,2.175e+00
3.022e-01,2.121e+00
3.058e-01,2.066e+00
3.094e-01,2.012e+00
3.130e-01,1.957e+00
3.167e-01,1.903e+00
3.203e-01,1.849e+00
3.239e-01,1.795e+00
3.275e-01,1.742e+00
3.311e-01,1.689e+00
3.348e-01,1.637e+00
3.384e-01,1.586e+00
3.420e-01,1.535e+00
3.456e-01,1.485e+00
3.492e-01,1.436e+00
3.529e-01,1.388e+00
3.565e-01,1.341e+00
3.601e-01,1.294e+00
3.637e-01,1.249e+00
3.673e-01,1.205e+00
3.709e-01,1.161e+00
3.746e-01,1.119e+00
3.782e-01,1.078e+00
3.818e-01,1.038e+00
3.854e-01,9.984e-01
3.890e-01,9.603e-01
3.927e-01,9.232e-01
3.963e-01,8.873e-01
3.999e-01,8.524e-01
4.035e-01,8.185e-01
4.071e-01,7.857e-01
4.108e-01,7.540e-01
4.144e-01,7.232e-01
4.180e-01,6.935e-01
4.216e-01,6.648e-01
4.252e-01,6.370e-01
4.289e-01,6.102e-01
4.325e-01,5.844e-01
4.361e-01,5.594e-01
4.397e-01,5.354e-01
4.433e-01,5.123e-01
4.469e-01,4.900e-01
4.506e-01,4.685e-01
4.542e-01,4.479e-01
4.578e-01,4.281e-01
4.614e-01,4.090e-01
4.650e-01,3.907e-01
4.687e-01,3.731e-01
4.723e-01,3.563e-01
4.759e-01,3.401e-01
4.795e-01,3.246e-01
4.831e-01,3.097e-01
4.868e-01,2.954e-01
4.904e-01,2.818e-01
4.940e-01,2.687e-01
4.976e-01,2.562e-01
5.012e-01,2.442e-01
5.049e-01,2.327e-01
5.085e-01,2.218e-01
5.121e-01,2.113e-01
5.157e-01,2.013e-01
5.193e-01,1.917e-01
5.229e-01,1.825e-01
5.266e-01,1.738e-01
5.302e-01,1.654e-01
5.338e-01,1.575e-01
5.374e-01,1.499e-01
5.410e-01,1.426e-01
5.447e-01,1.357e-01
5.483e-01,1.291e-01
5.519e-01,1.228e-01
5.555e-01,1.168e-01
5.591e-01,1.111e-01
5.628e-01,1.056e-01
5.664e-01,1.004e-01
5.700e-01,9.545e-02
5.736e-01,9.073e-02
5.772e-01,8.624e-02
5.808e-01,8.196e-02
5.845e-01,7.789e-02
5.881e-01,7.402e-02
5.917e-01,7.033e-02
5.953e-01,6.682e-02
5.989e-01,6.348e-02
6.026e-01,6.030e-02
6.062e-01,5.728e-02
6.098e-01,5.440e-02
6.134e-01,5.167e-02
6.170e-01,4.907e-02
6.207e-01,4.659e-02
6.243e-01,4.424e-02
6.279e-01,4.201e-02
6.315e-01,3.989e-02
6.351e-01,3.787e-02
6.388e-01,3.595e-02
6.424e-01,3.413e-02
6.460e-01,3.240e-02
6.496e-01,3.075e-02
6.532e-01,2.919e-02
6.568e-01,2.771e-02
6.605e-01,2.630e-02
6.641e-01,2.496e-02
6.677e-01,2.369e-02
6.713e-01,2.248e-02
6.749e-01,2.133e-02
6.786e-01,2.024e-02
6.822e-01,1.921e-02
6.858e-01,1.823e-02
6.894e-01,1.730e-02
6.930e-01,1.641e-02
6.967e-01,1.557e-02
7.003e-01,1.478e-02
7.039e-01,1.402e-02
7.075e-01,1.330e-02
7.111e-01,1.262e-02
7.148e-01,1.197e-02
7.184e-01,1.136e-02
7.220e-01,1.078e-02


==> anc/03_results/strong_inf/num_total_probability/0_36.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,1.423e-229
1.250e-02,2.250e-178
1.750e-02,3.159e-148
2.250e-02,1.458e-127
2.750e-02,3.356e-112
3.250e-02,3.498e-100
3.750e-02,1.914e-90
4.250e-02,2.387e-82
4.750e-02,1.748e-75
5.250e-02,1.427e-69
5.750e-02,2.041e-64
6.250e-02,7.124e-60
6.750e-02,7.780e-56
7.250e-02,3.218e-52
7.750e-02,5.850e-49
8.250e-02,5.268e-46
8.750e-02,2.586e-43
9.250e-02,7.486e-41
9.750e-02,1.364e-38
1.025e-01,1.651e-36
1.075e-01,1.391e-34
1.125e-01,8.476e-33
1.175e-01,3.862e-31
1.225e-01,1.355e-29
1.275e-01,3.751e-28
1.325e-01,8.375e-27
1.375e-01,1.537e-25
1.425e-01,2.360e-24
1.475e-01,3.074e-23
1.525e-01,3.443e-22
1.575e-01,3.356e-21
1.625e-01,2.876e-20
1.675e-01,2.189e-19
1.725e-01,1.491e-18
1.775e-01,9.170e-18
1.825e-01,5.124e-17
1.875e-01,2.619e-16
1.925e-01,1.231e-15
1.975e-01,5.352e-15
2.025e-01,2.162e-14
2.075e-01,8.155e-14
2.125e-01,2.883e-13
2.175e-01,9.587e-13
2.225e-01,3.010e-12
2.275e-01,8.952e-12
2.325e-01,2.529e-11
2.375e-01,6.807e-11
2.425e-01,1.750e-10
2.475e-01,4.306e-10
2.525e-01,1.017e-09
2.575e-01,2.308e-09
2.625e-01,5.048e-09
2.675e-01,1.065e-08
2.725e-01,2.174e-08
2.775e-01,4.295e-08
2.825e-01,8.228e-08
2.875e-01,1.531e-07
2.925e-01,2.769e-07
2.975e-01,4.877e-07
3.025e-01,8.373e-07
3.075e-01,1.403e-06
3.125e-01,2.295e-06
3.175e-01,3.672e-06
3.225e-01,5.750e-06
3.275e-01,8.819e-06
3.325e-01,1.326e-05
3.375e-01,1.957e-05
3.425e-01,2.835e-05
3.475e-01,4.036e-05
3.525e-01,5.651e-05
3.575e-01,7.785e-05
3.625e-01,1.056e-04
3.675e-01,1.411e-04
3.725e-01,1.859e-04
3.775e-01,2.417e-04
3.825e-01,3.100e-04
3.875e-01,3.927e-04
3.925e-01,4.916e-04
3.975e-01,6.084e-04
4.025e-01,7.448e-04
4.075e-01,9.023e-04
4.125e-01,1.083e-03
4.175e-01,1.287e-03
4.225e-01,1.516e-03
4.275e-01,1.772e-03
4.325e-01,2.054e-03
4.375e-01,2.365e-03
4.425e-01,2.705e-03
4.475e-01,3.075e-03
4.525e-01,3.475e-03
4.575e-01,3.908e-03
4.625e-01,4.375e-03
4.675e-01,4.876e-03
4.725e-01,5.416e-03
4.775e-01,5.995e-03
4.825e-01,6.618e-03
4.875e-01,7.288e-03
4.925e-01,8.008e-03
4.975e-01,8.784e-03
5.025e-01,9.621e-03
5.075e-01,1.052e-02
5.125e-01,1.150e-02
5.175e-01,1.256e-02
5.225e-01,1.370e-02
5.275e-01,1.494e-02
5.325e-01,1.629e-02
5.375e-01,1.775e-02
5.425e-01,1.934e-02
5.475e-01,2.107e-02
5.525e-01,2.295e-02
5.575e-01,2.499e-02
5.625e-01,2.721e-02
5.675e-01,2.962e-02
5.725e-01,3.224e-02
5.775e-01,3.509e-02
5.825e-01,3.819e-02
5.875e-01,4.157e-02
5.925e-01,4.524e-02
5.975e-01,4.923e-02
6.025e-01,5.357e-02
6.075e-01,5.829e-02
6.125e-01,6.341e-02
6.175e-01,6.898e-02
6.225e-01,7.502e-02
6.275e-01,8.157e-02
6.325e-01,8.865e-02
6.375e-01,9.630e-02
6.425e-01,1.045e-01
6.475e-01,1.134e-01
6.525e-01,1.229e-01
6.575e-01,1.331e-01
6.625e-01,1.440e-01
6.675e-01,1.556e-01
6.725e-01,1.680e-01
6.775e-01,1.812e-01
6.825e-01,1.952e-01
6.875e-01,2.102e-01
6.925e-01,2.262e-01
6.975e-01,2.432e-01
7.025e-01,2.615e-01
7.075e-01,2.813e-01
7.125e-01,3.027e-01
7.175e-01,3.260e-01
7.225e-01,3.515e-01
7.275e-01,3.796e-01
7.325e-01,4.107e-01
7.375e-01,4.455e-01
7.425e-01,4.845e-01
7.475e-01,5.285e-01
7.525e-01,5.784e-01
7.575e-01,6.352e-01
7.625e-01,7.003e-01
7.675e-01,7.749e-01
7.725e-01,8.607e-01
7.775e-01,9.594e-01
7.825e-01,1.073e+00
7.875e-01,1.204e+00
7.925e-01,1.356e+00
7.975e-01,1.529e+00
8.025e-01,1.729e+00
8.075e-01,1.958e+00
8.125e-01,2.221e+00
8.175e-01,2.521e+00
8.225e-01,2.864e+00
8.275e-01,3.258e+00
8.325e-01,3.709e+00
8.375e-01,4.227e+00
8.425e-01,4.825e+00
8.475e-01,5.515e+00
8.525e-01,6.308e+00
8.575e-01,7.208e+00
8.625e-01,8.204e+00
8.675e-01,9.260e+00
8.725e-01,1.031e+01
8.775e-01,1.126e+01
8.825e-01,1.198e+01
8.875e-01,1.236e+01
8.925e-01,1.230e+01
8.975e-01,1.176e+01
9.025e-01,1.078e+01
9.075e-01,9.449e+00
9.125e-01,7.912e+00
9.175e-01,6.325e+00
9.225e-01,4.829e+00
9.275e-01,3.524e+00
9.325e-01,2.463e+00
9.375e-01,1.651e+00
9.425e-01,1.065e+00
9.475e-01,6.642e-01
9.525e-01,4.019e-01
9.575e-01,2.374e-01
9.625e-01,1.377e-01
9.675e-01,7.906e-02
9.725e-01,4.524e-02
9.775e-01,2.598e-02
9.825e-01,1.507e-02
9.875e-01,8.860e-03
9.925e-01,5.296e-03
9.975e-01,3.221e-03


==> anc/03_results/strong_inf/num_total_probability/0_37.csv <==
transmittance,probability_density
1.067e-01,1.809e-43
1.112e-01,1.713e-41
1.156e-01,1.218e-39
1.201e-01,6.669e-38
1.246e-01,2.877e-36
1.291e-01,9.977e-35
1.336e-01,2.831e-33
1.380e-01,6.676e-32
1.425e-01,1.327e-30
1.470e-01,2.254e-29
1.515e-01,3.305e-28
1.559e-01,4.229e-27
1.604e-01,4.766e-26
1.649e-01,4.772e-25
1.694e-01,4.276e-24
1.739e-01,3.455e-23
1.783e-01,2.533e-22
1.828e-01,1.695e-21
1.873e-01,1.041e-20
1.918e-01,5.892e-20
1.962e-01,3.091e-19
2.007e-01,1.509e-18
2.052e-01,6.881e-18
2.097e-01,2.942e-17
2.142e-01,1.183e-16
2.186e-01,4.491e-16
2.231e-01,1.613e-15
2.276e-01,5.501e-15
2.321e-01,1.785e-14
2.365e-01,5.522e-14
2.410e-01,1.633e-13
2.455e-01,4.627e-13
2.500e-01,1.258e-12
2.545e-01,3.290e-12
2.589e-01,8.287e-12
2.634e-01,2.014e-11
2.679e-01,4.729e-11
2.724e-01,1.075e-10
2.768e-01,2.367e-10
2.813e-01,5.057e-10
2.858e-01,1.050e-09
2.903e-01,2.120e-09
2.948e-01,4.167e-09
2.992e-01,7.985e-09
3.037e-01,1.493e-08
3.082e-01,2.726e-08
3.127e-01,4.864e-08
3.171e-01,8.493e-08
3.216e-01,1.452e-07
3.261e-01,2.431e-07
3.306e-01,3.993e-07
3.351e-01,6.435e-07
3.395e-01,1.018e-06
3.440e-01,1.583e-06
3.485e-01,2.420e-06
3.530e-01,3.638e-06
3.574e-01,5.384e-06
3.619e-01,7.846e-06
3.664e-01,1.127e-05
3.709e-01,1.594e-05
3.754e-01,2.226e-05
3.798e-01,3.066e-05
3.843e-01,4.168e-05
3.888e-01,5.597e-05
3.933e-01,7.425e-05
3.977e-01,9.735e-05
4.022e-01,1.262e-04
4.067e-01,1.618e-04
4.112e-01,2.054e-04
4.157e-01,2.580e-04
4.201e-01,3.209e-04
4.246e-01,3.954e-04
4.291e-01,4.829e-04
4.336e-01,5.845e-04
4.380e-01,7.018e-04
4.425e-01,8.358e-04
4.470e-01,9.878e-04
4.515e-01,1.159e-03
4.560e-01,1.351e-03
4.604e-01,1.564e-03
4.649e-01,1.799e-03
4.694e-01,2.058e-03
4.739e-01,2.341e-03
4.783e-01,2.650e-03
4.828e-01,2.985e-03
4.873e-01,3.347e-03
4.918e-01,3.739e-03
4.963e-01,4.161e-03
5.007e-01,4.615e-03
5.052e-01,5.104e-03
5.097e-01,5.628e-03
5.142e-01,6.191e-03
5.186e-01,6.797e-03
5.231e-01,7.447e-03
5.276e-01,8.146e-03
5.321e-01,8.898e-03
5.366e-01,9.708e-03
5.410e-01,1.058e-02
5.455e-01,1.152e-02
5.500e-01,1.254e-02
5.545e-01,1.364e-02
5.589e-01,1.483e-02
5.634e-01,1.611e-02
5.679e-01,1.751e-02
5.724e-01,1.901e-02
5.769e-01,2.065e-02
5.813e-01,2.242e-02
5.858e-01,2.434e-02
5.903e-01,2.642e-02
5.948e-01,2.867e-02
5.992e-01,3.112e-02
6.037e-01,3.377e-02
6.082e-01,3.665e-02
6.127e-01,3.977e-02
6.172e-01,4.316e-02
6.216e-01,4.683e-02
6.261e-01,5.082e-02
6.306e-01,5.514e-02
6.351e-01,5.983e-02
6.395e-01,6.492e-02
6.440e-01,7.042e-02
6.485e-01,7.638e-02
6.530e-01,8.282e-02
6.575e-01,8.977e-02
6.619e-01,9.726e-02
6.664e-01,1.053e-01
6.709e-01,1.140e-01
6.754e-01,1.233e-01
6.798e-01,1.332e-01
6.843e-01,1.438e-01
6.888e-01,1.551e-01
6.933e-01,1.672e-01
6.978e-01,1.800e-01
7.022e-01,1.937e-01
7.067e-01,2.082e-01
7.112e-01,2.237e-01
7.157e-01,2.402e-01
7.201e-01,2.579e-01
7.246e-01,2.769e-01
7.291e-01,2.974e-01
7.336e-01,3.195e-01
7.381e-01,3.436e-01
7.425e-01,3.700e-01
7.470e-01,3.990e-01
7.515e-01,4.310e-01
7.560e-01,4.667e-01
7.604e-01,5.065e-01
7.649e-01,5.513e-01
7.694e-01,6.019e-01
7.739e-01,6.593e-01
7.784e-01,7.246e-01
7.828e-01,7.992e-01
7.873e-01,8.846e-01
7.918e-01,9.826e-01
7.963e-01,1.095e+00
8.007e-01,1.224e+00
8.052e-01,1.373e+00
8.097e-01,1.544e+00
8.142e-01,1.739e+00
8.187e-01,1.964e+00
8.231e-01,2.220e+00
8.276e-01,2.514e+00
8.321e-01,2.849e+00
8.366e-01,3.232e+00
8.410e-01,3.670e+00
8.455e-01,4.172e+00
8.500e-01,4.749e+00
8.545e-01,5.413e+00
8.590e-01,6.177e+00
8.634e-01,7.051e+00
8.679e-01,8.034e+00
8.724e-01,9.113e+00
8.769e-01,1.025e+01
8.813e-01,1.136e+01
8.858e-01,1.236e+01
8.903e-01,1.311e+01
8.948e-01,1.350e+01
8.993e-01,1.344e+01
9.037e-01,1.288e+01
9.082e-01,1.186e+01
9.127e-01,1.046e+01
9.172e-01,8.836e+00
9.216e-01,7.143e+00
9.261e-01,5.527e+00
9.306e-01,4.096e+00
9.351e-01,2.911e+00
9.396e-01,1.988e+00
9.440e-01,1.309e+00
9.485e-01,8.327e-01
9.530e-01,5.145e-01
9.575e-01,3.102e-01
9.619e-01,1.836e-01
9.664e-01,1.074e-01
9.709e-01,6.255e-02
9.754e-01,3.649e-02
9.799e-01,2.146e-02
9.843e-01,1.278e-02
9.888e-01,7.736e-03
9.933e-01,4.761e-03
9.978e-01,2.982e-03


==> anc/03_results/strong_inf/num_total_probability/0_38.csv <==
transmittance,probability_density
1.244e-01,2.534e-44
1.288e-01,1.619e-42
1.332e-01,8.244e-41
1.375e-01,3.402e-39
1.419e-01,1.156e-37
1.463e-01,3.281e-36
1.507e-01,7.877e-35
1.551e-01,1.619e-33
1.595e-01,2.876e-32
1.639e-01,4.461e-31
1.683e-01,6.094e-30
1.727e-01,7.390e-29
1.770e-01,8.013e-28
1.814e-01,7.821e-27
1.858e-01,6.913e-26
1.902e-01,5.565e-25
1.946e-01,4.102e-24
1.990e-01,2.782e-23
2.034e-01,1.744e-22
2.078e-01,1.014e-21
2.122e-01,5.494e-21
2.165e-01,2.783e-20
2.209e-01,1.322e-19
2.253e-01,5.913e-19
2.297e-01,2.495e-18
2.341e-01,9.963e-18
2.385e-01,3.775e-17
2.429e-01,1.360e-16
2.473e-01,4.672e-16
2.517e-01,1.533e-15
2.560e-01,4.814e-15
2.604e-01,1.450e-14
2.648e-01,4.193e-14
2.692e-01,1.167e-13
2.736e-01,3.132e-13
2.780e-01,8.109e-13
2.824e-01,2.030e-12
2.868e-01,4.917e-12
2.912e-01,1.154e-11
2.956e-01,2.630e-11
2.999e-01,5.819e-11
3.043e-01,1.252e-10
3.087e-01,2.623e-10
3.131e-01,5.353e-10
3.175e-01,1.066e-09
3.219e-01,2.071e-09
3.263e-01,3.932e-09
3.307e-01,7.300e-09
3.351e-01,1.326e-08
3.394e-01,2.360e-08
3.438e-01,4.114e-08
3.482e-01,7.035e-08
3.526e-01,1.180e-07
3.570e-01,1.944e-07
3.614e-01,3.147e-07
3.658e-01,5.007e-07
3.702e-01,7.836e-07
3.746e-01,1.207e-06
3.789e-01,1.830e-06
3.833e-01,2.733e-06
3.877e-01,4.023e-06
3.921e-01,5.838e-06
3.965e-01,8.357e-06
4.009e-01,1.180e-05
4.053e-01,1.646e-05
4.097e-01,2.267e-05
4.141e-01,3.084e-05
4.184e-01,4.147e-05
4.228e-01,5.513e-05
4.272e-01,7.249e-05
4.316e-01,9.429e-05
4.360e-01,1.214e-04
4.404e-01,1.547e-04
4.448e-01,1.953e-04
4.492e-01,2.442e-04
4.536e-01,3.026e-04
4.579e-01,3.717e-04
4.623e-01,4.527e-04
4.667e-01,5.470e-04
4.711e-01,6.558e-04
4.755e-01,7.804e-04
4.799e-01,9.220e-04
4.843e-01,1.082e-03
4.887e-01,1.261e-03
4.931e-01,1.462e-03
4.974e-01,1.684e-03
5.018e-01,1.929e-03
5.062e-01,2.199e-03
5.106e-01,2.494e-03
5.150e-01,2.817e-03
5.194e-01,3.168e-03
5.238e-01,3.549e-03
5.282e-01,3.962e-03
5.326e-01,4.410e-03
5.370e-01,4.894e-03
5.413e-01,5.417e-03
5.457e-01,5.983e-03
5.501e-01,6.595e-03
5.545e-01,7.256e-03
5.589e-01,7.972e-03
5.633e-01,8.747e-03
5.677e-01,9.587e-03
5.721e-01,1.050e-02
5.765e-01,1.149e-02
5.808e-01,1.256e-02
5.852e-01,1.373e-02
5.896e-01,1.499e-02
5.940e-01,1.637e-02
5.984e-01,1.788e-02
6.028e-01,1.951e-02
6.072e-01,2.129e-02
6.116e-01,2.323e-02
6.160e-01,2.534e-02
6.203e-01,2.765e-02
6.247e-01,3.016e-02
6.291e-01,3.289e-02
6.335e-01,3.587e-02
6.379e-01,3.912e-02
6.423e-01,4.266e-02
6.467e-01,4.652e-02
6.511e-01,5.072e-02
6.555e-01,5.531e-02
6.598e-01,6.030e-02
6.642e-01,6.575e-02
6.686e-01,7.167e-02
6.730e-01,7.811e-02
6.774e-01,8.510e-02
6.818e-01,9.269e-02
6.862e-01,1.009e-01
6.906e-01,1.098e-01
6.950e-01,1.194e-01
6.993e-01,1.297e-01
7.037e-01,1.408e-01
7.081e-01,1.527e-01
7.125e-01,1.655e-01
7.169e-01,1.791e-01
7.213e-01,1.938e-01
7.257e-01,2.094e-01
7.301e-01,2.262e-01
7.345e-01,2.441e-01
7.388e-01,2.635e-01
7.432e-01,2.843e-01
7.476e-01,3.069e-01
7.520e-01,3.315e-01
7.564e-01,3.583e-01
7.608e-01,3.879e-01
7.652e-01,4.206e-01
7.696e-01,4.570e-01
7.740e-01,4.978e-01
7.784e-01,5.438e-01
7.827e-01,5.959e-01
7.871e-01,6.552e-01
7.915e-01,7.231e-01
7.959e-01,8.012e-01
8.003e-01,8.913e-01
8.047e-01,9.956e-01
8.091e-01,1.116e+00
8.135e-01,1.257e+00
8.179e-01,1.419e+00
8.222e-01,1.608e+00
8.266e-01,1.828e+00
8.310e-01,2.082e+00
8.354e-01,2.376e+00
8.398e-01,2.715e+00
8.442e-01,3.108e+00
8.486e-01,3.561e+00
8.530e-01,4.086e+00
8.574e-01,4.694e+00
8.617e-01,5.400e+00
8.661e-01,6.221e+00
8.705e-01,7.172e+00
8.749e-01,8.262e+00
8.793e-01,9.481e+00
8.837e-01,1.079e+01
8.881e-01,1.211e+01
8.925e-01,1.331e+01
8.969e-01,1.424e+01
9.012e-01,1.473e+01
9.056e-01,1.467e+01
9.100e-01,1.399e+01
9.144e-01,1.274e+01
9.188e-01,1.105e+01
9.232e-01,9.122e+00
9.276e-01,7.162e+00
9.320e-01,5.349e+00
9.364e-01,3.806e+00
9.407e-01,2.585e+00
9.451e-01,1.681e+00
9.495e-01,1.050e+00
9.539e-01,6.334e-01
9.583e-01,3.712e-01
9.627e-01,2.129e-01
9.671e-01,1.205e-01
9.715e-01,6.786e-02
9.759e-01,3.835e-02
9.802e-01,2.191e-02
9.846e-01,1.273e-02
9.890e-01,7.536e-03
9.934e-01,4.555e-03
9.978e-01,2.809e-03


==> anc/03_results/strong_inf/num_total_probability/0_39.csv <==
transmittance,probability_density
1.430e-01,4.612e-45
1.473e-01,2.120e-43
1.516e-01,8.105e-42
1.559e-01,2.611e-40
1.601e-01,7.163e-39
1.644e-01,1.691e-37
1.687e-01,3.469e-36
1.730e-01,6.234e-35
1.773e-01,9.892e-34
1.816e-01,1.396e-32
1.859e-01,1.764e-31
1.902e-01,2.009e-30
1.945e-01,2.072e-29
1.988e-01,1.946e-28
2.031e-01,1.674e-27
2.074e-01,1.323e-26
2.117e-01,9.660e-26
2.160e-01,6.537e-25
2.203e-01,4.116e-24
2.246e-01,2.420e-23
2.289e-01,1.332e-22
2.332e-01,6.893e-22
2.375e-01,3.360e-21
2.418e-01,1.547e-20
2.461e-01,6.745e-20
2.504e-01,2.792e-19
2.547e-01,1.099e-18
2.590e-01,4.127e-18
2.633e-01,1.480e-17
2.675e-01,5.080e-17
2.718e-01,1.672e-16
2.761e-01,5.283e-16
2.804e-01,1.606e-15
2.847e-01,4.702e-15
2.890e-01,1.328e-14
2.933e-01,3.624e-14
2.976e-01,9.564e-14
3.019e-01,2.444e-13
3.062e-01,6.056e-13
3.105e-01,1.457e-12
3.148e-01,3.404e-12
3.191e-01,7.736e-12
3.234e-01,1.712e-11
3.277e-01,3.691e-11
3.320e-01,7.761e-11
3.363e-01,1.593e-10
3.406e-01,3.194e-10
3.449e-01,6.261e-10
3.492e-01,1.201e-09
3.535e-01,2.255e-09
3.578e-01,4.147e-09
3.621e-01,7.479e-09
3.664e-01,1.323e-08
3.706e-01,2.297e-08
3.749e-01,3.916e-08
3.792e-01,6.560e-08
3.835e-01,1.080e-07
3.878e-01,1.750e-07
3.921e-01,2.790e-07
3.964e-01,4.380e-07
4.007e-01,6.771e-07
4.050e-01,1.032e-06
4.093e-01,1.549e-06
4.136e-01,2.295e-06
4.179e-01,3.354e-06
4.222e-01,4.837e-06
4.265e-01,6.889e-06
4.308e-01,9.689e-06
4.351e-01,1.347e-05
4.394e-01,1.850e-05
4.437e-01,2.512e-05
4.480e-01,3.374e-05
4.523e-01,4.483e-05
4.566e-01,5.895e-05
4.609e-01,7.673e-05
4.652e-01,9.889e-05
4.695e-01,1.262e-04
4.738e-01,1.597e-04
4.780e-01,2.002e-04
4.823e-01,2.487e-04
4.866e-01,3.065e-04
4.909e-01,3.746e-04
4.952e-01,4.543e-04
4.995e-01,5.468e-04
5.038e-01,6.533e-04
5.081e-01,7.752e-04
5.124e-01,9.137e-04
5.167e-01,1.070e-03
5.210e-01,1.246e-03
5.253e-01,1.442e-03
5.296e-01,1.660e-03
5.339e-01,1.901e-03
5.382e-01,2.167e-03
5.425e-01,2.459e-03
5.468e-01,2.780e-03
5.511e-01,3.130e-03
5.554e-01,3.512e-03
5.597e-01,3.928e-03
5.640e-01,4.381e-03
5.683e-01,4.874e-03
5.726e-01,5.410e-03
5.769e-01,5.994e-03
5.811e-01,6.629e-03
5.854e-01,7.320e-03
5.897e-01,8.073e-03
5.940e-01,8.894e-03
5.983e-01,9.790e-03
6.026e-01,1.077e-02
6.069e-01,1.184e-02
6.112e-01,1.301e-02
6.155e-01,1.428e-02
6.198e-01,1.568e-02
6.241e-01,1.721e-02
6.284e-01,1.888e-02
6.327e-01,2.072e-02
6.370e-01,2.272e-02
6.413e-01,2.492e-02
6.456e-01,2.733e-02
6.499e-01,2.996e-02
6.542e-01,3.285e-02
6.585e-01,3.601e-02
6.628e-01,3.947e-02
6.671e-01,4.326e-02
6.714e-01,4.742e-02
6.757e-01,5.197e-02
6.800e-01,5.695e-02
6.843e-01,6.241e-02
6.885e-01,6.839e-02
6.928e-01,7.492e-02
6.971e-01,8.207e-02
7.014e-01,8.987e-02
7.057e-01,9.837e-02
7.100e-01,1.076e-01
7.143e-01,1.177e-01
7.186e-01,1.285e-01
7.229e-01,1.403e-01
7.272e-01,1.531e-01
7.315e-01,1.668e-01
7.358e-01,1.816e-01
7.401e-01,1.975e-01
7.444e-01,2.146e-01
7.487e-01,2.330e-01
7.530e-01,2.529e-01
7.573e-01,2.744e-01
7.616e-01,2.978e-01
7.659e-01,3.232e-01
7.702e-01,3.511e-01
7.745e-01,3.818e-01
7.788e-01,4.158e-01
7.831e-01,4.538e-01
7.874e-01,4.964e-01
7.916e-01,5.445e-01
7.959e-01,5.993e-01
8.002e-01,6.621e-01
8.045e-01,7.343e-01
8.088e-01,8.179e-01
8.131e-01,9.152e-01
8.174e-01,1.029e+00
8.217e-01,1.162e+00
8.260e-01,1.317e+00
8.303e-01,1.500e+00
8.346e-01,1.715e+00
8.389e-01,1.967e+00
8.432e-01,2.262e+00
8.475e-01,2.608e+00
8.518e-01,3.012e+00
8.561e-01,3.483e+00
8.604e-01,4.035e+00
8.647e-01,4.680e+00
8.690e-01,5.436e+00
8.733e-01,6.324e+00
8.776e-01,7.365e+00
8.819e-01,8.575e+00
8.862e-01,9.952e+00
8.905e-01,1.146e+01
8.948e-01,1.300e+01
8.990e-01,1.442e+01
9.033e-01,1.552e+01
9.076e-01,1.609e+01
9.119e-01,1.596e+01
9.162e-01,1.507e+01
9.205e-01,1.350e+01
9.248e-01,1.144e+01
9.291e-01,9.156e+00
9.334e-01,6.924e+00
9.377e-01,4.951e+00
9.420e-01,3.353e+00
9.463e-01,2.158e+00
9.506e-01,1.325e+00
9.549e-01,7.808e-01
9.592e-01,4.446e-01
9.635e-01,2.469e-01
9.678e-01,1.350e-01
9.721e-01,7.344e-02
9.764e-01,4.018e-02
9.807e-01,2.229e-02
9.850e-01,1.262e-02
9.893e-01,7.314e-03
9.936e-01,4.343e-03
9.979e-01,2.640e-03


==> anc/03_results/strong_inf/num_total_probability/0_4.csv <==
transmittance,probability_density
1.914e-03,1.570e-05
5.743e-03,1.622e-02
9.571e-03,1.028e-01
1.340e-02,2.300e-01
1.723e-02,3.543e-01
2.106e-02,4.658e-01
2.489e-02,5.693e-01
2.871e-02,6.700e-01
3.254e-02,7.699e-01
3.637e-02,8.688e-01
4.020e-02,9.655e-01
4.403e-02,1.059e+00
4.786e-02,1.149e+00
5.169e-02,1.234e+00
5.551e-02,1.315e+00
5.934e-02,1.393e+00
6.317e-02,1.466e+00
6.700e-02,1.535e+00
7.083e-02,1.601e+00
7.466e-02,1.663e+00
7.849e-02,1.721e+00
8.231e-02,1.776e+00
8.614e-02,1.828e+00
8.997e-02,1.876e+00
9.380e-02,1.921e+00
9.763e-02,1.962e+00
1.015e-01,2.001e+00
1.053e-01,2.038e+00
1.091e-01,2.072e+00
1.129e-01,2.104e+00
1.168e-01,2.134e+00
1.206e-01,2.163e+00
1.244e-01,2.190e+00
1.283e-01,2.216e+00
1.321e-01,2.241e+00
1.359e-01,2.266e+00
1.397e-01,2.290e+00
1.436e-01,2.314e+00
1.474e-01,2.337e+00
1.512e-01,2.361e+00
1.551e-01,2.384e+00
1.589e-01,2.407e+00
1.627e-01,2.430e+00
1.665e-01,2.453e+00
1.704e-01,2.477e+00
1.742e-01,2.500e+00
1.780e-01,2.523e+00
1.819e-01,2.546e+00
1.857e-01,2.569e+00
1.895e-01,2.592e+00
1.933e-01,2.614e+00
1.972e-01,2.636e+00
2.010e-01,2.658e+00
2.048e-01,2.679e+00
2.087e-01,2.699e+00
2.125e-01,2.719e+00
2.163e-01,2.738e+00
2.201e-01,2.756e+00
2.240e-01,2.773e+00
2.278e-01,2.789e+00
2.316e-01,2.803e+00
2.355e-01,2.816e+00
2.393e-01,2.828e+00
2.431e-01,2.838e+00
2.469e-01,2.846e+00
2.508e-01,2.853e+00
2.546e-01,2.858e+00
2.584e-01,2.860e+00
2.623e-01,2.861e+00
2.661e-01,2.859e+00
2.699e-01,2.856e+00
2.737e-01,2.850e+00
2.776e-01,2.841e+00
2.814e-01,2.831e+00
2.852e-01,2.818e+00
2.891e-01,2.803e+00
2.929e-01,2.785e+00
2.967e-01,2.766e+00
3.005e-01,2.743e+00
3.044e-01,2.719e+00
3.082e-01,2.692e+00
3.120e-01,2.664e+00
3.159e-01,2.633e+00
3.197e-01,2.600e+00
3.235e-01,2.565e+00
3.273e-01,2.529e+00
3.312e-01,2.491e+00
3.350e-01,2.451e+00
3.388e-01,2.409e+00
3.427e-01,2.366e+00
3.465e-01,2.322e+00
3.503e-01,2.277e+00
3.541e-01,2.231e+00
3.580e-01,2.183e+00
3.618e-01,2.135e+00
3.656e-01,2.086e+00
3.695e-01,2.037e+00
3.733e-01,1.987e+00
3.771e-01,1.937e+00
3.809e-01,1.886e+00
3.848e-01,1.836e+00
3.886e-01,1.785e+00
3.924e-01,1.734e+00
3.963e-01,1.684e+00
4.001e-01,1.634e+00
4.039e-01,1.584e+00
4.077e-01,1.534e+00
4.116e-01,1.485e+00
4.154e-01,1.437e+00
4.192e-01,1.389e+00
4.231e-01,1.342e+00
4.269e-01,1.296e+00
4.307e-01,1.250e+00
4.345e-01,1.206e+00
4.384e-01,1.162e+00
4.422e-01,1.119e+00
4.460e-01,1.077e+00
4.499e-01,1.036e+00
4.537e-01,9.958e-01
4.575e-01,9.568e-01
4.613e-01,9.188e-01
4.652e-01,8.819e-01
4.690e-01,8.459e-01
4.728e-01,8.110e-01
4.767e-01,7.772e-01
4.805e-01,7.444e-01
4.843e-01,7.127e-01
4.881e-01,6.819e-01
4.920e-01,6.522e-01
4.958e-01,6.235e-01
4.996e-01,5.958e-01
5.035e-01,5.691e-01
5.073e-01,5.433e-01
5.111e-01,5.185e-01
5.149e-01,4.947e-01
5.188e-01,4.717e-01
5.226e-01,4.496e-01
5.264e-01,4.284e-01
5.303e-01,4.081e-01
5.341e-01,3.885e-01
5.379e-01,3.698e-01
5.417e-01,3.518e-01
5.456e-01,3.347e-01
5.494e-01,3.182e-01
5.532e-01,3.025e-01
5.571e-01,2.874e-01
5.609e-01,2.730e-01
5.647e-01,2.592e-01
5.685e-01,2.461e-01
5.724e-01,2.336e-01
5.762e-01,2.216e-01
5.800e-01,2.102e-01
5.839e-01,1.993e-01
5.877e-01,1.890e-01
5.915e-01,1.791e-01
5.953e-01,1.697e-01
5.992e-01,1.608e-01
6.030e-01,1.523e-01
6.068e-01,1.442e-01
6.107e-01,1.365e-01
6.145e-01,1.292e-01
6.183e-01,1.222e-01
6.221e-01,1.156e-01
6.260e-01,1.094e-01
6.298e-01,1.034e-01
6.336e-01,9.779e-02
6.375e-01,9.244e-02
6.413e-01,8.737e-02
6.451e-01,8.256e-02
6.489e-01,7.800e-02
6.528e-01,7.368e-02
6.566e-01,6.958e-02
6.604e-01,6.571e-02
6.643e-01,6.204e-02
6.681e-01,5.856e-02
6.719e-01,5.527e-02
6.757e-01,5.216e-02
6.796e-01,4.922e-02
6.834e-01,4.643e-02
6.872e-01,4.380e-02
6.911e-01,4.131e-02
6.949e-01,3.896e-02
6.987e-01,3.674e-02
7.025e-01,3.464e-02
7.064e-01,3.265e-02
7.102e-01,3.078e-02
7.140e-01,2.901e-02
7.179e-01,2.734e-02
7.217e-01,2.576e-02
7.255e-01,2.427e-02
7.293e-01,2.287e-02
7.332e-01,2.154e-02
7.370e-01,2.029e-02
7.408e-01,1.911e-02
7.447e-01,1.800e-02
7.485e-01,1.695e-02
7.523e-01,1.596e-02
7.561e-01,1.503e-02
7.600e-01,1.415e-02
7.638e-01,1.332e-02


==> anc/03_results/strong_inf/num_total_probability/0_41.csv <==
transmittance,probability_density
1.774e-01,5.279e-50
1.815e-01,2.013e-48
1.857e-01,6.662e-47
1.898e-01,1.928e-45
1.939e-01,4.910e-44
1.980e-01,1.108e-42
2.022e-01,2.231e-41
2.063e-01,4.025e-40
2.104e-01,6.546e-39
2.145e-01,9.642e-38
2.187e-01,1.293e-36
2.228e-01,1.583e-35
2.269e-01,1.780e-34
2.310e-01,1.843e-33
2.351e-01,1.764e-32
2.393e-01,1.567e-31
2.434e-01,1.294e-30
2.475e-01,9.981e-30
2.516e-01,7.204e-29
2.558e-01,4.879e-28
2.599e-01,3.109e-27
2.640e-01,1.869e-26
2.681e-01,1.061e-25
2.723e-01,5.712e-25
2.764e-01,2.918e-24
2.805e-01,1.417e-23
2.846e-01,6.560e-23
2.888e-01,2.898e-22
2.929e-01,1.224e-21
2.970e-01,4.950e-21
3.011e-01,1.920e-20
3.052e-01,7.153e-20
3.094e-01,2.563e-19
3.135e-01,8.842e-19
3.176e-01,2.941e-18
3.217e-01,9.446e-18
3.259e-01,2.932e-17
3.300e-01,8.805e-17
3.341e-01,2.561e-16
3.382e-01,7.223e-16
3.424e-01,1.977e-15
3.465e-01,5.255e-15
3.506e-01,1.358e-14
3.547e-01,3.416e-14
3.588e-01,8.366e-14
3.630e-01,1.997e-13
3.671e-01,4.650e-13
3.712e-01,1.057e-12
3.753e-01,2.345e-12
3.795e-01,5.088e-12
3.836e-01,1.080e-11
3.877e-01,2.242e-11
3.918e-01,4.559e-11
3.960e-01,9.082e-11
4.001e-01,1.774e-10
4.042e-01,3.398e-10
4.083e-01,6.389e-10
4.124e-01,1.179e-09
4.166e-01,2.139e-09
4.207e-01,3.812e-09
4.248e-01,6.679e-09
4.289e-01,1.151e-08
4.331e-01,1.953e-08
4.372e-01,3.261e-08
4.413e-01,5.363e-08
4.454e-01,8.690e-08
4.496e-01,1.388e-07
4.537e-01,2.185e-07
4.578e-01,3.394e-07
4.619e-01,5.201e-07
4.660e-01,7.865e-07
4.702e-01,1.174e-06
4.743e-01,1.731e-06
4.784e-01,2.522e-06
4.825e-01,3.630e-06
4.867e-01,5.164e-06
4.908e-01,7.264e-06
4.949e-01,1.010e-05
4.990e-01,1.390e-05
5.032e-01,1.893e-05
5.073e-01,2.551e-05
5.114e-01,3.404e-05
5.155e-01,4.497e-05
5.196e-01,5.884e-05
5.238e-01,7.628e-05
5.279e-01,9.799e-05
5.320e-01,1.248e-04
5.361e-01,1.575e-04
5.403e-01,1.972e-04
5.444e-01,2.448e-04
5.485e-01,3.016e-04
5.526e-01,3.688e-04
5.568e-01,4.475e-04
5.609e-01,5.393e-04
5.650e-01,6.455e-04
5.691e-01,7.675e-04
5.733e-01,9.068e-04
5.774e-01,1.065e-03
5.815e-01,1.244e-03
5.856e-01,1.445e-03
5.897e-01,1.670e-03
5.939e-01,1.921e-03
5.980e-01,2.199e-03
6.021e-01,2.508e-03
6.062e-01,2.850e-03
6.104e-01,3.226e-03
6.145e-01,3.641e-03
6.186e-01,4.098e-03
6.227e-01,4.600e-03
6.269e-01,5.153e-03
6.310e-01,5.761e-03
6.351e-01,6.429e-03
6.392e-01,7.165e-03
6.433e-01,7.976e-03
6.475e-01,8.869e-03
6.516e-01,9.855e-03
6.557e-01,1.094e-02
6.598e-01,1.214e-02
6.640e-01,1.347e-02
6.681e-01,1.494e-02
6.722e-01,1.656e-02
6.763e-01,1.836e-02
6.805e-01,2.035e-02
6.846e-01,2.255e-02
6.887e-01,2.498e-02
6.928e-01,2.768e-02
6.969e-01,3.067e-02
7.011e-01,3.398e-02
7.052e-01,3.765e-02
7.093e-01,4.172e-02
7.134e-01,4.623e-02
7.176e-01,5.123e-02
7.217e-01,5.679e-02
7.258e-01,6.294e-02
7.299e-01,6.977e-02
7.341e-01,7.735e-02
7.382e-01,8.573e-02
7.423e-01,9.501e-02
7.464e-01,1.053e-01
7.505e-01,1.166e-01
7.547e-01,1.290e-01
7.588e-01,1.427e-01
7.629e-01,1.576e-01
7.670e-01,1.740e-01
7.712e-01,1.919e-01
7.753e-01,2.115e-01
7.794e-01,2.328e-01
7.835e-01,2.560e-01
7.877e-01,2.814e-01
7.918e-01,3.093e-01
7.959e-01,3.400e-01
8.000e-01,3.740e-01
8.041e-01,4.119e-01
8.083e-01,4.543e-01
8.124e-01,5.022e-01
8.165e-01,5.568e-01
8.206e-01,6.195e-01
8.248e-01,6.921e-01
8.289e-01,7.769e-01
8.330e-01,8.767e-01
8.371e-01,9.948e-01
8.413e-01,1.135e+00
8.454e-01,1.304e+00
8.495e-01,1.506e+00
8.536e-01,1.749e+00
8.578e-01,2.042e+00
8.619e-01,2.394e+00
8.660e-01,2.817e+00
8.701e-01,3.323e+00
8.742e-01,3.930e+00
8.784e-01,4.655e+00
8.825e-01,5.522e+00
8.866e-01,6.562e+00
8.907e-01,7.810e+00
8.949e-01,9.303e+00
8.990e-01,1.106e+01
9.031e-01,1.304e+01
9.072e-01,1.513e+01
9.114e-01,1.708e+01
9.155e-01,1.856e+01
9.196e-01,1.918e+01
9.237e-01,1.870e+01
9.278e-01,1.708e+01
9.320e-01,1.454e+01
9.361e-01,1.151e+01
9.402e-01,8.459e+00
9.443e-01,5.783e+00
9.485e-01,3.686e+00
9.526e-01,2.201e+00
9.567e-01,1.241e+00
9.608e-01,6.659e-01
9.650e-01,3.447e-01
9.691e-01,1.746e-01
9.732e-01,8.791e-02
9.773e-01,4.469e-02
9.814e-01,2.322e-02
9.856e-01,1.242e-02
9.897e-01,6.865e-03
9.938e-01,3.920e-03
9.979e-01,2.307e-03


==> anc/03_results/strong_inf/num_total_probability/0_42.csv <==
transmittance,probability_density
1.884e-01,1.336e-56
1.925e-01,6.803e-55
1.965e-01,3.001e-53
2.006e-01,1.155e-51
2.047e-01,3.902e-50
2.087e-01,1.165e-48
2.128e-01,3.091e-47
2.169e-01,7.331e-46
2.209e-01,1.562e-44
2.250e-01,3.002e-43
2.291e-01,5.233e-42
2.331e-01,8.304e-41
2.372e-01,1.205e-39
2.413e-01,1.603e-38
2.454e-01,1.965e-37
2.494e-01,2.225e-36
2.535e-01,2.335e-35
2.576e-01,2.278e-34
2.616e-01,2.072e-33
2.657e-01,1.762e-32
2.698e-01,1.404e-31
2.738e-01,1.051e-30
2.779e-01,7.406e-30
2.820e-01,4.926e-29
2.860e-01,3.098e-28
2.901e-01,1.846e-27
2.942e-01,1.045e-26
2.982e-01,5.620e-26
3.023e-01,2.881e-25
3.064e-01,1.409e-24
3.104e-01,6.585e-24
3.145e-01,2.946e-23
3.186e-01,1.263e-22
3.226e-01,5.200e-22
3.267e-01,2.057e-21
3.308e-01,7.829e-21
3.349e-01,2.871e-20
3.389e-01,1.016e-19
3.430e-01,3.468e-19
3.471e-01,1.145e-18
3.511e-01,3.658e-18
3.552e-01,1.132e-17
3.593e-01,3.395e-17
3.633e-01,9.883e-17
3.674e-01,2.794e-16
3.715e-01,7.676e-16
3.755e-01,2.052e-15
3.796e-01,5.339e-15
3.837e-01,1.353e-14
3.877e-01,3.345e-14
3.918e-01,8.066e-14
3.959e-01,1.899e-13
3.999e-01,4.367e-13
4.040e-01,9.817e-13
4.081e-01,2.159e-12
4.121e-01,4.645e-12
4.162e-01,9.787e-12
4.203e-01,2.020e-11
4.244e-01,4.089e-11
4.284e-01,8.114e-11
4.325e-01,1.580e-10
4.366e-01,3.021e-10
4.406e-01,5.671e-10
4.447e-01,1.046e-09
4.488e-01,1.897e-09
4.528e-01,3.383e-09
4.569e-01,5.935e-09
4.610e-01,1.025e-08
4.650e-01,1.742e-08
4.691e-01,2.916e-08
4.732e-01,4.810e-08
4.772e-01,7.819e-08
4.813e-01,1.253e-07
4.854e-01,1.981e-07
4.894e-01,3.089e-07
4.935e-01,4.754e-07
4.976e-01,7.222e-07
5.016e-01,1.083e-06
5.057e-01,1.605e-06
5.098e-01,2.350e-06
5.139e-01,3.399e-06
5.179e-01,4.861e-06
5.220e-01,6.872e-06
5.261e-01,9.610e-06
5.301e-01,1.329e-05
5.342e-01,1.820e-05
5.383e-01,2.465e-05
5.423e-01,3.307e-05
5.464e-01,4.391e-05
5.505e-01,5.776e-05
5.545e-01,7.527e-05
5.586e-01,9.720e-05
5.627e-01,1.244e-04
5.667e-01,1.578e-04
5.708e-01,1.986e-04
5.749e-01,2.478e-04
5.789e-01,3.068e-04
5.830e-01,3.770e-04
5.871e-01,4.597e-04
5.911e-01,5.567e-04
5.952e-01,6.694e-04
5.993e-01,7.998e-04
6.034e-01,9.494e-04
6.074e-01,1.120e-03
6.115e-01,1.315e-03
6.156e-01,1.534e-03
6.196e-01,1.781e-03
6.237e-01,2.059e-03
6.278e-01,2.369e-03
6.318e-01,2.714e-03
6.359e-01,3.099e-03
6.400e-01,3.526e-03
6.440e-01,3.999e-03
6.481e-01,4.523e-03
6.522e-01,5.104e-03
6.562e-01,5.746e-03
6.603e-01,6.458e-03
6.644e-01,7.246e-03
6.684e-01,8.120e-03
6.725e-01,9.088e-03
6.766e-01,1.016e-02
6.806e-01,1.136e-02
6.847e-01,1.268e-02
6.888e-01,1.416e-02
6.929e-01,1.580e-02
6.969e-01,1.762e-02
7.010e-01,1.965e-02
7.051e-01,2.192e-02
7.091e-01,2.444e-02
7.132e-01,2.725e-02
7.173e-01,3.039e-02
7.213e-01,3.389e-02
7.254e-01,3.780e-02
7.295e-01,4.216e-02
7.335e-01,4.703e-02
7.376e-01,5.248e-02
7.417e-01,5.857e-02
7.457e-01,6.539e-02
7.498e-01,7.300e-02
7.539e-01,8.151e-02
7.579e-01,9.102e-02
7.620e-01,1.016e-01
7.661e-01,1.134e-01
7.701e-01,1.265e-01
7.742e-01,1.411e-01
7.783e-01,1.572e-01
7.824e-01,1.749e-01
7.864e-01,1.945e-01
7.905e-01,2.161e-01
7.946e-01,2.398e-01
7.986e-01,2.659e-01
8.027e-01,2.946e-01
8.068e-01,3.264e-01
8.108e-01,3.617e-01
8.149e-01,4.011e-01
8.190e-01,4.454e-01
8.230e-01,4.956e-01
8.271e-01,5.530e-01
8.312e-01,6.193e-01
8.352e-01,6.964e-01
8.393e-01,7.871e-01
8.434e-01,8.947e-01
8.474e-01,1.023e+00
8.515e-01,1.179e+00
8.556e-01,1.367e+00
8.596e-01,1.596e+00
8.637e-01,1.875e+00
8.678e-01,2.216e+00
8.719e-01,2.633e+00
8.759e-01,3.140e+00
8.800e-01,3.756e+00
8.841e-01,4.503e+00
8.881e-01,5.409e+00
8.922e-01,6.507e+00
8.963e-01,7.843e+00
9.003e-01,9.466e+00
9.044e-01,1.141e+01
9.085e-01,1.367e+01
9.125e-01,1.611e+01
9.166e-01,1.843e+01
9.207e-01,2.019e+01
9.247e-01,2.091e+01
9.288e-01,2.022e+01
9.329e-01,1.813e+01
9.369e-01,1.497e+01
9.410e-01,1.137e+01
9.451e-01,7.926e+00
9.491e-01,5.089e+00
9.532e-01,3.022e+00
9.573e-01,1.672e+00
9.614e-01,8.713e-01
9.654e-01,4.337e-01
9.695e-01,2.099e-01
9.736e-01,1.008e-01
9.776e-01,4.889e-02
9.817e-01,2.434e-02
9.858e-01,1.255e-02
9.898e-01,6.725e-03
9.939e-01,3.740e-03
9.980e-01,2.153e-03


==> anc/03_results/strong_inf/num_total_probability/0_43.csv <==
transmittance,probability_density
2.015e-01,1.388e-62
2.055e-01,8.639e-61
2.096e-01,4.671e-59
2.136e-01,2.208e-57
2.176e-01,9.181e-56
2.216e-01,3.377e-54
2.256e-01,1.104e-52
2.296e-01,3.229e-51
2.336e-01,8.479e-50
2.376e-01,2.008e-48
2.416e-01,4.310e-47
2.456e-01,8.413e-46
2.496e-01,1.499e-44
2.536e-01,2.449e-43
2.576e-01,3.676e-42
2.616e-01,5.091e-41
2.656e-01,6.522e-40
2.696e-01,7.753e-39
2.736e-01,8.575e-38
2.776e-01,8.846e-37
2.816e-01,8.534e-36
2.856e-01,7.718e-35
2.896e-01,6.557e-34
2.936e-01,5.245e-33
2.976e-01,3.958e-32
3.016e-01,2.823e-31
3.056e-01,1.907e-30
3.096e-01,1.222e-29
3.136e-01,7.444e-29
3.176e-01,4.316e-28
3.216e-01,2.386e-27
3.256e-01,1.259e-26
3.296e-01,6.353e-26
3.336e-01,3.070e-25
3.376e-01,1.422e-24
3.416e-01,6.325e-24
3.456e-01,2.704e-23
3.496e-01,1.112e-22
3.536e-01,4.407e-22
3.576e-01,1.684e-21
3.616e-01,6.212e-21
3.656e-01,2.215e-20
3.696e-01,7.637e-20
3.736e-01,2.550e-19
3.776e-01,8.249e-19
3.816e-01,2.588e-18
3.857e-01,7.884e-18
3.897e-01,2.333e-17
3.937e-01,6.710e-17
3.977e-01,1.878e-16
4.017e-01,5.117e-16
4.057e-01,1.358e-15
4.097e-01,3.516e-15
4.137e-01,8.877e-15
4.177e-01,2.188e-14
4.217e-01,5.268e-14
4.257e-01,1.240e-13
4.297e-01,2.852e-13
4.337e-01,6.421e-13
4.377e-01,1.415e-12
4.417e-01,3.055e-12
4.457e-01,6.463e-12
4.497e-01,1.340e-11
4.537e-01,2.727e-11
4.577e-01,5.443e-11
4.617e-01,1.067e-10
4.657e-01,2.053e-10
4.697e-01,3.883e-10
4.737e-01,7.219e-10
4.777e-01,1.320e-09
4.817e-01,2.373e-09
4.857e-01,4.199e-09
4.897e-01,7.315e-09
4.937e-01,1.255e-08
4.977e-01,2.121e-08
5.017e-01,3.531e-08
5.057e-01,5.796e-08
5.097e-01,9.381e-08
5.137e-01,1.498e-07
5.177e-01,2.359e-07
5.217e-01,3.666e-07
5.257e-01,5.626e-07
5.297e-01,8.524e-07
5.337e-01,1.276e-06
5.377e-01,1.886e-06
5.417e-01,2.755e-06
5.457e-01,3.979e-06
5.497e-01,5.682e-06
5.537e-01,8.023e-06
5.577e-01,1.121e-05
5.618e-01,1.549e-05
5.658e-01,2.118e-05
5.698e-01,2.867e-05
5.738e-01,3.843e-05
5.778e-01,5.100e-05
5.818e-01,6.706e-05
5.858e-01,8.735e-05
5.898e-01,1.128e-04
5.938e-01,1.443e-04
5.978e-01,1.830e-04
6.018e-01,2.303e-04
6.058e-01,2.874e-04
6.098e-01,3.559e-04
6.138e-01,4.373e-04
6.178e-01,5.335e-04
6.218e-01,6.463e-04
6.258e-01,7.776e-04
6.298e-01,9.297e-04
6.338e-01,1.105e-03
6.378e-01,1.305e-03
6.418e-01,1.533e-03
6.458e-01,1.792e-03
6.498e-01,2.084e-03
6.538e-01,2.413e-03
6.578e-01,2.782e-03
6.618e-01,3.196e-03
6.658e-01,3.658e-03
6.698e-01,4.174e-03
6.738e-01,4.749e-03
6.778e-01,5.390e-03
6.818e-01,6.105e-03
6.858e-01,6.901e-03
6.898e-01,7.789e-03
6.938e-01,8.780e-03
6.978e-01,9.885e-03
7.018e-01,1.112e-02
7.058e-01,1.250e-02
7.098e-01,1.405e-02
7.138e-01,1.578e-02
7.178e-01,1.771e-02
7.218e-01,1.989e-02
7.258e-01,2.232e-02
7.298e-01,2.506e-02
7.338e-01,2.813e-02
7.379e-01,3.159e-02
7.419e-01,3.547e-02
7.459e-01,3.984e-02
7.499e-01,4.476e-02
7.539e-01,5.030e-02
7.579e-01,5.654e-02
7.619e-01,6.358e-02
7.659e-01,7.152e-02
7.699e-01,8.046e-02
7.739e-01,9.053e-02
7.779e-01,1.019e-01
7.819e-01,1.146e-01
7.859e-01,1.289e-01
7.899e-01,1.448e-01
7.939e-01,1.626e-01
7.979e-01,1.825e-01
8.019e-01,2.045e-01
8.059e-01,2.290e-01
8.099e-01,2.561e-01
8.139e-01,2.863e-01
8.179e-01,3.198e-01
8.219e-01,3.572e-01
8.259e-01,3.992e-01
8.299e-01,4.466e-01
8.339e-01,5.007e-01
8.379e-01,5.628e-01
8.419e-01,6.350e-01
8.459e-01,7.197e-01
8.499e-01,8.203e-01
8.539e-01,9.410e-01
8.579e-01,1.087e+00
8.619e-01,1.266e+00
8.659e-01,1.485e+00
8.699e-01,1.756e+00
8.739e-01,2.092e+00
8.779e-01,2.508e+00
8.819e-01,3.022e+00
8.859e-01,3.657e+00
8.899e-01,4.439e+00
8.939e-01,5.399e+00
8.979e-01,6.578e+00
9.019e-01,8.032e+00
9.059e-01,9.824e+00
9.099e-01,1.201e+01
9.140e-01,1.460e+01
9.180e-01,1.743e+01
9.220e-01,2.013e+01
9.260e-01,2.212e+01
9.300e-01,2.275e+01
9.340e-01,2.161e+01
9.380e-01,1.878e+01
9.420e-01,1.484e+01
9.460e-01,1.065e+01
9.500e-01,6.939e+00
9.540e-01,4.123e+00
9.580e-01,2.251e+00
9.620e-01,1.142e+00
9.660e-01,5.473e-01
9.700e-01,2.530e-01
9.740e-01,1.156e-01
9.780e-01,5.346e-02
9.820e-01,2.548e-02
9.860e-01,1.266e-02
9.900e-01,6.572e-03
9.940e-01,3.562e-03
9.980e-01,2.008e-03


==> anc/03_results/strong_inf/num_total_probability/0_44.csv <==
transmittance,probability_density
2.132e-01,2.809e-69
2.171e-01,2.238e-67
2.210e-01,1.549e-65
2.250e-01,9.374e-64
2.289e-01,4.985e-62
2.329e-01,2.343e-60
2.368e-01,9.781e-59
2.408e-01,3.645e-57
2.447e-01,1.218e-55
2.487e-01,3.663e-54
2.526e-01,9.964e-53
2.565e-01,2.460e-51
2.605e-01,5.531e-50
2.644e-01,1.137e-48
2.684e-01,2.143e-47
2.723e-01,3.717e-46
2.763e-01,5.948e-45
2.802e-01,8.808e-44
2.841e-01,1.210e-42
2.881e-01,1.547e-41
2.920e-01,1.844e-40
2.960e-01,2.054e-39
2.999e-01,2.143e-38
3.039e-01,2.100e-37
3.078e-01,1.936e-36
3.118e-01,1.682e-35
3.157e-01,1.380e-34
3.196e-01,1.071e-33
3.236e-01,7.876e-33
3.275e-01,5.499e-32
3.315e-01,3.650e-31
3.354e-01,2.307e-30
3.394e-01,1.390e-29
3.433e-01,8.002e-29
3.473e-01,4.403e-28
3.512e-01,2.320e-27
3.551e-01,1.172e-26
3.591e-01,5.678e-26
3.630e-01,2.645e-25
3.670e-01,1.185e-24
3.709e-01,5.110e-24
3.749e-01,2.125e-23
3.788e-01,8.526e-23
3.827e-01,3.304e-22
3.867e-01,1.238e-21
3.906e-01,4.485e-21
3.946e-01,1.574e-20
3.985e-01,5.355e-20
4.025e-01,1.767e-19
4.064e-01,5.659e-19
4.104e-01,1.761e-18
4.143e-01,5.326e-18
4.182e-01,1.567e-17
4.222e-01,4.489e-17
4.261e-01,1.253e-16
4.301e-01,3.407e-16
4.340e-01,9.039e-16
4.380e-01,2.340e-15
4.419e-01,5.916e-15
4.459e-01,1.461e-14
4.498e-01,3.529e-14
4.537e-01,8.333e-14
4.577e-01,1.926e-13
4.616e-01,4.357e-13
4.656e-01,9.656e-13
4.695e-01,2.097e-12
4.735e-01,4.465e-12
4.774e-01,9.326e-12
4.814e-01,1.911e-11
4.853e-01,3.845e-11
4.892e-01,7.597e-11
4.932e-01,1.475e-10
4.971e-01,2.813e-10
5.011e-01,5.276e-10
5.050e-01,9.732e-10
5.090e-01,1.766e-09
5.129e-01,3.155e-09
5.168e-01,5.549e-09
5.208e-01,9.611e-09
5.247e-01,1.640e-08
5.287e-01,2.758e-08
5.326e-01,4.571e-08
5.366e-01,7.471e-08
5.405e-01,1.204e-07
5.445e-01,1.915e-07
5.484e-01,3.006e-07
5.523e-01,4.658e-07
5.563e-01,7.125e-07
5.602e-01,1.076e-06
5.642e-01,1.607e-06
5.681e-01,2.369e-06
5.721e-01,3.453e-06
5.760e-01,4.976e-06
5.800e-01,7.089e-06
5.839e-01,9.989e-06
5.878e-01,1.392e-05
5.918e-01,1.920e-05
5.957e-01,2.621e-05
5.997e-01,3.542e-05
6.036e-01,4.738e-05
6.076e-01,6.278e-05
6.115e-01,8.239e-05
6.155e-01,1.071e-04
6.194e-01,1.381e-04
6.233e-01,1.764e-04
6.273e-01,2.234e-04
6.312e-01,2.806e-04
6.352e-01,3.496e-04
6.391e-01,4.323e-04
6.431e-01,5.305e-04
6.470e-01,6.463e-04
6.509e-01,7.820e-04
6.549e-01,9.400e-04
6.588e-01,1.123e-03
6.628e-01,1.333e-03
6.667e-01,1.574e-03
6.707e-01,1.849e-03
6.746e-01,2.162e-03
6.786e-01,2.515e-03
6.825e-01,2.915e-03
6.864e-01,3.365e-03
6.904e-01,3.871e-03
6.943e-01,4.440e-03
6.983e-01,5.079e-03
7.022e-01,5.796e-03
7.062e-01,6.601e-03
7.101e-01,7.505e-03
7.141e-01,8.521e-03
7.180e-01,9.664e-03
7.219e-01,1.095e-02
7.259e-01,1.240e-02
7.298e-01,1.403e-02
7.338e-01,1.588e-02
7.377e-01,1.796e-02
7.417e-01,2.032e-02
7.456e-01,2.298e-02
7.496e-01,2.600e-02
7.535e-01,2.942e-02
7.574e-01,3.330e-02
7.614e-01,3.771e-02
7.653e-01,4.271e-02
7.693e-01,4.839e-02
7.732e-01,5.485e-02
7.772e-01,6.220e-02
7.811e-01,7.056e-02
7.850e-01,8.007e-02
7.890e-01,9.088e-02
7.929e-01,1.032e-01
7.969e-01,1.171e-01
8.008e-01,1.328e-01
8.048e-01,1.506e-01
8.087e-01,1.707e-01
8.127e-01,1.932e-01
8.166e-01,2.184e-01
8.205e-01,2.466e-01
8.245e-01,2.783e-01
8.284e-01,3.137e-01
8.324e-01,3.535e-01
8.363e-01,3.985e-01
8.403e-01,4.496e-01
8.442e-01,5.082e-01
8.482e-01,5.760e-01
8.521e-01,6.554e-01
8.560e-01,7.495e-01
8.600e-01,8.623e-01
8.639e-01,9.994e-01
8.679e-01,1.168e+00
8.718e-01,1.376e+00
8.758e-01,1.637e+00
8.797e-01,1.964e+00
8.836e-01,2.376e+00
8.876e-01,2.894e+00
8.915e-01,3.543e+00
8.955e-01,4.356e+00
8.994e-01,5.369e+00
9.034e-01,6.634e+00
9.073e-01,8.213e+00
9.113e-01,1.019e+01
9.152e-01,1.265e+01
9.191e-01,1.562e+01
9.231e-01,1.891e+01
9.270e-01,2.205e+01
9.310e-01,2.425e+01
9.349e-01,2.466e+01
9.389e-01,2.285e+01
9.428e-01,1.908e+01
9.468e-01,1.428e+01
9.507e-01,9.560e+00
9.546e-01,5.742e+00
9.586e-01,3.116e+00
9.625e-01,1.546e+00
9.665e-01,7.138e-01
9.704e-01,3.145e-01
9.744e-01,1.361e-01
9.783e-01,5.961e-02
9.823e-01,2.705e-02
9.862e-01,1.288e-02
9.901e-01,6.461e-03
9.941e-01,3.403e-03
9.980e-01,1.874e-03


==> anc/03_results/strong_inf/num_total_probability/0_45.csv <==
transmittance,probability_density
1.996e-03,3.659e-07
5.988e-03,2.215e-03
9.980e-03,2.629e-02
1.397e-02,8.216e-02
1.796e-02,1.533e-01
2.196e-02,2.237e-01
2.595e-02,2.873e-01
2.994e-02,3.446e-01
3.393e-02,3.987e-01
3.792e-02,4.521e-01
4.191e-02,5.064e-01
4.591e-02,5.619e-01
4.990e-02,6.181e-01
5.389e-02,6.745e-01
5.788e-02,7.304e-01
6.187e-02,7.851e-01
6.587e-02,8.385e-01
6.986e-02,8.903e-01
7.385e-02,9.405e-01
7.784e-02,9.893e-01
8.183e-02,1.037e+00
8.583e-02,1.083e+00
8.982e-02,1.127e+00
9.381e-02,1.171e+00
9.780e-02,1.213e+00
1.018e-01,1.255e+00
1.058e-01,1.295e+00
1.098e-01,1.334e+00
1.138e-01,1.371e+00
1.178e-01,1.408e+00
1.218e-01,1.443e+00
1.257e-01,1.477e+00
1.297e-01,1.510e+00
1.337e-01,1.541e+00
1.377e-01,1.571e+00
1.417e-01,1.601e+00
1.457e-01,1.629e+00
1.497e-01,1.656e+00
1.537e-01,1.683e+00
1.577e-01,1.709e+00
1.617e-01,1.734e+00
1.657e-01,1.759e+00
1.697e-01,1.784e+00
1.736e-01,1.808e+00
1.776e-01,1.832e+00
1.816e-01,1.856e+00
1.856e-01,1.881e+00
1.896e-01,1.905e+00
1.936e-01,1.929e+00
1.976e-01,1.954e+00
2.016e-01,1.979e+00
2.056e-01,2.004e+00
2.096e-01,2.030e+00
2.136e-01,2.056e+00
2.176e-01,2.083e+00
2.216e-01,2.109e+00
2.255e-01,2.136e+00
2.295e-01,2.163e+00
2.335e-01,2.191e+00
2.375e-01,2.219e+00
2.415e-01,2.247e+00
2.455e-01,2.275e+00
2.495e-01,2.303e+00
2.535e-01,2.331e+00
2.575e-01,2.358e+00
2.615e-01,2.386e+00
2.655e-01,2.413e+00
2.695e-01,2.440e+00
2.734e-01,2.466e+00
2.774e-01,2.492e+00
2.814e-01,2.517e+00
2.854e-01,2.541e+00
2.894e-01,2.564e+00
2.934e-01,2.586e+00
2.974e-01,2.607e+00
3.014e-01,2.626e+00
3.054e-01,2.644e+00
3.094e-01,2.660e+00
3.134e-01,2.675e+00
3.174e-01,2.687e+00
3.213e-01,2.698e+00
3.253e-01,2.706e+00
3.293e-01,2.713e+00
3.333e-01,2.717e+00
3.373e-01,2.719e+00
3.413e-01,2.718e+00
3.453e-01,2.715e+00
3.493e-01,2.709e+00
3.533e-01,2.701e+00
3.573e-01,2.690e+00
3.613e-01,2.676e+00
3.653e-01,2.660e+00
3.693e-01,2.642e+00
3.732e-01,2.621e+00
3.772e-01,2.597e+00
3.812e-01,2.571e+00
3.852e-01,2.543e+00
3.892e-01,2.512e+00
3.932e-01,2.479e+00
3.972e-01,2.444e+00
4.012e-01,2.407e+00
4.052e-01,2.368e+00
4.092e-01,2.328e+00
4.132e-01,2.285e+00
4.172e-01,2.241e+00
4.211e-01,2.196e+00
4.251e-01,2.150e+00
4.291e-01,2.102e+00
4.331e-01,2.053e+00
4.371e-01,2.004e+00
4.411e-01,1.954e+00
4.451e-01,1.903e+00
4.491e-01,1.852e+00
4.531e-01,1.800e+00
4.571e-01,1.748e+00
4.611e-01,1.697e+00
4.651e-01,1.645e+00
4.690e-01,1.593e+00
4.730e-01,1.542e+00
4.770e-01,1.491e+00
4.810e-01,1.440e+00
4.850e-01,1.390e+00
4.890e-01,1.341e+00
4.930e-01,1.292e+00
4.970e-01,1.244e+00
5.010e-01,1.197e+00
5.050e-01,1.151e+00
5.090e-01,1.106e+00
5.130e-01,1.062e+00
5.170e-01,1.018e+00
5.209e-01,9.760e-01
5.249e-01,9.349e-01
5.289e-01,8.948e-01
5.329e-01,8.559e-01
5.369e-01,8.182e-01
5.409e-01,7.815e-01
5.449e-01,7.461e-01
5.489e-01,7.117e-01
5.529e-01,6.786e-01
5.569e-01,6.465e-01
5.609e-01,6.157e-01
5.649e-01,5.859e-01
5.688e-01,5.573e-01
5.728e-01,5.297e-01
5.768e-01,5.032e-01
5.808e-01,4.778e-01
5.848e-01,4.535e-01
5.888e-01,4.301e-01
5.928e-01,4.078e-01
5.968e-01,3.864e-01
6.008e-01,3.659e-01
6.048e-01,3.464e-01
6.088e-01,3.277e-01
6.128e-01,3.099e-01
6.167e-01,2.929e-01
6.207e-01,2.768e-01
6.247e-01,2.614e-01
6.287e-01,2.468e-01
6.327e-01,2.329e-01
6.367e-01,2.196e-01
6.407e-01,2.071e-01
6.447e-01,1.952e-01
6.487e-01,1.839e-01
6.527e-01,1.732e-01
6.567e-01,1.630e-01
6.607e-01,1.534e-01
6.647e-01,1.443e-01
6.686e-01,1.357e-01
6.726e-01,1.276e-01
6.766e-01,1.199e-01
6.806e-01,1.126e-01
6.846e-01,1.058e-01
6.886e-01,9.928e-02
6.926e-01,9.318e-02
6.966e-01,8.743e-02
7.006e-01,8.201e-02
7.046e-01,7.690e-02
7.086e-01,7.209e-02
7.126e-01,6.756e-02
7.165e-01,6.330e-02
7.205e-01,5.929e-02
7.245e-01,5.552e-02
7.285e-01,5.198e-02
7.325e-01,4.865e-02
7.365e-01,4.552e-02
7.405e-01,4.259e-02
7.445e-01,3.983e-02
7.485e-01,3.725e-02
7.525e-01,3.482e-02
7.565e-01,3.255e-02
7.605e-01,3.041e-02
7.644e-01,2.841e-02
7.684e-01,2.654e-02
7.724e-01,2.479e-02
7.764e-01,2.315e-02
7.804e-01,2.161e-02
7.844e-01,2.017e-02
7.884e-01,1.882e-02
7.924e-01,1.756e-02
7.964e-01,1.638e-02


==> anc/03_results/strong_inf/num_total_probability/0_46.csv <==
transmittance,probability_density
2.360e-01,4.070e-88
2.398e-01,7.046e-86
2.437e-01,1.052e-83
2.475e-01,1.360e-81
2.513e-01,1.534e-79
2.552e-01,1.515e-77
2.590e-01,1.317e-75
2.628e-01,1.012e-73
2.666e-01,6.912e-72
2.705e-01,4.209e-70
2.743e-01,2.295e-68
2.781e-01,1.125e-66
2.820e-01,4.975e-65
2.858e-01,1.991e-63
2.896e-01,7.239e-62
2.934e-01,2.397e-60
2.973e-01,7.255e-59
3.011e-01,2.012e-57
3.049e-01,5.129e-56
3.088e-01,1.204e-54
3.126e-01,2.613e-53
3.164e-01,5.248e-52
3.203e-01,9.784e-51
3.241e-01,1.697e-49
3.279e-01,2.743e-48
3.317e-01,4.141e-47
3.356e-01,5.853e-46
3.394e-01,7.756e-45
3.432e-01,9.656e-44
3.471e-01,1.131e-42
3.509e-01,1.249e-41
3.547e-01,1.303e-40
3.586e-01,1.285e-39
3.624e-01,1.200e-38
3.662e-01,1.063e-37
3.700e-01,8.948e-37
3.739e-01,7.162e-36
3.777e-01,5.459e-35
3.815e-01,3.968e-34
3.854e-01,2.753e-33
3.892e-01,1.826e-32
3.930e-01,1.159e-31
3.968e-01,7.049e-31
4.007e-01,4.111e-30
4.045e-01,2.301e-29
4.083e-01,1.238e-28
4.122e-01,6.407e-28
4.160e-01,3.192e-27
4.198e-01,1.533e-26
4.237e-01,7.096e-26
4.275e-01,3.172e-25
4.313e-01,1.370e-24
4.351e-01,5.719e-24
4.390e-01,2.311e-23
4.428e-01,9.040e-23
4.466e-01,3.427e-22
4.505e-01,1.260e-21
4.543e-01,4.495e-21
4.581e-01,1.557e-20
4.619e-01,5.241e-20
4.658e-01,1.715e-19
4.696e-01,5.461e-19
4.734e-01,1.692e-18
4.773e-01,5.109e-18
4.811e-01,1.503e-17
4.849e-01,4.311e-17
4.888e-01,1.206e-16
4.926e-01,3.295e-16
4.964e-01,8.790e-16
5.002e-01,2.291e-15
5.041e-01,5.836e-15
5.079e-01,1.454e-14
5.117e-01,3.545e-14
5.156e-01,8.458e-14
5.194e-01,1.976e-13
5.232e-01,4.523e-13
5.271e-01,1.015e-12
5.309e-01,2.232e-12
5.347e-01,4.814e-12
5.385e-01,1.019e-11
5.424e-01,2.117e-11
5.462e-01,4.318e-11
5.500e-01,8.652e-11
5.539e-01,1.703e-10
5.577e-01,3.296e-10
5.615e-01,6.270e-10
5.653e-01,1.173e-09
5.692e-01,2.159e-09
5.730e-01,3.912e-09
5.768e-01,6.975e-09
5.807e-01,1.225e-08
5.845e-01,2.118e-08
5.883e-01,3.609e-08
5.922e-01,6.061e-08
5.960e-01,1.003e-07
5.998e-01,1.637e-07
6.036e-01,2.635e-07
6.075e-01,4.184e-07
6.113e-01,6.555e-07
6.151e-01,1.014e-06
6.190e-01,1.547e-06
6.228e-01,2.332e-06
6.266e-01,3.472e-06
6.304e-01,5.105e-06
6.343e-01,7.418e-06
6.381e-01,1.065e-05
6.419e-01,1.512e-05
6.458e-01,2.122e-05
6.496e-01,2.946e-05
6.534e-01,4.044e-05
6.573e-01,5.494e-05
6.611e-01,7.386e-05
6.649e-01,9.828e-05
6.687e-01,1.295e-04
6.726e-01,1.690e-04
6.764e-01,2.184e-04
6.802e-01,2.797e-04
6.841e-01,3.551e-04
6.879e-01,4.469e-04
6.917e-01,5.579e-04
6.956e-01,6.910e-04
6.994e-01,8.493e-04
7.032e-01,1.036e-03
7.070e-01,1.256e-03
7.109e-01,1.513e-03
7.147e-01,1.811e-03
7.185e-01,2.156e-03
7.224e-01,2.553e-03
7.262e-01,3.010e-03
7.300e-01,3.534e-03
7.338e-01,4.133e-03
7.377e-01,4.819e-03
7.415e-01,5.602e-03
7.453e-01,6.497e-03
7.492e-01,7.520e-03
7.530e-01,8.691e-03
7.568e-01,1.003e-02
7.607e-01,1.157e-02
7.645e-01,1.333e-02
7.683e-01,1.536e-02
7.721e-01,1.769e-02
7.760e-01,2.037e-02
7.798e-01,2.347e-02
7.836e-01,2.703e-02
7.875e-01,3.115e-02
7.913e-01,3.590e-02
7.951e-01,4.140e-02
7.989e-01,4.776e-02
8.028e-01,5.513e-02
8.066e-01,6.367e-02
8.104e-01,7.358e-02
8.143e-01,8.508e-02
8.181e-01,9.842e-02
8.219e-01,1.139e-01
8.258e-01,1.318e-01
8.296e-01,1.525e-01
8.334e-01,1.763e-01
8.372e-01,2.037e-01
8.411e-01,2.351e-01
8.449e-01,2.711e-01
8.487e-01,3.121e-01
8.526e-01,3.591e-01
8.564e-01,4.132e-01
8.602e-01,4.756e-01
8.641e-01,5.485e-01
8.679e-01,6.344e-01
8.717e-01,7.372e-01
8.755e-01,8.620e-01
8.794e-01,1.016e+00
8.832e-01,1.209e+00
8.870e-01,1.453e+00
8.909e-01,1.768e+00
8.947e-01,2.174e+00
8.985e-01,2.702e+00
9.023e-01,3.389e+00
9.062e-01,4.278e+00
9.100e-01,5.428e+00
9.138e-01,6.909e+00
9.177e-01,8.822e+00
9.215e-01,1.130e+01
9.253e-01,1.450e+01
9.292e-01,1.847e+01
9.330e-01,2.292e+01
9.368e-01,2.695e+01
9.406e-01,2.911e+01
9.445e-01,2.815e+01
9.483e-01,2.391e+01
9.521e-01,1.763e+01
9.560e-01,1.125e+01
9.598e-01,6.230e+00
9.636e-01,3.026e+00
9.674e-01,1.314e+00
9.713e-01,5.259e-01
9.751e-01,2.022e-01
9.789e-01,7.814e-02
9.828e-01,3.157e-02
9.866e-01,1.361e-02
9.904e-01,6.288e-03
9.943e-01,3.097e-03
9.981e-01,1.614e-03


==> anc/03_results/strong_inf/num_total_probability/0_47.csv <==
transmittance,probability_density
2.501e-01,2.197e-98
2.538e-01,5.509e-96
2.576e-01,1.189e-93
2.613e-01,2.222e-91
2.651e-01,3.610e-89
2.689e-01,5.126e-87
2.726e-01,6.392e-85
2.764e-01,7.030e-83
2.801e-01,6.847e-81
2.839e-01,5.930e-79
2.877e-01,4.584e-77
2.914e-01,3.174e-75
2.952e-01,1.976e-73
2.989e-01,1.110e-71
3.027e-01,5.641e-70
3.064e-01,2.602e-68
3.102e-01,1.093e-66
3.140e-01,4.190e-65
3.177e-01,1.471e-63
3.215e-01,4.737e-62
3.252e-01,1.404e-60
3.290e-01,3.839e-59
3.328e-01,9.704e-58
3.365e-01,2.273e-56
3.403e-01,4.942e-55
3.440e-01,9.998e-54
3.478e-01,1.886e-52
3.516e-01,3.322e-51
3.553e-01,5.477e-50
3.591e-01,8.465e-49
3.628e-01,1.229e-47
3.666e-01,1.677e-46
3.704e-01,2.157e-45
3.741e-01,2.617e-44
3.779e-01,3.000e-43
3.816e-01,3.255e-42
3.854e-01,3.347e-41
3.891e-01,3.265e-40
3.929e-01,3.027e-39
3.967e-01,2.669e-38
4.004e-01,2.241e-37
4.042e-01,1.795e-36
4.079e-01,1.372e-35
4.117e-01,1.003e-34
4.155e-01,7.008e-34
4.192e-01,4.691e-33
4.230e-01,3.011e-32
4.267e-01,1.854e-31
4.305e-01,1.097e-30
4.343e-01,6.237e-30
4.380e-01,3.412e-29
4.418e-01,1.798e-28
4.455e-01,9.133e-28
4.493e-01,4.475e-27
4.531e-01,2.116e-26
4.568e-01,9.671e-26
4.606e-01,4.273e-25
4.643e-01,1.827e-24
4.681e-01,7.559e-24
4.718e-01,3.031e-23
4.756e-01,1.179e-22
4.794e-01,4.445e-22
4.831e-01,1.627e-21
4.869e-01,5.788e-21
4.906e-01,2.001e-20
4.944e-01,6.725e-20
4.982e-01,2.199e-19
5.019e-01,7.003e-19
5.057e-01,2.172e-18
5.094e-01,6.566e-18
5.132e-01,1.935e-17
5.170e-01,5.565e-17
5.207e-01,1.562e-16
5.245e-01,4.280e-16
5.282e-01,1.146e-15
5.320e-01,2.999e-15
5.358e-01,7.672e-15
5.395e-01,1.920e-14
5.433e-01,4.703e-14
5.470e-01,1.128e-13
5.508e-01,2.648e-13
5.545e-01,6.093e-13
5.583e-01,1.374e-12
5.621e-01,3.038e-12
5.658e-01,6.588e-12
5.696e-01,1.402e-11
5.733e-01,2.928e-11
5.771e-01,6.004e-11
5.809e-01,1.209e-10
5.846e-01,2.393e-10
5.884e-01,4.654e-10
5.921e-01,8.897e-10
5.959e-01,1.673e-09
5.997e-01,3.093e-09
6.034e-01,5.628e-09
6.072e-01,1.008e-08
6.109e-01,1.777e-08
6.147e-01,3.085e-08
6.185e-01,5.275e-08
6.222e-01,8.888e-08
6.260e-01,1.476e-07
6.297e-01,2.415e-07
6.335e-01,3.898e-07
6.372e-01,6.204e-07
6.410e-01,9.739e-07
6.448e-01,1.509e-06
6.485e-01,2.306e-06
6.523e-01,3.480e-06
6.560e-01,5.185e-06
6.598e-01,7.629e-06
6.636e-01,1.109e-05
6.673e-01,1.592e-05
6.711e-01,2.259e-05
6.748e-01,3.168e-05
6.786e-01,4.393e-05
6.824e-01,6.024e-05
6.861e-01,8.171e-05
6.899e-01,1.097e-04
6.936e-01,1.456e-04
6.974e-01,1.914e-04
7.012e-01,2.492e-04
7.049e-01,3.213e-04
7.087e-01,4.105e-04
7.124e-01,5.197e-04
7.162e-01,6.525e-04
7.199e-01,8.124e-04
7.237e-01,1.004e-03
7.275e-01,1.231e-03
7.312e-01,1.499e-03
7.350e-01,1.814e-03
7.387e-01,2.182e-03
7.425e-01,2.611e-03
7.463e-01,3.108e-03
7.500e-01,3.683e-03
7.538e-01,4.348e-03
7.575e-01,5.115e-03
7.613e-01,6.001e-03
7.651e-01,7.023e-03
7.688e-01,8.203e-03
7.726e-01,9.567e-03
7.763e-01,1.115e-02
7.801e-01,1.297e-02
7.839e-01,1.510e-02
7.876e-01,1.756e-02
7.914e-01,2.042e-02
7.951e-01,2.375e-02
7.989e-01,2.763e-02
8.026e-01,3.215e-02
8.064e-01,3.742e-02
8.102e-01,4.358e-02
8.139e-01,5.077e-02
8.177e-01,5.919e-02
8.214e-01,6.905e-02
8.252e-01,8.061e-02
8.290e-01,9.417e-02
8.327e-01,1.101e-01
8.365e-01,1.287e-01
8.402e-01,1.505e-01
8.440e-01,1.759e-01
8.478e-01,2.054e-01
8.515e-01,2.397e-01
8.553e-01,2.794e-01
8.590e-01,3.253e-01
8.628e-01,3.785e-01
8.666e-01,4.402e-01
8.703e-01,5.124e-01
8.741e-01,5.977e-01
8.778e-01,6.998e-01
8.816e-01,8.237e-01
8.853e-01,9.769e-01
8.891e-01,1.169e+00
8.929e-01,1.415e+00
8.966e-01,1.734e+00
9.004e-01,2.152e+00
9.041e-01,2.703e+00
9.079e-01,3.430e+00
9.117e-01,4.390e+00
9.154e-01,5.652e+00
9.192e-01,7.308e+00
9.229e-01,9.484e+00
9.267e-01,1.235e+01
9.305e-01,1.611e+01
9.342e-01,2.080e+01
9.380e-01,2.593e+01
9.417e-01,3.016e+01
9.455e-01,3.161e+01
9.493e-01,2.898e+01
9.530e-01,2.282e+01
9.568e-01,1.528e+01
9.605e-01,8.697e+00
9.643e-01,4.242e+00
9.680e-01,1.806e+00
9.718e-01,6.935e-01
9.756e-01,2.513e-01
9.793e-01,9.088e-02
9.831e-01,3.444e-02
9.868e-01,1.407e-02
9.906e-01,6.218e-03
9.944e-01,2.956e-03
9.981e-01,1.496e-03


==> anc/03_results/strong_inf/num_total_probability/0_48.csv <==
transmittance,probability_density
2.657e-01,4.050e-109
2.694e-01,1.446e-106
2.731e-01,4.448e-104
2.768e-01,1.183e-101
2.805e-01,2.737e-99
2.842e-01,5.528e-97
2.878e-01,9.792e-95
2.915e-01,1.527e-92
2.952e-01,2.107e-90
2.989e-01,2.579e-88
3.026e-01,2.811e-86
3.062e-01,2.740e-84
3.099e-01,2.394e-82
3.136e-01,1.883e-80
3.173e-01,1.336e-78
3.210e-01,8.580e-77
3.246e-01,5.002e-75
3.283e-01,2.655e-73
3.320e-01,1.286e-71
3.357e-01,5.697e-70
3.394e-01,2.315e-68
3.430e-01,8.649e-67
3.467e-01,2.977e-65
3.504e-01,9.465e-64
3.541e-01,2.784e-62
3.578e-01,7.594e-61
3.614e-01,1.924e-59
3.651e-01,4.539e-58
3.688e-01,9.984e-57
3.725e-01,2.052e-55
3.762e-01,3.945e-54
3.798e-01,7.110e-53
3.835e-01,1.203e-51
3.872e-01,1.914e-50
3.909e-01,2.867e-49
3.946e-01,4.050e-48
3.982e-01,5.403e-47
4.019e-01,6.816e-46
4.056e-01,8.141e-45
4.093e-01,9.219e-44
4.130e-01,9.910e-43
4.166e-01,1.012e-41
4.203e-01,9.840e-41
4.240e-01,9.110e-40
4.277e-01,8.042e-39
4.314e-01,6.777e-38
4.351e-01,5.458e-37
4.387e-01,4.204e-36
4.424e-01,3.100e-35
4.461e-01,2.191e-34
4.498e-01,1.485e-33
4.535e-01,9.665e-33
4.571e-01,6.044e-32
4.608e-01,3.635e-31
4.645e-01,2.104e-30
4.682e-01,1.173e-29
4.719e-01,6.304e-29
4.755e-01,3.268e-28
4.792e-01,1.636e-27
4.829e-01,7.910e-27
4.866e-01,3.698e-26
4.903e-01,1.672e-25
4.939e-01,7.321e-25
4.976e-01,3.105e-24
5.013e-01,1.276e-23
5.050e-01,5.088e-23
5.087e-01,1.968e-22
5.123e-01,7.393e-22
5.160e-01,2.698e-21
5.197e-01,9.571e-21
5.234e-01,3.302e-20
5.271e-01,1.109e-19
5.307e-01,3.624e-19
5.344e-01,1.154e-18
5.381e-01,3.580e-18
5.418e-01,1.083e-17
5.455e-01,3.196e-17
5.491e-01,9.205e-17
5.528e-01,2.588e-16
5.565e-01,7.108e-16
5.602e-01,1.908e-15
5.639e-01,5.004e-15
5.675e-01,1.284e-14
5.712e-01,3.222e-14
5.749e-01,7.915e-14
5.786e-01,1.904e-13
5.823e-01,4.484e-13
5.859e-01,1.035e-12
5.896e-01,2.341e-12
5.933e-01,5.191e-12
5.970e-01,1.129e-11
6.007e-01,2.410e-11
6.044e-01,5.047e-11
6.080e-01,1.038e-10
6.117e-01,2.095e-10
6.154e-01,4.156e-10
6.191e-01,8.100e-10
6.228e-01,1.552e-09
6.264e-01,2.922e-09
6.301e-01,5.413e-09
6.338e-01,9.862e-09
6.375e-01,1.768e-08
6.412e-01,3.120e-08
6.448e-01,5.420e-08
6.485e-01,9.271e-08
6.522e-01,1.562e-07
6.559e-01,2.593e-07
6.596e-01,4.241e-07
6.632e-01,6.838e-07
6.669e-01,1.087e-06
6.706e-01,1.704e-06
6.743e-01,2.634e-06
6.780e-01,4.018e-06
6.816e-01,6.049e-06
6.853e-01,8.986e-06
6.890e-01,1.318e-05
6.927e-01,1.909e-05
6.964e-01,2.730e-05
7.000e-01,3.859e-05
7.037e-01,5.388e-05
7.074e-01,7.438e-05
7.111e-01,1.015e-04
7.148e-01,1.370e-04
7.184e-01,1.829e-04
7.221e-01,2.416e-04
7.258e-01,3.159e-04
7.295e-01,4.089e-04
7.332e-01,5.244e-04
7.368e-01,6.665e-04
7.405e-01,8.396e-04
7.442e-01,1.049e-03
7.479e-01,1.300e-03
7.516e-01,1.600e-03
7.552e-01,1.956e-03
7.589e-01,2.375e-03
7.626e-01,2.868e-03
7.663e-01,3.446e-03
7.700e-01,4.120e-03
7.737e-01,4.907e-03
7.773e-01,5.825e-03
7.810e-01,6.893e-03
7.847e-01,8.139e-03
7.884e-01,9.592e-03
7.921e-01,1.129e-02
7.957e-01,1.327e-02
7.994e-01,1.559e-02
8.031e-01,1.832e-02
8.068e-01,2.151e-02
8.105e-01,2.526e-02
8.141e-01,2.968e-02
8.178e-01,3.488e-02
8.215e-01,4.101e-02
8.252e-01,4.824e-02
8.289e-01,5.679e-02
8.325e-01,6.691e-02
8.362e-01,7.890e-02
8.399e-01,9.312e-02
8.436e-01,1.100e-01
8.473e-01,1.300e-01
8.509e-01,1.537e-01
8.546e-01,1.816e-01
8.583e-01,2.145e-01
8.620e-01,2.532e-01
8.657e-01,2.984e-01
8.693e-01,3.513e-01
8.730e-01,4.133e-01
8.767e-01,4.863e-01
8.804e-01,5.727e-01
8.841e-01,6.765e-01
8.877e-01,8.027e-01
8.914e-01,9.591e-01
8.951e-01,1.156e+00
8.988e-01,1.410e+00
9.025e-01,1.742e+00
9.061e-01,2.182e+00
9.098e-01,2.771e+00
9.135e-01,3.562e+00
9.172e-01,4.623e+00
9.209e-01,6.044e+00
9.246e-01,7.943e+00
9.282e-01,1.048e+01
9.319e-01,1.389e+01
9.356e-01,1.840e+01
9.393e-01,2.397e+01
9.430e-01,2.973e+01
9.466e-01,3.367e+01
9.503e-01,3.349e+01
9.540e-01,2.841e+01
9.577e-01,2.020e+01
9.614e-01,1.196e+01
9.650e-01,5.929e+00
9.687e-01,2.502e+00
9.724e-01,9.282e-01
9.761e-01,3.181e-01
9.798e-01,1.074e-01
9.834e-01,3.805e-02
9.871e-01,1.466e-02
9.908e-01,6.190e-03
9.945e-01,2.837e-03
9.982e-01,1.395e-03


==> anc/03_results/strong_inf/num_total_probability/0_49.csv <==
transmittance,probability_density
2.862e-01,1.859e-118
2.898e-01,8.172e-116
2.934e-01,3.111e-113
2.970e-01,1.031e-110
3.006e-01,2.982e-108
3.041e-01,7.566e-106
3.077e-01,1.690e-103
3.113e-01,3.336e-101
3.149e-01,5.839e-99
3.184e-01,9.092e-97
3.220e-01,1.264e-94
3.256e-01,1.573e-92
3.292e-01,1.758e-90
3.328e-01,1.770e-88
3.363e-01,1.610e-86
3.399e-01,1.326e-84
3.435e-01,9.923e-83
3.471e-01,6.758e-81
3.506e-01,4.200e-79
3.542e-01,2.388e-77
3.578e-01,1.245e-75
3.614e-01,5.960e-74
3.650e-01,2.628e-72
3.685e-01,1.069e-70
3.721e-01,4.022e-69
3.757e-01,1.401e-67
3.793e-01,4.530e-66
3.828e-01,1.361e-64
3.864e-01,3.809e-63
3.900e-01,9.944e-62
3.936e-01,2.425e-60
3.972e-01,5.535e-59
4.007e-01,1.184e-57
4.043e-01,2.377e-56
4.079e-01,4.485e-55
4.115e-01,7.966e-54
4.150e-01,1.333e-52
4.186e-01,2.107e-51
4.222e-01,3.145e-50
4.258e-01,4.442e-49
4.294e-01,5.943e-48
4.329e-01,7.540e-47
4.365e-01,9.083e-46
4.401e-01,1.040e-44
4.437e-01,1.133e-43
4.472e-01,1.176e-42
4.508e-01,1.163e-41
4.544e-01,1.098e-40
4.580e-01,9.906e-40
4.616e-01,8.543e-39
4.651e-01,7.051e-38
4.687e-01,5.575e-37
4.723e-01,4.226e-36
4.759e-01,3.073e-35
4.794e-01,2.147e-34
4.830e-01,1.441e-33
4.866e-01,9.301e-33
4.902e-01,5.780e-32
4.938e-01,3.459e-31
4.973e-01,1.996e-30
5.009e-01,1.111e-29
5.045e-01,5.966e-29
5.081e-01,3.095e-28
5.116e-01,1.552e-27
5.152e-01,7.527e-27
5.188e-01,3.532e-26
5.224e-01,1.605e-25
5.260e-01,7.067e-25
5.295e-01,3.016e-24
5.331e-01,1.249e-23
5.367e-01,5.017e-23
5.403e-01,1.957e-22
5.438e-01,7.417e-22
5.474e-01,2.732e-21
5.510e-01,9.790e-21
5.546e-01,3.412e-20
5.582e-01,1.158e-19
5.617e-01,3.826e-19
5.653e-01,1.232e-18
5.689e-01,3.866e-18
5.725e-01,1.183e-17
5.760e-01,3.533e-17
5.796e-01,1.030e-16
5.832e-01,2.929e-16
5.868e-01,8.142e-16
5.904e-01,2.211e-15
5.939e-01,5.870e-15
5.975e-01,1.524e-14
6.011e-01,3.870e-14
6.047e-01,9.620e-14
6.082e-01,2.340e-13
6.118e-01,5.577e-13
6.154e-01,1.302e-12
6.190e-01,2.977e-12
6.225e-01,6.675e-12
6.261e-01,1.467e-11
6.297e-01,3.164e-11
6.333e-01,6.695e-11
6.369e-01,1.390e-10
6.404e-01,2.834e-10
6.440e-01,5.674e-10
6.476e-01,1.116e-09
6.512e-01,2.156e-09
6.547e-01,4.094e-09
6.583e-01,7.644e-09
6.619e-01,1.403e-08
6.655e-01,2.534e-08
6.691e-01,4.501e-08
6.726e-01,7.869e-08
6.762e-01,1.354e-07
6.798e-01,2.294e-07
6.834e-01,3.828e-07
6.869e-01,6.291e-07
6.905e-01,1.019e-06
6.941e-01,1.625e-06
6.977e-01,2.556e-06
7.013e-01,3.964e-06
7.048e-01,6.062e-06
7.084e-01,9.143e-06
7.120e-01,1.361e-05
7.156e-01,1.998e-05
7.191e-01,2.896e-05
7.227e-01,4.145e-05
7.263e-01,5.858e-05
7.299e-01,8.179e-05
7.335e-01,1.128e-04
7.370e-01,1.539e-04
7.406e-01,2.074e-04
7.442e-01,2.766e-04
7.478e-01,3.649e-04
7.513e-01,4.765e-04
7.549e-01,6.160e-04
7.585e-01,7.890e-04
7.621e-01,1.001e-03
7.657e-01,1.260e-03
7.692e-01,1.574e-03
7.728e-01,1.950e-03
7.764e-01,2.400e-03
7.800e-01,2.935e-03
7.835e-01,3.569e-03
7.871e-01,4.317e-03
7.907e-01,5.200e-03
7.943e-01,6.238e-03
7.979e-01,7.459e-03
8.014e-01,8.895e-03
8.050e-01,1.059e-02
8.086e-01,1.258e-02
8.122e-01,1.492e-02
8.157e-01,1.770e-02
8.193e-01,2.098e-02
8.229e-01,2.486e-02
8.265e-01,2.946e-02
8.301e-01,3.494e-02
8.336e-01,4.145e-02
8.372e-01,4.920e-02
8.408e-01,5.847e-02
8.444e-01,6.954e-02
8.479e-01,8.281e-02
8.515e-01,9.872e-02
8.551e-01,1.178e-01
8.587e-01,1.407e-01
8.623e-01,1.681e-01
8.658e-01,2.008e-01
8.694e-01,2.397e-01
8.730e-01,2.858e-01
8.766e-01,3.404e-01
8.801e-01,4.050e-01
8.837e-01,4.816e-01
8.873e-01,5.730e-01
8.909e-01,6.833e-01
8.945e-01,8.182e-01
8.980e-01,9.862e-01
9.016e-01,1.200e+00
9.052e-01,1.476e+00
9.088e-01,1.842e+00
9.123e-01,2.333e+00
9.159e-01,3.000e+00
9.195e-01,3.909e+00
9.231e-01,5.149e+00
9.267e-01,6.838e+00
9.302e-01,9.130e+00
9.338e-01,1.225e+01
9.374e-01,1.649e+01
9.410e-01,2.208e+01
9.445e-01,2.865e+01
9.481e-01,3.454e+01
9.517e-01,3.689e+01
9.553e-01,3.356e+01
9.589e-01,2.533e+01
9.624e-01,1.568e+01
9.660e-01,7.956e+00
9.696e-01,3.359e+00
9.732e-01,1.216e+00
9.767e-01,3.974e-01
9.803e-01,1.260e-01
9.839e-01,4.182e-02
9.875e-01,1.523e-02
9.911e-01,6.148e-03
9.946e-01,2.722e-03
9.982e-01,1.301e-03


==> anc/03_results/strong_inf/num_total_probability/0_5.csv <==
transmittance,probability_density
2.072e-03,4.063e-09
6.217e-03,1.968e-04
1.036e-02,4.914e-03
1.451e-02,2.306e-02
1.865e-02,5.569e-02
2.280e-02,9.656e-02
2.694e-02,1.389e-01
3.109e-02,1.786e-01
3.523e-02,2.143e-01
3.938e-02,2.464e-01
4.352e-02,2.764e-01
4.767e-02,3.055e-01
5.181e-02,3.351e-01
5.595e-02,3.657e-01
6.010e-02,3.977e-01
6.424e-02,4.310e-01
6.839e-02,4.654e-01
7.253e-02,5.004e-01
7.668e-02,5.356e-01
8.082e-02,5.708e-01
8.497e-02,6.055e-01
8.911e-02,6.397e-01
9.326e-02,6.733e-01
9.740e-02,7.062e-01
1.015e-01,7.385e-01
1.057e-01,7.703e-01
1.098e-01,8.016e-01
1.140e-01,8.326e-01
1.181e-01,8.632e-01
1.223e-01,8.937e-01
1.264e-01,9.240e-01
1.306e-01,9.540e-01
1.347e-01,9.839e-01
1.389e-01,1.014e+00
1.430e-01,1.043e+00
1.471e-01,1.072e+00
1.513e-01,1.101e+00
1.554e-01,1.130e+00
1.596e-01,1.158e+00
1.637e-01,1.186e+00
1.679e-01,1.213e+00
1.720e-01,1.240e+00
1.762e-01,1.266e+00
1.803e-01,1.292e+00
1.844e-01,1.318e+00
1.886e-01,1.344e+00
1.927e-01,1.369e+00
1.969e-01,1.393e+00
2.010e-01,1.418e+00
2.052e-01,1.442e+00
2.093e-01,1.467e+00
2.135e-01,1.491e+00
2.176e-01,1.515e+00
2.217e-01,1.540e+00
2.259e-01,1.564e+00
2.300e-01,1.589e+00
2.342e-01,1.614e+00
2.383e-01,1.640e+00
2.425e-01,1.665e+00
2.466e-01,1.692e+00
2.508e-01,1.718e+00
2.549e-01,1.746e+00
2.591e-01,1.774e+00
2.632e-01,1.802e+00
2.673e-01,1.831e+00
2.715e-01,1.861e+00
2.756e-01,1.891e+00
2.798e-01,1.921e+00
2.839e-01,1.953e+00
2.881e-01,1.984e+00
2.922e-01,2.016e+00
2.964e-01,2.049e+00
3.005e-01,2.082e+00
3.046e-01,2.115e+00
3.088e-01,2.149e+00
3.129e-01,2.183e+00
3.171e-01,2.217e+00
3.212e-01,2.250e+00
3.254e-01,2.284e+00
3.295e-01,2.318e+00
3.337e-01,2.351e+00
3.378e-01,2.383e+00
3.419e-01,2.416e+00
3.461e-01,2.447e+00
3.502e-01,2.477e+00
3.544e-01,2.507e+00
3.585e-01,2.535e+00
3.627e-01,2.562e+00
3.668e-01,2.587e+00
3.710e-01,2.611e+00
3.751e-01,2.633e+00
3.792e-01,2.652e+00
3.834e-01,2.670e+00
3.875e-01,2.685e+00
3.917e-01,2.698e+00
3.958e-01,2.709e+00
4.000e-01,2.716e+00
4.041e-01,2.721e+00
4.083e-01,2.723e+00
4.124e-01,2.722e+00
4.166e-01,2.718e+00
4.207e-01,2.711e+00
4.248e-01,2.700e+00
4.290e-01,2.687e+00
4.331e-01,2.670e+00
4.373e-01,2.651e+00
4.414e-01,2.628e+00
4.456e-01,2.603e+00
4.497e-01,2.574e+00
4.539e-01,2.543e+00
4.580e-01,2.509e+00
4.621e-01,2.472e+00
4.663e-01,2.433e+00
4.704e-01,2.391e+00
4.746e-01,2.347e+00
4.787e-01,2.302e+00
4.829e-01,2.254e+00
4.870e-01,2.205e+00
4.912e-01,2.154e+00
4.953e-01,2.101e+00
4.994e-01,2.048e+00
5.036e-01,1.993e+00
5.077e-01,1.938e+00
5.119e-01,1.882e+00
5.160e-01,1.826e+00
5.202e-01,1.769e+00
5.243e-01,1.712e+00
5.285e-01,1.655e+00
5.326e-01,1.598e+00
5.368e-01,1.541e+00
5.409e-01,1.485e+00
5.450e-01,1.429e+00
5.492e-01,1.374e+00
5.533e-01,1.320e+00
5.575e-01,1.266e+00
5.616e-01,1.214e+00
5.658e-01,1.162e+00
5.699e-01,1.112e+00
5.741e-01,1.063e+00
5.782e-01,1.015e+00
5.823e-01,9.681e-01
5.865e-01,9.226e-01
5.906e-01,8.785e-01
5.948e-01,8.358e-01
5.989e-01,7.944e-01
6.031e-01,7.545e-01
6.072e-01,7.159e-01
6.114e-01,6.788e-01
6.155e-01,6.430e-01
6.196e-01,6.087e-01
6.238e-01,5.757e-01
6.279e-01,5.441e-01
6.321e-01,5.138e-01
6.362e-01,4.849e-01
6.404e-01,4.572e-01
6.445e-01,4.308e-01
6.487e-01,4.057e-01
6.528e-01,3.817e-01
6.570e-01,3.589e-01
6.611e-01,3.373e-01
6.652e-01,3.167e-01
6.694e-01,2.972e-01
6.735e-01,2.788e-01
6.777e-01,2.613e-01
6.818e-01,2.447e-01
6.860e-01,2.291e-01
6.901e-01,2.144e-01
6.943e-01,2.004e-01
6.984e-01,1.873e-01
7.025e-01,1.750e-01
7.067e-01,1.633e-01
7.108e-01,1.524e-01
7.150e-01,1.421e-01
7.191e-01,1.324e-01
7.233e-01,1.234e-01
7.274e-01,1.149e-01
7.316e-01,1.069e-01
7.357e-01,9.943e-02
7.398e-01,9.245e-02
7.440e-01,8.591e-02
7.481e-01,7.981e-02
7.523e-01,7.410e-02
7.564e-01,6.877e-02
7.606e-01,6.380e-02
7.647e-01,5.916e-02
7.689e-01,5.484e-02
7.730e-01,5.081e-02
7.772e-01,4.706e-02
7.813e-01,4.358e-02
7.854e-01,4.033e-02
7.896e-01,3.731e-02
7.937e-01,3.451e-02
7.979e-01,3.190e-02
8.020e-01,2.948e-02
8.062e-01,2.724e-02
8.103e-01,2.516e-02
8.145e-01,2.323e-02
8.186e-01,2.144e-02
8.227e-01,1.978e-02
8.269e-01,1.825e-02


==> anc/03_results/strong_inf/num_total_probability/0_55.csv <==
transmittance,probability_density
2.138e-03,2.188e-11
6.414e-03,1.055e-05
1.069e-02,6.189e-04
1.496e-02,4.676e-03
1.924e-02,1.541e-02
2.352e-02,3.330e-02
2.779e-02,5.642e-02
3.207e-02,8.205e-02
3.634e-02,1.078e-01
4.062e-02,1.321e-01
4.489e-02,1.543e-01
4.917e-02,1.742e-01
5.345e-02,1.923e-01
5.772e-02,2.092e-01
6.200e-02,2.256e-01
6.627e-02,2.422e-01
7.055e-02,2.593e-01
7.482e-02,2.774e-01
7.910e-02,2.966e-01
8.338e-02,3.171e-01
8.765e-02,3.386e-01
9.193e-02,3.610e-01
9.620e-02,3.842e-01
1.005e-01,4.078e-01
1.048e-01,4.317e-01
1.090e-01,4.557e-01
1.133e-01,4.795e-01
1.176e-01,5.031e-01
1.219e-01,5.265e-01
1.261e-01,5.496e-01
1.304e-01,5.724e-01
1.347e-01,5.950e-01
1.390e-01,6.174e-01
1.432e-01,6.397e-01
1.475e-01,6.621e-01
1.518e-01,6.845e-01
1.561e-01,7.071e-01
1.603e-01,7.298e-01
1.646e-01,7.527e-01
1.689e-01,7.759e-01
1.732e-01,7.993e-01
1.774e-01,8.229e-01
1.817e-01,8.468e-01
1.860e-01,8.708e-01
1.903e-01,8.950e-01
1.945e-01,9.193e-01
1.988e-01,9.437e-01
2.031e-01,9.681e-01
2.074e-01,9.926e-01
2.116e-01,1.017e+00
2.159e-01,1.042e+00
2.202e-01,1.066e+00
2.245e-01,1.090e+00
2.287e-01,1.115e+00
2.330e-01,1.139e+00
2.373e-01,1.163e+00
2.416e-01,1.188e+00
2.459e-01,1.212e+00
2.501e-01,1.236e+00
2.544e-01,1.261e+00
2.587e-01,1.285e+00
2.630e-01,1.310e+00
2.672e-01,1.335e+00
2.715e-01,1.361e+00
2.758e-01,1.386e+00
2.801e-01,1.412e+00
2.843e-01,1.439e+00
2.886e-01,1.466e+00
2.929e-01,1.494e+00
2.972e-01,1.522e+00
3.014e-01,1.551e+00
3.057e-01,1.580e+00
3.100e-01,1.611e+00
3.143e-01,1.642e+00
3.185e-01,1.673e+00
3.228e-01,1.706e+00
3.271e-01,1.739e+00
3.314e-01,1.774e+00
3.356e-01,1.809e+00
3.399e-01,1.845e+00
3.442e-01,1.881e+00
3.485e-01,1.918e+00
3.527e-01,1.957e+00
3.570e-01,1.995e+00
3.613e-01,2.035e+00
3.656e-01,2.075e+00
3.698e-01,2.115e+00
3.741e-01,2.156e+00
3.784e-01,2.197e+00
3.827e-01,2.238e+00
3.870e-01,2.279e+00
3.912e-01,2.320e+00
3.955e-01,2.361e+00
3.998e-01,2.402e+00
4.041e-01,2.441e+00
4.083e-01,2.480e+00
4.126e-01,2.518e+00
4.169e-01,2.555e+00
4.212e-01,2.591e+00
4.254e-01,2.624e+00
4.297e-01,2.656e+00
4.340e-01,2.686e+00
4.383e-01,2.714e+00
4.425e-01,2.739e+00
4.468e-01,2.761e+00
4.511e-01,2.781e+00
4.554e-01,2.797e+00
4.596e-01,2.810e+00
4.639e-01,2.820e+00
4.682e-01,2.826e+00
4.725e-01,2.828e+00
4.767e-01,2.827e+00
4.810e-01,2.821e+00
4.853e-01,2.812e+00
4.896e-01,2.799e+00
4.938e-01,2.781e+00
4.981e-01,2.760e+00
5.024e-01,2.735e+00
5.067e-01,2.707e+00
5.109e-01,2.674e+00
5.152e-01,2.638e+00
5.195e-01,2.598e+00
5.238e-01,2.555e+00
5.280e-01,2.509e+00
5.323e-01,2.461e+00
5.366e-01,2.409e+00
5.409e-01,2.355e+00
5.452e-01,2.299e+00
5.494e-01,2.240e+00
5.537e-01,2.180e+00
5.580e-01,2.118e+00
5.623e-01,2.055e+00
5.665e-01,1.991e+00
5.708e-01,1.927e+00
5.751e-01,1.861e+00
5.794e-01,1.795e+00
5.836e-01,1.730e+00
5.879e-01,1.664e+00
5.922e-01,1.598e+00
5.965e-01,1.533e+00
6.007e-01,1.469e+00
6.050e-01,1.405e+00
6.093e-01,1.343e+00
6.136e-01,1.281e+00
6.178e-01,1.221e+00
6.221e-01,1.162e+00
6.264e-01,1.105e+00
6.307e-01,1.049e+00
6.349e-01,9.947e-01
6.392e-01,9.421e-01
6.435e-01,8.912e-01
6.478e-01,8.421e-01
6.520e-01,7.948e-01
6.563e-01,7.493e-01
6.606e-01,7.057e-01
6.649e-01,6.638e-01
6.691e-01,6.238e-01
6.734e-01,5.855e-01
6.777e-01,5.491e-01
6.820e-01,5.143e-01
6.862e-01,4.813e-01
6.905e-01,4.500e-01
6.948e-01,4.203e-01
6.991e-01,3.921e-01
7.034e-01,3.655e-01
7.076e-01,3.404e-01
7.119e-01,3.168e-01
7.162e-01,2.945e-01
7.205e-01,2.735e-01
7.247e-01,2.538e-01
7.290e-01,2.354e-01
7.333e-01,2.181e-01
7.376e-01,2.019e-01
7.418e-01,1.867e-01
7.461e-01,1.726e-01
7.504e-01,1.594e-01
7.547e-01,1.471e-01
7.589e-01,1.356e-01
7.632e-01,1.250e-01
7.675e-01,1.151e-01
7.718e-01,1.059e-01
7.760e-01,9.737e-02
7.803e-01,8.947e-02
7.846e-01,8.216e-02
7.889e-01,7.540e-02
7.931e-01,6.914e-02
7.974e-01,6.337e-02
8.017e-01,5.804e-02
8.060e-01,5.313e-02
8.102e-01,4.861e-02
8.145e-01,4.444e-02
8.188e-01,4.061e-02
8.231e-01,3.709e-02
8.273e-01,3.385e-02
8.316e-01,3.088e-02
8.359e-01,2.816e-02
8.402e-01,2.566e-02
8.445e-01,2.337e-02
8.487e-01,2.128e-02
8.530e-01,1.936e-02


==> anc/03_results/strong_inf/num_total_probability/0_6.csv <==
transmittance,probability_density
2.187e-03,3.083e-14
6.560e-03,2.579e-07
1.093e-02,4.401e-05
1.531e-02,6.061e-04
1.968e-02,2.947e-03
2.405e-02,8.376e-03
2.843e-02,1.741e-02
3.280e-02,2.970e-02
3.718e-02,4.436e-02
4.155e-02,6.033e-02
4.592e-02,7.664e-02
5.030e-02,9.252e-02
5.467e-02,1.074e-01
5.904e-02,1.211e-01
6.342e-02,1.336e-01
6.779e-02,1.449e-01
7.216e-02,1.552e-01
7.654e-02,1.650e-01
8.091e-02,1.745e-01
8.529e-02,1.840e-01
8.966e-02,1.938e-01
9.403e-02,2.042e-01
9.841e-02,2.153e-01
1.028e-01,2.273e-01
1.072e-01,2.402e-01
1.115e-01,2.541e-01
1.159e-01,2.688e-01
1.203e-01,2.843e-01
1.246e-01,3.005e-01
1.290e-01,3.172e-01
1.334e-01,3.343e-01
1.378e-01,3.517e-01
1.421e-01,3.693e-01
1.465e-01,3.869e-01
1.509e-01,4.045e-01
1.553e-01,4.220e-01
1.596e-01,4.394e-01
1.640e-01,4.567e-01
1.684e-01,4.740e-01
1.728e-01,4.912e-01
1.771e-01,5.083e-01
1.815e-01,5.256e-01
1.859e-01,5.430e-01
1.903e-01,5.605e-01
1.946e-01,5.783e-01
1.990e-01,5.964e-01
2.034e-01,6.148e-01
2.077e-01,6.336e-01
2.121e-01,6.528e-01
2.165e-01,6.724e-01
2.209e-01,6.924e-01
2.252e-01,7.129e-01
2.296e-01,7.338e-01
2.340e-01,7.551e-01
2.384e-01,7.767e-01
2.427e-01,7.988e-01
2.471e-01,8.211e-01
2.515e-01,8.437e-01
2.559e-01,8.667e-01
2.602e-01,8.898e-01
2.646e-01,9.132e-01
2.690e-01,9.368e-01
2.733e-01,9.606e-01
2.777e-01,9.846e-01
2.821e-01,1.009e+00
2.865e-01,1.033e+00
2.908e-01,1.058e+00
2.952e-01,1.083e+00
2.996e-01,1.108e+00
3.040e-01,1.133e+00
3.083e-01,1.159e+00
3.127e-01,1.185e+00
3.171e-01,1.211e+00
3.215e-01,1.238e+00
3.258e-01,1.266e+00
3.302e-01,1.293e+00
3.346e-01,1.322e+00
3.390e-01,1.351e+00
3.433e-01,1.381e+00
3.477e-01,1.412e+00
3.521e-01,1.443e+00
3.564e-01,1.475e+00
3.608e-01,1.508e+00
3.652e-01,1.543e+00
3.696e-01,1.578e+00
3.739e-01,1.614e+00
3.783e-01,1.651e+00
3.827e-01,1.689e+00
3.871e-01,1.729e+00
3.914e-01,1.769e+00
3.958e-01,1.811e+00
4.002e-01,1.854e+00
4.046e-01,1.898e+00
4.089e-01,1.943e+00
4.133e-01,1.988e+00
4.177e-01,2.035e+00
4.221e-01,2.083e+00
4.264e-01,2.132e+00
4.308e-01,2.181e+00
4.352e-01,2.231e+00
4.395e-01,2.281e+00
4.439e-01,2.331e+00
4.483e-01,2.382e+00
4.527e-01,2.432e+00
4.570e-01,2.482e+00
4.614e-01,2.532e+00
4.658e-01,2.581e+00
4.702e-01,2.628e+00
4.745e-01,2.675e+00
4.789e-01,2.719e+00
4.833e-01,2.762e+00
4.877e-01,2.802e+00
4.920e-01,2.840e+00
4.964e-01,2.874e+00
5.008e-01,2.906e+00
5.052e-01,2.934e+00
5.095e-01,2.958e+00
5.139e-01,2.978e+00
5.183e-01,2.994e+00
5.226e-01,3.005e+00
5.270e-01,3.011e+00
5.314e-01,3.013e+00
5.358e-01,3.009e+00
5.401e-01,3.001e+00
5.445e-01,2.987e+00
5.489e-01,2.968e+00
5.533e-01,2.944e+00
5.576e-01,2.914e+00
5.620e-01,2.880e+00
5.664e-01,2.841e+00
5.708e-01,2.797e+00
5.751e-01,2.749e+00
5.795e-01,2.696e+00
5.839e-01,2.640e+00
5.882e-01,2.580e+00
5.926e-01,2.516e+00
5.970e-01,2.449e+00
6.014e-01,2.380e+00
6.057e-01,2.308e+00
6.101e-01,2.235e+00
6.145e-01,2.159e+00
6.189e-01,2.083e+00
6.232e-01,2.005e+00
6.276e-01,1.927e+00
6.320e-01,1.848e+00
6.364e-01,1.770e+00
6.407e-01,1.692e+00
6.451e-01,1.614e+00
6.495e-01,1.538e+00
6.539e-01,1.462e+00
6.582e-01,1.388e+00
6.626e-01,1.315e+00
6.670e-01,1.245e+00
6.713e-01,1.176e+00
6.757e-01,1.109e+00
6.801e-01,1.044e+00
6.845e-01,9.814e-01
6.888e-01,9.212e-01
6.932e-01,8.633e-01
6.976e-01,8.079e-01
7.020e-01,7.549e-01
7.063e-01,7.044e-01
7.107e-01,6.562e-01
7.151e-01,6.106e-01
7.195e-01,5.673e-01
7.238e-01,5.263e-01
7.282e-01,4.877e-01
7.326e-01,4.512e-01
7.370e-01,4.170e-01
7.413e-01,3.848e-01
7.457e-01,3.547e-01
7.501e-01,3.266e-01
7.544e-01,3.003e-01
7.588e-01,2.757e-01
7.632e-01,2.529e-01
7.676e-01,2.317e-01
7.719e-01,2.121e-01
7.763e-01,1.939e-01
7.807e-01,1.770e-01
7.851e-01,1.615e-01
7.894e-01,1.471e-01
7.938e-01,1.339e-01
7.982e-01,1.218e-01
8.026e-01,1.106e-01
8.069e-01,1.004e-01
8.113e-01,9.097e-02
8.157e-01,8.239e-02
8.200e-01,7.455e-02
8.244e-01,6.739e-02
8.288e-01,6.087e-02
8.332e-01,5.493e-02
8.375e-01,4.952e-02
8.419e-01,4.461e-02
8.463e-01,4.015e-02
8.507e-01,3.611e-02
8.550e-01,3.245e-02
8.594e-01,2.913e-02
8.638e-01,2.614e-02
8.682e-01,2.343e-02
8.725e-01,2.099e-02


==> anc/03_results/strong_inf/num_total_probability/0_65.csv <==
transmittance,probability_density
2.238e-03,7.751e-18
6.714e-03,2.239e-09
1.119e-02,1.450e-06
1.567e-02,4.287e-05
2.014e-02,3.452e-04
2.462e-02,1.404e-03
2.909e-02,3.805e-03
3.357e-02,7.957e-03
3.805e-02,1.397e-02
4.252e-02,2.167e-02
4.700e-02,3.074e-02
5.147e-02,4.075e-02
5.595e-02,5.128e-02
6.042e-02,6.193e-02
6.490e-02,7.237e-02
6.938e-02,8.235e-02
7.385e-02,9.169e-02
7.833e-02,1.003e-01
8.280e-02,1.082e-01
8.728e-02,1.154e-01
9.176e-02,1.220e-01
9.623e-02,1.281e-01
1.007e-01,1.339e-01
1.052e-01,1.396e-01
1.097e-01,1.453e-01
1.141e-01,1.512e-01
1.186e-01,1.575e-01
1.231e-01,1.642e-01
1.276e-01,1.715e-01
1.320e-01,1.794e-01
1.365e-01,1.880e-01
1.410e-01,1.974e-01
1.455e-01,2.075e-01
1.499e-01,2.183e-01
1.544e-01,2.297e-01
1.589e-01,2.418e-01
1.634e-01,2.544e-01
1.678e-01,2.674e-01
1.723e-01,2.808e-01
1.768e-01,2.945e-01
1.813e-01,3.084e-01
1.857e-01,3.225e-01
1.902e-01,3.366e-01
1.947e-01,3.508e-01
1.992e-01,3.650e-01
2.037e-01,3.793e-01
2.081e-01,3.935e-01
2.126e-01,4.078e-01
2.171e-01,4.221e-01
2.216e-01,4.365e-01
2.260e-01,4.510e-01
2.305e-01,4.657e-01
2.350e-01,4.807e-01
2.395e-01,4.960e-01
2.439e-01,5.116e-01
2.484e-01,5.276e-01
2.529e-01,5.440e-01
2.574e-01,5.609e-01
2.618e-01,5.783e-01
2.663e-01,5.963e-01
2.708e-01,6.148e-01
2.753e-01,6.338e-01
2.797e-01,6.534e-01
2.842e-01,6.735e-01
2.887e-01,6.942e-01
2.932e-01,7.153e-01
2.976e-01,7.370e-01
3.021e-01,7.592e-01
3.066e-01,7.818e-01
3.111e-01,8.049e-01
3.156e-01,8.284e-01
3.200e-01,8.523e-01
3.245e-01,8.767e-01
3.290e-01,9.014e-01
3.335e-01,9.265e-01
3.379e-01,9.521e-01
3.424e-01,9.780e-01
3.469e-01,1.004e+00
3.514e-01,1.031e+00
3.558e-01,1.059e+00
3.603e-01,1.086e+00
3.648e-01,1.115e+00
3.693e-01,1.144e+00
3.737e-01,1.173e+00
3.782e-01,1.203e+00
3.827e-01,1.234e+00
3.872e-01,1.266e+00
3.916e-01,1.299e+00
3.961e-01,1.332e+00
4.006e-01,1.367e+00
4.051e-01,1.403e+00
4.095e-01,1.440e+00
4.140e-01,1.478e+00
4.185e-01,1.517e+00
4.230e-01,1.558e+00
4.274e-01,1.600e+00
4.319e-01,1.643e+00
4.364e-01,1.688e+00
4.409e-01,1.734e+00
4.454e-01,1.782e+00
4.498e-01,1.832e+00
4.543e-01,1.883e+00
4.588e-01,1.935e+00
4.633e-01,1.990e+00
4.677e-01,2.045e+00
4.722e-01,2.102e+00
4.767e-01,2.160e+00
4.812e-01,2.220e+00
4.856e-01,2.280e+00
4.901e-01,2.342e+00
4.946e-01,2.404e+00
4.991e-01,2.466e+00
5.035e-01,2.529e+00
5.080e-01,2.592e+00
5.125e-01,2.655e+00
5.170e-01,2.717e+00
5.214e-01,2.777e+00
5.259e-01,2.836e+00
5.304e-01,2.894e+00
5.349e-01,2.949e+00
5.393e-01,3.001e+00
5.438e-01,3.050e+00
5.483e-01,3.095e+00
5.528e-01,3.136e+00
5.572e-01,3.172e+00
5.617e-01,3.203e+00
5.662e-01,3.228e+00
5.707e-01,3.248e+00
5.752e-01,3.261e+00
5.796e-01,3.268e+00
5.841e-01,3.268e+00
5.886e-01,3.262e+00
5.931e-01,3.248e+00
5.975e-01,3.227e+00
6.020e-01,3.199e+00
6.065e-01,3.164e+00
6.110e-01,3.122e+00
6.154e-01,3.074e+00
6.199e-01,3.019e+00
6.244e-01,2.958e+00
6.289e-01,2.891e+00
6.333e-01,2.820e+00
6.378e-01,2.743e+00
6.423e-01,2.662e+00
6.468e-01,2.577e+00
6.512e-01,2.489e+00
6.557e-01,2.399e+00
6.602e-01,2.306e+00
6.647e-01,2.211e+00
6.691e-01,2.115e+00
6.736e-01,2.019e+00
6.781e-01,1.923e+00
6.826e-01,1.827e+00
6.871e-01,1.731e+00
6.915e-01,1.638e+00
6.960e-01,1.545e+00
7.005e-01,1.455e+00
7.050e-01,1.367e+00
7.094e-01,1.281e+00
7.139e-01,1.199e+00
7.184e-01,1.119e+00
7.229e-01,1.042e+00
7.273e-01,9.689e-01
7.318e-01,8.989e-01
7.363e-01,8.322e-01
7.408e-01,7.690e-01
7.452e-01,7.091e-01
7.497e-01,6.527e-01
7.542e-01,5.996e-01
7.587e-01,5.498e-01
7.631e-01,5.032e-01
7.676e-01,4.598e-01
7.721e-01,4.193e-01
7.766e-01,3.817e-01
7.810e-01,3.469e-01
7.855e-01,3.148e-01
7.900e-01,2.851e-01
7.945e-01,2.578e-01
7.989e-01,2.328e-01
8.034e-01,2.098e-01
8.079e-01,1.888e-01
8.124e-01,1.697e-01
8.169e-01,1.522e-01
8.213e-01,1.364e-01
8.258e-01,1.220e-01
8.303e-01,1.090e-01
8.348e-01,9.726e-02
8.392e-01,8.665e-02
8.437e-01,7.709e-02
8.482e-01,6.850e-02
8.527e-01,6.078e-02
8.571e-01,5.387e-02
8.616e-01,4.768e-02
8.661e-01,4.215e-02
8.706e-01,3.722e-02
8.750e-01,3.283e-02
8.795e-01,2.892e-02
8.840e-01,2.545e-02
8.885e-01,2.237e-02
8.929e-01,1.964e-02


==> anc/03_results/strong_inf/num_total_probability/0_7.csv <==
transmittance,probability_density
2.500e-03,2.041e-21
7.500e-03,2.366e-11
1.250e-02,5.868e-08
1.750e-02,3.676e-06
2.250e-02,4.831e-05
2.750e-02,2.773e-04
3.250e-02,9.692e-04
3.750e-02,2.457e-03
4.250e-02,5.004e-03
4.750e-02,8.730e-03
5.250e-02,1.361e-02
5.750e-02,1.950e-02
6.250e-02,2.622e-02
6.750e-02,3.352e-02
7.250e-02,4.119e-02
7.750e-02,4.900e-02
8.250e-02,5.674e-02
8.750e-02,6.425e-02
9.250e-02,7.139e-02
9.750e-02,7.808e-02
1.025e-01,8.426e-02
1.075e-01,8.991e-02
1.125e-01,9.508e-02
1.175e-01,9.981e-02
1.225e-01,1.042e-01
1.275e-01,1.083e-01
1.325e-01,1.123e-01
1.375e-01,1.163e-01
1.425e-01,1.204e-01
1.475e-01,1.247e-01
1.525e-01,1.293e-01
1.575e-01,1.343e-01
1.625e-01,1.399e-01
1.675e-01,1.461e-01
1.725e-01,1.529e-01
1.775e-01,1.605e-01
1.825e-01,1.687e-01
1.875e-01,1.776e-01
1.925e-01,1.873e-01
1.975e-01,1.976e-01
2.025e-01,2.085e-01
2.075e-01,2.200e-01
2.125e-01,2.319e-01
2.175e-01,2.443e-01
2.225e-01,2.571e-01
2.275e-01,2.701e-01
2.325e-01,2.834e-01
2.375e-01,2.969e-01
2.425e-01,3.105e-01
2.475e-01,3.242e-01
2.525e-01,3.380e-01
2.575e-01,3.519e-01
2.625e-01,3.659e-01
2.675e-01,3.801e-01
2.725e-01,3.945e-01
2.775e-01,4.092e-01
2.825e-01,4.242e-01
2.875e-01,4.395e-01
2.925e-01,4.553e-01
2.975e-01,4.717e-01
3.025e-01,4.886e-01
3.075e-01,5.061e-01
3.125e-01,5.243e-01
3.175e-01,5.432e-01
3.225e-01,5.629e-01
3.275e-01,5.834e-01
3.325e-01,6.047e-01
3.375e-01,6.267e-01
3.425e-01,6.496e-01
3.475e-01,6.733e-01
3.525e-01,6.978e-01
3.575e-01,7.231e-01
3.625e-01,7.492e-01
3.675e-01,7.760e-01
3.725e-01,8.036e-01
3.775e-01,8.320e-01
3.825e-01,8.610e-01
3.875e-01,8.909e-01
3.925e-01,9.215e-01
3.975e-01,9.528e-01
4.025e-01,9.850e-01
4.075e-01,1.018e+00
4.125e-01,1.052e+00
4.175e-01,1.087e+00
4.225e-01,1.123e+00
4.275e-01,1.160e+00
4.325e-01,1.198e+00
4.375e-01,1.237e+00
4.425e-01,1.278e+00
4.475e-01,1.321e+00
4.525e-01,1.365e+00
4.575e-01,1.410e+00
4.625e-01,1.458e+00
4.675e-01,1.507e+00
4.725e-01,1.559e+00
4.775e-01,1.613e+00
4.825e-01,1.669e+00
4.875e-01,1.727e+00
4.925e-01,1.788e+00
4.975e-01,1.851e+00
5.025e-01,1.917e+00
5.075e-01,1.986e+00
5.125e-01,2.057e+00
5.175e-01,2.130e+00
5.225e-01,2.206e+00
5.275e-01,2.285e+00
5.325e-01,2.365e+00
5.375e-01,2.448e+00
5.425e-01,2.532e+00
5.475e-01,2.617e+00
5.525e-01,2.703e+00
5.575e-01,2.790e+00
5.625e-01,2.876e+00
5.675e-01,2.961e+00
5.725e-01,3.044e+00
5.775e-01,3.125e+00
5.825e-01,3.203e+00
5.875e-01,3.276e+00
5.925e-01,3.343e+00
5.975e-01,3.405e+00
6.025e-01,3.459e+00
6.075e-01,3.506e+00
6.125e-01,3.543e+00
6.175e-01,3.571e+00
6.225e-01,3.588e+00
6.275e-01,3.594e+00
6.325e-01,3.589e+00
6.375e-01,3.571e+00
6.425e-01,3.543e+00
6.475e-01,3.502e+00
6.525e-01,3.449e+00
6.575e-01,3.386e+00
6.625e-01,3.311e+00
6.675e-01,3.226e+00
6.725e-01,3.132e+00
6.775e-01,3.030e+00
6.825e-01,2.920e+00
6.875e-01,2.803e+00
6.925e-01,2.681e+00
6.975e-01,2.555e+00
7.025e-01,2.426e+00
7.075e-01,2.295e+00
7.125e-01,2.163e+00
7.175e-01,2.031e+00
7.225e-01,1.900e+00
7.275e-01,1.772e+00
7.325e-01,1.646e+00
7.375e-01,1.524e+00
7.425e-01,1.406e+00
7.475e-01,1.293e+00
7.525e-01,1.184e+00
7.575e-01,1.082e+00
7.625e-01,9.845e-01
7.675e-01,8.932e-01
7.725e-01,8.078e-01
7.775e-01,7.282e-01
7.825e-01,6.545e-01
7.875e-01,5.864e-01
7.925e-01,5.238e-01
7.975e-01,4.665e-01
8.025e-01,4.143e-01
8.075e-01,3.669e-01
8.125e-01,3.240e-01
8.175e-01,2.853e-01
8.225e-01,2.506e-01
8.275e-01,2.195e-01
8.325e-01,1.918e-01
8.375e-01,1.671e-01
8.425e-01,1.453e-01
8.475e-01,1.260e-01
8.525e-01,1.090e-01
8.575e-01,9.410e-02
8.625e-01,8.104e-02
8.675e-01,6.963e-02
8.725e-01,5.970e-02
8.775e-01,5.108e-02
8.825e-01,4.361e-02
8.875e-01,3.716e-02
8.925e-01,3.160e-02
8.975e-01,2.682e-02
9.025e-01,2.272e-02
9.075e-01,1.921e-02
9.125e-01,1.622e-02
9.175e-01,1.367e-02
9.225e-01,1.150e-02
9.275e-01,9.656e-03
9.325e-01,8.097e-03
9.375e-01,6.779e-03
9.425e-01,5.668e-03
9.475e-01,4.731e-03
9.525e-01,3.944e-03
9.575e-01,3.284e-03
9.625e-01,2.730e-03
9.675e-01,2.267e-03
9.725e-01,1.881e-03
9.775e-01,1.558e-03
9.825e-01,1.289e-03
9.875e-01,1.066e-03
9.925e-01,8.803e-04
9.975e-01,7.263e-04


==> anc/03_results/strong_inf/num_total_probability/0_75.csv <==
transmittance,probability_density
2.500e-03,1.998e-27
7.500e-03,7.035e-15
1.250e-02,1.550e-10
1.750e-02,3.450e-08
2.250e-02,1.067e-06
2.750e-02,1.144e-05
3.250e-02,6.447e-05
3.750e-02,2.382e-04
4.250e-02,6.563e-04
4.750e-02,1.463e-03
5.250e-02,2.789e-03
5.750e-02,4.717e-03
6.250e-02,7.278e-03
6.750e-02,1.045e-02
7.250e-02,1.418e-02
7.750e-02,1.839e-02
8.250e-02,2.299e-02
8.750e-02,2.789e-02
9.250e-02,3.300e-02
9.750e-02,3.823e-02
1.025e-01,4.350e-02
1.075e-01,4.873e-02
1.125e-01,5.384e-02
1.175e-01,5.877e-02
1.225e-01,6.346e-02
1.275e-01,6.789e-02
1.325e-01,7.203e-02
1.375e-01,7.587e-02
1.425e-01,7.942e-02
1.475e-01,8.271e-02
1.525e-01,8.578e-02
1.575e-01,8.867e-02
1.625e-01,9.143e-02
1.675e-01,9.414e-02
1.725e-01,9.684e-02
1.775e-01,9.962e-02
1.825e-01,1.025e-01
1.875e-01,1.057e-01
1.925e-01,1.091e-01
1.975e-01,1.128e-01
2.025e-01,1.169e-01
2.075e-01,1.215e-01
2.125e-01,1.266e-01
2.175e-01,1.322e-01
2.225e-01,1.384e-01
2.275e-01,1.452e-01
2.325e-01,1.525e-01
2.375e-01,1.605e-01
2.425e-01,1.690e-01
2.475e-01,1.781e-01
2.525e-01,1.878e-01
2.575e-01,1.979e-01
2.625e-01,2.085e-01
2.675e-01,2.195e-01
2.725e-01,2.309e-01
2.775e-01,2.426e-01
2.825e-01,2.546e-01
2.875e-01,2.669e-01
2.925e-01,2.793e-01
2.975e-01,2.920e-01
3.025e-01,3.049e-01
3.075e-01,3.179e-01
3.125e-01,3.312e-01
3.175e-01,3.447e-01
3.225e-01,3.584e-01
3.275e-01,3.725e-01
3.325e-01,3.869e-01
3.375e-01,4.017e-01
3.425e-01,4.170e-01
3.475e-01,4.329e-01
3.525e-01,4.493e-01
3.575e-01,4.664e-01
3.625e-01,4.842e-01
3.675e-01,5.029e-01
3.725e-01,5.223e-01
3.775e-01,5.426e-01
3.825e-01,5.638e-01
3.875e-01,5.860e-01
3.925e-01,6.091e-01
3.975e-01,6.333e-01
4.025e-01,6.584e-01
4.075e-01,6.845e-01
4.125e-01,7.116e-01
4.175e-01,7.397e-01
4.225e-01,7.688e-01
4.275e-01,7.990e-01
4.325e-01,8.302e-01
4.375e-01,8.624e-01
4.425e-01,8.957e-01
4.475e-01,9.301e-01
4.525e-01,9.656e-01
4.575e-01,1.002e+00
4.625e-01,1.040e+00
4.675e-01,1.079e+00
4.725e-01,1.120e+00
4.775e-01,1.162e+00
4.825e-01,1.206e+00
4.875e-01,1.251e+00
4.925e-01,1.298e+00
4.975e-01,1.347e+00
5.025e-01,1.399e+00
5.075e-01,1.452e+00
5.125e-01,1.508e+00
5.175e-01,1.567e+00
5.225e-01,1.628e+00
5.275e-01,1.692e+00
5.325e-01,1.760e+00
5.375e-01,1.830e+00
5.425e-01,1.904e+00
5.475e-01,1.981e+00
5.525e-01,2.061e+00
5.575e-01,2.145e+00
5.625e-01,2.233e+00
5.675e-01,2.324e+00
5.725e-01,2.418e+00
5.775e-01,2.516e+00
5.825e-01,2.616e+00
5.875e-01,2.719e+00
5.925e-01,2.824e+00
5.975e-01,2.931e+00
6.025e-01,3.038e+00
6.075e-01,3.145e+00
6.125e-01,3.251e+00
6.175e-01,3.355e+00
6.225e-01,3.456e+00
6.275e-01,3.552e+00
6.325e-01,3.642e+00
6.375e-01,3.725e+00
6.425e-01,3.799e+00
6.475e-01,3.863e+00
6.525e-01,3.914e+00
6.575e-01,3.954e+00
6.625e-01,3.979e+00
6.675e-01,3.989e+00
6.725e-01,3.983e+00
6.775e-01,3.961e+00
6.825e-01,3.923e+00
6.875e-01,3.869e+00
6.925e-01,3.799e+00
6.975e-01,3.713e+00
7.025e-01,3.613e+00
7.075e-01,3.499e+00
7.125e-01,3.374e+00
7.175e-01,3.237e+00
7.225e-01,3.092e+00
7.275e-01,2.939e+00
7.325e-01,2.781e+00
7.375e-01,2.619e+00
7.425e-01,2.455e+00
7.475e-01,2.290e+00
7.525e-01,2.127e+00
7.575e-01,1.966e+00
7.625e-01,1.809e+00
7.675e-01,1.657e+00
7.725e-01,1.512e+00
7.775e-01,1.372e+00
7.825e-01,1.241e+00
7.875e-01,1.117e+00
7.925e-01,1.001e+00
7.975e-01,8.935e-01
8.025e-01,7.942e-01
8.075e-01,7.031e-01
8.125e-01,6.199e-01
8.175e-01,5.445e-01
8.225e-01,4.764e-01
8.275e-01,4.152e-01
8.325e-01,3.605e-01
8.375e-01,3.119e-01
8.425e-01,2.689e-01
8.475e-01,2.310e-01
8.525e-01,1.978e-01
8.575e-01,1.688e-01
8.625e-01,1.435e-01
8.675e-01,1.217e-01
8.725e-01,1.028e-01
8.775e-01,8.665e-02
8.825e-01,7.279e-02
8.875e-01,6.097e-02
8.925e-01,5.092e-02
8.975e-01,4.242e-02
9.025e-01,3.524e-02
9.075e-01,2.920e-02
9.125e-01,2.413e-02
9.175e-01,1.990e-02
9.225e-01,1.637e-02
9.275e-01,1.343e-02
9.325e-01,1.100e-02
9.375e-01,8.987e-03
9.425e-01,7.329e-03
9.475e-01,5.965e-03
9.525e-01,4.846e-03
9.575e-01,3.929e-03
9.625e-01,3.181e-03
9.675e-01,2.571e-03
9.725e-01,2.074e-03
9.775e-01,1.671e-03
9.825e-01,1.345e-03
9.875e-01,1.081e-03
9.925e-01,8.674e-04
9.975e-01,6.954e-04


==> anc/03_results/strong_inf/num_total_probability/0_8.csv <==
transmittance,probability_density
2.500e-03,3.130e-35
7.500e-03,1.490e-19
1.250e-02,5.248e-14
1.750e-02,5.901e-11
2.250e-02,5.482e-09
2.750e-02,1.321e-07
3.250e-02,1.393e-06
3.750e-02,8.498e-06
4.250e-02,3.533e-05
4.750e-02,1.110e-04
5.250e-02,2.824e-04
5.750e-02,6.105e-04
6.250e-02,1.161e-03
6.750e-02,1.994e-03
7.250e-02,3.153e-03
7.750e-02,4.660e-03
8.250e-02,6.518e-03
8.750e-02,8.710e-03
9.250e-02,1.121e-02
9.750e-02,1.398e-02
1.025e-01,1.699e-02
1.075e-01,2.020e-02
1.125e-01,2.358e-02
1.175e-01,2.709e-02
1.225e-01,3.070e-02
1.275e-01,3.437e-02
1.325e-01,3.807e-02
1.375e-01,4.177e-02
1.425e-01,4.543e-02
1.475e-01,4.901e-02
1.525e-01,5.249e-02
1.575e-01,5.583e-02
1.625e-01,5.902e-02
1.675e-01,6.204e-02
1.725e-01,6.489e-02
1.775e-01,6.756e-02
1.825e-01,7.007e-02
1.875e-01,7.243e-02
1.925e-01,7.466e-02
1.975e-01,7.680e-02
2.025e-01,7.887e-02
2.075e-01,8.090e-02
2.125e-01,8.295e-02
2.175e-01,8.505e-02
2.225e-01,8.724e-02
2.275e-01,8.956e-02
2.325e-01,9.208e-02
2.375e-01,9.482e-02
2.425e-01,9.784e-02
2.475e-01,1.012e-01
2.525e-01,1.049e-01
2.575e-01,1.090e-01
2.625e-01,1.135e-01
2.675e-01,1.185e-01
2.725e-01,1.240e-01
2.775e-01,1.300e-01
2.825e-01,1.366e-01
2.875e-01,1.436e-01
2.925e-01,1.513e-01
2.975e-01,1.594e-01
3.025e-01,1.681e-01
3.075e-01,1.772e-01
3.125e-01,1.869e-01
3.175e-01,1.970e-01
3.225e-01,2.075e-01
3.275e-01,2.185e-01
3.325e-01,2.297e-01
3.375e-01,2.414e-01
3.425e-01,2.533e-01
3.475e-01,2.656e-01
3.525e-01,2.781e-01
3.575e-01,2.909e-01
3.625e-01,3.041e-01
3.675e-01,3.175e-01
3.725e-01,3.313e-01
3.775e-01,3.454e-01
3.825e-01,3.600e-01
3.875e-01,3.750e-01
3.925e-01,3.906e-01
3.975e-01,4.068e-01
4.025e-01,4.236e-01
4.075e-01,4.412e-01
4.125e-01,4.595e-01
4.175e-01,4.788e-01
4.225e-01,4.989e-01
4.275e-01,5.201e-01
4.325e-01,5.423e-01
4.375e-01,5.656e-01
4.425e-01,5.900e-01
4.475e-01,6.157e-01
4.525e-01,6.425e-01
4.575e-01,6.706e-01
4.625e-01,7.000e-01
4.675e-01,7.307e-01
4.725e-01,7.627e-01
4.775e-01,7.960e-01
4.825e-01,8.307e-01
4.875e-01,8.669e-01
4.925e-01,9.045e-01
4.975e-01,9.436e-01
5.025e-01,9.842e-01
5.075e-01,1.026e+00
5.125e-01,1.070e+00
5.175e-01,1.116e+00
5.225e-01,1.164e+00
5.275e-01,1.214e+00
5.325e-01,1.266e+00
5.375e-01,1.320e+00
5.425e-01,1.377e+00
5.475e-01,1.437e+00
5.525e-01,1.500e+00
5.575e-01,1.565e+00
5.625e-01,1.635e+00
5.675e-01,1.707e+00
5.725e-01,1.784e+00
5.775e-01,1.865e+00
5.825e-01,1.950e+00
5.875e-01,2.039e+00
5.925e-01,2.133e+00
5.975e-01,2.232e+00
6.025e-01,2.336e+00
6.075e-01,2.444e+00
6.125e-01,2.557e+00
6.175e-01,2.675e+00
6.225e-01,2.798e+00
6.275e-01,2.924e+00
6.325e-01,3.054e+00
6.375e-01,3.186e+00
6.425e-01,3.320e+00
6.475e-01,3.455e+00
6.525e-01,3.589e+00
6.575e-01,3.720e+00
6.625e-01,3.847e+00
6.675e-01,3.968e+00
6.725e-01,4.081e+00
6.775e-01,4.183e+00
6.825e-01,4.272e+00
6.875e-01,4.346e+00
6.925e-01,4.403e+00
6.975e-01,4.442e+00
7.025e-01,4.459e+00
7.075e-01,4.455e+00
7.125e-01,4.428e+00
7.175e-01,4.379e+00
7.225e-01,4.306e+00
7.275e-01,4.211e+00
7.325e-01,4.095e+00
7.375e-01,3.959e+00
7.425e-01,3.805e+00
7.475e-01,3.636e+00
7.525e-01,3.453e+00
7.575e-01,3.260e+00
7.625e-01,3.060e+00
7.675e-01,2.854e+00
7.725e-01,2.647e+00
7.775e-01,2.440e+00
7.825e-01,2.236e+00
7.875e-01,2.037e+00
7.925e-01,1.844e+00
7.975e-01,1.661e+00
8.025e-01,1.487e+00
8.075e-01,1.323e+00
8.125e-01,1.172e+00
8.175e-01,1.031e+00
8.225e-01,9.030e-01
8.275e-01,7.865e-01
8.325e-01,6.814e-01
8.375e-01,5.873e-01
8.425e-01,5.036e-01
8.475e-01,4.297e-01
8.525e-01,3.649e-01
8.575e-01,3.084e-01
8.625e-01,2.594e-01
8.675e-01,2.172e-01
8.725e-01,1.811e-01
8.775e-01,1.503e-01
8.825e-01,1.243e-01
8.875e-01,1.023e-01
8.925e-01,8.387e-02
8.975e-01,6.850e-02
9.025e-01,5.574e-02
9.075e-01,4.519e-02
9.125e-01,3.651e-02
9.175e-01,2.940e-02
9.225e-01,2.360e-02
9.275e-01,1.888e-02
9.325e-01,1.506e-02
9.375e-01,1.198e-02
9.425e-01,9.506e-03
9.475e-01,7.522e-03
9.525e-01,5.938e-03
9.575e-01,4.676e-03
9.625e-01,3.675e-03
9.675e-01,2.882e-03
9.725e-01,2.256e-03
9.775e-01,1.763e-03
9.825e-01,1.375e-03
9.875e-01,1.072e-03
9.925e-01,8.338e-04
9.975e-01,6.480e-04


==> anc/03_results/strong_inf/num_total_probability/0_85.csv <==
transmittance,probability_density
2.500e-03,1.994e-45
7.500e-03,9.121e-26
1.250e-02,1.114e-18
1.750e-02,1.007e-14
2.250e-02,3.880e-12
2.750e-02,2.677e-10
3.250e-02,6.399e-09
3.750e-02,7.538e-08
4.250e-02,5.392e-07
4.750e-02,2.673e-06
5.250e-02,1.004e-05
5.750e-02,3.037e-05
6.250e-02,7.743e-05
6.750e-02,1.719e-04
7.250e-02,3.407e-04
7.750e-02,6.150e-04
8.250e-02,1.026e-03
8.750e-02,1.604e-03
9.250e-02,2.369e-03
9.750e-02,3.336e-03
1.025e-01,4.510e-03
1.075e-01,5.887e-03
1.125e-01,7.457e-03
1.175e-01,9.206e-03
1.225e-01,1.111e-02
1.275e-01,1.317e-02
1.325e-01,1.535e-02
1.375e-01,1.764e-02
1.425e-01,2.004e-02
1.475e-01,2.252e-02
1.525e-01,2.508e-02
1.575e-01,2.771e-02
1.625e-01,3.039e-02
1.675e-01,3.311e-02
1.725e-01,3.586e-02
1.775e-01,3.861e-02
1.825e-01,4.135e-02
1.875e-01,4.406e-02
1.925e-01,4.671e-02
1.975e-01,4.930e-02
2.025e-01,5.180e-02
2.075e-01,5.420e-02
2.125e-01,5.650e-02
2.175e-01,5.870e-02
2.225e-01,6.079e-02
2.275e-01,6.277e-02
2.325e-01,6.467e-02
2.375e-01,6.648e-02
2.425e-01,6.824e-02
2.475e-01,6.996e-02
2.525e-01,7.166e-02
2.575e-01,7.337e-02
2.625e-01,7.513e-02
2.675e-01,7.696e-02
2.725e-01,7.890e-02
2.775e-01,8.097e-02
2.825e-01,8.323e-02
2.875e-01,8.569e-02
2.925e-01,8.840e-02
2.975e-01,9.140e-02
3.025e-01,9.472e-02
3.075e-01,9.839e-02
3.125e-01,1.025e-01
3.175e-01,1.069e-01
3.225e-01,1.119e-01
3.275e-01,1.173e-01
3.325e-01,1.232e-01
3.375e-01,1.296e-01
3.425e-01,1.365e-01
3.475e-01,1.440e-01
3.525e-01,1.520e-01
3.575e-01,1.605e-01
3.625e-01,1.696e-01
3.675e-01,1.791e-01
3.725e-01,1.892e-01
3.775e-01,1.997e-01
3.825e-01,2.106e-01
3.875e-01,2.221e-01
3.925e-01,2.339e-01
3.975e-01,2.461e-01
4.025e-01,2.588e-01
4.075e-01,2.719e-01
4.125e-01,2.853e-01
4.175e-01,2.992e-01
4.225e-01,3.136e-01
4.275e-01,3.284e-01
4.325e-01,3.438e-01
4.375e-01,3.597e-01
4.425e-01,3.763e-01
4.475e-01,3.936e-01
4.525e-01,4.117e-01
4.575e-01,4.307e-01
4.625e-01,4.506e-01
4.675e-01,4.715e-01
4.725e-01,4.935e-01
4.775e-01,5.167e-01
4.825e-01,5.412e-01
4.875e-01,5.670e-01
4.925e-01,5.942e-01
4.975e-01,6.229e-01
5.025e-01,6.531e-01
5.075e-01,6.849e-01
5.125e-01,7.184e-01
5.175e-01,7.536e-01
5.225e-01,7.905e-01
5.275e-01,8.292e-01
5.325e-01,8.698e-01
5.375e-01,9.123e-01
5.425e-01,9.568e-01
5.475e-01,1.003e+00
5.525e-01,1.052e+00
5.575e-01,1.103e+00
5.625e-01,1.157e+00
5.675e-01,1.213e+00
5.725e-01,1.272e+00
5.775e-01,1.334e+00
5.825e-01,1.400e+00
5.875e-01,1.469e+00
5.925e-01,1.541e+00
5.975e-01,1.618e+00
6.025e-01,1.699e+00
6.075e-01,1.785e+00
6.125e-01,1.876e+00
6.175e-01,1.972e+00
6.225e-01,2.074e+00
6.275e-01,2.182e+00
6.325e-01,2.297e+00
6.375e-01,2.418e+00
6.425e-01,2.545e+00
6.475e-01,2.680e+00
6.525e-01,2.821e+00
6.575e-01,2.970e+00
6.625e-01,3.124e+00
6.675e-01,3.284e+00
6.725e-01,3.449e+00
6.775e-01,3.618e+00
6.825e-01,3.788e+00
6.875e-01,3.959e+00
6.925e-01,4.127e+00
6.975e-01,4.290e+00
7.025e-01,4.445e+00
7.075e-01,4.588e+00
7.125e-01,4.717e+00
7.175e-01,4.826e+00
7.225e-01,4.914e+00
7.275e-01,4.977e+00
7.325e-01,5.011e+00
7.375e-01,5.015e+00
7.425e-01,4.987e+00
7.475e-01,4.926e+00
7.525e-01,4.832e+00
7.575e-01,4.707e+00
7.625e-01,4.551e+00
7.675e-01,4.369e+00
7.725e-01,4.162e+00
7.775e-01,3.935e+00
7.825e-01,3.691e+00
7.875e-01,3.437e+00
7.925e-01,3.175e+00
7.975e-01,2.910e+00
8.025e-01,2.647e+00
8.075e-01,2.390e+00
8.125e-01,2.141e+00
8.175e-01,1.903e+00
8.225e-01,1.680e+00
8.275e-01,1.471e+00
8.325e-01,1.279e+00
8.375e-01,1.105e+00
8.425e-01,9.469e-01
8.475e-01,8.061e-01
8.525e-01,6.816e-01
8.575e-01,5.725e-01
8.625e-01,4.777e-01
8.675e-01,3.960e-01
8.725e-01,3.263e-01
8.775e-01,2.672e-01
8.825e-01,2.176e-01
8.875e-01,1.761e-01
8.925e-01,1.417e-01
8.975e-01,1.135e-01
9.025e-01,9.038e-02
9.075e-01,7.162e-02
9.125e-01,5.649e-02
9.175e-01,4.434e-02
9.225e-01,3.466e-02
9.275e-01,2.698e-02
9.325e-01,2.091e-02
9.375e-01,1.615e-02
9.425e-01,1.243e-02
9.475e-01,9.534e-03
9.525e-01,7.291e-03
9.575e-01,5.560e-03
9.625e-01,4.229e-03
9.675e-01,3.209e-03
9.725e-01,2.430e-03
9.775e-01,1.837e-03
9.825e-01,1.386e-03
9.875e-01,1.044e-03
9.925e-01,7.863e-04
9.975e-01,5.914e-04


==> anc/03_results/strong_inf/num_total_probability/0_9.csv <==
transmittance,probability_density
2.500e-03,3.373e-59
7.500e-03,2.835e-34
1.250e-02,3.805e-25
1.750e-02,5.484e-20
2.250e-02,1.413e-16
2.750e-02,4.000e-14
3.250e-02,2.881e-12
3.750e-02,8.280e-11
4.250e-02,1.240e-09
4.750e-02,1.148e-08
5.250e-02,7.357e-08
5.750e-02,3.538e-07
6.250e-02,1.353e-06
6.750e-02,4.294e-06
7.250e-02,1.170e-05
7.750e-02,2.804e-05
8.250e-02,6.038e-05
8.750e-02,1.187e-04
9.250e-02,2.157e-04
9.750e-02,3.666e-04
1.025e-01,5.876e-04
1.075e-01,8.952e-04
1.125e-01,1.304e-03
1.175e-01,1.828e-03
1.225e-01,2.474e-03
1.275e-01,3.248e-03
1.325e-01,4.151e-03
1.375e-01,5.180e-03
1.425e-01,6.329e-03
1.475e-01,7.590e-03
1.525e-01,8.954e-03
1.575e-01,1.041e-02
1.625e-01,1.195e-02
1.675e-01,1.358e-02
1.725e-01,1.527e-02
1.775e-01,1.703e-02
1.825e-01,1.886e-02
1.875e-01,2.075e-02
1.925e-01,2.270e-02
1.975e-01,2.471e-02
2.025e-01,2.677e-02
2.075e-01,2.888e-02
2.125e-01,3.104e-02
2.175e-01,3.323e-02
2.225e-01,3.544e-02
2.275e-01,3.766e-02
2.325e-01,3.987e-02
2.375e-01,4.207e-02
2.425e-01,4.424e-02
2.475e-01,4.636e-02
2.525e-01,4.843e-02
2.575e-01,5.044e-02
2.625e-01,5.238e-02
2.675e-01,5.425e-02
2.725e-01,5.605e-02
2.775e-01,5.778e-02
2.825e-01,5.945e-02
2.875e-01,6.107e-02
2.925e-01,6.265e-02
2.975e-01,6.422e-02
3.025e-01,6.578e-02
3.075e-01,6.736e-02
3.125e-01,6.899e-02
3.175e-01,7.069e-02
3.225e-01,7.248e-02
3.275e-01,7.441e-02
3.325e-01,7.649e-02
3.375e-01,7.877e-02
3.425e-01,8.127e-02
3.475e-01,8.403e-02
3.525e-01,8.709e-02
3.575e-01,9.047e-02
3.625e-01,9.422e-02
3.675e-01,9.836e-02
3.725e-01,1.029e-01
3.775e-01,1.080e-01
3.825e-01,1.135e-01
3.875e-01,1.195e-01
3.925e-01,1.261e-01
3.975e-01,1.332e-01
4.025e-01,1.408e-01
4.075e-01,1.491e-01
4.125e-01,1.579e-01
4.175e-01,1.672e-01
4.225e-01,1.772e-01
4.275e-01,1.877e-01
4.325e-01,1.988e-01
4.375e-01,2.104e-01
4.425e-01,2.225e-01
4.475e-01,2.352e-01
4.525e-01,2.485e-01
4.575e-01,2.622e-01
4.625e-01,2.766e-01
4.675e-01,2.915e-01
4.725e-01,3.070e-01
4.775e-01,3.232e-01
4.825e-01,3.401e-01
4.875e-01,3.578e-01
4.925e-01,3.763e-01
4.975e-01,3.957e-01
5.025e-01,4.161e-01
5.075e-01,4.376e-01
5.125e-01,4.604e-01
5.175e-01,4.844e-01
5.225e-01,5.099e-01
5.275e-01,5.369e-01
5.325e-01,5.655e-01
5.375e-01,5.958e-01
5.425e-01,6.280e-01
5.475e-01,6.621e-01
5.525e-01,6.983e-01
5.575e-01,7.365e-01
5.625e-01,7.770e-01
5.675e-01,8.198e-01
5.725e-01,8.650e-01
5.775e-01,9.127e-01
5.825e-01,9.630e-01
5.875e-01,1.016e+00
5.925e-01,1.072e+00
5.975e-01,1.131e+00
6.025e-01,1.193e+00
6.075e-01,1.259e+00
6.125e-01,1.329e+00
6.175e-01,1.403e+00
6.225e-01,1.481e+00
6.275e-01,1.563e+00
6.325e-01,1.651e+00
6.375e-01,1.745e+00
6.425e-01,1.844e+00
6.475e-01,1.951e+00
6.525e-01,2.064e+00
6.575e-01,2.185e+00
6.625e-01,2.314e+00
6.675e-01,2.452e+00
6.725e-01,2.599e+00
6.775e-01,2.755e+00
6.825e-01,2.922e+00
6.875e-01,3.098e+00
6.925e-01,3.284e+00
6.975e-01,3.479e+00
7.025e-01,3.683e+00
7.075e-01,3.894e+00
7.125e-01,4.110e+00
7.175e-01,4.328e+00
7.225e-01,4.546e+00
7.275e-01,4.758e+00
7.325e-01,4.961e+00
7.375e-01,5.149e+00
7.425e-01,5.316e+00
7.475e-01,5.457e+00
7.525e-01,5.566e+00
7.575e-01,5.638e+00
7.625e-01,5.668e+00
7.675e-01,5.653e+00
7.725e-01,5.591e+00
7.775e-01,5.482e+00
7.825e-01,5.326e+00
7.875e-01,5.127e+00
7.925e-01,4.888e+00
7.975e-01,4.616e+00
8.025e-01,4.316e+00
8.075e-01,3.995e+00
8.125e-01,3.662e+00
8.175e-01,3.322e+00
8.225e-01,2.985e+00
8.275e-01,2.655e+00
8.325e-01,2.338e+00
8.375e-01,2.039e+00
8.425e-01,1.761e+00
8.475e-01,1.506e+00
8.525e-01,1.276e+00
8.575e-01,1.071e+00
8.625e-01,8.912e-01
8.675e-01,7.348e-01
8.725e-01,6.005e-01
8.775e-01,4.867e-01
8.825e-01,3.911e-01
8.875e-01,3.118e-01
8.925e-01,2.467e-01
8.975e-01,1.937e-01
9.025e-01,1.510e-01
9.075e-01,1.169e-01
9.125e-01,8.989e-02
9.175e-01,6.870e-02
9.225e-01,5.218e-02
9.275e-01,3.942e-02
9.325e-01,2.962e-02
9.375e-01,2.215e-02
9.425e-01,1.649e-02
9.475e-01,1.222e-02
9.525e-01,9.026e-03
9.575e-01,6.644e-03
9.625e-01,4.877e-03
9.675e-01,3.571e-03
9.725e-01,2.609e-03
9.775e-01,1.903e-03
9.825e-01,1.386e-03
9.875e-01,1.009e-03
9.925e-01,7.342e-04
9.975e-01,5.342e-04


==> anc/03_results/strong_inf/num_total_probability/0_95.csv <==
transmittance,probability_density
2.500e-03,2.060e-78
7.500e-03,2.917e-46
1.250e-02,2.494e-34
1.750e-02,1.622e-27
2.250e-02,5.708e-23
2.750e-02,1.132e-19
3.250e-02,3.746e-17
3.750e-02,3.706e-15
4.250e-02,1.552e-13
4.750e-02,3.436e-12
5.250e-02,4.664e-11
5.750e-02,4.312e-10
6.250e-02,2.929e-09
6.750e-02,1.548e-08
7.250e-02,6.643e-08
7.750e-02,2.395e-07
8.250e-02,7.452e-07
8.750e-02,2.044e-06
9.250e-02,5.030e-06
9.750e-02,1.127e-05
1.025e-01,2.325e-05
1.075e-01,4.466e-05
1.125e-01,8.049e-05
1.175e-01,1.372e-04
1.225e-01,2.224e-04
1.275e-01,3.448e-04
1.325e-01,5.138e-04
1.375e-01,7.388e-04
1.425e-01,1.029e-03
1.475e-01,1.391e-03
1.525e-01,1.833e-03
1.575e-01,2.359e-03
1.625e-01,2.971e-03
1.675e-01,3.670e-03
1.725e-01,4.455e-03
1.775e-01,5.321e-03
1.825e-01,6.266e-03
1.875e-01,7.284e-03
1.925e-01,8.369e-03
1.975e-01,9.517e-03
2.025e-01,1.072e-02
2.075e-01,1.198e-02
2.125e-01,1.330e-02
2.175e-01,1.466e-02
2.225e-01,1.607e-02
2.275e-01,1.754e-02
2.325e-01,1.906e-02
2.375e-01,2.063e-02
2.425e-01,2.226e-02
2.475e-01,2.394e-02
2.525e-01,2.568e-02
2.575e-01,2.747e-02
2.625e-01,2.930e-02
2.675e-01,3.118e-02
2.725e-01,3.309e-02
2.775e-01,3.502e-02
2.825e-01,3.697e-02
2.875e-01,3.892e-02
2.925e-01,4.087e-02
2.975e-01,4.280e-02
3.025e-01,4.470e-02
3.075e-01,4.657e-02
3.125e-01,4.839e-02
3.175e-01,5.017e-02
3.225e-01,5.190e-02
3.275e-01,5.358e-02
3.325e-01,5.522e-02
3.375e-01,5.683e-02
3.425e-01,5.840e-02
3.475e-01,5.997e-02
3.525e-01,6.153e-02
3.575e-01,6.311e-02
3.625e-01,6.473e-02
3.675e-01,6.641e-02
3.725e-01,6.818e-02
3.775e-01,7.006e-02
3.825e-01,7.209e-02
3.875e-01,7.429e-02
3.925e-01,7.671e-02
3.975e-01,7.937e-02
4.025e-01,8.231e-02
4.075e-01,8.557e-02
4.125e-01,8.919e-02
4.175e-01,9.320e-02
4.225e-01,9.764e-02
4.275e-01,1.026e-01
4.325e-01,1.080e-01
4.375e-01,1.139e-01
4.425e-01,1.204e-01
4.475e-01,1.276e-01
4.525e-01,1.353e-01
4.575e-01,1.437e-01
4.625e-01,1.527e-01
4.675e-01,1.624e-01
4.725e-01,1.727e-01
4.775e-01,1.837e-01
4.825e-01,1.955e-01
4.875e-01,2.079e-01
4.925e-01,2.210e-01
4.975e-01,2.348e-01
5.025e-01,2.493e-01
5.075e-01,2.645e-01
5.125e-01,2.805e-01
5.175e-01,2.973e-01
5.225e-01,3.150e-01
5.275e-01,3.335e-01
5.325e-01,3.531e-01
5.375e-01,3.737e-01
5.425e-01,3.954e-01
5.475e-01,4.185e-01
5.525e-01,4.429e-01
5.575e-01,4.689e-01
5.625e-01,4.965e-01
5.675e-01,5.259e-01
5.725e-01,5.573e-01
5.775e-01,5.908e-01
5.825e-01,6.266e-01
5.875e-01,6.648e-01
5.925e-01,7.055e-01
5.975e-01,7.490e-01
6.025e-01,7.953e-01
6.075e-01,8.446e-01
6.125e-01,8.971e-01
6.175e-01,9.530e-01
6.225e-01,1.012e+00
6.275e-01,1.075e+00
6.325e-01,1.143e+00
6.375e-01,1.214e+00
6.425e-01,1.290e+00
6.475e-01,1.371e+00
6.525e-01,1.457e+00
6.575e-01,1.548e+00
6.625e-01,1.647e+00
6.675e-01,1.752e+00
6.725e-01,1.865e+00
6.775e-01,1.986e+00
6.825e-01,2.116e+00
6.875e-01,2.256e+00
6.925e-01,2.407e+00
6.975e-01,2.570e+00
7.025e-01,2.745e+00
7.075e-01,2.933e+00
7.125e-01,3.136e+00
7.175e-01,3.353e+00
7.225e-01,3.584e+00
7.275e-01,3.829e+00
7.325e-01,4.088e+00
7.375e-01,4.357e+00
7.425e-01,4.634e+00
7.475e-01,4.916e+00
7.525e-01,5.195e+00
7.575e-01,5.466e+00
7.625e-01,5.721e+00
7.675e-01,5.950e+00
7.725e-01,6.144e+00
7.775e-01,6.294e+00
7.825e-01,6.391e+00
7.875e-01,6.427e+00
7.925e-01,6.398e+00
7.975e-01,6.299e+00
8.025e-01,6.132e+00
8.075e-01,5.898e+00
8.125e-01,5.605e+00
8.175e-01,5.260e+00
8.225e-01,4.874e+00
8.275e-01,4.458e+00
8.325e-01,4.025e+00
8.375e-01,3.588e+00
8.425e-01,3.156e+00
8.475e-01,2.741e+00
8.525e-01,2.350e+00
8.575e-01,1.989e+00
8.625e-01,1.663e+00
8.675e-01,1.373e+00
8.725e-01,1.120e+00
8.775e-01,9.032e-01
8.825e-01,7.199e-01
8.875e-01,5.673e-01
8.925e-01,4.423e-01
8.975e-01,3.412e-01
9.025e-01,2.606e-01
9.075e-01,1.972e-01
9.125e-01,1.478e-01
9.175e-01,1.098e-01
9.225e-01,8.095e-02
9.275e-01,5.922e-02
9.325e-01,4.302e-02
9.375e-01,3.106e-02
9.425e-01,2.229e-02
9.475e-01,1.592e-02
9.525e-01,1.132e-02
9.575e-01,8.016e-03
9.625e-01,5.660e-03
9.675e-01,3.988e-03
9.725e-01,2.805e-03
9.775e-01,1.971e-03
9.825e-01,1.385e-03
9.875e-01,9.727e-04
9.925e-01,6.839e-04
9.975e-01,4.815e-04


==> anc/03_results/strong_inf/num_total_probability/1_0.csv <==
transmittance,probability_density
2.500e-03,5.111e-106
7.500e-03,1.232e-63
1.250e-02,9.947e-48
1.750e-02,1.439e-38
2.250e-02,2.077e-32
2.750e-02,6.551e-28
3.250e-02,1.896e-24
3.750e-02,1.091e-21
4.250e-02,1.980e-19
4.750e-02,1.522e-17
5.250e-02,6.048e-16
5.750e-02,1.428e-14
6.250e-02,2.220e-13
6.750e-02,2.450e-12
7.250e-02,2.034e-11
7.750e-02,1.330e-10
8.250e-02,7.092e-10
8.750e-02,3.178e-09
9.250e-02,1.225e-08
9.750e-02,4.138e-08
1.025e-01,1.246e-07
1.075e-01,3.391e-07
1.125e-01,8.431e-07
1.175e-01,1.935e-06
1.225e-01,4.135e-06
1.275e-01,8.286e-06
1.325e-01,1.567e-05
1.375e-01,2.813e-05
1.425e-01,4.816e-05
1.475e-01,7.901e-05
1.525e-01,1.247e-04
1.575e-01,1.898e-04
1.625e-01,2.798e-04
1.675e-01,4.004e-04
1.725e-01,5.576e-04
1.775e-01,7.574e-04
1.825e-01,1.006e-03
1.875e-01,1.307e-03
1.925e-01,1.666e-03
1.975e-01,2.087e-03
2.025e-01,2.571e-03
2.075e-01,3.120e-03
2.125e-01,3.733e-03
2.175e-01,4.409e-03
2.225e-01,5.147e-03
2.275e-01,5.944e-03
2.325e-01,6.797e-03
2.375e-01,7.703e-03
2.425e-01,8.658e-03
2.475e-01,9.659e-03
2.525e-01,1.071e-02
2.575e-01,1.180e-02
2.625e-01,1.293e-02
2.675e-01,1.411e-02
2.725e-01,1.533e-02
2.775e-01,1.660e-02
2.825e-01,1.792e-02
2.875e-01,1.929e-02
2.925e-01,2.072e-02
2.975e-01,2.219e-02
3.025e-01,2.373e-02
3.075e-01,2.532e-02
3.125e-01,2.696e-02
3.175e-01,2.865e-02
3.225e-01,3.039e-02
3.275e-01,3.216e-02
3.325e-01,3.397e-02
3.375e-01,3.580e-02
3.425e-01,3.764e-02
3.475e-01,3.950e-02
3.525e-01,4.134e-02
3.575e-01,4.318e-02
3.625e-01,4.500e-02
3.675e-01,4.680e-02
3.725e-01,4.856e-02
3.775e-01,5.030e-02
3.825e-01,5.202e-02
3.875e-01,5.371e-02
3.925e-01,5.538e-02
3.975e-01,5.704e-02
4.025e-01,5.871e-02
4.075e-01,6.040e-02
4.125e-01,6.212e-02
4.175e-01,6.391e-02
4.225e-01,6.578e-02
4.275e-01,6.776e-02
4.325e-01,6.989e-02
4.375e-01,7.219e-02
4.425e-01,7.470e-02
4.475e-01,7.746e-02
4.525e-01,8.051e-02
4.575e-01,8.389e-02
4.625e-01,8.765e-02
4.675e-01,9.183e-02
4.725e-01,9.648e-02
4.775e-01,1.016e-01
4.825e-01,1.073e-01
4.875e-01,1.137e-01
4.925e-01,1.206e-01
4.975e-01,1.282e-01
5.025e-01,1.366e-01
5.075e-01,1.457e-01
5.125e-01,1.555e-01
5.175e-01,1.662e-01
5.225e-01,1.777e-01
5.275e-01,1.900e-01
5.325e-01,2.032e-01
5.375e-01,2.173e-01
5.425e-01,2.323e-01
5.475e-01,2.482e-01
5.525e-01,2.650e-01
5.575e-01,2.829e-01
5.625e-01,3.019e-01
5.675e-01,3.220e-01
5.725e-01,3.433e-01
5.775e-01,3.660e-01
5.825e-01,3.901e-01
5.875e-01,4.158e-01
5.925e-01,4.433e-01
5.975e-01,4.726e-01
6.025e-01,5.041e-01
6.075e-01,5.378e-01
6.125e-01,5.741e-01
6.175e-01,6.130e-01
6.225e-01,6.549e-01
6.275e-01,7.000e-01
6.325e-01,7.484e-01
6.375e-01,8.005e-01
6.425e-01,8.564e-01
6.475e-01,9.164e-01
6.525e-01,9.808e-01
6.575e-01,1.050e+00
6.625e-01,1.124e+00
6.675e-01,1.203e+00
6.725e-01,1.288e+00
6.775e-01,1.380e+00
6.825e-01,1.478e+00
6.875e-01,1.583e+00
6.925e-01,1.697e+00
6.975e-01,1.820e+00
7.025e-01,1.953e+00
7.075e-01,2.097e+00
7.125e-01,2.254e+00
7.175e-01,2.424e+00
7.225e-01,2.609e+00
7.275e-01,2.810e+00
7.325e-01,3.030e+00
7.375e-01,3.269e+00
7.425e-01,3.528e+00
7.475e-01,3.808e+00
7.525e-01,4.110e+00
7.575e-01,4.432e+00
7.625e-01,4.773e+00
7.675e-01,5.128e+00
7.725e-01,5.491e+00
7.775e-01,5.854e+00
7.825e-01,6.206e+00
7.875e-01,6.534e+00
7.925e-01,6.823e+00
7.975e-01,7.057e+00
8.025e-01,7.220e+00
8.075e-01,7.300e+00
8.125e-01,7.286e+00
8.175e-01,7.171e+00
8.225e-01,6.955e+00
8.275e-01,6.642e+00
8.325e-01,6.244e+00
8.375e-01,5.774e+00
8.425e-01,5.252e+00
8.475e-01,4.698e+00
8.525e-01,4.131e+00
8.575e-01,3.572e+00
8.625e-01,3.037e+00
8.675e-01,2.539e+00
8.725e-01,2.088e+00
8.775e-01,1.689e+00
8.825e-01,1.345e+00
8.875e-01,1.055e+00
8.925e-01,8.148e-01
8.975e-01,6.202e-01
9.025e-01,4.655e-01
9.075e-01,3.447e-01
9.125e-01,2.521e-01
9.175e-01,1.821e-01
9.225e-01,1.301e-01
9.275e-01,9.203e-02
9.325e-01,6.447e-02
9.375e-01,4.479e-02
9.425e-01,3.089e-02
9.475e-01,2.117e-02
9.525e-01,1.444e-02
9.575e-01,9.804e-03
9.625e-01,6.639e-03
9.675e-01,4.488e-03
9.725e-01,3.032e-03
9.775e-01,2.049e-03
9.825e-01,1.386e-03
9.875e-01,9.395e-04
9.925e-01,6.386e-04
9.975e-01,4.355e-04


==> anc/03_results/strong_inf/num_total_probability/1_05.csv <==
transmittance,probability_density
2.500e-03,6.638e-145
7.500e-03,2.425e-88
1.250e-02,6.545e-67
1.750e-02,1.753e-54
2.250e-02,4.482e-46
2.750e-02,6.725e-40
3.250e-02,4.032e-35
3.750e-02,2.725e-31
4.250e-02,3.857e-28
4.750e-02,1.701e-25
5.250e-02,3.053e-23
5.750e-02,2.697e-21
6.250e-02,1.344e-19
6.750e-02,4.189e-18
7.250e-02,8.837e-17
7.750e-02,1.341e-15
8.250e-02,1.538e-14
8.750e-02,1.387e-13
9.250e-02,1.014e-12
9.750e-02,6.181e-12
1.025e-01,3.209e-11
1.075e-01,1.445e-10
1.125e-01,5.740e-10
1.175e-01,2.037e-09
1.225e-01,6.532e-09
1.275e-01,1.913e-08
1.325e-01,5.158e-08
1.375e-01,1.291e-07
1.425e-01,3.019e-07
1.475e-01,6.636e-07
1.525e-01,1.378e-06
1.575e-01,2.718e-06
1.625e-01,5.110e-06
1.675e-01,9.195e-06
1.725e-01,1.589e-05
1.775e-01,2.645e-05
1.825e-01,4.255e-05
1.875e-01,6.627e-05
1.925e-01,1.002e-04
1.975e-01,1.475e-04
2.025e-01,2.115e-04
2.075e-01,2.962e-04
2.125e-01,4.058e-04
2.175e-01,5.446e-04
2.225e-01,7.171e-04
2.275e-01,9.274e-04
2.325e-01,1.180e-03
2.375e-01,1.477e-03
2.425e-01,1.824e-03
2.475e-01,2.220e-03
2.525e-01,2.670e-03
2.575e-01,3.173e-03
2.625e-01,3.729e-03
2.675e-01,4.338e-03
2.725e-01,4.999e-03
2.775e-01,5.710e-03
2.825e-01,6.469e-03
2.875e-01,7.275e-03
2.925e-01,8.126e-03
2.975e-01,9.020e-03
3.025e-01,9.956e-03
3.075e-01,1.093e-02
3.125e-01,1.195e-02
3.175e-01,1.301e-02
3.225e-01,1.412e-02
3.275e-01,1.527e-02
3.325e-01,1.647e-02
3.375e-01,1.772e-02
3.425e-01,1.902e-02
3.475e-01,2.038e-02
3.525e-01,2.179e-02
3.575e-01,2.326e-02
3.625e-01,2.479e-02
3.675e-01,2.637e-02
3.725e-01,2.801e-02
3.775e-01,2.970e-02
3.825e-01,3.143e-02
3.875e-01,3.320e-02
3.925e-01,3.501e-02
3.975e-01,3.684e-02
4.025e-01,3.869e-02
4.075e-01,4.055e-02
4.125e-01,4.242e-02
4.175e-01,4.429e-02
4.225e-01,4.615e-02
4.275e-01,4.800e-02
4.325e-01,4.985e-02
4.375e-01,5.169e-02
4.425e-01,5.352e-02
4.475e-01,5.537e-02
4.525e-01,5.723e-02
4.575e-01,5.913e-02
4.625e-01,6.108e-02
4.675e-01,6.309e-02
4.725e-01,6.521e-02
4.775e-01,6.745e-02
4.825e-01,6.985e-02
4.875e-01,7.245e-02
4.925e-01,7.529e-02
4.975e-01,7.841e-02
5.025e-01,8.185e-02
5.075e-01,8.568e-02
5.125e-01,8.995e-02
5.175e-01,9.470e-02
5.225e-01,1.000e-01
5.275e-01,1.059e-01
5.325e-01,1.125e-01
5.375e-01,1.198e-01
5.425e-01,1.279e-01
5.475e-01,1.368e-01
5.525e-01,1.466e-01
5.575e-01,1.573e-01
5.625e-01,1.690e-01
5.675e-01,1.817e-01
5.725e-01,1.955e-01
5.775e-01,2.104e-01
5.825e-01,2.264e-01
5.875e-01,2.436e-01
5.925e-01,2.621e-01
5.975e-01,2.819e-01
6.025e-01,3.031e-01
6.075e-01,3.258e-01
6.125e-01,3.501e-01
6.175e-01,3.762e-01
6.225e-01,4.042e-01
6.275e-01,4.343e-01
6.325e-01,4.668e-01
6.375e-01,5.019e-01
6.425e-01,5.397e-01
6.475e-01,5.808e-01
6.525e-01,6.252e-01
6.575e-01,6.734e-01
6.625e-01,7.256e-01
6.675e-01,7.823e-01
6.725e-01,8.438e-01
6.775e-01,9.104e-01
6.825e-01,9.826e-01
6.875e-01,1.061e+00
6.925e-01,1.146e+00
6.975e-01,1.237e+00
7.025e-01,1.337e+00
7.075e-01,1.444e+00
7.125e-01,1.561e+00
7.175e-01,1.688e+00
7.225e-01,1.826e+00
7.275e-01,1.977e+00
7.325e-01,2.143e+00
7.375e-01,2.324e+00
7.425e-01,2.523e+00
7.475e-01,2.743e+00
7.525e-01,2.984e+00
7.575e-01,3.251e+00
7.625e-01,3.545e+00
7.675e-01,3.868e+00
7.725e-01,4.223e+00
7.775e-01,4.609e+00
7.825e-01,5.025e+00
7.875e-01,5.469e+00
7.925e-01,5.933e+00
7.975e-01,6.406e+00
8.025e-01,6.873e+00
8.075e-01,7.313e+00
8.125e-01,7.704e+00
8.175e-01,8.018e+00
8.225e-01,8.231e+00
8.275e-01,8.319e+00
8.325e-01,8.265e+00
8.375e-01,8.063e+00
8.425e-01,7.714e+00
8.475e-01,7.231e+00
8.525e-01,6.638e+00
8.575e-01,5.964e+00
8.625e-01,5.242e+00
8.675e-01,4.507e+00
8.725e-01,3.791e+00
8.775e-01,3.120e+00
8.825e-01,2.512e+00
8.875e-01,1.981e+00
8.925e-01,1.529e+00
8.975e-01,1.157e+00
9.025e-01,8.585e-01
9.075e-01,6.252e-01
9.125e-01,4.473e-01
9.175e-01,3.147e-01
9.225e-01,2.180e-01
9.275e-01,1.489e-01
9.325e-01,1.004e-01
9.375e-01,6.690e-02
9.425e-01,4.417e-02
9.475e-01,2.893e-02
9.525e-01,1.884e-02
9.575e-01,1.221e-02
9.625e-01,7.900e-03
9.675e-01,5.106e-03
9.725e-01,3.304e-03
9.775e-01,2.142e-03
9.825e-01,1.394e-03
9.875e-01,9.116e-04
9.925e-01,5.991e-04
9.975e-01,3.960e-04


==> anc/03_results/strong_inf/num_total_probability/1_1.csv <==
transmittance,probability_density
2.500e-03,2.774e-196
7.500e-03,2.427e-121
1.250e-02,1.008e-92
1.750e-02,4.946e-76
2.250e-02,1.101e-64
2.750e-02,2.604e-56
3.250e-02,8.343e-50
3.750e-02,1.439e-44
4.250e-02,3.047e-40
4.750e-02,1.346e-36
5.250e-02,1.772e-33
5.750e-02,8.965e-31
6.250e-02,2.093e-28
6.750e-02,2.590e-26
7.250e-02,1.887e-24
7.750e-02,8.794e-23
8.250e-02,2.800e-21
8.750e-02,6.419e-20
9.250e-02,1.107e-18
9.750e-02,1.487e-17
1.025e-01,1.604e-16
1.075e-01,1.425e-15
1.125e-01,1.065e-14
1.175e-01,6.812e-14
1.225e-01,3.792e-13
1.275e-01,1.862e-12
1.325e-01,8.156e-12
1.375e-01,3.222e-11
1.425e-01,1.158e-10
1.475e-01,3.819e-10
1.525e-01,1.163e-09
1.575e-01,3.295e-09
1.625e-01,8.728e-09
1.675e-01,2.173e-08
1.725e-01,5.109e-08
1.775e-01,1.139e-07
1.825e-01,2.417e-07
1.875e-01,4.898e-07
1.925e-01,9.512e-07
1.975e-01,1.775e-06
2.025e-01,3.191e-06
2.075e-01,5.540e-06
2.125e-01,9.310e-06
2.175e-01,1.518e-05
2.225e-01,2.404e-05
2.275e-01,3.707e-05
2.325e-01,5.574e-05
2.375e-01,8.186e-05
2.425e-01,1.176e-04
2.475e-01,1.654e-04
2.525e-01,2.280e-04
2.575e-01,3.087e-04
2.625e-01,4.106e-04
2.675e-01,5.374e-04
2.725e-01,6.924e-04
2.775e-01,8.793e-04
2.825e-01,1.101e-03
2.875e-01,1.362e-03
2.925e-01,1.663e-03
2.975e-01,2.008e-03
3.025e-01,2.399e-03
3.075e-01,2.836e-03
3.125e-01,3.321e-03
3.175e-01,3.855e-03
3.225e-01,4.437e-03
3.275e-01,5.067e-03
3.325e-01,5.744e-03
3.375e-01,6.468e-03
3.425e-01,7.237e-03
3.475e-01,8.051e-03
3.525e-01,8.910e-03
3.575e-01,9.814e-03
3.625e-01,1.076e-02
3.675e-01,1.176e-02
3.725e-01,1.280e-02
3.775e-01,1.389e-02
3.825e-01,1.503e-02
3.875e-01,1.622e-02
3.925e-01,1.747e-02
3.975e-01,1.878e-02
4.025e-01,2.015e-02
4.075e-01,2.158e-02
4.125e-01,2.308e-02
4.175e-01,2.463e-02
4.225e-01,2.625e-02
4.275e-01,2.794e-02
4.325e-01,2.968e-02
4.375e-01,3.147e-02
4.425e-01,3.331e-02
4.475e-01,3.520e-02
4.525e-01,3.712e-02
4.575e-01,3.908e-02
4.625e-01,4.106e-02
4.675e-01,4.306e-02
4.725e-01,4.508e-02
4.775e-01,4.711e-02
4.825e-01,4.916e-02
4.875e-01,5.122e-02
4.925e-01,5.330e-02
4.975e-01,5.541e-02
5.025e-01,5.756e-02
5.075e-01,5.977e-02
5.125e-01,6.205e-02
5.175e-01,6.444e-02
5.225e-01,6.696e-02
5.275e-01,6.965e-02
5.325e-01,7.255e-02
5.375e-01,7.570e-02
5.425e-01,7.916e-02
5.475e-01,8.299e-02
5.525e-01,8.724e-02
5.575e-01,9.199e-02
5.625e-01,9.730e-02
5.675e-01,1.033e-01
5.725e-01,1.099e-01
5.775e-01,1.174e-01
5.825e-01,1.257e-01
5.875e-01,1.351e-01
5.925e-01,1.454e-01
5.975e-01,1.569e-01
6.025e-01,1.695e-01
6.075e-01,1.834e-01
6.125e-01,1.987e-01
6.175e-01,2.154e-01
6.225e-01,2.335e-01
6.275e-01,2.533e-01
6.325e-01,2.746e-01
6.375e-01,2.978e-01
6.425e-01,3.229e-01
6.475e-01,3.501e-01
6.525e-01,3.795e-01
6.575e-01,4.115e-01
6.625e-01,4.461e-01
6.675e-01,4.839e-01
6.725e-01,5.250e-01
6.775e-01,5.699e-01
6.825e-01,6.190e-01
6.875e-01,6.727e-01
6.925e-01,7.316e-01
6.975e-01,7.960e-01
7.025e-01,8.667e-01
7.075e-01,9.442e-01
7.125e-01,1.029e+00
7.175e-01,1.122e+00
7.225e-01,1.224e+00
7.275e-01,1.335e+00
7.325e-01,1.457e+00
7.375e-01,1.591e+00
7.425e-01,1.738e+00
7.475e-01,1.901e+00
7.525e-01,2.080e+00
7.575e-01,2.278e+00
7.625e-01,2.499e+00
7.675e-01,2.744e+00
7.725e-01,3.018e+00
7.775e-01,3.324e+00
7.825e-01,3.667e+00
7.875e-01,4.051e+00
7.925e-01,4.478e+00
7.975e-01,4.952e+00
8.025e-01,5.473e+00
8.075e-01,6.037e+00
8.125e-01,6.634e+00
8.175e-01,7.249e+00
8.225e-01,7.857e+00
8.275e-01,8.423e+00
8.325e-01,8.908e+00
8.375e-01,9.268e+00
8.425e-01,9.460e+00
8.475e-01,9.453e+00
8.525e-01,9.229e+00
8.575e-01,8.786e+00
8.625e-01,8.148e+00
8.675e-01,7.352e+00
8.725e-01,6.450e+00
8.775e-01,5.500e+00
8.825e-01,4.557e+00
8.875e-01,3.670e+00
8.925e-01,2.873e+00
8.975e-01,2.188e+00
9.025e-01,1.622e+00
9.075e-01,1.171e+00
9.125e-01,8.253e-01
9.175e-01,5.679e-01
9.225e-01,3.823e-01
9.275e-01,2.522e-01
9.325e-01,1.634e-01
9.375e-01,1.043e-01
9.425e-01,6.565e-02
9.475e-01,4.091e-02
9.525e-01,2.531e-02
9.575e-01,1.558e-02
9.625e-01,9.580e-03
9.675e-01,5.895e-03
9.725e-01,3.640e-03
9.775e-01,2.260e-03
9.825e-01,1.413e-03
9.875e-01,8.899e-04
9.925e-01,5.653e-04
9.975e-01,3.621e-04


==> anc/03_results/strong_inf/num_total_probability/1_15.csv <==
transmittance,probability_density
1.050e-01,1.869e-23
1.095e-01,2.732e-22
1.139e-01,3.332e-21
1.184e-01,3.445e-20
1.229e-01,3.067e-19
1.274e-01,2.380e-18
1.319e-01,1.629e-17
1.364e-01,9.937e-17
1.409e-01,5.450e-16
1.453e-01,2.710e-15
1.498e-01,1.230e-14
1.543e-01,5.135e-14
1.588e-01,1.982e-13
1.633e-01,7.112e-13
1.678e-01,2.384e-12
1.723e-01,7.500e-12
1.768e-01,2.223e-11
1.812e-01,6.233e-11
1.857e-01,1.659e-10
1.902e-01,4.201e-10
1.947e-01,1.016e-09
1.992e-01,2.353e-09
2.037e-01,5.229e-09
2.082e-01,1.118e-08
2.126e-01,2.303e-08
2.171e-01,4.584e-08
2.216e-01,8.828e-08
2.261e-01,1.648e-07
2.306e-01,2.987e-07
2.351e-01,5.264e-07
2.396e-01,9.033e-07
2.440e-01,1.511e-06
2.485e-01,2.469e-06
2.530e-01,3.941e-06
2.575e-01,6.155e-06
2.620e-01,9.417e-06
2.665e-01,1.413e-05
2.710e-01,2.079e-05
2.755e-01,3.006e-05
2.799e-01,4.272e-05
2.844e-01,5.973e-05
2.889e-01,8.223e-05
2.934e-01,1.115e-04
2.979e-01,1.491e-04
3.024e-01,1.967e-04
3.069e-01,2.562e-04
3.113e-01,3.295e-04
3.158e-01,4.189e-04
3.203e-01,5.265e-04
3.248e-01,6.548e-04
3.293e-01,8.059e-04
3.338e-01,9.823e-04
3.383e-01,1.186e-03
3.427e-01,1.420e-03
3.472e-01,1.685e-03
3.517e-01,1.983e-03
3.562e-01,2.316e-03
3.607e-01,2.686e-03
3.652e-01,3.093e-03
3.697e-01,3.537e-03
3.742e-01,4.021e-03
3.786e-01,4.544e-03
3.831e-01,5.106e-03
3.876e-01,5.707e-03
3.921e-01,6.348e-03
3.966e-01,7.029e-03
4.011e-01,7.749e-03
4.056e-01,8.509e-03
4.100e-01,9.310e-03
4.145e-01,1.015e-02
4.190e-01,1.104e-02
4.235e-01,1.196e-02
4.280e-01,1.293e-02
4.325e-01,1.395e-02
4.370e-01,1.502e-02
4.414e-01,1.614e-02
4.459e-01,1.731e-02
4.504e-01,1.853e-02
4.549e-01,1.981e-02
4.594e-01,2.115e-02
4.639e-01,2.255e-02
4.684e-01,2.400e-02
4.729e-01,2.552e-02
4.773e-01,2.709e-02
4.818e-01,2.873e-02
4.863e-01,3.042e-02
4.908e-01,3.216e-02
4.953e-01,3.395e-02
4.998e-01,3.579e-02
5.043e-01,3.767e-02
5.087e-01,3.960e-02
5.132e-01,4.156e-02
5.177e-01,4.355e-02
5.222e-01,4.557e-02
5.267e-01,4.763e-02
5.312e-01,4.972e-02
5.357e-01,5.185e-02
5.401e-01,5.401e-02
5.446e-01,5.622e-02
5.491e-01,5.850e-02
5.536e-01,6.084e-02
5.581e-01,6.327e-02
5.626e-01,6.582e-02
5.671e-01,6.850e-02
5.716e-01,7.135e-02
5.760e-01,7.440e-02
5.805e-01,7.770e-02
5.850e-01,8.129e-02
5.895e-01,8.522e-02
5.940e-01,8.955e-02
5.985e-01,9.434e-02
6.030e-01,9.966e-02
6.074e-01,1.056e-01
6.119e-01,1.122e-01
6.164e-01,1.195e-01
6.209e-01,1.277e-01
6.254e-01,1.368e-01
6.299e-01,1.469e-01
6.344e-01,1.581e-01
6.388e-01,1.705e-01
6.433e-01,1.841e-01
6.478e-01,1.990e-01
6.523e-01,2.154e-01
6.568e-01,2.333e-01
6.613e-01,2.529e-01
6.658e-01,2.741e-01
6.703e-01,2.972e-01
6.747e-01,3.223e-01
6.792e-01,3.495e-01
6.837e-01,3.790e-01
6.882e-01,4.112e-01
6.927e-01,4.461e-01
6.972e-01,4.841e-01
7.017e-01,5.256e-01
7.061e-01,5.709e-01
7.106e-01,6.204e-01
7.151e-01,6.747e-01
7.196e-01,7.342e-01
7.241e-01,7.995e-01
7.286e-01,8.711e-01
7.331e-01,9.497e-01
7.375e-01,1.036e+00
7.420e-01,1.131e+00
7.465e-01,1.235e+00
7.510e-01,1.349e+00
7.555e-01,1.474e+00
7.600e-01,1.611e+00
7.645e-01,1.763e+00
7.690e-01,1.930e+00
7.734e-01,2.115e+00
7.779e-01,2.319e+00
7.824e-01,2.547e+00
7.869e-01,2.801e+00
7.914e-01,3.084e+00
7.959e-01,3.402e+00
8.004e-01,3.759e+00
8.048e-01,4.160e+00
8.093e-01,4.609e+00
8.138e-01,5.111e+00
8.183e-01,5.670e+00
8.228e-01,6.283e+00
8.273e-01,6.948e+00
8.318e-01,7.650e+00
8.362e-01,8.370e+00
8.407e-01,9.074e+00
8.452e-01,9.721e+00
8.497e-01,1.026e+01
8.542e-01,1.064e+01
8.587e-01,1.081e+01
8.632e-01,1.073e+01
8.677e-01,1.040e+01
8.721e-01,9.808e+00
8.766e-01,8.998e+00
8.811e-01,8.021e+00
8.856e-01,6.942e+00
8.901e-01,5.832e+00
8.946e-01,4.755e+00
8.991e-01,3.763e+00
9.035e-01,2.893e+00
9.080e-01,2.161e+00
9.125e-01,1.570e+00
9.170e-01,1.111e+00
9.215e-01,7.664e-01
9.260e-01,5.165e-01
9.305e-01,3.407e-01
9.349e-01,2.205e-01
9.394e-01,1.404e-01
9.439e-01,8.813e-02
9.484e-01,5.476e-02
9.529e-01,3.377e-02
9.574e-01,2.075e-02
9.619e-01,1.274e-02
9.664e-01,7.841e-03
9.708e-01,4.850e-03
9.753e-01,3.021e-03
9.798e-01,1.897e-03
9.843e-01,1.203e-03
9.888e-01,7.702e-04
9.933e-01,4.978e-04
9.978e-01,3.248e-04


==> anc/03_results/strong_inf/num_total_probability/1_2.csv <==
transmittance,probability_density
1.222e-01,5.462e-28
1.266e-01,9.352e-27
1.310e-01,1.357e-25
1.354e-01,1.692e-24
1.398e-01,1.834e-23
1.442e-01,1.745e-22
1.486e-01,1.472e-21
1.530e-01,1.111e-20
1.574e-01,7.554e-20
1.618e-01,4.661e-19
1.662e-01,2.627e-18
1.706e-01,1.360e-17
1.750e-01,6.502e-17
1.794e-01,2.885e-16
1.838e-01,1.193e-15
1.882e-01,4.621e-15
1.926e-01,1.681e-14
1.970e-01,5.767e-14
2.014e-01,1.872e-13
2.058e-01,5.763e-13
2.102e-01,1.689e-12
2.146e-01,4.720e-12
2.190e-01,1.262e-11
2.234e-01,3.232e-11
2.278e-01,7.952e-11
2.322e-01,1.883e-10
2.366e-01,4.298e-10
2.410e-01,9.476e-10
2.454e-01,2.021e-09
2.498e-01,4.176e-09
2.542e-01,8.371e-09
2.586e-01,1.630e-08
2.630e-01,3.089e-08
2.674e-01,5.700e-08
2.718e-01,1.026e-07
2.762e-01,1.801e-07
2.806e-01,3.091e-07
2.850e-01,5.188e-07
2.894e-01,8.524e-07
2.938e-01,1.372e-06
2.982e-01,2.167e-06
3.026e-01,3.357e-06
3.070e-01,5.109e-06
3.114e-01,7.641e-06
3.158e-01,1.124e-05
3.202e-01,1.628e-05
3.246e-01,2.321e-05
3.290e-01,3.261e-05
3.334e-01,4.518e-05
3.378e-01,6.175e-05
3.422e-01,8.331e-05
3.466e-01,1.110e-04
3.510e-01,1.461e-04
3.554e-01,1.902e-04
3.598e-01,2.447e-04
3.642e-01,3.116e-04
3.686e-01,3.927e-04
3.730e-01,4.901e-04
3.774e-01,6.059e-04
3.818e-01,7.422e-04
3.862e-01,9.014e-04
3.906e-01,1.086e-03
3.950e-01,1.297e-03
3.994e-01,1.538e-03
4.038e-01,1.810e-03
4.082e-01,2.115e-03
4.126e-01,2.455e-03
4.170e-01,2.831e-03
4.214e-01,3.245e-03
4.258e-01,3.698e-03
4.302e-01,4.192e-03
4.346e-01,4.726e-03
4.390e-01,5.302e-03
4.434e-01,5.920e-03
4.478e-01,6.582e-03
4.522e-01,7.288e-03
4.566e-01,8.039e-03
4.610e-01,8.837e-03
4.654e-01,9.681e-03
4.698e-01,1.057e-02
4.742e-01,1.152e-02
4.786e-01,1.251e-02
4.830e-01,1.356e-02
4.874e-01,1.467e-02
4.918e-01,1.583e-02
4.962e-01,1.706e-02
5.006e-01,1.835e-02
5.050e-01,1.970e-02
5.094e-01,2.113e-02
5.138e-01,2.261e-02
5.182e-01,2.417e-02
5.226e-01,2.580e-02
5.270e-01,2.750e-02
5.314e-01,2.927e-02
5.358e-01,3.110e-02
5.402e-01,3.301e-02
5.446e-01,3.497e-02
5.490e-01,3.700e-02
5.534e-01,3.908e-02
5.578e-01,4.122e-02
5.622e-01,4.342e-02
5.666e-01,4.567e-02
5.710e-01,4.798e-02
5.754e-01,5.034e-02
5.798e-01,5.276e-02
5.842e-01,5.525e-02
5.886e-01,5.781e-02
5.930e-01,6.046e-02
5.974e-01,6.322e-02
6.018e-01,6.611e-02
6.062e-01,6.915e-02
6.106e-01,7.238e-02
6.150e-01,7.584e-02
6.194e-01,7.958e-02
6.238e-01,8.364e-02
6.282e-01,8.810e-02
6.326e-01,9.301e-02
6.370e-01,9.845e-02
6.414e-01,1.045e-01
6.458e-01,1.113e-01
6.502e-01,1.189e-01
6.546e-01,1.274e-01
6.590e-01,1.369e-01
6.634e-01,1.475e-01
6.678e-01,1.594e-01
6.722e-01,1.727e-01
6.766e-01,1.875e-01
6.810e-01,2.039e-01
6.854e-01,2.220e-01
6.898e-01,2.420e-01
6.942e-01,2.641e-01
6.986e-01,2.883e-01
7.030e-01,3.149e-01
7.074e-01,3.441e-01
7.118e-01,3.761e-01
7.162e-01,4.112e-01
7.206e-01,4.498e-01
7.250e-01,4.922e-01
7.294e-01,5.388e-01
7.338e-01,5.903e-01
7.382e-01,6.472e-01
7.426e-01,7.101e-01
7.470e-01,7.798e-01
7.514e-01,8.570e-01
7.558e-01,9.427e-01
7.602e-01,1.038e+00
7.646e-01,1.143e+00
7.690e-01,1.260e+00
7.734e-01,1.390e+00
7.778e-01,1.535e+00
7.822e-01,1.695e+00
7.866e-01,1.874e+00
7.910e-01,2.073e+00
7.954e-01,2.296e+00
7.998e-01,2.546e+00
8.042e-01,2.828e+00
8.086e-01,3.147e+00
8.130e-01,3.508e+00
8.174e-01,3.920e+00
8.218e-01,4.388e+00
8.262e-01,4.921e+00
8.306e-01,5.527e+00
8.350e-01,6.212e+00
8.394e-01,6.976e+00
8.438e-01,7.815e+00
8.482e-01,8.710e+00
8.526e-01,9.628e+00
8.570e-01,1.052e+01
8.614e-01,1.131e+01
8.658e-01,1.192e+01
8.702e-01,1.227e+01
8.746e-01,1.230e+01
8.790e-01,1.195e+01
8.834e-01,1.125e+01
8.878e-01,1.023e+01
8.922e-01,8.971e+00
8.966e-01,7.586e+00
9.010e-01,6.180e+00
9.054e-01,4.851e+00
9.098e-01,3.670e+00
9.142e-01,2.679e+00
9.186e-01,1.888e+00
9.230e-01,1.287e+00
9.274e-01,8.507e-01
9.318e-01,5.463e-01
9.362e-01,3.419e-01
9.406e-01,2.092e-01
9.450e-01,1.257e-01
9.494e-01,7.454e-02
9.538e-01,4.379e-02
9.582e-01,2.562e-02
9.626e-01,1.500e-02
9.670e-01,8.830e-03
9.714e-01,5.241e-03
9.758e-01,3.146e-03
9.802e-01,1.912e-03
9.846e-01,1.177e-03
9.890e-01,7.341e-04
9.934e-01,4.635e-04
9.978e-01,2.961e-04


==> anc/03_results/strong_inf/num_total_probability/1_25.csv <==
transmittance,probability_density
1.511e-01,6.303e-30
1.554e-01,8.604e-29
1.596e-01,1.037e-27
1.639e-01,1.112e-26
1.681e-01,1.069e-25
1.724e-01,9.279e-25
1.767e-01,7.311e-24
1.809e-01,5.259e-23
1.852e-01,3.473e-22
1.894e-01,2.115e-21
1.937e-01,1.193e-20
1.979e-01,6.261e-20
2.022e-01,3.068e-19
2.064e-01,1.408e-18
2.107e-01,6.079e-18
2.150e-01,2.474e-17
2.192e-01,9.525e-17
2.235e-01,3.477e-16
2.277e-01,1.207e-15
2.320e-01,3.990e-15
2.362e-01,1.260e-14
2.405e-01,3.809e-14
2.447e-01,1.104e-13
2.490e-01,3.073e-13
2.532e-01,8.232e-13
2.575e-01,2.126e-12
2.618e-01,5.299e-12
2.660e-01,1.277e-11
2.703e-01,2.979e-11
2.745e-01,6.737e-11
2.788e-01,1.479e-10
2.830e-01,3.154e-10
2.873e-01,6.543e-10
2.915e-01,1.322e-09
2.958e-01,2.603e-09
3.001e-01,5.003e-09
3.043e-01,9.389e-09
3.086e-01,1.722e-08
3.128e-01,3.091e-08
3.171e-01,5.431e-08
3.213e-01,9.350e-08
3.256e-01,1.578e-07
3.298e-01,2.614e-07
3.341e-01,4.252e-07
3.383e-01,6.793e-07
3.426e-01,1.067e-06
3.469e-01,1.649e-06
3.511e-01,2.507e-06
3.554e-01,3.755e-06
3.596e-01,5.541e-06
3.639e-01,8.060e-06
3.681e-01,1.156e-05
3.724e-01,1.637e-05
3.766e-01,2.287e-05
3.809e-01,3.157e-05
3.852e-01,4.305e-05
3.894e-01,5.802e-05
3.937e-01,7.733e-05
3.979e-01,1.019e-04
4.022e-01,1.330e-04
4.064e-01,1.717e-04
4.107e-01,2.196e-04
4.149e-01,2.782e-04
4.192e-01,3.492e-04
4.234e-01,4.345e-04
4.277e-01,5.360e-04
4.320e-01,6.558e-04
4.362e-01,7.961e-04
4.405e-01,9.590e-04
4.447e-01,1.147e-03
4.490e-01,1.362e-03
4.532e-01,1.606e-03
4.575e-01,1.881e-03
4.617e-01,2.190e-03
4.660e-01,2.535e-03
4.703e-01,2.916e-03
4.745e-01,3.337e-03
4.788e-01,3.798e-03
4.830e-01,4.302e-03
4.873e-01,4.850e-03
4.915e-01,5.442e-03
4.958e-01,6.082e-03
5.000e-01,6.769e-03
5.043e-01,7.507e-03
5.085e-01,8.295e-03
5.128e-01,9.137e-03
5.171e-01,1.003e-02
5.213e-01,1.099e-02
5.256e-01,1.200e-02
5.298e-01,1.308e-02
5.341e-01,1.422e-02
5.383e-01,1.543e-02
5.426e-01,1.670e-02
5.468e-01,1.806e-02
5.511e-01,1.948e-02
5.554e-01,2.099e-02
5.596e-01,2.257e-02
5.639e-01,2.423e-02
5.681e-01,2.598e-02
5.724e-01,2.781e-02
5.766e-01,2.972e-02
5.809e-01,3.172e-02
5.851e-01,3.380e-02
5.894e-01,3.595e-02
5.936e-01,3.819e-02
5.979e-01,4.051e-02
6.022e-01,4.290e-02
6.064e-01,4.537e-02
6.107e-01,4.791e-02
6.149e-01,5.054e-02
6.192e-01,5.326e-02
6.234e-01,5.606e-02
6.277e-01,5.898e-02
6.319e-01,6.201e-02
6.362e-01,6.518e-02
6.405e-01,6.851e-02
6.447e-01,7.205e-02
6.490e-01,7.582e-02
6.532e-01,7.987e-02
6.575e-01,8.427e-02
6.617e-01,8.908e-02
6.660e-01,9.437e-02
6.702e-01,1.002e-01
6.745e-01,1.068e-01
6.787e-01,1.141e-01
6.830e-01,1.223e-01
6.873e-01,1.315e-01
6.915e-01,1.419e-01
6.958e-01,1.536e-01
7.000e-01,1.668e-01
7.043e-01,1.816e-01
7.085e-01,1.983e-01
7.128e-01,2.169e-01
7.170e-01,2.376e-01
7.213e-01,2.607e-01
7.256e-01,2.864e-01
7.298e-01,3.148e-01
7.341e-01,3.464e-01
7.383e-01,3.813e-01
7.426e-01,4.200e-01
7.468e-01,4.629e-01
7.511e-01,5.105e-01
7.553e-01,5.634e-01
7.596e-01,6.223e-01
7.638e-01,6.880e-01
7.681e-01,7.614e-01
7.724e-01,8.436e-01
7.766e-01,9.356e-01
7.809e-01,1.039e+00
7.851e-01,1.155e+00
7.894e-01,1.285e+00
7.936e-01,1.430e+00
7.979e-01,1.594e+00
8.021e-01,1.778e+00
8.064e-01,1.985e+00
8.107e-01,2.219e+00
8.149e-01,2.483e+00
8.192e-01,2.784e+00
8.234e-01,3.127e+00
8.277e-01,3.519e+00
8.319e-01,3.971e+00
8.362e-01,4.492e+00
8.404e-01,5.094e+00
8.447e-01,5.788e+00
8.489e-01,6.587e+00
8.532e-01,7.496e+00
8.575e-01,8.513e+00
8.617e-01,9.619e+00
8.660e-01,1.077e+01
8.702e-01,1.190e+01
8.745e-01,1.289e+01
8.787e-01,1.364e+01
8.830e-01,1.402e+01
8.872e-01,1.394e+01
8.915e-01,1.334e+01
8.958e-01,1.227e+01
9.000e-01,1.082e+01
9.043e-01,9.125e+00
9.085e-01,7.361e+00
9.128e-01,5.677e+00
9.170e-01,4.188e+00
9.213e-01,2.957e+00
9.255e-01,2.003e+00
9.298e-01,1.304e+00
9.340e-01,8.181e-01
9.383e-01,4.966e-01
9.426e-01,2.930e-01
9.468e-01,1.689e-01
9.511e-01,9.566e-02
9.553e-01,5.363e-02
9.596e-01,2.996e-02
9.638e-01,1.678e-02
9.681e-01,9.483e-03
9.723e-01,5.428e-03
9.766e-01,3.157e-03
9.809e-01,1.867e-03
9.851e-01,1.123e-03
9.894e-01,6.863e-04
9.936e-01,4.257e-04
9.979e-01,2.675e-04


==> anc/03_results/strong_inf/num_total_probability/1_3.csv <==
transmittance,probability_density
1.829e-01,9.728e-32
1.870e-01,1.101e-30
1.911e-01,1.131e-29
1.952e-01,1.060e-28
1.992e-01,9.118e-28
2.033e-01,7.221e-27
2.074e-01,5.289e-26
2.115e-01,3.595e-25
2.156e-01,2.277e-24
2.197e-01,1.347e-23
2.238e-01,7.475e-23
2.279e-01,3.899e-22
2.320e-01,1.918e-21
2.361e-01,8.914e-21
2.402e-01,3.926e-20
2.443e-01,1.642e-19
2.484e-01,6.539e-19
2.525e-01,2.483e-18
2.566e-01,9.007e-18
2.607e-01,3.128e-17
2.648e-01,1.042e-16
2.689e-01,3.331e-16
2.730e-01,1.025e-15
2.771e-01,3.038e-15
2.812e-01,8.687e-15
2.853e-01,2.400e-14
2.894e-01,6.411e-14
2.935e-01,1.659e-13
2.976e-01,4.161e-13
3.016e-01,1.013e-12
3.057e-01,2.396e-12
3.098e-01,5.511e-12
3.139e-01,1.234e-11
3.180e-01,2.692e-11
3.221e-01,5.728e-11
3.262e-01,1.189e-10
3.303e-01,2.413e-10
3.344e-01,4.784e-10
3.385e-01,9.279e-10
3.426e-01,1.762e-09
3.467e-01,3.277e-09
3.508e-01,5.975e-09
3.549e-01,1.069e-08
3.590e-01,1.875e-08
3.631e-01,3.232e-08
3.672e-01,5.474e-08
3.713e-01,9.112e-08
3.754e-01,1.492e-07
3.795e-01,2.404e-07
3.836e-01,3.815e-07
3.877e-01,5.961e-07
3.918e-01,9.180e-07
3.959e-01,1.394e-06
3.999e-01,2.087e-06
4.040e-01,3.084e-06
4.081e-01,4.497e-06
4.122e-01,6.477e-06
4.163e-01,9.215e-06
4.204e-01,1.295e-05
4.245e-01,1.800e-05
4.286e-01,2.474e-05
4.327e-01,3.364e-05
4.368e-01,4.525e-05
4.409e-01,6.025e-05
4.450e-01,7.942e-05
4.491e-01,1.037e-04
4.532e-01,1.341e-04
4.573e-01,1.719e-04
4.614e-01,2.185e-04
4.655e-01,2.752e-04
4.696e-01,3.438e-04
4.737e-01,4.261e-04
4.778e-01,5.240e-04
4.819e-01,6.396e-04
4.860e-01,7.750e-04
4.901e-01,9.324e-04
4.942e-01,1.114e-03
4.983e-01,1.323e-03
5.023e-01,1.560e-03
5.064e-01,1.829e-03
5.105e-01,2.131e-03
5.146e-01,2.470e-03
5.187e-01,2.847e-03
5.228e-01,3.264e-03
5.269e-01,3.724e-03
5.310e-01,4.229e-03
5.351e-01,4.780e-03
5.392e-01,5.381e-03
5.433e-01,6.033e-03
5.474e-01,6.738e-03
5.515e-01,7.499e-03
5.556e-01,8.318e-03
5.597e-01,9.198e-03
5.638e-01,1.014e-02
5.679e-01,1.115e-02
5.720e-01,1.223e-02
5.761e-01,1.339e-02
5.802e-01,1.462e-02
5.843e-01,1.593e-02
5.884e-01,1.732e-02
5.925e-01,1.881e-02
5.966e-01,2.038e-02
6.006e-01,2.205e-02
6.047e-01,2.381e-02
6.088e-01,2.568e-02
6.129e-01,2.764e-02
6.170e-01,2.971e-02
6.211e-01,3.188e-02
6.252e-01,3.416e-02
6.293e-01,3.653e-02
6.334e-01,3.901e-02
6.375e-01,4.160e-02
6.416e-01,4.429e-02
6.457e-01,4.708e-02
6.498e-01,4.999e-02
6.539e-01,5.300e-02
6.580e-01,5.614e-02
6.621e-01,5.941e-02
6.662e-01,6.283e-02
6.703e-01,6.642e-02
6.744e-01,7.021e-02
6.785e-01,7.423e-02
6.826e-01,7.852e-02
6.867e-01,8.315e-02
6.908e-01,8.817e-02
6.949e-01,9.367e-02
6.990e-01,9.974e-02
7.030e-01,1.065e-01
7.071e-01,1.140e-01
7.112e-01,1.225e-01
7.153e-01,1.321e-01
7.194e-01,1.429e-01
7.235e-01,1.552e-01
7.276e-01,1.691e-01
7.317e-01,1.849e-01
7.358e-01,2.027e-01
7.399e-01,2.229e-01
7.440e-01,2.456e-01
7.481e-01,2.711e-01
7.522e-01,2.998e-01
7.563e-01,3.319e-01
7.604e-01,3.678e-01
7.645e-01,4.080e-01
7.686e-01,4.530e-01
7.727e-01,5.034e-01
7.768e-01,5.599e-01
7.809e-01,6.234e-01
7.850e-01,6.949e-01
7.891e-01,7.756e-01
7.932e-01,8.669e-01
7.973e-01,9.702e-01
8.013e-01,1.087e+00
8.054e-01,1.220e+00
8.095e-01,1.371e+00
8.136e-01,1.542e+00
8.177e-01,1.737e+00
8.218e-01,1.959e+00
8.259e-01,2.211e+00
8.300e-01,2.500e+00
8.341e-01,2.831e+00
8.382e-01,3.212e+00
8.423e-01,3.653e+00
8.464e-01,4.167e+00
8.505e-01,4.768e+00
8.546e-01,5.471e+00
8.587e-01,6.295e+00
8.628e-01,7.258e+00
8.669e-01,8.370e+00
8.710e-01,9.630e+00
8.751e-01,1.101e+01
8.792e-01,1.245e+01
8.833e-01,1.383e+01
8.874e-01,1.500e+01
8.915e-01,1.578e+01
8.956e-01,1.598e+01
8.997e-01,1.552e+01
9.037e-01,1.438e+01
9.078e-01,1.268e+01
9.119e-01,1.061e+01
9.160e-01,8.422e+00
9.201e-01,6.334e+00
9.242e-01,4.517e+00
9.283e-01,3.059e+00
9.324e-01,1.972e+00
9.365e-01,1.214e+00
9.406e-01,7.164e-01
9.447e-01,4.077e-01
9.488e-01,2.253e-01
9.529e-01,1.218e-01
9.570e-01,6.504e-02
9.611e-01,3.461e-02
9.652e-01,1.852e-02
9.693e-01,1.004e-02
9.734e-01,5.541e-03
9.775e-01,3.124e-03
9.816e-01,1.800e-03
9.857e-01,1.059e-03
9.898e-01,6.348e-04
9.939e-01,3.871e-04
9.980e-01,2.396e-04


==> anc/03_results/strong_inf/num_total_probability/1_35.csv <==
transmittance,probability_density
2.110e-01,2.317e-35
2.149e-01,2.655e-34
2.189e-01,2.798e-33
2.228e-01,2.722e-32
2.268e-01,2.452e-31
2.308e-01,2.053e-30
2.347e-01,1.602e-29
2.387e-01,1.169e-28
2.426e-01,7.995e-28
2.466e-01,5.139e-27
2.505e-01,3.112e-26
2.545e-01,1.780e-25
2.584e-01,9.636e-25
2.624e-01,4.947e-24
2.663e-01,2.414e-23
2.703e-01,1.122e-22
2.743e-01,4.970e-22
2.782e-01,2.104e-21
2.822e-01,8.528e-21
2.861e-01,3.312e-20
2.901e-01,1.235e-19
2.940e-01,4.427e-19
2.980e-01,1.527e-18
3.019e-01,5.079e-18
3.059e-01,1.630e-17
3.099e-01,5.052e-17
3.138e-01,1.515e-16
3.178e-01,4.399e-16
3.217e-01,1.238e-15
3.257e-01,3.379e-15
3.296e-01,8.960e-15
3.336e-01,2.309e-14
3.375e-01,5.789e-14
3.415e-01,1.413e-13
3.454e-01,3.361e-13
3.494e-01,7.797e-13
3.534e-01,1.765e-12
3.573e-01,3.902e-12
3.613e-01,8.430e-12
3.652e-01,1.781e-11
3.692e-01,3.682e-11
3.731e-01,7.454e-11
3.771e-01,1.478e-10
3.810e-01,2.874e-10
3.850e-01,5.481e-10
3.890e-01,1.026e-09
3.929e-01,1.885e-09
3.969e-01,3.401e-09
4.008e-01,6.034e-09
4.048e-01,1.052e-08
4.087e-01,1.806e-08
4.127e-01,3.050e-08
4.166e-01,5.071e-08
4.206e-01,8.304e-08
4.245e-01,1.340e-07
4.285e-01,2.132e-07
4.325e-01,3.344e-07
4.364e-01,5.174e-07
4.404e-01,7.902e-07
4.443e-01,1.191e-06
4.483e-01,1.773e-06
4.522e-01,2.608e-06
4.562e-01,3.790e-06
4.601e-01,5.443e-06
4.641e-01,7.731e-06
4.681e-01,1.086e-05
4.720e-01,1.509e-05
4.760e-01,2.075e-05
4.799e-01,2.825e-05
4.839e-01,3.807e-05
4.878e-01,5.082e-05
4.918e-01,6.721e-05
4.957e-01,8.806e-05
4.997e-01,1.144e-04
5.036e-01,1.472e-04
5.076e-01,1.880e-04
5.116e-01,2.380e-04
5.155e-01,2.989e-04
5.195e-01,3.725e-04
5.234e-01,4.608e-04
5.274e-01,5.658e-04
5.313e-01,6.897e-04
5.353e-01,8.350e-04
5.392e-01,1.004e-03
5.432e-01,1.200e-03
5.472e-01,1.425e-03
5.511e-01,1.681e-03
5.551e-01,1.972e-03
5.590e-01,2.301e-03
5.630e-01,2.670e-03
5.669e-01,3.082e-03
5.709e-01,3.540e-03
5.748e-01,4.047e-03
5.788e-01,4.606e-03
5.827e-01,5.219e-03
5.867e-01,5.890e-03
5.907e-01,6.622e-03
5.946e-01,7.418e-03
5.986e-01,8.282e-03
6.025e-01,9.218e-03
6.065e-01,1.023e-02
6.104e-01,1.132e-02
6.144e-01,1.249e-02
6.183e-01,1.376e-02
6.223e-01,1.511e-02
6.263e-01,1.657e-02
6.302e-01,1.812e-02
6.342e-01,1.979e-02
6.381e-01,2.156e-02
6.421e-01,2.346e-02
6.460e-01,2.547e-02
6.500e-01,2.760e-02
6.539e-01,2.987e-02
6.579e-01,3.226e-02
6.618e-01,3.478e-02
6.658e-01,3.743e-02
6.698e-01,4.022e-02
6.737e-01,4.314e-02
6.777e-01,4.621e-02
6.816e-01,4.941e-02
6.856e-01,5.276e-02
6.895e-01,5.626e-02
6.935e-01,5.993e-02
6.974e-01,6.379e-02
7.014e-01,6.785e-02
7.054e-01,7.215e-02
7.093e-01,7.673e-02
7.133e-01,8.164e-02
7.172e-01,8.695e-02
7.212e-01,9.273e-02
7.251e-01,9.908e-02
7.291e-01,1.061e-01
7.330e-01,1.140e-01
7.370e-01,1.228e-01
7.409e-01,1.329e-01
7.449e-01,1.442e-01
7.489e-01,1.572e-01
7.528e-01,1.721e-01
7.568e-01,1.891e-01
7.607e-01,2.085e-01
7.647e-01,2.306e-01
7.686e-01,2.558e-01
7.726e-01,2.845e-01
7.765e-01,3.171e-01
7.805e-01,3.540e-01
7.845e-01,3.957e-01
7.884e-01,4.430e-01
7.924e-01,4.965e-01
7.963e-01,5.571e-01
8.003e-01,6.259e-01
8.042e-01,7.042e-01
8.082e-01,7.936e-01
8.121e-01,8.958e-01
8.161e-01,1.013e+00
8.200e-01,1.147e+00
8.240e-01,1.302e+00
8.280e-01,1.479e+00
8.319e-01,1.683e+00
8.359e-01,1.919e+00
8.398e-01,2.190e+00
8.438e-01,2.504e+00
8.477e-01,2.868e+00
8.517e-01,3.292e+00
8.556e-01,3.789e+00
8.596e-01,4.374e+00
8.636e-01,5.068e+00
8.675e-01,5.893e+00
8.715e-01,6.877e+00
8.754e-01,8.045e+00
8.794e-01,9.416e+00
8.833e-01,1.099e+01
8.873e-01,1.273e+01
8.912e-01,1.452e+01
8.952e-01,1.619e+01
8.991e-01,1.749e+01
9.031e-01,1.814e+01
9.071e-01,1.794e+01
9.110e-01,1.682e+01
9.150e-01,1.486e+01
9.189e-01,1.234e+01
9.229e-01,9.623e+00
9.268e-01,7.035e+00
9.308e-01,4.827e+00
9.347e-01,3.114e+00
9.387e-01,1.895e+00
9.427e-01,1.093e+00
9.466e-01,6.014e-01
9.506e-01,3.182e-01
9.545e-01,1.636e-01
9.585e-01,8.269e-02
9.624e-01,4.162e-02
9.664e-01,2.111e-02
9.703e-01,1.090e-02
9.743e-01,5.768e-03
9.782e-01,3.137e-03
9.822e-01,1.753e-03
9.862e-01,1.005e-03
9.901e-01,5.887e-04
9.941e-01,3.518e-04
9.980e-01,2.139e-04


==> anc/03_results/strong_inf/num_total_probability/1_4.csv <==
transmittance,probability_density
2.557e-01,4.428e-35
2.594e-01,3.764e-34
2.631e-01,3.010e-33
2.669e-01,2.269e-32
2.706e-01,1.615e-31
2.743e-01,1.088e-30
2.781e-01,6.954e-30
2.818e-01,4.220e-29
2.855e-01,2.437e-28
2.893e-01,1.341e-27
2.930e-01,7.045e-27
2.967e-01,3.537e-26
3.005e-01,1.700e-25
3.042e-01,7.836e-25
3.079e-01,3.466e-24
3.116e-01,1.473e-23
3.154e-01,6.027e-23
3.191e-01,2.375e-22
3.228e-01,9.026e-22
3.266e-01,3.312e-21
3.303e-01,1.174e-20
3.340e-01,4.028e-20
3.378e-01,1.338e-19
3.415e-01,4.306e-19
3.452e-01,1.345e-18
3.490e-01,4.076e-18
3.527e-01,1.201e-17
3.564e-01,3.439e-17
3.601e-01,9.584e-17
3.639e-01,2.601e-16
3.676e-01,6.881e-16
3.713e-01,1.775e-15
3.751e-01,4.468e-15
3.788e-01,1.098e-14
3.825e-01,2.637e-14
3.863e-01,6.192e-14
3.900e-01,1.422e-13
3.937e-01,3.196e-13
3.975e-01,7.036e-13
4.012e-01,1.517e-12
4.049e-01,3.208e-12
4.087e-01,6.650e-12
4.124e-01,1.353e-11
4.161e-01,2.702e-11
4.198e-01,5.299e-11
4.236e-01,1.021e-10
4.273e-01,1.934e-10
4.310e-01,3.602e-10
4.348e-01,6.599e-10
4.385e-01,1.190e-09
4.422e-01,2.112e-09
4.460e-01,3.692e-09
4.497e-01,6.358e-09
4.534e-01,1.079e-08
4.572e-01,1.806e-08
4.609e-01,2.980e-08
4.646e-01,4.850e-08
4.683e-01,7.791e-08
4.721e-01,1.235e-07
4.758e-01,1.934e-07
4.795e-01,2.990e-07
4.833e-01,4.568e-07
4.870e-01,6.896e-07
4.907e-01,1.029e-06
4.945e-01,1.518e-06
4.982e-01,2.216e-06
5.019e-01,3.198e-06
5.057e-01,4.568e-06
5.094e-01,6.458e-06
5.131e-01,9.039e-06
5.168e-01,1.253e-05
5.206e-01,1.719e-05
5.243e-01,2.338e-05
5.280e-01,3.149e-05
5.318e-01,4.205e-05
5.355e-01,5.565e-05
5.392e-01,7.302e-05
5.430e-01,9.501e-05
5.467e-01,1.226e-04
5.504e-01,1.570e-04
5.542e-01,1.995e-04
5.579e-01,2.515e-04
5.616e-01,3.147e-04
5.653e-01,3.910e-04
5.691e-01,4.824e-04
5.728e-01,5.911e-04
5.765e-01,7.195e-04
5.803e-01,8.700e-04
5.840e-01,1.045e-03
5.877e-01,1.249e-03
5.915e-01,1.483e-03
5.952e-01,1.750e-03
5.989e-01,2.055e-03
6.027e-01,2.399e-03
6.064e-01,2.787e-03
6.101e-01,3.222e-03
6.139e-01,3.708e-03
6.176e-01,4.247e-03
6.213e-01,4.844e-03
6.250e-01,5.502e-03
6.288e-01,6.225e-03
6.325e-01,7.018e-03
6.362e-01,7.885e-03
6.400e-01,8.831e-03
6.437e-01,9.859e-03
6.474e-01,1.098e-02
6.512e-01,1.219e-02
6.549e-01,1.350e-02
6.586e-01,1.491e-02
6.624e-01,1.644e-02
6.661e-01,1.809e-02
6.698e-01,1.986e-02
6.735e-01,2.175e-02
6.773e-01,2.379e-02
6.810e-01,2.596e-02
6.847e-01,2.828e-02
6.885e-01,3.075e-02
6.922e-01,3.337e-02
6.959e-01,3.615e-02
6.997e-01,3.909e-02
7.034e-01,4.220e-02
7.071e-01,4.547e-02
7.109e-01,4.892e-02
7.146e-01,5.254e-02
7.183e-01,5.636e-02
7.220e-01,6.037e-02
7.258e-01,6.460e-02
7.295e-01,6.908e-02
7.332e-01,7.383e-02
7.370e-01,7.890e-02
7.407e-01,8.434e-02
7.444e-01,9.023e-02
7.482e-01,9.665e-02
7.519e-01,1.037e-01
7.556e-01,1.116e-01
7.594e-01,1.204e-01
7.631e-01,1.303e-01
7.668e-01,1.416e-01
7.705e-01,1.544e-01
7.743e-01,1.692e-01
7.780e-01,1.862e-01
7.817e-01,2.058e-01
7.855e-01,2.283e-01
7.892e-01,2.542e-01
7.929e-01,2.839e-01
7.967e-01,3.180e-01
8.004e-01,3.569e-01
8.041e-01,4.015e-01
8.079e-01,4.524e-01
8.116e-01,5.104e-01
8.153e-01,5.769e-01
8.191e-01,6.529e-01
8.228e-01,7.403e-01
8.265e-01,8.408e-01
8.302e-01,9.569e-01
8.340e-01,1.091e+00
8.377e-01,1.247e+00
8.414e-01,1.428e+00
8.452e-01,1.638e+00
8.489e-01,1.883e+00
8.526e-01,2.167e+00
8.564e-01,2.500e+00
8.601e-01,2.889e+00
8.638e-01,3.346e+00
8.676e-01,3.886e+00
8.713e-01,4.527e+00
8.750e-01,5.295e+00
8.787e-01,6.219e+00
8.825e-01,7.334e+00
8.862e-01,8.677e+00
8.899e-01,1.028e+01
8.937e-01,1.215e+01
8.974e-01,1.424e+01
9.011e-01,1.642e+01
9.049e-01,1.844e+01
9.086e-01,1.997e+01
9.123e-01,2.062e+01
9.161e-01,2.015e+01
9.198e-01,1.849e+01
9.235e-01,1.585e+01
9.272e-01,1.265e+01
9.310e-01,9.394e+00
9.347e-01,6.483e+00
9.384e-01,4.166e+00
9.422e-01,2.501e+00
9.459e-01,1.410e+00
9.496e-01,7.518e-01
9.534e-01,3.828e-01
9.571e-01,1.885e-01
9.608e-01,9.108e-02
9.646e-01,4.387e-02
9.683e-01,2.139e-02
9.720e-01,1.068e-02
9.757e-01,5.499e-03
9.795e-01,2.927e-03
9.832e-01,1.608e-03
9.869e-01,9.084e-04
9.907e-01,5.262e-04
9.944e-01,3.114e-04
9.981e-01,1.877e-04


==> anc/03_results/strong_inf/num_total_probability/1_45.csv <==
transmittance,probability_density
3.024e-01,1.148e-34
3.059e-01,7.713e-34
3.094e-01,4.946e-33
3.129e-01,3.032e-32
3.164e-01,1.779e-31
3.199e-01,1.001e-30
3.234e-01,5.399e-30
3.269e-01,2.799e-29
3.304e-01,1.395e-28
3.339e-01,6.695e-28
3.374e-01,3.096e-27
3.408e-01,1.381e-26
3.443e-01,5.946e-26
3.478e-01,2.474e-25
3.513e-01,9.958e-25
3.548e-01,3.880e-24
3.583e-01,1.465e-23
3.618e-01,5.360e-23
3.653e-01,1.904e-22
3.688e-01,6.565e-22
3.723e-01,2.200e-21
3.758e-01,7.170e-21
3.793e-01,2.273e-20
3.828e-01,7.020e-20
3.863e-01,2.112e-19
3.898e-01,6.194e-19
3.933e-01,1.772e-18
3.968e-01,4.949e-18
4.003e-01,1.350e-17
4.038e-01,3.597e-17
4.073e-01,9.370e-17
4.108e-01,2.388e-16
4.143e-01,5.955e-16
4.178e-01,1.454e-15
4.213e-01,3.477e-15
4.248e-01,8.151e-15
4.283e-01,1.873e-14
4.318e-01,4.222e-14
4.353e-01,9.337e-14
4.388e-01,2.027e-13
4.423e-01,4.322e-13
4.458e-01,9.053e-13
4.493e-01,1.864e-12
4.527e-01,3.771e-12
4.562e-01,7.506e-12
4.597e-01,1.470e-11
4.632e-01,2.832e-11
4.667e-01,5.374e-11
4.702e-01,1.004e-10
4.737e-01,1.848e-10
4.772e-01,3.351e-10
4.807e-01,5.991e-10
4.842e-01,1.056e-09
4.877e-01,1.836e-09
4.912e-01,3.149e-09
4.947e-01,5.329e-09
4.982e-01,8.902e-09
5.017e-01,1.468e-08
5.052e-01,2.391e-08
5.087e-01,3.848e-08
5.122e-01,6.118e-08
5.157e-01,9.612e-08
5.192e-01,1.493e-07
5.227e-01,2.293e-07
5.262e-01,3.483e-07
5.297e-01,5.233e-07
5.332e-01,7.779e-07
5.367e-01,1.144e-06
5.402e-01,1.667e-06
5.437e-01,2.403e-06
5.472e-01,3.430e-06
5.507e-01,4.851e-06
5.542e-01,6.794e-06
5.577e-01,9.430e-06
5.611e-01,1.297e-05
5.646e-01,1.768e-05
5.681e-01,2.389e-05
5.716e-01,3.202e-05
5.751e-01,4.255e-05
5.786e-01,5.608e-05
5.821e-01,7.334e-05
5.856e-01,9.515e-05
5.891e-01,1.225e-04
5.926e-01,1.566e-04
5.961e-01,1.986e-04
5.996e-01,2.502e-04
6.031e-01,3.129e-04
6.066e-01,3.887e-04
6.101e-01,4.796e-04
6.136e-01,5.880e-04
6.171e-01,7.163e-04
6.206e-01,8.672e-04
6.241e-01,1.044e-03
6.276e-01,1.248e-03
6.311e-01,1.485e-03
6.346e-01,1.757e-03
6.381e-01,2.068e-03
6.416e-01,2.420e-03
6.451e-01,2.820e-03
6.486e-01,3.269e-03
6.521e-01,3.773e-03
6.556e-01,4.335e-03
6.591e-01,4.960e-03
6.626e-01,5.653e-03
6.661e-01,6.419e-03
6.696e-01,7.263e-03
6.730e-01,8.189e-03
6.765e-01,9.205e-03
6.800e-01,1.032e-02
6.835e-01,1.153e-02
6.870e-01,1.285e-02
6.905e-01,1.429e-02
6.940e-01,1.584e-02
6.975e-01,1.753e-02
7.010e-01,1.936e-02
7.045e-01,2.134e-02
7.080e-01,2.346e-02
7.115e-01,2.575e-02
7.150e-01,2.821e-02
7.185e-01,3.084e-02
7.220e-01,3.365e-02
7.255e-01,3.665e-02
7.290e-01,3.984e-02
7.325e-01,4.323e-02
7.360e-01,4.682e-02
7.395e-01,5.062e-02
7.430e-01,5.464e-02
7.465e-01,5.890e-02
7.500e-01,6.340e-02
7.535e-01,6.817e-02
7.570e-01,7.324e-02
7.605e-01,7.865e-02
7.640e-01,8.445e-02
7.675e-01,9.071e-02
7.710e-01,9.752e-02
7.745e-01,1.050e-01
7.780e-01,1.133e-01
7.814e-01,1.225e-01
7.849e-01,1.329e-01
7.884e-01,1.448e-01
7.919e-01,1.584e-01
7.954e-01,1.740e-01
7.989e-01,1.921e-01
8.024e-01,2.130e-01
8.059e-01,2.373e-01
8.094e-01,2.655e-01
8.129e-01,2.981e-01
8.164e-01,3.357e-01
8.199e-01,3.792e-01
8.234e-01,4.294e-01
8.269e-01,4.871e-01
8.304e-01,5.537e-01
8.339e-01,6.304e-01
8.374e-01,7.191e-01
8.409e-01,8.219e-01
8.444e-01,9.415e-01
8.479e-01,1.081e+00
8.514e-01,1.244e+00
8.549e-01,1.435e+00
8.584e-01,1.659e+00
8.619e-01,1.922e+00
8.654e-01,2.232e+00
8.689e-01,2.597e+00
8.724e-01,3.028e+00
8.759e-01,3.539e+00
8.794e-01,4.148e+00
8.829e-01,4.879e+00
8.864e-01,5.763e+00
8.899e-01,6.838e+00
8.933e-01,8.151e+00
8.968e-01,9.751e+00
9.003e-01,1.168e+01
9.038e-01,1.395e+01
9.073e-01,1.649e+01
9.108e-01,1.909e+01
9.143e-01,2.141e+01
9.178e-01,2.297e+01
9.213e-01,2.330e+01
9.248e-01,2.214e+01
9.283e-01,1.956e+01
9.318e-01,1.598e+01
9.353e-01,1.205e+01
9.388e-01,8.367e+00
9.423e-01,5.361e+00
9.458e-01,3.178e+00
9.493e-01,1.753e+00
9.528e-01,9.070e-01
9.563e-01,4.451e-01
9.598e-01,2.102e-01
9.633e-01,9.721e-02
9.668e-01,4.490e-02
9.703e-01,2.108e-02
9.738e-01,1.021e-02
9.773e-01,5.127e-03
9.808e-01,2.677e-03
9.843e-01,1.448e-03
9.878e-01,8.084e-04
9.913e-01,4.636e-04
9.948e-01,2.721e-04
9.983e-01,1.630e-04


==> anc/03_results/strong_inf/num_total_probability/1_5.csv <==
transmittance,probability_density
3.376e-01,5.883e-37
3.409e-01,3.879e-36
3.442e-01,2.455e-35
3.475e-01,1.493e-34
3.509e-01,8.737e-34
3.542e-01,4.921e-33
3.575e-01,2.671e-32
3.608e-01,1.398e-31
3.641e-01,7.066e-31
3.675e-01,3.449e-30
3.708e-01,1.628e-29
3.741e-01,7.436e-29
3.774e-01,3.289e-28
3.807e-01,1.410e-27
3.841e-01,5.858e-27
3.874e-01,2.363e-26
3.907e-01,9.253e-26
3.940e-01,3.521e-25
3.973e-01,1.303e-24
4.007e-01,4.688e-24
4.040e-01,1.643e-23
4.073e-01,5.606e-23
4.106e-01,1.864e-22
4.139e-01,6.046e-22
4.173e-01,1.913e-21
4.206e-01,5.906e-21
4.239e-01,1.781e-20
4.272e-01,5.248e-20
4.305e-01,1.511e-19
4.339e-01,4.257e-19
4.372e-01,1.173e-18
4.405e-01,3.165e-18
4.438e-01,8.359e-18
4.471e-01,2.163e-17
4.505e-01,5.485e-17
4.538e-01,1.364e-16
4.571e-01,3.326e-16
4.604e-01,7.958e-16
4.637e-01,1.869e-15
4.671e-01,4.310e-15
4.704e-01,9.761e-15
4.737e-01,2.172e-14
4.770e-01,4.751e-14
4.803e-01,1.022e-13
4.837e-01,2.161e-13
4.870e-01,4.496e-13
4.903e-01,9.207e-13
4.936e-01,1.856e-12
4.970e-01,3.684e-12
5.003e-01,7.201e-12
5.036e-01,1.387e-11
5.069e-01,2.633e-11
5.102e-01,4.926e-11
5.136e-01,9.088e-11
5.169e-01,1.654e-10
5.202e-01,2.968e-10
5.235e-01,5.257e-10
5.268e-01,9.190e-10
5.302e-01,1.586e-09
5.335e-01,2.702e-09
5.368e-01,4.548e-09
5.401e-01,7.562e-09
5.434e-01,1.242e-08
5.468e-01,2.017e-08
5.501e-01,3.237e-08
5.534e-01,5.137e-08
5.567e-01,8.062e-08
5.600e-01,1.251e-07
5.634e-01,1.922e-07
5.667e-01,2.920e-07
5.700e-01,4.391e-07
5.733e-01,6.536e-07
5.766e-01,9.633e-07
5.800e-01,1.406e-06
5.833e-01,2.032e-06
5.866e-01,2.909e-06
5.899e-01,4.127e-06
5.932e-01,5.802e-06
5.966e-01,8.083e-06
5.999e-01,1.116e-05
6.032e-01,1.528e-05
6.065e-01,2.075e-05
6.098e-01,2.794e-05
6.132e-01,3.731e-05
6.165e-01,4.944e-05
6.198e-01,6.499e-05
6.231e-01,8.478e-05
6.264e-01,1.098e-04
6.298e-01,1.411e-04
6.331e-01,1.800e-04
6.364e-01,2.281e-04
6.397e-01,2.870e-04
6.431e-01,3.586e-04
6.464e-01,4.452e-04
6.497e-01,5.492e-04
6.530e-01,6.731e-04
6.563e-01,8.200e-04
6.597e-01,9.928e-04
6.630e-01,1.195e-03
6.663e-01,1.430e-03
6.696e-01,1.703e-03
6.729e-01,2.016e-03
6.763e-01,2.374e-03
6.796e-01,2.783e-03
6.829e-01,3.246e-03
6.862e-01,3.768e-03
6.895e-01,4.356e-03
6.929e-01,5.013e-03
6.962e-01,5.747e-03
6.995e-01,6.564e-03
7.028e-01,7.469e-03
7.061e-01,8.471e-03
7.095e-01,9.576e-03
7.128e-01,1.079e-02
7.161e-01,1.213e-02
7.194e-01,1.360e-02
7.227e-01,1.520e-02
7.261e-01,1.695e-02
7.294e-01,1.886e-02
7.327e-01,2.094e-02
7.360e-01,2.320e-02
7.393e-01,2.566e-02
7.427e-01,2.831e-02
7.460e-01,3.117e-02
7.493e-01,3.425e-02
7.526e-01,3.756e-02
7.559e-01,4.111e-02
7.593e-01,4.491e-02
7.626e-01,4.896e-02
7.659e-01,5.328e-02
7.692e-01,5.788e-02
7.725e-01,6.277e-02
7.759e-01,6.799e-02
7.792e-01,7.355e-02
7.825e-01,7.950e-02
7.858e-01,8.589e-02
7.892e-01,9.280e-02
7.925e-01,1.003e-01
7.958e-01,1.086e-01
7.991e-01,1.177e-01
8.024e-01,1.280e-01
8.058e-01,1.396e-01
8.091e-01,1.529e-01
8.124e-01,1.681e-01
8.157e-01,1.858e-01
8.190e-01,2.065e-01
8.224e-01,2.306e-01
8.257e-01,2.589e-01
8.290e-01,2.920e-01
8.323e-01,3.307e-01
8.356e-01,3.759e-01
8.390e-01,4.287e-01
8.423e-01,4.902e-01
8.456e-01,5.619e-01
8.489e-01,6.454e-01
8.522e-01,7.430e-01
8.556e-01,8.572e-01
8.589e-01,9.915e-01
8.622e-01,1.150e+00
8.655e-01,1.337e+00
8.688e-01,1.559e+00
8.722e-01,1.823e+00
8.755e-01,2.137e+00
8.788e-01,2.512e+00
8.821e-01,2.959e+00
8.854e-01,3.494e+00
8.888e-01,4.138e+00
8.921e-01,4.919e+00
8.954e-01,5.871e+00
8.987e-01,7.044e+00
9.020e-01,8.494e+00
9.054e-01,1.029e+01
9.087e-01,1.250e+01
9.120e-01,1.515e+01
9.153e-01,1.817e+01
9.186e-01,2.132e+01
9.220e-01,2.414e+01
9.253e-01,2.599e+01
9.286e-01,2.623e+01
9.319e-01,2.454e+01
9.353e-01,2.110e+01
9.386e-01,1.659e+01
9.419e-01,1.188e+01
9.452e-01,7.752e+00
9.485e-01,4.618e+00
9.519e-01,2.525e+00
9.552e-01,1.277e+00
9.585e-01,6.047e-01
9.618e-01,2.727e-01
9.651e-01,1.195e-01
9.685e-01,5.215e-02
9.718e-01,2.318e-02
9.751e-01,1.068e-02
9.784e-01,5.145e-03
9.817e-01,2.594e-03
9.851e-01,1.363e-03
9.884e-01,7.425e-04
9.917e-01,4.171e-04
9.950e-01,2.406e-04
9.983e-01,1.421e-04


==> anc/03_results/strong_inf/numerical/0_01.csv <==
transmittance,probability_density
2.187e-04,6.942e+02
6.561e-04,4.405e+02
1.094e-03,2.630e+02
1.531e-03,1.706e+02
1.968e-03,1.247e+02
2.406e-03,9.205e+01
2.843e-03,7.141e+01
3.281e-03,5.768e+01
3.718e-03,4.673e+01
4.155e-03,3.760e+01
4.593e-03,3.203e+01
5.030e-03,2.683e+01
5.468e-03,2.305e+01
5.905e-03,1.954e+01
6.343e-03,1.753e+01
6.780e-03,1.566e+01
7.217e-03,1.339e+01
7.655e-03,1.139e+01
8.092e-03,1.029e+01
8.530e-03,9.386e+00
8.967e-03,8.606e+00
9.404e-03,7.368e+00
9.842e-03,7.391e+00
1.028e-02,6.019e+00
1.072e-02,5.741e+00
1.115e-02,5.183e+00
1.159e-02,4.526e+00
1.203e-02,4.671e+00
1.247e-02,4.069e+00
1.290e-02,3.846e+00
1.334e-02,3.288e+00
1.378e-02,2.787e+00
1.422e-02,2.987e+00
1.465e-02,2.464e+00
1.509e-02,2.620e+00
1.553e-02,2.006e+00
1.597e-02,2.051e+00
1.640e-02,2.018e+00
1.684e-02,1.516e+00
1.728e-02,1.750e+00
1.772e-02,1.672e+00
1.815e-02,1.616e+00
1.859e-02,1.260e+00
1.903e-02,1.405e+00
1.946e-02,1.315e+00
1.990e-02,9.698e-01
2.034e-02,1.304e+00
2.078e-02,9.921e-01
2.121e-02,9.475e-01
2.165e-02,7.246e-01
2.209e-02,6.242e-01
2.253e-02,6.800e-01
2.296e-02,7.134e-01
2.340e-02,8.249e-01
2.384e-02,6.577e-01
2.428e-02,6.019e-01
2.471e-02,4.793e-01
2.515e-02,4.570e-01
2.559e-02,5.239e-01
2.603e-02,6.688e-01
2.646e-02,5.239e-01
2.690e-02,4.347e-01
2.734e-02,3.567e-01
2.778e-02,4.793e-01
2.821e-02,4.124e-01
2.865e-02,4.347e-01
2.909e-02,2.564e-01
2.953e-02,3.010e-01
2.996e-02,3.010e-01
3.040e-02,2.229e-01
3.084e-02,2.452e-01
3.128e-02,2.564e-01
3.171e-02,2.787e-01
3.215e-02,2.452e-01
3.259e-02,2.564e-01
3.302e-02,1.784e-01
3.346e-02,1.895e-01
3.390e-02,2.341e-01
3.434e-02,2.006e-01
3.477e-02,1.784e-01
3.521e-02,2.006e-01
3.565e-02,7.803e-02
3.609e-02,1.561e-01
3.652e-02,1.561e-01
3.696e-02,1.449e-01
3.740e-02,1.003e-01
3.784e-02,8.918e-02
3.827e-02,1.449e-01
3.871e-02,1.226e-01
3.915e-02,6.688e-02
3.959e-02,1.672e-01
4.002e-02,4.459e-02
4.046e-02,1.226e-01
4.090e-02,1.003e-01
4.134e-02,8.918e-02
4.177e-02,7.803e-02
4.221e-02,0.000e+00
4.265e-02,4.459e-02
4.309e-02,5.574e-02
4.352e-02,1.003e-01
4.396e-02,7.803e-02
4.440e-02,6.688e-02
4.484e-02,2.229e-02
4.527e-02,7.803e-02
4.571e-02,1.115e-02
4.615e-02,4.459e-02
4.658e-02,5.574e-02
4.702e-02,3.344e-02
4.746e-02,0.000e+00
4.790e-02,7.803e-02
4.833e-02,2.229e-02
4.877e-02,3.344e-02
4.921e-02,2.229e-02
4.965e-02,4.459e-02
5.008e-02,1.115e-02
5.052e-02,4.459e-02
5.096e-02,3.344e-02
5.140e-02,0.000e+00
5.183e-02,4.459e-02
5.227e-02,2.229e-02
5.271e-02,3.344e-02
5.315e-02,4.459e-02
5.358e-02,1.115e-02
5.402e-02,4.459e-02
5.446e-02,4.459e-02
5.490e-02,2.229e-02
5.533e-02,1.115e-02
5.577e-02,3.344e-02
5.621e-02,2.229e-02
5.665e-02,2.229e-02
5.708e-02,1.115e-02
5.752e-02,1.115e-02
5.796e-02,1.115e-02
5.839e-02,0.000e+00
5.883e-02,0.000e+00
5.927e-02,0.000e+00
5.971e-02,0.000e+00
6.014e-02,1.115e-02
6.058e-02,1.115e-02
6.102e-02,0.000e+00
6.146e-02,2.229e-02
6.189e-02,1.115e-02
6.233e-02,0.000e+00
6.277e-02,3.344e-02
6.321e-02,0.000e+00
6.364e-02,1.115e-02
6.408e-02,0.000e+00
6.452e-02,0.000e+00
6.496e-02,0.000e+00
6.539e-02,0.000e+00
6.583e-02,1.115e-02
6.627e-02,1.115e-02
6.671e-02,0.000e+00
6.714e-02,2.229e-02
6.758e-02,0.000e+00
6.802e-02,0.000e+00
6.846e-02,0.000e+00
6.889e-02,1.115e-02
6.933e-02,0.000e+00
6.977e-02,0.000e+00
7.021e-02,0.000e+00
7.064e-02,2.229e-02
7.108e-02,0.000e+00
7.152e-02,1.115e-02
7.195e-02,1.115e-02
7.239e-02,2.229e-02
7.283e-02,0.000e+00
7.327e-02,0.000e+00
7.370e-02,0.000e+00
7.414e-02,0.000e+00
7.458e-02,0.000e+00
7.502e-02,0.000e+00
7.545e-02,0.000e+00
7.589e-02,0.000e+00
7.633e-02,0.000e+00
7.677e-02,0.000e+00
7.720e-02,0.000e+00
7.764e-02,0.000e+00
7.808e-02,0.000e+00
7.852e-02,0.000e+00
7.895e-02,0.000e+00
7.939e-02,1.115e-02
7.983e-02,0.000e+00
8.027e-02,0.000e+00
8.070e-02,0.000e+00
8.114e-02,0.000e+00
8.158e-02,0.000e+00
8.202e-02,0.000e+00
8.245e-02,0.000e+00
8.289e-02,0.000e+00
8.333e-02,0.000e+00
8.376e-02,0.000e+00
8.420e-02,0.000e+00
8.464e-02,0.000e+00
8.508e-02,0.000e+00
8.551e-02,0.000e+00
8.595e-02,0.000e+00
8.639e-02,0.000e+00
8.683e-02,0.000e+00
8.726e-02,0.000e+00


==> anc/03_results/strong_inf/numerical/0_02.csv <==
transmittance,probability_density
5.970e-04,1.339e+02
1.791e-03,1.471e+02
2.985e-03,1.022e+02
4.179e-03,7.564e+01
5.373e-03,5.596e+01
6.567e-03,4.414e+01
7.761e-03,3.547e+01
8.955e-03,2.914e+01
1.015e-02,2.393e+01
1.134e-02,2.025e+01
1.254e-02,1.743e+01
1.373e-02,1.493e+01
1.493e-02,1.310e+01
1.612e-02,1.116e+01
1.731e-02,9.813e+00
1.851e-02,8.535e+00
1.970e-02,7.632e+00
2.090e-02,7.595e+00
2.209e-02,6.436e+00
2.328e-02,5.664e+00
2.448e-02,5.202e+00
2.567e-02,4.541e+00
2.687e-02,4.414e+00
2.806e-02,3.512e+00
2.925e-02,3.667e+00
3.045e-02,3.148e+00
3.164e-02,2.871e+00
3.284e-02,2.724e+00
3.403e-02,2.430e+00
3.522e-02,2.189e+00
3.642e-02,2.001e+00
3.761e-02,1.842e+00
3.881e-02,1.801e+00
4.000e-02,1.707e+00
4.119e-02,1.548e+00
4.239e-02,1.470e+00
4.358e-02,1.417e+00
4.478e-02,1.152e+00
4.597e-02,1.180e+00
4.716e-02,1.094e+00
4.836e-02,1.045e+00
4.955e-02,8.535e-01
5.075e-02,8.208e-01
5.194e-02,7.146e-01
5.314e-02,8.371e-01
5.433e-02,7.718e-01
5.552e-02,6.738e-01
5.672e-02,6.044e-01
5.791e-02,5.758e-01
5.911e-02,7.064e-01
6.030e-02,4.859e-01
6.149e-02,5.554e-01
6.269e-02,5.023e-01
6.388e-02,5.104e-01
6.508e-02,4.206e-01
6.627e-02,3.961e-01
6.746e-02,3.961e-01
6.866e-02,3.185e-01
6.985e-02,2.695e-01
7.105e-02,2.573e-01
7.224e-02,3.144e-01
7.343e-02,2.695e-01
7.463e-02,2.777e-01
7.582e-02,2.409e-01
7.702e-02,2.736e-01
7.821e-02,2.042e-01
7.940e-02,2.491e-01
8.060e-02,2.246e-01
8.179e-02,2.450e-01
8.299e-02,1.960e-01
8.418e-02,2.042e-01
8.537e-02,1.960e-01
8.657e-02,1.674e-01
8.776e-02,1.021e-01
8.896e-02,1.511e-01
9.015e-02,1.633e-01
9.134e-02,1.429e-01
9.254e-02,1.021e-01
9.373e-02,8.575e-02
9.493e-02,9.800e-02
9.612e-02,1.103e-01
9.732e-02,6.534e-02
9.851e-02,7.759e-02
9.970e-02,6.534e-02
1.009e-01,5.309e-02
1.021e-01,8.984e-02
1.033e-01,6.534e-02
1.045e-01,9.392e-02
1.057e-01,6.534e-02
1.069e-01,7.350e-02
1.081e-01,7.350e-02
1.093e-01,4.084e-02
1.104e-01,6.125e-02
1.116e-01,6.942e-02
1.128e-01,6.125e-02
1.140e-01,5.717e-02
1.152e-01,3.267e-02
1.164e-01,2.858e-02
1.176e-01,2.042e-02
1.188e-01,6.534e-02
1.200e-01,1.633e-02
1.212e-01,4.492e-02
1.224e-01,2.042e-02
1.236e-01,2.042e-02
1.248e-01,2.042e-02
1.260e-01,2.858e-02
1.272e-01,2.042e-02
1.284e-01,2.042e-02
1.296e-01,2.450e-02
1.307e-01,1.633e-02
1.319e-01,1.225e-02
1.331e-01,1.225e-02
1.343e-01,2.042e-02
1.355e-01,1.225e-02
1.367e-01,2.042e-02
1.379e-01,2.042e-02
1.391e-01,1.633e-02
1.403e-01,2.042e-02
1.415e-01,4.084e-03
1.427e-01,2.042e-02
1.439e-01,1.633e-02
1.451e-01,2.858e-02
1.463e-01,4.084e-03
1.475e-01,1.633e-02
1.487e-01,2.042e-02
1.499e-01,2.450e-02
1.510e-01,8.167e-03
1.522e-01,0.000e+00
1.534e-01,4.084e-03
1.546e-01,1.225e-02
1.558e-01,4.084e-03
1.570e-01,4.084e-03
1.582e-01,4.084e-03
1.594e-01,8.167e-03
1.606e-01,8.167e-03
1.618e-01,4.084e-03
1.630e-01,0.000e+00
1.642e-01,4.084e-03
1.654e-01,4.084e-03
1.666e-01,0.000e+00
1.678e-01,0.000e+00
1.690e-01,8.167e-03
1.702e-01,8.167e-03
1.713e-01,0.000e+00
1.725e-01,0.000e+00
1.737e-01,0.000e+00
1.749e-01,0.000e+00
1.761e-01,0.000e+00
1.773e-01,4.084e-03
1.785e-01,0.000e+00
1.797e-01,0.000e+00
1.809e-01,0.000e+00
1.821e-01,0.000e+00
1.833e-01,4.084e-03
1.845e-01,0.000e+00
1.857e-01,0.000e+00
1.869e-01,4.084e-03
1.881e-01,4.084e-03
1.893e-01,0.000e+00
1.905e-01,0.000e+00
1.916e-01,0.000e+00
1.928e-01,0.000e+00
1.940e-01,0.000e+00
1.952e-01,0.000e+00
1.964e-01,0.000e+00
1.976e-01,0.000e+00
1.988e-01,4.084e-03
2.000e-01,4.084e-03
2.012e-01,0.000e+00
2.024e-01,0.000e+00
2.036e-01,0.000e+00
2.048e-01,0.000e+00
2.060e-01,0.000e+00
2.072e-01,0.000e+00
2.084e-01,0.000e+00
2.096e-01,0.000e+00
2.107e-01,0.000e+00
2.119e-01,0.000e+00
2.131e-01,0.000e+00
2.143e-01,0.000e+00
2.155e-01,0.000e+00
2.167e-01,4.084e-03
2.179e-01,0.000e+00
2.191e-01,0.000e+00
2.203e-01,0.000e+00
2.215e-01,0.000e+00
2.227e-01,0.000e+00
2.239e-01,0.000e+00
2.251e-01,0.000e+00
2.263e-01,0.000e+00
2.275e-01,0.000e+00
2.287e-01,0.000e+00
2.299e-01,0.000e+00
2.310e-01,0.000e+00
2.322e-01,0.000e+00
2.334e-01,0.000e+00
2.346e-01,0.000e+00
2.358e-01,0.000e+00
2.370e-01,0.000e+00
2.382e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_03.csv <==
transmittance,probability_density
9.009e-04,4.085e+01
2.703e-03,6.837e+01
4.504e-03,5.980e+01
6.306e-03,4.906e+01
8.108e-03,3.953e+01
9.910e-03,3.268e+01
1.171e-02,2.769e+01
1.351e-02,2.370e+01
1.532e-02,2.010e+01
1.712e-02,1.763e+01
1.892e-02,1.539e+01
2.072e-02,1.341e+01
2.252e-02,1.181e+01
2.432e-02,1.080e+01
2.613e-02,9.363e+00
2.793e-02,8.817e+00
2.973e-02,7.940e+00
3.153e-02,7.166e+00
3.333e-02,6.246e+00
3.514e-02,5.891e+00
3.694e-02,5.239e+00
3.874e-02,4.893e+00
4.054e-02,4.517e+00
4.234e-02,4.059e+00
4.414e-02,3.713e+00
4.595e-02,3.532e+00
4.775e-02,3.272e+00
4.955e-02,2.998e+00
5.135e-02,2.777e+00
5.315e-02,2.525e+00
5.495e-02,2.454e+00
5.676e-02,2.327e+00
5.856e-02,2.130e+00
6.036e-02,2.176e+00
6.216e-02,1.908e+00
6.396e-02,1.797e+00
6.577e-02,1.675e+00
6.757e-02,1.456e+00
6.937e-02,1.315e+00
7.117e-02,1.353e+00
7.297e-02,1.202e+00
7.477e-02,1.164e+00
7.658e-02,1.156e+00
7.838e-02,1.085e+00
8.018e-02,1.058e+00
8.198e-02,8.254e-01
8.378e-02,8.470e-01
8.559e-02,8.660e-01
8.739e-02,7.658e-01
8.919e-02,7.631e-01
9.099e-02,6.684e-01
9.279e-02,5.872e-01
9.459e-02,5.439e-01
9.640e-02,5.412e-01
9.820e-02,5.926e-01
1.000e-01,5.115e-01
1.018e-01,4.384e-01
1.036e-01,5.115e-01
1.054e-01,4.303e-01
1.072e-01,4.438e-01
1.090e-01,3.870e-01
1.108e-01,3.897e-01
1.126e-01,3.924e-01
1.144e-01,3.491e-01
1.162e-01,3.166e-01
1.180e-01,3.004e-01
1.198e-01,2.841e-01
1.216e-01,2.733e-01
1.234e-01,2.814e-01
1.252e-01,2.408e-01
1.270e-01,2.436e-01
1.288e-01,2.138e-01
1.306e-01,2.111e-01
1.324e-01,1.651e-01
1.342e-01,1.732e-01
1.360e-01,2.057e-01
1.378e-01,1.624e-01
1.396e-01,1.948e-01
1.414e-01,2.003e-01
1.432e-01,1.570e-01
1.450e-01,1.461e-01
1.468e-01,1.407e-01
1.486e-01,1.164e-01
1.505e-01,1.110e-01
1.523e-01,1.137e-01
1.541e-01,1.110e-01
1.559e-01,1.191e-01
1.577e-01,1.082e-01
1.595e-01,1.110e-01
1.613e-01,9.472e-02
1.631e-01,1.082e-01
1.649e-01,6.224e-02
1.667e-01,6.224e-02
1.685e-01,7.036e-02
1.703e-01,5.683e-02
1.721e-01,6.495e-02
1.739e-01,5.683e-02
1.757e-01,3.518e-02
1.775e-01,3.518e-02
1.793e-01,4.871e-02
1.811e-01,4.330e-02
1.829e-01,2.706e-02
1.847e-01,2.165e-02
1.865e-01,2.436e-02
1.883e-01,2.706e-02
1.901e-01,2.706e-02
1.919e-01,4.871e-02
1.937e-01,3.789e-02
1.955e-01,2.977e-02
1.973e-01,2.706e-02
1.991e-01,4.059e-02
2.009e-01,3.247e-02
2.027e-01,1.894e-02
2.045e-01,1.894e-02
2.063e-01,1.624e-02
2.081e-01,2.165e-02
2.099e-01,2.706e-02
2.117e-01,2.706e-02
2.135e-01,1.894e-02
2.153e-01,8.118e-03
2.171e-01,1.082e-02
2.189e-01,1.353e-02
2.207e-01,1.082e-02
2.225e-01,1.353e-02
2.243e-01,1.353e-02
2.261e-01,8.118e-03
2.279e-01,5.412e-03
2.297e-01,1.082e-02
2.315e-01,8.118e-03
2.333e-01,1.353e-02
2.351e-01,1.353e-02
2.369e-01,5.412e-03
2.387e-01,2.706e-03
2.405e-01,0.000e+00
2.423e-01,8.118e-03
2.441e-01,5.412e-03
2.459e-01,5.412e-03
2.477e-01,2.706e-03
2.495e-01,5.412e-03
2.514e-01,0.000e+00
2.532e-01,2.706e-03
2.550e-01,8.118e-03
2.568e-01,2.706e-03
2.586e-01,5.412e-03
2.604e-01,0.000e+00
2.622e-01,0.000e+00
2.640e-01,8.118e-03
2.658e-01,2.706e-03
2.676e-01,0.000e+00
2.694e-01,2.706e-03
2.712e-01,0.000e+00
2.730e-01,2.706e-03
2.748e-01,0.000e+00
2.766e-01,2.706e-03
2.784e-01,2.706e-03
2.802e-01,2.706e-03
2.820e-01,0.000e+00
2.838e-01,0.000e+00
2.856e-01,0.000e+00
2.874e-01,0.000e+00
2.892e-01,2.706e-03
2.910e-01,0.000e+00
2.928e-01,0.000e+00
2.946e-01,0.000e+00
2.964e-01,2.706e-03
2.982e-01,0.000e+00
3.000e-01,0.000e+00
3.018e-01,0.000e+00
3.036e-01,0.000e+00
3.054e-01,0.000e+00
3.072e-01,0.000e+00
3.090e-01,0.000e+00
3.108e-01,0.000e+00
3.126e-01,0.000e+00
3.144e-01,0.000e+00
3.162e-01,0.000e+00
3.180e-01,0.000e+00
3.198e-01,0.000e+00
3.216e-01,0.000e+00
3.234e-01,0.000e+00
3.252e-01,0.000e+00
3.270e-01,2.706e-03
3.288e-01,0.000e+00
3.306e-01,0.000e+00
3.324e-01,0.000e+00
3.342e-01,0.000e+00
3.360e-01,0.000e+00
3.378e-01,0.000e+00
3.396e-01,0.000e+00
3.414e-01,0.000e+00
3.432e-01,0.000e+00
3.450e-01,0.000e+00
3.468e-01,0.000e+00
3.486e-01,0.000e+00
3.505e-01,0.000e+00
3.523e-01,0.000e+00
3.541e-01,0.000e+00
3.559e-01,0.000e+00
3.577e-01,0.000e+00
3.595e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_04.csv <==
transmittance,probability_density
1.060e-03,1.198e+01
3.179e-03,3.212e+01
5.298e-03,3.455e+01
7.417e-03,3.270e+01
9.536e-03,2.993e+01
1.166e-02,2.635e+01
1.377e-02,2.345e+01
1.589e-02,2.082e+01
1.801e-02,1.875e+01
2.013e-02,1.683e+01
2.225e-02,1.506e+01
2.437e-02,1.375e+01
2.649e-02,1.256e+01
2.861e-02,1.181e+01
3.073e-02,1.044e+01
3.285e-02,9.684e+00
3.497e-02,8.891e+00
3.709e-02,8.152e+00
3.920e-02,7.701e+00
4.132e-02,7.142e+00
4.344e-02,6.470e+00
4.556e-02,6.058e+00
4.768e-02,5.819e+00
4.980e-02,5.235e+00
5.192e-02,4.871e+00
5.404e-02,4.627e+00
5.616e-02,4.448e+00
5.828e-02,4.176e+00
6.040e-02,3.829e+00
6.251e-02,3.714e+00
6.463e-02,3.546e+00
6.675e-02,3.168e+00
6.887e-02,3.134e+00
7.099e-02,3.021e+00
7.311e-02,2.704e+00
7.523e-02,2.690e+00
7.735e-02,2.480e+00
7.947e-02,2.225e+00
8.159e-02,2.308e+00
8.371e-02,2.043e+00
8.583e-02,1.905e+00
8.794e-02,1.875e+00
9.006e-02,1.815e+00
9.218e-02,1.689e+00
9.430e-02,1.698e+00
9.642e-02,1.470e+00
9.854e-02,1.505e+00
1.007e-01,1.486e+00
1.028e-01,1.307e+00
1.049e-01,1.279e+00
1.070e-01,1.199e+00
1.091e-01,1.192e+00
1.113e-01,1.268e+00
1.134e-01,1.104e+00
1.155e-01,9.825e-01
1.176e-01,9.365e-01
1.197e-01,9.779e-01
1.219e-01,8.743e-01
1.240e-01,7.639e-01
1.261e-01,8.490e-01
1.282e-01,7.156e-01
1.303e-01,6.696e-01
1.324e-01,7.317e-01
1.346e-01,6.120e-01
1.367e-01,6.419e-01
1.388e-01,5.614e-01
1.409e-01,6.535e-01
1.430e-01,6.258e-01
1.452e-01,5.338e-01
1.473e-01,5.108e-01
1.494e-01,4.602e-01
1.515e-01,4.165e-01
1.536e-01,4.487e-01
1.558e-01,4.648e-01
1.579e-01,3.912e-01
1.600e-01,3.981e-01
1.621e-01,3.336e-01
1.642e-01,3.474e-01
1.664e-01,3.704e-01
1.685e-01,3.382e-01
1.706e-01,2.899e-01
1.727e-01,3.060e-01
1.748e-01,2.462e-01
1.769e-01,2.761e-01
1.791e-01,2.255e-01
1.812e-01,2.255e-01
1.833e-01,2.071e-01
1.854e-01,2.669e-01
1.875e-01,2.485e-01
1.897e-01,1.703e-01
1.918e-01,1.818e-01
1.939e-01,1.358e-01
1.960e-01,1.795e-01
1.981e-01,1.657e-01
2.003e-01,1.795e-01
2.024e-01,1.680e-01
2.045e-01,1.427e-01
2.066e-01,1.450e-01
2.087e-01,1.381e-01
2.109e-01,1.427e-01
2.130e-01,1.150e-01
2.151e-01,1.035e-01
2.172e-01,8.283e-02
2.193e-01,1.081e-01
2.215e-01,1.496e-01
2.236e-01,9.434e-02
2.257e-01,8.513e-02
2.278e-01,8.283e-02
2.299e-01,7.823e-02
2.320e-01,1.035e-01
2.342e-01,5.752e-02
2.363e-01,7.133e-02
2.384e-01,5.752e-02
2.405e-01,5.982e-02
2.426e-01,5.982e-02
2.448e-01,6.442e-02
2.469e-01,3.451e-02
2.490e-01,6.212e-02
2.511e-01,4.602e-02
2.532e-01,4.372e-02
2.554e-01,4.142e-02
2.575e-01,2.761e-02
2.596e-01,4.602e-02
2.617e-01,4.832e-02
2.638e-01,2.991e-02
2.660e-01,2.531e-02
2.681e-01,3.221e-02
2.702e-01,2.531e-02
2.723e-01,1.841e-02
2.744e-01,2.301e-02
2.765e-01,2.761e-02
2.787e-01,2.071e-02
2.808e-01,2.301e-02
2.829e-01,1.841e-02
2.850e-01,1.381e-02
2.871e-01,2.301e-02
2.893e-01,2.301e-02
2.914e-01,1.841e-02
2.935e-01,2.071e-02
2.956e-01,1.150e-02
2.977e-01,2.071e-02
2.999e-01,2.531e-02
3.020e-01,9.204e-03
3.041e-01,2.301e-03
3.062e-01,6.903e-03
3.083e-01,4.602e-03
3.105e-01,4.602e-03
3.126e-01,6.903e-03
3.147e-01,6.903e-03
3.168e-01,6.903e-03
3.189e-01,6.903e-03
3.211e-01,2.301e-03
3.232e-01,1.381e-02
3.253e-01,6.903e-03
3.274e-01,2.301e-03
3.295e-01,2.301e-03
3.316e-01,0.000e+00
3.338e-01,0.000e+00
3.359e-01,0.000e+00
3.380e-01,0.000e+00
3.401e-01,0.000e+00
3.422e-01,0.000e+00
3.444e-01,2.301e-03
3.465e-01,0.000e+00
3.486e-01,0.000e+00
3.507e-01,0.000e+00
3.528e-01,0.000e+00
3.550e-01,0.000e+00
3.571e-01,4.602e-03
3.592e-01,2.301e-03
3.613e-01,2.301e-03
3.634e-01,2.301e-03
3.656e-01,2.301e-03
3.677e-01,0.000e+00
3.698e-01,2.301e-03
3.719e-01,2.301e-03
3.740e-01,0.000e+00
3.761e-01,0.000e+00
3.783e-01,2.301e-03
3.804e-01,0.000e+00
3.825e-01,0.000e+00
3.846e-01,2.301e-03
3.867e-01,0.000e+00
3.889e-01,0.000e+00
3.910e-01,0.000e+00
3.931e-01,0.000e+00
3.952e-01,0.000e+00
3.973e-01,0.000e+00
3.995e-01,0.000e+00
4.016e-01,0.000e+00
4.037e-01,0.000e+00
4.058e-01,0.000e+00
4.079e-01,0.000e+00
4.101e-01,0.000e+00
4.122e-01,0.000e+00
4.143e-01,0.000e+00
4.164e-01,0.000e+00
4.185e-01,0.000e+00
4.207e-01,0.000e+00
4.228e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_05.csv <==
transmittance,probability_density
3.578e-04,2.035e+02
1.073e-03,2.644e+02
1.789e-03,1.937e+02
2.504e-03,1.371e+02
3.220e-03,1.007e+02
3.936e-03,8.060e+01
4.651e-03,6.061e+01
5.367e-03,4.937e+01
6.082e-03,3.931e+01
6.798e-03,3.170e+01
7.513e-03,2.694e+01
8.229e-03,2.292e+01
8.944e-03,2.039e+01
9.660e-03,1.723e+01
1.038e-02,1.516e+01
1.109e-02,1.291e+01
1.181e-02,1.157e+01
1.252e-02,9.084e+00
1.324e-02,9.335e+00
1.395e-02,7.994e+00
1.467e-02,7.071e+00
1.538e-02,6.107e+00
1.610e-02,5.520e+00
1.682e-02,5.171e+00
1.753e-02,4.877e+00
1.825e-02,4.332e+00
1.896e-02,3.564e+00
1.968e-02,3.508e+00
2.039e-02,3.172e+00
2.111e-02,2.474e+00
2.182e-02,2.949e+00
2.254e-02,2.516e+00
2.326e-02,1.957e+00
2.397e-02,1.747e+00
2.469e-02,2.026e+00
2.540e-02,1.412e+00
2.612e-02,1.845e+00
2.683e-02,1.565e+00
2.755e-02,1.118e+00
2.826e-02,1.230e+00
2.898e-02,1.174e+00
2.970e-02,1.006e+00
3.041e-02,7.966e-01
3.113e-02,7.966e-01
3.184e-02,7.547e-01
3.256e-02,8.106e-01
3.327e-02,7.267e-01
3.399e-02,7.127e-01
3.470e-02,6.289e-01
3.542e-02,6.848e-01
3.614e-02,6.429e-01
3.685e-02,6.149e-01
3.757e-02,5.311e-01
3.828e-02,6.009e-01
3.900e-02,4.752e-01
3.971e-02,4.332e-01
4.043e-02,4.193e-01
4.114e-02,3.773e-01
4.186e-02,2.655e-01
4.258e-02,3.773e-01
4.329e-02,2.935e-01
4.401e-02,3.773e-01
4.472e-02,3.634e-01
4.544e-02,4.472e-01
4.615e-02,1.817e-01
4.687e-02,1.537e-01
4.758e-02,1.677e-01
4.830e-02,2.096e-01
4.902e-02,1.258e-01
4.973e-02,2.236e-01
5.045e-02,2.096e-01
5.116e-02,1.258e-01
5.188e-02,1.817e-01
5.259e-02,8.385e-02
5.331e-02,1.537e-01
5.402e-02,1.537e-01
5.474e-02,8.385e-02
5.546e-02,2.096e-01
5.617e-02,1.258e-01
5.689e-02,8.385e-02
5.760e-02,1.258e-01
5.832e-02,5.590e-02
5.903e-02,1.118e-01
5.975e-02,2.795e-02
6.046e-02,6.988e-02
6.118e-02,8.385e-02
6.190e-02,4.193e-02
6.261e-02,5.590e-02
6.333e-02,9.783e-02
6.404e-02,4.193e-02
6.476e-02,5.590e-02
6.547e-02,5.590e-02
6.619e-02,1.398e-02
6.690e-02,8.385e-02
6.762e-02,4.193e-02
6.834e-02,6.988e-02
6.905e-02,4.193e-02
6.977e-02,2.795e-02
7.048e-02,5.590e-02
7.120e-02,2.795e-02
7.191e-02,5.590e-02
7.263e-02,4.193e-02
7.334e-02,2.795e-02
7.406e-02,1.398e-02
7.477e-02,2.795e-02
7.549e-02,1.398e-02
7.621e-02,8.385e-02
7.692e-02,1.398e-02
7.764e-02,1.398e-02
7.835e-02,1.398e-02
7.907e-02,1.398e-02
7.978e-02,5.590e-02
8.050e-02,2.795e-02
8.121e-02,0.000e+00
8.193e-02,0.000e+00
8.265e-02,1.398e-02
8.336e-02,1.398e-02
8.408e-02,1.398e-02
8.479e-02,2.795e-02
8.551e-02,1.398e-02
8.622e-02,0.000e+00
8.694e-02,0.000e+00
8.765e-02,1.398e-02
8.837e-02,0.000e+00
8.909e-02,2.795e-02
8.980e-02,1.398e-02
9.052e-02,1.398e-02
9.123e-02,1.398e-02
9.195e-02,1.398e-02
9.266e-02,1.398e-02
9.338e-02,0.000e+00
9.409e-02,1.398e-02
9.481e-02,0.000e+00
9.553e-02,0.000e+00
9.624e-02,0.000e+00
9.696e-02,1.398e-02
9.767e-02,1.398e-02
9.839e-02,0.000e+00
9.910e-02,0.000e+00
9.982e-02,1.398e-02
1.005e-01,0.000e+00
1.013e-01,0.000e+00
1.020e-01,1.398e-02
1.027e-01,0.000e+00
1.034e-01,4.193e-02
1.041e-01,0.000e+00
1.048e-01,0.000e+00
1.055e-01,0.000e+00
1.063e-01,0.000e+00
1.070e-01,0.000e+00
1.077e-01,0.000e+00
1.084e-01,0.000e+00
1.091e-01,0.000e+00
1.098e-01,1.398e-02
1.106e-01,0.000e+00
1.113e-01,0.000e+00
1.120e-01,0.000e+00
1.127e-01,0.000e+00
1.134e-01,1.398e-02
1.141e-01,1.398e-02
1.148e-01,0.000e+00
1.156e-01,0.000e+00
1.163e-01,0.000e+00
1.170e-01,0.000e+00
1.177e-01,0.000e+00
1.184e-01,0.000e+00
1.191e-01,1.398e-02
1.199e-01,0.000e+00
1.206e-01,0.000e+00
1.213e-01,0.000e+00
1.220e-01,0.000e+00
1.227e-01,0.000e+00
1.234e-01,0.000e+00
1.241e-01,0.000e+00
1.249e-01,0.000e+00
1.256e-01,0.000e+00
1.263e-01,0.000e+00
1.270e-01,0.000e+00
1.277e-01,0.000e+00
1.284e-01,0.000e+00
1.292e-01,0.000e+00
1.299e-01,1.398e-02
1.306e-01,0.000e+00
1.313e-01,0.000e+00
1.320e-01,0.000e+00
1.327e-01,0.000e+00
1.335e-01,0.000e+00
1.342e-01,0.000e+00
1.349e-01,0.000e+00
1.356e-01,0.000e+00
1.363e-01,0.000e+00
1.370e-01,0.000e+00
1.377e-01,0.000e+00
1.385e-01,0.000e+00
1.392e-01,0.000e+00
1.399e-01,0.000e+00
1.406e-01,0.000e+00
1.413e-01,0.000e+00
1.420e-01,0.000e+00
1.428e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_06.csv <==
transmittance,probability_density
1.374e-03,1.420e+00
4.122e-03,7.483e+00
6.870e-03,1.131e+01
9.617e-03,1.288e+01
1.237e-02,1.333e+01
1.511e-02,1.336e+01
1.786e-02,1.309e+01
2.061e-02,1.263e+01
2.336e-02,1.190e+01
2.610e-02,1.159e+01
2.885e-02,1.060e+01
3.160e-02,1.027e+01
3.435e-02,9.715e+00
3.710e-02,9.160e+00
3.984e-02,8.761e+00
4.259e-02,8.461e+00
4.534e-02,7.991e+00
4.809e-02,7.680e+00
5.083e-02,7.080e+00
5.358e-02,6.688e+00
5.633e-02,6.598e+00
5.908e-02,6.220e+00
6.183e-02,5.843e+00
6.457e-02,5.824e+00
6.732e-02,5.556e+00
7.007e-02,5.247e+00
7.282e-02,4.869e+00
7.556e-02,4.686e+00
7.831e-02,4.568e+00
8.106e-02,4.351e+00
8.381e-02,4.246e+00
8.656e-02,3.985e+00
8.930e-02,3.799e+00
9.205e-02,3.718e+00
9.480e-02,3.501e+00
9.755e-02,3.515e+00
1.003e-01,3.283e+00
1.030e-01,3.256e+00
1.058e-01,3.033e+00
1.085e-01,2.955e+00
1.113e-01,2.782e+00
1.140e-01,2.768e+00
1.168e-01,2.697e+00
1.195e-01,2.497e+00
1.223e-01,2.426e+00
1.250e-01,2.310e+00
1.278e-01,2.429e+00
1.305e-01,2.236e+00
1.333e-01,2.229e+00
1.360e-01,1.998e+00
1.388e-01,2.032e+00
1.415e-01,2.010e+00
1.443e-01,1.881e+00
1.470e-01,1.654e+00
1.498e-01,1.732e+00
1.525e-01,1.718e+00
1.553e-01,1.677e+00
1.580e-01,1.537e+00
1.607e-01,1.524e+00
1.635e-01,1.535e+00
1.662e-01,1.425e+00
1.690e-01,1.258e+00
1.717e-01,1.384e+00
1.745e-01,1.276e+00
1.772e-01,1.272e+00
1.800e-01,1.198e+00
1.827e-01,1.161e+00
1.855e-01,1.024e+00
1.882e-01,1.106e+00
1.910e-01,1.063e+00
1.937e-01,9.192e-01
1.965e-01,1.058e+00
1.992e-01,9.706e-01
2.020e-01,9.476e-01
2.047e-01,9.245e-01
2.075e-01,8.837e-01
2.102e-01,8.234e-01
2.130e-01,8.145e-01
2.157e-01,8.216e-01
2.185e-01,7.843e-01
2.212e-01,6.228e-01
2.239e-01,6.601e-01
2.267e-01,6.512e-01
2.294e-01,6.406e-01
2.322e-01,6.282e-01
2.349e-01,5.749e-01
2.377e-01,5.785e-01
2.404e-01,5.554e-01
2.432e-01,5.111e-01
2.459e-01,5.625e-01
2.487e-01,5.146e-01
2.514e-01,4.436e-01
2.542e-01,4.685e-01
2.569e-01,4.507e-01
2.597e-01,4.206e-01
2.624e-01,3.975e-01
2.652e-01,3.744e-01
2.679e-01,3.993e-01
2.707e-01,3.194e-01
2.734e-01,3.141e-01
2.762e-01,3.655e-01
2.789e-01,3.425e-01
2.816e-01,2.910e-01
2.844e-01,2.715e-01
2.871e-01,2.963e-01
2.899e-01,2.697e-01
2.926e-01,2.591e-01
2.954e-01,2.378e-01
2.981e-01,2.325e-01
3.009e-01,2.076e-01
3.036e-01,2.236e-01
3.064e-01,2.041e-01
3.091e-01,1.899e-01
3.119e-01,1.668e-01
3.146e-01,2.147e-01
3.174e-01,1.757e-01
3.201e-01,1.579e-01
3.229e-01,1.810e-01
3.256e-01,1.366e-01
3.284e-01,1.526e-01
3.311e-01,1.136e-01
3.339e-01,1.224e-01
3.366e-01,9.760e-02
3.394e-01,9.582e-02
3.421e-01,9.405e-02
3.448e-01,1.047e-01
3.476e-01,1.047e-01
3.503e-01,9.405e-02
3.531e-01,9.405e-02
3.558e-01,6.033e-02
3.586e-01,9.937e-02
3.613e-01,7.453e-02
3.641e-01,7.985e-02
3.668e-01,5.323e-02
3.696e-01,6.566e-02
3.723e-01,4.791e-02
3.751e-01,4.969e-02
3.778e-01,4.614e-02
3.806e-01,5.323e-02
3.833e-01,4.081e-02
3.861e-01,3.726e-02
3.888e-01,2.662e-02
3.916e-01,2.662e-02
3.943e-01,2.307e-02
3.971e-01,2.839e-02
3.998e-01,2.662e-02
4.026e-01,2.484e-02
4.053e-01,2.662e-02
4.080e-01,2.307e-02
4.108e-01,1.420e-02
4.135e-01,1.065e-02
4.163e-01,5.323e-03
4.190e-01,1.597e-02
4.218e-01,1.242e-02
4.245e-01,1.242e-02
4.273e-01,1.774e-02
4.300e-01,1.242e-02
4.328e-01,1.065e-02
4.355e-01,1.065e-02
4.383e-01,7.098e-03
4.410e-01,7.098e-03
4.438e-01,5.323e-03
4.465e-01,1.242e-02
4.493e-01,7.098e-03
4.520e-01,3.549e-03
4.548e-01,3.549e-03
4.575e-01,0.000e+00
4.603e-01,1.242e-02
4.630e-01,0.000e+00
4.658e-01,0.000e+00
4.685e-01,3.549e-03
4.712e-01,3.549e-03
4.740e-01,1.774e-03
4.767e-01,0.000e+00
4.795e-01,5.323e-03
4.822e-01,0.000e+00
4.850e-01,0.000e+00
4.877e-01,0.000e+00
4.905e-01,1.774e-03
4.932e-01,1.774e-03
4.960e-01,0.000e+00
4.987e-01,1.774e-03
5.015e-01,0.000e+00
5.042e-01,0.000e+00
5.070e-01,0.000e+00
5.097e-01,0.000e+00
5.125e-01,0.000e+00
5.152e-01,0.000e+00
5.180e-01,0.000e+00
5.207e-01,0.000e+00
5.235e-01,0.000e+00
5.262e-01,0.000e+00
5.290e-01,0.000e+00
5.317e-01,0.000e+00
5.344e-01,0.000e+00
5.372e-01,0.000e+00
5.399e-01,0.000e+00
5.427e-01,0.000e+00
5.454e-01,0.000e+00
5.482e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_07.csv <==
transmittance,probability_density
1.490e-03,5.137e-01
4.471e-03,3.540e+00
7.451e-03,6.351e+00
1.043e-02,7.777e+00
1.341e-02,8.543e+00
1.639e-02,8.995e+00
1.937e-02,9.188e+00
2.235e-02,9.160e+00
2.533e-02,9.014e+00
2.831e-02,8.766e+00
3.129e-02,8.589e+00
3.428e-02,8.204e+00
3.726e-02,7.861e+00
4.024e-02,7.885e+00
4.322e-02,7.530e+00
4.620e-02,7.126e+00
4.918e-02,6.922e+00
5.216e-02,6.766e+00
5.514e-02,6.223e+00
5.812e-02,6.218e+00
6.110e-02,6.228e+00
6.408e-02,5.744e+00
6.706e-02,5.518e+00
7.004e-02,5.456e+00
7.302e-02,5.189e+00
7.600e-02,5.103e+00
7.898e-02,4.914e+00
8.196e-02,4.589e+00
8.494e-02,4.502e+00
8.792e-02,4.379e+00
9.090e-02,4.321e+00
9.388e-02,4.185e+00
9.686e-02,3.954e+00
9.985e-02,3.866e+00
1.028e-01,3.800e+00
1.058e-01,3.598e+00
1.088e-01,3.548e+00
1.118e-01,3.478e+00
1.147e-01,3.275e+00
1.177e-01,3.131e+00
1.207e-01,2.938e+00
1.237e-01,3.049e+00
1.267e-01,2.986e+00
1.296e-01,2.807e+00
1.326e-01,2.742e+00
1.356e-01,2.757e+00
1.386e-01,2.585e+00
1.416e-01,2.500e+00
1.446e-01,2.346e+00
1.475e-01,2.518e+00
1.505e-01,2.366e+00
1.535e-01,2.240e+00
1.565e-01,2.245e+00
1.595e-01,2.166e+00
1.624e-01,2.137e+00
1.654e-01,2.091e+00
1.684e-01,1.836e+00
1.714e-01,2.034e+00
1.744e-01,1.860e+00
1.773e-01,1.803e+00
1.803e-01,1.723e+00
1.833e-01,1.737e+00
1.863e-01,1.626e+00
1.893e-01,1.659e+00
1.922e-01,1.567e+00
1.952e-01,1.674e+00
1.982e-01,1.464e+00
2.012e-01,1.374e+00
2.042e-01,1.389e+00
2.071e-01,1.435e+00
2.101e-01,1.317e+00
2.131e-01,1.273e+00
2.161e-01,1.292e+00
2.191e-01,1.155e+00
2.220e-01,1.271e+00
2.250e-01,1.168e+00
2.280e-01,1.091e+00
2.310e-01,1.044e+00
2.340e-01,1.109e+00
2.369e-01,9.963e-01
2.399e-01,1.050e+00
2.429e-01,9.374e-01
2.459e-01,9.587e-01
2.489e-01,8.785e-01
2.518e-01,9.440e-01
2.548e-01,8.949e-01
2.578e-01,7.313e-01
2.608e-01,7.738e-01
2.638e-01,8.098e-01
2.668e-01,7.460e-01
2.697e-01,7.542e-01
2.727e-01,7.084e-01
2.757e-01,6.969e-01
2.787e-01,6.806e-01
2.817e-01,6.609e-01
2.846e-01,6.511e-01
2.876e-01,6.119e-01
2.906e-01,4.842e-01
2.936e-01,5.939e-01
2.966e-01,5.170e-01
2.995e-01,5.284e-01
3.025e-01,5.562e-01
3.055e-01,4.777e-01
3.085e-01,4.417e-01
3.115e-01,4.581e-01
3.144e-01,4.384e-01
3.174e-01,3.763e-01
3.204e-01,3.861e-01
3.234e-01,3.795e-01
3.264e-01,3.763e-01
3.293e-01,3.354e-01
3.323e-01,3.419e-01
3.353e-01,3.092e-01
3.383e-01,3.517e-01
3.413e-01,3.190e-01
3.442e-01,2.536e-01
3.472e-01,2.650e-01
3.502e-01,2.798e-01
3.532e-01,2.356e-01
3.562e-01,2.487e-01
3.591e-01,2.307e-01
3.621e-01,2.045e-01
3.651e-01,1.881e-01
3.681e-01,2.339e-01
3.711e-01,1.996e-01
3.740e-01,1.571e-01
3.770e-01,1.423e-01
3.800e-01,1.816e-01
3.830e-01,1.341e-01
3.860e-01,1.325e-01
3.889e-01,1.276e-01
3.919e-01,1.047e-01
3.949e-01,1.096e-01
3.979e-01,1.505e-01
4.009e-01,1.129e-01
4.039e-01,1.162e-01
4.068e-01,9.979e-02
4.098e-01,9.489e-02
4.128e-01,7.853e-02
4.158e-01,9.652e-02
4.188e-01,6.707e-02
4.217e-01,7.362e-02
4.247e-01,6.380e-02
4.277e-01,5.235e-02
4.307e-01,4.417e-02
4.337e-01,3.926e-02
4.366e-01,5.399e-02
4.396e-01,4.090e-02
4.426e-01,4.090e-02
4.456e-01,3.926e-02
4.486e-01,4.581e-02
4.515e-01,2.127e-02
4.545e-01,2.454e-02
4.575e-01,2.781e-02
4.605e-01,2.454e-02
4.635e-01,2.127e-02
4.664e-01,1.636e-02
4.694e-01,1.636e-02
4.724e-01,2.127e-02
4.754e-01,6.544e-03
4.784e-01,1.145e-02
4.813e-01,1.145e-02
4.843e-01,1.472e-02
4.873e-01,1.636e-02
4.903e-01,8.180e-03
4.933e-01,3.272e-03
4.962e-01,6.544e-03
4.992e-01,6.544e-03
5.022e-01,6.544e-03
5.052e-01,4.908e-03
5.082e-01,4.908e-03
5.111e-01,4.908e-03
5.141e-01,0.000e+00
5.171e-01,1.636e-03
5.201e-01,3.272e-03
5.231e-01,3.272e-03
5.260e-01,3.272e-03
5.290e-01,1.636e-03
5.320e-01,1.636e-03
5.350e-01,0.000e+00
5.380e-01,3.272e-03
5.410e-01,3.272e-03
5.439e-01,0.000e+00
5.469e-01,0.000e+00
5.499e-01,0.000e+00
5.529e-01,0.000e+00
5.559e-01,0.000e+00
5.588e-01,0.000e+00
5.618e-01,0.000e+00
5.648e-01,0.000e+00
5.678e-01,0.000e+00
5.708e-01,0.000e+00
5.737e-01,0.000e+00
5.767e-01,0.000e+00
5.797e-01,0.000e+00
5.827e-01,0.000e+00
5.857e-01,0.000e+00
5.886e-01,0.000e+00
5.916e-01,0.000e+00
5.946e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_08.csv <==
transmittance,probability_density
1.674e-03,2.155e-01
5.023e-03,1.790e+00
8.371e-03,3.776e+00
1.172e-02,5.062e+00
1.507e-02,5.644e+00
1.842e-02,6.192e+00
2.176e-02,6.397e+00
2.511e-02,6.592e+00
2.846e-02,6.637e+00
3.181e-02,6.582e+00
3.516e-02,6.652e+00
3.851e-02,6.269e+00
4.186e-02,6.348e+00
4.520e-02,6.100e+00
4.855e-02,6.110e+00
5.190e-02,5.861e+00
5.525e-02,5.822e+00
5.860e-02,5.465e+00
6.195e-02,5.449e+00
6.529e-02,5.222e+00
6.864e-02,5.091e+00
7.199e-02,5.057e+00
7.534e-02,4.947e+00
7.869e-02,4.644e+00
8.204e-02,4.574e+00
8.538e-02,4.628e+00
8.873e-02,4.382e+00
9.208e-02,4.248e+00
9.543e-02,4.124e+00
9.878e-02,3.978e+00
1.021e-01,3.946e+00
1.055e-01,3.766e+00
1.088e-01,3.722e+00
1.122e-01,3.737e+00
1.155e-01,3.450e+00
1.189e-01,3.479e+00
1.222e-01,3.224e+00
1.256e-01,3.362e+00
1.289e-01,3.201e+00
1.323e-01,3.141e+00
1.356e-01,2.985e+00
1.390e-01,2.988e+00
1.423e-01,2.840e+00
1.457e-01,2.838e+00
1.490e-01,2.754e+00
1.524e-01,2.739e+00
1.557e-01,2.585e+00
1.590e-01,2.595e+00
1.624e-01,2.384e+00
1.657e-01,2.512e+00
1.691e-01,2.330e+00
1.724e-01,2.416e+00
1.758e-01,2.222e+00
1.791e-01,2.251e+00
1.825e-01,2.066e+00
1.858e-01,2.211e+00
1.892e-01,2.101e+00
1.925e-01,1.999e+00
1.959e-01,1.931e+00
1.992e-01,2.042e+00
2.026e-01,1.870e+00
2.059e-01,1.769e+00
2.093e-01,1.801e+00
2.126e-01,1.813e+00
2.160e-01,1.707e+00
2.193e-01,1.663e+00
2.227e-01,1.702e+00
2.260e-01,1.683e+00
2.294e-01,1.580e+00
2.327e-01,1.503e+00
2.361e-01,1.504e+00
2.394e-01,1.410e+00
2.428e-01,1.405e+00
2.461e-01,1.376e+00
2.495e-01,1.415e+00
2.528e-01,1.268e+00
2.562e-01,1.255e+00
2.595e-01,1.233e+00
2.628e-01,1.131e+00
2.662e-01,1.142e+00
2.695e-01,1.207e+00
2.729e-01,1.129e+00
2.762e-01,1.108e+00
2.796e-01,1.050e+00
2.829e-01,1.059e+00
2.863e-01,9.931e-01
2.896e-01,9.800e-01
2.930e-01,9.101e-01
2.963e-01,1.027e+00
2.997e-01,9.028e-01
3.030e-01,8.912e-01
3.064e-01,8.388e-01
3.097e-01,8.577e-01
3.131e-01,7.747e-01
3.164e-01,7.601e-01
3.198e-01,6.990e-01
3.231e-01,6.771e-01
3.265e-01,6.786e-01
3.298e-01,6.771e-01
3.332e-01,6.830e-01
3.365e-01,6.000e-01
3.399e-01,5.767e-01
3.432e-01,5.708e-01
3.466e-01,6.320e-01
3.499e-01,5.053e-01
3.533e-01,4.820e-01
3.566e-01,5.257e-01
3.600e-01,4.631e-01
3.633e-01,4.689e-01
3.666e-01,4.572e-01
3.700e-01,4.471e-01
3.733e-01,3.553e-01
3.767e-01,3.728e-01
3.800e-01,3.466e-01
3.834e-01,4.034e-01
3.867e-01,3.597e-01
3.901e-01,3.204e-01
3.934e-01,3.204e-01
3.968e-01,2.942e-01
4.001e-01,2.607e-01
4.035e-01,2.519e-01
4.068e-01,2.840e-01
4.102e-01,2.272e-01
4.135e-01,2.432e-01
4.169e-01,2.344e-01
4.202e-01,1.966e-01
4.236e-01,2.155e-01
4.269e-01,1.514e-01
4.303e-01,1.893e-01
4.336e-01,1.500e-01
4.370e-01,1.398e-01
4.403e-01,1.485e-01
4.437e-01,1.456e-01
4.470e-01,1.325e-01
4.504e-01,1.413e-01
4.537e-01,1.325e-01
4.571e-01,1.019e-01
4.604e-01,1.034e-01
4.638e-01,7.135e-02
4.671e-01,6.407e-02
4.705e-01,7.572e-02
4.738e-01,6.262e-02
4.771e-01,3.640e-02
4.805e-01,6.844e-02
4.838e-01,5.970e-02
4.872e-01,4.660e-02
4.905e-01,4.223e-02
4.939e-01,4.660e-02
4.972e-01,4.369e-02
5.006e-01,2.767e-02
5.039e-01,3.349e-02
5.073e-01,1.893e-02
5.106e-01,2.767e-02
5.140e-01,2.912e-02
5.173e-01,1.311e-02
5.207e-01,1.456e-02
5.240e-01,1.311e-02
5.274e-01,1.165e-02
5.307e-01,7.281e-03
5.341e-01,1.602e-02
5.374e-01,1.165e-02
5.408e-01,7.281e-03
5.441e-01,2.912e-03
5.475e-01,2.912e-03
5.508e-01,2.912e-03
5.542e-01,8.737e-03
5.575e-01,7.281e-03
5.609e-01,1.456e-03
5.642e-01,2.912e-03
5.676e-01,1.456e-03
5.709e-01,0.000e+00
5.743e-01,5.825e-03
5.776e-01,0.000e+00
5.809e-01,1.456e-03
5.843e-01,1.456e-03
5.876e-01,0.000e+00
5.910e-01,1.456e-03
5.943e-01,0.000e+00
5.977e-01,0.000e+00
6.010e-01,0.000e+00
6.044e-01,0.000e+00
6.077e-01,1.456e-03
6.111e-01,0.000e+00
6.144e-01,0.000e+00
6.178e-01,0.000e+00
6.211e-01,0.000e+00
6.245e-01,0.000e+00
6.278e-01,0.000e+00
6.312e-01,0.000e+00
6.345e-01,0.000e+00
6.379e-01,0.000e+00
6.412e-01,0.000e+00
6.446e-01,0.000e+00
6.479e-01,0.000e+00
6.513e-01,0.000e+00
6.546e-01,0.000e+00
6.580e-01,0.000e+00
6.613e-01,0.000e+00
6.647e-01,0.000e+00
6.680e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_09.csv <==
transmittance,probability_density
1.802e-03,7.982e-02
5.406e-03,8.970e-01
9.010e-03,2.189e+00
1.261e-02,3.170e+00
1.622e-02,3.734e+00
1.982e-02,4.257e+00
2.343e-02,4.462e+00
2.703e-02,4.804e+00
3.064e-02,4.723e+00
3.424e-02,4.933e+00
3.784e-02,5.029e+00
4.145e-02,4.869e+00
4.505e-02,4.950e+00
4.866e-02,4.943e+00
5.226e-02,4.939e+00
5.586e-02,4.671e+00
5.947e-02,4.773e+00
6.307e-02,4.628e+00
6.668e-02,4.590e+00
7.028e-02,4.371e+00
7.389e-02,4.459e+00
7.749e-02,4.364e+00
8.109e-02,4.188e+00
8.470e-02,4.004e+00
8.830e-02,4.109e+00
9.191e-02,3.988e+00
9.551e-02,3.860e+00
9.911e-02,3.861e+00
1.027e-01,3.841e+00
1.063e-01,3.750e+00
1.099e-01,3.765e+00
1.135e-01,3.444e+00
1.171e-01,3.527e+00
1.207e-01,3.269e+00
1.243e-01,3.290e+00
1.279e-01,3.102e+00
1.316e-01,3.255e+00
1.352e-01,3.125e+00
1.388e-01,2.957e+00
1.424e-01,3.098e+00
1.460e-01,2.968e+00
1.496e-01,2.798e+00
1.532e-01,2.863e+00
1.568e-01,2.772e+00
1.604e-01,2.788e+00
1.640e-01,2.742e+00
1.676e-01,2.669e+00
1.712e-01,2.581e+00
1.748e-01,2.649e+00
1.784e-01,2.519e+00
1.820e-01,2.430e+00
1.856e-01,2.308e+00
1.892e-01,2.323e+00
1.928e-01,2.257e+00
1.964e-01,2.269e+00
2.000e-01,2.261e+00
2.036e-01,2.235e+00
2.072e-01,2.105e+00
2.108e-01,2.127e+00
2.144e-01,2.031e+00
2.181e-01,2.069e+00
2.217e-01,1.971e+00
2.253e-01,1.964e+00
2.289e-01,1.931e+00
2.325e-01,1.956e+00
2.361e-01,1.811e+00
2.397e-01,1.828e+00
2.433e-01,1.859e+00
2.469e-01,1.706e+00
2.505e-01,1.779e+00
2.541e-01,1.680e+00
2.577e-01,1.573e+00
2.613e-01,1.659e+00
2.649e-01,1.747e+00
2.685e-01,1.564e+00
2.721e-01,1.531e+00
2.757e-01,1.400e+00
2.793e-01,1.438e+00
2.829e-01,1.481e+00
2.865e-01,1.338e+00
2.901e-01,1.406e+00
2.937e-01,1.268e+00
2.973e-01,1.293e+00
3.009e-01,1.261e+00
3.046e-01,1.247e+00
3.082e-01,1.219e+00
3.118e-01,1.153e+00
3.154e-01,1.228e+00
3.190e-01,1.126e+00
3.226e-01,1.101e+00
3.262e-01,1.154e+00
3.298e-01,1.042e+00
3.334e-01,9.984e-01
3.370e-01,9.592e-01
3.406e-01,1.020e+00
3.442e-01,8.821e-01
3.478e-01,9.362e-01
3.514e-01,9.308e-01
3.550e-01,8.104e-01
3.586e-01,8.577e-01
3.622e-01,8.185e-01
3.658e-01,8.307e-01
3.694e-01,7.590e-01
3.730e-01,7.224e-01
3.766e-01,6.859e-01
3.802e-01,6.940e-01
3.838e-01,6.832e-01
3.874e-01,6.805e-01
3.911e-01,6.358e-01
3.947e-01,6.277e-01
3.983e-01,5.533e-01
4.019e-01,5.493e-01
4.055e-01,5.127e-01
4.091e-01,4.857e-01
4.127e-01,4.843e-01
4.163e-01,4.546e-01
4.199e-01,4.018e-01
4.235e-01,4.451e-01
4.271e-01,3.761e-01
4.307e-01,3.734e-01
4.343e-01,3.450e-01
4.379e-01,3.328e-01
4.415e-01,3.139e-01
4.451e-01,3.639e-01
4.487e-01,2.868e-01
4.523e-01,3.057e-01
4.559e-01,2.273e-01
4.595e-01,2.462e-01
4.631e-01,2.855e-01
4.667e-01,2.178e-01
4.703e-01,2.286e-01
4.739e-01,1.989e-01
4.775e-01,1.826e-01
4.812e-01,1.799e-01
4.848e-01,1.556e-01
4.884e-01,1.691e-01
4.920e-01,1.542e-01
4.956e-01,1.299e-01
4.992e-01,1.569e-01
5.028e-01,1.028e-01
5.064e-01,9.470e-02
5.100e-01,8.117e-02
5.136e-01,7.982e-02
5.172e-01,7.305e-02
5.208e-01,6.900e-02
5.244e-01,7.441e-02
5.280e-01,6.494e-02
5.316e-01,5.006e-02
5.352e-01,3.788e-02
5.388e-01,4.600e-02
5.424e-01,3.517e-02
5.460e-01,3.788e-02
5.496e-01,2.570e-02
5.532e-01,2.570e-02
5.568e-01,2.435e-02
5.604e-01,1.353e-02
5.640e-01,1.894e-02
5.677e-01,1.894e-02
5.713e-01,1.488e-02
5.749e-01,1.353e-02
5.785e-01,1.082e-02
5.821e-01,5.411e-03
5.857e-01,8.117e-03
5.893e-01,4.059e-03
5.929e-01,1.353e-03
5.965e-01,6.764e-03
6.001e-01,5.411e-03
6.037e-01,5.411e-03
6.073e-01,1.353e-03
6.109e-01,1.353e-03
6.145e-01,5.411e-03
6.181e-01,1.353e-03
6.217e-01,0.000e+00
6.253e-01,0.000e+00
6.289e-01,0.000e+00
6.325e-01,0.000e+00
6.361e-01,1.353e-03
6.397e-01,0.000e+00
6.433e-01,0.000e+00
6.469e-01,0.000e+00
6.505e-01,0.000e+00
6.542e-01,1.353e-03
6.578e-01,0.000e+00
6.614e-01,0.000e+00
6.650e-01,0.000e+00
6.686e-01,0.000e+00
6.722e-01,0.000e+00
6.758e-01,0.000e+00
6.794e-01,0.000e+00
6.830e-01,0.000e+00
6.866e-01,0.000e+00
6.902e-01,0.000e+00
6.938e-01,0.000e+00
6.974e-01,0.000e+00
7.010e-01,0.000e+00
7.046e-01,0.000e+00
7.082e-01,0.000e+00
7.118e-01,0.000e+00
7.154e-01,0.000e+00
7.190e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_1.csv <==
transmittance,probability_density
7.057e-04,1.855e+01
2.117e-03,5.652e+01
3.528e-03,6.365e+01
4.940e-03,5.724e+01
6.351e-03,5.192e+01
7.762e-03,4.569e+01
9.173e-03,3.969e+01
1.058e-02,3.427e+01
1.200e-02,3.007e+01
1.341e-02,2.624e+01
1.482e-02,2.369e+01
1.623e-02,2.131e+01
1.764e-02,1.885e+01
1.905e-02,1.698e+01
2.046e-02,1.552e+01
2.188e-02,1.421e+01
2.329e-02,1.229e+01
2.470e-02,1.110e+01
2.611e-02,1.022e+01
2.752e-02,9.289e+00
2.893e-02,8.673e+00
3.034e-02,8.127e+00
3.175e-02,7.546e+00
3.317e-02,6.894e+00
3.458e-02,6.065e+00
3.599e-02,5.959e+00
3.740e-02,5.626e+00
3.881e-02,4.506e+00
4.022e-02,4.818e+00
4.163e-02,4.492e+00
4.304e-02,4.138e+00
4.446e-02,3.642e+00
4.587e-02,3.259e+00
4.728e-02,3.585e+00
4.869e-02,3.259e+00
5.010e-02,3.118e+00
5.151e-02,2.480e+00
5.292e-02,2.374e+00
5.434e-02,2.459e+00
5.575e-02,2.274e+00
5.716e-02,2.189e+00
5.857e-02,2.005e+00
5.998e-02,1.864e+00
6.139e-02,1.608e+00
6.280e-02,1.608e+00
6.421e-02,1.637e+00
6.563e-02,1.474e+00
6.704e-02,1.226e+00
6.845e-02,1.197e+00
6.986e-02,1.205e+00
7.127e-02,1.190e+00
7.268e-02,9.920e-01
7.409e-02,9.707e-01
7.550e-02,1.112e+00
7.692e-02,7.653e-01
7.833e-02,8.928e-01
7.974e-02,9.211e-01
8.115e-02,6.944e-01
8.256e-02,6.802e-01
8.397e-02,6.944e-01
8.538e-02,8.432e-01
8.679e-02,5.456e-01
8.821e-02,4.677e-01
8.962e-02,5.456e-01
9.103e-02,5.243e-01
9.244e-02,5.173e-01
9.385e-02,4.747e-01
9.526e-02,4.747e-01
9.667e-02,5.598e-01
9.809e-02,4.747e-01
9.950e-02,3.189e-01
1.009e-01,4.251e-01
1.023e-01,3.543e-01
1.037e-01,3.685e-01
1.051e-01,3.330e-01
1.066e-01,3.259e-01
1.080e-01,2.763e-01
1.094e-01,2.905e-01
1.108e-01,3.047e-01
1.122e-01,2.480e-01
1.136e-01,2.693e-01
1.150e-01,2.693e-01
1.164e-01,2.338e-01
1.178e-01,1.701e-01
1.193e-01,1.842e-01
1.207e-01,1.346e-01
1.221e-01,1.417e-01
1.235e-01,1.630e-01
1.249e-01,2.055e-01
1.263e-01,1.771e-01
1.277e-01,6.377e-02
1.291e-01,1.275e-01
1.305e-01,1.488e-01
1.320e-01,1.134e-01
1.334e-01,1.771e-01
1.348e-01,1.063e-01
1.362e-01,9.211e-02
1.376e-01,8.503e-02
1.390e-01,7.086e-02
1.404e-01,7.086e-02
1.418e-01,9.920e-02
1.432e-01,7.794e-02
1.447e-01,4.251e-02
1.461e-01,1.063e-01
1.475e-01,1.417e-02
1.489e-01,7.794e-02
1.503e-01,2.126e-02
1.517e-01,5.669e-02
1.531e-01,4.960e-02
1.545e-01,6.377e-02
1.559e-01,3.543e-02
1.574e-01,2.126e-02
1.588e-01,4.960e-02
1.602e-01,2.834e-02
1.616e-01,3.543e-02
1.630e-01,3.543e-02
1.644e-01,2.834e-02
1.658e-01,2.126e-02
1.672e-01,1.417e-02
1.687e-01,1.417e-02
1.701e-01,0.000e+00
1.715e-01,2.126e-02
1.729e-01,2.126e-02
1.743e-01,1.417e-02
1.757e-01,3.543e-02
1.771e-01,2.126e-02
1.785e-01,7.086e-03
1.799e-01,3.543e-02
1.814e-01,2.834e-02
1.828e-01,7.086e-03
1.842e-01,1.417e-02
1.856e-01,2.834e-02
1.870e-01,7.086e-03
1.884e-01,1.417e-02
1.898e-01,7.086e-03
1.912e-01,2.126e-02
1.926e-01,2.834e-02
1.941e-01,7.086e-03
1.955e-01,1.417e-02
1.969e-01,1.417e-02
1.983e-01,7.086e-03
1.997e-01,0.000e+00
2.011e-01,0.000e+00
2.025e-01,0.000e+00
2.039e-01,7.086e-03
2.053e-01,0.000e+00
2.068e-01,0.000e+00
2.082e-01,0.000e+00
2.096e-01,7.086e-03
2.110e-01,0.000e+00
2.124e-01,7.086e-03
2.138e-01,0.000e+00
2.152e-01,0.000e+00
2.166e-01,2.126e-02
2.180e-01,1.417e-02
2.195e-01,0.000e+00
2.209e-01,0.000e+00
2.223e-01,0.000e+00
2.237e-01,0.000e+00
2.251e-01,0.000e+00
2.265e-01,0.000e+00
2.279e-01,0.000e+00
2.293e-01,7.086e-03
2.307e-01,7.086e-03
2.322e-01,7.086e-03
2.336e-01,0.000e+00
2.350e-01,0.000e+00
2.364e-01,0.000e+00
2.378e-01,0.000e+00
2.392e-01,7.086e-03
2.406e-01,0.000e+00
2.420e-01,0.000e+00
2.434e-01,0.000e+00
2.449e-01,0.000e+00
2.463e-01,0.000e+00
2.477e-01,7.086e-03
2.491e-01,0.000e+00
2.505e-01,0.000e+00
2.519e-01,0.000e+00
2.533e-01,0.000e+00
2.547e-01,0.000e+00
2.562e-01,7.086e-03
2.576e-01,0.000e+00
2.590e-01,0.000e+00
2.604e-01,0.000e+00
2.618e-01,0.000e+00
2.632e-01,0.000e+00
2.646e-01,0.000e+00
2.660e-01,0.000e+00
2.674e-01,0.000e+00
2.689e-01,0.000e+00
2.703e-01,0.000e+00
2.717e-01,0.000e+00
2.731e-01,0.000e+00
2.745e-01,0.000e+00
2.759e-01,0.000e+00
2.773e-01,0.000e+00
2.787e-01,0.000e+00
2.801e-01,0.000e+00
2.816e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_11.csv <==
transmittance,probability_density
1.981e-03,8.617e-03
5.942e-03,2.400e-01
9.903e-03,6.401e-01
1.386e-02,1.148e+00
1.782e-02,1.617e+00
2.179e-02,1.962e+00
2.575e-02,2.099e+00
2.971e-02,2.351e+00
3.367e-02,2.565e+00
3.763e-02,2.665e+00
4.159e-02,2.683e+00
4.555e-02,2.767e+00
4.951e-02,2.911e+00
5.347e-02,2.900e+00
5.744e-02,3.080e+00
6.140e-02,2.930e+00
6.536e-02,2.885e+00
6.932e-02,2.988e+00
7.328e-02,3.135e+00
7.724e-02,3.005e+00
8.120e-02,3.066e+00
8.516e-02,3.096e+00
8.912e-02,2.992e+00
9.309e-02,3.065e+00
9.705e-02,2.943e+00
1.010e-01,2.925e+00
1.050e-01,2.963e+00
1.089e-01,2.920e+00
1.129e-01,2.776e+00
1.169e-01,2.983e+00
1.208e-01,2.853e+00
1.248e-01,2.826e+00
1.287e-01,2.872e+00
1.327e-01,2.824e+00
1.367e-01,2.912e+00
1.406e-01,2.576e+00
1.446e-01,2.680e+00
1.485e-01,2.730e+00
1.525e-01,2.559e+00
1.565e-01,2.626e+00
1.604e-01,2.610e+00
1.644e-01,2.526e+00
1.683e-01,2.578e+00
1.723e-01,2.498e+00
1.763e-01,2.499e+00
1.802e-01,2.499e+00
1.842e-01,2.420e+00
1.882e-01,2.445e+00
1.921e-01,2.439e+00
1.961e-01,2.413e+00
2.000e-01,2.280e+00
2.040e-01,2.357e+00
2.080e-01,2.293e+00
2.119e-01,2.189e+00
2.159e-01,2.223e+00
2.198e-01,2.317e+00
2.238e-01,2.189e+00
2.278e-01,2.287e+00
2.317e-01,2.250e+00
2.357e-01,2.061e+00
2.396e-01,2.197e+00
2.436e-01,2.067e+00
2.476e-01,2.123e+00
2.515e-01,2.138e+00
2.555e-01,2.031e+00
2.595e-01,2.053e+00
2.634e-01,1.965e+00
2.674e-01,2.070e+00
2.713e-01,1.994e+00
2.753e-01,1.918e+00
2.793e-01,2.013e+00
2.832e-01,1.977e+00
2.872e-01,1.952e+00
2.911e-01,1.826e+00
2.951e-01,1.854e+00
2.991e-01,1.835e+00
3.030e-01,1.882e+00
3.070e-01,1.926e+00
3.109e-01,1.838e+00
3.149e-01,1.771e+00
3.189e-01,1.685e+00
3.228e-01,1.750e+00
3.268e-01,1.690e+00
3.308e-01,1.695e+00
3.347e-01,1.680e+00
3.387e-01,1.722e+00
3.426e-01,1.583e+00
3.466e-01,1.597e+00
3.506e-01,1.545e+00
3.545e-01,1.608e+00
3.585e-01,1.643e+00
3.624e-01,1.555e+00
3.664e-01,1.459e+00
3.704e-01,1.438e+00
3.743e-01,1.471e+00
3.783e-01,1.424e+00
3.822e-01,1.393e+00
3.862e-01,1.311e+00
3.902e-01,1.425e+00
3.941e-01,1.262e+00
3.981e-01,1.349e+00
4.021e-01,1.317e+00
4.060e-01,1.249e+00
4.100e-01,1.254e+00
4.139e-01,1.146e+00
4.179e-01,1.187e+00
4.219e-01,1.139e+00
4.258e-01,1.089e+00
4.298e-01,1.110e+00
4.337e-01,1.130e+00
4.377e-01,9.466e-01
4.417e-01,1.011e+00
4.456e-01,9.860e-01
4.496e-01,8.691e-01
4.535e-01,8.974e-01
4.575e-01,8.358e-01
4.615e-01,8.494e-01
4.654e-01,8.087e-01
4.694e-01,8.370e-01
4.734e-01,8.100e-01
4.773e-01,7.792e-01
4.813e-01,7.287e-01
4.852e-01,7.041e-01
4.892e-01,6.389e-01
4.932e-01,6.327e-01
4.971e-01,5.921e-01
5.011e-01,5.712e-01
5.050e-01,5.379e-01
5.090e-01,5.195e-01
5.130e-01,4.690e-01
5.169e-01,4.518e-01
5.209e-01,4.259e-01
5.248e-01,4.111e-01
5.288e-01,3.631e-01
5.328e-01,3.742e-01
5.367e-01,3.533e-01
5.407e-01,3.053e-01
5.447e-01,3.114e-01
5.486e-01,3.090e-01
5.526e-01,2.782e-01
5.565e-01,2.573e-01
5.605e-01,2.265e-01
5.645e-01,1.970e-01
5.684e-01,1.846e-01
5.724e-01,1.711e-01
5.763e-01,1.711e-01
5.803e-01,1.502e-01
5.843e-01,1.280e-01
5.882e-01,1.169e-01
5.922e-01,9.601e-02
5.961e-01,9.232e-02
6.001e-01,7.386e-02
6.041e-01,5.662e-02
6.080e-01,7.632e-02
6.120e-01,5.170e-02
6.160e-01,6.155e-02
6.199e-01,4.678e-02
6.239e-01,4.308e-02
6.278e-01,2.708e-02
6.318e-01,3.447e-02
6.358e-01,2.093e-02
6.397e-01,1.477e-02
6.437e-01,6.155e-03
6.476e-01,7.386e-03
6.516e-01,1.231e-02
6.556e-01,9.848e-03
6.595e-01,1.108e-02
6.635e-01,9.848e-03
6.674e-01,7.386e-03
6.714e-01,1.231e-03
6.754e-01,1.231e-03
6.793e-01,1.231e-03
6.833e-01,1.231e-03
6.873e-01,1.231e-03
6.912e-01,0.000e+00
6.952e-01,1.231e-03
6.991e-01,0.000e+00
7.031e-01,0.000e+00
7.071e-01,0.000e+00
7.110e-01,0.000e+00
7.150e-01,0.000e+00
7.189e-01,1.231e-03
7.229e-01,0.000e+00
7.269e-01,0.000e+00
7.308e-01,0.000e+00
7.348e-01,0.000e+00
7.387e-01,0.000e+00
7.427e-01,0.000e+00
7.467e-01,0.000e+00
7.506e-01,0.000e+00
7.546e-01,0.000e+00
7.586e-01,0.000e+00
7.625e-01,0.000e+00
7.665e-01,0.000e+00
7.704e-01,0.000e+00
7.744e-01,0.000e+00
7.784e-01,0.000e+00
7.823e-01,0.000e+00
7.863e-01,0.000e+00
7.902e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_12.csv <==
transmittance,probability_density
2.032e-03,2.400e-03
6.095e-03,1.092e-01
1.016e-02,3.744e-01
1.422e-02,6.000e-01
1.829e-02,1.014e+00
2.235e-02,1.278e+00
2.641e-02,1.506e+00
3.048e-02,1.612e+00
3.454e-02,1.763e+00
3.860e-02,1.961e+00
4.267e-02,1.904e+00
4.673e-02,2.114e+00
5.079e-02,2.197e+00
5.486e-02,2.174e+00
5.892e-02,2.212e+00
6.298e-02,2.351e+00
6.705e-02,2.449e+00
7.111e-02,2.354e+00
7.517e-02,2.309e+00
7.924e-02,2.395e+00
8.330e-02,2.444e+00
8.736e-02,2.406e+00
9.143e-02,2.491e+00
9.549e-02,2.548e+00
9.955e-02,2.396e+00
1.036e-01,2.539e+00
1.077e-01,2.452e+00
1.117e-01,2.398e+00
1.158e-01,2.467e+00
1.199e-01,2.526e+00
1.239e-01,2.428e+00
1.280e-01,2.489e+00
1.321e-01,2.353e+00
1.361e-01,2.474e+00
1.402e-01,2.468e+00
1.443e-01,2.320e+00
1.483e-01,2.456e+00
1.524e-01,2.431e+00
1.564e-01,2.378e+00
1.605e-01,2.341e+00
1.646e-01,2.370e+00
1.686e-01,2.364e+00
1.727e-01,2.447e+00
1.768e-01,2.315e+00
1.808e-01,2.339e+00
1.849e-01,2.257e+00
1.889e-01,2.192e+00
1.930e-01,2.262e+00
1.971e-01,2.276e+00
2.011e-01,2.152e+00
2.052e-01,2.263e+00
2.093e-01,2.243e+00
2.133e-01,2.185e+00
2.174e-01,2.185e+00
2.215e-01,2.088e+00
2.255e-01,2.227e+00
2.296e-01,2.142e+00
2.336e-01,2.056e+00
2.377e-01,2.190e+00
2.418e-01,2.141e+00
2.458e-01,2.074e+00
2.499e-01,2.081e+00
2.540e-01,2.050e+00
2.580e-01,2.075e+00
2.621e-01,2.050e+00
2.662e-01,1.967e+00
2.702e-01,2.060e+00
2.743e-01,2.125e+00
2.783e-01,2.030e+00
2.824e-01,2.027e+00
2.865e-01,2.030e+00
2.905e-01,1.963e+00
2.946e-01,1.948e+00
2.987e-01,1.919e+00
3.027e-01,1.966e+00
3.068e-01,1.897e+00
3.109e-01,1.870e+00
3.149e-01,1.940e+00
3.190e-01,1.848e+00
3.230e-01,1.895e+00
3.271e-01,1.830e+00
3.312e-01,1.900e+00
3.352e-01,1.829e+00
3.393e-01,1.915e+00
3.434e-01,1.788e+00
3.474e-01,1.884e+00
3.515e-01,1.829e+00
3.555e-01,1.693e+00
3.596e-01,1.807e+00
3.637e-01,1.720e+00
3.677e-01,1.770e+00
3.718e-01,1.781e+00
3.759e-01,1.680e+00
3.799e-01,1.741e+00
3.840e-01,1.591e+00
3.881e-01,1.609e+00
3.921e-01,1.646e+00
3.962e-01,1.632e+00
4.002e-01,1.589e+00
4.043e-01,1.555e+00
4.084e-01,1.510e+00
4.124e-01,1.512e+00
4.165e-01,1.519e+00
4.206e-01,1.427e+00
4.246e-01,1.494e+00
4.287e-01,1.469e+00
4.328e-01,1.423e+00
4.368e-01,1.453e+00
4.409e-01,1.400e+00
4.449e-01,1.404e+00
4.490e-01,1.301e+00
4.531e-01,1.326e+00
4.571e-01,1.234e+00
4.612e-01,1.246e+00
4.653e-01,1.158e+00
4.693e-01,1.274e+00
4.734e-01,1.206e+00
4.774e-01,1.117e+00
4.815e-01,1.048e+00
4.856e-01,1.073e+00
4.896e-01,9.972e-01
4.937e-01,9.540e-01
4.978e-01,9.564e-01
5.018e-01,9.624e-01
5.059e-01,8.796e-01
5.100e-01,8.964e-01
5.140e-01,8.664e-01
5.181e-01,8.256e-01
5.221e-01,7.500e-01
5.262e-01,7.272e-01
5.303e-01,7.176e-01
5.343e-01,6.588e-01
5.384e-01,6.396e-01
5.425e-01,6.144e-01
5.465e-01,5.784e-01
5.506e-01,5.292e-01
5.547e-01,5.160e-01
5.587e-01,4.620e-01
5.628e-01,4.392e-01
5.668e-01,4.080e-01
5.709e-01,4.080e-01
5.750e-01,4.236e-01
5.790e-01,3.516e-01
5.831e-01,3.576e-01
5.872e-01,3.132e-01
5.912e-01,2.760e-01
5.953e-01,2.352e-01
5.994e-01,2.352e-01
6.034e-01,2.424e-01
6.075e-01,1.920e-01
6.115e-01,1.668e-01
6.156e-01,1.572e-01
6.197e-01,1.500e-01
6.237e-01,1.320e-01
6.278e-01,1.008e-01
6.319e-01,9.240e-02
6.359e-01,8.280e-02
6.400e-01,7.440e-02
6.440e-01,5.400e-02
6.481e-01,5.400e-02
6.522e-01,4.320e-02
6.562e-01,5.040e-02
6.603e-01,2.520e-02
6.644e-01,3.000e-02
6.684e-01,2.040e-02
6.725e-01,1.440e-02
6.766e-01,1.080e-02
6.806e-01,1.200e-02
6.847e-01,1.560e-02
6.887e-01,1.320e-02
6.928e-01,6.000e-03
6.969e-01,4.800e-03
7.009e-01,1.200e-03
7.050e-01,1.200e-03
7.091e-01,0.000e+00
7.131e-01,1.200e-03
7.172e-01,0.000e+00
7.213e-01,2.400e-03
7.253e-01,0.000e+00
7.294e-01,0.000e+00
7.334e-01,0.000e+00
7.375e-01,1.200e-03
7.416e-01,0.000e+00
7.456e-01,0.000e+00
7.497e-01,0.000e+00
7.538e-01,0.000e+00
7.578e-01,0.000e+00
7.619e-01,0.000e+00
7.660e-01,0.000e+00
7.700e-01,0.000e+00
7.741e-01,0.000e+00
7.781e-01,0.000e+00
7.822e-01,0.000e+00
7.863e-01,0.000e+00
7.903e-01,0.000e+00
7.944e-01,0.000e+00
7.985e-01,0.000e+00
8.025e-01,0.000e+00
8.066e-01,0.000e+00
8.106e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_13.csv <==
transmittance,probability_density
2.070e-03,0.000e+00
6.209e-03,4.594e-02
1.035e-02,1.908e-01
1.449e-02,3.958e-01
1.863e-02,5.218e-01
2.277e-02,8.505e-01
2.691e-02,9.412e-01
3.104e-02,1.120e+00
3.518e-02,1.235e+00
3.932e-02,1.374e+00
4.346e-02,1.510e+00
4.760e-02,1.531e+00
5.174e-02,1.537e+00
5.588e-02,1.617e+00
6.002e-02,1.703e+00
6.416e-02,1.708e+00
6.830e-02,1.803e+00
7.244e-02,1.922e+00
7.658e-02,1.942e+00
8.072e-02,1.846e+00
8.486e-02,1.931e+00
8.899e-02,1.946e+00
9.313e-02,1.931e+00
9.727e-02,1.966e+00
1.014e-01,1.904e+00
1.056e-01,2.061e+00
1.097e-01,2.060e+00
1.138e-01,2.079e+00
1.180e-01,2.026e+00
1.221e-01,2.043e+00
1.262e-01,2.076e+00
1.304e-01,1.993e+00
1.345e-01,2.044e+00
1.387e-01,2.056e+00
1.428e-01,2.123e+00
1.469e-01,2.119e+00
1.511e-01,2.079e+00
1.552e-01,2.011e+00
1.594e-01,2.137e+00
1.635e-01,2.089e+00
1.676e-01,2.017e+00
1.718e-01,2.047e+00
1.759e-01,2.143e+00
1.801e-01,2.027e+00
1.842e-01,2.076e+00
1.883e-01,2.086e+00
1.925e-01,2.027e+00
1.966e-01,2.079e+00
2.008e-01,2.085e+00
2.049e-01,2.014e+00
2.090e-01,2.032e+00
2.132e-01,2.007e+00
2.173e-01,2.018e+00
2.215e-01,2.087e+00
2.256e-01,1.965e+00
2.297e-01,2.044e+00
2.339e-01,2.003e+00
2.380e-01,1.992e+00
2.421e-01,2.034e+00
2.463e-01,2.086e+00
2.504e-01,1.965e+00
2.546e-01,1.994e+00
2.587e-01,2.081e+00
2.628e-01,1.935e+00
2.670e-01,2.007e+00
2.711e-01,1.992e+00
2.753e-01,1.922e+00
2.794e-01,1.899e+00
2.835e-01,2.013e+00
2.877e-01,1.909e+00
2.918e-01,1.927e+00
2.960e-01,1.959e+00
3.001e-01,1.847e+00
3.042e-01,1.984e+00
3.084e-01,1.988e+00
3.125e-01,1.880e+00
3.167e-01,1.966e+00
3.208e-01,1.919e+00
3.249e-01,1.980e+00
3.291e-01,1.869e+00
3.332e-01,1.991e+00
3.374e-01,1.952e+00
3.415e-01,1.847e+00
3.456e-01,1.942e+00
3.498e-01,1.841e+00
3.539e-01,1.820e+00
3.580e-01,1.924e+00
3.622e-01,1.885e+00
3.663e-01,1.807e+00
3.705e-01,1.907e+00
3.746e-01,1.871e+00
3.787e-01,1.763e+00
3.829e-01,1.835e+00
3.870e-01,1.785e+00
3.912e-01,1.836e+00
3.953e-01,1.860e+00
3.994e-01,1.941e+00
4.036e-01,1.702e+00
4.077e-01,1.782e+00
4.119e-01,1.752e+00
4.160e-01,1.765e+00
4.201e-01,1.680e+00
4.243e-01,1.733e+00
4.284e-01,1.709e+00
4.326e-01,1.759e+00
4.367e-01,1.642e+00
4.408e-01,1.710e+00
4.450e-01,1.655e+00
4.491e-01,1.621e+00
4.533e-01,1.582e+00
4.574e-01,1.524e+00
4.615e-01,1.543e+00
4.657e-01,1.561e+00
4.698e-01,1.470e+00
4.739e-01,1.543e+00
4.781e-01,1.563e+00
4.822e-01,1.471e+00
4.864e-01,1.436e+00
4.905e-01,1.435e+00
4.946e-01,1.402e+00
4.988e-01,1.352e+00
5.029e-01,1.322e+00
5.071e-01,1.322e+00
5.112e-01,1.271e+00
5.153e-01,1.232e+00
5.195e-01,1.186e+00
5.236e-01,1.163e+00
5.278e-01,1.171e+00
5.319e-01,1.072e+00
5.360e-01,1.048e+00
5.402e-01,1.088e+00
5.443e-01,9.989e-01
5.485e-01,9.424e-01
5.526e-01,9.011e-01
5.567e-01,8.846e-01
5.609e-01,8.446e-01
5.650e-01,7.892e-01
5.692e-01,7.292e-01
5.733e-01,7.244e-01
5.774e-01,6.950e-01
5.816e-01,6.491e-01
5.857e-01,6.066e-01
5.899e-01,5.595e-01
5.940e-01,5.489e-01
5.981e-01,5.254e-01
6.023e-01,4.700e-01
6.064e-01,4.252e-01
6.105e-01,4.347e-01
6.147e-01,3.687e-01
6.188e-01,3.369e-01
6.230e-01,3.180e-01
6.271e-01,3.169e-01
6.312e-01,2.686e-01
6.354e-01,2.285e-01
6.395e-01,2.179e-01
6.437e-01,2.226e-01
6.478e-01,1.861e-01
6.519e-01,1.366e-01
6.561e-01,1.213e-01
6.602e-01,1.143e-01
6.644e-01,1.001e-01
6.685e-01,8.481e-02
6.726e-01,7.775e-02
6.768e-01,6.950e-02
6.809e-01,4.241e-02
6.851e-01,4.830e-02
6.892e-01,3.298e-02
6.933e-01,1.649e-02
6.975e-01,1.178e-02
7.016e-01,2.827e-02
7.058e-01,1.296e-02
7.099e-01,1.178e-02
7.140e-01,1.178e-02
7.182e-01,1.296e-02
7.223e-01,2.356e-03
7.264e-01,2.356e-03
7.306e-01,0.000e+00
7.347e-01,1.178e-03
7.389e-01,1.178e-03
7.430e-01,0.000e+00
7.471e-01,1.178e-03
7.513e-01,1.178e-03
7.554e-01,0.000e+00
7.596e-01,0.000e+00
7.637e-01,0.000e+00
7.678e-01,0.000e+00
7.720e-01,0.000e+00
7.761e-01,0.000e+00
7.803e-01,0.000e+00
7.844e-01,0.000e+00
7.885e-01,0.000e+00
7.927e-01,0.000e+00
7.968e-01,0.000e+00
8.010e-01,0.000e+00
8.051e-01,0.000e+00
8.092e-01,0.000e+00
8.134e-01,0.000e+00
8.175e-01,0.000e+00
8.217e-01,0.000e+00
8.258e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_14.csv <==
transmittance,probability_density
2.107e-03,0.000e+00
6.320e-03,1.620e-02
1.053e-02,1.088e-01
1.475e-02,2.210e-01
1.896e-02,3.483e-01
2.317e-02,4.536e-01
2.739e-02,6.608e-01
3.160e-02,7.452e-01
3.582e-02,8.309e-01
4.003e-02,9.315e-01
4.424e-02,1.052e+00
4.846e-02,1.146e+00
5.267e-02,1.207e+00
5.688e-02,1.273e+00
6.110e-02,1.217e+00
6.531e-02,1.295e+00
6.952e-02,1.342e+00
7.374e-02,1.398e+00
7.795e-02,1.415e+00
8.216e-02,1.543e+00
8.638e-02,1.521e+00
9.059e-02,1.627e+00
9.480e-02,1.555e+00
9.902e-02,1.526e+00
1.032e-01,1.568e+00
1.074e-01,1.637e+00
1.117e-01,1.672e+00
1.159e-01,1.621e+00
1.201e-01,1.688e+00
1.243e-01,1.700e+00
1.285e-01,1.629e+00
1.327e-01,1.728e+00
1.369e-01,1.661e+00
1.412e-01,1.755e+00
1.454e-01,1.759e+00
1.496e-01,1.690e+00
1.538e-01,1.787e+00
1.580e-01,1.745e+00
1.622e-01,1.823e+00
1.664e-01,1.846e+00
1.706e-01,1.708e+00
1.749e-01,1.762e+00
1.791e-01,1.805e+00
1.833e-01,1.752e+00
1.875e-01,1.744e+00
1.917e-01,1.865e+00
1.959e-01,1.818e+00
2.001e-01,1.884e+00
2.044e-01,1.798e+00
2.086e-01,1.830e+00
2.128e-01,1.816e+00
2.170e-01,1.820e+00
2.212e-01,1.797e+00
2.254e-01,1.890e+00
2.296e-01,1.809e+00
2.339e-01,1.787e+00
2.381e-01,1.869e+00
2.423e-01,1.794e+00
2.465e-01,1.831e+00
2.507e-01,1.840e+00
2.549e-01,1.762e+00
2.591e-01,1.828e+00
2.633e-01,1.847e+00
2.676e-01,1.921e+00
2.718e-01,1.916e+00
2.760e-01,1.806e+00
2.802e-01,1.886e+00
2.844e-01,1.860e+00
2.886e-01,1.893e+00
2.928e-01,1.827e+00
2.971e-01,1.906e+00
3.013e-01,1.915e+00
3.055e-01,1.827e+00
3.097e-01,1.941e+00
3.139e-01,1.887e+00
3.181e-01,1.864e+00
3.223e-01,1.878e+00
3.266e-01,1.797e+00
3.308e-01,1.889e+00
3.350e-01,1.931e+00
3.392e-01,1.895e+00
3.434e-01,1.893e+00
3.476e-01,1.872e+00
3.518e-01,1.838e+00
3.560e-01,1.832e+00
3.603e-01,1.858e+00
3.645e-01,1.893e+00
3.687e-01,1.821e+00
3.729e-01,2.000e+00
3.771e-01,1.874e+00
3.813e-01,1.865e+00
3.855e-01,1.933e+00
3.898e-01,1.860e+00
3.940e-01,1.877e+00
3.982e-01,1.908e+00
4.024e-01,2.025e+00
4.066e-01,1.841e+00
4.108e-01,1.831e+00
4.150e-01,1.850e+00
4.192e-01,1.894e+00
4.235e-01,1.845e+00
4.277e-01,1.876e+00
4.319e-01,1.791e+00
4.361e-01,1.884e+00
4.403e-01,1.772e+00
4.445e-01,1.897e+00
4.487e-01,1.865e+00
4.530e-01,1.827e+00
4.572e-01,1.812e+00
4.614e-01,1.814e+00
4.656e-01,1.832e+00
4.698e-01,1.805e+00
4.740e-01,1.809e+00
4.782e-01,1.762e+00
4.825e-01,1.707e+00
4.867e-01,1.687e+00
4.909e-01,1.740e+00
4.951e-01,1.671e+00
4.993e-01,1.700e+00
5.035e-01,1.686e+00
5.077e-01,1.625e+00
5.119e-01,1.635e+00
5.162e-01,1.590e+00
5.204e-01,1.585e+00
5.246e-01,1.583e+00
5.288e-01,1.456e+00
5.330e-01,1.426e+00
5.372e-01,1.477e+00
5.414e-01,1.458e+00
5.457e-01,1.411e+00
5.499e-01,1.411e+00
5.541e-01,1.269e+00
5.583e-01,1.346e+00
5.625e-01,1.260e+00
5.667e-01,1.193e+00
5.709e-01,1.183e+00
5.751e-01,1.069e+00
5.794e-01,1.151e+00
5.836e-01,1.032e+00
5.878e-01,9.906e-01
5.920e-01,9.744e-01
5.962e-01,8.760e-01
6.004e-01,8.910e-01
6.046e-01,8.378e-01
6.089e-01,7.719e-01
6.131e-01,7.441e-01
6.173e-01,7.267e-01
6.215e-01,6.677e-01
6.257e-01,5.693e-01
6.299e-01,5.612e-01
6.341e-01,4.837e-01
6.384e-01,4.999e-01
6.426e-01,4.559e-01
6.468e-01,4.432e-01
6.510e-01,3.680e-01
6.552e-01,3.472e-01
6.594e-01,2.835e-01
6.636e-01,2.962e-01
6.678e-01,2.476e-01
6.721e-01,2.164e-01
6.763e-01,1.921e-01
6.805e-01,1.643e-01
6.847e-01,1.423e-01
6.889e-01,1.065e-01
6.931e-01,9.721e-02
6.973e-01,8.795e-02
7.016e-01,8.910e-02
7.058e-01,5.555e-02
7.100e-01,4.513e-02
7.142e-01,3.124e-02
7.184e-01,2.199e-02
7.226e-01,2.199e-02
7.268e-01,2.083e-02
7.311e-01,1.852e-02
7.353e-01,1.041e-02
7.395e-01,6.943e-03
7.437e-01,8.100e-03
7.479e-01,2.314e-03
7.521e-01,3.472e-03
7.563e-01,0.000e+00
7.605e-01,1.157e-03
7.648e-01,2.314e-03
7.690e-01,0.000e+00
7.732e-01,0.000e+00
7.774e-01,0.000e+00
7.816e-01,0.000e+00
7.858e-01,0.000e+00
7.900e-01,0.000e+00
7.943e-01,0.000e+00
7.985e-01,0.000e+00
8.027e-01,0.000e+00
8.069e-01,0.000e+00
8.111e-01,0.000e+00
8.153e-01,0.000e+00
8.195e-01,0.000e+00
8.237e-01,0.000e+00
8.280e-01,0.000e+00
8.322e-01,0.000e+00
8.364e-01,0.000e+00
8.406e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_15.csv <==
transmittance,probability_density
1.008e-03,2.713e+00
3.024e-03,1.450e+01
5.041e-03,2.203e+01
7.057e-03,2.469e+01
9.073e-03,2.543e+01
1.109e-02,2.384e+01
1.311e-02,2.318e+01
1.512e-02,2.162e+01
1.714e-02,2.011e+01
1.915e-02,1.863e+01
2.117e-02,1.781e+01
2.319e-02,1.667e+01
2.520e-02,1.509e+01
2.722e-02,1.350e+01
2.924e-02,1.292e+01
3.125e-02,1.229e+01
3.327e-02,1.090e+01
3.529e-02,1.089e+01
3.730e-02,1.034e+01
3.932e-02,8.997e+00
4.133e-02,8.739e+00
4.335e-02,8.307e+00
4.537e-02,8.020e+00
4.738e-02,7.390e+00
4.940e-02,6.631e+00
5.142e-02,6.447e+00
5.343e-02,6.130e+00
5.545e-02,5.580e+00
5.746e-02,5.560e+00
5.948e-02,5.297e+00
6.150e-02,4.910e+00
6.351e-02,4.464e+00
6.553e-02,4.290e+00
6.755e-02,4.057e+00
6.956e-02,4.226e+00
7.158e-02,3.720e+00
7.359e-02,3.705e+00
7.561e-02,3.377e+00
7.763e-02,3.209e+00
7.964e-02,2.966e+00
8.166e-02,3.095e+00
8.368e-02,2.787e+00
8.569e-02,2.703e+00
8.771e-02,2.579e+00
8.973e-02,2.326e+00
9.174e-02,2.554e+00
9.376e-02,2.281e+00
9.577e-02,1.944e+00
9.779e-02,1.895e+00
9.981e-02,1.850e+00
1.018e-01,1.736e+00
1.038e-01,1.726e+00
1.059e-01,1.761e+00
1.079e-01,1.587e+00
1.099e-01,1.473e+00
1.119e-01,1.493e+00
1.139e-01,1.285e+00
1.159e-01,1.329e+00
1.180e-01,1.235e+00
1.200e-01,1.255e+00
1.220e-01,9.919e-01
1.240e-01,1.056e+00
1.260e-01,1.091e+00
1.280e-01,8.778e-01
1.301e-01,9.870e-01
1.321e-01,9.473e-01
1.341e-01,8.084e-01
1.361e-01,9.175e-01
1.381e-01,7.638e-01
1.401e-01,7.737e-01
1.421e-01,7.787e-01
1.442e-01,7.291e-01
1.462e-01,5.902e-01
1.482e-01,5.902e-01
1.502e-01,5.307e-01
1.522e-01,5.505e-01
1.542e-01,5.208e-01
1.563e-01,5.604e-01
1.583e-01,4.910e-01
1.603e-01,6.398e-01
1.623e-01,3.868e-01
1.643e-01,3.373e-01
1.663e-01,4.067e-01
1.684e-01,3.720e-01
1.704e-01,4.067e-01
1.724e-01,3.620e-01
1.744e-01,3.422e-01
1.764e-01,3.472e-01
1.784e-01,3.323e-01
1.805e-01,3.075e-01
1.825e-01,2.430e-01
1.845e-01,2.777e-01
1.865e-01,2.331e-01
1.885e-01,2.579e-01
1.905e-01,1.984e-01
1.926e-01,2.430e-01
1.946e-01,1.835e-01
1.966e-01,1.339e-01
1.986e-01,2.480e-01
2.006e-01,2.182e-01
2.026e-01,1.686e-01
2.047e-01,1.339e-01
2.067e-01,1.488e-01
2.087e-01,1.389e-01
2.107e-01,1.885e-01
2.127e-01,6.943e-02
2.147e-01,1.240e-01
2.168e-01,1.289e-01
2.188e-01,1.389e-01
2.208e-01,1.091e-01
2.228e-01,1.042e-01
2.248e-01,5.951e-02
2.268e-01,9.423e-02
2.289e-01,5.951e-02
2.309e-01,3.472e-02
2.329e-01,4.464e-02
2.349e-01,7.935e-02
2.369e-01,8.431e-02
2.389e-01,5.456e-02
2.409e-01,6.943e-02
2.430e-01,4.960e-02
2.450e-01,5.951e-02
2.470e-01,5.951e-02
2.490e-01,5.456e-02
2.510e-01,3.472e-02
2.530e-01,5.456e-02
2.551e-01,2.480e-02
2.571e-01,4.960e-02
2.591e-01,1.488e-02
2.611e-01,2.480e-02
2.631e-01,2.976e-02
2.651e-01,2.976e-02
2.672e-01,1.984e-02
2.692e-01,9.919e-03
2.712e-01,2.480e-02
2.732e-01,2.480e-02
2.752e-01,9.919e-03
2.772e-01,9.919e-03
2.793e-01,3.472e-02
2.813e-01,4.960e-03
2.833e-01,9.919e-03
2.853e-01,4.960e-03
2.873e-01,9.919e-03
2.893e-01,1.488e-02
2.914e-01,4.960e-03
2.934e-01,4.960e-03
2.954e-01,2.480e-02
2.974e-01,4.960e-03
2.994e-01,4.960e-03
3.014e-01,1.488e-02
3.035e-01,4.960e-03
3.055e-01,0.000e+00
3.075e-01,0.000e+00
3.095e-01,9.919e-03
3.115e-01,9.919e-03
3.135e-01,4.960e-03
3.156e-01,0.000e+00
3.176e-01,0.000e+00
3.196e-01,4.960e-03
3.216e-01,4.960e-03
3.236e-01,0.000e+00
3.256e-01,9.919e-03
3.276e-01,9.919e-03
3.297e-01,4.960e-03
3.317e-01,0.000e+00
3.337e-01,4.960e-03
3.357e-01,0.000e+00
3.377e-01,0.000e+00
3.397e-01,0.000e+00
3.418e-01,0.000e+00
3.438e-01,0.000e+00
3.458e-01,0.000e+00
3.478e-01,0.000e+00
3.498e-01,0.000e+00
3.518e-01,0.000e+00
3.539e-01,0.000e+00
3.559e-01,0.000e+00
3.579e-01,0.000e+00
3.599e-01,0.000e+00
3.619e-01,0.000e+00
3.639e-01,0.000e+00
3.660e-01,9.919e-03
3.680e-01,0.000e+00
3.700e-01,0.000e+00
3.720e-01,0.000e+00
3.740e-01,0.000e+00
3.760e-01,0.000e+00
3.781e-01,0.000e+00
3.801e-01,0.000e+00
3.821e-01,0.000e+00
3.841e-01,0.000e+00
3.861e-01,0.000e+00
3.881e-01,0.000e+00
3.902e-01,0.000e+00
3.922e-01,0.000e+00
3.942e-01,0.000e+00
3.962e-01,0.000e+00
3.982e-01,0.000e+00
4.002e-01,0.000e+00
4.023e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_16.csv <==
transmittance,probability_density
2.196e-03,0.000e+00
6.587e-03,1.110e-03
1.098e-02,2.887e-02
1.537e-02,6.995e-02
1.976e-02,1.233e-01
2.415e-02,2.088e-01
2.854e-02,2.487e-01
3.293e-02,2.909e-01
3.733e-02,4.086e-01
4.172e-02,4.197e-01
4.611e-02,5.019e-01
5.050e-02,5.574e-01
5.489e-02,5.996e-01
5.928e-02,6.707e-01
6.367e-02,6.607e-01
6.806e-02,7.417e-01
7.245e-02,7.917e-01
7.685e-02,8.506e-01
8.124e-02,8.172e-01
8.563e-02,8.661e-01
9.002e-02,8.939e-01
9.441e-02,9.016e-01
9.880e-02,9.327e-01
1.032e-01,9.982e-01
1.076e-01,9.727e-01
1.120e-01,1.032e+00
1.164e-01,1.090e+00
1.208e-01,1.050e+00
1.251e-01,1.055e+00
1.295e-01,1.114e+00
1.339e-01,1.115e+00
1.383e-01,1.106e+00
1.427e-01,1.125e+00
1.471e-01,1.156e+00
1.515e-01,1.177e+00
1.559e-01,1.159e+00
1.603e-01,1.167e+00
1.647e-01,1.194e+00
1.691e-01,1.280e+00
1.735e-01,1.273e+00
1.778e-01,1.266e+00
1.822e-01,1.247e+00
1.866e-01,1.286e+00
1.910e-01,1.256e+00
1.954e-01,1.277e+00
1.998e-01,1.281e+00
2.042e-01,1.264e+00
2.086e-01,1.337e+00
2.130e-01,1.385e+00
2.174e-01,1.388e+00
2.218e-01,1.372e+00
2.261e-01,1.384e+00
2.305e-01,1.372e+00
2.349e-01,1.437e+00
2.393e-01,1.344e+00
2.437e-01,1.419e+00
2.481e-01,1.396e+00
2.525e-01,1.429e+00
2.569e-01,1.485e+00
2.613e-01,1.466e+00
2.657e-01,1.477e+00
2.701e-01,1.450e+00
2.745e-01,1.583e+00
2.788e-01,1.527e+00
2.832e-01,1.476e+00
2.876e-01,1.463e+00
2.920e-01,1.510e+00
2.964e-01,1.570e+00
3.008e-01,1.491e+00
3.052e-01,1.501e+00
3.096e-01,1.619e+00
3.140e-01,1.555e+00
3.184e-01,1.551e+00
3.228e-01,1.588e+00
3.271e-01,1.697e+00
3.315e-01,1.582e+00
3.359e-01,1.559e+00
3.403e-01,1.698e+00
3.447e-01,1.677e+00
3.491e-01,1.687e+00
3.535e-01,1.643e+00
3.579e-01,1.698e+00
3.623e-01,1.696e+00
3.667e-01,1.672e+00
3.711e-01,1.688e+00
3.754e-01,1.723e+00
3.798e-01,1.774e+00
3.842e-01,1.742e+00
3.886e-01,1.701e+00
3.930e-01,1.811e+00
3.974e-01,1.793e+00
4.018e-01,1.839e+00
4.062e-01,1.797e+00
4.106e-01,1.821e+00
4.150e-01,1.931e+00
4.194e-01,1.838e+00
4.238e-01,1.913e+00
4.281e-01,1.831e+00
4.325e-01,1.928e+00
4.369e-01,1.901e+00
4.413e-01,1.875e+00
4.457e-01,1.858e+00
4.501e-01,1.912e+00
4.545e-01,1.934e+00
4.589e-01,1.945e+00
4.633e-01,1.945e+00
4.677e-01,2.033e+00
4.721e-01,2.015e+00
4.764e-01,2.038e+00
4.808e-01,1.974e+00
4.852e-01,2.040e+00
4.896e-01,2.026e+00
4.940e-01,1.999e+00
4.984e-01,1.978e+00
5.028e-01,2.004e+00
5.072e-01,2.045e+00
5.116e-01,2.052e+00
5.160e-01,2.051e+00
5.204e-01,2.009e+00
5.247e-01,2.052e+00
5.291e-01,2.046e+00
5.335e-01,2.026e+00
5.379e-01,2.022e+00
5.423e-01,2.159e+00
5.467e-01,1.980e+00
5.511e-01,2.073e+00
5.555e-01,1.951e+00
5.599e-01,1.955e+00
5.643e-01,1.950e+00
5.687e-01,1.947e+00
5.731e-01,1.941e+00
5.774e-01,1.975e+00
5.818e-01,1.911e+00
5.862e-01,1.948e+00
5.906e-01,1.921e+00
5.950e-01,1.849e+00
5.994e-01,1.739e+00
6.038e-01,1.746e+00
6.082e-01,1.690e+00
6.126e-01,1.637e+00
6.170e-01,1.654e+00
6.214e-01,1.582e+00
6.257e-01,1.461e+00
6.301e-01,1.510e+00
6.345e-01,1.380e+00
6.389e-01,1.460e+00
6.433e-01,1.275e+00
6.477e-01,1.208e+00
6.521e-01,1.218e+00
6.565e-01,1.183e+00
6.609e-01,1.043e+00
6.653e-01,1.033e+00
6.697e-01,9.327e-01
6.740e-01,9.261e-01
6.784e-01,8.494e-01
6.828e-01,6.984e-01
6.872e-01,6.840e-01
6.916e-01,6.718e-01
6.960e-01,5.918e-01
7.004e-01,5.330e-01
7.048e-01,4.364e-01
7.092e-01,4.142e-01
7.136e-01,3.376e-01
7.180e-01,3.253e-01
7.224e-01,2.476e-01
7.267e-01,2.243e-01
7.311e-01,1.921e-01
7.355e-01,1.666e-01
7.399e-01,9.993e-02
7.443e-01,1.110e-01
7.487e-01,7.884e-02
7.531e-01,5.996e-02
7.575e-01,4.442e-02
7.619e-01,2.776e-02
7.663e-01,2.221e-02
7.707e-01,2.221e-02
7.750e-01,1.110e-02
7.794e-01,4.442e-03
7.838e-01,4.442e-03
7.882e-01,7.773e-03
7.926e-01,2.221e-03
7.970e-01,3.331e-03
8.014e-01,0.000e+00
8.058e-01,0.000e+00
8.102e-01,0.000e+00
8.146e-01,0.000e+00
8.190e-01,0.000e+00
8.234e-01,0.000e+00
8.277e-01,0.000e+00
8.321e-01,0.000e+00
8.365e-01,0.000e+00
8.409e-01,0.000e+00
8.453e-01,0.000e+00
8.497e-01,0.000e+00
8.541e-01,0.000e+00
8.585e-01,0.000e+00
8.629e-01,0.000e+00
8.673e-01,0.000e+00
8.717e-01,0.000e+00
8.760e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_17.csv <==
transmittance,probability_density
2.242e-03,0.000e+00
6.725e-03,0.000e+00
1.121e-02,1.305e-02
1.569e-02,4.133e-02
2.017e-02,7.070e-02
2.466e-02,1.153e-01
2.914e-02,1.795e-01
3.362e-02,2.175e-01
3.811e-02,2.306e-01
4.259e-02,2.991e-01
4.707e-02,3.633e-01
5.156e-02,3.807e-01
5.604e-02,3.981e-01
6.052e-02,4.557e-01
6.500e-02,5.482e-01
6.949e-02,5.221e-01
7.397e-02,5.612e-01
7.845e-02,5.503e-01
8.294e-02,6.461e-01
8.742e-02,6.558e-01
9.190e-02,7.135e-01
9.639e-02,7.233e-01
1.009e-01,7.048e-01
1.054e-01,7.700e-01
1.098e-01,7.537e-01
1.143e-01,7.657e-01
1.188e-01,8.755e-01
1.233e-01,8.342e-01
1.278e-01,9.017e-01
1.322e-01,8.157e-01
1.367e-01,8.701e-01
1.412e-01,9.114e-01
1.457e-01,9.299e-01
1.502e-01,9.245e-01
1.547e-01,9.354e-01
1.591e-01,9.658e-01
1.636e-01,9.582e-01
1.681e-01,1.029e+00
1.726e-01,9.636e-01
1.771e-01,1.010e+00
1.816e-01,1.059e+00
1.860e-01,1.053e+00
1.905e-01,1.099e+00
1.950e-01,1.057e+00
1.995e-01,1.108e+00
2.040e-01,1.069e+00
2.085e-01,1.081e+00
2.129e-01,1.079e+00
2.174e-01,1.106e+00
2.219e-01,1.116e+00
2.264e-01,1.149e+00
2.309e-01,1.226e+00
2.354e-01,1.147e+00
2.398e-01,1.197e+00
2.443e-01,1.242e+00
2.488e-01,1.246e+00
2.533e-01,1.208e+00
2.578e-01,1.266e+00
2.623e-01,1.187e+00
2.667e-01,1.274e+00
2.712e-01,1.269e+00
2.757e-01,1.232e+00
2.802e-01,1.317e+00
2.847e-01,1.325e+00
2.892e-01,1.305e+00
2.936e-01,1.311e+00
2.981e-01,1.465e+00
3.026e-01,1.417e+00
3.071e-01,1.351e+00
3.116e-01,1.402e+00
3.161e-01,1.392e+00
3.205e-01,1.425e+00
3.250e-01,1.390e+00
3.295e-01,1.486e+00
3.340e-01,1.360e+00
3.385e-01,1.427e+00
3.430e-01,1.414e+00
3.474e-01,1.541e+00
3.519e-01,1.517e+00
3.564e-01,1.485e+00
3.609e-01,1.491e+00
3.654e-01,1.571e+00
3.699e-01,1.581e+00
3.743e-01,1.673e+00
3.788e-01,1.597e+00
3.833e-01,1.599e+00
3.878e-01,1.624e+00
3.923e-01,1.612e+00
3.967e-01,1.623e+00
4.012e-01,1.761e+00
4.057e-01,1.690e+00
4.102e-01,1.651e+00
4.147e-01,1.717e+00
4.192e-01,1.661e+00
4.236e-01,1.600e+00
4.281e-01,1.827e+00
4.326e-01,1.815e+00
4.371e-01,1.842e+00
4.416e-01,1.839e+00
4.461e-01,1.789e+00
4.505e-01,1.805e+00
4.550e-01,1.916e+00
4.595e-01,1.842e+00
4.640e-01,1.961e+00
4.685e-01,1.940e+00
4.730e-01,1.964e+00
4.774e-01,1.912e+00
4.819e-01,2.007e+00
4.864e-01,1.956e+00
4.909e-01,1.958e+00
4.954e-01,2.000e+00
4.999e-01,2.056e+00
5.043e-01,2.024e+00
5.088e-01,2.152e+00
5.133e-01,2.037e+00
5.178e-01,2.205e+00
5.223e-01,2.137e+00
5.268e-01,2.089e+00
5.312e-01,2.094e+00
5.357e-01,2.101e+00
5.402e-01,2.149e+00
5.447e-01,2.176e+00
5.492e-01,2.225e+00
5.537e-01,2.100e+00
5.581e-01,2.205e+00
5.626e-01,2.207e+00
5.671e-01,2.255e+00
5.716e-01,2.146e+00
5.761e-01,2.173e+00
5.806e-01,2.146e+00
5.850e-01,2.155e+00
5.895e-01,2.281e+00
5.940e-01,2.160e+00
5.985e-01,2.138e+00
6.030e-01,2.183e+00
6.075e-01,2.053e+00
6.119e-01,2.111e+00
6.164e-01,2.096e+00
6.209e-01,2.062e+00
6.254e-01,2.069e+00
6.299e-01,1.958e+00
6.344e-01,1.869e+00
6.388e-01,1.862e+00
6.433e-01,1.849e+00
6.478e-01,1.690e+00
6.523e-01,1.754e+00
6.568e-01,1.626e+00
6.612e-01,1.597e+00
6.657e-01,1.584e+00
6.702e-01,1.447e+00
6.747e-01,1.378e+00
6.792e-01,1.361e+00
6.837e-01,1.266e+00
6.881e-01,1.171e+00
6.926e-01,1.089e+00
6.971e-01,1.002e+00
7.016e-01,9.832e-01
7.061e-01,8.788e-01
7.106e-01,7.809e-01
7.150e-01,7.070e-01
7.195e-01,6.265e-01
7.240e-01,5.677e-01
7.285e-01,4.873e-01
7.330e-01,4.894e-01
7.375e-01,3.535e-01
7.419e-01,3.045e-01
7.464e-01,2.589e-01
7.509e-01,2.208e-01
7.554e-01,1.773e-01
7.599e-01,1.414e-01
7.644e-01,9.462e-02
7.688e-01,9.571e-02
7.733e-01,5.547e-02
7.778e-01,4.133e-02
7.823e-01,2.610e-02
7.868e-01,2.502e-02
7.913e-01,7.613e-03
7.957e-01,6.526e-03
8.002e-01,5.438e-03
8.047e-01,4.351e-03
8.092e-01,3.263e-03
8.137e-01,2.175e-03
8.182e-01,0.000e+00
8.226e-01,0.000e+00
8.271e-01,0.000e+00
8.316e-01,0.000e+00
8.361e-01,0.000e+00
8.406e-01,0.000e+00
8.451e-01,0.000e+00
8.495e-01,0.000e+00
8.540e-01,0.000e+00
8.585e-01,0.000e+00
8.630e-01,0.000e+00
8.675e-01,0.000e+00
8.720e-01,0.000e+00
8.764e-01,0.000e+00
8.809e-01,0.000e+00
8.854e-01,0.000e+00
8.899e-01,0.000e+00
8.944e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_18.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,8.777e-03
1.750e-02,3.413e-02
2.250e-02,4.681e-02
2.750e-02,9.167e-02
3.250e-02,1.287e-01
3.750e-02,1.668e-01
4.250e-02,1.902e-01
4.750e-02,2.262e-01
5.250e-02,2.584e-01
5.750e-02,3.150e-01
6.250e-02,3.004e-01
6.750e-02,3.608e-01
7.250e-02,3.998e-01
7.750e-02,4.184e-01
8.250e-02,4.505e-01
8.750e-02,5.032e-01
9.250e-02,4.817e-01
9.750e-02,5.295e-01
1.025e-01,5.217e-01
1.075e-01,5.958e-01
1.125e-01,6.144e-01
1.175e-01,6.348e-01
1.225e-01,6.124e-01
1.275e-01,6.895e-01
1.325e-01,6.856e-01
1.375e-01,6.807e-01
1.425e-01,6.924e-01
1.475e-01,7.002e-01
1.525e-01,7.236e-01
1.575e-01,7.538e-01
1.625e-01,8.231e-01
1.675e-01,7.928e-01
1.725e-01,7.655e-01
1.775e-01,8.513e-01
1.825e-01,8.416e-01
1.875e-01,8.855e-01
1.925e-01,8.377e-01
1.975e-01,8.260e-01
2.025e-01,8.923e-01
2.075e-01,9.167e-01
2.125e-01,9.791e-01
2.175e-01,9.918e-01
2.225e-01,9.479e-01
2.275e-01,9.489e-01
2.325e-01,9.557e-01
2.375e-01,9.118e-01
2.425e-01,9.411e-01
2.475e-01,1.001e+00
2.525e-01,1.030e+00
2.575e-01,1.041e+00
2.625e-01,1.080e+00
2.675e-01,1.029e+00
2.725e-01,1.143e+00
2.775e-01,1.108e+00
2.825e-01,1.131e+00
2.875e-01,1.126e+00
2.925e-01,1.121e+00
2.975e-01,1.130e+00
3.025e-01,1.187e+00
3.075e-01,1.159e+00
3.125e-01,1.148e+00
3.175e-01,1.281e+00
3.225e-01,1.221e+00
3.275e-01,1.266e+00
3.325e-01,1.245e+00
3.375e-01,1.323e+00
3.425e-01,1.331e+00
3.475e-01,1.328e+00
3.525e-01,1.321e+00
3.575e-01,1.318e+00
3.625e-01,1.335e+00
3.675e-01,1.441e+00
3.725e-01,1.388e+00
3.775e-01,1.347e+00
3.825e-01,1.386e+00
3.875e-01,1.437e+00
3.925e-01,1.425e+00
3.975e-01,1.466e+00
4.025e-01,1.489e+00
4.075e-01,1.617e+00
4.125e-01,1.582e+00
4.175e-01,1.606e+00
4.225e-01,1.591e+00
4.275e-01,1.603e+00
4.325e-01,1.640e+00
4.375e-01,1.690e+00
4.425e-01,1.645e+00
4.475e-01,1.637e+00
4.525e-01,1.648e+00
4.575e-01,1.755e+00
4.625e-01,1.783e+00
4.675e-01,1.863e+00
4.725e-01,1.798e+00
4.775e-01,1.770e+00
4.825e-01,1.853e+00
4.875e-01,1.880e+00
4.925e-01,1.909e+00
4.975e-01,2.001e+00
5.025e-01,2.041e+00
5.075e-01,1.972e+00
5.125e-01,2.044e+00
5.175e-01,1.992e+00
5.225e-01,2.039e+00
5.275e-01,2.072e+00
5.325e-01,2.097e+00
5.375e-01,2.173e+00
5.425e-01,2.225e+00
5.475e-01,2.266e+00
5.525e-01,2.129e+00
5.575e-01,2.295e+00
5.625e-01,2.385e+00
5.675e-01,2.284e+00
5.725e-01,2.250e+00
5.775e-01,2.326e+00
5.825e-01,2.334e+00
5.875e-01,2.273e+00
5.925e-01,2.349e+00
5.975e-01,2.360e+00
6.025e-01,2.459e+00
6.075e-01,2.352e+00
6.125e-01,2.288e+00
6.175e-01,2.348e+00
6.225e-01,2.382e+00
6.275e-01,2.356e+00
6.325e-01,2.323e+00
6.375e-01,2.305e+00
6.425e-01,2.365e+00
6.475e-01,2.307e+00
6.525e-01,2.236e+00
6.575e-01,2.250e+00
6.625e-01,2.127e+00
6.675e-01,2.030e+00
6.725e-01,1.950e+00
6.775e-01,1.926e+00
6.825e-01,1.807e+00
6.875e-01,1.785e+00
6.925e-01,1.698e+00
6.975e-01,1.591e+00
7.025e-01,1.487e+00
7.075e-01,1.404e+00
7.125e-01,1.303e+00
7.175e-01,1.183e+00
7.225e-01,1.112e+00
7.275e-01,9.518e-01
7.325e-01,9.323e-01
7.375e-01,7.665e-01
7.425e-01,6.641e-01
7.475e-01,6.085e-01
7.525e-01,5.110e-01
7.575e-01,3.989e-01
7.625e-01,3.579e-01
7.675e-01,2.604e-01
7.725e-01,1.999e-01
7.775e-01,1.502e-01
7.825e-01,1.268e-01
7.875e-01,7.606e-02
7.925e-01,5.851e-02
7.975e-01,2.828e-02
8.025e-01,2.243e-02
8.075e-01,1.073e-02
8.125e-01,5.851e-03
8.175e-01,2.926e-03
8.225e-01,3.901e-03
8.275e-01,2.926e-03
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_19.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,3.901e-03
1.750e-02,1.365e-02
2.250e-02,3.023e-02
2.750e-02,4.583e-02
3.250e-02,7.801e-02
3.750e-02,1.014e-01
4.250e-02,1.365e-01
4.750e-02,1.434e-01
5.250e-02,1.863e-01
5.750e-02,2.097e-01
6.250e-02,2.243e-01
6.750e-02,2.438e-01
7.250e-02,2.477e-01
7.750e-02,3.004e-01
8.250e-02,3.267e-01
8.750e-02,3.491e-01
9.250e-02,3.530e-01
9.750e-02,3.725e-01
1.025e-01,3.950e-01
1.075e-01,4.379e-01
1.125e-01,4.593e-01
1.175e-01,4.847e-01
1.225e-01,4.232e-01
1.275e-01,5.071e-01
1.325e-01,5.676e-01
1.375e-01,5.490e-01
1.425e-01,5.880e-01
1.475e-01,5.403e-01
1.525e-01,5.841e-01
1.575e-01,5.705e-01
1.625e-01,5.968e-01
1.675e-01,5.734e-01
1.725e-01,6.397e-01
1.775e-01,6.426e-01
1.825e-01,6.612e-01
1.875e-01,6.758e-01
1.925e-01,7.168e-01
1.975e-01,6.563e-01
2.025e-01,7.743e-01
2.075e-01,7.168e-01
2.125e-01,6.982e-01
2.175e-01,8.211e-01
2.225e-01,7.733e-01
2.275e-01,8.133e-01
2.325e-01,7.499e-01
2.375e-01,8.406e-01
2.425e-01,8.416e-01
2.475e-01,8.289e-01
2.525e-01,8.465e-01
2.575e-01,8.455e-01
2.625e-01,8.835e-01
2.675e-01,8.747e-01
2.725e-01,9.216e-01
2.775e-01,8.435e-01
2.825e-01,9.645e-01
2.875e-01,9.128e-01
2.925e-01,9.762e-01
2.975e-01,9.489e-01
3.025e-01,9.684e-01
3.075e-01,9.820e-01
3.125e-01,1.031e+00
3.175e-01,1.059e+00
3.225e-01,1.034e+00
3.275e-01,1.045e+00
3.325e-01,1.081e+00
3.375e-01,1.132e+00
3.425e-01,1.099e+00
3.475e-01,1.162e+00
3.525e-01,1.155e+00
3.575e-01,1.195e+00
3.625e-01,1.143e+00
3.675e-01,1.191e+00
3.725e-01,1.264e+00
3.775e-01,1.253e+00
3.825e-01,1.247e+00
3.875e-01,1.229e+00
3.925e-01,1.297e+00
3.975e-01,1.356e+00
4.025e-01,1.308e+00
4.075e-01,1.384e+00
4.125e-01,1.367e+00
4.175e-01,1.365e+00
4.225e-01,1.393e+00
4.275e-01,1.385e+00
4.325e-01,1.484e+00
4.375e-01,1.460e+00
4.425e-01,1.496e+00
4.475e-01,1.497e+00
4.525e-01,1.566e+00
4.575e-01,1.662e+00
4.625e-01,1.586e+00
4.675e-01,1.696e+00
4.725e-01,1.677e+00
4.775e-01,1.565e+00
4.825e-01,1.674e+00
4.875e-01,1.785e+00
4.925e-01,1.853e+00
4.975e-01,1.781e+00
5.025e-01,1.768e+00
5.075e-01,1.805e+00
5.125e-01,1.911e+00
5.175e-01,1.939e+00
5.225e-01,1.973e+00
5.275e-01,2.062e+00
5.325e-01,2.001e+00
5.375e-01,2.029e+00
5.425e-01,2.044e+00
5.475e-01,2.156e+00
5.525e-01,2.132e+00
5.575e-01,2.163e+00
5.625e-01,2.206e+00
5.675e-01,2.193e+00
5.725e-01,2.394e+00
5.775e-01,2.291e+00
5.825e-01,2.437e+00
5.875e-01,2.365e+00
5.925e-01,2.460e+00
5.975e-01,2.400e+00
6.025e-01,2.501e+00
6.075e-01,2.424e+00
6.125e-01,2.494e+00
6.175e-01,2.499e+00
6.225e-01,2.672e+00
6.275e-01,2.534e+00
6.325e-01,2.618e+00
6.375e-01,2.660e+00
6.425e-01,2.535e+00
6.475e-01,2.502e+00
6.525e-01,2.555e+00
6.575e-01,2.539e+00
6.625e-01,2.593e+00
6.675e-01,2.619e+00
6.725e-01,2.514e+00
6.775e-01,2.456e+00
6.825e-01,2.464e+00
6.875e-01,2.456e+00
6.925e-01,2.323e+00
6.975e-01,2.202e+00
7.025e-01,1.954e+00
7.075e-01,2.080e+00
7.125e-01,1.900e+00
7.175e-01,1.889e+00
7.225e-01,1.769e+00
7.275e-01,1.594e+00
7.325e-01,1.536e+00
7.375e-01,1.324e+00
7.425e-01,1.231e+00
7.475e-01,1.095e+00
7.525e-01,9.664e-01
7.575e-01,8.669e-01
7.625e-01,7.519e-01
7.675e-01,6.290e-01
7.725e-01,5.471e-01
7.775e-01,4.320e-01
7.825e-01,3.277e-01
7.875e-01,2.399e-01
7.925e-01,1.980e-01
7.975e-01,1.404e-01
8.025e-01,8.777e-02
8.075e-01,5.754e-02
8.125e-01,3.511e-02
8.175e-01,1.853e-02
8.225e-01,6.826e-03
8.275e-01,6.826e-03
8.325e-01,1.950e-03
8.375e-01,2.926e-03
8.425e-01,1.950e-03
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_2.csv <==
transmittance,probability_density
1.223e-03,4.252e-01
3.669e-03,3.761e+00
6.115e-03,7.682e+00
8.560e-03,1.073e+01
1.101e-02,1.195e+01
1.345e-02,1.269e+01
1.590e-02,1.276e+01
1.834e-02,1.291e+01
2.079e-02,1.256e+01
2.324e-02,1.211e+01
2.568e-02,1.206e+01
2.813e-02,1.144e+01
3.057e-02,1.091e+01
3.302e-02,1.095e+01
3.546e-02,1.027e+01
3.791e-02,1.012e+01
4.036e-02,9.624e+00
4.280e-02,9.293e+00
4.525e-02,8.586e+00
4.769e-02,8.079e+00
5.014e-02,8.046e+00
5.259e-02,7.597e+00
5.503e-02,7.200e+00
5.748e-02,6.942e+00
5.992e-02,6.636e+00
6.237e-02,6.681e+00
6.482e-02,6.047e+00
6.726e-02,5.928e+00
6.971e-02,5.957e+00
7.215e-02,5.597e+00
7.460e-02,5.450e+00
7.704e-02,5.385e+00
7.949e-02,5.094e+00
8.194e-02,4.555e+00
8.438e-02,4.219e+00
8.683e-02,4.154e+00
8.927e-02,4.277e+00
9.172e-02,4.150e+00
9.417e-02,3.778e+00
9.661e-02,3.888e+00
9.906e-02,3.528e+00
1.015e-01,3.708e+00
1.039e-01,3.590e+00
1.064e-01,3.230e+00
1.088e-01,3.103e+00
1.113e-01,3.218e+00
1.137e-01,3.030e+00
1.162e-01,2.813e+00
1.186e-01,2.658e+00
1.211e-01,2.588e+00
1.235e-01,2.739e+00
1.260e-01,2.388e+00
1.284e-01,2.469e+00
1.309e-01,2.326e+00
1.333e-01,2.420e+00
1.357e-01,2.061e+00
1.382e-01,1.946e+00
1.406e-01,1.934e+00
1.431e-01,1.930e+00
1.455e-01,1.779e+00
1.480e-01,1.787e+00
1.504e-01,1.893e+00
1.529e-01,1.545e+00
1.553e-01,1.868e+00
1.578e-01,1.415e+00
1.602e-01,1.501e+00
1.626e-01,1.390e+00
1.651e-01,1.398e+00
1.675e-01,1.329e+00
1.700e-01,1.235e+00
1.724e-01,1.218e+00
1.749e-01,1.161e+00
1.773e-01,1.182e+00
1.798e-01,1.161e+00
1.822e-01,1.055e+00
1.847e-01,1.010e+00
1.871e-01,8.913e-01
1.896e-01,8.382e-01
1.920e-01,9.036e-01
1.944e-01,8.668e-01
1.969e-01,9.445e-01
1.993e-01,7.932e-01
2.018e-01,8.300e-01
2.042e-01,7.564e-01
2.067e-01,6.991e-01
2.091e-01,8.136e-01
2.116e-01,7.073e-01
2.140e-01,7.278e-01
2.165e-01,5.847e-01
2.189e-01,6.664e-01
2.213e-01,6.133e-01
2.238e-01,5.192e-01
2.262e-01,5.520e-01
2.287e-01,5.683e-01
2.311e-01,5.152e-01
2.336e-01,4.048e-01
2.360e-01,4.170e-01
2.385e-01,3.925e-01
2.409e-01,3.680e-01
2.434e-01,3.557e-01
2.458e-01,3.434e-01
2.483e-01,3.271e-01
2.507e-01,3.189e-01
2.531e-01,3.557e-01
2.556e-01,3.475e-01
2.580e-01,3.271e-01
2.605e-01,2.985e-01
2.629e-01,2.535e-01
2.654e-01,2.985e-01
2.678e-01,2.535e-01
2.703e-01,2.044e-01
2.727e-01,2.167e-01
2.752e-01,2.249e-01
2.776e-01,2.167e-01
2.800e-01,1.881e-01
2.825e-01,1.595e-01
2.849e-01,1.676e-01
2.874e-01,1.676e-01
2.898e-01,1.554e-01
2.923e-01,1.063e-01
2.947e-01,1.186e-01
2.972e-01,9.813e-02
2.996e-01,1.063e-01
3.021e-01,1.267e-01
3.045e-01,1.145e-01
3.070e-01,1.104e-01
3.094e-01,8.586e-02
3.118e-01,8.995e-02
3.143e-01,9.813e-02
3.167e-01,5.315e-02
3.192e-01,6.542e-02
3.216e-01,1.063e-01
3.241e-01,1.022e-01
3.265e-01,7.359e-02
3.290e-01,5.724e-02
3.314e-01,5.315e-02
3.339e-01,5.315e-02
3.363e-01,3.271e-02
3.388e-01,6.133e-02
3.412e-01,2.862e-02
3.436e-01,4.089e-02
3.461e-01,2.862e-02
3.485e-01,1.227e-02
3.510e-01,2.044e-02
3.534e-01,2.044e-02
3.559e-01,3.680e-02
3.583e-01,1.635e-02
3.608e-01,3.680e-02
3.632e-01,1.635e-02
3.657e-01,1.635e-02
3.681e-01,4.089e-03
3.705e-01,4.089e-03
3.730e-01,1.227e-02
3.754e-01,2.453e-02
3.779e-01,1.227e-02
3.803e-01,1.635e-02
3.828e-01,2.862e-02
3.852e-01,1.227e-02
3.877e-01,0.000e+00
3.901e-01,4.089e-03
3.926e-01,4.089e-03
3.950e-01,1.227e-02
3.975e-01,4.089e-03
3.999e-01,4.089e-03
4.023e-01,8.177e-03
4.048e-01,8.177e-03
4.072e-01,8.177e-03
4.097e-01,4.089e-03
4.121e-01,0.000e+00
4.146e-01,0.000e+00
4.170e-01,4.089e-03
4.195e-01,0.000e+00
4.219e-01,0.000e+00
4.244e-01,0.000e+00
4.268e-01,0.000e+00
4.292e-01,4.089e-03
4.317e-01,0.000e+00
4.341e-01,8.177e-03
4.366e-01,0.000e+00
4.390e-01,0.000e+00
4.415e-01,8.177e-03
4.439e-01,4.089e-03
4.464e-01,0.000e+00
4.488e-01,0.000e+00
4.513e-01,0.000e+00
4.537e-01,0.000e+00
4.562e-01,0.000e+00
4.586e-01,0.000e+00
4.610e-01,0.000e+00
4.635e-01,0.000e+00
4.659e-01,0.000e+00
4.684e-01,0.000e+00
4.708e-01,0.000e+00
4.733e-01,0.000e+00
4.757e-01,0.000e+00
4.782e-01,0.000e+00
4.806e-01,0.000e+00
4.831e-01,0.000e+00
4.855e-01,0.000e+00
4.879e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_21.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,9.752e-04
1.750e-02,2.926e-03
2.250e-02,9.752e-03
2.750e-02,1.755e-02
3.250e-02,2.048e-02
3.750e-02,3.706e-02
4.250e-02,5.168e-02
4.750e-02,6.241e-02
5.250e-02,8.094e-02
5.750e-02,9.849e-02
6.250e-02,9.264e-02
6.750e-02,1.170e-01
7.250e-02,1.385e-01
7.750e-02,1.521e-01
8.250e-02,1.560e-01
8.750e-02,1.648e-01
9.250e-02,1.619e-01
9.750e-02,1.960e-01
1.025e-01,1.921e-01
1.075e-01,2.282e-01
1.125e-01,2.155e-01
1.175e-01,2.692e-01
1.225e-01,2.535e-01
1.275e-01,2.672e-01
1.325e-01,2.877e-01
1.375e-01,3.033e-01
1.425e-01,2.994e-01
1.475e-01,2.896e-01
1.525e-01,3.384e-01
1.575e-01,3.511e-01
1.625e-01,3.862e-01
1.675e-01,3.891e-01
1.725e-01,4.008e-01
1.775e-01,3.901e-01
1.825e-01,4.174e-01
1.875e-01,4.213e-01
1.925e-01,4.418e-01
1.975e-01,4.154e-01
2.025e-01,4.603e-01
2.075e-01,4.535e-01
2.125e-01,4.476e-01
2.175e-01,4.964e-01
2.225e-01,4.622e-01
2.275e-01,4.983e-01
2.325e-01,4.798e-01
2.375e-01,5.227e-01
2.425e-01,4.944e-01
2.475e-01,5.734e-01
2.525e-01,5.471e-01
2.575e-01,5.490e-01
2.625e-01,5.549e-01
2.675e-01,6.358e-01
2.725e-01,6.495e-01
2.775e-01,6.036e-01
2.825e-01,6.465e-01
2.875e-01,6.290e-01
2.925e-01,6.475e-01
2.975e-01,6.778e-01
3.025e-01,6.495e-01
3.075e-01,7.187e-01
3.125e-01,7.255e-01
3.175e-01,7.314e-01
3.225e-01,7.080e-01
3.275e-01,7.304e-01
3.325e-01,7.499e-01
3.375e-01,6.787e-01
3.425e-01,7.753e-01
3.475e-01,7.919e-01
3.525e-01,8.045e-01
3.575e-01,8.582e-01
3.625e-01,8.279e-01
3.675e-01,8.474e-01
3.725e-01,8.952e-01
3.775e-01,8.708e-01
3.825e-01,9.128e-01
3.875e-01,9.196e-01
3.925e-01,9.684e-01
3.975e-01,9.479e-01
4.025e-01,9.274e-01
4.075e-01,1.023e+00
4.125e-01,9.976e-01
4.175e-01,1.054e+00
4.225e-01,1.059e+00
4.275e-01,1.060e+00
4.325e-01,1.088e+00
4.375e-01,1.118e+00
4.425e-01,1.196e+00
4.475e-01,1.147e+00
4.525e-01,1.208e+00
4.575e-01,1.283e+00
4.625e-01,1.244e+00
4.675e-01,1.354e+00
4.725e-01,1.297e+00
4.775e-01,1.253e+00
4.825e-01,1.358e+00
4.875e-01,1.376e+00
4.925e-01,1.438e+00
4.975e-01,1.477e+00
5.025e-01,1.438e+00
5.075e-01,1.461e+00
5.125e-01,1.550e+00
5.175e-01,1.564e+00
5.225e-01,1.549e+00
5.275e-01,1.663e+00
5.325e-01,1.690e+00
5.375e-01,1.714e+00
5.425e-01,1.782e+00
5.475e-01,1.759e+00
5.525e-01,1.768e+00
5.575e-01,1.941e+00
5.625e-01,1.858e+00
5.675e-01,1.984e+00
5.725e-01,2.018e+00
5.775e-01,2.015e+00
5.825e-01,2.125e+00
5.875e-01,2.182e+00
5.925e-01,2.206e+00
5.975e-01,2.219e+00
6.025e-01,2.310e+00
6.075e-01,2.358e+00
6.125e-01,2.377e+00
6.175e-01,2.465e+00
6.225e-01,2.487e+00
6.275e-01,2.573e+00
6.325e-01,2.615e+00
6.375e-01,2.634e+00
6.425e-01,2.693e+00
6.475e-01,2.827e+00
6.525e-01,2.828e+00
6.575e-01,2.884e+00
6.625e-01,2.949e+00
6.675e-01,3.011e+00
6.725e-01,3.021e+00
6.775e-01,3.051e+00
6.825e-01,3.003e+00
6.875e-01,3.135e+00
6.925e-01,3.078e+00
6.975e-01,3.135e+00
7.025e-01,3.060e+00
7.075e-01,3.098e+00
7.125e-01,3.162e+00
7.175e-01,3.120e+00
7.225e-01,3.128e+00
7.275e-01,2.981e+00
7.325e-01,2.873e+00
7.375e-01,2.821e+00
7.425e-01,2.721e+00
7.475e-01,2.618e+00
7.525e-01,2.516e+00
7.575e-01,2.368e+00
7.625e-01,2.085e+00
7.675e-01,2.006e+00
7.725e-01,1.796e+00
7.775e-01,1.531e+00
7.825e-01,1.424e+00
7.875e-01,1.206e+00
7.925e-01,1.014e+00
7.975e-01,8.894e-01
8.025e-01,7.021e-01
8.075e-01,5.646e-01
8.125e-01,4.037e-01
8.175e-01,3.043e-01
8.225e-01,1.804e-01
8.275e-01,1.248e-01
8.325e-01,8.679e-02
8.375e-01,3.511e-02
8.425e-01,2.535e-02
8.475e-01,8.777e-03
8.525e-01,2.926e-03
8.575e-01,3.901e-03
8.625e-01,1.950e-03
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_22.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,9.752e-04
2.250e-02,3.901e-03
2.750e-02,9.752e-03
3.250e-02,1.658e-02
3.750e-02,1.853e-02
4.250e-02,2.926e-02
4.750e-02,4.193e-02
5.250e-02,4.876e-02
5.750e-02,6.729e-02
6.250e-02,6.924e-02
6.750e-02,7.411e-02
7.250e-02,8.094e-02
7.750e-02,1.043e-01
8.250e-02,9.264e-02
8.750e-02,1.336e-01
9.250e-02,1.395e-01
9.750e-02,1.268e-01
1.025e-01,1.560e-01
1.075e-01,1.424e-01
1.125e-01,1.531e-01
1.175e-01,1.746e-01
1.225e-01,1.882e-01
1.275e-01,1.950e-01
1.325e-01,2.028e-01
1.375e-01,2.350e-01
1.425e-01,2.243e-01
1.475e-01,2.340e-01
1.525e-01,2.487e-01
1.575e-01,2.545e-01
1.625e-01,2.545e-01
1.675e-01,2.594e-01
1.725e-01,2.779e-01
1.775e-01,2.867e-01
1.825e-01,3.257e-01
1.875e-01,3.306e-01
1.925e-01,3.442e-01
1.975e-01,3.550e-01
2.025e-01,3.598e-01
2.075e-01,3.628e-01
2.125e-01,3.140e-01
2.175e-01,3.706e-01
2.225e-01,3.891e-01
2.275e-01,4.008e-01
2.325e-01,4.320e-01
2.375e-01,4.008e-01
2.425e-01,4.154e-01
2.475e-01,4.106e-01
2.525e-01,4.252e-01
2.575e-01,4.408e-01
2.625e-01,4.447e-01
2.675e-01,4.944e-01
2.725e-01,5.090e-01
2.775e-01,4.876e-01
2.825e-01,4.739e-01
2.875e-01,4.720e-01
2.925e-01,5.442e-01
2.975e-01,5.403e-01
3.025e-01,5.432e-01
3.075e-01,5.500e-01
3.125e-01,5.802e-01
3.175e-01,6.085e-01
3.225e-01,5.968e-01
3.275e-01,6.339e-01
3.325e-01,5.929e-01
3.375e-01,6.612e-01
3.425e-01,6.768e-01
3.475e-01,6.524e-01
3.525e-01,6.202e-01
3.575e-01,6.748e-01
3.625e-01,6.758e-01
3.675e-01,7.177e-01
3.725e-01,6.963e-01
3.775e-01,7.343e-01
3.825e-01,7.450e-01
3.875e-01,7.997e-01
3.925e-01,7.987e-01
3.975e-01,8.143e-01
4.025e-01,8.455e-01
4.075e-01,8.006e-01
4.125e-01,7.977e-01
4.175e-01,8.543e-01
4.225e-01,9.684e-01
4.275e-01,8.845e-01
4.325e-01,8.913e-01
4.375e-01,9.645e-01
4.425e-01,9.937e-01
4.475e-01,9.879e-01
4.525e-01,1.036e+00
4.575e-01,1.025e+00
4.625e-01,1.031e+00
4.675e-01,1.120e+00
4.725e-01,1.148e+00
4.775e-01,1.097e+00
4.825e-01,1.149e+00
4.875e-01,1.144e+00
4.925e-01,1.227e+00
4.975e-01,1.273e+00
5.025e-01,1.299e+00
5.075e-01,1.386e+00
5.125e-01,1.370e+00
5.175e-01,1.371e+00
5.225e-01,1.384e+00
5.275e-01,1.487e+00
5.325e-01,1.474e+00
5.375e-01,1.474e+00
5.425e-01,1.522e+00
5.475e-01,1.641e+00
5.525e-01,1.576e+00
5.575e-01,1.681e+00
5.625e-01,1.750e+00
5.675e-01,1.725e+00
5.725e-01,1.814e+00
5.775e-01,1.835e+00
5.825e-01,1.838e+00
5.875e-01,1.945e+00
5.925e-01,1.860e+00
5.975e-01,2.057e+00
6.025e-01,2.151e+00
6.075e-01,2.267e+00
6.125e-01,2.318e+00
6.175e-01,2.224e+00
6.225e-01,2.420e+00
6.275e-01,2.338e+00
6.325e-01,2.499e+00
6.375e-01,2.528e+00
6.425e-01,2.554e+00
6.475e-01,2.692e+00
6.525e-01,2.685e+00
6.575e-01,2.754e+00
6.625e-01,2.884e+00
6.675e-01,2.959e+00
6.725e-01,2.973e+00
6.775e-01,3.023e+00
6.825e-01,3.118e+00
6.875e-01,3.282e+00
6.925e-01,3.219e+00
6.975e-01,3.430e+00
7.025e-01,3.093e+00
7.075e-01,3.455e+00
7.125e-01,3.439e+00
7.175e-01,3.387e+00
7.225e-01,3.506e+00
7.275e-01,3.443e+00
7.325e-01,3.463e+00
7.375e-01,3.483e+00
7.425e-01,3.402e+00
7.475e-01,3.318e+00
7.525e-01,3.246e+00
7.575e-01,3.098e+00
7.625e-01,3.021e+00
7.675e-01,2.959e+00
7.725e-01,2.704e+00
7.775e-01,2.498e+00
7.825e-01,2.262e+00
7.875e-01,2.065e+00
7.925e-01,1.801e+00
7.975e-01,1.594e+00
8.025e-01,1.346e+00
8.075e-01,1.127e+00
8.125e-01,9.859e-01
8.175e-01,7.265e-01
8.225e-01,5.607e-01
8.275e-01,3.862e-01
8.325e-01,2.633e-01
8.375e-01,1.609e-01
8.425e-01,9.752e-02
8.475e-01,5.851e-02
8.525e-01,1.658e-02
8.575e-01,1.463e-02
8.625e-01,4.876e-03
8.675e-01,3.901e-03
8.725e-01,9.752e-04
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_23.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,9.752e-04
2.250e-02,0.000e+00
2.750e-02,7.801e-03
3.250e-02,8.777e-03
3.750e-02,1.073e-02
4.250e-02,1.658e-02
4.750e-02,2.633e-02
5.250e-02,2.926e-02
5.750e-02,3.413e-02
6.250e-02,5.656e-02
6.750e-02,5.364e-02
7.250e-02,5.168e-02
7.750e-02,7.021e-02
8.250e-02,5.656e-02
8.750e-02,8.582e-02
9.250e-02,8.484e-02
9.750e-02,9.362e-02
1.025e-01,1.034e-01
1.075e-01,1.160e-01
1.125e-01,1.277e-01
1.175e-01,1.326e-01
1.225e-01,1.453e-01
1.275e-01,1.385e-01
1.325e-01,1.346e-01
1.375e-01,1.560e-01
1.425e-01,1.502e-01
1.475e-01,1.746e-01
1.525e-01,1.824e-01
1.575e-01,1.863e-01
1.625e-01,2.184e-01
1.675e-01,2.048e-01
1.725e-01,2.292e-01
1.775e-01,2.155e-01
1.825e-01,1.892e-01
1.875e-01,2.487e-01
1.925e-01,2.253e-01
1.975e-01,2.438e-01
2.025e-01,2.535e-01
2.075e-01,2.974e-01
2.125e-01,2.935e-01
2.175e-01,2.721e-01
2.225e-01,2.994e-01
2.275e-01,3.004e-01
2.325e-01,3.091e-01
2.375e-01,3.335e-01
2.425e-01,3.257e-01
2.475e-01,3.267e-01
2.525e-01,3.598e-01
2.575e-01,3.540e-01
2.625e-01,3.316e-01
2.675e-01,3.979e-01
2.725e-01,3.550e-01
2.775e-01,3.832e-01
2.825e-01,4.145e-01
2.875e-01,3.784e-01
2.925e-01,4.271e-01
2.975e-01,4.213e-01
3.025e-01,4.700e-01
3.075e-01,4.447e-01
3.125e-01,4.544e-01
3.175e-01,4.574e-01
3.225e-01,4.554e-01
3.275e-01,5.061e-01
3.325e-01,4.895e-01
3.375e-01,5.042e-01
3.425e-01,5.286e-01
3.475e-01,5.198e-01
3.525e-01,5.705e-01
3.575e-01,5.549e-01
3.625e-01,5.676e-01
3.675e-01,5.403e-01
3.725e-01,6.309e-01
3.775e-01,5.919e-01
3.825e-01,6.251e-01
3.875e-01,6.514e-01
3.925e-01,6.378e-01
3.975e-01,6.690e-01
4.025e-01,6.583e-01
4.075e-01,6.924e-01
4.125e-01,7.226e-01
4.175e-01,7.304e-01
4.225e-01,7.158e-01
4.275e-01,7.421e-01
4.325e-01,7.519e-01
4.375e-01,7.880e-01
4.425e-01,8.172e-01
4.475e-01,8.718e-01
4.525e-01,8.513e-01
4.575e-01,8.757e-01
4.625e-01,9.128e-01
4.675e-01,9.011e-01
4.725e-01,9.654e-01
4.775e-01,9.372e-01
4.825e-01,9.693e-01
4.875e-01,1.053e+00
4.925e-01,1.020e+00
4.975e-01,1.096e+00
5.025e-01,1.081e+00
5.075e-01,1.068e+00
5.125e-01,1.164e+00
5.175e-01,1.120e+00
5.225e-01,1.159e+00
5.275e-01,1.306e+00
5.325e-01,1.315e+00
5.375e-01,1.341e+00
5.425e-01,1.387e+00
5.475e-01,1.438e+00
5.525e-01,1.418e+00
5.575e-01,1.465e+00
5.625e-01,1.487e+00
5.675e-01,1.472e+00
5.725e-01,1.663e+00
5.775e-01,1.558e+00
5.825e-01,1.696e+00
5.875e-01,1.652e+00
5.925e-01,1.769e+00
5.975e-01,1.805e+00
6.025e-01,1.884e+00
6.075e-01,2.023e+00
6.125e-01,1.958e+00
6.175e-01,2.029e+00
6.225e-01,2.088e+00
6.275e-01,2.177e+00
6.325e-01,2.286e+00
6.375e-01,2.294e+00
6.425e-01,2.512e+00
6.475e-01,2.476e+00
6.525e-01,2.513e+00
6.575e-01,2.601e+00
6.625e-01,2.711e+00
6.675e-01,2.757e+00
6.725e-01,2.851e+00
6.775e-01,2.929e+00
6.825e-01,3.130e+00
6.875e-01,3.219e+00
6.925e-01,3.161e+00
6.975e-01,3.176e+00
7.025e-01,3.299e+00
7.075e-01,3.475e+00
7.125e-01,3.460e+00
7.175e-01,3.623e+00
7.225e-01,3.659e+00
7.275e-01,3.697e+00
7.325e-01,3.724e+00
7.375e-01,3.832e+00
7.425e-01,3.786e+00
7.475e-01,3.959e+00
7.525e-01,3.765e+00
7.575e-01,3.746e+00
7.625e-01,3.803e+00
7.675e-01,3.685e+00
7.725e-01,3.553e+00
7.775e-01,3.453e+00
7.825e-01,3.304e+00
7.875e-01,3.076e+00
7.925e-01,2.900e+00
7.975e-01,2.477e+00
8.025e-01,2.340e+00
8.075e-01,1.982e+00
8.125e-01,1.778e+00
8.175e-01,1.445e+00
8.225e-01,1.171e+00
8.275e-01,9.703e-01
8.325e-01,6.631e-01
8.375e-01,5.110e-01
8.425e-01,3.150e-01
8.475e-01,2.243e-01
8.525e-01,9.849e-02
8.575e-01,5.949e-02
8.625e-01,2.145e-02
8.675e-01,1.268e-02
8.725e-01,4.876e-03
8.775e-01,3.901e-03
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_24.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,9.752e-04
2.750e-02,9.752e-04
3.250e-02,6.826e-03
3.750e-02,6.826e-03
4.250e-02,8.777e-03
4.750e-02,1.755e-02
5.250e-02,1.950e-02
5.750e-02,2.048e-02
6.250e-02,2.828e-02
6.750e-02,2.828e-02
7.250e-02,4.876e-02
7.750e-02,4.876e-02
8.250e-02,4.973e-02
8.750e-02,5.461e-02
9.250e-02,5.461e-02
9.750e-02,4.973e-02
1.025e-01,6.631e-02
1.075e-01,7.704e-02
1.125e-01,9.167e-02
1.175e-01,9.167e-02
1.225e-01,9.947e-02
1.275e-01,9.557e-02
1.325e-01,1.258e-01
1.375e-01,1.258e-01
1.425e-01,1.170e-01
1.475e-01,1.307e-01
1.525e-01,1.248e-01
1.575e-01,1.404e-01
1.625e-01,1.424e-01
1.675e-01,1.453e-01
1.725e-01,1.375e-01
1.775e-01,1.872e-01
1.825e-01,1.882e-01
1.875e-01,1.677e-01
1.925e-01,1.560e-01
1.975e-01,1.931e-01
2.025e-01,2.067e-01
2.075e-01,2.067e-01
2.125e-01,2.038e-01
2.175e-01,1.960e-01
2.225e-01,2.116e-01
2.275e-01,2.136e-01
2.325e-01,2.779e-01
2.375e-01,2.340e-01
2.425e-01,2.379e-01
2.475e-01,2.731e-01
2.525e-01,2.623e-01
2.575e-01,2.711e-01
2.625e-01,2.926e-01
2.675e-01,3.013e-01
2.725e-01,2.799e-01
2.775e-01,2.916e-01
2.825e-01,3.160e-01
2.875e-01,3.335e-01
2.925e-01,3.111e-01
2.975e-01,3.013e-01
3.025e-01,3.413e-01
3.075e-01,3.403e-01
3.125e-01,3.530e-01
3.175e-01,3.979e-01
3.225e-01,3.969e-01
3.275e-01,4.028e-01
3.325e-01,4.252e-01
3.375e-01,4.028e-01
3.425e-01,4.057e-01
3.475e-01,4.437e-01
3.525e-01,4.106e-01
3.575e-01,4.369e-01
3.625e-01,4.730e-01
3.675e-01,4.915e-01
3.725e-01,4.691e-01
3.775e-01,4.808e-01
3.825e-01,4.847e-01
3.875e-01,5.276e-01
3.925e-01,5.344e-01
3.975e-01,5.003e-01
4.025e-01,5.559e-01
4.075e-01,5.715e-01
4.125e-01,6.202e-01
4.175e-01,5.968e-01
4.225e-01,6.495e-01
4.275e-01,5.890e-01
4.325e-01,6.339e-01
4.375e-01,6.807e-01
4.425e-01,6.241e-01
4.475e-01,6.914e-01
4.525e-01,7.041e-01
4.575e-01,7.051e-01
4.625e-01,7.304e-01
4.675e-01,7.636e-01
4.725e-01,7.850e-01
4.775e-01,7.909e-01
4.825e-01,8.630e-01
4.875e-01,8.348e-01
4.925e-01,8.591e-01
4.975e-01,9.108e-01
5.025e-01,9.011e-01
5.075e-01,9.352e-01
5.125e-01,9.723e-01
5.175e-01,9.469e-01
5.225e-01,1.009e+00
5.275e-01,1.074e+00
5.325e-01,1.114e+00
5.375e-01,1.093e+00
5.425e-01,1.228e+00
5.475e-01,1.171e+00
5.525e-01,1.228e+00
5.575e-01,1.239e+00
5.625e-01,1.273e+00
5.675e-01,1.383e+00
5.725e-01,1.400e+00
5.775e-01,1.394e+00
5.825e-01,1.522e+00
5.875e-01,1.534e+00
5.925e-01,1.474e+00
5.975e-01,1.617e+00
6.025e-01,1.590e+00
6.075e-01,1.664e+00
6.125e-01,1.725e+00
6.175e-01,1.788e+00
6.225e-01,1.874e+00
6.275e-01,1.957e+00
6.325e-01,2.003e+00
6.375e-01,2.063e+00
6.425e-01,2.184e+00
6.475e-01,2.212e+00
6.525e-01,2.330e+00
6.575e-01,2.408e+00
6.625e-01,2.445e+00
6.675e-01,2.550e+00
6.725e-01,2.651e+00
6.775e-01,2.716e+00
6.825e-01,2.782e+00
6.875e-01,3.018e+00
6.925e-01,2.970e+00
6.975e-01,3.093e+00
7.025e-01,3.153e+00
7.075e-01,3.380e+00
7.125e-01,3.387e+00
7.175e-01,3.595e+00
7.225e-01,3.717e+00
7.275e-01,3.695e+00
7.325e-01,3.785e+00
7.375e-01,3.951e+00
7.425e-01,3.961e+00
7.475e-01,4.191e+00
7.525e-01,4.072e+00
7.575e-01,4.159e+00
7.625e-01,4.303e+00
7.675e-01,4.221e+00
7.725e-01,4.261e+00
7.775e-01,4.239e+00
7.825e-01,4.116e+00
7.875e-01,3.996e+00
7.925e-01,3.873e+00
7.975e-01,3.613e+00
8.025e-01,3.532e+00
8.075e-01,3.145e+00
8.125e-01,2.813e+00
8.175e-01,2.494e+00
8.225e-01,2.118e+00
8.275e-01,1.760e+00
8.325e-01,1.416e+00
8.375e-01,1.163e+00
8.425e-01,8.201e-01
8.475e-01,6.036e-01
8.525e-01,3.550e-01
8.575e-01,2.253e-01
8.625e-01,1.102e-01
8.675e-01,5.851e-02
8.725e-01,1.853e-02
8.775e-01,1.365e-02
8.825e-01,9.752e-04
8.875e-01,3.901e-03
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_25.csv <==
transmittance,probability_density
1.478e-03,8.117e-02
4.435e-03,1.234e+00
7.392e-03,2.827e+00
1.035e-02,4.539e+00
1.331e-02,5.783e+00
1.626e-02,6.740e+00
1.922e-02,7.258e+00
2.218e-02,6.926e+00
2.513e-02,7.701e+00
2.809e-02,7.616e+00
3.105e-02,7.613e+00
3.400e-02,7.654e+00
3.696e-02,7.238e+00
3.992e-02,7.248e+00
4.287e-02,7.481e+00
4.583e-02,6.987e+00
4.879e-02,7.234e+00
5.174e-02,6.703e+00
5.470e-02,6.720e+00
5.766e-02,6.240e+00
6.061e-02,6.494e+00
6.357e-02,6.020e+00
6.653e-02,6.050e+00
6.948e-02,5.733e+00
7.244e-02,5.655e+00
7.540e-02,5.425e+00
7.836e-02,5.337e+00
8.131e-02,5.384e+00
8.427e-02,5.242e+00
8.723e-02,4.867e+00
9.018e-02,4.569e+00
9.314e-02,4.424e+00
9.610e-02,4.481e+00
9.905e-02,4.319e+00
1.020e-01,4.197e+00
1.050e-01,4.407e+00
1.079e-01,4.336e+00
1.109e-01,4.180e+00
1.138e-01,3.893e+00
1.168e-01,3.639e+00
1.198e-01,3.670e+00
1.227e-01,3.521e+00
1.257e-01,3.389e+00
1.286e-01,3.426e+00
1.316e-01,3.267e+00
1.345e-01,3.331e+00
1.375e-01,3.040e+00
1.404e-01,3.304e+00
1.434e-01,2.743e+00
1.464e-01,2.969e+00
1.493e-01,2.621e+00
1.523e-01,2.942e+00
1.552e-01,2.635e+00
1.582e-01,2.530e+00
1.611e-01,2.614e+00
1.641e-01,2.432e+00
1.671e-01,2.442e+00
1.700e-01,2.195e+00
1.730e-01,2.303e+00
1.759e-01,2.317e+00
1.789e-01,2.168e+00
1.818e-01,2.127e+00
1.848e-01,2.019e+00
1.878e-01,2.053e+00
1.907e-01,1.921e+00
1.937e-01,1.992e+00
1.966e-01,1.836e+00
1.996e-01,1.782e+00
2.025e-01,1.705e+00
2.055e-01,1.471e+00
2.085e-01,1.586e+00
2.114e-01,1.579e+00
2.144e-01,1.478e+00
2.173e-01,1.491e+00
2.203e-01,1.363e+00
2.232e-01,1.434e+00
2.262e-01,1.245e+00
2.292e-01,1.234e+00
2.321e-01,1.089e+00
2.351e-01,1.190e+00
2.380e-01,1.170e+00
2.410e-01,1.150e+00
2.439e-01,1.011e+00
2.469e-01,9.876e-01
2.498e-01,1.065e+00
2.528e-01,9.537e-01
2.558e-01,1.015e+00
2.587e-01,8.962e-01
2.617e-01,9.706e-01
2.646e-01,8.557e-01
2.676e-01,8.049e-01
2.705e-01,7.440e-01
2.735e-01,6.629e-01
2.765e-01,7.440e-01
2.794e-01,6.967e-01
2.824e-01,6.291e-01
2.853e-01,6.967e-01
2.883e-01,6.595e-01
2.912e-01,6.223e-01
2.942e-01,5.580e-01
2.972e-01,6.324e-01
3.001e-01,4.938e-01
3.031e-01,4.972e-01
3.060e-01,5.648e-01
3.090e-01,4.160e-01
3.119e-01,4.769e-01
3.149e-01,3.923e-01
3.179e-01,4.566e-01
3.208e-01,4.194e-01
3.238e-01,3.957e-01
3.267e-01,3.179e-01
3.297e-01,3.619e-01
3.326e-01,3.247e-01
3.356e-01,2.672e-01
3.386e-01,2.435e-01
3.415e-01,2.537e-01
3.445e-01,2.503e-01
3.474e-01,2.807e-01
3.504e-01,2.334e-01
3.533e-01,2.503e-01
3.563e-01,2.165e-01
3.593e-01,1.522e-01
3.622e-01,1.590e-01
3.652e-01,1.353e-01
3.681e-01,1.454e-01
3.711e-01,1.420e-01
3.740e-01,1.488e-01
3.770e-01,1.454e-01
3.799e-01,1.353e-01
3.829e-01,1.251e-01
3.859e-01,1.319e-01
3.888e-01,8.793e-02
3.918e-01,8.793e-02
3.947e-01,1.218e-01
3.977e-01,6.764e-02
4.006e-01,4.397e-02
4.036e-01,8.117e-02
4.066e-01,7.440e-02
4.095e-01,7.440e-02
4.125e-01,6.764e-02
4.154e-01,3.720e-02
4.184e-01,5.411e-02
4.213e-01,4.735e-02
4.243e-01,3.382e-02
4.273e-01,3.720e-02
4.302e-01,1.691e-02
4.332e-01,3.382e-02
4.361e-01,3.720e-02
4.391e-01,1.353e-02
4.420e-01,2.367e-02
4.450e-01,2.029e-02
4.480e-01,2.029e-02
4.509e-01,3.382e-03
4.539e-01,1.691e-02
4.568e-01,3.382e-03
4.598e-01,1.353e-02
4.627e-01,1.691e-02
4.657e-01,3.382e-03
4.687e-01,3.382e-03
4.716e-01,6.764e-03
4.746e-01,1.015e-02
4.775e-01,3.382e-03
4.805e-01,6.764e-03
4.834e-01,3.382e-03
4.864e-01,0.000e+00
4.894e-01,3.382e-03
4.923e-01,6.764e-03
4.953e-01,6.764e-03
4.982e-01,6.764e-03
5.012e-01,3.382e-03
5.041e-01,0.000e+00
5.071e-01,3.382e-03
5.100e-01,0.000e+00
5.130e-01,0.000e+00
5.160e-01,0.000e+00
5.189e-01,0.000e+00
5.219e-01,3.382e-03
5.248e-01,3.382e-03
5.278e-01,0.000e+00
5.307e-01,0.000e+00
5.337e-01,0.000e+00
5.367e-01,3.382e-03
5.396e-01,0.000e+00
5.426e-01,0.000e+00
5.455e-01,0.000e+00
5.485e-01,0.000e+00
5.514e-01,0.000e+00
5.544e-01,0.000e+00
5.574e-01,0.000e+00
5.603e-01,0.000e+00
5.633e-01,0.000e+00
5.662e-01,0.000e+00
5.692e-01,0.000e+00
5.721e-01,0.000e+00
5.751e-01,0.000e+00
5.781e-01,0.000e+00
5.810e-01,0.000e+00
5.840e-01,0.000e+00
5.869e-01,0.000e+00
5.899e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_26.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,9.752e-04
3.250e-02,0.000e+00
3.750e-02,3.901e-03
4.250e-02,2.926e-03
4.750e-02,4.876e-03
5.250e-02,2.926e-03
5.750e-02,1.365e-02
6.250e-02,1.560e-02
6.750e-02,1.073e-02
7.250e-02,1.268e-02
7.750e-02,1.170e-02
8.250e-02,2.535e-02
8.750e-02,2.340e-02
9.250e-02,3.316e-02
9.750e-02,3.706e-02
1.025e-01,2.535e-02
1.075e-01,3.706e-02
1.125e-01,3.706e-02
1.175e-01,3.998e-02
1.225e-01,4.486e-02
1.275e-01,4.583e-02
1.325e-01,4.681e-02
1.375e-01,5.656e-02
1.425e-01,6.241e-02
1.475e-01,6.534e-02
1.525e-01,6.729e-02
1.575e-01,7.216e-02
1.625e-01,7.509e-02
1.675e-01,6.924e-02
1.725e-01,8.972e-02
1.775e-01,9.069e-02
1.825e-01,8.679e-02
1.875e-01,1.043e-01
1.925e-01,1.034e-01
1.975e-01,1.219e-01
2.025e-01,9.167e-02
2.075e-01,9.849e-02
2.125e-01,1.531e-01
2.175e-01,1.395e-01
2.225e-01,1.219e-01
2.275e-01,1.317e-01
2.325e-01,1.248e-01
2.375e-01,1.268e-01
2.425e-01,1.512e-01
2.475e-01,1.453e-01
2.525e-01,1.463e-01
2.575e-01,1.473e-01
2.625e-01,1.502e-01
2.675e-01,1.707e-01
2.725e-01,1.629e-01
2.775e-01,1.794e-01
2.825e-01,1.707e-01
2.875e-01,1.833e-01
2.925e-01,1.755e-01
2.975e-01,2.028e-01
3.025e-01,2.223e-01
3.075e-01,2.126e-01
3.125e-01,2.233e-01
3.175e-01,2.126e-01
3.225e-01,2.448e-01
3.275e-01,2.389e-01
3.325e-01,2.506e-01
3.375e-01,2.282e-01
3.425e-01,2.448e-01
3.475e-01,2.740e-01
3.525e-01,2.448e-01
3.575e-01,2.789e-01
3.625e-01,3.023e-01
3.675e-01,3.033e-01
3.725e-01,3.150e-01
3.775e-01,2.945e-01
3.825e-01,3.160e-01
3.875e-01,3.442e-01
3.925e-01,3.608e-01
3.975e-01,3.715e-01
4.025e-01,3.491e-01
4.075e-01,3.725e-01
4.125e-01,3.696e-01
4.175e-01,3.998e-01
4.225e-01,3.793e-01
4.275e-01,4.203e-01
4.325e-01,4.145e-01
4.375e-01,4.427e-01
4.425e-01,4.223e-01
4.475e-01,4.154e-01
4.525e-01,4.398e-01
4.575e-01,4.886e-01
4.625e-01,5.071e-01
4.675e-01,4.983e-01
4.725e-01,5.100e-01
4.775e-01,5.051e-01
4.825e-01,5.724e-01
4.875e-01,6.329e-01
4.925e-01,5.471e-01
4.975e-01,5.929e-01
5.025e-01,5.949e-01
5.075e-01,6.163e-01
5.125e-01,6.797e-01
5.175e-01,6.748e-01
5.225e-01,7.577e-01
5.275e-01,7.636e-01
5.325e-01,7.099e-01
5.375e-01,7.519e-01
5.425e-01,7.616e-01
5.475e-01,7.928e-01
5.525e-01,8.669e-01
5.575e-01,8.933e-01
5.625e-01,9.323e-01
5.675e-01,9.108e-01
5.725e-01,9.742e-01
5.775e-01,9.420e-01
5.825e-01,1.033e+00
5.875e-01,1.087e+00
5.925e-01,1.163e+00
5.975e-01,1.144e+00
6.025e-01,1.242e+00
6.075e-01,1.258e+00
6.125e-01,1.304e+00
6.175e-01,1.293e+00
6.225e-01,1.430e+00
6.275e-01,1.454e+00
6.325e-01,1.470e+00
6.375e-01,1.612e+00
6.425e-01,1.620e+00
6.475e-01,1.609e+00
6.525e-01,1.714e+00
6.575e-01,1.827e+00
6.625e-01,1.861e+00
6.675e-01,1.946e+00
6.725e-01,2.053e+00
6.775e-01,2.181e+00
6.825e-01,2.275e+00
6.875e-01,2.430e+00
6.925e-01,2.418e+00
6.975e-01,2.556e+00
7.025e-01,2.577e+00
7.075e-01,2.731e+00
7.125e-01,2.987e+00
7.175e-01,3.009e+00
7.225e-01,3.175e+00
7.275e-01,3.255e+00
7.325e-01,3.572e+00
7.375e-01,3.565e+00
7.425e-01,3.796e+00
7.475e-01,3.800e+00
7.525e-01,4.057e+00
7.575e-01,4.239e+00
7.625e-01,4.464e+00
7.675e-01,4.596e+00
7.725e-01,4.736e+00
7.775e-01,4.852e+00
7.825e-01,4.971e+00
7.875e-01,5.077e+00
7.925e-01,5.244e+00
7.975e-01,5.200e+00
8.025e-01,5.221e+00
8.075e-01,5.286e+00
8.125e-01,5.210e+00
8.175e-01,4.913e+00
8.225e-01,4.754e+00
8.275e-01,4.250e+00
8.325e-01,3.921e+00
8.375e-01,3.497e+00
8.425e-01,2.983e+00
8.475e-01,2.460e+00
8.525e-01,1.926e+00
8.575e-01,1.465e+00
8.625e-01,1.008e+00
8.675e-01,6.348e-01
8.725e-01,3.754e-01
8.775e-01,1.765e-01
8.825e-01,8.679e-02
8.875e-01,2.926e-02
8.925e-01,1.073e-02
8.975e-01,6.826e-03
9.025e-01,9.752e-04
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_27.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,9.752e-04
3.750e-02,9.752e-04
4.250e-02,1.950e-03
4.750e-02,4.876e-03
5.250e-02,2.926e-03
5.750e-02,1.950e-03
6.250e-02,3.901e-03
6.750e-02,1.658e-02
7.250e-02,1.268e-02
7.750e-02,7.801e-03
8.250e-02,5.851e-03
8.750e-02,1.268e-02
9.250e-02,2.438e-02
9.750e-02,1.755e-02
1.025e-01,2.731e-02
1.075e-01,1.853e-02
1.125e-01,3.608e-02
1.175e-01,2.633e-02
1.225e-01,2.828e-02
1.275e-01,3.218e-02
1.325e-01,4.681e-02
1.375e-01,4.096e-02
1.425e-01,2.926e-02
1.475e-01,3.316e-02
1.525e-01,4.876e-02
1.575e-01,4.876e-02
1.625e-01,6.631e-02
1.675e-01,5.071e-02
1.725e-01,6.241e-02
1.775e-01,5.071e-02
1.825e-01,6.631e-02
1.875e-01,7.314e-02
1.925e-01,6.826e-02
1.975e-01,7.606e-02
2.025e-01,6.826e-02
2.075e-01,8.192e-02
2.125e-01,1.043e-01
2.175e-01,8.289e-02
2.225e-01,8.777e-02
2.275e-01,1.063e-01
2.325e-01,1.004e-01
2.375e-01,1.190e-01
2.425e-01,1.043e-01
2.475e-01,1.199e-01
2.525e-01,1.151e-01
2.575e-01,1.248e-01
2.625e-01,1.219e-01
2.675e-01,1.317e-01
2.725e-01,1.258e-01
2.775e-01,1.219e-01
2.825e-01,1.502e-01
2.875e-01,1.365e-01
2.925e-01,1.385e-01
2.975e-01,1.521e-01
3.025e-01,1.434e-01
3.075e-01,1.473e-01
3.125e-01,1.453e-01
3.175e-01,1.765e-01
3.225e-01,1.697e-01
3.275e-01,1.814e-01
3.325e-01,2.223e-01
3.375e-01,1.960e-01
3.425e-01,1.824e-01
3.475e-01,2.048e-01
3.525e-01,1.941e-01
3.575e-01,2.136e-01
3.625e-01,2.048e-01
3.675e-01,2.418e-01
3.725e-01,2.311e-01
3.775e-01,2.243e-01
3.825e-01,2.409e-01
3.875e-01,2.555e-01
3.925e-01,2.760e-01
3.975e-01,3.169e-01
4.025e-01,2.916e-01
4.075e-01,2.867e-01
4.125e-01,3.072e-01
4.175e-01,2.857e-01
4.225e-01,3.052e-01
4.275e-01,3.218e-01
4.325e-01,3.257e-01
4.375e-01,3.325e-01
4.425e-01,3.784e-01
4.475e-01,3.842e-01
4.525e-01,3.832e-01
4.575e-01,3.754e-01
4.625e-01,4.047e-01
4.675e-01,4.330e-01
4.725e-01,3.823e-01
4.775e-01,4.096e-01
4.825e-01,4.622e-01
4.875e-01,4.564e-01
4.925e-01,4.505e-01
4.975e-01,5.168e-01
5.025e-01,4.954e-01
5.075e-01,5.149e-01
5.125e-01,5.471e-01
5.175e-01,5.451e-01
5.225e-01,5.588e-01
5.275e-01,5.744e-01
5.325e-01,5.988e-01
5.375e-01,6.358e-01
5.425e-01,6.846e-01
5.475e-01,6.963e-01
5.525e-01,6.495e-01
5.575e-01,6.797e-01
5.625e-01,7.402e-01
5.675e-01,7.899e-01
5.725e-01,7.870e-01
5.775e-01,8.153e-01
5.825e-01,8.894e-01
5.875e-01,8.825e-01
5.925e-01,8.504e-01
5.975e-01,9.420e-01
6.025e-01,1.010e+00
6.075e-01,1.049e+00
6.125e-01,1.093e+00
6.175e-01,1.152e+00
6.225e-01,1.122e+00
6.275e-01,1.197e+00
6.325e-01,1.316e+00
6.375e-01,1.318e+00
6.425e-01,1.323e+00
6.475e-01,1.545e+00
6.525e-01,1.507e+00
6.575e-01,1.567e+00
6.625e-01,1.639e+00
6.675e-01,1.616e+00
6.725e-01,1.756e+00
6.775e-01,1.814e+00
6.825e-01,1.890e+00
6.875e-01,2.047e+00
6.925e-01,2.118e+00
6.975e-01,2.202e+00
7.025e-01,2.324e+00
7.075e-01,2.454e+00
7.125e-01,2.514e+00
7.175e-01,2.702e+00
7.225e-01,2.805e+00
7.275e-01,2.983e+00
7.325e-01,3.048e+00
7.375e-01,3.330e+00
7.425e-01,3.478e+00
7.475e-01,3.546e+00
7.525e-01,3.819e+00
7.575e-01,4.060e+00
7.625e-01,4.070e+00
7.675e-01,4.261e+00
7.725e-01,4.588e+00
7.775e-01,4.770e+00
7.825e-01,5.055e+00
7.875e-01,5.195e+00
7.925e-01,5.272e+00
7.975e-01,5.457e+00
8.025e-01,5.744e+00
8.075e-01,5.725e+00
8.125e-01,5.985e+00
8.175e-01,5.798e+00
8.225e-01,5.718e+00
8.275e-01,5.652e+00
8.325e-01,5.201e+00
8.375e-01,5.046e+00
8.425e-01,4.461e+00
8.475e-01,4.028e+00
8.525e-01,3.332e+00
8.575e-01,2.774e+00
8.625e-01,2.070e+00
8.675e-01,1.520e+00
8.725e-01,9.684e-01
8.775e-01,5.734e-01
8.825e-01,3.043e-01
8.875e-01,1.356e-01
8.925e-01,5.168e-02
8.975e-01,7.801e-03
9.025e-01,1.268e-02
9.075e-01,1.950e-03
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_28.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,9.752e-04
4.250e-02,9.752e-04
4.750e-02,9.752e-04
5.250e-02,4.876e-03
5.750e-02,1.950e-03
6.250e-02,2.926e-03
6.750e-02,9.752e-04
7.250e-02,6.826e-03
7.750e-02,7.801e-03
8.250e-02,1.365e-02
8.750e-02,8.777e-03
9.250e-02,8.777e-03
9.750e-02,7.801e-03
1.025e-01,1.853e-02
1.075e-01,1.268e-02
1.125e-01,1.658e-02
1.175e-01,1.950e-02
1.225e-01,2.243e-02
1.275e-01,2.048e-02
1.325e-01,2.731e-02
1.375e-01,3.121e-02
1.425e-01,3.218e-02
1.475e-01,3.413e-02
1.525e-01,3.511e-02
1.575e-01,2.633e-02
1.625e-01,3.218e-02
1.675e-01,3.608e-02
1.725e-01,4.193e-02
1.775e-01,4.583e-02
1.825e-01,3.511e-02
1.875e-01,5.559e-02
1.925e-01,7.021e-02
1.975e-01,4.486e-02
2.025e-01,5.266e-02
2.075e-01,5.559e-02
2.125e-01,6.144e-02
2.175e-01,6.534e-02
2.225e-01,4.973e-02
2.275e-01,7.997e-02
2.325e-01,7.216e-02
2.375e-01,8.874e-02
2.425e-01,6.436e-02
2.475e-01,8.679e-02
2.525e-01,8.289e-02
2.575e-01,8.972e-02
2.625e-01,8.484e-02
2.675e-01,9.069e-02
2.725e-01,1.151e-01
2.775e-01,1.112e-01
2.825e-01,1.053e-01
2.875e-01,1.121e-01
2.925e-01,1.229e-01
2.975e-01,1.180e-01
3.025e-01,1.131e-01
3.075e-01,1.053e-01
3.125e-01,1.473e-01
3.175e-01,1.317e-01
3.225e-01,1.277e-01
3.275e-01,1.238e-01
3.325e-01,1.336e-01
3.375e-01,1.258e-01
3.425e-01,1.473e-01
3.475e-01,1.414e-01
3.525e-01,1.736e-01
3.575e-01,1.648e-01
3.625e-01,1.765e-01
3.675e-01,1.746e-01
3.725e-01,1.658e-01
3.775e-01,1.833e-01
3.825e-01,2.097e-01
3.875e-01,1.824e-01
3.925e-01,2.028e-01
3.975e-01,1.931e-01
4.025e-01,2.194e-01
4.075e-01,2.350e-01
4.125e-01,2.448e-01
4.175e-01,2.379e-01
4.225e-01,2.662e-01
4.275e-01,2.701e-01
4.325e-01,2.233e-01
4.375e-01,2.526e-01
4.425e-01,2.945e-01
4.475e-01,2.701e-01
4.525e-01,3.189e-01
4.575e-01,3.140e-01
4.625e-01,3.179e-01
4.675e-01,3.433e-01
4.725e-01,3.374e-01
4.775e-01,3.550e-01
4.825e-01,3.374e-01
4.875e-01,3.901e-01
4.925e-01,3.676e-01
4.975e-01,3.852e-01
5.025e-01,3.989e-01
5.075e-01,3.989e-01
5.125e-01,4.174e-01
5.175e-01,4.340e-01
5.225e-01,4.330e-01
5.275e-01,4.671e-01
5.325e-01,5.032e-01
5.375e-01,4.866e-01
5.425e-01,5.861e-01
5.475e-01,5.256e-01
5.525e-01,6.085e-01
5.575e-01,5.510e-01
5.625e-01,6.085e-01
5.675e-01,6.241e-01
5.725e-01,6.846e-01
5.775e-01,6.787e-01
5.825e-01,6.495e-01
5.875e-01,7.226e-01
5.925e-01,7.236e-01
5.975e-01,7.636e-01
6.025e-01,7.792e-01
6.075e-01,8.250e-01
6.125e-01,9.137e-01
6.175e-01,9.606e-01
6.225e-01,9.342e-01
6.275e-01,9.693e-01
6.325e-01,1.078e+00
6.375e-01,1.070e+00
6.425e-01,1.149e+00
6.475e-01,1.249e+00
6.525e-01,1.254e+00
6.575e-01,1.310e+00
6.625e-01,1.359e+00
6.675e-01,1.443e+00
6.725e-01,1.464e+00
6.775e-01,1.632e+00
6.825e-01,1.631e+00
6.875e-01,1.740e+00
6.925e-01,1.739e+00
6.975e-01,1.909e+00
7.025e-01,1.959e+00
7.075e-01,2.066e+00
7.125e-01,2.162e+00
7.175e-01,2.343e+00
7.225e-01,2.456e+00
7.275e-01,2.603e+00
7.325e-01,2.708e+00
7.375e-01,2.877e+00
7.425e-01,3.059e+00
7.475e-01,3.154e+00
7.525e-01,3.309e+00
7.575e-01,3.581e+00
7.625e-01,3.848e+00
7.675e-01,4.055e+00
7.725e-01,4.320e+00
7.775e-01,4.389e+00
7.825e-01,4.649e+00
7.875e-01,4.964e+00
7.925e-01,5.202e+00
7.975e-01,5.420e+00
8.025e-01,5.757e+00
8.075e-01,5.888e+00
8.125e-01,6.271e+00
8.175e-01,6.314e+00
8.225e-01,6.408e+00
8.275e-01,6.578e+00
8.325e-01,6.193e+00
8.375e-01,6.351e+00
8.425e-01,6.038e+00
8.475e-01,5.603e+00
8.525e-01,5.030e+00
8.575e-01,4.537e+00
8.625e-01,3.600e+00
8.675e-01,2.889e+00
8.725e-01,2.139e+00
8.775e-01,1.461e+00
8.825e-01,8.426e-01
8.875e-01,4.437e-01
8.925e-01,2.175e-01
8.975e-01,6.924e-02
9.025e-01,1.755e-02
9.075e-01,1.268e-02
9.125e-01,1.950e-03
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_29.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,9.752e-04
4.250e-02,0.000e+00
4.750e-02,9.752e-04
5.250e-02,9.752e-04
5.750e-02,3.901e-03
6.250e-02,9.752e-04
6.750e-02,1.950e-03
7.250e-02,1.950e-03
7.750e-02,2.926e-03
8.250e-02,4.876e-03
8.750e-02,5.851e-03
9.250e-02,8.777e-03
9.750e-02,9.752e-03
1.025e-01,8.777e-03
1.075e-01,7.801e-03
1.125e-01,1.755e-02
1.175e-01,1.268e-02
1.225e-01,5.851e-03
1.275e-01,1.365e-02
1.325e-01,1.560e-02
1.375e-01,1.658e-02
1.425e-01,2.243e-02
1.475e-01,2.145e-02
1.525e-01,2.535e-02
1.575e-01,2.828e-02
1.625e-01,3.218e-02
1.675e-01,3.023e-02
1.725e-01,2.828e-02
1.775e-01,2.731e-02
1.825e-01,2.731e-02
1.875e-01,3.413e-02
1.925e-01,3.413e-02
1.975e-01,3.706e-02
2.025e-01,3.511e-02
2.075e-01,3.608e-02
2.125e-01,5.364e-02
2.175e-01,3.511e-02
2.225e-01,4.681e-02
2.275e-01,5.949e-02
2.325e-01,6.436e-02
2.375e-01,4.778e-02
2.425e-01,5.559e-02
2.475e-01,5.559e-02
2.525e-01,6.729e-02
2.575e-01,6.046e-02
2.625e-01,6.826e-02
2.675e-01,7.119e-02
2.725e-01,6.534e-02
2.775e-01,7.801e-02
2.825e-01,6.924e-02
2.875e-01,9.069e-02
2.925e-01,8.192e-02
2.975e-01,8.192e-02
3.025e-01,8.679e-02
3.075e-01,9.362e-02
3.125e-01,1.043e-01
3.175e-01,9.752e-02
3.225e-01,1.102e-01
3.275e-01,1.034e-01
3.325e-01,1.043e-01
3.375e-01,1.199e-01
3.425e-01,1.190e-01
3.475e-01,1.151e-01
3.525e-01,1.190e-01
3.575e-01,1.024e-01
3.625e-01,1.365e-01
3.675e-01,1.248e-01
3.725e-01,1.238e-01
3.775e-01,1.346e-01
3.825e-01,1.473e-01
3.875e-01,1.648e-01
3.925e-01,1.531e-01
3.975e-01,1.677e-01
4.025e-01,1.658e-01
4.075e-01,1.551e-01
4.125e-01,1.824e-01
4.175e-01,1.531e-01
4.225e-01,1.843e-01
4.275e-01,1.960e-01
4.325e-01,2.370e-01
4.375e-01,2.262e-01
4.425e-01,2.038e-01
4.475e-01,2.282e-01
4.525e-01,2.262e-01
4.575e-01,2.409e-01
4.625e-01,2.282e-01
4.675e-01,2.662e-01
4.725e-01,2.574e-01
4.775e-01,2.955e-01
4.825e-01,2.818e-01
4.875e-01,2.721e-01
4.925e-01,2.906e-01
4.975e-01,3.052e-01
5.025e-01,3.413e-01
5.075e-01,3.442e-01
5.125e-01,3.364e-01
5.175e-01,3.628e-01
5.225e-01,3.608e-01
5.275e-01,3.676e-01
5.325e-01,4.067e-01
5.375e-01,4.067e-01
5.425e-01,4.008e-01
5.475e-01,3.969e-01
5.525e-01,4.866e-01
5.575e-01,4.769e-01
5.625e-01,4.827e-01
5.675e-01,5.149e-01
5.725e-01,5.217e-01
5.775e-01,5.393e-01
5.825e-01,5.529e-01
5.875e-01,5.822e-01
5.925e-01,5.880e-01
5.975e-01,6.426e-01
6.025e-01,6.426e-01
6.075e-01,6.504e-01
6.125e-01,6.992e-01
6.175e-01,7.645e-01
6.225e-01,7.665e-01
6.275e-01,8.016e-01
6.325e-01,8.318e-01
6.375e-01,9.147e-01
6.425e-01,8.786e-01
6.475e-01,9.947e-01
6.525e-01,9.957e-01
6.575e-01,1.092e+00
6.625e-01,1.176e+00
6.675e-01,1.149e+00
6.725e-01,1.304e+00
6.775e-01,1.294e+00
6.825e-01,1.409e+00
6.875e-01,1.440e+00
6.925e-01,1.516e+00
6.975e-01,1.596e+00
7.025e-01,1.657e+00
7.075e-01,1.840e+00
7.125e-01,1.830e+00
7.175e-01,1.934e+00
7.225e-01,2.021e+00
7.275e-01,2.278e+00
7.325e-01,2.341e+00
7.375e-01,2.402e+00
7.425e-01,2.596e+00
7.475e-01,2.875e+00
7.525e-01,2.901e+00
7.575e-01,3.105e+00
7.625e-01,3.368e+00
7.675e-01,3.545e+00
7.725e-01,3.712e+00
7.775e-01,3.982e+00
7.825e-01,4.275e+00
7.875e-01,4.622e+00
7.925e-01,4.827e+00
7.975e-01,5.182e+00
8.025e-01,5.415e+00
8.075e-01,5.735e+00
8.125e-01,6.208e+00
8.175e-01,6.394e+00
8.225e-01,6.629e+00
8.275e-01,6.856e+00
8.325e-01,6.895e+00
8.375e-01,7.284e+00
8.425e-01,7.204e+00
8.475e-01,6.992e+00
8.525e-01,6.677e+00
8.575e-01,6.198e+00
8.625e-01,5.663e+00
8.675e-01,4.833e+00
8.725e-01,3.770e+00
8.775e-01,2.874e+00
8.825e-01,2.028e+00
8.875e-01,1.199e+00
8.925e-01,6.397e-01
8.975e-01,3.160e-01
9.025e-01,9.264e-02
9.075e-01,2.145e-02
9.125e-01,1.365e-02
9.175e-01,9.752e-04
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_3.csv <==
transmittance,probability_density
1.669e-03,8.989e-03
5.006e-03,3.206e-01
8.344e-03,1.145e+00
1.168e-02,1.924e+00
1.502e-02,2.727e+00
1.836e-02,3.155e+00
2.169e-02,3.994e+00
2.503e-02,4.210e+00
2.837e-02,4.507e+00
3.171e-02,4.644e+00
3.504e-02,4.647e+00
3.838e-02,4.878e+00
4.172e-02,4.749e+00
4.505e-02,5.112e+00
4.839e-02,5.043e+00
5.173e-02,4.779e+00
5.507e-02,4.722e+00
5.840e-02,4.914e+00
6.174e-02,4.848e+00
6.508e-02,4.794e+00
6.842e-02,4.794e+00
7.175e-02,4.941e+00
7.509e-02,4.644e+00
7.843e-02,4.557e+00
8.177e-02,4.626e+00
8.510e-02,4.560e+00
8.844e-02,4.492e+00
9.178e-02,4.249e+00
9.512e-02,4.291e+00
9.845e-02,4.120e+00
1.018e-01,4.009e+00
1.051e-01,4.051e+00
1.085e-01,4.108e+00
1.118e-01,3.811e+00
1.151e-01,4.063e+00
1.185e-01,3.907e+00
1.218e-01,3.647e+00
1.252e-01,3.587e+00
1.285e-01,3.488e+00
1.318e-01,3.524e+00
1.352e-01,3.437e+00
1.385e-01,3.416e+00
1.418e-01,3.617e+00
1.452e-01,3.350e+00
1.485e-01,3.347e+00
1.519e-01,3.326e+00
1.552e-01,3.158e+00
1.585e-01,2.888e+00
1.619e-01,3.164e+00
1.652e-01,2.933e+00
1.685e-01,2.960e+00
1.719e-01,2.885e+00
1.752e-01,2.853e+00
1.786e-01,2.733e+00
1.819e-01,2.541e+00
1.852e-01,2.676e+00
1.886e-01,2.562e+00
1.919e-01,2.706e+00
1.952e-01,2.655e+00
1.986e-01,2.346e+00
2.019e-01,2.400e+00
2.053e-01,2.427e+00
2.086e-01,2.352e+00
2.119e-01,2.178e+00
2.153e-01,2.391e+00
2.186e-01,2.238e+00
2.219e-01,2.199e+00
2.253e-01,2.175e+00
2.286e-01,2.029e+00
2.319e-01,1.993e+00
2.353e-01,1.873e+00
2.386e-01,1.783e+00
2.420e-01,1.972e+00
2.453e-01,2.079e+00
2.486e-01,1.738e+00
2.520e-01,1.714e+00
2.553e-01,1.678e+00
2.586e-01,1.702e+00
2.620e-01,1.702e+00
2.653e-01,1.585e+00
2.687e-01,1.669e+00
2.720e-01,1.606e+00
2.753e-01,1.522e+00
2.787e-01,1.309e+00
2.820e-01,1.375e+00
2.853e-01,1.285e+00
2.887e-01,1.291e+00
2.920e-01,1.315e+00
2.954e-01,1.217e+00
2.987e-01,1.175e+00
3.020e-01,1.243e+00
3.054e-01,1.202e+00
3.087e-01,1.124e+00
3.120e-01,1.184e+00
3.154e-01,1.046e+00
3.187e-01,1.019e+00
3.221e-01,9.468e-01
3.254e-01,9.139e-01
3.287e-01,8.899e-01
3.321e-01,9.019e-01
3.354e-01,8.270e-01
3.387e-01,8.450e-01
3.421e-01,7.251e-01
3.454e-01,8.270e-01
3.488e-01,7.191e-01
3.521e-01,6.532e-01
3.554e-01,7.461e-01
3.588e-01,6.712e-01
3.621e-01,5.903e-01
3.654e-01,6.352e-01
3.688e-01,5.124e-01
3.721e-01,5.244e-01
3.755e-01,4.974e-01
3.788e-01,5.094e-01
3.821e-01,5.304e-01
3.855e-01,5.124e-01
3.888e-01,4.495e-01
3.921e-01,4.375e-01
3.955e-01,4.405e-01
3.988e-01,3.895e-01
4.022e-01,3.566e-01
4.055e-01,3.536e-01
4.088e-01,2.667e-01
4.122e-01,2.906e-01
4.155e-01,2.787e-01
4.188e-01,2.607e-01
4.222e-01,2.697e-01
4.255e-01,2.397e-01
4.289e-01,2.367e-01
4.322e-01,2.337e-01
4.355e-01,1.738e-01
4.389e-01,1.708e-01
4.422e-01,1.528e-01
4.455e-01,1.678e-01
4.489e-01,1.019e-01
4.522e-01,1.498e-01
4.556e-01,1.079e-01
4.589e-01,1.139e-01
4.622e-01,9.888e-02
4.656e-01,1.109e-01
4.689e-01,8.390e-02
4.722e-01,9.289e-02
4.756e-01,7.191e-02
4.789e-01,7.191e-02
4.823e-01,6.892e-02
4.856e-01,4.195e-02
4.889e-01,5.393e-02
4.923e-01,5.993e-02
4.956e-01,2.097e-02
4.989e-01,4.195e-02
5.023e-01,2.996e-02
5.056e-01,3.596e-02
5.090e-01,3.895e-02
5.123e-01,8.989e-03
5.156e-01,3.296e-02
5.190e-01,8.989e-03
5.223e-01,1.498e-02
5.256e-01,5.993e-03
5.290e-01,1.498e-02
5.323e-01,1.798e-02
5.357e-01,5.993e-03
5.390e-01,5.993e-03
5.423e-01,5.993e-03
5.457e-01,5.993e-03
5.490e-01,5.993e-03
5.523e-01,5.993e-03
5.557e-01,2.996e-03
5.590e-01,0.000e+00
5.624e-01,2.996e-03
5.657e-01,0.000e+00
5.690e-01,2.996e-03
5.724e-01,0.000e+00
5.757e-01,2.996e-03
5.790e-01,0.000e+00
5.824e-01,2.996e-03
5.857e-01,0.000e+00
5.891e-01,0.000e+00
5.924e-01,0.000e+00
5.957e-01,0.000e+00
5.991e-01,0.000e+00
6.024e-01,0.000e+00
6.057e-01,2.996e-03
6.091e-01,0.000e+00
6.124e-01,0.000e+00
6.158e-01,0.000e+00
6.191e-01,0.000e+00
6.224e-01,0.000e+00
6.258e-01,0.000e+00
6.291e-01,0.000e+00
6.324e-01,0.000e+00
6.358e-01,0.000e+00
6.391e-01,0.000e+00
6.424e-01,0.000e+00
6.458e-01,0.000e+00
6.491e-01,0.000e+00
6.525e-01,0.000e+00
6.558e-01,0.000e+00
6.591e-01,0.000e+00
6.625e-01,0.000e+00
6.658e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_31.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,9.752e-04
5.250e-02,9.752e-04
5.750e-02,0.000e+00
6.250e-02,9.752e-04
6.750e-02,0.000e+00
7.250e-02,2.926e-03
7.750e-02,1.950e-03
8.250e-02,0.000e+00
8.750e-02,9.752e-04
9.250e-02,9.752e-04
9.750e-02,3.901e-03
1.025e-01,3.901e-03
1.075e-01,6.826e-03
1.125e-01,3.901e-03
1.175e-01,2.926e-03
1.225e-01,5.851e-03
1.275e-01,4.876e-03
1.325e-01,9.752e-03
1.375e-01,9.752e-03
1.425e-01,5.851e-03
1.475e-01,1.170e-02
1.525e-01,5.851e-03
1.575e-01,8.777e-03
1.625e-01,6.826e-03
1.675e-01,1.658e-02
1.725e-01,8.777e-03
1.775e-01,1.658e-02
1.825e-01,1.755e-02
1.875e-01,1.658e-02
1.925e-01,2.048e-02
1.975e-01,2.243e-02
2.025e-01,2.048e-02
2.075e-01,2.048e-02
2.125e-01,1.950e-02
2.175e-01,2.535e-02
2.225e-01,2.633e-02
2.275e-01,2.633e-02
2.325e-01,2.731e-02
2.375e-01,2.535e-02
2.425e-01,2.633e-02
2.475e-01,3.511e-02
2.525e-01,3.121e-02
2.575e-01,3.413e-02
2.625e-01,3.413e-02
2.675e-01,3.511e-02
2.725e-01,3.998e-02
2.775e-01,3.803e-02
2.825e-01,4.388e-02
2.875e-01,3.998e-02
2.925e-01,4.388e-02
2.975e-01,4.388e-02
3.025e-01,5.851e-02
3.075e-01,5.168e-02
3.125e-01,5.168e-02
3.175e-01,4.681e-02
3.225e-01,5.851e-02
3.275e-01,4.876e-02
3.325e-01,6.436e-02
3.375e-01,7.411e-02
3.425e-01,5.754e-02
3.475e-01,6.924e-02
3.525e-01,5.559e-02
3.575e-01,7.704e-02
3.625e-01,7.606e-02
3.675e-01,8.289e-02
3.725e-01,8.192e-02
3.775e-01,7.606e-02
3.825e-01,6.826e-02
3.875e-01,8.387e-02
3.925e-01,8.972e-02
3.975e-01,9.362e-02
4.025e-01,9.654e-02
4.075e-01,1.141e-01
4.125e-01,8.582e-02
4.175e-01,8.777e-02
4.225e-01,1.073e-01
4.275e-01,1.180e-01
4.325e-01,1.131e-01
4.375e-01,1.365e-01
4.425e-01,1.160e-01
4.475e-01,1.268e-01
4.525e-01,1.590e-01
4.575e-01,1.404e-01
4.625e-01,1.619e-01
4.675e-01,1.502e-01
4.725e-01,1.590e-01
4.775e-01,1.229e-01
4.825e-01,1.814e-01
4.875e-01,1.668e-01
4.925e-01,1.872e-01
4.975e-01,1.794e-01
5.025e-01,1.882e-01
5.075e-01,2.126e-01
5.125e-01,1.989e-01
5.175e-01,1.941e-01
5.225e-01,2.438e-01
5.275e-01,2.155e-01
5.325e-01,2.545e-01
5.375e-01,2.467e-01
5.425e-01,2.487e-01
5.475e-01,2.809e-01
5.525e-01,2.984e-01
5.575e-01,2.887e-01
5.625e-01,2.994e-01
5.675e-01,3.277e-01
5.725e-01,3.325e-01
5.775e-01,3.462e-01
5.825e-01,3.384e-01
5.875e-01,3.676e-01
5.925e-01,3.871e-01
5.975e-01,4.223e-01
6.025e-01,3.891e-01
6.075e-01,4.271e-01
6.125e-01,4.691e-01
6.175e-01,4.856e-01
6.225e-01,4.934e-01
6.275e-01,5.442e-01
6.325e-01,5.695e-01
6.375e-01,6.173e-01
6.425e-01,6.212e-01
6.475e-01,5.861e-01
6.525e-01,6.329e-01
6.575e-01,6.934e-01
6.625e-01,7.002e-01
6.675e-01,7.840e-01
6.725e-01,7.762e-01
6.775e-01,8.416e-01
6.825e-01,8.845e-01
6.875e-01,9.440e-01
6.925e-01,1.013e+00
6.975e-01,1.085e+00
7.025e-01,1.163e+00
7.075e-01,1.141e+00
7.125e-01,1.305e+00
7.175e-01,1.364e+00
7.225e-01,1.397e+00
7.275e-01,1.549e+00
7.325e-01,1.639e+00
7.375e-01,1.734e+00
7.425e-01,1.851e+00
7.475e-01,2.011e+00
7.525e-01,2.102e+00
7.575e-01,2.232e+00
7.625e-01,2.450e+00
7.675e-01,2.589e+00
7.725e-01,2.852e+00
7.775e-01,3.046e+00
7.825e-01,3.235e+00
7.875e-01,3.495e+00
7.925e-01,3.675e+00
7.975e-01,4.055e+00
8.025e-01,4.367e+00
8.075e-01,4.777e+00
8.125e-01,5.214e+00
8.175e-01,5.563e+00
8.225e-01,6.025e+00
8.275e-01,6.412e+00
8.325e-01,6.724e+00
8.375e-01,7.496e+00
8.425e-01,7.834e+00
8.475e-01,8.258e+00
8.525e-01,8.508e+00
8.575e-01,8.849e+00
8.625e-01,8.915e+00
8.675e-01,8.467e+00
8.725e-01,8.054e+00
8.775e-01,7.226e+00
8.825e-01,6.184e+00
8.875e-01,4.739e+00
8.925e-01,3.384e+00
8.975e-01,2.170e+00
9.025e-01,1.080e+00
9.075e-01,4.876e-01
9.125e-01,1.541e-01
9.175e-01,3.608e-02
9.225e-01,7.801e-03
9.275e-01,9.752e-04
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_32.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,9.752e-04
6.250e-02,1.950e-03
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,9.752e-04
8.250e-02,9.752e-04
8.750e-02,2.926e-03
9.250e-02,0.000e+00
9.750e-02,9.752e-04
1.025e-01,9.752e-04
1.075e-01,2.926e-03
1.125e-01,3.901e-03
1.175e-01,1.950e-03
1.225e-01,6.826e-03
1.275e-01,3.901e-03
1.325e-01,3.901e-03
1.375e-01,9.752e-04
1.425e-01,1.950e-03
1.475e-01,1.268e-02
1.525e-01,5.851e-03
1.575e-01,6.826e-03
1.625e-01,8.777e-03
1.675e-01,3.901e-03
1.725e-01,8.777e-03
1.775e-01,1.365e-02
1.825e-01,6.826e-03
1.875e-01,5.851e-03
1.925e-01,1.170e-02
1.975e-01,8.777e-03
2.025e-01,2.340e-02
2.075e-01,1.853e-02
2.125e-01,1.365e-02
2.175e-01,9.752e-03
2.225e-01,1.658e-02
2.275e-01,2.048e-02
2.325e-01,2.438e-02
2.375e-01,1.268e-02
2.425e-01,2.243e-02
2.475e-01,1.560e-02
2.525e-01,3.608e-02
2.575e-01,2.340e-02
2.625e-01,1.853e-02
2.675e-01,3.511e-02
2.725e-01,2.633e-02
2.775e-01,2.438e-02
2.825e-01,3.023e-02
2.875e-01,3.413e-02
2.925e-01,2.731e-02
2.975e-01,3.316e-02
3.025e-01,3.511e-02
3.075e-01,3.706e-02
3.125e-01,4.193e-02
3.175e-01,4.388e-02
3.225e-01,5.168e-02
3.275e-01,2.926e-02
3.325e-01,4.876e-02
3.375e-01,4.096e-02
3.425e-01,4.486e-02
3.475e-01,5.656e-02
3.525e-01,4.876e-02
3.575e-01,5.754e-02
3.625e-01,5.266e-02
3.675e-01,5.949e-02
3.725e-01,5.461e-02
3.775e-01,5.949e-02
3.825e-01,5.461e-02
3.875e-01,7.704e-02
3.925e-01,5.851e-02
3.975e-01,6.046e-02
4.025e-01,7.606e-02
4.075e-01,6.631e-02
4.125e-01,6.826e-02
4.175e-01,8.874e-02
4.225e-01,7.509e-02
4.275e-01,8.289e-02
4.325e-01,9.362e-02
4.375e-01,9.167e-02
4.425e-01,8.679e-02
4.475e-01,9.557e-02
4.525e-01,1.170e-01
4.575e-01,1.141e-01
4.625e-01,1.014e-01
4.675e-01,1.102e-01
4.725e-01,1.121e-01
4.775e-01,1.219e-01
4.825e-01,1.365e-01
4.875e-01,1.336e-01
4.925e-01,1.414e-01
4.975e-01,1.482e-01
5.025e-01,1.580e-01
5.075e-01,1.638e-01
5.125e-01,1.599e-01
5.175e-01,1.872e-01
5.225e-01,1.658e-01
5.275e-01,1.443e-01
5.325e-01,2.038e-01
5.375e-01,1.697e-01
5.425e-01,1.911e-01
5.475e-01,2.399e-01
5.525e-01,2.028e-01
5.575e-01,2.301e-01
5.625e-01,2.399e-01
5.675e-01,2.340e-01
5.725e-01,2.604e-01
5.775e-01,2.399e-01
5.825e-01,2.926e-01
5.875e-01,3.111e-01
5.925e-01,2.974e-01
5.975e-01,3.169e-01
6.025e-01,3.130e-01
6.075e-01,3.745e-01
6.125e-01,3.676e-01
6.175e-01,3.637e-01
6.225e-01,3.998e-01
6.275e-01,3.901e-01
6.325e-01,4.320e-01
6.375e-01,4.700e-01
6.425e-01,4.593e-01
6.475e-01,5.227e-01
6.525e-01,5.149e-01
6.575e-01,5.656e-01
6.625e-01,5.715e-01
6.675e-01,6.612e-01
6.725e-01,6.504e-01
6.775e-01,6.563e-01
6.825e-01,7.246e-01
6.875e-01,7.294e-01
6.925e-01,8.055e-01
6.975e-01,8.611e-01
7.025e-01,8.357e-01
7.075e-01,1.020e+00
7.125e-01,1.012e+00
7.175e-01,1.087e+00
7.225e-01,1.154e+00
7.275e-01,1.238e+00
7.325e-01,1.291e+00
7.375e-01,1.446e+00
7.425e-01,1.551e+00
7.475e-01,1.620e+00
7.525e-01,1.696e+00
7.575e-01,1.910e+00
7.625e-01,2.013e+00
7.675e-01,2.105e+00
7.725e-01,2.304e+00
7.775e-01,2.575e+00
7.825e-01,2.725e+00
7.875e-01,3.011e+00
7.925e-01,3.183e+00
7.975e-01,3.551e+00
8.025e-01,3.712e+00
8.075e-01,4.095e+00
8.125e-01,4.546e+00
8.175e-01,4.854e+00
8.225e-01,5.309e+00
8.275e-01,5.848e+00
8.325e-01,6.226e+00
8.375e-01,7.029e+00
8.425e-01,7.337e+00
8.475e-01,7.950e+00
8.525e-01,8.590e+00
8.575e-01,9.238e+00
8.625e-01,9.499e+00
8.675e-01,9.745e+00
8.725e-01,9.810e+00
8.775e-01,9.185e+00
8.825e-01,8.525e+00
8.875e-01,7.387e+00
8.925e-01,5.913e+00
8.975e-01,4.202e+00
9.025e-01,2.665e+00
9.075e-01,1.315e+00
9.125e-01,5.695e-01
9.175e-01,1.697e-01
9.225e-01,2.926e-02
9.275e-01,8.777e-03
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_33.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,9.752e-04
7.250e-02,1.950e-03
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,1.950e-03
9.250e-02,0.000e+00
9.750e-02,1.950e-03
1.025e-01,0.000e+00
1.075e-01,9.752e-04
1.125e-01,1.950e-03
1.175e-01,2.926e-03
1.225e-01,2.926e-03
1.275e-01,9.752e-04
1.325e-01,3.901e-03
1.375e-01,4.876e-03
1.425e-01,2.926e-03
1.475e-01,3.901e-03
1.525e-01,1.950e-03
1.575e-01,1.950e-03
1.625e-01,5.851e-03
1.675e-01,2.926e-03
1.725e-01,7.801e-03
1.775e-01,7.801e-03
1.825e-01,6.826e-03
1.875e-01,3.901e-03
1.925e-01,1.170e-02
1.975e-01,6.826e-03
2.025e-01,6.826e-03
2.075e-01,7.801e-03
2.125e-01,5.851e-03
2.175e-01,1.170e-02
2.225e-01,1.463e-02
2.275e-01,1.073e-02
2.325e-01,1.658e-02
2.375e-01,1.365e-02
2.425e-01,1.268e-02
2.475e-01,1.755e-02
2.525e-01,1.463e-02
2.575e-01,1.755e-02
2.625e-01,1.853e-02
2.675e-01,1.950e-02
2.725e-01,1.268e-02
2.775e-01,2.828e-02
2.825e-01,2.731e-02
2.875e-01,2.731e-02
2.925e-01,2.340e-02
2.975e-01,2.340e-02
3.025e-01,1.658e-02
3.075e-01,3.121e-02
3.125e-01,1.755e-02
3.175e-01,2.243e-02
3.225e-01,4.096e-02
3.275e-01,2.828e-02
3.325e-01,3.218e-02
3.375e-01,3.706e-02
3.425e-01,3.316e-02
3.475e-01,3.901e-02
3.525e-01,3.706e-02
3.575e-01,4.681e-02
3.625e-01,3.706e-02
3.675e-01,4.681e-02
3.725e-01,4.388e-02
3.775e-01,4.486e-02
3.825e-01,4.388e-02
3.875e-01,5.754e-02
3.925e-01,4.096e-02
3.975e-01,5.364e-02
4.025e-01,5.754e-02
4.075e-01,5.461e-02
4.125e-01,5.071e-02
4.175e-01,5.071e-02
4.225e-01,5.851e-02
4.275e-01,5.266e-02
4.325e-01,6.144e-02
4.375e-01,7.704e-02
4.425e-01,7.411e-02
4.475e-01,7.119e-02
4.525e-01,6.339e-02
4.575e-01,8.582e-02
4.625e-01,8.289e-02
4.675e-01,9.654e-02
4.725e-01,7.899e-02
4.775e-01,1.004e-01
4.825e-01,8.192e-02
4.875e-01,9.264e-02
4.925e-01,1.112e-01
4.975e-01,1.180e-01
5.025e-01,1.258e-01
5.075e-01,1.297e-01
5.125e-01,1.131e-01
5.175e-01,1.307e-01
5.225e-01,1.238e-01
5.275e-01,1.570e-01
5.325e-01,1.560e-01
5.375e-01,1.424e-01
5.425e-01,1.512e-01
5.475e-01,1.629e-01
5.525e-01,1.590e-01
5.575e-01,1.697e-01
5.625e-01,1.619e-01
5.675e-01,1.902e-01
5.725e-01,2.097e-01
5.775e-01,1.911e-01
5.825e-01,2.331e-01
5.875e-01,2.282e-01
5.925e-01,2.243e-01
5.975e-01,2.214e-01
6.025e-01,2.799e-01
6.075e-01,2.994e-01
6.125e-01,2.818e-01
6.175e-01,2.916e-01
6.225e-01,2.877e-01
6.275e-01,3.384e-01
6.325e-01,3.296e-01
6.375e-01,3.969e-01
6.425e-01,3.881e-01
6.475e-01,3.793e-01
6.525e-01,4.018e-01
6.575e-01,3.979e-01
6.625e-01,4.496e-01
6.675e-01,4.847e-01
6.725e-01,5.334e-01
6.775e-01,5.451e-01
6.825e-01,5.988e-01
6.875e-01,6.270e-01
6.925e-01,6.300e-01
6.975e-01,6.778e-01
7.025e-01,7.002e-01
7.075e-01,7.294e-01
7.125e-01,8.026e-01
7.175e-01,8.582e-01
7.225e-01,9.703e-01
7.275e-01,9.966e-01
7.325e-01,1.067e+00
7.375e-01,1.130e+00
7.425e-01,1.199e+00
7.475e-01,1.295e+00
7.525e-01,1.386e+00
7.575e-01,1.539e+00
7.625e-01,1.674e+00
7.675e-01,1.742e+00
7.725e-01,1.927e+00
7.775e-01,2.062e+00
7.825e-01,2.218e+00
7.875e-01,2.422e+00
7.925e-01,2.755e+00
7.975e-01,2.966e+00
8.025e-01,3.190e+00
8.075e-01,3.442e+00
8.125e-01,3.864e+00
8.175e-01,4.200e+00
8.225e-01,4.624e+00
8.275e-01,4.920e+00
8.325e-01,5.588e+00
8.375e-01,6.029e+00
8.425e-01,6.891e+00
8.475e-01,7.489e+00
8.525e-01,8.106e+00
8.575e-01,8.718e+00
8.625e-01,9.486e+00
8.675e-01,1.034e+01
8.725e-01,1.061e+01
8.775e-01,1.077e+01
8.825e-01,1.055e+01
8.875e-01,9.926e+00
8.925e-01,8.652e+00
8.975e-01,6.970e+00
9.025e-01,5.048e+00
9.075e-01,3.151e+00
9.125e-01,1.518e+00
9.175e-01,6.017e-01
9.225e-01,1.609e-01
9.275e-01,2.145e-02
9.325e-01,7.801e-03
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_34.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,9.752e-04
8.250e-02,9.752e-04
8.750e-02,9.752e-04
9.250e-02,9.752e-04
9.750e-02,9.752e-04
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,1.950e-03
1.175e-01,0.000e+00
1.225e-01,1.950e-03
1.275e-01,1.950e-03
1.325e-01,1.950e-03
1.375e-01,1.950e-03
1.425e-01,3.901e-03
1.475e-01,1.950e-03
1.525e-01,9.752e-04
1.575e-01,4.876e-03
1.625e-01,2.926e-03
1.675e-01,1.950e-03
1.725e-01,3.901e-03
1.775e-01,4.876e-03
1.825e-01,1.950e-03
1.875e-01,3.901e-03
1.925e-01,4.876e-03
1.975e-01,3.901e-03
2.025e-01,5.851e-03
2.075e-01,4.876e-03
2.125e-01,6.826e-03
2.175e-01,8.777e-03
2.225e-01,8.777e-03
2.275e-01,7.801e-03
2.325e-01,5.851e-03
2.375e-01,8.777e-03
2.425e-01,8.777e-03
2.475e-01,6.826e-03
2.525e-01,1.463e-02
2.575e-01,8.777e-03
2.625e-01,1.365e-02
2.675e-01,1.463e-02
2.725e-01,9.752e-03
2.775e-01,1.658e-02
2.825e-01,9.752e-03
2.875e-01,1.755e-02
2.925e-01,2.243e-02
2.975e-01,2.340e-02
3.025e-01,1.268e-02
3.075e-01,2.438e-02
3.125e-01,2.340e-02
3.175e-01,1.463e-02
3.225e-01,2.828e-02
3.275e-01,2.731e-02
3.325e-01,1.365e-02
3.375e-01,2.535e-02
3.425e-01,2.340e-02
3.475e-01,2.633e-02
3.525e-01,2.438e-02
3.575e-01,2.145e-02
3.625e-01,3.316e-02
3.675e-01,3.121e-02
3.725e-01,4.291e-02
3.775e-01,3.316e-02
3.825e-01,3.511e-02
3.875e-01,3.511e-02
3.925e-01,2.731e-02
3.975e-01,4.291e-02
4.025e-01,4.681e-02
4.075e-01,4.193e-02
4.125e-01,3.706e-02
4.175e-01,3.511e-02
4.225e-01,4.193e-02
4.275e-01,5.168e-02
4.325e-01,6.144e-02
4.375e-01,5.168e-02
4.425e-01,4.973e-02
4.475e-01,4.193e-02
4.525e-01,5.364e-02
4.575e-01,6.046e-02
4.625e-01,5.949e-02
4.675e-01,6.241e-02
4.725e-01,6.144e-02
4.775e-01,6.241e-02
4.825e-01,6.826e-02
4.875e-01,7.997e-02
4.925e-01,6.631e-02
4.975e-01,6.924e-02
5.025e-01,9.264e-02
5.075e-01,9.069e-02
5.125e-01,1.043e-01
5.175e-01,9.557e-02
5.225e-01,1.131e-01
5.275e-01,1.121e-01
5.325e-01,1.092e-01
5.375e-01,1.082e-01
5.425e-01,1.307e-01
5.475e-01,1.209e-01
5.525e-01,1.073e-01
5.575e-01,1.395e-01
5.625e-01,1.658e-01
5.675e-01,1.609e-01
5.725e-01,1.502e-01
5.775e-01,1.385e-01
5.825e-01,1.638e-01
5.875e-01,1.677e-01
5.925e-01,1.814e-01
5.975e-01,1.755e-01
6.025e-01,1.872e-01
6.075e-01,2.067e-01
6.125e-01,2.048e-01
6.175e-01,2.301e-01
6.225e-01,2.379e-01
6.275e-01,2.506e-01
6.325e-01,2.838e-01
6.375e-01,2.916e-01
6.425e-01,2.965e-01
6.475e-01,3.179e-01
6.525e-01,2.955e-01
6.575e-01,3.598e-01
6.625e-01,3.871e-01
6.675e-01,3.676e-01
6.725e-01,4.076e-01
6.775e-01,4.262e-01
6.825e-01,4.076e-01
6.875e-01,4.973e-01
6.925e-01,4.886e-01
6.975e-01,5.168e-01
7.025e-01,5.588e-01
7.075e-01,6.017e-01
7.125e-01,6.700e-01
7.175e-01,7.080e-01
7.225e-01,7.080e-01
7.275e-01,7.548e-01
7.325e-01,8.192e-01
7.375e-01,9.323e-01
7.425e-01,9.654e-01
7.475e-01,1.052e+00
7.525e-01,1.138e+00
7.575e-01,1.167e+00
7.625e-01,1.309e+00
7.675e-01,1.443e+00
7.725e-01,1.490e+00
7.775e-01,1.698e+00
7.825e-01,1.844e+00
7.875e-01,1.947e+00
7.925e-01,2.249e+00
7.975e-01,2.319e+00
8.025e-01,2.593e+00
8.075e-01,2.933e+00
8.125e-01,3.339e+00
8.175e-01,3.588e+00
8.225e-01,3.769e+00
8.275e-01,4.221e+00
8.325e-01,4.638e+00
8.375e-01,5.265e+00
8.425e-01,5.928e+00
8.475e-01,6.521e+00
8.525e-01,7.379e+00
8.575e-01,8.157e+00
8.625e-01,8.966e+00
8.675e-01,9.697e+00
8.725e-01,1.068e+01
8.775e-01,1.147e+01
8.825e-01,1.200e+01
8.875e-01,1.181e+01
8.925e-01,1.134e+01
8.975e-01,1.004e+01
9.025e-01,8.108e+00
9.075e-01,5.954e+00
9.125e-01,3.604e+00
9.175e-01,1.648e+00
9.225e-01,6.036e-01
9.275e-01,1.395e-01
9.325e-01,1.755e-02
9.375e-01,2.926e-03
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_35.csv <==
transmittance,probability_density
1.810e-03,0.000e+00
5.429e-03,9.119e-02
9.048e-03,4.117e-01
1.267e-02,7.820e-01
1.629e-02,1.183e+00
1.990e-02,1.666e+00
2.352e-02,1.948e+00
2.714e-02,2.271e+00
3.076e-02,2.509e+00
3.438e-02,2.769e+00
3.800e-02,3.048e+00
4.162e-02,2.899e+00
4.524e-02,3.106e+00
4.886e-02,3.277e+00
5.248e-02,3.363e+00
5.609e-02,3.374e+00
5.971e-02,3.316e+00
6.333e-02,3.457e+00
6.695e-02,3.401e+00
7.057e-02,3.296e+00
7.419e-02,3.379e+00
7.781e-02,3.382e+00
8.143e-02,3.523e+00
8.505e-02,3.379e+00
8.867e-02,3.446e+00
9.228e-02,3.559e+00
9.590e-02,3.609e+00
9.952e-02,3.346e+00
1.031e-01,3.413e+00
1.068e-01,3.294e+00
1.104e-01,3.482e+00
1.140e-01,3.355e+00
1.176e-01,3.379e+00
1.212e-01,3.208e+00
1.249e-01,3.330e+00
1.285e-01,3.139e+00
1.321e-01,3.377e+00
1.357e-01,3.017e+00
1.393e-01,3.015e+00
1.430e-01,3.078e+00
1.466e-01,3.111e+00
1.502e-01,3.142e+00
1.538e-01,3.136e+00
1.574e-01,3.136e+00
1.610e-01,2.935e+00
1.647e-01,2.951e+00
1.683e-01,2.824e+00
1.719e-01,3.028e+00
1.755e-01,2.879e+00
1.791e-01,2.876e+00
1.828e-01,2.802e+00
1.864e-01,2.896e+00
1.900e-01,3.064e+00
1.936e-01,2.700e+00
1.972e-01,2.697e+00
2.009e-01,2.708e+00
2.045e-01,2.733e+00
2.081e-01,2.691e+00
2.117e-01,2.545e+00
2.153e-01,2.655e+00
2.189e-01,2.589e+00
2.226e-01,2.443e+00
2.262e-01,2.473e+00
2.298e-01,2.606e+00
2.334e-01,2.271e+00
2.370e-01,2.332e+00
2.407e-01,2.343e+00
2.443e-01,2.387e+00
2.479e-01,2.227e+00
2.515e-01,2.213e+00
2.551e-01,2.197e+00
2.588e-01,2.255e+00
2.624e-01,2.329e+00
2.660e-01,2.144e+00
2.696e-01,2.125e+00
2.732e-01,1.989e+00
2.769e-01,2.064e+00
2.805e-01,2.089e+00
2.841e-01,2.103e+00
2.877e-01,2.020e+00
2.913e-01,1.943e+00
2.949e-01,1.840e+00
2.986e-01,1.862e+00
3.022e-01,1.796e+00
3.058e-01,1.777e+00
3.094e-01,1.691e+00
3.130e-01,1.738e+00
3.167e-01,1.672e+00
3.203e-01,1.710e+00
3.239e-01,1.730e+00
3.275e-01,1.578e+00
3.311e-01,1.628e+00
3.348e-01,1.542e+00
3.384e-01,1.409e+00
3.420e-01,1.520e+00
3.456e-01,1.506e+00
3.492e-01,1.304e+00
3.529e-01,1.371e+00
3.565e-01,1.216e+00
3.601e-01,1.426e+00
3.637e-01,1.238e+00
3.673e-01,1.246e+00
3.709e-01,1.299e+00
3.746e-01,1.183e+00
3.782e-01,1.039e+00
3.818e-01,1.103e+00
3.854e-01,9.422e-01
3.890e-01,1.116e+00
3.927e-01,9.422e-01
3.963e-01,9.284e-01
3.999e-01,9.201e-01
4.035e-01,8.953e-01
4.071e-01,9.091e-01
4.108e-01,9.340e-01
4.144e-01,8.124e-01
4.180e-01,8.096e-01
4.216e-01,7.847e-01
4.252e-01,6.880e-01
4.289e-01,6.328e-01
4.325e-01,6.521e-01
4.361e-01,6.715e-01
4.397e-01,5.416e-01
4.433e-01,4.946e-01
4.469e-01,4.974e-01
4.506e-01,4.946e-01
4.542e-01,4.974e-01
4.578e-01,4.863e-01
4.614e-01,4.504e-01
4.650e-01,4.062e-01
4.687e-01,3.758e-01
4.723e-01,3.095e-01
4.759e-01,3.647e-01
4.795e-01,3.565e-01
4.831e-01,3.537e-01
4.868e-01,3.012e-01
4.904e-01,3.040e-01
4.940e-01,2.128e-01
4.976e-01,1.879e-01
5.012e-01,1.907e-01
5.049e-01,2.017e-01
5.085e-01,1.879e-01
5.121e-01,1.824e-01
5.157e-01,1.354e-01
5.193e-01,1.437e-01
5.229e-01,1.243e-01
5.266e-01,1.216e-01
5.302e-01,1.271e-01
5.338e-01,6.355e-02
5.374e-01,6.908e-02
5.410e-01,6.355e-02
5.447e-01,5.250e-02
5.483e-01,4.697e-02
5.519e-01,7.184e-02
5.555e-01,2.763e-02
5.591e-01,5.803e-02
5.628e-01,1.382e-02
5.664e-01,3.040e-02
5.700e-01,1.105e-02
5.736e-01,3.040e-02
5.772e-01,2.211e-02
5.808e-01,3.040e-02
5.845e-01,1.658e-02
5.881e-01,1.658e-02
5.917e-01,8.290e-03
5.953e-01,8.290e-03
5.989e-01,1.105e-02
6.026e-01,5.526e-03
6.062e-01,0.000e+00
6.098e-01,5.526e-03
6.134e-01,8.290e-03
6.170e-01,2.763e-03
6.207e-01,0.000e+00
6.243e-01,0.000e+00
6.279e-01,2.763e-03
6.315e-01,0.000e+00
6.351e-01,0.000e+00
6.388e-01,0.000e+00
6.424e-01,0.000e+00
6.460e-01,0.000e+00
6.496e-01,0.000e+00
6.532e-01,0.000e+00
6.568e-01,2.763e-03
6.605e-01,0.000e+00
6.641e-01,0.000e+00
6.677e-01,0.000e+00
6.713e-01,0.000e+00
6.749e-01,0.000e+00
6.786e-01,0.000e+00
6.822e-01,0.000e+00
6.858e-01,0.000e+00
6.894e-01,0.000e+00
6.930e-01,0.000e+00
6.967e-01,0.000e+00
7.003e-01,0.000e+00
7.039e-01,0.000e+00
7.075e-01,0.000e+00
7.111e-01,0.000e+00
7.148e-01,0.000e+00
7.184e-01,0.000e+00
7.220e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_36.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,1.950e-03
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,1.950e-03
1.325e-01,0.000e+00
1.375e-01,9.752e-04
1.425e-01,1.950e-03
1.475e-01,9.752e-04
1.525e-01,1.950e-03
1.575e-01,1.950e-03
1.625e-01,9.752e-04
1.675e-01,0.000e+00
1.725e-01,1.950e-03
1.775e-01,9.752e-04
1.825e-01,9.752e-04
1.875e-01,2.926e-03
1.925e-01,0.000e+00
1.975e-01,2.926e-03
2.025e-01,9.752e-04
2.075e-01,5.851e-03
2.125e-01,2.926e-03
2.175e-01,5.851e-03
2.225e-01,1.950e-03
2.275e-01,2.926e-03
2.325e-01,1.950e-03
2.375e-01,1.950e-03
2.425e-01,4.876e-03
2.475e-01,9.752e-04
2.525e-01,6.826e-03
2.575e-01,1.950e-03
2.625e-01,6.826e-03
2.675e-01,6.826e-03
2.725e-01,3.901e-03
2.775e-01,9.752e-03
2.825e-01,4.876e-03
2.875e-01,3.901e-03
2.925e-01,6.826e-03
2.975e-01,8.777e-03
3.025e-01,5.851e-03
3.075e-01,1.170e-02
3.125e-01,9.752e-03
3.175e-01,1.658e-02
3.225e-01,7.801e-03
3.275e-01,9.752e-03
3.325e-01,1.463e-02
3.375e-01,1.268e-02
3.425e-01,1.268e-02
3.475e-01,1.365e-02
3.525e-01,1.365e-02
3.575e-01,1.268e-02
3.625e-01,1.365e-02
3.675e-01,1.560e-02
3.725e-01,1.463e-02
3.775e-01,2.340e-02
3.825e-01,1.853e-02
3.875e-01,1.560e-02
3.925e-01,2.048e-02
3.975e-01,1.853e-02
4.025e-01,1.268e-02
4.075e-01,1.853e-02
4.125e-01,3.608e-02
4.175e-01,2.633e-02
4.225e-01,3.218e-02
4.275e-01,2.340e-02
4.325e-01,2.926e-02
4.375e-01,2.633e-02
4.425e-01,3.608e-02
4.475e-01,2.828e-02
4.525e-01,3.121e-02
4.575e-01,3.511e-02
4.625e-01,2.926e-02
4.675e-01,3.803e-02
4.725e-01,2.926e-02
4.775e-01,4.388e-02
4.825e-01,3.023e-02
4.875e-01,3.803e-02
4.925e-01,4.681e-02
4.975e-01,5.851e-02
5.025e-01,3.803e-02
5.075e-01,3.608e-02
5.125e-01,3.316e-02
5.175e-01,4.583e-02
5.225e-01,5.364e-02
5.275e-01,5.461e-02
5.325e-01,4.583e-02
5.375e-01,6.729e-02
5.425e-01,5.461e-02
5.475e-01,7.704e-02
5.525e-01,7.411e-02
5.575e-01,7.021e-02
5.625e-01,8.387e-02
5.675e-01,1.034e-01
5.725e-01,9.752e-02
5.775e-01,1.004e-01
5.825e-01,9.362e-02
5.875e-01,8.387e-02
5.925e-01,1.268e-01
5.975e-01,1.219e-01
6.025e-01,1.043e-01
6.075e-01,1.160e-01
6.125e-01,1.336e-01
6.175e-01,1.258e-01
6.225e-01,1.170e-01
6.275e-01,1.492e-01
6.325e-01,1.687e-01
6.375e-01,1.560e-01
6.425e-01,1.746e-01
6.475e-01,1.911e-01
6.525e-01,1.824e-01
6.575e-01,1.911e-01
6.625e-01,2.048e-01
6.675e-01,2.194e-01
6.725e-01,2.428e-01
6.775e-01,2.574e-01
6.825e-01,2.721e-01
6.875e-01,2.984e-01
6.925e-01,2.887e-01
6.975e-01,3.247e-01
7.025e-01,3.316e-01
7.075e-01,3.910e-01
7.125e-01,4.057e-01
7.175e-01,4.086e-01
7.225e-01,4.398e-01
7.275e-01,4.652e-01
7.325e-01,5.237e-01
7.375e-01,5.627e-01
7.425e-01,6.436e-01
7.475e-01,6.183e-01
7.525e-01,6.651e-01
7.575e-01,7.558e-01
7.625e-01,8.075e-01
7.675e-01,9.050e-01
7.725e-01,9.508e-01
7.775e-01,1.003e+00
7.825e-01,1.163e+00
7.875e-01,1.265e+00
7.925e-01,1.330e+00
7.975e-01,1.563e+00
8.025e-01,1.668e+00
8.075e-01,1.867e+00
8.125e-01,2.102e+00
8.175e-01,2.348e+00
8.225e-01,2.595e+00
8.275e-01,2.910e+00
8.325e-01,3.183e+00
8.375e-01,3.685e+00
8.425e-01,4.143e+00
8.475e-01,4.669e+00
8.525e-01,5.342e+00
8.575e-01,5.992e+00
8.625e-01,6.935e+00
8.675e-01,7.924e+00
8.725e-01,8.919e+00
8.775e-01,1.034e+01
8.825e-01,1.144e+01
8.875e-01,1.278e+01
8.925e-01,1.387e+01
8.975e-01,1.456e+01
9.025e-01,1.418e+01
9.075e-01,1.291e+01
9.125e-01,1.059e+01
9.175e-01,7.332e+00
9.225e-01,3.989e+00
9.275e-01,1.619e+00
9.325e-01,4.145e-01
9.375e-01,6.046e-02
9.425e-01,6.826e-03
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_37.csv <==
transmittance,probability_density
1.067e-01,0.000e+00
1.112e-01,0.000e+00
1.156e-01,1.089e-03
1.201e-01,1.089e-03
1.246e-01,0.000e+00
1.291e-01,0.000e+00
1.336e-01,0.000e+00
1.380e-01,0.000e+00
1.425e-01,1.089e-03
1.470e-01,1.089e-03
1.515e-01,2.178e-03
1.559e-01,0.000e+00
1.604e-01,0.000e+00
1.649e-01,1.089e-03
1.694e-01,3.267e-03
1.739e-01,1.089e-03
1.783e-01,1.089e-03
1.828e-01,0.000e+00
1.873e-01,2.178e-03
1.918e-01,0.000e+00
1.962e-01,2.178e-03
2.007e-01,0.000e+00
2.052e-01,2.178e-03
2.097e-01,0.000e+00
2.142e-01,1.089e-03
2.186e-01,2.178e-03
2.231e-01,1.089e-03
2.276e-01,3.267e-03
2.321e-01,2.178e-03
2.365e-01,1.089e-03
2.410e-01,6.534e-03
2.455e-01,4.356e-03
2.500e-01,1.089e-03
2.545e-01,1.089e-03
2.589e-01,3.267e-03
2.634e-01,4.356e-03
2.679e-01,2.178e-03
2.724e-01,3.267e-03
2.768e-01,6.534e-03
2.813e-01,5.445e-03
2.858e-01,3.267e-03
2.903e-01,4.356e-03
2.948e-01,5.445e-03
2.992e-01,3.267e-03
3.037e-01,5.445e-03
3.082e-01,6.534e-03
3.127e-01,6.534e-03
3.171e-01,6.534e-03
3.216e-01,7.623e-03
3.261e-01,9.800e-03
3.306e-01,5.445e-03
3.351e-01,7.623e-03
3.395e-01,7.623e-03
3.440e-01,9.800e-03
3.485e-01,7.623e-03
3.530e-01,1.307e-02
3.574e-01,5.445e-03
3.619e-01,1.416e-02
3.664e-01,1.089e-02
3.709e-01,1.198e-02
3.754e-01,8.711e-03
3.798e-01,9.800e-03
3.843e-01,8.711e-03
3.888e-01,1.198e-02
3.933e-01,1.307e-02
3.977e-01,1.525e-02
4.022e-01,1.525e-02
4.067e-01,2.505e-02
4.112e-01,1.525e-02
4.157e-01,1.633e-02
4.201e-01,1.525e-02
4.246e-01,1.525e-02
4.291e-01,1.416e-02
4.336e-01,1.416e-02
4.380e-01,2.396e-02
4.425e-01,2.069e-02
4.470e-01,2.613e-02
4.515e-01,2.069e-02
4.560e-01,2.613e-02
4.604e-01,2.722e-02
4.649e-01,3.158e-02
4.694e-01,3.376e-02
4.739e-01,2.831e-02
4.783e-01,3.593e-02
4.828e-01,2.831e-02
4.873e-01,3.376e-02
4.918e-01,2.505e-02
4.963e-01,2.940e-02
5.007e-01,3.811e-02
5.052e-01,2.396e-02
5.097e-01,4.138e-02
5.142e-01,4.247e-02
5.186e-01,3.811e-02
5.231e-01,2.940e-02
5.276e-01,4.029e-02
5.321e-01,3.485e-02
5.366e-01,4.138e-02
5.410e-01,4.138e-02
5.455e-01,3.811e-02
5.500e-01,4.247e-02
5.545e-01,5.662e-02
5.589e-01,5.554e-02
5.634e-01,6.642e-02
5.679e-01,6.207e-02
5.724e-01,6.534e-02
5.769e-01,6.098e-02
5.813e-01,7.078e-02
5.858e-01,6.642e-02
5.903e-01,8.276e-02
5.948e-01,8.494e-02
5.992e-01,1.045e-01
6.037e-01,9.256e-02
6.082e-01,8.276e-02
6.127e-01,9.365e-02
6.172e-01,1.132e-01
6.216e-01,1.024e-01
6.261e-01,1.056e-01
6.306e-01,1.361e-01
6.351e-01,1.165e-01
6.395e-01,1.339e-01
6.440e-01,1.285e-01
6.485e-01,1.252e-01
6.530e-01,1.394e-01
6.575e-01,1.405e-01
6.619e-01,1.764e-01
6.664e-01,1.721e-01
6.709e-01,1.677e-01
6.754e-01,1.982e-01
6.798e-01,1.895e-01
6.843e-01,2.015e-01
6.888e-01,2.113e-01
6.933e-01,2.276e-01
6.978e-01,2.711e-01
7.022e-01,2.766e-01
7.067e-01,2.624e-01
7.112e-01,2.907e-01
7.157e-01,2.809e-01
7.201e-01,3.278e-01
7.246e-01,3.964e-01
7.291e-01,3.670e-01
7.336e-01,4.323e-01
7.381e-01,4.083e-01
7.425e-01,4.519e-01
7.470e-01,4.987e-01
7.515e-01,5.151e-01
7.560e-01,5.858e-01
7.604e-01,5.782e-01
7.649e-01,6.501e-01
7.694e-01,7.525e-01
7.739e-01,7.394e-01
7.784e-01,8.537e-01
7.828e-01,9.332e-01
7.873e-01,9.506e-01
7.918e-01,1.076e+00
7.963e-01,1.148e+00
8.007e-01,1.237e+00
8.052e-01,1.388e+00
8.097e-01,1.521e+00
8.142e-01,1.642e+00
8.187e-01,1.924e+00
8.231e-01,2.142e+00
8.276e-01,2.355e+00
8.321e-01,2.570e+00
8.366e-01,2.919e+00
8.410e-01,3.183e+00
8.455e-01,3.549e+00
8.500e-01,4.146e+00
8.545e-01,4.611e+00
8.590e-01,5.140e+00
8.634e-01,5.987e+00
8.679e-01,6.756e+00
8.724e-01,7.783e+00
8.769e-01,8.805e+00
8.813e-01,9.895e+00
8.858e-01,1.137e+01
8.903e-01,1.285e+01
8.948e-01,1.416e+01
8.993e-01,1.505e+01
9.037e-01,1.609e+01
9.082e-01,1.578e+01
9.127e-01,1.424e+01
9.172e-01,1.195e+01
9.216e-01,8.352e+00
9.261e-01,4.925e+00
9.306e-01,2.109e+00
9.351e-01,6.338e-01
9.396e-01,1.089e-01
9.440e-01,1.307e-02
9.485e-01,0.000e+00
9.530e-01,0.000e+00
9.575e-01,0.000e+00
9.619e-01,0.000e+00
9.664e-01,0.000e+00
9.709e-01,0.000e+00
9.754e-01,0.000e+00
9.799e-01,0.000e+00
9.843e-01,0.000e+00
9.888e-01,0.000e+00
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_38.csv <==
transmittance,probability_density
1.244e-01,0.000e+00
1.288e-01,0.000e+00
1.332e-01,1.111e-03
1.375e-01,1.111e-03
1.419e-01,0.000e+00
1.463e-01,0.000e+00
1.507e-01,0.000e+00
1.551e-01,0.000e+00
1.595e-01,2.222e-03
1.639e-01,2.222e-03
1.683e-01,0.000e+00
1.727e-01,0.000e+00
1.770e-01,2.222e-03
1.814e-01,0.000e+00
1.858e-01,1.111e-03
1.902e-01,1.111e-03
1.946e-01,1.111e-03
1.990e-01,0.000e+00
2.034e-01,1.111e-03
2.078e-01,0.000e+00
2.122e-01,1.111e-03
2.165e-01,3.333e-03
2.209e-01,0.000e+00
2.253e-01,0.000e+00
2.297e-01,1.111e-03
2.341e-01,1.111e-03
2.385e-01,1.111e-03
2.429e-01,1.111e-03
2.473e-01,2.222e-03
2.517e-01,1.111e-03
2.560e-01,2.222e-03
2.604e-01,2.222e-03
2.648e-01,3.333e-03
2.692e-01,1.111e-03
2.736e-01,2.222e-03
2.780e-01,2.222e-03
2.824e-01,1.111e-03
2.868e-01,3.333e-03
2.912e-01,3.333e-03
2.956e-01,5.555e-03
2.999e-01,6.666e-03
3.043e-01,2.222e-03
3.087e-01,5.555e-03
3.131e-01,3.333e-03
3.175e-01,1.111e-03
3.219e-01,6.666e-03
3.263e-01,3.333e-03
3.307e-01,7.776e-03
3.351e-01,3.333e-03
3.394e-01,8.887e-03
3.438e-01,5.555e-03
3.482e-01,7.776e-03
3.526e-01,4.444e-03
3.570e-01,5.555e-03
3.614e-01,1.222e-02
3.658e-01,3.333e-03
3.702e-01,6.666e-03
3.746e-01,7.776e-03
3.789e-01,9.998e-03
3.833e-01,8.887e-03
3.877e-01,1.666e-02
3.921e-01,4.444e-03
3.965e-01,5.555e-03
4.009e-01,1.111e-02
4.053e-01,6.666e-03
4.097e-01,1.222e-02
4.141e-01,6.666e-03
4.184e-01,9.998e-03
4.228e-01,1.222e-02
4.272e-01,1.222e-02
4.316e-01,8.887e-03
4.360e-01,1.333e-02
4.404e-01,1.444e-02
4.448e-01,1.777e-02
4.492e-01,1.444e-02
4.536e-01,2.000e-02
4.579e-01,9.998e-03
4.623e-01,2.000e-02
4.667e-01,1.111e-02
4.711e-01,2.111e-02
4.755e-01,2.333e-02
4.799e-01,2.666e-02
4.843e-01,2.222e-02
4.887e-01,3.222e-02
4.931e-01,2.333e-02
4.974e-01,2.999e-02
5.018e-01,2.333e-02
5.062e-01,2.777e-02
5.106e-01,3.222e-02
5.150e-01,2.111e-02
5.194e-01,2.888e-02
5.238e-01,3.222e-02
5.282e-01,3.444e-02
5.326e-01,3.111e-02
5.370e-01,2.888e-02
5.413e-01,2.888e-02
5.457e-01,3.999e-02
5.501e-01,3.111e-02
5.545e-01,3.777e-02
5.589e-01,3.444e-02
5.633e-01,3.888e-02
5.677e-01,3.666e-02
5.721e-01,4.999e-02
5.765e-01,4.333e-02
5.808e-01,4.221e-02
5.852e-01,3.444e-02
5.896e-01,5.999e-02
5.940e-01,6.777e-02
5.984e-01,7.443e-02
6.028e-01,6.443e-02
6.072e-01,6.777e-02
6.116e-01,6.221e-02
6.160e-01,7.888e-02
6.203e-01,9.221e-02
6.247e-01,8.110e-02
6.291e-01,8.665e-02
6.335e-01,8.443e-02
6.379e-01,9.665e-02
6.423e-01,9.887e-02
6.467e-01,1.022e-01
6.511e-01,1.100e-01
6.555e-01,1.222e-01
6.598e-01,1.100e-01
6.642e-01,1.222e-01
6.686e-01,1.366e-01
6.730e-01,1.344e-01
6.774e-01,1.389e-01
6.818e-01,1.755e-01
6.862e-01,1.855e-01
6.906e-01,1.711e-01
6.950e-01,1.789e-01
6.993e-01,1.900e-01
7.037e-01,1.600e-01
7.081e-01,2.355e-01
7.125e-01,2.166e-01
7.169e-01,2.211e-01
7.213e-01,2.677e-01
7.257e-01,2.700e-01
7.301e-01,2.966e-01
7.345e-01,3.288e-01
7.388e-01,3.488e-01
7.432e-01,3.444e-01
7.476e-01,4.088e-01
7.520e-01,4.022e-01
7.564e-01,4.488e-01
7.608e-01,4.921e-01
7.652e-01,4.755e-01
7.696e-01,5.266e-01
7.740e-01,6.010e-01
7.784e-01,6.099e-01
7.827e-01,6.943e-01
7.871e-01,7.799e-01
7.915e-01,7.665e-01
7.959e-01,9.465e-01
8.003e-01,9.465e-01
8.047e-01,1.126e+00
8.091e-01,1.194e+00
8.135e-01,1.281e+00
8.179e-01,1.381e+00
8.222e-01,1.618e+00
8.266e-01,1.717e+00
8.310e-01,1.977e+00
8.354e-01,2.315e+00
8.398e-01,2.407e+00
8.442e-01,2.786e+00
8.486e-01,3.184e+00
8.530e-01,3.577e+00
8.574e-01,4.024e+00
8.617e-01,4.594e+00
8.661e-01,5.290e+00
8.705e-01,6.106e+00
8.749e-01,6.914e+00
8.793e-01,7.804e+00
8.837e-01,9.277e+00
8.881e-01,1.068e+01
8.925e-01,1.229e+01
8.969e-01,1.389e+01
9.012e-01,1.555e+01
9.056e-01,1.691e+01
9.100e-01,1.764e+01
9.144e-01,1.699e+01
9.188e-01,1.492e+01
9.232e-01,1.196e+01
9.276e-01,7.871e+00
9.320e-01,3.912e+00
9.364e-01,1.382e+00
9.407e-01,3.111e-01
9.451e-01,3.444e-02
9.495e-01,2.222e-03
9.539e-01,0.000e+00
9.583e-01,0.000e+00
9.627e-01,0.000e+00
9.671e-01,0.000e+00
9.715e-01,0.000e+00
9.759e-01,0.000e+00
9.802e-01,0.000e+00
9.846e-01,0.000e+00
9.890e-01,0.000e+00
9.934e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_39.csv <==
transmittance,probability_density
1.430e-01,0.000e+00
1.473e-01,0.000e+00
1.516e-01,0.000e+00
1.559e-01,1.135e-03
1.601e-01,1.135e-03
1.644e-01,0.000e+00
1.687e-01,0.000e+00
1.730e-01,1.135e-03
1.773e-01,2.270e-03
1.816e-01,1.135e-03
1.859e-01,0.000e+00
1.902e-01,1.135e-03
1.945e-01,1.135e-03
1.988e-01,0.000e+00
2.031e-01,0.000e+00
2.074e-01,2.270e-03
2.117e-01,1.135e-03
2.160e-01,0.000e+00
2.203e-01,0.000e+00
2.246e-01,0.000e+00
2.289e-01,0.000e+00
2.332e-01,0.000e+00
2.375e-01,2.270e-03
2.418e-01,3.405e-03
2.461e-01,0.000e+00
2.504e-01,1.135e-03
2.547e-01,1.135e-03
2.590e-01,0.000e+00
2.633e-01,1.135e-03
2.675e-01,1.135e-03
2.718e-01,0.000e+00
2.761e-01,0.000e+00
2.804e-01,1.135e-03
2.847e-01,1.135e-03
2.890e-01,5.675e-03
2.933e-01,0.000e+00
2.976e-01,4.540e-03
3.019e-01,0.000e+00
3.062e-01,2.270e-03
3.105e-01,3.405e-03
3.148e-01,4.540e-03
3.191e-01,2.270e-03
3.234e-01,3.405e-03
3.277e-01,2.270e-03
3.320e-01,0.000e+00
3.363e-01,7.945e-03
3.406e-01,3.405e-03
3.449e-01,4.540e-03
3.492e-01,2.270e-03
3.535e-01,6.810e-03
3.578e-01,9.080e-03
3.621e-01,1.135e-03
3.664e-01,4.540e-03
3.706e-01,1.022e-02
3.749e-01,2.270e-03
3.792e-01,6.810e-03
3.835e-01,6.810e-03
3.878e-01,5.675e-03
3.921e-01,1.022e-02
3.964e-01,2.270e-03
4.007e-01,5.675e-03
4.050e-01,9.080e-03
4.093e-01,7.945e-03
4.136e-01,9.080e-03
4.179e-01,3.405e-03
4.222e-01,9.080e-03
4.265e-01,6.810e-03
4.308e-01,7.945e-03
4.351e-01,7.945e-03
4.394e-01,4.540e-03
4.437e-01,1.022e-02
4.480e-01,1.362e-02
4.523e-01,1.022e-02
4.566e-01,1.022e-02
4.609e-01,1.589e-02
4.652e-01,1.135e-02
4.695e-01,1.816e-02
4.738e-01,6.810e-03
4.780e-01,5.675e-03
4.823e-01,1.930e-02
4.866e-01,1.362e-02
4.909e-01,1.930e-02
4.952e-01,1.930e-02
4.995e-01,1.476e-02
5.038e-01,2.043e-02
5.081e-01,1.930e-02
5.124e-01,2.157e-02
5.167e-01,1.476e-02
5.210e-01,1.476e-02
5.253e-01,2.951e-02
5.296e-01,1.816e-02
5.339e-01,3.746e-02
5.382e-01,3.632e-02
5.425e-01,2.724e-02
5.468e-01,1.930e-02
5.511e-01,2.838e-02
5.554e-01,3.065e-02
5.597e-01,2.838e-02
5.640e-01,2.724e-02
5.683e-01,2.497e-02
5.726e-01,3.632e-02
5.769e-01,2.724e-02
5.811e-01,2.724e-02
5.854e-01,3.632e-02
5.897e-01,4.086e-02
5.940e-01,4.767e-02
5.983e-01,3.065e-02
6.026e-01,5.221e-02
6.069e-01,4.994e-02
6.112e-01,4.540e-02
6.155e-01,5.108e-02
6.198e-01,5.448e-02
6.241e-01,5.448e-02
6.284e-01,5.221e-02
6.327e-01,6.697e-02
6.370e-01,7.718e-02
6.413e-01,9.080e-02
6.456e-01,8.967e-02
6.499e-01,7.378e-02
6.542e-01,8.172e-02
6.585e-01,9.761e-02
6.628e-01,9.761e-02
6.671e-01,1.044e-01
6.714e-01,9.080e-02
6.757e-01,1.067e-01
6.800e-01,1.237e-01
6.843e-01,1.124e-01
6.885e-01,1.135e-01
6.928e-01,1.339e-01
6.971e-01,1.476e-01
7.014e-01,1.600e-01
7.057e-01,1.521e-01
7.100e-01,1.521e-01
7.143e-01,1.782e-01
7.186e-01,1.975e-01
7.229e-01,1.998e-01
7.272e-01,1.941e-01
7.315e-01,2.270e-01
7.358e-01,2.520e-01
7.401e-01,2.395e-01
7.444e-01,2.883e-01
7.487e-01,3.019e-01
7.530e-01,2.996e-01
7.573e-01,3.643e-01
7.616e-01,4.109e-01
7.659e-01,3.848e-01
7.702e-01,4.245e-01
7.745e-01,4.574e-01
7.788e-01,4.983e-01
7.831e-01,5.369e-01
7.874e-01,5.845e-01
7.916e-01,5.789e-01
7.959e-01,6.821e-01
8.002e-01,7.332e-01
8.045e-01,8.354e-01
8.088e-01,9.194e-01
8.131e-01,9.727e-01
8.174e-01,1.166e+00
8.217e-01,1.186e+00
8.260e-01,1.317e+00
8.303e-01,1.515e+00
8.346e-01,1.650e+00
8.389e-01,1.901e+00
8.432e-01,2.104e+00
8.475e-01,2.415e+00
8.518e-01,2.748e+00
8.561e-01,3.112e+00
8.604e-01,3.572e+00
8.647e-01,3.999e+00
8.690e-01,4.675e+00
8.733e-01,5.336e+00
8.776e-01,6.246e+00
8.819e-01,7.254e+00
8.862e-01,8.269e+00
8.905e-01,9.903e+00
8.948e-01,1.125e+01
8.990e-01,1.333e+01
9.033e-01,1.515e+01
9.076e-01,1.723e+01
9.119e-01,1.870e+01
9.162e-01,1.930e+01
9.205e-01,1.815e+01
9.248e-01,1.569e+01
9.291e-01,1.133e+01
9.334e-01,6.550e+00
9.377e-01,2.702e+00
9.420e-01,6.878e-01
9.463e-01,1.022e-01
9.506e-01,6.810e-03
9.549e-01,0.000e+00
9.592e-01,0.000e+00
9.635e-01,0.000e+00
9.678e-01,0.000e+00
9.721e-01,0.000e+00
9.764e-01,0.000e+00
9.807e-01,0.000e+00
9.850e-01,0.000e+00
9.893e-01,0.000e+00
9.936e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_4.csv <==
transmittance,probability_density
1.914e-03,0.000e+00
5.743e-03,2.090e-02
9.571e-03,1.254e-01
1.340e-02,3.291e-01
1.723e-02,5.067e-01
2.106e-02,7.940e-01
2.489e-02,9.272e-01
2.871e-02,1.228e+00
3.254e-02,1.324e+00
3.637e-02,1.575e+00
4.020e-02,1.721e+00
4.403e-02,1.807e+00
4.786e-02,1.943e+00
5.169e-02,2.092e+00
5.551e-02,2.050e+00
5.934e-02,2.053e+00
6.317e-02,2.288e+00
6.700e-02,2.356e+00
7.083e-02,2.455e+00
7.466e-02,2.379e+00
7.849e-02,2.421e+00
8.231e-02,2.335e+00
8.614e-02,2.487e+00
8.997e-02,2.437e+00
9.380e-02,2.526e+00
9.763e-02,2.471e+00
1.015e-01,2.476e+00
1.053e-01,2.510e+00
1.091e-01,2.596e+00
1.129e-01,2.575e+00
1.168e-01,2.588e+00
1.206e-01,2.669e+00
1.244e-01,2.497e+00
1.283e-01,2.635e+00
1.321e-01,2.549e+00
1.359e-01,2.756e+00
1.397e-01,2.649e+00
1.436e-01,2.711e+00
1.474e-01,2.777e+00
1.512e-01,2.528e+00
1.551e-01,2.275e+00
1.589e-01,2.602e+00
1.627e-01,2.575e+00
1.665e-01,2.505e+00
1.704e-01,2.607e+00
1.742e-01,2.617e+00
1.780e-01,2.575e+00
1.819e-01,2.641e+00
1.857e-01,2.460e+00
1.895e-01,2.541e+00
1.933e-01,2.507e+00
1.972e-01,2.489e+00
2.010e-01,2.518e+00
2.048e-01,2.413e+00
2.087e-01,2.709e+00
2.125e-01,2.476e+00
2.163e-01,2.526e+00
2.201e-01,2.489e+00
2.240e-01,2.534e+00
2.278e-01,2.528e+00
2.316e-01,2.450e+00
2.355e-01,2.421e+00
2.393e-01,2.536e+00
2.431e-01,2.560e+00
2.469e-01,2.301e+00
2.508e-01,2.408e+00
2.546e-01,2.319e+00
2.584e-01,2.432e+00
2.623e-01,2.327e+00
2.661e-01,2.419e+00
2.699e-01,2.312e+00
2.737e-01,2.259e+00
2.776e-01,2.306e+00
2.814e-01,2.526e+00
2.852e-01,2.393e+00
2.891e-01,2.184e+00
2.929e-01,2.207e+00
2.967e-01,2.372e+00
3.005e-01,2.129e+00
3.044e-01,2.063e+00
3.082e-01,2.270e+00
3.120e-01,2.191e+00
3.159e-01,2.160e+00
3.197e-01,2.043e+00
3.235e-01,2.110e+00
3.273e-01,2.121e+00
3.312e-01,2.097e+00
3.350e-01,2.110e+00
3.388e-01,1.972e+00
3.427e-01,1.954e+00
3.465e-01,1.881e+00
3.503e-01,1.821e+00
3.541e-01,1.941e+00
3.580e-01,1.679e+00
3.618e-01,1.977e+00
3.656e-01,1.787e+00
3.695e-01,1.849e+00
3.733e-01,1.708e+00
3.771e-01,1.763e+00
3.809e-01,1.622e+00
3.848e-01,1.750e+00
3.886e-01,1.747e+00
3.924e-01,1.614e+00
3.963e-01,1.606e+00
4.001e-01,1.700e+00
4.039e-01,1.531e+00
4.077e-01,1.437e+00
4.116e-01,1.395e+00
4.154e-01,1.525e+00
4.192e-01,1.405e+00
4.231e-01,1.327e+00
4.269e-01,1.377e+00
4.307e-01,1.369e+00
4.345e-01,1.282e+00
4.384e-01,1.306e+00
4.422e-01,1.285e+00
4.460e-01,1.199e+00
4.499e-01,1.053e+00
4.537e-01,1.079e+00
4.575e-01,1.053e+00
4.613e-01,1.000e+00
4.652e-01,9.925e-01
4.690e-01,8.933e-01
4.728e-01,9.142e-01
4.767e-01,8.410e-01
4.805e-01,7.183e-01
4.843e-01,8.358e-01
4.881e-01,8.045e-01
4.920e-01,7.366e-01
4.958e-01,7.862e-01
4.996e-01,6.739e-01
5.035e-01,6.660e-01
5.073e-01,5.590e-01
5.111e-01,5.799e-01
5.149e-01,5.198e-01
5.188e-01,5.224e-01
5.226e-01,4.310e-01
5.264e-01,4.284e-01
5.303e-01,4.310e-01
5.341e-01,4.284e-01
5.379e-01,3.918e-01
5.417e-01,3.239e-01
5.456e-01,3.239e-01
5.494e-01,2.743e-01
5.532e-01,2.716e-01
5.571e-01,2.455e-01
5.609e-01,2.037e-01
5.647e-01,1.802e-01
5.685e-01,1.802e-01
5.724e-01,1.593e-01
5.762e-01,1.567e-01
5.800e-01,1.306e-01
5.839e-01,1.358e-01
5.877e-01,1.097e-01
5.915e-01,9.142e-02
5.953e-01,7.313e-02
5.992e-01,4.963e-02
6.030e-01,5.746e-02
6.068e-01,3.134e-02
6.107e-01,5.224e-02
6.145e-01,3.918e-02
6.183e-01,5.224e-03
6.221e-01,3.657e-02
6.260e-01,2.612e-02
6.298e-01,1.045e-02
6.336e-01,2.612e-02
6.375e-01,2.612e-02
6.413e-01,5.224e-03
6.451e-01,1.306e-02
6.489e-01,5.224e-03
6.528e-01,5.224e-03
6.566e-01,7.836e-03
6.604e-01,2.612e-03
6.643e-01,0.000e+00
6.681e-01,0.000e+00
6.719e-01,0.000e+00
6.757e-01,0.000e+00
6.796e-01,0.000e+00
6.834e-01,0.000e+00
6.872e-01,0.000e+00
6.911e-01,0.000e+00
6.949e-01,2.612e-03
6.987e-01,0.000e+00
7.025e-01,0.000e+00
7.064e-01,0.000e+00
7.102e-01,0.000e+00
7.140e-01,0.000e+00
7.179e-01,0.000e+00
7.217e-01,0.000e+00
7.255e-01,0.000e+00
7.293e-01,0.000e+00
7.332e-01,0.000e+00
7.370e-01,0.000e+00
7.408e-01,0.000e+00
7.447e-01,0.000e+00
7.485e-01,0.000e+00
7.523e-01,0.000e+00
7.561e-01,0.000e+00
7.600e-01,0.000e+00
7.638e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_41.csv <==
transmittance,probability_density
1.774e-01,0.000e+00
1.815e-01,0.000e+00
1.857e-01,0.000e+00
1.898e-01,0.000e+00
1.939e-01,1.183e-03
1.980e-01,1.183e-03
2.022e-01,0.000e+00
2.063e-01,0.000e+00
2.104e-01,1.183e-03
2.145e-01,3.548e-03
2.187e-01,0.000e+00
2.228e-01,0.000e+00
2.269e-01,0.000e+00
2.310e-01,0.000e+00
2.351e-01,1.183e-03
2.393e-01,2.365e-03
2.434e-01,0.000e+00
2.475e-01,0.000e+00
2.516e-01,0.000e+00
2.558e-01,0.000e+00
2.599e-01,1.183e-03
2.640e-01,0.000e+00
2.681e-01,0.000e+00
2.723e-01,0.000e+00
2.764e-01,1.183e-03
2.805e-01,1.183e-03
2.846e-01,0.000e+00
2.888e-01,1.183e-03
2.929e-01,2.365e-03
2.970e-01,1.183e-03
3.011e-01,1.183e-03
3.052e-01,0.000e+00
3.094e-01,0.000e+00
3.135e-01,0.000e+00
3.176e-01,1.183e-03
3.217e-01,1.183e-03
3.259e-01,1.183e-03
3.300e-01,0.000e+00
3.341e-01,2.365e-03
3.382e-01,1.183e-03
3.424e-01,1.183e-03
3.465e-01,2.365e-03
3.506e-01,2.365e-03
3.547e-01,0.000e+00
3.588e-01,0.000e+00
3.630e-01,3.548e-03
3.671e-01,1.183e-03
3.712e-01,2.365e-03
3.753e-01,2.365e-03
3.795e-01,2.365e-03
3.836e-01,3.548e-03
3.877e-01,7.095e-03
3.918e-01,5.913e-03
3.960e-01,3.548e-03
4.001e-01,3.548e-03
4.042e-01,2.365e-03
4.083e-01,1.183e-03
4.124e-01,3.548e-03
4.166e-01,3.548e-03
4.207e-01,1.183e-03
4.248e-01,4.730e-03
4.289e-01,7.095e-03
4.331e-01,3.548e-03
4.372e-01,2.365e-03
4.413e-01,2.365e-03
4.454e-01,4.730e-03
4.496e-01,1.183e-03
4.537e-01,4.730e-03
4.578e-01,4.730e-03
4.619e-01,3.548e-03
4.660e-01,1.301e-02
4.702e-01,7.095e-03
4.743e-01,9.461e-03
4.784e-01,5.913e-03
4.825e-01,4.730e-03
4.867e-01,1.064e-02
4.908e-01,4.730e-03
4.949e-01,7.095e-03
4.990e-01,5.913e-03
5.032e-01,7.095e-03
5.073e-01,7.095e-03
5.114e-01,1.064e-02
5.155e-01,9.461e-03
5.196e-01,1.064e-02
5.238e-01,1.183e-02
5.279e-01,1.064e-02
5.320e-01,4.730e-03
5.361e-01,9.461e-03
5.403e-01,1.537e-02
5.444e-01,1.892e-02
5.485e-01,1.183e-02
5.526e-01,2.483e-02
5.568e-01,1.537e-02
5.609e-01,1.656e-02
5.650e-01,1.183e-02
5.691e-01,1.656e-02
5.733e-01,1.774e-02
5.774e-01,1.064e-02
5.815e-01,2.602e-02
5.856e-01,2.010e-02
5.897e-01,1.064e-02
5.939e-01,2.247e-02
5.980e-01,2.483e-02
6.021e-01,1.892e-02
6.062e-01,2.365e-02
6.104e-01,2.956e-02
6.145e-01,2.838e-02
6.186e-01,3.193e-02
6.227e-01,2.602e-02
6.269e-01,1.419e-02
6.310e-01,3.548e-02
6.351e-01,2.838e-02
6.392e-01,2.720e-02
6.433e-01,4.494e-02
6.475e-01,3.666e-02
6.516e-01,4.139e-02
6.557e-01,4.494e-02
6.598e-01,4.139e-02
6.640e-01,4.257e-02
6.681e-01,4.849e-02
6.722e-01,5.085e-02
6.763e-01,6.741e-02
6.805e-01,7.450e-02
6.846e-01,7.450e-02
6.887e-01,6.977e-02
6.928e-01,7.095e-02
6.969e-01,8.278e-02
7.011e-01,7.687e-02
7.052e-01,8.987e-02
7.093e-01,9.342e-02
7.134e-01,9.697e-02
7.176e-01,1.088e-01
7.217e-01,1.230e-01
7.258e-01,1.088e-01
7.299e-01,1.147e-01
7.341e-01,1.620e-01
7.382e-01,1.455e-01
7.423e-01,1.336e-01
7.464e-01,1.608e-01
7.505e-01,1.845e-01
7.547e-01,1.833e-01
7.588e-01,2.235e-01
7.629e-01,1.951e-01
7.670e-01,2.223e-01
7.712e-01,2.188e-01
7.753e-01,2.578e-01
7.794e-01,3.051e-01
7.835e-01,2.755e-01
7.877e-01,3.276e-01
7.918e-01,3.394e-01
7.959e-01,4.198e-01
8.000e-01,4.281e-01
8.041e-01,4.955e-01
8.083e-01,5.333e-01
8.124e-01,5.475e-01
8.165e-01,6.362e-01
8.206e-01,6.871e-01
8.248e-01,7.166e-01
8.289e-01,8.574e-01
8.330e-01,9.697e-01
8.371e-01,1.061e+00
8.413e-01,1.214e+00
8.454e-01,1.306e+00
8.495e-01,1.458e+00
8.536e-01,1.725e+00
8.578e-01,1.925e+00
8.619e-01,2.130e+00
8.660e-01,2.487e+00
8.701e-01,2.949e+00
8.742e-01,3.506e+00
8.784e-01,4.014e+00
8.825e-01,4.730e+00
8.866e-01,5.526e+00
8.907e-01,6.569e+00
8.949e-01,7.913e+00
8.990e-01,9.218e+00
9.031e-01,1.096e+01
9.072e-01,1.357e+01
9.114e-01,1.628e+01
9.155e-01,1.866e+01
9.196e-01,2.080e+01
9.237e-01,2.283e+01
9.278e-01,2.310e+01
9.320e-01,1.978e+01
9.361e-01,1.462e+01
9.402e-01,8.172e+00
9.443e-01,3.222e+00
9.485e-01,6.965e-01
9.526e-01,7.450e-02
9.567e-01,4.730e-03
9.608e-01,0.000e+00
9.650e-01,0.000e+00
9.691e-01,0.000e+00
9.732e-01,0.000e+00
9.773e-01,0.000e+00
9.814e-01,0.000e+00
9.856e-01,0.000e+00
9.897e-01,0.000e+00
9.938e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_42.csv <==
transmittance,probability_density
1.884e-01,0.000e+00
1.925e-01,0.000e+00
1.965e-01,0.000e+00
2.006e-01,0.000e+00
2.047e-01,1.199e-03
2.087e-01,1.199e-03
2.128e-01,0.000e+00
2.169e-01,0.000e+00
2.209e-01,0.000e+00
2.250e-01,0.000e+00
2.291e-01,1.199e-03
2.331e-01,1.199e-03
2.372e-01,1.199e-03
2.413e-01,1.199e-03
2.454e-01,0.000e+00
2.494e-01,0.000e+00
2.535e-01,1.199e-03
2.576e-01,1.199e-03
2.616e-01,1.199e-03
2.657e-01,0.000e+00
2.698e-01,0.000e+00
2.738e-01,0.000e+00
2.779e-01,0.000e+00
2.820e-01,0.000e+00
2.860e-01,0.000e+00
2.901e-01,1.199e-03
2.942e-01,1.199e-03
2.982e-01,0.000e+00
3.023e-01,0.000e+00
3.064e-01,0.000e+00
3.104e-01,0.000e+00
3.145e-01,0.000e+00
3.186e-01,3.596e-03
3.226e-01,0.000e+00
3.267e-01,0.000e+00
3.308e-01,3.596e-03
3.349e-01,0.000e+00
3.389e-01,0.000e+00
3.430e-01,1.199e-03
3.471e-01,0.000e+00
3.511e-01,1.199e-03
3.552e-01,1.199e-03
3.593e-01,2.397e-03
3.633e-01,1.199e-03
3.674e-01,0.000e+00
3.715e-01,1.199e-03
3.755e-01,1.199e-03
3.796e-01,0.000e+00
3.837e-01,1.199e-03
3.877e-01,4.794e-03
3.918e-01,1.199e-03
3.959e-01,3.596e-03
3.999e-01,3.596e-03
4.040e-01,1.199e-03
4.081e-01,1.199e-03
4.121e-01,2.397e-03
4.162e-01,4.794e-03
4.203e-01,3.596e-03
4.244e-01,3.596e-03
4.284e-01,0.000e+00
4.325e-01,2.397e-03
4.366e-01,3.596e-03
4.406e-01,2.397e-03
4.447e-01,0.000e+00
4.488e-01,5.993e-03
4.528e-01,4.794e-03
4.569e-01,8.390e-03
4.610e-01,0.000e+00
4.650e-01,3.596e-03
4.691e-01,5.993e-03
4.732e-01,1.199e-03
4.772e-01,2.397e-03
4.813e-01,2.397e-03
4.854e-01,2.397e-03
4.894e-01,5.993e-03
4.935e-01,3.596e-03
4.976e-01,5.993e-03
5.016e-01,5.993e-03
5.057e-01,7.191e-03
5.098e-01,9.588e-03
5.139e-01,5.993e-03
5.179e-01,4.794e-03
5.220e-01,5.993e-03
5.261e-01,7.191e-03
5.301e-01,1.558e-02
5.342e-01,1.438e-02
5.383e-01,3.596e-03
5.423e-01,5.993e-03
5.464e-01,9.588e-03
5.505e-01,7.191e-03
5.545e-01,9.588e-03
5.586e-01,2.038e-02
5.627e-01,7.191e-03
5.667e-01,3.596e-03
5.708e-01,1.438e-02
5.749e-01,1.318e-02
5.789e-01,1.079e-02
5.830e-01,1.199e-02
5.871e-01,1.798e-02
5.911e-01,1.558e-02
5.952e-01,7.191e-03
5.993e-01,2.038e-02
6.034e-01,1.798e-02
6.074e-01,9.588e-03
6.115e-01,1.678e-02
6.156e-01,2.637e-02
6.196e-01,1.558e-02
6.237e-01,2.157e-02
6.278e-01,2.757e-02
6.318e-01,2.517e-02
6.359e-01,2.517e-02
6.400e-01,1.678e-02
6.440e-01,3.236e-02
6.481e-01,2.637e-02
6.522e-01,2.277e-02
6.562e-01,3.596e-02
6.603e-01,3.356e-02
6.644e-01,2.877e-02
6.684e-01,3.236e-02
6.725e-01,3.236e-02
6.766e-01,3.356e-02
6.806e-01,3.955e-02
6.847e-01,5.274e-02
6.888e-01,5.034e-02
6.929e-01,5.513e-02
6.969e-01,5.513e-02
7.010e-01,6.232e-02
7.051e-01,6.352e-02
7.091e-01,6.352e-02
7.132e-01,7.071e-02
7.173e-01,8.749e-02
7.213e-01,7.431e-02
7.254e-01,9.469e-02
7.295e-01,1.115e-01
7.335e-01,8.749e-02
7.376e-01,1.115e-01
7.417e-01,1.139e-01
7.457e-01,1.079e-01
7.498e-01,1.378e-01
7.539e-01,1.211e-01
7.579e-01,1.330e-01
7.620e-01,1.618e-01
7.661e-01,1.870e-01
7.701e-01,1.798e-01
7.742e-01,2.038e-01
7.783e-01,2.205e-01
7.824e-01,2.085e-01
7.864e-01,2.517e-01
7.905e-01,2.529e-01
7.946e-01,2.613e-01
7.986e-01,3.512e-01
8.027e-01,3.152e-01
8.068e-01,3.440e-01
8.108e-01,4.207e-01
8.149e-01,4.578e-01
8.190e-01,4.974e-01
8.230e-01,5.298e-01
8.271e-01,6.017e-01
8.312e-01,6.628e-01
8.352e-01,7.143e-01
8.393e-01,8.522e-01
8.434e-01,9.528e-01
8.474e-01,1.141e+00
8.515e-01,1.218e+00
8.556e-01,1.370e+00
8.596e-01,1.544e+00
8.637e-01,1.786e+00
8.678e-01,2.109e+00
8.719e-01,2.257e+00
8.759e-01,2.772e+00
8.800e-01,3.326e+00
8.841e-01,3.784e+00
8.881e-01,4.712e+00
8.922e-01,5.469e+00
8.963e-01,6.505e+00
9.003e-01,8.047e+00
9.044e-01,9.658e+00
9.085e-01,1.164e+01
9.125e-01,1.413e+01
9.166e-01,1.753e+01
9.207e-01,2.065e+01
9.247e-01,2.278e+01
9.288e-01,2.535e+01
9.329e-01,2.460e+01
9.369e-01,2.008e+01
9.410e-01,1.372e+01
9.451e-01,6.361e+00
9.491e-01,1.792e+00
9.532e-01,2.697e-01
9.573e-01,2.397e-02
9.614e-01,0.000e+00
9.654e-01,0.000e+00
9.695e-01,0.000e+00
9.736e-01,0.000e+00
9.776e-01,0.000e+00
9.817e-01,0.000e+00
9.858e-01,0.000e+00
9.898e-01,0.000e+00
9.939e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_43.csv <==
transmittance,probability_density
2.015e-01,0.000e+00
2.055e-01,0.000e+00
2.096e-01,0.000e+00
2.136e-01,0.000e+00
2.176e-01,1.218e-03
2.216e-01,1.218e-03
2.256e-01,0.000e+00
2.296e-01,0.000e+00
2.336e-01,0.000e+00
2.376e-01,0.000e+00
2.416e-01,0.000e+00
2.456e-01,1.218e-03
2.496e-01,0.000e+00
2.536e-01,2.437e-03
2.576e-01,0.000e+00
2.616e-01,0.000e+00
2.656e-01,1.218e-03
2.696e-01,0.000e+00
2.736e-01,0.000e+00
2.776e-01,1.218e-03
2.816e-01,0.000e+00
2.856e-01,1.218e-03
2.896e-01,0.000e+00
2.936e-01,0.000e+00
2.976e-01,0.000e+00
3.016e-01,0.000e+00
3.056e-01,1.218e-03
3.096e-01,1.218e-03
3.136e-01,0.000e+00
3.176e-01,0.000e+00
3.216e-01,0.000e+00
3.256e-01,0.000e+00
3.296e-01,0.000e+00
3.336e-01,1.218e-03
3.376e-01,0.000e+00
3.416e-01,1.218e-03
3.456e-01,1.218e-03
3.496e-01,0.000e+00
3.536e-01,0.000e+00
3.576e-01,1.218e-03
3.616e-01,1.218e-03
3.656e-01,1.218e-03
3.696e-01,1.218e-03
3.736e-01,1.218e-03
3.776e-01,0.000e+00
3.816e-01,2.437e-03
3.857e-01,2.437e-03
3.897e-01,1.218e-03
3.937e-01,0.000e+00
3.977e-01,0.000e+00
4.017e-01,0.000e+00
4.057e-01,3.655e-03
4.097e-01,1.218e-03
4.137e-01,2.437e-03
4.177e-01,2.437e-03
4.217e-01,3.655e-03
4.257e-01,0.000e+00
4.297e-01,1.218e-03
4.337e-01,1.218e-03
4.377e-01,2.437e-03
4.417e-01,1.218e-03
4.457e-01,2.437e-03
4.497e-01,2.437e-03
4.537e-01,1.218e-03
4.577e-01,4.873e-03
4.617e-01,2.437e-03
4.657e-01,4.873e-03
4.697e-01,0.000e+00
4.737e-01,4.873e-03
4.777e-01,0.000e+00
4.817e-01,2.437e-03
4.857e-01,2.437e-03
4.897e-01,6.091e-03
4.937e-01,2.437e-03
4.977e-01,0.000e+00
5.017e-01,4.873e-03
5.057e-01,4.873e-03
5.097e-01,3.655e-03
5.137e-01,2.437e-03
5.177e-01,7.310e-03
5.217e-01,2.437e-03
5.257e-01,4.873e-03
5.297e-01,6.091e-03
5.337e-01,3.655e-03
5.377e-01,7.310e-03
5.417e-01,4.873e-03
5.457e-01,4.873e-03
5.497e-01,1.096e-02
5.537e-01,7.310e-03
5.577e-01,6.091e-03
5.618e-01,6.091e-03
5.658e-01,1.218e-02
5.698e-01,9.746e-03
5.738e-01,9.746e-03
5.778e-01,1.096e-02
5.818e-01,7.310e-03
5.858e-01,1.218e-02
5.898e-01,1.340e-02
5.938e-01,8.528e-03
5.978e-01,4.873e-03
6.018e-01,1.706e-02
6.058e-01,1.462e-02
6.098e-01,8.528e-03
6.138e-01,7.310e-03
6.178e-01,1.340e-02
6.218e-01,1.462e-02
6.258e-01,1.827e-02
6.298e-01,1.949e-02
6.338e-01,1.096e-02
6.378e-01,1.584e-02
6.418e-01,1.584e-02
6.458e-01,2.071e-02
6.498e-01,1.827e-02
6.538e-01,2.680e-02
6.578e-01,1.949e-02
6.618e-01,1.827e-02
6.658e-01,2.680e-02
6.698e-01,1.949e-02
6.738e-01,3.168e-02
6.778e-01,2.558e-02
6.818e-01,3.899e-02
6.858e-01,2.437e-02
6.898e-01,3.289e-02
6.938e-01,2.680e-02
6.978e-01,3.533e-02
7.018e-01,4.873e-02
7.058e-01,4.142e-02
7.098e-01,4.142e-02
7.138e-01,5.970e-02
7.178e-01,5.482e-02
7.218e-01,6.579e-02
7.258e-01,6.213e-02
7.298e-01,6.457e-02
7.338e-01,7.432e-02
7.379e-01,9.381e-02
7.419e-01,7.432e-02
7.459e-01,9.015e-02
7.499e-01,9.137e-02
7.539e-01,8.406e-02
7.579e-01,9.990e-02
7.619e-01,1.048e-01
7.659e-01,1.230e-01
7.699e-01,1.401e-01
7.739e-01,1.438e-01
7.779e-01,1.767e-01
7.819e-01,1.815e-01
7.859e-01,1.901e-01
7.899e-01,1.815e-01
7.939e-01,2.010e-01
7.979e-01,2.315e-01
8.019e-01,2.571e-01
8.059e-01,2.485e-01
8.099e-01,3.021e-01
8.139e-01,3.289e-01
8.179e-01,3.399e-01
8.219e-01,4.154e-01
8.259e-01,4.069e-01
8.299e-01,5.007e-01
8.339e-01,5.421e-01
8.379e-01,5.799e-01
8.419e-01,6.737e-01
8.459e-01,7.273e-01
8.499e-01,8.102e-01
8.539e-01,9.783e-01
8.579e-01,1.184e+00
8.619e-01,1.290e+00
8.659e-01,1.446e+00
8.699e-01,1.687e+00
8.739e-01,1.949e+00
8.779e-01,2.226e+00
8.819e-01,2.667e+00
8.859e-01,3.164e+00
8.899e-01,3.802e+00
8.939e-01,4.536e+00
8.979e-01,5.479e+00
9.019e-01,6.788e+00
9.059e-01,8.150e+00
9.099e-01,1.005e+01
9.140e-01,1.244e+01
9.180e-01,1.543e+01
9.220e-01,1.908e+01
9.260e-01,2.268e+01
9.300e-01,2.595e+01
9.340e-01,2.749e+01
9.380e-01,2.577e+01
9.420e-01,1.966e+01
9.460e-01,1.130e+01
9.500e-01,4.169e+00
9.540e-01,7.687e-01
9.580e-01,6.579e-02
9.620e-01,1.218e-03
9.660e-01,0.000e+00
9.700e-01,0.000e+00
9.740e-01,0.000e+00
9.780e-01,0.000e+00
9.820e-01,0.000e+00
9.860e-01,0.000e+00
9.900e-01,0.000e+00
9.940e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_44.csv <==
transmittance,probability_density
2.132e-01,0.000e+00
2.171e-01,0.000e+00
2.210e-01,0.000e+00
2.250e-01,0.000e+00
2.289e-01,0.000e+00
2.329e-01,1.236e-03
2.368e-01,0.000e+00
2.408e-01,0.000e+00
2.447e-01,0.000e+00
2.487e-01,1.236e-03
2.526e-01,0.000e+00
2.565e-01,0.000e+00
2.605e-01,0.000e+00
2.644e-01,1.236e-03
2.684e-01,1.236e-03
2.723e-01,0.000e+00
2.763e-01,0.000e+00
2.802e-01,1.236e-03
2.841e-01,0.000e+00
2.881e-01,1.236e-03
2.920e-01,0.000e+00
2.960e-01,0.000e+00
2.999e-01,1.236e-03
3.039e-01,0.000e+00
3.078e-01,1.236e-03
3.118e-01,0.000e+00
3.157e-01,0.000e+00
3.196e-01,0.000e+00
3.236e-01,1.236e-03
3.275e-01,0.000e+00
3.315e-01,0.000e+00
3.354e-01,0.000e+00
3.394e-01,0.000e+00
3.433e-01,0.000e+00
3.473e-01,0.000e+00
3.512e-01,0.000e+00
3.551e-01,0.000e+00
3.591e-01,1.236e-03
3.630e-01,0.000e+00
3.670e-01,0.000e+00
3.709e-01,0.000e+00
3.749e-01,0.000e+00
3.788e-01,4.945e-03
3.827e-01,1.236e-03
3.867e-01,0.000e+00
3.906e-01,0.000e+00
3.946e-01,0.000e+00
3.985e-01,1.236e-03
4.025e-01,1.236e-03
4.064e-01,0.000e+00
4.104e-01,0.000e+00
4.143e-01,1.236e-03
4.182e-01,0.000e+00
4.222e-01,2.473e-03
4.261e-01,2.473e-03
4.301e-01,0.000e+00
4.340e-01,3.709e-03
4.380e-01,2.473e-03
4.419e-01,1.236e-03
4.459e-01,0.000e+00
4.498e-01,3.709e-03
4.537e-01,0.000e+00
4.577e-01,1.236e-03
4.616e-01,1.236e-03
4.656e-01,1.236e-03
4.695e-01,3.709e-03
4.735e-01,0.000e+00
4.774e-01,2.473e-03
4.814e-01,2.473e-03
4.853e-01,3.709e-03
4.892e-01,1.236e-03
4.932e-01,0.000e+00
4.971e-01,1.236e-03
5.011e-01,3.709e-03
5.050e-01,3.709e-03
5.090e-01,2.473e-03
5.129e-01,2.473e-03
5.168e-01,7.418e-03
5.208e-01,0.000e+00
5.247e-01,3.709e-03
5.287e-01,2.473e-03
5.326e-01,0.000e+00
5.366e-01,3.709e-03
5.405e-01,1.236e-03
5.445e-01,6.181e-03
5.484e-01,8.654e-03
5.523e-01,2.473e-03
5.563e-01,6.181e-03
5.602e-01,3.709e-03
5.642e-01,6.181e-03
5.681e-01,8.654e-03
5.721e-01,2.473e-03
5.760e-01,9.890e-03
5.800e-01,3.709e-03
5.839e-01,2.473e-03
5.878e-01,8.654e-03
5.918e-01,7.418e-03
5.957e-01,9.890e-03
5.997e-01,6.181e-03
6.036e-01,8.654e-03
6.076e-01,4.945e-03
6.115e-01,1.236e-02
6.155e-01,9.890e-03
6.194e-01,1.360e-02
6.233e-01,1.360e-02
6.273e-01,1.731e-02
6.312e-01,1.236e-03
6.352e-01,1.360e-02
6.391e-01,6.181e-03
6.431e-01,2.596e-02
6.470e-01,1.236e-02
6.509e-01,8.654e-03
6.549e-01,1.731e-02
6.588e-01,9.890e-03
6.628e-01,1.484e-02
6.667e-01,2.102e-02
6.707e-01,2.225e-02
6.746e-01,1.854e-02
6.786e-01,1.978e-02
6.825e-01,1.484e-02
6.864e-01,2.102e-02
6.904e-01,2.843e-02
6.943e-01,3.214e-02
6.983e-01,3.091e-02
7.022e-01,3.091e-02
7.062e-01,2.596e-02
7.101e-01,2.843e-02
7.141e-01,2.967e-02
7.180e-01,3.956e-02
7.219e-01,2.596e-02
7.259e-01,3.462e-02
7.298e-01,4.203e-02
7.338e-01,5.316e-02
7.377e-01,5.192e-02
7.417e-01,5.069e-02
7.456e-01,5.934e-02
7.496e-01,8.283e-02
7.535e-01,9.272e-02
7.574e-01,7.294e-02
7.614e-01,9.396e-02
7.653e-01,8.036e-02
7.693e-01,1.051e-01
7.732e-01,8.901e-02
7.772e-01,1.063e-01
7.811e-01,1.187e-01
7.850e-01,1.323e-01
7.890e-01,1.212e-01
7.929e-01,1.743e-01
7.969e-01,1.570e-01
8.008e-01,1.904e-01
8.048e-01,2.114e-01
8.087e-01,1.916e-01
8.127e-01,2.460e-01
8.166e-01,2.621e-01
8.205e-01,2.707e-01
8.245e-01,2.819e-01
8.284e-01,3.832e-01
8.324e-01,3.424e-01
8.363e-01,4.240e-01
8.403e-01,4.760e-01
8.442e-01,5.477e-01
8.482e-01,6.045e-01
8.521e-01,6.602e-01
8.560e-01,7.071e-01
8.600e-01,8.567e-01
8.639e-01,1.022e+00
8.679e-01,1.187e+00
8.718e-01,1.346e+00
8.758e-01,1.602e+00
8.797e-01,1.809e+00
8.836e-01,2.150e+00
8.876e-01,2.508e+00
8.915e-01,3.105e+00
8.955e-01,3.600e+00
8.994e-01,4.512e+00
9.034e-01,5.483e+00
9.073e-01,6.727e+00
9.113e-01,8.619e+00
9.152e-01,1.041e+01
9.191e-01,1.354e+01
9.231e-01,1.653e+01
9.270e-01,2.143e+01
9.310e-01,2.499e+01
9.349e-01,2.856e+01
9.389e-01,3.060e+01
9.428e-01,2.597e+01
9.468e-01,1.823e+01
9.507e-01,8.100e+00
9.546e-01,2.129e+00
9.586e-01,2.275e-01
9.625e-01,1.731e-02
9.665e-01,0.000e+00
9.704e-01,0.000e+00
9.744e-01,0.000e+00
9.783e-01,0.000e+00
9.823e-01,0.000e+00
9.862e-01,0.000e+00
9.901e-01,0.000e+00
9.941e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_45.csv <==
transmittance,probability_density
1.996e-03,0.000e+00
5.988e-03,7.515e-03
9.980e-03,4.008e-02
1.397e-02,1.052e-01
1.796e-02,2.430e-01
2.196e-02,3.131e-01
2.595e-02,5.010e-01
2.994e-02,5.912e-01
3.393e-02,7.014e-01
3.792e-02,8.192e-01
4.191e-02,9.645e-01
4.591e-02,1.087e+00
4.990e-02,1.107e+00
5.389e-02,1.197e+00
5.788e-02,1.353e+00
6.187e-02,1.440e+00
6.587e-02,1.338e+00
6.986e-02,1.390e+00
7.385e-02,1.586e+00
7.784e-02,1.656e+00
8.183e-02,1.583e+00
8.583e-02,1.769e+00
8.982e-02,1.734e+00
9.381e-02,1.771e+00
9.780e-02,1.673e+00
1.018e-01,1.881e+00
1.058e-01,1.751e+00
1.098e-01,1.849e+00
1.138e-01,1.779e+00
1.178e-01,1.987e+00
1.218e-01,1.984e+00
1.257e-01,1.889e+00
1.297e-01,1.884e+00
1.337e-01,1.929e+00
1.377e-01,2.019e+00
1.417e-01,1.966e+00
1.457e-01,1.939e+00
1.497e-01,1.954e+00
1.537e-01,2.034e+00
1.577e-01,2.022e+00
1.617e-01,2.044e+00
1.657e-01,2.064e+00
1.697e-01,2.187e+00
1.736e-01,2.052e+00
1.776e-01,2.029e+00
1.816e-01,2.064e+00
1.856e-01,2.212e+00
1.896e-01,2.149e+00
1.936e-01,2.072e+00
1.976e-01,2.177e+00
2.016e-01,1.977e+00
2.056e-01,2.094e+00
2.096e-01,2.082e+00
2.136e-01,2.127e+00
2.176e-01,2.307e+00
2.216e-01,2.129e+00
2.255e-01,2.217e+00
2.295e-01,2.202e+00
2.335e-01,2.172e+00
2.375e-01,2.235e+00
2.415e-01,2.159e+00
2.455e-01,2.114e+00
2.495e-01,2.380e+00
2.535e-01,2.247e+00
2.575e-01,2.179e+00
2.615e-01,2.260e+00
2.655e-01,2.139e+00
2.695e-01,2.352e+00
2.734e-01,2.132e+00
2.774e-01,2.214e+00
2.814e-01,2.377e+00
2.854e-01,2.214e+00
2.894e-01,2.182e+00
2.934e-01,2.277e+00
2.974e-01,2.107e+00
3.014e-01,2.134e+00
3.054e-01,2.270e+00
3.094e-01,2.312e+00
3.134e-01,2.122e+00
3.174e-01,2.422e+00
3.213e-01,2.127e+00
3.253e-01,2.280e+00
3.293e-01,2.177e+00
3.333e-01,2.184e+00
3.373e-01,2.164e+00
3.413e-01,2.247e+00
3.453e-01,2.255e+00
3.493e-01,2.147e+00
3.533e-01,2.192e+00
3.573e-01,2.044e+00
3.613e-01,2.194e+00
3.653e-01,1.982e+00
3.693e-01,2.217e+00
3.732e-01,2.104e+00
3.772e-01,2.187e+00
3.812e-01,2.219e+00
3.852e-01,2.167e+00
3.892e-01,2.227e+00
3.932e-01,2.059e+00
3.972e-01,2.077e+00
4.012e-01,1.997e+00
4.052e-01,1.921e+00
4.092e-01,2.012e+00
4.132e-01,1.826e+00
4.172e-01,1.989e+00
4.211e-01,1.921e+00
4.251e-01,2.004e+00
4.291e-01,1.964e+00
4.331e-01,1.759e+00
4.371e-01,1.849e+00
4.411e-01,1.741e+00
4.451e-01,1.789e+00
4.491e-01,1.708e+00
4.531e-01,1.746e+00
4.571e-01,1.764e+00
4.611e-01,1.656e+00
4.651e-01,1.611e+00
4.690e-01,1.676e+00
4.730e-01,1.581e+00
4.770e-01,1.531e+00
4.810e-01,1.470e+00
4.850e-01,1.453e+00
4.890e-01,1.501e+00
4.930e-01,1.335e+00
4.970e-01,1.305e+00
5.010e-01,1.380e+00
5.050e-01,1.353e+00
5.090e-01,1.145e+00
5.130e-01,1.283e+00
5.170e-01,1.190e+00
5.209e-01,1.162e+00
5.249e-01,9.745e-01
5.289e-01,9.469e-01
5.329e-01,9.970e-01
5.369e-01,8.968e-01
5.409e-01,8.467e-01
5.449e-01,9.118e-01
5.489e-01,8.693e-01
5.529e-01,7.741e-01
5.569e-01,7.766e-01
5.609e-01,7.290e-01
5.649e-01,6.488e-01
5.688e-01,5.912e-01
5.728e-01,5.561e-01
5.768e-01,4.609e-01
5.808e-01,4.584e-01
5.848e-01,4.785e-01
5.888e-01,4.183e-01
5.928e-01,3.783e-01
5.968e-01,3.682e-01
6.008e-01,3.131e-01
6.048e-01,3.206e-01
6.088e-01,2.430e-01
6.128e-01,2.355e-01
6.167e-01,2.204e-01
6.207e-01,1.754e-01
6.247e-01,1.378e-01
6.287e-01,1.503e-01
6.327e-01,1.077e-01
6.367e-01,1.077e-01
6.407e-01,9.770e-02
6.447e-01,8.267e-02
6.487e-01,5.261e-02
6.527e-01,4.509e-02
6.567e-01,4.509e-02
6.607e-01,4.760e-02
6.647e-01,3.758e-02
6.686e-01,2.756e-02
6.726e-01,2.004e-02
6.766e-01,2.255e-02
6.806e-01,7.515e-03
6.846e-01,1.754e-02
6.886e-01,7.515e-03
6.926e-01,5.010e-03
6.966e-01,2.505e-03
7.006e-01,0.000e+00
7.046e-01,0.000e+00
7.086e-01,0.000e+00
7.126e-01,0.000e+00
7.165e-01,0.000e+00
7.205e-01,0.000e+00
7.245e-01,2.505e-03
7.285e-01,0.000e+00
7.325e-01,0.000e+00
7.365e-01,0.000e+00
7.405e-01,0.000e+00
7.445e-01,0.000e+00
7.485e-01,0.000e+00
7.525e-01,0.000e+00
7.565e-01,0.000e+00
7.605e-01,0.000e+00
7.644e-01,0.000e+00
7.684e-01,0.000e+00
7.724e-01,0.000e+00
7.764e-01,0.000e+00
7.804e-01,0.000e+00
7.844e-01,0.000e+00
7.884e-01,0.000e+00
7.924e-01,0.000e+00
7.964e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_46.csv <==
transmittance,probability_density
2.360e-01,0.000e+00
2.398e-01,0.000e+00
2.437e-01,0.000e+00
2.475e-01,0.000e+00
2.513e-01,0.000e+00
2.552e-01,0.000e+00
2.590e-01,1.273e-03
2.628e-01,0.000e+00
2.666e-01,0.000e+00
2.705e-01,0.000e+00
2.743e-01,0.000e+00
2.781e-01,0.000e+00
2.820e-01,0.000e+00
2.858e-01,0.000e+00
2.896e-01,0.000e+00
2.934e-01,0.000e+00
2.973e-01,1.273e-03
3.011e-01,0.000e+00
3.049e-01,0.000e+00
3.088e-01,0.000e+00
3.126e-01,0.000e+00
3.164e-01,1.273e-03
3.203e-01,0.000e+00
3.241e-01,0.000e+00
3.279e-01,0.000e+00
3.317e-01,1.273e-03
3.356e-01,0.000e+00
3.394e-01,1.273e-03
3.432e-01,0.000e+00
3.471e-01,0.000e+00
3.509e-01,2.546e-03
3.547e-01,0.000e+00
3.586e-01,0.000e+00
3.624e-01,0.000e+00
3.662e-01,0.000e+00
3.700e-01,1.273e-03
3.739e-01,0.000e+00
3.777e-01,0.000e+00
3.815e-01,0.000e+00
3.854e-01,0.000e+00
3.892e-01,0.000e+00
3.930e-01,0.000e+00
3.968e-01,0.000e+00
4.007e-01,1.273e-03
4.045e-01,0.000e+00
4.083e-01,2.546e-03
4.122e-01,1.273e-03
4.160e-01,1.273e-03
4.198e-01,0.000e+00
4.237e-01,0.000e+00
4.275e-01,0.000e+00
4.313e-01,0.000e+00
4.351e-01,0.000e+00
4.390e-01,0.000e+00
4.428e-01,1.273e-03
4.466e-01,0.000e+00
4.505e-01,0.000e+00
4.543e-01,1.273e-03
4.581e-01,0.000e+00
4.619e-01,0.000e+00
4.658e-01,0.000e+00
4.696e-01,1.273e-03
4.734e-01,0.000e+00
4.773e-01,2.546e-03
4.811e-01,2.546e-03
4.849e-01,1.273e-03
4.888e-01,0.000e+00
4.926e-01,0.000e+00
4.964e-01,0.000e+00
5.002e-01,1.273e-03
5.041e-01,3.820e-03
5.079e-01,0.000e+00
5.117e-01,1.273e-03
5.156e-01,2.546e-03
5.194e-01,3.820e-03
5.232e-01,0.000e+00
5.271e-01,0.000e+00
5.309e-01,1.273e-03
5.347e-01,0.000e+00
5.385e-01,1.273e-03
5.424e-01,0.000e+00
5.462e-01,0.000e+00
5.500e-01,0.000e+00
5.539e-01,2.546e-03
5.577e-01,1.273e-03
5.615e-01,2.546e-03
5.653e-01,1.273e-03
5.692e-01,2.546e-03
5.730e-01,2.546e-03
5.768e-01,7.639e-03
5.807e-01,1.273e-03
5.845e-01,5.093e-03
5.883e-01,2.546e-03
5.922e-01,6.366e-03
5.960e-01,3.820e-03
5.998e-01,6.366e-03
6.036e-01,1.273e-03
6.075e-01,1.273e-03
6.113e-01,6.366e-03
6.151e-01,3.820e-03
6.190e-01,2.546e-03
6.228e-01,5.093e-03
6.266e-01,0.000e+00
6.304e-01,2.546e-03
6.343e-01,2.546e-03
6.381e-01,8.913e-03
6.419e-01,8.913e-03
6.458e-01,1.401e-02
6.496e-01,1.146e-02
6.534e-01,3.820e-03
6.573e-01,6.366e-03
6.611e-01,5.093e-03
6.649e-01,1.146e-02
6.687e-01,1.019e-02
6.726e-01,7.639e-03
6.764e-01,1.146e-02
6.802e-01,1.019e-02
6.841e-01,1.019e-02
6.879e-01,1.019e-02
6.917e-01,1.528e-02
6.956e-01,1.019e-02
6.994e-01,2.037e-02
7.032e-01,1.273e-02
7.070e-01,1.910e-02
7.109e-01,1.783e-02
7.147e-01,8.913e-03
7.185e-01,1.783e-02
7.224e-01,1.910e-02
7.262e-01,2.165e-02
7.300e-01,2.292e-02
7.338e-01,2.292e-02
7.377e-01,2.419e-02
7.415e-01,3.310e-02
7.453e-01,2.674e-02
7.492e-01,2.674e-02
7.530e-01,4.584e-02
7.568e-01,4.329e-02
7.607e-01,2.674e-02
7.645e-01,6.494e-02
7.683e-01,3.820e-02
7.721e-01,3.310e-02
7.760e-01,3.820e-02
7.798e-01,5.730e-02
7.836e-01,5.220e-02
7.875e-01,6.875e-02
7.913e-01,6.366e-02
7.951e-01,8.913e-02
7.989e-01,9.040e-02
8.028e-01,8.913e-02
8.066e-01,1.235e-01
8.104e-01,1.184e-01
8.143e-01,1.235e-01
8.181e-01,1.464e-01
8.219e-01,1.757e-01
8.258e-01,1.350e-01
8.296e-01,1.923e-01
8.334e-01,2.152e-01
8.372e-01,2.355e-01
8.411e-01,2.648e-01
8.449e-01,2.967e-01
8.487e-01,3.234e-01
8.526e-01,3.425e-01
8.564e-01,4.087e-01
8.602e-01,4.686e-01
8.641e-01,5.258e-01
8.679e-01,5.717e-01
8.717e-01,7.207e-01
8.755e-01,8.200e-01
8.794e-01,9.549e-01
8.832e-01,1.151e+00
8.870e-01,1.281e+00
8.909e-01,1.626e+00
8.947e-01,1.998e+00
8.985e-01,2.296e+00
9.023e-01,2.827e+00
9.062e-01,3.501e+00
9.100e-01,4.458e+00
9.138e-01,5.560e+00
9.177e-01,7.033e+00
9.215e-01,9.535e+00
9.253e-01,1.180e+01
9.292e-01,1.549e+01
9.330e-01,2.042e+01
9.368e-01,2.695e+01
9.406e-01,3.178e+01
9.445e-01,3.551e+01
9.483e-01,3.376e+01
9.521e-01,2.306e+01
9.560e-01,1.013e+01
9.598e-01,2.273e+00
9.636e-01,1.642e-01
9.674e-01,6.366e-03
9.713e-01,0.000e+00
9.751e-01,0.000e+00
9.789e-01,0.000e+00
9.828e-01,0.000e+00
9.866e-01,0.000e+00
9.904e-01,0.000e+00
9.943e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_47.csv <==
transmittance,probability_density
2.501e-01,0.000e+00
2.538e-01,0.000e+00
2.576e-01,0.000e+00
2.613e-01,0.000e+00
2.651e-01,0.000e+00
2.689e-01,0.000e+00
2.726e-01,1.297e-03
2.764e-01,0.000e+00
2.801e-01,0.000e+00
2.839e-01,0.000e+00
2.877e-01,0.000e+00
2.914e-01,0.000e+00
2.952e-01,0.000e+00
2.989e-01,0.000e+00
3.027e-01,0.000e+00
3.064e-01,0.000e+00
3.102e-01,0.000e+00
3.140e-01,0.000e+00
3.177e-01,0.000e+00
3.215e-01,1.297e-03
3.252e-01,0.000e+00
3.290e-01,0.000e+00
3.328e-01,0.000e+00
3.365e-01,0.000e+00
3.403e-01,0.000e+00
3.440e-01,0.000e+00
3.478e-01,0.000e+00
3.516e-01,1.297e-03
3.553e-01,1.297e-03
3.591e-01,1.297e-03
3.628e-01,0.000e+00
3.666e-01,0.000e+00
3.704e-01,0.000e+00
3.741e-01,0.000e+00
3.779e-01,1.297e-03
3.816e-01,0.000e+00
3.854e-01,0.000e+00
3.891e-01,1.297e-03
3.929e-01,0.000e+00
3.967e-01,0.000e+00
4.004e-01,0.000e+00
4.042e-01,0.000e+00
4.079e-01,0.000e+00
4.117e-01,0.000e+00
4.155e-01,0.000e+00
4.192e-01,0.000e+00
4.230e-01,1.297e-03
4.267e-01,1.297e-03
4.305e-01,1.297e-03
4.343e-01,2.594e-03
4.380e-01,0.000e+00
4.418e-01,0.000e+00
4.455e-01,0.000e+00
4.493e-01,0.000e+00
4.531e-01,0.000e+00
4.568e-01,1.297e-03
4.606e-01,1.297e-03
4.643e-01,0.000e+00
4.681e-01,0.000e+00
4.718e-01,0.000e+00
4.756e-01,0.000e+00
4.794e-01,1.297e-03
4.831e-01,0.000e+00
4.869e-01,1.297e-03
4.906e-01,0.000e+00
4.944e-01,0.000e+00
4.982e-01,0.000e+00
5.019e-01,0.000e+00
5.057e-01,1.297e-03
5.094e-01,1.297e-03
5.132e-01,0.000e+00
5.170e-01,1.297e-03
5.207e-01,2.594e-03
5.245e-01,2.594e-03
5.282e-01,0.000e+00
5.320e-01,0.000e+00
5.358e-01,2.594e-03
5.395e-01,0.000e+00
5.433e-01,1.297e-03
5.470e-01,1.297e-03
5.508e-01,1.297e-03
5.545e-01,1.297e-03
5.583e-01,1.297e-03
5.621e-01,0.000e+00
5.658e-01,0.000e+00
5.696e-01,0.000e+00
5.733e-01,1.297e-03
5.771e-01,0.000e+00
5.809e-01,1.297e-03
5.846e-01,3.891e-03
5.884e-01,0.000e+00
5.921e-01,1.297e-03
5.959e-01,1.297e-03
5.997e-01,3.891e-03
6.034e-01,3.891e-03
6.072e-01,5.188e-03
6.109e-01,1.297e-03
6.147e-01,2.594e-03
6.185e-01,3.891e-03
6.222e-01,3.891e-03
6.260e-01,3.891e-03
6.297e-01,5.188e-03
6.335e-01,2.594e-03
6.372e-01,3.891e-03
6.410e-01,1.297e-03
6.448e-01,3.891e-03
6.485e-01,6.486e-03
6.523e-01,1.297e-03
6.560e-01,3.891e-03
6.598e-01,5.188e-03
6.636e-01,5.188e-03
6.673e-01,2.594e-03
6.711e-01,6.486e-03
6.748e-01,1.038e-02
6.786e-01,1.167e-02
6.824e-01,7.783e-03
6.861e-01,6.486e-03
6.899e-01,7.783e-03
6.936e-01,1.167e-02
6.974e-01,3.891e-03
7.012e-01,9.080e-03
7.049e-01,6.486e-03
7.087e-01,1.167e-02
7.124e-01,2.205e-02
7.162e-01,1.557e-02
7.199e-01,1.167e-02
7.237e-01,1.946e-02
7.275e-01,1.557e-02
7.312e-01,1.427e-02
7.350e-01,1.816e-02
7.387e-01,1.557e-02
7.425e-01,2.205e-02
7.463e-01,2.075e-02
7.500e-01,1.297e-02
7.538e-01,2.205e-02
7.575e-01,2.594e-02
7.613e-01,2.854e-02
7.651e-01,3.372e-02
7.688e-01,3.372e-02
7.726e-01,3.372e-02
7.763e-01,4.799e-02
7.801e-01,4.021e-02
7.839e-01,4.151e-02
7.876e-01,4.280e-02
7.914e-01,5.967e-02
7.951e-01,5.707e-02
7.989e-01,3.502e-02
8.026e-01,5.707e-02
8.064e-01,7.653e-02
8.102e-01,7.912e-02
8.139e-01,9.209e-02
8.177e-01,8.691e-02
8.214e-01,1.193e-01
8.252e-01,1.141e-01
8.290e-01,1.167e-01
8.327e-01,1.725e-01
8.365e-01,1.660e-01
8.402e-01,1.777e-01
8.440e-01,1.751e-01
8.478e-01,2.387e-01
8.515e-01,2.620e-01
8.553e-01,2.815e-01
8.590e-01,3.269e-01
8.628e-01,3.736e-01
8.666e-01,4.280e-01
8.703e-01,4.838e-01
8.741e-01,5.487e-01
8.778e-01,6.239e-01
8.816e-01,7.406e-01
8.853e-01,9.067e-01
8.891e-01,1.062e+00
8.929e-01,1.252e+00
8.966e-01,1.502e+00
9.004e-01,1.882e+00
9.041e-01,2.302e+00
9.079e-01,2.787e+00
9.117e-01,3.553e+00
9.154e-01,4.431e+00
9.192e-01,5.819e+00
9.229e-01,7.645e+00
9.267e-01,9.962e+00
9.305e-01,1.333e+01
9.342e-01,1.736e+01
9.380e-01,2.386e+01
9.417e-01,3.085e+01
9.455e-01,3.624e+01
9.493e-01,3.925e+01
9.530e-01,3.153e+01
9.568e-01,1.800e+01
9.605e-01,5.264e+00
9.643e-01,5.746e-01
9.680e-01,2.335e-02
9.718e-01,0.000e+00
9.756e-01,0.000e+00
9.793e-01,0.000e+00
9.831e-01,0.000e+00
9.868e-01,0.000e+00
9.906e-01,0.000e+00
9.944e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_48.csv <==
transmittance,probability_density
2.657e-01,0.000e+00
2.694e-01,0.000e+00
2.731e-01,0.000e+00
2.768e-01,0.000e+00
2.805e-01,0.000e+00
2.842e-01,0.000e+00
2.878e-01,0.000e+00
2.915e-01,1.325e-03
2.952e-01,0.000e+00
2.989e-01,0.000e+00
3.026e-01,0.000e+00
3.062e-01,0.000e+00
3.099e-01,0.000e+00
3.136e-01,0.000e+00
3.173e-01,0.000e+00
3.210e-01,0.000e+00
3.246e-01,0.000e+00
3.283e-01,0.000e+00
3.320e-01,0.000e+00
3.357e-01,0.000e+00
3.394e-01,0.000e+00
3.430e-01,0.000e+00
3.467e-01,0.000e+00
3.504e-01,0.000e+00
3.541e-01,0.000e+00
3.578e-01,1.325e-03
3.614e-01,0.000e+00
3.651e-01,0.000e+00
3.688e-01,0.000e+00
3.725e-01,0.000e+00
3.762e-01,1.325e-03
3.798e-01,0.000e+00
3.835e-01,0.000e+00
3.872e-01,0.000e+00
3.909e-01,0.000e+00
3.946e-01,1.325e-03
3.982e-01,1.325e-03
4.019e-01,0.000e+00
4.056e-01,0.000e+00
4.093e-01,0.000e+00
4.130e-01,0.000e+00
4.166e-01,1.325e-03
4.203e-01,1.325e-03
4.240e-01,0.000e+00
4.277e-01,0.000e+00
4.314e-01,0.000e+00
4.351e-01,0.000e+00
4.387e-01,0.000e+00
4.424e-01,0.000e+00
4.461e-01,0.000e+00
4.498e-01,0.000e+00
4.535e-01,1.325e-03
4.571e-01,2.650e-03
4.608e-01,0.000e+00
4.645e-01,0.000e+00
4.682e-01,1.325e-03
4.719e-01,0.000e+00
4.755e-01,1.325e-03
4.792e-01,0.000e+00
4.829e-01,0.000e+00
4.866e-01,0.000e+00
4.903e-01,1.325e-03
4.939e-01,0.000e+00
4.976e-01,1.325e-03
5.013e-01,0.000e+00
5.050e-01,1.325e-03
5.087e-01,1.325e-03
5.123e-01,0.000e+00
5.160e-01,0.000e+00
5.197e-01,0.000e+00
5.234e-01,0.000e+00
5.271e-01,0.000e+00
5.307e-01,0.000e+00
5.344e-01,1.325e-03
5.381e-01,0.000e+00
5.418e-01,1.325e-03
5.455e-01,0.000e+00
5.491e-01,1.325e-03
5.528e-01,1.325e-03
5.565e-01,1.325e-03
5.602e-01,1.325e-03
5.639e-01,0.000e+00
5.675e-01,0.000e+00
5.712e-01,2.650e-03
5.749e-01,0.000e+00
5.786e-01,1.325e-03
5.823e-01,1.325e-03
5.859e-01,2.650e-03
5.896e-01,0.000e+00
5.933e-01,2.650e-03
5.970e-01,0.000e+00
6.007e-01,0.000e+00
6.044e-01,0.000e+00
6.080e-01,0.000e+00
6.117e-01,1.325e-03
6.154e-01,2.650e-03
6.191e-01,0.000e+00
6.228e-01,0.000e+00
6.264e-01,1.325e-03
6.301e-01,6.624e-03
6.338e-01,3.974e-03
6.375e-01,2.650e-03
6.412e-01,1.325e-03
6.448e-01,3.974e-03
6.485e-01,2.650e-03
6.522e-01,2.650e-03
6.559e-01,2.650e-03
6.596e-01,6.624e-03
6.632e-01,2.650e-03
6.669e-01,1.325e-03
6.706e-01,3.974e-03
6.743e-01,3.974e-03
6.780e-01,6.624e-03
6.816e-01,7.949e-03
6.853e-01,1.325e-03
6.890e-01,0.000e+00
6.927e-01,1.325e-03
6.964e-01,7.949e-03
7.000e-01,6.624e-03
7.037e-01,3.974e-03
7.074e-01,1.060e-02
7.111e-01,9.274e-03
7.148e-01,1.325e-02
7.184e-01,1.457e-02
7.221e-01,9.274e-03
7.258e-01,6.624e-03
7.295e-01,1.457e-02
7.332e-01,1.325e-02
7.368e-01,1.060e-02
7.405e-01,7.949e-03
7.442e-01,1.855e-02
7.479e-01,2.120e-02
7.516e-01,1.325e-02
7.552e-01,1.192e-02
7.589e-01,2.385e-02
7.626e-01,1.590e-02
7.663e-01,1.855e-02
7.700e-01,2.650e-02
7.737e-01,2.517e-02
7.773e-01,2.252e-02
7.810e-01,3.577e-02
7.847e-01,3.445e-02
7.884e-01,3.445e-02
7.921e-01,3.445e-02
7.957e-01,3.842e-02
7.994e-01,3.577e-02
8.031e-01,6.227e-02
8.068e-01,4.504e-02
8.105e-01,6.227e-02
8.141e-01,4.637e-02
8.178e-01,5.962e-02
8.215e-01,8.346e-02
8.252e-01,6.492e-02
8.289e-01,7.684e-02
8.325e-01,1.086e-01
8.362e-01,1.153e-01
8.399e-01,1.113e-01
8.436e-01,1.484e-01
8.473e-01,1.775e-01
8.509e-01,1.736e-01
8.546e-01,1.828e-01
8.583e-01,2.491e-01
8.620e-01,2.610e-01
8.657e-01,2.703e-01
8.693e-01,3.312e-01
8.730e-01,3.696e-01
8.767e-01,4.743e-01
8.804e-01,5.034e-01
8.841e-01,5.697e-01
8.877e-01,7.128e-01
8.914e-01,8.134e-01
8.951e-01,1.041e+00
8.988e-01,1.190e+00
9.025e-01,1.478e+00
9.061e-01,1.774e+00
9.098e-01,2.271e+00
9.135e-01,2.891e+00
9.172e-01,3.694e+00
9.209e-01,4.596e+00
9.246e-01,5.956e+00
9.282e-01,8.281e+00
9.319e-01,1.126e+01
9.356e-01,1.504e+01
9.393e-01,2.070e+01
9.430e-01,2.706e+01
9.466e-01,3.606e+01
9.503e-01,4.211e+01
9.540e-01,4.037e+01
9.577e-01,2.713e+01
9.614e-01,1.027e+01
9.650e-01,1.728e+00
9.687e-01,8.479e-02
9.724e-01,1.325e-03
9.761e-01,0.000e+00
9.798e-01,0.000e+00
9.834e-01,0.000e+00
9.871e-01,0.000e+00
9.908e-01,0.000e+00
9.945e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_49.csv <==
transmittance,probability_density
2.862e-01,0.000e+00
2.898e-01,0.000e+00
2.934e-01,0.000e+00
2.970e-01,0.000e+00
3.006e-01,0.000e+00
3.041e-01,0.000e+00
3.077e-01,0.000e+00
3.113e-01,1.363e-03
3.149e-01,0.000e+00
3.184e-01,0.000e+00
3.220e-01,0.000e+00
3.256e-01,0.000e+00
3.292e-01,0.000e+00
3.328e-01,0.000e+00
3.363e-01,0.000e+00
3.399e-01,0.000e+00
3.435e-01,0.000e+00
3.471e-01,0.000e+00
3.506e-01,0.000e+00
3.542e-01,0.000e+00
3.578e-01,0.000e+00
3.614e-01,0.000e+00
3.650e-01,0.000e+00
3.685e-01,0.000e+00
3.721e-01,0.000e+00
3.757e-01,0.000e+00
3.793e-01,0.000e+00
3.828e-01,0.000e+00
3.864e-01,0.000e+00
3.900e-01,0.000e+00
3.936e-01,0.000e+00
3.972e-01,0.000e+00
4.007e-01,2.726e-03
4.043e-01,0.000e+00
4.079e-01,0.000e+00
4.115e-01,0.000e+00
4.150e-01,0.000e+00
4.186e-01,0.000e+00
4.222e-01,0.000e+00
4.258e-01,0.000e+00
4.294e-01,0.000e+00
4.329e-01,0.000e+00
4.365e-01,0.000e+00
4.401e-01,0.000e+00
4.437e-01,0.000e+00
4.472e-01,1.363e-03
4.508e-01,1.363e-03
4.544e-01,0.000e+00
4.580e-01,1.363e-03
4.616e-01,0.000e+00
4.651e-01,0.000e+00
4.687e-01,1.363e-03
4.723e-01,0.000e+00
4.759e-01,0.000e+00
4.794e-01,0.000e+00
4.830e-01,2.726e-03
4.866e-01,0.000e+00
4.902e-01,0.000e+00
4.938e-01,0.000e+00
4.973e-01,0.000e+00
5.009e-01,0.000e+00
5.045e-01,0.000e+00
5.081e-01,0.000e+00
5.116e-01,0.000e+00
5.152e-01,4.089e-03
5.188e-01,0.000e+00
5.224e-01,0.000e+00
5.260e-01,0.000e+00
5.295e-01,2.726e-03
5.331e-01,2.726e-03
5.367e-01,0.000e+00
5.403e-01,0.000e+00
5.438e-01,0.000e+00
5.474e-01,0.000e+00
5.510e-01,0.000e+00
5.546e-01,0.000e+00
5.582e-01,0.000e+00
5.617e-01,0.000e+00
5.653e-01,1.363e-03
5.689e-01,0.000e+00
5.725e-01,1.363e-03
5.760e-01,0.000e+00
5.796e-01,1.363e-03
5.832e-01,0.000e+00
5.868e-01,0.000e+00
5.904e-01,1.363e-03
5.939e-01,1.363e-03
5.975e-01,0.000e+00
6.011e-01,2.726e-03
6.047e-01,1.363e-03
6.082e-01,1.363e-03
6.118e-01,0.000e+00
6.154e-01,0.000e+00
6.190e-01,4.089e-03
6.225e-01,0.000e+00
6.261e-01,0.000e+00
6.297e-01,2.726e-03
6.333e-01,1.363e-03
6.369e-01,1.363e-03
6.404e-01,0.000e+00
6.440e-01,1.363e-03
6.476e-01,0.000e+00
6.512e-01,2.726e-03
6.547e-01,0.000e+00
6.583e-01,4.089e-03
6.619e-01,2.726e-03
6.655e-01,1.363e-03
6.691e-01,1.363e-03
6.726e-01,1.363e-03
6.762e-01,1.363e-03
6.798e-01,2.726e-03
6.834e-01,5.451e-03
6.869e-01,6.814e-03
6.905e-01,1.363e-03
6.941e-01,5.451e-03
6.977e-01,0.000e+00
7.013e-01,9.540e-03
7.048e-01,1.363e-03
7.084e-01,4.089e-03
7.120e-01,5.451e-03
7.156e-01,5.451e-03
7.191e-01,4.089e-03
7.227e-01,8.177e-03
7.263e-01,2.726e-03
7.299e-01,1.090e-02
7.335e-01,5.451e-03
7.370e-01,5.451e-03
7.406e-01,1.499e-02
7.442e-01,8.177e-03
7.478e-01,1.499e-02
7.513e-01,1.363e-02
7.549e-01,9.540e-03
7.585e-01,1.499e-02
7.621e-01,1.090e-02
7.657e-01,1.227e-02
7.692e-01,1.090e-02
7.728e-01,1.635e-02
7.764e-01,2.998e-02
7.800e-01,1.772e-02
7.835e-01,2.044e-02
7.871e-01,1.772e-02
7.907e-01,2.726e-02
7.943e-01,2.862e-02
7.979e-01,2.998e-02
8.014e-01,2.453e-02
8.050e-01,3.135e-02
8.086e-01,3.680e-02
8.122e-01,4.770e-02
8.157e-01,4.906e-02
8.193e-01,3.816e-02
8.229e-01,5.997e-02
8.265e-01,5.451e-02
8.301e-01,6.133e-02
8.336e-01,8.041e-02
8.372e-01,7.768e-02
8.408e-01,7.223e-02
8.444e-01,8.859e-02
8.479e-01,1.118e-01
8.515e-01,1.336e-01
8.551e-01,1.390e-01
8.587e-01,1.486e-01
8.623e-01,1.690e-01
8.658e-01,2.317e-01
8.694e-01,2.399e-01
8.730e-01,2.644e-01
8.766e-01,3.121e-01
8.801e-01,3.325e-01
8.837e-01,4.211e-01
8.873e-01,4.920e-01
8.909e-01,5.383e-01
8.945e-01,7.141e-01
8.980e-01,8.123e-01
9.016e-01,9.676e-01
9.052e-01,1.156e+00
9.088e-01,1.529e+00
9.123e-01,1.868e+00
9.159e-01,2.284e+00
9.195e-01,3.028e+00
9.231e-01,3.862e+00
9.267e-01,5.079e+00
9.302e-01,6.831e+00
9.338e-01,9.522e+00
9.374e-01,1.273e+01
9.410e-01,1.809e+01
9.445e-01,2.529e+01
9.481e-01,3.434e+01
9.517e-01,4.176e+01
9.553e-01,4.655e+01
9.589e-01,3.689e+01
9.624e-01,1.758e+01
9.660e-01,3.715e+00
9.696e-01,2.126e-01
9.732e-01,4.089e-03
9.767e-01,0.000e+00
9.803e-01,0.000e+00
9.839e-01,0.000e+00
9.875e-01,0.000e+00
9.911e-01,0.000e+00
9.946e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_5.csv <==
transmittance,probability_density
2.072e-03,0.000e+00
6.217e-03,0.000e+00
1.036e-02,1.930e-02
1.451e-02,3.378e-02
1.865e-02,9.651e-02
2.280e-02,1.399e-01
2.694e-02,2.316e-01
3.109e-02,2.799e-01
3.523e-02,4.053e-01
3.938e-02,4.367e-01
4.352e-02,4.415e-01
4.767e-02,6.249e-01
5.181e-02,6.659e-01
5.595e-02,6.973e-01
6.010e-02,7.696e-01
6.424e-02,8.468e-01
6.839e-02,8.372e-01
7.253e-02,9.023e-01
7.668e-02,1.083e+00
8.082e-02,9.506e-01
8.497e-02,1.086e+00
8.911e-02,1.064e+00
9.326e-02,1.146e+00
9.740e-02,1.187e+00
1.015e-01,1.156e+00
1.057e-01,1.279e+00
1.098e-01,1.404e+00
1.140e-01,1.250e+00
1.181e-01,1.392e+00
1.223e-01,1.351e+00
1.264e-01,1.419e+00
1.306e-01,1.366e+00
1.347e-01,1.346e+00
1.389e-01,1.489e+00
1.430e-01,1.305e+00
1.471e-01,1.513e+00
1.513e-01,1.534e+00
1.554e-01,1.489e+00
1.596e-01,1.428e+00
1.637e-01,1.544e+00
1.679e-01,1.563e+00
1.720e-01,1.597e+00
1.762e-01,1.585e+00
1.803e-01,1.573e+00
1.844e-01,1.633e+00
1.886e-01,1.621e+00
1.927e-01,1.686e+00
1.969e-01,1.501e+00
2.010e-01,1.568e+00
2.052e-01,1.822e+00
2.093e-01,1.650e+00
2.135e-01,1.790e+00
2.176e-01,1.701e+00
2.217e-01,1.800e+00
2.259e-01,1.730e+00
2.300e-01,1.776e+00
2.342e-01,1.636e+00
2.383e-01,1.802e+00
2.425e-01,1.865e+00
2.466e-01,1.824e+00
2.508e-01,1.824e+00
2.549e-01,1.860e+00
2.591e-01,1.901e+00
2.632e-01,1.846e+00
2.673e-01,1.940e+00
2.715e-01,1.976e+00
2.756e-01,2.133e+00
2.798e-01,1.846e+00
2.839e-01,1.942e+00
2.881e-01,2.077e+00
2.922e-01,1.858e+00
2.964e-01,2.051e+00
3.005e-01,1.884e+00
3.046e-01,2.075e+00
3.088e-01,2.027e+00
3.129e-01,2.089e+00
3.171e-01,2.027e+00
3.212e-01,2.000e+00
3.254e-01,1.959e+00
3.295e-01,2.003e+00
3.337e-01,2.109e+00
3.378e-01,2.171e+00
3.419e-01,2.212e+00
3.461e-01,2.104e+00
3.502e-01,2.104e+00
3.544e-01,2.164e+00
3.585e-01,2.058e+00
3.627e-01,2.152e+00
3.668e-01,2.126e+00
3.710e-01,2.191e+00
3.751e-01,2.203e+00
3.792e-01,2.227e+00
3.834e-01,2.176e+00
3.875e-01,2.196e+00
3.917e-01,2.183e+00
3.958e-01,2.145e+00
4.000e-01,2.101e+00
4.041e-01,2.080e+00
4.083e-01,2.258e+00
4.124e-01,2.070e+00
4.166e-01,2.338e+00
4.207e-01,2.150e+00
4.248e-01,2.263e+00
4.290e-01,2.142e+00
4.331e-01,2.420e+00
4.373e-01,2.258e+00
4.414e-01,2.123e+00
4.456e-01,2.179e+00
4.497e-01,2.251e+00
4.539e-01,2.080e+00
4.580e-01,2.044e+00
4.621e-01,2.104e+00
4.663e-01,2.157e+00
4.704e-01,2.060e+00
4.746e-01,2.147e+00
4.787e-01,2.089e+00
4.829e-01,2.060e+00
4.870e-01,1.925e+00
4.912e-01,2.022e+00
4.953e-01,1.969e+00
4.994e-01,2.034e+00
5.036e-01,1.901e+00
5.077e-01,1.865e+00
5.119e-01,1.814e+00
5.160e-01,1.795e+00
5.202e-01,1.824e+00
5.243e-01,1.764e+00
5.285e-01,1.790e+00
5.326e-01,1.699e+00
5.368e-01,1.612e+00
5.409e-01,1.556e+00
5.450e-01,1.568e+00
5.492e-01,1.657e+00
5.533e-01,1.547e+00
5.575e-01,1.366e+00
5.616e-01,1.380e+00
5.658e-01,1.373e+00
5.699e-01,1.204e+00
5.741e-01,1.257e+00
5.782e-01,1.228e+00
5.823e-01,1.091e+00
5.865e-01,1.098e+00
5.906e-01,1.098e+00
5.948e-01,9.506e-01
5.989e-01,9.434e-01
6.031e-01,8.830e-01
6.072e-01,7.721e-01
6.114e-01,7.962e-01
6.155e-01,6.707e-01
6.196e-01,7.069e-01
6.238e-01,5.453e-01
6.279e-01,5.235e-01
6.321e-01,4.560e-01
6.362e-01,4.415e-01
6.404e-01,4.343e-01
6.445e-01,3.981e-01
6.487e-01,3.474e-01
6.528e-01,2.775e-01
6.570e-01,2.171e-01
6.611e-01,2.123e-01
6.652e-01,2.003e-01
6.694e-01,1.568e-01
6.735e-01,1.375e-01
6.777e-01,1.037e-01
6.818e-01,1.255e-01
6.860e-01,6.997e-02
6.901e-01,5.790e-02
6.943e-01,6.755e-02
6.984e-01,5.067e-02
7.025e-01,4.343e-02
7.067e-01,3.619e-02
7.108e-01,2.654e-02
7.150e-01,7.238e-03
7.191e-01,7.238e-03
7.233e-01,9.651e-03
7.274e-01,2.413e-03
7.316e-01,2.413e-03
7.357e-01,2.413e-03
7.398e-01,0.000e+00
7.440e-01,0.000e+00
7.481e-01,0.000e+00
7.523e-01,2.413e-03
7.564e-01,0.000e+00
7.606e-01,0.000e+00
7.647e-01,0.000e+00
7.689e-01,0.000e+00
7.730e-01,0.000e+00
7.772e-01,0.000e+00
7.813e-01,0.000e+00
7.854e-01,0.000e+00
7.896e-01,0.000e+00
7.937e-01,0.000e+00
7.979e-01,0.000e+00
8.020e-01,0.000e+00
8.062e-01,0.000e+00
8.103e-01,0.000e+00
8.145e-01,0.000e+00
8.186e-01,0.000e+00
8.227e-01,0.000e+00
8.269e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_55.csv <==
transmittance,probability_density
2.138e-03,0.000e+00
6.414e-03,0.000e+00
1.069e-02,4.678e-03
1.496e-02,1.871e-02
1.924e-02,2.573e-02
2.352e-02,7.718e-02
2.779e-02,7.952e-02
3.207e-02,1.637e-01
3.634e-02,1.824e-01
4.062e-02,2.128e-01
4.489e-02,2.877e-01
4.917e-02,3.181e-01
5.345e-02,3.251e-01
5.772e-02,3.976e-01
6.200e-02,4.888e-01
6.627e-02,5.169e-01
7.055e-02,4.678e-01
7.482e-02,5.753e-01
7.910e-02,5.496e-01
8.338e-02,6.174e-01
8.765e-02,6.876e-01
9.193e-02,6.595e-01
9.620e-02,7.297e-01
1.005e-01,7.741e-01
1.048e-01,8.116e-01
1.090e-01,8.092e-01
1.133e-01,9.215e-01
1.176e-01,8.794e-01
1.219e-01,8.700e-01
1.261e-01,9.028e-01
1.304e-01,9.917e-01
1.347e-01,1.062e+00
1.390e-01,9.706e-01
1.432e-01,1.048e+00
1.475e-01,1.130e+00
1.518e-01,1.069e+00
1.561e-01,1.076e+00
1.603e-01,9.800e-01
1.646e-01,1.104e+00
1.689e-01,1.127e+00
1.732e-01,1.155e+00
1.774e-01,1.141e+00
1.817e-01,1.216e+00
1.860e-01,1.167e+00
1.903e-01,1.247e+00
1.945e-01,1.183e+00
1.988e-01,1.268e+00
2.031e-01,1.314e+00
2.074e-01,1.321e+00
2.116e-01,1.293e+00
2.159e-01,1.324e+00
2.202e-01,1.279e+00
2.245e-01,1.368e+00
2.287e-01,1.247e+00
2.330e-01,1.338e+00
2.373e-01,1.293e+00
2.416e-01,1.326e+00
2.459e-01,1.352e+00
2.501e-01,1.516e+00
2.544e-01,1.427e+00
2.587e-01,1.441e+00
2.630e-01,1.466e+00
2.672e-01,1.588e+00
2.715e-01,1.520e+00
2.758e-01,1.485e+00
2.801e-01,1.579e+00
2.843e-01,1.625e+00
2.886e-01,1.504e+00
2.929e-01,1.572e+00
2.972e-01,1.637e+00
3.014e-01,1.661e+00
3.057e-01,1.731e+00
3.100e-01,1.663e+00
3.143e-01,1.852e+00
3.185e-01,1.752e+00
3.228e-01,1.745e+00
3.271e-01,1.836e+00
3.314e-01,1.824e+00
3.356e-01,1.770e+00
3.399e-01,1.841e+00
3.442e-01,1.808e+00
3.485e-01,1.883e+00
3.527e-01,1.852e+00
3.570e-01,1.941e+00
3.613e-01,1.990e+00
3.656e-01,1.930e+00
3.698e-01,1.796e+00
3.741e-01,1.920e+00
3.784e-01,2.002e+00
3.827e-01,2.053e+00
3.870e-01,1.885e+00
3.912e-01,2.191e+00
3.955e-01,1.986e+00
3.998e-01,2.046e+00
4.041e-01,2.063e+00
4.083e-01,2.145e+00
4.126e-01,2.241e+00
4.169e-01,2.072e+00
4.212e-01,2.049e+00
4.254e-01,2.124e+00
4.297e-01,2.166e+00
4.340e-01,2.189e+00
4.383e-01,2.280e+00
4.425e-01,2.182e+00
4.468e-01,2.180e+00
4.511e-01,2.372e+00
4.554e-01,2.285e+00
4.596e-01,2.194e+00
4.639e-01,2.353e+00
4.682e-01,2.290e+00
4.725e-01,2.353e+00
4.767e-01,2.430e+00
4.810e-01,2.266e+00
4.853e-01,2.236e+00
4.896e-01,2.231e+00
4.938e-01,2.369e+00
4.981e-01,2.241e+00
5.024e-01,2.299e+00
5.067e-01,2.367e+00
5.109e-01,2.292e+00
5.152e-01,2.451e+00
5.195e-01,2.287e+00
5.238e-01,2.313e+00
5.280e-01,2.217e+00
5.323e-01,2.262e+00
5.366e-01,2.210e+00
5.409e-01,2.365e+00
5.452e-01,2.084e+00
5.494e-01,2.308e+00
5.537e-01,2.107e+00
5.580e-01,2.187e+00
5.623e-01,2.093e+00
5.665e-01,1.972e+00
5.708e-01,1.962e+00
5.751e-01,1.887e+00
5.794e-01,1.745e+00
5.836e-01,1.932e+00
5.879e-01,1.829e+00
5.922e-01,1.876e+00
5.965e-01,1.665e+00
6.007e-01,1.691e+00
6.050e-01,1.773e+00
6.093e-01,1.595e+00
6.136e-01,1.516e+00
6.178e-01,1.471e+00
6.221e-01,1.401e+00
6.264e-01,1.324e+00
6.307e-01,1.296e+00
6.349e-01,1.174e+00
6.392e-01,1.059e+00
6.435e-01,1.027e+00
6.478e-01,9.800e-01
6.520e-01,9.800e-01
6.563e-01,7.929e-01
6.606e-01,7.063e-01
6.649e-01,6.712e-01
6.691e-01,5.847e-01
6.734e-01,6.034e-01
6.777e-01,5.449e-01
6.820e-01,3.976e-01
6.862e-01,3.391e-01
6.905e-01,3.321e-01
6.948e-01,2.923e-01
6.991e-01,2.152e-01
7.034e-01,2.269e-01
7.076e-01,1.637e-01
7.119e-01,1.333e-01
7.162e-01,1.240e-01
7.205e-01,7.250e-02
7.247e-01,8.420e-02
7.290e-01,6.549e-02
7.333e-01,7.250e-02
7.376e-01,2.339e-02
7.418e-01,2.807e-02
7.461e-01,9.355e-03
7.504e-01,1.871e-02
7.547e-01,0.000e+00
7.589e-01,2.339e-03
7.632e-01,2.339e-03
7.675e-01,0.000e+00
7.718e-01,2.339e-03
7.760e-01,2.339e-03
7.803e-01,0.000e+00
7.846e-01,0.000e+00
7.889e-01,0.000e+00
7.931e-01,0.000e+00
7.974e-01,0.000e+00
8.017e-01,0.000e+00
8.060e-01,0.000e+00
8.102e-01,0.000e+00
8.145e-01,0.000e+00
8.188e-01,0.000e+00
8.231e-01,0.000e+00
8.273e-01,0.000e+00
8.316e-01,0.000e+00
8.359e-01,0.000e+00
8.402e-01,0.000e+00
8.445e-01,0.000e+00
8.487e-01,0.000e+00
8.530e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_6.csv <==
transmittance,probability_density
2.187e-03,0.000e+00
6.560e-03,0.000e+00
1.093e-02,2.286e-03
1.531e-02,6.859e-03
1.968e-02,1.143e-02
2.405e-02,2.058e-02
2.843e-02,5.487e-02
3.280e-02,5.487e-02
3.718e-02,7.774e-02
4.155e-02,1.189e-01
4.592e-02,1.669e-01
5.030e-02,1.829e-01
5.467e-02,1.783e-01
5.904e-02,2.081e-01
6.342e-02,2.172e-01
6.779e-02,2.972e-01
7.216e-02,3.453e-01
7.654e-02,3.018e-01
8.091e-02,3.796e-01
8.529e-02,3.773e-01
8.966e-02,3.681e-01
9.403e-02,4.367e-01
9.841e-02,4.161e-01
1.028e-01,4.939e-01
1.072e-01,4.436e-01
1.115e-01,5.282e-01
1.159e-01,5.053e-01
1.203e-01,5.968e-01
1.246e-01,6.059e-01
1.290e-01,6.105e-01
1.334e-01,5.762e-01
1.378e-01,6.631e-01
1.421e-01,7.111e-01
1.465e-01,7.339e-01
1.509e-01,6.997e-01
1.553e-01,7.317e-01
1.596e-01,7.431e-01
1.640e-01,7.728e-01
1.684e-01,8.688e-01
1.728e-01,8.368e-01
1.771e-01,8.185e-01
1.815e-01,8.140e-01
1.859e-01,9.397e-01
1.903e-01,8.163e-01
1.946e-01,9.214e-01
1.990e-01,9.214e-01
2.034e-01,9.626e-01
2.077e-01,9.169e-01
2.121e-01,9.100e-01
2.165e-01,9.214e-01
2.209e-01,9.397e-01
2.252e-01,9.969e-01
2.296e-01,1.052e+00
2.340e-01,9.877e-01
2.384e-01,1.033e+00
2.427e-01,1.107e+00
2.471e-01,1.081e+00
2.515e-01,1.047e+00
2.559e-01,1.141e+00
2.602e-01,1.033e+00
2.646e-01,1.162e+00
2.690e-01,1.123e+00
2.733e-01,1.184e+00
2.777e-01,1.178e+00
2.821e-01,1.182e+00
2.865e-01,1.276e+00
2.908e-01,1.216e+00
2.952e-01,1.319e+00
2.996e-01,1.207e+00
3.040e-01,1.312e+00
3.083e-01,1.255e+00
3.127e-01,1.203e+00
3.171e-01,1.294e+00
3.215e-01,1.390e+00
3.258e-01,1.358e+00
3.302e-01,1.472e+00
3.346e-01,1.504e+00
3.390e-01,1.431e+00
3.433e-01,1.468e+00
3.477e-01,1.472e+00
3.521e-01,1.580e+00
3.564e-01,1.589e+00
3.608e-01,1.536e+00
3.652e-01,1.580e+00
3.696e-01,1.582e+00
3.739e-01,1.642e+00
3.783e-01,1.781e+00
3.827e-01,1.671e+00
3.871e-01,1.788e+00
3.914e-01,1.729e+00
3.958e-01,1.699e+00
4.002e-01,1.827e+00
4.046e-01,1.738e+00
4.089e-01,1.742e+00
4.133e-01,1.831e+00
4.177e-01,2.005e+00
4.221e-01,1.937e+00
4.264e-01,1.964e+00
4.308e-01,1.930e+00
4.352e-01,2.090e+00
4.395e-01,2.072e+00
4.439e-01,1.989e+00
4.483e-01,2.078e+00
4.527e-01,2.184e+00
4.570e-01,2.097e+00
4.614e-01,2.193e+00
4.658e-01,2.014e+00
4.702e-01,2.197e+00
4.745e-01,2.085e+00
4.789e-01,2.147e+00
4.833e-01,2.266e+00
4.877e-01,2.380e+00
4.920e-01,2.241e+00
4.964e-01,2.136e+00
5.008e-01,2.371e+00
5.052e-01,2.428e+00
5.095e-01,2.499e+00
5.139e-01,2.467e+00
5.183e-01,2.430e+00
5.226e-01,2.369e+00
5.270e-01,2.430e+00
5.314e-01,2.408e+00
5.358e-01,2.570e+00
5.401e-01,2.648e+00
5.445e-01,2.563e+00
5.489e-01,2.604e+00
5.533e-01,2.565e+00
5.576e-01,2.467e+00
5.620e-01,2.561e+00
5.664e-01,2.570e+00
5.708e-01,2.540e+00
5.751e-01,2.591e+00
5.795e-01,2.501e+00
5.839e-01,2.513e+00
5.882e-01,2.497e+00
5.926e-01,2.572e+00
5.970e-01,2.437e+00
6.014e-01,2.307e+00
6.057e-01,2.417e+00
6.101e-01,2.344e+00
6.145e-01,2.275e+00
6.189e-01,2.238e+00
6.232e-01,2.188e+00
6.276e-01,2.094e+00
6.320e-01,1.971e+00
6.364e-01,1.911e+00
6.407e-01,1.962e+00
6.451e-01,2.010e+00
6.495e-01,1.806e+00
6.539e-01,1.756e+00
6.582e-01,1.781e+00
6.626e-01,1.612e+00
6.670e-01,1.534e+00
6.713e-01,1.482e+00
6.757e-01,1.267e+00
6.801e-01,1.191e+00
6.845e-01,1.143e+00
6.888e-01,1.052e+00
6.932e-01,1.008e+00
6.976e-01,7.865e-01
7.020e-01,8.528e-01
7.063e-01,6.928e-01
7.107e-01,5.785e-01
7.151e-01,5.053e-01
7.195e-01,4.161e-01
7.238e-01,3.361e-01
7.282e-01,2.995e-01
7.326e-01,2.812e-01
7.370e-01,2.218e-01
7.413e-01,1.646e-01
7.457e-01,1.235e-01
7.501e-01,1.532e-01
7.544e-01,7.317e-02
7.588e-01,4.802e-02
7.632e-01,5.030e-02
7.676e-01,3.658e-02
7.719e-01,2.058e-02
7.763e-01,6.859e-03
7.807e-01,4.573e-03
7.851e-01,2.286e-03
7.894e-01,0.000e+00
7.938e-01,4.573e-03
7.982e-01,0.000e+00
8.026e-01,0.000e+00
8.069e-01,0.000e+00
8.113e-01,0.000e+00
8.157e-01,0.000e+00
8.200e-01,0.000e+00
8.244e-01,0.000e+00
8.288e-01,0.000e+00
8.332e-01,0.000e+00
8.375e-01,0.000e+00
8.419e-01,0.000e+00
8.463e-01,0.000e+00
8.507e-01,0.000e+00
8.550e-01,0.000e+00
8.594e-01,0.000e+00
8.638e-01,0.000e+00
8.682e-01,0.000e+00
8.725e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_65.csv <==
transmittance,probability_density
2.238e-03,0.000e+00
6.714e-03,0.000e+00
1.119e-02,0.000e+00
1.567e-02,2.234e-03
2.014e-02,6.703e-03
2.462e-02,8.937e-03
2.909e-02,1.787e-02
3.357e-02,3.575e-02
3.805e-02,4.468e-02
4.252e-02,4.692e-02
4.700e-02,5.585e-02
5.147e-02,8.713e-02
5.595e-02,1.184e-01
6.042e-02,1.475e-01
6.490e-02,1.318e-01
6.938e-02,1.475e-01
7.385e-02,1.475e-01
7.833e-02,1.564e-01
8.280e-02,2.547e-01
8.728e-02,2.547e-01
9.176e-02,2.368e-01
9.623e-02,2.413e-01
1.007e-01,2.502e-01
1.052e-01,3.150e-01
1.097e-01,2.636e-01
1.141e-01,3.262e-01
1.186e-01,3.552e-01
1.231e-01,3.530e-01
1.276e-01,3.731e-01
1.320e-01,3.463e-01
1.365e-01,3.999e-01
1.410e-01,4.044e-01
1.455e-01,4.223e-01
1.499e-01,4.066e-01
1.544e-01,4.804e-01
1.589e-01,4.625e-01
1.634e-01,5.965e-01
1.678e-01,5.072e-01
1.723e-01,5.295e-01
1.768e-01,5.742e-01
1.813e-01,5.876e-01
1.857e-01,6.144e-01
1.902e-01,6.211e-01
1.947e-01,6.189e-01
1.992e-01,6.300e-01
2.037e-01,6.367e-01
2.081e-01,6.680e-01
2.126e-01,7.105e-01
2.171e-01,6.501e-01
2.216e-01,7.082e-01
2.260e-01,7.216e-01
2.305e-01,7.082e-01
2.350e-01,7.842e-01
2.395e-01,8.110e-01
2.439e-01,6.971e-01
2.484e-01,8.602e-01
2.529e-01,7.887e-01
2.574e-01,7.998e-01
2.618e-01,7.864e-01
2.663e-01,9.048e-01
2.708e-01,9.048e-01
2.753e-01,8.803e-01
2.797e-01,8.557e-01
2.842e-01,1.017e+00
2.887e-01,8.825e-01
2.932e-01,9.294e-01
2.976e-01,9.495e-01
3.021e-01,8.803e-01
3.066e-01,1.014e+00
3.111e-01,9.987e-01
3.156e-01,1.028e+00
3.200e-01,1.008e+00
3.245e-01,1.106e+00
3.290e-01,1.048e+00
3.335e-01,9.607e-01
3.379e-01,1.142e+00
3.424e-01,1.182e+00
3.469e-01,1.115e+00
3.514e-01,1.139e+00
3.558e-01,1.211e+00
3.603e-01,1.081e+00
3.648e-01,1.361e+00
3.693e-01,1.233e+00
3.737e-01,1.311e+00
3.782e-01,1.376e+00
3.827e-01,1.327e+00
3.872e-01,1.376e+00
3.916e-01,1.287e+00
3.961e-01,1.416e+00
4.006e-01,1.437e+00
4.051e-01,1.412e+00
4.095e-01,1.461e+00
4.140e-01,1.539e+00
4.185e-01,1.548e+00
4.230e-01,1.609e+00
4.274e-01,1.589e+00
4.319e-01,1.696e+00
4.364e-01,1.631e+00
4.409e-01,1.776e+00
4.454e-01,1.647e+00
4.498e-01,1.673e+00
4.543e-01,1.792e+00
4.588e-01,1.707e+00
4.633e-01,1.888e+00
4.677e-01,1.859e+00
4.722e-01,1.874e+00
4.767e-01,2.004e+00
4.812e-01,1.966e+00
4.856e-01,2.055e+00
4.901e-01,2.073e+00
4.946e-01,2.270e+00
4.991e-01,2.152e+00
5.035e-01,2.154e+00
5.080e-01,2.254e+00
5.125e-01,2.169e+00
5.170e-01,2.301e+00
5.214e-01,2.248e+00
5.259e-01,2.370e+00
5.304e-01,2.393e+00
5.349e-01,2.417e+00
5.393e-01,2.386e+00
5.438e-01,2.603e+00
5.483e-01,2.413e+00
5.528e-01,2.431e+00
5.572e-01,2.393e+00
5.617e-01,2.674e+00
5.662e-01,2.652e+00
5.707e-01,2.625e+00
5.752e-01,2.753e+00
5.796e-01,2.755e+00
5.841e-01,2.858e+00
5.886e-01,2.699e+00
5.931e-01,2.820e+00
5.975e-01,2.817e+00
6.020e-01,2.860e+00
6.065e-01,2.884e+00
6.110e-01,2.703e+00
6.154e-01,2.875e+00
6.199e-01,3.009e+00
6.244e-01,2.824e+00
6.289e-01,2.835e+00
6.333e-01,2.737e+00
6.378e-01,2.715e+00
6.423e-01,2.739e+00
6.468e-01,2.893e+00
6.512e-01,2.634e+00
6.557e-01,2.712e+00
6.602e-01,2.601e+00
6.647e-01,2.388e+00
6.691e-01,2.279e+00
6.736e-01,2.384e+00
6.781e-01,2.261e+00
6.826e-01,2.198e+00
6.871e-01,2.033e+00
6.915e-01,2.163e+00
6.960e-01,1.825e+00
7.005e-01,1.785e+00
7.050e-01,1.644e+00
7.094e-01,1.544e+00
7.139e-01,1.439e+00
7.184e-01,1.341e+00
7.229e-01,1.236e+00
7.273e-01,1.057e+00
7.318e-01,9.026e-01
7.363e-01,8.378e-01
7.408e-01,7.105e-01
7.452e-01,5.429e-01
7.497e-01,4.625e-01
7.542e-01,3.910e-01
7.587e-01,3.217e-01
7.631e-01,2.502e-01
7.676e-01,2.011e-01
7.721e-01,1.810e-01
7.766e-01,1.095e-01
7.810e-01,7.373e-02
7.855e-01,6.032e-02
7.900e-01,5.809e-02
7.945e-01,1.787e-02
7.989e-01,6.703e-03
8.034e-01,6.703e-03
8.079e-01,2.234e-03
8.124e-01,4.468e-03
8.169e-01,0.000e+00
8.213e-01,0.000e+00
8.258e-01,0.000e+00
8.303e-01,0.000e+00
8.348e-01,0.000e+00
8.392e-01,0.000e+00
8.437e-01,0.000e+00
8.482e-01,0.000e+00
8.527e-01,0.000e+00
8.571e-01,0.000e+00
8.616e-01,0.000e+00
8.661e-01,0.000e+00
8.706e-01,0.000e+00
8.750e-01,0.000e+00
8.795e-01,0.000e+00
8.840e-01,0.000e+00
8.885e-01,0.000e+00
8.929e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_7.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,6.000e-03
2.750e-02,6.000e-03
3.250e-02,4.000e-03
3.750e-02,2.600e-02
4.250e-02,2.200e-02
4.750e-02,3.800e-02
5.250e-02,3.600e-02
5.750e-02,5.600e-02
6.250e-02,5.400e-02
6.750e-02,8.400e-02
7.250e-02,1.020e-01
7.750e-02,1.000e-01
8.250e-02,1.300e-01
8.750e-02,1.040e-01
9.250e-02,1.200e-01
9.750e-02,1.240e-01
1.025e-01,1.840e-01
1.075e-01,1.940e-01
1.125e-01,2.060e-01
1.175e-01,1.680e-01
1.225e-01,2.200e-01
1.275e-01,2.540e-01
1.325e-01,2.120e-01
1.375e-01,2.560e-01
1.425e-01,2.460e-01
1.475e-01,2.880e-01
1.525e-01,3.000e-01
1.575e-01,2.900e-01
1.625e-01,2.900e-01
1.675e-01,3.100e-01
1.725e-01,3.140e-01
1.775e-01,3.400e-01
1.825e-01,3.340e-01
1.875e-01,3.640e-01
1.925e-01,4.080e-01
1.975e-01,4.860e-01
2.025e-01,4.440e-01
2.075e-01,4.860e-01
2.125e-01,4.520e-01
2.175e-01,4.620e-01
2.225e-01,4.940e-01
2.275e-01,4.780e-01
2.325e-01,4.900e-01
2.375e-01,5.420e-01
2.425e-01,5.380e-01
2.475e-01,5.940e-01
2.525e-01,5.580e-01
2.575e-01,5.400e-01
2.625e-01,6.460e-01
2.675e-01,6.240e-01
2.725e-01,6.720e-01
2.775e-01,6.080e-01
2.825e-01,5.880e-01
2.875e-01,6.440e-01
2.925e-01,6.780e-01
2.975e-01,6.740e-01
3.025e-01,6.880e-01
3.075e-01,7.940e-01
3.125e-01,6.760e-01
3.175e-01,7.960e-01
3.225e-01,7.980e-01
3.275e-01,8.840e-01
3.325e-01,8.960e-01
3.375e-01,8.220e-01
3.425e-01,8.400e-01
3.475e-01,8.600e-01
3.525e-01,9.180e-01
3.575e-01,8.920e-01
3.625e-01,9.020e-01
3.675e-01,8.900e-01
3.725e-01,9.360e-01
3.775e-01,9.940e-01
3.825e-01,1.090e+00
3.875e-01,9.440e-01
3.925e-01,1.024e+00
3.975e-01,1.062e+00
4.025e-01,1.086e+00
4.075e-01,1.162e+00
4.125e-01,1.242e+00
4.175e-01,1.196e+00
4.225e-01,1.256e+00
4.275e-01,1.224e+00
4.325e-01,1.220e+00
4.375e-01,1.296e+00
4.425e-01,1.400e+00
4.475e-01,1.360e+00
4.525e-01,1.424e+00
4.575e-01,1.466e+00
4.625e-01,1.480e+00
4.675e-01,1.556e+00
4.725e-01,1.564e+00
4.775e-01,1.548e+00
4.825e-01,1.576e+00
4.875e-01,1.542e+00
4.925e-01,1.722e+00
4.975e-01,1.780e+00
5.025e-01,1.772e+00
5.075e-01,1.832e+00
5.125e-01,1.916e+00
5.175e-01,1.992e+00
5.225e-01,1.840e+00
5.275e-01,2.038e+00
5.325e-01,2.046e+00
5.375e-01,2.206e+00
5.425e-01,2.294e+00
5.475e-01,2.192e+00
5.525e-01,2.246e+00
5.575e-01,2.296e+00
5.625e-01,2.614e+00
5.675e-01,2.560e+00
5.725e-01,2.460e+00
5.775e-01,2.524e+00
5.825e-01,2.670e+00
5.875e-01,2.594e+00
5.925e-01,2.854e+00
5.975e-01,2.570e+00
6.025e-01,2.894e+00
6.075e-01,2.946e+00
6.125e-01,2.854e+00
6.175e-01,3.078e+00
6.225e-01,3.000e+00
6.275e-01,2.956e+00
6.325e-01,3.172e+00
6.375e-01,3.070e+00
6.425e-01,3.180e+00
6.475e-01,3.240e+00
6.525e-01,3.090e+00
6.575e-01,3.332e+00
6.625e-01,3.216e+00
6.675e-01,3.108e+00
6.725e-01,3.288e+00
6.775e-01,3.112e+00
6.825e-01,3.218e+00
6.875e-01,3.250e+00
6.925e-01,3.006e+00
6.975e-01,2.942e+00
7.025e-01,2.796e+00
7.075e-01,2.704e+00
7.125e-01,2.512e+00
7.175e-01,2.522e+00
7.225e-01,2.360e+00
7.275e-01,2.176e+00
7.325e-01,2.020e+00
7.375e-01,1.852e+00
7.425e-01,1.668e+00
7.475e-01,1.532e+00
7.525e-01,1.356e+00
7.575e-01,1.220e+00
7.625e-01,9.840e-01
7.675e-01,7.740e-01
7.725e-01,6.000e-01
7.775e-01,4.860e-01
7.825e-01,3.900e-01
7.875e-01,2.900e-01
7.925e-01,2.320e-01
7.975e-01,1.460e-01
8.025e-01,7.800e-02
8.075e-01,8.200e-02
8.125e-01,3.400e-02
8.175e-01,1.200e-02
8.225e-01,6.000e-03
8.275e-01,6.000e-03
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_75.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,6.000e-03
3.250e-02,4.000e-03
3.750e-02,4.000e-03
4.250e-02,6.000e-03
4.750e-02,3.000e-02
5.250e-02,1.400e-02
5.750e-02,2.200e-02
6.250e-02,3.400e-02
6.750e-02,4.400e-02
7.250e-02,4.200e-02
7.750e-02,5.200e-02
8.250e-02,6.400e-02
8.750e-02,7.600e-02
9.250e-02,7.000e-02
9.750e-02,9.000e-02
1.025e-01,9.800e-02
1.075e-01,8.600e-02
1.125e-01,9.000e-02
1.175e-01,1.060e-01
1.225e-01,1.400e-01
1.275e-01,1.260e-01
1.325e-01,1.460e-01
1.375e-01,1.680e-01
1.425e-01,1.420e-01
1.475e-01,1.700e-01
1.525e-01,1.820e-01
1.575e-01,2.120e-01
1.625e-01,1.700e-01
1.675e-01,2.100e-01
1.725e-01,2.320e-01
1.775e-01,1.760e-01
1.825e-01,2.320e-01
1.875e-01,2.780e-01
1.925e-01,2.280e-01
1.975e-01,2.440e-01
2.025e-01,2.900e-01
2.075e-01,2.500e-01
2.125e-01,2.940e-01
2.175e-01,2.440e-01
2.225e-01,3.100e-01
2.275e-01,3.600e-01
2.325e-01,3.760e-01
2.375e-01,3.440e-01
2.425e-01,3.720e-01
2.475e-01,3.780e-01
2.525e-01,3.780e-01
2.575e-01,3.780e-01
2.625e-01,4.380e-01
2.675e-01,4.080e-01
2.725e-01,4.780e-01
2.775e-01,4.120e-01
2.825e-01,4.400e-01
2.875e-01,4.500e-01
2.925e-01,4.820e-01
2.975e-01,5.280e-01
3.025e-01,4.980e-01
3.075e-01,5.440e-01
3.125e-01,5.320e-01
3.175e-01,5.340e-01
3.225e-01,5.760e-01
3.275e-01,5.420e-01
3.325e-01,6.020e-01
3.375e-01,6.100e-01
3.425e-01,6.160e-01
3.475e-01,6.140e-01
3.525e-01,6.160e-01
3.575e-01,6.840e-01
3.625e-01,6.880e-01
3.675e-01,7.240e-01
3.725e-01,7.080e-01
3.775e-01,7.640e-01
3.825e-01,7.300e-01
3.875e-01,7.700e-01
3.925e-01,8.380e-01
3.975e-01,8.380e-01
4.025e-01,8.160e-01
4.075e-01,8.760e-01
4.125e-01,9.300e-01
4.175e-01,8.260e-01
4.225e-01,9.100e-01
4.275e-01,8.920e-01
4.325e-01,9.560e-01
4.375e-01,1.006e+00
4.425e-01,1.030e+00
4.475e-01,1.132e+00
4.525e-01,1.092e+00
4.575e-01,1.068e+00
4.625e-01,1.208e+00
4.675e-01,1.078e+00
4.725e-01,1.118e+00
4.775e-01,1.218e+00
4.825e-01,1.208e+00
4.875e-01,1.264e+00
4.925e-01,1.368e+00
4.975e-01,1.454e+00
5.025e-01,1.462e+00
5.075e-01,1.532e+00
5.125e-01,1.528e+00
5.175e-01,1.464e+00
5.225e-01,1.486e+00
5.275e-01,1.566e+00
5.325e-01,1.782e+00
5.375e-01,1.744e+00
5.425e-01,1.694e+00
5.475e-01,1.898e+00
5.525e-01,1.870e+00
5.575e-01,1.924e+00
5.625e-01,2.034e+00
5.675e-01,2.036e+00
5.725e-01,2.182e+00
5.775e-01,2.280e+00
5.825e-01,2.268e+00
5.875e-01,2.366e+00
5.925e-01,2.236e+00
5.975e-01,2.358e+00
6.025e-01,2.656e+00
6.075e-01,2.662e+00
6.125e-01,2.698e+00
6.175e-01,2.842e+00
6.225e-01,2.950e+00
6.275e-01,2.982e+00
6.325e-01,3.030e+00
6.375e-01,2.920e+00
6.425e-01,3.096e+00
6.475e-01,3.168e+00
6.525e-01,3.262e+00
6.575e-01,3.454e+00
6.625e-01,3.440e+00
6.675e-01,3.454e+00
6.725e-01,3.476e+00
6.775e-01,3.500e+00
6.825e-01,3.708e+00
6.875e-01,3.840e+00
6.925e-01,3.556e+00
6.975e-01,3.564e+00
7.025e-01,3.604e+00
7.075e-01,3.694e+00
7.125e-01,3.644e+00
7.175e-01,3.560e+00
7.225e-01,3.586e+00
7.275e-01,3.458e+00
7.325e-01,3.310e+00
7.375e-01,3.310e+00
7.425e-01,3.068e+00
7.475e-01,2.768e+00
7.525e-01,2.608e+00
7.575e-01,2.420e+00
7.625e-01,2.268e+00
7.675e-01,1.986e+00
7.725e-01,1.808e+00
7.775e-01,1.526e+00
7.825e-01,1.322e+00
7.875e-01,1.092e+00
7.925e-01,8.140e-01
7.975e-01,6.400e-01
8.025e-01,4.940e-01
8.075e-01,3.440e-01
8.125e-01,2.700e-01
8.175e-01,1.500e-01
8.225e-01,1.040e-01
8.275e-01,5.400e-02
8.325e-01,3.400e-02
8.375e-01,1.000e-02
8.425e-01,4.000e-03
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_8.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,6.000e-03
3.750e-02,4.000e-03
4.250e-02,4.000e-03
4.750e-02,2.000e-03
5.250e-02,8.000e-03
5.750e-02,1.800e-02
6.250e-02,1.200e-02
6.750e-02,1.600e-02
7.250e-02,2.600e-02
7.750e-02,2.600e-02
8.250e-02,4.200e-02
8.750e-02,4.200e-02
9.250e-02,3.600e-02
9.750e-02,5.200e-02
1.025e-01,4.400e-02
1.075e-01,5.600e-02
1.125e-01,5.000e-02
1.175e-01,7.200e-02
1.225e-01,7.400e-02
1.275e-01,7.600e-02
1.325e-01,7.000e-02
1.375e-01,7.600e-02
1.425e-01,7.200e-02
1.475e-01,9.200e-02
1.525e-01,1.240e-01
1.575e-01,1.440e-01
1.625e-01,1.300e-01
1.675e-01,1.260e-01
1.725e-01,1.380e-01
1.775e-01,9.800e-02
1.825e-01,1.580e-01
1.875e-01,1.660e-01
1.925e-01,1.760e-01
1.975e-01,1.640e-01
2.025e-01,1.440e-01
2.075e-01,1.820e-01
2.125e-01,1.620e-01
2.175e-01,1.820e-01
2.225e-01,1.840e-01
2.275e-01,2.180e-01
2.325e-01,2.160e-01
2.375e-01,2.080e-01
2.425e-01,2.120e-01
2.475e-01,2.680e-01
2.525e-01,2.260e-01
2.575e-01,2.760e-01
2.625e-01,2.680e-01
2.675e-01,2.620e-01
2.725e-01,2.800e-01
2.775e-01,3.560e-01
2.825e-01,3.080e-01
2.875e-01,3.000e-01
2.925e-01,2.860e-01
2.975e-01,3.260e-01
3.025e-01,3.440e-01
3.075e-01,3.880e-01
3.125e-01,3.440e-01
3.175e-01,3.640e-01
3.225e-01,3.700e-01
3.275e-01,4.060e-01
3.325e-01,4.040e-01
3.375e-01,4.320e-01
3.425e-01,4.460e-01
3.475e-01,4.700e-01
3.525e-01,4.500e-01
3.575e-01,5.120e-01
3.625e-01,5.420e-01
3.675e-01,4.820e-01
3.725e-01,4.700e-01
3.775e-01,5.520e-01
3.825e-01,5.360e-01
3.875e-01,5.720e-01
3.925e-01,5.380e-01
3.975e-01,5.880e-01
4.025e-01,6.540e-01
4.075e-01,7.120e-01
4.125e-01,6.200e-01
4.175e-01,6.000e-01
4.225e-01,6.820e-01
4.275e-01,7.260e-01
4.325e-01,6.540e-01
4.375e-01,7.340e-01
4.425e-01,7.280e-01
4.475e-01,8.420e-01
4.525e-01,8.500e-01
4.575e-01,8.220e-01
4.625e-01,8.220e-01
4.675e-01,8.520e-01
4.725e-01,8.860e-01
4.775e-01,9.200e-01
4.825e-01,9.220e-01
4.875e-01,9.880e-01
4.925e-01,1.004e+00
4.975e-01,1.160e+00
5.025e-01,1.018e+00
5.075e-01,1.128e+00
5.125e-01,1.030e+00
5.175e-01,1.150e+00
5.225e-01,1.280e+00
5.275e-01,1.174e+00
5.325e-01,1.338e+00
5.375e-01,1.370e+00
5.425e-01,1.444e+00
5.475e-01,1.388e+00
5.525e-01,1.474e+00
5.575e-01,1.528e+00
5.625e-01,1.610e+00
5.675e-01,1.562e+00
5.725e-01,1.654e+00
5.775e-01,1.838e+00
5.825e-01,1.812e+00
5.875e-01,1.862e+00
5.925e-01,1.958e+00
5.975e-01,2.140e+00
6.025e-01,2.058e+00
6.075e-01,2.116e+00
6.125e-01,2.228e+00
6.175e-01,2.260e+00
6.225e-01,2.452e+00
6.275e-01,2.478e+00
6.325e-01,2.498e+00
6.375e-01,2.792e+00
6.425e-01,2.704e+00
6.475e-01,2.826e+00
6.525e-01,3.212e+00
6.575e-01,3.094e+00
6.625e-01,3.196e+00
6.675e-01,3.458e+00
6.725e-01,3.350e+00
6.775e-01,3.434e+00
6.825e-01,3.496e+00
6.875e-01,3.760e+00
6.925e-01,3.786e+00
6.975e-01,3.872e+00
7.025e-01,3.864e+00
7.075e-01,4.170e+00
7.125e-01,4.030e+00
7.175e-01,4.180e+00
7.225e-01,4.056e+00
7.275e-01,4.298e+00
7.325e-01,4.290e+00
7.375e-01,4.042e+00
7.425e-01,4.266e+00
7.475e-01,4.232e+00
7.525e-01,4.034e+00
7.575e-01,3.782e+00
7.625e-01,3.820e+00
7.675e-01,3.668e+00
7.725e-01,3.402e+00
7.775e-01,3.096e+00
7.825e-01,2.832e+00
7.875e-01,2.408e+00
7.925e-01,2.192e+00
7.975e-01,1.924e+00
8.025e-01,1.558e+00
8.075e-01,1.314e+00
8.125e-01,9.620e-01
8.175e-01,7.700e-01
8.225e-01,5.160e-01
8.275e-01,3.220e-01
8.325e-01,2.160e-01
8.375e-01,1.420e-01
8.425e-01,7.800e-02
8.475e-01,3.000e-02
8.525e-01,2.000e-02
8.575e-01,6.000e-03
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_85.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,2.000e-03
4.250e-02,6.000e-03
4.750e-02,4.000e-03
5.250e-02,2.000e-03
5.750e-02,0.000e+00
6.250e-02,8.000e-03
6.750e-02,1.200e-02
7.250e-02,1.000e-02
7.750e-02,8.000e-03
8.250e-02,2.000e-02
8.750e-02,2.000e-02
9.250e-02,1.800e-02
9.750e-02,4.200e-02
1.025e-01,2.000e-02
1.075e-01,2.800e-02
1.125e-01,5.400e-02
1.175e-01,3.400e-02
1.225e-01,3.400e-02
1.275e-01,3.400e-02
1.325e-01,3.600e-02
1.375e-01,5.000e-02
1.425e-01,6.400e-02
1.475e-01,4.600e-02
1.525e-01,4.800e-02
1.575e-01,7.200e-02
1.625e-01,5.400e-02
1.675e-01,6.000e-02
1.725e-01,7.200e-02
1.775e-01,9.000e-02
1.825e-01,9.600e-02
1.875e-01,1.300e-01
1.925e-01,1.000e-01
1.975e-01,1.060e-01
2.025e-01,8.400e-02
2.075e-01,1.220e-01
2.125e-01,1.200e-01
2.175e-01,9.800e-02
2.225e-01,1.220e-01
2.275e-01,1.340e-01
2.325e-01,1.540e-01
2.375e-01,1.300e-01
2.425e-01,1.720e-01
2.475e-01,1.600e-01
2.525e-01,1.680e-01
2.575e-01,1.660e-01
2.625e-01,1.420e-01
2.675e-01,1.760e-01
2.725e-01,1.600e-01
2.775e-01,1.840e-01
2.825e-01,1.900e-01
2.875e-01,1.620e-01
2.925e-01,1.800e-01
2.975e-01,2.380e-01
3.025e-01,2.300e-01
3.075e-01,2.580e-01
3.125e-01,2.220e-01
3.175e-01,2.300e-01
3.225e-01,2.420e-01
3.275e-01,2.980e-01
3.325e-01,2.840e-01
3.375e-01,2.760e-01
3.425e-01,3.280e-01
3.475e-01,3.180e-01
3.525e-01,3.220e-01
3.575e-01,3.360e-01
3.625e-01,3.000e-01
3.675e-01,3.460e-01
3.725e-01,3.680e-01
3.775e-01,2.920e-01
3.825e-01,3.720e-01
3.875e-01,4.200e-01
3.925e-01,4.140e-01
3.975e-01,4.440e-01
4.025e-01,3.980e-01
4.075e-01,4.860e-01
4.125e-01,4.760e-01
4.175e-01,4.660e-01
4.225e-01,5.020e-01
4.275e-01,4.820e-01
4.325e-01,4.840e-01
4.375e-01,4.860e-01
4.425e-01,5.820e-01
4.475e-01,5.820e-01
4.525e-01,5.560e-01
4.575e-01,6.000e-01
4.625e-01,6.020e-01
4.675e-01,6.900e-01
4.725e-01,6.620e-01
4.775e-01,7.300e-01
4.825e-01,6.540e-01
4.875e-01,7.360e-01
4.925e-01,7.980e-01
4.975e-01,7.420e-01
5.025e-01,8.120e-01
5.075e-01,7.940e-01
5.125e-01,8.620e-01
5.175e-01,8.760e-01
5.225e-01,8.660e-01
5.275e-01,8.920e-01
5.325e-01,1.028e+00
5.375e-01,9.860e-01
5.425e-01,1.066e+00
5.475e-01,1.058e+00
5.525e-01,1.050e+00
5.575e-01,1.072e+00
5.625e-01,1.222e+00
5.675e-01,1.166e+00
5.725e-01,1.270e+00
5.775e-01,1.346e+00
5.825e-01,1.552e+00
5.875e-01,1.476e+00
5.925e-01,1.514e+00
5.975e-01,1.596e+00
6.025e-01,1.706e+00
6.075e-01,1.656e+00
6.125e-01,1.686e+00
6.175e-01,1.762e+00
6.225e-01,1.990e+00
6.275e-01,1.970e+00
6.325e-01,2.124e+00
6.375e-01,2.170e+00
6.425e-01,2.252e+00
6.475e-01,2.286e+00
6.525e-01,2.496e+00
6.575e-01,2.602e+00
6.625e-01,2.750e+00
6.675e-01,2.716e+00
6.725e-01,2.828e+00
6.775e-01,2.844e+00
6.825e-01,3.154e+00
6.875e-01,3.380e+00
6.925e-01,3.624e+00
6.975e-01,3.764e+00
7.025e-01,3.562e+00
7.075e-01,3.896e+00
7.125e-01,4.168e+00
7.175e-01,4.026e+00
7.225e-01,4.200e+00
7.275e-01,4.434e+00
7.325e-01,4.510e+00
7.375e-01,4.578e+00
7.425e-01,4.680e+00
7.475e-01,4.870e+00
7.525e-01,4.928e+00
7.575e-01,4.724e+00
7.625e-01,4.942e+00
7.675e-01,4.968e+00
7.725e-01,4.802e+00
7.775e-01,4.634e+00
7.825e-01,4.524e+00
7.875e-01,4.210e+00
7.925e-01,4.214e+00
7.975e-01,3.690e+00
8.025e-01,3.420e+00
8.075e-01,2.892e+00
8.125e-01,2.650e+00
8.175e-01,2.048e+00
8.225e-01,1.736e+00
8.275e-01,1.386e+00
8.325e-01,9.220e-01
8.375e-01,7.380e-01
8.425e-01,3.900e-01
8.475e-01,2.660e-01
8.525e-01,1.440e-01
8.575e-01,8.000e-02
8.625e-01,2.800e-02
8.675e-01,2.000e-02
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_9.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,8.000e-03
5.750e-02,4.000e-03
6.250e-02,0.000e+00
6.750e-02,2.000e-03
7.250e-02,2.000e-03
7.750e-02,2.000e-03
8.250e-02,1.400e-02
8.750e-02,1.000e-02
9.250e-02,8.000e-03
9.750e-02,1.400e-02
1.025e-01,8.000e-03
1.075e-01,1.600e-02
1.125e-01,3.000e-02
1.175e-01,1.800e-02
1.225e-01,2.200e-02
1.275e-01,4.000e-02
1.325e-01,2.000e-02
1.375e-01,1.800e-02
1.425e-01,3.400e-02
1.475e-01,3.400e-02
1.525e-01,4.000e-02
1.575e-01,2.800e-02
1.625e-01,3.000e-02
1.675e-01,4.000e-02
1.725e-01,4.800e-02
1.775e-01,4.200e-02
1.825e-01,4.800e-02
1.875e-01,5.000e-02
1.925e-01,5.400e-02
1.975e-01,6.600e-02
2.025e-01,7.400e-02
2.075e-01,5.800e-02
2.125e-01,7.000e-02
2.175e-01,8.800e-02
2.225e-01,6.800e-02
2.275e-01,7.800e-02
2.325e-01,9.400e-02
2.375e-01,9.000e-02
2.425e-01,1.180e-01
2.475e-01,8.200e-02
2.525e-01,8.000e-02
2.575e-01,9.600e-02
2.625e-01,9.600e-02
2.675e-01,9.200e-02
2.725e-01,1.220e-01
2.775e-01,1.420e-01
2.825e-01,1.500e-01
2.875e-01,1.380e-01
2.925e-01,1.340e-01
2.975e-01,1.500e-01
3.025e-01,1.360e-01
3.075e-01,1.600e-01
3.125e-01,1.700e-01
3.175e-01,1.420e-01
3.225e-01,1.520e-01
3.275e-01,1.780e-01
3.325e-01,1.500e-01
3.375e-01,1.660e-01
3.425e-01,1.740e-01
3.475e-01,1.720e-01
3.525e-01,1.780e-01
3.575e-01,2.240e-01
3.625e-01,2.300e-01
3.675e-01,2.080e-01
3.725e-01,2.500e-01
3.775e-01,2.620e-01
3.825e-01,2.540e-01
3.875e-01,2.740e-01
3.925e-01,2.520e-01
3.975e-01,2.800e-01
4.025e-01,2.740e-01
4.075e-01,3.400e-01
4.125e-01,2.860e-01
4.175e-01,3.140e-01
4.225e-01,3.320e-01
4.275e-01,4.000e-01
4.325e-01,3.360e-01
4.375e-01,3.920e-01
4.425e-01,3.820e-01
4.475e-01,4.060e-01
4.525e-01,4.180e-01
4.575e-01,4.660e-01
4.625e-01,4.400e-01
4.675e-01,4.620e-01
4.725e-01,4.540e-01
4.775e-01,4.560e-01
4.825e-01,5.120e-01
4.875e-01,5.360e-01
4.925e-01,5.320e-01
4.975e-01,5.820e-01
5.025e-01,4.940e-01
5.075e-01,6.100e-01
5.125e-01,5.960e-01
5.175e-01,6.200e-01
5.225e-01,5.880e-01
5.275e-01,7.160e-01
5.325e-01,7.440e-01
5.375e-01,7.100e-01
5.425e-01,8.200e-01
5.475e-01,7.780e-01
5.525e-01,7.600e-01
5.575e-01,8.400e-01
5.625e-01,9.280e-01
5.675e-01,9.840e-01
5.725e-01,9.700e-01
5.775e-01,9.700e-01
5.825e-01,1.056e+00
5.875e-01,1.038e+00
5.925e-01,1.090e+00
5.975e-01,1.140e+00
6.025e-01,1.162e+00
6.075e-01,1.276e+00
6.125e-01,1.312e+00
6.175e-01,1.334e+00
6.225e-01,1.442e+00
6.275e-01,1.618e+00
6.325e-01,1.610e+00
6.375e-01,1.738e+00
6.425e-01,1.714e+00
6.475e-01,1.800e+00
6.525e-01,1.978e+00
6.575e-01,2.024e+00
6.625e-01,2.084e+00
6.675e-01,2.138e+00
6.725e-01,2.262e+00
6.775e-01,2.378e+00
6.825e-01,2.540e+00
6.875e-01,2.832e+00
6.925e-01,2.924e+00
6.975e-01,3.036e+00
7.025e-01,2.926e+00
7.075e-01,3.230e+00
7.125e-01,3.372e+00
7.175e-01,3.612e+00
7.225e-01,3.940e+00
7.275e-01,4.040e+00
7.325e-01,4.188e+00
7.375e-01,4.486e+00
7.425e-01,4.500e+00
7.475e-01,4.816e+00
7.525e-01,4.906e+00
7.575e-01,5.216e+00
7.625e-01,5.210e+00
7.675e-01,5.360e+00
7.725e-01,5.488e+00
7.775e-01,5.618e+00
7.825e-01,5.830e+00
7.875e-01,5.690e+00
7.925e-01,5.620e+00
7.975e-01,5.362e+00
8.025e-01,5.266e+00
8.075e-01,5.064e+00
8.125e-01,4.882e+00
8.175e-01,4.250e+00
8.225e-01,3.814e+00
8.275e-01,3.290e+00
8.325e-01,2.606e+00
8.375e-01,2.138e+00
8.425e-01,1.646e+00
8.475e-01,1.208e+00
8.525e-01,8.140e-01
8.575e-01,4.040e-01
8.625e-01,2.260e-01
8.675e-01,1.480e-01
8.725e-01,5.200e-02
8.775e-01,2.400e-02
8.825e-01,2.000e-03
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/0_95.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,8.000e-03
6.750e-02,4.000e-03
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,4.000e-03
8.750e-02,0.000e+00
9.250e-02,2.000e-03
9.750e-02,1.000e-02
1.025e-01,8.000e-03
1.075e-01,8.000e-03
1.125e-01,1.000e-02
1.175e-01,1.000e-02
1.225e-01,8.000e-03
1.275e-01,1.600e-02
1.325e-01,1.400e-02
1.375e-01,1.400e-02
1.425e-01,2.600e-02
1.475e-01,2.000e-02
1.525e-01,1.600e-02
1.575e-01,1.600e-02
1.625e-01,1.200e-02
1.675e-01,2.600e-02
1.725e-01,3.400e-02
1.775e-01,3.600e-02
1.825e-01,2.600e-02
1.875e-01,2.600e-02
1.925e-01,3.600e-02
1.975e-01,3.200e-02
2.025e-01,2.600e-02
2.075e-01,3.600e-02
2.125e-01,4.000e-02
2.175e-01,3.000e-02
2.225e-01,4.800e-02
2.275e-01,4.600e-02
2.325e-01,5.800e-02
2.375e-01,4.400e-02
2.425e-01,5.600e-02
2.475e-01,6.200e-02
2.525e-01,5.800e-02
2.575e-01,7.200e-02
2.625e-01,6.000e-02
2.675e-01,7.000e-02
2.725e-01,8.400e-02
2.775e-01,5.800e-02
2.825e-01,8.600e-02
2.875e-01,9.600e-02
2.925e-01,9.400e-02
2.975e-01,6.600e-02
3.025e-01,9.200e-02
3.075e-01,1.060e-01
3.125e-01,1.100e-01
3.175e-01,1.000e-01
3.225e-01,9.800e-02
3.275e-01,1.220e-01
3.325e-01,1.120e-01
3.375e-01,1.040e-01
3.425e-01,1.540e-01
3.475e-01,9.400e-02
3.525e-01,1.300e-01
3.575e-01,1.440e-01
3.625e-01,1.260e-01
3.675e-01,1.560e-01
3.725e-01,1.560e-01
3.775e-01,1.380e-01
3.825e-01,1.420e-01
3.875e-01,1.660e-01
3.925e-01,1.420e-01
3.975e-01,1.680e-01
4.025e-01,2.000e-01
4.075e-01,1.760e-01
4.125e-01,2.320e-01
4.175e-01,2.380e-01
4.225e-01,2.120e-01
4.275e-01,2.200e-01
4.325e-01,2.460e-01
4.375e-01,2.380e-01
4.425e-01,2.380e-01
4.475e-01,2.620e-01
4.525e-01,2.960e-01
4.575e-01,2.740e-01
4.625e-01,3.100e-01
4.675e-01,3.180e-01
4.725e-01,3.460e-01
4.775e-01,2.960e-01
4.825e-01,3.580e-01
4.875e-01,3.500e-01
4.925e-01,3.700e-01
4.975e-01,4.000e-01
5.025e-01,4.160e-01
5.075e-01,4.240e-01
5.125e-01,3.840e-01
5.175e-01,4.880e-01
5.225e-01,4.780e-01
5.275e-01,4.740e-01
5.325e-01,5.220e-01
5.375e-01,5.300e-01
5.425e-01,5.360e-01
5.475e-01,5.560e-01
5.525e-01,5.720e-01
5.575e-01,6.220e-01
5.625e-01,6.260e-01
5.675e-01,6.520e-01
5.725e-01,6.840e-01
5.775e-01,7.660e-01
5.825e-01,7.720e-01
5.875e-01,7.400e-01
5.925e-01,7.020e-01
5.975e-01,8.660e-01
6.025e-01,9.020e-01
6.075e-01,9.400e-01
6.125e-01,9.360e-01
6.175e-01,1.082e+00
6.225e-01,1.128e+00
6.275e-01,1.068e+00
6.325e-01,1.260e+00
6.375e-01,1.086e+00
6.425e-01,1.330e+00
6.475e-01,1.364e+00
6.525e-01,1.524e+00
6.575e-01,1.508e+00
6.625e-01,1.532e+00
6.675e-01,1.726e+00
6.725e-01,1.696e+00
6.775e-01,1.858e+00
6.825e-01,1.854e+00
6.875e-01,2.164e+00
6.925e-01,2.188e+00
6.975e-01,2.352e+00
7.025e-01,2.354e+00
7.075e-01,2.672e+00
7.125e-01,2.710e+00
7.175e-01,2.974e+00
7.225e-01,3.024e+00
7.275e-01,3.198e+00
7.325e-01,3.464e+00
7.375e-01,3.628e+00
7.425e-01,3.784e+00
7.475e-01,4.248e+00
7.525e-01,4.534e+00
7.575e-01,4.668e+00
7.625e-01,4.956e+00
7.675e-01,5.056e+00
7.725e-01,5.478e+00
7.775e-01,5.730e+00
7.825e-01,5.926e+00
7.875e-01,6.112e+00
7.925e-01,6.274e+00
7.975e-01,6.422e+00
8.025e-01,6.602e+00
8.075e-01,6.708e+00
8.125e-01,6.586e+00
8.175e-01,6.184e+00
8.225e-01,6.198e+00
8.275e-01,5.694e+00
8.325e-01,5.144e+00
8.375e-01,4.664e+00
8.425e-01,4.012e+00
8.475e-01,3.154e+00
8.525e-01,2.398e+00
8.575e-01,1.808e+00
8.625e-01,1.206e+00
8.675e-01,7.420e-01
8.725e-01,3.340e-01
8.775e-01,1.940e-01
8.825e-01,7.200e-02
8.875e-01,2.600e-02
8.925e-01,2.000e-03
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/1_0.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,8.000e-03
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,4.000e-03
9.250e-02,2.000e-03
9.750e-02,0.000e+00
1.025e-01,2.000e-03
1.075e-01,2.000e-03
1.125e-01,2.000e-03
1.175e-01,6.000e-03
1.225e-01,6.000e-03
1.275e-01,1.000e-02
1.325e-01,4.000e-03
1.375e-01,1.800e-02
1.425e-01,4.000e-03
1.475e-01,6.000e-03
1.525e-01,1.400e-02
1.575e-01,1.400e-02
1.625e-01,1.200e-02
1.675e-01,6.000e-03
1.725e-01,2.200e-02
1.775e-01,1.600e-02
1.825e-01,1.600e-02
1.875e-01,1.400e-02
1.925e-01,1.600e-02
1.975e-01,1.400e-02
2.025e-01,1.800e-02
2.075e-01,2.000e-02
2.125e-01,3.600e-02
2.175e-01,2.800e-02
2.225e-01,3.000e-02
2.275e-01,2.000e-02
2.325e-01,3.000e-02
2.375e-01,2.800e-02
2.425e-01,3.800e-02
2.475e-01,3.200e-02
2.525e-01,1.600e-02
2.575e-01,2.800e-02
2.625e-01,5.600e-02
2.675e-01,3.400e-02
2.725e-01,4.200e-02
2.775e-01,5.400e-02
2.825e-01,3.200e-02
2.875e-01,3.600e-02
2.925e-01,4.400e-02
2.975e-01,4.800e-02
3.025e-01,4.600e-02
3.075e-01,7.400e-02
3.125e-01,4.800e-02
3.175e-01,7.200e-02
3.225e-01,8.200e-02
3.275e-01,1.000e-01
3.325e-01,6.800e-02
3.375e-01,8.800e-02
3.425e-01,7.800e-02
3.475e-01,7.400e-02
3.525e-01,7.800e-02
3.575e-01,7.000e-02
3.625e-01,1.060e-01
3.675e-01,9.000e-02
3.725e-01,9.600e-02
3.775e-01,1.100e-01
3.825e-01,9.400e-02
3.875e-01,1.160e-01
3.925e-01,1.060e-01
3.975e-01,1.080e-01
4.025e-01,1.280e-01
4.075e-01,1.280e-01
4.125e-01,1.340e-01
4.175e-01,1.180e-01
4.225e-01,1.380e-01
4.275e-01,1.160e-01
4.325e-01,1.440e-01
4.375e-01,1.660e-01
4.425e-01,1.700e-01
4.475e-01,1.420e-01
4.525e-01,2.120e-01
4.575e-01,2.160e-01
4.625e-01,1.860e-01
4.675e-01,2.040e-01
4.725e-01,1.780e-01
4.775e-01,2.100e-01
4.825e-01,2.600e-01
4.875e-01,2.200e-01
4.925e-01,2.440e-01
4.975e-01,2.400e-01
5.025e-01,2.880e-01
5.075e-01,2.920e-01
5.125e-01,3.220e-01
5.175e-01,2.680e-01
5.225e-01,3.260e-01
5.275e-01,3.240e-01
5.325e-01,3.300e-01
5.375e-01,3.760e-01
5.425e-01,3.560e-01
5.475e-01,4.120e-01
5.525e-01,4.120e-01
5.575e-01,4.300e-01
5.625e-01,3.620e-01
5.675e-01,4.680e-01
5.725e-01,4.840e-01
5.775e-01,4.280e-01
5.825e-01,5.160e-01
5.875e-01,5.960e-01
5.925e-01,5.680e-01
5.975e-01,6.580e-01
6.025e-01,6.400e-01
6.075e-01,7.020e-01
6.125e-01,6.320e-01
6.175e-01,7.300e-01
6.225e-01,8.220e-01
6.275e-01,8.280e-01
6.325e-01,8.380e-01
6.375e-01,8.520e-01
6.425e-01,9.380e-01
6.475e-01,9.940e-01
6.525e-01,9.600e-01
6.575e-01,1.056e+00
6.625e-01,1.252e+00
6.675e-01,1.178e+00
6.725e-01,1.284e+00
6.775e-01,1.364e+00
6.825e-01,1.472e+00
6.875e-01,1.582e+00
6.925e-01,1.622e+00
6.975e-01,1.784e+00
7.025e-01,1.724e+00
7.075e-01,2.032e+00
7.125e-01,2.106e+00
7.175e-01,2.088e+00
7.225e-01,2.338e+00
7.275e-01,2.514e+00
7.325e-01,2.682e+00
7.375e-01,2.948e+00
7.425e-01,3.122e+00
7.475e-01,3.254e+00
7.525e-01,3.664e+00
7.575e-01,3.596e+00
7.625e-01,3.970e+00
7.675e-01,4.144e+00
7.725e-01,4.756e+00
7.775e-01,5.114e+00
7.825e-01,5.284e+00
7.875e-01,5.732e+00
7.925e-01,6.286e+00
7.975e-01,6.372e+00
8.025e-01,6.734e+00
8.075e-01,6.822e+00
8.125e-01,7.416e+00
8.175e-01,7.482e+00
8.225e-01,7.686e+00
8.275e-01,7.782e+00
8.325e-01,7.056e+00
8.375e-01,7.232e+00
8.425e-01,6.820e+00
8.475e-01,6.210e+00
8.525e-01,5.296e+00
8.575e-01,4.416e+00
8.625e-01,3.480e+00
8.675e-01,2.448e+00
8.725e-01,1.712e+00
8.775e-01,9.740e-01
8.825e-01,4.820e-01
8.875e-01,2.320e-01
8.925e-01,7.600e-02
8.975e-01,2.400e-02
9.025e-01,2.000e-03
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/1_05.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,2.000e-03
8.750e-02,6.000e-03
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,2.000e-03
1.075e-01,4.000e-03
1.125e-01,0.000e+00
1.175e-01,2.000e-03
1.225e-01,2.000e-03
1.275e-01,0.000e+00
1.325e-01,2.000e-03
1.375e-01,2.000e-03
1.425e-01,1.200e-02
1.475e-01,2.000e-03
1.525e-01,1.000e-02
1.575e-01,2.000e-03
1.625e-01,6.000e-03
1.675e-01,1.200e-02
1.725e-01,8.000e-03
1.775e-01,1.000e-02
1.825e-01,2.000e-03
1.875e-01,1.000e-02
1.925e-01,1.000e-02
1.975e-01,1.200e-02
2.025e-01,6.000e-03
2.075e-01,2.000e-02
2.125e-01,8.000e-03
2.175e-01,1.400e-02
2.225e-01,1.400e-02
2.275e-01,2.000e-02
2.325e-01,1.200e-02
2.375e-01,1.800e-02
2.425e-01,1.200e-02
2.475e-01,2.200e-02
2.525e-01,2.600e-02
2.575e-01,2.800e-02
2.625e-01,2.200e-02
2.675e-01,2.600e-02
2.725e-01,1.600e-02
2.775e-01,2.000e-02
2.825e-01,2.400e-02
2.875e-01,3.000e-02
2.925e-01,3.400e-02
2.975e-01,3.800e-02
3.025e-01,2.000e-02
3.075e-01,3.400e-02
3.125e-01,3.400e-02
3.175e-01,3.400e-02
3.225e-01,3.400e-02
3.275e-01,5.800e-02
3.325e-01,3.400e-02
3.375e-01,3.600e-02
3.425e-01,5.400e-02
3.475e-01,4.600e-02
3.525e-01,4.200e-02
3.575e-01,6.000e-02
3.625e-01,4.200e-02
3.675e-01,8.000e-02
3.725e-01,6.600e-02
3.775e-01,6.000e-02
3.825e-01,6.200e-02
3.875e-01,5.000e-02
3.925e-01,7.400e-02
3.975e-01,8.000e-02
4.025e-01,8.000e-02
4.075e-01,8.800e-02
4.125e-01,7.800e-02
4.175e-01,7.600e-02
4.225e-01,9.600e-02
4.275e-01,1.000e-01
4.325e-01,9.200e-02
4.375e-01,1.040e-01
4.425e-01,9.400e-02
4.475e-01,9.000e-02
4.525e-01,1.080e-01
4.575e-01,1.260e-01
4.625e-01,1.320e-01
4.675e-01,1.200e-01
4.725e-01,1.360e-01
4.775e-01,1.360e-01
4.825e-01,1.360e-01
4.875e-01,1.800e-01
4.925e-01,1.560e-01
4.975e-01,1.520e-01
5.025e-01,1.980e-01
5.075e-01,1.940e-01
5.125e-01,2.020e-01
5.175e-01,1.920e-01
5.225e-01,2.140e-01
5.275e-01,2.380e-01
5.325e-01,2.060e-01
5.375e-01,2.060e-01
5.425e-01,2.460e-01
5.475e-01,2.560e-01
5.525e-01,2.660e-01
5.575e-01,2.920e-01
5.625e-01,2.940e-01
5.675e-01,3.160e-01
5.725e-01,3.360e-01
5.775e-01,3.420e-01
5.825e-01,3.320e-01
5.875e-01,4.260e-01
5.925e-01,4.180e-01
5.975e-01,3.900e-01
6.025e-01,4.380e-01
6.075e-01,4.280e-01
6.125e-01,4.400e-01
6.175e-01,4.740e-01
6.225e-01,5.620e-01
6.275e-01,5.300e-01
6.325e-01,5.760e-01
6.375e-01,6.220e-01
6.425e-01,6.500e-01
6.475e-01,7.320e-01
6.525e-01,7.520e-01
6.575e-01,8.420e-01
6.625e-01,8.180e-01
6.675e-01,8.060e-01
6.725e-01,9.180e-01
6.775e-01,9.540e-01
6.825e-01,1.008e+00
6.875e-01,1.058e+00
6.925e-01,1.198e+00
6.975e-01,1.292e+00
7.025e-01,1.282e+00
7.075e-01,1.408e+00
7.125e-01,1.532e+00
7.175e-01,1.588e+00
7.225e-01,1.848e+00
7.275e-01,1.788e+00
7.325e-01,2.100e+00
7.375e-01,2.088e+00
7.425e-01,2.246e+00
7.475e-01,2.536e+00
7.525e-01,2.628e+00
7.575e-01,2.774e+00
7.625e-01,3.112e+00
7.675e-01,3.408e+00
7.725e-01,3.768e+00
7.775e-01,3.992e+00
7.825e-01,4.280e+00
7.875e-01,4.438e+00
7.925e-01,4.996e+00
7.975e-01,5.494e+00
8.025e-01,5.814e+00
8.075e-01,6.518e+00
8.125e-01,7.368e+00
8.175e-01,7.532e+00
8.225e-01,7.784e+00
8.275e-01,7.932e+00
8.325e-01,8.284e+00
8.375e-01,8.742e+00
8.425e-01,9.084e+00
8.475e-01,8.528e+00
8.525e-01,8.210e+00
8.575e-01,7.806e+00
8.625e-01,7.026e+00
8.675e-01,5.634e+00
8.725e-01,4.530e+00
8.775e-01,3.372e+00
8.825e-01,2.054e+00
8.875e-01,1.160e+00
8.925e-01,5.500e-01
8.975e-01,2.140e-01
9.025e-01,7.600e-02
9.075e-01,6.000e-03
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/1_1.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,2.000e-03
1.025e-01,2.000e-03
1.075e-01,2.000e-03
1.125e-01,0.000e+00
1.175e-01,2.000e-03
1.225e-01,2.000e-03
1.275e-01,0.000e+00
1.325e-01,2.000e-03
1.375e-01,2.000e-03
1.425e-01,0.000e+00
1.475e-01,4.000e-03
1.525e-01,2.000e-03
1.575e-01,4.000e-03
1.625e-01,6.000e-03
1.675e-01,2.000e-03
1.725e-01,4.000e-03
1.775e-01,2.000e-03
1.825e-01,8.000e-03
1.875e-01,4.000e-03
1.925e-01,1.000e-02
1.975e-01,8.000e-03
2.025e-01,1.000e-02
2.075e-01,4.000e-03
2.125e-01,2.000e-03
2.175e-01,8.000e-03
2.225e-01,8.000e-03
2.275e-01,8.000e-03
2.325e-01,6.000e-03
2.375e-01,1.000e-02
2.425e-01,8.000e-03
2.475e-01,1.400e-02
2.525e-01,1.000e-02
2.575e-01,1.600e-02
2.625e-01,1.000e-02
2.675e-01,1.000e-02
2.725e-01,1.800e-02
2.775e-01,1.800e-02
2.825e-01,1.000e-02
2.875e-01,1.000e-02
2.925e-01,1.800e-02
2.975e-01,2.600e-02
3.025e-01,3.000e-02
3.075e-01,1.400e-02
3.125e-01,1.600e-02
3.175e-01,2.200e-02
3.225e-01,8.000e-03
3.275e-01,2.600e-02
3.325e-01,2.400e-02
3.375e-01,1.800e-02
3.425e-01,2.800e-02
3.475e-01,2.800e-02
3.525e-01,3.600e-02
3.575e-01,3.000e-02
3.625e-01,3.600e-02
3.675e-01,4.400e-02
3.725e-01,3.200e-02
3.775e-01,4.600e-02
3.825e-01,2.400e-02
3.875e-01,6.200e-02
3.925e-01,3.000e-02
3.975e-01,3.000e-02
4.025e-01,3.000e-02
4.075e-01,5.400e-02
4.125e-01,4.800e-02
4.175e-01,6.400e-02
4.225e-01,6.000e-02
4.275e-01,7.600e-02
4.325e-01,5.200e-02
4.375e-01,5.000e-02
4.425e-01,5.400e-02
4.475e-01,8.200e-02
4.525e-01,8.000e-02
4.575e-01,7.800e-02
4.625e-01,9.600e-02
4.675e-01,6.600e-02
4.725e-01,6.200e-02
4.775e-01,6.800e-02
4.825e-01,9.600e-02
4.875e-01,9.400e-02
4.925e-01,9.800e-02
4.975e-01,9.200e-02
5.025e-01,1.180e-01
5.075e-01,1.120e-01
5.125e-01,1.520e-01
5.175e-01,1.400e-01
5.225e-01,1.420e-01
5.275e-01,1.260e-01
5.325e-01,1.460e-01
5.375e-01,1.640e-01
5.425e-01,1.320e-01
5.475e-01,2.000e-01
5.525e-01,1.640e-01
5.575e-01,2.120e-01
5.625e-01,1.680e-01
5.675e-01,2.120e-01
5.725e-01,1.980e-01
5.775e-01,2.400e-01
5.825e-01,2.180e-01
5.875e-01,2.540e-01
5.925e-01,2.740e-01
5.975e-01,2.660e-01
6.025e-01,2.840e-01
6.075e-01,2.940e-01
6.125e-01,3.340e-01
6.175e-01,3.380e-01
6.225e-01,3.660e-01
6.275e-01,3.700e-01
6.325e-01,3.940e-01
6.375e-01,3.820e-01
6.425e-01,4.700e-01
6.475e-01,4.680e-01
6.525e-01,4.500e-01
6.575e-01,5.100e-01
6.625e-01,6.000e-01
6.675e-01,5.600e-01
6.725e-01,6.120e-01
6.775e-01,7.320e-01
6.825e-01,7.140e-01
6.875e-01,8.340e-01
6.925e-01,8.260e-01
6.975e-01,8.000e-01
7.025e-01,9.860e-01
7.075e-01,9.840e-01
7.125e-01,1.040e+00
7.175e-01,1.160e+00
7.225e-01,1.130e+00
7.275e-01,1.328e+00
7.325e-01,1.460e+00
7.375e-01,1.454e+00
7.425e-01,1.728e+00
7.475e-01,1.822e+00
7.525e-01,1.912e+00
7.575e-01,2.056e+00
7.625e-01,2.272e+00
7.675e-01,2.572e+00
7.725e-01,2.746e+00
7.775e-01,2.928e+00
7.825e-01,3.136e+00
7.875e-01,3.586e+00
7.925e-01,3.858e+00
7.975e-01,4.394e+00
8.025e-01,4.676e+00
8.075e-01,5.094e+00
8.125e-01,5.630e+00
8.175e-01,6.082e+00
8.225e-01,6.844e+00
8.275e-01,7.600e+00
8.325e-01,8.384e+00
8.375e-01,8.802e+00
8.425e-01,9.216e+00
8.475e-01,9.794e+00
8.525e-01,1.005e+01
8.575e-01,1.019e+01
8.625e-01,9.920e+00
8.675e-01,9.328e+00
8.725e-01,8.740e+00
8.775e-01,7.154e+00
8.825e-01,5.482e+00
8.875e-01,3.918e+00
8.925e-01,2.376e+00
8.975e-01,1.204e+00
9.025e-01,5.120e-01
9.075e-01,1.660e-01
9.125e-01,3.200e-02
9.175e-01,2.000e-03
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/1_15.csv <==
transmittance,probability_density
1.050e-01,0.000e+00
1.095e-01,0.000e+00
1.139e-01,2.229e-03
1.184e-01,0.000e+00
1.229e-01,2.229e-03
1.274e-01,0.000e+00
1.319e-01,2.229e-03
1.364e-01,0.000e+00
1.409e-01,0.000e+00
1.453e-01,2.229e-03
1.498e-01,0.000e+00
1.543e-01,0.000e+00
1.588e-01,4.458e-03
1.633e-01,2.229e-03
1.678e-01,2.229e-03
1.723e-01,0.000e+00
1.768e-01,0.000e+00
1.812e-01,8.916e-03
1.857e-01,2.229e-03
1.902e-01,4.458e-03
1.947e-01,0.000e+00
1.992e-01,2.229e-03
2.037e-01,2.229e-03
2.082e-01,2.229e-03
2.126e-01,4.458e-03
2.171e-01,0.000e+00
2.216e-01,4.458e-03
2.261e-01,6.687e-03
2.306e-01,8.916e-03
2.351e-01,6.687e-03
2.396e-01,6.687e-03
2.440e-01,8.916e-03
2.485e-01,8.916e-03
2.530e-01,6.687e-03
2.575e-01,6.687e-03
2.620e-01,2.229e-03
2.665e-01,4.458e-03
2.710e-01,6.687e-03
2.755e-01,4.458e-03
2.799e-01,1.337e-02
2.844e-01,1.783e-02
2.889e-01,8.916e-03
2.934e-01,2.229e-03
2.979e-01,2.229e-02
3.024e-01,6.687e-03
3.069e-01,2.229e-03
3.113e-01,1.337e-02
3.158e-01,6.687e-03
3.203e-01,1.337e-02
3.248e-01,1.783e-02
3.293e-01,2.006e-02
3.338e-01,1.560e-02
3.383e-01,1.560e-02
3.427e-01,8.916e-03
3.472e-01,1.783e-02
3.517e-01,1.114e-02
3.562e-01,1.560e-02
3.607e-01,1.783e-02
3.652e-01,2.006e-02
3.697e-01,1.560e-02
3.742e-01,2.452e-02
3.786e-01,2.675e-02
3.831e-01,2.229e-02
3.876e-01,2.675e-02
3.921e-01,2.006e-02
3.966e-01,1.783e-02
4.011e-01,1.114e-02
4.056e-01,3.566e-02
4.100e-01,3.566e-02
4.145e-01,4.681e-02
4.190e-01,4.012e-02
4.235e-01,3.121e-02
4.280e-01,3.121e-02
4.325e-01,3.566e-02
4.370e-01,2.452e-02
4.414e-01,3.566e-02
4.459e-01,3.343e-02
4.504e-01,3.789e-02
4.549e-01,5.795e-02
4.594e-01,4.681e-02
4.639e-01,5.572e-02
4.684e-01,4.235e-02
4.729e-01,6.464e-02
4.773e-01,5.572e-02
4.818e-01,4.681e-02
4.863e-01,5.127e-02
4.908e-01,7.133e-02
4.953e-01,7.356e-02
4.998e-01,6.018e-02
5.043e-01,5.127e-02
5.087e-01,1.003e-01
5.132e-01,6.241e-02
5.177e-01,8.470e-02
5.222e-01,8.247e-02
5.267e-01,8.024e-02
5.312e-01,8.693e-02
5.357e-01,1.025e-01
5.401e-01,7.801e-02
5.446e-01,9.585e-02
5.491e-01,9.362e-02
5.536e-01,1.337e-01
5.581e-01,8.693e-02
5.626e-01,1.226e-01
5.671e-01,1.583e-01
5.716e-01,1.382e-01
5.760e-01,1.761e-01
5.805e-01,1.560e-01
5.850e-01,1.315e-01
5.895e-01,1.583e-01
5.940e-01,1.694e-01
5.985e-01,1.516e-01
6.030e-01,1.538e-01
6.074e-01,2.006e-01
6.119e-01,2.207e-01
6.164e-01,2.675e-01
6.209e-01,2.675e-01
6.254e-01,2.786e-01
6.299e-01,2.675e-01
6.344e-01,2.140e-01
6.388e-01,2.875e-01
6.433e-01,2.809e-01
6.478e-01,3.254e-01
6.523e-01,3.098e-01
6.568e-01,3.121e-01
6.613e-01,3.656e-01
6.658e-01,4.190e-01
6.703e-01,3.923e-01
6.747e-01,4.636e-01
6.792e-01,4.235e-01
6.837e-01,4.792e-01
6.882e-01,4.881e-01
6.927e-01,4.993e-01
6.972e-01,5.907e-01
7.017e-01,6.241e-01
7.061e-01,6.642e-01
7.106e-01,7.445e-01
7.151e-01,7.868e-01
7.196e-01,8.203e-01
7.241e-01,8.515e-01
7.286e-01,9.183e-01
7.331e-01,1.001e+00
7.375e-01,1.032e+00
7.420e-01,1.114e+00
7.465e-01,1.193e+00
7.510e-01,1.284e+00
7.555e-01,1.480e+00
7.600e-01,1.565e+00
7.645e-01,1.710e+00
7.690e-01,1.785e+00
7.734e-01,1.968e+00
7.779e-01,2.184e+00
7.824e-01,2.207e+00
7.869e-01,2.644e+00
7.914e-01,2.806e+00
7.959e-01,3.056e+00
8.004e-01,3.303e+00
8.048e-01,3.571e+00
8.093e-01,3.912e+00
8.138e-01,4.696e+00
8.183e-01,4.826e+00
8.228e-01,5.457e+00
8.273e-01,5.931e+00
8.318e-01,6.373e+00
8.362e-01,7.133e+00
8.407e-01,8.020e+00
8.452e-01,9.018e+00
8.497e-01,9.643e+00
8.542e-01,1.022e+01
8.587e-01,1.101e+01
8.632e-01,1.164e+01
8.677e-01,1.147e+01
8.721e-01,1.154e+01
8.766e-01,1.148e+01
8.811e-01,1.059e+01
8.856e-01,9.433e+00
8.901e-01,7.148e+00
8.946e-01,5.512e+00
8.991e-01,3.635e+00
9.035e-01,1.886e+00
9.080e-01,9.830e-01
9.125e-01,3.522e-01
9.170e-01,8.693e-02
9.215e-01,8.916e-03
9.260e-01,0.000e+00
9.305e-01,0.000e+00
9.349e-01,0.000e+00
9.394e-01,0.000e+00
9.439e-01,0.000e+00
9.484e-01,0.000e+00
9.529e-01,0.000e+00
9.574e-01,0.000e+00
9.619e-01,0.000e+00
9.664e-01,0.000e+00
9.708e-01,0.000e+00
9.753e-01,0.000e+00
9.798e-01,0.000e+00
9.843e-01,0.000e+00
9.888e-01,0.000e+00
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/1_2.csv <==
transmittance,probability_density
1.222e-01,0.000e+00
1.266e-01,0.000e+00
1.310e-01,2.273e-03
1.354e-01,0.000e+00
1.398e-01,2.273e-03
1.442e-01,0.000e+00
1.486e-01,0.000e+00
1.530e-01,0.000e+00
1.574e-01,0.000e+00
1.618e-01,0.000e+00
1.662e-01,0.000e+00
1.706e-01,0.000e+00
1.750e-01,2.273e-03
1.794e-01,0.000e+00
1.838e-01,4.545e-03
1.882e-01,0.000e+00
1.926e-01,0.000e+00
1.970e-01,2.273e-03
2.014e-01,4.545e-03
2.058e-01,4.545e-03
2.102e-01,4.545e-03
2.146e-01,0.000e+00
2.190e-01,4.545e-03
2.234e-01,0.000e+00
2.278e-01,4.545e-03
2.322e-01,2.273e-03
2.366e-01,2.273e-03
2.410e-01,2.273e-03
2.454e-01,4.545e-03
2.498e-01,0.000e+00
2.542e-01,2.273e-03
2.586e-01,4.545e-03
2.630e-01,4.545e-03
2.674e-01,4.545e-03
2.718e-01,6.818e-03
2.762e-01,0.000e+00
2.806e-01,2.273e-03
2.850e-01,6.818e-03
2.894e-01,4.545e-03
2.938e-01,9.091e-03
2.982e-01,2.273e-03
3.026e-01,4.545e-03
3.070e-01,4.545e-03
3.114e-01,1.364e-02
3.158e-01,4.545e-03
3.202e-01,9.091e-03
3.246e-01,6.818e-03
3.290e-01,9.091e-03
3.334e-01,4.545e-03
3.378e-01,9.091e-03
3.422e-01,1.136e-02
3.466e-01,6.818e-03
3.510e-01,1.364e-02
3.554e-01,4.545e-03
3.598e-01,4.545e-03
3.642e-01,1.364e-02
3.686e-01,1.591e-02
3.730e-01,1.136e-02
3.774e-01,1.818e-02
3.818e-01,1.818e-02
3.862e-01,1.364e-02
3.906e-01,9.091e-03
3.950e-01,2.045e-02
3.994e-01,2.045e-02
4.038e-01,1.136e-02
4.082e-01,1.591e-02
4.126e-01,1.364e-02
4.170e-01,4.545e-03
4.214e-01,2.500e-02
4.258e-01,9.091e-03
4.302e-01,2.045e-02
4.346e-01,3.409e-02
4.390e-01,2.273e-02
4.434e-01,2.500e-02
4.478e-01,3.409e-02
4.522e-01,2.955e-02
4.566e-01,1.364e-02
4.610e-01,2.955e-02
4.654e-01,2.727e-02
4.698e-01,3.409e-02
4.742e-01,2.727e-02
4.786e-01,4.091e-02
4.830e-01,3.182e-02
4.874e-01,4.091e-02
4.918e-01,2.273e-02
4.962e-01,4.773e-02
5.006e-01,4.318e-02
5.050e-01,3.636e-02
5.094e-01,5.000e-02
5.138e-01,2.500e-02
5.182e-01,4.773e-02
5.226e-01,6.364e-02
5.270e-01,4.545e-02
5.314e-01,5.909e-02
5.358e-01,4.318e-02
5.402e-01,6.136e-02
5.446e-01,7.273e-02
5.490e-01,6.364e-02
5.534e-01,6.818e-02
5.578e-01,6.364e-02
5.622e-01,9.773e-02
5.666e-01,6.591e-02
5.710e-01,1.091e-01
5.754e-01,9.773e-02
5.798e-01,1.136e-01
5.842e-01,6.591e-02
5.886e-01,7.955e-02
5.930e-01,8.864e-02
5.974e-01,1.136e-01
6.018e-01,1.159e-01
6.062e-01,1.159e-01
6.106e-01,1.432e-01
6.150e-01,1.591e-01
6.194e-01,1.318e-01
6.238e-01,1.545e-01
6.282e-01,1.545e-01
6.326e-01,1.705e-01
6.370e-01,1.614e-01
6.414e-01,1.955e-01
6.458e-01,1.659e-01
6.502e-01,2.227e-01
6.546e-01,2.295e-01
6.590e-01,2.432e-01
6.634e-01,2.568e-01
6.678e-01,2.250e-01
6.722e-01,3.136e-01
6.766e-01,2.659e-01
6.810e-01,3.159e-01
6.854e-01,3.477e-01
6.898e-01,3.341e-01
6.942e-01,4.295e-01
6.986e-01,3.750e-01
7.030e-01,3.727e-01
7.074e-01,4.114e-01
7.118e-01,5.182e-01
7.162e-01,4.523e-01
7.206e-01,4.977e-01
7.250e-01,5.432e-01
7.294e-01,6.182e-01
7.338e-01,7.227e-01
7.382e-01,7.614e-01
7.426e-01,8.045e-01
7.470e-01,8.591e-01
7.514e-01,8.341e-01
7.558e-01,9.409e-01
7.602e-01,1.084e+00
7.646e-01,1.111e+00
7.690e-01,1.291e+00
7.734e-01,1.291e+00
7.778e-01,1.430e+00
7.822e-01,1.602e+00
7.866e-01,1.807e+00
7.910e-01,1.945e+00
7.954e-01,2.145e+00
7.998e-01,2.298e+00
8.042e-01,2.493e+00
8.086e-01,2.834e+00
8.130e-01,3.205e+00
8.174e-01,3.384e+00
8.218e-01,3.993e+00
8.262e-01,4.282e+00
8.306e-01,4.680e+00
8.350e-01,5.423e+00
8.394e-01,6.068e+00
8.438e-01,6.795e+00
8.482e-01,7.118e+00
8.526e-01,8.264e+00
8.570e-01,9.939e+00
8.614e-01,1.033e+01
8.658e-01,1.114e+01
8.702e-01,1.263e+01
8.746e-01,1.313e+01
8.790e-01,1.370e+01
8.834e-01,1.302e+01
8.878e-01,1.289e+01
8.922e-01,1.248e+01
8.966e-01,9.691e+00
9.010e-01,7.607e+00
9.054e-01,5.291e+00
9.098e-01,2.834e+00
9.142e-01,1.343e+00
9.186e-01,5.364e-01
9.230e-01,1.068e-01
9.274e-01,1.364e-02
9.318e-01,0.000e+00
9.362e-01,0.000e+00
9.406e-01,0.000e+00
9.450e-01,0.000e+00
9.494e-01,0.000e+00
9.538e-01,0.000e+00
9.582e-01,0.000e+00
9.626e-01,0.000e+00
9.670e-01,0.000e+00
9.714e-01,0.000e+00
9.758e-01,0.000e+00
9.802e-01,0.000e+00
9.846e-01,0.000e+00
9.890e-01,0.000e+00
9.934e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/1_25.csv <==
transmittance,probability_density
1.511e-01,0.000e+00
1.554e-01,0.000e+00
1.596e-01,0.000e+00
1.639e-01,2.350e-03
1.681e-01,2.350e-03
1.724e-01,0.000e+00
1.767e-01,0.000e+00
1.809e-01,0.000e+00
1.852e-01,0.000e+00
1.894e-01,0.000e+00
1.937e-01,0.000e+00
1.979e-01,0.000e+00
2.022e-01,0.000e+00
2.064e-01,0.000e+00
2.107e-01,0.000e+00
2.150e-01,2.350e-03
2.192e-01,0.000e+00
2.235e-01,0.000e+00
2.277e-01,0.000e+00
2.320e-01,4.700e-03
2.362e-01,2.350e-03
2.405e-01,4.700e-03
2.447e-01,0.000e+00
2.490e-01,2.350e-03
2.532e-01,4.700e-03
2.575e-01,2.350e-03
2.618e-01,0.000e+00
2.660e-01,2.350e-03
2.703e-01,7.051e-03
2.745e-01,4.700e-03
2.788e-01,4.700e-03
2.830e-01,2.350e-03
2.873e-01,4.700e-03
2.915e-01,4.700e-03
2.958e-01,2.350e-03
3.001e-01,4.700e-03
3.043e-01,0.000e+00
3.086e-01,2.350e-03
3.128e-01,2.350e-03
3.171e-01,0.000e+00
3.213e-01,0.000e+00
3.256e-01,2.350e-03
3.298e-01,2.350e-03
3.341e-01,1.175e-02
3.383e-01,2.350e-03
3.426e-01,7.051e-03
3.469e-01,4.700e-03
3.511e-01,4.700e-03
3.554e-01,4.700e-03
3.596e-01,9.401e-03
3.639e-01,2.350e-03
3.681e-01,7.051e-03
3.724e-01,4.700e-03
3.766e-01,1.645e-02
3.809e-01,7.051e-03
3.852e-01,2.350e-03
3.894e-01,7.051e-03
3.937e-01,2.350e-03
3.979e-01,1.645e-02
4.022e-01,2.350e-03
4.064e-01,4.700e-03
4.107e-01,7.051e-03
4.149e-01,2.350e-03
4.192e-01,9.401e-03
4.234e-01,1.410e-02
4.277e-01,2.350e-02
4.320e-01,1.175e-02
4.362e-01,1.175e-02
4.405e-01,1.880e-02
4.447e-01,1.880e-02
4.490e-01,1.645e-02
4.532e-01,2.350e-02
4.575e-01,1.645e-02
4.617e-01,4.700e-03
4.660e-01,1.880e-02
4.703e-01,1.645e-02
4.745e-01,2.350e-02
4.788e-01,9.401e-03
4.830e-01,9.401e-03
4.873e-01,2.115e-02
4.915e-01,3.055e-02
4.958e-01,9.401e-03
5.000e-01,2.585e-02
5.043e-01,4.230e-02
5.085e-01,1.410e-02
5.128e-01,2.350e-02
5.171e-01,4.935e-02
5.213e-01,3.760e-02
5.256e-01,3.760e-02
5.298e-01,3.055e-02
5.341e-01,4.230e-02
5.383e-01,3.995e-02
5.426e-01,2.585e-02
5.468e-01,2.820e-02
5.511e-01,4.700e-02
5.554e-01,3.525e-02
5.596e-01,4.935e-02
5.639e-01,4.230e-02
5.681e-01,5.875e-02
5.724e-01,3.995e-02
5.766e-01,3.995e-02
5.809e-01,4.465e-02
5.851e-01,5.875e-02
5.894e-01,5.170e-02
5.936e-01,6.345e-02
5.979e-01,9.166e-02
6.022e-01,8.461e-02
6.064e-01,7.991e-02
6.107e-01,7.521e-02
6.149e-01,7.521e-02
6.192e-01,1.081e-01
6.234e-01,9.401e-02
6.277e-01,8.226e-02
6.319e-01,1.128e-01
6.362e-01,1.034e-01
6.405e-01,1.175e-01
6.447e-01,1.340e-01
6.490e-01,9.636e-02
6.532e-01,1.457e-01
6.575e-01,1.551e-01
6.617e-01,1.575e-01
6.660e-01,1.716e-01
6.702e-01,1.669e-01
6.745e-01,2.139e-01
6.787e-01,1.786e-01
6.830e-01,2.045e-01
6.873e-01,2.303e-01
6.915e-01,2.162e-01
6.958e-01,2.209e-01
7.000e-01,2.632e-01
7.043e-01,2.397e-01
7.085e-01,2.797e-01
7.128e-01,3.196e-01
7.170e-01,3.408e-01
7.213e-01,3.525e-01
7.256e-01,3.596e-01
7.298e-01,4.418e-01
7.341e-01,4.559e-01
7.383e-01,4.230e-01
7.426e-01,5.147e-01
7.468e-01,5.076e-01
7.511e-01,6.040e-01
7.553e-01,6.251e-01
7.596e-01,6.557e-01
7.638e-01,7.051e-01
7.681e-01,8.461e-01
7.724e-01,8.954e-01
7.766e-01,9.377e-01
7.809e-01,1.034e+00
7.851e-01,1.079e+00
7.894e-01,1.302e+00
7.936e-01,1.389e+00
7.979e-01,1.561e+00
8.021e-01,1.570e+00
8.064e-01,1.894e+00
8.107e-01,1.998e+00
8.149e-01,2.313e+00
8.192e-01,2.496e+00
8.234e-01,2.707e+00
8.277e-01,3.194e+00
8.319e-01,3.514e+00
8.362e-01,3.976e+00
8.404e-01,4.432e+00
8.447e-01,5.109e+00
8.489e-01,5.615e+00
8.532e-01,6.714e+00
8.575e-01,7.166e+00
8.617e-01,8.146e+00
8.660e-01,9.248e+00
8.702e-01,1.083e+01
8.745e-01,1.220e+01
8.787e-01,1.307e+01
8.830e-01,1.463e+01
8.872e-01,1.542e+01
8.915e-01,1.541e+01
8.958e-01,1.498e+01
9.000e-01,1.452e+01
9.043e-01,1.213e+01
9.085e-01,9.403e+00
9.128e-01,5.958e+00
9.170e-01,3.450e+00
9.213e-01,1.436e+00
9.255e-01,5.029e-01
9.298e-01,8.696e-02
9.340e-01,4.700e-03
9.383e-01,0.000e+00
9.426e-01,0.000e+00
9.468e-01,0.000e+00
9.511e-01,0.000e+00
9.553e-01,0.000e+00
9.596e-01,0.000e+00
9.638e-01,0.000e+00
9.681e-01,0.000e+00
9.723e-01,0.000e+00
9.766e-01,0.000e+00
9.809e-01,0.000e+00
9.851e-01,0.000e+00
9.894e-01,0.000e+00
9.936e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/1_3.csv <==
transmittance,probability_density
1.829e-01,0.000e+00
1.870e-01,0.000e+00
1.911e-01,0.000e+00
1.952e-01,0.000e+00
1.992e-01,2.441e-03
2.033e-01,0.000e+00
2.074e-01,2.441e-03
2.115e-01,0.000e+00
2.156e-01,0.000e+00
2.197e-01,0.000e+00
2.238e-01,0.000e+00
2.279e-01,0.000e+00
2.320e-01,0.000e+00
2.361e-01,0.000e+00
2.402e-01,0.000e+00
2.443e-01,0.000e+00
2.484e-01,0.000e+00
2.525e-01,0.000e+00
2.566e-01,4.883e-03
2.607e-01,0.000e+00
2.648e-01,0.000e+00
2.689e-01,4.883e-03
2.730e-01,2.441e-03
2.771e-01,0.000e+00
2.812e-01,0.000e+00
2.853e-01,0.000e+00
2.894e-01,0.000e+00
2.935e-01,0.000e+00
2.976e-01,4.883e-03
3.016e-01,2.441e-03
3.057e-01,0.000e+00
3.098e-01,2.441e-03
3.139e-01,4.883e-03
3.180e-01,0.000e+00
3.221e-01,4.883e-03
3.262e-01,7.324e-03
3.303e-01,7.324e-03
3.344e-01,0.000e+00
3.385e-01,4.883e-03
3.426e-01,2.441e-03
3.467e-01,0.000e+00
3.508e-01,0.000e+00
3.549e-01,2.441e-03
3.590e-01,0.000e+00
3.631e-01,1.221e-02
3.672e-01,0.000e+00
3.713e-01,4.883e-03
3.754e-01,7.324e-03
3.795e-01,4.883e-03
3.836e-01,2.441e-03
3.877e-01,4.883e-03
3.918e-01,0.000e+00
3.959e-01,4.883e-03
3.999e-01,7.324e-03
4.040e-01,4.883e-03
4.081e-01,4.883e-03
4.122e-01,2.441e-03
4.163e-01,0.000e+00
4.204e-01,7.324e-03
4.245e-01,7.324e-03
4.286e-01,9.766e-03
4.327e-01,4.883e-03
4.368e-01,4.883e-03
4.409e-01,2.441e-03
4.450e-01,4.883e-03
4.491e-01,7.324e-03
4.532e-01,1.221e-02
4.573e-01,7.324e-03
4.614e-01,7.324e-03
4.655e-01,9.766e-03
4.696e-01,1.221e-02
4.737e-01,4.883e-03
4.778e-01,9.766e-03
4.819e-01,2.197e-02
4.860e-01,1.465e-02
4.901e-01,4.883e-03
4.942e-01,1.221e-02
4.983e-01,2.197e-02
5.023e-01,1.465e-02
5.064e-01,1.465e-02
5.105e-01,1.221e-02
5.146e-01,1.465e-02
5.187e-01,3.418e-02
5.228e-01,1.465e-02
5.269e-01,9.766e-03
5.310e-01,1.465e-02
5.351e-01,1.953e-02
5.392e-01,2.197e-02
5.433e-01,1.465e-02
5.474e-01,2.441e-02
5.515e-01,3.174e-02
5.556e-01,3.174e-02
5.597e-01,2.930e-02
5.638e-01,1.953e-02
5.679e-01,3.662e-02
5.720e-01,4.150e-02
5.761e-01,2.930e-02
5.802e-01,3.418e-02
5.843e-01,4.883e-02
5.884e-01,3.906e-02
5.925e-01,2.441e-02
5.966e-01,4.639e-02
6.006e-01,3.906e-02
6.047e-01,2.686e-02
6.088e-01,4.883e-02
6.129e-01,5.127e-02
6.170e-01,3.418e-02
6.211e-01,5.371e-02
6.252e-01,5.860e-02
6.293e-01,7.080e-02
6.334e-01,6.592e-02
6.375e-01,7.813e-02
6.416e-01,8.057e-02
6.457e-01,7.813e-02
6.498e-01,6.348e-02
6.539e-01,8.545e-02
6.580e-01,8.057e-02
6.621e-01,9.033e-02
6.662e-01,1.123e-01
6.703e-01,1.001e-01
6.744e-01,1.147e-01
6.785e-01,1.440e-01
6.826e-01,1.221e-01
6.867e-01,1.050e-01
6.908e-01,1.318e-01
6.949e-01,1.807e-01
6.990e-01,1.611e-01
7.030e-01,2.002e-01
7.071e-01,1.807e-01
7.112e-01,1.636e-01
7.153e-01,2.100e-01
7.194e-01,2.344e-01
7.235e-01,2.588e-01
7.276e-01,2.344e-01
7.317e-01,2.417e-01
7.358e-01,2.857e-01
7.399e-01,2.759e-01
7.440e-01,3.174e-01
7.481e-01,3.540e-01
7.522e-01,3.955e-01
7.563e-01,4.395e-01
7.604e-01,4.566e-01
7.645e-01,4.810e-01
7.686e-01,5.200e-01
7.727e-01,5.249e-01
7.768e-01,6.030e-01
7.809e-01,6.885e-01
7.850e-01,6.763e-01
7.891e-01,7.691e-01
7.932e-01,8.911e-01
7.973e-01,9.571e-01
8.013e-01,1.096e+00
8.054e-01,1.223e+00
8.095e-01,1.262e+00
8.136e-01,1.414e+00
8.177e-01,1.604e+00
8.218e-01,1.863e+00
8.259e-01,2.048e+00
8.300e-01,2.166e+00
8.341e-01,2.598e+00
8.382e-01,2.827e+00
8.423e-01,3.154e+00
8.464e-01,3.738e+00
8.505e-01,4.202e+00
8.546e-01,4.871e+00
8.587e-01,5.261e+00
8.628e-01,6.301e+00
8.669e-01,7.493e+00
8.710e-01,8.250e+00
8.751e-01,9.341e+00
8.792e-01,1.098e+01
8.833e-01,1.267e+01
8.874e-01,1.420e+01
8.915e-01,1.575e+01
8.956e-01,1.757e+01
8.997e-01,1.732e+01
9.037e-01,1.771e+01
9.078e-01,1.643e+01
9.119e-01,1.460e+01
9.160e-01,1.076e+01
9.201e-01,6.758e+00
9.242e-01,3.455e+00
9.283e-01,1.299e+00
9.324e-01,4.102e-01
9.365e-01,4.883e-02
9.406e-01,0.000e+00
9.447e-01,0.000e+00
9.488e-01,0.000e+00
9.529e-01,0.000e+00
9.570e-01,0.000e+00
9.611e-01,0.000e+00
9.652e-01,0.000e+00
9.693e-01,0.000e+00
9.734e-01,0.000e+00
9.775e-01,0.000e+00
9.816e-01,0.000e+00
9.857e-01,0.000e+00
9.898e-01,0.000e+00
9.939e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/1_35.csv <==
transmittance,probability_density
2.110e-01,0.000e+00
2.149e-01,0.000e+00
2.189e-01,0.000e+00
2.228e-01,0.000e+00
2.268e-01,0.000e+00
2.308e-01,2.528e-03
2.347e-01,0.000e+00
2.387e-01,0.000e+00
2.426e-01,0.000e+00
2.466e-01,0.000e+00
2.505e-01,2.528e-03
2.545e-01,0.000e+00
2.584e-01,0.000e+00
2.624e-01,0.000e+00
2.663e-01,0.000e+00
2.703e-01,0.000e+00
2.743e-01,0.000e+00
2.782e-01,2.528e-03
2.822e-01,0.000e+00
2.861e-01,0.000e+00
2.901e-01,0.000e+00
2.940e-01,2.528e-03
2.980e-01,0.000e+00
3.019e-01,2.528e-03
3.059e-01,2.528e-03
3.099e-01,0.000e+00
3.138e-01,2.528e-03
3.178e-01,0.000e+00
3.217e-01,2.528e-03
3.257e-01,2.528e-03
3.296e-01,2.528e-03
3.336e-01,0.000e+00
3.375e-01,0.000e+00
3.415e-01,0.000e+00
3.454e-01,0.000e+00
3.494e-01,2.528e-03
3.534e-01,0.000e+00
3.573e-01,0.000e+00
3.613e-01,2.528e-03
3.652e-01,0.000e+00
3.692e-01,0.000e+00
3.731e-01,5.057e-03
3.771e-01,7.585e-03
3.810e-01,7.585e-03
3.850e-01,5.057e-03
3.890e-01,2.528e-03
3.929e-01,2.528e-03
3.969e-01,5.057e-03
4.008e-01,2.528e-03
4.048e-01,2.528e-03
4.087e-01,2.528e-03
4.127e-01,5.057e-03
4.166e-01,0.000e+00
4.206e-01,2.528e-03
4.245e-01,0.000e+00
4.285e-01,2.528e-03
4.325e-01,2.528e-03
4.364e-01,0.000e+00
4.404e-01,7.585e-03
4.443e-01,2.528e-03
4.483e-01,5.057e-03
4.522e-01,5.057e-03
4.562e-01,0.000e+00
4.601e-01,5.057e-03
4.641e-01,5.057e-03
4.681e-01,0.000e+00
4.720e-01,5.057e-03
4.760e-01,7.585e-03
4.799e-01,2.528e-03
4.839e-01,0.000e+00
4.878e-01,1.011e-02
4.918e-01,5.057e-03
4.957e-01,1.264e-02
4.997e-01,1.011e-02
5.036e-01,5.057e-03
5.076e-01,7.585e-03
5.116e-01,5.057e-03
5.155e-01,1.770e-02
5.195e-01,1.264e-02
5.234e-01,2.528e-03
5.274e-01,2.276e-02
5.313e-01,2.528e-03
5.353e-01,7.585e-03
5.392e-01,1.770e-02
5.432e-01,1.770e-02
5.472e-01,1.517e-02
5.511e-01,1.011e-02
5.551e-01,1.264e-02
5.590e-01,1.517e-02
5.630e-01,1.264e-02
5.669e-01,1.770e-02
5.709e-01,2.276e-02
5.748e-01,1.517e-02
5.788e-01,2.528e-02
5.827e-01,1.770e-02
5.867e-01,2.781e-02
5.907e-01,2.276e-02
5.946e-01,1.770e-02
5.986e-01,2.781e-02
6.025e-01,2.528e-02
6.065e-01,2.781e-02
6.104e-01,2.276e-02
6.144e-01,3.287e-02
6.183e-01,3.287e-02
6.223e-01,2.023e-02
6.263e-01,4.551e-02
6.302e-01,4.804e-02
6.342e-01,2.781e-02
6.381e-01,3.793e-02
6.421e-01,6.068e-02
6.460e-01,2.023e-02
6.500e-01,3.540e-02
6.539e-01,5.815e-02
6.579e-01,6.321e-02
6.618e-01,5.815e-02
6.658e-01,6.068e-02
6.698e-01,4.046e-02
6.737e-01,8.850e-02
6.777e-01,8.597e-02
6.816e-01,6.068e-02
6.856e-01,7.585e-02
6.895e-01,7.080e-02
6.935e-01,9.861e-02
6.974e-01,1.037e-01
7.014e-01,1.239e-01
7.054e-01,1.214e-01
7.093e-01,1.113e-01
7.133e-01,1.264e-01
7.172e-01,1.188e-01
7.212e-01,1.568e-01
7.251e-01,1.517e-01
7.291e-01,1.770e-01
7.330e-01,1.618e-01
7.370e-01,1.643e-01
7.409e-01,2.124e-01
7.449e-01,2.073e-01
7.489e-01,2.326e-01
7.528e-01,2.326e-01
7.568e-01,2.655e-01
7.607e-01,2.756e-01
7.647e-01,2.984e-01
7.686e-01,3.439e-01
7.726e-01,3.161e-01
7.765e-01,3.919e-01
7.805e-01,3.717e-01
7.845e-01,5.183e-01
7.884e-01,4.678e-01
7.924e-01,5.259e-01
7.963e-01,6.346e-01
8.003e-01,6.827e-01
8.042e-01,6.877e-01
8.082e-01,7.434e-01
8.121e-01,8.799e-01
8.161e-01,9.406e-01
8.200e-01,1.168e+00
8.240e-01,1.254e+00
8.280e-01,1.307e+00
8.319e-01,1.568e+00
8.359e-01,1.694e+00
8.398e-01,1.962e+00
8.438e-01,2.286e+00
8.477e-01,2.549e+00
8.517e-01,2.834e+00
8.556e-01,3.317e+00
8.596e-01,3.805e+00
8.636e-01,4.437e+00
8.675e-01,5.145e+00
8.715e-01,5.947e+00
8.754e-01,6.766e+00
8.794e-01,8.331e+00
8.833e-01,9.568e+00
8.873e-01,1.079e+01
8.912e-01,1.288e+01
8.952e-01,1.505e+01
8.991e-01,1.704e+01
9.031e-01,1.894e+01
9.071e-01,2.053e+01
9.110e-01,2.000e+01
9.150e-01,1.958e+01
9.189e-01,1.663e+01
9.229e-01,1.251e+01
9.268e-01,7.509e+00
9.308e-01,3.479e+00
9.347e-01,1.201e+00
9.387e-01,2.604e-01
9.427e-01,2.528e-02
9.466e-01,0.000e+00
9.506e-01,0.000e+00
9.545e-01,0.000e+00
9.585e-01,0.000e+00
9.624e-01,0.000e+00
9.664e-01,0.000e+00
9.703e-01,0.000e+00
9.743e-01,0.000e+00
9.782e-01,0.000e+00
9.822e-01,0.000e+00
9.862e-01,0.000e+00
9.901e-01,0.000e+00
9.941e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/1_4.csv <==
transmittance,probability_density
2.557e-01,0.000e+00
2.594e-01,0.000e+00
2.631e-01,0.000e+00
2.669e-01,0.000e+00
2.706e-01,0.000e+00
2.743e-01,0.000e+00
2.781e-01,2.680e-03
2.818e-01,0.000e+00
2.855e-01,0.000e+00
2.893e-01,0.000e+00
2.930e-01,0.000e+00
2.967e-01,2.680e-03
3.005e-01,0.000e+00
3.042e-01,2.680e-03
3.079e-01,0.000e+00
3.116e-01,0.000e+00
3.154e-01,2.680e-03
3.191e-01,0.000e+00
3.228e-01,0.000e+00
3.266e-01,0.000e+00
3.303e-01,0.000e+00
3.340e-01,0.000e+00
3.378e-01,2.680e-03
3.415e-01,0.000e+00
3.452e-01,2.680e-03
3.490e-01,0.000e+00
3.527e-01,0.000e+00
3.564e-01,2.680e-03
3.601e-01,2.680e-03
3.639e-01,0.000e+00
3.676e-01,0.000e+00
3.713e-01,0.000e+00
3.751e-01,0.000e+00
3.788e-01,2.680e-03
3.825e-01,0.000e+00
3.863e-01,2.680e-03
3.900e-01,2.680e-03
3.937e-01,0.000e+00
3.975e-01,0.000e+00
4.012e-01,2.680e-03
4.049e-01,0.000e+00
4.087e-01,0.000e+00
4.124e-01,0.000e+00
4.161e-01,2.680e-03
4.198e-01,0.000e+00
4.236e-01,1.072e-02
4.273e-01,2.680e-03
4.310e-01,8.041e-03
4.348e-01,5.361e-03
4.385e-01,2.680e-03
4.422e-01,0.000e+00
4.460e-01,2.680e-03
4.497e-01,5.361e-03
4.534e-01,0.000e+00
4.572e-01,2.680e-03
4.609e-01,0.000e+00
4.646e-01,0.000e+00
4.683e-01,5.361e-03
4.721e-01,0.000e+00
4.758e-01,0.000e+00
4.795e-01,5.361e-03
4.833e-01,0.000e+00
4.870e-01,2.680e-03
4.907e-01,5.361e-03
4.945e-01,2.680e-03
4.982e-01,2.680e-03
5.019e-01,5.361e-03
5.057e-01,2.680e-03
5.094e-01,2.680e-03
5.131e-01,0.000e+00
5.168e-01,0.000e+00
5.206e-01,5.361e-03
5.243e-01,2.680e-03
5.280e-01,1.072e-02
5.318e-01,1.072e-02
5.355e-01,5.361e-03
5.392e-01,2.680e-03
5.430e-01,8.041e-03
5.467e-01,1.072e-02
5.504e-01,5.361e-03
5.542e-01,1.072e-02
5.579e-01,5.361e-03
5.616e-01,1.072e-02
5.653e-01,1.072e-02
5.691e-01,8.041e-03
5.728e-01,1.072e-02
5.765e-01,1.608e-02
5.803e-01,8.041e-03
5.840e-01,1.876e-02
5.877e-01,1.340e-02
5.915e-01,1.876e-02
5.952e-01,1.340e-02
5.989e-01,5.361e-03
6.027e-01,1.876e-02
6.064e-01,1.072e-02
6.101e-01,1.608e-02
6.139e-01,1.340e-02
6.176e-01,1.072e-02
6.213e-01,1.608e-02
6.250e-01,2.144e-02
6.288e-01,3.484e-02
6.325e-01,2.412e-02
6.362e-01,1.608e-02
6.400e-01,2.948e-02
6.437e-01,4.020e-02
6.474e-01,2.144e-02
6.512e-01,1.608e-02
6.549e-01,2.680e-02
6.586e-01,2.680e-02
6.624e-01,3.216e-02
6.661e-01,2.680e-02
6.698e-01,4.825e-02
6.735e-01,2.948e-02
6.773e-01,4.288e-02
6.810e-01,4.288e-02
6.847e-01,5.093e-02
6.885e-01,5.093e-02
6.922e-01,6.165e-02
6.959e-01,6.433e-02
6.997e-01,7.773e-02
7.034e-01,6.701e-02
7.071e-01,5.629e-02
7.109e-01,5.897e-02
7.146e-01,7.237e-02
7.183e-01,8.577e-02
7.220e-01,7.505e-02
7.258e-01,9.917e-02
7.295e-01,1.045e-01
7.332e-01,1.233e-01
7.370e-01,8.309e-02
7.407e-01,1.179e-01
7.444e-01,1.501e-01
7.482e-01,1.581e-01
7.519e-01,1.233e-01
7.556e-01,2.010e-01
7.594e-01,1.528e-01
7.631e-01,1.903e-01
7.668e-01,2.359e-01
7.705e-01,1.983e-01
7.743e-01,2.198e-01
7.780e-01,2.225e-01
7.817e-01,2.332e-01
7.855e-01,3.190e-01
7.892e-01,3.109e-01
7.929e-01,3.136e-01
7.967e-01,3.806e-01
8.004e-01,4.101e-01
8.041e-01,4.235e-01
8.079e-01,5.119e-01
8.116e-01,5.897e-01
8.153e-01,6.004e-01
8.191e-01,6.915e-01
8.228e-01,7.558e-01
8.265e-01,7.532e-01
8.302e-01,8.952e-01
8.340e-01,9.890e-01
8.377e-01,1.120e+00
8.414e-01,1.311e+00
8.452e-01,1.445e+00
8.489e-01,1.691e+00
8.526e-01,1.847e+00
8.564e-01,2.139e+00
8.601e-01,2.678e+00
8.638e-01,2.782e+00
8.676e-01,3.299e+00
8.713e-01,3.870e+00
8.750e-01,4.683e+00
8.787e-01,5.460e+00
8.825e-01,6.242e+00
8.862e-01,7.304e+00
8.899e-01,8.864e+00
8.937e-01,1.062e+01
8.974e-01,1.206e+01
9.011e-01,1.422e+01
9.049e-01,1.784e+01
9.086e-01,1.929e+01
9.123e-01,2.212e+01
9.161e-01,2.405e+01
9.198e-01,2.279e+01
9.235e-01,2.072e+01
9.272e-01,1.767e+01
9.310e-01,1.115e+01
9.347e-01,5.803e+00
9.384e-01,2.136e+00
9.422e-01,6.084e-01
9.459e-01,6.433e-02
9.496e-01,0.000e+00
9.534e-01,0.000e+00
9.571e-01,0.000e+00
9.608e-01,0.000e+00
9.646e-01,0.000e+00
9.683e-01,0.000e+00
9.720e-01,0.000e+00
9.757e-01,0.000e+00
9.795e-01,0.000e+00
9.832e-01,0.000e+00
9.869e-01,0.000e+00
9.907e-01,0.000e+00
9.944e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/1_45.csv <==
transmittance,probability_density
3.024e-01,0.000e+00
3.059e-01,0.000e+00
3.094e-01,0.000e+00
3.129e-01,0.000e+00
3.164e-01,0.000e+00
3.199e-01,0.000e+00
3.234e-01,0.000e+00
3.269e-01,0.000e+00
3.304e-01,2.860e-03
3.339e-01,0.000e+00
3.374e-01,0.000e+00
3.408e-01,0.000e+00
3.443e-01,2.860e-03
3.478e-01,2.860e-03
3.513e-01,0.000e+00
3.548e-01,0.000e+00
3.583e-01,0.000e+00
3.618e-01,0.000e+00
3.653e-01,0.000e+00
3.688e-01,0.000e+00
3.723e-01,0.000e+00
3.758e-01,0.000e+00
3.793e-01,2.860e-03
3.828e-01,0.000e+00
3.863e-01,2.860e-03
3.898e-01,0.000e+00
3.933e-01,2.860e-03
3.968e-01,0.000e+00
4.003e-01,0.000e+00
4.038e-01,0.000e+00
4.073e-01,2.860e-03
4.108e-01,0.000e+00
4.143e-01,0.000e+00
4.178e-01,0.000e+00
4.213e-01,2.860e-03
4.248e-01,0.000e+00
4.283e-01,0.000e+00
4.318e-01,0.000e+00
4.353e-01,5.719e-03
4.388e-01,0.000e+00
4.423e-01,0.000e+00
4.458e-01,2.860e-03
4.493e-01,0.000e+00
4.527e-01,0.000e+00
4.562e-01,5.719e-03
4.597e-01,0.000e+00
4.632e-01,0.000e+00
4.667e-01,5.719e-03
4.702e-01,5.719e-03
4.737e-01,2.860e-03
4.772e-01,0.000e+00
4.807e-01,0.000e+00
4.842e-01,2.860e-03
4.877e-01,2.860e-03
4.912e-01,2.860e-03
4.947e-01,2.860e-03
4.982e-01,2.860e-03
5.017e-01,0.000e+00
5.052e-01,2.860e-03
5.087e-01,0.000e+00
5.122e-01,2.860e-03
5.157e-01,0.000e+00
5.192e-01,2.860e-03
5.227e-01,0.000e+00
5.262e-01,0.000e+00
5.297e-01,0.000e+00
5.332e-01,2.860e-03
5.367e-01,0.000e+00
5.402e-01,0.000e+00
5.437e-01,0.000e+00
5.472e-01,5.719e-03
5.507e-01,5.719e-03
5.542e-01,2.860e-03
5.577e-01,2.860e-03
5.611e-01,2.860e-03
5.646e-01,5.719e-03
5.681e-01,1.430e-02
5.716e-01,0.000e+00
5.751e-01,5.719e-03
5.786e-01,8.579e-03
5.821e-01,1.144e-02
5.856e-01,1.716e-02
5.891e-01,5.719e-03
5.926e-01,5.719e-03
5.961e-01,5.719e-03
5.996e-01,1.144e-02
6.031e-01,2.860e-03
6.066e-01,2.002e-02
6.101e-01,2.860e-03
6.136e-01,8.579e-03
6.171e-01,8.579e-03
6.206e-01,1.144e-02
6.241e-01,2.574e-02
6.276e-01,2.860e-03
6.311e-01,1.144e-02
6.346e-01,1.430e-02
6.381e-01,2.002e-02
6.416e-01,5.719e-03
6.451e-01,1.430e-02
6.486e-01,2.574e-02
6.521e-01,8.579e-03
6.556e-01,1.144e-02
6.591e-01,1.716e-02
6.626e-01,1.430e-02
6.661e-01,1.716e-02
6.696e-01,1.716e-02
6.730e-01,2.574e-02
6.765e-01,2.574e-02
6.800e-01,2.574e-02
6.835e-01,5.719e-03
6.870e-01,1.430e-02
6.905e-01,2.860e-02
6.940e-01,2.574e-02
6.975e-01,2.574e-02
7.010e-01,4.290e-02
7.045e-01,4.004e-02
7.080e-01,4.290e-02
7.115e-01,5.434e-02
7.150e-01,4.004e-02
7.185e-01,3.432e-02
7.220e-01,7.435e-02
7.255e-01,5.719e-02
7.290e-01,5.434e-02
7.325e-01,7.435e-02
7.360e-01,6.863e-02
7.395e-01,5.434e-02
7.430e-01,6.577e-02
7.465e-01,7.721e-02
7.500e-01,1.087e-01
7.535e-01,1.201e-01
7.570e-01,9.151e-02
7.605e-01,1.230e-01
7.640e-01,9.723e-02
7.675e-01,9.437e-02
7.710e-01,1.287e-01
7.745e-01,1.516e-01
7.780e-01,1.945e-01
7.814e-01,1.516e-01
7.849e-01,2.030e-01
7.884e-01,1.830e-01
7.919e-01,2.517e-01
7.954e-01,2.173e-01
7.989e-01,1.687e-01
8.024e-01,2.688e-01
8.059e-01,2.974e-01
8.094e-01,3.060e-01
8.129e-01,3.317e-01
8.164e-01,3.517e-01
8.199e-01,3.946e-01
8.234e-01,5.033e-01
8.269e-01,5.062e-01
8.304e-01,5.405e-01
8.339e-01,6.377e-01
8.374e-01,7.035e-01
8.409e-01,8.007e-01
8.444e-01,9.094e-01
8.479e-01,9.723e-01
8.514e-01,1.047e+00
8.549e-01,1.218e+00
8.584e-01,1.378e+00
8.619e-01,1.787e+00
8.654e-01,1.776e+00
8.689e-01,2.171e+00
8.724e-01,2.642e+00
8.759e-01,2.977e+00
8.794e-01,3.426e+00
8.829e-01,4.138e+00
8.864e-01,4.856e+00
8.899e-01,5.840e+00
8.933e-01,6.823e+00
8.968e-01,8.333e+00
9.003e-01,9.769e+00
9.038e-01,1.194e+01
9.073e-01,1.403e+01
9.108e-01,1.702e+01
9.143e-01,2.073e+01
9.178e-01,2.345e+01
9.213e-01,2.592e+01
9.248e-01,2.697e+01
9.283e-01,2.541e+01
9.318e-01,2.201e+01
9.353e-01,1.580e+01
9.388e-01,8.582e+00
9.423e-01,3.578e+00
9.458e-01,9.809e-01
9.493e-01,1.487e-01
9.528e-01,0.000e+00
9.563e-01,0.000e+00
9.598e-01,0.000e+00
9.633e-01,0.000e+00
9.668e-01,0.000e+00
9.703e-01,0.000e+00
9.738e-01,0.000e+00
9.773e-01,0.000e+00
9.808e-01,0.000e+00
9.843e-01,0.000e+00
9.878e-01,0.000e+00
9.913e-01,0.000e+00
9.948e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/strong_inf/numerical/1_5.csv <==
transmittance,probability_density
3.376e-01,0.000e+00
3.409e-01,0.000e+00
3.442e-01,0.000e+00
3.475e-01,0.000e+00
3.509e-01,0.000e+00
3.542e-01,0.000e+00
3.575e-01,0.000e+00
3.608e-01,0.000e+00
3.641e-01,0.000e+00
3.675e-01,0.000e+00
3.708e-01,3.012e-03
3.741e-01,0.000e+00
3.774e-01,0.000e+00
3.807e-01,0.000e+00
3.841e-01,3.012e-03
3.874e-01,0.000e+00
3.907e-01,0.000e+00
3.940e-01,0.000e+00
3.973e-01,3.012e-03
4.007e-01,0.000e+00
4.040e-01,0.000e+00
4.073e-01,0.000e+00
4.106e-01,0.000e+00
4.139e-01,3.012e-03
4.173e-01,0.000e+00
4.206e-01,0.000e+00
4.239e-01,0.000e+00
4.272e-01,3.012e-03
4.305e-01,0.000e+00
4.339e-01,0.000e+00
4.372e-01,0.000e+00
4.405e-01,0.000e+00
4.438e-01,3.012e-03
4.471e-01,0.000e+00
4.505e-01,0.000e+00
4.538e-01,0.000e+00
4.571e-01,0.000e+00
4.604e-01,0.000e+00
4.637e-01,0.000e+00
4.671e-01,0.000e+00
4.704e-01,3.012e-03
4.737e-01,3.012e-03
4.770e-01,0.000e+00
4.803e-01,0.000e+00
4.837e-01,3.012e-03
4.870e-01,0.000e+00
4.903e-01,0.000e+00
4.936e-01,0.000e+00
4.970e-01,6.023e-03
5.003e-01,0.000e+00
5.036e-01,0.000e+00
5.069e-01,0.000e+00
5.102e-01,3.012e-03
5.136e-01,0.000e+00
5.169e-01,0.000e+00
5.202e-01,6.023e-03
5.235e-01,0.000e+00
5.268e-01,0.000e+00
5.302e-01,0.000e+00
5.335e-01,3.012e-03
5.368e-01,0.000e+00
5.401e-01,0.000e+00
5.434e-01,9.035e-03
5.468e-01,0.000e+00
5.501e-01,0.000e+00
5.534e-01,0.000e+00
5.567e-01,0.000e+00
5.600e-01,3.012e-03
5.634e-01,0.000e+00
5.667e-01,0.000e+00
5.700e-01,6.023e-03
5.733e-01,3.012e-03
5.766e-01,3.012e-03
5.800e-01,3.012e-03
5.833e-01,9.035e-03
5.866e-01,0.000e+00
5.899e-01,6.023e-03
5.932e-01,3.012e-03
5.966e-01,3.012e-03
5.999e-01,6.023e-03
6.032e-01,3.012e-03
6.065e-01,0.000e+00
6.098e-01,3.012e-03
6.132e-01,3.012e-03
6.165e-01,9.035e-03
6.198e-01,3.012e-03
6.231e-01,6.023e-03
6.264e-01,9.035e-03
6.298e-01,1.205e-02
6.331e-01,6.023e-03
6.364e-01,1.205e-02
6.397e-01,9.035e-03
6.431e-01,6.023e-03
6.464e-01,9.035e-03
6.497e-01,1.807e-02
6.530e-01,9.035e-03
6.563e-01,6.023e-03
6.597e-01,1.205e-02
6.630e-01,6.023e-03
6.663e-01,1.205e-02
6.696e-01,6.023e-03
6.729e-01,9.035e-03
6.763e-01,2.108e-02
6.796e-01,1.205e-02
6.829e-01,2.108e-02
6.862e-01,1.506e-02
6.895e-01,2.710e-02
6.929e-01,2.108e-02
6.962e-01,6.023e-03
6.995e-01,1.807e-02
7.028e-01,2.710e-02
7.061e-01,1.205e-02
7.095e-01,9.035e-03
7.128e-01,1.506e-02
7.161e-01,2.710e-02
7.194e-01,2.108e-02
7.227e-01,1.506e-02
7.261e-01,4.517e-02
7.294e-01,2.108e-02
7.327e-01,3.012e-02
7.360e-01,3.313e-02
7.393e-01,3.614e-02
7.427e-01,4.819e-02
7.460e-01,5.120e-02
7.493e-01,5.421e-02
7.526e-01,5.421e-02
7.559e-01,5.421e-02
7.593e-01,6.023e-02
7.626e-01,4.216e-02
7.659e-01,7.228e-02
7.692e-01,8.433e-02
7.725e-01,7.529e-02
7.759e-01,8.734e-02
7.792e-01,1.114e-01
7.825e-01,9.035e-02
7.858e-01,9.637e-02
7.892e-01,1.114e-01
7.925e-01,1.415e-01
7.958e-01,1.205e-01
7.991e-01,1.656e-01
8.024e-01,2.018e-01
8.058e-01,1.415e-01
8.091e-01,2.229e-01
8.124e-01,2.319e-01
8.157e-01,2.500e-01
8.190e-01,2.349e-01
8.224e-01,2.349e-01
8.257e-01,2.891e-01
8.290e-01,2.650e-01
8.323e-01,3.162e-01
8.356e-01,4.186e-01
8.390e-01,5.391e-01
8.423e-01,4.578e-01
8.456e-01,5.782e-01
8.489e-01,5.903e-01
8.522e-01,6.987e-01
8.556e-01,7.379e-01
8.589e-01,9.426e-01
8.622e-01,1.033e+00
8.655e-01,9.999e-01
8.688e-01,1.346e+00
8.722e-01,1.479e+00
8.755e-01,1.756e+00
8.788e-01,1.958e+00
8.821e-01,2.445e+00
8.854e-01,2.855e+00
8.888e-01,3.391e+00
8.921e-01,4.018e+00
8.954e-01,4.846e+00
8.987e-01,5.617e+00
9.020e-01,7.333e+00
9.054e-01,8.478e+00
9.087e-01,1.045e+01
9.120e-01,1.272e+01
9.153e-01,1.543e+01
9.186e-01,1.948e+01
9.220e-01,2.305e+01
9.253e-01,2.664e+01
9.286e-01,2.947e+01
9.319e-01,3.067e+01
9.353e-01,2.894e+01
9.386e-01,2.282e+01
9.419e-01,1.467e+01
9.452e-01,6.906e+00
9.485e-01,2.304e+00
9.519e-01,4.728e-01
9.552e-01,3.313e-02
9.585e-01,0.000e+00
9.618e-01,0.000e+00
9.651e-01,0.000e+00
9.685e-01,0.000e+00
9.718e-01,0.000e+00
9.751e-01,0.000e+00
9.784e-01,0.000e+00
9.817e-01,0.000e+00
9.851e-01,0.000e+00
9.884e-01,0.000e+00
9.917e-01,0.000e+00
9.950e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/strong_inf/total_probability/0_01.csv <==
transmittance,probability_density
2.187e-04,6.404e+02
6.561e-04,4.651e+02
1.094e-03,3.031e+02
1.531e-03,2.071e+02
1.968e-03,1.480e+02
2.406e-03,1.096e+02
2.843e-03,8.353e+01
3.281e-03,6.516e+01
3.718e-03,5.181e+01
4.155e-03,4.187e+01
4.593e-03,3.431e+01
5.030e-03,2.845e+01
5.468e-03,2.384e+01
5.905e-03,2.016e+01
6.343e-03,1.719e+01
6.780e-03,1.476e+01
7.217e-03,1.276e+01
7.655e-03,1.110e+01
8.092e-03,9.709e+00
8.530e-03,8.534e+00
8.967e-03,7.536e+00
9.404e-03,6.683e+00
9.842e-03,5.950e+00
1.028e-02,5.317e+00
1.072e-02,4.767e+00
1.115e-02,4.288e+00
1.159e-02,3.869e+00
1.203e-02,3.500e+00
1.247e-02,3.175e+00
1.290e-02,2.887e+00
1.334e-02,2.632e+00
1.378e-02,2.404e+00
1.422e-02,2.201e+00
1.465e-02,2.019e+00
1.509e-02,1.856e+00
1.553e-02,1.709e+00
1.597e-02,1.576e+00
1.640e-02,1.456e+00
1.684e-02,1.347e+00
1.728e-02,1.248e+00
1.772e-02,1.159e+00
1.815e-02,1.077e+00
1.859e-02,1.002e+00
1.903e-02,9.337e-01
1.946e-02,8.710e-01
1.990e-02,8.136e-01
2.034e-02,7.608e-01
2.078e-02,7.122e-01
2.121e-02,6.674e-01
2.165e-02,6.260e-01
2.209e-02,5.878e-01
2.253e-02,5.525e-01
2.296e-02,5.198e-01
2.340e-02,4.894e-01
2.384e-02,4.612e-01
2.428e-02,4.350e-01
2.471e-02,4.106e-01
2.515e-02,3.879e-01
2.559e-02,3.668e-01
2.603e-02,3.470e-01
2.646e-02,3.285e-01
2.690e-02,3.113e-01
2.734e-02,2.951e-01
2.778e-02,2.800e-01
2.821e-02,2.658e-01
2.865e-02,2.525e-01
2.909e-02,2.400e-01
2.953e-02,2.283e-01
2.996e-02,2.172e-01
3.040e-02,2.069e-01
3.084e-02,1.971e-01
3.128e-02,1.879e-01
3.171e-02,1.792e-01
3.215e-02,1.710e-01
3.259e-02,1.632e-01
3.302e-02,1.559e-01
3.346e-02,1.490e-01
3.390e-02,1.424e-01
3.434e-02,1.362e-01
3.477e-02,1.304e-01
3.521e-02,1.248e-01
3.565e-02,1.195e-01
3.609e-02,1.145e-01
3.652e-02,1.098e-01
3.696e-02,1.053e-01
3.740e-02,1.010e-01
3.784e-02,9.691e-02
3.827e-02,9.303e-02
3.871e-02,8.935e-02
3.915e-02,8.584e-02
3.959e-02,8.250e-02
4.002e-02,7.931e-02
4.046e-02,7.628e-02
4.090e-02,7.339e-02
4.134e-02,7.062e-02
4.177e-02,6.799e-02
4.221e-02,6.547e-02
4.265e-02,6.307e-02
4.309e-02,6.077e-02
4.352e-02,5.858e-02
4.396e-02,5.648e-02
4.440e-02,5.447e-02
4.484e-02,5.255e-02
4.527e-02,5.071e-02
4.571e-02,4.895e-02
4.615e-02,4.726e-02
4.658e-02,4.564e-02
4.702e-02,4.409e-02
4.746e-02,4.260e-02
4.790e-02,4.117e-02
4.833e-02,3.981e-02
4.877e-02,3.849e-02
4.921e-02,3.723e-02
4.965e-02,3.602e-02
5.008e-02,3.485e-02
5.052e-02,3.374e-02
5.096e-02,3.266e-02
5.140e-02,3.163e-02
5.183e-02,3.063e-02
5.227e-02,2.968e-02
5.271e-02,2.875e-02
5.315e-02,2.787e-02
5.358e-02,2.702e-02
5.402e-02,2.619e-02
5.446e-02,2.540e-02
5.490e-02,2.464e-02
5.533e-02,2.390e-02
5.577e-02,2.319e-02
5.621e-02,2.251e-02
5.665e-02,2.185e-02
5.708e-02,2.122e-02
5.752e-02,2.060e-02
5.796e-02,2.001e-02
5.839e-02,1.944e-02
5.883e-02,1.888e-02
5.927e-02,1.835e-02
5.971e-02,1.784e-02
6.014e-02,1.734e-02
6.058e-02,1.686e-02
6.102e-02,1.639e-02
6.146e-02,1.594e-02
6.189e-02,1.551e-02
6.233e-02,1.509e-02
6.277e-02,1.468e-02
6.321e-02,1.429e-02
6.364e-02,1.391e-02
6.408e-02,1.354e-02
6.452e-02,1.318e-02
6.496e-02,1.283e-02
6.539e-02,1.250e-02
6.583e-02,1.217e-02
6.627e-02,1.186e-02
6.671e-02,1.156e-02
6.714e-02,1.126e-02
6.758e-02,1.097e-02
6.802e-02,1.070e-02
6.846e-02,1.043e-02
6.889e-02,1.017e-02
6.933e-02,9.914e-03
6.977e-02,9.668e-03
7.021e-02,9.430e-03
7.064e-02,9.199e-03
7.108e-02,8.974e-03
7.152e-02,8.757e-03
7.195e-02,8.545e-03
7.239e-02,8.340e-03
7.283e-02,8.140e-03
7.327e-02,7.947e-03
7.370e-02,7.758e-03
7.414e-02,7.575e-03
7.458e-02,7.398e-03
7.502e-02,7.225e-03
7.545e-02,7.057e-03
7.589e-02,6.894e-03
7.633e-02,6.735e-03
7.677e-02,6.581e-03
7.720e-02,6.431e-03
7.764e-02,6.285e-03
7.808e-02,6.143e-03
7.852e-02,6.005e-03
7.895e-02,5.870e-03
7.939e-02,5.739e-03
7.983e-02,5.612e-03
8.027e-02,5.488e-03
8.070e-02,5.367e-03
8.114e-02,5.249e-03
8.158e-02,5.135e-03
8.202e-02,5.024e-03
8.245e-02,4.915e-03
8.289e-02,4.809e-03
8.333e-02,4.706e-03
8.376e-02,4.606e-03
8.420e-02,4.508e-03
8.464e-02,4.412e-03
8.508e-02,4.319e-03
8.551e-02,4.229e-03
8.595e-02,4.140e-03
8.639e-02,4.054e-03
8.683e-02,3.970e-03
8.726e-02,3.888e-03


==> anc/03_results/strong_inf/total_probability/0_02.csv <==
transmittance,probability_density
5.970e-04,1.031e+02
1.791e-03,1.356e+02
2.985e-03,1.112e+02
4.179e-03,8.670e+01
5.373e-03,6.768e+01
6.567e-03,5.343e+01
7.761e-03,4.276e+01
8.955e-03,3.466e+01
1.015e-02,2.843e+01
1.134e-02,2.357e+01
1.254e-02,1.973e+01
1.373e-02,1.666e+01
1.493e-02,1.418e+01
1.612e-02,1.215e+01
1.731e-02,1.048e+01
1.851e-02,9.092e+00
1.970e-02,7.931e+00
2.090e-02,6.951e+00
2.209e-02,6.121e+00
2.328e-02,5.412e+00
2.448e-02,4.805e+00
2.567e-02,4.281e+00
2.687e-02,3.827e+00
2.806e-02,3.432e+00
2.925e-02,3.087e+00
3.045e-02,2.784e+00
3.164e-02,2.518e+00
3.284e-02,2.283e+00
3.403e-02,2.075e+00
3.522e-02,1.890e+00
3.642e-02,1.725e+00
3.761e-02,1.578e+00
3.881e-02,1.446e+00
4.000e-02,1.327e+00
4.119e-02,1.220e+00
4.239e-02,1.124e+00
4.358e-02,1.037e+00
4.478e-02,9.584e-01
4.597e-02,8.869e-01
4.716e-02,8.218e-01
4.836e-02,7.626e-01
4.955e-02,7.085e-01
5.075e-02,6.591e-01
5.194e-02,6.139e-01
5.314e-02,5.724e-01
5.433e-02,5.343e-01
5.552e-02,4.993e-01
5.672e-02,4.671e-01
5.791e-02,4.374e-01
5.911e-02,4.100e-01
6.030e-02,3.846e-01
6.149e-02,3.612e-01
6.269e-02,3.395e-01
6.388e-02,3.193e-01
6.508e-02,3.006e-01
6.627e-02,2.833e-01
6.746e-02,2.671e-01
6.866e-02,2.520e-01
6.985e-02,2.380e-01
7.105e-02,2.249e-01
7.224e-02,2.127e-01
7.343e-02,2.013e-01
7.463e-02,1.906e-01
7.582e-02,1.806e-01
7.702e-02,1.712e-01
7.821e-02,1.624e-01
7.940e-02,1.542e-01
8.060e-02,1.465e-01
8.179e-02,1.392e-01
8.299e-02,1.323e-01
8.418e-02,1.259e-01
8.537e-02,1.199e-01
8.657e-02,1.141e-01
8.776e-02,1.088e-01
8.896e-02,1.037e-01
9.015e-02,9.889e-02
9.134e-02,9.436e-02
9.254e-02,9.008e-02
9.373e-02,8.604e-02
9.493e-02,8.221e-02
9.612e-02,7.858e-02
9.732e-02,7.515e-02
9.851e-02,7.190e-02
9.970e-02,6.881e-02
1.009e-01,6.588e-02
1.021e-01,6.311e-02
1.033e-01,6.047e-02
1.045e-01,5.796e-02
1.057e-01,5.558e-02
1.069e-01,5.332e-02
1.081e-01,5.116e-02
1.093e-01,4.911e-02
1.104e-01,4.716e-02
1.116e-01,4.530e-02
1.128e-01,4.353e-02
1.140e-01,4.184e-02
1.152e-01,4.023e-02
1.164e-01,3.869e-02
1.176e-01,3.722e-02
1.188e-01,3.582e-02
1.200e-01,3.448e-02
1.212e-01,3.320e-02
1.224e-01,3.198e-02
1.236e-01,3.081e-02
1.248e-01,2.970e-02
1.260e-01,2.863e-02
1.272e-01,2.760e-02
1.284e-01,2.662e-02
1.296e-01,2.569e-02
1.307e-01,2.479e-02
1.319e-01,2.393e-02
1.331e-01,2.310e-02
1.343e-01,2.231e-02
1.355e-01,2.155e-02
1.367e-01,2.082e-02
1.379e-01,2.012e-02
1.391e-01,1.945e-02
1.403e-01,1.880e-02
1.415e-01,1.818e-02
1.427e-01,1.759e-02
1.439e-01,1.702e-02
1.451e-01,1.647e-02
1.463e-01,1.594e-02
1.475e-01,1.543e-02
1.487e-01,1.494e-02
1.499e-01,1.447e-02
1.510e-01,1.401e-02
1.522e-01,1.358e-02
1.534e-01,1.316e-02
1.546e-01,1.275e-02
1.558e-01,1.236e-02
1.570e-01,1.199e-02
1.582e-01,1.162e-02
1.594e-01,1.127e-02
1.606e-01,1.094e-02
1.618e-01,1.061e-02
1.630e-01,1.030e-02
1.642e-01,9.995e-03
1.654e-01,9.703e-03
1.666e-01,9.421e-03
1.678e-01,9.148e-03
1.690e-01,8.885e-03
1.702e-01,8.631e-03
1.713e-01,8.386e-03
1.725e-01,8.149e-03
1.737e-01,7.919e-03
1.749e-01,7.698e-03
1.761e-01,7.484e-03
1.773e-01,7.276e-03
1.785e-01,7.076e-03
1.797e-01,6.882e-03
1.809e-01,6.694e-03
1.821e-01,6.513e-03
1.833e-01,6.337e-03
1.845e-01,6.167e-03
1.857e-01,6.002e-03
1.869e-01,5.842e-03
1.881e-01,5.688e-03
1.893e-01,5.538e-03
1.905e-01,5.393e-03
1.916e-01,5.253e-03
1.928e-01,5.116e-03
1.940e-01,4.984e-03
1.952e-01,4.856e-03
1.964e-01,4.732e-03
1.976e-01,4.612e-03
1.988e-01,4.495e-03
2.000e-01,4.381e-03
2.012e-01,4.271e-03
2.024e-01,4.165e-03
2.036e-01,4.061e-03
2.048e-01,3.961e-03
2.060e-01,3.863e-03
2.072e-01,3.768e-03
2.084e-01,3.676e-03
2.096e-01,3.587e-03
2.107e-01,3.500e-03
2.119e-01,3.416e-03
2.131e-01,3.334e-03
2.143e-01,3.254e-03
2.155e-01,3.177e-03
2.167e-01,3.102e-03
2.179e-01,3.029e-03
2.191e-01,2.958e-03
2.203e-01,2.889e-03
2.215e-01,2.821e-03
2.227e-01,2.756e-03
2.239e-01,2.692e-03
2.251e-01,2.630e-03
2.263e-01,2.570e-03
2.275e-01,2.512e-03
2.287e-01,2.455e-03
2.299e-01,2.399e-03
2.310e-01,2.345e-03
2.322e-01,2.293e-03
2.334e-01,2.241e-03
2.346e-01,2.192e-03
2.358e-01,2.143e-03
2.370e-01,2.096e-03
2.382e-01,2.050e-03


==> anc/03_results/strong_inf/total_probability/0_03.csv <==
transmittance,probability_density
9.009e-04,2.024e+01
2.703e-03,5.206e+01
4.504e-03,5.669e+01
6.306e-03,5.244e+01
8.108e-03,4.605e+01
9.910e-03,3.970e+01
1.171e-02,3.402e+01
1.351e-02,2.915e+01
1.532e-02,2.504e+01
1.712e-02,2.158e+01
1.892e-02,1.868e+01
2.072e-02,1.623e+01
2.252e-02,1.417e+01
2.432e-02,1.241e+01
2.613e-02,1.092e+01
2.793e-02,9.647e+00
2.973e-02,8.550e+00
3.153e-02,7.604e+00
3.333e-02,6.784e+00
3.514e-02,6.071e+00
3.694e-02,5.448e+00
3.874e-02,4.903e+00
4.054e-02,4.424e+00
4.234e-02,4.001e+00
4.414e-02,3.627e+00
4.595e-02,3.296e+00
4.775e-02,3.001e+00
4.955e-02,2.737e+00
5.135e-02,2.502e+00
5.315e-02,2.291e+00
5.495e-02,2.102e+00
5.676e-02,1.931e+00
5.856e-02,1.777e+00
6.036e-02,1.638e+00
6.216e-02,1.512e+00
6.396e-02,1.398e+00
6.577e-02,1.294e+00
6.757e-02,1.199e+00
6.937e-02,1.113e+00
7.117e-02,1.034e+00
7.297e-02,9.621e-01
7.477e-02,8.960e-01
7.658e-02,8.353e-01
7.838e-02,7.796e-01
8.018e-02,7.283e-01
8.198e-02,6.811e-01
8.378e-02,6.375e-01
8.559e-02,5.973e-01
8.739e-02,5.601e-01
8.919e-02,5.257e-01
9.099e-02,4.938e-01
9.279e-02,4.642e-01
9.459e-02,4.368e-01
9.640e-02,4.112e-01
9.820e-02,3.875e-01
1.000e-01,3.654e-01
1.018e-01,3.448e-01
1.036e-01,3.256e-01
1.054e-01,3.077e-01
1.072e-01,2.909e-01
1.090e-01,2.752e-01
1.108e-01,2.606e-01
1.126e-01,2.468e-01
1.144e-01,2.339e-01
1.162e-01,2.219e-01
1.180e-01,2.105e-01
1.198e-01,1.999e-01
1.216e-01,1.899e-01
1.234e-01,1.805e-01
1.252e-01,1.716e-01
1.270e-01,1.633e-01
1.288e-01,1.554e-01
1.306e-01,1.480e-01
1.324e-01,1.410e-01
1.342e-01,1.344e-01
1.360e-01,1.282e-01
1.378e-01,1.223e-01
1.396e-01,1.167e-01
1.414e-01,1.115e-01
1.432e-01,1.065e-01
1.450e-01,1.018e-01
1.468e-01,9.728e-02
1.486e-01,9.304e-02
1.505e-01,8.902e-02
1.523e-01,8.520e-02
1.541e-01,8.158e-02
1.559e-01,7.814e-02
1.577e-01,7.487e-02
1.595e-01,7.176e-02
1.613e-01,6.880e-02
1.631e-01,6.599e-02
1.649e-01,6.332e-02
1.667e-01,6.077e-02
1.685e-01,5.834e-02
1.703e-01,5.603e-02
1.721e-01,5.382e-02
1.739e-01,5.172e-02
1.757e-01,4.972e-02
1.775e-01,4.780e-02
1.793e-01,4.598e-02
1.811e-01,4.423e-02
1.829e-01,4.257e-02
1.847e-01,4.097e-02
1.865e-01,3.945e-02
1.883e-01,3.800e-02
1.901e-01,3.660e-02
1.919e-01,3.527e-02
1.937e-01,3.400e-02
1.955e-01,3.278e-02
1.973e-01,3.161e-02
1.991e-01,3.049e-02
2.009e-01,2.941e-02
2.027e-01,2.838e-02
2.045e-01,2.740e-02
2.063e-01,2.645e-02
2.081e-01,2.554e-02
2.099e-01,2.467e-02
2.117e-01,2.383e-02
2.135e-01,2.303e-02
2.153e-01,2.226e-02
2.171e-01,2.152e-02
2.189e-01,2.081e-02
2.207e-01,2.012e-02
2.225e-01,1.946e-02
2.243e-01,1.883e-02
2.261e-01,1.822e-02
2.279e-01,1.764e-02
2.297e-01,1.707e-02
2.315e-01,1.653e-02
2.333e-01,1.601e-02
2.351e-01,1.551e-02
2.369e-01,1.502e-02
2.387e-01,1.456e-02
2.405e-01,1.411e-02
2.423e-01,1.367e-02
2.441e-01,1.325e-02
2.459e-01,1.285e-02
2.477e-01,1.246e-02
2.495e-01,1.209e-02
2.514e-01,1.173e-02
2.532e-01,1.138e-02
2.550e-01,1.104e-02
2.568e-01,1.072e-02
2.586e-01,1.040e-02
2.604e-01,1.010e-02
2.622e-01,9.806e-03
2.640e-01,9.524e-03
2.658e-01,9.250e-03
2.676e-01,8.986e-03
2.694e-01,8.731e-03
2.712e-01,8.484e-03
2.730e-01,8.245e-03
2.748e-01,8.014e-03
2.766e-01,7.791e-03
2.784e-01,7.575e-03
2.802e-01,7.366e-03
2.820e-01,7.164e-03
2.838e-01,6.968e-03
2.856e-01,6.778e-03
2.874e-01,6.595e-03
2.892e-01,6.417e-03
2.910e-01,6.245e-03
2.928e-01,6.078e-03
2.946e-01,5.916e-03
2.964e-01,5.760e-03
2.982e-01,5.608e-03
3.000e-01,5.461e-03
3.018e-01,5.319e-03
3.036e-01,5.180e-03
3.054e-01,5.046e-03
3.072e-01,4.916e-03
3.090e-01,4.790e-03
3.108e-01,4.668e-03
3.126e-01,4.549e-03
3.144e-01,4.434e-03
3.162e-01,4.322e-03
3.180e-01,4.214e-03
3.198e-01,4.108e-03
3.216e-01,4.006e-03
3.234e-01,3.907e-03
3.252e-01,3.811e-03
3.270e-01,3.717e-03
3.288e-01,3.626e-03
3.306e-01,3.538e-03
3.324e-01,3.452e-03
3.342e-01,3.368e-03
3.360e-01,3.287e-03
3.378e-01,3.208e-03
3.396e-01,3.132e-03
3.414e-01,3.057e-03
3.432e-01,2.985e-03
3.450e-01,2.914e-03
3.468e-01,2.846e-03
3.486e-01,2.779e-03
3.505e-01,2.714e-03
3.523e-01,2.651e-03
3.541e-01,2.590e-03
3.559e-01,2.530e-03
3.577e-01,2.472e-03
3.595e-01,2.415e-03


==> anc/03_results/strong_inf/total_probability/0_04.csv <==
transmittance,probability_density
1.060e-03,3.186e+00
3.179e-03,1.619e+01
5.298e-03,2.491e+01
7.417e-03,2.875e+01
9.536e-03,2.961e+01
1.166e-02,2.884e+01
1.377e-02,2.726e+01
1.589e-02,2.532e+01
1.801e-02,2.329e+01
2.013e-02,2.128e+01
2.225e-02,1.939e+01
2.437e-02,1.763e+01
2.649e-02,1.602e+01
2.861e-02,1.456e+01
3.073e-02,1.323e+01
3.285e-02,1.204e+01
3.497e-02,1.097e+01
3.709e-02,9.998e+00
3.920e-02,9.129e+00
4.132e-02,8.345e+00
4.344e-02,7.640e+00
4.556e-02,7.003e+00
4.768e-02,6.429e+00
4.980e-02,5.909e+00
5.192e-02,5.439e+00
5.404e-02,5.013e+00
5.616e-02,4.626e+00
5.828e-02,4.274e+00
6.040e-02,3.954e+00
6.251e-02,3.662e+00
6.463e-02,3.396e+00
6.675e-02,3.153e+00
6.887e-02,2.930e+00
7.099e-02,2.726e+00
7.311e-02,2.538e+00
7.523e-02,2.366e+00
7.735e-02,2.208e+00
7.947e-02,2.063e+00
8.159e-02,1.928e+00
8.371e-02,1.804e+00
8.583e-02,1.690e+00
8.794e-02,1.584e+00
9.006e-02,1.486e+00
9.218e-02,1.395e+00
9.430e-02,1.311e+00
9.642e-02,1.233e+00
9.854e-02,1.160e+00
1.007e-01,1.092e+00
1.028e-01,1.029e+00
1.049e-01,9.707e-01
1.070e-01,9.160e-01
1.091e-01,8.650e-01
1.113e-01,8.173e-01
1.134e-01,7.727e-01
1.155e-01,7.310e-01
1.176e-01,6.919e-01
1.197e-01,6.553e-01
1.219e-01,6.210e-01
1.240e-01,5.888e-01
1.261e-01,5.586e-01
1.282e-01,5.302e-01
1.303e-01,5.035e-01
1.324e-01,4.784e-01
1.346e-01,4.548e-01
1.367e-01,4.326e-01
1.388e-01,4.116e-01
1.409e-01,3.918e-01
1.430e-01,3.732e-01
1.452e-01,3.556e-01
1.473e-01,3.389e-01
1.494e-01,3.232e-01
1.515e-01,3.084e-01
1.536e-01,2.943e-01
1.558e-01,2.810e-01
1.579e-01,2.684e-01
1.600e-01,2.565e-01
1.621e-01,2.452e-01
1.642e-01,2.345e-01
1.664e-01,2.243e-01
1.685e-01,2.146e-01
1.706e-01,2.055e-01
1.727e-01,1.968e-01
1.748e-01,1.885e-01
1.769e-01,1.806e-01
1.791e-01,1.732e-01
1.812e-01,1.660e-01
1.833e-01,1.593e-01
1.854e-01,1.528e-01
1.875e-01,1.467e-01
1.897e-01,1.408e-01
1.918e-01,1.352e-01
1.939e-01,1.299e-01
1.960e-01,1.248e-01
1.981e-01,1.200e-01
2.003e-01,1.154e-01
2.024e-01,1.109e-01
2.045e-01,1.067e-01
2.066e-01,1.027e-01
2.087e-01,9.884e-02
2.109e-01,9.516e-02
2.130e-01,9.164e-02
2.151e-01,8.826e-02
2.172e-01,8.504e-02
2.193e-01,8.195e-02
2.215e-01,7.899e-02
2.236e-01,7.616e-02
2.257e-01,7.345e-02
2.278e-01,7.084e-02
2.299e-01,6.835e-02
2.320e-01,6.596e-02
2.342e-01,6.366e-02
2.363e-01,6.146e-02
2.384e-01,5.935e-02
2.405e-01,5.732e-02
2.426e-01,5.538e-02
2.448e-01,5.351e-02
2.469e-01,5.171e-02
2.490e-01,4.999e-02
2.511e-01,4.833e-02
2.532e-01,4.673e-02
2.554e-01,4.520e-02
2.575e-01,4.372e-02
2.596e-01,4.230e-02
2.617e-01,4.094e-02
2.638e-01,3.962e-02
2.660e-01,3.836e-02
2.681e-01,3.714e-02
2.702e-01,3.597e-02
2.723e-01,3.484e-02
2.744e-01,3.375e-02
2.765e-01,3.270e-02
2.787e-01,3.169e-02
2.808e-01,3.071e-02
2.829e-01,2.977e-02
2.850e-01,2.887e-02
2.871e-01,2.799e-02
2.893e-01,2.715e-02
2.914e-01,2.633e-02
2.935e-01,2.555e-02
2.956e-01,2.479e-02
2.977e-01,2.406e-02
2.999e-01,2.335e-02
3.020e-01,2.267e-02
3.041e-01,2.201e-02
3.062e-01,2.137e-02
3.083e-01,2.075e-02
3.105e-01,2.016e-02
3.126e-01,1.958e-02
3.147e-01,1.902e-02
3.168e-01,1.849e-02
3.189e-01,1.796e-02
3.211e-01,1.746e-02
3.232e-01,1.697e-02
3.253e-01,1.650e-02
3.274e-01,1.604e-02
3.295e-01,1.560e-02
3.316e-01,1.517e-02
3.338e-01,1.476e-02
3.359e-01,1.436e-02
3.380e-01,1.397e-02
3.401e-01,1.359e-02
3.422e-01,1.323e-02
3.444e-01,1.288e-02
3.465e-01,1.253e-02
3.486e-01,1.220e-02
3.507e-01,1.188e-02
3.528e-01,1.157e-02
3.550e-01,1.127e-02
3.571e-01,1.097e-02
3.592e-01,1.069e-02
3.613e-01,1.041e-02
3.634e-01,1.014e-02
3.656e-01,9.885e-03
3.677e-01,9.633e-03
3.698e-01,9.388e-03
3.719e-01,9.151e-03
3.740e-01,8.920e-03
3.761e-01,8.697e-03
3.783e-01,8.479e-03
3.804e-01,8.268e-03
3.825e-01,8.063e-03
3.846e-01,7.864e-03
3.867e-01,7.671e-03
3.889e-01,7.483e-03
3.910e-01,7.300e-03
3.931e-01,7.122e-03
3.952e-01,6.950e-03
3.973e-01,6.782e-03
3.995e-01,6.619e-03
4.016e-01,6.461e-03
4.037e-01,6.307e-03
4.058e-01,6.157e-03
4.079e-01,6.011e-03
4.101e-01,5.869e-03
4.122e-01,5.731e-03
4.143e-01,5.597e-03
4.164e-01,5.466e-03
4.185e-01,5.339e-03
4.207e-01,5.215e-03
4.228e-01,5.095e-03


==> anc/03_results/strong_inf/total_probability/0_05.csv <==
transmittance,probability_density
3.578e-04,1.984e+02
1.073e-03,2.501e+02
1.789e-03,1.968e+02
2.504e-03,1.486e+02
3.220e-03,1.129e+02
3.936e-03,8.718e+01
4.651e-03,6.840e+01
5.367e-03,5.448e+01
6.082e-03,4.399e+01
6.798e-03,3.596e+01
7.513e-03,2.971e+01
8.229e-03,2.478e+01
8.944e-03,2.086e+01
9.660e-03,1.769e+01
1.038e-02,1.510e+01
1.109e-02,1.298e+01
1.181e-02,1.123e+01
1.252e-02,9.757e+00
1.324e-02,8.523e+00
1.395e-02,7.480e+00
1.467e-02,6.592e+00
1.538e-02,5.832e+00
1.610e-02,5.179e+00
1.682e-02,4.614e+00
1.753e-02,4.125e+00
1.825e-02,3.698e+00
1.896e-02,3.326e+00
1.968e-02,2.998e+00
2.039e-02,2.710e+00
2.111e-02,2.455e+00
2.182e-02,2.230e+00
2.254e-02,2.029e+00
2.326e-02,1.850e+00
2.397e-02,1.691e+00
2.469e-02,1.548e+00
2.540e-02,1.419e+00
2.612e-02,1.304e+00
2.683e-02,1.200e+00
2.755e-02,1.106e+00
2.826e-02,1.020e+00
2.898e-02,9.430e-01
2.970e-02,8.728e-01
3.041e-02,8.089e-01
3.113e-02,7.506e-01
3.184e-02,6.973e-01
3.256e-02,6.486e-01
3.327e-02,6.040e-01
3.399e-02,5.631e-01
3.470e-02,5.255e-01
3.542e-02,4.910e-01
3.614e-02,4.591e-01
3.685e-02,4.298e-01
3.757e-02,4.026e-01
3.828e-02,3.776e-01
3.900e-02,3.544e-01
3.971e-02,3.329e-01
4.043e-02,3.130e-01
4.114e-02,2.945e-01
4.186e-02,2.773e-01
4.258e-02,2.613e-01
4.329e-02,2.465e-01
4.401e-02,2.326e-01
4.472e-02,2.197e-01
4.544e-02,2.076e-01
4.615e-02,1.963e-01
4.687e-02,1.858e-01
4.758e-02,1.759e-01
4.830e-02,1.667e-01
4.902e-02,1.580e-01
4.973e-02,1.499e-01
5.045e-02,1.422e-01
5.116e-02,1.351e-01
5.188e-02,1.283e-01
5.259e-02,1.220e-01
5.331e-02,1.160e-01
5.402e-02,1.104e-01
5.474e-02,1.051e-01
5.546e-02,1.001e-01
5.617e-02,9.544e-02
5.689e-02,9.100e-02
5.760e-02,8.680e-02
5.832e-02,8.283e-02
5.903e-02,7.908e-02
5.975e-02,7.553e-02
6.046e-02,7.217e-02
6.118e-02,6.899e-02
6.190e-02,6.598e-02
6.261e-02,6.312e-02
6.333e-02,6.041e-02
6.404e-02,5.783e-02
6.476e-02,5.539e-02
6.547e-02,5.307e-02
6.619e-02,5.087e-02
6.690e-02,4.877e-02
6.762e-02,4.678e-02
6.834e-02,4.488e-02
6.905e-02,4.307e-02
6.977e-02,4.135e-02
7.048e-02,3.971e-02
7.120e-02,3.815e-02
7.191e-02,3.666e-02
7.263e-02,3.524e-02
7.334e-02,3.389e-02
7.406e-02,3.260e-02
7.477e-02,3.136e-02
7.549e-02,3.018e-02
7.621e-02,2.906e-02
7.692e-02,2.798e-02
7.764e-02,2.695e-02
7.835e-02,2.596e-02
7.907e-02,2.502e-02
7.978e-02,2.412e-02
8.050e-02,2.326e-02
8.121e-02,2.243e-02
8.193e-02,2.164e-02
8.265e-02,2.088e-02
8.336e-02,2.015e-02
8.408e-02,1.945e-02
8.479e-02,1.878e-02
8.551e-02,1.814e-02
8.622e-02,1.753e-02
8.694e-02,1.694e-02
8.765e-02,1.637e-02
8.837e-02,1.582e-02
8.909e-02,1.530e-02
8.980e-02,1.480e-02
9.052e-02,1.431e-02
9.123e-02,1.385e-02
9.195e-02,1.340e-02
9.266e-02,1.297e-02
9.338e-02,1.255e-02
9.409e-02,1.216e-02
9.481e-02,1.177e-02
9.553e-02,1.140e-02
9.624e-02,1.105e-02
9.696e-02,1.071e-02
9.767e-02,1.038e-02
9.839e-02,1.006e-02
9.910e-02,9.750e-03
9.982e-02,9.455e-03
1.005e-01,9.170e-03
1.013e-01,8.895e-03
1.020e-01,8.630e-03
1.027e-01,8.374e-03
1.034e-01,8.127e-03
1.041e-01,7.889e-03
1.048e-01,7.658e-03
1.055e-01,7.436e-03
1.063e-01,7.221e-03
1.070e-01,7.014e-03
1.077e-01,6.814e-03
1.084e-01,6.620e-03
1.091e-01,6.433e-03
1.098e-01,6.252e-03
1.106e-01,6.077e-03
1.113e-01,5.908e-03
1.120e-01,5.744e-03
1.127e-01,5.586e-03
1.134e-01,5.432e-03
1.141e-01,5.284e-03
1.148e-01,5.141e-03
1.156e-01,5.002e-03
1.163e-01,4.867e-03
1.170e-01,4.737e-03
1.177e-01,4.611e-03
1.184e-01,4.488e-03
1.191e-01,4.370e-03
1.199e-01,4.255e-03
1.206e-01,4.144e-03
1.213e-01,4.036e-03
1.220e-01,3.931e-03
1.227e-01,3.830e-03
1.234e-01,3.732e-03
1.241e-01,3.636e-03
1.249e-01,3.544e-03
1.256e-01,3.454e-03
1.263e-01,3.367e-03
1.270e-01,3.283e-03
1.277e-01,3.201e-03
1.284e-01,3.121e-03
1.292e-01,3.044e-03
1.299e-01,2.969e-03
1.306e-01,2.896e-03
1.313e-01,2.825e-03
1.320e-01,2.756e-03
1.327e-01,2.689e-03
1.335e-01,2.625e-03
1.342e-01,2.561e-03
1.349e-01,2.500e-03
1.356e-01,2.441e-03
1.363e-01,2.383e-03
1.370e-01,2.326e-03
1.377e-01,2.272e-03
1.385e-01,2.218e-03
1.392e-01,2.167e-03
1.399e-01,2.116e-03
1.406e-01,2.067e-03
1.413e-01,2.020e-03
1.420e-01,1.973e-03
1.428e-01,1.928e-03


==> anc/03_results/strong_inf/total_probability/0_06.csv <==
transmittance,probability_density
1.374e-03,1.499e-01
4.122e-03,1.446e+00
6.870e-03,3.623e+00
9.617e-03,5.974e+00
1.237e-02,8.075e+00
1.511e-02,9.760e+00
1.786e-02,1.101e+01
2.061e-02,1.186e+01
2.336e-02,1.237e+01
2.610e-02,1.261e+01
2.885e-02,1.264e+01
3.160e-02,1.251e+01
3.435e-02,1.226e+01
3.710e-02,1.193e+01
3.984e-02,1.153e+01
4.259e-02,1.110e+01
4.534e-02,1.064e+01
4.809e-02,1.017e+01
5.083e-02,9.696e+00
5.358e-02,9.227e+00
5.633e-02,8.768e+00
5.908e-02,8.321e+00
6.183e-02,7.890e+00
6.457e-02,7.475e+00
6.732e-02,7.079e+00
7.007e-02,6.700e+00
7.282e-02,6.340e+00
7.556e-02,5.998e+00
7.831e-02,5.674e+00
8.106e-02,5.367e+00
8.381e-02,5.077e+00
8.656e-02,4.803e+00
8.930e-02,4.545e+00
9.205e-02,4.301e+00
9.480e-02,4.071e+00
9.755e-02,3.854e+00
1.003e-01,3.650e+00
1.030e-01,3.457e+00
1.058e-01,3.275e+00
1.085e-01,3.104e+00
1.113e-01,2.943e+00
1.140e-01,2.791e+00
1.168e-01,2.648e+00
1.195e-01,2.513e+00
1.223e-01,2.385e+00
1.250e-01,2.265e+00
1.278e-01,2.151e+00
1.305e-01,2.044e+00
1.333e-01,1.943e+00
1.360e-01,1.848e+00
1.388e-01,1.758e+00
1.415e-01,1.672e+00
1.443e-01,1.592e+00
1.470e-01,1.516e+00
1.498e-01,1.444e+00
1.525e-01,1.376e+00
1.553e-01,1.311e+00
1.580e-01,1.250e+00
1.607e-01,1.192e+00
1.635e-01,1.137e+00
1.662e-01,1.086e+00
1.690e-01,1.036e+00
1.717e-01,9.896e-01
1.745e-01,9.453e-01
1.772e-01,9.033e-01
1.800e-01,8.634e-01
1.827e-01,8.255e-01
1.855e-01,7.895e-01
1.882e-01,7.553e-01
1.910e-01,7.228e-01
1.937e-01,6.919e-01
1.965e-01,6.625e-01
1.992e-01,6.345e-01
2.020e-01,6.078e-01
2.047e-01,5.825e-01
2.075e-01,5.583e-01
2.102e-01,5.353e-01
2.130e-01,5.134e-01
2.157e-01,4.925e-01
2.185e-01,4.726e-01
2.212e-01,4.536e-01
2.239e-01,4.354e-01
2.267e-01,4.181e-01
2.294e-01,4.016e-01
2.322e-01,3.858e-01
2.349e-01,3.707e-01
2.377e-01,3.564e-01
2.404e-01,3.426e-01
2.432e-01,3.294e-01
2.459e-01,3.169e-01
2.487e-01,3.048e-01
2.514e-01,2.933e-01
2.542e-01,2.823e-01
2.569e-01,2.718e-01
2.597e-01,2.617e-01
2.624e-01,2.520e-01
2.652e-01,2.428e-01
2.679e-01,2.339e-01
2.707e-01,2.254e-01
2.734e-01,2.173e-01
2.762e-01,2.095e-01
2.789e-01,2.020e-01
2.816e-01,1.948e-01
2.844e-01,1.879e-01
2.871e-01,1.813e-01
2.899e-01,1.750e-01
2.926e-01,1.689e-01
2.954e-01,1.630e-01
2.981e-01,1.574e-01
3.009e-01,1.520e-01
3.036e-01,1.468e-01
3.064e-01,1.418e-01
3.091e-01,1.370e-01
3.119e-01,1.324e-01
3.146e-01,1.280e-01
3.174e-01,1.237e-01
3.201e-01,1.196e-01
3.229e-01,1.157e-01
3.256e-01,1.119e-01
3.284e-01,1.082e-01
3.311e-01,1.047e-01
3.339e-01,1.013e-01
3.366e-01,9.804e-02
3.394e-01,9.490e-02
3.421e-01,9.187e-02
3.448e-01,8.895e-02
3.476e-01,8.613e-02
3.503e-01,8.342e-02
3.531e-01,8.080e-02
3.558e-01,7.828e-02
3.586e-01,7.585e-02
3.613e-01,7.350e-02
3.641e-01,7.124e-02
3.668e-01,6.905e-02
3.696e-01,6.695e-02
3.723e-01,6.491e-02
3.751e-01,6.295e-02
3.778e-01,6.105e-02
3.806e-01,5.922e-02
3.833e-01,5.745e-02
3.861e-01,5.574e-02
3.888e-01,5.409e-02
3.916e-01,5.249e-02
3.943e-01,5.095e-02
3.971e-01,4.946e-02
3.998e-01,4.801e-02
4.026e-01,4.662e-02
4.053e-01,4.527e-02
4.080e-01,4.397e-02
4.108e-01,4.271e-02
4.135e-01,4.149e-02
4.163e-01,4.031e-02
4.190e-01,3.917e-02
4.218e-01,3.806e-02
4.245e-01,3.699e-02
4.273e-01,3.595e-02
4.300e-01,3.495e-02
4.328e-01,3.398e-02
4.355e-01,3.304e-02
4.383e-01,3.213e-02
4.410e-01,3.125e-02
4.438e-01,3.039e-02
4.465e-01,2.956e-02
4.493e-01,2.876e-02
4.520e-01,2.798e-02
4.548e-01,2.723e-02
4.575e-01,2.650e-02
4.603e-01,2.579e-02
4.630e-01,2.510e-02
4.658e-01,2.443e-02
4.685e-01,2.379e-02
4.712e-01,2.316e-02
4.740e-01,2.255e-02
4.767e-01,2.196e-02
4.795e-01,2.139e-02
4.822e-01,2.083e-02
4.850e-01,2.029e-02
4.877e-01,1.977e-02
4.905e-01,1.926e-02
4.932e-01,1.877e-02
4.960e-01,1.829e-02
4.987e-01,1.782e-02
5.015e-01,1.737e-02
5.042e-01,1.693e-02
5.070e-01,1.650e-02
5.097e-01,1.609e-02
5.125e-01,1.569e-02
5.152e-01,1.530e-02
5.180e-01,1.492e-02
5.207e-01,1.455e-02
5.235e-01,1.419e-02
5.262e-01,1.384e-02
5.290e-01,1.350e-02
5.317e-01,1.317e-02
5.344e-01,1.285e-02
5.372e-01,1.254e-02
5.399e-01,1.223e-02
5.427e-01,1.194e-02
5.454e-01,1.165e-02
5.482e-01,1.137e-02


==> anc/03_results/strong_inf/total_probability/0_07.csv <==
transmittance,probability_density
1.490e-03,3.762e-02
4.471e-03,4.095e-01
7.451e-03,1.188e+00
1.043e-02,2.258e+00
1.341e-02,3.455e+00
1.639e-02,4.642e+00
1.937e-02,5.734e+00
2.235e-02,6.683e+00
2.533e-02,7.469e+00
2.831e-02,8.093e+00
3.129e-02,8.564e+00
3.428e-02,8.898e+00
3.726e-02,9.110e+00
4.024e-02,9.220e+00
4.322e-02,9.243e+00
4.620e-02,9.194e+00
4.918e-02,9.088e+00
5.216e-02,8.934e+00
5.514e-02,8.744e+00
5.812e-02,8.526e+00
6.110e-02,8.287e+00
6.408e-02,8.033e+00
6.706e-02,7.769e+00
7.004e-02,7.499e+00
7.302e-02,7.226e+00
7.600e-02,6.953e+00
7.898e-02,6.682e+00
8.196e-02,6.415e+00
8.494e-02,6.154e+00
8.792e-02,5.898e+00
9.090e-02,5.650e+00
9.388e-02,5.409e+00
9.686e-02,5.176e+00
9.985e-02,4.951e+00
1.028e-01,4.735e+00
1.058e-01,4.527e+00
1.088e-01,4.327e+00
1.118e-01,4.135e+00
1.147e-01,3.952e+00
1.177e-01,3.776e+00
1.207e-01,3.608e+00
1.237e-01,3.447e+00
1.267e-01,3.294e+00
1.296e-01,3.148e+00
1.326e-01,3.008e+00
1.356e-01,2.875e+00
1.386e-01,2.747e+00
1.416e-01,2.626e+00
1.446e-01,2.511e+00
1.475e-01,2.400e+00
1.505e-01,2.295e+00
1.535e-01,2.195e+00
1.565e-01,2.100e+00
1.595e-01,2.009e+00
1.624e-01,1.922e+00
1.654e-01,1.839e+00
1.684e-01,1.760e+00
1.714e-01,1.685e+00
1.744e-01,1.614e+00
1.773e-01,1.545e+00
1.803e-01,1.480e+00
1.833e-01,1.418e+00
1.863e-01,1.359e+00
1.893e-01,1.302e+00
1.922e-01,1.248e+00
1.952e-01,1.197e+00
1.982e-01,1.148e+00
2.012e-01,1.101e+00
2.042e-01,1.056e+00
2.071e-01,1.013e+00
2.101e-01,9.727e-01
2.131e-01,9.337e-01
2.161e-01,8.964e-01
2.191e-01,8.608e-01
2.220e-01,8.268e-01
2.250e-01,7.943e-01
2.280e-01,7.632e-01
2.310e-01,7.335e-01
2.340e-01,7.050e-01
2.369e-01,6.778e-01
2.399e-01,6.518e-01
2.429e-01,6.269e-01
2.459e-01,6.030e-01
2.489e-01,5.802e-01
2.518e-01,5.583e-01
2.548e-01,5.373e-01
2.578e-01,5.173e-01
2.608e-01,4.981e-01
2.638e-01,4.796e-01
2.668e-01,4.620e-01
2.697e-01,4.450e-01
2.727e-01,4.288e-01
2.757e-01,4.132e-01
2.787e-01,3.983e-01
2.817e-01,3.840e-01
2.846e-01,3.702e-01
2.876e-01,3.570e-01
2.906e-01,3.443e-01
2.936e-01,3.322e-01
2.966e-01,3.205e-01
2.995e-01,3.093e-01
3.025e-01,2.985e-01
3.055e-01,2.881e-01
3.085e-01,2.782e-01
3.115e-01,2.686e-01
3.144e-01,2.594e-01
3.174e-01,2.506e-01
3.204e-01,2.420e-01
3.234e-01,2.339e-01
3.264e-01,2.260e-01
3.293e-01,2.184e-01
3.323e-01,2.111e-01
3.353e-01,2.041e-01
3.383e-01,1.974e-01
3.413e-01,1.909e-01
3.442e-01,1.846e-01
3.472e-01,1.786e-01
3.502e-01,1.728e-01
3.532e-01,1.672e-01
3.562e-01,1.618e-01
3.591e-01,1.566e-01
3.621e-01,1.516e-01
3.651e-01,1.467e-01
3.681e-01,1.421e-01
3.711e-01,1.376e-01
3.740e-01,1.333e-01
3.770e-01,1.291e-01
3.800e-01,1.250e-01
3.830e-01,1.212e-01
3.860e-01,1.174e-01
3.889e-01,1.138e-01
3.919e-01,1.103e-01
3.949e-01,1.069e-01
3.979e-01,1.036e-01
4.009e-01,1.005e-01
4.039e-01,9.746e-02
4.068e-01,9.452e-02
4.098e-01,9.168e-02
4.128e-01,8.894e-02
4.158e-01,8.629e-02
4.188e-01,8.372e-02
4.217e-01,8.125e-02
4.247e-01,7.885e-02
4.277e-01,7.654e-02
4.307e-01,7.430e-02
4.337e-01,7.214e-02
4.366e-01,7.004e-02
4.396e-01,6.802e-02
4.426e-01,6.605e-02
4.456e-01,6.416e-02
4.486e-01,6.232e-02
4.515e-01,6.055e-02
4.545e-01,5.883e-02
4.575e-01,5.716e-02
4.605e-01,5.555e-02
4.635e-01,5.399e-02
4.664e-01,5.248e-02
4.694e-01,5.101e-02
4.724e-01,4.959e-02
4.754e-01,4.822e-02
4.784e-01,4.689e-02
4.813e-01,4.560e-02
4.843e-01,4.434e-02
4.873e-01,4.313e-02
4.903e-01,4.196e-02
4.933e-01,4.082e-02
4.962e-01,3.971e-02
4.992e-01,3.864e-02
5.022e-01,3.761e-02
5.052e-01,3.660e-02
5.082e-01,3.562e-02
5.111e-01,3.467e-02
5.141e-01,3.375e-02
5.171e-01,3.286e-02
5.201e-01,3.200e-02
5.231e-01,3.116e-02
5.260e-01,3.034e-02
5.290e-01,2.955e-02
5.320e-01,2.878e-02
5.350e-01,2.803e-02
5.380e-01,2.731e-02
5.410e-01,2.661e-02
5.439e-01,2.592e-02
5.469e-01,2.526e-02
5.499e-01,2.462e-02
5.529e-01,2.399e-02
5.559e-01,2.338e-02
5.588e-01,2.279e-02
5.618e-01,2.222e-02
5.648e-01,2.166e-02
5.678e-01,2.112e-02
5.708e-01,2.059e-02
5.737e-01,2.008e-02
5.767e-01,1.958e-02
5.797e-01,1.909e-02
5.827e-01,1.862e-02
5.857e-01,1.816e-02
5.886e-01,1.772e-02
5.916e-01,1.729e-02
5.946e-01,1.687e-02


==> anc/03_results/strong_inf/total_probability/0_08.csv <==
transmittance,probability_density
1.674e-03,2.115e-02
5.023e-03,1.602e-01
8.371e-03,4.744e-01
1.172e-02,9.623e-01
1.507e-02,1.585e+00
1.842e-02,2.288e+00
2.176e-02,3.019e+00
2.511e-02,3.735e+00
2.846e-02,4.407e+00
3.181e-02,5.013e+00
3.516e-02,5.543e+00
3.851e-02,5.993e+00
4.186e-02,6.362e+00
4.520e-02,6.655e+00
4.855e-02,6.875e+00
5.190e-02,7.031e+00
5.525e-02,7.128e+00
5.860e-02,7.175e+00
6.195e-02,7.176e+00
6.529e-02,7.140e+00
6.864e-02,7.071e+00
7.199e-02,6.975e+00
7.534e-02,6.856e+00
7.869e-02,6.720e+00
8.204e-02,6.568e+00
8.538e-02,6.405e+00
8.873e-02,6.234e+00
9.208e-02,6.056e+00
9.543e-02,5.874e+00
9.878e-02,5.690e+00
1.021e-01,5.504e+00
1.055e-01,5.319e+00
1.088e-01,5.135e+00
1.122e-01,4.953e+00
1.155e-01,4.775e+00
1.189e-01,4.599e+00
1.222e-01,4.428e+00
1.256e-01,4.260e+00
1.289e-01,4.097e+00
1.323e-01,3.939e+00
1.356e-01,3.786e+00
1.390e-01,3.637e+00
1.423e-01,3.494e+00
1.457e-01,3.355e+00
1.490e-01,3.221e+00
1.524e-01,3.093e+00
1.557e-01,2.969e+00
1.590e-01,2.849e+00
1.624e-01,2.734e+00
1.657e-01,2.624e+00
1.691e-01,2.518e+00
1.724e-01,2.416e+00
1.758e-01,2.319e+00
1.791e-01,2.225e+00
1.825e-01,2.135e+00
1.858e-01,2.049e+00
1.892e-01,1.966e+00
1.925e-01,1.887e+00
1.959e-01,1.811e+00
1.992e-01,1.739e+00
2.026e-01,1.669e+00
2.059e-01,1.602e+00
2.093e-01,1.539e+00
2.126e-01,1.477e+00
2.160e-01,1.419e+00
2.193e-01,1.362e+00
2.227e-01,1.309e+00
2.260e-01,1.257e+00
2.294e-01,1.208e+00
2.327e-01,1.160e+00
2.361e-01,1.115e+00
2.394e-01,1.072e+00
2.428e-01,1.030e+00
2.461e-01,9.904e-01
2.495e-01,9.522e-01
2.528e-01,9.156e-01
2.562e-01,8.806e-01
2.595e-01,8.470e-01
2.628e-01,8.148e-01
2.662e-01,7.839e-01
2.695e-01,7.543e-01
2.729e-01,7.259e-01
2.762e-01,6.987e-01
2.796e-01,6.726e-01
2.829e-01,6.475e-01
2.863e-01,6.235e-01
2.896e-01,6.005e-01
2.930e-01,5.784e-01
2.963e-01,5.572e-01
2.997e-01,5.368e-01
3.030e-01,5.173e-01
3.064e-01,4.985e-01
3.097e-01,4.805e-01
3.131e-01,4.632e-01
3.164e-01,4.466e-01
3.198e-01,4.306e-01
3.231e-01,4.153e-01
3.265e-01,4.005e-01
3.298e-01,3.864e-01
3.332e-01,3.728e-01
3.365e-01,3.597e-01
3.399e-01,3.471e-01
3.432e-01,3.350e-01
3.466e-01,3.234e-01
3.499e-01,3.122e-01
3.533e-01,3.015e-01
3.566e-01,2.911e-01
3.600e-01,2.812e-01
3.633e-01,2.716e-01
3.666e-01,2.624e-01
3.700e-01,2.535e-01
3.733e-01,2.450e-01
3.767e-01,2.368e-01
3.800e-01,2.289e-01
3.834e-01,2.212e-01
3.867e-01,2.139e-01
3.901e-01,2.068e-01
3.934e-01,2.000e-01
3.968e-01,1.934e-01
4.001e-01,1.871e-01
4.035e-01,1.810e-01
4.068e-01,1.751e-01
4.102e-01,1.695e-01
4.135e-01,1.640e-01
4.169e-01,1.587e-01
4.202e-01,1.536e-01
4.236e-01,1.487e-01
4.269e-01,1.440e-01
4.303e-01,1.395e-01
4.336e-01,1.351e-01
4.370e-01,1.308e-01
4.403e-01,1.267e-01
4.437e-01,1.228e-01
4.470e-01,1.189e-01
4.504e-01,1.152e-01
4.537e-01,1.117e-01
4.571e-01,1.082e-01
4.604e-01,1.049e-01
4.638e-01,1.017e-01
4.671e-01,9.860e-02
4.705e-01,9.561e-02
4.738e-01,9.271e-02
4.771e-01,8.991e-02
4.805e-01,8.721e-02
4.838e-01,8.459e-02
4.872e-01,8.207e-02
4.905e-01,7.962e-02
4.939e-01,7.726e-02
4.972e-01,7.497e-02
5.006e-01,7.276e-02
5.039e-01,7.062e-02
5.073e-01,6.855e-02
5.106e-01,6.655e-02
5.140e-01,6.462e-02
5.173e-01,6.274e-02
5.207e-01,6.093e-02
5.240e-01,5.917e-02
5.274e-01,5.747e-02
5.307e-01,5.582e-02
5.341e-01,5.423e-02
5.374e-01,5.269e-02
5.408e-01,5.119e-02
5.441e-01,4.974e-02
5.475e-01,4.834e-02
5.508e-01,4.698e-02
5.542e-01,4.567e-02
5.575e-01,4.439e-02
5.609e-01,4.316e-02
5.642e-01,4.196e-02
5.676e-01,4.080e-02
5.709e-01,3.967e-02
5.743e-01,3.858e-02
5.776e-01,3.752e-02
5.809e-01,3.650e-02
5.843e-01,3.550e-02
5.876e-01,3.454e-02
5.910e-01,3.360e-02
5.943e-01,3.269e-02
5.977e-01,3.181e-02
6.010e-01,3.096e-02
6.044e-01,3.013e-02
6.077e-01,2.933e-02
6.111e-01,2.854e-02
6.144e-01,2.779e-02
6.178e-01,2.705e-02
6.211e-01,2.634e-02
6.245e-01,2.565e-02
6.278e-01,2.497e-02
6.312e-01,2.432e-02
6.345e-01,2.369e-02
6.379e-01,2.307e-02
6.412e-01,2.247e-02
6.446e-01,2.189e-02
6.479e-01,2.133e-02
6.513e-01,2.078e-02
6.546e-01,2.024e-02
6.580e-01,1.973e-02
6.613e-01,1.922e-02
6.647e-01,1.874e-02
6.680e-01,1.826e-02


==> anc/03_results/strong_inf/total_probability/0_09.csv <==
transmittance,probability_density
1.802e-03,8.506e-03
5.406e-03,5.846e-02
9.010e-03,1.861e-01
1.261e-02,3.956e-01
1.622e-02,6.856e-01
1.982e-02,1.046e+00
2.343e-02,1.461e+00
2.703e-02,1.911e+00
3.064e-02,2.376e+00
3.424e-02,2.839e+00
3.784e-02,3.287e+00
4.145e-02,3.709e+00
4.505e-02,4.097e+00
4.866e-02,4.446e+00
5.226e-02,4.754e+00
5.586e-02,5.019e+00
5.947e-02,5.242e+00
6.307e-02,5.424e+00
6.668e-02,5.567e+00
7.028e-02,5.675e+00
7.389e-02,5.749e+00
7.749e-02,5.794e+00
8.109e-02,5.811e+00
8.470e-02,5.804e+00
8.830e-02,5.775e+00
9.191e-02,5.728e+00
9.551e-02,5.664e+00
9.911e-02,5.586e+00
1.027e-01,5.496e+00
1.063e-01,5.396e+00
1.099e-01,5.288e+00
1.135e-01,5.173e+00
1.171e-01,5.053e+00
1.207e-01,4.929e+00
1.243e-01,4.801e+00
1.279e-01,4.672e+00
1.316e-01,4.541e+00
1.352e-01,4.410e+00
1.388e-01,4.278e+00
1.424e-01,4.148e+00
1.460e-01,4.019e+00
1.496e-01,3.891e+00
1.532e-01,3.765e+00
1.568e-01,3.641e+00
1.604e-01,3.520e+00
1.640e-01,3.401e+00
1.676e-01,3.285e+00
1.712e-01,3.172e+00
1.748e-01,3.061e+00
1.784e-01,2.954e+00
1.820e-01,2.850e+00
1.856e-01,2.748e+00
1.892e-01,2.650e+00
1.928e-01,2.555e+00
1.964e-01,2.463e+00
2.000e-01,2.374e+00
2.036e-01,2.288e+00
2.072e-01,2.204e+00
2.108e-01,2.124e+00
2.144e-01,2.046e+00
2.181e-01,1.971e+00
2.217e-01,1.899e+00
2.253e-01,1.829e+00
2.289e-01,1.762e+00
2.325e-01,1.697e+00
2.361e-01,1.635e+00
2.397e-01,1.575e+00
2.433e-01,1.517e+00
2.469e-01,1.461e+00
2.505e-01,1.407e+00
2.541e-01,1.356e+00
2.577e-01,1.306e+00
2.613e-01,1.258e+00
2.649e-01,1.212e+00
2.685e-01,1.168e+00
2.721e-01,1.125e+00
2.757e-01,1.084e+00
2.793e-01,1.045e+00
2.829e-01,1.007e+00
2.865e-01,9.702e-01
2.901e-01,9.351e-01
2.937e-01,9.013e-01
2.973e-01,8.688e-01
3.009e-01,8.376e-01
3.046e-01,8.075e-01
3.082e-01,7.786e-01
3.118e-01,7.507e-01
3.154e-01,7.240e-01
3.190e-01,6.982e-01
3.226e-01,6.734e-01
3.262e-01,6.496e-01
3.298e-01,6.266e-01
3.334e-01,6.046e-01
3.370e-01,5.833e-01
3.406e-01,5.629e-01
3.442e-01,5.432e-01
3.478e-01,5.243e-01
3.514e-01,5.060e-01
3.550e-01,4.885e-01
3.586e-01,4.716e-01
3.622e-01,4.553e-01
3.658e-01,4.397e-01
3.694e-01,4.246e-01
3.730e-01,4.101e-01
3.766e-01,3.961e-01
3.802e-01,3.826e-01
3.838e-01,3.697e-01
3.874e-01,3.572e-01
3.911e-01,3.451e-01
3.947e-01,3.335e-01
3.983e-01,3.223e-01
4.019e-01,3.116e-01
4.055e-01,3.012e-01
4.091e-01,2.912e-01
4.127e-01,2.815e-01
4.163e-01,2.722e-01
4.199e-01,2.633e-01
4.235e-01,2.546e-01
4.271e-01,2.463e-01
4.307e-01,2.382e-01
4.343e-01,2.305e-01
4.379e-01,2.230e-01
4.415e-01,2.158e-01
4.451e-01,2.088e-01
4.487e-01,2.021e-01
4.523e-01,1.956e-01
4.559e-01,1.894e-01
4.595e-01,1.833e-01
4.631e-01,1.775e-01
4.667e-01,1.719e-01
4.703e-01,1.664e-01
4.739e-01,1.612e-01
4.775e-01,1.561e-01
4.812e-01,1.512e-01
4.848e-01,1.465e-01
4.884e-01,1.420e-01
4.920e-01,1.375e-01
4.956e-01,1.333e-01
4.992e-01,1.292e-01
5.028e-01,1.252e-01
5.064e-01,1.214e-01
5.100e-01,1.176e-01
5.136e-01,1.141e-01
5.172e-01,1.106e-01
5.208e-01,1.072e-01
5.244e-01,1.040e-01
5.280e-01,1.008e-01
5.316e-01,9.781e-02
5.352e-01,9.488e-02
5.388e-01,9.204e-02
5.424e-01,8.930e-02
5.460e-01,8.664e-02
5.496e-01,8.407e-02
5.532e-01,8.159e-02
5.568e-01,7.918e-02
5.604e-01,7.686e-02
5.640e-01,7.460e-02
5.677e-01,7.242e-02
5.713e-01,7.031e-02
5.749e-01,6.827e-02
5.785e-01,6.629e-02
5.821e-01,6.437e-02
5.857e-01,6.252e-02
5.893e-01,6.072e-02
5.929e-01,5.898e-02
5.965e-01,5.729e-02
6.001e-01,5.566e-02
6.037e-01,5.408e-02
6.073e-01,5.254e-02
6.109e-01,5.106e-02
6.145e-01,4.962e-02
6.181e-01,4.822e-02
6.217e-01,4.687e-02
6.253e-01,4.556e-02
6.289e-01,4.429e-02
6.325e-01,4.306e-02
6.361e-01,4.186e-02
6.397e-01,4.070e-02
6.433e-01,3.958e-02
6.469e-01,3.849e-02
6.505e-01,3.744e-02
6.542e-01,3.641e-02
6.578e-01,3.542e-02
6.614e-01,3.445e-02
6.650e-01,3.352e-02
6.686e-01,3.261e-02
6.722e-01,3.173e-02
6.758e-01,3.087e-02
6.794e-01,3.004e-02
6.830e-01,2.924e-02
6.866e-01,2.846e-02
6.902e-01,2.770e-02
6.938e-01,2.696e-02
6.974e-01,2.625e-02
7.010e-01,2.555e-02
7.046e-01,2.488e-02
7.082e-01,2.422e-02
7.118e-01,2.359e-02
7.154e-01,2.297e-02
7.190e-01,2.237e-02


==> anc/03_results/strong_inf/total_probability/0_1.csv <==
transmittance,probability_density
7.057e-04,7.567e+00
2.117e-03,3.752e+01
3.528e-03,5.247e+01
4.940e-03,5.604e+01
6.351e-03,5.419e+01
7.762e-03,5.009e+01
9.173e-03,4.528e+01
1.058e-02,4.047e+01
1.200e-02,3.596e+01
1.341e-02,3.189e+01
1.482e-02,2.826e+01
1.623e-02,2.506e+01
1.764e-02,2.226e+01
1.905e-02,1.980e+01
2.046e-02,1.765e+01
2.188e-02,1.577e+01
2.329e-02,1.412e+01
2.470e-02,1.267e+01
2.611e-02,1.139e+01
2.752e-02,1.027e+01
2.893e-02,9.275e+00
3.034e-02,8.394e+00
3.175e-02,7.612e+00
3.317e-02,6.916e+00
3.458e-02,6.295e+00
3.599e-02,5.740e+00
3.740e-02,5.243e+00
3.881e-02,4.797e+00
4.022e-02,4.396e+00
4.163e-02,4.035e+00
4.304e-02,3.709e+00
4.446e-02,3.414e+00
4.587e-02,3.147e+00
4.728e-02,2.905e+00
4.869e-02,2.684e+00
5.010e-02,2.484e+00
5.151e-02,2.301e+00
5.292e-02,2.135e+00
5.434e-02,1.982e+00
5.575e-02,1.843e+00
5.716e-02,1.715e+00
5.857e-02,1.597e+00
5.998e-02,1.489e+00
6.139e-02,1.390e+00
6.280e-02,1.299e+00
6.421e-02,1.214e+00
6.563e-02,1.136e+00
6.704e-02,1.064e+00
6.845e-02,9.977e-01
6.986e-02,9.361e-01
7.127e-02,8.789e-01
7.268e-02,8.258e-01
7.409e-02,7.766e-01
7.550e-02,7.308e-01
7.692e-02,6.881e-01
7.833e-02,6.484e-01
7.974e-02,6.114e-01
8.115e-02,5.769e-01
8.256e-02,5.447e-01
8.397e-02,5.146e-01
8.538e-02,4.865e-01
8.679e-02,4.601e-01
8.821e-02,4.355e-01
8.962e-02,4.124e-01
9.103e-02,3.907e-01
9.244e-02,3.704e-01
9.385e-02,3.513e-01
9.526e-02,3.334e-01
9.667e-02,3.165e-01
9.809e-02,3.007e-01
9.950e-02,2.857e-01
1.009e-01,2.717e-01
1.023e-01,2.584e-01
1.037e-01,2.459e-01
1.051e-01,2.342e-01
1.066e-01,2.230e-01
1.080e-01,2.125e-01
1.094e-01,2.026e-01
1.108e-01,1.932e-01
1.122e-01,1.844e-01
1.136e-01,1.760e-01
1.150e-01,1.680e-01
1.164e-01,1.605e-01
1.178e-01,1.534e-01
1.193e-01,1.466e-01
1.207e-01,1.402e-01
1.221e-01,1.341e-01
1.235e-01,1.283e-01
1.249e-01,1.228e-01
1.263e-01,1.176e-01
1.277e-01,1.127e-01
1.291e-01,1.080e-01
1.305e-01,1.035e-01
1.320e-01,9.922e-02
1.334e-01,9.516e-02
1.348e-01,9.130e-02
1.362e-01,8.761e-02
1.376e-01,8.411e-02
1.390e-01,8.076e-02
1.404e-01,7.757e-02
1.418e-01,7.453e-02
1.432e-01,7.162e-02
1.447e-01,6.885e-02
1.461e-01,6.620e-02
1.475e-01,6.367e-02
1.489e-01,6.126e-02
1.503e-01,5.895e-02
1.517e-01,5.674e-02
1.531e-01,5.462e-02
1.545e-01,5.260e-02
1.559e-01,5.067e-02
1.574e-01,4.882e-02
1.588e-01,4.705e-02
1.602e-01,4.535e-02
1.616e-01,4.372e-02
1.630e-01,4.216e-02
1.644e-01,4.067e-02
1.658e-01,3.924e-02
1.672e-01,3.786e-02
1.687e-01,3.654e-02
1.701e-01,3.528e-02
1.715e-01,3.406e-02
1.729e-01,3.290e-02
1.743e-01,3.178e-02
1.757e-01,3.070e-02
1.771e-01,2.967e-02
1.785e-01,2.868e-02
1.799e-01,2.772e-02
1.814e-01,2.681e-02
1.828e-01,2.592e-02
1.842e-01,2.508e-02
1.856e-01,2.426e-02
1.870e-01,2.347e-02
1.884e-01,2.272e-02
1.898e-01,2.199e-02
1.912e-01,2.129e-02
1.926e-01,2.061e-02
1.941e-01,1.996e-02
1.955e-01,1.934e-02
1.969e-01,1.873e-02
1.983e-01,1.815e-02
1.997e-01,1.759e-02
2.011e-01,1.705e-02
2.025e-01,1.653e-02
2.039e-01,1.602e-02
2.053e-01,1.554e-02
2.068e-01,1.507e-02
2.082e-01,1.462e-02
2.096e-01,1.418e-02
2.110e-01,1.376e-02
2.124e-01,1.335e-02
2.138e-01,1.296e-02
2.152e-01,1.258e-02
2.166e-01,1.221e-02
2.180e-01,1.186e-02
2.195e-01,1.152e-02
2.209e-01,1.119e-02
2.223e-01,1.087e-02
2.237e-01,1.056e-02
2.251e-01,1.026e-02
2.265e-01,9.966e-03
2.279e-01,9.686e-03
2.293e-01,9.415e-03
2.307e-01,9.153e-03
2.322e-01,8.899e-03
2.336e-01,8.653e-03
2.350e-01,8.415e-03
2.364e-01,8.185e-03
2.378e-01,7.962e-03
2.392e-01,7.746e-03
2.406e-01,7.536e-03
2.420e-01,7.333e-03
2.434e-01,7.137e-03
2.449e-01,6.946e-03
2.463e-01,6.762e-03
2.477e-01,6.583e-03
2.491e-01,6.409e-03
2.505e-01,6.241e-03
2.519e-01,6.078e-03
2.533e-01,5.920e-03
2.547e-01,5.766e-03
2.562e-01,5.617e-03
2.576e-01,5.473e-03
2.590e-01,5.333e-03
2.604e-01,5.196e-03
2.618e-01,5.064e-03
2.632e-01,4.936e-03
2.646e-01,4.812e-03
2.660e-01,4.691e-03
2.674e-01,4.573e-03
2.689e-01,4.459e-03
2.703e-01,4.349e-03
2.717e-01,4.241e-03
2.731e-01,4.137e-03
2.745e-01,4.035e-03
2.759e-01,3.936e-03
2.773e-01,3.841e-03
2.787e-01,3.747e-03
2.801e-01,3.657e-03
2.816e-01,3.569e-03


==> anc/03_results/strong_inf/total_probability/0_11.csv <==
transmittance,probability_density
1.981e-03,4.720e-05
5.942e-03,6.234e-03
9.903e-03,2.723e-02
1.386e-02,6.467e-02
1.782e-02,1.206e-01
2.179e-02,1.970e-01
2.575e-02,2.952e-01
2.971e-02,4.156e-01
3.367e-02,5.579e-01
3.763e-02,7.205e-01
4.159e-02,9.011e-01
4.555e-02,1.097e+00
4.951e-02,1.304e+00
5.347e-02,1.520e+00
5.744e-02,1.740e+00
6.140e-02,1.961e+00
6.536e-02,2.181e+00
6.932e-02,2.396e+00
7.328e-02,2.603e+00
7.724e-02,2.801e+00
8.120e-02,2.989e+00
8.516e-02,3.163e+00
8.912e-02,3.325e+00
9.309e-02,3.472e+00
9.705e-02,3.605e+00
1.010e-01,3.723e+00
1.050e-01,3.826e+00
1.089e-01,3.916e+00
1.129e-01,3.991e+00
1.169e-01,4.052e+00
1.208e-01,4.100e+00
1.248e-01,4.136e+00
1.287e-01,4.161e+00
1.327e-01,4.174e+00
1.367e-01,4.177e+00
1.406e-01,4.171e+00
1.446e-01,4.156e+00
1.485e-01,4.133e+00
1.525e-01,4.102e+00
1.565e-01,4.065e+00
1.604e-01,4.022e+00
1.644e-01,3.974e+00
1.683e-01,3.921e+00
1.723e-01,3.863e+00
1.763e-01,3.802e+00
1.802e-01,3.738e+00
1.842e-01,3.671e+00
1.882e-01,3.602e+00
1.921e-01,3.531e+00
1.961e-01,3.458e+00
2.000e-01,3.384e+00
2.040e-01,3.309e+00
2.080e-01,3.234e+00
2.119e-01,3.158e+00
2.159e-01,3.082e+00
2.198e-01,3.007e+00
2.238e-01,2.931e+00
2.278e-01,2.856e+00
2.317e-01,2.782e+00
2.357e-01,2.708e+00
2.396e-01,2.635e+00
2.436e-01,2.563e+00
2.476e-01,2.493e+00
2.515e-01,2.423e+00
2.555e-01,2.354e+00
2.595e-01,2.287e+00
2.634e-01,2.221e+00
2.674e-01,2.156e+00
2.713e-01,2.093e+00
2.753e-01,2.031e+00
2.793e-01,1.970e+00
2.832e-01,1.911e+00
2.872e-01,1.854e+00
2.911e-01,1.797e+00
2.951e-01,1.742e+00
2.991e-01,1.689e+00
3.030e-01,1.637e+00
3.070e-01,1.586e+00
3.109e-01,1.537e+00
3.149e-01,1.489e+00
3.189e-01,1.442e+00
3.228e-01,1.397e+00
3.268e-01,1.353e+00
3.308e-01,1.310e+00
3.347e-01,1.269e+00
3.387e-01,1.229e+00
3.426e-01,1.190e+00
3.466e-01,1.152e+00
3.506e-01,1.115e+00
3.545e-01,1.079e+00
3.585e-01,1.045e+00
3.624e-01,1.011e+00
3.664e-01,9.789e-01
3.704e-01,9.475e-01
3.743e-01,9.171e-01
3.783e-01,8.877e-01
3.822e-01,8.592e-01
3.862e-01,8.316e-01
3.902e-01,8.048e-01
3.941e-01,7.789e-01
3.981e-01,7.539e-01
4.021e-01,7.297e-01
4.060e-01,7.062e-01
4.100e-01,6.835e-01
4.139e-01,6.615e-01
4.179e-01,6.403e-01
4.219e-01,6.197e-01
4.258e-01,5.998e-01
4.298e-01,5.806e-01
4.337e-01,5.620e-01
4.377e-01,5.440e-01
4.417e-01,5.266e-01
4.456e-01,5.097e-01
4.496e-01,4.934e-01
4.535e-01,4.777e-01
4.575e-01,4.624e-01
4.615e-01,4.477e-01
4.654e-01,4.334e-01
4.694e-01,4.197e-01
4.734e-01,4.063e-01
4.773e-01,3.934e-01
4.813e-01,3.810e-01
4.852e-01,3.689e-01
4.892e-01,3.572e-01
4.932e-01,3.460e-01
4.971e-01,3.351e-01
5.011e-01,3.245e-01
5.050e-01,3.143e-01
5.090e-01,3.044e-01
5.130e-01,2.949e-01
5.169e-01,2.856e-01
5.209e-01,2.767e-01
5.248e-01,2.681e-01
5.288e-01,2.597e-01
5.328e-01,2.516e-01
5.367e-01,2.438e-01
5.407e-01,2.363e-01
5.447e-01,2.289e-01
5.486e-01,2.219e-01
5.526e-01,2.150e-01
5.565e-01,2.084e-01
5.605e-01,2.020e-01
5.645e-01,1.958e-01
5.684e-01,1.898e-01
5.724e-01,1.840e-01
5.763e-01,1.783e-01
5.803e-01,1.729e-01
5.843e-01,1.676e-01
5.882e-01,1.625e-01
5.922e-01,1.576e-01
5.961e-01,1.528e-01
6.001e-01,1.482e-01
6.041e-01,1.437e-01
6.080e-01,1.394e-01
6.120e-01,1.352e-01
6.160e-01,1.311e-01
6.199e-01,1.272e-01
6.239e-01,1.234e-01
6.278e-01,1.197e-01
6.318e-01,1.162e-01
6.358e-01,1.127e-01
6.397e-01,1.094e-01
6.437e-01,1.061e-01
6.476e-01,1.030e-01
6.516e-01,9.994e-02
6.556e-01,9.700e-02
6.595e-01,9.415e-02
6.635e-01,9.138e-02
6.674e-01,8.871e-02
6.714e-01,8.611e-02
6.754e-01,8.360e-02
6.793e-01,8.116e-02
6.833e-01,7.880e-02
6.873e-01,7.652e-02
6.912e-01,7.430e-02
6.952e-01,7.215e-02
6.991e-01,7.007e-02
7.031e-01,6.805e-02
7.071e-01,6.610e-02
7.110e-01,6.420e-02
7.150e-01,6.236e-02
7.189e-01,6.058e-02
7.229e-01,5.885e-02
7.269e-01,5.718e-02
7.308e-01,5.555e-02
7.348e-01,5.398e-02
7.387e-01,5.245e-02
7.427e-01,5.097e-02
7.467e-01,4.953e-02
7.506e-01,4.814e-02
7.546e-01,4.679e-02
7.586e-01,4.548e-02
7.625e-01,4.420e-02
7.665e-01,4.297e-02
7.704e-01,4.177e-02
7.744e-01,4.061e-02
7.784e-01,3.948e-02
7.823e-01,3.839e-02
7.863e-01,3.733e-02
7.902e-01,3.630e-02


==> anc/03_results/strong_inf/total_probability/0_12.csv <==
transmittance,probability_density
2.032e-03,1.307e-05
6.095e-03,2.920e-03
1.016e-02,1.228e-02
1.422e-02,2.774e-02
1.829e-02,5.123e-02
2.235e-02,8.465e-02
2.641e-02,1.293e-01
3.048e-02,1.862e-01
3.454e-02,2.559e-01
3.860e-02,3.386e-01
4.267e-02,4.342e-01
4.673e-02,5.423e-01
5.079e-02,6.623e-01
5.486e-02,7.929e-01
5.892e-02,9.330e-01
6.298e-02,1.081e+00
6.705e-02,1.235e+00
7.111e-02,1.394e+00
7.517e-02,1.556e+00
7.924e-02,1.719e+00
8.330e-02,1.881e+00
8.736e-02,2.041e+00
9.143e-02,2.198e+00
9.549e-02,2.351e+00
9.955e-02,2.497e+00
1.036e-01,2.637e+00
1.077e-01,2.769e+00
1.117e-01,2.893e+00
1.158e-01,3.008e+00
1.199e-01,3.114e+00
1.239e-01,3.211e+00
1.280e-01,3.298e+00
1.321e-01,3.376e+00
1.361e-01,3.444e+00
1.402e-01,3.504e+00
1.443e-01,3.554e+00
1.483e-01,3.595e+00
1.524e-01,3.628e+00
1.564e-01,3.652e+00
1.605e-01,3.669e+00
1.646e-01,3.679e+00
1.686e-01,3.681e+00
1.727e-01,3.677e+00
1.768e-01,3.666e+00
1.808e-01,3.650e+00
1.849e-01,3.629e+00
1.889e-01,3.603e+00
1.930e-01,3.572e+00
1.971e-01,3.537e+00
2.011e-01,3.498e+00
2.052e-01,3.456e+00
2.093e-01,3.410e+00
2.133e-01,3.362e+00
2.174e-01,3.312e+00
2.215e-01,3.259e+00
2.255e-01,3.205e+00
2.296e-01,3.149e+00
2.336e-01,3.092e+00
2.377e-01,3.033e+00
2.418e-01,2.974e+00
2.458e-01,2.914e+00
2.499e-01,2.854e+00
2.540e-01,2.793e+00
2.580e-01,2.732e+00
2.621e-01,2.671e+00
2.662e-01,2.610e+00
2.702e-01,2.549e+00
2.743e-01,2.488e+00
2.783e-01,2.428e+00
2.824e-01,2.369e+00
2.865e-01,2.310e+00
2.905e-01,2.252e+00
2.946e-01,2.194e+00
2.987e-01,2.137e+00
3.027e-01,2.081e+00
3.068e-01,2.026e+00
3.109e-01,1.972e+00
3.149e-01,1.919e+00
3.190e-01,1.867e+00
3.230e-01,1.816e+00
3.271e-01,1.765e+00
3.312e-01,1.716e+00
3.352e-01,1.668e+00
3.393e-01,1.621e+00
3.434e-01,1.575e+00
3.474e-01,1.530e+00
3.515e-01,1.486e+00
3.555e-01,1.443e+00
3.596e-01,1.401e+00
3.637e-01,1.360e+00
3.677e-01,1.320e+00
3.718e-01,1.282e+00
3.759e-01,1.244e+00
3.799e-01,1.207e+00
3.840e-01,1.171e+00
3.881e-01,1.136e+00
3.921e-01,1.102e+00
3.962e-01,1.069e+00
4.002e-01,1.037e+00
4.043e-01,1.006e+00
4.084e-01,9.754e-01
4.124e-01,9.459e-01
4.165e-01,9.172e-01
4.206e-01,8.894e-01
4.246e-01,8.623e-01
4.287e-01,8.360e-01
4.328e-01,8.105e-01
4.368e-01,7.858e-01
4.409e-01,7.618e-01
4.449e-01,7.385e-01
4.490e-01,7.158e-01
4.531e-01,6.939e-01
4.571e-01,6.726e-01
4.612e-01,6.519e-01
4.653e-01,6.319e-01
4.693e-01,6.125e-01
4.734e-01,5.937e-01
4.774e-01,5.754e-01
4.815e-01,5.577e-01
4.856e-01,5.405e-01
4.896e-01,5.239e-01
4.937e-01,5.078e-01
4.978e-01,4.921e-01
5.018e-01,4.770e-01
5.059e-01,4.623e-01
5.100e-01,4.481e-01
5.140e-01,4.343e-01
5.181e-01,4.210e-01
5.221e-01,4.080e-01
5.262e-01,3.955e-01
5.303e-01,3.833e-01
5.343e-01,3.716e-01
5.384e-01,3.602e-01
5.425e-01,3.491e-01
5.465e-01,3.384e-01
5.506e-01,3.281e-01
5.547e-01,3.180e-01
5.587e-01,3.083e-01
5.628e-01,2.989e-01
5.668e-01,2.897e-01
5.709e-01,2.809e-01
5.750e-01,2.723e-01
5.790e-01,2.640e-01
5.831e-01,2.560e-01
5.872e-01,2.482e-01
5.912e-01,2.407e-01
5.953e-01,2.334e-01
5.994e-01,2.263e-01
6.034e-01,2.194e-01
6.075e-01,2.128e-01
6.115e-01,2.064e-01
6.156e-01,2.001e-01
6.197e-01,1.941e-01
6.237e-01,1.883e-01
6.278e-01,1.826e-01
6.319e-01,1.771e-01
6.359e-01,1.718e-01
6.400e-01,1.666e-01
6.440e-01,1.616e-01
6.481e-01,1.568e-01
6.522e-01,1.521e-01
6.562e-01,1.476e-01
6.603e-01,1.432e-01
6.644e-01,1.389e-01
6.684e-01,1.348e-01
6.725e-01,1.308e-01
6.766e-01,1.269e-01
6.806e-01,1.232e-01
6.847e-01,1.195e-01
6.887e-01,1.160e-01
6.928e-01,1.126e-01
6.969e-01,1.093e-01
7.009e-01,1.061e-01
7.050e-01,1.029e-01
7.091e-01,9.992e-02
7.131e-01,9.700e-02
7.172e-01,9.416e-02
7.213e-01,9.141e-02
7.253e-01,8.875e-02
7.294e-01,8.617e-02
7.334e-01,8.366e-02
7.375e-01,8.123e-02
7.416e-01,7.888e-02
7.456e-01,7.660e-02
7.497e-01,7.439e-02
7.538e-01,7.224e-02
7.578e-01,7.016e-02
7.619e-01,6.814e-02
7.660e-01,6.618e-02
7.700e-01,6.429e-02
7.741e-01,6.245e-02
7.781e-01,6.066e-02
7.822e-01,5.893e-02
7.863e-01,5.725e-02
7.903e-01,5.562e-02
7.944e-01,5.404e-02
7.985e-01,5.251e-02
8.025e-01,5.102e-02
8.066e-01,4.958e-02
8.106e-01,4.818e-02


==> anc/03_results/strong_inf/total_probability/0_13.csv <==
transmittance,probability_density
2.070e-03,4.752e-07
6.209e-03,6.678e-04
1.035e-02,4.506e-03
1.449e-02,1.183e-02
1.863e-02,2.293e-02
2.277e-02,3.862e-02
2.691e-02,5.973e-02
3.104e-02,8.692e-02
3.518e-02,1.207e-01
3.932e-02,1.616e-01
4.346e-02,2.099e-01
4.760e-02,2.660e-01
5.174e-02,3.298e-01
5.588e-02,4.015e-01
6.002e-02,4.810e-01
6.416e-02,5.679e-01
6.830e-02,6.619e-01
7.244e-02,7.625e-01
7.658e-02,8.690e-01
8.072e-02,9.807e-01
8.486e-02,1.097e+00
8.899e-02,1.216e+00
9.313e-02,1.338e+00
9.727e-02,1.462e+00
1.014e-01,1.587e+00
1.056e-01,1.711e+00
1.097e-01,1.834e+00
1.138e-01,1.956e+00
1.180e-01,2.075e+00
1.221e-01,2.190e+00
1.262e-01,2.302e+00
1.304e-01,2.409e+00
1.345e-01,2.511e+00
1.387e-01,2.608e+00
1.428e-01,2.699e+00
1.469e-01,2.783e+00
1.511e-01,2.862e+00
1.552e-01,2.934e+00
1.594e-01,3.000e+00
1.635e-01,3.059e+00
1.676e-01,3.112e+00
1.718e-01,3.158e+00
1.759e-01,3.198e+00
1.801e-01,3.232e+00
1.842e-01,3.259e+00
1.883e-01,3.281e+00
1.925e-01,3.297e+00
1.966e-01,3.308e+00
2.008e-01,3.313e+00
2.049e-01,3.314e+00
2.090e-01,3.309e+00
2.132e-01,3.300e+00
2.173e-01,3.287e+00
2.215e-01,3.270e+00
2.256e-01,3.249e+00
2.297e-01,3.225e+00
2.339e-01,3.197e+00
2.380e-01,3.167e+00
2.421e-01,3.134e+00
2.463e-01,3.098e+00
2.504e-01,3.060e+00
2.546e-01,3.020e+00
2.587e-01,2.978e+00
2.628e-01,2.935e+00
2.670e-01,2.890e+00
2.711e-01,2.844e+00
2.753e-01,2.796e+00
2.794e-01,2.748e+00
2.835e-01,2.699e+00
2.877e-01,2.649e+00
2.918e-01,2.599e+00
2.960e-01,2.548e+00
3.001e-01,2.498e+00
3.042e-01,2.447e+00
3.084e-01,2.395e+00
3.125e-01,2.344e+00
3.167e-01,2.293e+00
3.208e-01,2.243e+00
3.249e-01,2.192e+00
3.291e-01,2.142e+00
3.332e-01,2.092e+00
3.374e-01,2.043e+00
3.415e-01,1.994e+00
3.456e-01,1.946e+00
3.498e-01,1.898e+00
3.539e-01,1.851e+00
3.580e-01,1.805e+00
3.622e-01,1.760e+00
3.663e-01,1.715e+00
3.705e-01,1.671e+00
3.746e-01,1.627e+00
3.787e-01,1.585e+00
3.829e-01,1.543e+00
3.870e-01,1.502e+00
3.912e-01,1.462e+00
3.953e-01,1.422e+00
3.994e-01,1.384e+00
4.036e-01,1.346e+00
4.077e-01,1.309e+00
4.119e-01,1.273e+00
4.160e-01,1.238e+00
4.201e-01,1.203e+00
4.243e-01,1.169e+00
4.284e-01,1.137e+00
4.326e-01,1.104e+00
4.367e-01,1.073e+00
4.408e-01,1.043e+00
4.450e-01,1.013e+00
4.491e-01,9.838e-01
4.533e-01,9.556e-01
4.574e-01,9.280e-01
4.615e-01,9.012e-01
4.657e-01,8.750e-01
4.698e-01,8.496e-01
4.739e-01,8.248e-01
4.781e-01,8.007e-01
4.822e-01,7.773e-01
4.864e-01,7.545e-01
4.905e-01,7.323e-01
4.946e-01,7.107e-01
4.988e-01,6.897e-01
5.029e-01,6.694e-01
5.071e-01,6.495e-01
5.112e-01,6.303e-01
5.153e-01,6.116e-01
5.195e-01,5.934e-01
5.236e-01,5.757e-01
5.278e-01,5.586e-01
5.319e-01,5.419e-01
5.360e-01,5.257e-01
5.402e-01,5.100e-01
5.443e-01,4.948e-01
5.485e-01,4.800e-01
5.526e-01,4.656e-01
5.567e-01,4.517e-01
5.609e-01,4.381e-01
5.650e-01,4.250e-01
5.692e-01,4.122e-01
5.733e-01,3.999e-01
5.774e-01,3.879e-01
5.816e-01,3.762e-01
5.857e-01,3.649e-01
5.899e-01,3.540e-01
5.940e-01,3.433e-01
5.981e-01,3.330e-01
6.023e-01,3.230e-01
6.064e-01,3.133e-01
6.105e-01,3.039e-01
6.147e-01,2.948e-01
6.188e-01,2.859e-01
6.230e-01,2.773e-01
6.271e-01,2.690e-01
6.312e-01,2.609e-01
6.354e-01,2.531e-01
6.395e-01,2.455e-01
6.437e-01,2.382e-01
6.478e-01,2.310e-01
6.519e-01,2.241e-01
6.561e-01,2.174e-01
6.602e-01,2.109e-01
6.644e-01,2.046e-01
6.685e-01,1.985e-01
6.726e-01,1.925e-01
6.768e-01,1.868e-01
6.809e-01,1.812e-01
6.851e-01,1.758e-01
6.892e-01,1.706e-01
6.933e-01,1.655e-01
6.975e-01,1.606e-01
7.016e-01,1.558e-01
7.058e-01,1.512e-01
7.099e-01,1.467e-01
7.140e-01,1.423e-01
7.182e-01,1.381e-01
7.223e-01,1.340e-01
7.264e-01,1.300e-01
7.306e-01,1.262e-01
7.347e-01,1.225e-01
7.389e-01,1.189e-01
7.430e-01,1.153e-01
7.471e-01,1.119e-01
7.513e-01,1.087e-01
7.554e-01,1.055e-01
7.596e-01,1.024e-01
7.637e-01,9.935e-02
7.678e-01,9.644e-02
7.720e-01,9.361e-02
7.761e-01,9.087e-02
7.803e-01,8.822e-02
7.844e-01,8.564e-02
7.885e-01,8.314e-02
7.927e-01,8.072e-02
7.968e-01,7.837e-02
8.010e-01,7.609e-02
8.051e-01,7.388e-02
8.092e-01,7.173e-02
8.134e-01,6.965e-02
8.175e-01,6.764e-02
8.217e-01,6.568e-02
8.258e-01,6.378e-02


==> anc/03_results/strong_inf/total_probability/0_14.csv <==
transmittance,probability_density
2.107e-03,1.887e-08
6.320e-03,1.156e-04
1.053e-02,1.109e-03
1.475e-02,3.535e-03
1.896e-02,7.929e-03
2.317e-02,1.491e-02
2.739e-02,2.494e-02
3.160e-02,3.832e-02
3.582e-02,5.528e-02
4.003e-02,7.603e-02
4.424e-02,1.008e-01
4.846e-02,1.298e-01
5.267e-02,1.633e-01
5.688e-02,2.015e-01
6.110e-02,2.445e-01
6.531e-02,2.926e-01
6.952e-02,3.457e-01
7.374e-02,4.039e-01
7.795e-02,4.673e-01
8.216e-02,5.356e-01
8.638e-02,6.088e-01
9.059e-02,6.866e-01
9.480e-02,7.687e-01
9.902e-02,8.547e-01
1.032e-01,9.442e-01
1.074e-01,1.037e+00
1.117e-01,1.132e+00
1.159e-01,1.229e+00
1.201e-01,1.328e+00
1.243e-01,1.427e+00
1.285e-01,1.527e+00
1.327e-01,1.627e+00
1.369e-01,1.726e+00
1.412e-01,1.824e+00
1.454e-01,1.920e+00
1.496e-01,2.014e+00
1.538e-01,2.105e+00
1.580e-01,2.193e+00
1.622e-01,2.278e+00
1.664e-01,2.359e+00
1.706e-01,2.436e+00
1.749e-01,2.509e+00
1.791e-01,2.578e+00
1.833e-01,2.642e+00
1.875e-01,2.701e+00
1.917e-01,2.756e+00
1.959e-01,2.805e+00
2.001e-01,2.850e+00
2.044e-01,2.890e+00
2.086e-01,2.926e+00
2.128e-01,2.956e+00
2.170e-01,2.982e+00
2.212e-01,3.004e+00
2.254e-01,3.020e+00
2.296e-01,3.033e+00
2.339e-01,3.041e+00
2.381e-01,3.046e+00
2.423e-01,3.046e+00
2.465e-01,3.043e+00
2.507e-01,3.036e+00
2.549e-01,3.026e+00
2.591e-01,3.012e+00
2.633e-01,2.996e+00
2.676e-01,2.977e+00
2.718e-01,2.955e+00
2.760e-01,2.930e+00
2.802e-01,2.903e+00
2.844e-01,2.874e+00
2.886e-01,2.843e+00
2.928e-01,2.810e+00
2.971e-01,2.776e+00
3.013e-01,2.740e+00
3.055e-01,2.703e+00
3.097e-01,2.664e+00
3.139e-01,2.624e+00
3.181e-01,2.583e+00
3.223e-01,2.542e+00
3.266e-01,2.500e+00
3.308e-01,2.457e+00
3.350e-01,2.413e+00
3.392e-01,2.369e+00
3.434e-01,2.325e+00
3.476e-01,2.281e+00
3.518e-01,2.236e+00
3.560e-01,2.192e+00
3.603e-01,2.147e+00
3.645e-01,2.102e+00
3.687e-01,2.058e+00
3.729e-01,2.014e+00
3.771e-01,1.970e+00
3.813e-01,1.926e+00
3.855e-01,1.883e+00
3.898e-01,1.840e+00
3.940e-01,1.797e+00
3.982e-01,1.755e+00
4.024e-01,1.714e+00
4.066e-01,1.673e+00
4.108e-01,1.632e+00
4.150e-01,1.593e+00
4.192e-01,1.553e+00
4.235e-01,1.515e+00
4.277e-01,1.477e+00
4.319e-01,1.439e+00
4.361e-01,1.402e+00
4.403e-01,1.366e+00
4.445e-01,1.331e+00
4.487e-01,1.296e+00
4.530e-01,1.262e+00
4.572e-01,1.229e+00
4.614e-01,1.196e+00
4.656e-01,1.164e+00
4.698e-01,1.133e+00
4.740e-01,1.102e+00
4.782e-01,1.072e+00
4.825e-01,1.043e+00
4.867e-01,1.014e+00
4.909e-01,9.860e-01
4.951e-01,9.587e-01
4.993e-01,9.320e-01
5.035e-01,9.060e-01
5.077e-01,8.805e-01
5.119e-01,8.557e-01
5.162e-01,8.316e-01
5.204e-01,8.080e-01
5.246e-01,7.850e-01
5.288e-01,7.626e-01
5.330e-01,7.408e-01
5.372e-01,7.195e-01
5.414e-01,6.988e-01
5.457e-01,6.787e-01
5.499e-01,6.590e-01
5.541e-01,6.399e-01
5.583e-01,6.214e-01
5.625e-01,6.033e-01
5.667e-01,5.857e-01
5.709e-01,5.686e-01
5.751e-01,5.519e-01
5.794e-01,5.357e-01
5.836e-01,5.200e-01
5.878e-01,5.047e-01
5.920e-01,4.898e-01
5.962e-01,4.754e-01
6.004e-01,4.613e-01
6.046e-01,4.477e-01
6.089e-01,4.344e-01
6.131e-01,4.215e-01
6.173e-01,4.090e-01
6.215e-01,3.969e-01
6.257e-01,3.850e-01
6.299e-01,3.736e-01
6.341e-01,3.625e-01
6.384e-01,3.516e-01
6.426e-01,3.412e-01
6.468e-01,3.310e-01
6.510e-01,3.211e-01
6.552e-01,3.115e-01
6.594e-01,3.022e-01
6.636e-01,2.931e-01
6.678e-01,2.843e-01
6.721e-01,2.758e-01
6.763e-01,2.676e-01
6.805e-01,2.595e-01
6.847e-01,2.518e-01
6.889e-01,2.442e-01
6.931e-01,2.369e-01
6.973e-01,2.298e-01
7.016e-01,2.229e-01
7.058e-01,2.162e-01
7.100e-01,2.097e-01
7.142e-01,2.034e-01
7.184e-01,1.973e-01
7.226e-01,1.914e-01
7.268e-01,1.857e-01
7.311e-01,1.801e-01
7.353e-01,1.747e-01
7.395e-01,1.695e-01
7.437e-01,1.644e-01
7.479e-01,1.595e-01
7.521e-01,1.547e-01
7.563e-01,1.501e-01
7.605e-01,1.456e-01
7.648e-01,1.412e-01
7.690e-01,1.370e-01
7.732e-01,1.329e-01
7.774e-01,1.289e-01
7.816e-01,1.251e-01
7.858e-01,1.213e-01
7.900e-01,1.177e-01
7.943e-01,1.142e-01
7.985e-01,1.108e-01
8.027e-01,1.075e-01
8.069e-01,1.043e-01
8.111e-01,1.012e-01
8.153e-01,9.815e-02
8.195e-01,9.523e-02
8.237e-01,9.240e-02
8.280e-01,8.965e-02
8.322e-01,8.699e-02
8.364e-01,8.441e-02
8.406e-01,8.191e-02


==> anc/03_results/strong_inf/total_probability/0_15.csv <==
transmittance,probability_density
1.008e-03,3.714e-01
3.024e-03,4.916e+00
5.041e-03,1.139e+01
7.057e-03,1.682e+01
9.073e-03,2.051e+01
1.109e-02,2.263e+01
1.311e-02,2.355e+01
1.512e-02,2.364e+01
1.714e-02,2.316e+01
1.915e-02,2.232e+01
2.117e-02,2.127e+01
2.319e-02,2.010e+01
2.520e-02,1.888e+01
2.722e-02,1.767e+01
2.924e-02,1.648e+01
3.125e-02,1.534e+01
3.327e-02,1.425e+01
3.529e-02,1.323e+01
3.730e-02,1.228e+01
3.932e-02,1.139e+01
4.133e-02,1.057e+01
4.335e-02,9.801e+00
4.537e-02,9.094e+00
4.738e-02,8.441e+00
4.940e-02,7.838e+00
5.142e-02,7.282e+00
5.343e-02,6.769e+00
5.545e-02,6.296e+00
5.746e-02,5.860e+00
5.948e-02,5.458e+00
6.150e-02,5.086e+00
6.351e-02,4.743e+00
6.553e-02,4.426e+00
6.755e-02,4.133e+00
6.956e-02,3.862e+00
7.158e-02,3.612e+00
7.359e-02,3.379e+00
7.561e-02,3.164e+00
7.763e-02,2.965e+00
7.964e-02,2.780e+00
8.166e-02,2.608e+00
8.368e-02,2.448e+00
8.569e-02,2.300e+00
8.771e-02,2.162e+00
8.973e-02,2.033e+00
9.174e-02,1.913e+00
9.376e-02,1.802e+00
9.577e-02,1.697e+00
9.779e-02,1.600e+00
9.981e-02,1.509e+00
1.018e-01,1.424e+00
1.038e-01,1.345e+00
1.059e-01,1.271e+00
1.079e-01,1.201e+00
1.099e-01,1.136e+00
1.119e-01,1.075e+00
1.139e-01,1.018e+00
1.159e-01,9.638e-01
1.180e-01,9.133e-01
1.200e-01,8.658e-01
1.220e-01,8.212e-01
1.240e-01,7.793e-01
1.260e-01,7.398e-01
1.280e-01,7.026e-01
1.301e-01,6.675e-01
1.321e-01,6.345e-01
1.341e-01,6.034e-01
1.361e-01,5.740e-01
1.381e-01,5.462e-01
1.401e-01,5.201e-01
1.421e-01,4.953e-01
1.442e-01,4.719e-01
1.462e-01,4.498e-01
1.482e-01,4.289e-01
1.502e-01,4.091e-01
1.522e-01,3.903e-01
1.542e-01,3.726e-01
1.563e-01,3.557e-01
1.583e-01,3.398e-01
1.603e-01,3.247e-01
1.623e-01,3.103e-01
1.643e-01,2.967e-01
1.663e-01,2.837e-01
1.684e-01,2.714e-01
1.704e-01,2.598e-01
1.724e-01,2.487e-01
1.744e-01,2.381e-01
1.764e-01,2.281e-01
1.784e-01,2.185e-01
1.805e-01,2.094e-01
1.825e-01,2.007e-01
1.845e-01,1.925e-01
1.865e-01,1.846e-01
1.885e-01,1.771e-01
1.905e-01,1.700e-01
1.926e-01,1.632e-01
1.946e-01,1.567e-01
1.966e-01,1.505e-01
1.986e-01,1.446e-01
2.006e-01,1.389e-01
2.026e-01,1.335e-01
2.047e-01,1.284e-01
2.067e-01,1.234e-01
2.087e-01,1.187e-01
2.107e-01,1.142e-01
2.127e-01,1.099e-01
2.147e-01,1.058e-01
2.168e-01,1.018e-01
2.188e-01,9.805e-02
2.208e-01,9.443e-02
2.228e-01,9.096e-02
2.248e-01,8.764e-02
2.268e-01,8.446e-02
2.289e-01,8.141e-02
2.309e-01,7.849e-02
2.329e-01,7.569e-02
2.349e-01,7.300e-02
2.369e-01,7.042e-02
2.389e-01,6.795e-02
2.409e-01,6.557e-02
2.430e-01,6.329e-02
2.450e-01,6.110e-02
2.470e-01,5.900e-02
2.490e-01,5.698e-02
2.510e-01,5.504e-02
2.530e-01,5.317e-02
2.551e-01,5.138e-02
2.571e-01,4.965e-02
2.591e-01,4.799e-02
2.611e-01,4.640e-02
2.631e-01,4.486e-02
2.651e-01,4.339e-02
2.672e-01,4.197e-02
2.692e-01,4.060e-02
2.712e-01,3.928e-02
2.732e-01,3.801e-02
2.752e-01,3.679e-02
2.772e-01,3.561e-02
2.793e-01,3.448e-02
2.813e-01,3.339e-02
2.833e-01,3.233e-02
2.853e-01,3.132e-02
2.873e-01,3.034e-02
2.893e-01,2.939e-02
2.914e-01,2.848e-02
2.934e-01,2.761e-02
2.954e-01,2.676e-02
2.974e-01,2.594e-02
2.994e-01,2.515e-02
3.014e-01,2.439e-02
3.035e-01,2.365e-02
3.055e-01,2.294e-02
3.075e-01,2.226e-02
3.095e-01,2.159e-02
3.115e-01,2.095e-02
3.135e-01,2.033e-02
3.156e-01,1.974e-02
3.176e-01,1.916e-02
3.196e-01,1.860e-02
3.216e-01,1.806e-02
3.236e-01,1.754e-02
3.256e-01,1.703e-02
3.276e-01,1.654e-02
3.297e-01,1.607e-02
3.317e-01,1.561e-02
3.337e-01,1.517e-02
3.357e-01,1.474e-02
3.377e-01,1.433e-02
3.397e-01,1.393e-02
3.418e-01,1.354e-02
3.438e-01,1.316e-02
3.458e-01,1.280e-02
3.478e-01,1.244e-02
3.498e-01,1.210e-02
3.518e-01,1.177e-02
3.539e-01,1.145e-02
3.559e-01,1.114e-02
3.579e-01,1.084e-02
3.599e-01,1.055e-02
3.619e-01,1.026e-02
3.639e-01,9.989e-03
3.660e-01,9.723e-03
3.680e-01,9.464e-03
3.700e-01,9.214e-03
3.720e-01,8.971e-03
3.740e-01,8.736e-03
3.760e-01,8.507e-03
3.781e-01,8.285e-03
3.801e-01,8.070e-03
3.821e-01,7.861e-03
3.841e-01,7.658e-03
3.861e-01,7.462e-03
3.881e-01,7.271e-03
3.902e-01,7.085e-03
3.922e-01,6.905e-03
3.942e-01,6.730e-03
3.962e-01,6.560e-03
3.982e-01,6.395e-03
4.002e-01,6.235e-03
4.023e-01,6.079e-03


==> anc/03_results/strong_inf/total_probability/0_16.csv <==
transmittance,probability_density
2.196e-03,3.253e-13
6.587e-03,1.309e-06
1.098e-02,8.324e-05
1.537e-02,5.361e-04
1.976e-02,1.542e-03
2.415e-02,3.157e-03
2.854e-02,5.470e-03
3.293e-02,8.607e-03
3.733e-02,1.270e-02
4.172e-02,1.790e-02
4.611e-02,2.436e-02
5.050e-02,3.223e-02
5.489e-02,4.166e-02
5.928e-02,5.277e-02
6.367e-02,6.571e-02
6.806e-02,8.058e-02
7.245e-02,9.748e-02
7.685e-02,1.165e-01
8.124e-02,1.378e-01
8.563e-02,1.613e-01
9.002e-02,1.873e-01
9.441e-02,2.157e-01
9.880e-02,2.467e-01
1.032e-01,2.802e-01
1.076e-01,3.164e-01
1.120e-01,3.553e-01
1.164e-01,3.970e-01
1.208e-01,4.413e-01
1.251e-01,4.883e-01
1.295e-01,5.381e-01
1.339e-01,5.904e-01
1.383e-01,6.453e-01
1.427e-01,7.027e-01
1.471e-01,7.624e-01
1.515e-01,8.242e-01
1.559e-01,8.881e-01
1.603e-01,9.538e-01
1.647e-01,1.021e+00
1.691e-01,1.090e+00
1.735e-01,1.160e+00
1.778e-01,1.230e+00
1.822e-01,1.302e+00
1.866e-01,1.374e+00
1.910e-01,1.446e+00
1.954e-01,1.518e+00
1.998e-01,1.589e+00
2.042e-01,1.660e+00
2.086e-01,1.730e+00
2.130e-01,1.798e+00
2.174e-01,1.866e+00
2.218e-01,1.931e+00
2.261e-01,1.995e+00
2.305e-01,2.057e+00
2.349e-01,2.117e+00
2.393e-01,2.174e+00
2.437e-01,2.229e+00
2.481e-01,2.281e+00
2.525e-01,2.330e+00
2.569e-01,2.376e+00
2.613e-01,2.420e+00
2.657e-01,2.460e+00
2.701e-01,2.497e+00
2.745e-01,2.531e+00
2.788e-01,2.562e+00
2.832e-01,2.589e+00
2.876e-01,2.614e+00
2.920e-01,2.635e+00
2.964e-01,2.653e+00
3.008e-01,2.669e+00
3.052e-01,2.681e+00
3.096e-01,2.690e+00
3.140e-01,2.696e+00
3.184e-01,2.699e+00
3.228e-01,2.699e+00
3.271e-01,2.697e+00
3.315e-01,2.692e+00
3.359e-01,2.685e+00
3.403e-01,2.675e+00
3.447e-01,2.663e+00
3.491e-01,2.649e+00
3.535e-01,2.633e+00
3.579e-01,2.614e+00
3.623e-01,2.594e+00
3.667e-01,2.572e+00
3.711e-01,2.549e+00
3.754e-01,2.523e+00
3.798e-01,2.497e+00
3.842e-01,2.469e+00
3.886e-01,2.439e+00
3.930e-01,2.409e+00
3.974e-01,2.377e+00
4.018e-01,2.345e+00
4.062e-01,2.311e+00
4.106e-01,2.277e+00
4.150e-01,2.243e+00
4.194e-01,2.207e+00
4.238e-01,2.171e+00
4.281e-01,2.135e+00
4.325e-01,2.098e+00
4.369e-01,2.061e+00
4.413e-01,2.023e+00
4.457e-01,1.986e+00
4.501e-01,1.948e+00
4.545e-01,1.910e+00
4.589e-01,1.872e+00
4.633e-01,1.834e+00
4.677e-01,1.797e+00
4.721e-01,1.759e+00
4.764e-01,1.722e+00
4.808e-01,1.685e+00
4.852e-01,1.648e+00
4.896e-01,1.611e+00
4.940e-01,1.575e+00
4.984e-01,1.539e+00
5.028e-01,1.503e+00
5.072e-01,1.468e+00
5.116e-01,1.433e+00
5.160e-01,1.399e+00
5.204e-01,1.365e+00
5.247e-01,1.332e+00
5.291e-01,1.299e+00
5.335e-01,1.266e+00
5.379e-01,1.234e+00
5.423e-01,1.203e+00
5.467e-01,1.172e+00
5.511e-01,1.142e+00
5.555e-01,1.112e+00
5.599e-01,1.083e+00
5.643e-01,1.054e+00
5.687e-01,1.026e+00
5.731e-01,9.988e-01
5.774e-01,9.718e-01
5.818e-01,9.454e-01
5.862e-01,9.196e-01
5.906e-01,8.943e-01
5.950e-01,8.696e-01
5.994e-01,8.454e-01
6.038e-01,8.218e-01
6.082e-01,7.987e-01
6.126e-01,7.761e-01
6.170e-01,7.541e-01
6.214e-01,7.326e-01
6.257e-01,7.116e-01
6.301e-01,6.911e-01
6.345e-01,6.711e-01
6.389e-01,6.517e-01
6.433e-01,6.327e-01
6.477e-01,6.142e-01
6.521e-01,5.962e-01
6.565e-01,5.786e-01
6.609e-01,5.615e-01
6.653e-01,5.448e-01
6.697e-01,5.286e-01
6.740e-01,5.129e-01
6.784e-01,4.975e-01
6.828e-01,4.826e-01
6.872e-01,4.680e-01
6.916e-01,4.539e-01
6.960e-01,4.402e-01
7.004e-01,4.268e-01
7.048e-01,4.138e-01
7.092e-01,4.012e-01
7.136e-01,3.890e-01
7.180e-01,3.770e-01
7.224e-01,3.655e-01
7.267e-01,3.542e-01
7.311e-01,3.433e-01
7.355e-01,3.327e-01
7.399e-01,3.224e-01
7.443e-01,3.124e-01
7.487e-01,3.027e-01
7.531e-01,2.933e-01
7.575e-01,2.842e-01
7.619e-01,2.753e-01
7.663e-01,2.667e-01
7.707e-01,2.583e-01
7.750e-01,2.503e-01
7.794e-01,2.424e-01
7.838e-01,2.348e-01
7.882e-01,2.274e-01
7.926e-01,2.202e-01
7.970e-01,2.133e-01
8.014e-01,2.066e-01
8.058e-01,2.000e-01
8.102e-01,1.937e-01
8.146e-01,1.876e-01
8.190e-01,1.816e-01
8.234e-01,1.759e-01
8.277e-01,1.703e-01
8.321e-01,1.649e-01
8.365e-01,1.596e-01
8.409e-01,1.546e-01
8.453e-01,1.496e-01
8.497e-01,1.449e-01
8.541e-01,1.403e-01
8.585e-01,1.358e-01
8.629e-01,1.314e-01
8.673e-01,1.273e-01
8.717e-01,1.232e-01
8.760e-01,1.193e-01


==> anc/03_results/strong_inf/total_probability/0_17.csv <==
transmittance,probability_density
2.242e-03,7.011e-17
6.725e-03,3.026e-08
1.121e-02,9.499e-06
1.569e-02,1.371e-04
2.017e-02,6.079e-04
2.466e-02,1.547e-03
2.914e-02,2.935e-03
3.362e-02,4.712e-03
3.811e-02,6.863e-03
4.259e-02,9.439e-03
4.707e-02,1.256e-02
5.156e-02,1.636e-02
5.604e-02,2.100e-02
6.052e-02,2.662e-02
6.500e-02,3.334e-02
6.949e-02,4.127e-02
7.397e-02,5.049e-02
7.845e-02,6.107e-02
8.294e-02,7.310e-02
8.742e-02,8.663e-02
9.190e-02,1.017e-01
9.639e-02,1.185e-01
1.009e-01,1.369e-01
1.054e-01,1.572e-01
1.098e-01,1.793e-01
1.143e-01,2.033e-01
1.188e-01,2.293e-01
1.233e-01,2.574e-01
1.278e-01,2.875e-01
1.322e-01,3.198e-01
1.367e-01,3.543e-01
1.412e-01,3.911e-01
1.457e-01,4.300e-01
1.502e-01,4.712e-01
1.547e-01,5.146e-01
1.591e-01,5.601e-01
1.636e-01,6.079e-01
1.681e-01,6.577e-01
1.726e-01,7.095e-01
1.771e-01,7.632e-01
1.816e-01,8.188e-01
1.860e-01,8.760e-01
1.905e-01,9.348e-01
1.950e-01,9.949e-01
1.995e-01,1.056e+00
2.040e-01,1.119e+00
2.085e-01,1.182e+00
2.129e-01,1.246e+00
2.174e-01,1.311e+00
2.219e-01,1.375e+00
2.264e-01,1.440e+00
2.309e-01,1.505e+00
2.354e-01,1.569e+00
2.398e-01,1.633e+00
2.443e-01,1.696e+00
2.488e-01,1.758e+00
2.533e-01,1.819e+00
2.578e-01,1.878e+00
2.623e-01,1.936e+00
2.667e-01,1.992e+00
2.712e-01,2.046e+00
2.757e-01,2.099e+00
2.802e-01,2.149e+00
2.847e-01,2.197e+00
2.892e-01,2.242e+00
2.936e-01,2.285e+00
2.981e-01,2.326e+00
3.026e-01,2.364e+00
3.071e-01,2.399e+00
3.116e-01,2.431e+00
3.161e-01,2.461e+00
3.205e-01,2.488e+00
3.250e-01,2.512e+00
3.295e-01,2.533e+00
3.340e-01,2.551e+00
3.385e-01,2.567e+00
3.430e-01,2.579e+00
3.474e-01,2.590e+00
3.519e-01,2.597e+00
3.564e-01,2.602e+00
3.609e-01,2.604e+00
3.654e-01,2.603e+00
3.699e-01,2.601e+00
3.743e-01,2.595e+00
3.788e-01,2.588e+00
3.833e-01,2.578e+00
3.878e-01,2.566e+00
3.923e-01,2.553e+00
3.967e-01,2.537e+00
4.012e-01,2.519e+00
4.057e-01,2.500e+00
4.102e-01,2.479e+00
4.147e-01,2.456e+00
4.192e-01,2.432e+00
4.236e-01,2.406e+00
4.281e-01,2.380e+00
4.326e-01,2.352e+00
4.371e-01,2.322e+00
4.416e-01,2.292e+00
4.461e-01,2.261e+00
4.505e-01,2.229e+00
4.550e-01,2.197e+00
4.595e-01,2.163e+00
4.640e-01,2.129e+00
4.685e-01,2.094e+00
4.730e-01,2.059e+00
4.774e-01,2.024e+00
4.819e-01,1.988e+00
4.864e-01,1.952e+00
4.909e-01,1.916e+00
4.954e-01,1.879e+00
4.999e-01,1.843e+00
5.043e-01,1.806e+00
5.088e-01,1.770e+00
5.133e-01,1.733e+00
5.178e-01,1.697e+00
5.223e-01,1.661e+00
5.268e-01,1.625e+00
5.312e-01,1.589e+00
5.357e-01,1.553e+00
5.402e-01,1.518e+00
5.447e-01,1.483e+00
5.492e-01,1.448e+00
5.537e-01,1.414e+00
5.581e-01,1.380e+00
5.626e-01,1.346e+00
5.671e-01,1.313e+00
5.716e-01,1.281e+00
5.761e-01,1.249e+00
5.806e-01,1.217e+00
5.850e-01,1.186e+00
5.895e-01,1.155e+00
5.940e-01,1.125e+00
5.985e-01,1.095e+00
6.030e-01,1.066e+00
6.075e-01,1.038e+00
6.119e-01,1.010e+00
6.164e-01,9.822e-01
6.209e-01,9.552e-01
6.254e-01,9.289e-01
6.299e-01,9.030e-01
6.344e-01,8.777e-01
6.388e-01,8.530e-01
6.433e-01,8.288e-01
6.478e-01,8.051e-01
6.523e-01,7.820e-01
6.568e-01,7.594e-01
6.612e-01,7.373e-01
6.657e-01,7.158e-01
6.702e-01,6.948e-01
6.747e-01,6.743e-01
6.792e-01,6.543e-01
6.837e-01,6.348e-01
6.881e-01,6.157e-01
6.926e-01,5.972e-01
6.971e-01,5.792e-01
7.016e-01,5.616e-01
7.061e-01,5.445e-01
7.106e-01,5.278e-01
7.150e-01,5.116e-01
7.195e-01,4.958e-01
7.240e-01,4.805e-01
7.285e-01,4.656e-01
7.330e-01,4.511e-01
7.375e-01,4.370e-01
7.419e-01,4.233e-01
7.464e-01,4.099e-01
7.509e-01,3.970e-01
7.554e-01,3.844e-01
7.599e-01,3.722e-01
7.644e-01,3.604e-01
7.688e-01,3.489e-01
7.733e-01,3.377e-01
7.778e-01,3.269e-01
7.823e-01,3.164e-01
7.868e-01,3.062e-01
7.913e-01,2.963e-01
7.957e-01,2.867e-01
8.002e-01,2.774e-01
8.047e-01,2.683e-01
8.092e-01,2.596e-01
8.137e-01,2.511e-01
8.182e-01,2.429e-01
8.226e-01,2.349e-01
8.271e-01,2.272e-01
8.316e-01,2.198e-01
8.361e-01,2.125e-01
8.406e-01,2.055e-01
8.451e-01,1.987e-01
8.495e-01,1.921e-01
8.540e-01,1.858e-01
8.585e-01,1.796e-01
8.630e-01,1.736e-01
8.675e-01,1.678e-01
8.720e-01,1.622e-01
8.764e-01,1.568e-01
8.809e-01,1.516e-01
8.854e-01,1.465e-01
8.899e-01,1.416e-01
8.944e-01,1.368e-01


==> anc/03_results/strong_inf/total_probability/0_18.csv <==
transmittance,probability_density
2.500e-03,1.570e-20
7.500e-03,9.007e-10
1.250e-02,1.388e-06
1.750e-02,4.376e-05
2.250e-02,2.967e-04
2.750e-02,9.574e-04
3.250e-02,2.091e-03
3.750e-02,3.684e-03
4.250e-02,5.734e-03
4.750e-02,8.265e-03
5.250e-02,1.131e-02
5.750e-02,1.491e-02
6.250e-02,1.912e-02
6.750e-02,2.400e-02
7.250e-02,2.962e-02
7.750e-02,3.606e-02
8.250e-02,4.340e-02
8.750e-02,5.172e-02
9.250e-02,6.108e-02
9.750e-02,7.156e-02
1.025e-01,8.321e-02
1.075e-01,9.611e-02
1.125e-01,1.103e-01
1.175e-01,1.259e-01
1.225e-01,1.430e-01
1.275e-01,1.617e-01
1.325e-01,1.819e-01
1.375e-01,2.039e-01
1.425e-01,2.277e-01
1.475e-01,2.534e-01
1.525e-01,2.811e-01
1.575e-01,3.109e-01
1.625e-01,3.428e-01
1.675e-01,3.768e-01
1.725e-01,4.131e-01
1.775e-01,4.517e-01
1.825e-01,4.925e-01
1.875e-01,5.357e-01
1.925e-01,5.811e-01
1.975e-01,6.287e-01
2.025e-01,6.785e-01
2.075e-01,7.305e-01
2.125e-01,7.844e-01
2.175e-01,8.403e-01
2.225e-01,8.980e-01
2.275e-01,9.573e-01
2.325e-01,1.018e+00
2.375e-01,1.080e+00
2.425e-01,1.143e+00
2.475e-01,1.207e+00
2.525e-01,1.272e+00
2.575e-01,1.337e+00
2.625e-01,1.403e+00
2.675e-01,1.468e+00
2.725e-01,1.533e+00
2.775e-01,1.598e+00
2.825e-01,1.662e+00
2.875e-01,1.725e+00
2.925e-01,1.787e+00
2.975e-01,1.847e+00
3.025e-01,1.906e+00
3.075e-01,1.963e+00
3.125e-01,2.019e+00
3.175e-01,2.072e+00
3.225e-01,2.122e+00
3.275e-01,2.170e+00
3.325e-01,2.216e+00
3.375e-01,2.259e+00
3.425e-01,2.299e+00
3.475e-01,2.336e+00
3.525e-01,2.370e+00
3.575e-01,2.401e+00
3.625e-01,2.429e+00
3.675e-01,2.454e+00
3.725e-01,2.475e+00
3.775e-01,2.494e+00
3.825e-01,2.509e+00
3.875e-01,2.522e+00
3.925e-01,2.531e+00
3.975e-01,2.537e+00
4.025e-01,2.541e+00
4.075e-01,2.541e+00
4.125e-01,2.539e+00
4.175e-01,2.534e+00
4.225e-01,2.526e+00
4.275e-01,2.516e+00
4.325e-01,2.503e+00
4.375e-01,2.488e+00
4.425e-01,2.471e+00
4.475e-01,2.451e+00
4.525e-01,2.430e+00
4.575e-01,2.406e+00
4.625e-01,2.381e+00
4.675e-01,2.354e+00
4.725e-01,2.326e+00
4.775e-01,2.296e+00
4.825e-01,2.265e+00
4.875e-01,2.232e+00
4.925e-01,2.199e+00
4.975e-01,2.164e+00
5.025e-01,2.129e+00
5.075e-01,2.092e+00
5.125e-01,2.055e+00
5.175e-01,2.018e+00
5.225e-01,1.979e+00
5.275e-01,1.941e+00
5.325e-01,1.902e+00
5.375e-01,1.862e+00
5.425e-01,1.823e+00
5.475e-01,1.783e+00
5.525e-01,1.744e+00
5.575e-01,1.704e+00
5.625e-01,1.665e+00
5.675e-01,1.625e+00
5.725e-01,1.586e+00
5.775e-01,1.547e+00
5.825e-01,1.508e+00
5.875e-01,1.470e+00
5.925e-01,1.432e+00
5.975e-01,1.394e+00
6.025e-01,1.357e+00
6.075e-01,1.320e+00
6.125e-01,1.284e+00
6.175e-01,1.248e+00
6.225e-01,1.213e+00
6.275e-01,1.178e+00
6.325e-01,1.144e+00
6.375e-01,1.111e+00
6.425e-01,1.078e+00
6.475e-01,1.046e+00
6.525e-01,1.014e+00
6.575e-01,9.835e-01
6.625e-01,9.533e-01
6.675e-01,9.238e-01
6.725e-01,8.949e-01
6.775e-01,8.667e-01
6.825e-01,8.391e-01
6.875e-01,8.122e-01
6.925e-01,7.860e-01
6.975e-01,7.604e-01
7.025e-01,7.355e-01
7.075e-01,7.112e-01
7.125e-01,6.876e-01
7.175e-01,6.646e-01
7.225e-01,6.423e-01
7.275e-01,6.205e-01
7.325e-01,5.994e-01
7.375e-01,5.788e-01
7.425e-01,5.589e-01
7.475e-01,5.395e-01
7.525e-01,5.208e-01
7.575e-01,5.025e-01
7.625e-01,4.849e-01
7.675e-01,4.677e-01
7.725e-01,4.511e-01
7.775e-01,4.351e-01
7.825e-01,4.195e-01
7.875e-01,4.044e-01
7.925e-01,3.898e-01
7.975e-01,3.757e-01
8.025e-01,3.620e-01
8.075e-01,3.488e-01
8.125e-01,3.360e-01
8.175e-01,3.236e-01
8.225e-01,3.117e-01
8.275e-01,3.001e-01
8.325e-01,2.890e-01
8.375e-01,2.782e-01
8.425e-01,2.678e-01
8.475e-01,2.578e-01
8.525e-01,2.481e-01
8.575e-01,2.387e-01
8.625e-01,2.297e-01
8.675e-01,2.210e-01
8.725e-01,2.126e-01
8.775e-01,2.045e-01
8.825e-01,1.967e-01
8.875e-01,1.892e-01
8.925e-01,1.819e-01
8.975e-01,1.749e-01
9.025e-01,1.682e-01
9.075e-01,1.617e-01
9.125e-01,1.555e-01
9.175e-01,1.494e-01
9.225e-01,1.436e-01
9.275e-01,1.381e-01
9.325e-01,1.327e-01
9.375e-01,1.275e-01
9.425e-01,1.225e-01
9.475e-01,1.177e-01
9.525e-01,1.131e-01
9.575e-01,1.087e-01
9.625e-01,1.044e-01
9.675e-01,1.003e-01
9.725e-01,9.634e-02
9.775e-01,9.253e-02
9.825e-01,8.888e-02
9.875e-01,8.536e-02
9.925e-01,8.198e-02
9.975e-01,7.873e-02


==> anc/03_results/strong_inf/total_probability/0_19.csv <==
transmittance,probability_density
2.500e-03,7.438e-13
7.500e-03,3.656e-05
1.250e-02,9.748e-04
1.750e-02,1.791e-03
2.250e-02,1.535e-03
2.750e-02,1.267e-03
3.250e-02,1.463e-03
3.750e-02,2.100e-03
4.250e-02,3.030e-03
4.750e-02,4.154e-03
5.250e-02,5.458e-03
5.750e-02,6.982e-03
6.250e-02,8.792e-03
6.750e-02,1.096e-02
7.250e-02,1.357e-02
7.750e-02,1.668e-02
8.250e-02,2.036e-02
8.750e-02,2.467e-02
9.250e-02,2.968e-02
9.750e-02,3.543e-02
1.025e-01,4.197e-02
1.075e-01,4.937e-02
1.125e-01,5.766e-02
1.175e-01,6.692e-02
1.225e-01,7.719e-02
1.275e-01,8.853e-02
1.325e-01,1.010e-01
1.375e-01,1.147e-01
1.425e-01,1.295e-01
1.475e-01,1.457e-01
1.525e-01,1.633e-01
1.575e-01,1.822e-01
1.625e-01,2.026e-01
1.675e-01,2.245e-01
1.725e-01,2.480e-01
1.775e-01,2.731e-01
1.825e-01,2.999e-01
1.875e-01,3.283e-01
1.925e-01,3.585e-01
1.975e-01,3.905e-01
2.025e-01,4.242e-01
2.075e-01,4.598e-01
2.125e-01,4.972e-01
2.175e-01,5.364e-01
2.225e-01,5.775e-01
2.275e-01,6.204e-01
2.325e-01,6.651e-01
2.375e-01,7.115e-01
2.425e-01,7.597e-01
2.475e-01,8.095e-01
2.525e-01,8.608e-01
2.575e-01,9.137e-01
2.625e-01,9.679e-01
2.675e-01,1.023e+00
2.725e-01,1.080e+00
2.775e-01,1.138e+00
2.825e-01,1.196e+00
2.875e-01,1.255e+00
2.925e-01,1.315e+00
2.975e-01,1.375e+00
3.025e-01,1.435e+00
3.075e-01,1.495e+00
3.125e-01,1.555e+00
3.175e-01,1.614e+00
3.225e-01,1.673e+00
3.275e-01,1.731e+00
3.325e-01,1.788e+00
3.375e-01,1.844e+00
3.425e-01,1.898e+00
3.475e-01,1.951e+00
3.525e-01,2.002e+00
3.575e-01,2.052e+00
3.625e-01,2.099e+00
3.675e-01,2.144e+00
3.725e-01,2.187e+00
3.775e-01,2.227e+00
3.825e-01,2.265e+00
3.875e-01,2.301e+00
3.925e-01,2.333e+00
3.975e-01,2.363e+00
4.025e-01,2.391e+00
4.075e-01,2.415e+00
4.125e-01,2.436e+00
4.175e-01,2.455e+00
4.225e-01,2.471e+00
4.275e-01,2.483e+00
4.325e-01,2.493e+00
4.375e-01,2.500e+00
4.425e-01,2.505e+00
4.475e-01,2.506e+00
4.525e-01,2.505e+00
4.575e-01,2.501e+00
4.625e-01,2.495e+00
4.675e-01,2.486e+00
4.725e-01,2.475e+00
4.775e-01,2.462e+00
4.825e-01,2.446e+00
4.875e-01,2.428e+00
4.925e-01,2.408e+00
4.975e-01,2.386e+00
5.025e-01,2.363e+00
5.075e-01,2.337e+00
5.125e-01,2.311e+00
5.175e-01,2.282e+00
5.225e-01,2.252e+00
5.275e-01,2.221e+00
5.325e-01,2.189e+00
5.375e-01,2.155e+00
5.425e-01,2.121e+00
5.475e-01,2.085e+00
5.525e-01,2.049e+00
5.575e-01,2.012e+00
5.625e-01,1.975e+00
5.675e-01,1.937e+00
5.725e-01,1.898e+00
5.775e-01,1.860e+00
5.825e-01,1.821e+00
5.875e-01,1.781e+00
5.925e-01,1.742e+00
5.975e-01,1.702e+00
6.025e-01,1.663e+00
6.075e-01,1.624e+00
6.125e-01,1.584e+00
6.175e-01,1.545e+00
6.225e-01,1.506e+00
6.275e-01,1.468e+00
6.325e-01,1.429e+00
6.375e-01,1.392e+00
6.425e-01,1.354e+00
6.475e-01,1.317e+00
6.525e-01,1.280e+00
6.575e-01,1.244e+00
6.625e-01,1.209e+00
6.675e-01,1.174e+00
6.725e-01,1.139e+00
6.775e-01,1.106e+00
6.825e-01,1.072e+00
6.875e-01,1.040e+00
6.925e-01,1.008e+00
6.975e-01,9.764e-01
7.025e-01,9.457e-01
7.075e-01,9.157e-01
7.125e-01,8.864e-01
7.175e-01,8.577e-01
7.225e-01,8.297e-01
7.275e-01,8.024e-01
7.325e-01,7.758e-01
7.375e-01,7.498e-01
7.425e-01,7.245e-01
7.475e-01,6.998e-01
7.525e-01,6.759e-01
7.575e-01,6.525e-01
7.625e-01,6.298e-01
7.675e-01,6.078e-01
7.725e-01,5.863e-01
7.775e-01,5.655e-01
7.825e-01,5.453e-01
7.875e-01,5.258e-01
7.925e-01,5.068e-01
7.975e-01,4.883e-01
8.025e-01,4.705e-01
8.075e-01,4.532e-01
8.125e-01,4.365e-01
8.175e-01,4.202e-01
8.225e-01,4.046e-01
8.275e-01,3.894e-01
8.325e-01,3.747e-01
8.375e-01,3.605e-01
8.425e-01,3.468e-01
8.475e-01,3.336e-01
8.525e-01,3.208e-01
8.575e-01,3.084e-01
8.625e-01,2.965e-01
8.675e-01,2.850e-01
8.725e-01,2.739e-01
8.775e-01,2.632e-01
8.825e-01,2.529e-01
8.875e-01,2.429e-01
8.925e-01,2.333e-01
8.975e-01,2.241e-01
9.025e-01,2.152e-01
9.075e-01,2.066e-01
9.125e-01,1.983e-01
9.175e-01,1.903e-01
9.225e-01,1.827e-01
9.275e-01,1.753e-01
9.325e-01,1.682e-01
9.375e-01,1.614e-01
9.425e-01,1.548e-01
9.475e-01,1.485e-01
9.525e-01,1.424e-01
9.575e-01,1.366e-01
9.625e-01,1.310e-01
9.675e-01,1.256e-01
9.725e-01,1.204e-01
9.775e-01,1.154e-01
9.825e-01,1.107e-01
9.875e-01,1.061e-01
9.925e-01,1.017e-01
9.975e-01,9.742e-02


==> anc/03_results/strong_inf/total_probability/0_2.csv <==
transmittance,probability_density
1.223e-03,2.929e-02
3.669e-03,5.650e-01
6.115e-03,1.927e+00
8.560e-03,3.832e+00
1.101e-02,5.885e+00
1.345e-02,7.810e+00
1.590e-02,9.462e+00
1.834e-02,1.079e+01
2.079e-02,1.179e+01
2.324e-02,1.249e+01
2.568e-02,1.293e+01
2.813e-02,1.316e+01
3.057e-02,1.321e+01
3.302e-02,1.311e+01
3.546e-02,1.291e+01
3.791e-02,1.262e+01
4.036e-02,1.227e+01
4.280e-02,1.187e+01
4.525e-02,1.145e+01
4.769e-02,1.100e+01
5.014e-02,1.055e+01
5.259e-02,1.009e+01
5.503e-02,9.633e+00
5.748e-02,9.185e+00
5.992e-02,8.748e+00
6.237e-02,8.322e+00
6.482e-02,7.912e+00
6.726e-02,7.516e+00
6.971e-02,7.136e+00
7.215e-02,6.773e+00
7.460e-02,6.426e+00
7.704e-02,6.096e+00
7.949e-02,5.781e+00
8.194e-02,5.483e+00
8.438e-02,5.199e+00
8.683e-02,4.930e+00
8.927e-02,4.675e+00
9.172e-02,4.433e+00
9.417e-02,4.205e+00
9.661e-02,3.989e+00
9.906e-02,3.784e+00
1.015e-01,3.591e+00
1.039e-01,3.408e+00
1.064e-01,3.235e+00
1.088e-01,3.071e+00
1.113e-01,2.917e+00
1.137e-01,2.770e+00
1.162e-01,2.632e+00
1.186e-01,2.501e+00
1.211e-01,2.378e+00
1.235e-01,2.261e+00
1.260e-01,2.150e+00
1.284e-01,2.046e+00
1.309e-01,1.947e+00
1.333e-01,1.853e+00
1.357e-01,1.764e+00
1.382e-01,1.680e+00
1.406e-01,1.601e+00
1.431e-01,1.525e+00
1.455e-01,1.454e+00
1.480e-01,1.386e+00
1.504e-01,1.322e+00
1.529e-01,1.261e+00
1.553e-01,1.203e+00
1.578e-01,1.148e+00
1.602e-01,1.096e+00
1.626e-01,1.047e+00
1.651e-01,1.000e+00
1.675e-01,9.555e-01
1.700e-01,9.132e-01
1.724e-01,8.730e-01
1.749e-01,8.348e-01
1.773e-01,7.984e-01
1.798e-01,7.639e-01
1.822e-01,7.310e-01
1.847e-01,6.997e-01
1.871e-01,6.699e-01
1.896e-01,6.415e-01
1.920e-01,6.145e-01
1.944e-01,5.887e-01
1.969e-01,5.642e-01
1.993e-01,5.408e-01
2.018e-01,5.186e-01
2.042e-01,4.973e-01
2.067e-01,4.770e-01
2.091e-01,4.577e-01
2.116e-01,4.392e-01
2.140e-01,4.216e-01
2.165e-01,4.048e-01
2.189e-01,3.887e-01
2.213e-01,3.733e-01
2.238e-01,3.587e-01
2.262e-01,3.446e-01
2.287e-01,3.312e-01
2.311e-01,3.184e-01
2.336e-01,3.062e-01
2.360e-01,2.944e-01
2.385e-01,2.832e-01
2.409e-01,2.725e-01
2.434e-01,2.622e-01
2.458e-01,2.523e-01
2.483e-01,2.429e-01
2.507e-01,2.339e-01
2.531e-01,2.252e-01
2.556e-01,2.169e-01
2.580e-01,2.090e-01
2.605e-01,2.014e-01
2.629e-01,1.940e-01
2.654e-01,1.870e-01
2.678e-01,1.803e-01
2.703e-01,1.739e-01
2.727e-01,1.677e-01
2.752e-01,1.617e-01
2.776e-01,1.560e-01
2.800e-01,1.505e-01
2.825e-01,1.453e-01
2.849e-01,1.402e-01
2.874e-01,1.353e-01
2.898e-01,1.307e-01
2.923e-01,1.262e-01
2.947e-01,1.219e-01
2.972e-01,1.177e-01
2.996e-01,1.137e-01
3.021e-01,1.099e-01
3.045e-01,1.062e-01
3.070e-01,1.027e-01
3.094e-01,9.924e-02
3.118e-01,9.595e-02
3.143e-01,9.278e-02
3.167e-01,8.973e-02
3.192e-01,8.679e-02
3.216e-01,8.396e-02
3.241e-01,8.124e-02
3.265e-01,7.861e-02
3.290e-01,7.608e-02
3.314e-01,7.364e-02
3.339e-01,7.129e-02
3.363e-01,6.902e-02
3.388e-01,6.683e-02
3.412e-01,6.473e-02
3.436e-01,6.269e-02
3.461e-01,6.073e-02
3.485e-01,5.884e-02
3.510e-01,5.701e-02
3.534e-01,5.525e-02
3.559e-01,5.355e-02
3.583e-01,5.190e-02
3.608e-01,5.032e-02
3.632e-01,4.879e-02
3.657e-01,4.731e-02
3.681e-01,4.588e-02
3.705e-01,4.450e-02
3.730e-01,4.316e-02
3.754e-01,4.187e-02
3.779e-01,4.063e-02
3.803e-01,3.942e-02
3.828e-01,3.826e-02
3.852e-01,3.713e-02
3.877e-01,3.605e-02
3.901e-01,3.499e-02
3.926e-01,3.398e-02
3.950e-01,3.299e-02
3.975e-01,3.204e-02
3.999e-01,3.112e-02
4.023e-01,3.022e-02
4.048e-01,2.936e-02
4.072e-01,2.852e-02
4.097e-01,2.771e-02
4.121e-01,2.693e-02
4.146e-01,2.617e-02
4.170e-01,2.544e-02
4.195e-01,2.473e-02
4.219e-01,2.404e-02
4.244e-01,2.337e-02
4.268e-01,2.272e-02
4.292e-01,2.209e-02
4.317e-01,2.149e-02
4.341e-01,2.090e-02
4.366e-01,2.033e-02
4.390e-01,1.977e-02
4.415e-01,1.924e-02
4.439e-01,1.872e-02
4.464e-01,1.821e-02
4.488e-01,1.772e-02
4.513e-01,1.725e-02
4.537e-01,1.679e-02
4.562e-01,1.634e-02
4.586e-01,1.591e-02
4.610e-01,1.549e-02
4.635e-01,1.508e-02
4.659e-01,1.469e-02
4.684e-01,1.430e-02
4.708e-01,1.393e-02
4.733e-01,1.357e-02
4.757e-01,1.321e-02
4.782e-01,1.287e-02
4.806e-01,1.254e-02
4.831e-01,1.222e-02
4.855e-01,1.191e-02
4.879e-01,1.160e-02


==> anc/03_results/strong_inf/total_probability/0_21.csv <==
transmittance,probability_density
2.500e-03,7.063e-40
7.500e-03,1.458e-18
1.250e-02,6.706e-12
1.750e-02,1.230e-08
2.250e-02,8.868e-07
2.750e-02,1.211e-05
3.250e-02,6.417e-05
3.750e-02,1.948e-04
4.250e-02,4.287e-04
4.750e-02,7.859e-04
5.250e-02,1.288e-03
5.750e-02,1.951e-03
6.250e-02,2.778e-03
6.750e-02,3.775e-03
7.250e-02,4.950e-03
7.750e-02,6.321e-03
8.250e-02,7.901e-03
8.750e-02,9.699e-03
9.250e-02,1.172e-02
9.750e-02,1.396e-02
1.025e-01,1.642e-02
1.075e-01,1.911e-02
1.125e-01,2.205e-02
1.175e-01,2.527e-02
1.225e-01,2.878e-02
1.275e-01,3.265e-02
1.325e-01,3.689e-02
1.375e-01,4.155e-02
1.425e-01,4.667e-02
1.475e-01,5.229e-02
1.525e-01,5.842e-02
1.575e-01,6.512e-02
1.625e-01,7.240e-02
1.675e-01,8.030e-02
1.725e-01,8.885e-02
1.775e-01,9.807e-02
1.825e-01,1.080e-01
1.875e-01,1.187e-01
1.925e-01,1.302e-01
1.975e-01,1.424e-01
2.025e-01,1.556e-01
2.075e-01,1.696e-01
2.125e-01,1.847e-01
2.175e-01,2.007e-01
2.225e-01,2.177e-01
2.275e-01,2.359e-01
2.325e-01,2.551e-01
2.375e-01,2.756e-01
2.425e-01,2.973e-01
2.475e-01,3.203e-01
2.525e-01,3.446e-01
2.575e-01,3.703e-01
2.625e-01,3.973e-01
2.675e-01,4.259e-01
2.725e-01,4.559e-01
2.775e-01,4.874e-01
2.825e-01,5.204e-01
2.875e-01,5.550e-01
2.925e-01,5.911e-01
2.975e-01,6.288e-01
3.025e-01,6.681e-01
3.075e-01,7.089e-01
3.125e-01,7.513e-01
3.175e-01,7.951e-01
3.225e-01,8.405e-01
3.275e-01,8.873e-01
3.325e-01,9.354e-01
3.375e-01,9.849e-01
3.425e-01,1.036e+00
3.475e-01,1.087e+00
3.525e-01,1.140e+00
3.575e-01,1.194e+00
3.625e-01,1.249e+00
3.675e-01,1.304e+00
3.725e-01,1.360e+00
3.775e-01,1.416e+00
3.825e-01,1.473e+00
3.875e-01,1.529e+00
3.925e-01,1.586e+00
3.975e-01,1.642e+00
4.025e-01,1.698e+00
4.075e-01,1.754e+00
4.125e-01,1.808e+00
4.175e-01,1.862e+00
4.225e-01,1.915e+00
4.275e-01,1.966e+00
4.325e-01,2.016e+00
4.375e-01,2.065e+00
4.425e-01,2.111e+00
4.475e-01,2.156e+00
4.525e-01,2.199e+00
4.575e-01,2.240e+00
4.625e-01,2.278e+00
4.675e-01,2.314e+00
4.725e-01,2.348e+00
4.775e-01,2.379e+00
4.825e-01,2.407e+00
4.875e-01,2.433e+00
4.925e-01,2.456e+00
4.975e-01,2.476e+00
5.025e-01,2.493e+00
5.075e-01,2.508e+00
5.125e-01,2.519e+00
5.175e-01,2.528e+00
5.225e-01,2.534e+00
5.275e-01,2.537e+00
5.325e-01,2.538e+00
5.375e-01,2.535e+00
5.425e-01,2.530e+00
5.475e-01,2.522e+00
5.525e-01,2.512e+00
5.575e-01,2.499e+00
5.625e-01,2.484e+00
5.675e-01,2.467e+00
5.725e-01,2.447e+00
5.775e-01,2.425e+00
5.825e-01,2.401e+00
5.875e-01,2.376e+00
5.925e-01,2.348e+00
5.975e-01,2.319e+00
6.025e-01,2.288e+00
6.075e-01,2.256e+00
6.125e-01,2.222e+00
6.175e-01,2.187e+00
6.225e-01,2.150e+00
6.275e-01,2.113e+00
6.325e-01,2.075e+00
6.375e-01,2.036e+00
6.425e-01,1.996e+00
6.475e-01,1.956e+00
6.525e-01,1.915e+00
6.575e-01,1.873e+00
6.625e-01,1.831e+00
6.675e-01,1.789e+00
6.725e-01,1.747e+00
6.775e-01,1.705e+00
6.825e-01,1.662e+00
6.875e-01,1.620e+00
6.925e-01,1.578e+00
6.975e-01,1.535e+00
7.025e-01,1.494e+00
7.075e-01,1.452e+00
7.125e-01,1.411e+00
7.175e-01,1.370e+00
7.225e-01,1.330e+00
7.275e-01,1.290e+00
7.325e-01,1.251e+00
7.375e-01,1.212e+00
7.425e-01,1.174e+00
7.475e-01,1.137e+00
7.525e-01,1.100e+00
7.575e-01,1.064e+00
7.625e-01,1.028e+00
7.675e-01,9.935e-01
7.725e-01,9.596e-01
7.775e-01,9.264e-01
7.825e-01,8.940e-01
7.875e-01,8.623e-01
7.925e-01,8.314e-01
7.975e-01,8.013e-01
8.025e-01,7.720e-01
8.075e-01,7.435e-01
8.125e-01,7.157e-01
8.175e-01,6.887e-01
8.225e-01,6.625e-01
8.275e-01,6.371e-01
8.325e-01,6.124e-01
8.375e-01,5.885e-01
8.425e-01,5.653e-01
8.475e-01,5.428e-01
8.525e-01,5.211e-01
8.575e-01,5.001e-01
8.625e-01,4.797e-01
8.675e-01,4.601e-01
8.725e-01,4.411e-01
8.775e-01,4.228e-01
8.825e-01,4.051e-01
8.875e-01,3.881e-01
8.925e-01,3.716e-01
8.975e-01,3.558e-01
9.025e-01,3.405e-01
9.075e-01,3.259e-01
9.125e-01,3.117e-01
9.175e-01,2.981e-01
9.225e-01,2.851e-01
9.275e-01,2.725e-01
9.325e-01,2.604e-01
9.375e-01,2.488e-01
9.425e-01,2.377e-01
9.475e-01,2.270e-01
9.525e-01,2.167e-01
9.575e-01,2.069e-01
9.625e-01,1.974e-01
9.675e-01,1.884e-01
9.725e-01,1.797e-01
9.775e-01,1.714e-01
9.825e-01,1.635e-01
9.875e-01,1.559e-01
9.925e-01,1.486e-01
9.975e-01,1.416e-01


==> anc/03_results/strong_inf/total_probability/0_22.csv <==
transmittance,probability_density
2.500e-03,2.919e-48
7.500e-03,5.289e-22
1.250e-02,9.619e-14
1.750e-02,1.170e-09
2.250e-02,2.664e-07
2.750e-02,7.714e-06
3.250e-02,6.639e-05
3.750e-02,2.635e-04
4.250e-02,6.204e-04
4.750e-02,1.013e-03
5.250e-02,1.279e-03
5.750e-02,1.363e-03
6.250e-02,1.342e-03
6.750e-02,1.351e-03
7.250e-02,1.502e-03
7.750e-02,1.848e-03
8.250e-02,2.398e-03
8.750e-02,3.134e-03
9.250e-02,4.039e-03
9.750e-02,5.108e-03
1.025e-01,6.348e-03
1.075e-01,7.777e-03
1.125e-01,9.419e-03
1.175e-01,1.129e-02
1.225e-01,1.342e-02
1.275e-01,1.581e-02
1.325e-01,1.848e-02
1.375e-01,2.143e-02
1.425e-01,2.467e-02
1.475e-01,2.822e-02
1.525e-01,3.208e-02
1.575e-01,3.628e-02
1.625e-01,4.084e-02
1.675e-01,4.577e-02
1.725e-01,5.111e-02
1.775e-01,5.688e-02
1.825e-01,6.312e-02
1.875e-01,6.985e-02
1.925e-01,7.710e-02
1.975e-01,8.491e-02
2.025e-01,9.330e-02
2.075e-01,1.023e-01
2.125e-01,1.120e-01
2.175e-01,1.224e-01
2.225e-01,1.335e-01
2.275e-01,1.453e-01
2.325e-01,1.579e-01
2.375e-01,1.714e-01
2.425e-01,1.857e-01
2.475e-01,2.009e-01
2.525e-01,2.171e-01
2.575e-01,2.342e-01
2.625e-01,2.523e-01
2.675e-01,2.714e-01
2.725e-01,2.916e-01
2.775e-01,3.130e-01
2.825e-01,3.354e-01
2.875e-01,3.591e-01
2.925e-01,3.840e-01
2.975e-01,4.102e-01
3.025e-01,4.377e-01
3.075e-01,4.665e-01
3.125e-01,4.966e-01
3.175e-01,5.282e-01
3.225e-01,5.612e-01
3.275e-01,5.957e-01
3.325e-01,6.316e-01
3.375e-01,6.690e-01
3.425e-01,7.078e-01
3.475e-01,7.482e-01
3.525e-01,7.900e-01
3.575e-01,8.333e-01
3.625e-01,8.780e-01
3.675e-01,9.241e-01
3.725e-01,9.716e-01
3.775e-01,1.020e+00
3.825e-01,1.070e+00
3.875e-01,1.121e+00
3.925e-01,1.174e+00
3.975e-01,1.227e+00
4.025e-01,1.281e+00
4.075e-01,1.336e+00
4.125e-01,1.391e+00
4.175e-01,1.447e+00
4.225e-01,1.504e+00
4.275e-01,1.560e+00
4.325e-01,1.617e+00
4.375e-01,1.674e+00
4.425e-01,1.730e+00
4.475e-01,1.786e+00
4.525e-01,1.841e+00
4.575e-01,1.895e+00
4.625e-01,1.949e+00
4.675e-01,2.001e+00
4.725e-01,2.052e+00
4.775e-01,2.101e+00
4.825e-01,2.149e+00
4.875e-01,2.195e+00
4.925e-01,2.239e+00
4.975e-01,2.281e+00
5.025e-01,2.321e+00
5.075e-01,2.358e+00
5.125e-01,2.393e+00
5.175e-01,2.425e+00
5.225e-01,2.455e+00
5.275e-01,2.482e+00
5.325e-01,2.506e+00
5.375e-01,2.527e+00
5.425e-01,2.545e+00
5.475e-01,2.560e+00
5.525e-01,2.573e+00
5.575e-01,2.582e+00
5.625e-01,2.588e+00
5.675e-01,2.591e+00
5.725e-01,2.592e+00
5.775e-01,2.589e+00
5.825e-01,2.584e+00
5.875e-01,2.575e+00
5.925e-01,2.564e+00
5.975e-01,2.551e+00
6.025e-01,2.535e+00
6.075e-01,2.516e+00
6.125e-01,2.495e+00
6.175e-01,2.471e+00
6.225e-01,2.445e+00
6.275e-01,2.418e+00
6.325e-01,2.388e+00
6.375e-01,2.356e+00
6.425e-01,2.323e+00
6.475e-01,2.288e+00
6.525e-01,2.252e+00
6.575e-01,2.214e+00
6.625e-01,2.175e+00
6.675e-01,2.135e+00
6.725e-01,2.094e+00
6.775e-01,2.052e+00
6.825e-01,2.009e+00
6.875e-01,1.965e+00
6.925e-01,1.921e+00
6.975e-01,1.876e+00
7.025e-01,1.831e+00
7.075e-01,1.786e+00
7.125e-01,1.741e+00
7.175e-01,1.696e+00
7.225e-01,1.650e+00
7.275e-01,1.605e+00
7.325e-01,1.560e+00
7.375e-01,1.515e+00
7.425e-01,1.470e+00
7.475e-01,1.426e+00
7.525e-01,1.382e+00
7.575e-01,1.339e+00
7.625e-01,1.297e+00
7.675e-01,1.255e+00
7.725e-01,1.213e+00
7.775e-01,1.172e+00
7.825e-01,1.133e+00
7.875e-01,1.093e+00
7.925e-01,1.055e+00
7.975e-01,1.017e+00
8.025e-01,9.803e-01
8.075e-01,9.443e-01
8.125e-01,9.092e-01
8.175e-01,8.749e-01
8.225e-01,8.415e-01
8.275e-01,8.090e-01
8.325e-01,7.774e-01
8.375e-01,7.466e-01
8.425e-01,7.168e-01
8.475e-01,6.878e-01
8.525e-01,6.597e-01
8.575e-01,6.325e-01
8.625e-01,6.061e-01
8.675e-01,5.806e-01
8.725e-01,5.559e-01
8.775e-01,5.321e-01
8.825e-01,5.091e-01
8.875e-01,4.869e-01
8.925e-01,4.655e-01
8.975e-01,4.449e-01
9.025e-01,4.250e-01
9.075e-01,4.058e-01
9.125e-01,3.874e-01
9.175e-01,3.697e-01
9.225e-01,3.527e-01
9.275e-01,3.363e-01
9.325e-01,3.206e-01
9.375e-01,3.056e-01
9.425e-01,2.911e-01
9.475e-01,2.772e-01
9.525e-01,2.640e-01
9.575e-01,2.512e-01
9.625e-01,2.391e-01
9.675e-01,2.274e-01
9.725e-01,2.163e-01
9.775e-01,2.056e-01
9.825e-01,1.954e-01
9.875e-01,1.857e-01
9.925e-01,1.764e-01
9.975e-01,1.675e-01


==> anc/03_results/strong_inf/total_probability/0_23.csv <==
transmittance,probability_density
2.500e-03,8.847e-70
7.500e-03,1.550e-33
1.250e-02,1.374e-21
1.750e-02,2.030e-15
2.250e-02,1.085e-11
2.750e-02,2.978e-09
3.250e-02,1.387e-07
3.750e-02,2.061e-06
4.250e-02,1.417e-05
4.750e-02,5.716e-05
5.250e-02,1.592e-04
5.750e-02,3.433e-04
6.250e-02,6.208e-04
6.750e-02,9.912e-04
7.250e-02,1.443e-03
7.750e-02,1.954e-03
8.250e-02,2.501e-03
8.750e-02,3.064e-03
9.250e-02,3.643e-03
9.750e-02,4.250e-03
1.025e-01,4.909e-03
1.075e-01,5.647e-03
1.125e-01,6.488e-03
1.175e-01,7.452e-03
1.225e-01,8.552e-03
1.275e-01,9.800e-03
1.325e-01,1.120e-02
1.375e-01,1.278e-02
1.425e-01,1.453e-02
1.475e-01,1.647e-02
1.525e-01,1.862e-02
1.575e-01,2.100e-02
1.625e-01,2.362e-02
1.675e-01,2.650e-02
1.725e-01,2.967e-02
1.775e-01,3.314e-02
1.825e-01,3.694e-02
1.875e-01,4.109e-02
1.925e-01,4.561e-02
1.975e-01,5.053e-02
2.025e-01,5.586e-02
2.075e-01,6.163e-02
2.125e-01,6.787e-02
2.175e-01,7.458e-02
2.225e-01,8.180e-02
2.275e-01,8.955e-02
2.325e-01,9.784e-02
2.375e-01,1.067e-01
2.425e-01,1.161e-01
2.475e-01,1.262e-01
2.525e-01,1.369e-01
2.575e-01,1.482e-01
2.625e-01,1.603e-01
2.675e-01,1.730e-01
2.725e-01,1.865e-01
2.775e-01,2.008e-01
2.825e-01,2.160e-01
2.875e-01,2.319e-01
2.925e-01,2.488e-01
2.975e-01,2.666e-01
3.025e-01,2.854e-01
3.075e-01,3.052e-01
3.125e-01,3.260e-01
3.175e-01,3.479e-01
3.225e-01,3.710e-01
3.275e-01,3.952e-01
3.325e-01,4.206e-01
3.375e-01,4.473e-01
3.425e-01,4.753e-01
3.475e-01,5.046e-01
3.525e-01,5.353e-01
3.575e-01,5.673e-01
3.625e-01,6.008e-01
3.675e-01,6.357e-01
3.725e-01,6.721e-01
3.775e-01,7.099e-01
3.825e-01,7.492e-01
3.875e-01,7.901e-01
3.925e-01,8.324e-01
3.975e-01,8.762e-01
4.025e-01,9.215e-01
4.075e-01,9.682e-01
4.125e-01,1.016e+00
4.175e-01,1.066e+00
4.225e-01,1.116e+00
4.275e-01,1.168e+00
4.325e-01,1.222e+00
4.375e-01,1.276e+00
4.425e-01,1.331e+00
4.475e-01,1.387e+00
4.525e-01,1.444e+00
4.575e-01,1.501e+00
4.625e-01,1.559e+00
4.675e-01,1.617e+00
4.725e-01,1.675e+00
4.775e-01,1.733e+00
4.825e-01,1.791e+00
4.875e-01,1.849e+00
4.925e-01,1.906e+00
4.975e-01,1.962e+00
5.025e-01,2.017e+00
5.075e-01,2.072e+00
5.125e-01,2.124e+00
5.175e-01,2.176e+00
5.225e-01,2.226e+00
5.275e-01,2.273e+00
5.325e-01,2.319e+00
5.375e-01,2.363e+00
5.425e-01,2.404e+00
5.475e-01,2.443e+00
5.525e-01,2.479e+00
5.575e-01,2.513e+00
5.625e-01,2.543e+00
5.675e-01,2.571e+00
5.725e-01,2.595e+00
5.775e-01,2.616e+00
5.825e-01,2.635e+00
5.875e-01,2.650e+00
5.925e-01,2.661e+00
5.975e-01,2.670e+00
6.025e-01,2.675e+00
6.075e-01,2.677e+00
6.125e-01,2.675e+00
6.175e-01,2.671e+00
6.225e-01,2.663e+00
6.275e-01,2.652e+00
6.325e-01,2.638e+00
6.375e-01,2.622e+00
6.425e-01,2.602e+00
6.475e-01,2.580e+00
6.525e-01,2.555e+00
6.575e-01,2.527e+00
6.625e-01,2.498e+00
6.675e-01,2.465e+00
6.725e-01,2.431e+00
6.775e-01,2.395e+00
6.825e-01,2.357e+00
6.875e-01,2.317e+00
6.925e-01,2.276e+00
6.975e-01,2.233e+00
7.025e-01,2.189e+00
7.075e-01,2.144e+00
7.125e-01,2.097e+00
7.175e-01,2.050e+00
7.225e-01,2.002e+00
7.275e-01,1.954e+00
7.325e-01,1.905e+00
7.375e-01,1.855e+00
7.425e-01,1.806e+00
7.475e-01,1.756e+00
7.525e-01,1.706e+00
7.575e-01,1.656e+00
7.625e-01,1.607e+00
7.675e-01,1.558e+00
7.725e-01,1.509e+00
7.775e-01,1.460e+00
7.825e-01,1.412e+00
7.875e-01,1.365e+00
7.925e-01,1.318e+00
7.975e-01,1.272e+00
8.025e-01,1.227e+00
8.075e-01,1.182e+00
8.125e-01,1.139e+00
8.175e-01,1.096e+00
8.225e-01,1.054e+00
8.275e-01,1.013e+00
8.325e-01,9.731e-01
8.375e-01,9.341e-01
8.425e-01,8.962e-01
8.475e-01,8.593e-01
8.525e-01,8.235e-01
8.575e-01,7.886e-01
8.625e-01,7.549e-01
8.675e-01,7.221e-01
8.725e-01,6.904e-01
8.775e-01,6.598e-01
8.825e-01,6.301e-01
8.875e-01,6.015e-01
8.925e-01,5.739e-01
8.975e-01,5.473e-01
9.025e-01,5.216e-01
9.075e-01,4.969e-01
9.125e-01,4.732e-01
9.175e-01,4.503e-01
9.225e-01,4.284e-01
9.275e-01,4.074e-01
9.325e-01,3.872e-01
9.375e-01,3.678e-01
9.425e-01,3.493e-01
9.475e-01,3.316e-01
9.525e-01,3.146e-01
9.575e-01,2.984e-01
9.625e-01,2.829e-01
9.675e-01,2.681e-01
9.725e-01,2.539e-01
9.775e-01,2.405e-01
9.825e-01,2.276e-01
9.875e-01,2.154e-01
9.925e-01,2.037e-01
9.975e-01,1.926e-01


==> anc/03_results/strong_inf/total_probability/0_24.csv <==
transmittance,probability_density
2.500e-03,8.127e-64
7.500e-03,1.834e-26
1.250e-02,3.343e-15
1.750e-02,6.660e-10
2.250e-02,4.832e-07
2.750e-02,1.970e-05
3.250e-02,1.509e-04
3.750e-02,4.041e-04
4.250e-02,5.385e-04
4.750e-02,4.433e-04
5.250e-02,2.600e-04
5.750e-02,1.239e-04
6.250e-02,6.970e-05
6.750e-02,9.312e-05
7.250e-02,1.952e-04
7.750e-02,3.788e-04
8.250e-02,6.305e-04
8.750e-02,9.171e-04
9.250e-02,1.199e-03
9.750e-02,1.454e-03
1.025e-01,1.686e-03
1.075e-01,1.931e-03
1.125e-01,2.237e-03
1.175e-01,2.656e-03
1.225e-01,3.225e-03
1.275e-01,3.963e-03
1.325e-01,4.872e-03
1.375e-01,5.943e-03
1.425e-01,7.160e-03
1.475e-01,8.512e-03
1.525e-01,9.989e-03
1.575e-01,1.159e-02
1.625e-01,1.332e-02
1.675e-01,1.520e-02
1.725e-01,1.722e-02
1.775e-01,1.943e-02
1.825e-01,2.182e-02
1.875e-01,2.443e-02
1.925e-01,2.727e-02
1.975e-01,3.036e-02
2.025e-01,3.373e-02
2.075e-01,3.740e-02
2.125e-01,4.139e-02
2.175e-01,4.572e-02
2.225e-01,5.041e-02
2.275e-01,5.548e-02
2.325e-01,6.096e-02
2.375e-01,6.685e-02
2.425e-01,7.318e-02
2.475e-01,7.996e-02
2.525e-01,8.722e-02
2.575e-01,9.496e-02
2.625e-01,1.032e-01
2.675e-01,1.120e-01
2.725e-01,1.213e-01
2.775e-01,1.311e-01
2.825e-01,1.416e-01
2.875e-01,1.526e-01
2.925e-01,1.643e-01
2.975e-01,1.766e-01
3.025e-01,1.896e-01
3.075e-01,2.033e-01
3.125e-01,2.178e-01
3.175e-01,2.330e-01
3.225e-01,2.490e-01
3.275e-01,2.658e-01
3.325e-01,2.835e-01
3.375e-01,3.021e-01
3.425e-01,3.217e-01
3.475e-01,3.422e-01
3.525e-01,3.638e-01
3.575e-01,3.864e-01
3.625e-01,4.101e-01
3.675e-01,4.350e-01
3.725e-01,4.611e-01
3.775e-01,4.884e-01
3.825e-01,5.169e-01
3.875e-01,5.468e-01
3.925e-01,5.781e-01
3.975e-01,6.107e-01
4.025e-01,6.447e-01
4.075e-01,6.803e-01
4.125e-01,7.173e-01
4.175e-01,7.558e-01
4.225e-01,7.959e-01
4.275e-01,8.375e-01
4.325e-01,8.806e-01
4.375e-01,9.253e-01
4.425e-01,9.715e-01
4.475e-01,1.019e+00
4.525e-01,1.069e+00
4.575e-01,1.119e+00
4.625e-01,1.171e+00
4.675e-01,1.225e+00
4.725e-01,1.280e+00
4.775e-01,1.336e+00
4.825e-01,1.393e+00
4.875e-01,1.451e+00
4.925e-01,1.509e+00
4.975e-01,1.569e+00
5.025e-01,1.629e+00
5.075e-01,1.690e+00
5.125e-01,1.751e+00
5.175e-01,1.811e+00
5.225e-01,1.872e+00
5.275e-01,1.933e+00
5.325e-01,1.993e+00
5.375e-01,2.052e+00
5.425e-01,2.110e+00
5.475e-01,2.167e+00
5.525e-01,2.223e+00
5.575e-01,2.277e+00
5.625e-01,2.330e+00
5.675e-01,2.380e+00
5.725e-01,2.428e+00
5.775e-01,2.474e+00
5.825e-01,2.517e+00
5.875e-01,2.558e+00
5.925e-01,2.595e+00
5.975e-01,2.630e+00
6.025e-01,2.661e+00
6.075e-01,2.689e+00
6.125e-01,2.713e+00
6.175e-01,2.734e+00
6.225e-01,2.752e+00
6.275e-01,2.766e+00
6.325e-01,2.776e+00
6.375e-01,2.782e+00
6.425e-01,2.785e+00
6.475e-01,2.784e+00
6.525e-01,2.779e+00
6.575e-01,2.771e+00
6.625e-01,2.760e+00
6.675e-01,2.744e+00
6.725e-01,2.726e+00
6.775e-01,2.704e+00
6.825e-01,2.679e+00
6.875e-01,2.651e+00
6.925e-01,2.620e+00
6.975e-01,2.586e+00
7.025e-01,2.550e+00
7.075e-01,2.511e+00
7.125e-01,2.470e+00
7.175e-01,2.427e+00
7.225e-01,2.382e+00
7.275e-01,2.335e+00
7.325e-01,2.286e+00
7.375e-01,2.237e+00
7.425e-01,2.185e+00
7.475e-01,2.133e+00
7.525e-01,2.080e+00
7.575e-01,2.026e+00
7.625e-01,1.971e+00
7.675e-01,1.916e+00
7.725e-01,1.861e+00
7.775e-01,1.805e+00
7.825e-01,1.750e+00
7.875e-01,1.694e+00
7.925e-01,1.639e+00
7.975e-01,1.584e+00
8.025e-01,1.530e+00
8.075e-01,1.476e+00
8.125e-01,1.423e+00
8.175e-01,1.370e+00
8.225e-01,1.319e+00
8.275e-01,1.268e+00
8.325e-01,1.218e+00
8.375e-01,1.169e+00
8.425e-01,1.122e+00
8.475e-01,1.075e+00
8.525e-01,1.029e+00
8.575e-01,9.849e-01
8.625e-01,9.418e-01
8.675e-01,8.999e-01
8.725e-01,8.592e-01
8.775e-01,8.197e-01
8.825e-01,7.815e-01
8.875e-01,7.446e-01
8.925e-01,7.089e-01
8.975e-01,6.745e-01
9.025e-01,6.414e-01
9.075e-01,6.094e-01
9.125e-01,5.787e-01
9.175e-01,5.492e-01
9.225e-01,5.209e-01
9.275e-01,4.937e-01
9.325e-01,4.676e-01
9.375e-01,4.427e-01
9.425e-01,4.189e-01
9.475e-01,3.961e-01
9.525e-01,3.743e-01
9.575e-01,3.536e-01
9.625e-01,3.338e-01
9.675e-01,3.149e-01
9.725e-01,2.970e-01
9.775e-01,2.799e-01
9.825e-01,2.637e-01
9.875e-01,2.483e-01
9.925e-01,2.336e-01
9.975e-01,2.198e-01


==> anc/03_results/strong_inf/total_probability/0_25.csv <==
transmittance,probability_density
1.478e-03,4.441e-03
4.435e-03,8.520e-02
7.392e-03,3.391e-01
1.035e-02,8.178e-01
1.331e-02,1.500e+00
1.626e-02,2.324e+00
1.922e-02,3.217e+00
2.218e-02,4.119e+00
2.513e-02,4.979e+00
2.809e-02,5.766e+00
3.105e-02,6.460e+00
3.400e-02,7.051e+00
3.696e-02,7.539e+00
3.992e-02,7.925e+00
4.287e-02,8.217e+00
4.583e-02,8.422e+00
4.879e-02,8.550e+00
5.174e-02,8.610e+00
5.470e-02,8.611e+00
5.766e-02,8.562e+00
6.061e-02,8.470e+00
6.357e-02,8.344e+00
6.653e-02,8.188e+00
6.948e-02,8.009e+00
7.244e-02,7.812e+00
7.540e-02,7.600e+00
7.836e-02,7.379e+00
8.131e-02,7.150e+00
8.427e-02,6.916e+00
8.723e-02,6.681e+00
9.018e-02,6.445e+00
9.314e-02,6.210e+00
9.610e-02,5.978e+00
9.905e-02,5.749e+00
1.020e-01,5.525e+00
1.050e-01,5.305e+00
1.079e-01,5.092e+00
1.109e-01,4.885e+00
1.138e-01,4.683e+00
1.168e-01,4.489e+00
1.198e-01,4.301e+00
1.227e-01,4.119e+00
1.257e-01,3.944e+00
1.286e-01,3.776e+00
1.316e-01,3.615e+00
1.345e-01,3.460e+00
1.375e-01,3.311e+00
1.404e-01,3.168e+00
1.434e-01,3.031e+00
1.464e-01,2.900e+00
1.493e-01,2.774e+00
1.523e-01,2.654e+00
1.552e-01,2.540e+00
1.582e-01,2.430e+00
1.611e-01,2.325e+00
1.641e-01,2.224e+00
1.671e-01,2.129e+00
1.700e-01,2.037e+00
1.730e-01,1.949e+00
1.759e-01,1.866e+00
1.789e-01,1.786e+00
1.818e-01,1.710e+00
1.848e-01,1.637e+00
1.878e-01,1.567e+00
1.907e-01,1.501e+00
1.937e-01,1.438e+00
1.966e-01,1.377e+00
1.996e-01,1.319e+00
2.025e-01,1.264e+00
2.055e-01,1.211e+00
2.085e-01,1.161e+00
2.114e-01,1.113e+00
2.144e-01,1.067e+00
2.173e-01,1.023e+00
2.203e-01,9.807e-01
2.232e-01,9.406e-01
2.262e-01,9.023e-01
2.292e-01,8.656e-01
2.321e-01,8.306e-01
2.351e-01,7.971e-01
2.380e-01,7.651e-01
2.410e-01,7.344e-01
2.439e-01,7.051e-01
2.469e-01,6.771e-01
2.498e-01,6.503e-01
2.528e-01,6.247e-01
2.558e-01,6.001e-01
2.587e-01,5.766e-01
2.617e-01,5.541e-01
2.646e-01,5.326e-01
2.676e-01,5.120e-01
2.705e-01,4.923e-01
2.735e-01,4.734e-01
2.765e-01,4.553e-01
2.794e-01,4.379e-01
2.824e-01,4.213e-01
2.853e-01,4.053e-01
2.883e-01,3.901e-01
2.912e-01,3.754e-01
2.942e-01,3.614e-01
2.972e-01,3.479e-01
3.001e-01,3.350e-01
3.031e-01,3.227e-01
3.060e-01,3.108e-01
3.090e-01,2.994e-01
3.119e-01,2.884e-01
3.149e-01,2.779e-01
3.179e-01,2.679e-01
3.208e-01,2.582e-01
3.238e-01,2.489e-01
3.267e-01,2.400e-01
3.297e-01,2.314e-01
3.326e-01,2.232e-01
3.356e-01,2.153e-01
3.386e-01,2.077e-01
3.415e-01,2.004e-01
3.445e-01,1.933e-01
3.474e-01,1.866e-01
3.504e-01,1.801e-01
3.533e-01,1.738e-01
3.563e-01,1.678e-01
3.593e-01,1.621e-01
3.622e-01,1.565e-01
3.652e-01,1.512e-01
3.681e-01,1.460e-01
3.711e-01,1.411e-01
3.740e-01,1.363e-01
3.770e-01,1.317e-01
3.799e-01,1.273e-01
3.829e-01,1.230e-01
3.859e-01,1.189e-01
3.888e-01,1.150e-01
3.918e-01,1.112e-01
3.947e-01,1.075e-01
3.977e-01,1.040e-01
4.006e-01,1.006e-01
4.036e-01,9.731e-02
4.066e-01,9.415e-02
4.095e-01,9.110e-02
4.125e-01,8.816e-02
4.154e-01,8.533e-02
4.184e-01,8.259e-02
4.213e-01,7.995e-02
4.243e-01,7.741e-02
4.273e-01,7.495e-02
4.302e-01,7.258e-02
4.332e-01,7.030e-02
4.361e-01,6.809e-02
4.391e-01,6.596e-02
4.420e-01,6.390e-02
4.450e-01,6.191e-02
4.480e-01,6.000e-02
4.509e-01,5.814e-02
4.539e-01,5.635e-02
4.568e-01,5.462e-02
4.598e-01,5.295e-02
4.627e-01,5.134e-02
4.657e-01,4.978e-02
4.687e-01,4.827e-02
4.716e-01,4.682e-02
4.746e-01,4.541e-02
4.775e-01,4.404e-02
4.805e-01,4.273e-02
4.834e-01,4.145e-02
4.864e-01,4.022e-02
4.894e-01,3.903e-02
4.923e-01,3.788e-02
4.953e-01,3.677e-02
4.982e-01,3.569e-02
5.012e-01,3.464e-02
5.041e-01,3.363e-02
5.071e-01,3.266e-02
5.100e-01,3.171e-02
5.130e-01,3.079e-02
5.160e-01,2.991e-02
5.189e-01,2.905e-02
5.219e-01,2.822e-02
5.248e-01,2.741e-02
5.278e-01,2.663e-02
5.307e-01,2.588e-02
5.337e-01,2.514e-02
5.367e-01,2.444e-02
5.396e-01,2.375e-02
5.426e-01,2.308e-02
5.455e-01,2.244e-02
5.485e-01,2.181e-02
5.514e-01,2.121e-02
5.544e-01,2.062e-02
5.574e-01,2.005e-02
5.603e-01,1.950e-02
5.633e-01,1.896e-02
5.662e-01,1.844e-02
5.692e-01,1.794e-02
5.721e-01,1.745e-02
5.751e-01,1.698e-02
5.781e-01,1.652e-02
5.810e-01,1.607e-02
5.840e-01,1.564e-02
5.869e-01,1.522e-02
5.899e-01,1.481e-02


==> anc/03_results/strong_inf/total_probability/0_26.csv <==
transmittance,probability_density
2.500e-03,9.571e-178
7.500e-03,5.123e-92
1.250e-02,5.162e-62
1.750e-02,1.140e-45
2.250e-02,3.114e-35
2.750e-02,5.482e-28
3.250e-02,1.082e-22
3.750e-02,1.091e-18
4.250e-02,1.372e-15
4.750e-02,3.771e-13
5.250e-02,3.295e-11
5.750e-02,1.187e-09
6.250e-02,2.126e-08
6.750e-02,2.174e-07
7.250e-02,1.412e-06
7.750e-02,6.320e-06
8.250e-02,2.085e-05
8.750e-02,5.355e-05
9.250e-02,1.124e-04
9.750e-02,2.012e-04
1.025e-01,3.190e-04
1.075e-01,4.641e-04
1.125e-01,6.378e-04
1.175e-01,8.460e-04
1.225e-01,1.099e-03
1.275e-01,1.405e-03
1.325e-01,1.774e-03
1.375e-01,2.206e-03
1.425e-01,2.702e-03
1.475e-01,3.256e-03
1.525e-01,3.864e-03
1.575e-01,4.524e-03
1.625e-01,5.234e-03
1.675e-01,5.998e-03
1.725e-01,6.818e-03
1.775e-01,7.698e-03
1.825e-01,8.640e-03
1.875e-01,9.648e-03
1.925e-01,1.072e-02
1.975e-01,1.187e-02
2.025e-01,1.310e-02
2.075e-01,1.442e-02
2.125e-01,1.584e-02
2.175e-01,1.739e-02
2.225e-01,1.908e-02
2.275e-01,2.094e-02
2.325e-01,2.298e-02
2.375e-01,2.523e-02
2.425e-01,2.772e-02
2.475e-01,3.046e-02
2.525e-01,3.346e-02
2.575e-01,3.675e-02
2.625e-01,4.032e-02
2.675e-01,4.419e-02
2.725e-01,4.836e-02
2.775e-01,5.283e-02
2.825e-01,5.760e-02
2.875e-01,6.267e-02
2.925e-01,6.805e-02
2.975e-01,7.374e-02
3.025e-01,7.976e-02
3.075e-01,8.612e-02
3.125e-01,9.284e-02
3.175e-01,9.994e-02
3.225e-01,1.075e-01
3.275e-01,1.154e-01
3.325e-01,1.238e-01
3.375e-01,1.327e-01
3.425e-01,1.421e-01
3.475e-01,1.521e-01
3.525e-01,1.627e-01
3.575e-01,1.739e-01
3.625e-01,1.858e-01
3.675e-01,1.983e-01
3.725e-01,2.115e-01
3.775e-01,2.254e-01
3.825e-01,2.401e-01
3.875e-01,2.555e-01
3.925e-01,2.718e-01
3.975e-01,2.889e-01
4.025e-01,3.068e-01
4.075e-01,3.256e-01
4.125e-01,3.454e-01
4.175e-01,3.661e-01
4.225e-01,3.878e-01
4.275e-01,4.105e-01
4.325e-01,4.343e-01
4.375e-01,4.592e-01
4.425e-01,4.853e-01
4.475e-01,5.126e-01
4.525e-01,5.411e-01
4.575e-01,5.710e-01
4.625e-01,6.022e-01
4.675e-01,6.349e-01
4.725e-01,6.690e-01
4.775e-01,7.047e-01
4.825e-01,7.419e-01
4.875e-01,7.808e-01
4.925e-01,8.214e-01
4.975e-01,8.637e-01
5.025e-01,9.077e-01
5.075e-01,9.536e-01
5.125e-01,1.001e+00
5.175e-01,1.051e+00
5.225e-01,1.102e+00
5.275e-01,1.156e+00
5.325e-01,1.211e+00
5.375e-01,1.268e+00
5.425e-01,1.327e+00
5.475e-01,1.388e+00
5.525e-01,1.450e+00
5.575e-01,1.514e+00
5.625e-01,1.580e+00
5.675e-01,1.647e+00
5.725e-01,1.715e+00
5.775e-01,1.785e+00
5.825e-01,1.855e+00
5.875e-01,1.926e+00
5.925e-01,1.997e+00
5.975e-01,2.069e+00
6.025e-01,2.141e+00
6.075e-01,2.212e+00
6.125e-01,2.283e+00
6.175e-01,2.353e+00
6.225e-01,2.422e+00
6.275e-01,2.489e+00
6.325e-01,2.554e+00
6.375e-01,2.617e+00
6.425e-01,2.678e+00
6.475e-01,2.736e+00
6.525e-01,2.790e+00
6.575e-01,2.841e+00
6.625e-01,2.889e+00
6.675e-01,2.932e+00
6.725e-01,2.971e+00
6.775e-01,3.006e+00
6.825e-01,3.036e+00
6.875e-01,3.061e+00
6.925e-01,3.081e+00
6.975e-01,3.096e+00
7.025e-01,3.106e+00
7.075e-01,3.111e+00
7.125e-01,3.110e+00
7.175e-01,3.104e+00
7.225e-01,3.092e+00
7.275e-01,3.076e+00
7.325e-01,3.054e+00
7.375e-01,3.028e+00
7.425e-01,2.997e+00
7.475e-01,2.961e+00
7.525e-01,2.921e+00
7.575e-01,2.876e+00
7.625e-01,2.828e+00
7.675e-01,2.776e+00
7.725e-01,2.720e+00
7.775e-01,2.662e+00
7.825e-01,2.600e+00
7.875e-01,2.536e+00
7.925e-01,2.470e+00
7.975e-01,2.402e+00
8.025e-01,2.332e+00
8.075e-01,2.261e+00
8.125e-01,2.188e+00
8.175e-01,2.115e+00
8.225e-01,2.042e+00
8.275e-01,1.968e+00
8.325e-01,1.894e+00
8.375e-01,1.820e+00
8.425e-01,1.747e+00
8.475e-01,1.675e+00
8.525e-01,1.603e+00
8.575e-01,1.532e+00
8.625e-01,1.463e+00
8.675e-01,1.395e+00
8.725e-01,1.328e+00
8.775e-01,1.263e+00
8.825e-01,1.199e+00
8.875e-01,1.138e+00
8.925e-01,1.078e+00
8.975e-01,1.020e+00
9.025e-01,9.642e-01
9.075e-01,9.104e-01
9.125e-01,8.585e-01
9.175e-01,8.087e-01
9.225e-01,7.609e-01
9.275e-01,7.151e-01
9.325e-01,6.714e-01
9.375e-01,6.297e-01
9.425e-01,5.899e-01
9.475e-01,5.521e-01
9.525e-01,5.162e-01
9.575e-01,4.821e-01
9.625e-01,4.498e-01
9.675e-01,4.193e-01
9.725e-01,3.905e-01
9.775e-01,3.633e-01
9.825e-01,3.377e-01
9.875e-01,3.136e-01
9.925e-01,2.909e-01
9.975e-01,2.696e-01


==> anc/03_results/strong_inf/total_probability/0_27.csv <==
transmittance,probability_density
2.500e-03,8.187e-183
7.500e-03,1.122e-85
1.250e-02,2.572e-53
1.750e-02,1.926e-36
2.250e-02,3.868e-26
2.750e-02,2.520e-19
3.250e-02,1.309e-14
3.750e-02,2.918e-11
4.250e-02,7.420e-09
4.750e-02,3.967e-07
5.250e-02,6.667e-06
5.750e-02,4.646e-05
6.250e-02,1.635e-04
6.750e-02,3.354e-04
7.250e-02,4.469e-04
7.750e-02,4.198e-04
8.250e-02,2.966e-04
8.750e-02,1.672e-04
9.250e-02,8.368e-05
9.750e-02,5.379e-05
1.025e-01,6.972e-05
1.075e-01,1.258e-04
1.125e-01,2.205e-04
1.175e-01,3.549e-04
1.225e-01,5.334e-04
1.275e-01,7.639e-04
1.325e-01,1.055e-03
1.375e-01,1.412e-03
1.425e-01,1.830e-03
1.475e-01,2.296e-03
1.525e-01,2.791e-03
1.575e-01,3.300e-03
1.625e-01,3.810e-03
1.675e-01,4.323e-03
1.725e-01,4.845e-03
1.775e-01,5.390e-03
1.825e-01,5.974e-03
1.875e-01,6.609e-03
1.925e-01,7.306e-03
1.975e-01,8.070e-03
2.025e-01,8.904e-03
2.075e-01,9.808e-03
2.125e-01,1.078e-02
2.175e-01,1.183e-02
2.225e-01,1.296e-02
2.275e-01,1.416e-02
2.325e-01,1.546e-02
2.375e-01,1.685e-02
2.425e-01,1.836e-02
2.475e-01,1.998e-02
2.525e-01,2.174e-02
2.575e-01,2.365e-02
2.625e-01,2.571e-02
2.675e-01,2.794e-02
2.725e-01,3.036e-02
2.775e-01,3.298e-02
2.825e-01,3.582e-02
2.875e-01,3.890e-02
2.925e-01,4.223e-02
2.975e-01,4.585e-02
3.025e-01,4.976e-02
3.075e-01,5.401e-02
3.125e-01,5.860e-02
3.175e-01,6.356e-02
3.225e-01,6.890e-02
3.275e-01,7.464e-02
3.325e-01,8.080e-02
3.375e-01,8.738e-02
3.425e-01,9.439e-02
3.475e-01,1.018e-01
3.525e-01,1.097e-01
3.575e-01,1.181e-01
3.625e-01,1.269e-01
3.675e-01,1.361e-01
3.725e-01,1.458e-01
3.775e-01,1.560e-01
3.825e-01,1.667e-01
3.875e-01,1.778e-01
3.925e-01,1.895e-01
3.975e-01,2.017e-01
4.025e-01,2.144e-01
4.075e-01,2.278e-01
4.125e-01,2.417e-01
4.175e-01,2.563e-01
4.225e-01,2.716e-01
4.275e-01,2.876e-01
4.325e-01,3.043e-01
4.375e-01,3.219e-01
4.425e-01,3.403e-01
4.475e-01,3.596e-01
4.525e-01,3.798e-01
4.575e-01,4.011e-01
4.625e-01,4.234e-01
4.675e-01,4.468e-01
4.725e-01,4.714e-01
4.775e-01,4.973e-01
4.825e-01,5.244e-01
4.875e-01,5.530e-01
4.925e-01,5.829e-01
4.975e-01,6.144e-01
5.025e-01,6.474e-01
5.075e-01,6.821e-01
5.125e-01,7.184e-01
5.175e-01,7.566e-01
5.225e-01,7.966e-01
5.275e-01,8.385e-01
5.325e-01,8.825e-01
5.375e-01,9.284e-01
5.425e-01,9.765e-01
5.475e-01,1.027e+00
5.525e-01,1.079e+00
5.575e-01,1.134e+00
5.625e-01,1.191e+00
5.675e-01,1.250e+00
5.725e-01,1.311e+00
5.775e-01,1.375e+00
5.825e-01,1.441e+00
5.875e-01,1.509e+00
5.925e-01,1.579e+00
5.975e-01,1.651e+00
6.025e-01,1.725e+00
6.075e-01,1.800e+00
6.125e-01,1.877e+00
6.175e-01,1.956e+00
6.225e-01,2.035e+00
6.275e-01,2.116e+00
6.325e-01,2.197e+00
6.375e-01,2.278e+00
6.425e-01,2.359e+00
6.475e-01,2.439e+00
6.525e-01,2.519e+00
6.575e-01,2.597e+00
6.625e-01,2.674e+00
6.675e-01,2.748e+00
6.725e-01,2.820e+00
6.775e-01,2.889e+00
6.825e-01,2.955e+00
6.875e-01,3.016e+00
6.925e-01,3.074e+00
6.975e-01,3.126e+00
7.025e-01,3.174e+00
7.075e-01,3.216e+00
7.125e-01,3.253e+00
7.175e-01,3.283e+00
7.225e-01,3.307e+00
7.275e-01,3.325e+00
7.325e-01,3.337e+00
7.375e-01,3.341e+00
7.425e-01,3.339e+00
7.475e-01,3.331e+00
7.525e-01,3.315e+00
7.575e-01,3.294e+00
7.625e-01,3.265e+00
7.675e-01,3.231e+00
7.725e-01,3.190e+00
7.775e-01,3.143e+00
7.825e-01,3.092e+00
7.875e-01,3.034e+00
7.925e-01,2.973e+00
7.975e-01,2.906e+00
8.025e-01,2.836e+00
8.075e-01,2.762e+00
8.125e-01,2.684e+00
8.175e-01,2.604e+00
8.225e-01,2.522e+00
8.275e-01,2.437e+00
8.325e-01,2.351e+00
8.375e-01,2.264e+00
8.425e-01,2.176e+00
8.475e-01,2.088e+00
8.525e-01,2.000e+00
8.575e-01,1.912e+00
8.625e-01,1.825e+00
8.675e-01,1.739e+00
8.725e-01,1.654e+00
8.775e-01,1.570e+00
8.825e-01,1.489e+00
8.875e-01,1.409e+00
8.925e-01,1.331e+00
8.975e-01,1.256e+00
9.025e-01,1.182e+00
9.075e-01,1.112e+00
9.125e-01,1.044e+00
9.175e-01,9.787e-01
9.225e-01,9.161e-01
9.275e-01,8.562e-01
9.325e-01,7.991e-01
9.375e-01,7.447e-01
9.425e-01,6.930e-01
9.475e-01,6.440e-01
9.525e-01,5.976e-01
9.575e-01,5.538e-01
9.625e-01,5.125e-01
9.675e-01,4.737e-01
9.725e-01,4.372e-01
9.775e-01,4.030e-01
9.825e-01,3.710e-01
9.875e-01,3.412e-01
9.925e-01,3.133e-01
9.975e-01,2.873e-01


==> anc/03_results/strong_inf/total_probability/0_28.csv <==
transmittance,probability_density
2.500e-03,1.916e-287
7.500e-03,2.393e-144
1.250e-02,8.879e-95
1.750e-02,5.193e-68
2.250e-02,4.566e-51
2.750e-02,2.077e-39
3.250e-02,5.682e-31
3.750e-02,1.164e-24
4.250e-02,7.821e-20
4.750e-02,4.370e-16
5.250e-02,3.766e-13
5.750e-02,7.679e-11
6.250e-02,5.036e-09
6.750e-02,1.331e-07
7.250e-02,1.682e-06
7.750e-02,1.159e-05
8.250e-02,4.817e-05
8.750e-02,1.312e-04
9.250e-02,2.498e-04
9.750e-02,3.508e-04
1.025e-01,3.796e-04
1.075e-01,3.290e-04
1.125e-01,2.383e-04
1.175e-01,1.569e-04
1.225e-01,1.178e-04
1.275e-01,1.351e-04
1.325e-01,2.120e-04
1.375e-01,3.450e-04
1.425e-01,5.247e-04
1.475e-01,7.369e-04
1.525e-01,9.674e-04
1.575e-01,1.209e-03
1.625e-01,1.463e-03
1.675e-01,1.746e-03
1.725e-01,2.073e-03
1.775e-01,2.461e-03
1.825e-01,2.916e-03
1.875e-01,3.432e-03
1.925e-01,3.996e-03
1.975e-01,4.594e-03
2.025e-01,5.216e-03
2.075e-01,5.862e-03
2.125e-01,6.543e-03
2.175e-01,7.280e-03
2.225e-01,8.099e-03
2.275e-01,9.023e-03
2.325e-01,1.007e-02
2.375e-01,1.126e-02
2.425e-01,1.257e-02
2.475e-01,1.402e-02
2.525e-01,1.557e-02
2.575e-01,1.721e-02
2.625e-01,1.891e-02
2.675e-01,2.067e-02
2.725e-01,2.247e-02
2.775e-01,2.430e-02
2.825e-01,2.619e-02
2.875e-01,2.814e-02
2.925e-01,3.017e-02
2.975e-01,3.233e-02
3.025e-01,3.462e-02
3.075e-01,3.710e-02
3.125e-01,3.978e-02
3.175e-01,4.270e-02
3.225e-01,4.587e-02
3.275e-01,4.932e-02
3.325e-01,5.307e-02
3.375e-01,5.714e-02
3.425e-01,6.153e-02
3.475e-01,6.626e-02
3.525e-01,7.134e-02
3.575e-01,7.680e-02
3.625e-01,8.263e-02
3.675e-01,8.886e-02
3.725e-01,9.550e-02
3.775e-01,1.026e-01
3.825e-01,1.101e-01
3.875e-01,1.180e-01
3.925e-01,1.265e-01
3.975e-01,1.354e-01
4.025e-01,1.448e-01
4.075e-01,1.548e-01
4.125e-01,1.653e-01
4.175e-01,1.764e-01
4.225e-01,1.881e-01
4.275e-01,2.004e-01
4.325e-01,2.133e-01
4.375e-01,2.270e-01
4.425e-01,2.413e-01
4.475e-01,2.563e-01
4.525e-01,2.721e-01
4.575e-01,2.887e-01
4.625e-01,3.061e-01
4.675e-01,3.243e-01
4.725e-01,3.434e-01
4.775e-01,3.634e-01
4.825e-01,3.844e-01
4.875e-01,4.064e-01
4.925e-01,4.294e-01
4.975e-01,4.535e-01
5.025e-01,4.787e-01
5.075e-01,5.051e-01
5.125e-01,5.328e-01
5.175e-01,5.617e-01
5.225e-01,5.921e-01
5.275e-01,6.239e-01
5.325e-01,6.572e-01
5.375e-01,6.921e-01
5.425e-01,7.288e-01
5.475e-01,7.672e-01
5.525e-01,8.074e-01
5.575e-01,8.496e-01
5.625e-01,8.938e-01
5.675e-01,9.402e-01
5.725e-01,9.888e-01
5.775e-01,1.040e+00
5.825e-01,1.093e+00
5.875e-01,1.149e+00
5.925e-01,1.207e+00
5.975e-01,1.268e+00
6.025e-01,1.331e+00
6.075e-01,1.397e+00
6.125e-01,1.466e+00
6.175e-01,1.538e+00
6.225e-01,1.612e+00
6.275e-01,1.689e+00
6.325e-01,1.768e+00
6.375e-01,1.850e+00
6.425e-01,1.934e+00
6.475e-01,2.020e+00
6.525e-01,2.108e+00
6.575e-01,2.198e+00
6.625e-01,2.289e+00
6.675e-01,2.381e+00
6.725e-01,2.473e+00
6.775e-01,2.565e+00
6.825e-01,2.657e+00
6.875e-01,2.748e+00
6.925e-01,2.838e+00
6.975e-01,2.925e+00
7.025e-01,3.010e+00
7.075e-01,3.091e+00
7.125e-01,3.169e+00
7.175e-01,3.242e+00
7.225e-01,3.310e+00
7.275e-01,3.372e+00
7.325e-01,3.428e+00
7.375e-01,3.477e+00
7.425e-01,3.519e+00
7.475e-01,3.553e+00
7.525e-01,3.580e+00
7.575e-01,3.598e+00
7.625e-01,3.607e+00
7.675e-01,3.608e+00
7.725e-01,3.600e+00
7.775e-01,3.584e+00
7.825e-01,3.558e+00
7.875e-01,3.524e+00
7.925e-01,3.482e+00
7.975e-01,3.432e+00
8.025e-01,3.374e+00
8.075e-01,3.309e+00
8.125e-01,3.237e+00
8.175e-01,3.159e+00
8.225e-01,3.076e+00
8.275e-01,2.987e+00
8.325e-01,2.894e+00
8.375e-01,2.796e+00
8.425e-01,2.696e+00
8.475e-01,2.593e+00
8.525e-01,2.488e+00
8.575e-01,2.382e+00
8.625e-01,2.275e+00
8.675e-01,2.168e+00
8.725e-01,2.061e+00
8.775e-01,1.955e+00
8.825e-01,1.850e+00
8.875e-01,1.747e+00
8.925e-01,1.646e+00
8.975e-01,1.547e+00
9.025e-01,1.451e+00
9.075e-01,1.359e+00
9.125e-01,1.269e+00
9.175e-01,1.183e+00
9.225e-01,1.101e+00
9.275e-01,1.022e+00
9.325e-01,9.467e-01
9.375e-01,8.754e-01
9.425e-01,8.079e-01
9.475e-01,7.441e-01
9.525e-01,6.841e-01
9.575e-01,6.277e-01
9.625e-01,5.749e-01
9.675e-01,5.255e-01
9.725e-01,4.795e-01
9.775e-01,4.368e-01
9.825e-01,3.972e-01
9.875e-01,3.605e-01
9.925e-01,3.267e-01
9.975e-01,2.955e-01


==> anc/03_results/strong_inf/total_probability/0_29.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,2.014e-237
1.250e-02,3.300e-162
1.750e-02,1.223e-120
2.250e-02,1.010e-93
2.750e-02,9.135e-75
3.250e-02,1.056e-60
3.750e-02,6.752e-50
4.250e-02,2.199e-41
4.750e-02,1.488e-34
5.250e-02,5.348e-29
5.750e-02,1.964e-24
6.250e-02,1.181e-20
6.750e-02,1.648e-17
7.250e-02,6.949e-15
7.750e-02,1.087e-12
8.250e-02,7.409e-11
8.750e-02,2.501e-09
9.250e-02,4.637e-08
9.750e-02,5.141e-07
1.025e-01,3.655e-06
1.075e-01,1.765e-05
1.125e-01,6.083e-05
1.175e-01,1.559e-04
1.225e-01,3.076e-04
1.275e-01,4.823e-04
1.325e-01,6.188e-04
1.375e-01,6.709e-04
1.425e-01,6.445e-04
1.475e-01,5.942e-04
1.525e-01,5.884e-04
1.575e-01,6.728e-04
1.625e-01,8.556e-04
1.675e-01,1.116e-03
1.725e-01,1.426e-03
1.775e-01,1.761e-03
1.825e-01,2.115e-03
1.875e-01,2.495e-03
1.925e-01,2.911e-03
1.975e-01,3.376e-03
2.025e-01,3.897e-03
2.075e-01,4.473e-03
2.125e-01,5.097e-03
2.175e-01,5.757e-03
2.225e-01,6.442e-03
2.275e-01,7.145e-03
2.325e-01,7.866e-03
2.375e-01,8.612e-03
2.425e-01,9.395e-03
2.475e-01,1.023e-02
2.525e-01,1.114e-02
2.575e-01,1.214e-02
2.625e-01,1.323e-02
2.675e-01,1.443e-02
2.725e-01,1.573e-02
2.775e-01,1.713e-02
2.825e-01,1.863e-02
2.875e-01,2.021e-02
2.925e-01,2.187e-02
2.975e-01,2.360e-02
3.025e-01,2.541e-02
3.075e-01,2.730e-02
3.125e-01,2.930e-02
3.175e-01,3.142e-02
3.225e-01,3.367e-02
3.275e-01,3.609e-02
3.325e-01,3.868e-02
3.375e-01,4.147e-02
3.425e-01,4.447e-02
3.475e-01,4.769e-02
3.525e-01,5.114e-02
3.575e-01,5.484e-02
3.625e-01,5.879e-02
3.675e-01,6.302e-02
3.725e-01,6.753e-02
3.775e-01,7.234e-02
3.825e-01,7.748e-02
3.875e-01,8.294e-02
3.925e-01,8.876e-02
3.975e-01,9.494e-02
4.025e-01,1.015e-01
4.075e-01,1.084e-01
4.125e-01,1.158e-01
4.175e-01,1.235e-01
4.225e-01,1.317e-01
4.275e-01,1.404e-01
4.325e-01,1.495e-01
4.375e-01,1.591e-01
4.425e-01,1.692e-01
4.475e-01,1.799e-01
4.525e-01,1.912e-01
4.575e-01,2.030e-01
4.625e-01,2.156e-01
4.675e-01,2.288e-01
4.725e-01,2.427e-01
4.775e-01,2.575e-01
4.825e-01,2.730e-01
4.875e-01,2.894e-01
4.925e-01,3.067e-01
4.975e-01,3.250e-01
5.025e-01,3.442e-01
5.075e-01,3.645e-01
5.125e-01,3.859e-01
5.175e-01,4.083e-01
5.225e-01,4.320e-01
5.275e-01,4.569e-01
5.325e-01,4.830e-01
5.375e-01,5.104e-01
5.425e-01,5.393e-01
5.475e-01,5.695e-01
5.525e-01,6.012e-01
5.575e-01,6.344e-01
5.625e-01,6.693e-01
5.675e-01,7.058e-01
5.725e-01,7.441e-01
5.775e-01,7.841e-01
5.825e-01,8.261e-01
5.875e-01,8.701e-01
5.925e-01,9.161e-01
5.975e-01,9.644e-01
6.025e-01,1.015e+00
6.075e-01,1.068e+00
6.125e-01,1.123e+00
6.175e-01,1.181e+00
6.225e-01,1.242e+00
6.275e-01,1.306e+00
6.325e-01,1.373e+00
6.375e-01,1.443e+00
6.425e-01,1.516e+00
6.475e-01,1.592e+00
6.525e-01,1.671e+00
6.575e-01,1.754e+00
6.625e-01,1.841e+00
6.675e-01,1.931e+00
6.725e-01,2.023e+00
6.775e-01,2.119e+00
6.825e-01,2.218e+00
6.875e-01,2.320e+00
6.925e-01,2.424e+00
6.975e-01,2.530e+00
7.025e-01,2.637e+00
7.075e-01,2.745e+00
7.125e-01,2.853e+00
7.175e-01,2.961e+00
7.225e-01,3.068e+00
7.275e-01,3.173e+00
7.325e-01,3.274e+00
7.375e-01,3.372e+00
7.425e-01,3.466e+00
7.475e-01,3.553e+00
7.525e-01,3.634e+00
7.575e-01,3.707e+00
7.625e-01,3.772e+00
7.675e-01,3.828e+00
7.725e-01,3.874e+00
7.775e-01,3.909e+00
7.825e-01,3.933e+00
7.875e-01,3.946e+00
7.925e-01,3.946e+00
7.975e-01,3.935e+00
8.025e-01,3.912e+00
8.075e-01,3.876e+00
8.125e-01,3.829e+00
8.175e-01,3.771e+00
8.225e-01,3.701e+00
8.275e-01,3.622e+00
8.325e-01,3.533e+00
8.375e-01,3.435e+00
8.425e-01,3.329e+00
8.475e-01,3.216e+00
8.525e-01,3.097e+00
8.575e-01,2.973e+00
8.625e-01,2.846e+00
8.675e-01,2.715e+00
8.725e-01,2.582e+00
8.775e-01,2.448e+00
8.825e-01,2.313e+00
8.875e-01,2.180e+00
8.925e-01,2.048e+00
8.975e-01,1.918e+00
9.025e-01,1.791e+00
9.075e-01,1.668e+00
9.125e-01,1.548e+00
9.175e-01,1.433e+00
9.225e-01,1.323e+00
9.275e-01,1.218e+00
9.325e-01,1.118e+00
9.375e-01,1.023e+00
9.425e-01,9.339e-01
9.475e-01,8.502e-01
9.525e-01,7.719e-01
9.575e-01,6.990e-01
9.625e-01,6.313e-01
9.675e-01,5.687e-01
9.725e-01,5.110e-01
9.775e-01,4.580e-01
9.825e-01,4.094e-01
9.875e-01,3.652e-01
9.925e-01,3.249e-01
9.975e-01,2.883e-01


==> anc/03_results/strong_inf/total_probability/0_3.csv <==
transmittance,probability_density
1.669e-03,1.574e-04
5.006e-03,1.145e-02
8.344e-03,5.640e-02
1.168e-02,1.567e-01
1.502e-02,3.283e-01
1.836e-02,5.766e-01
2.169e-02,8.973e-01
2.503e-02,1.279e+00
2.837e-02,1.706e+00
3.171e-02,2.162e+00
3.504e-02,2.630e+00
3.838e-02,3.095e+00
4.172e-02,3.547e+00
4.505e-02,3.974e+00
4.839e-02,4.369e+00
5.173e-02,4.729e+00
5.507e-02,5.049e+00
5.840e-02,5.328e+00
6.174e-02,5.567e+00
6.508e-02,5.765e+00
6.842e-02,5.925e+00
7.175e-02,6.049e+00
7.509e-02,6.138e+00
7.843e-02,6.196e+00
8.177e-02,6.226e+00
8.510e-02,6.229e+00
8.844e-02,6.210e+00
9.178e-02,6.169e+00
9.512e-02,6.111e+00
9.845e-02,6.037e+00
1.018e-01,5.949e+00
1.051e-01,5.850e+00
1.085e-01,5.741e+00
1.118e-01,5.623e+00
1.151e-01,5.499e+00
1.185e-01,5.369e+00
1.218e-01,5.236e+00
1.252e-01,5.099e+00
1.285e-01,4.961e+00
1.318e-01,4.821e+00
1.352e-01,4.680e+00
1.385e-01,4.540e+00
1.418e-01,4.401e+00
1.452e-01,4.263e+00
1.485e-01,4.126e+00
1.519e-01,3.991e+00
1.552e-01,3.859e+00
1.585e-01,3.729e+00
1.619e-01,3.602e+00
1.652e-01,3.478e+00
1.685e-01,3.356e+00
1.719e-01,3.238e+00
1.752e-01,3.123e+00
1.786e-01,3.011e+00
1.819e-01,2.903e+00
1.852e-01,2.798e+00
1.886e-01,2.695e+00
1.919e-01,2.597e+00
1.952e-01,2.501e+00
1.986e-01,2.409e+00
2.019e-01,2.319e+00
2.053e-01,2.233e+00
2.086e-01,2.150e+00
2.119e-01,2.069e+00
2.153e-01,1.992e+00
2.186e-01,1.917e+00
2.219e-01,1.845e+00
2.253e-01,1.776e+00
2.286e-01,1.709e+00
2.319e-01,1.644e+00
2.353e-01,1.582e+00
2.386e-01,1.523e+00
2.420e-01,1.465e+00
2.453e-01,1.410e+00
2.486e-01,1.357e+00
2.520e-01,1.306e+00
2.553e-01,1.257e+00
2.586e-01,1.209e+00
2.620e-01,1.164e+00
2.653e-01,1.120e+00
2.687e-01,1.078e+00
2.720e-01,1.038e+00
2.753e-01,9.991e-01
2.787e-01,9.617e-01
2.820e-01,9.259e-01
2.853e-01,8.914e-01
2.887e-01,8.583e-01
2.920e-01,8.264e-01
2.954e-01,7.958e-01
2.987e-01,7.664e-01
3.020e-01,7.381e-01
3.054e-01,7.109e-01
3.087e-01,6.848e-01
3.120e-01,6.596e-01
3.154e-01,6.355e-01
3.187e-01,6.123e-01
3.221e-01,5.900e-01
3.254e-01,5.685e-01
3.287e-01,5.479e-01
3.321e-01,5.280e-01
3.354e-01,5.090e-01
3.387e-01,4.906e-01
3.421e-01,4.730e-01
3.454e-01,4.560e-01
3.488e-01,4.397e-01
3.521e-01,4.240e-01
3.554e-01,4.089e-01
3.588e-01,3.944e-01
3.621e-01,3.804e-01
3.654e-01,3.670e-01
3.688e-01,3.541e-01
3.721e-01,3.416e-01
3.755e-01,3.297e-01
3.788e-01,3.181e-01
3.821e-01,3.070e-01
3.855e-01,2.964e-01
3.888e-01,2.861e-01
3.921e-01,2.762e-01
3.955e-01,2.667e-01
3.988e-01,2.575e-01
4.022e-01,2.487e-01
4.055e-01,2.401e-01
4.088e-01,2.319e-01
4.122e-01,2.241e-01
4.155e-01,2.164e-01
4.188e-01,2.091e-01
4.222e-01,2.021e-01
4.255e-01,1.953e-01
4.289e-01,1.887e-01
4.322e-01,1.824e-01
4.355e-01,1.763e-01
4.389e-01,1.704e-01
4.422e-01,1.648e-01
4.455e-01,1.593e-01
4.489e-01,1.540e-01
4.522e-01,1.490e-01
4.556e-01,1.441e-01
4.589e-01,1.394e-01
4.622e-01,1.348e-01
4.656e-01,1.304e-01
4.689e-01,1.262e-01
4.722e-01,1.221e-01
4.756e-01,1.181e-01
4.789e-01,1.143e-01
4.823e-01,1.107e-01
4.856e-01,1.071e-01
4.889e-01,1.037e-01
4.923e-01,1.004e-01
4.956e-01,9.718e-02
4.989e-01,9.410e-02
5.023e-01,9.113e-02
5.056e-01,8.825e-02
5.090e-01,8.548e-02
5.123e-01,8.280e-02
5.156e-01,8.021e-02
5.190e-01,7.770e-02
5.223e-01,7.529e-02
5.256e-01,7.295e-02
5.290e-01,7.069e-02
5.323e-01,6.851e-02
5.357e-01,6.640e-02
5.390e-01,6.436e-02
5.423e-01,6.239e-02
5.457e-01,6.049e-02
5.490e-01,5.864e-02
5.523e-01,5.686e-02
5.557e-01,5.514e-02
5.590e-01,5.347e-02
5.624e-01,5.186e-02
5.657e-01,5.030e-02
5.690e-01,4.879e-02
5.724e-01,4.733e-02
5.757e-01,4.592e-02
5.790e-01,4.456e-02
5.824e-01,4.323e-02
5.857e-01,4.195e-02
5.891e-01,4.072e-02
5.924e-01,3.952e-02
5.957e-01,3.836e-02
5.991e-01,3.723e-02
6.024e-01,3.614e-02
6.057e-01,3.509e-02
6.091e-01,3.407e-02
6.124e-01,3.308e-02
6.158e-01,3.213e-02
6.191e-01,3.120e-02
6.224e-01,3.030e-02
6.258e-01,2.943e-02
6.291e-01,2.859e-02
6.324e-01,2.777e-02
6.358e-01,2.698e-02
6.391e-01,2.621e-02
6.424e-01,2.547e-02
6.458e-01,2.475e-02
6.491e-01,2.405e-02
6.525e-01,2.338e-02
6.558e-01,2.272e-02
6.591e-01,2.208e-02
6.625e-01,2.147e-02
6.658e-01,2.087e-02


==> anc/03_results/strong_inf/total_probability/0_31.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,1.084e-284
2.250e-02,2.729e-225
2.750e-02,6.296e-183
3.250e-02,4.296e-151
3.750e-02,2.647e-126
4.250e-02,1.694e-106
4.750e-02,2.295e-90
5.250e-02,4.952e-77
5.750e-02,6.980e-66
6.250e-02,1.781e-56
6.750e-02,1.752e-48
7.250e-02,1.182e-41
7.750e-02,8.542e-36
8.250e-02,9.399e-31
8.750e-02,2.086e-26
9.250e-02,1.173e-22
9.750e-02,2.016e-19
1.025e-01,1.236e-16
1.075e-01,3.080e-14
1.125e-01,3.479e-12
1.175e-01,1.954e-10
1.225e-01,5.917e-09
1.275e-01,1.034e-07
1.325e-01,1.107e-06
1.375e-01,7.648e-06
1.425e-01,3.568e-05
1.475e-01,1.169e-04
1.525e-01,2.788e-04
1.575e-01,4.989e-04
1.625e-01,6.896e-04
1.675e-01,7.600e-04
1.725e-01,7.004e-04
1.775e-01,5.951e-04
1.825e-01,5.522e-04
1.875e-01,6.293e-04
1.925e-01,8.124e-04
1.975e-01,1.048e-03
2.025e-01,1.287e-03
2.075e-01,1.514e-03
2.125e-01,1.732e-03
2.175e-01,1.944e-03
2.225e-01,2.145e-03
2.275e-01,2.324e-03
2.325e-01,2.485e-03
2.375e-01,2.653e-03
2.425e-01,2.864e-03
2.475e-01,3.150e-03
2.525e-01,3.525e-03
2.575e-01,3.985e-03
2.625e-01,4.511e-03
2.675e-01,5.081e-03
2.725e-01,5.682e-03
2.775e-01,6.314e-03
2.825e-01,6.983e-03
2.875e-01,7.701e-03
2.925e-01,8.471e-03
2.975e-01,9.294e-03
3.025e-01,1.016e-02
3.075e-01,1.107e-02
3.125e-01,1.200e-02
3.175e-01,1.298e-02
3.225e-01,1.400e-02
3.275e-01,1.507e-02
3.325e-01,1.621e-02
3.375e-01,1.743e-02
3.425e-01,1.874e-02
3.475e-01,2.014e-02
3.525e-01,2.165e-02
3.575e-01,2.330e-02
3.625e-01,2.512e-02
3.675e-01,2.715e-02
3.725e-01,2.940e-02
3.775e-01,3.189e-02
3.825e-01,3.462e-02
3.875e-01,3.755e-02
3.925e-01,4.065e-02
3.975e-01,4.389e-02
4.025e-01,4.722e-02
4.075e-01,5.064e-02
4.125e-01,5.415e-02
4.175e-01,5.777e-02
4.225e-01,6.156e-02
4.275e-01,6.555e-02
4.325e-01,6.982e-02
4.375e-01,7.442e-02
4.425e-01,7.938e-02
4.475e-01,8.474e-02
4.525e-01,9.054e-02
4.575e-01,9.679e-02
4.625e-01,1.035e-01
4.675e-01,1.107e-01
4.725e-01,1.185e-01
4.775e-01,1.267e-01
4.825e-01,1.355e-01
4.875e-01,1.449e-01
4.925e-01,1.548e-01
4.975e-01,1.654e-01
5.025e-01,1.766e-01
5.075e-01,1.884e-01
5.125e-01,2.009e-01
5.175e-01,2.140e-01
5.225e-01,2.279e-01
5.275e-01,2.424e-01
5.325e-01,2.577e-01
5.375e-01,2.738e-01
5.425e-01,2.906e-01
5.475e-01,3.083e-01
5.525e-01,3.269e-01
5.575e-01,3.464e-01
5.625e-01,3.669e-01
5.675e-01,3.884e-01
5.725e-01,4.110e-01
5.775e-01,4.348e-01
5.825e-01,4.598e-01
5.875e-01,4.861e-01
5.925e-01,5.138e-01
5.975e-01,5.430e-01
6.025e-01,5.738e-01
6.075e-01,6.061e-01
6.125e-01,6.403e-01
6.175e-01,6.763e-01
6.225e-01,7.142e-01
6.275e-01,7.543e-01
6.325e-01,7.966e-01
6.375e-01,8.412e-01
6.425e-01,8.882e-01
6.475e-01,9.380e-01
6.525e-01,9.905e-01
6.575e-01,1.046e+00
6.625e-01,1.104e+00
6.675e-01,1.166e+00
6.725e-01,1.232e+00
6.775e-01,1.301e+00
6.825e-01,1.374e+00
6.875e-01,1.451e+00
6.925e-01,1.533e+00
6.975e-01,1.620e+00
7.025e-01,1.711e+00
7.075e-01,1.809e+00
7.125e-01,1.911e+00
7.175e-01,2.020e+00
7.225e-01,2.135e+00
7.275e-01,2.256e+00
7.325e-01,2.383e+00
7.375e-01,2.517e+00
7.425e-01,2.658e+00
7.475e-01,2.804e+00
7.525e-01,2.956e+00
7.575e-01,3.113e+00
7.625e-01,3.274e+00
7.675e-01,3.438e+00
7.725e-01,3.604e+00
7.775e-01,3.769e+00
7.825e-01,3.932e+00
7.875e-01,4.091e+00
7.925e-01,4.243e+00
7.975e-01,4.386e+00
8.025e-01,4.518e+00
8.075e-01,4.635e+00
8.125e-01,4.735e+00
8.175e-01,4.816e+00
8.225e-01,4.876e+00
8.275e-01,4.912e+00
8.325e-01,4.924e+00
8.375e-01,4.910e+00
8.425e-01,4.871e+00
8.475e-01,4.805e+00
8.525e-01,4.713e+00
8.575e-01,4.597e+00
8.625e-01,4.458e+00
8.675e-01,4.298e+00
8.725e-01,4.120e+00
8.775e-01,3.926e+00
8.825e-01,3.718e+00
8.875e-01,3.501e+00
8.925e-01,3.276e+00
8.975e-01,3.048e+00
9.025e-01,2.819e+00
9.075e-01,2.591e+00
9.125e-01,2.368e+00
9.175e-01,2.151e+00
9.225e-01,1.943e+00
9.275e-01,1.744e+00
9.325e-01,1.557e+00
9.375e-01,1.382e+00
9.425e-01,1.220e+00
9.475e-01,1.070e+00
9.525e-01,9.339e-01
9.575e-01,8.104e-01
9.625e-01,6.994e-01
9.675e-01,6.003e-01
9.725e-01,5.124e-01
9.775e-01,4.351e-01
9.825e-01,3.675e-01
9.875e-01,3.088e-01
9.925e-01,2.582e-01
9.975e-01,2.147e-01


==> anc/03_results/strong_inf/total_probability/0_32.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,8.476e-317
3.250e-02,6.246e-265
3.750e-02,3.078e-224
4.250e-02,1.788e-191
4.750e-02,1.425e-164
5.250e-02,3.795e-142
5.750e-02,3.157e-123
6.250e-02,4.136e-107
6.750e-02,2.841e-93
7.250e-02,2.559e-81
7.750e-02,6.152e-71
8.250e-02,6.926e-62
8.750e-02,5.725e-54
9.250e-02,5.007e-47
9.750e-02,6.253e-41
1.025e-01,1.430e-35
1.075e-01,7.373e-31
1.125e-01,1.021e-26
1.175e-01,4.415e-23
1.225e-01,6.766e-20
1.275e-01,4.102e-17
1.325e-01,1.083e-14
1.375e-01,1.351e-12
1.425e-01,8.574e-11
1.475e-01,2.948e-09
1.525e-01,5.813e-08
1.575e-01,6.906e-07
1.625e-01,5.170e-06
1.675e-01,2.539e-05
1.725e-01,8.490e-05
1.775e-01,2.005e-04
1.825e-01,3.481e-04
1.875e-01,4.683e-04
1.925e-01,5.246e-04
1.975e-01,5.318e-04
2.025e-01,5.161e-04
2.075e-01,4.830e-04
2.125e-01,4.443e-04
2.175e-01,4.427e-04
2.225e-01,5.275e-04
2.275e-01,7.100e-04
2.325e-01,9.486e-04
2.375e-01,1.175e-03
2.425e-01,1.345e-03
2.475e-01,1.472e-03
2.525e-01,1.632e-03
2.575e-01,1.917e-03
2.625e-01,2.380e-03
2.675e-01,3.003e-03
2.725e-01,3.700e-03
2.775e-01,4.363e-03
2.825e-01,4.910e-03
2.875e-01,5.328e-03
2.925e-01,5.674e-03
2.975e-01,6.044e-03
3.025e-01,6.518e-03
3.075e-01,7.125e-03
3.125e-01,7.836e-03
3.175e-01,8.603e-03
3.225e-01,9.406e-03
3.275e-01,1.027e-02
3.325e-01,1.127e-02
3.375e-01,1.245e-02
3.425e-01,1.387e-02
3.475e-01,1.549e-02
3.525e-01,1.726e-02
3.575e-01,1.910e-02
3.625e-01,2.096e-02
3.675e-01,2.281e-02
3.725e-01,2.465e-02
3.775e-01,2.648e-02
3.825e-01,2.833e-02
3.875e-01,3.020e-02
3.925e-01,3.208e-02
3.975e-01,3.396e-02
4.025e-01,3.585e-02
4.075e-01,3.777e-02
4.125e-01,3.978e-02
4.175e-01,4.192e-02
4.225e-01,4.426e-02
4.275e-01,4.684e-02
4.325e-01,4.971e-02
4.375e-01,5.289e-02
4.425e-01,5.638e-02
4.475e-01,6.018e-02
4.525e-01,6.429e-02
4.575e-01,6.872e-02
4.625e-01,7.346e-02
4.675e-01,7.853e-02
4.725e-01,8.393e-02
4.775e-01,8.967e-02
4.825e-01,9.576e-02
4.875e-01,1.022e-01
4.925e-01,1.090e-01
4.975e-01,1.163e-01
5.025e-01,1.240e-01
5.075e-01,1.322e-01
5.125e-01,1.409e-01
5.175e-01,1.503e-01
5.225e-01,1.602e-01
5.275e-01,1.709e-01
5.325e-01,1.823e-01
5.375e-01,1.944e-01
5.425e-01,2.073e-01
5.475e-01,2.210e-01
5.525e-01,2.354e-01
5.575e-01,2.508e-01
5.625e-01,2.670e-01
5.675e-01,2.842e-01
5.725e-01,3.023e-01
5.775e-01,3.216e-01
5.825e-01,3.419e-01
5.875e-01,3.633e-01
5.925e-01,3.860e-01
5.975e-01,4.099e-01
6.025e-01,4.351e-01
6.075e-01,4.618e-01
6.125e-01,4.899e-01
6.175e-01,5.197e-01
6.225e-01,5.511e-01
6.275e-01,5.844e-01
6.325e-01,6.195e-01
6.375e-01,6.566e-01
6.425e-01,6.957e-01
6.475e-01,7.370e-01
6.525e-01,7.803e-01
6.575e-01,8.259e-01
6.625e-01,8.738e-01
6.675e-01,9.241e-01
6.725e-01,9.769e-01
6.775e-01,1.032e+00
6.825e-01,1.091e+00
6.875e-01,1.152e+00
6.925e-01,1.217e+00
6.975e-01,1.285e+00
7.025e-01,1.357e+00
7.075e-01,1.434e+00
7.125e-01,1.516e+00
7.175e-01,1.603e+00
7.225e-01,1.695e+00
7.275e-01,1.794e+00
7.325e-01,1.900e+00
7.375e-01,2.013e+00
7.425e-01,2.133e+00
7.475e-01,2.263e+00
7.525e-01,2.401e+00
7.575e-01,2.548e+00
7.625e-01,2.705e+00
7.675e-01,2.871e+00
7.725e-01,3.047e+00
7.775e-01,3.233e+00
7.825e-01,3.427e+00
7.875e-01,3.629e+00
7.925e-01,3.837e+00
7.975e-01,4.050e+00
8.025e-01,4.264e+00
8.075e-01,4.476e+00
8.125e-01,4.683e+00
8.175e-01,4.880e+00
8.225e-01,5.063e+00
8.275e-01,5.228e+00
8.325e-01,5.368e+00
8.375e-01,5.480e+00
8.425e-01,5.560e+00
8.475e-01,5.603e+00
8.525e-01,5.606e+00
8.575e-01,5.568e+00
8.625e-01,5.489e+00
8.675e-01,5.367e+00
8.725e-01,5.206e+00
8.775e-01,5.008e+00
8.825e-01,4.776e+00
8.875e-01,4.516e+00
8.925e-01,4.234e+00
8.975e-01,3.934e+00
9.025e-01,3.623e+00
9.075e-01,3.307e+00
9.125e-01,2.992e+00
9.175e-01,2.683e+00
9.225e-01,2.384e+00
9.275e-01,2.100e+00
9.325e-01,1.834e+00
9.375e-01,1.587e+00
9.425e-01,1.361e+00
9.475e-01,1.158e+00
9.525e-01,9.761e-01
9.575e-01,8.159e-01
9.625e-01,6.762e-01
9.675e-01,5.558e-01
9.725e-01,4.530e-01
9.775e-01,3.661e-01
9.825e-01,2.935e-01
9.875e-01,2.334e-01
9.925e-01,1.841e-01
9.975e-01,1.441e-01


==> anc/03_results/strong_inf/total_probability/0_33.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,1.286e-301
5.250e-02,1.090e-262
5.750e-02,1.135e-229
6.250e-02,2.180e-201
6.750e-02,5.800e-177
7.250e-02,9.957e-156
7.750e-02,3.644e-137
8.250e-02,7.311e-121
8.750e-02,1.716e-106
9.250e-02,8.721e-94
9.750e-02,1.592e-82
1.025e-01,1.588e-72
1.075e-01,1.231e-63
1.125e-01,9.981e-56
1.175e-01,1.090e-48
1.225e-01,1.991e-42
1.275e-01,7.335e-37
1.325e-01,6.405e-32
1.375e-01,1.527e-27
1.425e-01,1.124e-23
1.475e-01,2.849e-20
1.525e-01,2.737e-17
1.575e-01,1.085e-14
1.625e-01,1.915e-12
1.675e-01,1.610e-10
1.725e-01,6.847e-09
1.775e-01,1.557e-07
1.825e-01,1.986e-06
1.875e-01,1.486e-05
1.925e-01,6.795e-05
1.975e-01,1.967e-04
2.025e-01,3.731e-04
2.075e-01,4.788e-04
2.125e-01,4.347e-04
2.175e-01,3.162e-04
2.225e-01,2.716e-04
2.275e-01,3.738e-04
2.325e-01,5.715e-04
2.375e-01,7.429e-04
2.425e-01,7.999e-04
2.475e-01,7.624e-04
2.525e-01,7.389e-04
2.575e-01,8.324e-04
2.625e-01,1.065e-03
2.675e-01,1.379e-03
2.725e-01,1.701e-03
2.775e-01,2.014e-03
2.825e-01,2.371e-03
2.875e-01,2.835e-03
2.925e-01,3.396e-03
2.975e-01,3.957e-03
3.025e-01,4.408e-03
3.075e-01,4.703e-03
3.125e-01,4.864e-03
3.175e-01,4.941e-03
3.225e-01,4.976e-03
3.275e-01,5.012e-03
3.325e-01,5.106e-03
3.375e-01,5.342e-03
3.425e-01,5.809e-03
3.475e-01,6.558e-03
3.525e-01,7.563e-03
3.575e-01,8.716e-03
3.625e-01,9.875e-03
3.675e-01,1.094e-02
3.725e-01,1.191e-02
3.775e-01,1.286e-02
3.825e-01,1.389e-02
3.875e-01,1.510e-02
3.925e-01,1.650e-02
3.975e-01,1.809e-02
4.025e-01,1.982e-02
4.075e-01,2.167e-02
4.125e-01,2.361e-02
4.175e-01,2.564e-02
4.225e-01,2.778e-02
4.275e-01,3.006e-02
4.325e-01,3.258e-02
4.375e-01,3.539e-02
4.425e-01,3.854e-02
4.475e-01,4.202e-02
4.525e-01,4.575e-02
4.575e-01,4.963e-02
4.625e-01,5.356e-02
4.675e-01,5.747e-02
4.725e-01,6.136e-02
4.775e-01,6.529e-02
4.825e-01,6.936e-02
4.875e-01,7.367e-02
4.925e-01,7.829e-02
4.975e-01,8.326e-02
5.025e-01,8.860e-02
5.075e-01,9.432e-02
5.125e-01,1.005e-01
5.175e-01,1.071e-01
5.225e-01,1.143e-01
5.275e-01,1.223e-01
5.325e-01,1.309e-01
5.375e-01,1.403e-01
5.425e-01,1.506e-01
5.475e-01,1.617e-01
5.525e-01,1.736e-01
5.575e-01,1.862e-01
5.625e-01,1.997e-01
5.675e-01,2.140e-01
5.725e-01,2.290e-01
5.775e-01,2.448e-01
5.825e-01,2.614e-01
5.875e-01,2.786e-01
5.925e-01,2.966e-01
5.975e-01,3.152e-01
6.025e-01,3.344e-01
6.075e-01,3.545e-01
6.125e-01,3.754e-01
6.175e-01,3.974e-01
6.225e-01,4.206e-01
6.275e-01,4.451e-01
6.325e-01,4.712e-01
6.375e-01,4.989e-01
6.425e-01,5.285e-01
6.475e-01,5.600e-01
6.525e-01,5.935e-01
6.575e-01,6.291e-01
6.625e-01,6.669e-01
6.675e-01,7.069e-01
6.725e-01,7.493e-01
6.775e-01,7.942e-01
6.825e-01,8.417e-01
6.875e-01,8.920e-01
6.925e-01,9.453e-01
6.975e-01,1.002e+00
7.025e-01,1.062e+00
7.075e-01,1.126e+00
7.125e-01,1.194e+00
7.175e-01,1.266e+00
7.225e-01,1.343e+00
7.275e-01,1.426e+00
7.325e-01,1.514e+00
7.375e-01,1.609e+00
7.425e-01,1.710e+00
7.475e-01,1.819e+00
7.525e-01,1.935e+00
7.575e-01,2.059e+00
7.625e-01,2.192e+00
7.675e-01,2.334e+00
7.725e-01,2.487e+00
7.775e-01,2.651e+00
7.825e-01,2.827e+00
7.875e-01,3.017e+00
7.925e-01,3.220e+00
7.975e-01,3.439e+00
8.025e-01,3.672e+00
8.075e-01,3.920e+00
8.125e-01,4.183e+00
8.175e-01,4.458e+00
8.225e-01,4.742e+00
8.275e-01,5.031e+00
8.325e-01,5.319e+00
8.375e-01,5.598e+00
8.425e-01,5.860e+00
8.475e-01,6.094e+00
8.525e-01,6.290e+00
8.575e-01,6.439e+00
8.625e-01,6.529e+00
8.675e-01,6.553e+00
8.725e-01,6.506e+00
8.775e-01,6.385e+00
8.825e-01,6.190e+00
8.875e-01,5.926e+00
8.925e-01,5.598e+00
8.975e-01,5.218e+00
9.025e-01,4.797e+00
9.075e-01,4.349e+00
9.125e-01,3.887e+00
9.175e-01,3.425e+00
9.225e-01,2.975e+00
9.275e-01,2.547e+00
9.325e-01,2.149e+00
9.375e-01,1.787e+00
9.425e-01,1.465e+00
9.475e-01,1.184e+00
9.525e-01,9.434e-01
9.575e-01,7.410e-01
9.625e-01,5.738e-01
9.675e-01,4.382e-01
9.725e-01,3.300e-01
9.775e-01,2.452e-01
9.825e-01,1.797e-01
9.875e-01,1.299e-01
9.925e-01,9.270e-02
9.975e-01,6.527e-02


==> anc/03_results/strong_inf/total_probability/0_34.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,2.296e-303
8.250e-02,1.506e-269
8.750e-02,1.426e-239
9.250e-02,6.552e-213
9.750e-02,3.969e-189
1.025e-01,7.261e-168
1.075e-01,8.043e-149
1.125e-01,9.710e-132
1.175e-01,2.108e-116
1.225e-01,1.263e-102
1.275e-01,3.029e-90
1.325e-01,4.006e-79
1.375e-01,3.866e-69
1.425e-01,3.482e-60
1.475e-01,3.631e-52
1.525e-01,5.311e-45
1.575e-01,1.290e-38
1.625e-01,6.057e-33
1.675e-01,6.288e-28
1.725e-01,1.630e-23
1.775e-01,1.175e-19
1.825e-01,2.603e-16
1.875e-01,1.934e-13
1.925e-01,5.227e-11
1.975e-01,5.531e-09
2.025e-01,2.452e-07
2.075e-01,4.858e-06
2.125e-01,4.581e-05
2.175e-01,2.201e-04
2.225e-01,5.837e-04
2.275e-01,9.406e-04
2.325e-01,1.022e-03
2.375e-01,8.758e-04
2.425e-01,8.560e-04
2.475e-01,1.163e-03
2.525e-01,1.558e-03
2.575e-01,1.755e-03
2.625e-01,1.797e-03
2.675e-01,1.886e-03
2.725e-01,2.107e-03
2.775e-01,2.428e-03
2.825e-01,2.767e-03
2.875e-01,2.955e-03
2.925e-01,2.867e-03
2.975e-01,2.624e-03
3.025e-01,2.499e-03
3.075e-01,2.658e-03
3.125e-01,3.011e-03
3.175e-01,3.294e-03
3.225e-01,3.327e-03
3.275e-01,3.175e-03
3.325e-01,3.039e-03
3.375e-01,3.060e-03
3.425e-01,3.263e-03
3.475e-01,3.667e-03
3.525e-01,4.354e-03
3.575e-01,5.401e-03
3.625e-01,6.742e-03
3.675e-01,8.148e-03
3.725e-01,9.408e-03
3.775e-01,1.049e-02
3.825e-01,1.151e-02
3.875e-01,1.251e-02
3.925e-01,1.352e-02
3.975e-01,1.457e-02
4.025e-01,1.573e-02
4.075e-01,1.704e-02
4.125e-01,1.846e-02
4.175e-01,1.991e-02
4.225e-01,2.135e-02
4.275e-01,2.276e-02
4.325e-01,2.411e-02
4.375e-01,2.537e-02
4.425e-01,2.660e-02
4.475e-01,2.792e-02
4.525e-01,2.952e-02
4.575e-01,3.153e-02
4.625e-01,3.398e-02
4.675e-01,3.684e-02
4.725e-01,4.001e-02
4.775e-01,4.338e-02
4.825e-01,4.685e-02
4.875e-01,5.037e-02
4.925e-01,5.397e-02
4.975e-01,5.777e-02
5.025e-01,6.199e-02
5.075e-01,6.688e-02
5.125e-01,7.259e-02
5.175e-01,7.911e-02
5.225e-01,8.629e-02
5.275e-01,9.383e-02
5.325e-01,1.014e-01
5.375e-01,1.089e-01
5.425e-01,1.161e-01
5.475e-01,1.232e-01
5.525e-01,1.304e-01
5.575e-01,1.378e-01
5.625e-01,1.458e-01
5.675e-01,1.544e-01
5.725e-01,1.637e-01
5.775e-01,1.738e-01
5.825e-01,1.848e-01
5.875e-01,1.970e-01
5.925e-01,2.103e-01
5.975e-01,2.248e-01
6.025e-01,2.404e-01
6.075e-01,2.569e-01
6.125e-01,2.741e-01
6.175e-01,2.919e-01
6.225e-01,3.103e-01
6.275e-01,3.296e-01
6.325e-01,3.502e-01
6.375e-01,3.724e-01
6.425e-01,3.965e-01
6.475e-01,4.226e-01
6.525e-01,4.507e-01
6.575e-01,4.807e-01
6.625e-01,5.127e-01
6.675e-01,5.466e-01
6.725e-01,5.827e-01
6.775e-01,6.210e-01
6.825e-01,6.617e-01
6.875e-01,7.049e-01
6.925e-01,7.507e-01
6.975e-01,7.992e-01
7.025e-01,8.503e-01
7.075e-01,9.041e-01
7.125e-01,9.606e-01
7.175e-01,1.020e+00
7.225e-01,1.083e+00
7.275e-01,1.149e+00
7.325e-01,1.220e+00
7.375e-01,1.295e+00
7.425e-01,1.376e+00
7.475e-01,1.464e+00
7.525e-01,1.558e+00
7.575e-01,1.659e+00
7.625e-01,1.768e+00
7.675e-01,1.884e+00
7.725e-01,2.010e+00
7.775e-01,2.144e+00
7.825e-01,2.288e+00
7.875e-01,2.442e+00
7.925e-01,2.609e+00
7.975e-01,2.789e+00
8.025e-01,2.984e+00
8.075e-01,3.195e+00
8.125e-01,3.426e+00
8.175e-01,3.677e+00
8.225e-01,3.953e+00
8.275e-01,4.255e+00
8.325e-01,4.585e+00
8.375e-01,4.945e+00
8.425e-01,5.334e+00
8.475e-01,5.748e+00
8.525e-01,6.178e+00
8.575e-01,6.612e+00
8.625e-01,7.030e+00
8.675e-01,7.407e+00
8.725e-01,7.713e+00
8.775e-01,7.919e+00
8.825e-01,7.997e+00
8.875e-01,7.925e+00
8.925e-01,7.693e+00
8.975e-01,7.302e+00
9.025e-01,6.769e+00
9.075e-01,6.120e+00
9.125e-01,5.392e+00
9.175e-01,4.626e+00
9.225e-01,3.862e+00
9.275e-01,3.138e+00
9.325e-01,2.479e+00
9.375e-01,1.905e+00
9.425e-01,1.423e+00
9.475e-01,1.034e+00
9.525e-01,7.304e-01
9.575e-01,5.018e-01
9.625e-01,3.354e-01
9.675e-01,2.181e-01
9.725e-01,1.380e-01
9.775e-01,8.499e-02
9.825e-01,5.096e-02
9.875e-01,2.976e-02
9.925e-01,1.693e-02
9.975e-01,9.383e-03


==> anc/03_results/strong_inf/total_probability/0_35.csv <==
transmittance,probability_density
1.810e-03,5.841e-05
5.429e-03,2.437e-03
9.048e-03,1.240e-02
1.267e-02,3.587e-02
1.629e-02,7.681e-02
1.990e-02,1.395e-01
2.352e-02,2.279e-01
2.714e-02,3.448e-01
3.076e-02,4.913e-01
3.438e-02,6.670e-01
3.800e-02,8.694e-01
4.162e-02,1.095e+00
4.524e-02,1.340e+00
4.886e-02,1.599e+00
5.248e-02,1.867e+00
5.609e-02,2.139e+00
5.971e-02,2.411e+00
6.333e-02,2.679e+00
6.695e-02,2.938e+00
7.057e-02,3.186e+00
7.419e-02,3.420e+00
7.781e-02,3.638e+00
8.143e-02,3.839e+00
8.505e-02,4.022e+00
8.867e-02,4.186e+00
9.228e-02,4.331e+00
9.590e-02,4.456e+00
9.952e-02,4.563e+00
1.031e-01,4.652e+00
1.068e-01,4.723e+00
1.104e-01,4.778e+00
1.140e-01,4.817e+00
1.176e-01,4.841e+00
1.212e-01,4.851e+00
1.249e-01,4.848e+00
1.285e-01,4.834e+00
1.321e-01,4.808e+00
1.357e-01,4.773e+00
1.393e-01,4.729e+00
1.430e-01,4.677e+00
1.466e-01,4.618e+00
1.502e-01,4.553e+00
1.538e-01,4.482e+00
1.574e-01,4.406e+00
1.610e-01,4.327e+00
1.647e-01,4.244e+00
1.683e-01,4.158e+00
1.719e-01,4.069e+00
1.755e-01,3.979e+00
1.791e-01,3.887e+00
1.828e-01,3.795e+00
1.864e-01,3.702e+00
1.900e-01,3.608e+00
1.936e-01,3.515e+00
1.972e-01,3.422e+00
2.009e-01,3.329e+00
2.045e-01,3.237e+00
2.081e-01,3.146e+00
2.117e-01,3.056e+00
2.153e-01,2.968e+00
2.189e-01,2.880e+00
2.226e-01,2.794e+00
2.262e-01,2.710e+00
2.298e-01,2.628e+00
2.334e-01,2.547e+00
2.370e-01,2.468e+00
2.407e-01,2.390e+00
2.443e-01,2.315e+00
2.479e-01,2.241e+00
2.515e-01,2.169e+00
2.551e-01,2.099e+00
2.588e-01,2.031e+00
2.624e-01,1.965e+00
2.660e-01,1.900e+00
2.696e-01,1.838e+00
2.732e-01,1.777e+00
2.769e-01,1.718e+00
2.805e-01,1.661e+00
2.841e-01,1.605e+00
2.877e-01,1.551e+00
2.913e-01,1.499e+00
2.949e-01,1.448e+00
2.986e-01,1.399e+00
3.022e-01,1.352e+00
3.058e-01,1.306e+00
3.094e-01,1.262e+00
3.130e-01,1.219e+00
3.167e-01,1.177e+00
3.203e-01,1.137e+00
3.239e-01,1.098e+00
3.275e-01,1.061e+00
3.311e-01,1.024e+00
3.348e-01,9.891e-01
3.384e-01,9.552e-01
3.420e-01,9.225e-01
3.456e-01,8.908e-01
3.492e-01,8.603e-01
3.529e-01,8.308e-01
3.565e-01,8.023e-01
3.601e-01,7.748e-01
3.637e-01,7.482e-01
3.673e-01,7.226e-01
3.709e-01,6.978e-01
3.746e-01,6.739e-01
3.782e-01,6.509e-01
3.818e-01,6.286e-01
3.854e-01,6.071e-01
3.890e-01,5.864e-01
3.927e-01,5.664e-01
3.963e-01,5.471e-01
3.999e-01,5.285e-01
4.035e-01,5.105e-01
4.071e-01,4.931e-01
4.108e-01,4.764e-01
4.144e-01,4.602e-01
4.180e-01,4.446e-01
4.216e-01,4.296e-01
4.252e-01,4.151e-01
4.289e-01,4.011e-01
4.325e-01,3.876e-01
4.361e-01,3.745e-01
4.397e-01,3.619e-01
4.433e-01,3.498e-01
4.469e-01,3.381e-01
4.506e-01,3.268e-01
4.542e-01,3.158e-01
4.578e-01,3.053e-01
4.614e-01,2.951e-01
4.650e-01,2.853e-01
4.687e-01,2.759e-01
4.723e-01,2.667e-01
4.759e-01,2.579e-01
4.795e-01,2.494e-01
4.831e-01,2.411e-01
4.868e-01,2.332e-01
4.904e-01,2.255e-01
4.940e-01,2.181e-01
4.976e-01,2.110e-01
5.012e-01,2.041e-01
5.049e-01,1.974e-01
5.085e-01,1.910e-01
5.121e-01,1.848e-01
5.157e-01,1.788e-01
5.193e-01,1.730e-01
5.229e-01,1.674e-01
5.266e-01,1.620e-01
5.302e-01,1.568e-01
5.338e-01,1.518e-01
5.374e-01,1.469e-01
5.410e-01,1.422e-01
5.447e-01,1.376e-01
5.483e-01,1.332e-01
5.519e-01,1.290e-01
5.555e-01,1.249e-01
5.591e-01,1.209e-01
5.628e-01,1.171e-01
5.664e-01,1.134e-01
5.700e-01,1.098e-01
5.736e-01,1.064e-01
5.772e-01,1.030e-01
5.808e-01,9.981e-02
5.845e-01,9.668e-02
5.881e-01,9.367e-02
5.917e-01,9.075e-02
5.953e-01,8.792e-02
5.989e-01,8.520e-02
6.026e-01,8.256e-02
6.062e-01,8.000e-02
6.098e-01,7.754e-02
6.134e-01,7.515e-02
6.170e-01,7.284e-02
6.207e-01,7.061e-02
6.243e-01,6.845e-02
6.279e-01,6.636e-02
6.315e-01,6.433e-02
6.351e-01,6.238e-02
6.388e-01,6.048e-02
6.424e-01,5.865e-02
6.460e-01,5.688e-02
6.496e-01,5.516e-02
6.532e-01,5.350e-02
6.568e-01,5.189e-02
6.605e-01,5.034e-02
6.641e-01,4.883e-02
6.677e-01,4.737e-02
6.713e-01,4.596e-02
6.749e-01,4.459e-02
6.786e-01,4.327e-02
6.822e-01,4.199e-02
6.858e-01,4.074e-02
6.894e-01,3.954e-02
6.930e-01,3.838e-02
6.967e-01,3.725e-02
7.003e-01,3.616e-02
7.039e-01,3.510e-02
7.075e-01,3.407e-02
7.111e-01,3.308e-02
7.148e-01,3.212e-02
7.184e-01,3.118e-02
7.220e-01,3.028e-02


==> anc/03_results/strong_inf/total_probability/0_36.csv <==
transmittance,probability_density
2.500e-03,
7.500e-03,
1.250e-02,
1.750e-02,
2.250e-02,
2.750e-02,
3.250e-02,
3.750e-02,
4.250e-02,
4.750e-02,
5.250e-02,
5.750e-02,
6.250e-02,
6.750e-02,
7.250e-02,
7.750e-02,
8.250e-02,
8.750e-02,
9.250e-02,
9.750e-02,
1.025e-01,
1.075e-01,
1.125e-01,
1.175e-01,
1.225e-01,
1.275e-01,
1.325e-01,
1.375e-01,
1.425e-01,
1.475e-01,
1.525e-01,
1.575e-01,
1.625e-01,
1.675e-01,
1.725e-01,
1.775e-01,
1.825e-01,
1.875e-01,
1.925e-01,
1.975e-01,
2.025e-01,
2.075e-01,
2.125e-01,
2.175e-01,
2.225e-01,
2.275e-01,
2.325e-01,
2.375e-01,
2.425e-01,
2.475e-01,
2.525e-01,
2.575e-01,
2.625e-01,
2.675e-01,
2.725e-01,
2.775e-01,
2.825e-01,
2.875e-01,
2.925e-01,
2.975e-01,
3.025e-01,
3.075e-01,
3.125e-01,
3.175e-01,
3.225e-01,
3.275e-01,
3.325e-01,
3.375e-01,
3.425e-01,
3.475e-01,
3.525e-01,
3.575e-01,
3.625e-01,
3.675e-01,
3.725e-01,
3.775e-01,
3.825e-01,
3.875e-01,
3.925e-01,
3.975e-01,
4.025e-01,
4.075e-01,
4.125e-01,
4.175e-01,
4.225e-01,
4.275e-01,
4.325e-01,
4.375e-01,
4.425e-01,
4.475e-01,
4.525e-01,
4.575e-01,
4.625e-01,
4.675e-01,
4.725e-01,
4.775e-01,
4.825e-01,
4.875e-01,
4.925e-01,
4.975e-01,
5.025e-01,
5.075e-01,
5.125e-01,
5.175e-01,
5.225e-01,
5.275e-01,
5.325e-01,
5.375e-01,
5.425e-01,
5.475e-01,
5.525e-01,
5.575e-01,
5.625e-01,
5.675e-01,
5.725e-01,
5.775e-01,
5.825e-01,
5.875e-01,
5.925e-01,
5.975e-01,
6.025e-01,
6.075e-01,
6.125e-01,
6.175e-01,
6.225e-01,
6.275e-01,
6.325e-01,
6.375e-01,
6.425e-01,
6.475e-01,
6.525e-01,
6.575e-01,
6.625e-01,
6.675e-01,
6.725e-01,
6.775e-01,
6.825e-01,
6.875e-01,
6.925e-01,
6.975e-01,
7.025e-01,
7.075e-01,
7.125e-01,
7.175e-01,
7.225e-01,
7.275e-01,
7.325e-01,
7.375e-01,
7.425e-01,
7.475e-01,
7.525e-01,
7.575e-01,
7.625e-01,
7.675e-01,
7.725e-01,
7.775e-01,
7.825e-01,
7.875e-01,
7.925e-01,
7.975e-01,
8.025e-01,
8.075e-01,
8.125e-01,
8.175e-01,
8.225e-01,
8.275e-01,
8.325e-01,
8.375e-01,
8.425e-01,
8.475e-01,
8.525e-01,
8.575e-01,
8.625e-01,
8.675e-01,
8.725e-01,
8.775e-01,
8.825e-01,
8.875e-01,
8.925e-01,
8.975e-01,
9.025e-01,
9.075e-01,
9.125e-01,
9.175e-01,
9.225e-01,
9.275e-01,
9.325e-01,
9.375e-01,
9.425e-01,
9.475e-01,
9.525e-01,
9.575e-01,
9.625e-01,
9.675e-01,
9.725e-01,
9.775e-01,
9.825e-01,
9.875e-01,
9.925e-01,
9.975e-01,


==> anc/03_results/strong_inf/total_probability/0_37.csv <==
transmittance,probability_density
1.067e-01,
1.112e-01,
1.156e-01,
1.201e-01,
1.246e-01,
1.291e-01,
1.336e-01,
1.380e-01,
1.425e-01,
1.470e-01,
1.515e-01,
1.559e-01,
1.604e-01,
1.649e-01,
1.694e-01,
1.739e-01,
1.783e-01,
1.828e-01,
1.873e-01,
1.918e-01,
1.962e-01,
2.007e-01,
2.052e-01,
2.097e-01,
2.142e-01,
2.186e-01,
2.231e-01,
2.276e-01,
2.321e-01,
2.365e-01,
2.410e-01,
2.455e-01,
2.500e-01,
2.545e-01,
2.589e-01,
2.634e-01,
2.679e-01,
2.724e-01,
2.768e-01,
2.813e-01,
2.858e-01,
2.903e-01,
2.948e-01,
2.992e-01,
3.037e-01,
3.082e-01,
3.127e-01,
3.171e-01,
3.216e-01,
3.261e-01,
3.306e-01,
3.351e-01,
3.395e-01,
3.440e-01,
3.485e-01,
3.530e-01,
3.574e-01,
3.619e-01,
3.664e-01,
3.709e-01,
3.754e-01,
3.798e-01,
3.843e-01,
3.888e-01,
3.933e-01,
3.977e-01,
4.022e-01,
4.067e-01,
4.112e-01,
4.157e-01,
4.201e-01,
4.246e-01,
4.291e-01,
4.336e-01,
4.380e-01,
4.425e-01,
4.470e-01,
4.515e-01,
4.560e-01,
4.604e-01,
4.649e-01,
4.694e-01,
4.739e-01,
4.783e-01,
4.828e-01,
4.873e-01,
4.918e-01,
4.963e-01,
5.007e-01,
5.052e-01,
5.097e-01,
5.142e-01,
5.186e-01,
5.231e-01,
5.276e-01,
5.321e-01,
5.366e-01,
5.410e-01,
5.455e-01,
5.500e-01,
5.545e-01,
5.589e-01,
5.634e-01,
5.679e-01,
5.724e-01,
5.769e-01,
5.813e-01,
5.858e-01,
5.903e-01,
5.948e-01,
5.992e-01,
6.037e-01,
6.082e-01,
6.127e-01,
6.172e-01,
6.216e-01,
6.261e-01,
6.306e-01,
6.351e-01,
6.395e-01,
6.440e-01,
6.485e-01,
6.530e-01,
6.575e-01,
6.619e-01,
6.664e-01,
6.709e-01,
6.754e-01,
6.798e-01,
6.843e-01,
6.888e-01,
6.933e-01,
6.978e-01,
7.022e-01,
7.067e-01,
7.112e-01,
7.157e-01,
7.201e-01,
7.246e-01,
7.291e-01,
7.336e-01,
7.381e-01,
7.425e-01,
7.470e-01,
7.515e-01,
7.560e-01,
7.604e-01,
7.649e-01,
7.694e-01,
7.739e-01,
7.784e-01,
7.828e-01,
7.873e-01,
7.918e-01,
7.963e-01,
8.007e-01,
8.052e-01,
8.097e-01,
8.142e-01,
8.187e-01,
8.231e-01,
8.276e-01,
8.321e-01,
8.366e-01,
8.410e-01,
8.455e-01,
8.500e-01,
8.545e-01,
8.590e-01,
8.634e-01,
8.679e-01,
8.724e-01,
8.769e-01,
8.813e-01,
8.858e-01,
8.903e-01,
8.948e-01,
8.993e-01,
9.037e-01,
9.082e-01,
9.127e-01,
9.172e-01,
9.216e-01,
9.261e-01,
9.306e-01,
9.351e-01,
9.396e-01,
9.440e-01,
9.485e-01,
9.530e-01,
9.575e-01,
9.619e-01,
9.664e-01,
9.709e-01,
9.754e-01,
9.799e-01,
9.843e-01,
9.888e-01,
9.933e-01,
9.978e-01,


==> anc/03_results/strong_inf/total_probability/0_38.csv <==
transmittance,probability_density
1.244e-01,
1.288e-01,
1.332e-01,
1.375e-01,
1.419e-01,
1.463e-01,
1.507e-01,
1.551e-01,
1.595e-01,
1.639e-01,
1.683e-01,
1.727e-01,
1.770e-01,
1.814e-01,
1.858e-01,
1.902e-01,
1.946e-01,
1.990e-01,
2.034e-01,
2.078e-01,
2.122e-01,
2.165e-01,
2.209e-01,
2.253e-01,
2.297e-01,
2.341e-01,
2.385e-01,
2.429e-01,
2.473e-01,
2.517e-01,
2.560e-01,
2.604e-01,
2.648e-01,
2.692e-01,
2.736e-01,
2.780e-01,
2.824e-01,
2.868e-01,
2.912e-01,
2.956e-01,
2.999e-01,
3.043e-01,
3.087e-01,
3.131e-01,
3.175e-01,
3.219e-01,
3.263e-01,
3.307e-01,
3.351e-01,
3.394e-01,
3.438e-01,
3.482e-01,
3.526e-01,
3.570e-01,
3.614e-01,
3.658e-01,
3.702e-01,
3.746e-01,
3.789e-01,
3.833e-01,
3.877e-01,
3.921e-01,
3.965e-01,
4.009e-01,
4.053e-01,
4.097e-01,
4.141e-01,
4.184e-01,
4.228e-01,
4.272e-01,
4.316e-01,
4.360e-01,
4.404e-01,
4.448e-01,
4.492e-01,
4.536e-01,
4.579e-01,
4.623e-01,
4.667e-01,
4.711e-01,
4.755e-01,
4.799e-01,
4.843e-01,
4.887e-01,
4.931e-01,
4.974e-01,
5.018e-01,
5.062e-01,
5.106e-01,
5.150e-01,
5.194e-01,
5.238e-01,
5.282e-01,
5.326e-01,
5.370e-01,
5.413e-01,
5.457e-01,
5.501e-01,
5.545e-01,
5.589e-01,
5.633e-01,
5.677e-01,
5.721e-01,
5.765e-01,
5.808e-01,
5.852e-01,
5.896e-01,
5.940e-01,
5.984e-01,
6.028e-01,
6.072e-01,
6.116e-01,
6.160e-01,
6.203e-01,
6.247e-01,
6.291e-01,
6.335e-01,
6.379e-01,
6.423e-01,
6.467e-01,
6.511e-01,
6.555e-01,
6.598e-01,
6.642e-01,
6.686e-01,
6.730e-01,
6.774e-01,
6.818e-01,
6.862e-01,
6.906e-01,
6.950e-01,
6.993e-01,
7.037e-01,
7.081e-01,
7.125e-01,
7.169e-01,
7.213e-01,
7.257e-01,
7.301e-01,
7.345e-01,
7.388e-01,
7.432e-01,
7.476e-01,
7.520e-01,
7.564e-01,
7.608e-01,
7.652e-01,
7.696e-01,
7.740e-01,
7.784e-01,
7.827e-01,
7.871e-01,
7.915e-01,
7.959e-01,
8.003e-01,
8.047e-01,
8.091e-01,
8.135e-01,
8.179e-01,
8.222e-01,
8.266e-01,
8.310e-01,
8.354e-01,
8.398e-01,
8.442e-01,
8.486e-01,
8.530e-01,
8.574e-01,
8.617e-01,
8.661e-01,
8.705e-01,
8.749e-01,
8.793e-01,
8.837e-01,
8.881e-01,
8.925e-01,
8.969e-01,
9.012e-01,
9.056e-01,
9.100e-01,
9.144e-01,
9.188e-01,
9.232e-01,
9.276e-01,
9.320e-01,
9.364e-01,
9.407e-01,
9.451e-01,
9.495e-01,
9.539e-01,
9.583e-01,
9.627e-01,
9.671e-01,
9.715e-01,
9.759e-01,
9.802e-01,
9.846e-01,
9.890e-01,
9.934e-01,
9.978e-01,


==> anc/03_results/strong_inf/total_probability/0_39.csv <==
transmittance,probability_density
1.430e-01,
1.473e-01,
1.516e-01,
1.559e-01,
1.601e-01,
1.644e-01,
1.687e-01,
1.730e-01,
1.773e-01,
1.816e-01,
1.859e-01,
1.902e-01,
1.945e-01,
1.988e-01,
2.031e-01,
2.074e-01,
2.117e-01,
2.160e-01,
2.203e-01,
2.246e-01,
2.289e-01,
2.332e-01,
2.375e-01,
2.418e-01,
2.461e-01,
2.504e-01,
2.547e-01,
2.590e-01,
2.633e-01,
2.675e-01,
2.718e-01,
2.761e-01,
2.804e-01,
2.847e-01,
2.890e-01,
2.933e-01,
2.976e-01,
3.019e-01,
3.062e-01,
3.105e-01,
3.148e-01,
3.191e-01,
3.234e-01,
3.277e-01,
3.320e-01,
3.363e-01,
3.406e-01,
3.449e-01,
3.492e-01,
3.535e-01,
3.578e-01,
3.621e-01,
3.664e-01,
3.706e-01,
3.749e-01,
3.792e-01,
3.835e-01,
3.878e-01,
3.921e-01,
3.964e-01,
4.007e-01,
4.050e-01,
4.093e-01,
4.136e-01,
4.179e-01,
4.222e-01,
4.265e-01,
4.308e-01,
4.351e-01,
4.394e-01,
4.437e-01,
4.480e-01,
4.523e-01,
4.566e-01,
4.609e-01,
4.652e-01,
4.695e-01,
4.738e-01,
4.780e-01,
4.823e-01,
4.866e-01,
4.909e-01,
4.952e-01,
4.995e-01,
5.038e-01,
5.081e-01,
5.124e-01,
5.167e-01,
5.210e-01,
5.253e-01,
5.296e-01,
5.339e-01,
5.382e-01,
5.425e-01,
5.468e-01,
5.511e-01,
5.554e-01,
5.597e-01,
5.640e-01,
5.683e-01,
5.726e-01,
5.769e-01,
5.811e-01,
5.854e-01,
5.897e-01,
5.940e-01,
5.983e-01,
6.026e-01,
6.069e-01,
6.112e-01,
6.155e-01,
6.198e-01,
6.241e-01,
6.284e-01,
6.327e-01,
6.370e-01,
6.413e-01,
6.456e-01,
6.499e-01,
6.542e-01,
6.585e-01,
6.628e-01,
6.671e-01,
6.714e-01,
6.757e-01,
6.800e-01,
6.843e-01,
6.885e-01,
6.928e-01,
6.971e-01,
7.014e-01,
7.057e-01,
7.100e-01,
7.143e-01,
7.186e-01,
7.229e-01,
7.272e-01,
7.315e-01,
7.358e-01,
7.401e-01,
7.444e-01,
7.487e-01,
7.530e-01,
7.573e-01,
7.616e-01,
7.659e-01,
7.702e-01,
7.745e-01,
7.788e-01,
7.831e-01,
7.874e-01,
7.916e-01,
7.959e-01,
8.002e-01,
8.045e-01,
8.088e-01,
8.131e-01,
8.174e-01,
8.217e-01,
8.260e-01,
8.303e-01,
8.346e-01,
8.389e-01,
8.432e-01,
8.475e-01,
8.518e-01,
8.561e-01,
8.604e-01,
8.647e-01,
8.690e-01,
8.733e-01,
8.776e-01,
8.819e-01,
8.862e-01,
8.905e-01,
8.948e-01,
8.990e-01,
9.033e-01,
9.076e-01,
9.119e-01,
9.162e-01,
9.205e-01,
9.248e-01,
9.291e-01,
9.334e-01,
9.377e-01,
9.420e-01,
9.463e-01,
9.506e-01,
9.549e-01,
9.592e-01,
9.635e-01,
9.678e-01,
9.721e-01,
9.764e-01,
9.807e-01,
9.850e-01,
9.893e-01,
9.936e-01,
9.979e-01,


==> anc/03_results/strong_inf/total_probability/0_4.csv <==
transmittance,probability_density
1.914e-03,3.801e-07
5.743e-03,3.967e-04
9.571e-03,2.765e-03
1.340e-02,8.206e-03
1.723e-02,1.787e-02
2.106e-02,3.315e-02
2.489e-02,5.559e-02
2.871e-02,8.686e-02
3.254e-02,1.286e-01
3.637e-02,1.821e-01
4.020e-02,2.486e-01
4.403e-02,3.288e-01
4.786e-02,4.231e-01
5.169e-02,5.313e-01
5.551e-02,6.530e-01
5.934e-02,7.873e-01
6.317e-02,9.328e-01
6.700e-02,1.088e+00
7.083e-02,1.252e+00
7.466e-02,1.421e+00
7.849e-02,1.595e+00
8.231e-02,1.772e+00
8.614e-02,1.949e+00
8.997e-02,2.125e+00
9.380e-02,2.299e+00
9.763e-02,2.468e+00
1.015e-01,2.631e+00
1.053e-01,2.788e+00
1.091e-01,2.937e+00
1.129e-01,3.078e+00
1.168e-01,3.209e+00
1.206e-01,3.331e+00
1.244e-01,3.443e+00
1.283e-01,3.544e+00
1.321e-01,3.635e+00
1.359e-01,3.715e+00
1.397e-01,3.785e+00
1.436e-01,3.845e+00
1.474e-01,3.895e+00
1.512e-01,3.936e+00
1.551e-01,3.967e+00
1.589e-01,3.989e+00
1.627e-01,4.002e+00
1.665e-01,4.008e+00
1.704e-01,4.006e+00
1.742e-01,3.997e+00
1.780e-01,3.981e+00
1.819e-01,3.959e+00
1.857e-01,3.932e+00
1.895e-01,3.899e+00
1.933e-01,3.861e+00
1.972e-01,3.818e+00
2.010e-01,3.772e+00
2.048e-01,3.722e+00
2.087e-01,3.669e+00
2.125e-01,3.613e+00
2.163e-01,3.555e+00
2.201e-01,3.494e+00
2.240e-01,3.432e+00
2.278e-01,3.368e+00
2.316e-01,3.302e+00
2.355e-01,3.236e+00
2.393e-01,3.169e+00
2.431e-01,3.101e+00
2.469e-01,3.032e+00
2.508e-01,2.964e+00
2.546e-01,2.895e+00
2.584e-01,2.827e+00
2.623e-01,2.758e+00
2.661e-01,2.690e+00
2.699e-01,2.623e+00
2.737e-01,2.556e+00
2.776e-01,2.490e+00
2.814e-01,2.424e+00
2.852e-01,2.360e+00
2.891e-01,2.296e+00
2.929e-01,2.234e+00
2.967e-01,2.172e+00
3.005e-01,2.111e+00
3.044e-01,2.052e+00
3.082e-01,1.993e+00
3.120e-01,1.936e+00
3.159e-01,1.880e+00
3.197e-01,1.825e+00
3.235e-01,1.772e+00
3.273e-01,1.719e+00
3.312e-01,1.668e+00
3.350e-01,1.618e+00
3.388e-01,1.569e+00
3.427e-01,1.522e+00
3.465e-01,1.475e+00
3.503e-01,1.430e+00
3.541e-01,1.386e+00
3.580e-01,1.343e+00
3.618e-01,1.302e+00
3.656e-01,1.261e+00
3.695e-01,1.222e+00
3.733e-01,1.184e+00
3.771e-01,1.146e+00
3.809e-01,1.110e+00
3.848e-01,1.075e+00
3.886e-01,1.041e+00
3.924e-01,1.008e+00
3.963e-01,9.757e-01
4.001e-01,9.446e-01
4.039e-01,9.144e-01
4.077e-01,8.850e-01
4.116e-01,8.566e-01
4.154e-01,8.291e-01
4.192e-01,8.024e-01
4.231e-01,7.765e-01
4.269e-01,7.514e-01
4.307e-01,7.271e-01
4.345e-01,7.036e-01
4.384e-01,6.808e-01
4.422e-01,6.587e-01
4.460e-01,6.373e-01
4.499e-01,6.166e-01
4.537e-01,5.966e-01
4.575e-01,5.772e-01
4.613e-01,5.584e-01
4.652e-01,5.403e-01
4.690e-01,5.227e-01
4.728e-01,5.057e-01
4.767e-01,4.892e-01
4.805e-01,4.733e-01
4.843e-01,4.579e-01
4.881e-01,4.430e-01
4.920e-01,4.286e-01
4.958e-01,4.146e-01
4.996e-01,4.011e-01
5.035e-01,3.881e-01
5.073e-01,3.754e-01
5.111e-01,3.632e-01
5.149e-01,3.514e-01
5.188e-01,3.400e-01
5.226e-01,3.290e-01
5.264e-01,3.183e-01
5.303e-01,3.080e-01
5.341e-01,2.980e-01
5.379e-01,2.883e-01
5.417e-01,2.790e-01
5.456e-01,2.700e-01
5.494e-01,2.612e-01
5.532e-01,2.528e-01
5.571e-01,2.446e-01
5.609e-01,2.367e-01
5.647e-01,2.291e-01
5.685e-01,2.217e-01
5.724e-01,2.146e-01
5.762e-01,2.077e-01
5.800e-01,2.010e-01
5.839e-01,1.946e-01
5.877e-01,1.883e-01
5.915e-01,1.823e-01
5.953e-01,1.765e-01
5.992e-01,1.708e-01
6.030e-01,1.654e-01
6.068e-01,1.601e-01
6.107e-01,1.550e-01
6.145e-01,1.501e-01
6.183e-01,1.453e-01
6.221e-01,1.407e-01
6.260e-01,1.362e-01
6.298e-01,1.319e-01
6.336e-01,1.278e-01
6.375e-01,1.237e-01
6.413e-01,1.198e-01
6.451e-01,1.160e-01
6.489e-01,1.124e-01
6.528e-01,1.089e-01
6.566e-01,1.054e-01
6.604e-01,1.021e-01
6.643e-01,9.894e-02
6.681e-01,9.584e-02
6.719e-01,9.285e-02
6.757e-01,8.996e-02
6.796e-01,8.715e-02
6.834e-01,8.444e-02
6.872e-01,8.182e-02
6.911e-01,7.928e-02
6.949e-01,7.683e-02
6.987e-01,7.445e-02
7.025e-01,7.215e-02
7.064e-01,6.993e-02
7.102e-01,6.777e-02
7.140e-01,6.569e-02
7.179e-01,6.367e-02
7.217e-01,6.172e-02
7.255e-01,5.983e-02
7.293e-01,5.800e-02
7.332e-01,5.623e-02
7.370e-01,5.451e-02
7.408e-01,5.285e-02
7.447e-01,5.125e-02
7.485e-01,4.969e-02
7.523e-01,4.818e-02
7.561e-01,4.672e-02
7.600e-01,4.531e-02
7.638e-01,4.394e-02


==> anc/03_results/strong_inf/total_probability/0_41.csv <==
transmittance,probability_density
1.774e-01,
1.815e-01,
1.857e-01,
1.898e-01,
1.939e-01,
1.980e-01,
2.022e-01,
2.063e-01,
2.104e-01,
2.145e-01,
2.187e-01,
2.228e-01,
2.269e-01,
2.310e-01,
2.351e-01,
2.393e-01,
2.434e-01,
2.475e-01,
2.516e-01,
2.558e-01,
2.599e-01,
2.640e-01,
2.681e-01,
2.723e-01,
2.764e-01,
2.805e-01,
2.846e-01,
2.888e-01,
2.929e-01,
2.970e-01,
3.011e-01,
3.052e-01,
3.094e-01,
3.135e-01,
3.176e-01,
3.217e-01,
3.259e-01,
3.300e-01,
3.341e-01,
3.382e-01,
3.424e-01,
3.465e-01,
3.506e-01,
3.547e-01,
3.588e-01,
3.630e-01,
3.671e-01,
3.712e-01,
3.753e-01,
3.795e-01,
3.836e-01,
3.877e-01,
3.918e-01,
3.960e-01,
4.001e-01,
4.042e-01,
4.083e-01,
4.124e-01,
4.166e-01,
4.207e-01,
4.248e-01,
4.289e-01,
4.331e-01,
4.372e-01,
4.413e-01,
4.454e-01,
4.496e-01,
4.537e-01,
4.578e-01,
4.619e-01,
4.660e-01,
4.702e-01,
4.743e-01,
4.784e-01,
4.825e-01,
4.867e-01,
4.908e-01,
4.949e-01,
4.990e-01,
5.032e-01,
5.073e-01,
5.114e-01,
5.155e-01,
5.196e-01,
5.238e-01,
5.279e-01,
5.320e-01,
5.361e-01,
5.403e-01,
5.444e-01,
5.485e-01,
5.526e-01,
5.568e-01,
5.609e-01,
5.650e-01,
5.691e-01,
5.733e-01,
5.774e-01,
5.815e-01,
5.856e-01,
5.897e-01,
5.939e-01,
5.980e-01,
6.021e-01,
6.062e-01,
6.104e-01,
6.145e-01,
6.186e-01,
6.227e-01,
6.269e-01,
6.310e-01,
6.351e-01,
6.392e-01,
6.433e-01,
6.475e-01,
6.516e-01,
6.557e-01,
6.598e-01,
6.640e-01,
6.681e-01,
6.722e-01,
6.763e-01,
6.805e-01,
6.846e-01,
6.887e-01,
6.928e-01,
6.969e-01,
7.011e-01,
7.052e-01,
7.093e-01,
7.134e-01,
7.176e-01,
7.217e-01,
7.258e-01,
7.299e-01,
7.341e-01,
7.382e-01,
7.423e-01,
7.464e-01,
7.505e-01,
7.547e-01,
7.588e-01,
7.629e-01,
7.670e-01,
7.712e-01,
7.753e-01,
7.794e-01,
7.835e-01,
7.877e-01,
7.918e-01,
7.959e-01,
8.000e-01,
8.041e-01,
8.083e-01,
8.124e-01,
8.165e-01,
8.206e-01,
8.248e-01,
8.289e-01,
8.330e-01,
8.371e-01,
8.413e-01,
8.454e-01,
8.495e-01,
8.536e-01,
8.578e-01,
8.619e-01,
8.660e-01,
8.701e-01,
8.742e-01,
8.784e-01,
8.825e-01,
8.866e-01,
8.907e-01,
8.949e-01,
8.990e-01,
9.031e-01,
9.072e-01,
9.114e-01,
9.155e-01,
9.196e-01,
9.237e-01,
9.278e-01,
9.320e-01,
9.361e-01,
9.402e-01,
9.443e-01,
9.485e-01,
9.526e-01,
9.567e-01,
9.608e-01,
9.650e-01,
9.691e-01,
9.732e-01,
9.773e-01,
9.814e-01,
9.856e-01,
9.897e-01,
9.938e-01,
9.979e-01,


==> anc/03_results/strong_inf/total_probability/0_42.csv <==
transmittance,probability_density
1.884e-01,
1.925e-01,
1.965e-01,
2.006e-01,
2.047e-01,
2.087e-01,
2.128e-01,
2.169e-01,
2.209e-01,
2.250e-01,
2.291e-01,
2.331e-01,
2.372e-01,
2.413e-01,
2.454e-01,
2.494e-01,
2.535e-01,
2.576e-01,
2.616e-01,
2.657e-01,
2.698e-01,
2.738e-01,
2.779e-01,
2.820e-01,
2.860e-01,
2.901e-01,
2.942e-01,
2.982e-01,
3.023e-01,
3.064e-01,
3.104e-01,
3.145e-01,
3.186e-01,
3.226e-01,
3.267e-01,
3.308e-01,
3.349e-01,
3.389e-01,
3.430e-01,
3.471e-01,
3.511e-01,
3.552e-01,
3.593e-01,
3.633e-01,
3.674e-01,
3.715e-01,
3.755e-01,
3.796e-01,
3.837e-01,
3.877e-01,
3.918e-01,
3.959e-01,
3.999e-01,
4.040e-01,
4.081e-01,
4.121e-01,
4.162e-01,
4.203e-01,
4.244e-01,
4.284e-01,
4.325e-01,
4.366e-01,
4.406e-01,
4.447e-01,
4.488e-01,
4.528e-01,
4.569e-01,
4.610e-01,
4.650e-01,
4.691e-01,
4.732e-01,
4.772e-01,
4.813e-01,
4.854e-01,
4.894e-01,
4.935e-01,
4.976e-01,
5.016e-01,
5.057e-01,
5.098e-01,
5.139e-01,
5.179e-01,
5.220e-01,
5.261e-01,
5.301e-01,
5.342e-01,
5.383e-01,
5.423e-01,
5.464e-01,
5.505e-01,
5.545e-01,
5.586e-01,
5.627e-01,
5.667e-01,
5.708e-01,
5.749e-01,
5.789e-01,
5.830e-01,
5.871e-01,
5.911e-01,
5.952e-01,
5.993e-01,
6.034e-01,
6.074e-01,
6.115e-01,
6.156e-01,
6.196e-01,
6.237e-01,
6.278e-01,
6.318e-01,
6.359e-01,
6.400e-01,
6.440e-01,
6.481e-01,
6.522e-01,
6.562e-01,
6.603e-01,
6.644e-01,
6.684e-01,
6.725e-01,
6.766e-01,
6.806e-01,
6.847e-01,
6.888e-01,
6.929e-01,
6.969e-01,
7.010e-01,
7.051e-01,
7.091e-01,
7.132e-01,
7.173e-01,
7.213e-01,
7.254e-01,
7.295e-01,
7.335e-01,
7.376e-01,
7.417e-01,
7.457e-01,
7.498e-01,
7.539e-01,
7.579e-01,
7.620e-01,
7.661e-01,
7.701e-01,
7.742e-01,
7.783e-01,
7.824e-01,
7.864e-01,
7.905e-01,
7.946e-01,
7.986e-01,
8.027e-01,
8.068e-01,
8.108e-01,
8.149e-01,
8.190e-01,
8.230e-01,
8.271e-01,
8.312e-01,
8.352e-01,
8.393e-01,
8.434e-01,
8.474e-01,
8.515e-01,
8.556e-01,
8.596e-01,
8.637e-01,
8.678e-01,
8.719e-01,
8.759e-01,
8.800e-01,
8.841e-01,
8.881e-01,
8.922e-01,
8.963e-01,
9.003e-01,
9.044e-01,
9.085e-01,
9.125e-01,
9.166e-01,
9.207e-01,
9.247e-01,
9.288e-01,
9.329e-01,
9.369e-01,
9.410e-01,
9.451e-01,
9.491e-01,
9.532e-01,
9.573e-01,
9.614e-01,
9.654e-01,
9.695e-01,
9.736e-01,
9.776e-01,
9.817e-01,
9.858e-01,
9.898e-01,
9.939e-01,
9.980e-01,


==> anc/03_results/strong_inf/total_probability/0_43.csv <==
transmittance,probability_density
2.015e-01,
2.055e-01,
2.096e-01,
2.136e-01,
2.176e-01,
2.216e-01,
2.256e-01,
2.296e-01,
2.336e-01,
2.376e-01,
2.416e-01,
2.456e-01,
2.496e-01,
2.536e-01,
2.576e-01,
2.616e-01,
2.656e-01,
2.696e-01,
2.736e-01,
2.776e-01,
2.816e-01,
2.856e-01,
2.896e-01,
2.936e-01,
2.976e-01,
3.016e-01,
3.056e-01,
3.096e-01,
3.136e-01,
3.176e-01,
3.216e-01,
3.256e-01,
3.296e-01,
3.336e-01,
3.376e-01,
3.416e-01,
3.456e-01,
3.496e-01,
3.536e-01,
3.576e-01,
3.616e-01,
3.656e-01,
3.696e-01,
3.736e-01,
3.776e-01,
3.816e-01,
3.857e-01,
3.897e-01,
3.937e-01,
3.977e-01,
4.017e-01,
4.057e-01,
4.097e-01,
4.137e-01,
4.177e-01,
4.217e-01,
4.257e-01,
4.297e-01,
4.337e-01,
4.377e-01,
4.417e-01,
4.457e-01,
4.497e-01,
4.537e-01,
4.577e-01,
4.617e-01,
4.657e-01,
4.697e-01,
4.737e-01,
4.777e-01,
4.817e-01,
4.857e-01,
4.897e-01,
4.937e-01,
4.977e-01,
5.017e-01,
5.057e-01,
5.097e-01,
5.137e-01,
5.177e-01,
5.217e-01,
5.257e-01,
5.297e-01,
5.337e-01,
5.377e-01,
5.417e-01,
5.457e-01,
5.497e-01,
5.537e-01,
5.577e-01,
5.618e-01,
5.658e-01,
5.698e-01,
5.738e-01,
5.778e-01,
5.818e-01,
5.858e-01,
5.898e-01,
5.938e-01,
5.978e-01,
6.018e-01,
6.058e-01,
6.098e-01,
6.138e-01,
6.178e-01,
6.218e-01,
6.258e-01,
6.298e-01,
6.338e-01,
6.378e-01,
6.418e-01,
6.458e-01,
6.498e-01,
6.538e-01,
6.578e-01,
6.618e-01,
6.658e-01,
6.698e-01,
6.738e-01,
6.778e-01,
6.818e-01,
6.858e-01,
6.898e-01,
6.938e-01,
6.978e-01,
7.018e-01,
7.058e-01,
7.098e-01,
7.138e-01,
7.178e-01,
7.218e-01,
7.258e-01,
7.298e-01,
7.338e-01,
7.379e-01,
7.419e-01,
7.459e-01,
7.499e-01,
7.539e-01,
7.579e-01,
7.619e-01,
7.659e-01,
7.699e-01,
7.739e-01,
7.779e-01,
7.819e-01,
7.859e-01,
7.899e-01,
7.939e-01,
7.979e-01,
8.019e-01,
8.059e-01,
8.099e-01,
8.139e-01,
8.179e-01,
8.219e-01,
8.259e-01,
8.299e-01,
8.339e-01,
8.379e-01,
8.419e-01,
8.459e-01,
8.499e-01,
8.539e-01,
8.579e-01,
8.619e-01,
8.659e-01,
8.699e-01,
8.739e-01,
8.779e-01,
8.819e-01,
8.859e-01,
8.899e-01,
8.939e-01,
8.979e-01,
9.019e-01,
9.059e-01,
9.099e-01,
9.140e-01,
9.180e-01,
9.220e-01,
9.260e-01,
9.300e-01,
9.340e-01,
9.380e-01,
9.420e-01,
9.460e-01,
9.500e-01,
9.540e-01,
9.580e-01,
9.620e-01,
9.660e-01,
9.700e-01,
9.740e-01,
9.780e-01,
9.820e-01,
9.860e-01,
9.900e-01,
9.940e-01,
9.980e-01,


==> anc/03_results/strong_inf/total_probability/0_44.csv <==
transmittance,probability_density
2.132e-01,
2.171e-01,
2.210e-01,
2.250e-01,
2.289e-01,
2.329e-01,
2.368e-01,
2.408e-01,
2.447e-01,
2.487e-01,
2.526e-01,
2.565e-01,
2.605e-01,
2.644e-01,
2.684e-01,
2.723e-01,
2.763e-01,
2.802e-01,
2.841e-01,
2.881e-01,
2.920e-01,
2.960e-01,
2.999e-01,
3.039e-01,
3.078e-01,
3.118e-01,
3.157e-01,
3.196e-01,
3.236e-01,
3.275e-01,
3.315e-01,
3.354e-01,
3.394e-01,
3.433e-01,
3.473e-01,
3.512e-01,
3.551e-01,
3.591e-01,
3.630e-01,
3.670e-01,
3.709e-01,
3.749e-01,
3.788e-01,
3.827e-01,
3.867e-01,
3.906e-01,
3.946e-01,
3.985e-01,
4.025e-01,
4.064e-01,
4.104e-01,
4.143e-01,
4.182e-01,
4.222e-01,
4.261e-01,
4.301e-01,
4.340e-01,
4.380e-01,
4.419e-01,
4.459e-01,
4.498e-01,
4.537e-01,
4.577e-01,
4.616e-01,
4.656e-01,
4.695e-01,
4.735e-01,
4.774e-01,
4.814e-01,
4.853e-01,
4.892e-01,
4.932e-01,
4.971e-01,
5.011e-01,
5.050e-01,
5.090e-01,
5.129e-01,
5.168e-01,
5.208e-01,
5.247e-01,
5.287e-01,
5.326e-01,
5.366e-01,
5.405e-01,
5.445e-01,
5.484e-01,
5.523e-01,
5.563e-01,
5.602e-01,
5.642e-01,
5.681e-01,
5.721e-01,
5.760e-01,
5.800e-01,
5.839e-01,
5.878e-01,
5.918e-01,
5.957e-01,
5.997e-01,
6.036e-01,
6.076e-01,
6.115e-01,
6.155e-01,
6.194e-01,
6.233e-01,
6.273e-01,
6.312e-01,
6.352e-01,
6.391e-01,
6.431e-01,
6.470e-01,
6.509e-01,
6.549e-01,
6.588e-01,
6.628e-01,
6.667e-01,
6.707e-01,
6.746e-01,
6.786e-01,
6.825e-01,
6.864e-01,
6.904e-01,
6.943e-01,
6.983e-01,
7.022e-01,
7.062e-01,
7.101e-01,
7.141e-01,
7.180e-01,
7.219e-01,
7.259e-01,
7.298e-01,
7.338e-01,
7.377e-01,
7.417e-01,
7.456e-01,
7.496e-01,
7.535e-01,
7.574e-01,
7.614e-01,
7.653e-01,
7.693e-01,
7.732e-01,
7.772e-01,
7.811e-01,
7.850e-01,
7.890e-01,
7.929e-01,
7.969e-01,
8.008e-01,
8.048e-01,
8.087e-01,
8.127e-01,
8.166e-01,
8.205e-01,
8.245e-01,
8.284e-01,
8.324e-01,
8.363e-01,
8.403e-01,
8.442e-01,
8.482e-01,
8.521e-01,
8.560e-01,
8.600e-01,
8.639e-01,
8.679e-01,
8.718e-01,
8.758e-01,
8.797e-01,
8.836e-01,
8.876e-01,
8.915e-01,
8.955e-01,
8.994e-01,
9.034e-01,
9.073e-01,
9.113e-01,
9.152e-01,
9.191e-01,
9.231e-01,
9.270e-01,
9.310e-01,
9.349e-01,
9.389e-01,
9.428e-01,
9.468e-01,
9.507e-01,
9.546e-01,
9.586e-01,
9.625e-01,
9.665e-01,
9.704e-01,
9.744e-01,
9.783e-01,
9.823e-01,
9.862e-01,
9.901e-01,
9.941e-01,
9.980e-01,


==> anc/03_results/strong_inf/total_probability/0_45.csv <==
transmittance,probability_density
1.996e-03,2.924e-10
5.988e-03,1.781e-05
9.980e-03,3.952e-04
1.397e-02,1.745e-03
1.796e-02,4.383e-03
2.196e-02,8.626e-03
2.595e-02,1.494e-02
2.994e-02,2.388e-02
3.393e-02,3.600e-02
3.792e-02,5.189e-02
4.191e-02,7.215e-02
4.591e-02,9.736e-02
4.990e-02,1.281e-01
5.389e-02,1.650e-01
5.788e-02,2.084e-01
6.187e-02,2.589e-01
6.587e-02,3.166e-01
6.986e-02,3.819e-01
7.385e-02,4.547e-01
7.784e-02,5.350e-01
8.183e-02,6.225e-01
8.583e-02,7.168e-01
8.982e-02,8.176e-01
9.381e-02,9.242e-01
9.780e-02,1.036e+00
1.018e-01,1.152e+00
1.058e-01,1.272e+00
1.098e-01,1.394e+00
1.138e-01,1.518e+00
1.178e-01,1.644e+00
1.218e-01,1.769e+00
1.257e-01,1.894e+00
1.297e-01,2.017e+00
1.337e-01,2.138e+00
1.377e-01,2.257e+00
1.417e-01,2.371e+00
1.457e-01,2.482e+00
1.497e-01,2.588e+00
1.537e-01,2.688e+00
1.577e-01,2.783e+00
1.617e-01,2.873e+00
1.657e-01,2.956e+00
1.697e-01,3.033e+00
1.736e-01,3.104e+00
1.776e-01,3.169e+00
1.816e-01,3.226e+00
1.856e-01,3.278e+00
1.896e-01,3.322e+00
1.936e-01,3.361e+00
1.976e-01,3.393e+00
2.016e-01,3.419e+00
2.056e-01,3.439e+00
2.096e-01,3.454e+00
2.136e-01,3.463e+00
2.176e-01,3.466e+00
2.216e-01,3.465e+00
2.255e-01,3.458e+00
2.295e-01,3.448e+00
2.335e-01,3.432e+00
2.375e-01,3.413e+00
2.415e-01,3.390e+00
2.455e-01,3.363e+00
2.495e-01,3.333e+00
2.535e-01,3.300e+00
2.575e-01,3.264e+00
2.615e-01,3.226e+00
2.655e-01,3.185e+00
2.695e-01,3.142e+00
2.734e-01,3.097e+00
2.774e-01,3.050e+00
2.814e-01,3.002e+00
2.854e-01,2.953e+00
2.894e-01,2.902e+00
2.934e-01,2.850e+00
2.974e-01,2.798e+00
3.014e-01,2.745e+00
3.054e-01,2.691e+00
3.094e-01,2.637e+00
3.134e-01,2.583e+00
3.174e-01,2.528e+00
3.213e-01,2.473e+00
3.253e-01,2.419e+00
3.293e-01,2.365e+00
3.333e-01,2.310e+00
3.373e-01,2.256e+00
3.413e-01,2.203e+00
3.453e-01,2.150e+00
3.493e-01,2.097e+00
3.533e-01,2.045e+00
3.573e-01,1.994e+00
3.613e-01,1.943e+00
3.653e-01,1.893e+00
3.693e-01,1.844e+00
3.732e-01,1.796e+00
3.772e-01,1.748e+00
3.812e-01,1.701e+00
3.852e-01,1.655e+00
3.892e-01,1.610e+00
3.932e-01,1.565e+00
3.972e-01,1.522e+00
4.012e-01,1.479e+00
4.052e-01,1.438e+00
4.092e-01,1.397e+00
4.132e-01,1.357e+00
4.172e-01,1.318e+00
4.211e-01,1.280e+00
4.251e-01,1.243e+00
4.291e-01,1.206e+00
4.331e-01,1.171e+00
4.371e-01,1.136e+00
4.411e-01,1.102e+00
4.451e-01,1.070e+00
4.491e-01,1.038e+00
4.531e-01,1.006e+00
4.571e-01,9.760e-01
4.611e-01,9.464e-01
4.651e-01,9.176e-01
4.690e-01,8.896e-01
4.730e-01,8.624e-01
4.770e-01,8.359e-01
4.810e-01,8.102e-01
4.850e-01,7.852e-01
4.890e-01,7.609e-01
4.930e-01,7.372e-01
4.970e-01,7.143e-01
5.010e-01,6.920e-01
5.050e-01,6.704e-01
5.090e-01,6.494e-01
5.130e-01,6.290e-01
5.170e-01,6.092e-01
5.209e-01,5.900e-01
5.249e-01,5.714e-01
5.289e-01,5.534e-01
5.329e-01,5.358e-01
5.369e-01,5.189e-01
5.409e-01,5.024e-01
5.449e-01,4.864e-01
5.489e-01,4.710e-01
5.529e-01,4.560e-01
5.569e-01,4.414e-01
5.609e-01,4.273e-01
5.649e-01,4.137e-01
5.688e-01,4.005e-01
5.728e-01,3.877e-01
5.768e-01,3.752e-01
5.808e-01,3.632e-01
5.848e-01,3.516e-01
5.888e-01,3.403e-01
5.928e-01,3.294e-01
5.968e-01,3.188e-01
6.008e-01,3.086e-01
6.048e-01,2.987e-01
6.088e-01,2.891e-01
6.128e-01,2.798e-01
6.167e-01,2.708e-01
6.207e-01,2.621e-01
6.247e-01,2.537e-01
6.287e-01,2.455e-01
6.327e-01,2.376e-01
6.367e-01,2.300e-01
6.407e-01,2.226e-01
6.447e-01,2.154e-01
6.487e-01,2.085e-01
6.527e-01,2.018e-01
6.567e-01,1.953e-01
6.607e-01,1.890e-01
6.647e-01,1.830e-01
6.686e-01,1.771e-01
6.726e-01,1.714e-01
6.766e-01,1.659e-01
6.806e-01,1.606e-01
6.846e-01,1.554e-01
6.886e-01,1.504e-01
6.926e-01,1.456e-01
6.966e-01,1.410e-01
7.006e-01,1.364e-01
7.046e-01,1.321e-01
7.086e-01,1.279e-01
7.126e-01,1.238e-01
7.165e-01,1.198e-01
7.205e-01,1.160e-01
7.245e-01,1.123e-01
7.285e-01,1.087e-01
7.325e-01,1.052e-01
7.365e-01,1.019e-01
7.405e-01,9.864e-02
7.445e-01,9.550e-02
7.485e-01,9.247e-02
7.525e-01,8.953e-02
7.565e-01,8.669e-02
7.605e-01,8.394e-02
7.644e-01,8.128e-02
7.684e-01,7.870e-02
7.724e-01,7.621e-02
7.764e-01,7.380e-02
7.804e-01,7.147e-02
7.844e-01,6.922e-02
7.884e-01,6.703e-02
7.924e-01,6.492e-02
7.964e-01,6.288e-02


==> anc/03_results/strong_inf/total_probability/0_46.csv <==
transmittance,probability_density
2.360e-01,
2.398e-01,
2.437e-01,
2.475e-01,
2.513e-01,
2.552e-01,
2.590e-01,
2.628e-01,
2.666e-01,
2.705e-01,
2.743e-01,
2.781e-01,
2.820e-01,
2.858e-01,
2.896e-01,
2.934e-01,
2.973e-01,
3.011e-01,
3.049e-01,
3.088e-01,
3.126e-01,
3.164e-01,
3.203e-01,
3.241e-01,
3.279e-01,
3.317e-01,
3.356e-01,
3.394e-01,
3.432e-01,
3.471e-01,
3.509e-01,
3.547e-01,
3.586e-01,
3.624e-01,
3.662e-01,
3.700e-01,
3.739e-01,
3.777e-01,
3.815e-01,
3.854e-01,
3.892e-01,
3.930e-01,
3.968e-01,
4.007e-01,
4.045e-01,
4.083e-01,
4.122e-01,
4.160e-01,
4.198e-01,
4.237e-01,
4.275e-01,
4.313e-01,
4.351e-01,
4.390e-01,
4.428e-01,
4.466e-01,
4.505e-01,
4.543e-01,
4.581e-01,
4.619e-01,
4.658e-01,
4.696e-01,
4.734e-01,
4.773e-01,
4.811e-01,
4.849e-01,
4.888e-01,
4.926e-01,
4.964e-01,
5.002e-01,
5.041e-01,
5.079e-01,
5.117e-01,
5.156e-01,
5.194e-01,
5.232e-01,
5.271e-01,
5.309e-01,
5.347e-01,
5.385e-01,
5.424e-01,
5.462e-01,
5.500e-01,
5.539e-01,
5.577e-01,
5.615e-01,
5.653e-01,
5.692e-01,
5.730e-01,
5.768e-01,
5.807e-01,
5.845e-01,
5.883e-01,
5.922e-01,
5.960e-01,
5.998e-01,
6.036e-01,
6.075e-01,
6.113e-01,
6.151e-01,
6.190e-01,
6.228e-01,
6.266e-01,
6.304e-01,
6.343e-01,
6.381e-01,
6.419e-01,
6.458e-01,
6.496e-01,
6.534e-01,
6.573e-01,
6.611e-01,
6.649e-01,
6.687e-01,
6.726e-01,
6.764e-01,
6.802e-01,
6.841e-01,
6.879e-01,
6.917e-01,
6.956e-01,
6.994e-01,
7.032e-01,
7.070e-01,
7.109e-01,
7.147e-01,
7.185e-01,
7.224e-01,
7.262e-01,
7.300e-01,
7.338e-01,
7.377e-01,
7.415e-01,
7.453e-01,
7.492e-01,
7.530e-01,
7.568e-01,
7.607e-01,
7.645e-01,
7.683e-01,
7.721e-01,
7.760e-01,
7.798e-01,
7.836e-01,
7.875e-01,
7.913e-01,
7.951e-01,
7.989e-01,
8.028e-01,
8.066e-01,
8.104e-01,
8.143e-01,
8.181e-01,
8.219e-01,
8.258e-01,
8.296e-01,
8.334e-01,
8.372e-01,
8.411e-01,
8.449e-01,
8.487e-01,
8.526e-01,
8.564e-01,
8.602e-01,
8.641e-01,
8.679e-01,
8.717e-01,
8.755e-01,
8.794e-01,
8.832e-01,
8.870e-01,
8.909e-01,
8.947e-01,
8.985e-01,
9.023e-01,
9.062e-01,
9.100e-01,
9.138e-01,
9.177e-01,
9.215e-01,
9.253e-01,
9.292e-01,
9.330e-01,
9.368e-01,
9.406e-01,
9.445e-01,
9.483e-01,
9.521e-01,
9.560e-01,
9.598e-01,
9.636e-01,
9.674e-01,
9.713e-01,
9.751e-01,
9.789e-01,
9.828e-01,
9.866e-01,
9.904e-01,
9.943e-01,
9.981e-01,


==> anc/03_results/strong_inf/total_probability/0_47.csv <==
transmittance,probability_density
2.501e-01,
2.538e-01,
2.576e-01,
2.613e-01,
2.651e-01,
2.689e-01,
2.726e-01,
2.764e-01,
2.801e-01,
2.839e-01,
2.877e-01,
2.914e-01,
2.952e-01,
2.989e-01,
3.027e-01,
3.064e-01,
3.102e-01,
3.140e-01,
3.177e-01,
3.215e-01,
3.252e-01,
3.290e-01,
3.328e-01,
3.365e-01,
3.403e-01,
3.440e-01,
3.478e-01,
3.516e-01,
3.553e-01,
3.591e-01,
3.628e-01,
3.666e-01,
3.704e-01,
3.741e-01,
3.779e-01,
3.816e-01,
3.854e-01,
3.891e-01,
3.929e-01,
3.967e-01,
4.004e-01,
4.042e-01,
4.079e-01,
4.117e-01,
4.155e-01,
4.192e-01,
4.230e-01,
4.267e-01,
4.305e-01,
4.343e-01,
4.380e-01,
4.418e-01,
4.455e-01,
4.493e-01,
4.531e-01,
4.568e-01,
4.606e-01,
4.643e-01,
4.681e-01,
4.718e-01,
4.756e-01,
4.794e-01,
4.831e-01,
4.869e-01,
4.906e-01,
4.944e-01,
4.982e-01,
5.019e-01,
5.057e-01,
5.094e-01,
5.132e-01,
5.170e-01,
5.207e-01,
5.245e-01,
5.282e-01,
5.320e-01,
5.358e-01,
5.395e-01,
5.433e-01,
5.470e-01,
5.508e-01,
5.545e-01,
5.583e-01,
5.621e-01,
5.658e-01,
5.696e-01,
5.733e-01,
5.771e-01,
5.809e-01,
5.846e-01,
5.884e-01,
5.921e-01,
5.959e-01,
5.997e-01,
6.034e-01,
6.072e-01,
6.109e-01,
6.147e-01,
6.185e-01,
6.222e-01,
6.260e-01,
6.297e-01,
6.335e-01,
6.372e-01,
6.410e-01,
6.448e-01,
6.485e-01,
6.523e-01,
6.560e-01,
6.598e-01,
6.636e-01,
6.673e-01,
6.711e-01,
6.748e-01,
6.786e-01,
6.824e-01,
6.861e-01,
6.899e-01,
6.936e-01,
6.974e-01,
7.012e-01,
7.049e-01,
7.087e-01,
7.124e-01,
7.162e-01,
7.199e-01,
7.237e-01,
7.275e-01,
7.312e-01,
7.350e-01,
7.387e-01,
7.425e-01,
7.463e-01,
7.500e-01,
7.538e-01,
7.575e-01,
7.613e-01,
7.651e-01,
7.688e-01,
7.726e-01,
7.763e-01,
7.801e-01,
7.839e-01,
7.876e-01,
7.914e-01,
7.951e-01,
7.989e-01,
8.026e-01,
8.064e-01,
8.102e-01,
8.139e-01,
8.177e-01,
8.214e-01,
8.252e-01,
8.290e-01,
8.327e-01,
8.365e-01,
8.402e-01,
8.440e-01,
8.478e-01,
8.515e-01,
8.553e-01,
8.590e-01,
8.628e-01,
8.666e-01,
8.703e-01,
8.741e-01,
8.778e-01,
8.816e-01,
8.853e-01,
8.891e-01,
8.929e-01,
8.966e-01,
9.004e-01,
9.041e-01,
9.079e-01,
9.117e-01,
9.154e-01,
9.192e-01,
9.229e-01,
9.267e-01,
9.305e-01,
9.342e-01,
9.380e-01,
9.417e-01,
9.455e-01,
9.493e-01,
9.530e-01,
9.568e-01,
9.605e-01,
9.643e-01,
9.680e-01,
9.718e-01,
9.756e-01,
9.793e-01,
9.831e-01,
9.868e-01,
9.906e-01,
9.944e-01,
9.981e-01,


==> anc/03_results/strong_inf/total_probability/0_48.csv <==
transmittance,probability_density
2.657e-01,
2.694e-01,
2.731e-01,
2.768e-01,
2.805e-01,
2.842e-01,
2.878e-01,
2.915e-01,
2.952e-01,
2.989e-01,
3.026e-01,
3.062e-01,
3.099e-01,
3.136e-01,
3.173e-01,
3.210e-01,
3.246e-01,
3.283e-01,
3.320e-01,
3.357e-01,
3.394e-01,
3.430e-01,
3.467e-01,
3.504e-01,
3.541e-01,
3.578e-01,
3.614e-01,
3.651e-01,
3.688e-01,
3.725e-01,
3.762e-01,
3.798e-01,
3.835e-01,
3.872e-01,
3.909e-01,
3.946e-01,
3.982e-01,
4.019e-01,
4.056e-01,
4.093e-01,
4.130e-01,
4.166e-01,
4.203e-01,
4.240e-01,
4.277e-01,
4.314e-01,
4.351e-01,
4.387e-01,
4.424e-01,
4.461e-01,
4.498e-01,
4.535e-01,
4.571e-01,
4.608e-01,
4.645e-01,
4.682e-01,
4.719e-01,
4.755e-01,
4.792e-01,
4.829e-01,
4.866e-01,
4.903e-01,
4.939e-01,
4.976e-01,
5.013e-01,
5.050e-01,
5.087e-01,
5.123e-01,
5.160e-01,
5.197e-01,
5.234e-01,
5.271e-01,
5.307e-01,
5.344e-01,
5.381e-01,
5.418e-01,
5.455e-01,
5.491e-01,
5.528e-01,
5.565e-01,
5.602e-01,
5.639e-01,
5.675e-01,
5.712e-01,
5.749e-01,
5.786e-01,
5.823e-01,
5.859e-01,
5.896e-01,
5.933e-01,
5.970e-01,
6.007e-01,
6.044e-01,
6.080e-01,
6.117e-01,
6.154e-01,
6.191e-01,
6.228e-01,
6.264e-01,
6.301e-01,
6.338e-01,
6.375e-01,
6.412e-01,
6.448e-01,
6.485e-01,
6.522e-01,
6.559e-01,
6.596e-01,
6.632e-01,
6.669e-01,
6.706e-01,
6.743e-01,
6.780e-01,
6.816e-01,
6.853e-01,
6.890e-01,
6.927e-01,
6.964e-01,
7.000e-01,
7.037e-01,
7.074e-01,
7.111e-01,
7.148e-01,
7.184e-01,
7.221e-01,
7.258e-01,
7.295e-01,
7.332e-01,
7.368e-01,
7.405e-01,
7.442e-01,
7.479e-01,
7.516e-01,
7.552e-01,
7.589e-01,
7.626e-01,
7.663e-01,
7.700e-01,
7.737e-01,
7.773e-01,
7.810e-01,
7.847e-01,
7.884e-01,
7.921e-01,
7.957e-01,
7.994e-01,
8.031e-01,
8.068e-01,
8.105e-01,
8.141e-01,
8.178e-01,
8.215e-01,
8.252e-01,
8.289e-01,
8.325e-01,
8.362e-01,
8.399e-01,
8.436e-01,
8.473e-01,
8.509e-01,
8.546e-01,
8.583e-01,
8.620e-01,
8.657e-01,
8.693e-01,
8.730e-01,
8.767e-01,
8.804e-01,
8.841e-01,
8.877e-01,
8.914e-01,
8.951e-01,
8.988e-01,
9.025e-01,
9.061e-01,
9.098e-01,
9.135e-01,
9.172e-01,
9.209e-01,
9.246e-01,
9.282e-01,
9.319e-01,
9.356e-01,
9.393e-01,
9.430e-01,
9.466e-01,
9.503e-01,
9.540e-01,
9.577e-01,
9.614e-01,
9.650e-01,
9.687e-01,
9.724e-01,
9.761e-01,
9.798e-01,
9.834e-01,
9.871e-01,
9.908e-01,
9.945e-01,
9.982e-01,


==> anc/03_results/strong_inf/total_probability/0_49.csv <==
transmittance,probability_density
2.862e-01,
2.898e-01,
2.934e-01,
2.970e-01,
3.006e-01,
3.041e-01,
3.077e-01,
3.113e-01,
3.149e-01,
3.184e-01,
3.220e-01,
3.256e-01,
3.292e-01,
3.328e-01,
3.363e-01,
3.399e-01,
3.435e-01,
3.471e-01,
3.506e-01,
3.542e-01,
3.578e-01,
3.614e-01,
3.650e-01,
3.685e-01,
3.721e-01,
3.757e-01,
3.793e-01,
3.828e-01,
3.864e-01,
3.900e-01,
3.936e-01,
3.972e-01,
4.007e-01,
4.043e-01,
4.079e-01,
4.115e-01,
4.150e-01,
4.186e-01,
4.222e-01,
4.258e-01,
4.294e-01,
4.329e-01,
4.365e-01,
4.401e-01,
4.437e-01,
4.472e-01,
4.508e-01,
4.544e-01,
4.580e-01,
4.616e-01,
4.651e-01,
4.687e-01,
4.723e-01,
4.759e-01,
4.794e-01,
4.830e-01,
4.866e-01,
4.902e-01,
4.938e-01,
4.973e-01,
5.009e-01,
5.045e-01,
5.081e-01,
5.116e-01,
5.152e-01,
5.188e-01,
5.224e-01,
5.260e-01,
5.295e-01,
5.331e-01,
5.367e-01,
5.403e-01,
5.438e-01,
5.474e-01,
5.510e-01,
5.546e-01,
5.582e-01,
5.617e-01,
5.653e-01,
5.689e-01,
5.725e-01,
5.760e-01,
5.796e-01,
5.832e-01,
5.868e-01,
5.904e-01,
5.939e-01,
5.975e-01,
6.011e-01,
6.047e-01,
6.082e-01,
6.118e-01,
6.154e-01,
6.190e-01,
6.225e-01,
6.261e-01,
6.297e-01,
6.333e-01,
6.369e-01,
6.404e-01,
6.440e-01,
6.476e-01,
6.512e-01,
6.547e-01,
6.583e-01,
6.619e-01,
6.655e-01,
6.691e-01,
6.726e-01,
6.762e-01,
6.798e-01,
6.834e-01,
6.869e-01,
6.905e-01,
6.941e-01,
6.977e-01,
7.013e-01,
7.048e-01,
7.084e-01,
7.120e-01,
7.156e-01,
7.191e-01,
7.227e-01,
7.263e-01,
7.299e-01,
7.335e-01,
7.370e-01,
7.406e-01,
7.442e-01,
7.478e-01,
7.513e-01,
7.549e-01,
7.585e-01,
7.621e-01,
7.657e-01,
7.692e-01,
7.728e-01,
7.764e-01,
7.800e-01,
7.835e-01,
7.871e-01,
7.907e-01,
7.943e-01,
7.979e-01,
8.014e-01,
8.050e-01,
8.086e-01,
8.122e-01,
8.157e-01,
8.193e-01,
8.229e-01,
8.265e-01,
8.301e-01,
8.336e-01,
8.372e-01,
8.408e-01,
8.444e-01,
8.479e-01,
8.515e-01,
8.551e-01,
8.587e-01,
8.623e-01,
8.658e-01,
8.694e-01,
8.730e-01,
8.766e-01,
8.801e-01,
8.837e-01,
8.873e-01,
8.909e-01,
8.945e-01,
8.980e-01,
9.016e-01,
9.052e-01,
9.088e-01,
9.123e-01,
9.159e-01,
9.195e-01,
9.231e-01,
9.267e-01,
9.302e-01,
9.338e-01,
9.374e-01,
9.410e-01,
9.445e-01,
9.481e-01,
9.517e-01,
9.553e-01,
9.589e-01,
9.624e-01,
9.660e-01,
9.696e-01,
9.732e-01,
9.767e-01,
9.803e-01,
9.839e-01,
9.875e-01,
9.911e-01,
9.946e-01,
9.982e-01,


==> anc/03_results/strong_inf/total_probability/0_5.csv <==
transmittance,probability_density
2.072e-03,1.022e-13
6.217e-03,3.520e-07
1.036e-02,2.731e-05
1.451e-02,2.291e-04
1.865e-02,8.465e-04
2.280e-02,2.090e-03
2.694e-02,4.075e-03
3.109e-02,6.856e-03
3.523e-02,1.052e-02
3.938e-02,1.522e-02
4.352e-02,2.123e-02
4.767e-02,2.885e-02
5.181e-02,3.844e-02
5.595e-02,5.032e-02
6.010e-02,6.483e-02
6.424e-02,8.229e-02
6.839e-02,1.030e-01
7.253e-02,1.272e-01
7.668e-02,1.552e-01
8.082e-02,1.871e-01
8.497e-02,2.233e-01
8.911e-02,2.638e-01
9.326e-02,3.088e-01
9.740e-02,3.583e-01
1.015e-01,4.126e-01
1.057e-01,4.714e-01
1.098e-01,5.348e-01
1.140e-01,6.027e-01
1.181e-01,6.748e-01
1.223e-01,7.511e-01
1.264e-01,8.311e-01
1.306e-01,9.147e-01
1.347e-01,1.001e+00
1.389e-01,1.091e+00
1.430e-01,1.183e+00
1.471e-01,1.276e+00
1.513e-01,1.371e+00
1.554e-01,1.467e+00
1.596e-01,1.564e+00
1.637e-01,1.661e+00
1.679e-01,1.757e+00
1.720e-01,1.852e+00
1.762e-01,1.946e+00
1.803e-01,2.038e+00
1.844e-01,2.128e+00
1.886e-01,2.215e+00
1.927e-01,2.299e+00
1.969e-01,2.380e+00
2.010e-01,2.458e+00
2.052e-01,2.532e+00
2.093e-01,2.602e+00
2.135e-01,2.668e+00
2.176e-01,2.729e+00
2.217e-01,2.786e+00
2.259e-01,2.839e+00
2.300e-01,2.887e+00
2.342e-01,2.931e+00
2.383e-01,2.969e+00
2.425e-01,3.004e+00
2.466e-01,3.033e+00
2.508e-01,3.058e+00
2.549e-01,3.079e+00
2.591e-01,3.095e+00
2.632e-01,3.107e+00
2.673e-01,3.115e+00
2.715e-01,3.119e+00
2.756e-01,3.119e+00
2.798e-01,3.115e+00
2.839e-01,3.108e+00
2.881e-01,3.097e+00
2.922e-01,3.083e+00
2.964e-01,3.066e+00
3.005e-01,3.046e+00
3.046e-01,3.024e+00
3.088e-01,2.998e+00
3.129e-01,2.970e+00
3.171e-01,2.940e+00
3.212e-01,2.908e+00
3.254e-01,2.874e+00
3.295e-01,2.839e+00
3.337e-01,2.801e+00
3.378e-01,2.762e+00
3.419e-01,2.722e+00
3.461e-01,2.680e+00
3.502e-01,2.638e+00
3.544e-01,2.595e+00
3.585e-01,2.550e+00
3.627e-01,2.505e+00
3.668e-01,2.460e+00
3.710e-01,2.414e+00
3.751e-01,2.367e+00
3.792e-01,2.321e+00
3.834e-01,2.274e+00
3.875e-01,2.227e+00
3.917e-01,2.180e+00
3.958e-01,2.133e+00
4.000e-01,2.086e+00
4.041e-01,2.040e+00
4.083e-01,1.993e+00
4.124e-01,1.947e+00
4.166e-01,1.902e+00
4.207e-01,1.856e+00
4.248e-01,1.812e+00
4.290e-01,1.767e+00
4.331e-01,1.723e+00
4.373e-01,1.680e+00
4.414e-01,1.637e+00
4.456e-01,1.595e+00
4.497e-01,1.554e+00
4.539e-01,1.513e+00
4.580e-01,1.473e+00
4.621e-01,1.434e+00
4.663e-01,1.395e+00
4.704e-01,1.357e+00
4.746e-01,1.320e+00
4.787e-01,1.283e+00
4.829e-01,1.247e+00
4.870e-01,1.212e+00
4.912e-01,1.178e+00
4.953e-01,1.144e+00
4.994e-01,1.112e+00
5.036e-01,1.080e+00
5.077e-01,1.048e+00
5.119e-01,1.018e+00
5.160e-01,9.877e-01
5.202e-01,9.585e-01
5.243e-01,9.301e-01
5.285e-01,9.023e-01
5.326e-01,8.753e-01
5.368e-01,8.490e-01
5.409e-01,8.233e-01
5.450e-01,7.983e-01
5.492e-01,7.739e-01
5.533e-01,7.502e-01
5.575e-01,7.272e-01
5.616e-01,7.048e-01
5.658e-01,6.830e-01
5.699e-01,6.617e-01
5.741e-01,6.411e-01
5.782e-01,6.211e-01
5.823e-01,6.016e-01
5.865e-01,5.827e-01
5.906e-01,5.643e-01
5.948e-01,5.465e-01
5.989e-01,5.292e-01
6.031e-01,5.124e-01
6.072e-01,4.960e-01
6.114e-01,4.802e-01
6.155e-01,4.649e-01
6.196e-01,4.500e-01
6.238e-01,4.355e-01
6.279e-01,4.215e-01
6.321e-01,4.079e-01
6.362e-01,3.947e-01
6.404e-01,3.819e-01
6.445e-01,3.696e-01
6.487e-01,3.576e-01
6.528e-01,3.459e-01
6.570e-01,3.347e-01
6.611e-01,3.238e-01
6.652e-01,3.132e-01
6.694e-01,3.030e-01
6.735e-01,2.931e-01
6.777e-01,2.835e-01
6.818e-01,2.742e-01
6.860e-01,2.652e-01
6.901e-01,2.565e-01
6.943e-01,2.480e-01
6.984e-01,2.399e-01
7.025e-01,2.320e-01
7.067e-01,2.243e-01
7.108e-01,2.169e-01
7.150e-01,2.097e-01
7.191e-01,2.028e-01
7.233e-01,1.961e-01
7.274e-01,1.896e-01
7.316e-01,1.833e-01
7.357e-01,1.773e-01
7.398e-01,1.714e-01
7.440e-01,1.657e-01
7.481e-01,1.602e-01
7.523e-01,1.549e-01
7.564e-01,1.498e-01
7.606e-01,1.448e-01
7.647e-01,1.400e-01
7.689e-01,1.354e-01
7.730e-01,1.309e-01
7.772e-01,1.265e-01
7.813e-01,1.223e-01
7.854e-01,1.182e-01
7.896e-01,1.143e-01
7.937e-01,1.105e-01
7.979e-01,1.069e-01
8.020e-01,1.033e-01
8.062e-01,9.987e-02
8.103e-01,9.655e-02
8.145e-01,9.335e-02
8.186e-01,9.025e-02
8.227e-01,8.725e-02
8.269e-01,8.435e-02


==> anc/03_results/strong_inf/total_probability/0_55.csv <==
transmittance,probability_density
2.138e-03,5.468e-16
6.414e-03,9.681e-08
1.069e-02,1.902e-05
1.496e-02,1.860e-04
1.924e-02,5.813e-04
2.352e-02,1.108e-03
2.779e-02,1.724e-03
3.207e-02,2.491e-03
3.634e-02,3.502e-03
4.062e-02,4.849e-03
4.489e-02,6.633e-03
4.917e-02,8.979e-03
5.345e-02,1.203e-02
5.772e-02,1.594e-02
6.200e-02,2.087e-02
6.627e-02,2.695e-02
7.055e-02,3.435e-02
7.482e-02,4.317e-02
7.910e-02,5.355e-02
8.338e-02,6.561e-02
8.765e-02,7.946e-02
9.193e-02,9.521e-02
9.620e-02,1.130e-01
1.005e-01,1.329e-01
1.048e-01,1.552e-01
1.090e-01,1.798e-01
1.133e-01,2.069e-01
1.176e-01,2.367e-01
1.219e-01,2.693e-01
1.261e-01,3.048e-01
1.304e-01,3.432e-01
1.347e-01,3.846e-01
1.390e-01,4.291e-01
1.432e-01,4.767e-01
1.475e-01,5.275e-01
1.518e-01,5.813e-01
1.561e-01,6.381e-01
1.603e-01,6.979e-01
1.646e-01,7.606e-01
1.689e-01,8.259e-01
1.732e-01,8.937e-01
1.774e-01,9.638e-01
1.817e-01,1.036e+00
1.860e-01,1.110e+00
1.903e-01,1.186e+00
1.945e-01,1.263e+00
1.988e-01,1.341e+00
2.031e-01,1.419e+00
2.074e-01,1.499e+00
2.116e-01,1.578e+00
2.159e-01,1.657e+00
2.202e-01,1.735e+00
2.245e-01,1.813e+00
2.287e-01,1.890e+00
2.330e-01,1.965e+00
2.373e-01,2.038e+00
2.416e-01,2.110e+00
2.459e-01,2.179e+00
2.501e-01,2.246e+00
2.544e-01,2.311e+00
2.587e-01,2.372e+00
2.630e-01,2.431e+00
2.672e-01,2.486e+00
2.715e-01,2.539e+00
2.758e-01,2.587e+00
2.801e-01,2.633e+00
2.843e-01,2.675e+00
2.886e-01,2.713e+00
2.929e-01,2.748e+00
2.972e-01,2.779e+00
3.014e-01,2.806e+00
3.057e-01,2.830e+00
3.100e-01,2.850e+00
3.143e-01,2.867e+00
3.185e-01,2.880e+00
3.228e-01,2.890e+00
3.271e-01,2.896e+00
3.314e-01,2.899e+00
3.356e-01,2.899e+00
3.399e-01,2.895e+00
3.442e-01,2.889e+00
3.485e-01,2.880e+00
3.527e-01,2.868e+00
3.570e-01,2.853e+00
3.613e-01,2.836e+00
3.656e-01,2.817e+00
3.698e-01,2.795e+00
3.741e-01,2.771e+00
3.784e-01,2.745e+00
3.827e-01,2.717e+00
3.870e-01,2.687e+00
3.912e-01,2.656e+00
3.955e-01,2.623e+00
3.998e-01,2.589e+00
4.041e-01,2.554e+00
4.083e-01,2.517e+00
4.126e-01,2.479e+00
4.169e-01,2.441e+00
4.212e-01,2.401e+00
4.254e-01,2.361e+00
4.297e-01,2.320e+00
4.340e-01,2.279e+00
4.383e-01,2.237e+00
4.425e-01,2.194e+00
4.468e-01,2.152e+00
4.511e-01,2.109e+00
4.554e-01,2.066e+00
4.596e-01,2.023e+00
4.639e-01,1.980e+00
4.682e-01,1.937e+00
4.725e-01,1.895e+00
4.767e-01,1.852e+00
4.810e-01,1.810e+00
4.853e-01,1.768e+00
4.896e-01,1.726e+00
4.938e-01,1.684e+00
4.981e-01,1.643e+00
5.024e-01,1.603e+00
5.067e-01,1.563e+00
5.109e-01,1.523e+00
5.152e-01,1.484e+00
5.195e-01,1.446e+00
5.238e-01,1.408e+00
5.280e-01,1.370e+00
5.323e-01,1.334e+00
5.366e-01,1.297e+00
5.409e-01,1.262e+00
5.452e-01,1.227e+00
5.494e-01,1.193e+00
5.537e-01,1.159e+00
5.580e-01,1.127e+00
5.623e-01,1.094e+00
5.665e-01,1.063e+00
5.708e-01,1.032e+00
5.751e-01,1.002e+00
5.794e-01,9.725e-01
5.836e-01,9.437e-01
5.879e-01,9.156e-01
5.922e-01,8.881e-01
5.965e-01,8.613e-01
6.007e-01,8.351e-01
6.050e-01,8.096e-01
6.093e-01,7.848e-01
6.136e-01,7.605e-01
6.178e-01,7.369e-01
6.221e-01,7.140e-01
6.264e-01,6.916e-01
6.307e-01,6.698e-01
6.349e-01,6.486e-01
6.392e-01,6.280e-01
6.435e-01,6.080e-01
6.478e-01,5.885e-01
6.520e-01,5.696e-01
6.563e-01,5.512e-01
6.606e-01,5.333e-01
6.649e-01,5.160e-01
6.691e-01,4.992e-01
6.734e-01,4.828e-01
6.777e-01,4.669e-01
6.820e-01,4.516e-01
6.862e-01,4.366e-01
6.905e-01,4.222e-01
6.948e-01,4.081e-01
6.991e-01,3.945e-01
7.034e-01,3.813e-01
7.076e-01,3.685e-01
7.119e-01,3.562e-01
7.162e-01,3.442e-01
7.205e-01,3.325e-01
7.247e-01,3.213e-01
7.290e-01,3.104e-01
7.333e-01,2.998e-01
7.376e-01,2.896e-01
7.418e-01,2.797e-01
7.461e-01,2.702e-01
7.504e-01,2.609e-01
7.547e-01,2.520e-01
7.589e-01,2.433e-01
7.632e-01,2.349e-01
7.675e-01,2.268e-01
7.718e-01,2.190e-01
7.760e-01,2.114e-01
7.803e-01,2.041e-01
7.846e-01,1.970e-01
7.889e-01,1.902e-01
7.931e-01,1.835e-01
7.974e-01,1.772e-01
8.017e-01,1.710e-01
8.060e-01,1.650e-01
8.102e-01,1.592e-01
8.145e-01,1.537e-01
8.188e-01,1.483e-01
8.231e-01,1.431e-01
8.273e-01,1.381e-01
8.316e-01,1.332e-01
8.359e-01,1.285e-01
8.402e-01,1.240e-01
8.445e-01,1.196e-01
8.487e-01,1.154e-01
8.530e-01,1.114e-01


==> anc/03_results/strong_inf/total_probability/0_6.csv <==
transmittance,probability_density
2.187e-03,7.217e-28
6.560e-03,4.421e-14
1.093e-02,1.283e-09
1.531e-02,2.403e-07
1.968e-02,5.476e-06
2.405e-02,4.159e-05
2.843e-02,1.655e-04
3.280e-02,4.382e-04
3.718e-02,8.872e-04
4.155e-02,1.502e-03
4.592e-02,2.258e-03
5.030e-02,3.145e-03
5.467e-02,4.182e-03
5.904e-02,5.417e-03
6.342e-02,6.918e-03
6.779e-02,8.764e-03
7.216e-02,1.104e-02
7.654e-02,1.382e-02
8.091e-02,1.720e-02
8.529e-02,2.125e-02
8.966e-02,2.604e-02
9.403e-02,3.166e-02
9.841e-02,3.817e-02
1.028e-01,4.564e-02
1.072e-01,5.416e-02
1.115e-01,6.380e-02
1.159e-01,7.463e-02
1.203e-01,8.675e-02
1.246e-01,1.002e-01
1.290e-01,1.152e-01
1.334e-01,1.316e-01
1.378e-01,1.497e-01
1.421e-01,1.696e-01
1.465e-01,1.912e-01
1.509e-01,2.148e-01
1.553e-01,2.404e-01
1.596e-01,2.681e-01
1.640e-01,2.979e-01
1.684e-01,3.300e-01
1.728e-01,3.643e-01
1.771e-01,4.011e-01
1.815e-01,4.402e-01
1.859e-01,4.817e-01
1.903e-01,5.256e-01
1.946e-01,5.720e-01
1.990e-01,6.207e-01
2.034e-01,6.718e-01
2.077e-01,7.252e-01
2.121e-01,7.807e-01
2.165e-01,8.384e-01
2.209e-01,8.980e-01
2.252e-01,9.595e-01
2.296e-01,1.023e+00
2.340e-01,1.087e+00
2.384e-01,1.153e+00
2.427e-01,1.221e+00
2.471e-01,1.289e+00
2.515e-01,1.358e+00
2.559e-01,1.427e+00
2.602e-01,1.497e+00
2.646e-01,1.566e+00
2.690e-01,1.636e+00
2.733e-01,1.705e+00
2.777e-01,1.774e+00
2.821e-01,1.841e+00
2.865e-01,1.908e+00
2.908e-01,1.973e+00
2.952e-01,2.037e+00
2.996e-01,2.099e+00
3.040e-01,2.159e+00
3.083e-01,2.217e+00
3.127e-01,2.272e+00
3.171e-01,2.326e+00
3.215e-01,2.376e+00
3.258e-01,2.425e+00
3.302e-01,2.470e+00
3.346e-01,2.512e+00
3.390e-01,2.552e+00
3.433e-01,2.588e+00
3.477e-01,2.622e+00
3.521e-01,2.652e+00
3.564e-01,2.679e+00
3.608e-01,2.703e+00
3.652e-01,2.724e+00
3.696e-01,2.742e+00
3.739e-01,2.756e+00
3.783e-01,2.768e+00
3.827e-01,2.776e+00
3.871e-01,2.782e+00
3.914e-01,2.784e+00
3.958e-01,2.784e+00
4.002e-01,2.780e+00
4.046e-01,2.774e+00
4.089e-01,2.766e+00
4.133e-01,2.755e+00
4.177e-01,2.741e+00
4.221e-01,2.725e+00
4.264e-01,2.707e+00
4.308e-01,2.686e+00
4.352e-01,2.664e+00
4.395e-01,2.640e+00
4.439e-01,2.614e+00
4.483e-01,2.586e+00
4.527e-01,2.556e+00
4.570e-01,2.526e+00
4.614e-01,2.493e+00
4.658e-01,2.460e+00
4.702e-01,2.425e+00
4.745e-01,2.389e+00
4.789e-01,2.352e+00
4.833e-01,2.315e+00
4.877e-01,2.276e+00
4.920e-01,2.237e+00
4.964e-01,2.197e+00
5.008e-01,2.157e+00
5.052e-01,2.117e+00
5.095e-01,2.076e+00
5.139e-01,2.034e+00
5.183e-01,1.993e+00
5.226e-01,1.951e+00
5.270e-01,1.910e+00
5.314e-01,1.868e+00
5.358e-01,1.827e+00
5.401e-01,1.785e+00
5.445e-01,1.744e+00
5.489e-01,1.703e+00
5.533e-01,1.662e+00
5.576e-01,1.622e+00
5.620e-01,1.582e+00
5.664e-01,1.542e+00
5.708e-01,1.503e+00
5.751e-01,1.464e+00
5.795e-01,1.425e+00
5.839e-01,1.388e+00
5.882e-01,1.350e+00
5.926e-01,1.314e+00
5.970e-01,1.277e+00
6.014e-01,1.242e+00
6.057e-01,1.207e+00
6.101e-01,1.173e+00
6.145e-01,1.139e+00
6.189e-01,1.106e+00
6.232e-01,1.074e+00
6.276e-01,1.042e+00
6.320e-01,1.011e+00
6.364e-01,9.804e-01
6.407e-01,9.506e-01
6.451e-01,9.216e-01
6.495e-01,8.932e-01
6.539e-01,8.655e-01
6.582e-01,8.384e-01
6.626e-01,8.120e-01
6.670e-01,7.863e-01
6.713e-01,7.612e-01
6.757e-01,7.368e-01
6.801e-01,7.129e-01
6.845e-01,6.898e-01
6.888e-01,6.672e-01
6.932e-01,6.452e-01
6.976e-01,6.239e-01
7.020e-01,6.031e-01
7.063e-01,5.830e-01
7.107e-01,5.634e-01
7.151e-01,5.444e-01
7.195e-01,5.259e-01
7.238e-01,5.080e-01
7.282e-01,4.906e-01
7.326e-01,4.737e-01
7.370e-01,4.573e-01
7.413e-01,4.414e-01
7.457e-01,4.261e-01
7.501e-01,4.112e-01
7.544e-01,3.967e-01
7.588e-01,3.828e-01
7.632e-01,3.692e-01
7.676e-01,3.561e-01
7.719e-01,3.434e-01
7.763e-01,3.312e-01
7.807e-01,3.193e-01
7.851e-01,3.078e-01
7.894e-01,2.967e-01
7.938e-01,2.860e-01
7.982e-01,2.756e-01
8.026e-01,2.656e-01
8.069e-01,2.559e-01
8.113e-01,2.465e-01
8.157e-01,2.375e-01
8.200e-01,2.288e-01
8.244e-01,2.203e-01
8.288e-01,2.122e-01
8.332e-01,2.043e-01
8.375e-01,1.968e-01
8.419e-01,1.894e-01
8.463e-01,1.824e-01
8.507e-01,1.756e-01
8.550e-01,1.690e-01
8.594e-01,1.627e-01
8.638e-01,1.566e-01
8.682e-01,1.507e-01
8.725e-01,1.450e-01


==> anc/03_results/strong_inf/total_probability/0_65.csv <==
transmittance,probability_density
2.238e-03,2.561e-36
6.714e-03,3.730e-18
1.119e-02,2.915e-12
1.567e-02,2.907e-09
2.014e-02,1.775e-07
2.462e-02,2.510e-06
2.909e-02,1.499e-05
3.357e-02,5.190e-05
3.805e-02,1.258e-04
4.252e-02,2.413e-04
4.700e-02,3.992e-04
5.147e-02,6.054e-04
5.595e-02,8.768e-04
6.042e-02,1.241e-03
6.490e-02,1.732e-03
6.938e-02,2.386e-03
7.385e-02,3.236e-03
7.833e-02,4.313e-03
8.280e-02,5.644e-03
8.728e-02,7.254e-03
9.176e-02,9.168e-03
9.623e-02,1.141e-02
1.007e-01,1.402e-02
1.052e-01,1.702e-02
1.097e-01,2.046e-02
1.141e-01,2.438e-02
1.186e-01,2.882e-02
1.231e-01,3.383e-02
1.276e-01,3.947e-02
1.320e-01,4.579e-02
1.365e-01,5.284e-02
1.410e-01,6.070e-02
1.455e-01,6.941e-02
1.499e-01,7.903e-02
1.544e-01,8.964e-02
1.589e-01,1.013e-01
1.634e-01,1.140e-01
1.678e-01,1.280e-01
1.723e-01,1.431e-01
1.768e-01,1.596e-01
1.813e-01,1.774e-01
1.857e-01,1.967e-01
1.902e-01,2.174e-01
1.947e-01,2.398e-01
1.992e-01,2.637e-01
2.037e-01,2.894e-01
2.081e-01,3.168e-01
2.126e-01,3.460e-01
2.171e-01,3.771e-01
2.216e-01,4.101e-01
2.260e-01,4.450e-01
2.305e-01,4.818e-01
2.350e-01,5.207e-01
2.395e-01,5.616e-01
2.439e-01,6.044e-01
2.484e-01,6.492e-01
2.529e-01,6.960e-01
2.574e-01,7.447e-01
2.618e-01,7.952e-01
2.663e-01,8.476e-01
2.708e-01,9.017e-01
2.753e-01,9.574e-01
2.797e-01,1.015e+00
2.842e-01,1.073e+00
2.887e-01,1.133e+00
2.932e-01,1.194e+00
2.976e-01,1.256e+00
3.021e-01,1.319e+00
3.066e-01,1.383e+00
3.111e-01,1.447e+00
3.156e-01,1.511e+00
3.200e-01,1.575e+00
3.245e-01,1.640e+00
3.290e-01,1.704e+00
3.335e-01,1.767e+00
3.379e-01,1.830e+00
3.424e-01,1.892e+00
3.469e-01,1.953e+00
3.514e-01,2.012e+00
3.558e-01,2.070e+00
3.603e-01,2.127e+00
3.648e-01,2.182e+00
3.693e-01,2.235e+00
3.737e-01,2.285e+00
3.782e-01,2.334e+00
3.827e-01,2.380e+00
3.872e-01,2.424e+00
3.916e-01,2.465e+00
3.961e-01,2.503e+00
4.006e-01,2.539e+00
4.051e-01,2.572e+00
4.095e-01,2.601e+00
4.140e-01,2.628e+00
4.185e-01,2.653e+00
4.230e-01,2.674e+00
4.274e-01,2.692e+00
4.319e-01,2.707e+00
4.364e-01,2.719e+00
4.409e-01,2.728e+00
4.454e-01,2.734e+00
4.498e-01,2.737e+00
4.543e-01,2.738e+00
4.588e-01,2.736e+00
4.633e-01,2.731e+00
4.677e-01,2.723e+00
4.722e-01,2.713e+00
4.767e-01,2.700e+00
4.812e-01,2.685e+00
4.856e-01,2.668e+00
4.901e-01,2.648e+00
4.946e-01,2.626e+00
4.991e-01,2.603e+00
5.035e-01,2.577e+00
5.080e-01,2.550e+00
5.125e-01,2.521e+00
5.170e-01,2.490e+00
5.214e-01,2.458e+00
5.259e-01,2.424e+00
5.304e-01,2.390e+00
5.349e-01,2.354e+00
5.393e-01,2.317e+00
5.438e-01,2.279e+00
5.483e-01,2.240e+00
5.528e-01,2.201e+00
5.572e-01,2.160e+00
5.617e-01,2.120e+00
5.662e-01,2.078e+00
5.707e-01,2.037e+00
5.752e-01,1.995e+00
5.796e-01,1.952e+00
5.841e-01,1.910e+00
5.886e-01,1.867e+00
5.931e-01,1.825e+00
5.975e-01,1.782e+00
6.020e-01,1.740e+00
6.065e-01,1.698e+00
6.110e-01,1.656e+00
6.154e-01,1.614e+00
6.199e-01,1.573e+00
6.244e-01,1.532e+00
6.289e-01,1.491e+00
6.333e-01,1.451e+00
6.378e-01,1.411e+00
6.423e-01,1.372e+00
6.468e-01,1.333e+00
6.512e-01,1.295e+00
6.557e-01,1.258e+00
6.602e-01,1.221e+00
6.647e-01,1.184e+00
6.691e-01,1.149e+00
6.736e-01,1.114e+00
6.781e-01,1.080e+00
6.826e-01,1.046e+00
6.871e-01,1.013e+00
6.915e-01,9.811e-01
6.960e-01,9.496e-01
7.005e-01,9.189e-01
7.050e-01,8.889e-01
7.094e-01,8.596e-01
7.139e-01,8.310e-01
7.184e-01,8.031e-01
7.229e-01,7.760e-01
7.273e-01,7.495e-01
7.318e-01,7.238e-01
7.363e-01,6.987e-01
7.408e-01,6.744e-01
7.452e-01,6.507e-01
7.497e-01,6.277e-01
7.542e-01,6.053e-01
7.587e-01,5.836e-01
7.631e-01,5.626e-01
7.676e-01,5.422e-01
7.721e-01,5.224e-01
7.766e-01,5.032e-01
7.810e-01,4.846e-01
7.855e-01,4.666e-01
7.900e-01,4.492e-01
7.945e-01,4.323e-01
7.989e-01,4.160e-01
8.034e-01,4.003e-01
8.079e-01,3.850e-01
8.124e-01,3.703e-01
8.169e-01,3.560e-01
8.213e-01,3.423e-01
8.258e-01,3.290e-01
8.303e-01,3.162e-01
8.348e-01,3.038e-01
8.392e-01,2.919e-01
8.437e-01,2.804e-01
8.482e-01,2.693e-01
8.527e-01,2.586e-01
8.571e-01,2.482e-01
8.616e-01,2.383e-01
8.661e-01,2.287e-01
8.706e-01,2.195e-01
8.750e-01,2.106e-01
8.795e-01,2.021e-01
8.840e-01,1.939e-01
8.885e-01,1.859e-01
8.929e-01,1.783e-01


==> anc/03_results/strong_inf/total_probability/0_7.csv <==
transmittance,probability_density
2.500e-03,1.055e-52
7.500e-03,8.819e-27
1.250e-02,4.413e-18
1.750e-02,1.631e-13
2.250e-02,1.053e-10
2.750e-02,7.926e-09
3.250e-02,1.642e-07
3.750e-02,1.477e-06
4.250e-02,7.553e-06
4.750e-02,2.611e-05
5.250e-02,6.853e-05
5.750e-02,1.482e-04
6.250e-02,2.791e-04
6.750e-02,4.761e-04
7.250e-02,7.546e-04
7.750e-02,1.130e-03
8.250e-02,1.619e-03
8.750e-02,2.240e-03
9.250e-02,3.010e-03
9.750e-02,3.953e-03
1.025e-01,5.095e-03
1.075e-01,6.464e-03
1.125e-01,8.090e-03
1.175e-01,1.000e-02
1.225e-01,1.224e-02
1.275e-01,1.482e-02
1.325e-01,1.779e-02
1.375e-01,2.117e-02
1.425e-01,2.499e-02
1.475e-01,2.929e-02
1.525e-01,3.411e-02
1.575e-01,3.947e-02
1.625e-01,4.544e-02
1.675e-01,5.203e-02
1.725e-01,5.932e-02
1.775e-01,6.733e-02
1.825e-01,7.614e-02
1.875e-01,8.580e-02
1.925e-01,9.636e-02
1.975e-01,1.079e-01
2.025e-01,1.205e-01
2.075e-01,1.341e-01
2.125e-01,1.490e-01
2.175e-01,1.650e-01
2.225e-01,1.824e-01
2.275e-01,2.012e-01
2.325e-01,2.215e-01
2.375e-01,2.433e-01
2.425e-01,2.667e-01
2.475e-01,2.917e-01
2.525e-01,3.186e-01
2.575e-01,3.473e-01
2.625e-01,3.778e-01
2.675e-01,4.104e-01
2.725e-01,4.449e-01
2.775e-01,4.816e-01
2.825e-01,5.203e-01
2.875e-01,5.611e-01
2.925e-01,6.042e-01
2.975e-01,6.494e-01
3.025e-01,6.968e-01
3.075e-01,7.463e-01
3.125e-01,7.980e-01
3.175e-01,8.517e-01
3.225e-01,9.075e-01
3.275e-01,9.651e-01
3.325e-01,1.025e+00
3.375e-01,1.086e+00
3.425e-01,1.149e+00
3.475e-01,1.213e+00
3.525e-01,1.278e+00
3.575e-01,1.345e+00
3.625e-01,1.412e+00
3.675e-01,1.480e+00
3.725e-01,1.549e+00
3.775e-01,1.618e+00
3.825e-01,1.687e+00
3.875e-01,1.755e+00
3.925e-01,1.823e+00
3.975e-01,1.890e+00
4.025e-01,1.956e+00
4.075e-01,2.021e+00
4.125e-01,2.085e+00
4.175e-01,2.146e+00
4.225e-01,2.206e+00
4.275e-01,2.264e+00
4.325e-01,2.319e+00
4.375e-01,2.371e+00
4.425e-01,2.421e+00
4.475e-01,2.468e+00
4.525e-01,2.511e+00
4.575e-01,2.552e+00
4.625e-01,2.589e+00
4.675e-01,2.622e+00
4.725e-01,2.653e+00
4.775e-01,2.679e+00
4.825e-01,2.702e+00
4.875e-01,2.721e+00
4.925e-01,2.736e+00
4.975e-01,2.748e+00
5.025e-01,2.756e+00
5.075e-01,2.760e+00
5.125e-01,2.761e+00
5.175e-01,2.758e+00
5.225e-01,2.752e+00
5.275e-01,2.742e+00
5.325e-01,2.729e+00
5.375e-01,2.713e+00
5.425e-01,2.694e+00
5.475e-01,2.672e+00
5.525e-01,2.647e+00
5.575e-01,2.620e+00
5.625e-01,2.590e+00
5.675e-01,2.558e+00
5.725e-01,2.523e+00
5.775e-01,2.487e+00
5.825e-01,2.448e+00
5.875e-01,2.408e+00
5.925e-01,2.367e+00
5.975e-01,2.323e+00
6.025e-01,2.279e+00
6.075e-01,2.233e+00
6.125e-01,2.187e+00
6.175e-01,2.139e+00
6.225e-01,2.091e+00
6.275e-01,2.042e+00
6.325e-01,1.993e+00
6.375e-01,1.944e+00
6.425e-01,1.894e+00
6.475e-01,1.844e+00
6.525e-01,1.794e+00
6.575e-01,1.744e+00
6.625e-01,1.694e+00
6.675e-01,1.645e+00
6.725e-01,1.596e+00
6.775e-01,1.547e+00
6.825e-01,1.499e+00
6.875e-01,1.452e+00
6.925e-01,1.405e+00
6.975e-01,1.359e+00
7.025e-01,1.313e+00
7.075e-01,1.269e+00
7.125e-01,1.225e+00
7.175e-01,1.182e+00
7.225e-01,1.139e+00
7.275e-01,1.098e+00
7.325e-01,1.058e+00
7.375e-01,1.019e+00
7.425e-01,9.801e-01
7.475e-01,9.427e-01
7.525e-01,9.063e-01
7.575e-01,8.709e-01
7.625e-01,8.364e-01
7.675e-01,8.030e-01
7.725e-01,7.705e-01
7.775e-01,7.391e-01
7.825e-01,7.086e-01
7.875e-01,6.791e-01
7.925e-01,6.505e-01
7.975e-01,6.229e-01
8.025e-01,5.962e-01
8.075e-01,5.705e-01
8.125e-01,5.457e-01
8.175e-01,5.217e-01
8.225e-01,4.986e-01
8.275e-01,4.764e-01
8.325e-01,4.550e-01
8.375e-01,4.344e-01
8.425e-01,4.146e-01
8.475e-01,3.956e-01
8.525e-01,3.773e-01
8.575e-01,3.598e-01
8.625e-01,3.429e-01
8.675e-01,3.268e-01
8.725e-01,3.113e-01
8.775e-01,2.965e-01
8.825e-01,2.823e-01
8.875e-01,2.687e-01
8.925e-01,2.557e-01
8.975e-01,2.433e-01
9.025e-01,2.314e-01
9.075e-01,2.200e-01
9.125e-01,2.091e-01
9.175e-01,1.987e-01
9.225e-01,1.888e-01
9.275e-01,1.794e-01
9.325e-01,1.703e-01
9.375e-01,1.617e-01
9.425e-01,1.535e-01
9.475e-01,1.457e-01
9.525e-01,1.383e-01
9.575e-01,1.312e-01
9.625e-01,1.244e-01
9.675e-01,1.180e-01
9.725e-01,1.118e-01
9.775e-01,1.060e-01
9.825e-01,1.005e-01
9.875e-01,9.521e-02
9.925e-01,9.021e-02
9.975e-01,8.545e-02


==> anc/03_results/strong_inf/total_probability/0_75.csv <==
transmittance,probability_density
2.500e-03,8.519e-62
7.500e-03,1.834e-29
1.250e-02,6.600e-19
1.750e-02,1.669e-13
2.250e-02,2.866e-10
2.750e-02,3.559e-08
3.250e-02,9.249e-07
3.750e-02,8.773e-06
4.250e-02,4.192e-05
4.750e-02,1.234e-04
5.250e-02,2.559e-04
5.750e-02,4.112e-04
6.250e-02,5.519e-04
6.750e-02,6.595e-04
7.250e-02,7.441e-04
7.750e-02,8.324e-04
8.250e-02,9.522e-04
8.750e-02,1.122e-03
9.250e-02,1.351e-03
9.750e-02,1.640e-03
1.025e-01,1.990e-03
1.075e-01,2.400e-03
1.125e-01,2.876e-03
1.175e-01,3.426e-03
1.225e-01,4.065e-03
1.275e-01,4.810e-03
1.325e-01,5.684e-03
1.375e-01,6.713e-03
1.425e-01,7.925e-03
1.475e-01,9.348e-03
1.525e-01,1.101e-02
1.575e-01,1.295e-02
1.625e-01,1.518e-02
1.675e-01,1.773e-02
1.725e-01,2.063e-02
1.775e-01,2.391e-02
1.825e-01,2.759e-02
1.875e-01,3.170e-02
1.925e-01,3.626e-02
1.975e-01,4.130e-02
2.025e-01,4.686e-02
2.075e-01,5.296e-02
2.125e-01,5.964e-02
2.175e-01,6.694e-02
2.225e-01,7.491e-02
2.275e-01,8.358e-02
2.325e-01,9.300e-02
2.375e-01,1.032e-01
2.425e-01,1.143e-01
2.475e-01,1.263e-01
2.525e-01,1.393e-01
2.575e-01,1.532e-01
2.625e-01,1.683e-01
2.675e-01,1.845e-01
2.725e-01,2.019e-01
2.775e-01,2.205e-01
2.825e-01,2.405e-01
2.875e-01,2.618e-01
2.925e-01,2.846e-01
2.975e-01,3.089e-01
3.025e-01,3.348e-01
3.075e-01,3.623e-01
3.125e-01,3.916e-01
3.175e-01,4.225e-01
3.225e-01,4.553e-01
3.275e-01,4.900e-01
3.325e-01,5.265e-01
3.375e-01,5.651e-01
3.425e-01,6.056e-01
3.475e-01,6.481e-01
3.525e-01,6.927e-01
3.575e-01,7.394e-01
3.625e-01,7.881e-01
3.675e-01,8.388e-01
3.725e-01,8.916e-01
3.775e-01,9.463e-01
3.825e-01,1.003e+00
3.875e-01,1.061e+00
3.925e-01,1.122e+00
3.975e-01,1.184e+00
4.025e-01,1.247e+00
4.075e-01,1.312e+00
4.125e-01,1.378e+00
4.175e-01,1.445e+00
4.225e-01,1.513e+00
4.275e-01,1.581e+00
4.325e-01,1.650e+00
4.375e-01,1.720e+00
4.425e-01,1.789e+00
4.475e-01,1.858e+00
4.525e-01,1.926e+00
4.575e-01,1.994e+00
4.625e-01,2.061e+00
4.675e-01,2.126e+00
4.725e-01,2.190e+00
4.775e-01,2.252e+00
4.825e-01,2.312e+00
4.875e-01,2.370e+00
4.925e-01,2.425e+00
4.975e-01,2.478e+00
5.025e-01,2.527e+00
5.075e-01,2.574e+00
5.125e-01,2.617e+00
5.175e-01,2.657e+00
5.225e-01,2.694e+00
5.275e-01,2.727e+00
5.325e-01,2.755e+00
5.375e-01,2.781e+00
5.425e-01,2.802e+00
5.475e-01,2.819e+00
5.525e-01,2.832e+00
5.575e-01,2.842e+00
5.625e-01,2.847e+00
5.675e-01,2.848e+00
5.725e-01,2.846e+00
5.775e-01,2.839e+00
5.825e-01,2.829e+00
5.875e-01,2.816e+00
5.925e-01,2.799e+00
5.975e-01,2.778e+00
6.025e-01,2.754e+00
6.075e-01,2.727e+00
6.125e-01,2.697e+00
6.175e-01,2.664e+00
6.225e-01,2.629e+00
6.275e-01,2.591e+00
6.325e-01,2.551e+00
6.375e-01,2.508e+00
6.425e-01,2.464e+00
6.475e-01,2.418e+00
6.525e-01,2.370e+00
6.575e-01,2.321e+00
6.625e-01,2.270e+00
6.675e-01,2.218e+00
6.725e-01,2.166e+00
6.775e-01,2.112e+00
6.825e-01,2.058e+00
6.875e-01,2.004e+00
6.925e-01,1.949e+00
6.975e-01,1.894e+00
7.025e-01,1.839e+00
7.075e-01,1.784e+00
7.125e-01,1.729e+00
7.175e-01,1.675e+00
7.225e-01,1.621e+00
7.275e-01,1.567e+00
7.325e-01,1.514e+00
7.375e-01,1.462e+00
7.425e-01,1.410e+00
7.475e-01,1.360e+00
7.525e-01,1.310e+00
7.575e-01,1.261e+00
7.625e-01,1.213e+00
7.675e-01,1.166e+00
7.725e-01,1.120e+00
7.775e-01,1.075e+00
7.825e-01,1.031e+00
7.875e-01,9.887e-01
7.925e-01,9.473e-01
7.975e-01,9.071e-01
8.025e-01,8.681e-01
8.075e-01,8.302e-01
8.125e-01,7.936e-01
8.175e-01,7.581e-01
8.225e-01,7.238e-01
8.275e-01,6.907e-01
8.325e-01,6.587e-01
8.375e-01,6.279e-01
8.425e-01,5.983e-01
8.475e-01,5.697e-01
8.525e-01,5.422e-01
8.575e-01,5.158e-01
8.625e-01,4.904e-01
8.675e-01,4.661e-01
8.725e-01,4.428e-01
8.775e-01,4.204e-01
8.825e-01,3.990e-01
8.875e-01,3.785e-01
8.925e-01,3.590e-01
8.975e-01,3.402e-01
9.025e-01,3.224e-01
9.075e-01,3.053e-01
9.125e-01,2.890e-01
9.175e-01,2.735e-01
9.225e-01,2.587e-01
9.275e-01,2.447e-01
9.325e-01,2.313e-01
9.375e-01,2.185e-01
9.425e-01,2.064e-01
9.475e-01,1.949e-01
9.525e-01,1.840e-01
9.575e-01,1.736e-01
9.625e-01,1.638e-01
9.675e-01,1.544e-01
9.725e-01,1.456e-01
9.775e-01,1.372e-01
9.825e-01,1.292e-01
9.875e-01,1.217e-01
9.925e-01,1.146e-01
9.975e-01,1.079e-01


==> anc/03_results/strong_inf/total_probability/0_8.csv <==
transmittance,probability_density
2.500e-03,3.250e-113
7.500e-03,9.251e-60
1.250e-02,5.314e-41
1.750e-02,9.300e-31
2.250e-02,3.347e-24
2.750e-02,1.226e-19
3.250e-02,2.717e-16
3.750e-02,9.401e-14
4.250e-02,8.875e-12
4.750e-02,3.252e-10
5.250e-02,5.850e-09
5.750e-02,6.090e-08
6.250e-02,4.129e-07
6.750e-02,1.990e-06
7.250e-02,7.294e-06
7.750e-02,2.141e-05
8.250e-02,5.244e-05
8.750e-02,1.108e-04
9.250e-02,2.077e-04
9.750e-02,3.529e-04
1.025e-01,5.538e-04
1.075e-01,8.149e-04
1.125e-01,1.139e-03
1.175e-01,1.526e-03
1.225e-01,1.979e-03
1.275e-01,2.498e-03
1.325e-01,3.086e-03
1.375e-01,3.749e-03
1.425e-01,4.493e-03
1.475e-01,5.325e-03
1.525e-01,6.254e-03
1.575e-01,7.289e-03
1.625e-01,8.439e-03
1.675e-01,9.714e-03
1.725e-01,1.112e-02
1.775e-01,1.267e-02
1.825e-01,1.438e-02
1.875e-01,1.625e-02
1.925e-01,1.829e-02
1.975e-01,2.053e-02
2.025e-01,2.298e-02
2.075e-01,2.566e-02
2.125e-01,2.859e-02
2.175e-01,3.178e-02
2.225e-01,3.528e-02
2.275e-01,3.910e-02
2.325e-01,4.327e-02
2.375e-01,4.782e-02
2.425e-01,5.278e-02
2.475e-01,5.819e-02
2.525e-01,6.407e-02
2.575e-01,7.046e-02
2.625e-01,7.740e-02
2.675e-01,8.493e-02
2.725e-01,9.307e-02
2.775e-01,1.019e-01
2.825e-01,1.114e-01
2.875e-01,1.217e-01
2.925e-01,1.327e-01
2.975e-01,1.446e-01
3.025e-01,1.573e-01
3.075e-01,1.710e-01
3.125e-01,1.857e-01
3.175e-01,2.014e-01
3.225e-01,2.182e-01
3.275e-01,2.362e-01
3.325e-01,2.553e-01
3.375e-01,2.757e-01
3.425e-01,2.975e-01
3.475e-01,3.206e-01
3.525e-01,3.452e-01
3.575e-01,3.714e-01
3.625e-01,3.991e-01
3.675e-01,4.285e-01
3.725e-01,4.597e-01
3.775e-01,4.926e-01
3.825e-01,5.275e-01
3.875e-01,5.642e-01
3.925e-01,6.030e-01
3.975e-01,6.438e-01
4.025e-01,6.867e-01
4.075e-01,7.317e-01
4.125e-01,7.788e-01
4.175e-01,8.282e-01
4.225e-01,8.797e-01
4.275e-01,9.333e-01
4.325e-01,9.891e-01
4.375e-01,1.047e+00
4.425e-01,1.107e+00
4.475e-01,1.169e+00
4.525e-01,1.233e+00
4.575e-01,1.298e+00
4.625e-01,1.365e+00
4.675e-01,1.434e+00
4.725e-01,1.504e+00
4.775e-01,1.575e+00
4.825e-01,1.647e+00
4.875e-01,1.720e+00
4.925e-01,1.793e+00
4.975e-01,1.867e+00
5.025e-01,1.940e+00
5.075e-01,2.013e+00
5.125e-01,2.086e+00
5.175e-01,2.157e+00
5.225e-01,2.228e+00
5.275e-01,2.297e+00
5.325e-01,2.364e+00
5.375e-01,2.429e+00
5.425e-01,2.492e+00
5.475e-01,2.552e+00
5.525e-01,2.609e+00
5.575e-01,2.663e+00
5.625e-01,2.714e+00
5.675e-01,2.761e+00
5.725e-01,2.804e+00
5.775e-01,2.844e+00
5.825e-01,2.879e+00
5.875e-01,2.910e+00
5.925e-01,2.936e+00
5.975e-01,2.958e+00
6.025e-01,2.976e+00
6.075e-01,2.989e+00
6.125e-01,2.997e+00
6.175e-01,3.000e+00
6.225e-01,2.999e+00
6.275e-01,2.994e+00
6.325e-01,2.984e+00
6.375e-01,2.970e+00
6.425e-01,2.951e+00
6.475e-01,2.928e+00
6.525e-01,2.902e+00
6.575e-01,2.871e+00
6.625e-01,2.837e+00
6.675e-01,2.800e+00
6.725e-01,2.759e+00
6.775e-01,2.715e+00
6.825e-01,2.669e+00
6.875e-01,2.619e+00
6.925e-01,2.568e+00
6.975e-01,2.514e+00
7.025e-01,2.458e+00
7.075e-01,2.401e+00
7.125e-01,2.342e+00
7.175e-01,2.282e+00
7.225e-01,2.221e+00
7.275e-01,2.159e+00
7.325e-01,2.096e+00
7.375e-01,2.033e+00
7.425e-01,1.970e+00
7.475e-01,1.907e+00
7.525e-01,1.843e+00
7.575e-01,1.780e+00
7.625e-01,1.718e+00
7.675e-01,1.655e+00
7.725e-01,1.594e+00
7.775e-01,1.533e+00
7.825e-01,1.473e+00
7.875e-01,1.415e+00
7.925e-01,1.357e+00
7.975e-01,1.300e+00
8.025e-01,1.245e+00
8.075e-01,1.191e+00
8.125e-01,1.138e+00
8.175e-01,1.087e+00
8.225e-01,1.037e+00
8.275e-01,9.890e-01
8.325e-01,9.421e-01
8.375e-01,8.967e-01
8.425e-01,8.529e-01
8.475e-01,8.105e-01
8.525e-01,7.697e-01
8.575e-01,7.304e-01
8.625e-01,6.926e-01
8.675e-01,6.563e-01
8.725e-01,6.214e-01
8.775e-01,5.880e-01
8.825e-01,5.560e-01
8.875e-01,5.254e-01
8.925e-01,4.961e-01
8.975e-01,4.682e-01
9.025e-01,4.416e-01
9.075e-01,4.162e-01
9.125e-01,3.920e-01
9.175e-01,3.690e-01
9.225e-01,3.472e-01
9.275e-01,3.264e-01
9.325e-01,3.067e-01
9.375e-01,2.881e-01
9.425e-01,2.704e-01
9.475e-01,2.537e-01
9.525e-01,2.378e-01
9.575e-01,2.229e-01
9.625e-01,2.088e-01
9.675e-01,1.954e-01
9.725e-01,1.829e-01
9.775e-01,1.710e-01
9.825e-01,1.599e-01
9.875e-01,1.494e-01
9.925e-01,1.395e-01
9.975e-01,1.302e-01


==> anc/03_results/strong_inf/total_probability/0_85.csv <==
transmittance,probability_density
2.500e-03,6.315e-143
7.500e-03,3.387e-72
1.250e-02,8.159e-48
1.750e-02,1.052e-34
2.250e-02,1.933e-26
2.750e-02,8.842e-21
3.250e-02,1.055e-16
3.750e-02,1.138e-13
4.250e-02,2.299e-11
4.750e-02,1.375e-09
5.250e-02,3.296e-08
5.750e-02,3.913e-07
6.250e-02,2.673e-06
6.750e-02,1.174e-05
7.250e-02,3.609e-05
7.750e-02,8.282e-05
8.250e-02,1.495e-04
8.750e-02,2.221e-04
9.250e-02,2.823e-04
9.750e-02,3.191e-04
1.025e-01,3.339e-04
1.075e-01,3.370e-04
1.125e-01,3.403e-04
1.175e-01,3.532e-04
1.225e-01,3.809e-04
1.275e-01,4.275e-04
1.325e-01,4.974e-04
1.375e-01,5.967e-04
1.425e-01,7.331e-04
1.475e-01,9.148e-04
1.525e-01,1.150e-03
1.575e-01,1.444e-03
1.625e-01,1.804e-03
1.675e-01,2.232e-03
1.725e-01,2.731e-03
1.775e-01,3.304e-03
1.825e-01,3.953e-03
1.875e-01,4.684e-03
1.925e-01,5.504e-03
1.975e-01,6.421e-03
2.025e-01,7.447e-03
2.075e-01,8.594e-03
2.125e-01,9.877e-03
2.175e-01,1.131e-02
2.225e-01,1.291e-02
2.275e-01,1.468e-02
2.325e-01,1.664e-02
2.375e-01,1.882e-02
2.425e-01,2.121e-02
2.475e-01,2.384e-02
2.525e-01,2.674e-02
2.575e-01,2.991e-02
2.625e-01,3.338e-02
2.675e-01,3.718e-02
2.725e-01,4.132e-02
2.775e-01,4.585e-02
2.825e-01,5.077e-02
2.875e-01,5.612e-02
2.925e-01,6.192e-02
2.975e-01,6.820e-02
3.025e-01,7.497e-02
3.075e-01,8.228e-02
3.125e-01,9.013e-02
3.175e-01,9.856e-02
3.225e-01,1.076e-01
3.275e-01,1.173e-01
3.325e-01,1.276e-01
3.375e-01,1.386e-01
3.425e-01,1.503e-01
3.475e-01,1.628e-01
3.525e-01,1.761e-01
3.575e-01,1.903e-01
3.625e-01,2.054e-01
3.675e-01,2.214e-01
3.725e-01,2.384e-01
3.775e-01,2.566e-01
3.825e-01,2.758e-01
3.875e-01,2.962e-01
3.925e-01,3.179e-01
3.975e-01,3.409e-01
4.025e-01,3.653e-01
4.075e-01,3.912e-01
4.125e-01,4.186e-01
4.175e-01,4.477e-01
4.225e-01,4.784e-01
4.275e-01,5.110e-01
4.325e-01,5.454e-01
4.375e-01,5.817e-01
4.425e-01,6.201e-01
4.475e-01,6.605e-01
4.525e-01,7.031e-01
4.575e-01,7.479e-01
4.625e-01,7.950e-01
4.675e-01,8.444e-01
4.725e-01,8.962e-01
4.775e-01,9.503e-01
4.825e-01,1.007e+00
4.875e-01,1.066e+00
4.925e-01,1.127e+00
4.975e-01,1.191e+00
5.025e-01,1.257e+00
5.075e-01,1.325e+00
5.125e-01,1.395e+00
5.175e-01,1.468e+00
5.225e-01,1.542e+00
5.275e-01,1.618e+00
5.325e-01,1.695e+00
5.375e-01,1.774e+00
5.425e-01,1.854e+00
5.475e-01,1.934e+00
5.525e-01,2.015e+00
5.575e-01,2.096e+00
5.625e-01,2.177e+00
5.675e-01,2.258e+00
5.725e-01,2.337e+00
5.775e-01,2.415e+00
5.825e-01,2.492e+00
5.875e-01,2.567e+00
5.925e-01,2.639e+00
5.975e-01,2.709e+00
6.025e-01,2.775e+00
6.075e-01,2.838e+00
6.125e-01,2.897e+00
6.175e-01,2.952e+00
6.225e-01,3.003e+00
6.275e-01,3.049e+00
6.325e-01,3.090e+00
6.375e-01,3.125e+00
6.425e-01,3.156e+00
6.475e-01,3.181e+00
6.525e-01,3.200e+00
6.575e-01,3.214e+00
6.625e-01,3.221e+00
6.675e-01,3.223e+00
6.725e-01,3.220e+00
6.775e-01,3.210e+00
6.825e-01,3.195e+00
6.875e-01,3.175e+00
6.925e-01,3.149e+00
6.975e-01,3.118e+00
7.025e-01,3.082e+00
7.075e-01,3.042e+00
7.125e-01,2.997e+00
7.175e-01,2.947e+00
7.225e-01,2.894e+00
7.275e-01,2.837e+00
7.325e-01,2.777e+00
7.375e-01,2.714e+00
7.425e-01,2.648e+00
7.475e-01,2.580e+00
7.525e-01,2.510e+00
7.575e-01,2.438e+00
7.625e-01,2.365e+00
7.675e-01,2.290e+00
7.725e-01,2.215e+00
7.775e-01,2.139e+00
7.825e-01,2.062e+00
7.875e-01,1.986e+00
7.925e-01,1.910e+00
7.975e-01,1.834e+00
8.025e-01,1.760e+00
8.075e-01,1.685e+00
8.125e-01,1.612e+00
8.175e-01,1.541e+00
8.225e-01,1.470e+00
8.275e-01,1.401e+00
8.325e-01,1.334e+00
8.375e-01,1.268e+00
8.425e-01,1.205e+00
8.475e-01,1.143e+00
8.525e-01,1.083e+00
8.575e-01,1.025e+00
8.625e-01,9.687e-01
8.675e-01,9.149e-01
8.725e-01,8.630e-01
8.775e-01,8.133e-01
8.825e-01,7.657e-01
8.875e-01,7.201e-01
8.925e-01,6.765e-01
8.975e-01,6.349e-01
9.025e-01,5.953e-01
9.075e-01,5.577e-01
9.125e-01,5.219e-01
9.175e-01,4.880e-01
9.225e-01,4.558e-01
9.275e-01,4.254e-01
9.325e-01,3.967e-01
9.375e-01,3.696e-01
9.425e-01,3.440e-01
9.475e-01,3.200e-01
9.525e-01,2.974e-01
9.575e-01,2.761e-01
9.625e-01,2.562e-01
9.675e-01,2.375e-01
9.725e-01,2.200e-01
9.775e-01,2.036e-01
9.825e-01,1.883e-01
9.875e-01,1.741e-01
9.925e-01,1.608e-01
9.975e-01,1.484e-01


==> anc/03_results/strong_inf/total_probability/0_9.csv <==
transmittance,probability_density
2.500e-03,3.537e-245
7.500e-03,8.322e-132
1.250e-02,2.833e-91
1.750e-02,8.425e-69
2.250e-02,3.331e-54
2.750e-02,6.833e-44
3.250e-02,3.233e-36
3.750e-02,2.674e-30
4.250e-02,1.278e-25
4.750e-02,7.523e-22
5.250e-02,9.047e-19
5.750e-02,3.162e-16
6.250e-02,4.144e-14
6.750e-02,2.458e-12
7.250e-02,7.611e-11
7.750e-02,1.374e-09
8.250e-02,1.579e-08
8.750e-02,1.237e-07
9.250e-02,6.996e-07
9.750e-02,2.988e-06
1.025e-01,1.002e-05
1.075e-01,2.727e-05
1.125e-01,6.188e-05
1.175e-01,1.201e-04
1.225e-01,2.038e-04
1.275e-01,3.090e-04
1.325e-01,4.277e-04
1.375e-01,5.519e-04
1.425e-01,6.777e-04
1.475e-01,8.066e-04
1.525e-01,9.442e-04
1.575e-01,1.096e-03
1.625e-01,1.267e-03
1.675e-01,1.457e-03
1.725e-01,1.667e-03
1.775e-01,1.899e-03
1.825e-01,2.156e-03
1.875e-01,2.446e-03
1.925e-01,2.778e-03
1.975e-01,3.163e-03
2.025e-01,3.611e-03
2.075e-01,4.132e-03
2.125e-01,4.732e-03
2.175e-01,5.420e-03
2.225e-01,6.202e-03
2.275e-01,7.086e-03
2.325e-01,8.082e-03
2.375e-01,9.201e-03
2.425e-01,1.046e-02
2.475e-01,1.186e-02
2.525e-01,1.342e-02
2.575e-01,1.516e-02
2.625e-01,1.707e-02
2.675e-01,1.916e-02
2.725e-01,2.144e-02
2.775e-01,2.391e-02
2.825e-01,2.658e-02
2.875e-01,2.943e-02
2.925e-01,3.248e-02
2.975e-01,3.574e-02
3.025e-01,3.921e-02
3.075e-01,4.291e-02
3.125e-01,4.685e-02
3.175e-01,5.106e-02
3.225e-01,5.556e-02
3.275e-01,6.037e-02
3.325e-01,6.553e-02
3.375e-01,7.107e-02
3.425e-01,7.701e-02
3.475e-01,8.339e-02
3.525e-01,9.025e-02
3.575e-01,9.762e-02
3.625e-01,1.055e-01
3.675e-01,1.140e-01
3.725e-01,1.231e-01
3.775e-01,1.329e-01
3.825e-01,1.434e-01
3.875e-01,1.546e-01
3.925e-01,1.665e-01
3.975e-01,1.793e-01
4.025e-01,1.930e-01
4.075e-01,2.076e-01
4.125e-01,2.231e-01
4.175e-01,2.397e-01
4.225e-01,2.573e-01
4.275e-01,2.760e-01
4.325e-01,2.960e-01
4.375e-01,3.171e-01
4.425e-01,3.396e-01
4.475e-01,3.634e-01
4.525e-01,3.887e-01
4.575e-01,4.155e-01
4.625e-01,4.439e-01
4.675e-01,4.739e-01
4.725e-01,5.057e-01
4.775e-01,5.394e-01
4.825e-01,5.749e-01
4.875e-01,6.125e-01
4.925e-01,6.521e-01
4.975e-01,6.940e-01
5.025e-01,7.381e-01
5.075e-01,7.846e-01
5.125e-01,8.336e-01
5.175e-01,8.852e-01
5.225e-01,9.394e-01
5.275e-01,9.962e-01
5.325e-01,1.056e+00
5.375e-01,1.118e+00
5.425e-01,1.184e+00
5.475e-01,1.252e+00
5.525e-01,1.323e+00
5.575e-01,1.396e+00
5.625e-01,1.473e+00
5.675e-01,1.552e+00
5.725e-01,1.634e+00
5.775e-01,1.718e+00
5.825e-01,1.804e+00
5.875e-01,1.892e+00
5.925e-01,1.982e+00
5.975e-01,2.073e+00
6.025e-01,2.165e+00
6.075e-01,2.258e+00
6.125e-01,2.351e+00
6.175e-01,2.444e+00
6.225e-01,2.536e+00
6.275e-01,2.627e+00
6.325e-01,2.717e+00
6.375e-01,2.804e+00
6.425e-01,2.888e+00
6.475e-01,2.970e+00
6.525e-01,3.047e+00
6.575e-01,3.120e+00
6.625e-01,3.189e+00
6.675e-01,3.252e+00
6.725e-01,3.309e+00
6.775e-01,3.360e+00
6.825e-01,3.405e+00
6.875e-01,3.443e+00
6.925e-01,3.474e+00
6.975e-01,3.497e+00
7.025e-01,3.513e+00
7.075e-01,3.521e+00
7.125e-01,3.522e+00
7.175e-01,3.515e+00
7.225e-01,3.500e+00
7.275e-01,3.478e+00
7.325e-01,3.448e+00
7.375e-01,3.412e+00
7.425e-01,3.368e+00
7.475e-01,3.318e+00
7.525e-01,3.262e+00
7.575e-01,3.200e+00
7.625e-01,3.132e+00
7.675e-01,3.060e+00
7.725e-01,2.983e+00
7.775e-01,2.902e+00
7.825e-01,2.818e+00
7.875e-01,2.731e+00
7.925e-01,2.641e+00
7.975e-01,2.549e+00
8.025e-01,2.455e+00
8.075e-01,2.361e+00
8.125e-01,2.266e+00
8.175e-01,2.170e+00
8.225e-01,2.075e+00
8.275e-01,1.980e+00
8.325e-01,1.886e+00
8.375e-01,1.794e+00
8.425e-01,1.703e+00
8.475e-01,1.614e+00
8.525e-01,1.527e+00
8.575e-01,1.442e+00
8.625e-01,1.359e+00
8.675e-01,1.280e+00
8.725e-01,1.202e+00
8.775e-01,1.128e+00
8.825e-01,1.057e+00
8.875e-01,9.885e-01
8.925e-01,9.231e-01
8.975e-01,8.608e-01
9.025e-01,8.015e-01
9.075e-01,7.451e-01
9.125e-01,6.918e-01
9.175e-01,6.413e-01
9.225e-01,5.937e-01
9.275e-01,5.488e-01
9.325e-01,5.067e-01
9.375e-01,4.671e-01
9.425e-01,4.301e-01
9.475e-01,3.955e-01
9.525e-01,3.632e-01
9.575e-01,3.331e-01
9.625e-01,3.051e-01
9.675e-01,2.792e-01
9.725e-01,2.551e-01
9.775e-01,2.328e-01
9.825e-01,2.122e-01
9.875e-01,1.933e-01
9.925e-01,1.758e-01
9.975e-01,1.597e-01


==> anc/03_results/strong_inf/total_probability/0_95.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,6.606e-173
1.250e-02,2.396e-116
1.750e-02,2.226e-85
2.250e-02,1.662e-65
2.750e-02,1.227e-51
3.250e-02,1.903e-41
3.750e-02,1.072e-33
4.250e-02,1.172e-27
4.750e-02,7.165e-23
5.250e-02,4.964e-19
5.750e-02,6.361e-16
6.250e-02,2.145e-13
6.750e-02,2.469e-11
7.250e-02,1.181e-09
7.750e-02,2.735e-08
8.250e-02,3.452e-07
8.750e-02,2.611e-06
9.250e-02,1.278e-05
9.750e-02,4.311e-05
1.025e-01,1.054e-04
1.075e-01,1.952e-04
1.125e-01,2.838e-04
1.175e-01,3.353e-04
1.225e-01,3.336e-04
1.275e-01,2.937e-04
1.325e-01,2.480e-04
1.375e-01,2.248e-04
1.425e-01,2.350e-04
1.475e-01,2.743e-04
1.525e-01,3.321e-04
1.575e-01,4.012e-04
1.625e-01,4.812e-04
1.675e-01,5.766e-04
1.725e-01,6.929e-04
1.775e-01,8.330e-04
1.825e-01,9.965e-04
1.875e-01,1.182e-03
1.925e-01,1.387e-03
1.975e-01,1.615e-03
2.025e-01,1.868e-03
2.075e-01,2.151e-03
2.125e-01,2.467e-03
2.175e-01,2.816e-03
2.225e-01,3.196e-03
2.275e-01,3.604e-03
2.325e-01,4.035e-03
2.375e-01,4.490e-03
2.425e-01,4.970e-03
2.475e-01,5.483e-03
2.525e-01,6.038e-03
2.575e-01,6.649e-03
2.625e-01,7.326e-03
2.675e-01,8.082e-03
2.725e-01,8.926e-03
2.775e-01,9.866e-03
2.825e-01,1.091e-02
2.875e-01,1.206e-02
2.925e-01,1.332e-02
2.975e-01,1.471e-02
3.025e-01,1.622e-02
3.075e-01,1.787e-02
3.125e-01,1.966e-02
3.175e-01,2.162e-02
3.225e-01,2.375e-02
3.275e-01,2.608e-02
3.325e-01,2.861e-02
3.375e-01,3.137e-02
3.425e-01,3.438e-02
3.475e-01,3.767e-02
3.525e-01,4.125e-02
3.575e-01,4.516e-02
3.625e-01,4.942e-02
3.675e-01,5.405e-02
3.725e-01,5.907e-02
3.775e-01,6.451e-02
3.825e-01,7.039e-02
3.875e-01,7.671e-02
3.925e-01,8.351e-02
3.975e-01,9.079e-02
4.025e-01,9.858e-02
4.075e-01,1.069e-01
4.125e-01,1.158e-01
4.175e-01,1.252e-01
4.225e-01,1.353e-01
4.275e-01,1.460e-01
4.325e-01,1.574e-01
4.375e-01,1.696e-01
4.425e-01,1.825e-01
4.475e-01,1.963e-01
4.525e-01,2.110e-01
4.575e-01,2.266e-01
4.625e-01,2.433e-01
4.675e-01,2.610e-01
4.725e-01,2.799e-01
4.775e-01,3.000e-01
4.825e-01,3.213e-01
4.875e-01,3.440e-01
4.925e-01,3.680e-01
4.975e-01,3.936e-01
5.025e-01,4.207e-01
5.075e-01,4.493e-01
5.125e-01,4.797e-01
5.175e-01,5.118e-01
5.225e-01,5.459e-01
5.275e-01,5.818e-01
5.325e-01,6.198e-01
5.375e-01,6.600e-01
5.425e-01,7.025e-01
5.475e-01,7.474e-01
5.525e-01,7.949e-01
5.575e-01,8.450e-01
5.625e-01,8.979e-01
5.675e-01,9.538e-01
5.725e-01,1.013e+00
5.775e-01,1.075e+00
5.825e-01,1.140e+00
5.875e-01,1.209e+00
5.925e-01,1.282e+00
5.975e-01,1.358e+00
6.025e-01,1.438e+00
6.075e-01,1.522e+00
6.125e-01,1.609e+00
6.175e-01,1.700e+00
6.225e-01,1.795e+00
6.275e-01,1.893e+00
6.325e-01,1.994e+00
6.375e-01,2.098e+00
6.425e-01,2.205e+00
6.475e-01,2.314e+00
6.525e-01,2.425e+00
6.575e-01,2.538e+00
6.625e-01,2.651e+00
6.675e-01,2.764e+00
6.725e-01,2.877e+00
6.775e-01,2.988e+00
6.825e-01,3.097e+00
6.875e-01,3.203e+00
6.925e-01,3.305e+00
6.975e-01,3.402e+00
7.025e-01,3.494e+00
7.075e-01,3.580e+00
7.125e-01,3.658e+00
7.175e-01,3.728e+00
7.225e-01,3.790e+00
7.275e-01,3.842e+00
7.325e-01,3.884e+00
7.375e-01,3.916e+00
7.425e-01,3.937e+00
7.475e-01,3.947e+00
7.525e-01,3.946e+00
7.575e-01,3.934e+00
7.625e-01,3.910e+00
7.675e-01,3.876e+00
7.725e-01,3.830e+00
7.775e-01,3.775e+00
7.825e-01,3.709e+00
7.875e-01,3.635e+00
7.925e-01,3.551e+00
7.975e-01,3.460e+00
8.025e-01,3.362e+00
8.075e-01,3.257e+00
8.125e-01,3.147e+00
8.175e-01,3.032e+00
8.225e-01,2.913e+00
8.275e-01,2.791e+00
8.325e-01,2.667e+00
8.375e-01,2.541e+00
8.425e-01,2.416e+00
8.475e-01,2.290e+00
8.525e-01,2.165e+00
8.575e-01,2.042e+00
8.625e-01,1.920e+00
8.675e-01,1.802e+00
8.725e-01,1.686e+00
8.775e-01,1.574e+00
8.825e-01,1.466e+00
8.875e-01,1.362e+00
8.925e-01,1.263e+00
8.975e-01,1.168e+00
9.025e-01,1.077e+00
9.075e-01,9.914e-01
9.125e-01,9.105e-01
9.175e-01,8.342e-01
9.225e-01,7.627e-01
9.275e-01,6.958e-01
9.325e-01,6.334e-01
9.375e-01,5.754e-01
9.425e-01,5.216e-01
9.475e-01,4.718e-01
9.525e-01,4.259e-01
9.575e-01,3.837e-01
9.625e-01,3.450e-01
9.675e-01,3.097e-01
9.725e-01,2.774e-01
9.775e-01,2.480e-01
9.825e-01,2.213e-01
9.875e-01,1.971e-01
9.925e-01,1.752e-01
9.975e-01,1.555e-01


==> anc/03_results/strong_inf/total_probability/1_0.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,7.153e-241
1.750e-02,4.475e-184
2.250e-02,9.887e-147
2.750e-02,4.969e-120
3.250e-02,6.500e-100
3.750e-02,3.308e-84
4.250e-02,1.269e-71
4.750e-02,2.411e-61
5.250e-02,8.026e-53
5.750e-02,1.132e-45
6.250e-02,1.279e-39
6.750e-02,1.863e-34
7.250e-02,5.012e-30
7.750e-02,3.297e-26
8.250e-02,6.613e-23
8.750e-02,4.825e-20
9.250e-02,1.479e-17
9.750e-02,2.141e-15
1.025e-01,1.614e-13
1.075e-01,6.876e-12
1.125e-01,1.774e-10
1.175e-01,2.938e-09
1.225e-01,3.285e-08
1.275e-01,2.590e-07
1.325e-01,1.495e-06
1.375e-01,6.527e-06
1.425e-01,2.221e-05
1.475e-01,6.048e-05
1.525e-01,1.351e-04
1.575e-01,2.531e-04
1.625e-01,4.071e-04
1.675e-01,5.754e-04
1.725e-01,7.318e-04
1.775e-01,8.586e-04
1.825e-01,9.516e-04
1.875e-01,1.018e-03
1.925e-01,1.066e-03
1.975e-01,1.104e-03
2.025e-01,1.132e-03
2.075e-01,1.149e-03
2.125e-01,1.155e-03
2.175e-01,1.153e-03
2.225e-01,1.156e-03
2.275e-01,1.185e-03
2.325e-01,1.261e-03
2.375e-01,1.407e-03
2.425e-01,1.633e-03
2.475e-01,1.941e-03
2.525e-01,2.321e-03
2.575e-01,2.755e-03
2.625e-01,3.225e-03
2.675e-01,3.716e-03
2.725e-01,4.221e-03
2.775e-01,4.740e-03
2.825e-01,5.283e-03
2.875e-01,5.861e-03
2.925e-01,6.489e-03
2.975e-01,7.181e-03
3.025e-01,7.945e-03
3.075e-01,8.788e-03
3.125e-01,9.709e-03
3.175e-01,1.071e-02
3.225e-01,1.179e-02
3.275e-01,1.294e-02
3.325e-01,1.419e-02
3.375e-01,1.554e-02
3.425e-01,1.701e-02
3.475e-01,1.863e-02
3.525e-01,2.043e-02
3.575e-01,2.245e-02
3.625e-01,2.469e-02
3.675e-01,2.720e-02
3.725e-01,3.000e-02
3.775e-01,3.308e-02
3.825e-01,3.647e-02
3.875e-01,4.016e-02
3.925e-01,4.416e-02
3.975e-01,4.847e-02
4.025e-01,5.309e-02
4.075e-01,5.802e-02
4.125e-01,6.326e-02
4.175e-01,6.884e-02
4.225e-01,7.477e-02
4.275e-01,8.105e-02
4.325e-01,8.772e-02
4.375e-01,9.480e-02
4.425e-01,1.023e-01
4.475e-01,1.103e-01
4.525e-01,1.188e-01
4.575e-01,1.278e-01
4.625e-01,1.373e-01
4.675e-01,1.475e-01
4.725e-01,1.583e-01
4.775e-01,1.698e-01
4.825e-01,1.821e-01
4.875e-01,1.950e-01
4.925e-01,2.089e-01
4.975e-01,2.236e-01
5.025e-01,2.392e-01
5.075e-01,2.559e-01
5.125e-01,2.737e-01
5.175e-01,2.926e-01
5.225e-01,3.128e-01
5.275e-01,3.343e-01
5.325e-01,3.573e-01
5.375e-01,3.818e-01
5.425e-01,4.079e-01
5.475e-01,4.358e-01
5.525e-01,4.655e-01
5.575e-01,4.971e-01
5.625e-01,5.309e-01
5.675e-01,5.668e-01
5.725e-01,6.050e-01
5.775e-01,6.457e-01
5.825e-01,6.890e-01
5.875e-01,7.350e-01
5.925e-01,7.839e-01
5.975e-01,8.359e-01
6.025e-01,8.910e-01
6.075e-01,9.495e-01
6.125e-01,1.012e+00
6.175e-01,1.077e+00
6.225e-01,1.147e+00
6.275e-01,1.221e+00
6.325e-01,1.299e+00
6.375e-01,1.382e+00
6.425e-01,1.469e+00
6.475e-01,1.562e+00
6.525e-01,1.659e+00
6.575e-01,1.761e+00
6.625e-01,1.869e+00
6.675e-01,1.981e+00
6.725e-01,2.099e+00
6.775e-01,2.222e+00
6.825e-01,2.349e+00
6.875e-01,2.481e+00
6.925e-01,2.616e+00
6.975e-01,2.755e+00
7.025e-01,2.896e+00
7.075e-01,3.039e+00
7.125e-01,3.182e+00
7.175e-01,3.325e+00
7.225e-01,3.467e+00
7.275e-01,3.605e+00
7.325e-01,3.739e+00
7.375e-01,3.867e+00
7.425e-01,3.988e+00
7.475e-01,4.099e+00
7.525e-01,4.200e+00
7.575e-01,4.290e+00
7.625e-01,4.365e+00
7.675e-01,4.427e+00
7.725e-01,4.472e+00
7.775e-01,4.502e+00
7.825e-01,4.514e+00
7.875e-01,4.509e+00
7.925e-01,4.486e+00
7.975e-01,4.446e+00
8.025e-01,4.388e+00
8.075e-01,4.313e+00
8.125e-01,4.223e+00
8.175e-01,4.118e+00
8.225e-01,3.999e+00
8.275e-01,3.867e+00
8.325e-01,3.725e+00
8.375e-01,3.573e+00
8.425e-01,3.413e+00
8.475e-01,3.247e+00
8.525e-01,3.077e+00
8.575e-01,2.904e+00
8.625e-01,2.730e+00
8.675e-01,2.556e+00
8.725e-01,2.384e+00
8.775e-01,2.215e+00
8.825e-01,2.049e+00
8.875e-01,1.889e+00
8.925e-01,1.735e+00
8.975e-01,1.587e+00
9.025e-01,1.447e+00
9.075e-01,1.314e+00
9.125e-01,1.188e+00
9.175e-01,1.071e+00
9.225e-01,9.623e-01
9.275e-01,8.614e-01
9.325e-01,7.683e-01
9.375e-01,6.830e-01
9.425e-01,6.050e-01
9.475e-01,5.341e-01
9.525e-01,4.700e-01
9.575e-01,4.122e-01
9.625e-01,3.604e-01
9.675e-01,3.140e-01
9.725e-01,2.728e-01
9.775e-01,2.362e-01
9.825e-01,2.039e-01
9.875e-01,1.755e-01
9.925e-01,1.506e-01
9.975e-01,1.289e-01


==> anc/03_results/strong_inf/total_probability/1_05.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,9.445e-282
2.250e-02,3.084e-222
2.750e-02,7.269e-180
3.250e-02,4.451e-148
3.750e-02,2.281e-123
4.250e-02,1.160e-103
4.750e-02,1.213e-87
5.250e-02,1.985e-74
5.750e-02,2.101e-63
6.250e-02,3.997e-54
6.750e-02,2.925e-46
7.250e-02,1.466e-39
7.750e-02,7.874e-34
8.250e-02,6.447e-29
8.750e-02,1.066e-24
9.250e-02,4.480e-21
9.750e-02,5.760e-18
1.025e-01,2.648e-15
1.075e-01,4.954e-13
1.125e-01,4.207e-11
1.175e-01,1.780e-09
1.225e-01,4.068e-08
1.275e-01,5.381e-07
1.325e-01,4.381e-06
1.375e-01,2.319e-05
1.425e-01,8.383e-05
1.475e-01,2.164e-04
1.525e-01,4.152e-04
1.575e-01,6.134e-04
1.625e-01,7.186e-04
1.675e-01,6.835e-04
1.725e-01,5.375e-04
1.775e-01,3.551e-04
1.825e-01,2.025e-04
1.875e-01,1.102e-04
1.925e-01,7.994e-05
1.975e-01,1.005e-04
2.025e-01,1.564e-04
2.075e-01,2.282e-04
2.125e-01,2.948e-04
2.175e-01,3.413e-04
2.225e-01,3.668e-04
2.275e-01,3.841e-04
2.325e-01,4.117e-04
2.375e-01,4.661e-04
2.425e-01,5.588e-04
2.475e-01,6.975e-04
2.525e-01,8.873e-04
2.575e-01,1.131e-03
2.625e-01,1.428e-03
2.675e-01,1.775e-03
2.725e-01,2.166e-03
2.775e-01,2.595e-03
2.825e-01,3.052e-03
2.875e-01,3.528e-03
2.925e-01,4.010e-03
2.975e-01,4.488e-03
3.025e-01,4.952e-03
3.075e-01,5.394e-03
3.125e-01,5.810e-03
3.175e-01,6.197e-03
3.225e-01,6.557e-03
3.275e-01,6.902e-03
3.325e-01,7.252e-03
3.375e-01,7.641e-03
3.425e-01,8.105e-03
3.475e-01,8.682e-03
3.525e-01,9.406e-03
3.575e-01,1.030e-02
3.625e-01,1.138e-02
3.675e-01,1.264e-02
3.725e-01,1.408e-02
3.775e-01,1.570e-02
3.825e-01,1.748e-02
3.875e-01,1.941e-02
3.925e-01,2.149e-02
3.975e-01,2.370e-02
4.025e-01,2.606e-02
4.075e-01,2.857e-02
4.125e-01,3.127e-02
4.175e-01,3.418e-02
4.225e-01,3.734e-02
4.275e-01,4.078e-02
4.325e-01,4.455e-02
4.375e-01,4.868e-02
4.425e-01,5.320e-02
4.475e-01,5.812e-02
4.525e-01,6.344e-02
4.575e-01,6.918e-02
4.625e-01,7.531e-02
4.675e-01,8.184e-02
4.725e-01,8.874e-02
4.775e-01,9.601e-02
4.825e-01,1.036e-01
4.875e-01,1.116e-01
4.925e-01,1.200e-01
4.975e-01,1.287e-01
5.025e-01,1.379e-01
5.075e-01,1.476e-01
5.125e-01,1.578e-01
5.175e-01,1.687e-01
5.225e-01,1.802e-01
5.275e-01,1.926e-01
5.325e-01,2.060e-01
5.375e-01,2.204e-01
5.425e-01,2.359e-01
5.475e-01,2.527e-01
5.525e-01,2.709e-01
5.575e-01,2.905e-01
5.625e-01,3.117e-01
5.675e-01,3.344e-01
5.725e-01,3.589e-01
5.775e-01,3.851e-01
5.825e-01,4.132e-01
5.875e-01,4.430e-01
5.925e-01,4.749e-01
5.975e-01,5.087e-01
6.025e-01,5.446e-01
6.075e-01,5.827e-01
6.125e-01,6.231e-01
6.175e-01,6.660e-01
6.225e-01,7.114e-01
6.275e-01,7.597e-01
6.325e-01,8.109e-01
6.375e-01,8.654e-01
6.425e-01,9.234e-01
6.475e-01,9.851e-01
6.525e-01,1.051e+00
6.575e-01,1.121e+00
6.625e-01,1.196e+00
6.675e-01,1.276e+00
6.725e-01,1.362e+00
6.775e-01,1.453e+00
6.825e-01,1.551e+00
6.875e-01,1.655e+00
6.925e-01,1.766e+00
6.975e-01,1.885e+00
7.025e-01,2.011e+00
7.075e-01,2.145e+00
7.125e-01,2.287e+00
7.175e-01,2.437e+00
7.225e-01,2.595e+00
7.275e-01,2.761e+00
7.325e-01,2.934e+00
7.375e-01,3.114e+00
7.425e-01,3.299e+00
7.475e-01,3.489e+00
7.525e-01,3.682e+00
7.575e-01,3.876e+00
7.625e-01,4.069e+00
7.675e-01,4.258e+00
7.725e-01,4.440e+00
7.775e-01,4.613e+00
7.825e-01,4.773e+00
7.875e-01,4.918e+00
7.925e-01,5.043e+00
7.975e-01,5.147e+00
8.025e-01,5.226e+00
8.075e-01,5.279e+00
8.125e-01,5.302e+00
8.175e-01,5.296e+00
8.225e-01,5.259e+00
8.275e-01,5.191e+00
8.325e-01,5.093e+00
8.375e-01,4.966e+00
8.425e-01,4.813e+00
8.475e-01,4.634e+00
8.525e-01,4.435e+00
8.575e-01,4.216e+00
8.625e-01,3.983e+00
8.675e-01,3.739e+00
8.725e-01,3.487e+00
8.775e-01,3.231e+00
8.825e-01,2.975e+00
8.875e-01,2.722e+00
8.925e-01,2.474e+00
8.975e-01,2.235e+00
9.025e-01,2.006e+00
9.075e-01,1.790e+00
9.125e-01,1.587e+00
9.175e-01,1.398e+00
9.225e-01,1.225e+00
9.275e-01,1.066e+00
9.325e-01,9.226e-01
9.375e-01,7.937e-01
9.425e-01,6.788e-01
9.475e-01,5.772e-01
9.525e-01,4.879e-01
9.575e-01,4.102e-01
9.625e-01,3.429e-01
9.675e-01,2.851e-01
9.725e-01,2.357e-01
9.775e-01,1.938e-01
9.825e-01,1.586e-01
9.875e-01,1.290e-01
9.925e-01,1.044e-01
9.975e-01,8.411e-02


==> anc/03_results/strong_inf/total_probability/1_1.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,3.126e-292
4.750e-02,3.999e-255
5.250e-02,6.395e-224
5.750e-02,2.358e-197
6.250e-02,1.659e-174
6.750e-02,1.078e-154
7.250e-02,2.152e-137
7.750e-02,3.361e-122
8.250e-02,8.608e-109
8.750e-02,6.547e-97
9.250e-02,2.397e-86
9.750e-02,6.285e-77
1.025e-01,1.641e-68
1.075e-01,5.629e-61
1.125e-01,3.203e-54
1.175e-01,3.692e-48
1.225e-01,1.022e-42
1.275e-01,7.874e-38
1.325e-01,1.919e-33
1.375e-01,1.653e-29
1.425e-01,5.548e-26
1.475e-01,7.912e-23
1.525e-01,5.171e-20
1.575e-01,1.657e-17
1.625e-01,2.765e-15
1.675e-01,2.534e-13
1.725e-01,1.338e-11
1.775e-01,4.255e-10
1.825e-01,8.468e-09
1.875e-01,1.092e-07
1.925e-01,9.433e-07
1.975e-01,5.613e-06
2.025e-01,2.363e-05
2.075e-01,7.213e-05
2.125e-01,1.632e-04
2.175e-01,2.796e-04
2.225e-01,3.708e-04
2.275e-01,3.924e-04
2.325e-01,3.510e-04
2.375e-01,2.995e-04
2.425e-01,2.863e-04
2.475e-01,3.144e-04
2.525e-01,3.464e-04
2.575e-01,3.425e-04
2.625e-01,2.916e-04
2.675e-01,2.147e-04
2.725e-01,1.453e-04
2.775e-01,1.124e-04
2.825e-01,1.365e-04
2.875e-01,2.325e-04
2.925e-01,4.096e-04
2.975e-01,6.661e-04
3.025e-01,9.860e-04
3.075e-01,1.344e-03
3.125e-01,1.717e-03
3.175e-01,2.100e-03
3.225e-01,2.506e-03
3.275e-01,2.960e-03
3.325e-01,3.476e-03
3.375e-01,4.054e-03
3.425e-01,4.669e-03
3.475e-01,5.289e-03
3.525e-01,5.892e-03
3.575e-01,6.482e-03
3.625e-01,7.093e-03
3.675e-01,7.774e-03
3.725e-01,8.573e-03
3.775e-01,9.519e-03
3.825e-01,1.062e-02
3.875e-01,1.187e-02
3.925e-01,1.325e-02
3.975e-01,1.477e-02
4.025e-01,1.642e-02
4.075e-01,1.820e-02
4.125e-01,2.011e-02
4.175e-01,2.212e-02
4.225e-01,2.422e-02
4.275e-01,2.635e-02
4.325e-01,2.850e-02
4.375e-01,3.062e-02
4.425e-01,3.273e-02
4.475e-01,3.482e-02
4.525e-01,3.695e-02
4.575e-01,3.916e-02
4.625e-01,4.152e-02
4.675e-01,4.409e-02
4.725e-01,4.696e-02
4.775e-01,5.017e-02
4.825e-01,5.379e-02
4.875e-01,5.786e-02
4.925e-01,6.243e-02
4.975e-01,6.753e-02
5.025e-01,7.316e-02
5.075e-01,7.934e-02
5.125e-01,8.607e-02
5.175e-01,9.338e-02
5.225e-01,1.013e-01
5.275e-01,1.098e-01
5.325e-01,1.191e-01
5.375e-01,1.290e-01
5.425e-01,1.398e-01
5.475e-01,1.513e-01
5.525e-01,1.637e-01
5.575e-01,1.770e-01
5.625e-01,1.913e-01
5.675e-01,2.065e-01
5.725e-01,2.227e-01
5.775e-01,2.400e-01
5.825e-01,2.584e-01
5.875e-01,2.780e-01
5.925e-01,2.989e-01
5.975e-01,3.210e-01
6.025e-01,3.446e-01
6.075e-01,3.697e-01
6.125e-01,3.963e-01
6.175e-01,4.247e-01
6.225e-01,4.549e-01
6.275e-01,4.872e-01
6.325e-01,5.215e-01
6.375e-01,5.582e-01
6.425e-01,5.974e-01
6.475e-01,6.392e-01
6.525e-01,6.839e-01
6.575e-01,7.316e-01
6.625e-01,7.825e-01
6.675e-01,8.368e-01
6.725e-01,8.947e-01
6.775e-01,9.565e-01
6.825e-01,1.022e+00
6.875e-01,1.093e+00
6.925e-01,1.168e+00
6.975e-01,1.248e+00
7.025e-01,1.334e+00
7.075e-01,1.426e+00
7.125e-01,1.525e+00
7.175e-01,1.631e+00
7.225e-01,1.745e+00
7.275e-01,1.868e+00
7.325e-01,2.000e+00
7.375e-01,2.143e+00
7.425e-01,2.297e+00
7.475e-01,2.463e+00
7.525e-01,2.641e+00
7.575e-01,2.833e+00
7.625e-01,3.040e+00
7.675e-01,3.260e+00
7.725e-01,3.494e+00
7.775e-01,3.742e+00
7.825e-01,4.003e+00
7.875e-01,4.273e+00
7.925e-01,4.551e+00
7.975e-01,4.831e+00
8.025e-01,5.110e+00
8.075e-01,5.381e+00
8.125e-01,5.636e+00
8.175e-01,5.869e+00
8.225e-01,6.072e+00
8.275e-01,6.236e+00
8.325e-01,6.354e+00
8.375e-01,6.420e+00
8.425e-01,6.429e+00
8.475e-01,6.377e+00
8.525e-01,6.264e+00
8.575e-01,6.090e+00
8.625e-01,5.859e+00
8.675e-01,5.577e+00
8.725e-01,5.250e+00
8.775e-01,4.887e+00
8.825e-01,4.499e+00
8.875e-01,4.095e+00
8.925e-01,3.684e+00
8.975e-01,3.277e+00
9.025e-01,2.882e+00
9.075e-01,2.506e+00
9.125e-01,2.153e+00
9.175e-01,1.830e+00
9.225e-01,1.537e+00
9.275e-01,1.277e+00
9.325e-01,1.049e+00
9.375e-01,8.520e-01
9.425e-01,6.845e-01
9.475e-01,5.440e-01
9.525e-01,4.276e-01
9.575e-01,3.326e-01
9.625e-01,2.559e-01
9.675e-01,1.949e-01
9.725e-01,1.469e-01
9.775e-01,1.096e-01
9.825e-01,8.090e-02
9.875e-01,5.915e-02
9.925e-01,4.281e-02
9.975e-01,3.069e-02


==> anc/03_results/strong_inf/total_probability/1_15.csv <==
transmittance,probability_density
1.050e-01,2.220e-161
1.095e-01,4.173e-146
1.139e-01,3.528e-132
1.184e-01,1.819e-119
1.229e-01,7.447e-108
1.274e-01,3.057e-97
1.319e-01,1.544e-87
1.364e-01,1.150e-78
1.409e-01,1.485e-70
1.453e-01,3.835e-63
1.498e-01,2.252e-56
1.543e-01,3.377e-50
1.588e-01,1.434e-44
1.633e-01,1.894e-39
1.678e-01,8.473e-35
1.723e-01,1.386e-30
1.768e-01,8.894e-27
1.812e-01,2.387e-23
1.857e-01,2.839e-20
1.902e-01,1.579e-17
1.947e-01,4.316e-15
1.992e-01,6.060e-13
2.037e-01,4.557e-11
2.082e-01,1.907e-09
2.126e-01,4.602e-08
2.171e-01,6.616e-07
2.216e-01,5.840e-06
2.261e-01,3.256e-05
2.306e-01,1.177e-04
2.351e-01,2.827e-04
2.396e-01,4.615e-04
2.440e-01,5.241e-04
2.485e-01,4.289e-04
2.530e-01,2.837e-04
2.575e-01,2.252e-04
2.620e-01,2.929e-04
2.665e-01,4.138e-04
2.710e-01,4.726e-04
2.755e-01,4.148e-04
2.799e-01,2.887e-04
2.844e-01,1.947e-04
2.889e-01,2.220e-04
2.934e-01,4.270e-04
2.979e-01,8.120e-04
3.024e-01,1.287e-03
3.069e-01,1.688e-03
3.113e-01,1.893e-03
3.158e-01,1.924e-03
3.203e-01,1.919e-03
3.248e-01,2.000e-03
3.293e-01,2.183e-03
3.338e-01,2.402e-03
3.383e-01,2.581e-03
3.427e-01,2.691e-03
3.472e-01,2.747e-03
3.517e-01,2.789e-03
3.562e-01,2.869e-03
3.607e-01,3.041e-03
3.652e-01,3.340e-03
3.697e-01,3.750e-03
3.742e-01,4.198e-03
3.786e-01,4.590e-03
3.831e-01,4.867e-03
3.876e-01,5.028e-03
3.921e-01,5.133e-03
3.966e-01,5.274e-03
4.011e-01,5.541e-03
4.056e-01,5.999e-03
4.100e-01,6.679e-03
4.145e-01,7.594e-03
4.190e-01,8.756e-03
4.235e-01,1.017e-02
4.280e-01,1.183e-02
4.325e-01,1.367e-02
4.370e-01,1.561e-02
4.414e-01,1.754e-02
4.459e-01,1.936e-02
4.504e-01,2.102e-02
4.549e-01,2.254e-02
4.594e-01,2.394e-02
4.639e-01,2.530e-02
4.684e-01,2.668e-02
4.729e-01,2.815e-02
4.773e-01,2.977e-02
4.818e-01,3.161e-02
4.863e-01,3.374e-02
4.908e-01,3.621e-02
4.953e-01,3.903e-02
4.998e-01,4.220e-02
5.043e-01,4.568e-02
5.087e-01,4.944e-02
5.132e-01,5.344e-02
5.177e-01,5.764e-02
5.222e-01,6.201e-02
5.267e-01,6.650e-02
5.312e-01,7.108e-02
5.357e-01,7.576e-02
5.401e-01,8.058e-02
5.446e-01,8.561e-02
5.491e-01,9.097e-02
5.536e-01,9.676e-02
5.581e-01,1.031e-01
5.626e-01,1.101e-01
5.671e-01,1.179e-01
5.716e-01,1.264e-01
5.760e-01,1.359e-01
5.805e-01,1.462e-01
5.850e-01,1.574e-01
5.895e-01,1.695e-01
5.940e-01,1.823e-01
5.985e-01,1.958e-01
6.030e-01,2.101e-01
6.074e-01,2.252e-01
6.119e-01,2.411e-01
6.164e-01,2.580e-01
6.209e-01,2.757e-01
6.254e-01,2.945e-01
6.299e-01,3.142e-01
6.344e-01,3.350e-01
6.388e-01,3.569e-01
6.433e-01,3.800e-01
6.478e-01,4.046e-01
6.523e-01,4.307e-01
6.568e-01,4.586e-01
6.613e-01,4.885e-01
6.658e-01,5.204e-01
6.703e-01,5.547e-01
6.747e-01,5.915e-01
6.792e-01,6.310e-01
6.837e-01,6.733e-01
6.882e-01,7.188e-01
6.927e-01,7.677e-01
6.972e-01,8.201e-01
7.017e-01,8.763e-01
7.061e-01,9.365e-01
7.106e-01,1.001e+00
7.151e-01,1.070e+00
7.196e-01,1.143e+00
7.241e-01,1.221e+00
7.286e-01,1.303e+00
7.331e-01,1.391e+00
7.375e-01,1.485e+00
7.420e-01,1.584e+00
7.465e-01,1.689e+00
7.510e-01,1.801e+00
7.555e-01,1.920e+00
7.600e-01,2.047e+00
7.645e-01,2.183e+00
7.690e-01,2.330e+00
7.734e-01,2.487e+00
7.779e-01,2.656e+00
7.824e-01,2.839e+00
7.869e-01,3.037e+00
7.914e-01,3.253e+00
7.959e-01,3.488e+00
8.004e-01,3.743e+00
8.048e-01,4.021e+00
8.093e-01,4.323e+00
8.138e-01,4.650e+00
8.183e-01,5.002e+00
8.228e-01,5.376e+00
8.273e-01,5.769e+00
8.318e-01,6.174e+00
8.362e-01,6.583e+00
8.407e-01,6.982e+00
8.452e-01,7.355e+00
8.497e-01,7.685e+00
8.542e-01,7.951e+00
8.587e-01,8.134e+00
8.632e-01,8.217e+00
8.677e-01,8.186e+00
8.721e-01,8.033e+00
8.766e-01,7.758e+00
8.811e-01,7.366e+00
8.856e-01,6.871e+00
8.901e-01,6.293e+00
8.946e-01,5.657e+00
8.991e-01,4.988e+00
9.035e-01,4.314e+00
9.080e-01,3.658e+00
9.125e-01,3.040e+00
9.170e-01,2.477e+00
9.215e-01,1.978e+00
9.260e-01,1.548e+00
9.305e-01,1.188e+00
9.349e-01,8.934e-01
9.394e-01,6.587e-01
9.439e-01,4.762e-01
9.484e-01,3.375e-01
9.529e-01,2.346e-01
9.574e-01,1.600e-01
9.619e-01,1.070e-01
9.664e-01,7.022e-02
9.708e-01,4.523e-02
9.753e-01,2.859e-02
9.798e-01,1.774e-02
9.843e-01,1.081e-02
9.888e-01,6.472e-03
9.933e-01,3.805e-03
9.978e-01,2.198e-03


==> anc/03_results/strong_inf/total_probability/1_2.csv <==
transmittance,probability_density
1.222e-01,0.000e+00
1.266e-01,0.000e+00
1.310e-01,0.000e+00
1.354e-01,0.000e+00
1.398e-01,0.000e+00
1.442e-01,0.000e+00
1.486e-01,7.689e-314
1.530e-01,2.359e-285
1.574e-01,5.459e-259
1.618e-01,1.355e-234
1.662e-01,4.966e-212
1.706e-01,3.590e-191
1.750e-01,6.670e-172
1.794e-01,4.056e-154
1.838e-01,1.007e-137
1.882e-01,1.251e-122
1.926e-01,9.362e-109
1.970e-01,5.015e-96
2.014e-01,2.252e-84
2.058e-01,9.815e-74
2.102e-01,4.754e-64
2.146e-01,2.900e-55
2.190e-01,2.504e-47
2.234e-01,3.410e-40
2.278e-01,8.099e-34
2.322e-01,3.685e-28
2.366e-01,3.506e-23
2.410e-01,7.570e-19
2.454e-01,4.004e-15
2.498e-01,5.572e-12
2.542e-01,2.182e-09
2.586e-01,2.561e-07
2.630e-01,9.556e-06
2.674e-01,1.198e-04
2.718e-01,5.322e-04
2.762e-01,8.792e-04
2.806e-01,5.660e-04
2.850e-01,1.483e-04
2.894e-01,1.649e-05
2.938e-01,8.089e-07
2.982e-01,1.816e-08
3.026e-01,1.952e-10
3.070e-01,3.279e-10
3.114e-01,2.435e-08
3.158e-01,8.181e-07
3.202e-01,1.280e-05
3.246e-01,9.616e-05
3.290e-01,3.571e-04
3.334e-01,6.739e-04
3.378e-01,6.636e-04
3.422e-01,3.496e-04
3.466e-01,1.011e-04
3.510e-01,1.960e-05
3.554e-01,3.389e-05
3.598e-01,1.852e-04
3.642e-01,6.393e-04
3.686e-01,1.429e-03
3.730e-01,2.289e-03
3.774e-01,2.971e-03
3.818e-01,3.409e-03
3.862e-01,3.588e-03
3.906e-01,3.690e-03
3.950e-01,3.996e-03
3.994e-01,4.481e-03
4.038e-01,4.923e-03
4.082e-01,5.383e-03
4.126e-01,6.028e-03
4.170e-01,6.684e-03
4.214e-01,7.170e-03
4.258e-01,7.674e-03
4.302e-01,8.375e-03
4.346e-01,9.046e-03
4.390e-01,9.280e-03
4.434e-01,8.968e-03
4.478e-01,8.379e-03
4.522e-01,7.871e-03
4.566e-01,7.767e-03
4.610e-01,8.320e-03
4.654e-01,9.494e-03
4.698e-01,1.090e-02
4.742e-01,1.226e-02
4.786e-01,1.381e-02
4.830e-01,1.612e-02
4.874e-01,1.935e-02
4.918e-01,2.288e-02
4.962e-01,2.564e-02
5.006e-01,2.717e-02
5.050e-01,2.801e-02
5.094e-01,2.912e-02
5.138e-01,3.084e-02
5.182e-01,3.282e-02
5.226e-01,3.471e-02
5.270e-01,3.647e-02
5.314e-01,3.830e-02
5.358e-01,4.051e-02
5.402e-01,4.344e-02
5.446e-01,4.722e-02
5.490e-01,5.143e-02
5.534e-01,5.541e-02
5.578e-01,5.898e-02
5.622e-01,6.264e-02
5.666e-01,6.702e-02
5.710e-01,7.229e-02
5.754e-01,7.825e-02
5.798e-01,8.476e-02
5.842e-01,9.172e-02
5.886e-01,9.894e-02
5.930e-01,1.063e-01
5.974e-01,1.139e-01
6.018e-01,1.218e-01
6.062e-01,1.298e-01
6.106e-01,1.376e-01
6.150e-01,1.458e-01
6.194e-01,1.549e-01
6.238e-01,1.653e-01
6.282e-01,1.771e-01
6.326e-01,1.904e-01
6.370e-01,2.053e-01
6.414e-01,2.219e-01
6.458e-01,2.405e-01
6.502e-01,2.609e-01
6.546e-01,2.832e-01
6.590e-01,3.072e-01
6.634e-01,3.324e-01
6.678e-01,3.582e-01
6.722e-01,3.841e-01
6.766e-01,4.103e-01
6.810e-01,4.375e-01
6.854e-01,4.670e-01
6.898e-01,4.995e-01
6.942e-01,5.351e-01
6.986e-01,5.728e-01
7.030e-01,6.117e-01
7.074e-01,6.519e-01
7.118e-01,6.945e-01
7.162e-01,7.413e-01
7.206e-01,7.935e-01
7.250e-01,8.508e-01
7.294e-01,9.117e-01
7.338e-01,9.748e-01
7.382e-01,1.039e+00
7.426e-01,1.105e+00
7.470e-01,1.175e+00
7.514e-01,1.249e+00
7.558e-01,1.329e+00
7.602e-01,1.417e+00
7.646e-01,1.512e+00
7.690e-01,1.615e+00
7.734e-01,1.725e+00
7.778e-01,1.846e+00
7.822e-01,1.978e+00
7.866e-01,2.123e+00
7.910e-01,2.283e+00
7.954e-01,2.459e+00
7.998e-01,2.651e+00
8.042e-01,2.860e+00
8.086e-01,3.086e+00
8.130e-01,3.328e+00
8.174e-01,3.589e+00
8.218e-01,3.871e+00
8.262e-01,4.177e+00
8.306e-01,4.513e+00
8.350e-01,4.883e+00
8.394e-01,5.292e+00
8.438e-01,5.747e+00
8.482e-01,6.255e+00
8.526e-01,6.827e+00
8.570e-01,7.472e+00
8.614e-01,8.196e+00
8.658e-01,8.992e+00
8.702e-01,9.832e+00
8.746e-01,1.065e+01
8.790e-01,1.134e+01
8.834e-01,1.177e+01
8.878e-01,1.179e+01
8.922e-01,1.130e+01
8.966e-01,1.030e+01
9.010e-01,8.862e+00
9.054e-01,7.166e+00
9.098e-01,5.425e+00
9.142e-01,3.836e+00
9.186e-01,2.528e+00
9.230e-01,1.551e+00
9.274e-01,8.852e-01
9.318e-01,4.698e-01
9.362e-01,2.319e-01
9.406e-01,1.064e-01
9.450e-01,4.542e-02
9.494e-01,1.804e-02
9.538e-01,6.672e-03
9.582e-01,2.299e-03
9.626e-01,7.383e-04
9.670e-01,2.212e-04
9.714e-01,6.186e-05
9.758e-01,1.616e-05
9.802e-01,3.947e-06
9.846e-01,9.020e-07
9.890e-01,1.930e-07
9.934e-01,3.870e-08
9.978e-01,7.276e-09


==> anc/03_results/strong_inf/total_probability/1_25.csv <==
transmittance,probability_density
1.511e-01,
1.554e-01,
1.596e-01,
1.639e-01,
1.681e-01,
1.724e-01,
1.767e-01,
1.809e-01,
1.852e-01,
1.894e-01,
1.937e-01,
1.979e-01,
2.022e-01,
2.064e-01,
2.107e-01,
2.150e-01,
2.192e-01,
2.235e-01,
2.277e-01,
2.320e-01,
2.362e-01,
2.405e-01,
2.447e-01,
2.490e-01,
2.532e-01,
2.575e-01,
2.618e-01,
2.660e-01,
2.703e-01,
2.745e-01,
2.788e-01,
2.830e-01,
2.873e-01,
2.915e-01,
2.958e-01,
3.001e-01,
3.043e-01,
3.086e-01,
3.128e-01,
3.171e-01,
3.213e-01,
3.256e-01,
3.298e-01,
3.341e-01,
3.383e-01,
3.426e-01,
3.469e-01,
3.511e-01,
3.554e-01,
3.596e-01,
3.639e-01,
3.681e-01,
3.724e-01,
3.766e-01,
3.809e-01,
3.852e-01,
3.894e-01,
3.937e-01,
3.979e-01,
4.022e-01,
4.064e-01,
4.107e-01,
4.149e-01,
4.192e-01,
4.234e-01,
4.277e-01,
4.320e-01,
4.362e-01,
4.405e-01,
4.447e-01,
4.490e-01,
4.532e-01,
4.575e-01,
4.617e-01,
4.660e-01,
4.703e-01,
4.745e-01,
4.788e-01,
4.830e-01,
4.873e-01,
4.915e-01,
4.958e-01,
5.000e-01,
5.043e-01,
5.085e-01,
5.128e-01,
5.171e-01,
5.213e-01,
5.256e-01,
5.298e-01,
5.341e-01,
5.383e-01,
5.426e-01,
5.468e-01,
5.511e-01,
5.554e-01,
5.596e-01,
5.639e-01,
5.681e-01,
5.724e-01,
5.766e-01,
5.809e-01,
5.851e-01,
5.894e-01,
5.936e-01,
5.979e-01,
6.022e-01,
6.064e-01,
6.107e-01,
6.149e-01,
6.192e-01,
6.234e-01,
6.277e-01,
6.319e-01,
6.362e-01,
6.405e-01,
6.447e-01,
6.490e-01,
6.532e-01,
6.575e-01,
6.617e-01,
6.660e-01,
6.702e-01,
6.745e-01,
6.787e-01,
6.830e-01,
6.873e-01,
6.915e-01,
6.958e-01,
7.000e-01,
7.043e-01,
7.085e-01,
7.128e-01,
7.170e-01,
7.213e-01,
7.256e-01,
7.298e-01,
7.341e-01,
7.383e-01,
7.426e-01,
7.468e-01,
7.511e-01,
7.553e-01,
7.596e-01,
7.638e-01,
7.681e-01,
7.724e-01,
7.766e-01,
7.809e-01,
7.851e-01,
7.894e-01,
7.936e-01,
7.979e-01,
8.021e-01,
8.064e-01,
8.107e-01,
8.149e-01,
8.192e-01,
8.234e-01,
8.277e-01,
8.319e-01,
8.362e-01,
8.404e-01,
8.447e-01,
8.489e-01,
8.532e-01,
8.575e-01,
8.617e-01,
8.660e-01,
8.702e-01,
8.745e-01,
8.787e-01,
8.830e-01,
8.872e-01,
8.915e-01,
8.958e-01,
9.000e-01,
9.043e-01,
9.085e-01,
9.128e-01,
9.170e-01,
9.213e-01,
9.255e-01,
9.298e-01,
9.340e-01,
9.383e-01,
9.426e-01,
9.468e-01,
9.511e-01,
9.553e-01,
9.596e-01,
9.638e-01,
9.681e-01,
9.723e-01,
9.766e-01,
9.809e-01,
9.851e-01,
9.894e-01,
9.936e-01,
9.979e-01,


==> anc/03_results/strong_inf/total_probability/1_3.csv <==
transmittance,probability_density
1.829e-01,
1.870e-01,
1.911e-01,
1.952e-01,
1.992e-01,
2.033e-01,
2.074e-01,
2.115e-01,
2.156e-01,
2.197e-01,
2.238e-01,
2.279e-01,
2.320e-01,
2.361e-01,
2.402e-01,
2.443e-01,
2.484e-01,
2.525e-01,
2.566e-01,
2.607e-01,
2.648e-01,
2.689e-01,
2.730e-01,
2.771e-01,
2.812e-01,
2.853e-01,
2.894e-01,
2.935e-01,
2.976e-01,
3.016e-01,
3.057e-01,
3.098e-01,
3.139e-01,
3.180e-01,
3.221e-01,
3.262e-01,
3.303e-01,
3.344e-01,
3.385e-01,
3.426e-01,
3.467e-01,
3.508e-01,
3.549e-01,
3.590e-01,
3.631e-01,
3.672e-01,
3.713e-01,
3.754e-01,
3.795e-01,
3.836e-01,
3.877e-01,
3.918e-01,
3.959e-01,
3.999e-01,
4.040e-01,
4.081e-01,
4.122e-01,
4.163e-01,
4.204e-01,
4.245e-01,
4.286e-01,
4.327e-01,
4.368e-01,
4.409e-01,
4.450e-01,
4.491e-01,
4.532e-01,
4.573e-01,
4.614e-01,
4.655e-01,
4.696e-01,
4.737e-01,
4.778e-01,
4.819e-01,
4.860e-01,
4.901e-01,
4.942e-01,
4.983e-01,
5.023e-01,
5.064e-01,
5.105e-01,
5.146e-01,
5.187e-01,
5.228e-01,
5.269e-01,
5.310e-01,
5.351e-01,
5.392e-01,
5.433e-01,
5.474e-01,
5.515e-01,
5.556e-01,
5.597e-01,
5.638e-01,
5.679e-01,
5.720e-01,
5.761e-01,
5.802e-01,
5.843e-01,
5.884e-01,
5.925e-01,
5.966e-01,
6.006e-01,
6.047e-01,
6.088e-01,
6.129e-01,
6.170e-01,
6.211e-01,
6.252e-01,
6.293e-01,
6.334e-01,
6.375e-01,
6.416e-01,
6.457e-01,
6.498e-01,
6.539e-01,
6.580e-01,
6.621e-01,
6.662e-01,
6.703e-01,
6.744e-01,
6.785e-01,
6.826e-01,
6.867e-01,
6.908e-01,
6.949e-01,
6.990e-01,
7.030e-01,
7.071e-01,
7.112e-01,
7.153e-01,
7.194e-01,
7.235e-01,
7.276e-01,
7.317e-01,
7.358e-01,
7.399e-01,
7.440e-01,
7.481e-01,
7.522e-01,
7.563e-01,
7.604e-01,
7.645e-01,
7.686e-01,
7.727e-01,
7.768e-01,
7.809e-01,
7.850e-01,
7.891e-01,
7.932e-01,
7.973e-01,
8.013e-01,
8.054e-01,
8.095e-01,
8.136e-01,
8.177e-01,
8.218e-01,
8.259e-01,
8.300e-01,
8.341e-01,
8.382e-01,
8.423e-01,
8.464e-01,
8.505e-01,
8.546e-01,
8.587e-01,
8.628e-01,
8.669e-01,
8.710e-01,
8.751e-01,
8.792e-01,
8.833e-01,
8.874e-01,
8.915e-01,
8.956e-01,
8.997e-01,
9.037e-01,
9.078e-01,
9.119e-01,
9.160e-01,
9.201e-01,
9.242e-01,
9.283e-01,
9.324e-01,
9.365e-01,
9.406e-01,
9.447e-01,
9.488e-01,
9.529e-01,
9.570e-01,
9.611e-01,
9.652e-01,
9.693e-01,
9.734e-01,
9.775e-01,
9.816e-01,
9.857e-01,
9.898e-01,
9.939e-01,
9.980e-01,


==> anc/03_results/strong_inf/total_probability/1_35.csv <==
transmittance,probability_density
2.110e-01,
2.149e-01,
2.189e-01,
2.228e-01,
2.268e-01,
2.308e-01,
2.347e-01,
2.387e-01,
2.426e-01,
2.466e-01,
2.505e-01,
2.545e-01,
2.584e-01,
2.624e-01,
2.663e-01,
2.703e-01,
2.743e-01,
2.782e-01,
2.822e-01,
2.861e-01,
2.901e-01,
2.940e-01,
2.980e-01,
3.019e-01,
3.059e-01,
3.099e-01,
3.138e-01,
3.178e-01,
3.217e-01,
3.257e-01,
3.296e-01,
3.336e-01,
3.375e-01,
3.415e-01,
3.454e-01,
3.494e-01,
3.534e-01,
3.573e-01,
3.613e-01,
3.652e-01,
3.692e-01,
3.731e-01,
3.771e-01,
3.810e-01,
3.850e-01,
3.890e-01,
3.929e-01,
3.969e-01,
4.008e-01,
4.048e-01,
4.087e-01,
4.127e-01,
4.166e-01,
4.206e-01,
4.245e-01,
4.285e-01,
4.325e-01,
4.364e-01,
4.404e-01,
4.443e-01,
4.483e-01,
4.522e-01,
4.562e-01,
4.601e-01,
4.641e-01,
4.681e-01,
4.720e-01,
4.760e-01,
4.799e-01,
4.839e-01,
4.878e-01,
4.918e-01,
4.957e-01,
4.997e-01,
5.036e-01,
5.076e-01,
5.116e-01,
5.155e-01,
5.195e-01,
5.234e-01,
5.274e-01,
5.313e-01,
5.353e-01,
5.392e-01,
5.432e-01,
5.472e-01,
5.511e-01,
5.551e-01,
5.590e-01,
5.630e-01,
5.669e-01,
5.709e-01,
5.748e-01,
5.788e-01,
5.827e-01,
5.867e-01,
5.907e-01,
5.946e-01,
5.986e-01,
6.025e-01,
6.065e-01,
6.104e-01,
6.144e-01,
6.183e-01,
6.223e-01,
6.263e-01,
6.302e-01,
6.342e-01,
6.381e-01,
6.421e-01,
6.460e-01,
6.500e-01,
6.539e-01,
6.579e-01,
6.618e-01,
6.658e-01,
6.698e-01,
6.737e-01,
6.777e-01,
6.816e-01,
6.856e-01,
6.895e-01,
6.935e-01,
6.974e-01,
7.014e-01,
7.054e-01,
7.093e-01,
7.133e-01,
7.172e-01,
7.212e-01,
7.251e-01,
7.291e-01,
7.330e-01,
7.370e-01,
7.409e-01,
7.449e-01,
7.489e-01,
7.528e-01,
7.568e-01,
7.607e-01,
7.647e-01,
7.686e-01,
7.726e-01,
7.765e-01,
7.805e-01,
7.845e-01,
7.884e-01,
7.924e-01,
7.963e-01,
8.003e-01,
8.042e-01,
8.082e-01,
8.121e-01,
8.161e-01,
8.200e-01,
8.240e-01,
8.280e-01,
8.319e-01,
8.359e-01,
8.398e-01,
8.438e-01,
8.477e-01,
8.517e-01,
8.556e-01,
8.596e-01,
8.636e-01,
8.675e-01,
8.715e-01,
8.754e-01,
8.794e-01,
8.833e-01,
8.873e-01,
8.912e-01,
8.952e-01,
8.991e-01,
9.031e-01,
9.071e-01,
9.110e-01,
9.150e-01,
9.189e-01,
9.229e-01,
9.268e-01,
9.308e-01,
9.347e-01,
9.387e-01,
9.427e-01,
9.466e-01,
9.506e-01,
9.545e-01,
9.585e-01,
9.624e-01,
9.664e-01,
9.703e-01,
9.743e-01,
9.782e-01,
9.822e-01,
9.862e-01,
9.901e-01,
9.941e-01,
9.980e-01,


==> anc/03_results/strong_inf/total_probability/1_4.csv <==
transmittance,probability_density
2.557e-01,
2.594e-01,
2.631e-01,
2.669e-01,
2.706e-01,
2.743e-01,
2.781e-01,
2.818e-01,
2.855e-01,
2.893e-01,
2.930e-01,
2.967e-01,
3.005e-01,
3.042e-01,
3.079e-01,
3.116e-01,
3.154e-01,
3.191e-01,
3.228e-01,
3.266e-01,
3.303e-01,
3.340e-01,
3.378e-01,
3.415e-01,
3.452e-01,
3.490e-01,
3.527e-01,
3.564e-01,
3.601e-01,
3.639e-01,
3.676e-01,
3.713e-01,
3.751e-01,
3.788e-01,
3.825e-01,
3.863e-01,
3.900e-01,
3.937e-01,
3.975e-01,
4.012e-01,
4.049e-01,
4.087e-01,
4.124e-01,
4.161e-01,
4.198e-01,
4.236e-01,
4.273e-01,
4.310e-01,
4.348e-01,
4.385e-01,
4.422e-01,
4.460e-01,
4.497e-01,
4.534e-01,
4.572e-01,
4.609e-01,
4.646e-01,
4.683e-01,
4.721e-01,
4.758e-01,
4.795e-01,
4.833e-01,
4.870e-01,
4.907e-01,
4.945e-01,
4.982e-01,
5.019e-01,
5.057e-01,
5.094e-01,
5.131e-01,
5.168e-01,
5.206e-01,
5.243e-01,
5.280e-01,
5.318e-01,
5.355e-01,
5.392e-01,
5.430e-01,
5.467e-01,
5.504e-01,
5.542e-01,
5.579e-01,
5.616e-01,
5.653e-01,
5.691e-01,
5.728e-01,
5.765e-01,
5.803e-01,
5.840e-01,
5.877e-01,
5.915e-01,
5.952e-01,
5.989e-01,
6.027e-01,
6.064e-01,
6.101e-01,
6.139e-01,
6.176e-01,
6.213e-01,
6.250e-01,
6.288e-01,
6.325e-01,
6.362e-01,
6.400e-01,
6.437e-01,
6.474e-01,
6.512e-01,
6.549e-01,
6.586e-01,
6.624e-01,
6.661e-01,
6.698e-01,
6.735e-01,
6.773e-01,
6.810e-01,
6.847e-01,
6.885e-01,
6.922e-01,
6.959e-01,
6.997e-01,
7.034e-01,
7.071e-01,
7.109e-01,
7.146e-01,
7.183e-01,
7.220e-01,
7.258e-01,
7.295e-01,
7.332e-01,
7.370e-01,
7.407e-01,
7.444e-01,
7.482e-01,
7.519e-01,
7.556e-01,
7.594e-01,
7.631e-01,
7.668e-01,
7.705e-01,
7.743e-01,
7.780e-01,
7.817e-01,
7.855e-01,
7.892e-01,
7.929e-01,
7.967e-01,
8.004e-01,
8.041e-01,
8.079e-01,
8.116e-01,
8.153e-01,
8.191e-01,
8.228e-01,
8.265e-01,
8.302e-01,
8.340e-01,
8.377e-01,
8.414e-01,
8.452e-01,
8.489e-01,
8.526e-01,
8.564e-01,
8.601e-01,
8.638e-01,
8.676e-01,
8.713e-01,
8.750e-01,
8.787e-01,
8.825e-01,
8.862e-01,
8.899e-01,
8.937e-01,
8.974e-01,
9.011e-01,
9.049e-01,
9.086e-01,
9.123e-01,
9.161e-01,
9.198e-01,
9.235e-01,
9.272e-01,
9.310e-01,
9.347e-01,
9.384e-01,
9.422e-01,
9.459e-01,
9.496e-01,
9.534e-01,
9.571e-01,
9.608e-01,
9.646e-01,
9.683e-01,
9.720e-01,
9.757e-01,
9.795e-01,
9.832e-01,
9.869e-01,
9.907e-01,
9.944e-01,
9.981e-01,


==> anc/03_results/strong_inf/total_probability/1_45.csv <==
transmittance,probability_density
3.024e-01,
3.059e-01,
3.094e-01,
3.129e-01,
3.164e-01,
3.199e-01,
3.234e-01,
3.269e-01,
3.304e-01,
3.339e-01,
3.374e-01,
3.408e-01,
3.443e-01,
3.478e-01,
3.513e-01,
3.548e-01,
3.583e-01,
3.618e-01,
3.653e-01,
3.688e-01,
3.723e-01,
3.758e-01,
3.793e-01,
3.828e-01,
3.863e-01,
3.898e-01,
3.933e-01,
3.968e-01,
4.003e-01,
4.038e-01,
4.073e-01,
4.108e-01,
4.143e-01,
4.178e-01,
4.213e-01,
4.248e-01,
4.283e-01,
4.318e-01,
4.353e-01,
4.388e-01,
4.423e-01,
4.458e-01,
4.493e-01,
4.527e-01,
4.562e-01,
4.597e-01,
4.632e-01,
4.667e-01,
4.702e-01,
4.737e-01,
4.772e-01,
4.807e-01,
4.842e-01,
4.877e-01,
4.912e-01,
4.947e-01,
4.982e-01,
5.017e-01,
5.052e-01,
5.087e-01,
5.122e-01,
5.157e-01,
5.192e-01,
5.227e-01,
5.262e-01,
5.297e-01,
5.332e-01,
5.367e-01,
5.402e-01,
5.437e-01,
5.472e-01,
5.507e-01,
5.542e-01,
5.577e-01,
5.611e-01,
5.646e-01,
5.681e-01,
5.716e-01,
5.751e-01,
5.786e-01,
5.821e-01,
5.856e-01,
5.891e-01,
5.926e-01,
5.961e-01,
5.996e-01,
6.031e-01,
6.066e-01,
6.101e-01,
6.136e-01,
6.171e-01,
6.206e-01,
6.241e-01,
6.276e-01,
6.311e-01,
6.346e-01,
6.381e-01,
6.416e-01,
6.451e-01,
6.486e-01,
6.521e-01,
6.556e-01,
6.591e-01,
6.626e-01,
6.661e-01,
6.696e-01,
6.730e-01,
6.765e-01,
6.800e-01,
6.835e-01,
6.870e-01,
6.905e-01,
6.940e-01,
6.975e-01,
7.010e-01,
7.045e-01,
7.080e-01,
7.115e-01,
7.150e-01,
7.185e-01,
7.220e-01,
7.255e-01,
7.290e-01,
7.325e-01,
7.360e-01,
7.395e-01,
7.430e-01,
7.465e-01,
7.500e-01,
7.535e-01,
7.570e-01,
7.605e-01,
7.640e-01,
7.675e-01,
7.710e-01,
7.745e-01,
7.780e-01,
7.814e-01,
7.849e-01,
7.884e-01,
7.919e-01,
7.954e-01,
7.989e-01,
8.024e-01,
8.059e-01,
8.094e-01,
8.129e-01,
8.164e-01,
8.199e-01,
8.234e-01,
8.269e-01,
8.304e-01,
8.339e-01,
8.374e-01,
8.409e-01,
8.444e-01,
8.479e-01,
8.514e-01,
8.549e-01,
8.584e-01,
8.619e-01,
8.654e-01,
8.689e-01,
8.724e-01,
8.759e-01,
8.794e-01,
8.829e-01,
8.864e-01,
8.899e-01,
8.933e-01,
8.968e-01,
9.003e-01,
9.038e-01,
9.073e-01,
9.108e-01,
9.143e-01,
9.178e-01,
9.213e-01,
9.248e-01,
9.283e-01,
9.318e-01,
9.353e-01,
9.388e-01,
9.423e-01,
9.458e-01,
9.493e-01,
9.528e-01,
9.563e-01,
9.598e-01,
9.633e-01,
9.668e-01,
9.703e-01,
9.738e-01,
9.773e-01,
9.808e-01,
9.843e-01,
9.878e-01,
9.913e-01,
9.948e-01,
9.983e-01,


==> anc/03_results/strong_inf/total_probability/1_5.csv <==
transmittance,probability_density
3.376e-01,
3.409e-01,
3.442e-01,
3.475e-01,
3.509e-01,
3.542e-01,
3.575e-01,
3.608e-01,
3.641e-01,
3.675e-01,
3.708e-01,
3.741e-01,
3.774e-01,
3.807e-01,
3.841e-01,
3.874e-01,
3.907e-01,
3.940e-01,
3.973e-01,
4.007e-01,
4.040e-01,
4.073e-01,
4.106e-01,
4.139e-01,
4.173e-01,
4.206e-01,
4.239e-01,
4.272e-01,
4.305e-01,
4.339e-01,
4.372e-01,
4.405e-01,
4.438e-01,
4.471e-01,
4.505e-01,
4.538e-01,
4.571e-01,
4.604e-01,
4.637e-01,
4.671e-01,
4.704e-01,
4.737e-01,
4.770e-01,
4.803e-01,
4.837e-01,
4.870e-01,
4.903e-01,
4.936e-01,
4.970e-01,
5.003e-01,
5.036e-01,
5.069e-01,
5.102e-01,
5.136e-01,
5.169e-01,
5.202e-01,
5.235e-01,
5.268e-01,
5.302e-01,
5.335e-01,
5.368e-01,
5.401e-01,
5.434e-01,
5.468e-01,
5.501e-01,
5.534e-01,
5.567e-01,
5.600e-01,
5.634e-01,
5.667e-01,
5.700e-01,
5.733e-01,
5.766e-01,
5.800e-01,
5.833e-01,
5.866e-01,
5.899e-01,
5.932e-01,
5.966e-01,
5.999e-01,
6.032e-01,
6.065e-01,
6.098e-01,
6.132e-01,
6.165e-01,
6.198e-01,
6.231e-01,
6.264e-01,
6.298e-01,
6.331e-01,
6.364e-01,
6.397e-01,
6.431e-01,
6.464e-01,
6.497e-01,
6.530e-01,
6.563e-01,
6.597e-01,
6.630e-01,
6.663e-01,
6.696e-01,
6.729e-01,
6.763e-01,
6.796e-01,
6.829e-01,
6.862e-01,
6.895e-01,
6.929e-01,
6.962e-01,
6.995e-01,
7.028e-01,
7.061e-01,
7.095e-01,
7.128e-01,
7.161e-01,
7.194e-01,
7.227e-01,
7.261e-01,
7.294e-01,
7.327e-01,
7.360e-01,
7.393e-01,
7.427e-01,
7.460e-01,
7.493e-01,
7.526e-01,
7.559e-01,
7.593e-01,
7.626e-01,
7.659e-01,
7.692e-01,
7.725e-01,
7.759e-01,
7.792e-01,
7.825e-01,
7.858e-01,
7.892e-01,
7.925e-01,
7.958e-01,
7.991e-01,
8.024e-01,
8.058e-01,
8.091e-01,
8.124e-01,
8.157e-01,
8.190e-01,
8.224e-01,
8.257e-01,
8.290e-01,
8.323e-01,
8.356e-01,
8.390e-01,
8.423e-01,
8.456e-01,
8.489e-01,
8.522e-01,
8.556e-01,
8.589e-01,
8.622e-01,
8.655e-01,
8.688e-01,
8.722e-01,
8.755e-01,
8.788e-01,
8.821e-01,
8.854e-01,
8.888e-01,
8.921e-01,
8.954e-01,
8.987e-01,
9.020e-01,
9.054e-01,
9.087e-01,
9.120e-01,
9.153e-01,
9.186e-01,
9.220e-01,
9.253e-01,
9.286e-01,
9.319e-01,
9.353e-01,
9.386e-01,
9.419e-01,
9.452e-01,
9.485e-01,
9.519e-01,
9.552e-01,
9.585e-01,
9.618e-01,
9.651e-01,
9.685e-01,
9.718e-01,
9.751e-01,
9.784e-01,
9.817e-01,
9.851e-01,
9.884e-01,
9.917e-01,
9.950e-01,
9.983e-01,


==> anc/03_results/strong_inf/tracked_numerical/0_01.csv <==
transmittance,probability_density
3.553e-04,1.607e+02
1.066e-03,1.929e+02
1.777e-03,1.508e+02
2.487e-03,1.186e+02
3.198e-03,9.530e+01
3.908e-03,7.938e+01
4.619e-03,6.730e+01
5.330e-03,5.750e+01
6.040e-03,4.954e+01
6.751e-03,4.230e+01
7.461e-03,3.698e+01
8.172e-03,3.292e+01
8.883e-03,2.911e+01
9.593e-03,2.622e+01
1.030e-02,2.299e+01
1.101e-02,2.099e+01
1.172e-02,1.833e+01
1.244e-02,1.644e+01
1.315e-02,1.485e+01
1.386e-02,1.384e+01
1.457e-02,1.258e+01
1.528e-02,1.147e+01
1.599e-02,1.010e+01
1.670e-02,9.023e+00
1.741e-02,8.611e+00
1.812e-02,8.056e+00
1.883e-02,7.136e+00
1.954e-02,6.807e+00
2.025e-02,6.079e+00
2.096e-02,5.551e+00
2.167e-02,5.215e+00
2.238e-02,4.865e+00
2.309e-02,4.330e+00
2.381e-02,4.158e+00
2.452e-02,3.795e+00
2.523e-02,3.657e+00
2.594e-02,3.431e+00
2.665e-02,2.951e+00
2.736e-02,2.525e+00
2.807e-02,2.587e+00
2.878e-02,2.505e+00
2.949e-02,2.278e+00
3.020e-02,2.292e+00
3.091e-02,2.141e+00
3.162e-02,1.757e+00
3.233e-02,1.763e+00
3.304e-02,1.462e+00
3.375e-02,1.599e+00
3.446e-02,1.331e+00
3.517e-02,1.215e+00
3.589e-02,1.242e+00
3.660e-02,1.002e+00
3.731e-02,1.077e+00
3.802e-02,1.112e+00
3.873e-02,9.744e-01
3.944e-02,9.195e-01
4.015e-02,8.028e-01
4.086e-02,6.450e-01
4.157e-02,7.616e-01
4.228e-02,6.176e-01
4.299e-02,5.832e-01
4.370e-02,4.872e-01
4.441e-02,4.872e-01
4.512e-02,4.803e-01
4.583e-02,4.460e-01
4.654e-02,5.078e-01
4.725e-02,4.117e-01
4.797e-02,4.872e-01
4.868e-02,2.470e-01
4.939e-02,3.568e-01
5.010e-02,3.225e-01
5.081e-02,3.499e-01
5.152e-02,3.088e-01
5.223e-02,2.539e-01
5.294e-02,1.853e-01
5.365e-02,2.196e-01
5.436e-02,1.647e-01
5.507e-02,1.647e-01
5.578e-02,1.784e-01
5.649e-02,1.441e-01
5.720e-02,1.166e-01
5.791e-02,1.715e-01
5.862e-02,1.647e-01
5.934e-02,1.715e-01
6.005e-02,1.578e-01
6.076e-02,9.606e-02
6.147e-02,7.548e-02
6.218e-02,9.606e-02
6.289e-02,6.176e-02
6.360e-02,4.803e-02
6.431e-02,8.920e-02
6.502e-02,7.548e-02
6.573e-02,8.920e-02
6.644e-02,7.548e-02
6.715e-02,8.920e-02
6.786e-02,1.304e-01
6.857e-02,2.745e-02
6.928e-02,6.176e-02
6.999e-02,1.235e-01
7.070e-02,8.920e-02
7.142e-02,2.059e-02
7.213e-02,6.862e-02
7.284e-02,2.745e-02
7.355e-02,8.920e-02
7.426e-02,3.431e-02
7.497e-02,3.431e-02
7.568e-02,5.489e-02
7.639e-02,2.059e-02
7.710e-02,4.803e-02
7.781e-02,4.803e-02
7.852e-02,4.803e-02
7.923e-02,4.117e-02
7.994e-02,3.431e-02
8.065e-02,1.372e-02
8.136e-02,2.745e-02
8.207e-02,6.862e-03
8.278e-02,1.372e-02
8.350e-02,4.117e-02
8.421e-02,2.059e-02
8.492e-02,1.372e-02
8.563e-02,2.059e-02
8.634e-02,6.862e-03
8.705e-02,1.372e-02
8.776e-02,1.372e-02
8.847e-02,2.059e-02
8.918e-02,6.862e-03
8.989e-02,4.117e-02
9.060e-02,2.745e-02
9.131e-02,2.059e-02
9.202e-02,0.000e+00
9.273e-02,6.862e-03
9.344e-02,0.000e+00
9.415e-02,6.862e-03
9.487e-02,2.745e-02
9.558e-02,6.862e-03
9.629e-02,1.372e-02
9.700e-02,6.862e-03
9.771e-02,0.000e+00
9.842e-02,0.000e+00
9.913e-02,6.862e-03
9.984e-02,6.862e-03
1.005e-01,2.059e-02
1.013e-01,6.862e-03
1.020e-01,6.862e-03
1.027e-01,6.862e-03
1.034e-01,0.000e+00
1.041e-01,0.000e+00
1.048e-01,6.862e-03
1.055e-01,0.000e+00
1.062e-01,6.862e-03
1.069e-01,6.862e-03
1.077e-01,0.000e+00
1.084e-01,0.000e+00
1.091e-01,0.000e+00
1.098e-01,6.862e-03
1.105e-01,6.862e-03
1.112e-01,0.000e+00
1.119e-01,6.862e-03
1.126e-01,0.000e+00
1.133e-01,6.862e-03
1.141e-01,0.000e+00
1.148e-01,6.862e-03
1.155e-01,0.000e+00
1.162e-01,0.000e+00
1.169e-01,0.000e+00
1.176e-01,0.000e+00
1.183e-01,0.000e+00
1.190e-01,0.000e+00
1.197e-01,0.000e+00
1.204e-01,0.000e+00
1.212e-01,0.000e+00
1.219e-01,0.000e+00
1.226e-01,0.000e+00
1.233e-01,0.000e+00
1.240e-01,0.000e+00
1.247e-01,0.000e+00
1.254e-01,0.000e+00
1.261e-01,0.000e+00
1.268e-01,0.000e+00
1.276e-01,0.000e+00
1.283e-01,0.000e+00
1.290e-01,6.862e-03
1.297e-01,0.000e+00
1.304e-01,0.000e+00
1.311e-01,0.000e+00
1.318e-01,0.000e+00
1.325e-01,0.000e+00
1.332e-01,0.000e+00
1.339e-01,0.000e+00
1.347e-01,0.000e+00
1.354e-01,0.000e+00
1.361e-01,0.000e+00
1.368e-01,0.000e+00
1.375e-01,0.000e+00
1.382e-01,0.000e+00
1.389e-01,0.000e+00
1.396e-01,0.000e+00
1.403e-01,0.000e+00
1.411e-01,0.000e+00
1.418e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_02.csv <==
transmittance,probability_density
7.766e-04,1.243e+01
2.330e-03,3.718e+01
3.883e-03,4.274e+01
5.436e-03,4.108e+01
6.989e-03,3.796e+01
8.543e-03,3.398e+01
1.010e-02,3.152e+01
1.165e-02,2.876e+01
1.320e-02,2.586e+01
1.476e-02,2.397e+01
1.631e-02,2.147e+01
1.786e-02,2.029e+01
1.942e-02,1.866e+01
2.097e-02,1.732e+01
2.252e-02,1.570e+01
2.407e-02,1.453e+01
2.563e-02,1.362e+01
2.718e-02,1.261e+01
2.873e-02,1.194e+01
3.029e-02,1.103e+01
3.184e-02,9.813e+00
3.339e-02,9.616e+00
3.495e-02,8.963e+00
3.650e-02,8.464e+00
3.805e-02,7.610e+00
3.961e-02,7.299e+00
4.116e-02,6.778e+00
4.271e-02,6.536e+00
4.427e-02,6.009e+00
4.582e-02,5.465e+00
4.737e-02,5.362e+00
4.893e-02,5.199e+00
5.048e-02,4.615e+00
5.203e-02,4.517e+00
5.359e-02,4.131e+00
5.514e-02,4.109e+00
5.669e-02,3.726e+00
5.825e-02,3.645e+00
5.980e-02,3.265e+00
6.135e-02,3.133e+00
6.290e-02,3.055e+00
6.446e-02,2.781e+00
6.601e-02,2.606e+00
6.756e-02,2.486e+00
6.912e-02,2.197e+00
7.067e-02,2.207e+00
7.222e-02,1.968e+00
7.378e-02,2.097e+00
7.533e-02,1.871e+00
7.688e-02,1.711e+00
7.844e-02,1.695e+00
7.999e-02,1.570e+00
8.154e-02,1.441e+00
8.310e-02,1.384e+00
8.465e-02,1.344e+00
8.620e-02,1.209e+00
8.776e-02,1.149e+00
8.931e-02,1.227e+00
9.086e-02,1.033e+00
9.242e-02,1.011e+00
9.397e-02,9.606e-01
9.552e-02,8.288e-01
9.708e-02,8.664e-01
9.863e-02,8.194e-01
1.002e-01,7.346e-01
1.017e-01,7.126e-01
1.033e-01,6.498e-01
1.048e-01,7.283e-01
1.064e-01,5.996e-01
1.079e-01,6.153e-01
1.095e-01,4.395e-01
1.111e-01,4.991e-01
1.126e-01,4.583e-01
1.142e-01,4.521e-01
1.157e-01,4.458e-01
1.173e-01,4.552e-01
1.188e-01,4.050e-01
1.204e-01,3.296e-01
1.219e-01,3.453e-01
1.235e-01,2.794e-01
1.250e-01,3.265e-01
1.266e-01,2.825e-01
1.281e-01,2.982e-01
1.297e-01,2.135e-01
1.312e-01,2.354e-01
1.328e-01,2.449e-01
1.344e-01,2.260e-01
1.359e-01,1.507e-01
1.375e-01,2.386e-01
1.390e-01,1.507e-01
1.406e-01,1.758e-01
1.421e-01,1.507e-01
1.437e-01,1.632e-01
1.452e-01,1.256e-01
1.468e-01,1.413e-01
1.483e-01,1.067e-01
1.499e-01,1.162e-01
1.514e-01,1.350e-01
1.530e-01,1.067e-01
1.545e-01,8.790e-02
1.561e-01,8.476e-02
1.576e-01,8.790e-02
1.592e-01,8.162e-02
1.608e-01,6.279e-02
1.623e-01,6.906e-02
1.639e-01,6.906e-02
1.654e-01,6.279e-02
1.670e-01,4.395e-02
1.685e-01,5.965e-02
1.701e-01,5.337e-02
1.716e-01,5.337e-02
1.732e-01,4.395e-02
1.747e-01,4.395e-02
1.763e-01,4.081e-02
1.778e-01,2.511e-02
1.794e-01,2.825e-02
1.809e-01,3.139e-02
1.825e-01,2.197e-02
1.841e-01,4.081e-02
1.856e-01,2.511e-02
1.872e-01,2.511e-02
1.887e-01,2.511e-02
1.903e-01,3.767e-02
1.918e-01,3.767e-02
1.934e-01,2.511e-02
1.949e-01,2.825e-02
1.965e-01,3.139e-02
1.980e-01,3.139e-02
1.996e-01,2.197e-02
2.011e-01,2.511e-02
2.027e-01,1.570e-02
2.042e-01,2.511e-02
2.058e-01,2.825e-02
2.074e-01,1.884e-02
2.089e-01,9.418e-03
2.105e-01,3.139e-03
2.120e-01,9.418e-03
2.136e-01,9.418e-03
2.151e-01,1.570e-02
2.167e-01,1.570e-02
2.182e-01,9.418e-03
2.198e-01,1.256e-02
2.213e-01,6.279e-03
2.229e-01,3.139e-03
2.244e-01,3.139e-03
2.260e-01,9.418e-03
2.275e-01,6.279e-03
2.291e-01,3.139e-03
2.307e-01,3.139e-03
2.322e-01,0.000e+00
2.338e-01,0.000e+00
2.353e-01,3.139e-03
2.369e-01,9.418e-03
2.384e-01,0.000e+00
2.400e-01,1.256e-02
2.415e-01,3.139e-03
2.431e-01,0.000e+00
2.446e-01,0.000e+00
2.462e-01,0.000e+00
2.477e-01,0.000e+00
2.493e-01,0.000e+00
2.508e-01,0.000e+00
2.524e-01,6.279e-03
2.539e-01,0.000e+00
2.555e-01,0.000e+00
2.571e-01,0.000e+00
2.586e-01,6.279e-03
2.602e-01,0.000e+00
2.617e-01,0.000e+00
2.633e-01,0.000e+00
2.648e-01,3.139e-03
2.664e-01,0.000e+00
2.679e-01,0.000e+00
2.695e-01,0.000e+00
2.710e-01,3.139e-03
2.726e-01,0.000e+00
2.741e-01,0.000e+00
2.757e-01,0.000e+00
2.772e-01,3.139e-03
2.788e-01,0.000e+00
2.804e-01,3.139e-03
2.819e-01,3.139e-03
2.835e-01,0.000e+00
2.850e-01,0.000e+00
2.866e-01,0.000e+00
2.881e-01,0.000e+00
2.897e-01,0.000e+00
2.912e-01,0.000e+00
2.928e-01,0.000e+00
2.943e-01,0.000e+00
2.959e-01,0.000e+00
2.974e-01,0.000e+00
2.990e-01,0.000e+00
3.005e-01,0.000e+00
3.021e-01,0.000e+00
3.037e-01,0.000e+00
3.052e-01,0.000e+00
3.068e-01,0.000e+00
3.083e-01,0.000e+00
3.099e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_03.csv <==
transmittance,probability_density
1.040e-03,9.705e-01
3.120e-03,6.873e+00
5.200e-03,1.180e+01
7.280e-03,1.443e+01
9.360e-03,1.566e+01
1.144e-02,1.634e+01
1.352e-02,1.631e+01
1.560e-02,1.592e+01
1.768e-02,1.550e+01
1.976e-02,1.474e+01
2.184e-02,1.449e+01
2.392e-02,1.428e+01
2.600e-02,1.340e+01
2.808e-02,1.289e+01
3.016e-02,1.267e+01
3.224e-02,1.177e+01
3.432e-02,1.135e+01
3.640e-02,1.083e+01
3.848e-02,9.894e+00
4.056e-02,9.923e+00
4.264e-02,9.625e+00
4.472e-02,9.254e+00
4.680e-02,9.022e+00
4.888e-02,8.504e+00
5.096e-02,8.136e+00
5.304e-02,7.902e+00
5.512e-02,7.468e+00
5.720e-02,6.962e+00
5.928e-02,6.849e+00
6.136e-02,6.587e+00
6.344e-02,6.303e+00
6.552e-02,6.317e+00
6.760e-02,5.884e+00
6.968e-02,5.649e+00
7.176e-02,5.314e+00
7.384e-02,5.279e+00
7.592e-02,4.941e+00
7.800e-02,4.491e+00
8.008e-02,4.599e+00
8.216e-02,4.379e+00
8.424e-02,4.184e+00
8.632e-02,4.039e+00
8.840e-02,3.997e+00
9.048e-02,3.673e+00
9.256e-02,3.575e+00
9.464e-02,3.441e+00
9.672e-02,3.293e+00
9.880e-02,3.247e+00
1.009e-01,3.005e+00
1.030e-01,3.007e+00
1.050e-01,2.789e+00
1.071e-01,2.806e+00
1.092e-01,2.628e+00
1.113e-01,2.600e+00
1.134e-01,2.293e+00
1.154e-01,2.297e+00
1.175e-01,2.173e+00
1.196e-01,2.079e+00
1.217e-01,2.039e+00
1.238e-01,1.915e+00
1.258e-01,1.737e+00
1.279e-01,1.807e+00
1.300e-01,1.838e+00
1.321e-01,1.538e+00
1.342e-01,1.540e+00
1.362e-01,1.430e+00
1.383e-01,1.449e+00
1.404e-01,1.336e+00
1.425e-01,1.266e+00
1.446e-01,1.266e+00
1.466e-01,1.128e+00
1.487e-01,1.104e+00
1.508e-01,1.153e+00
1.529e-01,1.045e+00
1.550e-01,9.611e-01
1.570e-01,9.212e-01
1.591e-01,7.946e-01
1.612e-01,7.829e-01
1.633e-01,8.368e-01
1.654e-01,8.157e-01
1.674e-01,6.985e-01
1.695e-01,6.845e-01
1.716e-01,6.352e-01
1.737e-01,6.235e-01
1.758e-01,5.696e-01
1.778e-01,5.087e-01
1.799e-01,5.345e-01
1.820e-01,5.204e-01
1.841e-01,4.852e-01
1.862e-01,4.477e-01
1.882e-01,3.422e-01
1.903e-01,4.290e-01
1.924e-01,3.891e-01
1.945e-01,3.540e-01
1.966e-01,3.446e-01
1.986e-01,3.704e-01
2.007e-01,2.930e-01
2.028e-01,3.024e-01
2.049e-01,3.165e-01
2.070e-01,3.071e-01
2.091e-01,2.414e-01
2.111e-01,3.024e-01
2.132e-01,2.461e-01
2.153e-01,2.203e-01
2.174e-01,1.875e-01
2.195e-01,1.899e-01
2.215e-01,1.758e-01
2.236e-01,1.782e-01
2.257e-01,1.266e-01
2.278e-01,1.664e-01
2.299e-01,1.242e-01
2.319e-01,1.453e-01
2.340e-01,1.172e-01
2.361e-01,1.313e-01
2.382e-01,8.204e-02
2.403e-01,9.611e-02
2.423e-01,7.970e-02
2.444e-01,1.360e-01
2.465e-01,9.376e-02
2.486e-01,1.078e-01
2.507e-01,7.032e-02
2.527e-01,7.032e-02
2.548e-01,6.329e-02
2.569e-01,6.095e-02
2.590e-01,4.688e-02
2.611e-01,6.329e-02
2.631e-01,5.626e-02
2.652e-01,5.157e-02
2.673e-01,3.047e-02
2.694e-01,2.110e-02
2.715e-01,4.219e-02
2.735e-01,5.860e-02
2.756e-01,3.047e-02
2.777e-01,2.813e-02
2.798e-01,2.344e-02
2.819e-01,3.047e-02
2.839e-01,4.688e-02
2.860e-01,2.110e-02
2.881e-01,3.516e-02
2.902e-01,1.875e-02
2.923e-01,3.047e-02
2.943e-01,9.376e-03
2.964e-01,1.641e-02
2.985e-01,9.376e-03
3.006e-01,1.875e-02
3.027e-01,1.406e-02
3.047e-01,9.376e-03
3.068e-01,1.172e-02
3.089e-01,0.000e+00
3.110e-01,4.688e-03
3.131e-01,1.406e-02
3.151e-01,9.376e-03
3.172e-01,1.172e-02
3.193e-01,9.376e-03
3.214e-01,7.032e-03
3.235e-01,9.376e-03
3.255e-01,1.641e-02
3.276e-01,2.344e-03
3.297e-01,4.688e-03
3.318e-01,2.344e-03
3.339e-01,2.344e-03
3.359e-01,4.688e-03
3.380e-01,0.000e+00
3.401e-01,4.688e-03
3.422e-01,4.688e-03
3.443e-01,2.344e-03
3.463e-01,2.344e-03
3.484e-01,4.688e-03
3.505e-01,0.000e+00
3.526e-01,4.688e-03
3.547e-01,2.344e-03
3.567e-01,0.000e+00
3.588e-01,0.000e+00
3.609e-01,0.000e+00
3.630e-01,0.000e+00
3.651e-01,0.000e+00
3.671e-01,0.000e+00
3.692e-01,0.000e+00
3.713e-01,2.344e-03
3.734e-01,0.000e+00
3.755e-01,0.000e+00
3.775e-01,4.688e-03
3.796e-01,0.000e+00
3.817e-01,0.000e+00
3.838e-01,0.000e+00
3.859e-01,0.000e+00
3.879e-01,0.000e+00
3.900e-01,0.000e+00
3.921e-01,0.000e+00
3.942e-01,0.000e+00
3.963e-01,0.000e+00
3.983e-01,0.000e+00
4.004e-01,0.000e+00
4.025e-01,0.000e+00
4.046e-01,0.000e+00
4.067e-01,0.000e+00
4.087e-01,0.000e+00
4.108e-01,0.000e+00
4.129e-01,0.000e+00
4.150e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_04.csv <==
transmittance,probability_density
1.321e-03,8.673e-02
3.963e-03,1.257e+00
6.605e-03,3.091e+00
9.248e-03,4.781e+00
1.189e-02,6.125e+00
1.453e-02,6.821e+00
1.717e-02,7.310e+00
1.982e-02,7.834e+00
2.246e-02,8.088e+00
2.510e-02,8.362e+00
2.774e-02,8.221e+00
3.039e-02,8.469e+00
3.303e-02,8.288e+00
3.567e-02,8.349e+00
3.831e-02,8.494e+00
4.095e-02,8.072e+00
4.360e-02,7.817e+00
4.624e-02,7.935e+00
4.888e-02,7.699e+00
5.152e-02,7.546e+00
5.417e-02,7.352e+00
5.681e-02,7.395e+00
5.945e-02,7.049e+00
6.209e-02,6.863e+00
6.473e-02,6.880e+00
6.738e-02,6.631e+00
7.002e-02,6.459e+00
7.266e-02,6.125e+00
7.530e-02,6.121e+00
7.794e-02,5.931e+00
8.059e-02,6.064e+00
8.323e-02,5.704e+00
8.587e-02,5.540e+00
8.851e-02,5.448e+00
9.116e-02,5.400e+00
9.380e-02,5.084e+00
9.644e-02,5.184e+00
9.908e-02,4.994e+00
1.017e-01,4.462e+00
1.044e-01,4.577e+00
1.070e-01,4.652e+00
1.097e-01,4.257e+00
1.123e-01,4.374e+00
1.149e-01,4.137e+00
1.176e-01,3.903e+00
1.202e-01,4.102e+00
1.229e-01,3.717e+00
1.255e-01,3.850e+00
1.281e-01,3.576e+00
1.308e-01,3.604e+00
1.334e-01,3.233e+00
1.361e-01,3.253e+00
1.387e-01,3.130e+00
1.414e-01,3.106e+00
1.440e-01,2.991e+00
1.466e-01,2.829e+00
1.493e-01,2.768e+00
1.519e-01,2.620e+00
1.546e-01,2.611e+00
1.572e-01,2.532e+00
1.599e-01,2.419e+00
1.625e-01,2.390e+00
1.651e-01,2.231e+00
1.678e-01,2.205e+00
1.704e-01,1.993e+00
1.731e-01,2.024e+00
1.757e-01,2.067e+00
1.783e-01,1.796e+00
1.810e-01,1.975e+00
1.836e-01,1.749e+00
1.863e-01,1.714e+00
1.889e-01,1.663e+00
1.916e-01,1.546e+00
1.942e-01,1.511e+00
1.968e-01,1.343e+00
1.995e-01,1.460e+00
2.021e-01,1.212e+00
2.048e-01,1.255e+00
2.074e-01,1.257e+00
2.101e-01,1.094e+00
2.127e-01,1.142e+00
2.153e-01,9.947e-01
2.180e-01,1.070e+00
2.206e-01,1.000e+00
2.233e-01,9.209e-01
2.259e-01,9.079e-01
2.286e-01,8.378e-01
2.312e-01,8.083e-01
2.338e-01,7.345e-01
2.365e-01,7.714e-01
2.391e-01,7.105e-01
2.418e-01,5.924e-01
2.444e-01,6.034e-01
2.470e-01,5.407e-01
2.497e-01,5.112e-01
2.523e-01,5.370e-01
2.550e-01,4.687e-01
2.576e-01,4.392e-01
2.603e-01,4.687e-01
2.629e-01,4.226e-01
2.655e-01,3.949e-01
2.682e-01,3.765e-01
2.708e-01,3.617e-01
2.735e-01,3.266e-01
2.761e-01,2.916e-01
2.788e-01,2.897e-01
2.814e-01,2.399e-01
2.840e-01,2.731e-01
2.867e-01,2.141e-01
2.893e-01,2.657e-01
2.920e-01,2.104e-01
2.946e-01,2.141e-01
2.972e-01,1.384e-01
2.999e-01,1.938e-01
3.025e-01,1.772e-01
3.052e-01,1.495e-01
3.078e-01,1.606e-01
3.105e-01,1.421e-01
3.131e-01,1.310e-01
3.157e-01,1.126e-01
3.184e-01,1.163e-01
3.210e-01,7.935e-02
3.237e-01,1.033e-01
3.263e-01,8.120e-02
3.290e-01,6.643e-02
3.316e-01,7.382e-02
3.342e-01,6.828e-02
3.369e-01,4.429e-02
3.395e-01,5.721e-02
3.422e-01,3.506e-02
3.448e-01,5.167e-02
3.474e-01,5.167e-02
3.501e-01,5.721e-02
3.527e-01,4.060e-02
3.554e-01,2.584e-02
3.580e-01,4.614e-02
3.607e-01,2.399e-02
3.633e-01,2.953e-02
3.659e-01,3.137e-02
3.686e-01,2.030e-02
3.712e-01,1.661e-02
3.739e-01,1.107e-02
3.765e-01,1.476e-02
3.792e-01,7.382e-03
3.818e-01,1.107e-02
3.844e-01,9.227e-03
3.871e-01,1.292e-02
3.897e-01,1.292e-02
3.924e-01,9.227e-03
3.950e-01,7.382e-03
3.977e-01,3.691e-03
4.003e-01,3.691e-03
4.029e-01,0.000e+00
4.056e-01,5.536e-03
4.082e-01,7.382e-03
4.109e-01,5.536e-03
4.135e-01,0.000e+00
4.161e-01,7.382e-03
4.188e-01,1.845e-03
4.214e-01,3.691e-03
4.241e-01,1.845e-03
4.267e-01,0.000e+00
4.294e-01,1.845e-03
4.320e-01,5.536e-03
4.346e-01,0.000e+00
4.373e-01,0.000e+00
4.399e-01,0.000e+00
4.426e-01,0.000e+00
4.452e-01,0.000e+00
4.479e-01,0.000e+00
4.505e-01,0.000e+00
4.531e-01,0.000e+00
4.558e-01,0.000e+00
4.584e-01,1.845e-03
4.611e-01,0.000e+00
4.637e-01,0.000e+00
4.663e-01,0.000e+00
4.690e-01,0.000e+00
4.716e-01,0.000e+00
4.743e-01,0.000e+00
4.769e-01,0.000e+00
4.796e-01,1.845e-03
4.822e-01,0.000e+00
4.848e-01,0.000e+00
4.875e-01,0.000e+00
4.901e-01,0.000e+00
4.928e-01,0.000e+00
4.954e-01,0.000e+00
4.981e-01,0.000e+00
5.007e-01,0.000e+00
5.033e-01,0.000e+00
5.060e-01,0.000e+00
5.086e-01,0.000e+00
5.113e-01,0.000e+00
5.139e-01,0.000e+00
5.166e-01,0.000e+00
5.192e-01,0.000e+00
5.218e-01,0.000e+00
5.245e-01,0.000e+00
5.271e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_05.csv <==
transmittance,probability_density
5.167e-04,2.231e+01
1.550e-03,8.188e+01
2.584e-03,9.558e+01
3.617e-03,8.880e+01
4.651e-03,7.789e+01
5.684e-03,6.629e+01
6.717e-03,5.737e+01
7.751e-03,4.923e+01
8.784e-03,4.319e+01
9.818e-03,3.802e+01
1.085e-02,3.214e+01
1.188e-02,2.915e+01
1.292e-02,2.489e+01
1.395e-02,2.315e+01
1.499e-02,2.078e+01
1.602e-02,1.820e+01
1.705e-02,1.556e+01
1.809e-02,1.542e+01
1.912e-02,1.293e+01
2.015e-02,1.200e+01
2.119e-02,1.117e+01
2.222e-02,9.831e+00
2.325e-02,8.786e+00
2.429e-02,8.893e+00
2.532e-02,8.099e+00
2.635e-02,6.841e+00
2.739e-02,6.802e+00
2.842e-02,5.922e+00
2.945e-02,5.080e+00
3.049e-02,4.529e+00
3.152e-02,4.441e+00
3.255e-02,4.161e+00
3.359e-02,3.909e+00
3.462e-02,3.580e+00
3.565e-02,3.435e+00
3.669e-02,3.319e+00
3.772e-02,2.845e+00
3.875e-02,2.574e+00
3.979e-02,2.351e+00
4.082e-02,2.477e+00
4.185e-02,2.080e+00
4.289e-02,2.032e+00
4.392e-02,1.790e+00
4.496e-02,1.848e+00
4.599e-02,1.597e+00
4.702e-02,1.539e+00
4.806e-02,1.364e+00
4.909e-02,1.403e+00
5.012e-02,1.113e+00
5.116e-02,1.113e+00
5.219e-02,1.210e+00
5.322e-02,9.483e-01
5.426e-02,9.676e-01
5.529e-02,9.386e-01
5.632e-02,7.741e-01
5.736e-02,5.419e-01
5.839e-02,7.644e-01
5.942e-02,5.225e-01
6.046e-02,7.064e-01
6.149e-02,5.516e-01
6.252e-02,5.128e-01
6.356e-02,4.741e-01
6.459e-02,3.580e-01
6.562e-02,5.612e-01
6.666e-02,3.774e-01
6.769e-02,4.354e-01
6.872e-02,3.967e-01
6.976e-02,3.193e-01
7.079e-02,3.871e-01
7.182e-02,3.483e-01
7.286e-02,3.387e-01
7.389e-02,4.161e-01
7.493e-02,2.322e-01
7.596e-02,1.742e-01
7.699e-02,3.193e-01
7.803e-02,1.839e-01
7.906e-02,1.935e-01
8.009e-02,2.709e-01
8.113e-02,2.032e-01
8.216e-02,2.516e-01
8.319e-02,1.839e-01
8.423e-02,2.322e-01
8.526e-02,1.742e-01
8.629e-02,1.064e-01
8.733e-02,1.258e-01
8.836e-02,7.741e-02
8.939e-02,1.064e-01
9.043e-02,7.741e-02
9.146e-02,9.676e-02
9.249e-02,8.709e-02
9.353e-02,5.806e-02
9.456e-02,9.676e-02
9.559e-02,8.709e-02
9.663e-02,1.161e-01
9.766e-02,7.741e-02
9.869e-02,9.676e-02
9.973e-02,7.741e-02
1.008e-01,7.741e-02
1.018e-01,1.645e-01
1.028e-01,1.935e-02
1.039e-01,5.806e-02
1.049e-01,3.871e-02
1.059e-01,6.773e-02
1.070e-01,6.773e-02
1.080e-01,1.064e-01
1.090e-01,3.871e-02
1.101e-01,7.741e-02
1.111e-01,4.838e-02
1.121e-01,1.935e-02
1.132e-01,2.903e-02
1.142e-01,2.903e-02
1.152e-01,3.871e-02
1.163e-01,0.000e+00
1.173e-01,3.871e-02
1.183e-01,1.935e-02
1.194e-01,1.935e-02
1.204e-01,9.676e-03
1.214e-01,1.935e-02
1.225e-01,1.935e-02
1.235e-01,2.903e-02
1.245e-01,1.935e-02
1.256e-01,2.903e-02
1.266e-01,0.000e+00
1.276e-01,0.000e+00
1.287e-01,0.000e+00
1.297e-01,0.000e+00
1.307e-01,0.000e+00
1.318e-01,3.871e-02
1.328e-01,9.676e-03
1.338e-01,2.903e-02
1.349e-01,1.935e-02
1.359e-01,9.676e-03
1.369e-01,1.935e-02
1.380e-01,0.000e+00
1.390e-01,0.000e+00
1.400e-01,9.676e-03
1.411e-01,9.676e-03
1.421e-01,0.000e+00
1.431e-01,0.000e+00
1.442e-01,0.000e+00
1.452e-01,9.676e-03
1.462e-01,0.000e+00
1.473e-01,1.935e-02
1.483e-01,0.000e+00
1.493e-01,9.676e-03
1.504e-01,0.000e+00
1.514e-01,1.935e-02
1.524e-01,0.000e+00
1.535e-01,0.000e+00
1.545e-01,9.676e-03
1.555e-01,9.676e-03
1.566e-01,9.676e-03
1.576e-01,0.000e+00
1.586e-01,9.676e-03
1.597e-01,0.000e+00
1.607e-01,0.000e+00
1.617e-01,9.676e-03
1.628e-01,0.000e+00
1.638e-01,0.000e+00
1.648e-01,0.000e+00
1.659e-01,0.000e+00
1.669e-01,0.000e+00
1.679e-01,0.000e+00
1.690e-01,0.000e+00
1.700e-01,0.000e+00
1.710e-01,0.000e+00
1.721e-01,0.000e+00
1.731e-01,0.000e+00
1.741e-01,0.000e+00
1.752e-01,9.676e-03
1.762e-01,0.000e+00
1.772e-01,0.000e+00
1.783e-01,0.000e+00
1.793e-01,0.000e+00
1.803e-01,0.000e+00
1.814e-01,0.000e+00
1.824e-01,9.676e-03
1.834e-01,0.000e+00
1.845e-01,0.000e+00
1.855e-01,0.000e+00
1.865e-01,0.000e+00
1.876e-01,9.676e-03
1.886e-01,0.000e+00
1.896e-01,0.000e+00
1.907e-01,0.000e+00
1.917e-01,0.000e+00
1.927e-01,0.000e+00
1.938e-01,0.000e+00
1.948e-01,0.000e+00
1.958e-01,0.000e+00
1.969e-01,0.000e+00
1.979e-01,0.000e+00
1.989e-01,0.000e+00
2.000e-01,0.000e+00
2.010e-01,0.000e+00
2.020e-01,0.000e+00
2.031e-01,0.000e+00
2.041e-01,0.000e+00
2.051e-01,0.000e+00
2.062e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_06.csv <==
transmittance,probability_density
1.557e-03,0.000e+00
4.672e-03,2.192e-02
7.787e-03,1.205e-01
1.090e-02,2.974e-01
1.402e-02,5.918e-01
1.713e-02,8.266e-01
2.025e-02,1.068e+00
2.336e-02,1.346e+00
2.647e-02,1.619e+00
2.959e-02,1.861e+00
3.270e-02,1.954e+00
3.582e-02,2.095e+00
3.893e-02,2.286e+00
4.205e-02,2.552e+00
4.516e-02,2.603e+00
4.828e-02,2.697e+00
5.139e-02,2.940e+00
5.451e-02,2.877e+00
5.762e-02,2.993e+00
6.074e-02,3.192e+00
6.385e-02,3.383e+00
6.696e-02,3.447e+00
7.008e-02,3.432e+00
7.319e-02,3.419e+00
7.631e-02,3.643e+00
7.942e-02,3.579e+00
8.254e-02,3.676e+00
8.565e-02,3.671e+00
8.877e-02,3.832e+00
9.188e-02,3.909e+00
9.500e-02,3.868e+00
9.811e-02,3.895e+00
1.012e-01,3.842e+00
1.043e-01,3.912e+00
1.075e-01,4.081e+00
1.106e-01,3.937e+00
1.137e-01,3.882e+00
1.168e-01,3.932e+00
1.199e-01,3.903e+00
1.230e-01,3.881e+00
1.261e-01,3.934e+00
1.293e-01,3.806e+00
1.324e-01,3.920e+00
1.355e-01,3.749e+00
1.386e-01,3.806e+00
1.417e-01,3.943e+00
1.448e-01,3.951e+00
1.479e-01,4.037e+00
1.511e-01,3.896e+00
1.542e-01,3.876e+00
1.573e-01,3.853e+00
1.604e-01,3.770e+00
1.635e-01,3.798e+00
1.666e-01,3.814e+00
1.697e-01,3.821e+00
1.729e-01,3.640e+00
1.760e-01,3.657e+00
1.791e-01,3.690e+00
1.822e-01,3.571e+00
1.853e-01,3.663e+00
1.884e-01,3.505e+00
1.916e-01,3.633e+00
1.947e-01,3.385e+00
1.978e-01,3.527e+00
2.009e-01,3.275e+00
2.040e-01,3.324e+00
2.071e-01,3.277e+00
2.102e-01,3.460e+00
2.134e-01,3.372e+00
2.165e-01,3.205e+00
2.196e-01,3.048e+00
2.227e-01,3.192e+00
2.258e-01,3.158e+00
2.289e-01,2.960e+00
2.320e-01,2.970e+00
2.352e-01,2.890e+00
2.383e-01,2.891e+00
2.414e-01,2.877e+00
2.445e-01,2.749e+00
2.476e-01,2.653e+00
2.507e-01,2.625e+00
2.538e-01,2.630e+00
2.570e-01,2.566e+00
2.601e-01,2.423e+00
2.632e-01,2.390e+00
2.663e-01,2.306e+00
2.694e-01,2.250e+00
2.725e-01,2.318e+00
2.756e-01,2.243e+00
2.788e-01,2.138e+00
2.819e-01,2.076e+00
2.850e-01,2.084e+00
2.881e-01,1.930e+00
2.912e-01,1.952e+00
2.943e-01,1.850e+00
2.974e-01,1.943e+00
3.006e-01,1.746e+00
3.037e-01,1.706e+00
3.068e-01,1.797e+00
3.099e-01,1.586e+00
3.130e-01,1.586e+00
3.161e-01,1.542e+00
3.193e-01,1.528e+00
3.224e-01,1.328e+00
3.255e-01,1.295e+00
3.286e-01,1.313e+00
3.317e-01,1.279e+00
3.348e-01,1.177e+00
3.379e-01,1.093e+00
3.411e-01,1.137e+00
3.442e-01,9.706e-01
3.473e-01,9.252e-01
3.504e-01,9.643e-01
3.535e-01,9.033e-01
3.566e-01,8.407e-01
3.597e-01,7.937e-01
3.629e-01,7.687e-01
3.660e-01,7.264e-01
3.691e-01,6.732e-01
3.722e-01,6.215e-01
3.753e-01,5.886e-01
3.784e-01,5.651e-01
3.815e-01,5.103e-01
3.847e-01,5.166e-01
3.878e-01,4.853e-01
3.909e-01,4.509e-01
3.940e-01,4.399e-01
3.971e-01,3.820e-01
4.002e-01,3.663e-01
4.033e-01,3.851e-01
4.065e-01,3.021e-01
4.096e-01,2.552e-01
4.127e-01,2.661e-01
4.158e-01,2.708e-01
4.189e-01,2.583e-01
4.220e-01,2.192e-01
4.251e-01,2.051e-01
4.283e-01,1.988e-01
4.314e-01,2.113e-01
4.345e-01,1.519e-01
4.376e-01,1.565e-01
4.407e-01,1.268e-01
4.438e-01,1.096e-01
4.470e-01,1.237e-01
4.501e-01,8.454e-02
4.532e-01,8.141e-02
4.563e-01,8.767e-02
4.594e-01,8.454e-02
4.625e-01,6.105e-02
4.656e-01,5.636e-02
4.688e-01,5.166e-02
4.719e-01,4.227e-02
4.750e-01,4.540e-02
4.781e-01,4.383e-02
4.812e-01,2.818e-02
4.843e-01,3.601e-02
4.874e-01,1.879e-02
4.906e-01,1.722e-02
4.937e-01,3.131e-02
4.968e-01,1.722e-02
4.999e-01,2.348e-02
5.030e-01,4.696e-03
5.061e-01,7.827e-03
5.092e-01,4.696e-03
5.124e-01,9.393e-03
5.155e-01,1.096e-02
5.186e-01,4.696e-03
5.217e-01,7.827e-03
5.248e-01,3.131e-03
5.279e-01,0.000e+00
5.310e-01,1.565e-03
5.342e-01,1.565e-03
5.373e-01,3.131e-03
5.404e-01,3.131e-03
5.435e-01,1.565e-03
5.466e-01,0.000e+00
5.497e-01,0.000e+00
5.529e-01,0.000e+00
5.560e-01,1.565e-03
5.591e-01,1.565e-03
5.622e-01,1.565e-03
5.653e-01,1.565e-03
5.684e-01,0.000e+00
5.715e-01,0.000e+00
5.747e-01,0.000e+00
5.778e-01,0.000e+00
5.809e-01,0.000e+00
5.840e-01,0.000e+00
5.871e-01,0.000e+00
5.902e-01,0.000e+00
5.933e-01,0.000e+00
5.965e-01,0.000e+00
5.996e-01,0.000e+00
6.027e-01,0.000e+00
6.058e-01,0.000e+00
6.089e-01,0.000e+00
6.120e-01,0.000e+00
6.151e-01,0.000e+00
6.183e-01,0.000e+00
6.214e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_07.csv <==
transmittance,probability_density
1.652e-03,0.000e+00
4.957e-03,1.475e-03
8.262e-03,1.770e-02
1.157e-02,8.852e-02
1.487e-02,1.254e-01
1.818e-02,2.493e-01
2.148e-02,3.998e-01
2.479e-02,4.426e-01
2.809e-02,6.152e-01
3.140e-02,6.964e-01
3.470e-02,8.705e-01
3.801e-02,1.050e+00
4.131e-02,1.132e+00
4.462e-02,1.194e+00
4.792e-02,1.263e+00
5.123e-02,1.338e+00
5.453e-02,1.462e+00
5.784e-02,1.615e+00
6.114e-02,1.694e+00
6.445e-02,1.800e+00
6.775e-02,1.885e+00
7.106e-02,1.931e+00
7.436e-02,1.918e+00
7.767e-02,2.085e+00
8.097e-02,2.210e+00
8.428e-02,2.198e+00
8.758e-02,2.394e+00
9.089e-02,2.365e+00
9.419e-02,2.471e+00
9.750e-02,2.502e+00
1.008e-01,2.601e+00
1.041e-01,2.498e+00
1.074e-01,2.650e+00
1.107e-01,2.744e+00
1.140e-01,2.763e+00
1.173e-01,2.861e+00
1.206e-01,2.933e+00
1.239e-01,2.896e+00
1.272e-01,3.017e+00
1.305e-01,2.939e+00
1.339e-01,3.145e+00
1.372e-01,3.140e+00
1.405e-01,3.057e+00
1.438e-01,3.175e+00
1.471e-01,3.194e+00
1.504e-01,3.157e+00
1.537e-01,3.238e+00
1.570e-01,3.235e+00
1.603e-01,3.238e+00
1.636e-01,3.368e+00
1.669e-01,3.163e+00
1.702e-01,3.311e+00
1.735e-01,3.268e+00
1.768e-01,3.213e+00
1.801e-01,3.309e+00
1.834e-01,3.340e+00
1.867e-01,3.445e+00
1.900e-01,3.362e+00
1.933e-01,3.377e+00
1.966e-01,3.486e+00
1.999e-01,3.533e+00
2.033e-01,3.309e+00
2.066e-01,3.421e+00
2.099e-01,3.305e+00
2.132e-01,3.348e+00
2.165e-01,3.380e+00
2.198e-01,3.340e+00
2.231e-01,3.461e+00
2.264e-01,3.373e+00
2.297e-01,3.348e+00
2.330e-01,3.353e+00
2.363e-01,3.367e+00
2.396e-01,3.340e+00
2.429e-01,3.178e+00
2.462e-01,3.209e+00
2.495e-01,3.193e+00
2.528e-01,3.293e+00
2.561e-01,3.207e+00
2.594e-01,3.106e+00
2.627e-01,3.212e+00
2.660e-01,3.067e+00
2.694e-01,3.117e+00
2.727e-01,2.962e+00
2.760e-01,2.971e+00
2.793e-01,2.962e+00
2.826e-01,2.923e+00
2.859e-01,2.926e+00
2.892e-01,2.842e+00
2.925e-01,2.743e+00
2.958e-01,2.737e+00
2.991e-01,2.819e+00
3.024e-01,2.620e+00
3.057e-01,2.728e+00
3.090e-01,2.625e+00
3.123e-01,2.411e+00
3.156e-01,2.521e+00
3.189e-01,2.421e+00
3.222e-01,2.414e+00
3.255e-01,2.365e+00
3.288e-01,2.163e+00
3.321e-01,2.203e+00
3.355e-01,2.203e+00
3.388e-01,2.120e+00
3.421e-01,2.037e+00
3.454e-01,2.015e+00
3.487e-01,2.006e+00
3.520e-01,1.843e+00
3.553e-01,1.884e+00
3.586e-01,1.803e+00
3.619e-01,1.756e+00
3.652e-01,1.669e+00
3.685e-01,1.571e+00
3.718e-01,1.626e+00
3.751e-01,1.500e+00
3.784e-01,1.555e+00
3.817e-01,1.397e+00
3.850e-01,1.310e+00
3.883e-01,1.261e+00
3.916e-01,1.258e+00
3.949e-01,1.099e+00
3.982e-01,1.171e+00
4.016e-01,1.046e+00
4.049e-01,9.841e-01
4.082e-01,9.191e-01
4.115e-01,8.690e-01
4.148e-01,8.542e-01
4.181e-01,7.996e-01
4.214e-01,7.008e-01
4.247e-01,7.126e-01
4.280e-01,6.506e-01
4.313e-01,6.049e-01
4.346e-01,6.373e-01
4.379e-01,6.137e-01
4.412e-01,4.795e-01
4.445e-01,5.016e-01
4.478e-01,4.190e-01
4.511e-01,4.456e-01
4.544e-01,4.175e-01
4.577e-01,3.526e-01
4.610e-01,3.172e-01
4.643e-01,3.261e-01
4.677e-01,3.216e-01
4.710e-01,2.493e-01
4.743e-01,2.420e-01
4.776e-01,2.405e-01
4.809e-01,1.977e-01
4.842e-01,2.080e-01
4.875e-01,1.505e-01
4.908e-01,1.534e-01
4.941e-01,1.608e-01
4.974e-01,8.409e-02
5.007e-01,1.136e-01
5.040e-01,9.442e-02
5.073e-01,1.033e-01
5.106e-01,7.377e-02
5.139e-01,6.639e-02
5.172e-01,5.606e-02
5.205e-01,5.459e-02
5.238e-01,3.983e-02
5.271e-01,4.721e-02
5.304e-01,3.983e-02
5.337e-01,1.918e-02
5.371e-01,2.951e-02
5.404e-01,2.361e-02
5.437e-01,2.361e-02
5.470e-01,1.475e-02
5.503e-01,1.328e-02
5.536e-01,1.033e-02
5.569e-01,7.377e-03
5.602e-01,4.426e-03
5.635e-01,1.033e-02
5.668e-01,1.475e-03
5.701e-01,1.475e-03
5.734e-01,1.033e-02
5.767e-01,4.426e-03
5.800e-01,5.901e-03
5.833e-01,2.951e-03
5.866e-01,1.475e-03
5.899e-01,0.000e+00
5.932e-01,0.000e+00
5.965e-01,1.475e-03
5.998e-01,1.475e-03
6.032e-01,0.000e+00
6.065e-01,0.000e+00
6.098e-01,0.000e+00
6.131e-01,0.000e+00
6.164e-01,0.000e+00
6.197e-01,0.000e+00
6.230e-01,0.000e+00
6.263e-01,0.000e+00
6.296e-01,0.000e+00
6.329e-01,0.000e+00
6.362e-01,0.000e+00
6.395e-01,0.000e+00
6.428e-01,0.000e+00
6.461e-01,0.000e+00
6.494e-01,0.000e+00
6.527e-01,0.000e+00
6.560e-01,0.000e+00
6.593e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_08.csv <==
transmittance,probability_density
1.733e-03,0.000e+00
5.199e-03,0.000e+00
8.665e-03,4.220e-03
1.213e-02,9.847e-03
1.560e-02,4.220e-02
1.906e-02,6.330e-02
2.253e-02,9.707e-02
2.600e-02,1.758e-01
2.946e-02,2.265e-01
3.293e-02,2.617e-01
3.639e-02,3.306e-01
3.986e-02,3.897e-01
4.333e-02,4.867e-01
4.679e-02,5.571e-01
5.026e-02,6.063e-01
5.372e-02,6.823e-01
5.719e-02,7.498e-01
6.066e-02,8.075e-01
6.412e-02,8.623e-01
6.759e-02,8.750e-01
7.106e-02,9.707e-01
7.452e-02,1.023e+00
7.799e-02,1.066e+00
8.145e-02,1.241e+00
8.492e-02,1.214e+00
8.839e-02,1.335e+00
9.185e-02,1.327e+00
9.532e-02,1.441e+00
9.878e-02,1.536e+00
1.022e-01,1.477e+00
1.057e-01,1.635e+00
1.092e-01,1.647e+00
1.126e-01,1.653e+00
1.161e-01,1.782e+00
1.196e-01,1.764e+00
1.230e-01,1.764e+00
1.265e-01,1.971e+00
1.300e-01,1.940e+00
1.334e-01,2.029e+00
1.369e-01,2.027e+00
1.404e-01,2.045e+00
1.438e-01,2.137e+00
1.473e-01,2.287e+00
1.508e-01,2.272e+00
1.542e-01,2.231e+00
1.577e-01,2.407e+00
1.612e-01,2.459e+00
1.646e-01,2.469e+00
1.681e-01,2.556e+00
1.716e-01,2.577e+00
1.750e-01,2.539e+00
1.785e-01,2.591e+00
1.820e-01,2.534e+00
1.854e-01,2.676e+00
1.889e-01,2.873e+00
1.924e-01,2.776e+00
1.958e-01,2.700e+00
1.993e-01,2.819e+00
2.028e-01,2.709e+00
2.062e-01,2.936e+00
2.097e-01,2.889e+00
2.132e-01,2.861e+00
2.166e-01,3.012e+00
2.201e-01,3.064e+00
2.236e-01,2.958e+00
2.270e-01,3.110e+00
2.305e-01,2.989e+00
2.340e-01,2.906e+00
2.374e-01,3.064e+00
2.409e-01,3.214e+00
2.444e-01,3.181e+00
2.478e-01,3.189e+00
2.513e-01,3.068e+00
2.548e-01,3.029e+00
2.582e-01,3.150e+00
2.617e-01,3.241e+00
2.652e-01,3.192e+00
2.686e-01,3.274e+00
2.721e-01,3.259e+00
2.756e-01,3.138e+00
2.790e-01,3.411e+00
2.825e-01,3.127e+00
2.860e-01,3.183e+00
2.894e-01,3.226e+00
2.929e-01,3.196e+00
2.964e-01,3.172e+00
2.998e-01,3.199e+00
3.033e-01,3.141e+00
3.067e-01,3.109e+00
3.102e-01,3.070e+00
3.137e-01,3.074e+00
3.171e-01,2.996e+00
3.206e-01,2.979e+00
3.241e-01,3.089e+00
3.275e-01,2.961e+00
3.310e-01,2.961e+00
3.345e-01,3.023e+00
3.379e-01,2.968e+00
3.414e-01,2.904e+00
3.449e-01,2.880e+00
3.483e-01,2.833e+00
3.518e-01,2.712e+00
3.553e-01,2.749e+00
3.587e-01,2.674e+00
3.622e-01,2.598e+00
3.657e-01,2.503e+00
3.691e-01,2.449e+00
3.726e-01,2.507e+00
3.761e-01,2.514e+00
3.795e-01,2.293e+00
3.830e-01,2.411e+00
3.865e-01,2.293e+00
3.899e-01,2.192e+00
3.934e-01,2.152e+00
3.969e-01,2.166e+00
4.003e-01,2.037e+00
4.038e-01,1.926e+00
4.073e-01,1.871e+00
4.107e-01,1.905e+00
4.142e-01,1.929e+00
4.177e-01,1.692e+00
4.211e-01,1.780e+00
4.246e-01,1.642e+00
4.281e-01,1.455e+00
4.315e-01,1.466e+00
4.350e-01,1.394e+00
4.385e-01,1.400e+00
4.419e-01,1.296e+00
4.454e-01,1.267e+00
4.489e-01,1.120e+00
4.523e-01,1.076e+00
4.558e-01,1.114e+00
4.593e-01,9.228e-01
4.627e-01,9.594e-01
4.662e-01,8.398e-01
4.697e-01,8.609e-01
4.731e-01,8.187e-01
4.766e-01,7.146e-01
4.801e-01,6.626e-01
4.835e-01,7.062e-01
4.870e-01,5.641e-01
4.905e-01,5.557e-01
4.939e-01,5.416e-01
4.974e-01,4.670e-01
5.009e-01,4.431e-01
5.043e-01,3.995e-01
5.078e-01,3.629e-01
5.112e-01,3.531e-01
5.147e-01,2.898e-01
5.182e-01,2.757e-01
5.216e-01,2.391e-01
5.251e-01,2.448e-01
5.286e-01,2.195e-01
5.320e-01,2.124e-01
5.355e-01,1.744e-01
5.390e-01,1.773e-01
5.424e-01,1.365e-01
5.459e-01,1.210e-01
5.494e-01,1.069e-01
5.528e-01,9.425e-02
5.563e-01,7.456e-02
5.598e-01,6.190e-02
5.632e-01,5.205e-02
5.667e-01,5.768e-02
5.702e-01,3.798e-02
5.736e-01,4.220e-02
5.771e-01,3.517e-02
5.806e-01,3.095e-02
5.840e-01,1.688e-02
5.875e-01,2.813e-02
5.910e-01,1.125e-02
5.944e-01,9.847e-03
5.979e-01,9.847e-03
6.014e-01,5.627e-03
6.048e-01,7.034e-03
6.083e-01,4.220e-03
6.118e-01,1.266e-02
6.152e-01,0.000e+00
6.187e-01,4.220e-03
6.222e-01,1.407e-03
6.256e-01,1.407e-03
6.291e-01,2.813e-03
6.326e-01,0.000e+00
6.360e-01,0.000e+00
6.395e-01,0.000e+00
6.430e-01,0.000e+00
6.464e-01,0.000e+00
6.499e-01,0.000e+00
6.534e-01,0.000e+00
6.568e-01,0.000e+00
6.603e-01,0.000e+00
6.638e-01,0.000e+00
6.672e-01,0.000e+00
6.707e-01,0.000e+00
6.742e-01,0.000e+00
6.776e-01,0.000e+00
6.811e-01,0.000e+00
6.846e-01,0.000e+00
6.880e-01,0.000e+00
6.915e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_09.csv <==
transmittance,probability_density
1.850e-03,0.000e+00
5.550e-03,0.000e+00
9.250e-03,0.000e+00
1.295e-02,5.271e-03
1.665e-02,7.907e-03
2.035e-02,1.977e-02
2.405e-02,3.690e-02
2.775e-02,4.217e-02
3.145e-02,7.644e-02
3.515e-02,1.160e-01
3.885e-02,1.292e-01
4.255e-02,1.516e-01
4.625e-02,2.030e-01
4.995e-02,2.174e-01
5.365e-02,2.715e-01
5.735e-02,3.044e-01
6.105e-02,3.769e-01
6.475e-02,3.809e-01
6.845e-02,4.270e-01
7.215e-02,4.916e-01
7.585e-02,5.166e-01
7.955e-02,5.812e-01
8.325e-02,5.996e-01
8.695e-02,6.444e-01
9.065e-02,6.892e-01
9.435e-02,7.182e-01
9.805e-02,7.420e-01
1.017e-01,8.026e-01
1.054e-01,8.276e-01
1.091e-01,8.751e-01
1.128e-01,9.713e-01
1.165e-01,1.000e+00
1.202e-01,1.140e+00
1.239e-01,1.119e+00
1.276e-01,1.169e+00
1.313e-01,1.270e+00
1.350e-01,1.290e+00
1.387e-01,1.247e+00
1.424e-01,1.336e+00
1.461e-01,1.359e+00
1.498e-01,1.440e+00
1.535e-01,1.434e+00
1.572e-01,1.392e+00
1.609e-01,1.574e+00
1.646e-01,1.562e+00
1.683e-01,1.639e+00
1.720e-01,1.725e+00
1.757e-01,1.679e+00
1.794e-01,1.726e+00
1.831e-01,1.895e+00
1.868e-01,1.969e+00
1.905e-01,1.957e+00
1.942e-01,2.006e+00
1.979e-01,1.874e+00
2.016e-01,2.173e+00
2.053e-01,2.091e+00
2.090e-01,2.200e+00
2.127e-01,2.174e+00
2.164e-01,2.218e+00
2.201e-01,2.267e+00
2.238e-01,2.388e+00
2.275e-01,2.380e+00
2.312e-01,2.395e+00
2.349e-01,2.592e+00
2.386e-01,2.518e+00
2.423e-01,2.598e+00
2.460e-01,2.604e+00
2.497e-01,2.565e+00
2.534e-01,2.696e+00
2.571e-01,2.607e+00
2.608e-01,2.774e+00
2.645e-01,2.839e+00
2.682e-01,2.725e+00
2.719e-01,2.820e+00
2.756e-01,2.849e+00
2.793e-01,2.940e+00
2.830e-01,2.841e+00
2.867e-01,2.911e+00
2.904e-01,2.976e+00
2.941e-01,2.976e+00
2.978e-01,3.131e+00
3.015e-01,3.061e+00
3.052e-01,2.972e+00
3.089e-01,3.104e+00
3.126e-01,3.105e+00
3.163e-01,3.143e+00
3.200e-01,3.208e+00
3.237e-01,3.163e+00
3.274e-01,2.974e+00
3.311e-01,3.287e+00
3.348e-01,3.159e+00
3.385e-01,3.251e+00
3.422e-01,3.156e+00
3.459e-01,3.180e+00
3.496e-01,3.239e+00
3.533e-01,3.204e+00
3.570e-01,3.081e+00
3.607e-01,3.155e+00
3.644e-01,3.181e+00
3.681e-01,3.060e+00
3.718e-01,3.100e+00
3.755e-01,3.175e+00
3.792e-01,3.051e+00
3.829e-01,2.982e+00
3.866e-01,3.067e+00
3.903e-01,3.040e+00
3.940e-01,2.953e+00
3.977e-01,2.882e+00
4.014e-01,2.746e+00
4.051e-01,2.756e+00
4.088e-01,2.768e+00
4.125e-01,2.720e+00
4.162e-01,2.717e+00
4.199e-01,2.735e+00
4.236e-01,2.570e+00
4.273e-01,2.497e+00
4.310e-01,2.472e+00
4.347e-01,2.373e+00
4.384e-01,2.330e+00
4.421e-01,2.185e+00
4.458e-01,2.265e+00
4.495e-01,2.073e+00
4.532e-01,2.147e+00
4.569e-01,2.040e+00
4.606e-01,1.943e+00
4.643e-01,1.863e+00
4.680e-01,1.741e+00
4.717e-01,1.712e+00
4.754e-01,1.592e+00
4.791e-01,1.579e+00
4.828e-01,1.491e+00
4.865e-01,1.456e+00
4.902e-01,1.298e+00
4.939e-01,1.284e+00
4.976e-01,1.231e+00
5.013e-01,1.120e+00
5.050e-01,1.060e+00
5.087e-01,9.713e-01
5.124e-01,9.410e-01
5.161e-01,8.751e-01
5.198e-01,8.250e-01
5.235e-01,7.525e-01
5.272e-01,7.051e-01
5.309e-01,6.260e-01
5.346e-01,6.036e-01
5.383e-01,5.482e-01
5.420e-01,4.916e-01
5.457e-01,4.731e-01
5.494e-01,4.230e-01
5.531e-01,3.835e-01
5.568e-01,3.361e-01
5.605e-01,3.137e-01
5.642e-01,2.649e-01
5.679e-01,2.464e-01
5.716e-01,2.016e-01
5.753e-01,1.805e-01
5.790e-01,1.898e-01
5.827e-01,1.542e-01
5.864e-01,1.463e-01
5.901e-01,1.199e-01
5.938e-01,7.512e-02
5.975e-01,8.171e-02
6.012e-01,7.380e-02
6.049e-01,5.403e-02
6.086e-01,5.667e-02
6.123e-01,4.217e-02
6.160e-01,3.295e-02
6.197e-01,2.372e-02
6.234e-01,2.372e-02
6.271e-01,1.450e-02
6.308e-01,1.318e-02
6.345e-01,7.907e-03
6.382e-01,5.271e-03
6.419e-01,5.271e-03
6.456e-01,7.907e-03
6.493e-01,5.271e-03
6.530e-01,5.271e-03
6.567e-01,2.636e-03
6.604e-01,0.000e+00
6.641e-01,0.000e+00
6.678e-01,1.318e-03
6.715e-01,1.318e-03
6.752e-01,0.000e+00
6.789e-01,0.000e+00
6.826e-01,0.000e+00
6.863e-01,0.000e+00
6.900e-01,0.000e+00
6.937e-01,0.000e+00
6.974e-01,0.000e+00
7.011e-01,0.000e+00
7.048e-01,0.000e+00
7.085e-01,0.000e+00
7.122e-01,0.000e+00
7.159e-01,0.000e+00
7.196e-01,0.000e+00
7.233e-01,0.000e+00
7.270e-01,0.000e+00
7.307e-01,0.000e+00
7.344e-01,0.000e+00
7.381e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_1.csv <==
transmittance,probability_density
9.113e-04,2.030e-01
2.734e-03,2.864e+00
4.557e-03,8.372e+00
6.379e-03,1.355e+01
8.202e-03,1.664e+01
1.002e-02,1.780e+01
1.185e-02,1.953e+01
1.367e-02,1.980e+01
1.549e-02,1.944e+01
1.732e-02,1.917e+01
1.914e-02,1.931e+01
2.096e-02,1.853e+01
2.278e-02,1.798e+01
2.461e-02,1.676e+01
2.643e-02,1.637e+01
2.825e-02,1.546e+01
3.007e-02,1.508e+01
3.190e-02,1.380e+01
3.372e-02,1.359e+01
3.554e-02,1.286e+01
3.737e-02,1.242e+01
3.919e-02,1.103e+01
4.101e-02,1.070e+01
4.283e-02,1.053e+01
4.466e-02,1.008e+01
4.648e-02,9.404e+00
4.830e-02,8.773e+00
5.012e-02,8.636e+00
5.195e-02,8.158e+00
5.377e-02,7.840e+00
5.559e-02,7.269e+00
5.742e-02,7.237e+00
5.924e-02,7.023e+00
6.106e-02,6.540e+00
6.288e-02,5.700e+00
6.471e-02,6.249e+00
6.653e-02,5.426e+00
6.835e-02,5.404e+00
7.017e-02,5.091e+00
7.200e-02,5.086e+00
7.382e-02,4.757e+00
7.564e-02,4.351e+00
7.746e-02,4.054e+00
7.929e-02,3.901e+00
8.111e-02,3.994e+00
8.293e-02,3.363e+00
8.476e-02,3.610e+00
8.658e-02,3.478e+00
8.840e-02,3.034e+00
9.022e-02,2.858e+00
9.205e-02,2.946e+00
9.387e-02,2.463e+00
9.569e-02,2.524e+00
9.751e-02,2.491e+00
9.934e-02,2.156e+00
1.012e-01,2.184e+00
1.030e-01,2.151e+00
1.048e-01,2.211e+00
1.066e-01,1.898e+00
1.085e-01,1.750e+00
1.103e-01,1.767e+00
1.121e-01,1.690e+00
1.139e-01,1.597e+00
1.157e-01,1.377e+00
1.176e-01,1.432e+00
1.194e-01,1.328e+00
1.212e-01,1.267e+00
1.230e-01,1.278e+00
1.249e-01,1.125e+00
1.267e-01,1.064e+00
1.285e-01,1.086e+00
1.303e-01,1.075e+00
1.321e-01,9.053e-01
1.340e-01,7.846e-01
1.358e-01,8.943e-01
1.376e-01,8.943e-01
1.394e-01,7.955e-01
1.413e-01,7.023e-01
1.431e-01,6.419e-01
1.449e-01,6.145e-01
1.467e-01,5.377e-01
1.486e-01,5.267e-01
1.504e-01,5.377e-01
1.522e-01,5.596e-01
1.540e-01,4.444e-01
1.558e-01,4.170e-01
1.577e-01,3.072e-01
1.595e-01,3.950e-01
1.613e-01,3.347e-01
1.631e-01,4.334e-01
1.650e-01,3.676e-01
1.668e-01,2.743e-01
1.686e-01,3.511e-01
1.704e-01,2.798e-01
1.722e-01,2.798e-01
1.741e-01,2.524e-01
1.759e-01,2.743e-01
1.777e-01,2.304e-01
1.795e-01,2.195e-01
1.814e-01,2.633e-01
1.832e-01,2.743e-01
1.850e-01,1.811e-01
1.868e-01,1.591e-01
1.886e-01,1.756e-01
1.905e-01,1.426e-01
1.923e-01,1.701e-01
1.941e-01,8.778e-02
1.959e-01,7.132e-02
1.978e-01,1.262e-01
1.996e-01,1.372e-01
2.014e-01,9.327e-02
2.032e-01,9.327e-02
2.051e-01,8.778e-02
2.069e-01,9.875e-02
2.087e-01,1.372e-01
2.105e-01,7.132e-02
2.123e-01,7.681e-02
2.142e-01,6.584e-02
2.160e-01,6.584e-02
2.178e-01,8.230e-02
2.196e-01,5.486e-02
2.215e-01,5.486e-02
2.233e-01,4.389e-02
2.251e-01,3.840e-02
2.269e-01,4.389e-02
2.287e-01,2.743e-02
2.306e-01,1.646e-02
2.324e-01,4.938e-02
2.342e-01,7.132e-02
2.360e-01,1.646e-02
2.379e-01,1.646e-02
2.397e-01,4.389e-02
2.415e-01,2.195e-02
2.433e-01,1.646e-02
2.452e-01,1.646e-02
2.470e-01,4.389e-02
2.488e-01,5.486e-03
2.506e-01,5.486e-03
2.524e-01,1.097e-02
2.543e-01,5.486e-03
2.561e-01,1.646e-02
2.579e-01,1.097e-02
2.597e-01,5.486e-03
2.616e-01,5.486e-03
2.634e-01,0.000e+00
2.652e-01,1.097e-02
2.670e-01,5.486e-03
2.688e-01,0.000e+00
2.707e-01,1.097e-02
2.725e-01,0.000e+00
2.743e-01,1.097e-02
2.761e-01,5.486e-03
2.780e-01,2.743e-02
2.798e-01,0.000e+00
2.816e-01,5.486e-03
2.834e-01,0.000e+00
2.853e-01,0.000e+00
2.871e-01,0.000e+00
2.889e-01,5.486e-03
2.907e-01,5.486e-03
2.925e-01,0.000e+00
2.944e-01,5.486e-03
2.962e-01,1.097e-02
2.980e-01,0.000e+00
2.998e-01,0.000e+00
3.017e-01,0.000e+00
3.035e-01,5.486e-03
3.053e-01,0.000e+00
3.071e-01,5.486e-03
3.089e-01,5.486e-03
3.108e-01,0.000e+00
3.126e-01,0.000e+00
3.144e-01,0.000e+00
3.162e-01,0.000e+00
3.181e-01,0.000e+00
3.199e-01,0.000e+00
3.217e-01,0.000e+00
3.235e-01,0.000e+00
3.254e-01,0.000e+00
3.272e-01,0.000e+00
3.290e-01,0.000e+00
3.308e-01,5.486e-03
3.326e-01,0.000e+00
3.345e-01,0.000e+00
3.363e-01,0.000e+00
3.381e-01,0.000e+00
3.399e-01,0.000e+00
3.418e-01,0.000e+00
3.436e-01,0.000e+00
3.454e-01,0.000e+00
3.472e-01,0.000e+00
3.490e-01,0.000e+00
3.509e-01,0.000e+00
3.527e-01,0.000e+00
3.545e-01,0.000e+00
3.563e-01,0.000e+00
3.582e-01,0.000e+00
3.600e-01,0.000e+00
3.618e-01,0.000e+00
3.636e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_11.csv <==
transmittance,probability_density
1.990e-03,0.000e+00
5.971e-03,0.000e+00
9.952e-03,0.000e+00
1.393e-02,0.000e+00
1.791e-02,0.000e+00
2.189e-02,1.225e-03
2.588e-02,2.450e-03
2.986e-02,8.574e-03
3.384e-02,6.124e-03
3.782e-02,1.225e-02
4.180e-02,1.225e-02
4.578e-02,2.327e-02
4.976e-02,1.592e-02
5.374e-02,3.674e-02
5.772e-02,4.287e-02
6.170e-02,5.389e-02
6.568e-02,6.859e-02
6.967e-02,6.859e-02
7.365e-02,8.329e-02
7.763e-02,1.004e-01
8.161e-02,8.941e-02
8.559e-02,1.396e-01
8.957e-02,1.384e-01
9.355e-02,1.727e-01
9.753e-02,1.898e-01
1.015e-01,1.813e-01
1.055e-01,1.984e-01
1.095e-01,1.984e-01
1.135e-01,2.584e-01
1.174e-01,2.793e-01
1.214e-01,2.903e-01
1.254e-01,3.111e-01
1.294e-01,3.528e-01
1.334e-01,3.258e-01
1.373e-01,3.748e-01
1.413e-01,3.993e-01
1.453e-01,4.017e-01
1.493e-01,4.605e-01
1.533e-01,4.618e-01
1.572e-01,4.777e-01
1.612e-01,5.487e-01
1.652e-01,5.291e-01
1.692e-01,5.904e-01
1.732e-01,6.136e-01
1.772e-01,6.639e-01
1.811e-01,6.651e-01
1.851e-01,7.435e-01
1.891e-01,7.324e-01
1.931e-01,8.206e-01
1.971e-01,7.631e-01
2.010e-01,8.133e-01
2.050e-01,8.672e-01
2.090e-01,9.946e-01
2.130e-01,9.431e-01
2.170e-01,1.015e+00
2.209e-01,1.014e+00
2.249e-01,1.026e+00
2.289e-01,1.102e+00
2.329e-01,1.118e+00
2.369e-01,1.168e+00
2.408e-01,1.213e+00
2.448e-01,1.215e+00
2.488e-01,1.303e+00
2.528e-01,1.384e+00
2.568e-01,1.405e+00
2.607e-01,1.361e+00
2.647e-01,1.547e+00
2.687e-01,1.498e+00
2.727e-01,1.594e+00
2.767e-01,1.597e+00
2.807e-01,1.630e+00
2.846e-01,1.672e+00
2.886e-01,1.801e+00
2.926e-01,1.785e+00
2.966e-01,1.892e+00
3.006e-01,1.876e+00
3.045e-01,1.960e+00
3.085e-01,2.038e+00
3.125e-01,2.077e+00
3.165e-01,2.139e+00
3.205e-01,2.153e+00
3.244e-01,2.256e+00
3.284e-01,2.279e+00
3.324e-01,2.244e+00
3.364e-01,2.360e+00
3.404e-01,2.494e+00
3.443e-01,2.604e+00
3.483e-01,2.605e+00
3.523e-01,2.693e+00
3.563e-01,2.576e+00
3.603e-01,2.663e+00
3.643e-01,2.726e+00
3.682e-01,2.709e+00
3.722e-01,2.936e+00
3.762e-01,2.708e+00
3.802e-01,2.975e+00
3.842e-01,3.030e+00
3.881e-01,2.957e+00
3.921e-01,3.077e+00
3.961e-01,2.998e+00
4.001e-01,3.074e+00
4.041e-01,3.094e+00
4.080e-01,3.181e+00
4.120e-01,3.345e+00
4.160e-01,3.109e+00
4.200e-01,3.272e+00
4.240e-01,3.246e+00
4.279e-01,3.441e+00
4.319e-01,3.374e+00
4.359e-01,3.224e+00
4.399e-01,3.439e+00
4.439e-01,3.476e+00
4.479e-01,3.393e+00
4.518e-01,3.453e+00
4.558e-01,3.349e+00
4.598e-01,3.340e+00
4.638e-01,3.443e+00
4.678e-01,3.343e+00
4.717e-01,3.355e+00
4.757e-01,3.465e+00
4.797e-01,3.219e+00
4.837e-01,3.284e+00
4.877e-01,3.167e+00
4.916e-01,3.251e+00
4.956e-01,3.112e+00
4.996e-01,3.077e+00
5.036e-01,3.036e+00
5.076e-01,2.929e+00
5.115e-01,2.820e+00
5.155e-01,2.832e+00
5.195e-01,2.610e+00
5.235e-01,2.646e+00
5.275e-01,2.518e+00
5.315e-01,2.548e+00
5.354e-01,2.456e+00
5.394e-01,2.462e+00
5.434e-01,2.300e+00
5.474e-01,2.096e+00
5.514e-01,2.038e+00
5.553e-01,1.934e+00
5.593e-01,1.881e+00
5.633e-01,1.693e+00
5.673e-01,1.620e+00
5.713e-01,1.595e+00
5.752e-01,1.395e+00
5.792e-01,1.336e+00
5.832e-01,1.149e+00
5.872e-01,1.195e+00
5.912e-01,1.128e+00
5.951e-01,9.811e-01
5.991e-01,8.905e-01
6.031e-01,7.998e-01
6.071e-01,7.386e-01
6.111e-01,7.031e-01
6.150e-01,6.100e-01
6.190e-01,5.181e-01
6.230e-01,5.059e-01
6.270e-01,4.140e-01
6.310e-01,3.699e-01
6.350e-01,3.430e-01
6.389e-01,2.768e-01
6.429e-01,2.352e-01
6.469e-01,1.825e-01
6.509e-01,1.874e-01
6.549e-01,1.323e-01
6.588e-01,1.311e-01
6.628e-01,9.921e-02
6.668e-01,8.819e-02
6.708e-01,4.899e-02
6.748e-01,5.267e-02
6.787e-01,4.532e-02
6.827e-01,2.695e-02
6.867e-01,1.960e-02
6.907e-01,2.327e-02
6.947e-01,9.799e-03
6.986e-01,6.124e-03
7.026e-01,7.349e-03
7.066e-01,2.450e-03
7.106e-01,3.674e-03
7.146e-01,1.225e-03
7.186e-01,0.000e+00
7.225e-01,2.450e-03
7.265e-01,0.000e+00
7.305e-01,0.000e+00
7.345e-01,0.000e+00
7.385e-01,0.000e+00
7.424e-01,0.000e+00
7.464e-01,0.000e+00
7.504e-01,0.000e+00
7.544e-01,0.000e+00
7.584e-01,0.000e+00
7.623e-01,0.000e+00
7.663e-01,0.000e+00
7.703e-01,0.000e+00
7.743e-01,0.000e+00
7.783e-01,0.000e+00
7.822e-01,0.000e+00
7.862e-01,0.000e+00
7.902e-01,0.000e+00
7.942e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_12.csv <==
transmittance,probability_density
2.045e-03,0.000e+00
6.135e-03,0.000e+00
1.022e-02,0.000e+00
1.431e-02,0.000e+00
1.840e-02,0.000e+00
2.249e-02,0.000e+00
2.658e-02,0.000e+00
3.067e-02,1.192e-03
3.476e-02,3.577e-03
3.885e-02,4.769e-03
4.294e-02,5.961e-03
4.703e-02,9.538e-03
5.112e-02,7.153e-03
5.521e-02,8.346e-03
5.930e-02,9.538e-03
6.339e-02,2.027e-02
6.748e-02,1.431e-02
7.157e-02,3.100e-02
7.566e-02,3.457e-02
7.975e-02,3.934e-02
8.384e-02,4.292e-02
8.793e-02,7.630e-02
9.202e-02,5.484e-02
9.611e-02,5.484e-02
1.002e-01,7.153e-02
1.043e-01,8.107e-02
1.084e-01,1.085e-01
1.125e-01,1.168e-01
1.166e-01,1.311e-01
1.206e-01,1.252e-01
1.247e-01,1.526e-01
1.288e-01,1.693e-01
1.329e-01,1.609e-01
1.370e-01,1.693e-01
1.411e-01,1.764e-01
1.452e-01,2.289e-01
1.493e-01,2.384e-01
1.534e-01,2.694e-01
1.575e-01,2.563e-01
1.615e-01,2.468e-01
1.656e-01,3.040e-01
1.697e-01,3.231e-01
1.738e-01,3.124e-01
1.779e-01,3.720e-01
1.820e-01,3.827e-01
1.861e-01,4.065e-01
1.902e-01,4.435e-01
1.943e-01,4.375e-01
1.984e-01,4.662e-01
2.024e-01,4.900e-01
2.065e-01,4.781e-01
2.106e-01,5.234e-01
2.147e-01,5.949e-01
2.188e-01,5.592e-01
2.229e-01,6.617e-01
2.270e-01,6.796e-01
2.311e-01,6.569e-01
2.352e-01,6.784e-01
2.393e-01,6.879e-01
2.433e-01,7.940e-01
2.474e-01,8.596e-01
2.515e-01,8.918e-01
2.556e-01,8.572e-01
2.597e-01,9.848e-01
2.638e-01,9.144e-01
2.679e-01,9.466e-01
2.720e-01,1.023e+00
2.761e-01,1.084e+00
2.802e-01,1.057e+00
2.842e-01,1.085e+00
2.883e-01,1.171e+00
2.924e-01,1.248e+00
2.965e-01,1.285e+00
3.006e-01,1.277e+00
3.047e-01,1.433e+00
3.088e-01,1.456e+00
3.129e-01,1.515e+00
3.170e-01,1.388e+00
3.210e-01,1.552e+00
3.251e-01,1.583e+00
3.292e-01,1.621e+00
3.333e-01,1.818e+00
3.374e-01,1.804e+00
3.415e-01,1.834e+00
3.456e-01,1.840e+00
3.497e-01,1.956e+00
3.538e-01,2.014e+00
3.579e-01,2.083e+00
3.619e-01,2.053e+00
3.660e-01,2.146e+00
3.701e-01,2.171e+00
3.742e-01,2.240e+00
3.783e-01,2.413e+00
3.824e-01,2.415e+00
3.865e-01,2.574e+00
3.906e-01,2.543e+00
3.947e-01,2.468e+00
3.988e-01,2.641e+00
4.028e-01,2.647e+00
4.069e-01,2.767e+00
4.110e-01,2.784e+00
4.151e-01,3.009e+00
4.192e-01,2.839e+00
4.233e-01,2.965e+00
4.274e-01,3.043e+00
4.315e-01,3.181e+00
4.356e-01,3.105e+00
4.397e-01,3.053e+00
4.437e-01,3.184e+00
4.478e-01,3.274e+00
4.519e-01,3.389e+00
4.560e-01,3.343e+00
4.601e-01,3.490e+00
4.642e-01,3.422e+00
4.683e-01,3.488e+00
4.724e-01,3.537e+00
4.765e-01,3.447e+00
4.806e-01,3.425e+00
4.846e-01,3.709e+00
4.887e-01,3.574e+00
4.928e-01,3.676e+00
4.969e-01,3.484e+00
5.010e-01,3.505e+00
5.051e-01,3.536e+00
5.092e-01,3.636e+00
5.133e-01,3.653e+00
5.174e-01,3.539e+00
5.214e-01,3.407e+00
5.255e-01,3.451e+00
5.296e-01,3.382e+00
5.337e-01,3.478e+00
5.378e-01,3.262e+00
5.419e-01,3.215e+00
5.460e-01,3.190e+00
5.501e-01,3.062e+00
5.542e-01,2.853e+00
5.583e-01,3.012e+00
5.623e-01,2.735e+00
5.664e-01,2.727e+00
5.705e-01,2.721e+00
5.746e-01,2.535e+00
5.787e-01,2.394e+00
5.828e-01,2.395e+00
5.869e-01,2.201e+00
5.910e-01,2.134e+00
5.951e-01,2.170e+00
5.992e-01,1.842e+00
6.032e-01,1.691e+00
6.073e-01,1.652e+00
6.114e-01,1.477e+00
6.155e-01,1.398e+00
6.196e-01,1.273e+00
6.237e-01,1.149e+00
6.278e-01,1.042e+00
6.319e-01,9.728e-01
6.360e-01,8.536e-01
6.401e-01,7.702e-01
6.441e-01,7.535e-01
6.482e-01,6.486e-01
6.523e-01,5.389e-01
6.564e-01,5.007e-01
6.605e-01,4.209e-01
6.646e-01,3.541e-01
6.687e-01,2.957e-01
6.728e-01,2.325e-01
6.769e-01,2.218e-01
6.810e-01,1.693e-01
6.850e-01,1.478e-01
6.891e-01,1.240e-01
6.932e-01,7.511e-02
6.973e-01,6.796e-02
7.014e-01,6.319e-02
7.055e-01,3.338e-02
7.096e-01,2.742e-02
7.137e-01,2.861e-02
7.178e-01,1.431e-02
7.218e-01,7.153e-03
7.259e-01,9.538e-03
7.300e-01,3.577e-03
7.341e-01,2.384e-03
7.382e-01,1.192e-03
7.423e-01,2.384e-03
7.464e-01,0.000e+00
7.505e-01,0.000e+00
7.546e-01,0.000e+00
7.587e-01,0.000e+00
7.627e-01,0.000e+00
7.668e-01,0.000e+00
7.709e-01,0.000e+00
7.750e-01,0.000e+00
7.791e-01,0.000e+00
7.832e-01,0.000e+00
7.873e-01,0.000e+00
7.914e-01,0.000e+00
7.955e-01,0.000e+00
7.996e-01,0.000e+00
8.036e-01,0.000e+00
8.077e-01,0.000e+00
8.118e-01,0.000e+00
8.159e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_13.csv <==
transmittance,probability_density
2.107e-03,0.000e+00
6.320e-03,0.000e+00
1.053e-02,0.000e+00
1.475e-02,0.000e+00
1.896e-02,0.000e+00
2.317e-02,0.000e+00
2.739e-02,0.000e+00
3.160e-02,0.000e+00
3.582e-02,0.000e+00
4.003e-02,1.157e-03
4.424e-02,1.157e-03
4.846e-02,4.629e-03
5.267e-02,3.472e-03
5.688e-02,8.100e-03
6.110e-02,5.786e-03
6.531e-02,3.472e-03
6.952e-02,5.786e-03
7.374e-02,6.943e-03
7.795e-02,1.389e-02
8.216e-02,1.041e-02
8.638e-02,1.620e-02
9.059e-02,2.083e-02
9.480e-02,2.430e-02
9.902e-02,2.546e-02
1.032e-01,2.893e-02
1.074e-01,5.207e-02
1.117e-01,3.934e-02
1.159e-01,4.513e-02
1.201e-01,5.323e-02
1.243e-01,7.522e-02
1.285e-01,7.290e-02
1.327e-01,7.059e-02
1.369e-01,7.869e-02
1.412e-01,1.030e-01
1.454e-01,1.065e-01
1.496e-01,1.238e-01
1.538e-01,9.142e-02
1.580e-01,1.319e-01
1.622e-01,1.470e-01
1.664e-01,1.377e-01
1.706e-01,1.794e-01
1.749e-01,1.632e-01
1.791e-01,1.747e-01
1.833e-01,1.933e-01
1.875e-01,2.326e-01
1.917e-01,2.210e-01
1.959e-01,2.453e-01
2.001e-01,2.650e-01
2.044e-01,2.465e-01
2.086e-01,2.916e-01
2.128e-01,3.136e-01
2.170e-01,3.657e-01
2.212e-01,3.576e-01
2.254e-01,3.761e-01
2.296e-01,3.865e-01
2.339e-01,4.455e-01
2.381e-01,3.992e-01
2.423e-01,4.305e-01
2.465e-01,4.386e-01
2.507e-01,4.976e-01
2.549e-01,5.115e-01
2.591e-01,5.659e-01
2.633e-01,5.751e-01
2.676e-01,5.948e-01
2.718e-01,6.179e-01
2.760e-01,6.654e-01
2.802e-01,7.360e-01
2.844e-01,6.909e-01
2.886e-01,7.719e-01
2.928e-01,8.043e-01
2.971e-01,8.054e-01
3.013e-01,8.436e-01
3.055e-01,8.552e-01
3.097e-01,9.072e-01
3.139e-01,9.871e-01
3.181e-01,9.987e-01
3.223e-01,1.052e+00
3.266e-01,1.105e+00
3.308e-01,1.113e+00
3.350e-01,1.143e+00
3.392e-01,1.192e+00
3.434e-01,1.284e+00
3.476e-01,1.305e+00
3.518e-01,1.374e+00
3.560e-01,1.447e+00
3.603e-01,1.516e+00
3.645e-01,1.501e+00
3.687e-01,1.577e+00
3.729e-01,1.680e+00
3.771e-01,1.661e+00
3.813e-01,1.788e+00
3.855e-01,1.889e+00
3.898e-01,1.905e+00
3.940e-01,2.077e+00
3.982e-01,1.945e+00
4.024e-01,2.090e+00
4.066e-01,2.106e+00
4.108e-01,2.148e+00
4.150e-01,2.319e+00
4.192e-01,2.243e+00
4.235e-01,2.447e+00
4.277e-01,2.449e+00
4.319e-01,2.443e+00
4.361e-01,2.696e+00
4.403e-01,2.746e+00
4.445e-01,2.716e+00
4.487e-01,2.815e+00
4.530e-01,2.951e+00
4.572e-01,2.964e+00
4.614e-01,3.078e+00
4.656e-01,3.134e+00
4.698e-01,3.159e+00
4.740e-01,3.138e+00
4.782e-01,3.363e+00
4.825e-01,3.376e+00
4.867e-01,3.450e+00
4.909e-01,3.408e+00
4.951e-01,3.455e+00
4.993e-01,3.620e+00
5.035e-01,3.595e+00
5.077e-01,3.792e+00
5.119e-01,3.726e+00
5.162e-01,3.671e+00
5.204e-01,3.766e+00
5.246e-01,3.737e+00
5.288e-01,3.895e+00
5.330e-01,3.739e+00
5.372e-01,3.831e+00
5.414e-01,3.700e+00
5.457e-01,3.770e+00
5.499e-01,3.796e+00
5.541e-01,3.878e+00
5.583e-01,3.786e+00
5.625e-01,3.654e+00
5.667e-01,3.634e+00
5.709e-01,3.591e+00
5.751e-01,3.616e+00
5.794e-01,3.385e+00
5.836e-01,3.297e+00
5.878e-01,3.267e+00
5.920e-01,3.207e+00
5.962e-01,3.046e+00
6.004e-01,2.927e+00
6.046e-01,2.803e+00
6.089e-01,2.790e+00
6.131e-01,2.591e+00
6.173e-01,2.464e+00
6.215e-01,2.407e+00
6.257e-01,2.269e+00
6.299e-01,2.067e+00
6.341e-01,1.945e+00
6.384e-01,1.821e+00
6.426e-01,1.632e+00
6.468e-01,1.501e+00
6.510e-01,1.311e+00
6.552e-01,1.223e+00
6.594e-01,1.157e+00
6.636e-01,9.350e-01
6.678e-01,8.714e-01
6.721e-01,8.008e-01
6.763e-01,6.874e-01
6.805e-01,5.717e-01
6.847e-01,5.300e-01
6.889e-01,4.259e-01
6.931e-01,3.529e-01
6.973e-01,2.928e-01
7.016e-01,2.476e-01
7.058e-01,2.025e-01
7.100e-01,1.678e-01
7.142e-01,1.122e-01
7.184e-01,8.910e-02
7.226e-01,6.596e-02
7.268e-01,5.439e-02
7.311e-01,3.703e-02
7.353e-01,2.777e-02
7.395e-01,1.389e-02
7.437e-01,8.100e-03
7.479e-01,1.157e-02
7.521e-01,3.472e-03
7.563e-01,1.157e-03
7.605e-01,1.157e-03
7.648e-01,2.314e-03
7.690e-01,0.000e+00
7.732e-01,0.000e+00
7.774e-01,0.000e+00
7.816e-01,0.000e+00
7.858e-01,0.000e+00
7.900e-01,0.000e+00
7.943e-01,0.000e+00
7.985e-01,0.000e+00
8.027e-01,0.000e+00
8.069e-01,0.000e+00
8.111e-01,0.000e+00
8.153e-01,0.000e+00
8.195e-01,0.000e+00
8.237e-01,0.000e+00
8.280e-01,0.000e+00
8.322e-01,0.000e+00
8.364e-01,0.000e+00
8.406e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_14.csv <==
transmittance,probability_density
2.162e-03,0.000e+00
6.486e-03,0.000e+00
1.081e-02,0.000e+00
1.513e-02,0.000e+00
1.946e-02,0.000e+00
2.378e-02,0.000e+00
2.811e-02,0.000e+00
3.243e-02,0.000e+00
3.675e-02,0.000e+00
4.108e-02,0.000e+00
4.540e-02,0.000e+00
4.973e-02,1.128e-03
5.405e-02,0.000e+00
5.838e-02,2.255e-03
6.270e-02,1.128e-03
6.702e-02,2.255e-03
7.135e-02,7.893e-03
7.567e-02,4.510e-03
8.000e-02,1.128e-03
8.432e-02,3.383e-03
8.864e-02,1.015e-02
9.297e-02,6.766e-03
9.729e-02,1.128e-02
1.016e-01,1.015e-02
1.059e-01,9.021e-03
1.103e-01,9.021e-03
1.146e-01,1.917e-02
1.189e-01,1.240e-02
1.232e-01,2.932e-02
1.276e-01,2.594e-02
1.319e-01,3.270e-02
1.362e-01,3.496e-02
1.405e-01,3.383e-02
1.449e-01,4.398e-02
1.492e-01,5.638e-02
1.535e-01,4.849e-02
1.578e-01,5.638e-02
1.622e-01,7.104e-02
1.665e-01,7.217e-02
1.708e-01,8.006e-02
1.751e-01,7.668e-02
1.795e-01,9.246e-02
1.838e-01,9.585e-02
1.881e-01,1.015e-01
1.924e-01,1.331e-01
1.967e-01,1.218e-01
2.011e-01,1.252e-01
2.054e-01,1.376e-01
2.097e-01,1.364e-01
2.140e-01,1.680e-01
2.184e-01,1.680e-01
2.227e-01,1.748e-01
2.270e-01,2.154e-01
2.313e-01,2.255e-01
2.357e-01,2.391e-01
2.400e-01,2.278e-01
2.443e-01,2.357e-01
2.486e-01,2.887e-01
2.530e-01,3.259e-01
2.573e-01,3.259e-01
2.616e-01,3.248e-01
2.659e-01,3.304e-01
2.703e-01,3.372e-01
2.746e-01,3.789e-01
2.789e-01,4.037e-01
2.832e-01,4.240e-01
2.876e-01,4.375e-01
2.919e-01,4.589e-01
2.962e-01,5.187e-01
3.005e-01,4.883e-01
3.048e-01,5.661e-01
3.092e-01,6.100e-01
3.135e-01,5.988e-01
3.178e-01,6.574e-01
3.221e-01,6.563e-01
3.265e-01,6.585e-01
3.308e-01,6.845e-01
3.351e-01,8.164e-01
3.394e-01,7.781e-01
3.438e-01,7.984e-01
3.481e-01,8.649e-01
3.524e-01,9.585e-01
3.567e-01,1.018e+00
3.611e-01,9.224e-01
3.654e-01,9.630e-01
3.697e-01,1.034e+00
3.740e-01,1.049e+00
3.784e-01,1.166e+00
3.827e-01,1.229e+00
3.870e-01,1.292e+00
3.913e-01,1.341e+00
3.957e-01,1.393e+00
4.000e-01,1.435e+00
4.043e-01,1.469e+00
4.086e-01,1.585e+00
4.130e-01,1.673e+00
4.173e-01,1.778e+00
4.216e-01,1.738e+00
4.259e-01,1.849e+00
4.302e-01,1.917e+00
4.346e-01,1.951e+00
4.389e-01,2.066e+00
4.432e-01,2.111e+00
4.475e-01,2.215e+00
4.519e-01,2.206e+00
4.562e-01,2.279e+00
4.605e-01,2.375e+00
4.648e-01,2.456e+00
4.692e-01,2.594e+00
4.735e-01,2.662e+00
4.778e-01,2.665e+00
4.821e-01,2.796e+00
4.865e-01,2.904e+00
4.908e-01,3.039e+00
4.951e-01,3.058e+00
4.994e-01,3.216e+00
5.038e-01,3.237e+00
5.081e-01,3.275e+00
5.124e-01,3.457e+00
5.167e-01,3.511e+00
5.211e-01,3.605e+00
5.254e-01,3.466e+00
5.297e-01,3.735e+00
5.340e-01,3.763e+00
5.384e-01,3.906e+00
5.427e-01,3.810e+00
5.470e-01,3.840e+00
5.513e-01,3.968e+00
5.556e-01,4.153e+00
5.600e-01,4.036e+00
5.643e-01,4.066e+00
5.686e-01,3.966e+00
5.729e-01,4.150e+00
5.773e-01,3.984e+00
5.816e-01,4.107e+00
5.859e-01,4.012e+00
5.902e-01,4.092e+00
5.946e-01,4.057e+00
5.989e-01,3.973e+00
6.032e-01,3.859e+00
6.075e-01,3.788e+00
6.119e-01,3.740e+00
6.162e-01,3.579e+00
6.205e-01,3.529e+00
6.248e-01,3.279e+00
6.292e-01,3.307e+00
6.335e-01,3.144e+00
6.378e-01,3.087e+00
6.421e-01,2.878e+00
6.465e-01,2.695e+00
6.508e-01,2.592e+00
6.551e-01,2.464e+00
6.594e-01,2.286e+00
6.637e-01,2.093e+00
6.681e-01,1.873e+00
6.724e-01,1.770e+00
6.767e-01,1.500e+00
6.810e-01,1.366e+00
6.854e-01,1.252e+00
6.897e-01,1.105e+00
6.940e-01,9.213e-01
6.983e-01,8.085e-01
7.027e-01,7.036e-01
7.070e-01,6.089e-01
7.113e-01,5.266e-01
7.156e-01,4.364e-01
7.200e-01,3.496e-01
7.243e-01,2.695e-01
7.286e-01,2.244e-01
7.329e-01,1.590e-01
7.373e-01,1.150e-01
7.416e-01,9.472e-02
7.459e-01,6.315e-02
7.502e-01,4.398e-02
7.546e-01,2.932e-02
7.589e-01,2.255e-02
7.632e-01,1.128e-02
7.675e-01,7.893e-03
7.719e-01,3.383e-03
7.762e-01,1.128e-03
7.805e-01,0.000e+00
7.848e-01,2.255e-03
7.891e-01,0.000e+00
7.935e-01,0.000e+00
7.978e-01,0.000e+00
8.021e-01,0.000e+00
8.064e-01,0.000e+00
8.108e-01,0.000e+00
8.151e-01,0.000e+00
8.194e-01,0.000e+00
8.237e-01,0.000e+00
8.281e-01,0.000e+00
8.324e-01,0.000e+00
8.367e-01,0.000e+00
8.410e-01,0.000e+00
8.454e-01,0.000e+00
8.497e-01,0.000e+00
8.540e-01,0.000e+00
8.583e-01,0.000e+00
8.627e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_15.csv <==
transmittance,probability_density
1.212e-03,0.000e+00
3.636e-03,1.073e-01
6.060e-03,6.065e-01
8.483e-03,1.176e+00
1.091e-02,2.434e+00
1.333e-02,3.280e+00
1.576e-02,4.320e+00
1.818e-02,5.231e+00
2.060e-02,5.772e+00
2.303e-02,6.209e+00
2.545e-02,7.133e+00
2.787e-02,7.290e+00
3.030e-02,7.241e+00
3.272e-02,7.525e+00
3.515e-02,8.404e+00
3.757e-02,7.963e+00
3.999e-02,8.053e+00
4.242e-02,7.839e+00
4.484e-02,8.416e+00
4.727e-02,8.177e+00
4.969e-02,8.313e+00
5.211e-02,8.033e+00
5.454e-02,8.123e+00
5.696e-02,8.169e+00
5.938e-02,7.748e+00
6.181e-02,8.107e+00
6.423e-02,7.661e+00
6.666e-02,7.554e+00
6.908e-02,7.500e+00
7.150e-02,6.803e+00
7.393e-02,7.203e+00
7.635e-02,7.368e+00
7.878e-02,7.043e+00
8.120e-02,6.609e+00
8.362e-02,6.477e+00
8.605e-02,6.399e+00
8.847e-02,6.122e+00
9.089e-02,6.003e+00
9.332e-02,5.772e+00
9.574e-02,5.867e+00
9.817e-02,5.533e+00
1.006e-01,5.665e+00
1.030e-01,5.240e+00
1.054e-01,4.831e+00
1.079e-01,4.848e+00
1.103e-01,5.058e+00
1.127e-01,5.500e+00
1.151e-01,4.914e+00
1.176e-01,4.629e+00
1.200e-01,4.501e+00
1.224e-01,4.357e+00
1.248e-01,4.221e+00
1.273e-01,4.175e+00
1.297e-01,3.804e+00
1.321e-01,3.771e+00
1.345e-01,3.705e+00
1.369e-01,3.395e+00
1.394e-01,3.540e+00
1.418e-01,3.474e+00
1.442e-01,3.160e+00
1.466e-01,3.123e+00
1.491e-01,3.061e+00
1.515e-01,2.991e+00
1.539e-01,2.826e+00
1.563e-01,2.847e+00
1.588e-01,2.636e+00
1.612e-01,2.591e+00
1.636e-01,2.678e+00
1.660e-01,2.418e+00
1.685e-01,2.261e+00
1.709e-01,2.104e+00
1.733e-01,2.063e+00
1.757e-01,2.038e+00
1.782e-01,1.943e+00
1.806e-01,2.088e+00
1.830e-01,1.803e+00
1.854e-01,1.729e+00
1.878e-01,1.782e+00
1.903e-01,1.725e+00
1.927e-01,1.506e+00
1.951e-01,1.514e+00
1.975e-01,1.254e+00
2.000e-01,1.312e+00
2.024e-01,1.539e+00
2.048e-01,1.110e+00
2.072e-01,1.275e+00
2.097e-01,1.143e+00
2.121e-01,1.110e+00
2.145e-01,1.060e+00
2.169e-01,9.860e-01
2.194e-01,8.870e-01
2.218e-01,8.705e-01
2.242e-01,8.623e-01
2.266e-01,7.096e-01
2.291e-01,7.963e-01
2.315e-01,6.189e-01
2.339e-01,6.890e-01
2.363e-01,6.312e-01
2.387e-01,5.528e-01
2.412e-01,4.951e-01
2.436e-01,5.611e-01
2.460e-01,5.363e-01
2.484e-01,4.703e-01
2.509e-01,4.786e-01
2.533e-01,4.579e-01
2.557e-01,4.745e-01
2.581e-01,3.589e-01
2.606e-01,3.177e-01
2.630e-01,3.837e-01
2.654e-01,3.754e-01
2.678e-01,2.393e-01
2.703e-01,2.682e-01
2.727e-01,1.980e-01
2.751e-01,3.012e-01
2.775e-01,2.475e-01
2.800e-01,2.517e-01
2.824e-01,1.980e-01
2.848e-01,1.485e-01
2.872e-01,1.650e-01
2.897e-01,1.650e-01
2.921e-01,1.650e-01
2.945e-01,1.568e-01
2.969e-01,1.361e-01
2.993e-01,1.031e-01
3.018e-01,1.073e-01
3.042e-01,1.155e-01
3.066e-01,1.114e-01
3.090e-01,9.076e-02
3.115e-01,8.664e-02
3.139e-01,8.664e-02
3.163e-01,6.601e-02
3.187e-01,5.776e-02
3.212e-01,6.601e-02
3.236e-01,7.014e-02
3.260e-01,7.426e-02
3.284e-01,4.538e-02
3.309e-01,4.538e-02
3.333e-01,5.776e-02
3.357e-01,4.538e-02
3.381e-01,1.650e-02
3.406e-01,2.063e-02
3.430e-01,1.650e-02
3.454e-01,3.713e-02
3.478e-01,8.251e-03
3.502e-01,2.063e-02
3.527e-01,1.650e-02
3.551e-01,2.063e-02
3.575e-01,1.238e-02
3.599e-01,2.888e-02
3.624e-01,8.251e-03
3.648e-01,1.238e-02
3.672e-01,8.251e-03
3.696e-01,4.126e-03
3.721e-01,1.238e-02
3.745e-01,0.000e+00
3.769e-01,4.126e-03
3.793e-01,0.000e+00
3.818e-01,8.251e-03
3.842e-01,0.000e+00
3.866e-01,4.126e-03
3.890e-01,8.251e-03
3.915e-01,4.126e-03
3.939e-01,4.126e-03
3.963e-01,0.000e+00
3.987e-01,4.126e-03
4.011e-01,0.000e+00
4.036e-01,0.000e+00
4.060e-01,0.000e+00
4.084e-01,0.000e+00
4.108e-01,0.000e+00
4.133e-01,0.000e+00
4.157e-01,0.000e+00
4.181e-01,0.000e+00
4.205e-01,0.000e+00
4.230e-01,0.000e+00
4.254e-01,0.000e+00
4.278e-01,0.000e+00
4.302e-01,0.000e+00
4.327e-01,0.000e+00
4.351e-01,0.000e+00
4.375e-01,0.000e+00
4.399e-01,4.126e-03
4.424e-01,0.000e+00
4.448e-01,0.000e+00
4.472e-01,0.000e+00
4.496e-01,0.000e+00
4.520e-01,0.000e+00
4.545e-01,0.000e+00
4.569e-01,0.000e+00
4.593e-01,0.000e+00
4.617e-01,0.000e+00
4.642e-01,0.000e+00
4.666e-01,0.000e+00
4.690e-01,0.000e+00
4.714e-01,0.000e+00
4.739e-01,0.000e+00
4.763e-01,0.000e+00
4.787e-01,0.000e+00
4.811e-01,0.000e+00
4.836e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_16.csv <==
transmittance,probability_density
2.239e-03,0.000e+00
6.716e-03,0.000e+00
1.119e-02,0.000e+00
1.567e-02,0.000e+00
2.015e-02,0.000e+00
2.462e-02,0.000e+00
2.910e-02,0.000e+00
3.358e-02,0.000e+00
3.805e-02,0.000e+00
4.253e-02,0.000e+00
4.701e-02,0.000e+00
5.149e-02,0.000e+00
5.596e-02,0.000e+00
6.044e-02,0.000e+00
6.492e-02,0.000e+00
6.939e-02,0.000e+00
7.387e-02,0.000e+00
7.835e-02,0.000e+00
8.282e-02,1.089e-03
8.730e-02,0.000e+00
9.178e-02,2.178e-03
9.626e-02,1.089e-03
1.007e-01,1.089e-03
1.052e-01,0.000e+00
1.097e-01,4.356e-03
1.142e-01,1.089e-03
1.186e-01,4.356e-03
1.231e-01,6.535e-03
1.276e-01,1.089e-03
1.321e-01,3.267e-03
1.365e-01,3.267e-03
1.410e-01,7.624e-03
1.455e-01,5.446e-03
1.500e-01,4.356e-03
1.545e-01,7.624e-03
1.589e-01,1.525e-02
1.634e-01,7.624e-03
1.679e-01,1.089e-02
1.724e-01,9.802e-03
1.768e-01,9.802e-03
1.813e-01,2.396e-02
1.858e-01,2.614e-02
1.903e-01,2.178e-02
1.947e-01,1.960e-02
1.992e-01,2.832e-02
2.037e-01,3.485e-02
2.082e-01,1.743e-02
2.127e-01,4.139e-02
2.171e-01,3.703e-02
2.216e-01,3.703e-02
2.261e-01,4.248e-02
2.306e-01,6.535e-02
2.350e-01,5.990e-02
2.395e-01,6.644e-02
2.440e-01,5.337e-02
2.485e-01,7.950e-02
2.530e-01,7.515e-02
2.574e-01,9.802e-02
2.619e-01,7.079e-02
2.664e-01,9.148e-02
2.709e-01,1.165e-01
2.753e-01,1.035e-01
2.798e-01,1.024e-01
2.843e-01,1.154e-01
2.888e-01,1.372e-01
2.932e-01,1.481e-01
2.977e-01,1.623e-01
3.022e-01,1.470e-01
3.067e-01,1.917e-01
3.112e-01,1.797e-01
3.156e-01,2.156e-01
3.201e-01,2.222e-01
3.246e-01,2.385e-01
3.291e-01,2.603e-01
3.335e-01,2.625e-01
3.380e-01,2.603e-01
3.425e-01,3.267e-01
3.470e-01,3.115e-01
3.514e-01,3.039e-01
3.559e-01,3.191e-01
3.604e-01,3.594e-01
3.649e-01,3.768e-01
3.694e-01,4.280e-01
3.738e-01,4.335e-01
3.783e-01,4.836e-01
3.828e-01,5.500e-01
3.873e-01,5.304e-01
3.917e-01,5.206e-01
3.962e-01,5.761e-01
4.007e-01,6.175e-01
4.052e-01,6.469e-01
4.096e-01,6.829e-01
4.141e-01,7.308e-01
4.186e-01,7.809e-01
4.231e-01,7.395e-01
4.276e-01,8.016e-01
4.320e-01,9.432e-01
4.365e-01,8.560e-01
4.410e-01,9.715e-01
4.455e-01,1.041e+00
4.499e-01,1.075e+00
4.544e-01,1.168e+00
4.589e-01,1.220e+00
4.634e-01,1.193e+00
4.678e-01,1.243e+00
4.723e-01,1.433e+00
4.768e-01,1.484e+00
4.813e-01,1.540e+00
4.858e-01,1.532e+00
4.902e-01,1.674e+00
4.947e-01,1.813e+00
4.992e-01,1.862e+00
5.037e-01,1.933e+00
5.081e-01,2.010e+00
5.126e-01,2.092e+00
5.171e-01,2.275e+00
5.216e-01,2.380e+00
5.260e-01,2.366e+00
5.305e-01,2.560e+00
5.350e-01,2.745e+00
5.395e-01,2.686e+00
5.440e-01,2.815e+00
5.484e-01,2.906e+00
5.529e-01,2.998e+00
5.574e-01,3.231e+00
5.619e-01,3.322e+00
5.663e-01,3.300e+00
5.708e-01,3.619e+00
5.753e-01,3.689e+00
5.798e-01,3.714e+00
5.842e-01,3.866e+00
5.887e-01,3.970e+00
5.932e-01,4.215e+00
5.977e-01,4.181e+00
6.022e-01,4.225e+00
6.066e-01,4.456e+00
6.111e-01,4.507e+00
6.156e-01,4.676e+00
6.201e-01,4.692e+00
6.245e-01,4.633e+00
6.290e-01,4.701e+00
6.335e-01,4.630e+00
6.380e-01,4.837e+00
6.424e-01,4.636e+00
6.469e-01,4.735e+00
6.514e-01,4.677e+00
6.559e-01,4.640e+00
6.604e-01,4.358e+00
6.648e-01,4.580e+00
6.693e-01,4.476e+00
6.738e-01,4.195e+00
6.783e-01,4.190e+00
6.827e-01,3.997e+00
6.872e-01,3.707e+00
6.917e-01,3.567e+00
6.962e-01,3.410e+00
7.007e-01,3.121e+00
7.051e-01,2.912e+00
7.096e-01,2.757e+00
7.141e-01,2.419e+00
7.186e-01,2.090e+00
7.230e-01,1.924e+00
7.275e-01,1.706e+00
7.320e-01,1.479e+00
7.365e-01,1.205e+00
7.409e-01,1.049e+00
7.454e-01,9.203e-01
7.499e-01,6.752e-01
7.544e-01,6.055e-01
7.589e-01,4.258e-01
7.633e-01,3.594e-01
7.678e-01,2.461e-01
7.723e-01,1.906e-01
7.768e-01,1.383e-01
7.812e-01,7.733e-02
7.857e-01,6.317e-02
7.902e-01,3.703e-02
7.947e-01,2.069e-02
7.991e-01,9.802e-03
8.036e-01,3.267e-03
8.081e-01,2.178e-03
8.126e-01,2.178e-03
8.171e-01,0.000e+00
8.215e-01,0.000e+00
8.260e-01,0.000e+00
8.305e-01,0.000e+00
8.350e-01,0.000e+00
8.394e-01,0.000e+00
8.439e-01,0.000e+00
8.484e-01,0.000e+00
8.529e-01,0.000e+00
8.573e-01,0.000e+00
8.618e-01,0.000e+00
8.663e-01,0.000e+00
8.708e-01,0.000e+00
8.753e-01,0.000e+00
8.797e-01,0.000e+00
8.842e-01,0.000e+00
8.887e-01,0.000e+00
8.932e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_17.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,9.752e-04
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,9.752e-04
1.175e-01,0.000e+00
1.225e-01,9.752e-04
1.275e-01,1.950e-03
1.325e-01,2.926e-03
1.375e-01,1.950e-03
1.425e-01,9.752e-04
1.475e-01,0.000e+00
1.525e-01,4.876e-03
1.575e-01,5.851e-03
1.625e-01,4.876e-03
1.675e-01,2.926e-03
1.725e-01,4.876e-03
1.775e-01,5.851e-03
1.825e-01,8.777e-03
1.875e-01,9.752e-03
1.925e-01,6.826e-03
1.975e-01,7.801e-03
2.025e-01,1.268e-02
2.075e-01,1.170e-02
2.125e-01,1.365e-02
2.175e-01,1.463e-02
2.225e-01,1.950e-02
2.275e-01,2.438e-02
2.325e-01,2.340e-02
2.375e-01,2.340e-02
2.425e-01,3.413e-02
2.475e-01,2.731e-02
2.525e-01,3.218e-02
2.575e-01,3.316e-02
2.625e-01,4.778e-02
2.675e-01,5.461e-02
2.725e-01,3.608e-02
2.775e-01,5.656e-02
2.825e-01,6.534e-02
2.875e-01,8.289e-02
2.925e-01,8.484e-02
2.975e-01,7.997e-02
3.025e-01,7.704e-02
3.075e-01,8.484e-02
3.125e-01,9.849e-02
3.175e-01,1.121e-01
3.225e-01,1.073e-01
3.275e-01,1.356e-01
3.325e-01,1.453e-01
3.375e-01,1.473e-01
3.425e-01,1.609e-01
3.475e-01,1.794e-01
3.525e-01,1.687e-01
3.575e-01,2.048e-01
3.625e-01,2.077e-01
3.675e-01,2.457e-01
3.725e-01,2.477e-01
3.775e-01,2.906e-01
3.825e-01,2.740e-01
3.875e-01,3.013e-01
3.925e-01,2.945e-01
3.975e-01,3.345e-01
4.025e-01,3.871e-01
4.075e-01,4.037e-01
4.125e-01,4.106e-01
4.175e-01,4.574e-01
4.225e-01,4.895e-01
4.275e-01,5.412e-01
4.325e-01,5.880e-01
4.375e-01,5.900e-01
4.425e-01,6.748e-01
4.475e-01,6.602e-01
4.525e-01,6.865e-01
4.575e-01,7.460e-01
4.625e-01,8.289e-01
4.675e-01,8.708e-01
4.725e-01,9.294e-01
4.775e-01,9.771e-01
4.825e-01,9.937e-01
4.875e-01,1.131e+00
4.925e-01,1.139e+00
4.975e-01,1.248e+00
5.025e-01,1.309e+00
5.075e-01,1.434e+00
5.125e-01,1.443e+00
5.175e-01,1.567e+00
5.225e-01,1.682e+00
5.275e-01,1.766e+00
5.325e-01,1.903e+00
5.375e-01,1.907e+00
5.425e-01,2.079e+00
5.475e-01,2.249e+00
5.525e-01,2.414e+00
5.575e-01,2.456e+00
5.625e-01,2.614e+00
5.675e-01,2.804e+00
5.725e-01,2.887e+00
5.775e-01,2.967e+00
5.825e-01,3.063e+00
5.875e-01,3.299e+00
5.925e-01,3.494e+00
5.975e-01,3.636e+00
6.025e-01,3.814e+00
6.075e-01,4.015e+00
6.125e-01,4.069e+00
6.175e-01,4.163e+00
6.225e-01,4.383e+00
6.275e-01,4.509e+00
6.325e-01,4.711e+00
6.375e-01,4.851e+00
6.425e-01,4.837e+00
6.475e-01,4.982e+00
6.525e-01,4.921e+00
6.575e-01,5.077e+00
6.625e-01,5.121e+00
6.675e-01,5.140e+00
6.725e-01,5.130e+00
6.775e-01,5.077e+00
6.825e-01,5.023e+00
6.875e-01,4.962e+00
6.925e-01,4.760e+00
6.975e-01,4.693e+00
7.025e-01,4.421e+00
7.075e-01,4.370e+00
7.125e-01,4.073e+00
7.175e-01,3.797e+00
7.225e-01,3.459e+00
7.275e-01,3.147e+00
7.325e-01,2.881e+00
7.375e-01,2.527e+00
7.425e-01,2.123e+00
7.475e-01,1.854e+00
7.525e-01,1.589e+00
7.575e-01,1.249e+00
7.625e-01,1.075e+00
7.675e-01,8.533e-01
7.725e-01,6.027e-01
7.775e-01,4.398e-01
7.825e-01,3.267e-01
7.875e-01,2.292e-01
7.925e-01,1.541e-01
7.975e-01,8.484e-02
8.025e-01,5.461e-02
8.075e-01,3.413e-02
8.125e-01,1.365e-02
8.175e-01,5.851e-03
8.225e-01,2.926e-03
8.275e-01,9.752e-04
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_18.csv <==
transmittance,probability_density
1.056e-01,0.000e+00
1.101e-01,0.000e+00
1.146e-01,1.088e-03
1.191e-01,0.000e+00
1.235e-01,0.000e+00
1.280e-01,0.000e+00
1.325e-01,0.000e+00
1.370e-01,1.088e-03
1.415e-01,0.000e+00
1.460e-01,0.000e+00
1.504e-01,1.088e-03
1.549e-01,2.175e-03
1.594e-01,1.088e-03
1.639e-01,1.088e-03
1.684e-01,0.000e+00
1.729e-01,3.263e-03
1.773e-01,2.175e-03
1.818e-01,5.438e-03
1.863e-01,3.263e-03
1.908e-01,2.175e-03
1.953e-01,4.350e-03
1.998e-01,8.701e-03
2.042e-01,1.088e-03
2.087e-01,7.613e-03
2.132e-01,7.613e-03
2.177e-01,6.526e-03
2.222e-01,8.701e-03
2.267e-01,6.526e-03
2.311e-01,7.613e-03
2.356e-01,6.526e-03
2.401e-01,1.631e-02
2.446e-01,1.088e-02
2.491e-01,1.088e-02
2.536e-01,1.305e-02
2.580e-01,1.305e-02
2.625e-01,2.284e-02
2.670e-01,1.849e-02
2.715e-01,2.175e-02
2.760e-01,2.393e-02
2.804e-01,2.828e-02
2.849e-01,3.372e-02
2.894e-01,2.610e-02
2.939e-01,4.133e-02
2.984e-01,3.263e-02
3.029e-01,4.459e-02
3.073e-01,5.221e-02
3.118e-01,5.003e-02
3.163e-01,5.873e-02
3.208e-01,5.547e-02
3.253e-01,5.656e-02
3.298e-01,6.743e-02
3.342e-01,8.266e-02
3.387e-01,6.091e-02
3.432e-01,9.027e-02
3.477e-01,8.701e-02
3.522e-01,9.897e-02
3.567e-01,9.462e-02
3.611e-01,1.251e-01
3.656e-01,1.164e-01
3.701e-01,1.414e-01
3.746e-01,1.588e-01
3.791e-01,1.370e-01
3.836e-01,1.751e-01
3.880e-01,1.664e-01
3.925e-01,1.860e-01
3.970e-01,2.034e-01
4.015e-01,1.903e-01
4.060e-01,2.088e-01
4.105e-01,2.686e-01
4.149e-01,2.414e-01
4.194e-01,2.795e-01
4.239e-01,3.154e-01
4.284e-01,2.773e-01
4.329e-01,3.252e-01
4.374e-01,3.437e-01
4.418e-01,3.546e-01
4.463e-01,4.002e-01
4.508e-01,4.024e-01
4.553e-01,4.524e-01
4.598e-01,4.742e-01
4.643e-01,5.264e-01
4.687e-01,5.873e-01
4.732e-01,5.895e-01
4.777e-01,6.906e-01
4.822e-01,6.493e-01
4.867e-01,6.721e-01
4.912e-01,7.091e-01
4.956e-01,7.918e-01
5.001e-01,8.472e-01
5.046e-01,8.831e-01
5.091e-01,9.517e-01
5.136e-01,1.025e+00
5.181e-01,1.090e+00
5.225e-01,1.174e+00
5.270e-01,1.250e+00
5.315e-01,1.251e+00
5.360e-01,1.318e+00
5.405e-01,1.404e+00
5.450e-01,1.455e+00
5.494e-01,1.603e+00
5.539e-01,1.674e+00
5.584e-01,1.836e+00
5.629e-01,1.817e+00
5.674e-01,2.022e+00
5.719e-01,2.048e+00
5.763e-01,2.206e+00
5.808e-01,2.399e+00
5.853e-01,2.527e+00
5.898e-01,2.569e+00
5.943e-01,2.829e+00
5.988e-01,2.829e+00
6.032e-01,3.016e+00
6.077e-01,3.301e+00
6.122e-01,3.273e+00
6.167e-01,3.492e+00
6.212e-01,3.734e+00
6.257e-01,3.685e+00
6.301e-01,4.037e+00
6.346e-01,4.185e+00
6.391e-01,4.293e+00
6.436e-01,4.568e+00
6.481e-01,4.682e+00
6.526e-01,4.756e+00
6.570e-01,4.983e+00
6.615e-01,5.073e+00
6.660e-01,5.164e+00
6.705e-01,5.343e+00
6.750e-01,5.425e+00
6.795e-01,5.339e+00
6.839e-01,5.513e+00
6.884e-01,5.563e+00
6.929e-01,5.533e+00
6.974e-01,5.712e+00
7.019e-01,5.483e+00
7.064e-01,5.269e+00
7.108e-01,5.343e+00
7.153e-01,5.265e+00
7.198e-01,5.159e+00
7.243e-01,5.113e+00
7.288e-01,4.695e+00
7.333e-01,4.294e+00
7.377e-01,4.157e+00
7.422e-01,4.049e+00
7.467e-01,3.484e+00
7.512e-01,3.139e+00
7.557e-01,2.864e+00
7.601e-01,2.463e+00
7.646e-01,2.072e+00
7.691e-01,1.861e+00
7.736e-01,1.473e+00
7.781e-01,1.232e+00
7.826e-01,1.035e+00
7.870e-01,7.635e-01
7.915e-01,5.340e-01
7.960e-01,3.763e-01
8.005e-01,3.111e-01
8.050e-01,2.023e-01
8.095e-01,1.153e-01
8.139e-01,6.852e-02
8.184e-01,5.112e-02
8.229e-01,2.610e-02
8.274e-01,1.305e-02
8.319e-01,4.350e-03
8.364e-01,3.263e-03
8.408e-01,0.000e+00
8.453e-01,0.000e+00
8.498e-01,0.000e+00
8.543e-01,0.000e+00
8.588e-01,0.000e+00
8.633e-01,0.000e+00
8.677e-01,0.000e+00
8.722e-01,0.000e+00
8.767e-01,0.000e+00
8.812e-01,0.000e+00
8.857e-01,0.000e+00
8.902e-01,0.000e+00
8.946e-01,0.000e+00
8.991e-01,0.000e+00
9.036e-01,0.000e+00
9.081e-01,0.000e+00
9.126e-01,0.000e+00
9.171e-01,0.000e+00
9.215e-01,0.000e+00
9.260e-01,0.000e+00
9.305e-01,0.000e+00
9.350e-01,0.000e+00
9.395e-01,0.000e+00
9.440e-01,0.000e+00
9.484e-01,0.000e+00
9.529e-01,0.000e+00
9.574e-01,0.000e+00
9.619e-01,0.000e+00
9.664e-01,0.000e+00
9.709e-01,0.000e+00
9.753e-01,0.000e+00
9.798e-01,0.000e+00
9.843e-01,0.000e+00
9.888e-01,0.000e+00
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_19.csv <==
transmittance,probability_density
1.251e-01,0.000e+00
1.295e-01,0.000e+00
1.339e-01,1.112e-03
1.383e-01,0.000e+00
1.426e-01,0.000e+00
1.470e-01,0.000e+00
1.514e-01,0.000e+00
1.558e-01,0.000e+00
1.602e-01,0.000e+00
1.646e-01,1.112e-03
1.690e-01,0.000e+00
1.733e-01,0.000e+00
1.777e-01,1.112e-03
1.821e-01,1.112e-03
1.865e-01,0.000e+00
1.909e-01,1.112e-03
1.953e-01,2.224e-03
1.997e-01,2.224e-03
2.040e-01,2.224e-03
2.084e-01,1.112e-03
2.128e-01,2.224e-03
2.172e-01,4.447e-03
2.216e-01,2.224e-03
2.260e-01,6.671e-03
2.304e-01,2.224e-03
2.347e-01,4.447e-03
2.391e-01,2.224e-03
2.435e-01,4.447e-03
2.479e-01,1.557e-02
2.523e-01,4.447e-03
2.567e-01,8.895e-03
2.611e-01,6.671e-03
2.654e-01,5.559e-03
2.698e-01,5.559e-03
2.742e-01,7.783e-03
2.786e-01,1.557e-02
2.830e-01,1.668e-02
2.874e-01,1.001e-02
2.917e-01,1.112e-02
2.961e-01,2.001e-02
3.005e-01,1.445e-02
3.049e-01,1.779e-02
3.093e-01,1.890e-02
3.137e-01,1.668e-02
3.181e-01,2.335e-02
3.224e-01,2.224e-02
3.268e-01,4.003e-02
3.312e-01,3.447e-02
3.356e-01,4.447e-02
3.400e-01,3.447e-02
3.444e-01,5.448e-02
3.488e-01,4.670e-02
3.531e-01,5.114e-02
3.575e-01,5.670e-02
3.619e-01,5.782e-02
3.663e-01,3.669e-02
3.707e-01,8.339e-02
3.751e-01,6.671e-02
3.795e-01,7.005e-02
3.838e-01,8.116e-02
3.882e-01,8.450e-02
3.926e-01,1.023e-01
3.970e-01,1.112e-01
4.014e-01,1.034e-01
4.058e-01,1.279e-01
4.102e-01,1.490e-01
4.145e-01,1.534e-01
4.189e-01,1.401e-01
4.233e-01,1.457e-01
4.277e-01,1.790e-01
4.321e-01,1.990e-01
4.365e-01,1.846e-01
4.409e-01,1.990e-01
4.452e-01,2.491e-01
4.496e-01,2.635e-01
4.540e-01,2.846e-01
4.584e-01,2.524e-01
4.628e-01,2.846e-01
4.672e-01,3.024e-01
4.716e-01,3.424e-01
4.759e-01,3.380e-01
4.803e-01,3.436e-01
4.847e-01,4.247e-01
4.891e-01,4.169e-01
4.935e-01,4.392e-01
4.979e-01,5.070e-01
5.023e-01,5.626e-01
5.066e-01,6.337e-01
5.110e-01,6.148e-01
5.154e-01,6.615e-01
5.198e-01,6.816e-01
5.242e-01,7.438e-01
5.286e-01,7.638e-01
5.329e-01,8.750e-01
5.373e-01,9.039e-01
5.417e-01,9.339e-01
5.461e-01,1.006e+00
5.505e-01,1.096e+00
5.549e-01,1.153e+00
5.593e-01,1.269e+00
5.636e-01,1.332e+00
5.680e-01,1.442e+00
5.724e-01,1.461e+00
5.768e-01,1.509e+00
5.812e-01,1.669e+00
5.856e-01,1.762e+00
5.900e-01,1.886e+00
5.943e-01,2.086e+00
5.987e-01,2.082e+00
6.031e-01,2.180e+00
6.075e-01,2.343e+00
6.119e-01,2.444e+00
6.163e-01,2.708e+00
6.207e-01,2.864e+00
6.250e-01,2.899e+00
6.294e-01,3.185e+00
6.338e-01,3.357e+00
6.382e-01,3.358e+00
6.426e-01,3.674e+00
6.470e-01,3.885e+00
6.514e-01,4.047e+00
6.557e-01,4.244e+00
6.601e-01,4.510e+00
6.645e-01,4.614e+00
6.689e-01,4.642e+00
6.733e-01,4.945e+00
6.777e-01,5.176e+00
6.821e-01,5.378e+00
6.864e-01,5.485e+00
6.908e-01,5.683e+00
6.952e-01,5.839e+00
6.996e-01,5.762e+00
7.040e-01,5.943e+00
7.084e-01,5.983e+00
7.128e-01,6.068e+00
7.171e-01,6.112e+00
7.215e-01,6.071e+00
7.259e-01,5.991e+00
7.303e-01,5.688e+00
7.347e-01,5.808e+00
7.391e-01,5.809e+00
7.435e-01,5.406e+00
7.478e-01,5.213e+00
7.522e-01,4.941e+00
7.566e-01,4.373e+00
7.610e-01,4.306e+00
7.654e-01,3.849e+00
7.698e-01,3.402e+00
7.741e-01,3.095e+00
7.785e-01,2.565e+00
7.829e-01,2.263e+00
7.873e-01,1.774e+00
7.917e-01,1.502e+00
7.961e-01,1.186e+00
8.005e-01,9.717e-01
8.048e-01,6.738e-01
8.092e-01,4.458e-01
8.136e-01,3.347e-01
8.180e-01,2.190e-01
8.224e-01,1.301e-01
8.268e-01,7.783e-02
8.312e-01,5.448e-02
8.355e-01,3.447e-02
8.399e-01,7.783e-03
8.443e-01,7.783e-03
8.487e-01,2.224e-03
8.531e-01,0.000e+00
8.575e-01,0.000e+00
8.619e-01,0.000e+00
8.662e-01,0.000e+00
8.706e-01,0.000e+00
8.750e-01,0.000e+00
8.794e-01,0.000e+00
8.838e-01,0.000e+00
8.882e-01,0.000e+00
8.926e-01,0.000e+00
8.969e-01,0.000e+00
9.013e-01,0.000e+00
9.057e-01,0.000e+00
9.101e-01,0.000e+00
9.145e-01,0.000e+00
9.189e-01,0.000e+00
9.233e-01,0.000e+00
9.276e-01,0.000e+00
9.320e-01,0.000e+00
9.364e-01,0.000e+00
9.408e-01,0.000e+00
9.452e-01,0.000e+00
9.496e-01,0.000e+00
9.540e-01,0.000e+00
9.583e-01,0.000e+00
9.627e-01,0.000e+00
9.671e-01,0.000e+00
9.715e-01,0.000e+00
9.759e-01,0.000e+00
9.803e-01,0.000e+00
9.847e-01,0.000e+00
9.890e-01,0.000e+00
9.934e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_2.csv <==
transmittance,probability_density
1.376e-03,0.000e+00
4.127e-03,0.000e+00
6.879e-03,2.544e-02
9.631e-03,6.542e-02
1.238e-02,2.471e-01
1.513e-02,4.397e-01
1.789e-02,6.905e-01
2.064e-02,7.850e-01
2.339e-02,1.065e+00
2.614e-02,1.381e+00
2.889e-02,1.654e+00
3.164e-02,1.944e+00
3.440e-02,2.242e+00
3.715e-02,2.573e+00
3.990e-02,2.744e+00
4.265e-02,2.929e+00
4.540e-02,2.991e+00
4.815e-02,3.362e+00
5.091e-02,3.612e+00
5.366e-02,3.750e+00
5.641e-02,3.729e+00
5.916e-02,3.976e+00
6.191e-02,3.867e+00
6.466e-02,4.139e+00
6.742e-02,4.528e+00
7.017e-02,4.303e+00
7.292e-02,4.492e+00
7.567e-02,4.594e+00
7.842e-02,4.583e+00
8.117e-02,4.768e+00
8.393e-02,4.852e+00
8.668e-02,4.899e+00
8.943e-02,4.732e+00
9.218e-02,4.812e+00
9.493e-02,4.953e+00
9.768e-02,4.863e+00
1.004e-01,4.982e+00
1.032e-01,4.815e+00
1.059e-01,5.088e+00
1.087e-01,5.095e+00
1.114e-01,5.091e+00
1.142e-01,5.139e+00
1.169e-01,5.070e+00
1.197e-01,4.895e+00
1.224e-01,5.139e+00
1.252e-01,4.597e+00
1.280e-01,5.022e+00
1.307e-01,4.605e+00
1.335e-01,4.797e+00
1.362e-01,4.623e+00
1.390e-01,4.634e+00
1.417e-01,4.521e+00
1.445e-01,4.804e+00
1.472e-01,4.317e+00
1.500e-01,4.703e+00
1.527e-01,4.510e+00
1.555e-01,4.590e+00
1.582e-01,4.430e+00
1.610e-01,4.448e+00
1.637e-01,3.972e+00
1.665e-01,4.452e+00
1.692e-01,4.267e+00
1.720e-01,4.045e+00
1.747e-01,4.197e+00
1.775e-01,3.867e+00
1.802e-01,3.805e+00
1.830e-01,3.885e+00
1.857e-01,3.889e+00
1.885e-01,3.551e+00
1.912e-01,3.623e+00
1.940e-01,3.398e+00
1.967e-01,3.558e+00
1.995e-01,3.351e+00
2.022e-01,3.471e+00
2.050e-01,3.369e+00
2.077e-01,3.474e+00
2.105e-01,2.827e+00
2.133e-01,3.114e+00
2.160e-01,3.042e+00
2.188e-01,2.929e+00
2.215e-01,2.915e+00
2.243e-01,2.802e+00
2.270e-01,2.689e+00
2.298e-01,2.711e+00
2.325e-01,2.511e+00
2.353e-01,2.526e+00
2.380e-01,2.319e+00
2.408e-01,2.384e+00
2.435e-01,2.184e+00
2.463e-01,2.290e+00
2.490e-01,2.297e+00
2.518e-01,2.057e+00
2.545e-01,2.028e+00
2.573e-01,1.730e+00
2.600e-01,1.973e+00
2.628e-01,1.886e+00
2.655e-01,1.734e+00
2.683e-01,1.704e+00
2.710e-01,1.694e+00
2.738e-01,1.581e+00
2.765e-01,1.643e+00
2.793e-01,1.475e+00
2.820e-01,1.465e+00
2.848e-01,1.294e+00
2.875e-01,1.352e+00
2.903e-01,1.185e+00
2.931e-01,1.243e+00
2.958e-01,1.025e+00
2.986e-01,1.054e+00
3.013e-01,1.083e+00
3.041e-01,9.558e-01
3.068e-01,9.740e-01
3.096e-01,8.322e-01
3.123e-01,8.395e-01
3.151e-01,7.777e-01
3.178e-01,8.250e-01
3.206e-01,6.941e-01
3.233e-01,6.978e-01
3.261e-01,6.796e-01
3.288e-01,5.996e-01
3.316e-01,5.851e-01
3.343e-01,5.015e-01
3.371e-01,5.124e-01
3.398e-01,5.342e-01
3.426e-01,4.397e-01
3.453e-01,4.434e-01
3.481e-01,4.470e-01
3.508e-01,3.598e-01
3.536e-01,3.162e-01
3.563e-01,3.016e-01
3.591e-01,3.125e-01
3.618e-01,3.089e-01
3.646e-01,2.108e-01
3.673e-01,2.617e-01
3.701e-01,2.144e-01
3.728e-01,2.253e-01
3.756e-01,1.744e-01
3.784e-01,1.563e-01
3.811e-01,1.672e-01
3.839e-01,1.490e-01
3.866e-01,1.708e-01
3.894e-01,1.163e-01
3.921e-01,1.272e-01
3.949e-01,9.812e-02
3.976e-01,1.236e-01
4.004e-01,1.018e-01
4.031e-01,9.085e-02
4.059e-01,6.905e-02
4.086e-01,7.995e-02
4.114e-01,6.905e-02
4.141e-01,5.451e-02
4.169e-01,3.634e-02
4.196e-01,4.361e-02
4.224e-01,2.544e-02
4.251e-01,4.724e-02
4.279e-01,2.181e-02
4.306e-01,1.817e-02
4.334e-01,2.907e-02
4.361e-01,3.634e-02
4.389e-01,1.454e-02
4.416e-01,2.544e-02
4.444e-01,1.090e-02
4.471e-01,3.634e-03
4.499e-01,7.268e-03
4.526e-01,1.090e-02
4.554e-01,1.090e-02
4.581e-01,7.268e-03
4.609e-01,1.454e-02
4.637e-01,7.268e-03
4.664e-01,0.000e+00
4.692e-01,1.090e-02
4.719e-01,0.000e+00
4.747e-01,3.634e-03
4.774e-01,0.000e+00
4.802e-01,0.000e+00
4.829e-01,0.000e+00
4.857e-01,1.090e-02
4.884e-01,0.000e+00
4.912e-01,0.000e+00
4.939e-01,0.000e+00
4.967e-01,0.000e+00
4.994e-01,3.634e-03
5.022e-01,0.000e+00
5.049e-01,0.000e+00
5.077e-01,0.000e+00
5.104e-01,0.000e+00
5.132e-01,0.000e+00
5.159e-01,0.000e+00
5.187e-01,0.000e+00
5.214e-01,0.000e+00
5.242e-01,0.000e+00
5.269e-01,0.000e+00
5.297e-01,0.000e+00
5.324e-01,0.000e+00
5.352e-01,0.000e+00
5.379e-01,0.000e+00
5.407e-01,0.000e+00
5.435e-01,0.000e+00
5.462e-01,0.000e+00
5.490e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_21.csv <==
transmittance,probability_density
1.778e-01,0.000e+00
1.819e-01,0.000e+00
1.860e-01,0.000e+00
1.902e-01,0.000e+00
1.943e-01,1.183e-03
1.984e-01,0.000e+00
2.025e-01,0.000e+00
2.066e-01,0.000e+00
2.108e-01,0.000e+00
2.149e-01,0.000e+00
2.190e-01,0.000e+00
2.231e-01,1.183e-03
2.272e-01,0.000e+00
2.314e-01,1.183e-03
2.355e-01,0.000e+00
2.396e-01,0.000e+00
2.437e-01,0.000e+00
2.479e-01,2.366e-03
2.520e-01,0.000e+00
2.561e-01,2.366e-03
2.602e-01,1.183e-03
2.643e-01,1.183e-03
2.685e-01,0.000e+00
2.726e-01,1.183e-03
2.767e-01,3.549e-03
2.808e-01,0.000e+00
2.849e-01,0.000e+00
2.891e-01,3.549e-03
2.932e-01,2.366e-03
2.973e-01,0.000e+00
3.014e-01,2.366e-03
3.056e-01,8.282e-03
3.097e-01,5.915e-03
3.138e-01,4.732e-03
3.179e-01,3.549e-03
3.220e-01,8.282e-03
3.262e-01,9.465e-03
3.303e-01,3.549e-03
3.344e-01,1.183e-02
3.385e-01,4.732e-03
3.426e-01,1.065e-02
3.468e-01,1.183e-02
3.509e-01,8.282e-03
3.550e-01,5.915e-03
3.591e-01,1.420e-02
3.632e-01,7.099e-03
3.674e-01,1.538e-02
3.715e-01,1.183e-02
3.756e-01,2.366e-02
3.797e-01,2.130e-02
3.839e-01,2.484e-02
3.880e-01,1.775e-02
3.921e-01,2.603e-02
3.962e-01,1.656e-02
4.003e-01,2.366e-02
4.045e-01,1.893e-02
4.086e-01,2.721e-02
4.127e-01,3.431e-02
4.168e-01,3.194e-02
4.209e-01,4.022e-02
4.251e-01,6.034e-02
4.292e-01,5.797e-02
4.333e-01,4.851e-02
4.374e-01,5.324e-02
4.416e-01,6.034e-02
4.457e-01,6.744e-02
4.498e-01,6.152e-02
4.539e-01,7.690e-02
4.580e-01,7.927e-02
4.622e-01,8.282e-02
4.663e-01,8.400e-02
4.704e-01,9.938e-02
4.745e-01,1.112e-01
4.786e-01,1.171e-01
4.828e-01,1.396e-01
4.869e-01,1.349e-01
4.910e-01,1.585e-01
4.951e-01,1.337e-01
4.993e-01,1.940e-01
5.034e-01,1.964e-01
5.075e-01,2.023e-01
5.116e-01,2.047e-01
5.157e-01,2.212e-01
5.199e-01,2.449e-01
5.240e-01,2.425e-01
5.281e-01,2.697e-01
5.322e-01,2.934e-01
5.363e-01,3.313e-01
5.405e-01,3.194e-01
5.446e-01,3.597e-01
5.487e-01,4.022e-01
5.528e-01,4.259e-01
5.570e-01,4.354e-01
5.611e-01,5.158e-01
5.652e-01,5.371e-01
5.693e-01,6.046e-01
5.734e-01,6.022e-01
5.776e-01,6.424e-01
5.817e-01,7.252e-01
5.858e-01,7.749e-01
5.899e-01,7.974e-01
5.940e-01,9.181e-01
5.982e-01,9.098e-01
6.023e-01,1.035e+00
6.064e-01,1.120e+00
6.105e-01,1.109e+00
6.147e-01,1.219e+00
6.188e-01,1.285e+00
6.229e-01,1.435e+00
6.270e-01,1.491e+00
6.311e-01,1.634e+00
6.353e-01,1.788e+00
6.394e-01,1.934e+00
6.435e-01,1.972e+00
6.476e-01,2.113e+00
6.517e-01,2.306e+00
6.559e-01,2.497e+00
6.600e-01,2.559e+00
6.641e-01,2.662e+00
6.682e-01,3.012e+00
6.724e-01,3.219e+00
6.765e-01,3.335e+00
6.806e-01,3.634e+00
6.847e-01,3.627e+00
6.888e-01,3.850e+00
6.930e-01,4.310e+00
6.971e-01,4.467e+00
7.012e-01,4.569e+00
7.053e-01,5.234e+00
7.094e-01,5.279e+00
7.136e-01,5.511e+00
7.177e-01,5.699e+00
7.218e-01,5.994e+00
7.259e-01,6.055e+00
7.301e-01,6.661e+00
7.342e-01,6.600e+00
7.383e-01,6.886e+00
7.424e-01,6.980e+00
7.465e-01,7.094e+00
7.507e-01,7.213e+00
7.548e-01,7.283e+00
7.589e-01,7.135e+00
7.630e-01,7.262e+00
7.671e-01,7.128e+00
7.713e-01,6.681e+00
7.754e-01,6.746e+00
7.795e-01,6.485e+00
7.836e-01,6.098e+00
7.877e-01,5.807e+00
7.919e-01,5.259e+00
7.960e-01,4.713e+00
8.001e-01,4.127e+00
8.042e-01,3.653e+00
8.084e-01,3.238e+00
8.125e-01,2.628e+00
8.166e-01,2.041e+00
8.207e-01,1.706e+00
8.248e-01,1.241e+00
8.290e-01,9.240e-01
8.331e-01,6.105e-01
8.372e-01,3.999e-01
8.413e-01,2.709e-01
8.454e-01,1.692e-01
8.496e-01,7.217e-02
8.537e-01,5.087e-02
8.578e-01,2.839e-02
8.619e-01,1.538e-02
8.661e-01,3.549e-03
8.702e-01,1.183e-03
8.743e-01,1.183e-03
8.784e-01,0.000e+00
8.825e-01,0.000e+00
8.867e-01,0.000e+00
8.908e-01,0.000e+00
8.949e-01,0.000e+00
8.990e-01,0.000e+00
9.031e-01,0.000e+00
9.073e-01,0.000e+00
9.114e-01,0.000e+00
9.155e-01,0.000e+00
9.196e-01,0.000e+00
9.238e-01,0.000e+00
9.279e-01,0.000e+00
9.320e-01,0.000e+00
9.361e-01,0.000e+00
9.402e-01,0.000e+00
9.444e-01,0.000e+00
9.485e-01,0.000e+00
9.526e-01,0.000e+00
9.567e-01,0.000e+00
9.608e-01,0.000e+00
9.650e-01,0.000e+00
9.691e-01,0.000e+00
9.732e-01,0.000e+00
9.773e-01,0.000e+00
9.815e-01,0.000e+00
9.856e-01,0.000e+00
9.897e-01,0.000e+00
9.938e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_22.csv <==
transmittance,probability_density
2.166e-01,0.000e+00
2.205e-01,0.000e+00
2.245e-01,0.000e+00
2.284e-01,0.000e+00
2.323e-01,0.000e+00
2.362e-01,1.242e-03
2.402e-01,0.000e+00
2.441e-01,0.000e+00
2.480e-01,2.483e-03
2.519e-01,0.000e+00
2.559e-01,0.000e+00
2.598e-01,0.000e+00
2.637e-01,0.000e+00
2.676e-01,0.000e+00
2.716e-01,2.483e-03
2.755e-01,0.000e+00
2.794e-01,2.483e-03
2.834e-01,0.000e+00
2.873e-01,0.000e+00
2.912e-01,0.000e+00
2.951e-01,0.000e+00
2.991e-01,1.242e-03
3.030e-01,2.483e-03
3.069e-01,0.000e+00
3.108e-01,1.242e-03
3.148e-01,1.242e-03
3.187e-01,0.000e+00
3.226e-01,1.242e-03
3.266e-01,2.483e-03
3.305e-01,1.242e-03
3.344e-01,3.725e-03
3.383e-01,2.483e-03
3.423e-01,2.483e-03
3.462e-01,4.967e-03
3.501e-01,4.967e-03
3.540e-01,6.209e-03
3.580e-01,8.692e-03
3.619e-01,1.118e-02
3.658e-01,3.725e-03
3.697e-01,7.450e-03
3.737e-01,7.450e-03
3.776e-01,4.967e-03
3.815e-01,6.209e-03
3.855e-01,1.118e-02
3.894e-01,1.242e-02
3.933e-01,1.118e-02
3.972e-01,1.118e-02
4.012e-01,1.490e-02
4.051e-01,1.366e-02
4.090e-01,1.614e-02
4.129e-01,1.366e-02
4.169e-01,2.608e-02
4.208e-01,1.987e-02
4.247e-01,2.111e-02
4.286e-01,1.863e-02
4.326e-01,1.738e-02
4.365e-01,2.111e-02
4.404e-01,2.980e-02
4.444e-01,2.483e-02
4.483e-01,2.732e-02
4.522e-01,4.098e-02
4.561e-01,3.849e-02
4.601e-01,5.091e-02
4.640e-01,5.339e-02
4.679e-01,5.091e-02
4.718e-01,4.967e-02
4.758e-01,5.091e-02
4.797e-01,5.712e-02
4.836e-01,8.071e-02
4.876e-01,6.954e-02
4.915e-01,7.202e-02
4.954e-01,9.437e-02
4.993e-01,9.934e-02
5.033e-01,7.823e-02
5.072e-01,1.006e-01
5.111e-01,1.018e-01
5.150e-01,1.018e-01
5.190e-01,1.279e-01
5.229e-01,1.416e-01
5.268e-01,1.863e-01
5.307e-01,1.850e-01
5.347e-01,1.664e-01
5.386e-01,1.850e-01
5.425e-01,2.123e-01
5.465e-01,2.074e-01
5.504e-01,2.483e-01
5.543e-01,2.496e-01
5.582e-01,2.819e-01
5.622e-01,2.906e-01
5.661e-01,2.781e-01
5.700e-01,3.129e-01
5.739e-01,4.197e-01
5.779e-01,3.700e-01
5.818e-01,4.060e-01
5.857e-01,4.756e-01
5.896e-01,4.656e-01
5.936e-01,5.451e-01
5.975e-01,5.836e-01
6.014e-01,5.886e-01
6.054e-01,6.780e-01
6.093e-01,7.537e-01
6.132e-01,7.711e-01
6.171e-01,8.605e-01
6.211e-01,8.977e-01
6.250e-01,9.040e-01
6.289e-01,9.921e-01
6.328e-01,1.175e+00
6.368e-01,1.100e+00
6.407e-01,1.233e+00
6.446e-01,1.365e+00
6.485e-01,1.466e+00
6.525e-01,1.545e+00
6.564e-01,1.683e+00
6.603e-01,1.763e+00
6.643e-01,2.056e+00
6.682e-01,2.084e+00
6.721e-01,2.261e+00
6.760e-01,2.437e+00
6.800e-01,2.554e+00
6.839e-01,2.711e+00
6.878e-01,2.969e+00
6.917e-01,3.184e+00
6.957e-01,3.348e+00
6.996e-01,3.663e+00
7.035e-01,3.703e+00
7.075e-01,3.924e+00
7.114e-01,4.340e+00
7.153e-01,4.628e+00
7.192e-01,4.748e+00
7.232e-01,5.266e+00
7.271e-01,5.250e+00
7.310e-01,5.725e+00
7.349e-01,6.165e+00
7.389e-01,6.281e+00
7.428e-01,6.644e+00
7.467e-01,6.863e+00
7.506e-01,7.112e+00
7.546e-01,7.314e+00
7.585e-01,7.547e+00
7.624e-01,7.631e+00
7.664e-01,7.979e+00
7.703e-01,7.865e+00
7.742e-01,7.870e+00
7.781e-01,7.926e+00
7.821e-01,7.861e+00
7.860e-01,7.445e+00
7.899e-01,7.218e+00
7.938e-01,7.351e+00
7.978e-01,6.736e+00
8.017e-01,6.277e+00
8.056e-01,5.942e+00
8.095e-01,5.437e+00
8.135e-01,4.512e+00
8.174e-01,3.997e+00
8.213e-01,3.374e+00
8.253e-01,2.870e+00
8.292e-01,2.408e+00
8.331e-01,1.715e+00
8.370e-01,1.295e+00
8.410e-01,9.027e-01
8.449e-01,6.432e-01
8.488e-01,3.725e-01
8.527e-01,2.508e-01
8.567e-01,1.440e-01
8.606e-01,7.078e-02
8.645e-01,3.973e-02
8.685e-01,2.856e-02
8.724e-01,8.692e-03
8.763e-01,1.242e-03
8.802e-01,2.483e-03
8.842e-01,0.000e+00
8.881e-01,0.000e+00
8.920e-01,0.000e+00
8.959e-01,0.000e+00
8.999e-01,0.000e+00
9.038e-01,0.000e+00
9.077e-01,0.000e+00
9.116e-01,0.000e+00
9.156e-01,0.000e+00
9.195e-01,0.000e+00
9.234e-01,0.000e+00
9.274e-01,0.000e+00
9.313e-01,0.000e+00
9.352e-01,0.000e+00
9.391e-01,0.000e+00
9.431e-01,0.000e+00
9.470e-01,0.000e+00
9.509e-01,0.000e+00
9.548e-01,0.000e+00
9.588e-01,0.000e+00
9.627e-01,0.000e+00
9.666e-01,0.000e+00
9.705e-01,0.000e+00
9.745e-01,0.000e+00
9.784e-01,0.000e+00
9.823e-01,0.000e+00
9.863e-01,0.000e+00
9.902e-01,0.000e+00
9.941e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_23.csv <==
transmittance,probability_density
2.508e-01,0.000e+00
2.545e-01,0.000e+00
2.583e-01,0.000e+00
2.621e-01,0.000e+00
2.658e-01,0.000e+00
2.696e-01,0.000e+00
2.733e-01,2.597e-03
2.771e-01,0.000e+00
2.808e-01,0.000e+00
2.846e-01,1.298e-03
2.883e-01,0.000e+00
2.921e-01,0.000e+00
2.959e-01,0.000e+00
2.996e-01,1.298e-03
3.034e-01,1.298e-03
3.071e-01,1.298e-03
3.109e-01,0.000e+00
3.146e-01,1.298e-03
3.184e-01,0.000e+00
3.221e-01,1.298e-03
3.259e-01,0.000e+00
3.297e-01,0.000e+00
3.334e-01,0.000e+00
3.372e-01,0.000e+00
3.409e-01,1.298e-03
3.447e-01,1.298e-03
3.484e-01,1.298e-03
3.522e-01,0.000e+00
3.559e-01,2.597e-03
3.597e-01,2.597e-03
3.635e-01,0.000e+00
3.672e-01,2.597e-03
3.710e-01,3.895e-03
3.747e-01,3.895e-03
3.785e-01,2.597e-03
3.822e-01,3.895e-03
3.860e-01,3.895e-03
3.897e-01,7.790e-03
3.935e-01,9.089e-03
3.972e-01,5.193e-03
4.010e-01,3.895e-03
4.048e-01,6.492e-03
4.085e-01,5.193e-03
4.123e-01,9.089e-03
4.160e-01,9.089e-03
4.198e-01,9.089e-03
4.235e-01,6.492e-03
4.273e-01,6.492e-03
4.310e-01,1.558e-02
4.348e-01,9.089e-03
4.386e-01,1.558e-02
4.423e-01,1.169e-02
4.461e-01,2.597e-02
4.498e-01,1.688e-02
4.536e-01,2.337e-02
4.573e-01,1.428e-02
4.611e-01,2.077e-02
4.648e-01,1.298e-02
4.686e-01,1.558e-02
4.724e-01,2.207e-02
4.761e-01,3.376e-02
4.799e-01,3.506e-02
4.836e-01,3.635e-02
4.874e-01,3.116e-02
4.911e-01,4.544e-02
4.949e-01,4.414e-02
4.986e-01,4.934e-02
5.024e-01,4.934e-02
5.062e-01,4.155e-02
5.099e-01,5.323e-02
5.137e-01,6.622e-02
5.174e-01,5.972e-02
5.212e-01,8.829e-02
5.249e-01,7.141e-02
5.287e-01,7.141e-02
5.324e-01,8.829e-02
5.362e-01,1.026e-01
5.400e-01,1.117e-01
5.437e-01,1.182e-01
5.475e-01,1.220e-01
5.512e-01,1.298e-01
5.550e-01,1.324e-01
5.587e-01,1.376e-01
5.625e-01,1.779e-01
5.662e-01,1.909e-01
5.700e-01,1.831e-01
5.738e-01,2.051e-01
5.775e-01,2.376e-01
5.813e-01,2.246e-01
5.850e-01,2.649e-01
5.888e-01,2.934e-01
5.925e-01,2.817e-01
5.963e-01,2.934e-01
6.000e-01,3.596e-01
6.038e-01,3.181e-01
6.076e-01,4.401e-01
6.113e-01,4.272e-01
6.151e-01,4.908e-01
6.188e-01,5.440e-01
6.226e-01,5.791e-01
6.263e-01,6.037e-01
6.301e-01,6.310e-01
6.338e-01,7.089e-01
6.376e-01,7.530e-01
6.414e-01,8.335e-01
6.451e-01,8.712e-01
6.489e-01,9.309e-01
6.526e-01,1.036e+00
6.564e-01,1.066e+00
6.601e-01,1.217e+00
6.639e-01,1.261e+00
6.676e-01,1.401e+00
6.714e-01,1.424e+00
6.752e-01,1.592e+00
6.789e-01,1.623e+00
6.827e-01,1.833e+00
6.864e-01,1.977e+00
6.902e-01,2.257e+00
6.939e-01,2.325e+00
6.977e-01,2.506e+00
7.014e-01,2.746e+00
7.052e-01,2.641e+00
7.090e-01,3.171e+00
7.127e-01,3.223e+00
7.165e-01,3.708e+00
7.202e-01,3.757e+00
7.240e-01,3.966e+00
7.277e-01,4.407e+00
7.315e-01,4.508e+00
7.352e-01,4.940e+00
7.390e-01,5.158e+00
7.428e-01,5.705e+00
7.465e-01,5.684e+00
7.503e-01,6.300e+00
7.540e-01,6.454e+00
7.578e-01,6.972e+00
7.615e-01,7.353e+00
7.653e-01,7.568e+00
7.690e-01,7.814e+00
7.728e-01,7.959e+00
7.766e-01,8.371e+00
7.803e-01,8.338e+00
7.841e-01,8.734e+00
7.878e-01,8.574e+00
7.916e-01,8.676e+00
7.953e-01,8.593e+00
7.991e-01,8.409e+00
8.028e-01,8.230e+00
8.066e-01,7.717e+00
8.103e-01,7.662e+00
8.141e-01,6.963e+00
8.179e-01,6.631e+00
8.216e-01,5.991e+00
8.254e-01,5.290e+00
8.291e-01,4.504e+00
8.329e-01,3.721e+00
8.366e-01,3.168e+00
8.404e-01,2.541e+00
8.441e-01,1.888e+00
8.479e-01,1.371e+00
8.517e-01,9.387e-01
8.554e-01,6.284e-01
8.592e-01,4.012e-01
8.629e-01,2.350e-01
8.667e-01,1.363e-01
8.704e-01,5.972e-02
8.742e-01,4.544e-02
8.779e-01,1.948e-02
8.817e-01,5.193e-03
8.855e-01,1.298e-03
8.892e-01,1.298e-03
8.930e-01,0.000e+00
8.967e-01,0.000e+00
9.005e-01,0.000e+00
9.042e-01,0.000e+00
9.080e-01,0.000e+00
9.117e-01,0.000e+00
9.155e-01,0.000e+00
9.193e-01,0.000e+00
9.230e-01,0.000e+00
9.268e-01,0.000e+00
9.305e-01,0.000e+00
9.343e-01,0.000e+00
9.380e-01,0.000e+00
9.418e-01,0.000e+00
9.455e-01,0.000e+00
9.493e-01,0.000e+00
9.531e-01,0.000e+00
9.568e-01,0.000e+00
9.606e-01,0.000e+00
9.643e-01,0.000e+00
9.681e-01,0.000e+00
9.718e-01,0.000e+00
9.756e-01,0.000e+00
9.793e-01,0.000e+00
9.831e-01,0.000e+00
9.869e-01,0.000e+00
9.906e-01,0.000e+00
9.944e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_24.csv <==
transmittance,probability_density
2.757e-01,0.000e+00
2.794e-01,0.000e+00
2.830e-01,0.000e+00
2.866e-01,0.000e+00
2.902e-01,0.000e+00
2.939e-01,0.000e+00
2.975e-01,0.000e+00
3.011e-01,1.343e-03
3.048e-01,0.000e+00
3.084e-01,0.000e+00
3.120e-01,0.000e+00
3.157e-01,0.000e+00
3.193e-01,1.343e-03
3.229e-01,0.000e+00
3.266e-01,0.000e+00
3.302e-01,0.000e+00
3.338e-01,1.343e-03
3.374e-01,0.000e+00
3.411e-01,2.686e-03
3.447e-01,2.686e-03
3.483e-01,0.000e+00
3.520e-01,0.000e+00
3.556e-01,0.000e+00
3.592e-01,0.000e+00
3.629e-01,1.343e-03
3.665e-01,0.000e+00
3.701e-01,1.343e-03
3.737e-01,0.000e+00
3.774e-01,2.686e-03
3.810e-01,0.000e+00
3.846e-01,1.343e-03
3.883e-01,0.000e+00
3.919e-01,1.343e-03
3.955e-01,0.000e+00
3.992e-01,2.686e-03
4.028e-01,2.686e-03
4.064e-01,5.372e-03
4.101e-01,5.372e-03
4.137e-01,2.686e-03
4.173e-01,1.343e-03
4.209e-01,2.686e-03
4.246e-01,5.372e-03
4.282e-01,6.715e-03
4.318e-01,1.343e-03
4.355e-01,9.401e-03
4.391e-01,8.058e-03
4.427e-01,8.058e-03
4.464e-01,1.343e-03
4.500e-01,9.401e-03
4.536e-01,6.715e-03
4.572e-01,4.029e-03
4.609e-01,8.058e-03
4.645e-01,1.746e-02
4.681e-01,1.746e-02
4.718e-01,1.209e-02
4.754e-01,1.880e-02
4.790e-01,1.746e-02
4.827e-01,1.880e-02
4.863e-01,1.209e-02
4.899e-01,1.074e-02
4.936e-01,1.880e-02
4.972e-01,1.880e-02
5.008e-01,2.149e-02
5.044e-01,2.552e-02
5.081e-01,2.015e-02
5.117e-01,3.761e-02
5.153e-01,3.223e-02
5.190e-01,2.820e-02
5.226e-01,3.358e-02
5.262e-01,4.029e-02
5.299e-01,3.626e-02
5.335e-01,6.044e-02
5.371e-01,6.178e-02
5.407e-01,5.507e-02
5.444e-01,5.641e-02
5.480e-01,5.641e-02
5.516e-01,8.327e-02
5.553e-01,6.044e-02
5.589e-01,6.715e-02
5.625e-01,7.790e-02
5.662e-01,8.327e-02
5.698e-01,1.356e-01
5.734e-01,9.939e-02
5.771e-01,1.209e-01
5.807e-01,1.128e-01
5.843e-01,1.612e-01
5.879e-01,1.504e-01
5.916e-01,1.679e-01
5.952e-01,1.665e-01
5.988e-01,2.055e-01
6.025e-01,1.974e-01
6.061e-01,2.216e-01
6.097e-01,2.552e-01
6.134e-01,2.861e-01
6.170e-01,2.807e-01
6.206e-01,2.820e-01
6.242e-01,2.995e-01
6.279e-01,3.546e-01
6.315e-01,3.573e-01
6.351e-01,4.432e-01
6.388e-01,4.244e-01
6.424e-01,5.211e-01
6.460e-01,5.587e-01
6.497e-01,6.124e-01
6.533e-01,6.460e-01
6.569e-01,6.782e-01
6.606e-01,7.279e-01
6.642e-01,7.964e-01
6.678e-01,8.770e-01
6.714e-01,9.482e-01
6.751e-01,1.021e+00
6.787e-01,1.117e+00
6.823e-01,1.213e+00
6.860e-01,1.291e+00
6.896e-01,1.374e+00
6.932e-01,1.500e+00
6.969e-01,1.628e+00
7.005e-01,1.784e+00
7.041e-01,1.828e+00
7.077e-01,2.149e+00
7.114e-01,2.228e+00
7.150e-01,2.482e+00
7.186e-01,2.575e+00
7.223e-01,2.790e+00
7.259e-01,3.182e+00
7.295e-01,3.144e+00
7.332e-01,3.464e+00
7.368e-01,3.969e+00
7.404e-01,4.083e+00
7.441e-01,4.411e+00
7.477e-01,4.654e+00
7.513e-01,5.105e+00
7.549e-01,5.402e+00
7.586e-01,5.697e+00
7.622e-01,6.351e+00
7.658e-01,6.531e+00
7.695e-01,6.778e+00
7.731e-01,7.424e+00
7.767e-01,7.664e+00
7.804e-01,8.037e+00
7.840e-01,8.637e+00
7.876e-01,8.742e+00
7.912e-01,8.887e+00
7.949e-01,9.113e+00
7.985e-01,9.661e+00
8.021e-01,9.283e+00
8.058e-01,9.345e+00
8.094e-01,9.598e+00
8.130e-01,9.145e+00
8.167e-01,8.883e+00
8.203e-01,8.753e+00
8.239e-01,8.041e+00
8.276e-01,7.422e+00
8.312e-01,6.909e+00
8.348e-01,6.517e+00
8.384e-01,5.239e+00
8.421e-01,4.456e+00
8.457e-01,3.824e+00
8.493e-01,2.941e+00
8.530e-01,2.307e+00
8.566e-01,1.699e+00
8.602e-01,1.103e+00
8.639e-01,7.145e-01
8.675e-01,4.929e-01
8.711e-01,2.740e-01
8.747e-01,1.410e-01
8.784e-01,7.790e-02
8.820e-01,4.432e-02
8.856e-01,1.880e-02
8.893e-01,6.715e-03
8.929e-01,2.686e-03
8.965e-01,0.000e+00
9.002e-01,0.000e+00
9.038e-01,0.000e+00
9.074e-01,0.000e+00
9.111e-01,0.000e+00
9.147e-01,0.000e+00
9.183e-01,0.000e+00
9.219e-01,0.000e+00
9.256e-01,0.000e+00
9.292e-01,0.000e+00
9.328e-01,0.000e+00
9.365e-01,0.000e+00
9.401e-01,0.000e+00
9.437e-01,0.000e+00
9.474e-01,0.000e+00
9.510e-01,0.000e+00
9.546e-01,0.000e+00
9.582e-01,0.000e+00
9.619e-01,0.000e+00
9.655e-01,0.000e+00
9.691e-01,0.000e+00
9.728e-01,0.000e+00
9.764e-01,0.000e+00
9.800e-01,0.000e+00
9.837e-01,0.000e+00
9.873e-01,0.000e+00
9.909e-01,0.000e+00
9.946e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_25.csv <==
transmittance,probability_density
1.529e-03,0.000e+00
4.586e-03,0.000e+00
7.644e-03,0.000e+00
1.070e-02,9.812e-03
1.376e-02,1.635e-02
1.682e-02,1.308e-02
1.987e-02,6.868e-02
2.293e-02,1.079e-01
2.599e-02,2.584e-01
2.905e-02,2.715e-01
3.210e-02,3.205e-01
3.516e-02,4.186e-01
3.822e-02,5.135e-01
4.128e-02,5.135e-01
4.433e-02,6.378e-01
4.739e-02,8.177e-01
5.045e-02,9.681e-01
5.351e-02,1.011e+00
5.656e-02,1.096e+00
5.962e-02,1.312e+00
6.268e-02,1.341e+00
6.574e-02,1.567e+00
6.879e-02,1.527e+00
7.185e-02,1.658e+00
7.491e-02,1.985e+00
7.796e-02,1.877e+00
8.102e-02,2.064e+00
8.408e-02,2.051e+00
8.714e-02,2.113e+00
9.019e-02,2.182e+00
9.325e-02,2.339e+00
9.631e-02,2.450e+00
9.937e-02,2.564e+00
1.024e-01,2.639e+00
1.055e-01,2.721e+00
1.085e-01,2.904e+00
1.116e-01,2.901e+00
1.147e-01,2.751e+00
1.177e-01,3.068e+00
1.208e-01,2.888e+00
1.238e-01,3.097e+00
1.269e-01,3.336e+00
1.299e-01,3.117e+00
1.330e-01,3.559e+00
1.361e-01,3.333e+00
1.391e-01,3.441e+00
1.422e-01,3.339e+00
1.452e-01,3.529e+00
1.483e-01,3.686e+00
1.513e-01,3.552e+00
1.544e-01,3.447e+00
1.575e-01,3.591e+00
1.605e-01,3.735e+00
1.636e-01,3.846e+00
1.666e-01,3.673e+00
1.697e-01,3.859e+00
1.727e-01,3.820e+00
1.758e-01,4.020e+00
1.789e-01,3.781e+00
1.819e-01,4.026e+00
1.850e-01,3.719e+00
1.880e-01,3.827e+00
1.911e-01,3.922e+00
1.941e-01,4.036e+00
1.972e-01,3.843e+00
2.003e-01,3.761e+00
2.033e-01,3.899e+00
2.064e-01,4.108e+00
2.094e-01,3.640e+00
2.125e-01,4.151e+00
2.156e-01,3.735e+00
2.186e-01,3.787e+00
2.217e-01,3.908e+00
2.247e-01,4.020e+00
2.278e-01,3.876e+00
2.308e-01,3.889e+00
2.339e-01,3.886e+00
2.370e-01,3.552e+00
2.400e-01,3.630e+00
2.431e-01,3.709e+00
2.461e-01,3.712e+00
2.492e-01,3.748e+00
2.522e-01,3.555e+00
2.553e-01,3.438e+00
2.584e-01,3.434e+00
2.614e-01,3.483e+00
2.645e-01,3.104e+00
2.675e-01,3.333e+00
2.706e-01,3.529e+00
2.736e-01,2.908e+00
2.767e-01,3.150e+00
2.798e-01,3.120e+00
2.828e-01,3.068e+00
2.859e-01,2.872e+00
2.889e-01,2.859e+00
2.920e-01,2.911e+00
2.950e-01,2.839e+00
2.981e-01,2.872e+00
3.012e-01,2.757e+00
3.042e-01,2.764e+00
3.073e-01,2.512e+00
3.103e-01,2.482e+00
3.134e-01,2.473e+00
3.164e-01,2.545e+00
3.195e-01,2.407e+00
3.226e-01,2.240e+00
3.256e-01,2.103e+00
3.287e-01,2.175e+00
3.317e-01,2.021e+00
3.348e-01,2.093e+00
3.378e-01,1.936e+00
3.409e-01,1.969e+00
3.440e-01,1.629e+00
3.470e-01,1.779e+00
3.501e-01,1.662e+00
3.531e-01,1.599e+00
3.562e-01,1.678e+00
3.593e-01,1.498e+00
3.623e-01,1.465e+00
3.654e-01,1.475e+00
3.684e-01,1.338e+00
3.715e-01,1.246e+00
3.745e-01,1.200e+00
3.776e-01,1.125e+00
3.807e-01,1.089e+00
3.837e-01,1.070e+00
3.868e-01,8.929e-01
3.898e-01,1.007e+00
3.929e-01,9.223e-01
3.959e-01,7.784e-01
3.990e-01,8.308e-01
4.021e-01,7.032e-01
4.051e-01,7.392e-01
4.082e-01,7.228e-01
4.112e-01,6.574e-01
4.143e-01,5.756e-01
4.173e-01,5.985e-01
4.204e-01,4.546e-01
4.235e-01,4.743e-01
4.265e-01,4.219e-01
4.296e-01,3.598e-01
4.326e-01,4.448e-01
4.357e-01,3.336e-01
4.387e-01,3.271e-01
4.418e-01,2.878e-01
4.449e-01,2.878e-01
4.479e-01,2.355e-01
4.510e-01,2.126e-01
4.540e-01,2.388e-01
4.571e-01,1.635e-01
4.601e-01,1.832e-01
4.632e-01,1.537e-01
4.663e-01,1.210e-01
4.693e-01,1.374e-01
4.724e-01,9.812e-02
4.754e-01,9.158e-02
4.785e-01,8.504e-02
4.815e-01,1.014e-01
4.846e-01,5.887e-02
4.877e-01,4.906e-02
4.907e-01,5.233e-02
4.938e-01,7.523e-02
4.968e-01,5.233e-02
4.999e-01,2.944e-02
5.030e-01,1.308e-02
5.060e-01,3.271e-02
5.091e-01,1.308e-02
5.121e-01,1.635e-02
5.152e-01,1.635e-02
5.182e-01,1.962e-02
5.213e-01,1.308e-02
5.244e-01,1.308e-02
5.274e-01,1.962e-02
5.305e-01,9.812e-03
5.335e-01,6.541e-03
5.366e-01,6.541e-03
5.396e-01,6.541e-03
5.427e-01,9.812e-03
5.458e-01,1.308e-02
5.488e-01,3.271e-03
5.519e-01,0.000e+00
5.549e-01,3.271e-03
5.580e-01,0.000e+00
5.610e-01,0.000e+00
5.641e-01,0.000e+00
5.672e-01,0.000e+00
5.702e-01,0.000e+00
5.733e-01,0.000e+00
5.763e-01,0.000e+00
5.794e-01,0.000e+00
5.824e-01,0.000e+00
5.855e-01,0.000e+00
5.886e-01,0.000e+00
5.916e-01,0.000e+00
5.947e-01,0.000e+00
5.977e-01,0.000e+00
6.008e-01,0.000e+00
6.038e-01,0.000e+00
6.069e-01,0.000e+00
6.100e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_26.csv <==
transmittance,probability_density
3.378e-01,0.000e+00
3.411e-01,0.000e+00
3.444e-01,0.000e+00
3.477e-01,0.000e+00
3.510e-01,0.000e+00
3.543e-01,0.000e+00
3.577e-01,0.000e+00
3.610e-01,0.000e+00
3.643e-01,0.000e+00
3.676e-01,0.000e+00
3.709e-01,1.469e-03
3.743e-01,0.000e+00
3.776e-01,0.000e+00
3.809e-01,0.000e+00
3.842e-01,0.000e+00
3.875e-01,1.469e-03
3.909e-01,0.000e+00
3.942e-01,0.000e+00
3.975e-01,0.000e+00
4.008e-01,0.000e+00
4.041e-01,0.000e+00
4.075e-01,0.000e+00
4.108e-01,1.469e-03
4.141e-01,0.000e+00
4.174e-01,0.000e+00
4.207e-01,1.469e-03
4.241e-01,0.000e+00
4.274e-01,0.000e+00
4.307e-01,0.000e+00
4.340e-01,0.000e+00
4.373e-01,0.000e+00
4.407e-01,1.469e-03
4.440e-01,1.469e-03
4.473e-01,0.000e+00
4.506e-01,1.469e-03
4.539e-01,1.469e-03
4.573e-01,2.938e-03
4.606e-01,2.938e-03
4.639e-01,0.000e+00
4.672e-01,2.938e-03
4.705e-01,1.469e-03
4.739e-01,1.469e-03
4.772e-01,4.407e-03
4.805e-01,1.469e-03
4.838e-01,1.469e-03
4.871e-01,4.407e-03
4.904e-01,5.875e-03
4.938e-01,1.028e-02
4.971e-01,4.407e-03
5.004e-01,4.407e-03
5.037e-01,7.344e-03
5.070e-01,2.938e-03
5.104e-01,7.344e-03
5.137e-01,5.875e-03
5.170e-01,7.344e-03
5.203e-01,1.175e-02
5.236e-01,1.028e-02
5.270e-01,8.813e-03
5.303e-01,1.175e-02
5.336e-01,8.813e-03
5.369e-01,1.469e-02
5.402e-01,1.910e-02
5.436e-01,8.813e-03
5.469e-01,1.028e-02
5.502e-01,1.910e-02
5.535e-01,2.644e-02
5.568e-01,2.056e-02
5.602e-01,1.322e-02
5.635e-01,1.910e-02
5.668e-01,1.616e-02
5.701e-01,1.469e-02
5.734e-01,2.203e-02
5.768e-01,3.231e-02
5.801e-01,3.819e-02
5.834e-01,3.819e-02
5.867e-01,4.994e-02
5.900e-01,4.113e-02
5.934e-01,5.729e-02
5.967e-01,4.847e-02
6.000e-01,3.819e-02
6.033e-01,5.288e-02
6.066e-01,8.079e-02
6.100e-01,8.519e-02
6.133e-01,6.904e-02
6.166e-01,8.960e-02
6.199e-01,8.813e-02
6.232e-01,6.757e-02
6.266e-01,9.841e-02
6.299e-01,1.175e-01
6.332e-01,1.043e-01
6.365e-01,1.087e-01
6.398e-01,1.293e-01
6.431e-01,1.763e-01
6.465e-01,1.528e-01
6.498e-01,1.983e-01
6.531e-01,1.983e-01
6.564e-01,2.409e-01
6.597e-01,2.350e-01
6.631e-01,2.776e-01
6.664e-01,2.908e-01
6.697e-01,2.908e-01
6.730e-01,3.246e-01
6.763e-01,3.511e-01
6.797e-01,3.525e-01
6.830e-01,4.539e-01
6.863e-01,5.538e-01
6.896e-01,4.950e-01
6.929e-01,5.905e-01
6.963e-01,6.595e-01
6.996e-01,7.036e-01
7.029e-01,6.757e-01
7.062e-01,7.403e-01
7.095e-01,8.696e-01
7.129e-01,9.871e-01
7.162e-01,9.856e-01
7.195e-01,1.087e+00
7.228e-01,1.206e+00
7.261e-01,1.340e+00
7.295e-01,1.531e+00
7.328e-01,1.592e+00
7.361e-01,1.745e+00
7.394e-01,1.886e+00
7.427e-01,2.083e+00
7.461e-01,2.421e+00
7.494e-01,2.488e+00
7.527e-01,2.615e+00
7.560e-01,2.826e+00
7.593e-01,3.320e+00
7.627e-01,3.514e+00
7.660e-01,3.828e+00
7.693e-01,4.051e+00
7.726e-01,4.318e+00
7.759e-01,4.890e+00
7.793e-01,5.257e+00
7.826e-01,5.664e+00
7.859e-01,6.080e+00
7.892e-01,6.711e+00
7.925e-01,7.080e+00
7.958e-01,7.660e+00
7.992e-01,7.850e+00
8.025e-01,8.349e+00
8.058e-01,8.925e+00
8.091e-01,9.683e+00
8.124e-01,1.047e+01
8.158e-01,1.015e+01
8.191e-01,1.081e+01
8.224e-01,1.105e+01
8.257e-01,1.130e+01
8.290e-01,1.148e+01
8.324e-01,1.118e+01
8.357e-01,1.114e+01
8.390e-01,1.077e+01
8.423e-01,1.046e+01
8.456e-01,1.024e+01
8.490e-01,8.900e+00
8.523e-01,8.139e+00
8.556e-01,7.440e+00
8.589e-01,6.204e+00
8.622e-01,5.122e+00
8.656e-01,4.197e+00
8.689e-01,3.287e+00
8.722e-01,2.330e+00
8.755e-01,1.619e+00
8.788e-01,9.915e-01
8.822e-01,6.595e-01
8.855e-01,3.716e-01
8.888e-01,1.763e-01
8.921e-01,1.028e-01
8.954e-01,5.141e-02
8.988e-01,2.938e-02
9.021e-01,2.938e-03
9.054e-01,2.938e-03
9.087e-01,0.000e+00
9.120e-01,0.000e+00
9.154e-01,0.000e+00
9.187e-01,0.000e+00
9.220e-01,0.000e+00
9.253e-01,0.000e+00
9.286e-01,0.000e+00
9.319e-01,0.000e+00
9.353e-01,0.000e+00
9.386e-01,0.000e+00
9.419e-01,0.000e+00
9.452e-01,0.000e+00
9.485e-01,0.000e+00
9.519e-01,0.000e+00
9.552e-01,0.000e+00
9.585e-01,0.000e+00
9.618e-01,0.000e+00
9.651e-01,0.000e+00
9.685e-01,0.000e+00
9.718e-01,0.000e+00
9.751e-01,0.000e+00
9.784e-01,0.000e+00
9.817e-01,0.000e+00
9.851e-01,0.000e+00
9.884e-01,0.000e+00
9.917e-01,0.000e+00
9.950e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_27.csv <==
transmittance,probability_density
3.818e-01,0.000e+00
3.849e-01,0.000e+00
3.880e-01,0.000e+00
3.911e-01,0.000e+00
3.942e-01,0.000e+00
3.973e-01,0.000e+00
4.004e-01,0.000e+00
4.035e-01,0.000e+00
4.066e-01,0.000e+00
4.097e-01,0.000e+00
4.128e-01,0.000e+00
4.159e-01,0.000e+00
4.190e-01,1.574e-03
4.221e-01,0.000e+00
4.252e-01,0.000e+00
4.283e-01,0.000e+00
4.314e-01,1.574e-03
4.345e-01,0.000e+00
4.376e-01,0.000e+00
4.407e-01,0.000e+00
4.438e-01,1.574e-03
4.469e-01,1.574e-03
4.500e-01,0.000e+00
4.531e-01,0.000e+00
4.562e-01,0.000e+00
4.593e-01,0.000e+00
4.624e-01,0.000e+00
4.655e-01,0.000e+00
4.686e-01,0.000e+00
4.717e-01,1.574e-03
4.748e-01,0.000e+00
4.779e-01,1.574e-03
4.810e-01,0.000e+00
4.841e-01,0.000e+00
4.872e-01,1.574e-03
4.903e-01,1.574e-03
4.934e-01,1.574e-03
4.965e-01,3.147e-03
4.996e-01,1.574e-03
5.027e-01,1.574e-03
5.058e-01,4.721e-03
5.089e-01,1.574e-03
5.120e-01,1.574e-03
5.151e-01,3.147e-03
5.182e-01,1.574e-03
5.213e-01,4.721e-03
5.244e-01,7.868e-03
5.275e-01,9.441e-03
5.306e-01,1.574e-03
5.337e-01,3.147e-03
5.368e-01,4.721e-03
5.399e-01,4.721e-03
5.430e-01,9.441e-03
5.460e-01,1.259e-02
5.491e-01,3.147e-03
5.522e-01,9.441e-03
5.553e-01,4.721e-03
5.584e-01,9.441e-03
5.615e-01,1.102e-02
5.646e-01,1.102e-02
5.677e-01,1.888e-02
5.708e-01,1.888e-02
5.739e-01,2.046e-02
5.770e-01,1.416e-02
5.801e-01,1.416e-02
5.832e-01,1.102e-02
5.863e-01,1.888e-02
5.894e-01,1.731e-02
5.925e-01,1.574e-02
5.956e-01,2.518e-02
5.987e-01,2.360e-02
6.018e-01,2.518e-02
6.049e-01,2.046e-02
6.080e-01,2.360e-02
6.111e-01,2.990e-02
6.142e-01,6.137e-02
6.173e-01,4.406e-02
6.204e-01,5.350e-02
6.235e-01,4.563e-02
6.266e-01,5.035e-02
6.297e-01,4.563e-02
6.328e-01,7.238e-02
6.359e-01,8.183e-02
6.390e-01,8.183e-02
6.421e-01,7.711e-02
6.452e-01,8.812e-02
6.483e-01,8.655e-02
6.514e-01,8.183e-02
6.545e-01,1.180e-01
6.576e-01,1.086e-01
6.607e-01,1.369e-01
6.638e-01,1.495e-01
6.669e-01,1.275e-01
6.700e-01,1.747e-01
6.731e-01,1.589e-01
6.762e-01,2.124e-01
6.793e-01,1.998e-01
6.824e-01,2.596e-01
6.855e-01,2.439e-01
6.886e-01,2.738e-01
6.917e-01,3.179e-01
6.948e-01,3.194e-01
6.979e-01,3.588e-01
7.010e-01,3.997e-01
7.041e-01,4.721e-01
7.072e-01,4.831e-01
7.103e-01,5.035e-01
7.134e-01,6.153e-01
7.165e-01,6.593e-01
7.196e-01,6.703e-01
7.227e-01,7.679e-01
7.258e-01,7.821e-01
7.289e-01,8.560e-01
7.320e-01,9.819e-01
7.351e-01,1.043e+00
7.382e-01,1.098e+00
7.413e-01,1.268e+00
7.444e-01,1.405e+00
7.475e-01,1.485e+00
7.506e-01,1.629e+00
7.537e-01,1.832e+00
7.568e-01,2.044e+00
7.599e-01,2.205e+00
7.630e-01,2.376e+00
7.661e-01,2.696e+00
7.692e-01,2.795e+00
7.723e-01,2.891e+00
7.753e-01,3.290e+00
7.784e-01,3.707e+00
7.815e-01,4.020e+00
7.846e-01,4.397e+00
7.877e-01,4.812e+00
7.908e-01,5.168e+00
7.939e-01,5.493e+00
7.970e-01,5.997e+00
8.001e-01,6.721e+00
8.032e-01,6.963e+00
8.063e-01,7.662e+00
8.094e-01,8.249e+00
8.125e-01,8.617e+00
8.156e-01,9.081e+00
8.187e-01,9.840e+00
8.218e-01,1.059e+01
8.249e-01,1.100e+01
8.280e-01,1.115e+01
8.311e-01,1.199e+01
8.342e-01,1.209e+01
8.373e-01,1.240e+01
8.404e-01,1.235e+01
8.435e-01,1.238e+01
8.466e-01,1.201e+01
8.497e-01,1.209e+01
8.528e-01,1.129e+01
8.559e-01,1.082e+01
8.590e-01,9.844e+00
8.621e-01,8.721e+00
8.652e-01,7.910e+00
8.683e-01,6.497e+00
8.714e-01,5.380e+00
8.745e-01,4.304e+00
8.776e-01,3.342e+00
8.807e-01,2.365e+00
8.838e-01,1.506e+00
8.869e-01,9.788e-01
8.900e-01,6.090e-01
8.931e-01,3.446e-01
8.962e-01,1.684e-01
8.993e-01,9.441e-02
9.024e-01,4.249e-02
9.055e-01,1.574e-02
9.086e-01,6.294e-03
9.117e-01,0.000e+00
9.148e-01,0.000e+00
9.179e-01,0.000e+00
9.210e-01,0.000e+00
9.241e-01,0.000e+00
9.272e-01,0.000e+00
9.303e-01,0.000e+00
9.334e-01,0.000e+00
9.365e-01,0.000e+00
9.396e-01,0.000e+00
9.427e-01,0.000e+00
9.458e-01,0.000e+00
9.489e-01,0.000e+00
9.520e-01,0.000e+00
9.551e-01,0.000e+00
9.582e-01,0.000e+00
9.613e-01,0.000e+00
9.644e-01,0.000e+00
9.675e-01,0.000e+00
9.706e-01,0.000e+00
9.737e-01,0.000e+00
9.768e-01,0.000e+00
9.799e-01,0.000e+00
9.830e-01,0.000e+00
9.861e-01,0.000e+00
9.892e-01,0.000e+00
9.923e-01,0.000e+00
9.954e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_28.csv <==
transmittance,probability_density
4.360e-01,0.000e+00
4.388e-01,0.000e+00
4.416e-01,0.000e+00
4.444e-01,0.000e+00
4.473e-01,0.000e+00
4.501e-01,0.000e+00
4.529e-01,0.000e+00
4.557e-01,0.000e+00
4.586e-01,0.000e+00
4.614e-01,0.000e+00
4.642e-01,0.000e+00
4.671e-01,0.000e+00
4.699e-01,0.000e+00
4.727e-01,0.000e+00
4.755e-01,0.000e+00
4.784e-01,5.174e-03
4.812e-01,0.000e+00
4.840e-01,1.725e-03
4.869e-01,0.000e+00
4.897e-01,0.000e+00
4.925e-01,0.000e+00
4.953e-01,0.000e+00
4.982e-01,0.000e+00
5.010e-01,1.725e-03
5.038e-01,0.000e+00
5.066e-01,0.000e+00
5.095e-01,0.000e+00
5.123e-01,1.725e-03
5.151e-01,1.725e-03
5.179e-01,1.725e-03
5.208e-01,1.725e-03
5.236e-01,1.725e-03
5.264e-01,1.725e-03
5.293e-01,1.725e-03
5.321e-01,1.725e-03
5.349e-01,1.725e-03
5.377e-01,1.725e-03
5.406e-01,1.725e-03
5.434e-01,1.725e-03
5.462e-01,1.725e-03
5.491e-01,5.174e-03
5.519e-01,5.174e-03
5.547e-01,3.449e-03
5.575e-01,1.035e-02
5.604e-01,3.449e-03
5.632e-01,1.725e-03
5.660e-01,5.174e-03
5.688e-01,1.725e-03
5.717e-01,6.898e-03
5.745e-01,5.174e-03
5.773e-01,8.623e-03
5.801e-01,8.623e-03
5.830e-01,8.623e-03
5.858e-01,8.623e-03
5.886e-01,1.725e-02
5.915e-01,1.035e-02
5.943e-01,3.449e-03
5.971e-01,2.070e-02
5.999e-01,1.380e-02
6.028e-01,1.552e-02
6.056e-01,1.897e-02
6.084e-01,1.207e-02
6.112e-01,2.242e-02
6.141e-01,1.725e-02
6.169e-01,1.207e-02
6.197e-01,1.897e-02
6.226e-01,1.380e-02
6.254e-01,3.277e-02
6.282e-01,1.897e-02
6.310e-01,2.932e-02
6.339e-01,3.967e-02
6.367e-01,2.414e-02
6.395e-01,3.794e-02
6.423e-01,5.346e-02
6.452e-01,3.277e-02
6.480e-01,5.346e-02
6.508e-01,5.519e-02
6.537e-01,5.001e-02
6.565e-01,7.761e-02
6.593e-01,7.243e-02
6.621e-01,6.381e-02
6.650e-01,5.346e-02
6.678e-01,9.830e-02
6.706e-01,7.071e-02
6.734e-01,1.190e-01
6.763e-01,1.000e-01
6.791e-01,1.155e-01
6.819e-01,1.138e-01
6.848e-01,1.293e-01
6.876e-01,1.362e-01
6.904e-01,1.673e-01
6.932e-01,1.690e-01
6.961e-01,2.052e-01
6.989e-01,1.949e-01
7.017e-01,1.949e-01
7.046e-01,2.397e-01
7.074e-01,2.880e-01
7.102e-01,2.984e-01
7.130e-01,2.966e-01
7.159e-01,3.001e-01
7.187e-01,3.880e-01
7.215e-01,4.156e-01
7.243e-01,3.863e-01
7.272e-01,5.295e-01
7.300e-01,5.846e-01
7.328e-01,6.260e-01
7.356e-01,6.191e-01
7.385e-01,6.847e-01
7.413e-01,7.416e-01
7.441e-01,8.675e-01
7.470e-01,8.468e-01
7.498e-01,9.985e-01
7.526e-01,1.107e+00
7.554e-01,1.195e+00
7.583e-01,1.216e+00
7.611e-01,1.421e+00
7.639e-01,1.540e+00
7.668e-01,1.644e+00
7.696e-01,1.863e+00
7.724e-01,2.176e+00
7.752e-01,2.164e+00
7.781e-01,2.445e+00
7.809e-01,2.639e+00
7.837e-01,2.990e+00
7.865e-01,3.080e+00
7.894e-01,3.365e+00
7.922e-01,3.763e+00
7.950e-01,4.262e+00
7.978e-01,4.539e+00
8.007e-01,4.813e+00
8.035e-01,5.538e+00
8.063e-01,5.784e+00
8.092e-01,6.050e+00
8.120e-01,6.662e+00
8.148e-01,7.555e+00
8.176e-01,7.785e+00
8.205e-01,8.478e+00
8.233e-01,9.382e+00
8.261e-01,9.549e+00
8.290e-01,1.010e+01
8.318e-01,1.090e+01
8.346e-01,1.192e+01
8.374e-01,1.212e+01
8.403e-01,1.243e+01
8.431e-01,1.304e+01
8.459e-01,1.347e+01
8.487e-01,1.347e+01
8.516e-01,1.343e+01
8.544e-01,1.377e+01
8.572e-01,1.303e+01
8.600e-01,1.275e+01
8.629e-01,1.216e+01
8.657e-01,1.197e+01
8.685e-01,1.040e+01
8.714e-01,9.223e+00
8.742e-01,8.097e+00
8.770e-01,6.879e+00
8.798e-01,5.584e+00
8.827e-01,4.368e+00
8.855e-01,3.544e+00
8.883e-01,2.314e+00
8.911e-01,1.483e+00
8.940e-01,9.727e-01
8.968e-01,6.622e-01
8.996e-01,3.191e-01
9.025e-01,1.707e-01
9.053e-01,9.658e-02
9.081e-01,3.967e-02
9.109e-01,2.242e-02
9.138e-01,5.174e-03
9.166e-01,0.000e+00
9.194e-01,0.000e+00
9.223e-01,0.000e+00
9.251e-01,0.000e+00
9.279e-01,0.000e+00
9.307e-01,0.000e+00
9.336e-01,0.000e+00
9.364e-01,0.000e+00
9.392e-01,0.000e+00
9.420e-01,0.000e+00
9.449e-01,0.000e+00
9.477e-01,0.000e+00
9.505e-01,0.000e+00
9.533e-01,0.000e+00
9.562e-01,0.000e+00
9.590e-01,0.000e+00
9.618e-01,0.000e+00
9.647e-01,0.000e+00
9.675e-01,0.000e+00
9.703e-01,0.000e+00
9.731e-01,0.000e+00
9.760e-01,0.000e+00
9.788e-01,0.000e+00
9.816e-01,0.000e+00
9.845e-01,0.000e+00
9.873e-01,0.000e+00
9.901e-01,0.000e+00
9.929e-01,0.000e+00
9.958e-01,0.000e+00
9.986e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_29.csv <==
transmittance,probability_density
4.610e-01,0.000e+00
4.637e-01,0.000e+00
4.664e-01,0.000e+00
4.691e-01,0.000e+00
4.718e-01,0.000e+00
4.745e-01,0.000e+00
4.772e-01,0.000e+00
4.799e-01,0.000e+00
4.826e-01,0.000e+00
4.853e-01,0.000e+00
4.880e-01,0.000e+00
4.907e-01,0.000e+00
4.934e-01,0.000e+00
4.961e-01,0.000e+00
4.988e-01,0.000e+00
5.015e-01,0.000e+00
5.042e-01,0.000e+00
5.069e-01,1.805e-03
5.096e-01,0.000e+00
5.123e-01,1.805e-03
5.150e-01,0.000e+00
5.177e-01,0.000e+00
5.204e-01,0.000e+00
5.231e-01,0.000e+00
5.258e-01,0.000e+00
5.285e-01,0.000e+00
5.312e-01,1.805e-03
5.339e-01,3.609e-03
5.366e-01,0.000e+00
5.393e-01,0.000e+00
5.420e-01,1.805e-03
5.447e-01,0.000e+00
5.474e-01,0.000e+00
5.501e-01,3.609e-03
5.528e-01,0.000e+00
5.556e-01,3.609e-03
5.583e-01,1.805e-03
5.610e-01,3.609e-03
5.637e-01,0.000e+00
5.664e-01,5.414e-03
5.691e-01,1.805e-03
5.718e-01,0.000e+00
5.745e-01,1.805e-03
5.772e-01,1.805e-03
5.799e-01,3.609e-03
5.826e-01,3.609e-03
5.853e-01,5.414e-03
5.880e-01,3.609e-03
5.907e-01,5.414e-03
5.934e-01,1.805e-03
5.961e-01,3.609e-03
5.988e-01,1.444e-02
6.015e-01,3.609e-03
6.042e-01,7.219e-03
6.069e-01,5.414e-03
6.096e-01,9.023e-03
6.123e-01,9.023e-03
6.150e-01,1.444e-02
6.177e-01,5.414e-03
6.204e-01,5.414e-03
6.231e-01,1.083e-02
6.258e-01,1.263e-02
6.285e-01,2.166e-02
6.312e-01,1.805e-02
6.339e-01,1.444e-02
6.366e-01,2.166e-02
6.393e-01,1.805e-02
6.420e-01,1.985e-02
6.447e-01,1.444e-02
6.474e-01,2.346e-02
6.501e-01,1.985e-02
6.528e-01,1.624e-02
6.555e-01,3.068e-02
6.582e-01,3.609e-02
6.609e-01,2.527e-02
6.636e-01,3.790e-02
6.663e-01,4.512e-02
6.690e-01,3.609e-02
6.717e-01,5.595e-02
6.744e-01,6.316e-02
6.771e-01,5.775e-02
6.798e-01,5.234e-02
6.825e-01,6.677e-02
6.852e-01,6.677e-02
6.879e-01,8.662e-02
6.906e-01,6.677e-02
6.933e-01,8.121e-02
6.960e-01,1.137e-01
6.987e-01,1.173e-01
7.014e-01,1.119e-01
7.042e-01,1.011e-01
7.069e-01,1.335e-01
7.096e-01,1.408e-01
7.123e-01,1.678e-01
7.150e-01,1.660e-01
7.177e-01,2.021e-01
7.204e-01,2.039e-01
7.231e-01,2.833e-01
7.258e-01,2.599e-01
7.285e-01,2.743e-01
7.312e-01,3.122e-01
7.339e-01,3.501e-01
7.366e-01,3.375e-01
7.393e-01,3.465e-01
7.420e-01,4.584e-01
7.447e-01,4.782e-01
7.474e-01,5.522e-01
7.501e-01,5.865e-01
7.528e-01,6.046e-01
7.555e-01,6.966e-01
7.582e-01,7.526e-01
7.609e-01,7.417e-01
7.636e-01,9.366e-01
7.663e-01,1.115e+00
7.690e-01,1.224e+00
7.717e-01,1.128e+00
7.744e-01,1.287e+00
7.771e-01,1.418e+00
7.798e-01,1.599e+00
7.825e-01,1.808e+00
7.852e-01,2.030e+00
7.879e-01,2.133e+00
7.906e-01,2.389e+00
7.933e-01,2.599e+00
7.960e-01,2.785e+00
7.987e-01,3.144e+00
8.014e-01,3.420e+00
8.041e-01,3.801e+00
8.068e-01,4.044e+00
8.095e-01,4.483e+00
8.122e-01,5.111e+00
8.149e-01,5.506e+00
8.176e-01,6.013e+00
8.203e-01,6.519e+00
8.230e-01,6.833e+00
8.257e-01,7.563e+00
8.284e-01,8.072e+00
8.311e-01,9.090e+00
8.338e-01,9.650e+00
8.365e-01,1.024e+01
8.392e-01,1.081e+01
8.419e-01,1.163e+01
8.446e-01,1.263e+01
8.473e-01,1.313e+01
8.500e-01,1.377e+01
8.528e-01,1.473e+01
8.555e-01,1.449e+01
8.582e-01,1.453e+01
8.609e-01,1.480e+01
8.636e-01,1.492e+01
8.663e-01,1.427e+01
8.690e-01,1.405e+01
8.717e-01,1.330e+01
8.744e-01,1.235e+01
8.771e-01,1.128e+01
8.798e-01,9.796e+00
8.825e-01,8.610e+00
8.852e-01,6.968e+00
8.879e-01,5.558e+00
8.906e-01,4.411e+00
8.933e-01,3.156e+00
8.960e-01,2.119e+00
8.987e-01,1.348e+00
9.014e-01,9.114e-01
9.041e-01,4.945e-01
9.068e-01,2.545e-01
9.095e-01,1.137e-01
9.122e-01,6.136e-02
9.149e-01,3.068e-02
9.176e-01,9.023e-03
9.203e-01,1.805e-03
9.230e-01,0.000e+00
9.257e-01,0.000e+00
9.284e-01,0.000e+00
9.311e-01,0.000e+00
9.338e-01,0.000e+00
9.365e-01,0.000e+00
9.392e-01,0.000e+00
9.419e-01,0.000e+00
9.446e-01,0.000e+00
9.473e-01,0.000e+00
9.500e-01,0.000e+00
9.527e-01,0.000e+00
9.554e-01,0.000e+00
9.581e-01,0.000e+00
9.608e-01,0.000e+00
9.635e-01,0.000e+00
9.662e-01,0.000e+00
9.689e-01,0.000e+00
9.716e-01,0.000e+00
9.743e-01,0.000e+00
9.770e-01,0.000e+00
9.797e-01,0.000e+00
9.824e-01,0.000e+00
9.851e-01,0.000e+00
9.878e-01,0.000e+00
9.905e-01,0.000e+00
9.932e-01,0.000e+00
9.959e-01,0.000e+00
9.986e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_3.csv <==
transmittance,probability_density
1.700e-03,0.000e+00
5.101e-03,0.000e+00
8.502e-03,0.000e+00
1.190e-02,0.000e+00
1.530e-02,2.941e-03
1.870e-02,5.881e-03
2.210e-02,1.176e-02
2.550e-02,8.822e-03
2.891e-02,2.058e-02
3.231e-02,3.235e-02
3.571e-02,5.293e-02
3.911e-02,7.352e-02
4.251e-02,1.176e-01
4.591e-02,1.264e-01
4.931e-02,1.823e-01
5.271e-02,2.058e-01
5.611e-02,2.323e-01
5.951e-02,3.293e-01
6.291e-02,2.823e-01
6.631e-02,3.558e-01
6.971e-02,4.029e-01
7.311e-02,4.587e-01
7.651e-02,5.764e-01
7.992e-02,5.175e-01
8.332e-02,6.675e-01
8.672e-02,6.440e-01
9.012e-02,7.646e-01
9.352e-02,7.910e-01
9.692e-02,8.469e-01
1.003e-01,9.381e-01
1.037e-01,9.498e-01
1.071e-01,1.135e+00
1.105e-01,1.153e+00
1.139e-01,1.247e+00
1.173e-01,1.353e+00
1.207e-01,1.347e+00
1.241e-01,1.303e+00
1.275e-01,1.473e+00
1.309e-01,1.511e+00
1.343e-01,1.611e+00
1.377e-01,1.682e+00
1.411e-01,1.717e+00
1.445e-01,1.770e+00
1.479e-01,1.744e+00
1.513e-01,1.926e+00
1.547e-01,2.094e+00
1.581e-01,2.097e+00
1.615e-01,2.203e+00
1.649e-01,2.214e+00
1.683e-01,2.273e+00
1.717e-01,2.294e+00
1.751e-01,2.355e+00
1.785e-01,2.394e+00
1.819e-01,2.432e+00
1.853e-01,2.485e+00
1.887e-01,2.567e+00
1.921e-01,2.705e+00
1.955e-01,2.694e+00
1.989e-01,2.785e+00
2.023e-01,2.847e+00
2.057e-01,2.911e+00
2.091e-01,2.985e+00
2.125e-01,2.961e+00
2.159e-01,2.946e+00
2.193e-01,2.817e+00
2.227e-01,3.135e+00
2.261e-01,3.120e+00
2.295e-01,3.299e+00
2.329e-01,3.149e+00
2.363e-01,3.285e+00
2.397e-01,3.296e+00
2.431e-01,3.173e+00
2.465e-01,3.405e+00
2.499e-01,3.452e+00
2.533e-01,3.608e+00
2.567e-01,3.558e+00
2.601e-01,3.364e+00
2.636e-01,3.779e+00
2.670e-01,3.496e+00
2.704e-01,3.661e+00
2.738e-01,3.564e+00
2.772e-01,3.526e+00
2.806e-01,3.738e+00
2.840e-01,3.852e+00
2.874e-01,3.664e+00
2.908e-01,3.417e+00
2.942e-01,3.658e+00
2.976e-01,3.688e+00
3.010e-01,3.673e+00
3.044e-01,3.661e+00
3.078e-01,3.579e+00
3.112e-01,3.499e+00
3.146e-01,3.508e+00
3.180e-01,3.458e+00
3.214e-01,3.479e+00
3.248e-01,3.349e+00
3.282e-01,3.420e+00
3.316e-01,3.285e+00
3.350e-01,3.408e+00
3.384e-01,3.061e+00
3.418e-01,3.364e+00
3.452e-01,3.243e+00
3.486e-01,3.308e+00
3.520e-01,3.079e+00
3.554e-01,3.220e+00
3.588e-01,3.120e+00
3.622e-01,3.035e+00
3.656e-01,2.858e+00
3.690e-01,2.817e+00
3.724e-01,2.691e+00
3.758e-01,2.829e+00
3.792e-01,2.761e+00
3.826e-01,2.535e+00
3.860e-01,2.702e+00
3.894e-01,2.426e+00
3.928e-01,2.447e+00
3.962e-01,2.285e+00
3.996e-01,2.317e+00
4.030e-01,2.217e+00
4.064e-01,2.194e+00
4.098e-01,2.082e+00
4.132e-01,1.985e+00
4.166e-01,1.985e+00
4.200e-01,1.956e+00
4.234e-01,1.929e+00
4.268e-01,1.717e+00
4.302e-01,1.523e+00
4.336e-01,1.635e+00
4.370e-01,1.385e+00
4.404e-01,1.314e+00
4.438e-01,1.444e+00
4.472e-01,1.312e+00
4.506e-01,1.173e+00
4.540e-01,1.232e+00
4.574e-01,1.009e+00
4.608e-01,9.645e-01
4.642e-01,9.528e-01
4.676e-01,8.557e-01
4.710e-01,8.087e-01
4.744e-01,8.293e-01
4.778e-01,6.999e-01
4.812e-01,6.499e-01
4.846e-01,5.881e-01
4.880e-01,5.764e-01
4.914e-01,5.293e-01
4.948e-01,5.205e-01
4.982e-01,4.617e-01
5.016e-01,3.617e-01
5.050e-01,3.823e-01
5.084e-01,4.087e-01
5.118e-01,3.058e-01
5.152e-01,2.735e-01
5.186e-01,2.264e-01
5.220e-01,2.176e-01
5.254e-01,1.559e-01
5.288e-01,1.823e-01
5.322e-01,1.470e-01
5.356e-01,1.235e-01
5.390e-01,1.500e-01
5.424e-01,1.088e-01
5.458e-01,9.704e-02
5.492e-01,7.646e-02
5.526e-01,4.999e-02
5.560e-01,4.705e-02
5.594e-01,6.175e-02
5.628e-01,2.058e-02
5.662e-01,2.941e-02
5.696e-01,2.941e-02
5.730e-01,8.822e-03
5.764e-01,2.058e-02
5.798e-01,3.235e-02
5.832e-01,1.176e-02
5.866e-01,1.176e-02
5.900e-01,1.470e-02
5.934e-01,1.470e-02
5.968e-01,2.941e-03
6.002e-01,8.822e-03
6.036e-01,5.881e-03
6.070e-01,5.881e-03
6.104e-01,0.000e+00
6.138e-01,2.941e-03
6.172e-01,2.941e-03
6.206e-01,0.000e+00
6.240e-01,0.000e+00
6.274e-01,0.000e+00
6.308e-01,0.000e+00
6.342e-01,0.000e+00
6.376e-01,0.000e+00
6.410e-01,0.000e+00
6.444e-01,0.000e+00
6.478e-01,0.000e+00
6.512e-01,0.000e+00
6.546e-01,0.000e+00
6.580e-01,0.000e+00
6.614e-01,0.000e+00
6.648e-01,0.000e+00
6.682e-01,0.000e+00
6.716e-01,0.000e+00
6.750e-01,0.000e+00
6.784e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_31.csv <==
transmittance,probability_density
5.280e-01,0.000e+00
5.304e-01,0.000e+00
5.327e-01,0.000e+00
5.351e-01,0.000e+00
5.375e-01,0.000e+00
5.398e-01,0.000e+00
5.422e-01,0.000e+00
5.446e-01,0.000e+00
5.469e-01,0.000e+00
5.493e-01,0.000e+00
5.517e-01,0.000e+00
5.540e-01,0.000e+00
5.564e-01,0.000e+00
5.588e-01,0.000e+00
5.611e-01,0.000e+00
5.635e-01,0.000e+00
5.659e-01,0.000e+00
5.682e-01,0.000e+00
5.706e-01,0.000e+00
5.730e-01,0.000e+00
5.753e-01,0.000e+00
5.777e-01,0.000e+00
5.801e-01,2.061e-03
5.824e-01,2.061e-03
5.848e-01,0.000e+00
5.871e-01,0.000e+00
5.895e-01,0.000e+00
5.919e-01,0.000e+00
5.942e-01,0.000e+00
5.966e-01,0.000e+00
5.990e-01,0.000e+00
6.013e-01,6.183e-03
6.037e-01,0.000e+00
6.061e-01,2.061e-03
6.084e-01,0.000e+00
6.108e-01,0.000e+00
6.132e-01,2.061e-03
6.155e-01,2.061e-03
6.179e-01,4.122e-03
6.203e-01,0.000e+00
6.226e-01,4.122e-03
6.250e-01,0.000e+00
6.274e-01,4.122e-03
6.297e-01,0.000e+00
6.321e-01,6.183e-03
6.345e-01,0.000e+00
6.368e-01,2.061e-03
6.392e-01,4.122e-03
6.416e-01,1.030e-02
6.439e-01,1.030e-02
6.463e-01,8.244e-03
6.487e-01,8.244e-03
6.510e-01,8.244e-03
6.534e-01,8.244e-03
6.558e-01,8.244e-03
6.581e-01,6.183e-03
6.605e-01,2.061e-03
6.629e-01,1.030e-02
6.652e-01,2.061e-03
6.676e-01,1.237e-02
6.700e-01,1.237e-02
6.723e-01,8.244e-03
6.747e-01,1.237e-02
6.771e-01,1.030e-02
6.794e-01,1.030e-02
6.818e-01,2.679e-02
6.842e-01,1.443e-02
6.865e-01,1.030e-02
6.889e-01,2.473e-02
6.912e-01,2.061e-02
6.936e-01,2.473e-02
6.960e-01,2.679e-02
6.983e-01,1.030e-02
7.007e-01,2.885e-02
7.031e-01,2.679e-02
7.054e-01,3.504e-02
7.078e-01,2.885e-02
7.102e-01,5.152e-02
7.125e-01,4.328e-02
7.149e-01,4.328e-02
7.173e-01,5.977e-02
7.196e-01,7.007e-02
7.220e-01,5.564e-02
7.244e-01,5.564e-02
7.267e-01,6.389e-02
7.291e-01,7.007e-02
7.315e-01,8.244e-02
7.338e-01,7.213e-02
7.362e-01,8.038e-02
7.386e-01,1.216e-01
7.409e-01,9.068e-02
7.433e-01,1.360e-01
7.457e-01,1.546e-01
7.480e-01,1.381e-01
7.504e-01,1.814e-01
7.528e-01,2.123e-01
7.551e-01,2.020e-01
7.575e-01,1.958e-01
7.599e-01,2.885e-01
7.622e-01,3.401e-01
7.646e-01,2.947e-01
7.670e-01,3.380e-01
7.693e-01,3.504e-01
7.717e-01,3.648e-01
7.741e-01,4.369e-01
7.764e-01,4.637e-01
7.788e-01,5.070e-01
7.812e-01,5.564e-01
7.835e-01,6.409e-01
7.859e-01,6.368e-01
7.883e-01,7.481e-01
7.906e-01,7.584e-01
7.930e-01,1.012e+00
7.953e-01,1.033e+00
7.977e-01,1.138e+00
8.001e-01,1.309e+00
8.024e-01,1.414e+00
8.048e-01,1.476e+00
8.072e-01,1.587e+00
8.095e-01,1.892e+00
8.119e-01,1.927e+00
8.143e-01,2.308e+00
8.166e-01,2.681e+00
8.190e-01,2.823e+00
8.214e-01,3.238e+00
8.237e-01,3.543e+00
8.261e-01,3.565e+00
8.285e-01,4.089e+00
8.308e-01,4.658e+00
8.332e-01,4.996e+00
8.356e-01,5.869e+00
8.379e-01,6.162e+00
8.403e-01,6.828e+00
8.427e-01,7.533e+00
8.450e-01,8.038e+00
8.474e-01,8.711e+00
8.498e-01,9.552e+00
8.521e-01,1.052e+01
8.545e-01,1.125e+01
8.569e-01,1.218e+01
8.592e-01,1.329e+01
8.616e-01,1.354e+01
8.640e-01,1.532e+01
8.663e-01,1.571e+01
8.687e-01,1.600e+01
8.711e-01,1.727e+01
8.734e-01,1.757e+01
8.758e-01,1.717e+01
8.782e-01,1.793e+01
8.805e-01,1.763e+01
8.829e-01,1.652e+01
8.853e-01,1.671e+01
8.876e-01,1.554e+01
8.900e-01,1.363e+01
8.924e-01,1.294e+01
8.947e-01,1.066e+01
8.971e-01,9.437e+00
8.994e-01,7.444e+00
9.018e-01,5.651e+00
9.042e-01,4.452e+00
9.065e-01,3.017e+00
9.089e-01,1.867e+00
9.113e-01,1.208e+00
9.136e-01,7.667e-01
9.160e-01,3.565e-01
9.184e-01,1.772e-01
9.207e-01,7.831e-02
9.231e-01,4.740e-02
9.255e-01,1.443e-02
9.278e-01,4.122e-03
9.302e-01,0.000e+00
9.326e-01,0.000e+00
9.349e-01,0.000e+00
9.373e-01,0.000e+00
9.397e-01,0.000e+00
9.420e-01,0.000e+00
9.444e-01,0.000e+00
9.468e-01,0.000e+00
9.491e-01,0.000e+00
9.515e-01,0.000e+00
9.539e-01,0.000e+00
9.562e-01,0.000e+00
9.586e-01,0.000e+00
9.610e-01,0.000e+00
9.633e-01,0.000e+00
9.657e-01,0.000e+00
9.681e-01,0.000e+00
9.704e-01,0.000e+00
9.728e-01,0.000e+00
9.752e-01,0.000e+00
9.775e-01,0.000e+00
9.799e-01,0.000e+00
9.823e-01,0.000e+00
9.846e-01,0.000e+00
9.870e-01,0.000e+00
9.894e-01,0.000e+00
9.917e-01,0.000e+00
9.941e-01,0.000e+00
9.965e-01,0.000e+00
9.988e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_32.csv <==
transmittance,probability_density
5.616e-01,0.000e+00
5.638e-01,0.000e+00
5.659e-01,0.000e+00
5.681e-01,0.000e+00
5.703e-01,0.000e+00
5.725e-01,0.000e+00
5.747e-01,0.000e+00
5.769e-01,0.000e+00
5.791e-01,0.000e+00
5.813e-01,0.000e+00
5.835e-01,0.000e+00
5.857e-01,0.000e+00
5.879e-01,0.000e+00
5.901e-01,0.000e+00
5.923e-01,0.000e+00
5.945e-01,0.000e+00
5.967e-01,0.000e+00
5.989e-01,0.000e+00
6.011e-01,0.000e+00
6.033e-01,0.000e+00
6.055e-01,0.000e+00
6.077e-01,0.000e+00
6.099e-01,0.000e+00
6.121e-01,0.000e+00
6.143e-01,0.000e+00
6.165e-01,2.219e-03
6.187e-01,0.000e+00
6.209e-01,0.000e+00
6.231e-01,0.000e+00
6.253e-01,2.219e-03
6.275e-01,0.000e+00
6.297e-01,0.000e+00
6.319e-01,0.000e+00
6.341e-01,2.219e-03
6.363e-01,2.219e-03
6.385e-01,2.219e-03
6.407e-01,0.000e+00
6.429e-01,2.219e-03
6.451e-01,4.437e-03
6.473e-01,0.000e+00
6.495e-01,6.656e-03
6.517e-01,6.656e-03
6.539e-01,0.000e+00
6.561e-01,0.000e+00
6.583e-01,4.437e-03
6.605e-01,6.656e-03
6.626e-01,8.874e-03
6.648e-01,2.219e-03
6.670e-01,4.437e-03
6.692e-01,1.331e-02
6.714e-01,8.874e-03
6.736e-01,2.219e-03
6.758e-01,8.874e-03
6.780e-01,1.109e-02
6.802e-01,2.219e-03
6.824e-01,8.874e-03
6.846e-01,8.874e-03
6.868e-01,8.874e-03
6.890e-01,1.109e-02
6.912e-01,6.656e-03
6.934e-01,1.331e-02
6.956e-01,1.553e-02
6.978e-01,4.437e-03
7.000e-01,6.656e-03
7.022e-01,1.553e-02
7.044e-01,2.440e-02
7.066e-01,8.874e-03
7.088e-01,2.440e-02
7.110e-01,1.775e-02
7.132e-01,3.106e-02
7.154e-01,1.553e-02
7.176e-01,2.884e-02
7.198e-01,1.553e-02
7.220e-01,3.106e-02
7.242e-01,3.106e-02
7.264e-01,2.884e-02
7.286e-01,3.772e-02
7.308e-01,4.215e-02
7.330e-01,5.768e-02
7.352e-01,5.103e-02
7.374e-01,5.768e-02
7.396e-01,3.772e-02
7.418e-01,6.656e-02
7.440e-01,7.321e-02
7.462e-01,5.103e-02
7.484e-01,8.431e-02
7.506e-01,7.765e-02
7.528e-01,9.096e-02
7.550e-01,1.065e-01
7.572e-01,9.318e-02
7.593e-01,9.540e-02
7.615e-01,1.376e-01
7.637e-01,1.442e-01
7.659e-01,1.841e-01
7.681e-01,1.797e-01
7.703e-01,1.952e-01
7.725e-01,2.196e-01
7.747e-01,2.729e-01
7.769e-01,3.040e-01
7.791e-01,2.973e-01
7.813e-01,3.439e-01
7.835e-01,3.727e-01
7.857e-01,3.505e-01
7.879e-01,4.127e-01
7.901e-01,4.238e-01
7.923e-01,4.703e-01
7.945e-01,5.413e-01
7.967e-01,6.035e-01
7.989e-01,7.144e-01
8.011e-01,7.410e-01
8.033e-01,8.076e-01
8.055e-01,8.564e-01
8.077e-01,9.829e-01
8.099e-01,1.174e+00
8.121e-01,1.225e+00
8.143e-01,1.393e+00
8.165e-01,1.509e+00
8.187e-01,1.637e+00
8.209e-01,1.746e+00
8.231e-01,2.032e+00
8.253e-01,2.223e+00
8.275e-01,2.540e+00
8.297e-01,2.849e+00
8.319e-01,3.139e+00
8.341e-01,3.568e+00
8.363e-01,3.891e+00
8.385e-01,4.151e+00
8.407e-01,4.632e+00
8.429e-01,5.203e+00
8.451e-01,5.538e+00
8.473e-01,6.461e+00
8.495e-01,7.162e+00
8.517e-01,7.652e+00
8.539e-01,8.355e+00
8.560e-01,9.161e+00
8.582e-01,9.964e+00
8.604e-01,1.083e+01
8.626e-01,1.204e+01
8.648e-01,1.260e+01
8.670e-01,1.397e+01
8.692e-01,1.475e+01
8.714e-01,1.577e+01
8.736e-01,1.659e+01
8.758e-01,1.750e+01
8.780e-01,1.818e+01
8.802e-01,1.885e+01
8.824e-01,1.918e+01
8.846e-01,1.938e+01
8.868e-01,1.920e+01
8.890e-01,1.858e+01
8.912e-01,1.824e+01
8.934e-01,1.730e+01
8.956e-01,1.594e+01
8.978e-01,1.425e+01
9.000e-01,1.259e+01
9.022e-01,1.020e+01
9.044e-01,8.999e+00
9.066e-01,6.729e+00
9.088e-01,5.445e+00
9.110e-01,3.705e+00
9.132e-01,2.440e+00
9.154e-01,1.531e+00
9.176e-01,9.718e-01
9.198e-01,5.458e-01
9.220e-01,2.618e-01
9.242e-01,1.220e-01
9.264e-01,5.547e-02
9.286e-01,2.440e-02
9.308e-01,4.437e-03
9.330e-01,2.219e-03
9.352e-01,0.000e+00
9.374e-01,0.000e+00
9.396e-01,0.000e+00
9.418e-01,0.000e+00
9.440e-01,0.000e+00
9.462e-01,0.000e+00
9.484e-01,0.000e+00
9.506e-01,0.000e+00
9.527e-01,0.000e+00
9.549e-01,0.000e+00
9.571e-01,0.000e+00
9.593e-01,0.000e+00
9.615e-01,0.000e+00
9.637e-01,0.000e+00
9.659e-01,0.000e+00
9.681e-01,0.000e+00
9.703e-01,0.000e+00
9.725e-01,0.000e+00
9.747e-01,0.000e+00
9.769e-01,0.000e+00
9.791e-01,0.000e+00
9.813e-01,0.000e+00
9.835e-01,0.000e+00
9.857e-01,0.000e+00
9.879e-01,0.000e+00
9.901e-01,0.000e+00
9.923e-01,0.000e+00
9.945e-01,0.000e+00
9.967e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_33.csv <==
transmittance,probability_density
5.924e-01,0.000e+00
5.944e-01,0.000e+00
5.965e-01,0.000e+00
5.985e-01,0.000e+00
6.006e-01,0.000e+00
6.026e-01,0.000e+00
6.046e-01,0.000e+00
6.067e-01,0.000e+00
6.087e-01,0.000e+00
6.108e-01,0.000e+00
6.128e-01,0.000e+00
6.149e-01,0.000e+00
6.169e-01,0.000e+00
6.189e-01,0.000e+00
6.210e-01,0.000e+00
6.230e-01,0.000e+00
6.251e-01,0.000e+00
6.271e-01,0.000e+00
6.292e-01,0.000e+00
6.312e-01,0.000e+00
6.332e-01,0.000e+00
6.353e-01,0.000e+00
6.373e-01,0.000e+00
6.394e-01,0.000e+00
6.414e-01,0.000e+00
6.435e-01,0.000e+00
6.455e-01,0.000e+00
6.476e-01,0.000e+00
6.496e-01,2.386e-03
6.516e-01,0.000e+00
6.537e-01,0.000e+00
6.557e-01,2.386e-03
6.578e-01,2.386e-03
6.598e-01,0.000e+00
6.619e-01,0.000e+00
6.639e-01,2.386e-03
6.659e-01,2.386e-03
6.680e-01,2.386e-03
6.700e-01,0.000e+00
6.721e-01,2.386e-03
6.741e-01,4.773e-03
6.762e-01,9.546e-03
6.782e-01,4.773e-03
6.802e-01,1.193e-02
6.823e-01,2.386e-03
6.843e-01,9.546e-03
6.864e-01,2.386e-03
6.884e-01,4.773e-03
6.905e-01,0.000e+00
6.925e-01,7.159e-03
6.945e-01,7.159e-03
6.966e-01,7.159e-03
6.986e-01,2.386e-03
7.007e-01,2.386e-03
7.027e-01,1.432e-02
7.048e-01,0.000e+00
7.068e-01,1.432e-02
7.088e-01,1.193e-02
7.109e-01,1.193e-02
7.129e-01,1.909e-02
7.150e-01,7.159e-03
7.170e-01,7.159e-03
7.191e-01,7.159e-03
7.211e-01,1.671e-02
7.231e-01,1.909e-02
7.252e-01,1.432e-02
7.272e-01,1.193e-02
7.293e-01,2.864e-02
7.313e-01,1.193e-02
7.334e-01,2.386e-02
7.354e-01,4.057e-02
7.375e-01,1.909e-02
7.395e-01,2.148e-02
7.415e-01,2.625e-02
7.436e-01,2.625e-02
7.456e-01,4.773e-02
7.477e-01,4.534e-02
7.497e-01,5.250e-02
7.518e-01,3.102e-02
7.538e-01,4.773e-02
7.558e-01,5.012e-02
7.579e-01,5.966e-02
7.599e-01,5.250e-02
7.620e-01,6.443e-02
7.640e-01,7.159e-02
7.661e-01,7.159e-02
7.681e-01,8.830e-02
7.701e-01,1.074e-01
7.722e-01,9.546e-02
7.742e-01,1.026e-01
7.763e-01,1.265e-01
7.783e-01,1.432e-01
7.804e-01,1.575e-01
7.824e-01,1.503e-01
7.844e-01,1.909e-01
7.865e-01,2.530e-01
7.885e-01,2.267e-01
7.906e-01,2.744e-01
7.926e-01,2.864e-01
7.947e-01,2.888e-01
7.967e-01,3.580e-01
7.987e-01,3.842e-01
8.008e-01,3.890e-01
8.028e-01,4.391e-01
8.049e-01,4.200e-01
8.069e-01,5.823e-01
8.090e-01,5.489e-01
8.110e-01,6.563e-01
8.130e-01,7.541e-01
8.151e-01,8.305e-01
8.171e-01,8.329e-01
8.192e-01,1.017e+00
8.212e-01,1.067e+00
8.233e-01,1.231e+00
8.253e-01,1.391e+00
8.274e-01,1.444e+00
8.294e-01,1.661e+00
8.314e-01,1.747e+00
8.335e-01,2.048e+00
8.355e-01,2.191e+00
8.376e-01,2.501e+00
8.396e-01,2.787e+00
8.417e-01,3.026e+00
8.437e-01,3.587e+00
8.457e-01,3.876e+00
8.478e-01,4.434e+00
8.498e-01,4.725e+00
8.519e-01,5.045e+00
8.539e-01,5.930e+00
8.560e-01,6.126e+00
8.580e-01,7.324e+00
8.600e-01,7.849e+00
8.621e-01,9.126e+00
8.641e-01,9.205e+00
8.662e-01,1.011e+01
8.682e-01,1.138e+01
8.703e-01,1.223e+01
8.723e-01,1.367e+01
8.743e-01,1.435e+01
8.764e-01,1.633e+01
8.784e-01,1.619e+01
8.805e-01,1.716e+01
8.825e-01,1.879e+01
8.846e-01,1.907e+01
8.866e-01,2.077e+01
8.886e-01,2.029e+01
8.907e-01,2.161e+01
8.927e-01,2.072e+01
8.948e-01,1.991e+01
8.968e-01,2.077e+01
8.989e-01,1.863e+01
9.009e-01,1.882e+01
9.029e-01,1.587e+01
9.050e-01,1.443e+01
9.070e-01,1.215e+01
9.091e-01,1.019e+01
9.111e-01,8.472e+00
9.132e-01,6.181e+00
9.152e-01,4.592e+00
9.173e-01,3.090e+00
9.193e-01,1.974e+00
9.213e-01,1.260e+00
9.234e-01,6.992e-01
9.254e-01,3.771e-01
9.275e-01,1.503e-01
9.295e-01,6.682e-02
9.316e-01,5.250e-02
9.336e-01,1.193e-02
9.356e-01,2.386e-03
9.377e-01,2.386e-03
9.397e-01,0.000e+00
9.418e-01,0.000e+00
9.438e-01,0.000e+00
9.459e-01,0.000e+00
9.479e-01,0.000e+00
9.499e-01,0.000e+00
9.520e-01,0.000e+00
9.540e-01,0.000e+00
9.561e-01,0.000e+00
9.581e-01,0.000e+00
9.602e-01,0.000e+00
9.622e-01,0.000e+00
9.642e-01,0.000e+00
9.663e-01,0.000e+00
9.683e-01,0.000e+00
9.704e-01,0.000e+00
9.724e-01,0.000e+00
9.745e-01,0.000e+00
9.765e-01,0.000e+00
9.785e-01,0.000e+00
9.806e-01,0.000e+00
9.826e-01,0.000e+00
9.847e-01,0.000e+00
9.867e-01,0.000e+00
9.888e-01,0.000e+00
9.908e-01,0.000e+00
9.928e-01,0.000e+00
9.949e-01,0.000e+00
9.969e-01,0.000e+00
9.990e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_34.csv <==
transmittance,probability_density
6.133e-01,0.000e+00
6.153e-01,0.000e+00
6.172e-01,0.000e+00
6.191e-01,0.000e+00
6.211e-01,0.000e+00
6.230e-01,0.000e+00
6.250e-01,0.000e+00
6.269e-01,0.000e+00
6.288e-01,0.000e+00
6.308e-01,0.000e+00
6.327e-01,0.000e+00
6.347e-01,0.000e+00
6.366e-01,0.000e+00
6.385e-01,0.000e+00
6.405e-01,0.000e+00
6.424e-01,0.000e+00
6.443e-01,0.000e+00
6.463e-01,0.000e+00
6.482e-01,0.000e+00
6.502e-01,0.000e+00
6.521e-01,0.000e+00
6.540e-01,0.000e+00
6.560e-01,0.000e+00
6.579e-01,0.000e+00
6.598e-01,0.000e+00
6.618e-01,0.000e+00
6.637e-01,0.000e+00
6.657e-01,0.000e+00
6.676e-01,0.000e+00
6.695e-01,0.000e+00
6.715e-01,0.000e+00
6.734e-01,2.516e-03
6.754e-01,0.000e+00
6.773e-01,2.516e-03
6.792e-01,0.000e+00
6.812e-01,0.000e+00
6.831e-01,2.516e-03
6.850e-01,2.516e-03
6.870e-01,2.516e-03
6.889e-01,0.000e+00
6.909e-01,2.516e-03
6.928e-01,2.516e-03
6.947e-01,7.547e-03
6.967e-01,7.547e-03
6.986e-01,5.031e-03
7.006e-01,5.031e-03
7.025e-01,2.516e-03
7.044e-01,7.547e-03
7.064e-01,0.000e+00
7.083e-01,1.258e-02
7.102e-01,1.006e-02
7.122e-01,7.547e-03
7.141e-01,5.031e-03
7.161e-01,2.516e-03
7.180e-01,2.516e-03
7.199e-01,2.516e-03
7.219e-01,1.006e-02
7.238e-01,7.547e-03
7.257e-01,2.516e-03
7.277e-01,2.516e-03
7.296e-01,1.006e-02
7.316e-01,1.509e-02
7.335e-01,7.547e-03
7.354e-01,1.258e-02
7.374e-01,1.761e-02
7.393e-01,1.761e-02
7.413e-01,1.761e-02
7.432e-01,1.006e-02
7.451e-01,2.516e-02
7.471e-01,3.019e-02
7.490e-01,1.509e-02
7.509e-01,7.547e-03
7.529e-01,1.258e-02
7.548e-01,3.522e-02
7.568e-01,3.522e-02
7.587e-01,2.767e-02
7.606e-01,1.761e-02
7.626e-01,3.270e-02
7.645e-01,6.289e-02
7.664e-01,5.535e-02
7.684e-01,4.780e-02
7.703e-01,5.031e-02
7.723e-01,5.031e-02
7.742e-01,3.270e-02
7.761e-01,5.283e-02
7.781e-01,5.283e-02
7.800e-01,7.296e-02
7.820e-01,8.302e-02
7.839e-01,8.050e-02
7.858e-01,8.302e-02
7.878e-01,1.459e-01
7.897e-01,1.057e-01
7.916e-01,1.635e-01
7.936e-01,1.409e-01
7.955e-01,1.711e-01
7.975e-01,1.786e-01
7.994e-01,2.214e-01
8.013e-01,1.987e-01
8.033e-01,2.365e-01
8.052e-01,2.415e-01
8.072e-01,3.044e-01
8.091e-01,3.145e-01
8.110e-01,3.824e-01
8.130e-01,4.176e-01
8.149e-01,4.302e-01
8.168e-01,4.528e-01
8.188e-01,4.805e-01
8.207e-01,5.862e-01
8.227e-01,6.491e-01
8.246e-01,7.296e-01
8.265e-01,8.704e-01
8.285e-01,8.428e-01
8.304e-01,9.006e-01
8.323e-01,1.167e+00
8.343e-01,1.172e+00
8.362e-01,1.381e+00
8.382e-01,1.514e+00
8.401e-01,1.610e+00
8.420e-01,1.967e+00
8.440e-01,2.096e+00
8.459e-01,2.272e+00
8.479e-01,2.642e+00
8.498e-01,2.891e+00
8.517e-01,3.062e+00
8.537e-01,3.854e+00
8.556e-01,4.098e+00
8.575e-01,4.855e+00
8.595e-01,4.883e+00
8.614e-01,5.590e+00
8.634e-01,6.418e+00
8.653e-01,6.596e+00
8.672e-01,8.086e+00
8.692e-01,8.564e+00
8.711e-01,9.384e+00
8.730e-01,1.076e+01
8.750e-01,1.135e+01
8.769e-01,1.210e+01
8.789e-01,1.423e+01
8.808e-01,1.471e+01
8.827e-01,1.670e+01
8.847e-01,1.705e+01
8.866e-01,1.821e+01
8.886e-01,2.025e+01
8.905e-01,2.011e+01
8.924e-01,2.122e+01
8.944e-01,2.286e+01
8.963e-01,2.258e+01
8.982e-01,2.342e+01
9.002e-01,2.195e+01
9.021e-01,2.182e+01
9.041e-01,2.208e+01
9.060e-01,1.959e+01
9.079e-01,1.896e+01
9.099e-01,1.549e+01
9.118e-01,1.366e+01
9.138e-01,1.211e+01
9.157e-01,9.094e+00
9.176e-01,7.112e+00
9.196e-01,5.328e+00
9.215e-01,3.512e+00
9.234e-01,2.299e+00
9.254e-01,1.386e+00
9.273e-01,7.623e-01
9.293e-01,4.654e-01
9.312e-01,1.761e-01
9.331e-01,8.805e-02
9.351e-01,4.528e-02
9.370e-01,1.258e-02
9.389e-01,2.516e-03
9.409e-01,2.516e-03
9.428e-01,0.000e+00
9.448e-01,0.000e+00
9.467e-01,0.000e+00
9.486e-01,0.000e+00
9.506e-01,0.000e+00
9.525e-01,0.000e+00
9.545e-01,0.000e+00
9.564e-01,0.000e+00
9.583e-01,0.000e+00
9.603e-01,0.000e+00
9.622e-01,0.000e+00
9.641e-01,0.000e+00
9.661e-01,0.000e+00
9.680e-01,0.000e+00
9.700e-01,0.000e+00
9.719e-01,0.000e+00
9.738e-01,0.000e+00
9.758e-01,0.000e+00
9.777e-01,0.000e+00
9.796e-01,0.000e+00
9.816e-01,0.000e+00
9.835e-01,0.000e+00
9.855e-01,0.000e+00
9.874e-01,0.000e+00
9.893e-01,0.000e+00
9.913e-01,0.000e+00
9.932e-01,0.000e+00
9.952e-01,0.000e+00
9.971e-01,0.000e+00
9.990e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_35.csv <==
transmittance,probability_density
1.842e-03,0.000e+00
5.525e-03,0.000e+00
9.208e-03,0.000e+00
1.289e-02,0.000e+00
1.658e-02,0.000e+00
2.026e-02,0.000e+00
2.394e-02,2.715e-03
2.763e-02,0.000e+00
3.131e-02,2.715e-03
3.499e-02,5.430e-03
3.868e-02,1.086e-02
4.236e-02,1.086e-02
4.604e-02,1.900e-02
4.973e-02,2.443e-02
5.341e-02,2.172e-02
5.709e-02,3.529e-02
6.078e-02,4.344e-02
6.446e-02,6.516e-02
6.814e-02,7.602e-02
7.183e-02,9.502e-02
7.551e-02,1.249e-01
7.919e-02,1.113e-01
8.288e-02,1.602e-01
8.656e-02,2.036e-01
9.024e-02,1.900e-01
9.393e-02,1.710e-01
9.761e-02,2.443e-01
1.013e-01,2.878e-01
1.050e-01,3.231e-01
1.087e-01,3.122e-01
1.123e-01,3.502e-01
1.160e-01,3.231e-01
1.197e-01,4.371e-01
1.234e-01,4.615e-01
1.271e-01,4.914e-01
1.308e-01,5.538e-01
1.344e-01,6.190e-01
1.381e-01,6.271e-01
1.418e-01,6.679e-01
1.455e-01,7.004e-01
1.492e-01,7.195e-01
1.529e-01,8.878e-01
1.565e-01,7.792e-01
1.602e-01,8.145e-01
1.639e-01,9.747e-01
1.676e-01,1.056e+00
1.713e-01,1.056e+00
1.750e-01,1.053e+00
1.786e-01,1.146e+00
1.823e-01,1.110e+00
1.860e-01,1.214e+00
1.897e-01,1.235e+00
1.934e-01,1.298e+00
1.971e-01,1.463e+00
2.007e-01,1.480e+00
2.044e-01,1.567e+00
2.081e-01,1.613e+00
2.118e-01,1.702e+00
2.155e-01,1.648e+00
2.192e-01,1.762e+00
2.228e-01,1.890e+00
2.265e-01,1.773e+00
2.302e-01,1.982e+00
2.339e-01,2.044e+00
2.376e-01,1.974e+00
2.413e-01,2.109e+00
2.449e-01,2.226e+00
2.486e-01,2.202e+00
2.523e-01,2.186e+00
2.560e-01,2.384e+00
2.597e-01,2.427e+00
2.634e-01,2.433e+00
2.670e-01,2.443e+00
2.707e-01,2.680e+00
2.744e-01,2.728e+00
2.781e-01,2.590e+00
2.818e-01,2.696e+00
2.855e-01,2.840e+00
2.891e-01,2.767e+00
2.928e-01,3.133e+00
2.965e-01,3.041e+00
3.002e-01,3.030e+00
3.039e-01,3.071e+00
3.076e-01,3.000e+00
3.112e-01,3.141e+00
3.149e-01,3.342e+00
3.186e-01,3.394e+00
3.223e-01,3.405e+00
3.260e-01,3.380e+00
3.297e-01,3.470e+00
3.333e-01,3.347e+00
3.370e-01,3.570e+00
3.407e-01,3.600e+00
3.444e-01,3.551e+00
3.481e-01,3.630e+00
3.518e-01,3.714e+00
3.554e-01,3.502e+00
3.591e-01,3.581e+00
3.628e-01,3.540e+00
3.665e-01,3.573e+00
3.702e-01,3.586e+00
3.739e-01,3.624e+00
3.775e-01,3.508e+00
3.812e-01,3.614e+00
3.849e-01,3.600e+00
3.886e-01,3.589e+00
3.923e-01,3.652e+00
3.960e-01,3.483e+00
3.996e-01,3.402e+00
4.033e-01,3.337e+00
4.070e-01,3.415e+00
4.107e-01,3.323e+00
4.144e-01,3.508e+00
4.181e-01,3.309e+00
4.217e-01,3.250e+00
4.254e-01,3.342e+00
4.291e-01,3.402e+00
4.328e-01,2.970e+00
4.365e-01,3.084e+00
4.402e-01,2.992e+00
4.438e-01,2.935e+00
4.475e-01,2.799e+00
4.512e-01,2.791e+00
4.549e-01,2.829e+00
4.586e-01,2.528e+00
4.623e-01,2.471e+00
4.659e-01,2.424e+00
4.696e-01,2.354e+00
4.733e-01,2.272e+00
4.770e-01,2.210e+00
4.807e-01,2.202e+00
4.844e-01,2.123e+00
4.880e-01,1.995e+00
4.917e-01,1.835e+00
4.954e-01,1.841e+00
4.991e-01,1.645e+00
5.028e-01,1.531e+00
5.065e-01,1.385e+00
5.101e-01,1.423e+00
5.138e-01,1.257e+00
5.175e-01,1.157e+00
5.212e-01,1.186e+00
5.249e-01,1.056e+00
5.286e-01,9.937e-01
5.322e-01,8.769e-01
5.359e-01,8.090e-01
5.396e-01,7.602e-01
5.433e-01,7.140e-01
5.470e-01,6.462e-01
5.507e-01,5.674e-01
5.543e-01,4.534e-01
5.580e-01,5.294e-01
5.617e-01,3.964e-01
5.654e-01,3.692e-01
5.691e-01,3.665e-01
5.728e-01,2.715e-01
5.764e-01,2.090e-01
5.801e-01,2.362e-01
5.838e-01,1.928e-01
5.875e-01,2.389e-01
5.912e-01,1.330e-01
5.949e-01,1.439e-01
5.985e-01,1.032e-01
6.022e-01,1.140e-01
6.059e-01,7.873e-02
6.096e-01,6.244e-02
6.133e-01,5.973e-02
6.170e-01,2.715e-02
6.206e-01,2.443e-02
6.243e-01,2.715e-02
6.280e-01,2.443e-02
6.317e-01,3.258e-02
6.354e-01,8.145e-03
6.391e-01,1.357e-02
6.427e-01,1.086e-02
6.464e-01,2.715e-03
6.501e-01,2.715e-03
6.538e-01,1.086e-02
6.575e-01,0.000e+00
6.612e-01,0.000e+00
6.648e-01,0.000e+00
6.685e-01,5.430e-03
6.722e-01,0.000e+00
6.759e-01,0.000e+00
6.796e-01,0.000e+00
6.833e-01,0.000e+00
6.869e-01,0.000e+00
6.906e-01,0.000e+00
6.943e-01,0.000e+00
6.980e-01,0.000e+00
7.017e-01,0.000e+00
7.054e-01,0.000e+00
7.090e-01,0.000e+00
7.127e-01,0.000e+00
7.164e-01,0.000e+00
7.201e-01,0.000e+00
7.238e-01,0.000e+00
7.275e-01,0.000e+00
7.311e-01,0.000e+00
7.348e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_36.csv <==
transmittance,probability_density
6.494e-01,0.000e+00
6.512e-01,0.000e+00
6.529e-01,0.000e+00
6.547e-01,0.000e+00
6.565e-01,0.000e+00
6.582e-01,0.000e+00
6.600e-01,0.000e+00
6.617e-01,0.000e+00
6.635e-01,0.000e+00
6.652e-01,0.000e+00
6.670e-01,0.000e+00
6.688e-01,0.000e+00
6.705e-01,0.000e+00
6.723e-01,0.000e+00
6.740e-01,0.000e+00
6.758e-01,0.000e+00
6.775e-01,0.000e+00
6.793e-01,0.000e+00
6.811e-01,0.000e+00
6.828e-01,0.000e+00
6.846e-01,0.000e+00
6.863e-01,0.000e+00
6.881e-01,0.000e+00
6.898e-01,0.000e+00
6.916e-01,0.000e+00
6.934e-01,0.000e+00
6.951e-01,0.000e+00
6.969e-01,0.000e+00
6.986e-01,0.000e+00
7.004e-01,0.000e+00
7.021e-01,0.000e+00
7.039e-01,0.000e+00
7.057e-01,0.000e+00
7.074e-01,0.000e+00
7.092e-01,0.000e+00
7.109e-01,0.000e+00
7.127e-01,2.775e-03
7.144e-01,0.000e+00
7.162e-01,0.000e+00
7.180e-01,5.549e-03
7.197e-01,0.000e+00
7.215e-01,2.775e-03
7.232e-01,0.000e+00
7.250e-01,2.775e-03
7.267e-01,2.775e-03
7.285e-01,2.775e-03
7.303e-01,0.000e+00
7.320e-01,0.000e+00
7.338e-01,2.775e-03
7.355e-01,8.324e-03
7.373e-01,2.775e-03
7.390e-01,8.324e-03
7.408e-01,0.000e+00
7.426e-01,5.549e-03
7.443e-01,2.775e-03
7.461e-01,2.775e-03
7.478e-01,8.324e-03
7.496e-01,5.549e-03
7.513e-01,2.775e-03
7.531e-01,2.775e-03
7.549e-01,8.324e-03
7.566e-01,5.549e-03
7.584e-01,5.549e-03
7.601e-01,1.387e-02
7.619e-01,1.110e-02
7.636e-01,0.000e+00
7.654e-01,1.665e-02
7.672e-01,1.665e-02
7.689e-01,5.549e-03
7.707e-01,1.665e-02
7.724e-01,1.665e-02
7.742e-01,1.110e-02
7.759e-01,1.387e-02
7.777e-01,1.110e-02
7.795e-01,1.665e-02
7.812e-01,2.497e-02
7.830e-01,1.665e-02
7.847e-01,3.330e-02
7.865e-01,2.497e-02
7.882e-01,2.775e-02
7.900e-01,4.440e-02
7.918e-01,4.162e-02
7.935e-01,1.665e-02
7.953e-01,4.440e-02
7.970e-01,4.440e-02
7.988e-01,4.717e-02
8.005e-01,4.717e-02
8.023e-01,5.272e-02
8.041e-01,5.549e-02
8.058e-01,4.994e-02
8.076e-01,3.885e-02
8.093e-01,9.157e-02
8.111e-01,9.989e-02
8.129e-01,1.082e-01
8.146e-01,9.157e-02
8.164e-01,1.415e-01
8.181e-01,1.332e-01
8.199e-01,1.221e-01
8.216e-01,1.443e-01
8.234e-01,1.998e-01
8.252e-01,1.942e-01
8.269e-01,2.248e-01
8.287e-01,3.052e-01
8.304e-01,2.886e-01
8.322e-01,2.691e-01
8.339e-01,3.663e-01
8.357e-01,3.635e-01
8.375e-01,4.301e-01
8.392e-01,4.218e-01
8.410e-01,5.494e-01
8.427e-01,6.798e-01
8.445e-01,6.243e-01
8.462e-01,7.076e-01
8.480e-01,7.991e-01
8.498e-01,9.406e-01
8.515e-01,1.004e+00
8.533e-01,1.176e+00
8.550e-01,1.362e+00
8.568e-01,1.512e+00
8.585e-01,1.634e+00
8.603e-01,1.798e+00
8.621e-01,2.225e+00
8.638e-01,2.289e+00
8.656e-01,2.714e+00
8.673e-01,3.255e+00
8.691e-01,3.249e+00
8.708e-01,4.009e+00
8.726e-01,4.351e+00
8.744e-01,5.147e+00
8.761e-01,5.505e+00
8.779e-01,6.218e+00
8.796e-01,7.295e+00
8.814e-01,7.783e+00
8.831e-01,8.929e+00
8.849e-01,9.786e+00
8.867e-01,1.131e+01
8.884e-01,1.202e+01
8.902e-01,1.412e+01
8.919e-01,1.551e+01
8.937e-01,1.620e+01
8.954e-01,1.820e+01
8.972e-01,1.890e+01
8.990e-01,2.201e+01
9.007e-01,2.196e+01
9.025e-01,2.437e+01
9.042e-01,2.547e+01
9.060e-01,2.536e+01
9.077e-01,2.751e+01
9.095e-01,2.614e+01
9.113e-01,2.718e+01
9.130e-01,2.521e+01
9.148e-01,2.580e+01
9.165e-01,2.379e+01
9.183e-01,2.036e+01
9.200e-01,1.907e+01
9.218e-01,1.497e+01
9.236e-01,1.326e+01
9.253e-01,9.484e+00
9.271e-01,7.664e+00
9.288e-01,5.300e+00
9.306e-01,3.147e+00
9.323e-01,2.051e+00
9.341e-01,1.140e+00
9.359e-01,6.826e-01
9.376e-01,2.858e-01
9.394e-01,1.193e-01
9.411e-01,6.104e-02
9.429e-01,1.387e-02
9.446e-01,5.549e-03
9.464e-01,2.775e-03
9.482e-01,0.000e+00
9.499e-01,0.000e+00
9.517e-01,0.000e+00
9.534e-01,0.000e+00
9.552e-01,0.000e+00
9.569e-01,0.000e+00
9.587e-01,0.000e+00
9.605e-01,0.000e+00
9.622e-01,0.000e+00
9.640e-01,0.000e+00
9.657e-01,0.000e+00
9.675e-01,0.000e+00
9.692e-01,0.000e+00
9.710e-01,0.000e+00
9.728e-01,0.000e+00
9.745e-01,0.000e+00
9.763e-01,0.000e+00
9.780e-01,0.000e+00
9.798e-01,0.000e+00
9.815e-01,0.000e+00
9.833e-01,0.000e+00
9.851e-01,0.000e+00
9.868e-01,0.000e+00
9.886e-01,0.000e+00
9.903e-01,0.000e+00
9.921e-01,0.000e+00
9.938e-01,0.000e+00
9.956e-01,0.000e+00
9.974e-01,0.000e+00
9.991e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_37.csv <==
transmittance,probability_density
6.699e-01,0.000e+00
6.716e-01,0.000e+00
6.732e-01,0.000e+00
6.749e-01,0.000e+00
6.765e-01,0.000e+00
6.782e-01,0.000e+00
6.798e-01,0.000e+00
6.815e-01,0.000e+00
6.832e-01,0.000e+00
6.848e-01,0.000e+00
6.865e-01,0.000e+00
6.881e-01,0.000e+00
6.898e-01,0.000e+00
6.914e-01,0.000e+00
6.931e-01,0.000e+00
6.947e-01,0.000e+00
6.964e-01,0.000e+00
6.980e-01,0.000e+00
6.997e-01,0.000e+00
7.014e-01,0.000e+00
7.030e-01,0.000e+00
7.047e-01,0.000e+00
7.063e-01,0.000e+00
7.080e-01,0.000e+00
7.096e-01,0.000e+00
7.113e-01,0.000e+00
7.129e-01,0.000e+00
7.146e-01,0.000e+00
7.162e-01,0.000e+00
7.179e-01,0.000e+00
7.196e-01,0.000e+00
7.212e-01,0.000e+00
7.229e-01,0.000e+00
7.245e-01,0.000e+00
7.262e-01,0.000e+00
7.278e-01,0.000e+00
7.295e-01,0.000e+00
7.311e-01,0.000e+00
7.328e-01,0.000e+00
7.344e-01,0.000e+00
7.361e-01,5.894e-03
7.378e-01,2.947e-03
7.394e-01,5.894e-03
7.411e-01,0.000e+00
7.427e-01,0.000e+00
7.444e-01,2.947e-03
7.460e-01,2.947e-03
7.477e-01,0.000e+00
7.493e-01,0.000e+00
7.510e-01,0.000e+00
7.526e-01,2.947e-03
7.543e-01,5.894e-03
7.560e-01,2.947e-03
7.576e-01,0.000e+00
7.593e-01,8.841e-03
7.609e-01,5.894e-03
7.626e-01,2.947e-03
7.642e-01,2.947e-03
7.659e-01,2.947e-03
7.675e-01,1.179e-02
7.692e-01,2.947e-03
7.708e-01,8.841e-03
7.725e-01,1.179e-02
7.742e-01,0.000e+00
7.758e-01,2.947e-03
7.775e-01,1.179e-02
7.791e-01,5.894e-03
7.808e-01,1.179e-02
7.824e-01,1.179e-02
7.841e-01,1.768e-02
7.857e-01,5.894e-03
7.874e-01,2.358e-02
7.890e-01,1.473e-02
7.907e-01,1.768e-02
7.924e-01,1.768e-02
7.940e-01,8.841e-03
7.957e-01,1.768e-02
7.973e-01,1.768e-02
7.990e-01,2.947e-02
8.006e-01,2.947e-02
8.023e-01,3.242e-02
8.039e-01,3.242e-02
8.056e-01,2.947e-02
8.072e-01,2.947e-02
8.089e-01,3.242e-02
8.106e-01,3.831e-02
8.122e-01,5.010e-02
8.139e-01,5.599e-02
8.155e-01,4.715e-02
8.172e-01,6.778e-02
8.188e-01,6.189e-02
8.205e-01,7.073e-02
8.221e-01,9.430e-02
8.238e-01,1.002e-01
8.254e-01,8.252e-02
8.271e-01,1.061e-01
8.288e-01,1.120e-01
8.304e-01,1.149e-01
8.321e-01,1.385e-01
8.337e-01,1.768e-01
8.354e-01,1.886e-01
8.370e-01,1.945e-01
8.387e-01,2.475e-01
8.403e-01,2.387e-01
8.420e-01,3.271e-01
8.436e-01,3.212e-01
8.453e-01,3.713e-01
8.470e-01,3.890e-01
8.486e-01,4.833e-01
8.503e-01,4.391e-01
8.519e-01,6.366e-01
8.536e-01,5.717e-01
8.552e-01,7.868e-01
8.569e-01,7.751e-01
8.585e-01,8.812e-01
8.602e-01,1.049e+00
8.618e-01,1.026e+00
8.635e-01,1.373e+00
8.652e-01,1.418e+00
8.668e-01,1.677e+00
8.685e-01,1.936e+00
8.701e-01,2.098e+00
8.718e-01,2.331e+00
8.734e-01,2.856e+00
8.751e-01,3.015e+00
8.767e-01,3.404e+00
8.784e-01,4.182e+00
8.800e-01,4.397e+00
8.817e-01,5.470e+00
8.834e-01,5.458e+00
8.850e-01,6.628e+00
8.867e-01,6.993e+00
8.883e-01,8.517e+00
8.900e-01,9.033e+00
8.916e-01,1.085e+01
8.933e-01,1.197e+01
8.949e-01,1.291e+01
8.966e-01,1.528e+01
8.982e-01,1.552e+01
8.999e-01,1.787e+01
9.016e-01,1.927e+01
9.032e-01,2.140e+01
9.049e-01,2.229e+01
9.065e-01,2.546e+01
9.082e-01,2.464e+01
9.098e-01,2.792e+01
9.115e-01,2.923e+01
9.131e-01,2.828e+01
9.148e-01,3.033e+01
9.164e-01,2.760e+01
9.181e-01,2.908e+01
9.198e-01,2.598e+01
9.214e-01,2.555e+01
9.231e-01,2.198e+01
9.247e-01,1.977e+01
9.264e-01,1.600e+01
9.280e-01,1.383e+01
9.297e-01,1.025e+01
9.313e-01,7.188e+00
9.330e-01,5.237e+00
9.346e-01,3.088e+00
9.363e-01,2.013e+00
9.380e-01,1.043e+00
9.396e-01,6.159e-01
9.413e-01,2.505e-01
9.429e-01,1.002e-01
9.446e-01,5.599e-02
9.462e-01,8.841e-03
9.479e-01,2.947e-03
9.495e-01,2.947e-03
9.512e-01,0.000e+00
9.528e-01,0.000e+00
9.545e-01,0.000e+00
9.562e-01,0.000e+00
9.578e-01,0.000e+00
9.595e-01,0.000e+00
9.611e-01,0.000e+00
9.628e-01,0.000e+00
9.644e-01,0.000e+00
9.661e-01,0.000e+00
9.677e-01,0.000e+00
9.694e-01,0.000e+00
9.710e-01,0.000e+00
9.727e-01,0.000e+00
9.744e-01,0.000e+00
9.760e-01,0.000e+00
9.777e-01,0.000e+00
9.793e-01,0.000e+00
9.810e-01,0.000e+00
9.826e-01,0.000e+00
9.843e-01,0.000e+00
9.859e-01,0.000e+00
9.876e-01,0.000e+00
9.892e-01,0.000e+00
9.909e-01,0.000e+00
9.926e-01,0.000e+00
9.942e-01,0.000e+00
9.959e-01,0.000e+00
9.975e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_38.csv <==
transmittance,probability_density
6.821e-01,0.000e+00
6.837e-01,0.000e+00
6.853e-01,0.000e+00
6.869e-01,0.000e+00
6.884e-01,0.000e+00
6.900e-01,0.000e+00
6.916e-01,0.000e+00
6.932e-01,0.000e+00
6.948e-01,0.000e+00
6.964e-01,0.000e+00
6.980e-01,0.000e+00
6.996e-01,0.000e+00
7.012e-01,0.000e+00
7.028e-01,0.000e+00
7.044e-01,0.000e+00
7.060e-01,0.000e+00
7.076e-01,0.000e+00
7.092e-01,0.000e+00
7.108e-01,0.000e+00
7.123e-01,0.000e+00
7.139e-01,0.000e+00
7.155e-01,0.000e+00
7.171e-01,0.000e+00
7.187e-01,0.000e+00
7.203e-01,0.000e+00
7.219e-01,0.000e+00
7.235e-01,0.000e+00
7.251e-01,0.000e+00
7.267e-01,0.000e+00
7.283e-01,0.000e+00
7.299e-01,0.000e+00
7.315e-01,0.000e+00
7.331e-01,0.000e+00
7.347e-01,0.000e+00
7.363e-01,0.000e+00
7.378e-01,0.000e+00
7.394e-01,0.000e+00
7.410e-01,0.000e+00
7.426e-01,0.000e+00
7.442e-01,0.000e+00
7.458e-01,0.000e+00
7.474e-01,0.000e+00
7.490e-01,3.060e-03
7.506e-01,0.000e+00
7.522e-01,0.000e+00
7.538e-01,0.000e+00
7.554e-01,3.060e-03
7.570e-01,3.060e-03
7.586e-01,3.060e-03
7.602e-01,0.000e+00
7.618e-01,0.000e+00
7.633e-01,3.060e-03
7.649e-01,0.000e+00
7.665e-01,6.119e-03
7.681e-01,0.000e+00
7.697e-01,3.060e-03
7.713e-01,6.119e-03
7.729e-01,3.060e-03
7.745e-01,0.000e+00
7.761e-01,3.060e-03
7.777e-01,3.060e-03
7.793e-01,1.224e-02
7.809e-01,3.060e-03
7.825e-01,9.179e-03
7.841e-01,3.060e-03
7.857e-01,3.060e-03
7.872e-01,6.119e-03
7.888e-01,9.179e-03
7.904e-01,3.060e-03
7.920e-01,1.224e-02
7.936e-01,1.224e-02
7.952e-01,3.060e-03
7.968e-01,1.530e-02
7.984e-01,3.060e-03
8.000e-01,1.530e-02
8.016e-01,2.142e-02
8.032e-01,2.142e-02
8.048e-01,1.224e-02
8.064e-01,1.224e-02
8.080e-01,1.530e-02
8.096e-01,2.142e-02
8.112e-01,3.060e-02
8.127e-01,2.754e-02
8.143e-01,3.060e-02
8.159e-01,3.366e-02
8.175e-01,1.530e-02
8.191e-01,2.754e-02
8.207e-01,3.366e-02
8.223e-01,3.978e-02
8.239e-01,2.754e-02
8.255e-01,5.507e-02
8.271e-01,6.425e-02
8.287e-01,7.343e-02
8.303e-01,4.895e-02
8.319e-01,8.567e-02
8.335e-01,7.649e-02
8.351e-01,1.010e-01
8.367e-01,1.010e-01
8.382e-01,1.193e-01
8.398e-01,9.485e-02
8.414e-01,1.316e-01
8.430e-01,1.285e-01
8.446e-01,1.683e-01
8.462e-01,1.866e-01
8.478e-01,1.836e-01
8.494e-01,2.509e-01
8.510e-01,2.784e-01
8.526e-01,2.570e-01
8.542e-01,3.794e-01
8.558e-01,3.947e-01
8.574e-01,3.886e-01
8.590e-01,5.324e-01
8.606e-01,5.477e-01
8.622e-01,5.630e-01
8.637e-01,6.915e-01
8.653e-01,7.986e-01
8.669e-01,8.995e-01
8.685e-01,9.668e-01
8.701e-01,1.092e+00
8.717e-01,1.365e+00
8.733e-01,1.533e+00
8.749e-01,1.560e+00
8.765e-01,1.894e+00
8.781e-01,2.301e+00
8.797e-01,2.435e+00
8.813e-01,2.885e+00
8.829e-01,3.188e+00
8.845e-01,3.797e+00
8.861e-01,4.372e+00
8.876e-01,4.975e+00
8.892e-01,5.354e+00
8.908e-01,6.410e+00
8.924e-01,7.337e+00
8.940e-01,8.056e+00
8.956e-01,9.164e+00
8.972e-01,1.071e+01
8.988e-01,1.194e+01
9.004e-01,1.259e+01
9.020e-01,1.528e+01
9.036e-01,1.668e+01
9.052e-01,1.827e+01
9.068e-01,2.041e+01
9.084e-01,2.232e+01
9.100e-01,2.417e+01
9.116e-01,2.625e+01
9.131e-01,2.786e+01
9.147e-01,2.913e+01
9.163e-01,3.074e+01
9.179e-01,3.170e+01
9.195e-01,3.215e+01
9.211e-01,3.148e+01
9.227e-01,3.079e+01
9.243e-01,2.722e+01
9.259e-01,2.640e+01
9.275e-01,2.463e+01
9.291e-01,2.033e+01
9.307e-01,1.757e+01
9.323e-01,1.338e+01
9.339e-01,1.027e+01
9.355e-01,7.248e+00
9.371e-01,4.993e+00
9.386e-01,2.879e+00
9.402e-01,1.680e+00
9.418e-01,8.536e-01
9.434e-01,4.467e-01
9.450e-01,1.775e-01
9.466e-01,8.873e-02
9.482e-01,2.448e-02
9.498e-01,0.000e+00
9.514e-01,6.119e-03
9.530e-01,0.000e+00
9.546e-01,0.000e+00
9.562e-01,0.000e+00
9.578e-01,0.000e+00
9.594e-01,0.000e+00
9.610e-01,0.000e+00
9.625e-01,0.000e+00
9.641e-01,0.000e+00
9.657e-01,0.000e+00
9.673e-01,0.000e+00
9.689e-01,0.000e+00
9.705e-01,0.000e+00
9.721e-01,0.000e+00
9.737e-01,0.000e+00
9.753e-01,0.000e+00
9.769e-01,0.000e+00
9.785e-01,0.000e+00
9.801e-01,0.000e+00
9.817e-01,0.000e+00
9.833e-01,0.000e+00
9.849e-01,0.000e+00
9.865e-01,0.000e+00
9.880e-01,0.000e+00
9.896e-01,0.000e+00
9.912e-01,0.000e+00
9.928e-01,0.000e+00
9.944e-01,0.000e+00
9.960e-01,0.000e+00
9.976e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_39.csv <==
transmittance,probability_density
6.976e-01,0.000e+00
6.991e-01,0.000e+00
7.006e-01,0.000e+00
7.021e-01,0.000e+00
7.036e-01,0.000e+00
7.052e-01,0.000e+00
7.067e-01,0.000e+00
7.082e-01,0.000e+00
7.097e-01,0.000e+00
7.112e-01,0.000e+00
7.127e-01,0.000e+00
7.143e-01,0.000e+00
7.158e-01,0.000e+00
7.173e-01,0.000e+00
7.188e-01,0.000e+00
7.203e-01,0.000e+00
7.218e-01,0.000e+00
7.233e-01,0.000e+00
7.249e-01,0.000e+00
7.264e-01,0.000e+00
7.279e-01,0.000e+00
7.294e-01,0.000e+00
7.309e-01,0.000e+00
7.324e-01,0.000e+00
7.340e-01,0.000e+00
7.355e-01,0.000e+00
7.370e-01,0.000e+00
7.385e-01,0.000e+00
7.400e-01,0.000e+00
7.415e-01,0.000e+00
7.431e-01,0.000e+00
7.446e-01,0.000e+00
7.461e-01,0.000e+00
7.476e-01,0.000e+00
7.491e-01,0.000e+00
7.506e-01,0.000e+00
7.521e-01,0.000e+00
7.537e-01,0.000e+00
7.552e-01,0.000e+00
7.567e-01,0.000e+00
7.582e-01,0.000e+00
7.597e-01,0.000e+00
7.612e-01,0.000e+00
7.628e-01,0.000e+00
7.643e-01,0.000e+00
7.658e-01,3.217e-03
7.673e-01,0.000e+00
7.688e-01,0.000e+00
7.703e-01,0.000e+00
7.719e-01,0.000e+00
7.734e-01,3.217e-03
7.749e-01,0.000e+00
7.764e-01,0.000e+00
7.779e-01,0.000e+00
7.794e-01,0.000e+00
7.810e-01,6.433e-03
7.825e-01,3.217e-03
7.840e-01,0.000e+00
7.855e-01,3.217e-03
7.870e-01,0.000e+00
7.885e-01,1.287e-02
7.900e-01,3.217e-03
7.916e-01,9.650e-03
7.931e-01,6.433e-03
7.946e-01,3.217e-03
7.961e-01,6.433e-03
7.976e-01,3.217e-03
7.991e-01,3.217e-03
8.007e-01,3.217e-03
8.022e-01,6.433e-03
8.037e-01,3.217e-03
8.052e-01,1.287e-02
8.067e-01,6.433e-03
8.082e-01,9.650e-03
8.098e-01,3.217e-03
8.113e-01,1.608e-02
8.128e-01,1.287e-02
8.143e-01,6.433e-03
8.158e-01,2.252e-02
8.173e-01,2.895e-02
8.188e-01,2.573e-02
8.204e-01,1.287e-02
8.219e-01,9.650e-03
8.234e-01,2.252e-02
8.249e-01,1.608e-02
8.264e-01,1.287e-02
8.279e-01,3.860e-02
8.295e-01,3.217e-02
8.310e-01,4.503e-02
8.325e-01,3.538e-02
8.340e-01,2.895e-02
8.355e-01,4.825e-02
8.370e-01,5.468e-02
8.386e-01,5.468e-02
8.401e-01,5.468e-02
8.416e-01,6.433e-02
8.431e-01,6.433e-02
8.446e-01,7.076e-02
8.461e-01,8.041e-02
8.477e-01,1.351e-01
8.492e-01,1.094e-01
8.507e-01,1.351e-01
8.522e-01,1.447e-01
8.537e-01,1.254e-01
8.552e-01,1.801e-01
8.567e-01,1.833e-01
8.583e-01,2.252e-01
8.598e-01,2.734e-01
8.613e-01,2.638e-01
8.628e-01,2.573e-01
8.643e-01,3.956e-01
8.658e-01,3.635e-01
8.674e-01,5.597e-01
8.689e-01,5.179e-01
8.704e-01,6.337e-01
8.719e-01,6.658e-01
8.734e-01,7.462e-01
8.749e-01,8.717e-01
8.765e-01,1.055e+00
8.780e-01,1.068e+00
8.795e-01,1.264e+00
8.810e-01,1.486e+00
8.825e-01,1.779e+00
8.840e-01,1.978e+00
8.855e-01,2.473e+00
8.871e-01,2.525e+00
8.886e-01,2.966e+00
8.901e-01,3.397e+00
8.916e-01,3.998e+00
8.931e-01,4.522e+00
8.946e-01,5.265e+00
8.962e-01,6.028e+00
8.977e-01,6.751e+00
8.992e-01,7.851e+00
9.007e-01,8.913e+00
9.022e-01,9.862e+00
9.037e-01,1.150e+01
9.053e-01,1.380e+01
9.068e-01,1.490e+01
9.083e-01,1.680e+01
9.098e-01,1.826e+01
9.113e-01,2.049e+01
9.128e-01,2.239e+01
9.144e-01,2.643e+01
9.159e-01,2.663e+01
9.174e-01,2.884e+01
9.189e-01,3.042e+01
9.204e-01,3.222e+01
9.219e-01,3.354e+01
9.234e-01,3.646e+01
9.250e-01,3.363e+01
9.265e-01,3.352e+01
9.280e-01,3.165e+01
9.295e-01,2.897e+01
9.310e-01,2.660e+01
9.325e-01,2.313e+01
9.341e-01,2.046e+01
9.356e-01,1.534e+01
9.371e-01,1.147e+01
9.386e-01,8.340e+00
9.401e-01,5.722e+00
9.416e-01,3.345e+00
9.432e-01,2.007e+00
9.447e-01,1.036e+00
9.462e-01,4.889e-01
9.477e-01,2.155e-01
9.492e-01,1.061e-01
9.507e-01,2.573e-02
9.522e-01,3.217e-03
9.538e-01,6.433e-03
9.553e-01,0.000e+00
9.568e-01,0.000e+00
9.583e-01,0.000e+00
9.598e-01,0.000e+00
9.613e-01,0.000e+00
9.629e-01,0.000e+00
9.644e-01,0.000e+00
9.659e-01,0.000e+00
9.674e-01,0.000e+00
9.689e-01,0.000e+00
9.704e-01,0.000e+00
9.720e-01,0.000e+00
9.735e-01,0.000e+00
9.750e-01,0.000e+00
9.765e-01,0.000e+00
9.780e-01,0.000e+00
9.795e-01,0.000e+00
9.811e-01,0.000e+00
9.826e-01,0.000e+00
9.841e-01,0.000e+00
9.856e-01,0.000e+00
9.871e-01,0.000e+00
9.886e-01,0.000e+00
9.901e-01,0.000e+00
9.917e-01,0.000e+00
9.932e-01,0.000e+00
9.947e-01,0.000e+00
9.962e-01,0.000e+00
9.977e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_4.csv <==
transmittance,probability_density
1.950e-03,0.000e+00
5.850e-03,0.000e+00
9.750e-03,0.000e+00
1.365e-02,0.000e+00
1.755e-02,0.000e+00
2.145e-02,0.000e+00
2.535e-02,0.000e+00
2.925e-02,0.000e+00
3.315e-02,2.564e-03
3.705e-02,0.000e+00
4.095e-02,0.000e+00
4.485e-02,2.564e-03
4.875e-02,0.000e+00
5.265e-02,0.000e+00
5.655e-02,7.692e-03
6.045e-02,5.128e-03
6.435e-02,1.026e-02
6.825e-02,2.308e-02
7.215e-02,1.538e-02
7.605e-02,2.051e-02
7.995e-02,1.282e-02
8.385e-02,2.564e-02
8.775e-02,2.308e-02
9.165e-02,5.128e-02
9.555e-02,4.615e-02
9.945e-02,5.128e-02
1.034e-01,6.410e-02
1.073e-01,7.692e-02
1.112e-01,6.923e-02
1.151e-01,1.179e-01
1.190e-01,1.128e-01
1.229e-01,1.436e-01
1.268e-01,1.282e-01
1.307e-01,1.769e-01
1.346e-01,1.718e-01
1.385e-01,1.718e-01
1.424e-01,1.795e-01
1.463e-01,2.128e-01
1.502e-01,2.154e-01
1.541e-01,2.667e-01
1.580e-01,2.692e-01
1.619e-01,2.974e-01
1.658e-01,3.436e-01
1.697e-01,3.590e-01
1.736e-01,4.103e-01
1.775e-01,3.077e-01
1.814e-01,5.000e-01
1.853e-01,5.102e-01
1.892e-01,5.231e-01
1.931e-01,5.692e-01
1.970e-01,5.923e-01
2.009e-01,6.102e-01
2.048e-01,6.410e-01
2.087e-01,7.667e-01
2.126e-01,6.487e-01
2.165e-01,6.718e-01
2.204e-01,7.795e-01
2.243e-01,8.308e-01
2.282e-01,9.282e-01
2.321e-01,8.256e-01
2.360e-01,9.359e-01
2.399e-01,9.564e-01
2.438e-01,1.033e+00
2.477e-01,1.108e+00
2.516e-01,1.274e+00
2.555e-01,1.295e+00
2.594e-01,1.290e+00
2.633e-01,1.295e+00
2.672e-01,1.403e+00
2.711e-01,1.462e+00
2.750e-01,1.462e+00
2.789e-01,1.551e+00
2.828e-01,1.610e+00
2.867e-01,1.800e+00
2.906e-01,1.710e+00
2.945e-01,1.833e+00
2.984e-01,1.779e+00
3.023e-01,2.028e+00
3.062e-01,1.979e+00
3.101e-01,2.067e+00
3.140e-01,2.151e+00
3.179e-01,2.185e+00
3.218e-01,2.203e+00
3.257e-01,2.256e+00
3.296e-01,2.418e+00
3.335e-01,2.536e+00
3.374e-01,2.559e+00
3.413e-01,2.585e+00
3.452e-01,2.605e+00
3.491e-01,2.677e+00
3.530e-01,2.713e+00
3.569e-01,2.767e+00
3.608e-01,3.020e+00
3.647e-01,3.049e+00
3.686e-01,3.038e+00
3.725e-01,3.064e+00
3.764e-01,3.092e+00
3.803e-01,3.333e+00
3.842e-01,3.333e+00
3.881e-01,3.515e+00
3.920e-01,3.241e+00
3.959e-01,3.636e+00
3.998e-01,3.826e+00
4.037e-01,3.661e+00
4.076e-01,3.505e+00
4.115e-01,3.587e+00
4.154e-01,3.597e+00
4.193e-01,3.613e+00
4.232e-01,3.661e+00
4.271e-01,3.797e+00
4.310e-01,3.692e+00
4.349e-01,3.808e+00
4.388e-01,3.608e+00
4.427e-01,3.654e+00
4.466e-01,3.756e+00
4.505e-01,3.859e+00
4.544e-01,3.877e+00
4.583e-01,3.805e+00
4.622e-01,3.646e+00
4.661e-01,3.879e+00
4.700e-01,3.690e+00
4.739e-01,3.505e+00
4.778e-01,3.649e+00
4.817e-01,3.556e+00
4.856e-01,3.520e+00
4.895e-01,3.426e+00
4.934e-01,3.441e+00
4.973e-01,3.192e+00
5.012e-01,3.351e+00
5.051e-01,3.192e+00
5.090e-01,3.085e+00
5.129e-01,2.969e+00
5.168e-01,2.897e+00
5.207e-01,2.869e+00
5.246e-01,2.767e+00
5.285e-01,2.592e+00
5.324e-01,2.428e+00
5.363e-01,2.333e+00
5.402e-01,2.331e+00
5.441e-01,2.174e+00
5.480e-01,2.067e+00
5.519e-01,1.979e+00
5.558e-01,1.785e+00
5.597e-01,1.738e+00
5.636e-01,1.549e+00
5.675e-01,1.559e+00
5.714e-01,1.351e+00
5.753e-01,1.172e+00
5.792e-01,1.085e+00
5.831e-01,1.033e+00
5.870e-01,9.256e-01
5.909e-01,8.820e-01
5.948e-01,8.308e-01
5.987e-01,6.974e-01
6.026e-01,5.333e-01
6.065e-01,5.231e-01
6.104e-01,4.897e-01
6.143e-01,3.897e-01
6.182e-01,3.897e-01
6.221e-01,3.487e-01
6.260e-01,2.846e-01
6.299e-01,2.641e-01
6.338e-01,2.000e-01
6.377e-01,1.769e-01
6.416e-01,1.333e-01
6.455e-01,1.154e-01
6.494e-01,1.231e-01
6.533e-01,5.897e-02
6.572e-01,7.692e-02
6.611e-01,5.641e-02
6.650e-01,2.564e-02
6.689e-01,3.846e-02
6.728e-01,2.308e-02
6.767e-01,2.051e-02
6.806e-01,1.795e-02
6.845e-01,7.692e-03
6.884e-01,5.128e-03
6.923e-01,5.128e-03
6.962e-01,2.564e-03
7.001e-01,0.000e+00
7.040e-01,2.564e-03
7.079e-01,2.564e-03
7.118e-01,0.000e+00
7.157e-01,0.000e+00
7.196e-01,0.000e+00
7.235e-01,0.000e+00
7.274e-01,0.000e+00
7.313e-01,0.000e+00
7.352e-01,0.000e+00
7.391e-01,0.000e+00
7.430e-01,0.000e+00
7.469e-01,0.000e+00
7.508e-01,0.000e+00
7.547e-01,0.000e+00
7.586e-01,0.000e+00
7.625e-01,0.000e+00
7.664e-01,0.000e+00
7.703e-01,0.000e+00
7.742e-01,0.000e+00
7.781e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_41.csv <==
transmittance,probability_density
7.187e-01,0.000e+00
7.201e-01,0.000e+00
7.215e-01,0.000e+00
7.229e-01,0.000e+00
7.243e-01,0.000e+00
7.258e-01,0.000e+00
7.272e-01,0.000e+00
7.286e-01,0.000e+00
7.300e-01,0.000e+00
7.314e-01,0.000e+00
7.328e-01,0.000e+00
7.342e-01,0.000e+00
7.356e-01,0.000e+00
7.370e-01,0.000e+00
7.384e-01,0.000e+00
7.399e-01,0.000e+00
7.413e-01,0.000e+00
7.427e-01,0.000e+00
7.441e-01,0.000e+00
7.455e-01,0.000e+00
7.469e-01,0.000e+00
7.483e-01,0.000e+00
7.497e-01,0.000e+00
7.511e-01,0.000e+00
7.525e-01,0.000e+00
7.540e-01,0.000e+00
7.554e-01,0.000e+00
7.568e-01,0.000e+00
7.582e-01,0.000e+00
7.596e-01,0.000e+00
7.610e-01,0.000e+00
7.624e-01,0.000e+00
7.638e-01,0.000e+00
7.652e-01,0.000e+00
7.666e-01,0.000e+00
7.681e-01,0.000e+00
7.695e-01,0.000e+00
7.709e-01,0.000e+00
7.723e-01,0.000e+00
7.737e-01,0.000e+00
7.751e-01,0.000e+00
7.765e-01,0.000e+00
7.779e-01,0.000e+00
7.793e-01,0.000e+00
7.807e-01,0.000e+00
7.822e-01,0.000e+00
7.836e-01,0.000e+00
7.850e-01,0.000e+00
7.864e-01,0.000e+00
7.878e-01,0.000e+00
7.892e-01,3.458e-03
7.906e-01,0.000e+00
7.920e-01,3.458e-03
7.934e-01,0.000e+00
7.948e-01,0.000e+00
7.963e-01,0.000e+00
7.977e-01,0.000e+00
7.991e-01,0.000e+00
8.005e-01,0.000e+00
8.019e-01,0.000e+00
8.033e-01,0.000e+00
8.047e-01,0.000e+00
8.061e-01,0.000e+00
8.075e-01,3.458e-03
8.089e-01,0.000e+00
8.104e-01,3.458e-03
8.118e-01,0.000e+00
8.132e-01,0.000e+00
8.146e-01,3.458e-03
8.160e-01,3.458e-03
8.174e-01,3.458e-03
8.188e-01,3.458e-03
8.202e-01,3.458e-03
8.216e-01,6.916e-03
8.230e-01,1.037e-02
8.245e-01,6.916e-03
8.259e-01,6.916e-03
8.273e-01,3.458e-03
8.287e-01,3.458e-03
8.301e-01,1.383e-02
8.315e-01,1.383e-02
8.329e-01,3.458e-03
8.343e-01,6.916e-03
8.357e-01,2.075e-02
8.371e-01,1.383e-02
8.386e-01,1.729e-02
8.400e-01,6.916e-03
8.414e-01,1.729e-02
8.428e-01,2.075e-02
8.442e-01,3.458e-03
8.456e-01,3.804e-02
8.470e-01,2.075e-02
8.484e-01,2.421e-02
8.498e-01,3.112e-02
8.512e-01,2.421e-02
8.527e-01,1.729e-02
8.541e-01,4.150e-02
8.555e-01,4.496e-02
8.569e-01,6.570e-02
8.583e-01,5.187e-02
8.597e-01,3.458e-02
8.611e-01,6.916e-02
8.625e-01,6.916e-02
8.639e-01,6.570e-02
8.653e-01,8.991e-02
8.668e-01,1.176e-01
8.682e-01,1.522e-01
8.696e-01,1.279e-01
8.710e-01,1.072e-01
8.724e-01,1.902e-01
8.738e-01,1.902e-01
8.752e-01,1.902e-01
8.766e-01,2.282e-01
8.780e-01,3.043e-01
8.794e-01,2.766e-01
8.809e-01,3.181e-01
8.823e-01,4.150e-01
8.837e-01,4.115e-01
8.851e-01,6.743e-01
8.865e-01,7.366e-01
8.879e-01,7.919e-01
8.893e-01,8.576e-01
8.907e-01,9.337e-01
8.921e-01,1.093e+00
8.935e-01,1.338e+00
8.950e-01,1.535e+00
8.964e-01,1.833e+00
8.978e-01,2.037e+00
8.992e-01,2.559e+00
9.006e-01,2.849e+00
9.020e-01,3.617e+00
9.034e-01,3.783e+00
9.048e-01,4.724e+00
9.062e-01,5.322e+00
9.076e-01,6.211e+00
9.091e-01,7.034e+00
9.105e-01,8.552e+00
9.119e-01,9.856e+00
9.133e-01,1.116e+01
9.147e-01,1.282e+01
9.161e-01,1.639e+01
9.175e-01,1.697e+01
9.189e-01,1.948e+01
9.203e-01,2.217e+01
9.217e-01,2.493e+01
9.232e-01,2.683e+01
9.246e-01,2.967e+01
9.260e-01,3.281e+01
9.274e-01,3.482e+01
9.288e-01,3.706e+01
9.302e-01,4.188e+01
9.316e-01,3.991e+01
9.330e-01,3.961e+01
9.344e-01,3.898e+01
9.358e-01,3.703e+01
9.373e-01,3.354e+01
9.387e-01,3.014e+01
9.401e-01,2.614e+01
9.415e-01,2.051e+01
9.429e-01,1.619e+01
9.443e-01,1.215e+01
9.457e-01,7.670e+00
9.471e-01,5.032e+00
9.485e-01,2.528e+00
9.499e-01,1.397e+00
9.514e-01,7.055e-01
9.528e-01,2.594e-01
9.542e-01,1.349e-01
9.556e-01,2.075e-02
9.570e-01,1.037e-02
9.584e-01,6.916e-03
9.598e-01,0.000e+00
9.612e-01,0.000e+00
9.626e-01,0.000e+00
9.640e-01,0.000e+00
9.655e-01,0.000e+00
9.669e-01,0.000e+00
9.683e-01,0.000e+00
9.697e-01,0.000e+00
9.711e-01,0.000e+00
9.725e-01,0.000e+00
9.739e-01,0.000e+00
9.753e-01,0.000e+00
9.767e-01,0.000e+00
9.781e-01,0.000e+00
9.796e-01,0.000e+00
9.810e-01,0.000e+00
9.824e-01,0.000e+00
9.838e-01,0.000e+00
9.852e-01,0.000e+00
9.866e-01,0.000e+00
9.880e-01,0.000e+00
9.894e-01,0.000e+00
9.908e-01,0.000e+00
9.922e-01,0.000e+00
9.937e-01,0.000e+00
9.951e-01,0.000e+00
9.965e-01,0.000e+00
9.979e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_42.csv <==
transmittance,probability_density
7.237e-01,0.000e+00
7.251e-01,0.000e+00
7.265e-01,0.000e+00
7.278e-01,0.000e+00
7.292e-01,0.000e+00
7.306e-01,0.000e+00
7.320e-01,0.000e+00
7.334e-01,0.000e+00
7.348e-01,0.000e+00
7.362e-01,0.000e+00
7.375e-01,0.000e+00
7.389e-01,0.000e+00
7.403e-01,0.000e+00
7.417e-01,0.000e+00
7.431e-01,0.000e+00
7.445e-01,0.000e+00
7.459e-01,0.000e+00
7.472e-01,0.000e+00
7.486e-01,0.000e+00
7.500e-01,0.000e+00
7.514e-01,0.000e+00
7.528e-01,0.000e+00
7.542e-01,0.000e+00
7.555e-01,0.000e+00
7.569e-01,0.000e+00
7.583e-01,0.000e+00
7.597e-01,0.000e+00
7.611e-01,0.000e+00
7.625e-01,0.000e+00
7.639e-01,0.000e+00
7.652e-01,0.000e+00
7.666e-01,0.000e+00
7.680e-01,0.000e+00
7.694e-01,0.000e+00
7.708e-01,0.000e+00
7.722e-01,0.000e+00
7.736e-01,0.000e+00
7.749e-01,0.000e+00
7.763e-01,0.000e+00
7.777e-01,0.000e+00
7.791e-01,0.000e+00
7.805e-01,0.000e+00
7.819e-01,0.000e+00
7.832e-01,0.000e+00
7.846e-01,0.000e+00
7.860e-01,0.000e+00
7.874e-01,0.000e+00
7.888e-01,0.000e+00
7.902e-01,0.000e+00
7.916e-01,0.000e+00
7.929e-01,0.000e+00
7.943e-01,0.000e+00
7.957e-01,3.521e-03
7.971e-01,0.000e+00
7.985e-01,0.000e+00
7.999e-01,0.000e+00
8.013e-01,3.521e-03
8.026e-01,0.000e+00
8.040e-01,0.000e+00
8.054e-01,0.000e+00
8.068e-01,0.000e+00
8.082e-01,0.000e+00
8.096e-01,0.000e+00
8.109e-01,0.000e+00
8.123e-01,0.000e+00
8.137e-01,0.000e+00
8.151e-01,0.000e+00
8.165e-01,0.000e+00
8.179e-01,0.000e+00
8.193e-01,7.041e-03
8.206e-01,0.000e+00
8.220e-01,0.000e+00
8.234e-01,0.000e+00
8.248e-01,0.000e+00
8.262e-01,0.000e+00
8.276e-01,3.521e-03
8.290e-01,7.041e-03
8.303e-01,3.521e-03
8.317e-01,3.521e-03
8.331e-01,0.000e+00
8.345e-01,1.408e-02
8.359e-01,7.041e-03
8.373e-01,3.521e-03
8.386e-01,1.408e-02
8.400e-01,3.521e-03
8.414e-01,3.521e-03
8.428e-01,3.521e-03
8.442e-01,1.056e-02
8.456e-01,2.464e-02
8.470e-01,1.056e-02
8.483e-01,1.408e-02
8.497e-01,1.760e-02
8.511e-01,7.041e-03
8.525e-01,1.408e-02
8.539e-01,1.408e-02
8.553e-01,2.112e-02
8.567e-01,1.760e-02
8.580e-01,2.112e-02
8.594e-01,3.168e-02
8.608e-01,3.873e-02
8.622e-01,4.225e-02
8.636e-01,5.281e-02
8.650e-01,2.464e-02
8.663e-01,5.281e-02
8.677e-01,5.633e-02
8.691e-01,5.985e-02
8.705e-01,3.873e-02
8.719e-01,6.689e-02
8.733e-01,9.505e-02
8.747e-01,1.303e-01
8.760e-01,1.373e-01
8.774e-01,9.505e-02
8.788e-01,1.514e-01
8.802e-01,1.267e-01
8.816e-01,1.584e-01
8.830e-01,2.464e-01
8.844e-01,2.570e-01
8.857e-01,2.711e-01
8.871e-01,2.816e-01
8.885e-01,3.309e-01
8.899e-01,4.401e-01
8.913e-01,5.633e-01
8.927e-01,5.386e-01
8.940e-01,7.640e-01
8.954e-01,9.083e-01
8.968e-01,9.153e-01
8.982e-01,1.032e+00
8.996e-01,1.366e+00
9.010e-01,1.447e+00
9.024e-01,1.785e+00
9.037e-01,2.204e+00
9.051e-01,2.623e+00
9.065e-01,2.985e+00
9.079e-01,3.292e+00
9.093e-01,4.267e+00
9.107e-01,4.735e+00
9.121e-01,5.943e+00
9.134e-01,6.854e+00
9.148e-01,8.094e+00
9.162e-01,9.034e+00
9.176e-01,1.130e+01
9.190e-01,1.295e+01
9.204e-01,1.505e+01
9.217e-01,1.773e+01
9.231e-01,1.999e+01
9.245e-01,2.341e+01
9.259e-01,2.443e+01
9.273e-01,2.929e+01
9.287e-01,3.182e+01
9.301e-01,3.540e+01
9.314e-01,3.851e+01
9.328e-01,4.104e+01
9.342e-01,4.261e+01
9.356e-01,4.082e+01
9.370e-01,4.324e+01
9.384e-01,4.282e+01
9.398e-01,3.979e+01
9.411e-01,3.549e+01
9.425e-01,3.138e+01
9.439e-01,2.410e+01
9.453e-01,2.001e+01
9.467e-01,1.487e+01
9.481e-01,9.949e+00
9.494e-01,6.605e+00
9.508e-01,3.415e+00
9.522e-01,1.785e+00
9.536e-01,8.766e-01
9.550e-01,3.485e-01
9.564e-01,1.584e-01
9.578e-01,3.873e-02
9.591e-01,1.056e-02
9.605e-01,7.041e-03
9.619e-01,0.000e+00
9.633e-01,0.000e+00
9.647e-01,0.000e+00
9.661e-01,0.000e+00
9.675e-01,0.000e+00
9.688e-01,0.000e+00
9.702e-01,0.000e+00
9.716e-01,0.000e+00
9.730e-01,0.000e+00
9.744e-01,0.000e+00
9.758e-01,0.000e+00
9.771e-01,0.000e+00
9.785e-01,0.000e+00
9.799e-01,0.000e+00
9.813e-01,0.000e+00
9.827e-01,0.000e+00
9.841e-01,0.000e+00
9.855e-01,0.000e+00
9.868e-01,0.000e+00
9.882e-01,0.000e+00
9.896e-01,0.000e+00
9.910e-01,0.000e+00
9.924e-01,0.000e+00
9.938e-01,0.000e+00
9.952e-01,0.000e+00
9.965e-01,0.000e+00
9.979e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_43.csv <==
transmittance,probability_density
7.264e-01,0.000e+00
7.278e-01,0.000e+00
7.292e-01,0.000e+00
7.305e-01,0.000e+00
7.319e-01,0.000e+00
7.333e-01,0.000e+00
7.346e-01,0.000e+00
7.360e-01,0.000e+00
7.374e-01,0.000e+00
7.388e-01,0.000e+00
7.401e-01,0.000e+00
7.415e-01,0.000e+00
7.429e-01,0.000e+00
7.442e-01,0.000e+00
7.456e-01,0.000e+00
7.470e-01,0.000e+00
7.484e-01,0.000e+00
7.497e-01,0.000e+00
7.511e-01,0.000e+00
7.525e-01,0.000e+00
7.538e-01,0.000e+00
7.552e-01,0.000e+00
7.566e-01,0.000e+00
7.580e-01,0.000e+00
7.593e-01,0.000e+00
7.607e-01,0.000e+00
7.621e-01,0.000e+00
7.634e-01,0.000e+00
7.648e-01,0.000e+00
7.662e-01,0.000e+00
7.676e-01,0.000e+00
7.689e-01,0.000e+00
7.703e-01,0.000e+00
7.717e-01,0.000e+00
7.730e-01,0.000e+00
7.744e-01,0.000e+00
7.758e-01,0.000e+00
7.772e-01,0.000e+00
7.785e-01,0.000e+00
7.799e-01,0.000e+00
7.813e-01,0.000e+00
7.826e-01,0.000e+00
7.840e-01,0.000e+00
7.854e-01,0.000e+00
7.868e-01,0.000e+00
7.881e-01,0.000e+00
7.895e-01,0.000e+00
7.909e-01,0.000e+00
7.922e-01,0.000e+00
7.936e-01,0.000e+00
7.950e-01,0.000e+00
7.964e-01,0.000e+00
7.977e-01,3.556e-03
7.991e-01,0.000e+00
8.005e-01,0.000e+00
8.018e-01,0.000e+00
8.032e-01,0.000e+00
8.046e-01,0.000e+00
8.060e-01,0.000e+00
8.073e-01,0.000e+00
8.087e-01,0.000e+00
8.101e-01,0.000e+00
8.114e-01,0.000e+00
8.128e-01,0.000e+00
8.142e-01,3.556e-03
8.156e-01,0.000e+00
8.169e-01,0.000e+00
8.183e-01,0.000e+00
8.197e-01,0.000e+00
8.210e-01,0.000e+00
8.224e-01,0.000e+00
8.238e-01,0.000e+00
8.252e-01,0.000e+00
8.265e-01,0.000e+00
8.279e-01,3.556e-03
8.293e-01,3.556e-03
8.306e-01,0.000e+00
8.320e-01,0.000e+00
8.334e-01,0.000e+00
8.348e-01,0.000e+00
8.361e-01,3.556e-03
8.375e-01,0.000e+00
8.389e-01,3.556e-03
8.402e-01,3.556e-03
8.416e-01,1.067e-02
8.430e-01,3.556e-03
8.444e-01,0.000e+00
8.457e-01,7.111e-03
8.471e-01,3.556e-03
8.485e-01,1.067e-02
8.498e-01,7.111e-03
8.512e-01,3.556e-03
8.526e-01,0.000e+00
8.539e-01,1.067e-02
8.553e-01,1.067e-02
8.567e-01,1.067e-02
8.581e-01,2.489e-02
8.594e-01,1.067e-02
8.608e-01,7.111e-03
8.622e-01,2.489e-02
8.635e-01,1.422e-02
8.649e-01,2.489e-02
8.663e-01,2.844e-02
8.677e-01,2.489e-02
8.690e-01,2.133e-02
8.704e-01,2.133e-02
8.718e-01,6.044e-02
8.731e-01,6.756e-02
8.745e-01,4.267e-02
8.759e-01,2.844e-02
8.773e-01,4.622e-02
8.786e-01,8.889e-02
8.800e-01,4.978e-02
8.814e-01,1.138e-01
8.827e-01,1.244e-01
8.841e-01,1.067e-01
8.855e-01,9.955e-02
8.869e-01,1.316e-01
8.882e-01,1.884e-01
8.896e-01,2.098e-01
8.910e-01,2.062e-01
8.923e-01,2.702e-01
8.937e-01,3.164e-01
8.951e-01,3.129e-01
8.965e-01,4.124e-01
8.978e-01,5.084e-01
8.992e-01,6.151e-01
9.006e-01,7.182e-01
9.019e-01,9.031e-01
9.033e-01,1.013e+00
9.047e-01,1.063e+00
9.061e-01,1.525e+00
9.074e-01,1.721e+00
9.088e-01,1.884e+00
9.102e-01,2.396e+00
9.115e-01,2.894e+00
9.129e-01,3.566e+00
9.143e-01,3.794e+00
9.157e-01,4.843e+00
9.170e-01,6.052e+00
9.184e-01,6.891e+00
9.198e-01,8.491e+00
9.211e-01,1.032e+01
9.225e-01,1.221e+01
9.239e-01,1.341e+01
9.253e-01,1.675e+01
9.266e-01,1.951e+01
9.280e-01,2.129e+01
9.294e-01,2.603e+01
9.307e-01,3.021e+01
9.321e-01,3.332e+01
9.335e-01,3.420e+01
9.349e-01,4.095e+01
9.362e-01,4.334e+01
9.376e-01,4.339e+01
9.390e-01,4.761e+01
9.403e-01,4.674e+01
9.417e-01,4.674e+01
9.431e-01,4.038e+01
9.445e-01,3.810e+01
9.458e-01,3.372e+01
9.472e-01,2.486e+01
9.486e-01,2.042e+01
9.499e-01,1.407e+01
9.513e-01,9.276e+00
9.527e-01,5.323e+00
9.541e-01,2.777e+00
9.554e-01,1.323e+00
9.568e-01,5.547e-01
9.582e-01,2.311e-01
9.595e-01,6.756e-02
9.609e-01,1.778e-02
9.623e-01,7.111e-03
9.637e-01,0.000e+00
9.650e-01,0.000e+00
9.664e-01,0.000e+00
9.678e-01,0.000e+00
9.691e-01,0.000e+00
9.705e-01,0.000e+00
9.719e-01,0.000e+00
9.733e-01,0.000e+00
9.746e-01,0.000e+00
9.760e-01,0.000e+00
9.774e-01,0.000e+00
9.787e-01,0.000e+00
9.801e-01,0.000e+00
9.815e-01,0.000e+00
9.829e-01,0.000e+00
9.842e-01,0.000e+00
9.856e-01,0.000e+00
9.870e-01,0.000e+00
9.883e-01,0.000e+00
9.897e-01,0.000e+00
9.911e-01,0.000e+00
9.925e-01,0.000e+00
9.938e-01,0.000e+00
9.952e-01,0.000e+00
9.966e-01,0.000e+00
9.979e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_44.csv <==
transmittance,probability_density
7.288e-01,0.000e+00
7.301e-01,0.000e+00
7.315e-01,0.000e+00
7.328e-01,0.000e+00
7.342e-01,0.000e+00
7.356e-01,0.000e+00
7.369e-01,0.000e+00
7.383e-01,0.000e+00
7.396e-01,0.000e+00
7.410e-01,0.000e+00
7.424e-01,0.000e+00
7.437e-01,0.000e+00
7.451e-01,0.000e+00
7.464e-01,0.000e+00
7.478e-01,0.000e+00
7.492e-01,0.000e+00
7.505e-01,0.000e+00
7.519e-01,0.000e+00
7.532e-01,0.000e+00
7.546e-01,0.000e+00
7.560e-01,0.000e+00
7.573e-01,0.000e+00
7.587e-01,0.000e+00
7.600e-01,0.000e+00
7.614e-01,0.000e+00
7.628e-01,0.000e+00
7.641e-01,0.000e+00
7.655e-01,0.000e+00
7.668e-01,0.000e+00
7.682e-01,0.000e+00
7.696e-01,0.000e+00
7.709e-01,0.000e+00
7.723e-01,0.000e+00
7.736e-01,0.000e+00
7.750e-01,0.000e+00
7.764e-01,0.000e+00
7.777e-01,0.000e+00
7.791e-01,0.000e+00
7.804e-01,0.000e+00
7.818e-01,0.000e+00
7.832e-01,0.000e+00
7.845e-01,0.000e+00
7.859e-01,0.000e+00
7.872e-01,0.000e+00
7.886e-01,0.000e+00
7.900e-01,0.000e+00
7.913e-01,0.000e+00
7.927e-01,0.000e+00
7.940e-01,0.000e+00
7.954e-01,0.000e+00
7.967e-01,0.000e+00
7.981e-01,0.000e+00
7.995e-01,0.000e+00
8.008e-01,3.586e-03
8.022e-01,0.000e+00
8.035e-01,0.000e+00
8.049e-01,0.000e+00
8.063e-01,0.000e+00
8.076e-01,0.000e+00
8.090e-01,0.000e+00
8.103e-01,0.000e+00
8.117e-01,0.000e+00
8.131e-01,0.000e+00
8.144e-01,0.000e+00
8.158e-01,0.000e+00
8.171e-01,0.000e+00
8.185e-01,0.000e+00
8.199e-01,0.000e+00
8.212e-01,0.000e+00
8.226e-01,3.586e-03
8.239e-01,0.000e+00
8.253e-01,0.000e+00
8.267e-01,0.000e+00
8.280e-01,0.000e+00
8.294e-01,0.000e+00
8.307e-01,0.000e+00
8.321e-01,0.000e+00
8.335e-01,0.000e+00
8.348e-01,0.000e+00
8.362e-01,3.586e-03
8.375e-01,0.000e+00
8.389e-01,0.000e+00
8.403e-01,0.000e+00
8.416e-01,3.586e-03
8.430e-01,0.000e+00
8.443e-01,3.586e-03
8.457e-01,0.000e+00
8.471e-01,3.586e-03
8.484e-01,0.000e+00
8.498e-01,1.076e-02
8.511e-01,3.586e-03
8.525e-01,3.586e-03
8.538e-01,3.586e-03
8.552e-01,0.000e+00
8.566e-01,3.586e-03
8.579e-01,3.586e-03
8.593e-01,3.586e-03
8.606e-01,7.173e-03
8.620e-01,1.435e-02
8.634e-01,3.586e-03
8.647e-01,1.076e-02
8.661e-01,7.173e-03
8.674e-01,2.152e-02
8.688e-01,1.435e-02
8.702e-01,7.173e-03
8.715e-01,1.435e-02
8.729e-01,1.435e-02
8.742e-01,3.228e-02
8.756e-01,3.228e-02
8.770e-01,7.173e-02
8.783e-01,1.793e-02
8.797e-01,1.435e-02
8.810e-01,3.228e-02
8.824e-01,6.097e-02
8.838e-01,4.662e-02
8.851e-01,4.304e-02
8.865e-01,8.607e-02
8.878e-01,6.456e-02
8.892e-01,8.966e-02
8.906e-01,1.255e-01
8.919e-01,1.219e-01
8.933e-01,1.399e-01
8.946e-01,1.829e-01
8.960e-01,1.578e-01
8.974e-01,2.188e-01
8.987e-01,2.582e-01
9.001e-01,2.797e-01
9.014e-01,3.658e-01
9.028e-01,3.694e-01
9.042e-01,5.595e-01
9.055e-01,6.133e-01
9.069e-01,7.639e-01
9.082e-01,9.217e-01
9.096e-01,1.087e+00
9.109e-01,1.316e+00
9.123e-01,1.485e+00
9.137e-01,1.973e+00
9.150e-01,2.424e+00
9.164e-01,2.557e+00
9.177e-01,3.465e+00
9.191e-01,3.834e+00
9.205e-01,4.989e+00
9.218e-01,6.370e+00
9.232e-01,7.101e+00
9.245e-01,9.163e+00
9.259e-01,1.052e+01
9.273e-01,1.340e+01
9.286e-01,1.616e+01
9.300e-01,1.733e+01
9.313e-01,2.229e+01
9.327e-01,2.424e+01
9.341e-01,3.026e+01
9.354e-01,3.470e+01
9.368e-01,3.563e+01
9.381e-01,4.270e+01
9.395e-01,4.329e+01
9.409e-01,4.997e+01
9.422e-01,4.783e+01
9.436e-01,5.125e+01
9.449e-01,5.068e+01
9.463e-01,4.322e+01
9.477e-01,4.147e+01
9.490e-01,3.290e+01
9.504e-01,2.738e+01
9.517e-01,2.010e+01
9.531e-01,1.238e+01
9.545e-01,8.482e+00
9.558e-01,4.164e+00
9.572e-01,2.238e+00
9.585e-01,8.823e-01
9.599e-01,3.048e-01
9.613e-01,1.291e-01
9.626e-01,2.869e-02
9.640e-01,1.076e-02
9.653e-01,0.000e+00
9.667e-01,0.000e+00
9.681e-01,0.000e+00
9.694e-01,0.000e+00
9.708e-01,0.000e+00
9.721e-01,0.000e+00
9.735e-01,0.000e+00
9.748e-01,0.000e+00
9.762e-01,0.000e+00
9.776e-01,0.000e+00
9.789e-01,0.000e+00
9.803e-01,0.000e+00
9.816e-01,0.000e+00
9.830e-01,0.000e+00
9.844e-01,0.000e+00
9.857e-01,0.000e+00
9.871e-01,0.000e+00
9.884e-01,0.000e+00
9.898e-01,0.000e+00
9.912e-01,0.000e+00
9.925e-01,0.000e+00
9.939e-01,0.000e+00
9.952e-01,0.000e+00
9.966e-01,0.000e+00
9.980e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_45.csv <==
transmittance,probability_density
2.021e-03,0.000e+00
6.063e-03,0.000e+00
1.010e-02,0.000e+00
1.415e-02,0.000e+00
1.819e-02,0.000e+00
2.223e-02,0.000e+00
2.627e-02,0.000e+00
3.031e-02,0.000e+00
3.436e-02,0.000e+00
3.840e-02,0.000e+00
4.244e-02,0.000e+00
4.648e-02,0.000e+00
5.052e-02,2.474e-03
5.457e-02,0.000e+00
5.861e-02,0.000e+00
6.265e-02,0.000e+00
6.669e-02,2.474e-03
7.073e-02,0.000e+00
7.478e-02,0.000e+00
7.882e-02,4.948e-03
8.286e-02,7.422e-03
8.690e-02,7.422e-03
9.094e-02,2.474e-03
9.499e-02,7.422e-03
9.903e-02,1.484e-02
1.031e-01,1.732e-02
1.071e-01,9.896e-03
1.112e-01,7.422e-03
1.152e-01,2.721e-02
1.192e-01,2.474e-02
1.233e-01,3.464e-02
1.273e-01,2.721e-02
1.314e-01,3.216e-02
1.354e-01,2.969e-02
1.394e-01,3.958e-02
1.435e-01,5.690e-02
1.475e-01,7.422e-02
1.516e-01,6.433e-02
1.556e-01,7.670e-02
1.597e-01,8.907e-02
1.637e-01,9.401e-02
1.677e-01,9.896e-02
1.718e-01,1.163e-01
1.758e-01,1.113e-01
1.799e-01,1.188e-01
1.839e-01,1.385e-01
1.880e-01,1.583e-01
1.920e-01,1.608e-01
1.960e-01,1.707e-01
2.001e-01,2.078e-01
2.041e-01,2.177e-01
2.082e-01,2.053e-01
2.122e-01,2.573e-01
2.162e-01,2.350e-01
2.203e-01,3.241e-01
2.243e-01,3.637e-01
2.284e-01,3.612e-01
2.324e-01,3.563e-01
2.365e-01,3.513e-01
2.405e-01,4.255e-01
2.445e-01,4.181e-01
2.486e-01,5.047e-01
2.526e-01,4.231e-01
2.567e-01,4.775e-01
2.607e-01,5.938e-01
2.647e-01,5.814e-01
2.688e-01,6.457e-01
2.728e-01,5.938e-01
2.769e-01,6.705e-01
2.809e-01,8.065e-01
2.850e-01,8.164e-01
2.890e-01,7.867e-01
2.930e-01,8.288e-01
2.971e-01,9.278e-01
3.011e-01,9.105e-01
3.052e-01,9.995e-01
3.092e-01,1.049e+00
3.133e-01,1.047e+00
3.173e-01,1.089e+00
3.213e-01,1.175e+00
3.254e-01,1.244e+00
3.294e-01,1.395e+00
3.335e-01,1.373e+00
3.375e-01,1.578e+00
3.415e-01,1.514e+00
3.456e-01,1.460e+00
3.496e-01,1.509e+00
3.537e-01,1.653e+00
3.577e-01,1.838e+00
3.618e-01,1.836e+00
3.658e-01,1.895e+00
3.698e-01,2.081e+00
3.739e-01,2.204e+00
3.779e-01,2.021e+00
3.820e-01,2.276e+00
3.860e-01,2.288e+00
3.900e-01,2.301e+00
3.941e-01,2.328e+00
3.981e-01,2.556e+00
4.022e-01,2.563e+00
4.062e-01,2.684e+00
4.103e-01,2.662e+00
4.143e-01,2.952e+00
4.183e-01,2.897e+00
4.224e-01,2.971e+00
4.264e-01,3.142e+00
4.305e-01,3.174e+00
4.345e-01,3.367e+00
4.386e-01,3.159e+00
4.426e-01,3.337e+00
4.466e-01,3.659e+00
4.507e-01,3.412e+00
4.547e-01,3.620e+00
4.588e-01,3.449e+00
4.628e-01,3.889e+00
4.668e-01,3.788e+00
4.709e-01,3.986e+00
4.749e-01,3.798e+00
4.790e-01,3.842e+00
4.830e-01,4.104e+00
4.871e-01,3.936e+00
4.911e-01,4.149e+00
4.951e-01,3.949e+00
4.992e-01,3.902e+00
5.032e-01,4.067e+00
5.073e-01,3.867e+00
5.113e-01,4.198e+00
5.153e-01,4.010e+00
5.194e-01,4.231e+00
5.234e-01,4.090e+00
5.275e-01,3.884e+00
5.315e-01,4.142e+00
5.356e-01,3.610e+00
5.396e-01,3.862e+00
5.436e-01,3.869e+00
5.477e-01,3.694e+00
5.517e-01,3.570e+00
5.558e-01,3.496e+00
5.598e-01,3.560e+00
5.639e-01,3.424e+00
5.679e-01,3.432e+00
5.719e-01,3.149e+00
5.760e-01,3.216e+00
5.800e-01,2.848e+00
5.841e-01,2.657e+00
5.881e-01,2.571e+00
5.921e-01,2.457e+00
5.962e-01,2.420e+00
6.002e-01,2.199e+00
6.043e-01,2.039e+00
6.083e-01,1.917e+00
6.124e-01,1.739e+00
6.164e-01,1.618e+00
6.204e-01,1.420e+00
6.245e-01,1.385e+00
6.285e-01,1.123e+00
6.326e-01,1.022e+00
6.366e-01,9.006e-01
6.406e-01,8.585e-01
6.447e-01,6.532e-01
6.487e-01,7.224e-01
6.528e-01,5.171e-01
6.568e-01,4.156e-01
6.609e-01,4.255e-01
6.649e-01,3.736e-01
6.689e-01,3.389e-01
6.730e-01,2.672e-01
6.770e-01,2.029e-01
6.811e-01,1.509e-01
6.851e-01,1.460e-01
6.892e-01,9.649e-02
6.932e-01,9.401e-02
6.972e-01,7.175e-02
7.013e-01,4.453e-02
7.053e-01,3.711e-02
7.094e-01,2.721e-02
7.134e-01,1.484e-02
7.174e-01,1.979e-02
7.215e-01,7.422e-03
7.255e-01,2.474e-03
7.296e-01,7.422e-03
7.336e-01,2.474e-03
7.377e-01,0.000e+00
7.417e-01,0.000e+00
7.457e-01,0.000e+00
7.498e-01,0.000e+00
7.538e-01,0.000e+00
7.579e-01,0.000e+00
7.619e-01,0.000e+00
7.659e-01,0.000e+00
7.700e-01,0.000e+00
7.740e-01,0.000e+00
7.781e-01,0.000e+00
7.821e-01,0.000e+00
7.862e-01,0.000e+00
7.902e-01,0.000e+00
7.942e-01,0.000e+00
7.983e-01,0.000e+00
8.023e-01,0.000e+00
8.064e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_46.csv <==
transmittance,probability_density
7.338e-01,0.000e+00
7.351e-01,0.000e+00
7.364e-01,0.000e+00
7.378e-01,0.000e+00
7.391e-01,0.000e+00
7.404e-01,0.000e+00
7.418e-01,0.000e+00
7.431e-01,0.000e+00
7.444e-01,0.000e+00
7.458e-01,0.000e+00
7.471e-01,0.000e+00
7.484e-01,0.000e+00
7.498e-01,0.000e+00
7.511e-01,0.000e+00
7.524e-01,0.000e+00
7.538e-01,0.000e+00
7.551e-01,0.000e+00
7.564e-01,0.000e+00
7.578e-01,0.000e+00
7.591e-01,0.000e+00
7.604e-01,0.000e+00
7.618e-01,0.000e+00
7.631e-01,0.000e+00
7.645e-01,0.000e+00
7.658e-01,0.000e+00
7.671e-01,0.000e+00
7.685e-01,0.000e+00
7.698e-01,0.000e+00
7.711e-01,0.000e+00
7.725e-01,0.000e+00
7.738e-01,0.000e+00
7.751e-01,0.000e+00
7.765e-01,0.000e+00
7.778e-01,0.000e+00
7.791e-01,0.000e+00
7.805e-01,0.000e+00
7.818e-01,0.000e+00
7.831e-01,0.000e+00
7.845e-01,0.000e+00
7.858e-01,0.000e+00
7.871e-01,0.000e+00
7.885e-01,0.000e+00
7.898e-01,0.000e+00
7.911e-01,0.000e+00
7.925e-01,0.000e+00
7.938e-01,0.000e+00
7.951e-01,0.000e+00
7.965e-01,0.000e+00
7.978e-01,0.000e+00
7.992e-01,0.000e+00
8.005e-01,0.000e+00
8.018e-01,0.000e+00
8.032e-01,0.000e+00
8.045e-01,0.000e+00
8.058e-01,3.654e-03
8.072e-01,0.000e+00
8.085e-01,0.000e+00
8.098e-01,0.000e+00
8.112e-01,0.000e+00
8.125e-01,0.000e+00
8.138e-01,0.000e+00
8.152e-01,0.000e+00
8.165e-01,0.000e+00
8.178e-01,0.000e+00
8.192e-01,0.000e+00
8.205e-01,0.000e+00
8.218e-01,0.000e+00
8.232e-01,0.000e+00
8.245e-01,0.000e+00
8.258e-01,0.000e+00
8.272e-01,0.000e+00
8.285e-01,0.000e+00
8.298e-01,0.000e+00
8.312e-01,0.000e+00
8.325e-01,0.000e+00
8.338e-01,0.000e+00
8.352e-01,0.000e+00
8.365e-01,0.000e+00
8.379e-01,0.000e+00
8.392e-01,0.000e+00
8.405e-01,3.654e-03
8.419e-01,0.000e+00
8.432e-01,0.000e+00
8.445e-01,0.000e+00
8.459e-01,0.000e+00
8.472e-01,0.000e+00
8.485e-01,0.000e+00
8.499e-01,0.000e+00
8.512e-01,0.000e+00
8.525e-01,3.654e-03
8.539e-01,0.000e+00
8.552e-01,3.654e-03
8.565e-01,0.000e+00
8.579e-01,0.000e+00
8.592e-01,0.000e+00
8.605e-01,3.654e-03
8.619e-01,0.000e+00
8.632e-01,0.000e+00
8.645e-01,3.654e-03
8.659e-01,0.000e+00
8.672e-01,7.307e-03
8.685e-01,0.000e+00
8.699e-01,3.654e-03
8.712e-01,0.000e+00
8.726e-01,1.096e-02
8.739e-01,7.307e-03
8.752e-01,0.000e+00
8.766e-01,3.654e-03
8.779e-01,3.654e-03
8.792e-01,1.827e-02
8.806e-01,2.192e-02
8.819e-01,1.096e-02
8.832e-01,1.096e-02
8.846e-01,1.096e-02
8.859e-01,1.096e-02
8.872e-01,1.827e-02
8.886e-01,2.192e-02
8.899e-01,2.558e-02
8.912e-01,1.827e-02
8.926e-01,3.654e-02
8.939e-01,2.923e-02
8.952e-01,4.384e-02
8.966e-01,4.384e-02
8.979e-01,5.115e-02
8.992e-01,6.577e-02
9.006e-01,8.038e-02
9.019e-01,9.134e-02
9.032e-01,9.134e-02
9.046e-01,1.096e-01
9.059e-01,1.461e-01
9.072e-01,1.900e-01
9.086e-01,2.046e-01
9.099e-01,2.083e-01
9.113e-01,3.215e-01
9.126e-01,3.398e-01
9.139e-01,3.763e-01
9.153e-01,5.554e-01
9.166e-01,6.430e-01
9.179e-01,8.367e-01
9.193e-01,9.828e-01
9.206e-01,1.169e+00
9.219e-01,1.421e+00
9.233e-01,1.867e+00
9.246e-01,2.441e+00
9.259e-01,2.883e+00
9.273e-01,3.672e+00
9.286e-01,4.425e+00
9.299e-01,5.908e+00
9.313e-01,6.788e+00
9.326e-01,8.929e+00
9.339e-01,1.204e+01
9.353e-01,1.367e+01
9.366e-01,1.699e+01
9.379e-01,2.159e+01
9.393e-01,2.472e+01
9.406e-01,2.894e+01
9.419e-01,3.760e+01
9.433e-01,3.999e+01
9.446e-01,4.465e+01
9.460e-01,5.370e+01
9.473e-01,5.426e+01
9.486e-01,5.649e+01
9.500e-01,6.080e+01
9.513e-01,5.391e+01
9.526e-01,4.945e+01
9.540e-01,4.444e+01
9.553e-01,3.326e+01
9.566e-01,2.397e+01
9.580e-01,1.652e+01
9.593e-01,9.277e+00
9.606e-01,4.724e+00
9.620e-01,2.072e+00
9.633e-01,7.526e-01
9.646e-01,2.448e-01
9.660e-01,6.577e-02
9.673e-01,1.461e-02
9.686e-01,3.654e-03
9.700e-01,0.000e+00
9.713e-01,0.000e+00
9.726e-01,0.000e+00
9.740e-01,0.000e+00
9.753e-01,0.000e+00
9.766e-01,0.000e+00
9.780e-01,0.000e+00
9.793e-01,0.000e+00
9.806e-01,0.000e+00
9.820e-01,0.000e+00
9.833e-01,0.000e+00
9.847e-01,0.000e+00
9.860e-01,0.000e+00
9.873e-01,0.000e+00
9.887e-01,0.000e+00
9.900e-01,0.000e+00
9.913e-01,0.000e+00
9.927e-01,0.000e+00
9.940e-01,0.000e+00
9.953e-01,0.000e+00
9.967e-01,0.000e+00
9.980e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_47.csv <==
transmittance,probability_density
7.358e-01,0.000e+00
7.371e-01,0.000e+00
7.384e-01,0.000e+00
7.397e-01,0.000e+00
7.411e-01,0.000e+00
7.424e-01,0.000e+00
7.437e-01,0.000e+00
7.450e-01,0.000e+00
7.463e-01,0.000e+00
7.477e-01,0.000e+00
7.490e-01,0.000e+00
7.503e-01,0.000e+00
7.516e-01,0.000e+00
7.530e-01,0.000e+00
7.543e-01,0.000e+00
7.556e-01,0.000e+00
7.569e-01,0.000e+00
7.583e-01,0.000e+00
7.596e-01,0.000e+00
7.609e-01,0.000e+00
7.622e-01,0.000e+00
7.636e-01,0.000e+00
7.649e-01,0.000e+00
7.662e-01,0.000e+00
7.675e-01,0.000e+00
7.689e-01,0.000e+00
7.702e-01,0.000e+00
7.715e-01,0.000e+00
7.728e-01,0.000e+00
7.742e-01,0.000e+00
7.755e-01,0.000e+00
7.768e-01,0.000e+00
7.781e-01,0.000e+00
7.795e-01,0.000e+00
7.808e-01,0.000e+00
7.821e-01,0.000e+00
7.834e-01,0.000e+00
7.848e-01,0.000e+00
7.861e-01,0.000e+00
7.874e-01,0.000e+00
7.887e-01,0.000e+00
7.901e-01,0.000e+00
7.914e-01,0.000e+00
7.927e-01,0.000e+00
7.940e-01,0.000e+00
7.954e-01,0.000e+00
7.967e-01,0.000e+00
7.980e-01,0.000e+00
7.993e-01,0.000e+00
8.007e-01,0.000e+00
8.020e-01,0.000e+00
8.033e-01,0.000e+00
8.046e-01,0.000e+00
8.060e-01,0.000e+00
8.073e-01,0.000e+00
8.086e-01,3.681e-03
8.099e-01,0.000e+00
8.113e-01,0.000e+00
8.126e-01,0.000e+00
8.139e-01,0.000e+00
8.152e-01,0.000e+00
8.166e-01,0.000e+00
8.179e-01,0.000e+00
8.192e-01,0.000e+00
8.205e-01,0.000e+00
8.218e-01,0.000e+00
8.232e-01,0.000e+00
8.245e-01,0.000e+00
8.258e-01,0.000e+00
8.271e-01,0.000e+00
8.285e-01,0.000e+00
8.298e-01,0.000e+00
8.311e-01,0.000e+00
8.324e-01,0.000e+00
8.338e-01,0.000e+00
8.351e-01,0.000e+00
8.364e-01,0.000e+00
8.377e-01,0.000e+00
8.391e-01,0.000e+00
8.404e-01,0.000e+00
8.417e-01,0.000e+00
8.430e-01,0.000e+00
8.444e-01,0.000e+00
8.457e-01,0.000e+00
8.470e-01,0.000e+00
8.483e-01,0.000e+00
8.497e-01,0.000e+00
8.510e-01,3.681e-03
8.523e-01,0.000e+00
8.536e-01,0.000e+00
8.550e-01,3.681e-03
8.563e-01,0.000e+00
8.576e-01,0.000e+00
8.589e-01,0.000e+00
8.603e-01,0.000e+00
8.616e-01,0.000e+00
8.629e-01,0.000e+00
8.642e-01,0.000e+00
8.656e-01,3.681e-03
8.669e-01,0.000e+00
8.682e-01,3.681e-03
8.695e-01,3.681e-03
8.709e-01,0.000e+00
8.722e-01,0.000e+00
8.735e-01,3.681e-03
8.748e-01,0.000e+00
8.762e-01,7.362e-03
8.775e-01,0.000e+00
8.788e-01,0.000e+00
8.801e-01,7.362e-03
8.815e-01,1.104e-02
8.828e-01,7.362e-03
8.841e-01,2.209e-02
8.854e-01,3.681e-03
8.868e-01,1.104e-02
8.881e-01,3.681e-03
8.894e-01,1.841e-02
8.907e-01,7.362e-03
8.920e-01,1.104e-02
8.934e-01,7.362e-03
8.947e-01,1.472e-02
8.960e-01,2.577e-02
8.973e-01,3.313e-02
8.987e-01,1.841e-02
9.000e-01,5.154e-02
9.013e-01,2.945e-02
9.026e-01,5.890e-02
9.040e-01,4.417e-02
9.053e-01,6.258e-02
9.066e-01,7.362e-02
9.079e-01,1.141e-01
9.093e-01,9.203e-02
9.106e-01,9.939e-02
9.119e-01,1.657e-01
9.132e-01,1.914e-01
9.146e-01,1.951e-01
9.159e-01,2.687e-01
9.172e-01,3.313e-01
9.185e-01,4.197e-01
9.199e-01,4.859e-01
9.212e-01,6.553e-01
9.225e-01,7.951e-01
9.238e-01,9.571e-01
9.252e-01,1.123e+00
9.265e-01,1.517e+00
9.278e-01,1.848e+00
9.291e-01,2.396e+00
9.305e-01,3.313e+00
9.318e-01,3.725e+00
9.331e-01,4.896e+00
9.344e-01,6.096e+00
9.358e-01,8.371e+00
9.371e-01,1.030e+01
9.384e-01,1.332e+01
9.397e-01,1.627e+01
9.411e-01,2.115e+01
9.424e-01,2.461e+01
9.437e-01,2.991e+01
9.450e-01,3.549e+01
9.464e-01,4.565e+01
9.477e-01,4.754e+01
9.490e-01,5.379e+01
9.503e-01,5.796e+01
9.517e-01,6.605e+01
9.530e-01,6.085e+01
9.543e-01,5.770e+01
9.556e-01,5.159e+01
9.570e-01,4.512e+01
9.583e-01,3.200e+01
9.596e-01,2.170e+01
9.609e-01,1.311e+01
9.623e-01,7.627e+00
9.636e-01,3.019e+00
9.649e-01,1.112e+00
9.662e-01,3.571e-01
9.675e-01,1.068e-01
9.689e-01,2.209e-02
9.702e-01,3.681e-03
9.715e-01,0.000e+00
9.728e-01,0.000e+00
9.742e-01,0.000e+00
9.755e-01,0.000e+00
9.768e-01,0.000e+00
9.781e-01,0.000e+00
9.795e-01,0.000e+00
9.808e-01,0.000e+00
9.821e-01,0.000e+00
9.834e-01,0.000e+00
9.848e-01,0.000e+00
9.861e-01,0.000e+00
9.874e-01,0.000e+00
9.887e-01,0.000e+00
9.901e-01,0.000e+00
9.914e-01,0.000e+00
9.927e-01,0.000e+00
9.940e-01,0.000e+00
9.954e-01,0.000e+00
9.967e-01,0.000e+00
9.980e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_48.csv <==
transmittance,probability_density
7.377e-01,0.000e+00
7.390e-01,0.000e+00
7.403e-01,0.000e+00
7.416e-01,0.000e+00
7.429e-01,0.000e+00
7.442e-01,0.000e+00
7.455e-01,0.000e+00
7.469e-01,0.000e+00
7.482e-01,0.000e+00
7.495e-01,0.000e+00
7.508e-01,0.000e+00
7.521e-01,0.000e+00
7.534e-01,0.000e+00
7.548e-01,0.000e+00
7.561e-01,0.000e+00
7.574e-01,0.000e+00
7.587e-01,0.000e+00
7.600e-01,0.000e+00
7.613e-01,0.000e+00
7.626e-01,0.000e+00
7.640e-01,0.000e+00
7.653e-01,0.000e+00
7.666e-01,0.000e+00
7.679e-01,0.000e+00
7.692e-01,0.000e+00
7.705e-01,0.000e+00
7.718e-01,0.000e+00
7.732e-01,0.000e+00
7.745e-01,0.000e+00
7.758e-01,0.000e+00
7.771e-01,0.000e+00
7.784e-01,0.000e+00
7.797e-01,0.000e+00
7.811e-01,0.000e+00
7.824e-01,0.000e+00
7.837e-01,0.000e+00
7.850e-01,0.000e+00
7.863e-01,0.000e+00
7.876e-01,0.000e+00
7.889e-01,0.000e+00
7.903e-01,0.000e+00
7.916e-01,0.000e+00
7.929e-01,0.000e+00
7.942e-01,0.000e+00
7.955e-01,0.000e+00
7.968e-01,0.000e+00
7.981e-01,0.000e+00
7.995e-01,0.000e+00
8.008e-01,0.000e+00
8.021e-01,0.000e+00
8.034e-01,0.000e+00
8.047e-01,0.000e+00
8.060e-01,0.000e+00
8.074e-01,0.000e+00
8.087e-01,0.000e+00
8.100e-01,0.000e+00
8.113e-01,3.708e-03
8.126e-01,0.000e+00
8.139e-01,0.000e+00
8.152e-01,0.000e+00
8.166e-01,0.000e+00
8.179e-01,0.000e+00
8.192e-01,0.000e+00
8.205e-01,0.000e+00
8.218e-01,0.000e+00
8.231e-01,0.000e+00
8.244e-01,0.000e+00
8.258e-01,0.000e+00
8.271e-01,0.000e+00
8.284e-01,0.000e+00
8.297e-01,0.000e+00
8.310e-01,0.000e+00
8.323e-01,0.000e+00
8.337e-01,0.000e+00
8.350e-01,0.000e+00
8.363e-01,0.000e+00
8.376e-01,0.000e+00
8.389e-01,0.000e+00
8.402e-01,0.000e+00
8.415e-01,0.000e+00
8.429e-01,0.000e+00
8.442e-01,0.000e+00
8.455e-01,0.000e+00
8.468e-01,0.000e+00
8.481e-01,0.000e+00
8.494e-01,0.000e+00
8.507e-01,0.000e+00
8.521e-01,0.000e+00
8.534e-01,0.000e+00
8.547e-01,0.000e+00
8.560e-01,0.000e+00
8.573e-01,0.000e+00
8.586e-01,3.708e-03
8.600e-01,0.000e+00
8.613e-01,0.000e+00
8.626e-01,3.708e-03
8.639e-01,0.000e+00
8.652e-01,0.000e+00
8.665e-01,0.000e+00
8.678e-01,0.000e+00
8.692e-01,0.000e+00
8.705e-01,0.000e+00
8.718e-01,0.000e+00
8.731e-01,0.000e+00
8.744e-01,3.708e-03
8.757e-01,7.416e-03
8.770e-01,3.708e-03
8.784e-01,3.708e-03
8.797e-01,0.000e+00
8.810e-01,0.000e+00
8.823e-01,7.416e-03
8.836e-01,3.708e-03
8.849e-01,7.416e-03
8.863e-01,3.708e-03
8.876e-01,1.112e-02
8.889e-01,7.416e-03
8.902e-01,7.416e-03
8.915e-01,3.708e-03
8.928e-01,7.416e-03
8.941e-01,7.416e-03
8.955e-01,7.416e-03
8.968e-01,1.112e-02
8.981e-01,1.854e-02
8.994e-01,1.854e-02
9.007e-01,1.483e-02
9.020e-01,1.854e-02
9.033e-01,2.225e-02
9.047e-01,3.337e-02
9.060e-01,3.337e-02
9.073e-01,4.820e-02
9.086e-01,5.562e-02
9.099e-01,4.450e-02
9.112e-01,7.045e-02
9.126e-01,9.641e-02
9.139e-01,9.641e-02
9.152e-01,1.261e-01
9.165e-01,1.298e-01
9.178e-01,1.631e-01
9.191e-01,1.780e-01
9.204e-01,2.447e-01
9.218e-01,3.152e-01
9.231e-01,3.967e-01
9.244e-01,5.117e-01
9.257e-01,6.192e-01
9.270e-01,7.898e-01
9.283e-01,1.016e+00
9.296e-01,1.220e+00
9.310e-01,1.650e+00
9.323e-01,1.976e+00
9.336e-01,2.666e+00
9.349e-01,3.315e+00
9.362e-01,4.279e+00
9.375e-01,5.580e+00
9.389e-01,7.523e+00
9.402e-01,9.440e+00
9.415e-01,1.283e+01
9.428e-01,1.583e+01
9.441e-01,1.993e+01
9.454e-01,2.439e+01
9.467e-01,3.026e+01
9.481e-01,4.027e+01
9.494e-01,4.435e+01
9.507e-01,5.167e+01
9.520e-01,5.781e+01
9.533e-01,6.306e+01
9.546e-01,6.623e+01
9.559e-01,7.034e+01
9.573e-01,6.090e+01
9.586e-01,5.229e+01
9.599e-01,4.119e+01
9.612e-01,2.977e+01
9.625e-01,1.862e+01
9.638e-01,1.054e+01
9.652e-01,5.039e+00
9.665e-01,1.594e+00
9.678e-01,5.339e-01
9.691e-01,1.409e-01
9.704e-01,2.966e-02
9.717e-01,3.708e-03
9.730e-01,0.000e+00
9.744e-01,0.000e+00
9.757e-01,0.000e+00
9.770e-01,0.000e+00
9.783e-01,0.000e+00
9.796e-01,0.000e+00
9.809e-01,0.000e+00
9.822e-01,0.000e+00
9.836e-01,0.000e+00
9.849e-01,0.000e+00
9.862e-01,0.000e+00
9.875e-01,0.000e+00
9.888e-01,0.000e+00
9.901e-01,0.000e+00
9.915e-01,0.000e+00
9.928e-01,0.000e+00
9.941e-01,0.000e+00
9.954e-01,0.000e+00
9.967e-01,0.000e+00
9.980e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_49.csv <==
transmittance,probability_density
7.395e-01,0.000e+00
7.408e-01,0.000e+00
7.421e-01,0.000e+00
7.434e-01,0.000e+00
7.447e-01,0.000e+00
7.460e-01,0.000e+00
7.473e-01,0.000e+00
7.486e-01,0.000e+00
7.499e-01,0.000e+00
7.512e-01,0.000e+00
7.525e-01,0.000e+00
7.538e-01,0.000e+00
7.551e-01,0.000e+00
7.564e-01,0.000e+00
7.578e-01,0.000e+00
7.591e-01,0.000e+00
7.604e-01,0.000e+00
7.617e-01,0.000e+00
7.630e-01,0.000e+00
7.643e-01,0.000e+00
7.656e-01,0.000e+00
7.669e-01,0.000e+00
7.682e-01,0.000e+00
7.695e-01,0.000e+00
7.708e-01,0.000e+00
7.721e-01,0.000e+00
7.734e-01,0.000e+00
7.747e-01,0.000e+00
7.760e-01,0.000e+00
7.773e-01,0.000e+00
7.786e-01,0.000e+00
7.800e-01,0.000e+00
7.813e-01,0.000e+00
7.826e-01,0.000e+00
7.839e-01,0.000e+00
7.852e-01,0.000e+00
7.865e-01,0.000e+00
7.878e-01,0.000e+00
7.891e-01,0.000e+00
7.904e-01,0.000e+00
7.917e-01,0.000e+00
7.930e-01,0.000e+00
7.943e-01,0.000e+00
7.956e-01,0.000e+00
7.969e-01,0.000e+00
7.982e-01,0.000e+00
7.995e-01,0.000e+00
8.008e-01,0.000e+00
8.022e-01,0.000e+00
8.035e-01,0.000e+00
8.048e-01,0.000e+00
8.061e-01,0.000e+00
8.074e-01,0.000e+00
8.087e-01,0.000e+00
8.100e-01,0.000e+00
8.113e-01,0.000e+00
8.126e-01,3.734e-03
8.139e-01,0.000e+00
8.152e-01,0.000e+00
8.165e-01,0.000e+00
8.178e-01,0.000e+00
8.191e-01,0.000e+00
8.204e-01,0.000e+00
8.217e-01,0.000e+00
8.230e-01,0.000e+00
8.244e-01,0.000e+00
8.257e-01,0.000e+00
8.270e-01,0.000e+00
8.283e-01,0.000e+00
8.296e-01,0.000e+00
8.309e-01,0.000e+00
8.322e-01,0.000e+00
8.335e-01,0.000e+00
8.348e-01,0.000e+00
8.361e-01,0.000e+00
8.374e-01,0.000e+00
8.387e-01,0.000e+00
8.400e-01,0.000e+00
8.413e-01,0.000e+00
8.426e-01,0.000e+00
8.439e-01,0.000e+00
8.452e-01,0.000e+00
8.466e-01,0.000e+00
8.479e-01,0.000e+00
8.492e-01,0.000e+00
8.505e-01,0.000e+00
8.518e-01,0.000e+00
8.531e-01,0.000e+00
8.544e-01,0.000e+00
8.557e-01,0.000e+00
8.570e-01,0.000e+00
8.583e-01,0.000e+00
8.596e-01,0.000e+00
8.609e-01,3.734e-03
8.622e-01,0.000e+00
8.635e-01,0.000e+00
8.648e-01,0.000e+00
8.661e-01,0.000e+00
8.675e-01,0.000e+00
8.688e-01,0.000e+00
8.701e-01,0.000e+00
8.714e-01,0.000e+00
8.727e-01,3.734e-03
8.740e-01,0.000e+00
8.753e-01,0.000e+00
8.766e-01,3.734e-03
8.779e-01,0.000e+00
8.792e-01,7.467e-03
8.805e-01,0.000e+00
8.818e-01,0.000e+00
8.831e-01,0.000e+00
8.844e-01,1.120e-02
8.857e-01,3.734e-03
8.870e-01,3.734e-03
8.883e-01,3.734e-03
8.897e-01,1.120e-02
8.910e-01,3.734e-03
8.923e-01,3.734e-03
8.936e-01,3.734e-03
8.949e-01,7.467e-03
8.962e-01,3.734e-03
8.975e-01,0.000e+00
8.988e-01,3.734e-03
9.001e-01,2.240e-02
9.014e-01,1.867e-02
9.027e-01,3.734e-03
9.040e-01,1.867e-02
9.053e-01,1.867e-02
9.066e-01,1.120e-02
9.079e-01,2.240e-02
9.092e-01,2.240e-02
9.105e-01,2.240e-02
9.119e-01,4.107e-02
9.132e-01,6.721e-02
9.145e-01,5.227e-02
9.158e-01,7.094e-02
9.171e-01,7.467e-02
9.184e-01,6.721e-02
9.197e-01,1.195e-01
9.210e-01,1.643e-01
9.223e-01,1.867e-01
9.236e-01,2.091e-01
9.249e-01,2.240e-01
9.262e-01,3.211e-01
9.275e-01,3.883e-01
9.288e-01,4.854e-01
9.301e-01,6.198e-01
9.314e-01,8.140e-01
9.327e-01,1.031e+00
9.341e-01,1.437e+00
9.354e-01,1.811e+00
9.367e-01,2.289e+00
9.380e-01,2.987e+00
9.393e-01,3.902e+00
9.406e-01,5.093e+00
9.419e-01,6.538e+00
9.432e-01,8.845e+00
9.445e-01,1.190e+01
9.458e-01,1.575e+01
9.471e-01,2.021e+01
9.484e-01,2.487e+01
9.497e-01,3.136e+01
9.510e-01,3.910e+01
9.523e-01,4.699e+01
9.536e-01,5.554e+01
9.549e-01,6.223e+01
9.563e-01,7.439e+01
9.576e-01,7.158e+01
9.589e-01,6.882e+01
9.602e-01,6.306e+01
9.615e-01,5.182e+01
9.628e-01,3.935e+01
9.641e-01,2.548e+01
9.654e-01,1.451e+01
9.667e-01,6.975e+00
9.680e-01,2.729e+00
9.693e-01,7.393e-01
9.706e-01,2.203e-01
9.719e-01,3.360e-02
9.732e-01,7.467e-03
9.745e-01,0.000e+00
9.758e-01,0.000e+00
9.771e-01,0.000e+00
9.785e-01,0.000e+00
9.798e-01,0.000e+00
9.811e-01,0.000e+00
9.824e-01,0.000e+00
9.837e-01,0.000e+00
9.850e-01,0.000e+00
9.863e-01,0.000e+00
9.876e-01,0.000e+00
9.889e-01,0.000e+00
9.902e-01,0.000e+00
9.915e-01,0.000e+00
9.928e-01,0.000e+00
9.941e-01,0.000e+00
9.954e-01,0.000e+00
9.967e-01,0.000e+00
9.980e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_5.csv <==
transmittance,probability_density
2.086e-03,0.000e+00
6.259e-03,0.000e+00
1.043e-02,0.000e+00
1.460e-02,0.000e+00
1.878e-02,0.000e+00
2.295e-02,0.000e+00
2.712e-02,0.000e+00
3.130e-02,0.000e+00
3.547e-02,0.000e+00
3.964e-02,0.000e+00
4.381e-02,0.000e+00
4.799e-02,0.000e+00
5.216e-02,0.000e+00
5.633e-02,0.000e+00
6.051e-02,0.000e+00
6.468e-02,0.000e+00
6.885e-02,0.000e+00
7.302e-02,0.000e+00
7.720e-02,0.000e+00
8.137e-02,2.396e-03
8.554e-02,0.000e+00
8.972e-02,0.000e+00
9.389e-02,2.396e-03
9.806e-02,4.793e-03
1.022e-01,0.000e+00
1.064e-01,0.000e+00
1.106e-01,2.396e-03
1.148e-01,2.396e-03
1.189e-01,2.396e-03
1.231e-01,7.189e-03
1.273e-01,1.198e-02
1.314e-01,9.586e-03
1.356e-01,9.586e-03
1.398e-01,1.438e-02
1.440e-01,1.438e-02
1.481e-01,1.438e-02
1.523e-01,1.198e-02
1.565e-01,1.917e-02
1.607e-01,4.793e-03
1.648e-01,2.396e-02
1.690e-01,2.396e-02
1.732e-01,3.355e-02
1.773e-01,3.355e-02
1.815e-01,3.595e-02
1.857e-01,3.595e-02
1.899e-01,7.429e-02
1.940e-01,2.876e-02
1.982e-01,4.553e-02
2.024e-01,5.991e-02
2.066e-01,9.346e-02
2.107e-01,5.991e-02
2.149e-01,5.033e-02
2.191e-01,8.148e-02
2.232e-01,1.126e-01
2.274e-01,1.054e-01
2.316e-01,1.030e-01
2.358e-01,1.390e-01
2.399e-01,1.510e-01
2.441e-01,1.342e-01
2.483e-01,1.654e-01
2.525e-01,1.462e-01
2.566e-01,1.893e-01
2.608e-01,1.725e-01
2.650e-01,2.013e-01
2.691e-01,2.061e-01
2.733e-01,2.708e-01
2.775e-01,2.612e-01
2.817e-01,2.996e-01
2.858e-01,3.307e-01
2.900e-01,3.211e-01
2.942e-01,3.475e-01
2.984e-01,3.691e-01
3.025e-01,4.026e-01
3.067e-01,3.906e-01
3.109e-01,4.194e-01
3.151e-01,4.457e-01
3.192e-01,5.176e-01
3.234e-01,5.919e-01
3.276e-01,5.440e-01
3.317e-01,6.686e-01
3.359e-01,6.590e-01
3.401e-01,6.974e-01
3.443e-01,7.046e-01
3.484e-01,7.908e-01
3.526e-01,7.932e-01
3.568e-01,8.507e-01
3.610e-01,8.507e-01
3.651e-01,9.706e-01
3.693e-01,1.026e+00
3.735e-01,1.081e+00
3.776e-01,1.117e+00
3.818e-01,1.198e+00
3.860e-01,1.162e+00
3.902e-01,1.282e+00
3.943e-01,1.443e+00
3.985e-01,1.426e+00
4.027e-01,1.582e+00
4.069e-01,1.598e+00
4.110e-01,1.637e+00
4.152e-01,1.725e+00
4.194e-01,1.802e+00
4.235e-01,1.857e+00
4.277e-01,2.068e+00
4.319e-01,2.015e+00
4.361e-01,2.152e+00
4.402e-01,2.281e+00
4.444e-01,2.341e+00
4.486e-01,2.428e+00
4.528e-01,2.507e+00
4.569e-01,2.579e+00
4.611e-01,2.638e+00
4.653e-01,2.765e+00
4.694e-01,2.986e+00
4.736e-01,3.089e+00
4.778e-01,3.051e+00
4.820e-01,3.262e+00
4.861e-01,3.288e+00
4.903e-01,3.360e+00
4.945e-01,3.679e+00
4.987e-01,3.599e+00
5.028e-01,3.729e+00
5.070e-01,3.695e+00
5.112e-01,3.899e+00
5.153e-01,4.024e+00
5.195e-01,4.122e+00
5.237e-01,3.899e+00
5.279e-01,4.093e+00
5.320e-01,4.230e+00
5.362e-01,4.211e+00
5.404e-01,4.414e+00
5.446e-01,4.318e+00
5.487e-01,4.326e+00
5.529e-01,4.469e+00
5.571e-01,4.397e+00
5.612e-01,4.599e+00
5.654e-01,4.551e+00
5.696e-01,4.347e+00
5.738e-01,4.409e+00
5.779e-01,4.453e+00
5.821e-01,4.184e+00
5.863e-01,4.342e+00
5.905e-01,4.302e+00
5.946e-01,4.258e+00
5.988e-01,3.959e+00
6.030e-01,4.060e+00
6.071e-01,3.935e+00
6.113e-01,3.834e+00
6.155e-01,3.691e+00
6.197e-01,3.425e+00
6.238e-01,3.233e+00
6.280e-01,3.242e+00
6.322e-01,2.893e+00
6.364e-01,2.706e+00
6.405e-01,2.533e+00
6.447e-01,2.411e+00
6.489e-01,2.257e+00
6.531e-01,2.071e+00
6.572e-01,1.793e+00
6.614e-01,1.570e+00
6.656e-01,1.486e+00
6.697e-01,1.325e+00
6.739e-01,1.110e+00
6.781e-01,9.586e-01
6.823e-01,7.860e-01
6.864e-01,7.285e-01
6.906e-01,6.087e-01
6.948e-01,5.080e-01
6.990e-01,4.601e-01
7.031e-01,3.714e-01
7.073e-01,3.355e-01
7.115e-01,2.564e-01
7.156e-01,1.606e-01
7.198e-01,1.294e-01
7.240e-01,1.126e-01
7.282e-01,8.627e-02
7.323e-01,5.751e-02
7.365e-01,4.314e-02
7.407e-01,3.115e-02
7.449e-01,2.157e-02
7.490e-01,9.586e-03
7.532e-01,4.793e-03
7.574e-01,9.586e-03
7.615e-01,0.000e+00
7.657e-01,0.000e+00
7.699e-01,0.000e+00
7.741e-01,0.000e+00
7.782e-01,0.000e+00
7.824e-01,0.000e+00
7.866e-01,0.000e+00
7.908e-01,0.000e+00
7.949e-01,0.000e+00
7.991e-01,0.000e+00
8.033e-01,0.000e+00
8.074e-01,0.000e+00
8.116e-01,0.000e+00
8.158e-01,0.000e+00
8.200e-01,0.000e+00
8.241e-01,0.000e+00
8.283e-01,0.000e+00
8.325e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_55.csv <==
transmittance,probability_density
1.085e-01,0.000e+00
1.123e-01,0.000e+00
1.161e-01,2.649e-03
1.198e-01,0.000e+00
1.236e-01,2.649e-03
1.274e-01,2.649e-03
1.312e-01,0.000e+00
1.349e-01,0.000e+00
1.387e-01,2.649e-03
1.425e-01,0.000e+00
1.463e-01,7.947e-03
1.500e-01,0.000e+00
1.538e-01,2.649e-03
1.576e-01,0.000e+00
1.614e-01,5.298e-03
1.651e-01,2.649e-03
1.689e-01,1.589e-02
1.727e-01,2.649e-03
1.765e-01,7.947e-03
1.802e-01,1.589e-02
1.840e-01,7.947e-03
1.878e-01,1.854e-02
1.916e-01,2.649e-03
1.953e-01,1.589e-02
1.991e-01,1.060e-02
2.029e-01,7.947e-03
2.067e-01,2.384e-02
2.104e-01,1.060e-02
2.142e-01,1.325e-02
2.180e-01,3.444e-02
2.218e-01,2.649e-02
2.255e-01,3.179e-02
2.293e-01,3.179e-02
2.331e-01,2.914e-02
2.369e-01,5.828e-02
2.406e-01,1.325e-02
2.444e-01,3.444e-02
2.482e-01,5.563e-02
2.520e-01,5.033e-02
2.557e-01,5.298e-02
2.595e-01,7.682e-02
2.633e-01,7.152e-02
2.671e-01,5.563e-02
2.708e-01,6.623e-02
2.746e-01,9.007e-02
2.784e-01,8.212e-02
2.822e-01,9.272e-02
2.859e-01,8.477e-02
2.897e-01,1.033e-01
2.935e-01,1.007e-01
2.973e-01,1.325e-01
3.010e-01,1.457e-01
3.048e-01,1.483e-01
3.086e-01,1.245e-01
3.124e-01,1.748e-01
3.161e-01,2.013e-01
3.199e-01,1.536e-01
3.237e-01,1.801e-01
3.275e-01,1.934e-01
3.312e-01,2.517e-01
3.350e-01,2.464e-01
3.388e-01,3.020e-01
3.426e-01,2.358e-01
3.463e-01,3.417e-01
3.501e-01,3.497e-01
3.539e-01,3.815e-01
3.577e-01,3.497e-01
3.614e-01,3.709e-01
3.652e-01,3.762e-01
3.690e-01,4.027e-01
3.728e-01,4.927e-01
3.765e-01,5.033e-01
3.803e-01,5.510e-01
3.841e-01,4.556e-01
3.879e-01,5.854e-01
3.916e-01,6.887e-01
3.954e-01,6.940e-01
3.992e-01,6.146e-01
4.030e-01,6.967e-01
4.067e-01,7.762e-01
4.105e-01,7.576e-01
4.143e-01,8.053e-01
4.181e-01,9.245e-01
4.218e-01,8.689e-01
4.256e-01,1.057e+00
4.294e-01,1.049e+00
4.332e-01,1.166e+00
4.369e-01,1.068e+00
4.407e-01,1.176e+00
4.445e-01,1.205e+00
4.483e-01,1.311e+00
4.520e-01,1.420e+00
4.558e-01,1.486e+00
4.596e-01,1.528e+00
4.634e-01,1.844e+00
4.671e-01,1.687e+00
4.709e-01,1.701e+00
4.747e-01,1.809e+00
4.785e-01,2.050e+00
4.822e-01,2.011e+00
4.860e-01,2.156e+00
4.898e-01,2.135e+00
4.936e-01,2.387e+00
4.973e-01,2.503e+00
5.011e-01,2.501e+00
5.049e-01,2.538e+00
5.087e-01,2.673e+00
5.124e-01,2.697e+00
5.162e-01,3.017e+00
5.200e-01,3.083e+00
5.238e-01,3.078e+00
5.275e-01,3.245e+00
5.313e-01,3.375e+00
5.351e-01,3.653e+00
5.389e-01,3.552e+00
5.426e-01,3.709e+00
5.464e-01,3.907e+00
5.502e-01,3.756e+00
5.540e-01,4.069e+00
5.577e-01,4.148e+00
5.615e-01,4.302e+00
5.653e-01,4.130e+00
5.691e-01,4.408e+00
5.728e-01,4.313e+00
5.766e-01,4.638e+00
5.804e-01,4.551e+00
5.842e-01,4.760e+00
5.879e-01,4.774e+00
5.917e-01,4.856e+00
5.955e-01,4.983e+00
5.993e-01,4.811e+00
6.030e-01,4.901e+00
6.068e-01,5.060e+00
6.106e-01,4.710e+00
6.144e-01,4.932e+00
6.181e-01,4.805e+00
6.219e-01,5.136e+00
6.257e-01,4.858e+00
6.295e-01,4.848e+00
6.332e-01,4.821e+00
6.370e-01,4.721e+00
6.408e-01,4.564e+00
6.446e-01,4.636e+00
6.483e-01,4.493e+00
6.521e-01,4.262e+00
6.559e-01,3.923e+00
6.597e-01,3.775e+00
6.634e-01,3.830e+00
6.672e-01,3.436e+00
6.710e-01,3.338e+00
6.748e-01,3.110e+00
6.785e-01,2.819e+00
6.823e-01,2.596e+00
6.861e-01,2.477e+00
6.899e-01,2.461e+00
6.936e-01,2.024e+00
6.974e-01,1.785e+00
7.012e-01,1.589e+00
7.050e-01,1.391e+00
7.087e-01,1.332e+00
7.125e-01,1.017e+00
7.163e-01,8.954e-01
7.201e-01,8.053e-01
7.238e-01,6.782e-01
7.276e-01,5.669e-01
7.314e-01,4.636e-01
7.352e-01,3.921e-01
7.389e-01,3.232e-01
7.427e-01,2.543e-01
7.465e-01,1.907e-01
7.503e-01,1.483e-01
7.540e-01,1.007e-01
7.578e-01,9.801e-02
7.616e-01,5.828e-02
7.654e-01,5.298e-02
7.691e-01,1.854e-02
7.729e-01,1.325e-02
7.767e-01,0.000e+00
7.805e-01,7.947e-03
7.842e-01,5.298e-03
7.880e-01,0.000e+00
7.918e-01,0.000e+00
7.956e-01,0.000e+00
7.993e-01,0.000e+00
8.031e-01,0.000e+00
8.069e-01,0.000e+00
8.107e-01,0.000e+00
8.144e-01,0.000e+00
8.182e-01,0.000e+00
8.220e-01,0.000e+00
8.258e-01,0.000e+00
8.295e-01,0.000e+00
8.333e-01,0.000e+00
8.371e-01,0.000e+00
8.409e-01,0.000e+00
8.446e-01,0.000e+00
8.484e-01,0.000e+00
8.522e-01,0.000e+00
8.560e-01,0.000e+00
8.597e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_6.csv <==
transmittance,probability_density
1.448e-01,0.000e+00
1.485e-01,0.000e+00
1.522e-01,0.000e+00
1.559e-01,2.695e-03
1.596e-01,2.695e-03
1.633e-01,0.000e+00
1.670e-01,0.000e+00
1.707e-01,0.000e+00
1.744e-01,8.086e-03
1.782e-01,0.000e+00
1.819e-01,2.695e-03
1.856e-01,0.000e+00
1.893e-01,2.695e-03
1.930e-01,2.695e-03
1.967e-01,0.000e+00
2.004e-01,5.391e-03
2.041e-01,0.000e+00
2.078e-01,5.391e-03
2.115e-01,8.086e-03
2.153e-01,2.695e-03
2.190e-01,5.391e-03
2.227e-01,1.078e-02
2.264e-01,8.086e-03
2.301e-01,1.078e-02
2.338e-01,8.086e-03
2.375e-01,1.078e-02
2.412e-01,8.086e-03
2.449e-01,1.078e-02
2.486e-01,1.887e-02
2.524e-01,1.348e-02
2.561e-01,1.078e-02
2.598e-01,1.078e-02
2.635e-01,2.156e-02
2.672e-01,1.887e-02
2.709e-01,1.617e-02
2.746e-01,2.965e-02
2.783e-01,2.965e-02
2.820e-01,2.426e-02
2.858e-01,3.234e-02
2.895e-01,2.965e-02
2.932e-01,3.773e-02
2.969e-01,4.043e-02
3.006e-01,5.391e-02
3.043e-01,3.234e-02
3.080e-01,5.660e-02
3.117e-01,5.391e-02
3.154e-01,7.008e-02
3.191e-01,5.660e-02
3.229e-01,7.816e-02
3.266e-01,4.582e-02
3.303e-01,8.355e-02
3.340e-01,9.164e-02
3.377e-01,9.972e-02
3.414e-01,5.391e-02
3.451e-01,1.078e-01
3.488e-01,8.355e-02
3.525e-01,8.625e-02
3.562e-01,1.240e-01
3.600e-01,1.348e-01
3.637e-01,1.375e-01
3.674e-01,1.294e-01
3.711e-01,1.644e-01
3.748e-01,1.698e-01
3.785e-01,2.075e-01
3.822e-01,2.102e-01
3.859e-01,1.887e-01
3.896e-01,2.695e-01
3.933e-01,3.153e-01
3.971e-01,2.534e-01
4.008e-01,2.695e-01
4.045e-01,2.453e-01
4.082e-01,3.153e-01
4.119e-01,3.800e-01
4.156e-01,3.207e-01
4.193e-01,4.205e-01
4.230e-01,4.205e-01
4.267e-01,4.070e-01
4.304e-01,4.528e-01
4.342e-01,5.498e-01
4.379e-01,5.364e-01
4.416e-01,6.010e-01
4.453e-01,6.037e-01
4.490e-01,6.307e-01
4.527e-01,6.603e-01
4.564e-01,6.765e-01
4.601e-01,7.520e-01
4.638e-01,8.086e-01
4.676e-01,9.029e-01
4.713e-01,8.032e-01
4.750e-01,8.814e-01
4.787e-01,9.703e-01
4.824e-01,1.105e+00
4.861e-01,1.129e+00
4.898e-01,1.245e+00
4.935e-01,1.132e+00
4.972e-01,1.275e+00
5.009e-01,1.232e+00
5.047e-01,1.534e+00
5.084e-01,1.620e+00
5.121e-01,1.550e+00
5.158e-01,1.717e+00
5.195e-01,1.830e+00
5.232e-01,1.871e+00
5.269e-01,2.040e+00
5.306e-01,1.978e+00
5.343e-01,2.086e+00
5.380e-01,2.261e+00
5.418e-01,2.469e+00
5.455e-01,2.587e+00
5.492e-01,2.585e+00
5.529e-01,2.676e+00
5.566e-01,2.924e+00
5.603e-01,3.083e+00
5.640e-01,3.153e+00
5.677e-01,3.280e+00
5.714e-01,3.472e+00
5.751e-01,3.606e+00
5.789e-01,3.666e+00
5.826e-01,3.528e+00
5.863e-01,3.822e+00
5.900e-01,4.021e+00
5.937e-01,4.296e+00
5.974e-01,4.407e+00
6.011e-01,4.493e+00
6.048e-01,4.552e+00
6.085e-01,4.517e+00
6.122e-01,4.835e+00
6.160e-01,5.067e+00
6.197e-01,5.067e+00
6.234e-01,5.027e+00
6.271e-01,5.264e+00
6.308e-01,5.272e+00
6.345e-01,5.431e+00
6.382e-01,5.595e+00
6.419e-01,5.582e+00
6.456e-01,5.334e+00
6.494e-01,5.509e+00
6.531e-01,5.633e+00
6.568e-01,5.326e+00
6.605e-01,5.488e+00
6.642e-01,5.453e+00
6.679e-01,5.471e+00
6.716e-01,5.347e+00
6.753e-01,5.240e+00
6.790e-01,5.164e+00
6.827e-01,5.043e+00
6.865e-01,5.210e+00
6.902e-01,4.692e+00
6.939e-01,4.542e+00
6.976e-01,4.197e+00
7.013e-01,3.738e+00
7.050e-01,3.631e+00
7.087e-01,3.569e+00
7.124e-01,3.175e+00
7.161e-01,2.889e+00
7.198e-01,2.841e+00
7.236e-01,2.364e+00
7.273e-01,2.242e+00
7.310e-01,1.916e+00
7.347e-01,1.585e+00
7.384e-01,1.321e+00
7.421e-01,1.232e+00
7.458e-01,1.067e+00
7.495e-01,7.924e-01
7.532e-01,7.439e-01
7.569e-01,6.118e-01
7.607e-01,4.878e-01
7.644e-01,3.612e-01
7.681e-01,2.561e-01
7.718e-01,2.453e-01
7.755e-01,1.509e-01
7.792e-01,1.321e-01
7.829e-01,9.703e-02
7.866e-01,6.469e-02
7.903e-01,3.234e-02
7.940e-01,1.348e-02
7.978e-01,2.695e-03
8.015e-01,1.078e-02
8.052e-01,5.391e-03
8.089e-01,0.000e+00
8.126e-01,0.000e+00
8.163e-01,0.000e+00
8.200e-01,0.000e+00
8.237e-01,0.000e+00
8.274e-01,0.000e+00
8.312e-01,0.000e+00
8.349e-01,0.000e+00
8.386e-01,0.000e+00
8.423e-01,0.000e+00
8.460e-01,0.000e+00
8.497e-01,0.000e+00
8.534e-01,0.000e+00
8.571e-01,0.000e+00
8.608e-01,0.000e+00
8.645e-01,0.000e+00
8.683e-01,0.000e+00
8.720e-01,0.000e+00
8.757e-01,0.000e+00
8.794e-01,0.000e+00
8.831e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_65.csv <==
transmittance,probability_density
1.827e-01,0.000e+00
1.868e-01,0.000e+00
1.909e-01,0.000e+00
1.950e-01,0.000e+00
1.991e-01,2.441e-03
2.032e-01,0.000e+00
2.073e-01,0.000e+00
2.114e-01,0.000e+00
2.155e-01,2.441e-03
2.196e-01,0.000e+00
2.237e-01,0.000e+00
2.277e-01,2.441e-03
2.318e-01,4.882e-03
2.359e-01,2.441e-03
2.400e-01,7.323e-03
2.441e-01,7.323e-03
2.482e-01,0.000e+00
2.523e-01,4.882e-03
2.564e-01,0.000e+00
2.605e-01,0.000e+00
2.646e-01,1.220e-02
2.687e-01,9.764e-03
2.728e-01,1.220e-02
2.769e-01,0.000e+00
2.810e-01,7.323e-03
2.851e-01,7.323e-03
2.892e-01,9.764e-03
2.933e-01,9.764e-03
2.974e-01,1.220e-02
3.015e-01,7.323e-03
3.056e-01,9.764e-03
3.097e-01,9.764e-03
3.138e-01,1.953e-02
3.179e-01,1.465e-02
3.220e-01,1.953e-02
3.261e-01,1.709e-02
3.302e-01,3.173e-02
3.343e-01,2.197e-02
3.384e-01,2.929e-02
3.425e-01,2.197e-02
3.466e-01,1.220e-02
3.507e-01,4.394e-02
3.548e-01,5.370e-02
3.588e-01,3.417e-02
3.629e-01,6.346e-02
3.670e-01,7.079e-02
3.711e-01,6.590e-02
3.752e-01,6.102e-02
3.793e-01,6.102e-02
3.834e-01,5.370e-02
3.875e-01,5.858e-02
3.916e-01,7.567e-02
3.957e-01,1.001e-01
3.998e-01,9.520e-02
4.039e-01,8.299e-02
4.080e-01,1.172e-01
4.121e-01,1.098e-01
4.162e-01,1.318e-01
4.203e-01,1.367e-01
4.244e-01,1.660e-01
4.285e-01,1.538e-01
4.326e-01,1.709e-01
4.367e-01,2.002e-01
4.408e-01,2.441e-01
4.449e-01,2.392e-01
4.490e-01,2.343e-01
4.531e-01,2.490e-01
4.572e-01,2.905e-01
4.613e-01,3.027e-01
4.654e-01,3.564e-01
4.695e-01,3.954e-01
4.736e-01,4.247e-01
4.777e-01,4.150e-01
4.818e-01,4.101e-01
4.858e-01,5.004e-01
4.899e-01,5.541e-01
4.940e-01,5.931e-01
4.981e-01,5.712e-01
5.022e-01,7.079e-01
5.063e-01,7.396e-01
5.104e-01,7.811e-01
5.145e-01,8.690e-01
5.186e-01,8.031e-01
5.227e-01,1.018e+00
5.268e-01,9.227e-01
5.309e-01,1.023e+00
5.350e-01,1.091e+00
5.391e-01,1.147e+00
5.432e-01,1.404e+00
5.473e-01,1.404e+00
5.514e-01,1.443e+00
5.555e-01,1.589e+00
5.596e-01,1.784e+00
5.637e-01,1.699e+00
5.678e-01,1.877e+00
5.719e-01,1.960e+00
5.760e-01,2.177e+00
5.801e-01,2.370e+00
5.842e-01,2.546e+00
5.883e-01,2.670e+00
5.924e-01,2.673e+00
5.965e-01,3.034e+00
6.006e-01,3.122e+00
6.047e-01,3.266e+00
6.088e-01,3.510e+00
6.129e-01,3.534e+00
6.169e-01,3.705e+00
6.210e-01,3.771e+00
6.251e-01,4.164e+00
6.292e-01,4.296e+00
6.333e-01,4.503e+00
6.374e-01,4.867e+00
6.415e-01,4.958e+00
6.456e-01,5.104e+00
6.497e-01,5.404e+00
6.538e-01,5.248e+00
6.579e-01,5.680e+00
6.620e-01,5.817e+00
6.661e-01,5.853e+00
6.702e-01,6.097e+00
6.743e-01,6.207e+00
6.784e-01,6.307e+00
6.825e-01,6.127e+00
6.866e-01,6.012e+00
6.907e-01,6.154e+00
6.948e-01,6.420e+00
6.989e-01,6.180e+00
7.030e-01,5.895e+00
7.071e-01,6.056e+00
7.112e-01,5.707e+00
7.153e-01,5.826e+00
7.194e-01,5.353e+00
7.235e-01,5.263e+00
7.276e-01,5.158e+00
7.317e-01,4.259e+00
7.358e-01,3.979e+00
7.399e-01,3.908e+00
7.439e-01,3.190e+00
7.480e-01,3.178e+00
7.521e-01,2.705e+00
7.562e-01,2.280e+00
7.603e-01,1.901e+00
7.644e-01,1.545e+00
7.685e-01,1.489e+00
7.726e-01,1.025e+00
7.767e-01,8.348e-01
7.808e-01,6.371e-01
7.849e-01,5.004e-01
7.890e-01,3.661e-01
7.931e-01,2.709e-01
7.972e-01,2.124e-01
8.013e-01,1.343e-01
8.054e-01,8.299e-02
8.095e-01,4.150e-02
8.136e-01,2.197e-02
8.177e-01,9.764e-03
8.218e-01,7.323e-03
8.259e-01,0.000e+00
8.300e-01,0.000e+00
8.341e-01,0.000e+00
8.382e-01,0.000e+00
8.423e-01,0.000e+00
8.464e-01,0.000e+00
8.505e-01,0.000e+00
8.546e-01,0.000e+00
8.587e-01,0.000e+00
8.628e-01,0.000e+00
8.669e-01,0.000e+00
8.710e-01,0.000e+00
8.750e-01,0.000e+00
8.791e-01,0.000e+00
8.832e-01,0.000e+00
8.873e-01,0.000e+00
8.914e-01,0.000e+00
8.955e-01,0.000e+00
8.996e-01,0.000e+00
9.037e-01,0.000e+00
9.078e-01,0.000e+00
9.119e-01,0.000e+00
9.160e-01,0.000e+00
9.201e-01,0.000e+00
9.242e-01,0.000e+00
9.283e-01,0.000e+00
9.324e-01,0.000e+00
9.365e-01,0.000e+00
9.406e-01,0.000e+00
9.447e-01,0.000e+00
9.488e-01,0.000e+00
9.529e-01,0.000e+00
9.570e-01,0.000e+00
9.611e-01,0.000e+00
9.652e-01,0.000e+00
9.693e-01,0.000e+00
9.734e-01,0.000e+00
9.775e-01,0.000e+00
9.816e-01,0.000e+00
9.857e-01,0.000e+00
9.898e-01,0.000e+00
9.939e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_7.csv <==
transmittance,probability_density
2.239e-01,0.000e+00
2.277e-01,0.000e+00
2.316e-01,0.000e+00
2.355e-01,0.000e+00
2.394e-01,0.000e+00
2.433e-01,2.570e-03
2.472e-01,0.000e+00
2.511e-01,0.000e+00
2.550e-01,0.000e+00
2.589e-01,0.000e+00
2.628e-01,0.000e+00
2.666e-01,0.000e+00
2.705e-01,0.000e+00
2.744e-01,7.711e-03
2.783e-01,7.711e-03
2.822e-01,2.570e-03
2.861e-01,7.711e-03
2.900e-01,0.000e+00
2.939e-01,5.141e-03
2.978e-01,0.000e+00
3.017e-01,5.141e-03
3.056e-01,2.570e-03
3.094e-01,5.141e-03
3.133e-01,1.285e-02
3.172e-01,5.141e-03
3.211e-01,2.570e-03
3.250e-01,2.570e-03
3.289e-01,2.570e-03
3.328e-01,5.141e-03
3.367e-01,7.711e-03
3.406e-01,5.141e-03
3.445e-01,1.285e-02
3.483e-01,2.570e-03
3.522e-01,2.570e-03
3.561e-01,5.141e-03
3.600e-01,2.056e-02
3.639e-01,1.028e-02
3.678e-01,1.542e-02
3.717e-01,1.799e-02
3.756e-01,1.542e-02
3.795e-01,2.827e-02
3.834e-01,2.570e-02
3.873e-01,1.799e-02
3.911e-01,2.313e-02
3.950e-01,3.342e-02
3.989e-01,3.084e-02
4.028e-01,4.113e-02
4.067e-01,4.370e-02
4.106e-01,4.627e-02
4.145e-01,4.113e-02
4.184e-01,5.141e-02
4.223e-01,5.398e-02
4.262e-01,3.599e-02
4.300e-01,5.141e-02
4.339e-01,5.141e-02
4.378e-01,7.711e-02
4.417e-01,7.711e-02
4.456e-01,9.510e-02
4.495e-01,9.510e-02
4.534e-01,9.767e-02
4.573e-01,1.080e-01
4.612e-01,1.054e-01
4.651e-01,1.002e-01
4.690e-01,1.208e-01
4.728e-01,1.337e-01
4.767e-01,1.979e-01
4.806e-01,1.465e-01
4.845e-01,1.619e-01
4.884e-01,1.928e-01
4.923e-01,1.876e-01
4.962e-01,2.699e-01
5.001e-01,2.905e-01
5.040e-01,2.365e-01
5.079e-01,2.982e-01
5.117e-01,3.264e-01
5.156e-01,3.778e-01
5.195e-01,3.856e-01
5.234e-01,3.907e-01
5.273e-01,3.727e-01
5.312e-01,4.164e-01
5.351e-01,5.424e-01
5.390e-01,5.732e-01
5.429e-01,6.246e-01
5.468e-01,6.734e-01
5.507e-01,7.120e-01
5.545e-01,7.763e-01
5.584e-01,8.148e-01
5.623e-01,8.482e-01
5.662e-01,9.639e-01
5.701e-01,9.947e-01
5.740e-01,1.085e+00
5.779e-01,1.116e+00
5.818e-01,1.198e+00
5.857e-01,1.236e+00
5.896e-01,1.365e+00
5.934e-01,1.517e+00
5.973e-01,1.558e+00
6.012e-01,1.714e+00
6.051e-01,2.036e+00
6.090e-01,1.918e+00
6.129e-01,2.108e+00
6.168e-01,2.331e+00
6.207e-01,2.475e+00
6.246e-01,2.727e+00
6.285e-01,2.928e+00
6.324e-01,2.876e+00
6.362e-01,3.288e+00
6.401e-01,3.275e+00
6.440e-01,3.344e+00
6.479e-01,3.683e+00
6.518e-01,3.989e+00
6.557e-01,4.141e+00
6.596e-01,4.424e+00
6.635e-01,4.670e+00
6.674e-01,4.884e+00
6.713e-01,5.179e+00
6.751e-01,5.084e+00
6.790e-01,5.485e+00
6.829e-01,5.878e+00
6.868e-01,6.082e+00
6.907e-01,6.225e+00
6.946e-01,6.593e+00
6.985e-01,6.701e+00
7.024e-01,6.709e+00
7.063e-01,6.791e+00
7.102e-01,6.770e+00
7.141e-01,6.894e+00
7.179e-01,7.148e+00
7.218e-01,7.045e+00
7.257e-01,7.110e+00
7.296e-01,6.868e+00
7.335e-01,6.781e+00
7.374e-01,6.606e+00
7.413e-01,6.480e+00
7.452e-01,6.295e+00
7.491e-01,6.285e+00
7.530e-01,5.765e+00
7.568e-01,5.056e+00
7.607e-01,4.722e+00
7.646e-01,4.498e+00
7.685e-01,4.020e+00
7.724e-01,3.421e+00
7.763e-01,3.084e+00
7.802e-01,2.560e+00
7.841e-01,2.172e+00
7.880e-01,1.792e+00
7.919e-01,1.367e+00
7.958e-01,1.149e+00
7.996e-01,8.071e-01
8.035e-01,7.094e-01
8.074e-01,4.909e-01
8.113e-01,3.701e-01
8.152e-01,2.545e-01
8.191e-01,1.671e-01
8.230e-01,1.002e-01
8.269e-01,3.599e-02
8.308e-01,2.570e-02
8.347e-01,2.056e-02
8.385e-01,2.570e-03
8.424e-01,0.000e+00
8.463e-01,0.000e+00
8.502e-01,0.000e+00
8.541e-01,0.000e+00
8.580e-01,0.000e+00
8.619e-01,0.000e+00
8.658e-01,0.000e+00
8.697e-01,0.000e+00
8.736e-01,0.000e+00
8.775e-01,0.000e+00
8.813e-01,0.000e+00
8.852e-01,0.000e+00
8.891e-01,0.000e+00
8.930e-01,0.000e+00
8.969e-01,0.000e+00
9.008e-01,0.000e+00
9.047e-01,0.000e+00
9.086e-01,0.000e+00
9.125e-01,0.000e+00
9.164e-01,0.000e+00
9.202e-01,0.000e+00
9.241e-01,0.000e+00
9.280e-01,0.000e+00
9.319e-01,0.000e+00
9.358e-01,0.000e+00
9.397e-01,0.000e+00
9.436e-01,0.000e+00
9.475e-01,0.000e+00
9.514e-01,0.000e+00
9.553e-01,0.000e+00
9.592e-01,0.000e+00
9.630e-01,0.000e+00
9.669e-01,0.000e+00
9.708e-01,0.000e+00
9.747e-01,0.000e+00
9.786e-01,0.000e+00
9.825e-01,0.000e+00
9.864e-01,0.000e+00
9.903e-01,0.000e+00
9.942e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_75.csv <==
transmittance,probability_density
2.648e-01,0.000e+00
2.684e-01,0.000e+00
2.721e-01,0.000e+00
2.758e-01,0.000e+00
2.795e-01,0.000e+00
2.832e-01,0.000e+00
2.869e-01,0.000e+00
2.906e-01,2.713e-03
2.942e-01,0.000e+00
2.979e-01,2.713e-03
3.016e-01,0.000e+00
3.053e-01,0.000e+00
3.090e-01,2.713e-03
3.127e-01,2.713e-03
3.163e-01,0.000e+00
3.200e-01,5.427e-03
3.237e-01,2.713e-03
3.274e-01,5.427e-03
3.311e-01,5.427e-03
3.348e-01,2.713e-03
3.385e-01,2.713e-03
3.421e-01,0.000e+00
3.458e-01,0.000e+00
3.495e-01,0.000e+00
3.532e-01,2.713e-03
3.569e-01,5.427e-03
3.606e-01,5.427e-03
3.643e-01,1.357e-02
3.679e-01,5.427e-03
3.716e-01,0.000e+00
3.753e-01,1.085e-02
3.790e-01,2.713e-03
3.827e-01,8.140e-03
3.864e-01,5.427e-03
3.901e-01,5.427e-03
3.937e-01,0.000e+00
3.974e-01,0.000e+00
4.011e-01,1.357e-02
4.048e-01,5.427e-03
4.085e-01,8.140e-03
4.122e-01,5.427e-03
4.159e-01,5.427e-03
4.195e-01,8.140e-03
4.232e-01,2.713e-03
4.269e-01,3.527e-02
4.306e-01,2.171e-02
4.343e-01,2.171e-02
4.380e-01,3.256e-02
4.417e-01,2.713e-02
4.453e-01,4.070e-02
4.490e-01,2.713e-02
4.527e-01,3.799e-02
4.564e-01,2.442e-02
4.601e-01,2.985e-02
4.638e-01,4.613e-02
4.675e-01,4.341e-02
4.711e-01,5.969e-02
4.748e-01,5.698e-02
4.785e-01,4.070e-02
4.822e-01,6.241e-02
4.859e-01,6.783e-02
4.896e-01,7.055e-02
4.932e-01,8.954e-02
4.969e-01,4.070e-02
5.006e-01,8.954e-02
5.043e-01,1.140e-01
5.080e-01,1.058e-01
5.117e-01,1.330e-01
5.154e-01,1.085e-01
5.190e-01,1.465e-01
5.227e-01,1.574e-01
5.264e-01,1.357e-01
5.301e-01,1.519e-01
5.338e-01,1.954e-01
5.375e-01,2.252e-01
5.412e-01,2.062e-01
5.448e-01,2.469e-01
5.485e-01,2.496e-01
5.522e-01,3.012e-01
5.559e-01,3.120e-01
5.596e-01,3.744e-01
5.633e-01,3.555e-01
5.670e-01,3.717e-01
5.706e-01,4.857e-01
5.743e-01,4.341e-01
5.780e-01,4.233e-01
5.817e-01,6.024e-01
5.854e-01,5.644e-01
5.891e-01,6.946e-01
5.928e-01,7.055e-01
5.964e-01,8.140e-01
6.001e-01,7.570e-01
6.038e-01,8.846e-01
6.075e-01,9.958e-01
6.112e-01,1.056e+00
6.149e-01,1.077e+00
6.186e-01,1.191e+00
6.222e-01,1.229e+00
6.259e-01,1.422e+00
6.296e-01,1.484e+00
6.333e-01,1.560e+00
6.370e-01,1.772e+00
6.407e-01,1.983e+00
6.444e-01,1.886e+00
6.480e-01,2.125e+00
6.517e-01,2.347e+00
6.554e-01,2.548e+00
6.591e-01,2.797e+00
6.628e-01,2.971e+00
6.665e-01,3.226e+00
6.702e-01,3.210e+00
6.738e-01,3.620e+00
6.775e-01,3.763e+00
6.812e-01,3.880e+00
6.849e-01,4.211e+00
6.886e-01,4.501e+00
6.923e-01,4.675e+00
6.959e-01,4.898e+00
6.996e-01,5.478e+00
7.033e-01,5.595e+00
7.070e-01,5.899e+00
7.107e-01,6.186e+00
7.144e-01,6.664e+00
7.181e-01,6.781e+00
7.217e-01,6.697e+00
7.254e-01,7.413e+00
7.291e-01,7.665e+00
7.328e-01,7.657e+00
7.365e-01,7.947e+00
7.402e-01,7.622e+00
7.439e-01,8.034e+00
7.475e-01,7.687e+00
7.512e-01,8.013e+00
7.549e-01,7.730e+00
7.586e-01,7.861e+00
7.623e-01,7.627e+00
7.660e-01,7.554e+00
7.697e-01,7.394e+00
7.733e-01,6.569e+00
7.770e-01,6.360e+00
7.807e-01,6.029e+00
7.844e-01,5.305e+00
7.881e-01,5.020e+00
7.918e-01,4.260e+00
7.955e-01,3.853e+00
7.991e-01,3.177e+00
8.028e-01,2.578e+00
8.065e-01,2.230e+00
8.102e-01,1.791e+00
8.139e-01,1.435e+00
8.176e-01,1.026e+00
8.213e-01,7.190e-01
8.249e-01,5.969e-01
8.286e-01,4.423e-01
8.323e-01,2.903e-01
8.360e-01,1.845e-01
8.397e-01,9.768e-02
8.434e-01,2.713e-02
8.471e-01,1.628e-02
8.507e-01,2.442e-02
8.544e-01,0.000e+00
8.581e-01,0.000e+00
8.618e-01,0.000e+00
8.655e-01,0.000e+00
8.692e-01,0.000e+00
8.729e-01,0.000e+00
8.765e-01,0.000e+00
8.802e-01,0.000e+00
8.839e-01,0.000e+00
8.876e-01,0.000e+00
8.913e-01,0.000e+00
8.950e-01,0.000e+00
8.986e-01,0.000e+00
9.023e-01,0.000e+00
9.060e-01,0.000e+00
9.097e-01,0.000e+00
9.134e-01,0.000e+00
9.171e-01,0.000e+00
9.208e-01,0.000e+00
9.244e-01,0.000e+00
9.281e-01,0.000e+00
9.318e-01,0.000e+00
9.355e-01,0.000e+00
9.392e-01,0.000e+00
9.429e-01,0.000e+00
9.466e-01,0.000e+00
9.502e-01,0.000e+00
9.539e-01,0.000e+00
9.576e-01,0.000e+00
9.613e-01,0.000e+00
9.650e-01,0.000e+00
9.687e-01,0.000e+00
9.724e-01,0.000e+00
9.760e-01,0.000e+00
9.797e-01,0.000e+00
9.834e-01,0.000e+00
9.871e-01,0.000e+00
9.908e-01,0.000e+00
9.945e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_8.csv <==
transmittance,probability_density
2.921e-01,0.000e+00
2.957e-01,0.000e+00
2.992e-01,0.000e+00
3.028e-01,0.000e+00
3.063e-01,0.000e+00
3.099e-01,0.000e+00
3.134e-01,0.000e+00
3.170e-01,0.000e+00
3.205e-01,2.818e-03
3.241e-01,0.000e+00
3.276e-01,0.000e+00
3.312e-01,0.000e+00
3.347e-01,0.000e+00
3.383e-01,0.000e+00
3.418e-01,0.000e+00
3.454e-01,5.637e-03
3.489e-01,0.000e+00
3.525e-01,5.637e-03
3.560e-01,0.000e+00
3.596e-01,0.000e+00
3.631e-01,0.000e+00
3.666e-01,5.637e-03
3.702e-01,2.818e-03
3.737e-01,0.000e+00
3.773e-01,2.818e-03
3.808e-01,0.000e+00
3.844e-01,0.000e+00
3.879e-01,5.637e-03
3.915e-01,0.000e+00
3.950e-01,0.000e+00
3.986e-01,2.818e-03
4.021e-01,5.637e-03
4.057e-01,8.455e-03
4.092e-01,2.818e-03
4.128e-01,8.455e-03
4.163e-01,8.455e-03
4.199e-01,0.000e+00
4.234e-01,2.818e-03
4.270e-01,2.818e-03
4.305e-01,1.127e-02
4.341e-01,5.637e-03
4.376e-01,5.637e-03
4.412e-01,2.818e-03
4.447e-01,8.455e-03
4.483e-01,2.818e-03
4.518e-01,1.127e-02
4.554e-01,2.818e-03
4.589e-01,8.455e-03
4.625e-01,8.455e-03
4.660e-01,1.691e-02
4.695e-01,1.409e-02
4.731e-01,1.409e-02
4.766e-01,2.255e-02
4.802e-01,8.455e-03
4.837e-01,1.691e-02
4.873e-01,3.382e-02
4.908e-01,3.664e-02
4.944e-01,3.664e-02
4.979e-01,2.818e-02
5.015e-01,2.255e-02
5.050e-01,3.382e-02
5.086e-01,3.946e-02
5.121e-01,3.664e-02
5.157e-01,3.100e-02
5.192e-01,3.100e-02
5.228e-01,5.355e-02
5.263e-01,5.355e-02
5.299e-01,5.637e-02
5.334e-01,7.046e-02
5.370e-01,9.019e-02
5.405e-01,9.301e-02
5.441e-01,8.455e-02
5.476e-01,7.046e-02
5.512e-01,1.071e-01
5.547e-01,1.071e-01
5.583e-01,1.184e-01
5.618e-01,1.268e-01
5.653e-01,1.353e-01
5.689e-01,1.578e-01
5.724e-01,1.663e-01
5.760e-01,1.888e-01
5.795e-01,2.508e-01
5.831e-01,1.945e-01
5.866e-01,2.311e-01
5.902e-01,2.311e-01
5.937e-01,3.100e-01
5.973e-01,3.354e-01
6.008e-01,3.636e-01
6.044e-01,3.861e-01
6.079e-01,3.185e-01
6.115e-01,4.171e-01
6.150e-01,4.425e-01
6.186e-01,5.073e-01
6.221e-01,5.862e-01
6.257e-01,6.341e-01
6.292e-01,6.398e-01
6.328e-01,7.638e-01
6.363e-01,8.765e-01
6.399e-01,8.850e-01
6.434e-01,9.667e-01
6.470e-01,9.808e-01
6.505e-01,1.170e+00
6.541e-01,1.206e+00
6.576e-01,1.373e+00
6.611e-01,1.378e+00
6.647e-01,1.570e+00
6.682e-01,1.708e+00
6.718e-01,1.812e+00
6.753e-01,2.026e+00
6.789e-01,2.260e+00
6.824e-01,2.319e+00
6.860e-01,2.494e+00
6.895e-01,2.796e+00
6.931e-01,3.103e+00
6.966e-01,3.261e+00
7.002e-01,3.390e+00
7.037e-01,3.813e+00
7.073e-01,3.788e+00
7.108e-01,4.123e+00
7.144e-01,4.439e+00
7.179e-01,5.031e+00
7.215e-01,5.160e+00
7.250e-01,5.594e+00
7.286e-01,5.696e+00
7.321e-01,6.082e+00
7.357e-01,6.696e+00
7.392e-01,6.832e+00
7.428e-01,7.457e+00
7.463e-01,7.556e+00
7.499e-01,8.165e+00
7.534e-01,8.345e+00
7.569e-01,8.743e+00
7.605e-01,8.489e+00
7.640e-01,9.019e+00
7.676e-01,8.861e+00
7.711e-01,9.005e+00
7.747e-01,8.768e+00
7.782e-01,8.802e+00
7.818e-01,8.867e+00
7.853e-01,8.937e+00
7.889e-01,8.542e+00
7.924e-01,8.269e+00
7.960e-01,7.347e+00
7.995e-01,7.049e+00
8.031e-01,6.333e+00
8.066e-01,5.738e+00
8.102e-01,5.076e+00
8.137e-01,4.569e+00
8.173e-01,3.723e+00
8.208e-01,3.097e+00
8.244e-01,2.539e+00
8.279e-01,2.004e+00
8.315e-01,1.544e+00
8.350e-01,1.074e+00
8.386e-01,7.863e-01
8.421e-01,5.580e-01
8.457e-01,3.917e-01
8.492e-01,2.565e-01
8.528e-01,1.466e-01
8.563e-01,4.791e-02
8.598e-01,2.818e-02
8.634e-01,1.127e-02
8.669e-01,2.818e-03
8.705e-01,2.818e-03
8.740e-01,0.000e+00
8.776e-01,0.000e+00
8.811e-01,0.000e+00
8.847e-01,0.000e+00
8.882e-01,0.000e+00
8.918e-01,0.000e+00
8.953e-01,0.000e+00
8.989e-01,0.000e+00
9.024e-01,0.000e+00
9.060e-01,0.000e+00
9.095e-01,0.000e+00
9.131e-01,0.000e+00
9.166e-01,0.000e+00
9.202e-01,0.000e+00
9.237e-01,0.000e+00
9.273e-01,0.000e+00
9.308e-01,0.000e+00
9.344e-01,0.000e+00
9.379e-01,0.000e+00
9.415e-01,0.000e+00
9.450e-01,0.000e+00
9.486e-01,0.000e+00
9.521e-01,0.000e+00
9.556e-01,0.000e+00
9.592e-01,0.000e+00
9.627e-01,0.000e+00
9.663e-01,0.000e+00
9.698e-01,0.000e+00
9.734e-01,0.000e+00
9.769e-01,0.000e+00
9.805e-01,0.000e+00
9.840e-01,0.000e+00
9.876e-01,0.000e+00
9.911e-01,0.000e+00
9.947e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_85.csv <==
transmittance,probability_density
3.122e-01,0.000e+00
3.156e-01,0.000e+00
3.191e-01,0.000e+00
3.225e-01,0.000e+00
3.260e-01,0.000e+00
3.294e-01,0.000e+00
3.329e-01,0.000e+00
3.363e-01,0.000e+00
3.398e-01,0.000e+00
3.432e-01,2.900e-03
3.467e-01,0.000e+00
3.501e-01,0.000e+00
3.536e-01,0.000e+00
3.570e-01,0.000e+00
3.604e-01,0.000e+00
3.639e-01,0.000e+00
3.673e-01,0.000e+00
3.708e-01,0.000e+00
3.742e-01,0.000e+00
3.777e-01,0.000e+00
3.811e-01,2.900e-03
3.846e-01,0.000e+00
3.880e-01,2.900e-03
3.915e-01,0.000e+00
3.949e-01,0.000e+00
3.984e-01,2.900e-03
4.018e-01,0.000e+00
4.053e-01,0.000e+00
4.087e-01,2.900e-03
4.122e-01,5.801e-03
4.156e-01,0.000e+00
4.191e-01,0.000e+00
4.225e-01,2.900e-03
4.260e-01,0.000e+00
4.294e-01,2.900e-03
4.328e-01,0.000e+00
4.363e-01,0.000e+00
4.397e-01,2.900e-03
4.432e-01,0.000e+00
4.466e-01,2.900e-03
4.501e-01,5.801e-03
4.535e-01,2.900e-03
4.570e-01,5.801e-03
4.604e-01,8.701e-03
4.639e-01,2.900e-03
4.673e-01,0.000e+00
4.708e-01,5.801e-03
4.742e-01,2.900e-03
4.777e-01,2.900e-03
4.811e-01,2.900e-03
4.846e-01,5.801e-03
4.880e-01,1.160e-02
4.915e-01,1.450e-02
4.949e-01,5.801e-03
4.984e-01,1.160e-02
5.018e-01,5.801e-03
5.053e-01,8.701e-03
5.087e-01,1.740e-02
5.121e-01,2.900e-03
5.156e-01,1.740e-02
5.190e-01,1.160e-02
5.225e-01,1.740e-02
5.259e-01,2.030e-02
5.294e-01,2.610e-02
5.328e-01,1.450e-02
5.363e-01,4.061e-02
5.397e-01,3.481e-02
5.432e-01,2.610e-02
5.466e-01,1.450e-02
5.501e-01,2.320e-02
5.535e-01,2.320e-02
5.570e-01,3.771e-02
5.604e-01,4.931e-02
5.639e-01,3.481e-02
5.673e-01,4.641e-02
5.708e-01,5.511e-02
5.742e-01,7.541e-02
5.777e-01,8.701e-02
5.811e-01,9.281e-02
5.845e-01,6.961e-02
5.880e-01,6.961e-02
5.914e-01,1.073e-01
5.949e-01,8.701e-02
5.983e-01,1.131e-01
6.018e-01,9.862e-02
6.052e-01,1.363e-01
6.087e-01,1.972e-01
6.121e-01,1.653e-01
6.156e-01,2.117e-01
6.190e-01,2.088e-01
6.225e-01,2.059e-01
6.259e-01,2.610e-01
6.294e-01,2.813e-01
6.328e-01,3.103e-01
6.363e-01,3.103e-01
6.397e-01,3.655e-01
6.432e-01,3.423e-01
6.466e-01,3.800e-01
6.501e-01,4.438e-01
6.535e-01,5.395e-01
6.570e-01,5.482e-01
6.604e-01,6.526e-01
6.638e-01,6.758e-01
6.673e-01,6.903e-01
6.707e-01,8.266e-01
6.742e-01,9.717e-01
6.776e-01,9.920e-01
6.811e-01,1.128e+00
6.845e-01,1.221e+00
6.880e-01,1.410e+00
6.914e-01,1.334e+00
6.949e-01,1.497e+00
6.983e-01,1.700e+00
7.018e-01,1.850e+00
7.052e-01,2.259e+00
7.087e-01,2.236e+00
7.121e-01,2.558e+00
7.156e-01,2.639e+00
7.190e-01,2.999e+00
7.225e-01,3.307e+00
7.259e-01,3.512e+00
7.294e-01,3.721e+00
7.328e-01,4.087e+00
7.362e-01,4.107e+00
7.397e-01,4.873e+00
7.431e-01,5.073e+00
7.466e-01,5.807e+00
7.500e-01,5.720e+00
7.535e-01,6.488e+00
7.569e-01,6.720e+00
7.604e-01,7.219e+00
7.638e-01,7.663e+00
7.673e-01,8.417e+00
7.707e-01,8.420e+00
7.742e-01,8.864e+00
7.776e-01,9.499e+00
7.811e-01,9.748e+00
7.845e-01,9.992e+00
7.880e-01,9.989e+00
7.914e-01,1.043e+01
7.949e-01,9.789e+00
7.983e-01,1.038e+01
8.018e-01,9.859e+00
8.052e-01,1.020e+01
8.087e-01,9.464e+00
8.121e-01,9.453e+00
8.155e-01,8.414e+00
8.190e-01,7.881e+00
8.224e-01,6.741e+00
8.259e-01,6.201e+00
8.293e-01,5.244e+00
8.328e-01,4.632e+00
8.362e-01,3.788e+00
8.397e-01,3.034e+00
8.431e-01,2.274e+00
8.466e-01,1.636e+00
8.500e-01,1.253e+00
8.535e-01,8.382e-01
8.569e-01,5.859e-01
8.604e-01,3.394e-01
8.638e-01,2.262e-01
8.673e-01,8.701e-02
8.707e-01,4.351e-02
8.742e-01,1.740e-02
8.776e-01,2.900e-03
8.811e-01,2.900e-03
8.845e-01,0.000e+00
8.879e-01,0.000e+00
8.914e-01,0.000e+00
8.948e-01,0.000e+00
8.983e-01,0.000e+00
9.017e-01,0.000e+00
9.052e-01,0.000e+00
9.086e-01,0.000e+00
9.121e-01,0.000e+00
9.155e-01,0.000e+00
9.190e-01,0.000e+00
9.224e-01,0.000e+00
9.259e-01,0.000e+00
9.293e-01,0.000e+00
9.328e-01,0.000e+00
9.362e-01,0.000e+00
9.397e-01,0.000e+00
9.431e-01,0.000e+00
9.466e-01,0.000e+00
9.500e-01,0.000e+00
9.535e-01,0.000e+00
9.569e-01,0.000e+00
9.604e-01,0.000e+00
9.638e-01,0.000e+00
9.672e-01,0.000e+00
9.707e-01,0.000e+00
9.741e-01,0.000e+00
9.776e-01,0.000e+00
9.810e-01,0.000e+00
9.845e-01,0.000e+00
9.879e-01,0.000e+00
9.914e-01,0.000e+00
9.948e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_9.csv <==
transmittance,probability_density
3.310e-01,0.000e+00
3.344e-01,0.000e+00
3.377e-01,0.000e+00
3.411e-01,0.000e+00
3.445e-01,0.000e+00
3.478e-01,0.000e+00
3.512e-01,0.000e+00
3.545e-01,0.000e+00
3.579e-01,0.000e+00
3.612e-01,2.982e-03
3.646e-01,0.000e+00
3.679e-01,0.000e+00
3.713e-01,0.000e+00
3.746e-01,0.000e+00
3.780e-01,0.000e+00
3.813e-01,0.000e+00
3.847e-01,0.000e+00
3.880e-01,0.000e+00
3.914e-01,0.000e+00
3.948e-01,0.000e+00
3.981e-01,0.000e+00
4.015e-01,0.000e+00
4.048e-01,0.000e+00
4.082e-01,0.000e+00
4.115e-01,0.000e+00
4.149e-01,0.000e+00
4.182e-01,0.000e+00
4.216e-01,2.982e-03
4.249e-01,0.000e+00
4.283e-01,0.000e+00
4.316e-01,0.000e+00
4.350e-01,0.000e+00
4.383e-01,5.964e-03
4.417e-01,0.000e+00
4.450e-01,0.000e+00
4.484e-01,2.982e-03
4.518e-01,0.000e+00
4.551e-01,0.000e+00
4.585e-01,2.982e-03
4.618e-01,2.982e-03
4.652e-01,0.000e+00
4.685e-01,0.000e+00
4.719e-01,0.000e+00
4.752e-01,5.964e-03
4.786e-01,0.000e+00
4.819e-01,2.982e-03
4.853e-01,0.000e+00
4.886e-01,0.000e+00
4.920e-01,2.982e-03
4.953e-01,2.982e-03
4.987e-01,2.982e-03
5.021e-01,0.000e+00
5.054e-01,0.000e+00
5.088e-01,8.947e-03
5.121e-01,5.964e-03
5.155e-01,5.964e-03
5.188e-01,5.964e-03
5.222e-01,0.000e+00
5.255e-01,5.964e-03
5.289e-01,5.964e-03
5.322e-01,5.964e-03
5.356e-01,2.982e-03
5.389e-01,8.947e-03
5.423e-01,2.982e-03
5.456e-01,5.964e-03
5.490e-01,1.193e-02
5.524e-01,1.491e-02
5.557e-01,1.789e-02
5.591e-01,1.789e-02
5.624e-01,2.088e-02
5.658e-01,1.789e-02
5.691e-01,1.193e-02
5.725e-01,8.947e-03
5.758e-01,2.386e-02
5.792e-01,2.088e-02
5.825e-01,2.386e-02
5.859e-01,3.579e-02
5.892e-01,4.175e-02
5.926e-01,1.789e-02
5.959e-01,3.579e-02
5.993e-01,3.877e-02
6.026e-01,6.263e-02
6.060e-01,6.263e-02
6.094e-01,3.877e-02
6.127e-01,7.157e-02
6.161e-01,6.561e-02
6.194e-01,4.473e-02
6.228e-01,6.561e-02
6.261e-01,8.649e-02
6.295e-01,1.074e-01
6.328e-01,9.245e-02
6.362e-01,1.044e-01
6.395e-01,1.342e-01
6.429e-01,1.223e-01
6.462e-01,1.998e-01
6.496e-01,1.700e-01
6.529e-01,2.177e-01
6.563e-01,2.356e-01
6.597e-01,2.624e-01
6.630e-01,2.237e-01
6.664e-01,2.833e-01
6.697e-01,3.459e-01
6.731e-01,3.519e-01
6.764e-01,3.400e-01
6.798e-01,4.026e-01
6.831e-01,5.398e-01
6.865e-01,5.398e-01
6.898e-01,5.487e-01
6.932e-01,6.382e-01
6.965e-01,7.098e-01
6.999e-01,7.277e-01
7.032e-01,9.305e-01
7.066e-01,1.011e+00
7.099e-01,1.145e+00
7.133e-01,1.187e+00
7.167e-01,1.253e+00
7.200e-01,1.426e+00
7.234e-01,1.742e+00
7.267e-01,1.783e+00
7.301e-01,2.102e+00
7.334e-01,2.159e+00
7.368e-01,2.565e+00
7.401e-01,2.824e+00
7.435e-01,3.170e+00
7.468e-01,3.331e+00
7.502e-01,3.379e+00
7.535e-01,4.026e+00
7.569e-01,4.178e+00
7.602e-01,4.554e+00
7.636e-01,5.094e+00
7.670e-01,5.863e+00
7.703e-01,5.964e+00
7.737e-01,6.624e+00
7.770e-01,6.868e+00
7.804e-01,7.646e+00
7.837e-01,8.204e+00
7.871e-01,9.027e+00
7.904e-01,9.194e+00
7.938e-01,9.806e+00
7.971e-01,1.063e+01
8.005e-01,1.063e+01
8.038e-01,1.129e+01
8.072e-01,1.114e+01
8.105e-01,1.181e+01
8.139e-01,1.127e+01
8.173e-01,1.175e+01
8.206e-01,1.131e+01
8.240e-01,1.135e+01
8.273e-01,1.055e+01
8.307e-01,1.057e+01
8.340e-01,8.968e+00
8.374e-01,8.371e+00
8.407e-01,7.145e+00
8.441e-01,6.078e+00
8.474e-01,5.258e+00
8.508e-01,4.148e+00
8.541e-01,3.430e+00
8.575e-01,2.451e+00
8.608e-01,1.780e+00
8.642e-01,1.115e+00
8.675e-01,8.499e-01
8.709e-01,5.189e-01
8.743e-01,2.803e-01
8.776e-01,1.223e-01
8.810e-01,5.964e-02
8.843e-01,1.491e-02
8.877e-01,5.964e-03
8.910e-01,2.982e-03
8.944e-01,0.000e+00
8.977e-01,0.000e+00
9.011e-01,0.000e+00
9.044e-01,0.000e+00
9.078e-01,0.000e+00
9.111e-01,0.000e+00
9.145e-01,0.000e+00
9.178e-01,0.000e+00
9.212e-01,0.000e+00
9.246e-01,0.000e+00
9.279e-01,0.000e+00
9.313e-01,0.000e+00
9.346e-01,0.000e+00
9.380e-01,0.000e+00
9.413e-01,0.000e+00
9.447e-01,0.000e+00
9.480e-01,0.000e+00
9.514e-01,0.000e+00
9.547e-01,0.000e+00
9.581e-01,0.000e+00
9.614e-01,0.000e+00
9.648e-01,0.000e+00
9.681e-01,0.000e+00
9.715e-01,0.000e+00
9.749e-01,0.000e+00
9.782e-01,0.000e+00
9.816e-01,0.000e+00
9.849e-01,0.000e+00
9.883e-01,0.000e+00
9.916e-01,0.000e+00
9.950e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/0_95.csv <==
transmittance,probability_density
3.480e-01,0.000e+00
3.513e-01,0.000e+00
3.545e-01,0.000e+00
3.578e-01,0.000e+00
3.611e-01,0.000e+00
3.643e-01,0.000e+00
3.676e-01,0.000e+00
3.709e-01,0.000e+00
3.741e-01,0.000e+00
3.774e-01,0.000e+00
3.807e-01,3.060e-03
3.839e-01,0.000e+00
3.872e-01,0.000e+00
3.905e-01,0.000e+00
3.938e-01,0.000e+00
3.970e-01,0.000e+00
4.003e-01,0.000e+00
4.036e-01,0.000e+00
4.068e-01,0.000e+00
4.101e-01,0.000e+00
4.134e-01,0.000e+00
4.166e-01,0.000e+00
4.199e-01,0.000e+00
4.232e-01,0.000e+00
4.264e-01,0.000e+00
4.297e-01,0.000e+00
4.330e-01,0.000e+00
4.362e-01,0.000e+00
4.395e-01,0.000e+00
4.428e-01,0.000e+00
4.460e-01,0.000e+00
4.493e-01,0.000e+00
4.526e-01,0.000e+00
4.558e-01,0.000e+00
4.591e-01,0.000e+00
4.624e-01,0.000e+00
4.657e-01,0.000e+00
4.689e-01,0.000e+00
4.722e-01,0.000e+00
4.755e-01,0.000e+00
4.787e-01,0.000e+00
4.820e-01,0.000e+00
4.853e-01,6.120e-03
4.885e-01,6.120e-03
4.918e-01,3.060e-03
4.951e-01,0.000e+00
4.983e-01,3.060e-03
5.016e-01,0.000e+00
5.049e-01,0.000e+00
5.081e-01,0.000e+00
5.114e-01,0.000e+00
5.147e-01,0.000e+00
5.179e-01,0.000e+00
5.212e-01,3.060e-03
5.245e-01,0.000e+00
5.277e-01,0.000e+00
5.310e-01,0.000e+00
5.343e-01,3.060e-03
5.376e-01,0.000e+00
5.408e-01,3.060e-03
5.441e-01,0.000e+00
5.474e-01,1.224e-02
5.506e-01,0.000e+00
5.539e-01,1.224e-02
5.572e-01,6.120e-03
5.604e-01,9.179e-03
5.637e-01,0.000e+00
5.670e-01,3.060e-03
5.702e-01,3.060e-03
5.735e-01,3.060e-03
5.768e-01,3.060e-03
5.800e-01,6.120e-03
5.833e-01,3.060e-03
5.866e-01,9.179e-03
5.898e-01,1.224e-02
5.931e-01,1.224e-02
5.964e-01,6.120e-03
5.996e-01,1.224e-02
6.029e-01,1.530e-02
6.062e-01,1.836e-02
6.095e-01,1.836e-02
6.127e-01,1.530e-02
6.160e-01,1.836e-02
6.193e-01,1.224e-02
6.225e-01,2.754e-02
6.258e-01,3.978e-02
6.291e-01,3.060e-02
6.323e-01,3.978e-02
6.356e-01,5.202e-02
6.389e-01,7.038e-02
6.421e-01,6.120e-02
6.454e-01,6.120e-02
6.487e-01,4.284e-02
6.519e-01,5.202e-02
6.552e-01,3.672e-02
6.585e-01,6.732e-02
6.617e-01,5.508e-02
6.650e-01,1.163e-01
6.683e-01,1.285e-01
6.715e-01,1.255e-01
6.748e-01,1.071e-01
6.781e-01,1.989e-01
6.814e-01,1.683e-01
6.846e-01,1.591e-01
6.879e-01,2.264e-01
6.912e-01,2.601e-01
6.944e-01,3.213e-01
6.977e-01,2.784e-01
7.010e-01,2.968e-01
7.042e-01,3.733e-01
7.075e-01,4.161e-01
7.108e-01,4.620e-01
7.140e-01,4.345e-01
7.173e-01,6.487e-01
7.206e-01,7.007e-01
7.238e-01,5.905e-01
7.271e-01,7.711e-01
7.304e-01,8.445e-01
7.336e-01,1.037e+00
7.369e-01,1.157e+00
7.402e-01,1.319e+00
7.434e-01,1.291e+00
7.467e-01,1.674e+00
7.500e-01,1.759e+00
7.533e-01,1.937e+00
7.565e-01,2.231e+00
7.598e-01,2.564e+00
7.631e-01,2.732e+00
7.663e-01,3.216e+00
7.696e-01,3.436e+00
7.729e-01,3.809e+00
7.761e-01,4.189e+00
7.794e-01,4.614e+00
7.827e-01,4.893e+00
7.859e-01,5.863e+00
7.892e-01,6.496e+00
7.925e-01,6.863e+00
7.957e-01,7.432e+00
7.990e-01,8.121e+00
8.023e-01,8.678e+00
8.055e-01,9.528e+00
8.088e-01,1.017e+01
8.121e-01,1.114e+01
8.153e-01,1.137e+01
8.186e-01,1.212e+01
8.219e-01,1.281e+01
8.252e-01,1.263e+01
8.284e-01,1.332e+01
8.317e-01,1.333e+01
8.350e-01,1.282e+01
8.382e-01,1.311e+01
8.415e-01,1.249e+01
8.448e-01,1.158e+01
8.480e-01,1.092e+01
8.513e-01,9.378e+00
8.546e-01,8.219e+00
8.578e-01,6.995e+00
8.611e-01,5.789e+00
8.644e-01,4.602e+00
8.676e-01,3.366e+00
8.709e-01,2.518e+00
8.742e-01,1.570e+00
8.774e-01,1.126e+00
8.807e-01,6.640e-01
8.840e-01,3.488e-01
8.872e-01,1.713e-01
8.905e-01,7.038e-02
8.938e-01,1.530e-02
8.971e-01,9.179e-03
9.003e-01,0.000e+00
9.036e-01,0.000e+00
9.069e-01,0.000e+00
9.101e-01,0.000e+00
9.134e-01,0.000e+00
9.167e-01,0.000e+00
9.199e-01,0.000e+00
9.232e-01,0.000e+00
9.265e-01,0.000e+00
9.297e-01,0.000e+00
9.330e-01,0.000e+00
9.363e-01,0.000e+00
9.395e-01,0.000e+00
9.428e-01,0.000e+00
9.461e-01,0.000e+00
9.493e-01,0.000e+00
9.526e-01,0.000e+00
9.559e-01,0.000e+00
9.591e-01,0.000e+00
9.624e-01,0.000e+00
9.657e-01,0.000e+00
9.690e-01,0.000e+00
9.722e-01,0.000e+00
9.755e-01,0.000e+00
9.788e-01,0.000e+00
9.820e-01,0.000e+00
9.853e-01,0.000e+00
9.886e-01,0.000e+00
9.918e-01,0.000e+00
9.951e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/1_0.csv <==
transmittance,probability_density
3.636e-01,0.000e+00
3.668e-01,0.000e+00
3.700e-01,0.000e+00
3.732e-01,0.000e+00
3.764e-01,0.000e+00
3.795e-01,0.000e+00
3.827e-01,0.000e+00
3.859e-01,0.000e+00
3.891e-01,0.000e+00
3.923e-01,0.000e+00
3.955e-01,0.000e+00
3.987e-01,3.135e-03
4.019e-01,0.000e+00
4.051e-01,0.000e+00
4.083e-01,0.000e+00
4.114e-01,0.000e+00
4.146e-01,0.000e+00
4.178e-01,0.000e+00
4.210e-01,0.000e+00
4.242e-01,0.000e+00
4.274e-01,0.000e+00
4.306e-01,0.000e+00
4.338e-01,0.000e+00
4.370e-01,0.000e+00
4.402e-01,0.000e+00
4.433e-01,0.000e+00
4.465e-01,0.000e+00
4.497e-01,0.000e+00
4.529e-01,0.000e+00
4.561e-01,0.000e+00
4.593e-01,0.000e+00
4.625e-01,0.000e+00
4.657e-01,0.000e+00
4.689e-01,0.000e+00
4.721e-01,0.000e+00
4.752e-01,0.000e+00
4.784e-01,0.000e+00
4.816e-01,0.000e+00
4.848e-01,0.000e+00
4.880e-01,0.000e+00
4.912e-01,0.000e+00
4.944e-01,0.000e+00
4.976e-01,0.000e+00
5.008e-01,0.000e+00
5.040e-01,0.000e+00
5.071e-01,0.000e+00
5.103e-01,0.000e+00
5.135e-01,0.000e+00
5.167e-01,0.000e+00
5.199e-01,0.000e+00
5.231e-01,0.000e+00
5.263e-01,0.000e+00
5.295e-01,0.000e+00
5.327e-01,1.254e-02
5.359e-01,0.000e+00
5.390e-01,3.135e-03
5.422e-01,0.000e+00
5.454e-01,0.000e+00
5.486e-01,3.135e-03
5.518e-01,0.000e+00
5.550e-01,0.000e+00
5.582e-01,0.000e+00
5.614e-01,0.000e+00
5.646e-01,3.135e-03
5.678e-01,0.000e+00
5.709e-01,0.000e+00
5.741e-01,6.270e-03
5.773e-01,0.000e+00
5.805e-01,0.000e+00
5.837e-01,3.135e-03
5.869e-01,0.000e+00
5.901e-01,3.135e-03
5.933e-01,6.270e-03
5.965e-01,3.135e-03
5.997e-01,0.000e+00
6.028e-01,1.567e-02
6.060e-01,6.270e-03
6.092e-01,0.000e+00
6.124e-01,0.000e+00
6.156e-01,3.135e-03
6.188e-01,6.270e-03
6.220e-01,9.404e-03
6.252e-01,1.254e-02
6.284e-01,6.270e-03
6.316e-01,1.254e-02
6.347e-01,1.254e-02
6.379e-01,6.270e-03
6.411e-01,1.567e-02
6.443e-01,2.508e-02
6.475e-01,1.567e-02
6.507e-01,1.254e-02
6.539e-01,2.508e-02
6.571e-01,1.881e-02
6.603e-01,1.881e-02
6.635e-01,2.821e-02
6.666e-01,3.135e-02
6.698e-01,6.270e-02
6.730e-01,6.897e-02
6.762e-01,3.762e-02
6.794e-01,5.329e-02
6.826e-01,4.702e-02
6.858e-01,7.837e-02
6.890e-01,6.270e-02
6.922e-01,1.034e-01
6.954e-01,6.897e-02
6.985e-01,9.091e-02
7.017e-01,1.129e-01
7.049e-01,1.411e-01
7.081e-01,1.850e-01
7.113e-01,1.285e-01
7.145e-01,2.069e-01
7.177e-01,2.414e-01
7.209e-01,2.539e-01
7.241e-01,2.790e-01
7.273e-01,3.605e-01
7.304e-01,3.824e-01
7.336e-01,3.824e-01
7.368e-01,3.918e-01
7.400e-01,4.828e-01
7.432e-01,6.019e-01
7.464e-01,6.614e-01
7.496e-01,8.245e-01
7.528e-01,7.806e-01
7.560e-01,8.903e-01
7.592e-01,1.125e+00
7.623e-01,1.238e+00
7.655e-01,1.313e+00
7.687e-01,1.693e+00
7.719e-01,1.712e+00
7.751e-01,1.843e+00
7.783e-01,2.295e+00
7.815e-01,2.633e+00
7.847e-01,2.897e+00
7.879e-01,3.473e+00
7.911e-01,3.812e+00
7.942e-01,4.050e+00
7.974e-01,4.564e+00
8.006e-01,5.091e+00
8.038e-01,6.069e+00
8.070e-01,6.342e+00
8.102e-01,7.564e+00
8.134e-01,7.890e+00
8.166e-01,9.238e+00
8.198e-01,9.392e+00
8.230e-01,1.025e+01
8.261e-01,1.166e+01
8.293e-01,1.245e+01
8.325e-01,1.305e+01
8.357e-01,1.385e+01
8.389e-01,1.376e+01
8.421e-01,1.482e+01
8.453e-01,1.513e+01
8.485e-01,1.544e+01
8.517e-01,1.484e+01
8.549e-01,1.408e+01
8.580e-01,1.339e+01
8.612e-01,1.214e+01
8.644e-01,1.055e+01
8.676e-01,9.157e+00
8.708e-01,7.401e+00
8.740e-01,6.050e+00
8.772e-01,4.555e+00
8.804e-01,3.348e+00
8.836e-01,2.113e+00
8.868e-01,1.335e+00
8.899e-01,8.746e-01
8.931e-01,3.918e-01
8.963e-01,2.320e-01
8.995e-01,5.329e-02
9.027e-01,9.404e-03
9.059e-01,9.404e-03
9.091e-01,0.000e+00
9.123e-01,0.000e+00
9.155e-01,0.000e+00
9.187e-01,0.000e+00
9.218e-01,0.000e+00
9.250e-01,0.000e+00
9.282e-01,0.000e+00
9.314e-01,0.000e+00
9.346e-01,0.000e+00
9.378e-01,0.000e+00
9.410e-01,0.000e+00
9.442e-01,0.000e+00
9.474e-01,0.000e+00
9.506e-01,0.000e+00
9.537e-01,0.000e+00
9.569e-01,0.000e+00
9.601e-01,0.000e+00
9.633e-01,0.000e+00
9.665e-01,0.000e+00
9.697e-01,0.000e+00
9.729e-01,0.000e+00
9.761e-01,0.000e+00
9.793e-01,0.000e+00
9.825e-01,0.000e+00
9.856e-01,0.000e+00
9.888e-01,0.000e+00
9.920e-01,0.000e+00
9.952e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/1_05.csv <==
transmittance,probability_density
3.784e-01,0.000e+00
3.815e-01,0.000e+00
3.846e-01,0.000e+00
3.877e-01,0.000e+00
3.908e-01,0.000e+00
3.940e-01,0.000e+00
3.971e-01,0.000e+00
4.002e-01,0.000e+00
4.033e-01,0.000e+00
4.064e-01,0.000e+00
4.095e-01,0.000e+00
4.127e-01,0.000e+00
4.158e-01,3.209e-03
4.189e-01,0.000e+00
4.220e-01,0.000e+00
4.251e-01,0.000e+00
4.282e-01,0.000e+00
4.313e-01,0.000e+00
4.345e-01,0.000e+00
4.376e-01,0.000e+00
4.407e-01,0.000e+00
4.438e-01,0.000e+00
4.469e-01,0.000e+00
4.500e-01,0.000e+00
4.532e-01,0.000e+00
4.563e-01,0.000e+00
4.594e-01,0.000e+00
4.625e-01,0.000e+00
4.656e-01,0.000e+00
4.687e-01,0.000e+00
4.719e-01,0.000e+00
4.750e-01,0.000e+00
4.781e-01,0.000e+00
4.812e-01,0.000e+00
4.843e-01,0.000e+00
4.874e-01,0.000e+00
4.905e-01,0.000e+00
4.937e-01,0.000e+00
4.968e-01,0.000e+00
4.999e-01,0.000e+00
5.030e-01,0.000e+00
5.061e-01,0.000e+00
5.092e-01,0.000e+00
5.124e-01,0.000e+00
5.155e-01,0.000e+00
5.186e-01,0.000e+00
5.217e-01,0.000e+00
5.248e-01,0.000e+00
5.279e-01,0.000e+00
5.311e-01,0.000e+00
5.342e-01,0.000e+00
5.373e-01,0.000e+00
5.404e-01,0.000e+00
5.435e-01,0.000e+00
5.466e-01,0.000e+00
5.498e-01,0.000e+00
5.529e-01,0.000e+00
5.560e-01,0.000e+00
5.591e-01,0.000e+00
5.622e-01,0.000e+00
5.653e-01,0.000e+00
5.684e-01,6.419e-03
5.716e-01,3.209e-03
5.747e-01,0.000e+00
5.778e-01,0.000e+00
5.809e-01,0.000e+00
5.840e-01,3.209e-03
5.871e-01,0.000e+00
5.903e-01,0.000e+00
5.934e-01,0.000e+00
5.965e-01,0.000e+00
5.996e-01,0.000e+00
6.027e-01,0.000e+00
6.058e-01,0.000e+00
6.090e-01,3.209e-03
6.121e-01,6.419e-03
6.152e-01,9.628e-03
6.183e-01,0.000e+00
6.214e-01,3.209e-03
6.245e-01,3.209e-03
6.276e-01,0.000e+00
6.308e-01,3.209e-03
6.339e-01,3.209e-03
6.370e-01,0.000e+00
6.401e-01,0.000e+00
6.432e-01,3.209e-03
6.463e-01,9.628e-03
6.495e-01,6.419e-03
6.526e-01,6.419e-03
6.557e-01,6.419e-03
6.588e-01,3.209e-03
6.619e-01,6.419e-03
6.650e-01,1.605e-02
6.682e-01,3.209e-03
6.713e-01,1.605e-02
6.744e-01,2.567e-02
6.775e-01,1.605e-02
6.806e-01,1.284e-02
6.837e-01,1.926e-02
6.869e-01,3.530e-02
6.900e-01,1.926e-02
6.931e-01,2.888e-02
6.962e-01,2.888e-02
6.993e-01,4.493e-02
7.024e-01,4.172e-02
7.055e-01,3.209e-02
7.087e-01,4.493e-02
7.118e-01,6.419e-02
7.149e-01,8.986e-02
7.180e-01,6.098e-02
7.211e-01,9.307e-02
7.242e-01,9.628e-02
7.274e-01,1.220e-01
7.305e-01,1.123e-01
7.336e-01,1.123e-01
7.367e-01,1.861e-01
7.398e-01,1.797e-01
7.429e-01,1.894e-01
7.461e-01,2.824e-01
7.492e-01,2.728e-01
7.523e-01,3.017e-01
7.554e-01,3.851e-01
7.585e-01,4.044e-01
7.616e-01,4.974e-01
7.647e-01,5.231e-01
7.679e-01,6.066e-01
7.710e-01,7.125e-01
7.741e-01,8.184e-01
7.772e-01,9.724e-01
7.803e-01,1.088e+00
7.834e-01,1.220e+00
7.866e-01,1.393e+00
7.897e-01,1.540e+00
7.928e-01,1.897e+00
7.959e-01,2.022e+00
7.990e-01,2.391e+00
8.021e-01,2.917e+00
8.053e-01,3.168e+00
8.084e-01,3.765e+00
8.115e-01,4.288e+00
8.146e-01,4.804e+00
8.177e-01,5.449e+00
8.208e-01,6.258e+00
8.240e-01,7.122e+00
8.271e-01,7.978e+00
8.302e-01,8.864e+00
8.333e-01,9.833e+00
8.364e-01,1.075e+01
8.395e-01,1.170e+01
8.426e-01,1.361e+01
8.458e-01,1.424e+01
8.489e-01,1.522e+01
8.520e-01,1.569e+01
8.551e-01,1.617e+01
8.582e-01,1.680e+01
8.613e-01,1.740e+01
8.645e-01,1.770e+01
8.676e-01,1.557e+01
8.707e-01,1.493e+01
8.738e-01,1.292e+01
8.769e-01,1.159e+01
8.800e-01,9.554e+00
8.832e-01,7.866e+00
8.863e-01,5.674e+00
8.894e-01,4.172e+00
8.925e-01,2.474e+00
8.956e-01,1.624e+00
8.987e-01,1.011e+00
9.018e-01,4.204e-01
9.050e-01,2.247e-01
9.081e-01,5.777e-02
9.112e-01,9.628e-03
9.143e-01,3.209e-03
9.174e-01,0.000e+00
9.205e-01,0.000e+00
9.237e-01,0.000e+00
9.268e-01,0.000e+00
9.299e-01,0.000e+00
9.330e-01,0.000e+00
9.361e-01,0.000e+00
9.392e-01,0.000e+00
9.424e-01,0.000e+00
9.455e-01,0.000e+00
9.486e-01,0.000e+00
9.517e-01,0.000e+00
9.548e-01,0.000e+00
9.579e-01,0.000e+00
9.611e-01,0.000e+00
9.642e-01,0.000e+00
9.673e-01,0.000e+00
9.704e-01,0.000e+00
9.735e-01,0.000e+00
9.766e-01,0.000e+00
9.797e-01,0.000e+00
9.829e-01,0.000e+00
9.860e-01,0.000e+00
9.891e-01,0.000e+00
9.922e-01,0.000e+00
9.953e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/1_1.csv <==
transmittance,probability_density
3.918e-01,0.000e+00
3.948e-01,0.000e+00
3.979e-01,0.000e+00
4.009e-01,0.000e+00
4.040e-01,0.000e+00
4.070e-01,0.000e+00
4.101e-01,0.000e+00
4.131e-01,0.000e+00
4.162e-01,0.000e+00
4.192e-01,0.000e+00
4.223e-01,0.000e+00
4.253e-01,0.000e+00
4.284e-01,3.280e-03
4.314e-01,0.000e+00
4.345e-01,0.000e+00
4.375e-01,0.000e+00
4.406e-01,0.000e+00
4.436e-01,0.000e+00
4.467e-01,0.000e+00
4.497e-01,0.000e+00
4.528e-01,0.000e+00
4.558e-01,0.000e+00
4.589e-01,0.000e+00
4.619e-01,0.000e+00
4.650e-01,0.000e+00
4.680e-01,0.000e+00
4.711e-01,0.000e+00
4.741e-01,0.000e+00
4.772e-01,0.000e+00
4.802e-01,0.000e+00
4.833e-01,0.000e+00
4.863e-01,0.000e+00
4.894e-01,0.000e+00
4.924e-01,0.000e+00
4.955e-01,0.000e+00
4.985e-01,0.000e+00
5.015e-01,0.000e+00
5.046e-01,0.000e+00
5.076e-01,0.000e+00
5.107e-01,0.000e+00
5.137e-01,0.000e+00
5.168e-01,0.000e+00
5.198e-01,0.000e+00
5.229e-01,0.000e+00
5.259e-01,0.000e+00
5.290e-01,0.000e+00
5.320e-01,0.000e+00
5.351e-01,0.000e+00
5.381e-01,0.000e+00
5.412e-01,0.000e+00
5.442e-01,0.000e+00
5.473e-01,0.000e+00
5.503e-01,0.000e+00
5.534e-01,0.000e+00
5.564e-01,0.000e+00
5.595e-01,0.000e+00
5.625e-01,0.000e+00
5.656e-01,0.000e+00
5.686e-01,0.000e+00
5.717e-01,0.000e+00
5.747e-01,0.000e+00
5.778e-01,0.000e+00
5.808e-01,0.000e+00
5.839e-01,0.000e+00
5.869e-01,0.000e+00
5.900e-01,0.000e+00
5.930e-01,0.000e+00
5.961e-01,0.000e+00
5.991e-01,0.000e+00
6.022e-01,0.000e+00
6.052e-01,0.000e+00
6.083e-01,0.000e+00
6.113e-01,6.560e-03
6.143e-01,3.280e-03
6.174e-01,0.000e+00
6.204e-01,0.000e+00
6.235e-01,0.000e+00
6.265e-01,0.000e+00
6.296e-01,3.280e-03
6.326e-01,0.000e+00
6.357e-01,0.000e+00
6.387e-01,0.000e+00
6.418e-01,0.000e+00
6.448e-01,3.280e-03
6.479e-01,0.000e+00
6.509e-01,3.280e-03
6.540e-01,3.280e-03
6.570e-01,6.560e-03
6.601e-01,0.000e+00
6.631e-01,3.280e-03
6.662e-01,3.280e-03
6.692e-01,3.280e-03
6.723e-01,3.280e-03
6.753e-01,3.280e-03
6.784e-01,3.280e-03
6.814e-01,9.840e-03
6.845e-01,6.560e-03
6.875e-01,3.280e-03
6.906e-01,3.280e-03
6.936e-01,1.312e-02
6.967e-01,6.560e-03
6.997e-01,6.560e-03
7.028e-01,1.312e-02
7.058e-01,1.968e-02
7.089e-01,9.840e-03
7.119e-01,2.624e-02
7.150e-01,2.296e-02
7.180e-01,2.952e-02
7.210e-01,2.624e-02
7.241e-01,3.936e-02
7.271e-01,3.936e-02
7.302e-01,2.952e-02
7.332e-01,4.920e-02
7.363e-01,4.592e-02
7.393e-01,5.576e-02
7.424e-01,5.904e-02
7.454e-01,8.856e-02
7.485e-01,1.115e-01
7.515e-01,1.050e-01
7.546e-01,1.279e-01
7.576e-01,1.509e-01
7.607e-01,1.279e-01
7.637e-01,1.706e-01
7.668e-01,2.690e-01
7.698e-01,2.165e-01
7.729e-01,2.591e-01
7.759e-01,3.247e-01
7.790e-01,3.575e-01
7.820e-01,4.920e-01
7.851e-01,4.428e-01
7.881e-01,6.659e-01
7.912e-01,7.118e-01
7.942e-01,8.758e-01
7.973e-01,9.283e-01
8.003e-01,1.227e+00
8.034e-01,1.194e+00
8.064e-01,1.473e+00
8.095e-01,1.643e+00
8.125e-01,2.149e+00
8.156e-01,2.421e+00
8.186e-01,2.663e+00
8.217e-01,3.034e+00
8.247e-01,3.818e+00
8.278e-01,4.507e+00
8.308e-01,5.271e+00
8.338e-01,5.819e+00
8.369e-01,6.810e+00
8.399e-01,7.699e+00
8.430e-01,9.034e+00
8.460e-01,9.903e+00
8.491e-01,1.168e+01
8.521e-01,1.251e+01
8.552e-01,1.429e+01
8.582e-01,1.511e+01
8.613e-01,1.714e+01
8.643e-01,1.726e+01
8.674e-01,1.899e+01
8.704e-01,1.885e+01
8.735e-01,2.000e+01
8.765e-01,1.897e+01
8.796e-01,1.779e+01
8.826e-01,1.582e+01
8.857e-01,1.427e+01
8.887e-01,1.158e+01
8.918e-01,9.401e+00
8.948e-01,7.252e+00
8.979e-01,4.858e+00
9.009e-01,3.031e+00
9.040e-01,1.899e+00
9.070e-01,1.014e+00
9.101e-01,4.067e-01
9.131e-01,1.935e-01
9.162e-01,3.608e-02
9.192e-01,6.560e-03
9.223e-01,3.280e-03
9.253e-01,0.000e+00
9.284e-01,0.000e+00
9.314e-01,0.000e+00
9.345e-01,0.000e+00
9.375e-01,0.000e+00
9.406e-01,0.000e+00
9.436e-01,0.000e+00
9.466e-01,0.000e+00
9.497e-01,0.000e+00
9.527e-01,0.000e+00
9.558e-01,0.000e+00
9.588e-01,0.000e+00
9.619e-01,0.000e+00
9.649e-01,0.000e+00
9.680e-01,0.000e+00
9.710e-01,0.000e+00
9.741e-01,0.000e+00
9.771e-01,0.000e+00
9.802e-01,0.000e+00
9.832e-01,0.000e+00
9.863e-01,0.000e+00
9.893e-01,0.000e+00
9.924e-01,0.000e+00
9.954e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/1_15.csv <==
transmittance,probability_density
4.094e-01,0.000e+00
4.123e-01,0.000e+00
4.153e-01,0.000e+00
4.183e-01,0.000e+00
4.212e-01,0.000e+00
4.242e-01,0.000e+00
4.272e-01,0.000e+00
4.301e-01,0.000e+00
4.331e-01,0.000e+00
4.360e-01,0.000e+00
4.390e-01,0.000e+00
4.420e-01,0.000e+00
4.449e-01,0.000e+00
4.479e-01,3.378e-03
4.508e-01,0.000e+00
4.538e-01,0.000e+00
4.568e-01,0.000e+00
4.597e-01,0.000e+00
4.627e-01,0.000e+00
4.656e-01,0.000e+00
4.686e-01,0.000e+00
4.716e-01,0.000e+00
4.745e-01,0.000e+00
4.775e-01,0.000e+00
4.804e-01,0.000e+00
4.834e-01,0.000e+00
4.864e-01,0.000e+00
4.893e-01,0.000e+00
4.923e-01,0.000e+00
4.952e-01,0.000e+00
4.982e-01,0.000e+00
5.012e-01,0.000e+00
5.041e-01,0.000e+00
5.071e-01,0.000e+00
5.100e-01,0.000e+00
5.130e-01,0.000e+00
5.160e-01,0.000e+00
5.189e-01,0.000e+00
5.219e-01,0.000e+00
5.248e-01,0.000e+00
5.278e-01,0.000e+00
5.308e-01,0.000e+00
5.337e-01,0.000e+00
5.367e-01,0.000e+00
5.396e-01,0.000e+00
5.426e-01,0.000e+00
5.456e-01,0.000e+00
5.485e-01,0.000e+00
5.515e-01,0.000e+00
5.545e-01,0.000e+00
5.574e-01,0.000e+00
5.604e-01,0.000e+00
5.633e-01,0.000e+00
5.663e-01,0.000e+00
5.693e-01,0.000e+00
5.722e-01,0.000e+00
5.752e-01,0.000e+00
5.781e-01,0.000e+00
5.811e-01,0.000e+00
5.841e-01,0.000e+00
5.870e-01,0.000e+00
5.900e-01,0.000e+00
5.929e-01,0.000e+00
5.959e-01,0.000e+00
5.989e-01,0.000e+00
6.018e-01,0.000e+00
6.048e-01,0.000e+00
6.077e-01,0.000e+00
6.107e-01,0.000e+00
6.137e-01,0.000e+00
6.166e-01,0.000e+00
6.196e-01,0.000e+00
6.225e-01,0.000e+00
6.255e-01,0.000e+00
6.285e-01,0.000e+00
6.314e-01,0.000e+00
6.344e-01,0.000e+00
6.373e-01,0.000e+00
6.403e-01,0.000e+00
6.433e-01,0.000e+00
6.462e-01,3.378e-03
6.492e-01,0.000e+00
6.521e-01,0.000e+00
6.551e-01,3.378e-03
6.581e-01,3.378e-03
6.610e-01,0.000e+00
6.640e-01,0.000e+00
6.669e-01,3.378e-03
6.699e-01,3.378e-03
6.729e-01,0.000e+00
6.758e-01,0.000e+00
6.788e-01,0.000e+00
6.818e-01,0.000e+00
6.847e-01,3.378e-03
6.877e-01,6.756e-03
6.906e-01,0.000e+00
6.936e-01,0.000e+00
6.966e-01,3.378e-03
6.995e-01,1.013e-02
7.025e-01,3.378e-03
7.054e-01,0.000e+00
7.084e-01,3.378e-03
7.114e-01,3.378e-03
7.143e-01,3.378e-03
7.173e-01,1.013e-02
7.202e-01,1.351e-02
7.232e-01,0.000e+00
7.262e-01,3.378e-03
7.291e-01,0.000e+00
7.321e-01,1.013e-02
7.350e-01,2.702e-02
7.380e-01,2.702e-02
7.410e-01,2.027e-02
7.439e-01,4.729e-02
7.469e-01,1.689e-02
7.498e-01,1.689e-02
7.528e-01,2.365e-02
7.558e-01,6.080e-02
7.587e-01,4.729e-02
7.617e-01,5.067e-02
7.646e-01,8.107e-02
7.676e-01,4.391e-02
7.706e-01,7.769e-02
7.735e-01,1.419e-01
7.765e-01,1.452e-01
7.794e-01,1.284e-01
7.824e-01,1.351e-01
7.854e-01,2.027e-01
7.883e-01,2.094e-01
7.913e-01,2.060e-01
7.942e-01,3.412e-01
7.972e-01,2.567e-01
8.002e-01,4.053e-01
8.031e-01,5.067e-01
8.061e-01,6.317e-01
8.091e-01,6.857e-01
8.120e-01,7.837e-01
8.150e-01,1.078e+00
8.179e-01,1.155e+00
8.209e-01,1.277e+00
8.239e-01,1.517e+00
8.268e-01,1.787e+00
8.298e-01,2.172e+00
8.327e-01,2.685e+00
8.357e-01,2.983e+00
8.387e-01,3.594e+00
8.416e-01,4.162e+00
8.446e-01,5.280e+00
8.475e-01,6.384e+00
8.505e-01,6.678e+00
8.535e-01,8.468e+00
8.564e-01,9.374e+00
8.594e-01,1.097e+01
8.623e-01,1.302e+01
8.653e-01,1.398e+01
8.683e-01,1.630e+01
8.712e-01,1.803e+01
8.742e-01,1.871e+01
8.771e-01,2.057e+01
8.801e-01,2.126e+01
8.831e-01,2.195e+01
8.860e-01,2.256e+01
8.890e-01,2.000e+01
8.919e-01,1.850e+01
8.949e-01,1.577e+01
8.979e-01,1.357e+01
9.008e-01,1.066e+01
9.038e-01,7.296e+00
9.067e-01,4.972e+00
9.097e-01,2.841e+00
9.127e-01,1.669e+00
9.156e-01,7.229e-01
9.186e-01,3.108e-01
9.215e-01,8.445e-02
9.245e-01,1.013e-02
9.275e-01,3.378e-03
9.304e-01,0.000e+00
9.334e-01,0.000e+00
9.364e-01,0.000e+00
9.393e-01,0.000e+00
9.423e-01,0.000e+00
9.452e-01,0.000e+00
9.482e-01,0.000e+00
9.512e-01,0.000e+00
9.541e-01,0.000e+00
9.571e-01,0.000e+00
9.600e-01,0.000e+00
9.630e-01,0.000e+00
9.660e-01,0.000e+00
9.689e-01,0.000e+00
9.719e-01,0.000e+00
9.748e-01,0.000e+00
9.778e-01,0.000e+00
9.808e-01,0.000e+00
9.837e-01,0.000e+00
9.867e-01,0.000e+00
9.896e-01,0.000e+00
9.926e-01,0.000e+00
9.956e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/1_2.csv <==
transmittance,probability_density
4.302e-01,0.000e+00
4.331e-01,0.000e+00
4.360e-01,0.000e+00
4.388e-01,0.000e+00
4.417e-01,0.000e+00
4.445e-01,0.000e+00
4.474e-01,0.000e+00
4.502e-01,0.000e+00
4.531e-01,0.000e+00
4.559e-01,0.000e+00
4.588e-01,0.000e+00
4.617e-01,0.000e+00
4.645e-01,0.000e+00
4.674e-01,0.000e+00
4.702e-01,0.000e+00
4.731e-01,3.502e-03
4.759e-01,0.000e+00
4.788e-01,0.000e+00
4.817e-01,0.000e+00
4.845e-01,0.000e+00
4.874e-01,0.000e+00
4.902e-01,0.000e+00
4.931e-01,0.000e+00
4.959e-01,0.000e+00
4.988e-01,0.000e+00
5.016e-01,0.000e+00
5.045e-01,0.000e+00
5.074e-01,0.000e+00
5.102e-01,0.000e+00
5.131e-01,0.000e+00
5.159e-01,0.000e+00
5.188e-01,0.000e+00
5.216e-01,0.000e+00
5.245e-01,0.000e+00
5.273e-01,0.000e+00
5.302e-01,0.000e+00
5.331e-01,0.000e+00
5.359e-01,0.000e+00
5.388e-01,0.000e+00
5.416e-01,0.000e+00
5.445e-01,0.000e+00
5.473e-01,0.000e+00
5.502e-01,0.000e+00
5.531e-01,0.000e+00
5.559e-01,0.000e+00
5.588e-01,0.000e+00
5.616e-01,0.000e+00
5.645e-01,0.000e+00
5.673e-01,0.000e+00
5.702e-01,0.000e+00
5.730e-01,0.000e+00
5.759e-01,0.000e+00
5.788e-01,0.000e+00
5.816e-01,0.000e+00
5.845e-01,0.000e+00
5.873e-01,0.000e+00
5.902e-01,0.000e+00
5.930e-01,0.000e+00
5.959e-01,0.000e+00
5.987e-01,0.000e+00
6.016e-01,0.000e+00
6.045e-01,0.000e+00
6.073e-01,0.000e+00
6.102e-01,0.000e+00
6.130e-01,0.000e+00
6.159e-01,0.000e+00
6.187e-01,0.000e+00
6.216e-01,0.000e+00
6.244e-01,0.000e+00
6.273e-01,0.000e+00
6.302e-01,0.000e+00
6.330e-01,0.000e+00
6.359e-01,0.000e+00
6.387e-01,0.000e+00
6.416e-01,0.000e+00
6.444e-01,0.000e+00
6.473e-01,0.000e+00
6.502e-01,0.000e+00
6.530e-01,0.000e+00
6.559e-01,0.000e+00
6.587e-01,0.000e+00
6.616e-01,0.000e+00
6.644e-01,0.000e+00
6.673e-01,0.000e+00
6.701e-01,0.000e+00
6.730e-01,0.000e+00
6.759e-01,3.502e-03
6.787e-01,0.000e+00
6.816e-01,0.000e+00
6.844e-01,0.000e+00
6.873e-01,0.000e+00
6.901e-01,3.502e-03
6.930e-01,0.000e+00
6.958e-01,3.502e-03
6.987e-01,3.502e-03
7.016e-01,0.000e+00
7.044e-01,0.000e+00
7.073e-01,0.000e+00
7.101e-01,0.000e+00
7.130e-01,0.000e+00
7.158e-01,3.502e-03
7.187e-01,7.003e-03
7.215e-01,7.003e-03
7.244e-01,7.003e-03
7.273e-01,0.000e+00
7.301e-01,0.000e+00
7.330e-01,0.000e+00
7.358e-01,3.502e-03
7.387e-01,3.502e-03
7.415e-01,7.003e-03
7.444e-01,3.502e-03
7.473e-01,1.401e-02
7.501e-01,3.502e-03
7.530e-01,7.003e-03
7.558e-01,3.502e-03
7.587e-01,1.401e-02
7.615e-01,1.401e-02
7.644e-01,2.801e-02
7.672e-01,3.502e-02
7.701e-01,7.003e-03
7.730e-01,2.451e-02
7.758e-01,4.552e-02
7.787e-01,7.003e-02
7.815e-01,5.252e-02
7.844e-01,7.353e-02
7.872e-01,5.602e-02
7.901e-01,7.703e-02
7.929e-01,9.104e-02
7.958e-01,1.261e-01
7.987e-01,1.436e-01
8.015e-01,1.155e-01
8.044e-01,1.716e-01
8.072e-01,1.926e-01
8.101e-01,2.731e-01
8.129e-01,3.046e-01
8.158e-01,3.186e-01
8.186e-01,3.852e-01
8.215e-01,5.672e-01
8.244e-01,6.338e-01
8.272e-01,7.528e-01
8.301e-01,9.699e-01
8.329e-01,1.103e+00
8.358e-01,1.303e+00
8.386e-01,1.415e+00
8.415e-01,1.838e+00
8.444e-01,2.069e+00
8.472e-01,2.668e+00
8.501e-01,3.344e+00
8.529e-01,3.894e+00
8.558e-01,4.762e+00
8.586e-01,5.459e+00
8.615e-01,6.989e+00
8.643e-01,7.959e+00
8.672e-01,9.622e+00
8.701e-01,1.085e+01
8.729e-01,1.311e+01
8.758e-01,1.500e+01
8.786e-01,1.752e+01
8.815e-01,1.972e+01
8.843e-01,2.081e+01
8.872e-01,2.300e+01
8.900e-01,2.407e+01
8.929e-01,2.485e+01
8.958e-01,2.393e+01
8.986e-01,2.320e+01
9.015e-01,1.986e+01
9.043e-01,1.743e+01
9.072e-01,1.404e+01
9.100e-01,1.021e+01
9.129e-01,6.772e+00
9.158e-01,3.880e+00
9.186e-01,2.343e+00
9.215e-01,9.594e-01
9.243e-01,4.132e-01
9.272e-01,1.226e-01
9.300e-01,7.003e-03
9.329e-01,3.502e-03
9.357e-01,0.000e+00
9.386e-01,0.000e+00
9.415e-01,0.000e+00
9.443e-01,0.000e+00
9.472e-01,0.000e+00
9.500e-01,0.000e+00
9.529e-01,0.000e+00
9.557e-01,0.000e+00
9.586e-01,0.000e+00
9.614e-01,0.000e+00
9.643e-01,0.000e+00
9.672e-01,0.000e+00
9.700e-01,0.000e+00
9.729e-01,0.000e+00
9.757e-01,0.000e+00
9.786e-01,0.000e+00
9.814e-01,0.000e+00
9.843e-01,0.000e+00
9.871e-01,0.000e+00
9.900e-01,0.000e+00
9.929e-01,0.000e+00
9.957e-01,0.000e+00
9.986e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/1_25.csv <==
transmittance,probability_density
4.630e-01,0.000e+00
4.657e-01,0.000e+00
4.684e-01,0.000e+00
4.711e-01,0.000e+00
4.737e-01,0.000e+00
4.764e-01,0.000e+00
4.791e-01,0.000e+00
4.818e-01,0.000e+00
4.845e-01,0.000e+00
4.872e-01,0.000e+00
4.899e-01,0.000e+00
4.926e-01,0.000e+00
4.953e-01,0.000e+00
4.980e-01,0.000e+00
5.007e-01,0.000e+00
5.034e-01,0.000e+00
5.061e-01,0.000e+00
5.087e-01,3.715e-03
5.114e-01,0.000e+00
5.141e-01,0.000e+00
5.168e-01,0.000e+00
5.195e-01,0.000e+00
5.222e-01,0.000e+00
5.249e-01,0.000e+00
5.276e-01,0.000e+00
5.303e-01,0.000e+00
5.330e-01,0.000e+00
5.357e-01,0.000e+00
5.384e-01,0.000e+00
5.410e-01,0.000e+00
5.437e-01,0.000e+00
5.464e-01,0.000e+00
5.491e-01,0.000e+00
5.518e-01,0.000e+00
5.545e-01,0.000e+00
5.572e-01,0.000e+00
5.599e-01,0.000e+00
5.626e-01,0.000e+00
5.653e-01,0.000e+00
5.680e-01,0.000e+00
5.707e-01,0.000e+00
5.733e-01,0.000e+00
5.760e-01,0.000e+00
5.787e-01,0.000e+00
5.814e-01,0.000e+00
5.841e-01,0.000e+00
5.868e-01,0.000e+00
5.895e-01,0.000e+00
5.922e-01,0.000e+00
5.949e-01,0.000e+00
5.976e-01,0.000e+00
6.003e-01,0.000e+00
6.030e-01,0.000e+00
6.056e-01,0.000e+00
6.083e-01,0.000e+00
6.110e-01,0.000e+00
6.137e-01,0.000e+00
6.164e-01,0.000e+00
6.191e-01,0.000e+00
6.218e-01,0.000e+00
6.245e-01,0.000e+00
6.272e-01,0.000e+00
6.299e-01,0.000e+00
6.326e-01,0.000e+00
6.353e-01,0.000e+00
6.380e-01,0.000e+00
6.406e-01,0.000e+00
6.433e-01,0.000e+00
6.460e-01,0.000e+00
6.487e-01,0.000e+00
6.514e-01,0.000e+00
6.541e-01,0.000e+00
6.568e-01,0.000e+00
6.595e-01,0.000e+00
6.622e-01,0.000e+00
6.649e-01,0.000e+00
6.676e-01,0.000e+00
6.703e-01,0.000e+00
6.729e-01,0.000e+00
6.756e-01,0.000e+00
6.783e-01,0.000e+00
6.810e-01,0.000e+00
6.837e-01,0.000e+00
6.864e-01,0.000e+00
6.891e-01,0.000e+00
6.918e-01,0.000e+00
6.945e-01,0.000e+00
6.972e-01,0.000e+00
6.999e-01,0.000e+00
7.026e-01,0.000e+00
7.052e-01,0.000e+00
7.079e-01,0.000e+00
7.106e-01,0.000e+00
7.133e-01,0.000e+00
7.160e-01,3.715e-03
7.187e-01,3.715e-03
7.214e-01,0.000e+00
7.241e-01,0.000e+00
7.268e-01,0.000e+00
7.295e-01,0.000e+00
7.322e-01,3.715e-03
7.349e-01,3.715e-03
7.375e-01,0.000e+00
7.402e-01,3.715e-03
7.429e-01,3.715e-03
7.456e-01,3.715e-03
7.483e-01,0.000e+00
7.510e-01,7.430e-03
7.537e-01,0.000e+00
7.564e-01,3.715e-03
7.591e-01,0.000e+00
7.618e-01,1.114e-02
7.645e-01,3.715e-03
7.672e-01,0.000e+00
7.698e-01,3.715e-03
7.725e-01,3.715e-03
7.752e-01,7.430e-03
7.779e-01,1.486e-02
7.806e-01,0.000e+00
7.833e-01,1.486e-02
7.860e-01,2.972e-02
7.887e-01,2.229e-02
7.914e-01,2.229e-02
7.941e-01,2.972e-02
7.968e-01,2.600e-02
7.995e-01,7.430e-02
8.022e-01,6.315e-02
8.048e-01,7.058e-02
8.075e-01,8.173e-02
8.102e-01,6.315e-02
8.129e-01,9.659e-02
8.156e-01,1.263e-01
8.183e-01,1.337e-01
8.210e-01,1.820e-01
8.237e-01,1.635e-01
8.264e-01,2.415e-01
8.291e-01,2.823e-01
8.318e-01,3.046e-01
8.345e-01,4.086e-01
8.371e-01,4.941e-01
8.398e-01,6.501e-01
8.425e-01,8.099e-01
8.452e-01,9.547e-01
8.479e-01,1.096e+00
8.506e-01,1.330e+00
8.533e-01,1.612e+00
8.560e-01,1.958e+00
8.587e-01,2.274e+00
8.614e-01,3.017e+00
8.641e-01,3.730e+00
8.668e-01,4.621e+00
8.694e-01,5.220e+00
8.721e-01,6.390e+00
8.748e-01,8.177e+00
8.775e-01,9.748e+00
8.802e-01,1.154e+01
8.829e-01,1.368e+01
8.856e-01,1.591e+01
8.883e-01,1.868e+01
8.910e-01,2.137e+01
8.937e-01,2.342e+01
8.964e-01,2.558e+01
8.991e-01,2.708e+01
9.017e-01,2.716e+01
9.044e-01,2.742e+01
9.071e-01,2.558e+01
9.098e-01,2.251e+01
9.125e-01,1.874e+01
9.152e-01,1.486e+01
9.179e-01,1.046e+01
9.206e-01,6.393e+00
9.233e-01,3.667e+00
9.260e-01,1.820e+00
9.287e-01,6.910e-01
9.314e-01,2.898e-01
9.341e-01,3.343e-02
9.367e-01,3.715e-03
9.394e-01,0.000e+00
9.421e-01,0.000e+00
9.448e-01,0.000e+00
9.475e-01,0.000e+00
9.502e-01,0.000e+00
9.529e-01,0.000e+00
9.556e-01,0.000e+00
9.583e-01,0.000e+00
9.610e-01,0.000e+00
9.637e-01,0.000e+00
9.664e-01,0.000e+00
9.690e-01,0.000e+00
9.717e-01,0.000e+00
9.744e-01,0.000e+00
9.771e-01,0.000e+00
9.798e-01,0.000e+00
9.825e-01,0.000e+00
9.852e-01,0.000e+00
9.879e-01,0.000e+00
9.906e-01,0.000e+00
9.933e-01,0.000e+00
9.960e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/1_3.csv <==
transmittance,probability_density
4.980e-01,0.000e+00
5.005e-01,0.000e+00
5.030e-01,0.000e+00
5.055e-01,0.000e+00
5.081e-01,0.000e+00
5.106e-01,0.000e+00
5.131e-01,0.000e+00
5.156e-01,0.000e+00
5.181e-01,0.000e+00
5.206e-01,0.000e+00
5.231e-01,0.000e+00
5.257e-01,0.000e+00
5.282e-01,0.000e+00
5.307e-01,0.000e+00
5.332e-01,0.000e+00
5.357e-01,0.000e+00
5.382e-01,0.000e+00
5.408e-01,0.000e+00
5.433e-01,0.000e+00
5.458e-01,3.974e-03
5.483e-01,0.000e+00
5.508e-01,0.000e+00
5.533e-01,0.000e+00
5.559e-01,0.000e+00
5.584e-01,0.000e+00
5.609e-01,0.000e+00
5.634e-01,0.000e+00
5.659e-01,0.000e+00
5.684e-01,0.000e+00
5.710e-01,0.000e+00
5.735e-01,0.000e+00
5.760e-01,0.000e+00
5.785e-01,0.000e+00
5.810e-01,0.000e+00
5.835e-01,0.000e+00
5.861e-01,0.000e+00
5.886e-01,0.000e+00
5.911e-01,0.000e+00
5.936e-01,0.000e+00
5.961e-01,0.000e+00
5.986e-01,0.000e+00
6.012e-01,0.000e+00
6.037e-01,0.000e+00
6.062e-01,0.000e+00
6.087e-01,0.000e+00
6.112e-01,0.000e+00
6.137e-01,0.000e+00
6.163e-01,0.000e+00
6.188e-01,0.000e+00
6.213e-01,0.000e+00
6.238e-01,0.000e+00
6.263e-01,0.000e+00
6.288e-01,0.000e+00
6.314e-01,0.000e+00
6.339e-01,0.000e+00
6.364e-01,0.000e+00
6.389e-01,0.000e+00
6.414e-01,0.000e+00
6.439e-01,0.000e+00
6.465e-01,0.000e+00
6.490e-01,0.000e+00
6.515e-01,0.000e+00
6.540e-01,0.000e+00
6.565e-01,0.000e+00
6.590e-01,0.000e+00
6.615e-01,0.000e+00
6.641e-01,0.000e+00
6.666e-01,0.000e+00
6.691e-01,0.000e+00
6.716e-01,0.000e+00
6.741e-01,0.000e+00
6.766e-01,0.000e+00
6.792e-01,0.000e+00
6.817e-01,0.000e+00
6.842e-01,0.000e+00
6.867e-01,0.000e+00
6.892e-01,0.000e+00
6.917e-01,0.000e+00
6.943e-01,0.000e+00
6.968e-01,0.000e+00
6.993e-01,0.000e+00
7.018e-01,0.000e+00
7.043e-01,0.000e+00
7.068e-01,0.000e+00
7.094e-01,0.000e+00
7.119e-01,0.000e+00
7.144e-01,0.000e+00
7.169e-01,0.000e+00
7.194e-01,0.000e+00
7.219e-01,0.000e+00
7.245e-01,0.000e+00
7.270e-01,0.000e+00
7.295e-01,0.000e+00
7.320e-01,0.000e+00
7.345e-01,0.000e+00
7.370e-01,0.000e+00
7.396e-01,0.000e+00
7.421e-01,3.974e-03
7.446e-01,0.000e+00
7.471e-01,0.000e+00
7.496e-01,0.000e+00
7.521e-01,0.000e+00
7.547e-01,3.974e-03
7.572e-01,0.000e+00
7.597e-01,0.000e+00
7.622e-01,0.000e+00
7.647e-01,7.948e-03
7.672e-01,3.974e-03
7.698e-01,7.948e-03
7.723e-01,0.000e+00
7.748e-01,0.000e+00
7.773e-01,7.948e-03
7.798e-01,0.000e+00
7.823e-01,3.974e-03
7.849e-01,3.974e-03
7.874e-01,0.000e+00
7.899e-01,3.974e-03
7.924e-01,7.948e-03
7.949e-01,3.974e-03
7.974e-01,1.192e-02
7.999e-01,3.974e-03
8.025e-01,7.948e-03
8.050e-01,1.590e-02
8.075e-01,1.987e-02
8.100e-01,3.974e-02
8.125e-01,2.782e-02
8.150e-01,3.974e-02
8.176e-01,4.769e-02
8.201e-01,6.358e-02
8.226e-01,4.769e-02
8.251e-01,7.948e-02
8.276e-01,7.551e-02
8.301e-01,1.192e-01
8.327e-01,1.431e-01
8.352e-01,1.510e-01
8.377e-01,1.351e-01
8.402e-01,1.908e-01
8.427e-01,2.702e-01
8.452e-01,2.941e-01
8.478e-01,3.736e-01
8.503e-01,4.173e-01
8.528e-01,5.444e-01
8.553e-01,7.789e-01
8.578e-01,8.465e-01
8.603e-01,1.109e+00
8.629e-01,1.228e+00
8.654e-01,1.498e+00
8.679e-01,2.019e+00
8.704e-01,2.257e+00
8.729e-01,2.969e+00
8.754e-01,3.783e+00
8.780e-01,4.733e+00
8.805e-01,5.778e+00
8.830e-01,6.652e+00
8.855e-01,8.727e+00
8.880e-01,1.056e+01
8.905e-01,1.268e+01
8.931e-01,1.536e+01
8.956e-01,1.790e+01
8.981e-01,2.133e+01
9.006e-01,2.380e+01
9.031e-01,2.653e+01
9.056e-01,2.902e+01
9.082e-01,3.163e+01
9.107e-01,3.161e+01
9.132e-01,2.964e+01
9.157e-01,2.711e+01
9.182e-01,2.305e+01
9.207e-01,1.884e+01
9.233e-01,1.480e+01
9.258e-01,8.552e+00
9.283e-01,5.091e+00
9.308e-01,2.742e+00
9.333e-01,1.049e+00
9.358e-01,4.371e-01
9.383e-01,9.140e-02
9.409e-01,3.974e-03
9.434e-01,0.000e+00
9.459e-01,0.000e+00
9.484e-01,0.000e+00
9.509e-01,0.000e+00
9.534e-01,0.000e+00
9.560e-01,0.000e+00
9.585e-01,0.000e+00
9.610e-01,0.000e+00
9.635e-01,0.000e+00
9.660e-01,0.000e+00
9.685e-01,0.000e+00
9.711e-01,0.000e+00
9.736e-01,0.000e+00
9.761e-01,0.000e+00
9.786e-01,0.000e+00
9.811e-01,0.000e+00
9.836e-01,0.000e+00
9.862e-01,0.000e+00
9.887e-01,0.000e+00
9.912e-01,0.000e+00
9.937e-01,0.000e+00
9.962e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/1_35.csv <==
transmittance,probability_density
5.435e-01,0.000e+00
5.458e-01,0.000e+00
5.481e-01,0.000e+00
5.504e-01,0.000e+00
5.527e-01,0.000e+00
5.549e-01,0.000e+00
5.572e-01,0.000e+00
5.595e-01,0.000e+00
5.618e-01,0.000e+00
5.641e-01,0.000e+00
5.664e-01,0.000e+00
5.687e-01,0.000e+00
5.710e-01,0.000e+00
5.733e-01,0.000e+00
5.755e-01,0.000e+00
5.778e-01,0.000e+00
5.801e-01,0.000e+00
5.824e-01,0.000e+00
5.847e-01,0.000e+00
5.870e-01,0.000e+00
5.893e-01,0.000e+00
5.916e-01,0.000e+00
5.938e-01,0.000e+00
5.961e-01,4.370e-03
5.984e-01,0.000e+00
6.007e-01,0.000e+00
6.030e-01,0.000e+00
6.053e-01,0.000e+00
6.076e-01,0.000e+00
6.099e-01,0.000e+00
6.122e-01,0.000e+00
6.144e-01,0.000e+00
6.167e-01,0.000e+00
6.190e-01,0.000e+00
6.213e-01,0.000e+00
6.236e-01,0.000e+00
6.259e-01,0.000e+00
6.282e-01,0.000e+00
6.305e-01,0.000e+00
6.327e-01,0.000e+00
6.350e-01,0.000e+00
6.373e-01,0.000e+00
6.396e-01,0.000e+00
6.419e-01,0.000e+00
6.442e-01,0.000e+00
6.465e-01,0.000e+00
6.488e-01,0.000e+00
6.511e-01,0.000e+00
6.533e-01,0.000e+00
6.556e-01,0.000e+00
6.579e-01,0.000e+00
6.602e-01,0.000e+00
6.625e-01,0.000e+00
6.648e-01,0.000e+00
6.671e-01,0.000e+00
6.694e-01,0.000e+00
6.716e-01,0.000e+00
6.739e-01,0.000e+00
6.762e-01,0.000e+00
6.785e-01,0.000e+00
6.808e-01,0.000e+00
6.831e-01,0.000e+00
6.854e-01,0.000e+00
6.877e-01,0.000e+00
6.900e-01,0.000e+00
6.922e-01,0.000e+00
6.945e-01,0.000e+00
6.968e-01,0.000e+00
6.991e-01,0.000e+00
7.014e-01,0.000e+00
7.037e-01,0.000e+00
7.060e-01,0.000e+00
7.083e-01,0.000e+00
7.105e-01,0.000e+00
7.128e-01,0.000e+00
7.151e-01,0.000e+00
7.174e-01,0.000e+00
7.197e-01,0.000e+00
7.220e-01,0.000e+00
7.243e-01,0.000e+00
7.266e-01,0.000e+00
7.289e-01,0.000e+00
7.311e-01,0.000e+00
7.334e-01,0.000e+00
7.357e-01,0.000e+00
7.380e-01,0.000e+00
7.403e-01,0.000e+00
7.426e-01,0.000e+00
7.449e-01,0.000e+00
7.472e-01,0.000e+00
7.494e-01,0.000e+00
7.517e-01,0.000e+00
7.540e-01,0.000e+00
7.563e-01,0.000e+00
7.586e-01,0.000e+00
7.609e-01,0.000e+00
7.632e-01,0.000e+00
7.655e-01,0.000e+00
7.677e-01,0.000e+00
7.700e-01,0.000e+00
7.723e-01,0.000e+00
7.746e-01,0.000e+00
7.769e-01,0.000e+00
7.792e-01,4.370e-03
7.815e-01,0.000e+00
7.838e-01,4.370e-03
7.861e-01,0.000e+00
7.883e-01,4.370e-03
7.906e-01,4.370e-03
7.929e-01,4.370e-03
7.952e-01,4.370e-03
7.975e-01,0.000e+00
7.998e-01,4.370e-03
8.021e-01,8.741e-03
8.044e-01,0.000e+00
8.066e-01,0.000e+00
8.089e-01,4.370e-03
8.112e-01,8.741e-03
8.135e-01,0.000e+00
8.158e-01,1.748e-02
8.181e-01,8.741e-03
8.204e-01,1.311e-02
8.227e-01,0.000e+00
8.250e-01,2.185e-02
8.272e-01,2.185e-02
8.295e-01,2.622e-02
8.318e-01,3.933e-02
8.341e-01,7.429e-02
8.364e-01,4.370e-02
8.387e-01,5.681e-02
8.410e-01,5.681e-02
8.433e-01,1.049e-01
8.455e-01,8.304e-02
8.478e-01,1.486e-01
8.501e-01,1.617e-01
8.524e-01,1.486e-01
8.547e-01,2.316e-01
8.570e-01,1.879e-01
8.593e-01,3.278e-01
8.616e-01,4.064e-01
8.639e-01,4.327e-01
8.661e-01,6.337e-01
8.684e-01,6.730e-01
8.707e-01,9.527e-01
8.730e-01,1.114e+00
8.753e-01,1.333e+00
8.776e-01,1.709e+00
8.799e-01,2.054e+00
8.822e-01,2.570e+00
8.844e-01,3.199e+00
8.867e-01,4.340e+00
8.890e-01,5.231e+00
8.913e-01,6.298e+00
8.936e-01,7.727e+00
8.959e-01,1.022e+01
8.982e-01,1.228e+01
9.005e-01,1.419e+01
9.028e-01,1.718e+01
9.050e-01,2.094e+01
9.073e-01,2.461e+01
9.096e-01,2.810e+01
9.119e-01,3.117e+01
9.142e-01,3.338e+01
9.165e-01,3.526e+01
9.188e-01,3.474e+01
9.211e-01,3.285e+01
9.233e-01,2.857e+01
9.256e-01,2.445e+01
9.279e-01,1.925e+01
9.302e-01,1.347e+01
9.325e-01,8.103e+00
9.348e-01,4.466e+00
9.371e-01,2.203e+00
9.394e-01,7.298e-01
9.417e-01,3.103e-01
9.439e-01,4.370e-02
9.462e-01,4.370e-03
9.485e-01,0.000e+00
9.508e-01,0.000e+00
9.531e-01,0.000e+00
9.554e-01,0.000e+00
9.577e-01,0.000e+00
9.600e-01,0.000e+00
9.622e-01,0.000e+00
9.645e-01,0.000e+00
9.668e-01,0.000e+00
9.691e-01,0.000e+00
9.714e-01,0.000e+00
9.737e-01,0.000e+00
9.760e-01,0.000e+00
9.783e-01,0.000e+00
9.806e-01,0.000e+00
9.828e-01,0.000e+00
9.851e-01,0.000e+00
9.874e-01,0.000e+00
9.897e-01,0.000e+00
9.920e-01,0.000e+00
9.943e-01,0.000e+00
9.966e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/1_4.csv <==
transmittance,probability_density
5.792e-01,0.000e+00
5.813e-01,0.000e+00
5.835e-01,0.000e+00
5.856e-01,0.000e+00
5.877e-01,0.000e+00
5.898e-01,0.000e+00
5.919e-01,0.000e+00
5.940e-01,0.000e+00
5.961e-01,0.000e+00
5.982e-01,0.000e+00
6.003e-01,0.000e+00
6.024e-01,0.000e+00
6.045e-01,0.000e+00
6.067e-01,0.000e+00
6.088e-01,0.000e+00
6.109e-01,0.000e+00
6.130e-01,0.000e+00
6.151e-01,0.000e+00
6.172e-01,0.000e+00
6.193e-01,0.000e+00
6.214e-01,0.000e+00
6.235e-01,0.000e+00
6.256e-01,0.000e+00
6.277e-01,0.000e+00
6.299e-01,0.000e+00
6.320e-01,0.000e+00
6.341e-01,0.000e+00
6.362e-01,4.741e-03
6.383e-01,0.000e+00
6.404e-01,0.000e+00
6.425e-01,0.000e+00
6.446e-01,0.000e+00
6.467e-01,0.000e+00
6.488e-01,0.000e+00
6.509e-01,0.000e+00
6.531e-01,0.000e+00
6.552e-01,0.000e+00
6.573e-01,0.000e+00
6.594e-01,0.000e+00
6.615e-01,0.000e+00
6.636e-01,0.000e+00
6.657e-01,0.000e+00
6.678e-01,0.000e+00
6.699e-01,0.000e+00
6.720e-01,0.000e+00
6.741e-01,0.000e+00
6.763e-01,0.000e+00
6.784e-01,0.000e+00
6.805e-01,0.000e+00
6.826e-01,0.000e+00
6.847e-01,0.000e+00
6.868e-01,0.000e+00
6.889e-01,0.000e+00
6.910e-01,0.000e+00
6.931e-01,0.000e+00
6.952e-01,0.000e+00
6.973e-01,0.000e+00
6.995e-01,0.000e+00
7.016e-01,0.000e+00
7.037e-01,0.000e+00
7.058e-01,0.000e+00
7.079e-01,0.000e+00
7.100e-01,0.000e+00
7.121e-01,0.000e+00
7.142e-01,0.000e+00
7.163e-01,0.000e+00
7.184e-01,0.000e+00
7.205e-01,0.000e+00
7.227e-01,0.000e+00
7.248e-01,0.000e+00
7.269e-01,0.000e+00
7.290e-01,0.000e+00
7.311e-01,0.000e+00
7.332e-01,0.000e+00
7.353e-01,0.000e+00
7.374e-01,0.000e+00
7.395e-01,0.000e+00
7.416e-01,0.000e+00
7.437e-01,0.000e+00
7.459e-01,0.000e+00
7.480e-01,0.000e+00
7.501e-01,0.000e+00
7.522e-01,0.000e+00
7.543e-01,0.000e+00
7.564e-01,0.000e+00
7.585e-01,0.000e+00
7.606e-01,0.000e+00
7.627e-01,0.000e+00
7.648e-01,0.000e+00
7.669e-01,0.000e+00
7.691e-01,0.000e+00
7.712e-01,0.000e+00
7.733e-01,0.000e+00
7.754e-01,0.000e+00
7.775e-01,0.000e+00
7.796e-01,0.000e+00
7.817e-01,0.000e+00
7.838e-01,0.000e+00
7.859e-01,0.000e+00
7.880e-01,0.000e+00
7.901e-01,0.000e+00
7.923e-01,0.000e+00
7.944e-01,0.000e+00
7.965e-01,0.000e+00
7.986e-01,0.000e+00
8.007e-01,0.000e+00
8.028e-01,0.000e+00
8.049e-01,0.000e+00
8.070e-01,4.741e-03
8.091e-01,4.741e-03
8.112e-01,4.741e-03
8.133e-01,4.741e-03
8.155e-01,1.422e-02
8.176e-01,0.000e+00
8.197e-01,0.000e+00
8.218e-01,0.000e+00
8.239e-01,0.000e+00
8.260e-01,4.741e-03
8.281e-01,9.483e-03
8.302e-01,9.483e-03
8.323e-01,4.741e-03
8.344e-01,0.000e+00
8.365e-01,2.371e-02
8.387e-01,1.897e-02
8.408e-01,4.741e-03
8.429e-01,3.319e-02
8.450e-01,1.897e-02
8.471e-01,3.793e-02
8.492e-01,3.319e-02
8.513e-01,5.690e-02
8.534e-01,6.638e-02
8.555e-01,6.164e-02
8.576e-01,1.091e-01
8.597e-01,1.328e-01
8.619e-01,1.280e-01
8.640e-01,1.043e-01
8.661e-01,2.086e-01
8.682e-01,2.276e-01
8.703e-01,2.703e-01
8.724e-01,2.892e-01
8.745e-01,3.841e-01
8.766e-01,5.405e-01
8.787e-01,6.022e-01
8.808e-01,8.724e-01
8.829e-01,1.005e+00
8.851e-01,1.214e+00
8.872e-01,1.508e+00
8.893e-01,1.996e+00
8.914e-01,2.262e+00
8.935e-01,3.148e+00
8.956e-01,4.134e+00
8.977e-01,5.021e+00
8.998e-01,6.244e+00
9.019e-01,7.525e+00
9.040e-01,9.838e+00
9.061e-01,1.244e+01
9.083e-01,1.559e+01
9.104e-01,1.819e+01
9.125e-01,2.205e+01
9.146e-01,2.637e+01
9.167e-01,2.988e+01
9.188e-01,3.394e+01
9.209e-01,3.673e+01
9.230e-01,3.830e+01
9.251e-01,3.919e+01
9.272e-01,3.697e+01
9.293e-01,3.354e+01
9.315e-01,2.895e+01
9.336e-01,2.147e+01
9.357e-01,1.467e+01
9.378e-01,9.203e+00
9.399e-01,4.959e+00
9.420e-01,2.300e+00
9.441e-01,8.108e-01
9.462e-01,3.414e-01
9.483e-01,4.267e-02
9.504e-01,4.741e-03
9.525e-01,0.000e+00
9.547e-01,0.000e+00
9.568e-01,0.000e+00
9.589e-01,0.000e+00
9.610e-01,0.000e+00
9.631e-01,0.000e+00
9.652e-01,0.000e+00
9.673e-01,0.000e+00
9.694e-01,0.000e+00
9.715e-01,0.000e+00
9.736e-01,0.000e+00
9.757e-01,0.000e+00
9.779e-01,0.000e+00
9.800e-01,0.000e+00
9.821e-01,0.000e+00
9.842e-01,0.000e+00
9.863e-01,0.000e+00
9.884e-01,0.000e+00
9.905e-01,0.000e+00
9.926e-01,0.000e+00
9.947e-01,0.000e+00
9.968e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/1_45.csv <==
transmittance,probability_density
6.162e-01,0.000e+00
6.182e-01,0.000e+00
6.201e-01,0.000e+00
6.220e-01,0.000e+00
6.239e-01,0.000e+00
6.259e-01,0.000e+00
6.278e-01,0.000e+00
6.297e-01,0.000e+00
6.316e-01,0.000e+00
6.335e-01,0.000e+00
6.355e-01,0.000e+00
6.374e-01,0.000e+00
6.393e-01,0.000e+00
6.412e-01,0.000e+00
6.432e-01,0.000e+00
6.451e-01,0.000e+00
6.470e-01,0.000e+00
6.489e-01,0.000e+00
6.509e-01,0.000e+00
6.528e-01,0.000e+00
6.547e-01,0.000e+00
6.566e-01,0.000e+00
6.586e-01,0.000e+00
6.605e-01,0.000e+00
6.624e-01,0.000e+00
6.643e-01,0.000e+00
6.662e-01,0.000e+00
6.682e-01,0.000e+00
6.701e-01,0.000e+00
6.720e-01,0.000e+00
6.739e-01,0.000e+00
6.759e-01,5.198e-03
6.778e-01,0.000e+00
6.797e-01,0.000e+00
6.816e-01,0.000e+00
6.836e-01,0.000e+00
6.855e-01,0.000e+00
6.874e-01,0.000e+00
6.893e-01,0.000e+00
6.913e-01,0.000e+00
6.932e-01,0.000e+00
6.951e-01,0.000e+00
6.970e-01,0.000e+00
6.990e-01,0.000e+00
7.009e-01,0.000e+00
7.028e-01,0.000e+00
7.047e-01,0.000e+00
7.066e-01,0.000e+00
7.086e-01,0.000e+00
7.105e-01,0.000e+00
7.124e-01,0.000e+00
7.143e-01,0.000e+00
7.163e-01,0.000e+00
7.182e-01,0.000e+00
7.201e-01,0.000e+00
7.220e-01,0.000e+00
7.240e-01,0.000e+00
7.259e-01,0.000e+00
7.278e-01,0.000e+00
7.297e-01,0.000e+00
7.317e-01,0.000e+00
7.336e-01,0.000e+00
7.355e-01,0.000e+00
7.374e-01,0.000e+00
7.393e-01,0.000e+00
7.413e-01,0.000e+00
7.432e-01,0.000e+00
7.451e-01,0.000e+00
7.470e-01,0.000e+00
7.490e-01,0.000e+00
7.509e-01,0.000e+00
7.528e-01,0.000e+00
7.547e-01,0.000e+00
7.567e-01,0.000e+00
7.586e-01,0.000e+00
7.605e-01,0.000e+00
7.624e-01,0.000e+00
7.644e-01,0.000e+00
7.663e-01,0.000e+00
7.682e-01,0.000e+00
7.701e-01,0.000e+00
7.720e-01,0.000e+00
7.740e-01,0.000e+00
7.759e-01,0.000e+00
7.778e-01,0.000e+00
7.797e-01,0.000e+00
7.817e-01,0.000e+00
7.836e-01,0.000e+00
7.855e-01,0.000e+00
7.874e-01,0.000e+00
7.894e-01,0.000e+00
7.913e-01,0.000e+00
7.932e-01,0.000e+00
7.951e-01,0.000e+00
7.971e-01,0.000e+00
7.990e-01,0.000e+00
8.009e-01,0.000e+00
8.028e-01,0.000e+00
8.048e-01,0.000e+00
8.067e-01,0.000e+00
8.086e-01,0.000e+00
8.105e-01,0.000e+00
8.124e-01,0.000e+00
8.144e-01,0.000e+00
8.163e-01,0.000e+00
8.182e-01,0.000e+00
8.201e-01,0.000e+00
8.221e-01,0.000e+00
8.240e-01,5.198e-03
8.259e-01,0.000e+00
8.278e-01,5.198e-03
8.298e-01,1.560e-02
8.317e-01,5.198e-03
8.336e-01,0.000e+00
8.355e-01,0.000e+00
8.375e-01,0.000e+00
8.394e-01,0.000e+00
8.413e-01,1.560e-02
8.432e-01,0.000e+00
8.451e-01,5.198e-03
8.471e-01,5.198e-03
8.490e-01,1.040e-02
8.509e-01,2.599e-02
8.528e-01,5.198e-03
8.548e-01,5.198e-03
8.567e-01,2.079e-02
8.586e-01,3.639e-02
8.605e-01,1.560e-02
8.625e-01,4.159e-02
8.644e-01,3.119e-02
8.663e-01,6.758e-02
8.682e-01,7.278e-02
8.702e-01,1.300e-01
8.721e-01,8.837e-02
8.740e-01,1.404e-01
8.759e-01,1.092e-01
8.778e-01,1.819e-01
8.798e-01,2.391e-01
8.817e-01,3.223e-01
8.836e-01,2.339e-01
8.855e-01,4.471e-01
8.875e-01,4.991e-01
8.894e-01,5.822e-01
8.913e-01,8.629e-01
8.932e-01,1.045e+00
8.952e-01,1.227e+00
8.971e-01,1.534e+00
8.990e-01,1.986e+00
9.009e-01,2.651e+00
9.029e-01,3.400e+00
9.048e-01,4.268e+00
9.067e-01,5.500e+00
9.086e-01,6.675e+00
9.106e-01,8.999e+00
9.125e-01,1.066e+01
9.144e-01,1.386e+01
9.163e-01,1.672e+01
9.182e-01,2.108e+01
9.202e-01,2.494e+01
9.221e-01,2.955e+01
9.240e-01,3.453e+01
9.259e-01,3.972e+01
9.279e-01,4.160e+01
9.298e-01,4.242e+01
9.317e-01,4.368e+01
9.336e-01,4.026e+01
9.356e-01,3.694e+01
9.375e-01,2.947e+01
9.394e-01,2.208e+01
9.413e-01,1.437e+01
9.433e-01,9.118e+00
9.452e-01,4.569e+00
9.471e-01,1.840e+00
9.490e-01,6.498e-01
9.509e-01,2.599e-01
9.529e-01,2.599e-02
9.548e-01,0.000e+00
9.567e-01,0.000e+00
9.586e-01,0.000e+00
9.606e-01,0.000e+00
9.625e-01,0.000e+00
9.644e-01,0.000e+00
9.663e-01,0.000e+00
9.683e-01,0.000e+00
9.702e-01,0.000e+00
9.721e-01,0.000e+00
9.740e-01,0.000e+00
9.760e-01,0.000e+00
9.779e-01,0.000e+00
9.798e-01,0.000e+00
9.817e-01,0.000e+00
9.836e-01,0.000e+00
9.856e-01,0.000e+00
9.875e-01,0.000e+00
9.894e-01,0.000e+00
9.913e-01,0.000e+00
9.933e-01,0.000e+00
9.952e-01,0.000e+00
9.971e-01,0.000e+00
9.990e-01,0.000e+00


==> anc/03_results/strong_inf/tracked_numerical/1_5.csv <==
transmittance,probability_density
6.529e-01,0.000e+00
6.546e-01,0.000e+00
6.563e-01,0.000e+00
6.581e-01,0.000e+00
6.598e-01,0.000e+00
6.616e-01,0.000e+00
6.633e-01,0.000e+00
6.650e-01,0.000e+00
6.668e-01,0.000e+00
6.685e-01,0.000e+00
6.703e-01,0.000e+00
6.720e-01,0.000e+00
6.737e-01,0.000e+00
6.755e-01,0.000e+00
6.772e-01,0.000e+00
6.790e-01,0.000e+00
6.807e-01,0.000e+00
6.825e-01,0.000e+00
6.842e-01,0.000e+00
6.859e-01,0.000e+00
6.877e-01,0.000e+00
6.894e-01,0.000e+00
6.911e-01,0.000e+00
6.929e-01,0.000e+00
6.946e-01,0.000e+00
6.964e-01,0.000e+00
6.981e-01,0.000e+00
6.998e-01,0.000e+00
7.016e-01,0.000e+00
7.033e-01,0.000e+00
7.051e-01,0.000e+00
7.068e-01,0.000e+00
7.086e-01,0.000e+00
7.103e-01,0.000e+00
7.120e-01,0.000e+00
7.138e-01,0.000e+00
7.155e-01,0.000e+00
7.172e-01,5.747e-03
7.190e-01,0.000e+00
7.207e-01,0.000e+00
7.225e-01,0.000e+00
7.242e-01,0.000e+00
7.259e-01,0.000e+00
7.277e-01,0.000e+00
7.294e-01,0.000e+00
7.312e-01,0.000e+00
7.329e-01,0.000e+00
7.346e-01,0.000e+00
7.364e-01,0.000e+00
7.381e-01,0.000e+00
7.399e-01,0.000e+00
7.416e-01,0.000e+00
7.433e-01,0.000e+00
7.451e-01,0.000e+00
7.468e-01,0.000e+00
7.486e-01,0.000e+00
7.503e-01,0.000e+00
7.520e-01,0.000e+00
7.538e-01,0.000e+00
7.555e-01,0.000e+00
7.573e-01,0.000e+00
7.590e-01,0.000e+00
7.607e-01,0.000e+00
7.625e-01,0.000e+00
7.642e-01,0.000e+00
7.660e-01,0.000e+00
7.677e-01,0.000e+00
7.694e-01,0.000e+00
7.712e-01,0.000e+00
7.729e-01,0.000e+00
7.747e-01,0.000e+00
7.764e-01,0.000e+00
7.781e-01,0.000e+00
7.799e-01,0.000e+00
7.816e-01,0.000e+00
7.834e-01,0.000e+00
7.851e-01,0.000e+00
7.868e-01,0.000e+00
7.886e-01,0.000e+00
7.903e-01,0.000e+00
7.921e-01,0.000e+00
7.938e-01,0.000e+00
7.955e-01,0.000e+00
7.973e-01,0.000e+00
7.990e-01,0.000e+00
8.008e-01,0.000e+00
8.025e-01,0.000e+00
8.042e-01,0.000e+00
8.060e-01,0.000e+00
8.077e-01,0.000e+00
8.095e-01,0.000e+00
8.112e-01,0.000e+00
8.129e-01,0.000e+00
8.147e-01,0.000e+00
8.164e-01,0.000e+00
8.182e-01,0.000e+00
8.199e-01,0.000e+00
8.216e-01,0.000e+00
8.234e-01,0.000e+00
8.251e-01,0.000e+00
8.269e-01,0.000e+00
8.286e-01,0.000e+00
8.303e-01,0.000e+00
8.321e-01,0.000e+00
8.338e-01,0.000e+00
8.356e-01,0.000e+00
8.373e-01,0.000e+00
8.390e-01,0.000e+00
8.408e-01,0.000e+00
8.425e-01,5.747e-03
8.443e-01,1.149e-02
8.460e-01,1.149e-02
8.478e-01,5.747e-03
8.495e-01,0.000e+00
8.512e-01,5.747e-03
8.530e-01,0.000e+00
8.547e-01,1.149e-02
8.564e-01,0.000e+00
8.582e-01,5.747e-03
8.599e-01,5.747e-03
8.617e-01,1.724e-02
8.634e-01,5.747e-03
8.651e-01,1.149e-02
8.669e-01,1.149e-02
8.686e-01,2.299e-02
8.704e-01,1.724e-02
8.721e-01,1.149e-02
8.739e-01,2.299e-02
8.756e-01,2.874e-02
8.773e-01,3.448e-02
8.791e-01,5.747e-02
8.808e-01,1.149e-01
8.825e-01,6.322e-02
8.843e-01,1.609e-01
8.860e-01,1.322e-01
8.878e-01,1.552e-01
8.895e-01,2.011e-01
8.912e-01,2.586e-01
8.930e-01,3.736e-01
8.947e-01,3.218e-01
8.965e-01,4.598e-01
8.982e-01,5.805e-01
9.000e-01,7.356e-01
9.017e-01,9.310e-01
9.034e-01,1.011e+00
9.052e-01,1.425e+00
9.069e-01,1.770e+00
9.086e-01,2.466e+00
9.104e-01,3.098e+00
9.121e-01,3.931e+00
9.139e-01,5.149e+00
9.156e-01,6.345e+00
9.173e-01,8.575e+00
9.191e-01,1.041e+01
9.208e-01,1.305e+01
9.226e-01,1.672e+01
9.243e-01,2.054e+01
9.261e-01,2.505e+01
9.278e-01,2.998e+01
9.295e-01,3.511e+01
9.313e-01,4.203e+01
9.330e-01,4.388e+01
9.347e-01,4.930e+01
9.365e-01,4.730e+01
9.382e-01,4.692e+01
9.400e-01,4.495e+01
9.417e-01,3.559e+01
9.435e-01,3.052e+01
9.452e-01,1.960e+01
9.469e-01,1.254e+01
9.487e-01,7.368e+00
9.504e-01,3.443e+00
9.522e-01,1.282e+00
9.539e-01,4.425e-01
9.556e-01,1.034e-01
9.574e-01,1.149e-02
9.591e-01,0.000e+00
9.608e-01,0.000e+00
9.626e-01,0.000e+00
9.643e-01,0.000e+00
9.661e-01,0.000e+00
9.678e-01,0.000e+00
9.696e-01,0.000e+00
9.713e-01,0.000e+00
9.730e-01,0.000e+00
9.748e-01,0.000e+00
9.765e-01,0.000e+00
9.782e-01,0.000e+00
9.800e-01,0.000e+00
9.817e-01,0.000e+00
9.835e-01,0.000e+00
9.852e-01,0.000e+00
9.869e-01,0.000e+00
9.887e-01,0.000e+00
9.904e-01,0.000e+00
9.922e-01,0.000e+00
9.939e-01,0.000e+00
9.957e-01,0.000e+00
9.974e-01,0.000e+00
9.991e-01,0.000e+00


==> anc/03_results/weak_inf/beam_params.csv <==
bw2,st2,lt2
1.218e-05,6.482e-04,6.969e-04


==> anc/03_results/weak_inf/beam_wandering/0_001.csv <==
transmittance,probability_density
2.756e-05,2.487e-22
8.267e-05,1.881e-16
1.378e-04,1.019e-13
1.929e-04,6.435e-12
2.480e-04,1.423e-10
3.031e-04,1.687e-09
3.582e-04,1.322e-08
4.133e-04,7.707e-08
4.684e-04,3.603e-07
5.235e-04,1.418e-06
5.787e-04,4.868e-06
6.338e-04,1.493e-05
6.889e-04,4.172e-05
7.440e-04,1.077e-04
7.991e-04,2.598e-04
8.542e-04,5.909e-04
9.093e-04,1.277e-03
9.644e-04,2.636e-03
1.020e-03,5.227e-03
1.075e-03,1.000e-02
1.130e-03,1.852e-02
1.185e-03,3.330e-02
1.240e-03,5.831e-02
1.295e-03,9.964e-02
1.350e-03,1.665e-01
1.405e-03,2.726e-01
1.460e-03,4.379e-01
1.516e-03,6.911e-01
1.571e-03,1.073e+00
1.626e-03,1.642e+00
1.681e-03,2.475e+00
1.736e-03,3.684e+00
1.791e-03,5.414e+00
1.846e-03,7.865e+00
1.901e-03,1.130e+01
1.956e-03,1.607e+01
2.012e-03,2.263e+01
2.067e-03,3.157e+01
2.122e-03,4.366e+01
2.177e-03,5.988e+01
2.232e-03,8.149e+01
2.287e-03,1.101e+02
2.342e-03,1.476e+02
2.397e-03,1.966e+02
2.452e-03,2.601e+02
2.508e-03,3.420e+02
2.563e-03,4.471e+02
2.618e-03,5.811e+02
2.673e-03,7.511e+02
2.728e-03,9.659e+02
2.783e-03,1.236e+03
2.838e-03,1.574e+03
2.893e-03,1.994e+03
2.948e-03,2.516e+03
3.003e-03,3.161e+03
3.059e-03,3.955e+03
3.114e-03,0.000e+00
3.169e-03,0.000e+00
3.224e-03,0.000e+00
3.279e-03,0.000e+00
3.334e-03,0.000e+00
3.389e-03,0.000e+00
3.444e-03,0.000e+00
3.499e-03,0.000e+00
3.555e-03,0.000e+00
3.610e-03,0.000e+00
3.665e-03,0.000e+00
3.720e-03,0.000e+00
3.775e-03,0.000e+00
3.830e-03,0.000e+00
3.885e-03,0.000e+00
3.940e-03,0.000e+00
3.995e-03,0.000e+00
4.051e-03,0.000e+00
4.106e-03,0.000e+00
4.161e-03,0.000e+00
4.216e-03,0.000e+00
4.271e-03,0.000e+00
4.326e-03,0.000e+00
4.381e-03,0.000e+00
4.436e-03,0.000e+00
4.491e-03,0.000e+00
4.547e-03,0.000e+00
4.602e-03,0.000e+00
4.657e-03,0.000e+00
4.712e-03,0.000e+00
4.767e-03,0.000e+00
4.822e-03,0.000e+00
4.877e-03,0.000e+00
4.932e-03,0.000e+00
4.987e-03,0.000e+00
5.043e-03,0.000e+00
5.098e-03,0.000e+00
5.153e-03,0.000e+00
5.208e-03,0.000e+00
5.263e-03,0.000e+00
5.318e-03,0.000e+00
5.373e-03,0.000e+00
5.428e-03,0.000e+00
5.483e-03,0.000e+00
5.539e-03,0.000e+00
5.594e-03,0.000e+00
5.649e-03,0.000e+00
5.704e-03,0.000e+00
5.759e-03,0.000e+00
5.814e-03,0.000e+00
5.869e-03,0.000e+00
5.924e-03,0.000e+00
5.979e-03,0.000e+00
6.035e-03,0.000e+00
6.090e-03,0.000e+00
6.145e-03,0.000e+00
6.200e-03,0.000e+00
6.255e-03,0.000e+00
6.310e-03,0.000e+00
6.365e-03,0.000e+00
6.420e-03,0.000e+00
6.475e-03,0.000e+00
6.531e-03,0.000e+00
6.586e-03,0.000e+00
6.641e-03,0.000e+00
6.696e-03,0.000e+00
6.751e-03,0.000e+00
6.806e-03,0.000e+00
6.861e-03,0.000e+00
6.916e-03,0.000e+00
6.971e-03,0.000e+00
7.027e-03,0.000e+00
7.082e-03,0.000e+00
7.137e-03,0.000e+00
7.192e-03,0.000e+00
7.247e-03,0.000e+00
7.302e-03,0.000e+00
7.357e-03,0.000e+00
7.412e-03,0.000e+00
7.467e-03,0.000e+00
7.523e-03,0.000e+00
7.578e-03,0.000e+00
7.633e-03,0.000e+00
7.688e-03,0.000e+00
7.743e-03,0.000e+00
7.798e-03,0.000e+00
7.853e-03,0.000e+00
7.908e-03,0.000e+00
7.963e-03,0.000e+00
8.019e-03,0.000e+00
8.074e-03,0.000e+00
8.129e-03,0.000e+00
8.184e-03,0.000e+00
8.239e-03,0.000e+00
8.294e-03,0.000e+00
8.349e-03,0.000e+00
8.404e-03,0.000e+00
8.459e-03,0.000e+00
8.514e-03,0.000e+00
8.570e-03,0.000e+00
8.625e-03,0.000e+00
8.680e-03,0.000e+00
8.735e-03,0.000e+00
8.790e-03,0.000e+00
8.845e-03,0.000e+00
8.900e-03,0.000e+00
8.955e-03,0.000e+00
9.010e-03,0.000e+00
9.066e-03,0.000e+00
9.121e-03,0.000e+00
9.176e-03,0.000e+00
9.231e-03,0.000e+00
9.286e-03,0.000e+00
9.341e-03,0.000e+00
9.396e-03,0.000e+00
9.451e-03,0.000e+00
9.506e-03,0.000e+00
9.562e-03,0.000e+00
9.617e-03,0.000e+00
9.672e-03,0.000e+00
9.727e-03,0.000e+00
9.782e-03,0.000e+00
9.837e-03,0.000e+00
9.892e-03,0.000e+00
9.947e-03,0.000e+00
1.000e-02,0.000e+00
1.006e-02,0.000e+00
1.011e-02,0.000e+00
1.017e-02,0.000e+00
1.022e-02,0.000e+00
1.028e-02,0.000e+00
1.033e-02,0.000e+00
1.039e-02,0.000e+00
1.044e-02,0.000e+00
1.050e-02,0.000e+00
1.055e-02,0.000e+00
1.061e-02,0.000e+00
1.066e-02,0.000e+00
1.072e-02,0.000e+00
1.077e-02,0.000e+00
1.083e-02,0.000e+00
1.088e-02,0.000e+00
1.094e-02,0.000e+00
1.099e-02,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_002.csv <==
transmittance,probability_density
9.966e-05,1.426e-23
2.990e-04,1.155e-17
4.983e-04,6.452e-15
6.976e-04,4.161e-13
8.969e-04,9.350e-12
1.096e-03,1.122e-10
1.296e-03,8.881e-10
1.495e-03,5.225e-09
1.694e-03,2.462e-08
1.894e-03,9.758e-08
2.093e-03,3.370e-07
2.292e-03,1.040e-06
2.492e-03,2.920e-06
2.691e-03,7.572e-06
2.890e-03,1.835e-05
3.089e-03,4.190e-05
3.289e-03,9.087e-05
3.488e-03,1.883e-04
3.687e-03,3.747e-04
3.887e-03,7.192e-04
4.086e-03,1.336e-03
4.285e-03,2.410e-03
4.485e-03,4.231e-03
4.684e-03,7.250e-03
4.883e-03,1.215e-02
5.083e-03,1.993e-02
5.282e-03,3.210e-02
5.481e-03,5.078e-02
5.681e-03,7.903e-02
5.880e-03,1.211e-01
6.079e-03,1.830e-01
6.279e-03,2.729e-01
6.478e-03,4.019e-01
6.677e-03,5.849e-01
6.877e-03,8.419e-01
7.076e-03,1.199e+00
7.275e-03,1.692e+00
7.475e-03,2.364e+00
7.674e-03,3.275e+00
7.873e-03,4.499e+00
8.072e-03,6.132e+00
8.272e-03,8.294e+00
8.471e-03,1.114e+01
8.670e-03,1.486e+01
8.870e-03,1.969e+01
9.069e-03,2.592e+01
9.268e-03,3.393e+01
9.468e-03,4.416e+01
9.667e-03,5.716e+01
9.866e-03,7.359e+01
1.007e-02,9.427e+01
1.026e-02,1.202e+02
1.046e-02,1.525e+02
1.066e-02,1.926e+02
1.086e-02,2.423e+02
1.106e-02,3.035e+02
1.126e-02,3.786e+02
1.146e-02,4.705e+02
1.166e-02,5.824e+02
1.186e-02,7.185e+02
1.206e-02,8.832e+02
1.226e-02,1.082e+03
1.246e-02,0.000e+00
1.266e-02,0.000e+00
1.286e-02,0.000e+00
1.306e-02,0.000e+00
1.325e-02,0.000e+00
1.345e-02,0.000e+00
1.365e-02,0.000e+00
1.385e-02,0.000e+00
1.405e-02,0.000e+00
1.425e-02,0.000e+00
1.445e-02,0.000e+00
1.465e-02,0.000e+00
1.485e-02,0.000e+00
1.505e-02,0.000e+00
1.525e-02,0.000e+00
1.545e-02,0.000e+00
1.565e-02,0.000e+00
1.585e-02,0.000e+00
1.605e-02,0.000e+00
1.624e-02,0.000e+00
1.644e-02,0.000e+00
1.664e-02,0.000e+00
1.684e-02,0.000e+00
1.704e-02,0.000e+00
1.724e-02,0.000e+00
1.744e-02,0.000e+00
1.764e-02,0.000e+00
1.784e-02,0.000e+00
1.804e-02,0.000e+00
1.824e-02,0.000e+00
1.844e-02,0.000e+00
1.864e-02,0.000e+00
1.884e-02,0.000e+00
1.904e-02,0.000e+00
1.923e-02,0.000e+00
1.943e-02,0.000e+00
1.963e-02,0.000e+00
1.983e-02,0.000e+00
2.003e-02,0.000e+00
2.023e-02,0.000e+00
2.043e-02,0.000e+00
2.063e-02,0.000e+00
2.083e-02,0.000e+00
2.103e-02,0.000e+00
2.123e-02,0.000e+00
2.143e-02,0.000e+00
2.163e-02,0.000e+00
2.183e-02,0.000e+00
2.202e-02,0.000e+00
2.222e-02,0.000e+00
2.242e-02,0.000e+00
2.262e-02,0.000e+00
2.282e-02,0.000e+00
2.302e-02,0.000e+00
2.322e-02,0.000e+00
2.342e-02,0.000e+00
2.362e-02,0.000e+00
2.382e-02,0.000e+00
2.402e-02,0.000e+00
2.422e-02,0.000e+00
2.442e-02,0.000e+00
2.462e-02,0.000e+00
2.482e-02,0.000e+00
2.501e-02,0.000e+00
2.521e-02,0.000e+00
2.541e-02,0.000e+00
2.561e-02,0.000e+00
2.581e-02,0.000e+00
2.601e-02,0.000e+00
2.621e-02,0.000e+00
2.641e-02,0.000e+00
2.661e-02,0.000e+00
2.681e-02,0.000e+00
2.701e-02,0.000e+00
2.721e-02,0.000e+00
2.741e-02,0.000e+00
2.761e-02,0.000e+00
2.781e-02,0.000e+00
2.800e-02,0.000e+00
2.820e-02,0.000e+00
2.840e-02,0.000e+00
2.860e-02,0.000e+00
2.880e-02,0.000e+00
2.900e-02,0.000e+00
2.920e-02,0.000e+00
2.940e-02,0.000e+00
2.960e-02,0.000e+00
2.980e-02,0.000e+00
3.000e-02,0.000e+00
3.020e-02,0.000e+00
3.040e-02,0.000e+00
3.060e-02,0.000e+00
3.079e-02,0.000e+00
3.099e-02,0.000e+00
3.119e-02,0.000e+00
3.139e-02,0.000e+00
3.159e-02,0.000e+00
3.179e-02,0.000e+00
3.199e-02,0.000e+00
3.219e-02,0.000e+00
3.239e-02,0.000e+00
3.259e-02,0.000e+00
3.279e-02,0.000e+00
3.299e-02,0.000e+00
3.319e-02,0.000e+00
3.339e-02,0.000e+00
3.359e-02,0.000e+00
3.378e-02,0.000e+00
3.398e-02,0.000e+00
3.418e-02,0.000e+00
3.438e-02,0.000e+00
3.458e-02,0.000e+00
3.478e-02,0.000e+00
3.498e-02,0.000e+00
3.518e-02,0.000e+00
3.538e-02,0.000e+00
3.558e-02,0.000e+00
3.578e-02,0.000e+00
3.598e-02,0.000e+00
3.618e-02,0.000e+00
3.638e-02,0.000e+00
3.658e-02,0.000e+00
3.677e-02,0.000e+00
3.697e-02,0.000e+00
3.717e-02,0.000e+00
3.737e-02,0.000e+00
3.757e-02,0.000e+00
3.777e-02,0.000e+00
3.797e-02,0.000e+00
3.817e-02,0.000e+00
3.837e-02,0.000e+00
3.857e-02,0.000e+00
3.877e-02,0.000e+00
3.897e-02,0.000e+00
3.917e-02,0.000e+00
3.937e-02,0.000e+00
3.957e-02,0.000e+00
3.976e-02,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_003.csv <==
transmittance,probability_density
2.157e-04,2.652e-24
6.472e-04,2.407e-18
1.079e-03,1.418e-15
1.510e-03,9.474e-14
1.942e-03,2.185e-12
2.373e-03,2.678e-11
2.805e-03,2.156e-10
3.236e-03,1.288e-09
3.668e-03,6.145e-09
4.099e-03,2.465e-08
4.530e-03,8.600e-08
4.962e-03,2.678e-07
5.393e-03,7.587e-07
5.825e-03,1.984e-06
6.256e-03,4.841e-06
6.688e-03,1.113e-05
7.119e-03,2.431e-05
7.551e-03,5.068e-05
7.982e-03,1.014e-04
8.414e-03,1.957e-04
8.845e-03,3.655e-04
9.277e-03,6.625e-04
9.708e-03,1.169e-03
1.014e-02,2.012e-03
1.057e-02,3.385e-03
1.100e-02,5.579e-03
1.143e-02,9.019e-03
1.187e-02,1.432e-02
1.230e-02,2.237e-02
1.273e-02,3.441e-02
1.316e-02,5.218e-02
1.359e-02,7.807e-02
1.402e-02,1.153e-01
1.445e-02,1.684e-01
1.489e-02,2.431e-01
1.532e-02,3.474e-01
1.575e-02,4.914e-01
1.618e-02,6.887e-01
1.661e-02,9.567e-01
1.704e-02,1.318e+00
1.747e-02,1.801e+00
1.791e-02,2.442e+00
1.834e-02,3.287e+00
1.877e-02,4.395e+00
1.920e-02,5.837e+00
1.963e-02,7.704e+00
2.006e-02,1.011e+01
2.050e-02,1.318e+01
2.093e-02,1.710e+01
2.136e-02,2.206e+01
2.179e-02,2.832e+01
2.222e-02,3.618e+01
2.265e-02,4.600e+01
2.308e-02,5.823e+01
2.352e-02,7.338e+01
2.395e-02,9.208e+01
2.438e-02,1.151e+02
2.481e-02,1.433e+02
2.524e-02,1.777e+02
2.567e-02,2.196e+02
2.610e-02,2.704e+02
2.654e-02,3.318e+02
2.697e-02,4.058e+02
2.740e-02,0.000e+00
2.783e-02,0.000e+00
2.826e-02,0.000e+00
2.869e-02,0.000e+00
2.912e-02,0.000e+00
2.956e-02,0.000e+00
2.999e-02,0.000e+00
3.042e-02,0.000e+00
3.085e-02,0.000e+00
3.128e-02,0.000e+00
3.171e-02,0.000e+00
3.214e-02,0.000e+00
3.258e-02,0.000e+00
3.301e-02,0.000e+00
3.344e-02,0.000e+00
3.387e-02,0.000e+00
3.430e-02,0.000e+00
3.473e-02,0.000e+00
3.517e-02,0.000e+00
3.560e-02,0.000e+00
3.603e-02,0.000e+00
3.646e-02,0.000e+00
3.689e-02,0.000e+00
3.732e-02,0.000e+00
3.775e-02,0.000e+00
3.819e-02,0.000e+00
3.862e-02,0.000e+00
3.905e-02,0.000e+00
3.948e-02,0.000e+00
3.991e-02,0.000e+00
4.034e-02,0.000e+00
4.077e-02,0.000e+00
4.121e-02,0.000e+00
4.164e-02,0.000e+00
4.207e-02,0.000e+00
4.250e-02,0.000e+00
4.293e-02,0.000e+00
4.336e-02,0.000e+00
4.379e-02,0.000e+00
4.423e-02,0.000e+00
4.466e-02,0.000e+00
4.509e-02,0.000e+00
4.552e-02,0.000e+00
4.595e-02,0.000e+00
4.638e-02,0.000e+00
4.682e-02,0.000e+00
4.725e-02,0.000e+00
4.768e-02,0.000e+00
4.811e-02,0.000e+00
4.854e-02,0.000e+00
4.897e-02,0.000e+00
4.940e-02,0.000e+00
4.984e-02,0.000e+00
5.027e-02,0.000e+00
5.070e-02,0.000e+00
5.113e-02,0.000e+00
5.156e-02,0.000e+00
5.199e-02,0.000e+00
5.242e-02,0.000e+00
5.286e-02,0.000e+00
5.329e-02,0.000e+00
5.372e-02,0.000e+00
5.415e-02,0.000e+00
5.458e-02,0.000e+00
5.501e-02,0.000e+00
5.544e-02,0.000e+00
5.588e-02,0.000e+00
5.631e-02,0.000e+00
5.674e-02,0.000e+00
5.717e-02,0.000e+00
5.760e-02,0.000e+00
5.803e-02,0.000e+00
5.846e-02,0.000e+00
5.890e-02,0.000e+00
5.933e-02,0.000e+00
5.976e-02,0.000e+00
6.019e-02,0.000e+00
6.062e-02,0.000e+00
6.105e-02,0.000e+00
6.149e-02,0.000e+00
6.192e-02,0.000e+00
6.235e-02,0.000e+00
6.278e-02,0.000e+00
6.321e-02,0.000e+00
6.364e-02,0.000e+00
6.407e-02,0.000e+00
6.451e-02,0.000e+00
6.494e-02,0.000e+00
6.537e-02,0.000e+00
6.580e-02,0.000e+00
6.623e-02,0.000e+00
6.666e-02,0.000e+00
6.709e-02,0.000e+00
6.753e-02,0.000e+00
6.796e-02,0.000e+00
6.839e-02,0.000e+00
6.882e-02,0.000e+00
6.925e-02,0.000e+00
6.968e-02,0.000e+00
7.011e-02,0.000e+00
7.055e-02,0.000e+00
7.098e-02,0.000e+00
7.141e-02,0.000e+00
7.184e-02,0.000e+00
7.227e-02,0.000e+00
7.270e-02,0.000e+00
7.314e-02,0.000e+00
7.357e-02,0.000e+00
7.400e-02,0.000e+00
7.443e-02,0.000e+00
7.486e-02,0.000e+00
7.529e-02,0.000e+00
7.572e-02,0.000e+00
7.616e-02,0.000e+00
7.659e-02,0.000e+00
7.702e-02,0.000e+00
7.745e-02,0.000e+00
7.788e-02,0.000e+00
7.831e-02,0.000e+00
7.874e-02,0.000e+00
7.918e-02,0.000e+00
7.961e-02,0.000e+00
8.004e-02,0.000e+00
8.047e-02,0.000e+00
8.090e-02,0.000e+00
8.133e-02,0.000e+00
8.176e-02,0.000e+00
8.220e-02,0.000e+00
8.263e-02,0.000e+00
8.306e-02,0.000e+00
8.349e-02,0.000e+00
8.392e-02,0.000e+00
8.435e-02,0.000e+00
8.478e-02,0.000e+00
8.522e-02,0.000e+00
8.565e-02,0.000e+00
8.608e-02,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_004.csv <==
transmittance,probability_density
3.682e-04,5.117e-25
1.105e-03,5.459e-19
1.841e-03,3.468e-16
2.578e-03,2.434e-14
3.314e-03,5.824e-13
4.050e-03,7.351e-12
4.787e-03,6.067e-11
5.523e-03,3.700e-10
6.260e-03,1.799e-09
6.996e-03,7.332e-09
7.733e-03,2.597e-08
8.469e-03,8.195e-08
9.206e-03,2.350e-07
9.942e-03,6.214e-07
1.068e-02,1.533e-06
1.141e-02,3.560e-06
1.215e-02,7.843e-06
1.289e-02,1.649e-05
1.362e-02,3.329e-05
1.436e-02,6.473e-05
1.510e-02,1.218e-04
1.583e-02,2.223e-04
1.657e-02,3.947e-04
1.731e-02,6.838e-04
1.804e-02,1.158e-03
1.878e-02,1.919e-03
1.952e-02,3.120e-03
2.025e-02,4.982e-03
2.099e-02,7.824e-03
2.173e-02,1.210e-02
2.246e-02,1.843e-02
2.320e-02,2.771e-02
2.393e-02,4.112e-02
2.467e-02,6.030e-02
2.541e-02,8.745e-02
2.614e-02,1.255e-01
2.688e-02,1.782e-01
2.762e-02,2.508e-01
2.835e-02,3.497e-01
2.909e-02,4.835e-01
2.983e-02,6.631e-01
3.056e-02,9.024e-01
3.130e-02,1.219e+00
3.204e-02,1.636e+00
3.277e-02,2.180e+00
3.351e-02,2.886e+00
3.424e-02,3.798e+00
3.498e-02,4.970e+00
3.572e-02,6.467e+00
3.645e-02,8.369e+00
3.719e-02,1.077e+01
3.793e-02,1.380e+01
3.866e-02,1.760e+01
3.940e-02,2.234e+01
4.014e-02,2.823e+01
4.087e-02,3.552e+01
4.161e-02,4.451e+01
4.235e-02,5.555e+01
4.308e-02,6.907e+01
4.382e-02,8.557e+01
4.456e-02,1.056e+02
4.529e-02,1.299e+02
4.603e-02,1.593e+02
4.676e-02,1.947e+02
4.750e-02,2.372e+02
4.824e-02,0.000e+00
4.897e-02,0.000e+00
4.971e-02,0.000e+00
5.045e-02,0.000e+00
5.118e-02,0.000e+00
5.192e-02,0.000e+00
5.266e-02,0.000e+00
5.339e-02,0.000e+00
5.413e-02,0.000e+00
5.487e-02,0.000e+00
5.560e-02,0.000e+00
5.634e-02,0.000e+00
5.707e-02,0.000e+00
5.781e-02,0.000e+00
5.855e-02,0.000e+00
5.928e-02,0.000e+00
6.002e-02,0.000e+00
6.076e-02,0.000e+00
6.149e-02,0.000e+00
6.223e-02,0.000e+00
6.297e-02,0.000e+00
6.370e-02,0.000e+00
6.444e-02,0.000e+00
6.518e-02,0.000e+00
6.591e-02,0.000e+00
6.665e-02,0.000e+00
6.739e-02,0.000e+00
6.812e-02,0.000e+00
6.886e-02,0.000e+00
6.959e-02,0.000e+00
7.033e-02,0.000e+00
7.107e-02,0.000e+00
7.180e-02,0.000e+00
7.254e-02,0.000e+00
7.328e-02,0.000e+00
7.401e-02,0.000e+00
7.475e-02,0.000e+00
7.549e-02,0.000e+00
7.622e-02,0.000e+00
7.696e-02,0.000e+00
7.770e-02,0.000e+00
7.843e-02,0.000e+00
7.917e-02,0.000e+00
7.990e-02,0.000e+00
8.064e-02,0.000e+00
8.138e-02,0.000e+00
8.211e-02,0.000e+00
8.285e-02,0.000e+00
8.359e-02,0.000e+00
8.432e-02,0.000e+00
8.506e-02,0.000e+00
8.580e-02,0.000e+00
8.653e-02,0.000e+00
8.727e-02,0.000e+00
8.801e-02,0.000e+00
8.874e-02,0.000e+00
8.948e-02,0.000e+00
9.022e-02,0.000e+00
9.095e-02,0.000e+00
9.169e-02,0.000e+00
9.242e-02,0.000e+00
9.316e-02,0.000e+00
9.390e-02,0.000e+00
9.463e-02,0.000e+00
9.537e-02,0.000e+00
9.611e-02,0.000e+00
9.684e-02,0.000e+00
9.758e-02,0.000e+00
9.832e-02,0.000e+00
9.905e-02,0.000e+00
9.979e-02,0.000e+00
1.005e-01,0.000e+00
1.013e-01,0.000e+00
1.020e-01,0.000e+00
1.027e-01,0.000e+00
1.035e-01,0.000e+00
1.042e-01,0.000e+00
1.049e-01,0.000e+00
1.057e-01,0.000e+00
1.064e-01,0.000e+00
1.072e-01,0.000e+00
1.079e-01,0.000e+00
1.086e-01,0.000e+00
1.094e-01,0.000e+00
1.101e-01,0.000e+00
1.108e-01,0.000e+00
1.116e-01,0.000e+00
1.123e-01,0.000e+00
1.130e-01,0.000e+00
1.138e-01,0.000e+00
1.145e-01,0.000e+00
1.153e-01,0.000e+00
1.160e-01,0.000e+00
1.167e-01,0.000e+00
1.175e-01,0.000e+00
1.182e-01,0.000e+00
1.189e-01,0.000e+00
1.197e-01,0.000e+00
1.204e-01,0.000e+00
1.211e-01,0.000e+00
1.219e-01,0.000e+00
1.226e-01,0.000e+00
1.234e-01,0.000e+00
1.241e-01,0.000e+00
1.248e-01,0.000e+00
1.256e-01,0.000e+00
1.263e-01,0.000e+00
1.270e-01,0.000e+00
1.278e-01,0.000e+00
1.285e-01,0.000e+00
1.292e-01,0.000e+00
1.300e-01,0.000e+00
1.307e-01,0.000e+00
1.315e-01,0.000e+00
1.322e-01,0.000e+00
1.329e-01,0.000e+00
1.337e-01,0.000e+00
1.344e-01,0.000e+00
1.351e-01,0.000e+00
1.359e-01,0.000e+00
1.366e-01,0.000e+00
1.373e-01,0.000e+00
1.381e-01,0.000e+00
1.388e-01,0.000e+00
1.396e-01,0.000e+00
1.403e-01,0.000e+00
1.410e-01,0.000e+00
1.418e-01,0.000e+00
1.425e-01,0.000e+00
1.432e-01,0.000e+00
1.440e-01,0.000e+00
1.447e-01,0.000e+00
1.454e-01,0.000e+00
1.462e-01,0.000e+00
1.469e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_005.csv <==
transmittance,probability_density
5.528e-04,9.435e-26
1.658e-03,1.242e-19
2.764e-03,8.703e-17
3.869e-03,6.515e-15
4.975e-03,1.636e-13
6.080e-03,2.146e-12
7.186e-03,1.829e-11
8.291e-03,1.146e-10
9.397e-03,5.707e-10
1.050e-02,2.377e-09
1.161e-02,8.580e-09
1.271e-02,2.756e-08
1.382e-02,8.029e-08
1.492e-02,2.155e-07
1.603e-02,5.388e-07
1.714e-02,1.267e-06
1.824e-02,2.826e-06
1.935e-02,6.011e-06
2.045e-02,1.226e-05
2.156e-02,2.408e-05
2.266e-02,4.574e-05
2.377e-02,8.426e-05
2.487e-02,1.510e-04
2.598e-02,2.637e-04
2.708e-02,4.500e-04
2.819e-02,7.517e-04
2.930e-02,1.231e-03
3.040e-02,1.980e-03
3.151e-02,3.131e-03
3.261e-02,4.872e-03
3.372e-02,7.472e-03
3.482e-02,1.130e-02
3.593e-02,1.687e-02
3.703e-02,2.489e-02
3.814e-02,3.630e-02
3.925e-02,5.237e-02
4.035e-02,7.478e-02
4.146e-02,1.058e-01
4.256e-02,1.482e-01
4.367e-02,2.060e-01
4.477e-02,2.838e-01
4.588e-02,3.881e-01
4.698e-02,5.267e-01
4.809e-02,7.098e-01
4.919e-02,9.500e-01
5.030e-02,1.263e+00
5.141e-02,1.670e+00
5.251e-02,2.194e+00
5.362e-02,2.866e+00
5.472e-02,3.723e+00
5.583e-02,4.812e+00
5.693e-02,6.188e+00
5.804e-02,7.919e+00
5.914e-02,1.009e+01
6.025e-02,1.279e+01
6.136e-02,1.615e+01
6.246e-02,2.031e+01
6.357e-02,2.544e+01
6.467e-02,3.173e+01
6.578e-02,3.944e+01
6.688e-02,4.884e+01
6.799e-02,6.027e+01
6.909e-02,7.412e+01
7.020e-02,9.086e+01
7.130e-02,1.110e+02
7.241e-02,1.352e+02
7.352e-02,1.643e+02
7.462e-02,0.000e+00
7.573e-02,0.000e+00
7.683e-02,0.000e+00
7.794e-02,0.000e+00
7.904e-02,0.000e+00
8.015e-02,0.000e+00
8.125e-02,0.000e+00
8.236e-02,0.000e+00
8.347e-02,0.000e+00
8.457e-02,0.000e+00
8.568e-02,0.000e+00
8.678e-02,0.000e+00
8.789e-02,0.000e+00
8.899e-02,0.000e+00
9.010e-02,0.000e+00
9.120e-02,0.000e+00
9.231e-02,0.000e+00
9.341e-02,0.000e+00
9.452e-02,0.000e+00
9.563e-02,0.000e+00
9.673e-02,0.000e+00
9.784e-02,0.000e+00
9.894e-02,0.000e+00
1.000e-01,0.000e+00
1.012e-01,0.000e+00
1.023e-01,0.000e+00
1.034e-01,0.000e+00
1.045e-01,0.000e+00
1.056e-01,0.000e+00
1.067e-01,0.000e+00
1.078e-01,0.000e+00
1.089e-01,0.000e+00
1.100e-01,0.000e+00
1.111e-01,0.000e+00
1.122e-01,0.000e+00
1.133e-01,0.000e+00
1.144e-01,0.000e+00
1.155e-01,0.000e+00
1.166e-01,0.000e+00
1.177e-01,0.000e+00
1.188e-01,0.000e+00
1.199e-01,0.000e+00
1.211e-01,0.000e+00
1.222e-01,0.000e+00
1.233e-01,0.000e+00
1.244e-01,0.000e+00
1.255e-01,0.000e+00
1.266e-01,0.000e+00
1.277e-01,0.000e+00
1.288e-01,0.000e+00
1.299e-01,0.000e+00
1.310e-01,0.000e+00
1.321e-01,0.000e+00
1.332e-01,0.000e+00
1.343e-01,0.000e+00
1.354e-01,0.000e+00
1.365e-01,0.000e+00
1.376e-01,0.000e+00
1.387e-01,0.000e+00
1.398e-01,0.000e+00
1.410e-01,0.000e+00
1.421e-01,0.000e+00
1.432e-01,0.000e+00
1.443e-01,0.000e+00
1.454e-01,0.000e+00
1.465e-01,0.000e+00
1.476e-01,0.000e+00
1.487e-01,0.000e+00
1.498e-01,0.000e+00
1.509e-01,0.000e+00
1.520e-01,0.000e+00
1.531e-01,0.000e+00
1.542e-01,0.000e+00
1.553e-01,0.000e+00
1.564e-01,0.000e+00
1.575e-01,0.000e+00
1.586e-01,0.000e+00
1.597e-01,0.000e+00
1.609e-01,0.000e+00
1.620e-01,0.000e+00
1.631e-01,0.000e+00
1.642e-01,0.000e+00
1.653e-01,0.000e+00
1.664e-01,0.000e+00
1.675e-01,0.000e+00
1.686e-01,0.000e+00
1.697e-01,0.000e+00
1.708e-01,0.000e+00
1.719e-01,0.000e+00
1.730e-01,0.000e+00
1.741e-01,0.000e+00
1.752e-01,0.000e+00
1.763e-01,0.000e+00
1.774e-01,0.000e+00
1.785e-01,0.000e+00
1.796e-01,0.000e+00
1.807e-01,0.000e+00
1.819e-01,0.000e+00
1.830e-01,0.000e+00
1.841e-01,0.000e+00
1.852e-01,0.000e+00
1.863e-01,0.000e+00
1.874e-01,0.000e+00
1.885e-01,0.000e+00
1.896e-01,0.000e+00
1.907e-01,0.000e+00
1.918e-01,0.000e+00
1.929e-01,0.000e+00
1.940e-01,0.000e+00
1.951e-01,0.000e+00
1.962e-01,0.000e+00
1.973e-01,0.000e+00
1.984e-01,0.000e+00
1.995e-01,0.000e+00
2.006e-01,0.000e+00
2.018e-01,0.000e+00
2.029e-01,0.000e+00
2.040e-01,0.000e+00
2.051e-01,0.000e+00
2.062e-01,0.000e+00
2.073e-01,0.000e+00
2.084e-01,0.000e+00
2.095e-01,0.000e+00
2.106e-01,0.000e+00
2.117e-01,0.000e+00
2.128e-01,0.000e+00
2.139e-01,0.000e+00
2.150e-01,0.000e+00
2.161e-01,0.000e+00
2.172e-01,0.000e+00
2.183e-01,0.000e+00
2.194e-01,0.000e+00
2.205e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_006.csv <==
transmittance,probability_density
7.477e-04,1.161e-26
2.243e-03,1.985e-20
3.739e-03,1.570e-17
5.234e-03,1.273e-15
6.730e-03,3.393e-14
8.225e-03,4.667e-13
9.720e-03,4.138e-12
1.122e-02,2.684e-11
1.271e-02,1.377e-10
1.421e-02,5.887e-10
1.570e-02,2.176e-09
1.720e-02,7.143e-09
1.869e-02,2.123e-08
2.019e-02,5.802e-08
2.168e-02,1.476e-07
2.318e-02,3.527e-07
2.467e-02,7.983e-07
2.617e-02,1.722e-06
2.767e-02,3.559e-06
2.916e-02,7.079e-06
3.066e-02,1.361e-05
3.215e-02,2.535e-05
3.365e-02,4.591e-05
3.514e-02,8.103e-05
3.664e-02,1.397e-04
3.813e-02,2.355e-04
3.963e-02,3.893e-04
4.112e-02,6.316e-04
4.262e-02,1.007e-03
4.412e-02,1.581e-03
4.561e-02,2.443e-03
4.711e-02,3.724e-03
4.860e-02,5.602e-03
5.010e-02,8.323e-03
5.159e-02,1.222e-02
5.309e-02,1.775e-02
5.458e-02,2.552e-02
5.608e-02,3.633e-02
5.757e-02,5.124e-02
5.907e-02,7.163e-02
6.057e-02,9.930e-02
6.206e-02,1.366e-01
6.356e-02,1.864e-01
6.505e-02,2.526e-01
6.655e-02,3.399e-01
6.804e-02,4.544e-01
6.954e-02,6.037e-01
7.103e-02,7.972e-01
7.253e-02,1.047e+00
7.402e-02,1.366e+00
7.552e-02,1.775e+00
7.702e-02,2.293e+00
7.851e-02,2.948e+00
8.001e-02,3.772e+00
8.150e-02,4.804e+00
8.300e-02,6.092e+00
8.449e-02,7.694e+00
8.599e-02,9.676e+00
8.748e-02,1.212e+01
8.898e-02,1.513e+01
9.047e-02,1.881e+01
9.197e-02,2.330e+01
9.347e-02,2.876e+01
9.496e-02,3.539e+01
9.646e-02,4.341e+01
9.795e-02,5.308e+01
9.945e-02,6.470e+01
1.009e-01,7.863e+01
1.024e-01,9.529e+01
1.039e-01,1.152e+02
1.054e-01,0.000e+00
1.069e-01,0.000e+00
1.084e-01,0.000e+00
1.099e-01,0.000e+00
1.114e-01,0.000e+00
1.129e-01,0.000e+00
1.144e-01,0.000e+00
1.159e-01,0.000e+00
1.174e-01,0.000e+00
1.189e-01,0.000e+00
1.204e-01,0.000e+00
1.219e-01,0.000e+00
1.234e-01,0.000e+00
1.249e-01,0.000e+00
1.264e-01,0.000e+00
1.279e-01,0.000e+00
1.294e-01,0.000e+00
1.309e-01,0.000e+00
1.323e-01,0.000e+00
1.338e-01,0.000e+00
1.353e-01,0.000e+00
1.368e-01,0.000e+00
1.383e-01,0.000e+00
1.398e-01,0.000e+00
1.413e-01,0.000e+00
1.428e-01,0.000e+00
1.443e-01,0.000e+00
1.458e-01,0.000e+00
1.473e-01,0.000e+00
1.488e-01,0.000e+00
1.503e-01,0.000e+00
1.518e-01,0.000e+00
1.533e-01,0.000e+00
1.548e-01,0.000e+00
1.563e-01,0.000e+00
1.578e-01,0.000e+00
1.593e-01,0.000e+00
1.608e-01,0.000e+00
1.623e-01,0.000e+00
1.638e-01,0.000e+00
1.652e-01,0.000e+00
1.667e-01,0.000e+00
1.682e-01,0.000e+00
1.697e-01,0.000e+00
1.712e-01,0.000e+00
1.727e-01,0.000e+00
1.742e-01,0.000e+00
1.757e-01,0.000e+00
1.772e-01,0.000e+00
1.787e-01,0.000e+00
1.802e-01,0.000e+00
1.817e-01,0.000e+00
1.832e-01,0.000e+00
1.847e-01,0.000e+00
1.862e-01,0.000e+00
1.877e-01,0.000e+00
1.892e-01,0.000e+00
1.907e-01,0.000e+00
1.922e-01,0.000e+00
1.937e-01,0.000e+00
1.952e-01,0.000e+00
1.967e-01,0.000e+00
1.981e-01,0.000e+00
1.996e-01,0.000e+00
2.011e-01,0.000e+00
2.026e-01,0.000e+00
2.041e-01,0.000e+00
2.056e-01,0.000e+00
2.071e-01,0.000e+00
2.086e-01,0.000e+00
2.101e-01,0.000e+00
2.116e-01,0.000e+00
2.131e-01,0.000e+00
2.146e-01,0.000e+00
2.161e-01,0.000e+00
2.176e-01,0.000e+00
2.191e-01,0.000e+00
2.206e-01,0.000e+00
2.221e-01,0.000e+00
2.236e-01,0.000e+00
2.251e-01,0.000e+00
2.266e-01,0.000e+00
2.281e-01,0.000e+00
2.296e-01,0.000e+00
2.310e-01,0.000e+00
2.325e-01,0.000e+00
2.340e-01,0.000e+00
2.355e-01,0.000e+00
2.370e-01,0.000e+00
2.385e-01,0.000e+00
2.400e-01,0.000e+00
2.415e-01,0.000e+00
2.430e-01,0.000e+00
2.445e-01,0.000e+00
2.460e-01,0.000e+00
2.475e-01,0.000e+00
2.490e-01,0.000e+00
2.505e-01,0.000e+00
2.520e-01,0.000e+00
2.535e-01,0.000e+00
2.550e-01,0.000e+00
2.565e-01,0.000e+00
2.580e-01,0.000e+00
2.595e-01,0.000e+00
2.610e-01,0.000e+00
2.625e-01,0.000e+00
2.639e-01,0.000e+00
2.654e-01,0.000e+00
2.669e-01,0.000e+00
2.684e-01,0.000e+00
2.699e-01,0.000e+00
2.714e-01,0.000e+00
2.729e-01,0.000e+00
2.744e-01,0.000e+00
2.759e-01,0.000e+00
2.774e-01,0.000e+00
2.789e-01,0.000e+00
2.804e-01,0.000e+00
2.819e-01,0.000e+00
2.834e-01,0.000e+00
2.849e-01,0.000e+00
2.864e-01,0.000e+00
2.879e-01,0.000e+00
2.894e-01,0.000e+00
2.909e-01,0.000e+00
2.924e-01,0.000e+00
2.939e-01,0.000e+00
2.954e-01,0.000e+00
2.968e-01,0.000e+00
2.983e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_007.csv <==
transmittance,probability_density
9.658e-04,1.394e-27
2.897e-03,3.258e-21
4.829e-03,2.981e-18
6.761e-03,2.660e-16
8.692e-03,7.619e-15
1.062e-02,1.110e-13
1.256e-02,1.032e-12
1.449e-02,6.973e-12
1.642e-02,3.707e-11
1.835e-02,1.636e-10
2.028e-02,6.225e-10
2.221e-02,2.097e-09
2.415e-02,6.383e-09
2.608e-02,1.783e-08
2.801e-02,4.629e-08
2.994e-02,1.128e-07
3.187e-02,2.598e-07
3.380e-02,5.700e-07
3.573e-02,1.197e-06
3.767e-02,2.417e-06
3.960e-02,4.712e-06
4.153e-02,8.900e-06
4.346e-02,1.633e-05
4.539e-02,2.918e-05
4.732e-02,5.090e-05
4.926e-02,8.684e-05
5.119e-02,1.451e-04
5.312e-02,2.380e-04
5.505e-02,3.834e-04
5.698e-02,6.076e-04
5.891e-02,9.482e-04
6.085e-02,1.459e-03
6.278e-02,2.214e-03
6.471e-02,3.318e-03
6.664e-02,4.915e-03
6.857e-02,7.197e-03
7.050e-02,1.043e-02
7.244e-02,1.496e-02
7.437e-02,2.126e-02
7.630e-02,2.994e-02
7.823e-02,4.181e-02
8.016e-02,5.790e-02
8.209e-02,7.958e-02
8.402e-02,1.086e-01
8.596e-02,1.470e-01
8.789e-02,1.978e-01
8.982e-02,2.645e-01
9.175e-02,3.514e-01
9.368e-02,4.641e-01
9.561e-02,6.095e-01
9.755e-02,7.961e-01
9.948e-02,1.034e+00
1.014e-01,1.337e+00
1.033e-01,1.720e+00
1.053e-01,2.203e+00
1.072e-01,2.809e+00
1.091e-01,3.565e+00
1.111e-01,4.506e+00
1.130e-01,5.673e+00
1.149e-01,7.114e+00
1.169e-01,8.888e+00
1.188e-01,1.106e+01
1.207e-01,1.372e+01
1.227e-01,1.696e+01
1.246e-01,2.090e+01
1.265e-01,2.567e+01
1.285e-01,3.143e+01
1.304e-01,3.836e+01
1.323e-01,4.669e+01
1.342e-01,5.666e+01
1.362e-01,6.858e+01
1.381e-01,8.278e+01
1.400e-01,9.969e+01
1.420e-01,0.000e+00
1.439e-01,0.000e+00
1.458e-01,0.000e+00
1.478e-01,0.000e+00
1.497e-01,0.000e+00
1.516e-01,0.000e+00
1.536e-01,0.000e+00
1.555e-01,0.000e+00
1.574e-01,0.000e+00
1.594e-01,0.000e+00
1.613e-01,0.000e+00
1.632e-01,0.000e+00
1.652e-01,0.000e+00
1.671e-01,0.000e+00
1.690e-01,0.000e+00
1.709e-01,0.000e+00
1.729e-01,0.000e+00
1.748e-01,0.000e+00
1.767e-01,0.000e+00
1.787e-01,0.000e+00
1.806e-01,0.000e+00
1.825e-01,0.000e+00
1.845e-01,0.000e+00
1.864e-01,0.000e+00
1.883e-01,0.000e+00
1.903e-01,0.000e+00
1.922e-01,0.000e+00
1.941e-01,0.000e+00
1.961e-01,0.000e+00
1.980e-01,0.000e+00
1.999e-01,0.000e+00
2.019e-01,0.000e+00
2.038e-01,0.000e+00
2.057e-01,0.000e+00
2.076e-01,0.000e+00
2.096e-01,0.000e+00
2.115e-01,0.000e+00
2.134e-01,0.000e+00
2.154e-01,0.000e+00
2.173e-01,0.000e+00
2.192e-01,0.000e+00
2.212e-01,0.000e+00
2.231e-01,0.000e+00
2.250e-01,0.000e+00
2.270e-01,0.000e+00
2.289e-01,0.000e+00
2.308e-01,0.000e+00
2.328e-01,0.000e+00
2.347e-01,0.000e+00
2.366e-01,0.000e+00
2.386e-01,0.000e+00
2.405e-01,0.000e+00
2.424e-01,0.000e+00
2.443e-01,0.000e+00
2.463e-01,0.000e+00
2.482e-01,0.000e+00
2.501e-01,0.000e+00
2.521e-01,0.000e+00
2.540e-01,0.000e+00
2.559e-01,0.000e+00
2.579e-01,0.000e+00
2.598e-01,0.000e+00
2.617e-01,0.000e+00
2.637e-01,0.000e+00
2.656e-01,0.000e+00
2.675e-01,0.000e+00
2.695e-01,0.000e+00
2.714e-01,0.000e+00
2.733e-01,0.000e+00
2.753e-01,0.000e+00
2.772e-01,0.000e+00
2.791e-01,0.000e+00
2.810e-01,0.000e+00
2.830e-01,0.000e+00
2.849e-01,0.000e+00
2.868e-01,0.000e+00
2.888e-01,0.000e+00
2.907e-01,0.000e+00
2.926e-01,0.000e+00
2.946e-01,0.000e+00
2.965e-01,0.000e+00
2.984e-01,0.000e+00
3.004e-01,0.000e+00
3.023e-01,0.000e+00
3.042e-01,0.000e+00
3.062e-01,0.000e+00
3.081e-01,0.000e+00
3.100e-01,0.000e+00
3.120e-01,0.000e+00
3.139e-01,0.000e+00
3.158e-01,0.000e+00
3.177e-01,0.000e+00
3.197e-01,0.000e+00
3.216e-01,0.000e+00
3.235e-01,0.000e+00
3.255e-01,0.000e+00
3.274e-01,0.000e+00
3.293e-01,0.000e+00
3.313e-01,0.000e+00
3.332e-01,0.000e+00
3.351e-01,0.000e+00
3.371e-01,0.000e+00
3.390e-01,0.000e+00
3.409e-01,0.000e+00
3.429e-01,0.000e+00
3.448e-01,0.000e+00
3.467e-01,0.000e+00
3.487e-01,0.000e+00
3.506e-01,0.000e+00
3.525e-01,0.000e+00
3.544e-01,0.000e+00
3.564e-01,0.000e+00
3.583e-01,0.000e+00
3.602e-01,0.000e+00
3.622e-01,0.000e+00
3.641e-01,0.000e+00
3.660e-01,0.000e+00
3.680e-01,0.000e+00
3.699e-01,0.000e+00
3.718e-01,0.000e+00
3.738e-01,0.000e+00
3.757e-01,0.000e+00
3.776e-01,0.000e+00
3.796e-01,0.000e+00
3.815e-01,0.000e+00
3.834e-01,0.000e+00
3.854e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_008.csv <==
transmittance,probability_density
1.181e-03,1.156e-28
3.542e-03,3.895e-22
5.903e-03,4.225e-19
8.264e-03,4.219e-17
1.063e-02,1.314e-15
1.299e-02,2.047e-14
1.535e-02,2.013e-13
1.771e-02,1.427e-12
2.007e-02,7.909e-12
2.243e-02,3.624e-11
2.479e-02,1.426e-10
2.715e-02,4.951e-10
2.951e-02,1.550e-09
3.188e-02,4.443e-09
3.424e-02,1.181e-08
3.660e-02,2.943e-08
3.896e-02,6.924e-08
4.132e-02,1.549e-07
4.368e-02,3.314e-07
4.604e-02,6.813e-07
4.840e-02,1.351e-06
5.076e-02,2.592e-06
5.313e-02,4.830e-06
5.549e-02,8.759e-06
5.785e-02,1.549e-05
6.021e-02,2.679e-05
6.257e-02,4.536e-05
6.493e-02,7.530e-05
6.729e-02,1.228e-04
6.965e-02,1.969e-04
7.202e-02,3.107e-04
7.438e-02,4.832e-04
7.674e-02,7.412e-04
7.910e-02,1.122e-03
8.146e-02,1.679e-03
8.382e-02,2.482e-03
8.618e-02,3.631e-03
8.854e-02,5.257e-03
9.090e-02,7.537e-03
9.327e-02,1.071e-02
9.563e-02,1.508e-02
9.799e-02,2.105e-02
1.003e-01,2.917e-02
1.027e-01,4.010e-02
1.051e-01,5.474e-02
1.074e-01,7.421e-02
1.098e-01,9.994e-02
1.122e-01,1.337e-01
1.145e-01,1.779e-01
1.169e-01,2.352e-01
1.192e-01,3.093e-01
1.216e-01,4.046e-01
1.240e-01,5.265e-01
1.263e-01,6.817e-01
1.287e-01,8.785e-01
1.310e-01,1.127e+00
1.334e-01,1.439e+00
1.358e-01,1.830e+00
1.381e-01,2.317e+00
1.405e-01,2.923e+00
1.428e-01,3.672e+00
1.452e-01,4.597e+00
1.476e-01,5.733e+00
1.499e-01,7.126e+00
1.523e-01,8.827e+00
1.547e-01,1.090e+01
1.570e-01,1.341e+01
1.594e-01,1.645e+01
1.617e-01,2.013e+01
1.641e-01,2.455e+01
1.665e-01,2.986e+01
1.688e-01,3.621e+01
1.712e-01,4.381e+01
1.735e-01,5.286e+01
1.759e-01,6.363e+01
1.783e-01,7.642e+01
1.806e-01,0.000e+00
1.830e-01,0.000e+00
1.854e-01,0.000e+00
1.877e-01,0.000e+00
1.901e-01,0.000e+00
1.924e-01,0.000e+00
1.948e-01,0.000e+00
1.972e-01,0.000e+00
1.995e-01,0.000e+00
2.019e-01,0.000e+00
2.042e-01,0.000e+00
2.066e-01,0.000e+00
2.090e-01,0.000e+00
2.113e-01,0.000e+00
2.137e-01,0.000e+00
2.160e-01,0.000e+00
2.184e-01,0.000e+00
2.208e-01,0.000e+00
2.231e-01,0.000e+00
2.255e-01,0.000e+00
2.279e-01,0.000e+00
2.302e-01,0.000e+00
2.326e-01,0.000e+00
2.349e-01,0.000e+00
2.373e-01,0.000e+00
2.397e-01,0.000e+00
2.420e-01,0.000e+00
2.444e-01,0.000e+00
2.467e-01,0.000e+00
2.491e-01,0.000e+00
2.515e-01,0.000e+00
2.538e-01,0.000e+00
2.562e-01,0.000e+00
2.585e-01,0.000e+00
2.609e-01,0.000e+00
2.633e-01,0.000e+00
2.656e-01,0.000e+00
2.680e-01,0.000e+00
2.704e-01,0.000e+00
2.727e-01,0.000e+00
2.751e-01,0.000e+00
2.774e-01,0.000e+00
2.798e-01,0.000e+00
2.822e-01,0.000e+00
2.845e-01,0.000e+00
2.869e-01,0.000e+00
2.892e-01,0.000e+00
2.916e-01,0.000e+00
2.940e-01,0.000e+00
2.963e-01,0.000e+00
2.987e-01,0.000e+00
3.010e-01,0.000e+00
3.034e-01,0.000e+00
3.058e-01,0.000e+00
3.081e-01,0.000e+00
3.105e-01,0.000e+00
3.129e-01,0.000e+00
3.152e-01,0.000e+00
3.176e-01,0.000e+00
3.199e-01,0.000e+00
3.223e-01,0.000e+00
3.247e-01,0.000e+00
3.270e-01,0.000e+00
3.294e-01,0.000e+00
3.317e-01,0.000e+00
3.341e-01,0.000e+00
3.365e-01,0.000e+00
3.388e-01,0.000e+00
3.412e-01,0.000e+00
3.435e-01,0.000e+00
3.459e-01,0.000e+00
3.483e-01,0.000e+00
3.506e-01,0.000e+00
3.530e-01,0.000e+00
3.554e-01,0.000e+00
3.577e-01,0.000e+00
3.601e-01,0.000e+00
3.624e-01,0.000e+00
3.648e-01,0.000e+00
3.672e-01,0.000e+00
3.695e-01,0.000e+00
3.719e-01,0.000e+00
3.742e-01,0.000e+00
3.766e-01,0.000e+00
3.790e-01,0.000e+00
3.813e-01,0.000e+00
3.837e-01,0.000e+00
3.860e-01,0.000e+00
3.884e-01,0.000e+00
3.908e-01,0.000e+00
3.931e-01,0.000e+00
3.955e-01,0.000e+00
3.979e-01,0.000e+00
4.002e-01,0.000e+00
4.026e-01,0.000e+00
4.049e-01,0.000e+00
4.073e-01,0.000e+00
4.097e-01,0.000e+00
4.120e-01,0.000e+00
4.144e-01,0.000e+00
4.167e-01,0.000e+00
4.191e-01,0.000e+00
4.215e-01,0.000e+00
4.238e-01,0.000e+00
4.262e-01,0.000e+00
4.285e-01,0.000e+00
4.309e-01,0.000e+00
4.333e-01,0.000e+00
4.356e-01,0.000e+00
4.380e-01,0.000e+00
4.404e-01,0.000e+00
4.427e-01,0.000e+00
4.451e-01,0.000e+00
4.474e-01,0.000e+00
4.498e-01,0.000e+00
4.522e-01,0.000e+00
4.545e-01,0.000e+00
4.569e-01,0.000e+00
4.592e-01,0.000e+00
4.616e-01,0.000e+00
4.640e-01,0.000e+00
4.663e-01,0.000e+00
4.687e-01,0.000e+00
4.710e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_009.csv <==
transmittance,probability_density
1.384e-03,6.687e-30
4.151e-03,3.426e-23
6.918e-03,4.518e-20
9.685e-03,5.133e-18
1.245e-02,1.761e-16
1.522e-02,2.962e-15
1.799e-02,3.106e-14
2.075e-02,2.326e-13
2.352e-02,1.353e-12
2.629e-02,6.471e-12
2.905e-02,2.646e-11
3.182e-02,9.516e-11
3.459e-02,3.076e-10
3.736e-02,9.085e-10
4.012e-02,2.483e-09
4.289e-02,6.348e-09
4.566e-02,1.530e-08
4.842e-02,3.502e-08
5.119e-02,7.656e-08
5.396e-02,1.606e-07
5.672e-02,3.247e-07
5.949e-02,6.347e-07
6.226e-02,1.204e-06
6.503e-02,2.220e-06
6.779e-02,3.991e-06
7.056e-02,7.008e-06
7.333e-02,1.204e-05
7.609e-02,2.029e-05
7.886e-02,3.354e-05
8.163e-02,5.450e-05
8.440e-02,8.714e-05
8.716e-02,1.372e-04
8.993e-02,2.131e-04
9.270e-02,3.265e-04
9.546e-02,4.940e-04
9.823e-02,7.386e-04
1.010e-01,1.092e-03
1.038e-01,1.598e-03
1.065e-01,2.315e-03
1.093e-01,3.321e-03
1.121e-01,4.723e-03
1.148e-01,6.658e-03
1.176e-01,9.311e-03
1.204e-01,1.292e-02
1.231e-01,1.779e-02
1.259e-01,2.433e-02
1.287e-01,3.305e-02
1.314e-01,4.459e-02
1.342e-01,5.980e-02
1.370e-01,7.972e-02
1.397e-01,1.057e-01
1.425e-01,1.393e-01
1.453e-01,1.826e-01
1.480e-01,2.382e-01
1.508e-01,3.092e-01
1.536e-01,3.995e-01
1.563e-01,5.138e-01
1.591e-01,6.578e-01
1.619e-01,8.387e-01
1.646e-01,1.065e+00
1.674e-01,1.347e+00
1.702e-01,1.697e+00
1.729e-01,2.130e+00
1.757e-01,2.664e+00
1.785e-01,3.320e+00
1.812e-01,4.124e+00
1.840e-01,5.106e+00
1.868e-01,6.302e+00
1.895e-01,7.754e+00
1.923e-01,9.512e+00
1.951e-01,1.164e+01
1.978e-01,1.419e+01
2.006e-01,1.726e+01
2.034e-01,2.094e+01
2.061e-01,2.534e+01
2.089e-01,3.059e+01
2.117e-01,3.684e+01
2.144e-01,4.425e+01
2.172e-01,5.305e+01
2.200e-01,6.348e+01
2.227e-01,0.000e+00
2.255e-01,0.000e+00
2.283e-01,0.000e+00
2.310e-01,0.000e+00
2.338e-01,0.000e+00
2.366e-01,0.000e+00
2.393e-01,0.000e+00
2.421e-01,0.000e+00
2.449e-01,0.000e+00
2.477e-01,0.000e+00
2.504e-01,0.000e+00
2.532e-01,0.000e+00
2.560e-01,0.000e+00
2.587e-01,0.000e+00
2.615e-01,0.000e+00
2.643e-01,0.000e+00
2.670e-01,0.000e+00
2.698e-01,0.000e+00
2.726e-01,0.000e+00
2.753e-01,0.000e+00
2.781e-01,0.000e+00
2.809e-01,0.000e+00
2.836e-01,0.000e+00
2.864e-01,0.000e+00
2.892e-01,0.000e+00
2.919e-01,0.000e+00
2.947e-01,0.000e+00
2.975e-01,0.000e+00
3.002e-01,0.000e+00
3.030e-01,0.000e+00
3.058e-01,0.000e+00
3.085e-01,0.000e+00
3.113e-01,0.000e+00
3.141e-01,0.000e+00
3.168e-01,0.000e+00
3.196e-01,0.000e+00
3.224e-01,0.000e+00
3.251e-01,0.000e+00
3.279e-01,0.000e+00
3.307e-01,0.000e+00
3.334e-01,0.000e+00
3.362e-01,0.000e+00
3.390e-01,0.000e+00
3.417e-01,0.000e+00
3.445e-01,0.000e+00
3.473e-01,0.000e+00
3.500e-01,0.000e+00
3.528e-01,0.000e+00
3.556e-01,0.000e+00
3.583e-01,0.000e+00
3.611e-01,0.000e+00
3.639e-01,0.000e+00
3.666e-01,0.000e+00
3.694e-01,0.000e+00
3.722e-01,0.000e+00
3.749e-01,0.000e+00
3.777e-01,0.000e+00
3.805e-01,0.000e+00
3.832e-01,0.000e+00
3.860e-01,0.000e+00
3.888e-01,0.000e+00
3.915e-01,0.000e+00
3.943e-01,0.000e+00
3.971e-01,0.000e+00
3.998e-01,0.000e+00
4.026e-01,0.000e+00
4.054e-01,0.000e+00
4.081e-01,0.000e+00
4.109e-01,0.000e+00
4.137e-01,0.000e+00
4.164e-01,0.000e+00
4.192e-01,0.000e+00
4.220e-01,0.000e+00
4.247e-01,0.000e+00
4.275e-01,0.000e+00
4.303e-01,0.000e+00
4.330e-01,0.000e+00
4.358e-01,0.000e+00
4.386e-01,0.000e+00
4.413e-01,0.000e+00
4.441e-01,0.000e+00
4.469e-01,0.000e+00
4.496e-01,0.000e+00
4.524e-01,0.000e+00
4.552e-01,0.000e+00
4.579e-01,0.000e+00
4.607e-01,0.000e+00
4.635e-01,0.000e+00
4.662e-01,0.000e+00
4.690e-01,0.000e+00
4.718e-01,0.000e+00
4.745e-01,0.000e+00
4.773e-01,0.000e+00
4.801e-01,0.000e+00
4.829e-01,0.000e+00
4.856e-01,0.000e+00
4.884e-01,0.000e+00
4.912e-01,0.000e+00
4.939e-01,0.000e+00
4.967e-01,0.000e+00
4.995e-01,0.000e+00
5.022e-01,0.000e+00
5.050e-01,0.000e+00
5.078e-01,0.000e+00
5.105e-01,0.000e+00
5.133e-01,0.000e+00
5.161e-01,0.000e+00
5.188e-01,0.000e+00
5.216e-01,0.000e+00
5.244e-01,0.000e+00
5.271e-01,0.000e+00
5.299e-01,0.000e+00
5.327e-01,0.000e+00
5.354e-01,0.000e+00
5.382e-01,0.000e+00
5.410e-01,0.000e+00
5.437e-01,0.000e+00
5.465e-01,0.000e+00
5.493e-01,0.000e+00
5.520e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_01.csv <==
transmittance,probability_density
1.588e-03,3.259e-31
4.765e-03,2.676e-24
7.942e-03,4.399e-21
1.112e-02,5.780e-19
1.430e-02,2.211e-17
1.747e-02,4.058e-16
2.065e-02,4.575e-15
2.383e-02,3.646e-14
2.700e-02,2.240e-13
3.018e-02,1.124e-12
3.336e-02,4.802e-12
3.653e-02,1.797e-11
3.971e-02,6.025e-11
4.289e-02,1.840e-10
4.606e-02,5.191e-10
4.924e-02,1.366e-09
5.242e-02,3.385e-09
5.559e-02,7.950e-09
5.877e-02,1.781e-08
6.195e-02,3.823e-08
6.512e-02,7.901e-08
6.830e-02,1.577e-07
7.148e-02,3.051e-07
7.465e-02,5.736e-07
7.783e-02,1.050e-06
8.101e-02,1.877e-06
8.419e-02,3.282e-06
8.736e-02,5.619e-06
9.054e-02,9.438e-06
9.372e-02,1.557e-05
9.689e-02,2.527e-05
1.001e-01,4.037e-05
1.032e-01,6.355e-05
1.064e-01,9.869e-05
1.096e-01,1.513e-04
1.128e-01,2.291e-04
1.160e-01,3.430e-04
1.191e-01,5.078e-04
1.223e-01,7.443e-04
1.255e-01,1.080e-03
1.287e-01,1.553e-03
1.318e-01,2.214e-03
1.350e-01,3.129e-03
1.382e-01,4.387e-03
1.414e-01,6.103e-03
1.445e-01,8.429e-03
1.477e-01,1.156e-02
1.509e-01,1.575e-02
1.541e-01,2.132e-02
1.573e-01,2.868e-02
1.604e-01,3.836e-02
1.636e-01,5.101e-02
1.668e-01,6.746e-02
1.700e-01,8.874e-02
1.731e-01,1.162e-01
1.763e-01,1.513e-01
1.795e-01,1.962e-01
1.827e-01,2.532e-01
1.858e-01,3.253e-01
1.890e-01,4.163e-01
1.922e-01,5.304e-01
1.954e-01,6.733e-01
1.986e-01,8.513e-01
2.017e-01,1.072e+00
2.049e-01,1.346e+00
2.081e-01,1.684e+00
2.113e-01,2.099e+00
2.144e-01,2.608e+00
2.176e-01,3.231e+00
2.208e-01,3.990e+00
2.240e-01,4.912e+00
2.271e-01,6.031e+00
2.303e-01,7.382e+00
2.335e-01,9.013e+00
2.367e-01,1.097e+01
2.398e-01,1.333e+01
2.430e-01,1.614e+01
2.462e-01,1.951e+01
2.494e-01,2.352e+01
2.526e-01,2.829e+01
2.557e-01,3.396e+01
2.589e-01,4.068e+01
2.621e-01,4.864e+01
2.653e-01,5.819e+01
2.684e-01,0.000e+00
2.716e-01,0.000e+00
2.748e-01,0.000e+00
2.780e-01,0.000e+00
2.811e-01,0.000e+00
2.843e-01,0.000e+00
2.875e-01,0.000e+00
2.907e-01,0.000e+00
2.939e-01,0.000e+00
2.970e-01,0.000e+00
3.002e-01,0.000e+00
3.034e-01,0.000e+00
3.066e-01,0.000e+00
3.097e-01,0.000e+00
3.129e-01,0.000e+00
3.161e-01,0.000e+00
3.193e-01,0.000e+00
3.224e-01,0.000e+00
3.256e-01,0.000e+00
3.288e-01,0.000e+00
3.320e-01,0.000e+00
3.352e-01,0.000e+00
3.383e-01,0.000e+00
3.415e-01,0.000e+00
3.447e-01,0.000e+00
3.479e-01,0.000e+00
3.510e-01,0.000e+00
3.542e-01,0.000e+00
3.574e-01,0.000e+00
3.606e-01,0.000e+00
3.637e-01,0.000e+00
3.669e-01,0.000e+00
3.701e-01,0.000e+00
3.733e-01,0.000e+00
3.765e-01,0.000e+00
3.796e-01,0.000e+00
3.828e-01,0.000e+00
3.860e-01,0.000e+00
3.892e-01,0.000e+00
3.923e-01,0.000e+00
3.955e-01,0.000e+00
3.987e-01,0.000e+00
4.019e-01,0.000e+00
4.050e-01,0.000e+00
4.082e-01,0.000e+00
4.114e-01,0.000e+00
4.146e-01,0.000e+00
4.177e-01,0.000e+00
4.209e-01,0.000e+00
4.241e-01,0.000e+00
4.273e-01,0.000e+00
4.305e-01,0.000e+00
4.336e-01,0.000e+00
4.368e-01,0.000e+00
4.400e-01,0.000e+00
4.432e-01,0.000e+00
4.463e-01,0.000e+00
4.495e-01,0.000e+00
4.527e-01,0.000e+00
4.559e-01,0.000e+00
4.590e-01,0.000e+00
4.622e-01,0.000e+00
4.654e-01,0.000e+00
4.686e-01,0.000e+00
4.718e-01,0.000e+00
4.749e-01,0.000e+00
4.781e-01,0.000e+00
4.813e-01,0.000e+00
4.845e-01,0.000e+00
4.876e-01,0.000e+00
4.908e-01,0.000e+00
4.940e-01,0.000e+00
4.972e-01,0.000e+00
5.003e-01,0.000e+00
5.035e-01,0.000e+00
5.067e-01,0.000e+00
5.099e-01,0.000e+00
5.131e-01,0.000e+00
5.162e-01,0.000e+00
5.194e-01,0.000e+00
5.226e-01,0.000e+00
5.258e-01,0.000e+00
5.289e-01,0.000e+00
5.321e-01,0.000e+00
5.353e-01,0.000e+00
5.385e-01,0.000e+00
5.416e-01,0.000e+00
5.448e-01,0.000e+00
5.480e-01,0.000e+00
5.512e-01,0.000e+00
5.544e-01,0.000e+00
5.575e-01,0.000e+00
5.607e-01,0.000e+00
5.639e-01,0.000e+00
5.671e-01,0.000e+00
5.702e-01,0.000e+00
5.734e-01,0.000e+00
5.766e-01,0.000e+00
5.798e-01,0.000e+00
5.829e-01,0.000e+00
5.861e-01,0.000e+00
5.893e-01,0.000e+00
5.925e-01,0.000e+00
5.957e-01,0.000e+00
5.988e-01,0.000e+00
6.020e-01,0.000e+00
6.052e-01,0.000e+00
6.084e-01,0.000e+00
6.115e-01,0.000e+00
6.147e-01,0.000e+00
6.179e-01,0.000e+00
6.211e-01,0.000e+00
6.242e-01,0.000e+00
6.274e-01,0.000e+00
6.306e-01,0.000e+00
6.338e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_011.csv <==
transmittance,probability_density
1.757e-03,9.694e-33
5.272e-03,1.342e-25
8.786e-03,2.817e-22
1.230e-02,4.350e-20
1.582e-02,1.877e-18
1.933e-02,3.797e-17
2.284e-02,4.641e-16
2.636e-02,3.963e-15
2.987e-02,2.587e-14
3.339e-02,1.371e-13
3.690e-02,6.147e-13
4.042e-02,2.405e-12
4.393e-02,8.397e-12
4.745e-02,2.663e-11
5.096e-02,7.778e-11
5.447e-02,2.115e-10
5.799e-02,5.403e-10
6.150e-02,1.306e-09
6.502e-02,3.007e-09
6.853e-02,6.624e-09
7.205e-02,1.403e-08
7.556e-02,2.867e-08
7.908e-02,5.673e-08
8.259e-02,1.090e-07
8.611e-02,2.037e-07
8.962e-02,3.713e-07
9.313e-02,6.615e-07
9.665e-02,1.154e-06
1.002e-01,1.972e-06
1.037e-01,3.310e-06
1.072e-01,5.461e-06
1.107e-01,8.865e-06
1.142e-01,1.418e-05
1.177e-01,2.235e-05
1.213e-01,3.476e-05
1.248e-01,5.340e-05
1.283e-01,8.106e-05
1.318e-01,1.217e-04
1.353e-01,1.807e-04
1.388e-01,2.656e-04
1.423e-01,3.867e-04
1.459e-01,5.580e-04
1.494e-01,7.980e-04
1.529e-01,1.132e-03
1.564e-01,1.593e-03
1.599e-01,2.225e-03
1.634e-01,3.085e-03
1.669e-01,4.248e-03
1.705e-01,5.811e-03
1.740e-01,7.899e-03
1.775e-01,1.067e-02
1.810e-01,1.433e-02
1.845e-01,1.914e-02
1.880e-01,2.542e-02
1.915e-01,3.359e-02
1.951e-01,4.416e-02
1.986e-01,5.777e-02
2.021e-01,7.523e-02
2.056e-01,9.752e-02
2.091e-01,1.259e-01
2.126e-01,1.618e-01
2.161e-01,2.071e-01
2.197e-01,2.640e-01
2.232e-01,3.353e-01
2.267e-01,4.242e-01
2.302e-01,5.348e-01
2.337e-01,6.720e-01
2.372e-01,8.414e-01
2.407e-01,1.050e+00
2.443e-01,1.307e+00
2.478e-01,1.621e+00
2.513e-01,2.004e+00
2.548e-01,2.471e+00
2.583e-01,3.038e+00
2.618e-01,3.725e+00
2.653e-01,4.555e+00
2.689e-01,5.556e+00
2.724e-01,6.759e+00
2.759e-01,8.203e+00
2.794e-01,9.932e+00
2.829e-01,1.200e+01
2.864e-01,1.446e+01
2.899e-01,1.739e+01
2.935e-01,2.087e+01
2.970e-01,2.500e+01
3.005e-01,2.988e+01
3.040e-01,3.566e+01
3.075e-01,4.250e+01
3.110e-01,5.071e+01
3.145e-01,0.000e+00
3.181e-01,0.000e+00
3.216e-01,0.000e+00
3.251e-01,0.000e+00
3.286e-01,0.000e+00
3.321e-01,0.000e+00
3.356e-01,0.000e+00
3.391e-01,0.000e+00
3.427e-01,0.000e+00
3.462e-01,0.000e+00
3.497e-01,0.000e+00
3.532e-01,0.000e+00
3.567e-01,0.000e+00
3.602e-01,0.000e+00
3.638e-01,0.000e+00
3.673e-01,0.000e+00
3.708e-01,0.000e+00
3.743e-01,0.000e+00
3.778e-01,0.000e+00
3.813e-01,0.000e+00
3.848e-01,0.000e+00
3.884e-01,0.000e+00
3.919e-01,0.000e+00
3.954e-01,0.000e+00
3.989e-01,0.000e+00
4.024e-01,0.000e+00
4.059e-01,0.000e+00
4.094e-01,0.000e+00
4.130e-01,0.000e+00
4.165e-01,0.000e+00
4.200e-01,0.000e+00
4.235e-01,0.000e+00
4.270e-01,0.000e+00
4.305e-01,0.000e+00
4.340e-01,0.000e+00
4.376e-01,0.000e+00
4.411e-01,0.000e+00
4.446e-01,0.000e+00
4.481e-01,0.000e+00
4.516e-01,0.000e+00
4.551e-01,0.000e+00
4.586e-01,0.000e+00
4.622e-01,0.000e+00
4.657e-01,0.000e+00
4.692e-01,0.000e+00
4.727e-01,0.000e+00
4.762e-01,0.000e+00
4.797e-01,0.000e+00
4.832e-01,0.000e+00
4.868e-01,0.000e+00
4.903e-01,0.000e+00
4.938e-01,0.000e+00
4.973e-01,0.000e+00
5.008e-01,0.000e+00
5.043e-01,0.000e+00
5.078e-01,0.000e+00
5.114e-01,0.000e+00
5.149e-01,0.000e+00
5.184e-01,0.000e+00
5.219e-01,0.000e+00
5.254e-01,0.000e+00
5.289e-01,0.000e+00
5.324e-01,0.000e+00
5.360e-01,0.000e+00
5.395e-01,0.000e+00
5.430e-01,0.000e+00
5.465e-01,0.000e+00
5.500e-01,0.000e+00
5.535e-01,0.000e+00
5.570e-01,0.000e+00
5.606e-01,0.000e+00
5.641e-01,0.000e+00
5.676e-01,0.000e+00
5.711e-01,0.000e+00
5.746e-01,0.000e+00
5.781e-01,0.000e+00
5.816e-01,0.000e+00
5.852e-01,0.000e+00
5.887e-01,0.000e+00
5.922e-01,0.000e+00
5.957e-01,0.000e+00
5.992e-01,0.000e+00
6.027e-01,0.000e+00
6.063e-01,0.000e+00
6.098e-01,0.000e+00
6.133e-01,0.000e+00
6.168e-01,0.000e+00
6.203e-01,0.000e+00
6.238e-01,0.000e+00
6.273e-01,0.000e+00
6.309e-01,0.000e+00
6.344e-01,0.000e+00
6.379e-01,0.000e+00
6.414e-01,0.000e+00
6.449e-01,0.000e+00
6.484e-01,0.000e+00
6.519e-01,0.000e+00
6.555e-01,0.000e+00
6.590e-01,0.000e+00
6.625e-01,0.000e+00
6.660e-01,0.000e+00
6.695e-01,0.000e+00
6.730e-01,0.000e+00
6.765e-01,0.000e+00
6.801e-01,0.000e+00
6.836e-01,0.000e+00
6.871e-01,0.000e+00
6.906e-01,0.000e+00
6.941e-01,0.000e+00
6.976e-01,0.000e+00
7.011e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_012.csv <==
transmittance,probability_density
1.077e-01,3.201e-07
1.110e-01,5.117e-07
1.143e-01,8.069e-07
1.176e-01,1.256e-06
1.209e-01,1.932e-06
1.242e-01,2.937e-06
1.275e-01,4.416e-06
1.308e-01,6.572e-06
1.341e-01,9.684e-06
1.374e-01,1.414e-05
1.407e-01,2.045e-05
1.440e-01,2.934e-05
1.473e-01,4.175e-05
1.506e-01,5.894e-05
1.539e-01,8.261e-05
1.572e-01,1.149e-04
1.605e-01,1.589e-04
1.638e-01,2.181e-04
1.671e-01,2.976e-04
1.704e-01,4.036e-04
1.737e-01,5.442e-04
1.770e-01,7.297e-04
1.803e-01,9.731e-04
1.836e-01,1.291e-03
1.869e-01,1.704e-03
1.902e-01,2.239e-03
1.935e-01,2.928e-03
1.968e-01,3.811e-03
2.001e-01,4.940e-03
2.034e-01,6.375e-03
2.066e-01,8.195e-03
2.099e-01,1.049e-02
2.132e-01,1.338e-02
2.165e-01,1.701e-02
2.198e-01,2.153e-02
2.231e-01,2.717e-02
2.264e-01,3.416e-02
2.297e-01,4.282e-02
2.330e-01,5.350e-02
2.363e-01,6.664e-02
2.396e-01,8.275e-02
2.429e-01,1.025e-01
2.462e-01,1.265e-01
2.495e-01,1.558e-01
2.528e-01,1.913e-01
2.561e-01,2.342e-01
2.594e-01,2.861e-01
2.627e-01,3.486e-01
2.660e-01,4.238e-01
2.693e-01,5.139e-01
2.726e-01,6.218e-01
2.759e-01,7.506e-01
2.792e-01,9.041e-01
2.825e-01,1.087e+00
2.858e-01,1.303e+00
2.891e-01,1.560e+00
2.924e-01,1.863e+00
2.957e-01,2.222e+00
2.990e-01,2.644e+00
3.023e-01,3.140e+00
3.056e-01,3.723e+00
3.089e-01,4.406e+00
3.122e-01,5.206e+00
3.155e-01,6.141e+00
3.187e-01,7.231e+00
3.220e-01,8.501e+00
3.253e-01,9.979e+00
3.286e-01,1.170e+01
3.319e-01,1.369e+01
3.352e-01,1.600e+01
3.385e-01,1.867e+01
3.418e-01,2.176e+01
3.451e-01,2.533e+01
3.484e-01,2.945e+01
3.517e-01,3.422e+01
3.550e-01,3.974e+01
3.583e-01,4.637e+01
3.616e-01,0.000e+00
3.649e-01,0.000e+00
3.682e-01,0.000e+00
3.715e-01,0.000e+00
3.748e-01,0.000e+00
3.781e-01,0.000e+00
3.814e-01,0.000e+00
3.847e-01,0.000e+00
3.880e-01,0.000e+00
3.913e-01,0.000e+00
3.946e-01,0.000e+00
3.979e-01,0.000e+00
4.012e-01,0.000e+00
4.045e-01,0.000e+00
4.078e-01,0.000e+00
4.111e-01,0.000e+00
4.144e-01,0.000e+00
4.177e-01,0.000e+00
4.210e-01,0.000e+00
4.243e-01,0.000e+00
4.275e-01,0.000e+00
4.308e-01,0.000e+00
4.341e-01,0.000e+00
4.374e-01,0.000e+00
4.407e-01,0.000e+00
4.440e-01,0.000e+00
4.473e-01,0.000e+00
4.506e-01,0.000e+00
4.539e-01,0.000e+00
4.572e-01,0.000e+00
4.605e-01,0.000e+00
4.638e-01,0.000e+00
4.671e-01,0.000e+00
4.704e-01,0.000e+00
4.737e-01,0.000e+00
4.770e-01,0.000e+00
4.803e-01,0.000e+00
4.836e-01,0.000e+00
4.869e-01,0.000e+00
4.902e-01,0.000e+00
4.935e-01,0.000e+00
4.968e-01,0.000e+00
5.001e-01,0.000e+00
5.034e-01,0.000e+00
5.067e-01,0.000e+00
5.100e-01,0.000e+00
5.133e-01,0.000e+00
5.166e-01,0.000e+00
5.199e-01,0.000e+00
5.232e-01,0.000e+00
5.265e-01,0.000e+00
5.298e-01,0.000e+00
5.331e-01,0.000e+00
5.363e-01,0.000e+00
5.396e-01,0.000e+00
5.429e-01,0.000e+00
5.462e-01,0.000e+00
5.495e-01,0.000e+00
5.528e-01,0.000e+00
5.561e-01,0.000e+00
5.594e-01,0.000e+00
5.627e-01,0.000e+00
5.660e-01,0.000e+00
5.693e-01,0.000e+00
5.726e-01,0.000e+00
5.759e-01,0.000e+00
5.792e-01,0.000e+00
5.825e-01,0.000e+00
5.858e-01,0.000e+00
5.891e-01,0.000e+00
5.924e-01,0.000e+00
5.957e-01,0.000e+00
5.990e-01,0.000e+00
6.023e-01,0.000e+00
6.056e-01,0.000e+00
6.089e-01,0.000e+00
6.122e-01,0.000e+00
6.155e-01,0.000e+00
6.188e-01,0.000e+00
6.221e-01,0.000e+00
6.254e-01,0.000e+00
6.287e-01,0.000e+00
6.320e-01,0.000e+00
6.353e-01,0.000e+00
6.386e-01,0.000e+00
6.419e-01,0.000e+00
6.451e-01,0.000e+00
6.484e-01,0.000e+00
6.517e-01,0.000e+00
6.550e-01,0.000e+00
6.583e-01,0.000e+00
6.616e-01,0.000e+00
6.649e-01,0.000e+00
6.682e-01,0.000e+00
6.715e-01,0.000e+00
6.748e-01,0.000e+00
6.781e-01,0.000e+00
6.814e-01,0.000e+00
6.847e-01,0.000e+00
6.880e-01,0.000e+00
6.913e-01,0.000e+00
6.946e-01,0.000e+00
6.979e-01,0.000e+00
7.012e-01,0.000e+00
7.045e-01,0.000e+00
7.078e-01,0.000e+00
7.111e-01,0.000e+00
7.144e-01,0.000e+00
7.177e-01,0.000e+00
7.210e-01,0.000e+00
7.243e-01,0.000e+00
7.276e-01,0.000e+00
7.309e-01,0.000e+00
7.342e-01,0.000e+00
7.375e-01,0.000e+00
7.408e-01,0.000e+00
7.441e-01,0.000e+00
7.474e-01,0.000e+00
7.507e-01,0.000e+00
7.540e-01,0.000e+00
7.572e-01,0.000e+00
7.605e-01,0.000e+00
7.638e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_013.csv <==
transmittance,probability_density
1.282e-01,3.004e-07
1.316e-01,4.623e-07
1.351e-01,7.037e-07
1.386e-01,1.060e-06
1.420e-01,1.580e-06
1.455e-01,2.333e-06
1.490e-01,3.414e-06
1.524e-01,4.953e-06
1.559e-01,7.126e-06
1.594e-01,1.017e-05
1.628e-01,1.441e-05
1.663e-01,2.026e-05
1.697e-01,2.829e-05
1.732e-01,3.924e-05
1.767e-01,5.408e-05
1.801e-01,7.408e-05
1.836e-01,1.009e-04
1.871e-01,1.365e-04
1.905e-01,1.838e-04
1.940e-01,2.462e-04
1.974e-01,3.281e-04
2.009e-01,4.349e-04
2.044e-01,5.739e-04
2.078e-01,7.538e-04
2.113e-01,9.856e-04
2.148e-01,1.283e-03
2.182e-01,1.664e-03
2.217e-01,2.148e-03
2.252e-01,2.763e-03
2.286e-01,3.541e-03
2.321e-01,4.520e-03
2.355e-01,5.750e-03
2.390e-01,7.289e-03
2.425e-01,9.209e-03
2.459e-01,1.160e-02
2.494e-01,1.456e-02
2.529e-01,1.821e-02
2.563e-01,2.273e-02
2.598e-01,2.827e-02
2.632e-01,3.507e-02
2.667e-01,4.338e-02
2.702e-01,5.351e-02
2.736e-01,6.584e-02
2.771e-01,8.081e-02
2.806e-01,9.892e-02
2.840e-01,1.208e-01
2.875e-01,1.472e-01
2.909e-01,1.789e-01
2.944e-01,2.170e-01
2.979e-01,2.625e-01
3.013e-01,3.170e-01
3.048e-01,3.820e-01
3.083e-01,4.593e-01
3.117e-01,5.512e-01
3.152e-01,6.601e-01
3.187e-01,7.891e-01
3.221e-01,9.415e-01
3.256e-01,1.121e+00
3.290e-01,1.333e+00
3.325e-01,1.582e+00
3.360e-01,1.874e+00
3.394e-01,2.217e+00
3.429e-01,2.618e+00
3.464e-01,3.086e+00
3.498e-01,3.633e+00
3.533e-01,4.270e+00
3.567e-01,5.011e+00
3.602e-01,5.873e+00
3.637e-01,6.872e+00
3.671e-01,8.031e+00
3.706e-01,9.373e+00
3.741e-01,1.092e+01
3.775e-01,1.272e+01
3.810e-01,1.479e+01
3.845e-01,1.717e+01
3.879e-01,1.992e+01
3.914e-01,2.309e+01
3.948e-01,2.674e+01
3.983e-01,3.096e+01
4.018e-01,3.584e+01
4.052e-01,4.167e+01
4.087e-01,0.000e+00
4.122e-01,0.000e+00
4.156e-01,0.000e+00
4.191e-01,0.000e+00
4.225e-01,0.000e+00
4.260e-01,0.000e+00
4.295e-01,0.000e+00
4.329e-01,0.000e+00
4.364e-01,0.000e+00
4.399e-01,0.000e+00
4.433e-01,0.000e+00
4.468e-01,0.000e+00
4.502e-01,0.000e+00
4.537e-01,0.000e+00
4.572e-01,0.000e+00
4.606e-01,0.000e+00
4.641e-01,0.000e+00
4.676e-01,0.000e+00
4.710e-01,0.000e+00
4.745e-01,0.000e+00
4.780e-01,0.000e+00
4.814e-01,0.000e+00
4.849e-01,0.000e+00
4.883e-01,0.000e+00
4.918e-01,0.000e+00
4.953e-01,0.000e+00
4.987e-01,0.000e+00
5.022e-01,0.000e+00
5.057e-01,0.000e+00
5.091e-01,0.000e+00
5.126e-01,0.000e+00
5.160e-01,0.000e+00
5.195e-01,0.000e+00
5.230e-01,0.000e+00
5.264e-01,0.000e+00
5.299e-01,0.000e+00
5.334e-01,0.000e+00
5.368e-01,0.000e+00
5.403e-01,0.000e+00
5.437e-01,0.000e+00
5.472e-01,0.000e+00
5.507e-01,0.000e+00
5.541e-01,0.000e+00
5.576e-01,0.000e+00
5.611e-01,0.000e+00
5.645e-01,0.000e+00
5.680e-01,0.000e+00
5.715e-01,0.000e+00
5.749e-01,0.000e+00
5.784e-01,0.000e+00
5.818e-01,0.000e+00
5.853e-01,0.000e+00
5.888e-01,0.000e+00
5.922e-01,0.000e+00
5.957e-01,0.000e+00
5.992e-01,0.000e+00
6.026e-01,0.000e+00
6.061e-01,0.000e+00
6.095e-01,0.000e+00
6.130e-01,0.000e+00
6.165e-01,0.000e+00
6.199e-01,0.000e+00
6.234e-01,0.000e+00
6.269e-01,0.000e+00
6.303e-01,0.000e+00
6.338e-01,0.000e+00
6.373e-01,0.000e+00
6.407e-01,0.000e+00
6.442e-01,0.000e+00
6.476e-01,0.000e+00
6.511e-01,0.000e+00
6.546e-01,0.000e+00
6.580e-01,0.000e+00
6.615e-01,0.000e+00
6.650e-01,0.000e+00
6.684e-01,0.000e+00
6.719e-01,0.000e+00
6.753e-01,0.000e+00
6.788e-01,0.000e+00
6.823e-01,0.000e+00
6.857e-01,0.000e+00
6.892e-01,0.000e+00
6.927e-01,0.000e+00
6.961e-01,0.000e+00
6.996e-01,0.000e+00
7.030e-01,0.000e+00
7.065e-01,0.000e+00
7.100e-01,0.000e+00
7.134e-01,0.000e+00
7.169e-01,0.000e+00
7.204e-01,0.000e+00
7.238e-01,0.000e+00
7.273e-01,0.000e+00
7.308e-01,0.000e+00
7.342e-01,0.000e+00
7.377e-01,0.000e+00
7.411e-01,0.000e+00
7.446e-01,0.000e+00
7.481e-01,0.000e+00
7.515e-01,0.000e+00
7.550e-01,0.000e+00
7.585e-01,0.000e+00
7.619e-01,0.000e+00
7.654e-01,0.000e+00
7.688e-01,0.000e+00
7.723e-01,0.000e+00
7.758e-01,0.000e+00
7.792e-01,0.000e+00
7.827e-01,0.000e+00
7.862e-01,0.000e+00
7.896e-01,0.000e+00
7.931e-01,0.000e+00
7.966e-01,0.000e+00
8.000e-01,0.000e+00
8.035e-01,0.000e+00
8.069e-01,0.000e+00
8.104e-01,0.000e+00
8.139e-01,0.000e+00
8.173e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_014.csv <==
transmittance,probability_density
1.501e-01,2.741e-07
1.537e-01,4.070e-07
1.573e-01,5.989e-07
1.608e-01,8.737e-07
1.644e-01,1.264e-06
1.680e-01,1.815e-06
1.715e-01,2.586e-06
1.751e-01,3.658e-06
1.787e-01,5.139e-06
1.822e-01,7.172e-06
1.858e-01,9.946e-06
1.894e-01,1.371e-05
1.929e-01,1.878e-05
1.965e-01,2.558e-05
2.001e-01,3.465e-05
2.036e-01,4.670e-05
2.072e-01,6.261e-05
2.108e-01,8.353e-05
2.143e-01,1.109e-04
2.179e-01,1.466e-04
2.215e-01,1.929e-04
2.250e-01,2.526e-04
2.286e-01,3.296e-04
2.321e-01,4.282e-04
2.357e-01,5.542e-04
2.393e-01,7.145e-04
2.428e-01,9.178e-04
2.464e-01,1.175e-03
2.500e-01,1.498e-03
2.535e-01,1.904e-03
2.571e-01,2.413e-03
2.607e-01,3.047e-03
2.642e-01,3.836e-03
2.678e-01,4.814e-03
2.714e-01,6.025e-03
2.749e-01,7.518e-03
2.785e-01,9.355e-03
2.821e-01,1.161e-02
2.856e-01,1.437e-02
2.892e-01,1.774e-02
2.928e-01,2.184e-02
2.963e-01,2.683e-02
2.999e-01,3.287e-02
3.035e-01,4.019e-02
3.070e-01,4.902e-02
3.106e-01,5.966e-02
3.141e-01,7.244e-02
3.177e-01,8.778e-02
3.213e-01,1.061e-01
3.248e-01,1.281e-01
3.284e-01,1.543e-01
3.320e-01,1.854e-01
3.355e-01,2.225e-01
3.391e-01,2.664e-01
3.427e-01,3.185e-01
3.462e-01,3.800e-01
3.498e-01,4.526e-01
3.534e-01,5.382e-01
3.569e-01,6.389e-01
3.605e-01,7.573e-01
3.641e-01,8.961e-01
3.676e-01,1.059e+00
3.712e-01,1.249e+00
3.748e-01,1.471e+00
3.783e-01,1.730e+00
3.819e-01,2.032e+00
3.855e-01,2.383e+00
3.890e-01,2.792e+00
3.926e-01,3.265e+00
3.961e-01,3.815e+00
3.997e-01,4.451e+00
4.033e-01,5.186e+00
4.068e-01,6.036e+00
4.104e-01,7.017e+00
4.140e-01,8.148e+00
4.175e-01,9.451e+00
4.211e-01,1.095e+01
4.247e-01,1.268e+01
4.282e-01,1.466e+01
4.318e-01,1.694e+01
4.354e-01,1.956e+01
4.389e-01,2.257e+01
4.425e-01,2.603e+01
4.461e-01,3.003e+01
4.496e-01,3.470e+01
4.532e-01,4.052e+01
4.568e-01,0.000e+00
4.603e-01,0.000e+00
4.639e-01,0.000e+00
4.675e-01,0.000e+00
4.710e-01,0.000e+00
4.746e-01,0.000e+00
4.781e-01,0.000e+00
4.817e-01,0.000e+00
4.853e-01,0.000e+00
4.888e-01,0.000e+00
4.924e-01,0.000e+00
4.960e-01,0.000e+00
4.995e-01,0.000e+00
5.031e-01,0.000e+00
5.067e-01,0.000e+00
5.102e-01,0.000e+00
5.138e-01,0.000e+00
5.174e-01,0.000e+00
5.209e-01,0.000e+00
5.245e-01,0.000e+00
5.281e-01,0.000e+00
5.316e-01,0.000e+00
5.352e-01,0.000e+00
5.388e-01,0.000e+00
5.423e-01,0.000e+00
5.459e-01,0.000e+00
5.495e-01,0.000e+00
5.530e-01,0.000e+00
5.566e-01,0.000e+00
5.601e-01,0.000e+00
5.637e-01,0.000e+00
5.673e-01,0.000e+00
5.708e-01,0.000e+00
5.744e-01,0.000e+00
5.780e-01,0.000e+00
5.815e-01,0.000e+00
5.851e-01,0.000e+00
5.887e-01,0.000e+00
5.922e-01,0.000e+00
5.958e-01,0.000e+00
5.994e-01,0.000e+00
6.029e-01,0.000e+00
6.065e-01,0.000e+00
6.101e-01,0.000e+00
6.136e-01,0.000e+00
6.172e-01,0.000e+00
6.208e-01,0.000e+00
6.243e-01,0.000e+00
6.279e-01,0.000e+00
6.315e-01,0.000e+00
6.350e-01,0.000e+00
6.386e-01,0.000e+00
6.421e-01,0.000e+00
6.457e-01,0.000e+00
6.493e-01,0.000e+00
6.528e-01,0.000e+00
6.564e-01,0.000e+00
6.600e-01,0.000e+00
6.635e-01,0.000e+00
6.671e-01,0.000e+00
6.707e-01,0.000e+00
6.742e-01,0.000e+00
6.778e-01,0.000e+00
6.814e-01,0.000e+00
6.849e-01,0.000e+00
6.885e-01,0.000e+00
6.921e-01,0.000e+00
6.956e-01,0.000e+00
6.992e-01,0.000e+00
7.028e-01,0.000e+00
7.063e-01,0.000e+00
7.099e-01,0.000e+00
7.135e-01,0.000e+00
7.170e-01,0.000e+00
7.206e-01,0.000e+00
7.241e-01,0.000e+00
7.277e-01,0.000e+00
7.313e-01,0.000e+00
7.348e-01,0.000e+00
7.384e-01,0.000e+00
7.420e-01,0.000e+00
7.455e-01,0.000e+00
7.491e-01,0.000e+00
7.527e-01,0.000e+00
7.562e-01,0.000e+00
7.598e-01,0.000e+00
7.634e-01,0.000e+00
7.669e-01,0.000e+00
7.705e-01,0.000e+00
7.741e-01,0.000e+00
7.776e-01,0.000e+00
7.812e-01,0.000e+00
7.848e-01,0.000e+00
7.883e-01,0.000e+00
7.919e-01,0.000e+00
7.955e-01,0.000e+00
7.990e-01,0.000e+00
8.026e-01,0.000e+00
8.061e-01,0.000e+00
8.097e-01,0.000e+00
8.133e-01,0.000e+00
8.168e-01,0.000e+00
8.204e-01,0.000e+00
8.240e-01,0.000e+00
8.275e-01,0.000e+00
8.311e-01,0.000e+00
8.347e-01,0.000e+00
8.382e-01,0.000e+00
8.418e-01,0.000e+00
8.454e-01,0.000e+00
8.489e-01,0.000e+00
8.525e-01,0.000e+00
8.561e-01,0.000e+00
8.596e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_015.csv <==
transmittance,probability_density
1.744e-01,2.687e-07
1.781e-01,3.853e-07
1.817e-01,5.486e-07
1.853e-01,7.758e-07
1.889e-01,1.090e-06
1.925e-01,1.521e-06
1.961e-01,2.111e-06
1.998e-01,2.911e-06
2.034e-01,3.992e-06
2.070e-01,5.445e-06
2.106e-01,7.387e-06
2.142e-01,9.971e-06
2.178e-01,1.339e-05
2.215e-01,1.790e-05
2.251e-01,2.382e-05
2.287e-01,3.155e-05
2.323e-01,4.161e-05
2.359e-01,5.465e-05
2.395e-01,7.148e-05
2.432e-01,9.312e-05
2.468e-01,1.209e-04
2.504e-01,1.563e-04
2.540e-01,2.013e-04
2.576e-01,2.585e-04
2.612e-01,3.307e-04
2.649e-01,4.218e-04
2.685e-01,5.361e-04
2.721e-01,6.794e-04
2.757e-01,8.582e-04
2.793e-01,1.081e-03
2.829e-01,1.358e-03
2.866e-01,1.700e-03
2.902e-01,2.123e-03
2.938e-01,2.645e-03
2.974e-01,3.286e-03
3.010e-01,4.071e-03
3.046e-01,5.032e-03
3.083e-01,6.205e-03
3.119e-01,7.633e-03
3.155e-01,9.368e-03
3.191e-01,1.147e-02
3.227e-01,1.401e-02
3.263e-01,1.709e-02
3.300e-01,2.079e-02
3.336e-01,2.524e-02
3.372e-01,3.058e-02
3.408e-01,3.698e-02
3.444e-01,4.463e-02
3.480e-01,5.376e-02
3.517e-01,6.464e-02
3.553e-01,7.758e-02
3.589e-01,9.295e-02
3.625e-01,1.112e-01
3.661e-01,1.327e-01
3.697e-01,1.582e-01
3.734e-01,1.883e-01
3.770e-01,2.237e-01
3.806e-01,2.654e-01
3.842e-01,3.144e-01
3.878e-01,3.719e-01
3.914e-01,4.392e-01
3.951e-01,5.180e-01
3.987e-01,6.100e-01
4.023e-01,7.174e-01
4.059e-01,8.426e-01
4.095e-01,9.883e-01
4.131e-01,1.158e+00
4.168e-01,1.354e+00
4.204e-01,1.583e+00
4.240e-01,1.847e+00
4.276e-01,2.153e+00
4.312e-01,2.507e+00
4.348e-01,2.916e+00
4.385e-01,3.387e+00
4.421e-01,3.931e+00
4.457e-01,4.557e+00
4.493e-01,5.278e+00
4.529e-01,6.106e+00
4.565e-01,7.059e+00
4.602e-01,8.152e+00
4.638e-01,9.406e+00
4.674e-01,1.085e+01
4.710e-01,1.250e+01
4.746e-01,1.439e+01
4.782e-01,1.655e+01
4.819e-01,1.904e+01
4.855e-01,2.189e+01
4.891e-01,2.518e+01
4.927e-01,2.898e+01
4.963e-01,3.345e+01
4.999e-01,3.923e+01
5.036e-01,0.000e+00
5.072e-01,0.000e+00
5.108e-01,0.000e+00
5.144e-01,0.000e+00
5.180e-01,0.000e+00
5.216e-01,0.000e+00
5.253e-01,0.000e+00
5.289e-01,0.000e+00
5.325e-01,0.000e+00
5.361e-01,0.000e+00
5.397e-01,0.000e+00
5.433e-01,0.000e+00
5.470e-01,0.000e+00
5.506e-01,0.000e+00
5.542e-01,0.000e+00
5.578e-01,0.000e+00
5.614e-01,0.000e+00
5.650e-01,0.000e+00
5.687e-01,0.000e+00
5.723e-01,0.000e+00
5.759e-01,0.000e+00
5.795e-01,0.000e+00
5.831e-01,0.000e+00
5.867e-01,0.000e+00
5.903e-01,0.000e+00
5.940e-01,0.000e+00
5.976e-01,0.000e+00
6.012e-01,0.000e+00
6.048e-01,0.000e+00
6.084e-01,0.000e+00
6.120e-01,0.000e+00
6.157e-01,0.000e+00
6.193e-01,0.000e+00
6.229e-01,0.000e+00
6.265e-01,0.000e+00
6.301e-01,0.000e+00
6.337e-01,0.000e+00
6.374e-01,0.000e+00
6.410e-01,0.000e+00
6.446e-01,0.000e+00
6.482e-01,0.000e+00
6.518e-01,0.000e+00
6.554e-01,0.000e+00
6.591e-01,0.000e+00
6.627e-01,0.000e+00
6.663e-01,0.000e+00
6.699e-01,0.000e+00
6.735e-01,0.000e+00
6.771e-01,0.000e+00
6.808e-01,0.000e+00
6.844e-01,0.000e+00
6.880e-01,0.000e+00
6.916e-01,0.000e+00
6.952e-01,0.000e+00
6.988e-01,0.000e+00
7.025e-01,0.000e+00
7.061e-01,0.000e+00
7.097e-01,0.000e+00
7.133e-01,0.000e+00
7.169e-01,0.000e+00
7.205e-01,0.000e+00
7.242e-01,0.000e+00
7.278e-01,0.000e+00
7.314e-01,0.000e+00
7.350e-01,0.000e+00
7.386e-01,0.000e+00
7.422e-01,0.000e+00
7.459e-01,0.000e+00
7.495e-01,0.000e+00
7.531e-01,0.000e+00
7.567e-01,0.000e+00
7.603e-01,0.000e+00
7.639e-01,0.000e+00
7.676e-01,0.000e+00
7.712e-01,0.000e+00
7.748e-01,0.000e+00
7.784e-01,0.000e+00
7.820e-01,0.000e+00
7.856e-01,0.000e+00
7.893e-01,0.000e+00
7.929e-01,0.000e+00
7.965e-01,0.000e+00
8.001e-01,0.000e+00
8.037e-01,0.000e+00
8.073e-01,0.000e+00
8.110e-01,0.000e+00
8.146e-01,0.000e+00
8.182e-01,0.000e+00
8.218e-01,0.000e+00
8.254e-01,0.000e+00
8.290e-01,0.000e+00
8.327e-01,0.000e+00
8.363e-01,0.000e+00
8.399e-01,0.000e+00
8.435e-01,0.000e+00
8.471e-01,0.000e+00
8.507e-01,0.000e+00
8.544e-01,0.000e+00
8.580e-01,0.000e+00
8.616e-01,0.000e+00
8.652e-01,0.000e+00
8.688e-01,0.000e+00
8.724e-01,0.000e+00
8.761e-01,0.000e+00
8.797e-01,0.000e+00
8.833e-01,0.000e+00
8.869e-01,0.000e+00
8.905e-01,0.000e+00
8.941e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_016.csv <==
transmittance,probability_density
2.036e-01,3.527e-07
2.076e-01,5.038e-07
2.116e-01,7.149e-07
2.156e-01,1.008e-06
2.196e-01,1.412e-06
2.236e-01,1.967e-06
2.276e-01,2.724e-06
2.316e-01,3.751e-06
2.356e-01,5.139e-06
2.396e-01,7.003e-06
2.436e-01,9.496e-06
2.475e-01,1.281e-05
2.515e-01,1.721e-05
2.555e-01,2.301e-05
2.595e-01,3.063e-05
2.635e-01,4.061e-05
2.675e-01,5.361e-05
2.715e-01,7.048e-05
2.755e-01,9.231e-05
2.795e-01,1.204e-04
2.835e-01,1.566e-04
2.875e-01,2.028e-04
2.915e-01,2.618e-04
2.954e-01,3.369e-04
2.994e-01,4.320e-04
3.034e-01,5.522e-04
3.074e-01,7.037e-04
3.114e-01,8.940e-04
3.154e-01,1.133e-03
3.194e-01,1.430e-03
3.234e-01,1.802e-03
3.274e-01,2.263e-03
3.314e-01,2.836e-03
3.354e-01,3.543e-03
3.394e-01,4.416e-03
3.433e-01,5.491e-03
3.473e-01,6.811e-03
3.513e-01,8.428e-03
3.553e-01,1.040e-02
3.593e-01,1.282e-02
3.633e-01,1.575e-02
3.673e-01,1.932e-02
3.713e-01,2.365e-02
3.753e-01,2.888e-02
3.793e-01,3.521e-02
3.833e-01,4.283e-02
3.873e-01,5.201e-02
3.912e-01,6.303e-02
3.952e-01,7.625e-02
3.992e-01,9.208e-02
4.032e-01,1.110e-01
4.072e-01,1.336e-01
4.112e-01,1.605e-01
4.152e-01,1.925e-01
4.192e-01,2.305e-01
4.232e-01,2.756e-01
4.272e-01,3.290e-01
4.312e-01,3.922e-01
4.352e-01,4.668e-01
4.391e-01,5.547e-01
4.431e-01,6.584e-01
4.471e-01,7.803e-01
4.511e-01,9.236e-01
4.551e-01,1.092e+00
4.591e-01,1.289e+00
4.631e-01,1.520e+00
4.671e-01,1.790e+00
4.711e-01,2.105e+00
4.751e-01,2.473e+00
4.791e-01,2.903e+00
4.831e-01,3.403e+00
4.871e-01,3.985e+00
4.910e-01,4.662e+00
4.950e-01,5.449e+00
4.990e-01,6.363e+00
5.030e-01,7.424e+00
5.070e-01,8.655e+00
5.110e-01,1.008e+01
5.150e-01,1.174e+01
5.190e-01,1.366e+01
5.230e-01,1.589e+01
5.270e-01,1.848e+01
5.310e-01,2.149e+01
5.350e-01,2.502e+01
5.389e-01,2.919e+01
5.429e-01,3.428e+01
5.469e-01,0.000e+00
5.509e-01,0.000e+00
5.549e-01,0.000e+00
5.589e-01,0.000e+00
5.629e-01,0.000e+00
5.669e-01,0.000e+00
5.709e-01,0.000e+00
5.749e-01,0.000e+00
5.789e-01,0.000e+00
5.829e-01,0.000e+00
5.868e-01,0.000e+00
5.908e-01,0.000e+00
5.948e-01,0.000e+00
5.988e-01,0.000e+00
6.028e-01,0.000e+00
6.068e-01,0.000e+00
6.108e-01,0.000e+00
6.148e-01,0.000e+00
6.188e-01,0.000e+00
6.228e-01,0.000e+00
6.268e-01,0.000e+00
6.308e-01,0.000e+00
6.347e-01,0.000e+00
6.387e-01,0.000e+00
6.427e-01,0.000e+00
6.467e-01,0.000e+00
6.507e-01,0.000e+00
6.547e-01,0.000e+00
6.587e-01,0.000e+00
6.627e-01,0.000e+00
6.667e-01,0.000e+00
6.707e-01,0.000e+00
6.747e-01,0.000e+00
6.787e-01,0.000e+00
6.827e-01,0.000e+00
6.866e-01,0.000e+00
6.906e-01,0.000e+00
6.946e-01,0.000e+00
6.986e-01,0.000e+00
7.026e-01,0.000e+00
7.066e-01,0.000e+00
7.106e-01,0.000e+00
7.146e-01,0.000e+00
7.186e-01,0.000e+00
7.226e-01,0.000e+00
7.266e-01,0.000e+00
7.306e-01,0.000e+00
7.345e-01,0.000e+00
7.385e-01,0.000e+00
7.425e-01,0.000e+00
7.465e-01,0.000e+00
7.505e-01,0.000e+00
7.545e-01,0.000e+00
7.585e-01,0.000e+00
7.625e-01,0.000e+00
7.665e-01,0.000e+00
7.705e-01,0.000e+00
7.745e-01,0.000e+00
7.785e-01,0.000e+00
7.824e-01,0.000e+00
7.864e-01,0.000e+00
7.904e-01,0.000e+00
7.944e-01,0.000e+00
7.984e-01,0.000e+00
8.024e-01,0.000e+00
8.064e-01,0.000e+00
8.104e-01,0.000e+00
8.144e-01,0.000e+00
8.184e-01,0.000e+00
8.224e-01,0.000e+00
8.264e-01,0.000e+00
8.303e-01,0.000e+00
8.343e-01,0.000e+00
8.383e-01,0.000e+00
8.423e-01,0.000e+00
8.463e-01,0.000e+00
8.503e-01,0.000e+00
8.543e-01,0.000e+00
8.583e-01,0.000e+00
8.623e-01,0.000e+00
8.663e-01,0.000e+00
8.703e-01,0.000e+00
8.743e-01,0.000e+00
8.782e-01,0.000e+00
8.822e-01,0.000e+00
8.862e-01,0.000e+00
8.902e-01,0.000e+00
8.942e-01,0.000e+00
8.982e-01,0.000e+00
9.022e-01,0.000e+00
9.062e-01,0.000e+00
9.102e-01,0.000e+00
9.142e-01,0.000e+00
9.182e-01,0.000e+00
9.222e-01,0.000e+00
9.262e-01,0.000e+00
9.301e-01,0.000e+00
9.341e-01,0.000e+00
9.381e-01,0.000e+00
9.421e-01,0.000e+00
9.461e-01,0.000e+00
9.501e-01,0.000e+00
9.541e-01,0.000e+00
9.581e-01,0.000e+00
9.621e-01,0.000e+00
9.661e-01,0.000e+00
9.701e-01,0.000e+00
9.741e-01,0.000e+00
9.780e-01,0.000e+00
9.820e-01,0.000e+00
9.860e-01,0.000e+00
9.900e-01,0.000e+00
9.940e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_017.csv <==
transmittance,probability_density
2.342e-01,4.339e-07
2.380e-01,5.932e-07
2.419e-01,8.069e-07
2.457e-01,1.093e-06
2.495e-01,1.473e-06
2.534e-01,1.976e-06
2.572e-01,2.640e-06
2.611e-01,3.513e-06
2.649e-01,4.655e-06
2.687e-01,6.145e-06
2.726e-01,8.081e-06
2.764e-01,1.059e-05
2.803e-01,1.382e-05
2.841e-01,1.798e-05
2.879e-01,2.331e-05
2.918e-01,3.012e-05
2.956e-01,3.880e-05
2.994e-01,4.981e-05
3.033e-01,6.376e-05
3.071e-01,8.137e-05
3.110e-01,1.036e-04
3.148e-01,1.314e-04
3.186e-01,1.663e-04
3.225e-01,2.098e-04
3.263e-01,2.641e-04
3.302e-01,3.316e-04
3.340e-01,4.152e-04
3.378e-01,5.187e-04
3.417e-01,6.464e-04
3.455e-01,8.037e-04
3.494e-01,9.970e-04
3.532e-01,1.234e-03
3.570e-01,1.524e-03
3.609e-01,1.878e-03
3.647e-01,2.310e-03
3.685e-01,2.835e-03
3.724e-01,3.472e-03
3.762e-01,4.244e-03
3.801e-01,5.178e-03
3.839e-01,6.306e-03
3.877e-01,7.666e-03
3.916e-01,9.301e-03
3.954e-01,1.127e-02
3.993e-01,1.362e-02
4.031e-01,1.644e-02
4.069e-01,1.982e-02
4.108e-01,2.384e-02
4.146e-01,2.864e-02
4.184e-01,3.435e-02
4.223e-01,4.114e-02
4.261e-01,4.919e-02
4.300e-01,5.873e-02
4.338e-01,7.003e-02
4.376e-01,8.337e-02
4.415e-01,9.913e-02
4.453e-01,1.177e-01
4.492e-01,1.396e-01
4.530e-01,1.653e-01
4.568e-01,1.955e-01
4.607e-01,2.309e-01
4.645e-01,2.724e-01
4.683e-01,3.211e-01
4.722e-01,3.779e-01
4.760e-01,4.443e-01
4.799e-01,5.217e-01
4.837e-01,6.120e-01
4.875e-01,7.172e-01
4.914e-01,8.396e-01
4.952e-01,9.818e-01
4.991e-01,1.147e+00
5.029e-01,1.339e+00
5.067e-01,1.561e+00
5.106e-01,1.818e+00
5.144e-01,2.116e+00
5.183e-01,2.461e+00
5.221e-01,2.859e+00
5.259e-01,3.320e+00
5.298e-01,3.851e+00
5.336e-01,4.465e+00
5.374e-01,5.172e+00
5.413e-01,5.988e+00
5.451e-01,6.928e+00
5.490e-01,8.012e+00
5.528e-01,9.260e+00
5.566e-01,1.070e+01
5.605e-01,1.236e+01
5.643e-01,1.428e+01
5.682e-01,1.649e+01
5.720e-01,1.906e+01
5.758e-01,2.204e+01
5.797e-01,2.553e+01
5.835e-01,2.970e+01
5.873e-01,3.492e+01
5.912e-01,0.000e+00
5.950e-01,0.000e+00
5.989e-01,0.000e+00
6.027e-01,0.000e+00
6.065e-01,0.000e+00
6.104e-01,0.000e+00
6.142e-01,0.000e+00
6.181e-01,0.000e+00
6.219e-01,0.000e+00
6.257e-01,0.000e+00
6.296e-01,0.000e+00
6.334e-01,0.000e+00
6.372e-01,0.000e+00
6.411e-01,0.000e+00
6.449e-01,0.000e+00
6.488e-01,0.000e+00
6.526e-01,0.000e+00
6.564e-01,0.000e+00
6.603e-01,0.000e+00
6.641e-01,0.000e+00
6.680e-01,0.000e+00
6.718e-01,0.000e+00
6.756e-01,0.000e+00
6.795e-01,0.000e+00
6.833e-01,0.000e+00
6.872e-01,0.000e+00
6.910e-01,0.000e+00
6.948e-01,0.000e+00
6.987e-01,0.000e+00
7.025e-01,0.000e+00
7.063e-01,0.000e+00
7.102e-01,0.000e+00
7.140e-01,0.000e+00
7.179e-01,0.000e+00
7.217e-01,0.000e+00
7.255e-01,0.000e+00
7.294e-01,0.000e+00
7.332e-01,0.000e+00
7.371e-01,0.000e+00
7.409e-01,0.000e+00
7.447e-01,0.000e+00
7.486e-01,0.000e+00
7.524e-01,0.000e+00
7.562e-01,0.000e+00
7.601e-01,0.000e+00
7.639e-01,0.000e+00
7.678e-01,0.000e+00
7.716e-01,0.000e+00
7.754e-01,0.000e+00
7.793e-01,0.000e+00
7.831e-01,0.000e+00
7.870e-01,0.000e+00
7.908e-01,0.000e+00
7.946e-01,0.000e+00
7.985e-01,0.000e+00
8.023e-01,0.000e+00
8.061e-01,0.000e+00
8.100e-01,0.000e+00
8.138e-01,0.000e+00
8.177e-01,0.000e+00
8.215e-01,0.000e+00
8.253e-01,0.000e+00
8.292e-01,0.000e+00
8.330e-01,0.000e+00
8.369e-01,0.000e+00
8.407e-01,0.000e+00
8.445e-01,0.000e+00
8.484e-01,0.000e+00
8.522e-01,0.000e+00
8.561e-01,0.000e+00
8.599e-01,0.000e+00
8.637e-01,0.000e+00
8.676e-01,0.000e+00
8.714e-01,0.000e+00
8.752e-01,0.000e+00
8.791e-01,0.000e+00
8.829e-01,0.000e+00
8.868e-01,0.000e+00
8.906e-01,0.000e+00
8.944e-01,0.000e+00
8.983e-01,0.000e+00
9.021e-01,0.000e+00
9.060e-01,0.000e+00
9.098e-01,0.000e+00
9.136e-01,0.000e+00
9.175e-01,0.000e+00
9.213e-01,0.000e+00
9.251e-01,0.000e+00
9.290e-01,0.000e+00
9.328e-01,0.000e+00
9.367e-01,0.000e+00
9.405e-01,0.000e+00
9.443e-01,0.000e+00
9.482e-01,0.000e+00
9.520e-01,0.000e+00
9.559e-01,0.000e+00
9.597e-01,0.000e+00
9.635e-01,0.000e+00
9.674e-01,0.000e+00
9.712e-01,0.000e+00
9.750e-01,0.000e+00
9.789e-01,0.000e+00
9.827e-01,0.000e+00
9.866e-01,0.000e+00
9.904e-01,0.000e+00
9.942e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_018.csv <==
transmittance,probability_density
2.661e-01,5.142e-07
2.698e-01,6.782e-07
2.735e-01,8.913e-07
2.771e-01,1.167e-06
2.808e-01,1.524e-06
2.845e-01,1.982e-06
2.882e-01,2.570e-06
2.919e-01,3.322e-06
2.955e-01,4.280e-06
2.992e-01,5.499e-06
3.029e-01,7.044e-06
3.066e-01,8.998e-06
3.103e-01,1.146e-05
3.139e-01,1.456e-05
3.176e-01,1.845e-05
3.213e-01,2.331e-05
3.250e-01,2.939e-05
3.286e-01,3.695e-05
3.323e-01,4.635e-05
3.360e-01,5.800e-05
3.397e-01,7.242e-05
3.434e-01,9.021e-05
3.470e-01,1.121e-04
3.507e-01,1.391e-04
3.544e-01,1.721e-04
3.581e-01,2.126e-04
3.618e-01,2.620e-04
3.654e-01,3.224e-04
3.691e-01,3.958e-04
3.728e-01,4.850e-04
3.765e-01,5.932e-04
3.801e-01,7.243e-04
3.838e-01,8.827e-04
3.875e-01,1.074e-03
3.912e-01,1.304e-03
3.949e-01,1.581e-03
3.985e-01,1.914e-03
4.022e-01,2.313e-03
4.059e-01,2.791e-03
4.096e-01,3.363e-03
4.133e-01,4.045e-03
4.169e-01,4.858e-03
4.206e-01,5.827e-03
4.243e-01,6.978e-03
4.280e-01,8.345e-03
4.317e-01,9.966e-03
4.353e-01,1.188e-02
4.390e-01,1.415e-02
4.427e-01,1.684e-02
4.464e-01,2.000e-02
4.500e-01,2.373e-02
4.537e-01,2.812e-02
4.574e-01,3.327e-02
4.611e-01,3.933e-02
4.648e-01,4.644e-02
4.684e-01,5.477e-02
4.721e-01,6.451e-02
4.758e-01,7.591e-02
4.795e-01,8.923e-02
4.832e-01,1.048e-01
4.868e-01,1.229e-01
4.905e-01,1.440e-01
4.942e-01,1.685e-01
4.979e-01,1.971e-01
5.015e-01,2.302e-01
5.052e-01,2.687e-01
5.089e-01,3.133e-01
5.126e-01,3.650e-01
5.163e-01,4.249e-01
5.199e-01,4.941e-01
5.236e-01,5.742e-01
5.273e-01,6.666e-01
5.310e-01,7.733e-01
5.347e-01,8.964e-01
5.383e-01,1.038e+00
5.420e-01,1.202e+00
5.457e-01,1.390e+00
5.494e-01,1.606e+00
5.530e-01,1.855e+00
5.567e-01,2.141e+00
5.604e-01,2.470e+00
5.641e-01,2.847e+00
5.678e-01,3.281e+00
5.714e-01,3.778e+00
5.751e-01,4.348e+00
5.788e-01,5.003e+00
5.825e-01,5.753e+00
5.862e-01,6.614e+00
5.898e-01,7.601e+00
5.935e-01,8.733e+00
5.972e-01,1.003e+01
6.009e-01,1.153e+01
6.045e-01,1.324e+01
6.082e-01,1.522e+01
6.119e-01,1.751e+01
6.156e-01,2.016e+01
6.193e-01,2.325e+01
6.229e-01,2.690e+01
6.266e-01,3.133e+01
6.303e-01,3.729e+01
6.340e-01,0.000e+00
6.377e-01,0.000e+00
6.413e-01,0.000e+00
6.450e-01,0.000e+00
6.487e-01,0.000e+00
6.524e-01,0.000e+00
6.560e-01,0.000e+00
6.597e-01,0.000e+00
6.634e-01,0.000e+00
6.671e-01,0.000e+00
6.708e-01,0.000e+00
6.744e-01,0.000e+00
6.781e-01,0.000e+00
6.818e-01,0.000e+00
6.855e-01,0.000e+00
6.892e-01,0.000e+00
6.928e-01,0.000e+00
6.965e-01,0.000e+00
7.002e-01,0.000e+00
7.039e-01,0.000e+00
7.075e-01,0.000e+00
7.112e-01,0.000e+00
7.149e-01,0.000e+00
7.186e-01,0.000e+00
7.223e-01,0.000e+00
7.259e-01,0.000e+00
7.296e-01,0.000e+00
7.333e-01,0.000e+00
7.370e-01,0.000e+00
7.407e-01,0.000e+00
7.443e-01,0.000e+00
7.480e-01,0.000e+00
7.517e-01,0.000e+00
7.554e-01,0.000e+00
7.590e-01,0.000e+00
7.627e-01,0.000e+00
7.664e-01,0.000e+00
7.701e-01,0.000e+00
7.738e-01,0.000e+00
7.774e-01,0.000e+00
7.811e-01,0.000e+00
7.848e-01,0.000e+00
7.885e-01,0.000e+00
7.922e-01,0.000e+00
7.958e-01,0.000e+00
7.995e-01,0.000e+00
8.032e-01,0.000e+00
8.069e-01,0.000e+00
8.106e-01,0.000e+00
8.142e-01,0.000e+00
8.179e-01,0.000e+00
8.216e-01,0.000e+00
8.253e-01,0.000e+00
8.289e-01,0.000e+00
8.326e-01,0.000e+00
8.363e-01,0.000e+00
8.400e-01,0.000e+00
8.437e-01,0.000e+00
8.473e-01,0.000e+00
8.510e-01,0.000e+00
8.547e-01,0.000e+00
8.584e-01,0.000e+00
8.621e-01,0.000e+00
8.657e-01,0.000e+00
8.694e-01,0.000e+00
8.731e-01,0.000e+00
8.768e-01,0.000e+00
8.804e-01,0.000e+00
8.841e-01,0.000e+00
8.878e-01,0.000e+00
8.915e-01,0.000e+00
8.952e-01,0.000e+00
8.988e-01,0.000e+00
9.025e-01,0.000e+00
9.062e-01,0.000e+00
9.099e-01,0.000e+00
9.136e-01,0.000e+00
9.172e-01,0.000e+00
9.209e-01,0.000e+00
9.246e-01,0.000e+00
9.283e-01,0.000e+00
9.319e-01,0.000e+00
9.356e-01,0.000e+00
9.393e-01,0.000e+00
9.430e-01,0.000e+00
9.467e-01,0.000e+00
9.503e-01,0.000e+00
9.540e-01,0.000e+00
9.577e-01,0.000e+00
9.614e-01,0.000e+00
9.651e-01,0.000e+00
9.687e-01,0.000e+00
9.724e-01,0.000e+00
9.761e-01,0.000e+00
9.798e-01,0.000e+00
9.834e-01,0.000e+00
9.871e-01,0.000e+00
9.908e-01,0.000e+00
9.945e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_019.csv <==
transmittance,probability_density
3.029e-01,7.688e-07
3.064e-01,9.804e-07
3.099e-01,1.247e-06
3.134e-01,1.582e-06
3.169e-01,2.002e-06
3.204e-01,2.527e-06
3.239e-01,3.183e-06
3.274e-01,4.000e-06
3.309e-01,5.014e-06
3.344e-01,6.272e-06
3.379e-01,7.829e-06
3.414e-01,9.751e-06
3.449e-01,1.212e-05
3.484e-01,1.503e-05
3.518e-01,1.861e-05
3.553e-01,2.299e-05
3.588e-01,2.835e-05
3.623e-01,3.489e-05
3.658e-01,4.286e-05
3.693e-01,5.256e-05
3.728e-01,6.433e-05
3.763e-01,7.861e-05
3.798e-01,9.590e-05
3.833e-01,1.168e-04
3.868e-01,1.420e-04
3.903e-01,1.724e-04
3.938e-01,2.089e-04
3.973e-01,2.528e-04
4.008e-01,3.054e-04
4.043e-01,3.684e-04
4.078e-01,4.438e-04
4.112e-01,5.339e-04
4.147e-01,6.413e-04
4.182e-01,7.692e-04
4.217e-01,9.214e-04
4.252e-01,1.102e-03
4.287e-01,1.317e-03
4.322e-01,1.571e-03
4.357e-01,1.872e-03
4.392e-01,2.228e-03
4.427e-01,2.649e-03
4.462e-01,3.145e-03
4.497e-01,3.729e-03
4.532e-01,4.417e-03
4.567e-01,5.225e-03
4.602e-01,6.175e-03
4.637e-01,7.289e-03
4.672e-01,8.595e-03
4.706e-01,1.012e-02
4.741e-01,1.191e-02
4.776e-01,1.400e-02
4.811e-01,1.644e-02
4.846e-01,1.929e-02
4.881e-01,2.261e-02
4.916e-01,2.647e-02
4.951e-01,3.096e-02
4.986e-01,3.618e-02
5.021e-01,4.224e-02
5.056e-01,4.927e-02
5.091e-01,5.742e-02
5.126e-01,6.686e-02
5.161e-01,7.779e-02
5.196e-01,9.043e-02
5.231e-01,1.050e-01
5.266e-01,1.219e-01
5.300e-01,1.414e-01
5.335e-01,1.638e-01
5.370e-01,1.897e-01
5.405e-01,2.195e-01
5.440e-01,2.538e-01
5.475e-01,2.932e-01
5.510e-01,3.386e-01
5.545e-01,3.907e-01
5.580e-01,4.505e-01
5.615e-01,5.191e-01
5.650e-01,5.978e-01
5.685e-01,6.880e-01
5.720e-01,7.913e-01
5.755e-01,9.096e-01
5.790e-01,1.045e+00
5.825e-01,1.200e+00
5.860e-01,1.377e+00
5.894e-01,1.580e+00
5.929e-01,1.812e+00
5.964e-01,2.076e+00
5.999e-01,2.379e+00
6.034e-01,2.724e+00
6.069e-01,3.118e+00
6.104e-01,3.568e+00
6.139e-01,4.082e+00
6.174e-01,4.669e+00
6.209e-01,5.338e+00
6.244e-01,6.103e+00
6.279e-01,6.977e+00
6.314e-01,7.976e+00
6.349e-01,9.119e+00
6.384e-01,1.043e+01
6.419e-01,1.193e+01
6.453e-01,1.365e+01
6.488e-01,1.563e+01
6.523e-01,1.792e+01
6.558e-01,2.058e+01
6.593e-01,2.369e+01
6.628e-01,2.739e+01
6.663e-01,3.193e+01
6.698e-01,3.817e+01
6.733e-01,0.000e+00
6.768e-01,0.000e+00
6.803e-01,0.000e+00
6.838e-01,0.000e+00
6.873e-01,0.000e+00
6.908e-01,0.000e+00
6.943e-01,0.000e+00
6.978e-01,0.000e+00
7.013e-01,0.000e+00
7.047e-01,0.000e+00
7.082e-01,0.000e+00
7.117e-01,0.000e+00
7.152e-01,0.000e+00
7.187e-01,0.000e+00
7.222e-01,0.000e+00
7.257e-01,0.000e+00
7.292e-01,0.000e+00
7.327e-01,0.000e+00
7.362e-01,0.000e+00
7.397e-01,0.000e+00
7.432e-01,0.000e+00
7.467e-01,0.000e+00
7.502e-01,0.000e+00
7.537e-01,0.000e+00
7.572e-01,0.000e+00
7.607e-01,0.000e+00
7.641e-01,0.000e+00
7.676e-01,0.000e+00
7.711e-01,0.000e+00
7.746e-01,0.000e+00
7.781e-01,0.000e+00
7.816e-01,0.000e+00
7.851e-01,0.000e+00
7.886e-01,0.000e+00
7.921e-01,0.000e+00
7.956e-01,0.000e+00
7.991e-01,0.000e+00
8.026e-01,0.000e+00
8.061e-01,0.000e+00
8.096e-01,0.000e+00
8.131e-01,0.000e+00
8.166e-01,0.000e+00
8.201e-01,0.000e+00
8.235e-01,0.000e+00
8.270e-01,0.000e+00
8.305e-01,0.000e+00
8.340e-01,0.000e+00
8.375e-01,0.000e+00
8.410e-01,0.000e+00
8.445e-01,0.000e+00
8.480e-01,0.000e+00
8.515e-01,0.000e+00
8.550e-01,0.000e+00
8.585e-01,0.000e+00
8.620e-01,0.000e+00
8.655e-01,0.000e+00
8.690e-01,0.000e+00
8.725e-01,0.000e+00
8.760e-01,0.000e+00
8.795e-01,0.000e+00
8.829e-01,0.000e+00
8.864e-01,0.000e+00
8.899e-01,0.000e+00
8.934e-01,0.000e+00
8.969e-01,0.000e+00
9.004e-01,0.000e+00
9.039e-01,0.000e+00
9.074e-01,0.000e+00
9.109e-01,0.000e+00
9.144e-01,0.000e+00
9.179e-01,0.000e+00
9.214e-01,0.000e+00
9.249e-01,0.000e+00
9.284e-01,0.000e+00
9.319e-01,0.000e+00
9.354e-01,0.000e+00
9.389e-01,0.000e+00
9.423e-01,0.000e+00
9.458e-01,0.000e+00
9.493e-01,0.000e+00
9.528e-01,0.000e+00
9.563e-01,0.000e+00
9.598e-01,0.000e+00
9.633e-01,0.000e+00
9.668e-01,0.000e+00
9.703e-01,0.000e+00
9.738e-01,0.000e+00
9.773e-01,0.000e+00
9.808e-01,0.000e+00
9.843e-01,0.000e+00
9.878e-01,0.000e+00
9.913e-01,0.000e+00
9.948e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_02.csv <==
transmittance,probability_density
3.399e-01,1.032e-06
3.432e-01,1.282e-06
3.465e-01,1.588e-06
3.499e-01,1.964e-06
3.532e-01,2.424e-06
3.565e-01,2.987e-06
3.598e-01,3.675e-06
3.631e-01,4.512e-06
3.664e-01,5.531e-06
3.697e-01,6.769e-06
3.730e-01,8.270e-06
3.763e-01,1.009e-05
3.796e-01,1.229e-05
3.829e-01,1.494e-05
3.862e-01,1.814e-05
3.896e-01,2.199e-05
3.929e-01,2.662e-05
3.962e-01,3.217e-05
3.995e-01,3.883e-05
4.028e-01,4.681e-05
4.061e-01,5.634e-05
4.094e-01,6.773e-05
4.127e-01,8.131e-05
4.160e-01,9.748e-05
4.193e-01,1.167e-04
4.226e-01,1.396e-04
4.260e-01,1.667e-04
4.293e-01,1.989e-04
4.326e-01,2.370e-04
4.359e-01,2.820e-04
4.392e-01,3.352e-04
4.425e-01,3.980e-04
4.458e-01,4.721e-04
4.491e-01,5.593e-04
4.524e-01,6.619e-04
4.557e-01,7.825e-04
4.590e-01,9.240e-04
4.623e-01,1.090e-03
4.657e-01,1.285e-03
4.690e-01,1.512e-03
4.723e-01,1.779e-03
4.756e-01,2.090e-03
4.789e-01,2.454e-03
4.822e-01,2.878e-03
4.855e-01,3.372e-03
4.888e-01,3.947e-03
4.921e-01,4.617e-03
4.954e-01,5.395e-03
4.987e-01,6.299e-03
5.021e-01,7.348e-03
5.054e-01,8.564e-03
5.087e-01,9.974e-03
5.120e-01,1.161e-02
5.153e-01,1.350e-02
5.186e-01,1.568e-02
5.219e-01,1.820e-02
5.252e-01,2.112e-02
5.285e-01,2.448e-02
5.318e-01,2.835e-02
5.351e-01,3.282e-02
5.384e-01,3.796e-02
5.418e-01,4.388e-02
5.451e-01,5.069e-02
5.484e-01,5.851e-02
5.517e-01,6.749e-02
5.550e-01,7.781e-02
5.583e-01,8.964e-02
5.616e-01,1.032e-01
5.649e-01,1.188e-01
5.682e-01,1.366e-01
5.715e-01,1.570e-01
5.748e-01,1.803e-01
5.781e-01,2.070e-01
5.815e-01,2.375e-01
5.848e-01,2.724e-01
5.881e-01,3.122e-01
5.914e-01,3.576e-01
5.947e-01,4.095e-01
5.980e-01,4.687e-01
6.013e-01,5.362e-01
6.046e-01,6.131e-01
6.079e-01,7.008e-01
6.112e-01,8.006e-01
6.145e-01,9.144e-01
6.179e-01,1.044e+00
6.212e-01,1.191e+00
6.245e-01,1.359e+00
6.278e-01,1.550e+00
6.311e-01,1.767e+00
6.344e-01,2.014e+00
6.377e-01,2.295e+00
6.410e-01,2.615e+00
6.443e-01,2.978e+00
6.476e-01,3.392e+00
6.509e-01,3.862e+00
6.542e-01,4.398e+00
6.576e-01,5.007e+00
6.609e-01,5.701e+00
6.642e-01,6.492e+00
6.675e-01,7.394e+00
6.708e-01,8.423e+00
6.741e-01,9.599e+00
6.774e-01,1.095e+01
6.807e-01,1.249e+01
6.840e-01,1.426e+01
6.873e-01,1.630e+01
6.906e-01,1.867e+01
6.940e-01,2.143e+01
6.973e-01,2.469e+01
7.006e-01,2.860e+01
7.039e-01,3.349e+01
7.072e-01,4.053e+01
7.105e-01,0.000e+00
7.138e-01,0.000e+00
7.171e-01,0.000e+00
7.204e-01,0.000e+00
7.237e-01,0.000e+00
7.270e-01,0.000e+00
7.303e-01,0.000e+00
7.337e-01,0.000e+00
7.370e-01,0.000e+00
7.403e-01,0.000e+00
7.436e-01,0.000e+00
7.469e-01,0.000e+00
7.502e-01,0.000e+00
7.535e-01,0.000e+00
7.568e-01,0.000e+00
7.601e-01,0.000e+00
7.634e-01,0.000e+00
7.667e-01,0.000e+00
7.700e-01,0.000e+00
7.734e-01,0.000e+00
7.767e-01,0.000e+00
7.800e-01,0.000e+00
7.833e-01,0.000e+00
7.866e-01,0.000e+00
7.899e-01,0.000e+00
7.932e-01,0.000e+00
7.965e-01,0.000e+00
7.998e-01,0.000e+00
8.031e-01,0.000e+00
8.064e-01,0.000e+00
8.098e-01,0.000e+00
8.131e-01,0.000e+00
8.164e-01,0.000e+00
8.197e-01,0.000e+00
8.230e-01,0.000e+00
8.263e-01,0.000e+00
8.296e-01,0.000e+00
8.329e-01,0.000e+00
8.362e-01,0.000e+00
8.395e-01,0.000e+00
8.428e-01,0.000e+00
8.461e-01,0.000e+00
8.495e-01,0.000e+00
8.528e-01,0.000e+00
8.561e-01,0.000e+00
8.594e-01,0.000e+00
8.627e-01,0.000e+00
8.660e-01,0.000e+00
8.693e-01,0.000e+00
8.726e-01,0.000e+00
8.759e-01,0.000e+00
8.792e-01,0.000e+00
8.825e-01,0.000e+00
8.859e-01,0.000e+00
8.892e-01,0.000e+00
8.925e-01,0.000e+00
8.958e-01,0.000e+00
8.991e-01,0.000e+00
9.024e-01,0.000e+00
9.057e-01,0.000e+00
9.090e-01,0.000e+00
9.123e-01,0.000e+00
9.156e-01,0.000e+00
9.189e-01,0.000e+00
9.222e-01,0.000e+00
9.256e-01,0.000e+00
9.289e-01,0.000e+00
9.322e-01,0.000e+00
9.355e-01,0.000e+00
9.388e-01,0.000e+00
9.421e-01,0.000e+00
9.454e-01,0.000e+00
9.487e-01,0.000e+00
9.520e-01,0.000e+00
9.553e-01,0.000e+00
9.586e-01,0.000e+00
9.620e-01,0.000e+00
9.653e-01,0.000e+00
9.686e-01,0.000e+00
9.719e-01,0.000e+00
9.752e-01,0.000e+00
9.785e-01,0.000e+00
9.818e-01,0.000e+00
9.851e-01,0.000e+00
9.884e-01,0.000e+00
9.917e-01,0.000e+00
9.950e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_021.csv <==
transmittance,probability_density
3.781e-01,1.373e-06
3.812e-01,1.666e-06
3.843e-01,2.019e-06
3.875e-01,2.443e-06
3.906e-01,2.953e-06
3.937e-01,3.564e-06
3.968e-01,4.295e-06
3.999e-01,5.170e-06
4.030e-01,6.216e-06
4.062e-01,7.463e-06
4.093e-01,8.949e-06
4.124e-01,1.072e-05
4.155e-01,1.282e-05
4.186e-01,1.532e-05
4.217e-01,1.829e-05
4.249e-01,2.180e-05
4.280e-01,2.596e-05
4.311e-01,3.088e-05
4.342e-01,3.669e-05
4.373e-01,4.355e-05
4.404e-01,5.164e-05
4.436e-01,6.116e-05
4.467e-01,7.237e-05
4.498e-01,8.554e-05
4.529e-01,1.010e-04
4.560e-01,1.192e-04
4.592e-01,1.405e-04
4.623e-01,1.654e-04
4.654e-01,1.945e-04
4.685e-01,2.286e-04
4.716e-01,2.685e-04
4.747e-01,3.150e-04
4.779e-01,3.692e-04
4.810e-01,4.324e-04
4.841e-01,5.059e-04
4.872e-01,5.915e-04
4.903e-01,6.910e-04
4.934e-01,8.066e-04
4.966e-01,9.407e-04
4.997e-01,1.096e-03
5.028e-01,1.277e-03
5.059e-01,1.485e-03
5.090e-01,1.727e-03
5.121e-01,2.006e-03
5.153e-01,2.329e-03
5.184e-01,2.702e-03
5.215e-01,3.133e-03
5.246e-01,3.630e-03
5.277e-01,4.202e-03
5.309e-01,4.861e-03
5.340e-01,5.620e-03
5.371e-01,6.493e-03
5.402e-01,7.498e-03
5.433e-01,8.651e-03
5.464e-01,9.977e-03
5.496e-01,1.150e-02
5.527e-01,1.324e-02
5.558e-01,1.524e-02
5.589e-01,1.754e-02
5.620e-01,2.016e-02
5.651e-01,2.317e-02
5.683e-01,2.661e-02
5.714e-01,3.054e-02
5.745e-01,3.503e-02
5.776e-01,4.017e-02
5.807e-01,4.604e-02
5.838e-01,5.273e-02
5.870e-01,6.037e-02
5.901e-01,6.908e-02
5.932e-01,7.901e-02
5.963e-01,9.032e-02
5.994e-01,1.032e-01
6.025e-01,1.179e-01
6.057e-01,1.346e-01
6.088e-01,1.536e-01
6.119e-01,1.752e-01
6.150e-01,1.998e-01
6.181e-01,2.277e-01
6.213e-01,2.595e-01
6.244e-01,2.955e-01
6.275e-01,3.365e-01
6.306e-01,3.830e-01
6.337e-01,4.358e-01
6.368e-01,4.957e-01
6.400e-01,5.636e-01
6.431e-01,6.407e-01
6.462e-01,7.281e-01
6.493e-01,8.273e-01
6.524e-01,9.397e-01
6.555e-01,1.067e+00
6.587e-01,1.212e+00
6.618e-01,1.376e+00
6.649e-01,1.561e+00
6.680e-01,1.772e+00
6.711e-01,2.011e+00
6.742e-01,2.281e+00
6.774e-01,2.588e+00
6.805e-01,2.937e+00
6.836e-01,3.332e+00
6.867e-01,3.780e+00
6.898e-01,4.290e+00
6.929e-01,4.868e+00
6.961e-01,5.526e+00
6.992e-01,6.275e+00
7.023e-01,7.127e+00
7.054e-01,8.099e+00
7.085e-01,9.208e+00
7.117e-01,1.048e+01
7.148e-01,1.193e+01
7.179e-01,1.360e+01
7.210e-01,1.553e+01
7.241e-01,1.776e+01
7.272e-01,2.036e+01
7.304e-01,2.343e+01
7.335e-01,2.710e+01
7.366e-01,3.161e+01
7.397e-01,3.753e+01
7.428e-01,4.815e+01
7.459e-01,0.000e+00
7.491e-01,0.000e+00
7.522e-01,0.000e+00
7.553e-01,0.000e+00
7.584e-01,0.000e+00
7.615e-01,0.000e+00
7.646e-01,0.000e+00
7.678e-01,0.000e+00
7.709e-01,0.000e+00
7.740e-01,0.000e+00
7.771e-01,0.000e+00
7.802e-01,0.000e+00
7.833e-01,0.000e+00
7.865e-01,0.000e+00
7.896e-01,0.000e+00
7.927e-01,0.000e+00
7.958e-01,0.000e+00
7.989e-01,0.000e+00
8.021e-01,0.000e+00
8.052e-01,0.000e+00
8.083e-01,0.000e+00
8.114e-01,0.000e+00
8.145e-01,0.000e+00
8.176e-01,0.000e+00
8.208e-01,0.000e+00
8.239e-01,0.000e+00
8.270e-01,0.000e+00
8.301e-01,0.000e+00
8.332e-01,0.000e+00
8.363e-01,0.000e+00
8.395e-01,0.000e+00
8.426e-01,0.000e+00
8.457e-01,0.000e+00
8.488e-01,0.000e+00
8.519e-01,0.000e+00
8.550e-01,0.000e+00
8.582e-01,0.000e+00
8.613e-01,0.000e+00
8.644e-01,0.000e+00
8.675e-01,0.000e+00
8.706e-01,0.000e+00
8.738e-01,0.000e+00
8.769e-01,0.000e+00
8.800e-01,0.000e+00
8.831e-01,0.000e+00
8.862e-01,0.000e+00
8.893e-01,0.000e+00
8.925e-01,0.000e+00
8.956e-01,0.000e+00
8.987e-01,0.000e+00
9.018e-01,0.000e+00
9.049e-01,0.000e+00
9.080e-01,0.000e+00
9.112e-01,0.000e+00
9.143e-01,0.000e+00
9.174e-01,0.000e+00
9.205e-01,0.000e+00
9.236e-01,0.000e+00
9.267e-01,0.000e+00
9.299e-01,0.000e+00
9.330e-01,0.000e+00
9.361e-01,0.000e+00
9.392e-01,0.000e+00
9.423e-01,0.000e+00
9.454e-01,0.000e+00
9.486e-01,0.000e+00
9.517e-01,0.000e+00
9.548e-01,0.000e+00
9.579e-01,0.000e+00
9.610e-01,0.000e+00
9.642e-01,0.000e+00
9.673e-01,0.000e+00
9.704e-01,0.000e+00
9.735e-01,0.000e+00
9.766e-01,0.000e+00
9.797e-01,0.000e+00
9.829e-01,0.000e+00
9.860e-01,0.000e+00
9.891e-01,0.000e+00
9.922e-01,0.000e+00
9.953e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_022.csv <==
transmittance,probability_density
4.081e-01,1.049e-06
4.111e-01,1.256e-06
4.141e-01,1.503e-06
4.170e-01,1.795e-06
4.200e-01,2.143e-06
4.230e-01,2.555e-06
4.259e-01,3.043e-06
4.289e-01,3.620e-06
4.319e-01,4.302e-06
4.348e-01,5.108e-06
4.378e-01,6.059e-06
4.408e-01,7.179e-06
4.437e-01,8.499e-06
4.467e-01,1.005e-05
4.497e-01,1.188e-05
4.526e-01,1.402e-05
4.556e-01,1.654e-05
4.586e-01,1.949e-05
4.615e-01,2.294e-05
4.645e-01,2.698e-05
4.675e-01,3.171e-05
4.704e-01,3.724e-05
4.734e-01,4.369e-05
4.764e-01,5.122e-05
4.793e-01,6.000e-05
4.823e-01,7.023e-05
4.853e-01,8.213e-05
4.882e-01,9.598e-05
4.912e-01,1.121e-04
4.942e-01,1.308e-04
4.971e-01,1.525e-04
5.001e-01,1.776e-04
5.031e-01,2.068e-04
5.060e-01,2.406e-04
5.090e-01,2.797e-04
5.120e-01,3.250e-04
5.149e-01,3.773e-04
5.179e-01,4.377e-04
5.209e-01,5.075e-04
5.238e-01,5.881e-04
5.268e-01,6.809e-04
5.298e-01,7.880e-04
5.327e-01,9.112e-04
5.357e-01,1.053e-03
5.387e-01,1.216e-03
5.416e-01,1.404e-03
5.446e-01,1.620e-03
5.476e-01,1.868e-03
5.505e-01,2.152e-03
5.535e-01,2.479e-03
5.565e-01,2.853e-03
5.594e-01,3.282e-03
5.624e-01,3.774e-03
5.654e-01,4.337e-03
5.683e-01,4.981e-03
5.713e-01,5.718e-03
5.743e-01,6.561e-03
5.772e-01,7.524e-03
5.802e-01,8.625e-03
5.832e-01,9.881e-03
5.861e-01,1.132e-02
5.891e-01,1.295e-02
5.921e-01,1.482e-02
5.950e-01,1.695e-02
5.980e-01,1.937e-02
6.010e-01,2.213e-02
6.039e-01,2.528e-02
6.069e-01,2.886e-02
6.099e-01,3.294e-02
6.128e-01,3.757e-02
6.158e-01,4.284e-02
6.188e-01,4.883e-02
6.217e-01,5.564e-02
6.247e-01,6.338e-02
6.277e-01,7.216e-02
6.306e-01,8.214e-02
6.336e-01,9.346e-02
6.366e-01,1.063e-01
6.395e-01,1.209e-01
6.425e-01,1.374e-01
6.455e-01,1.562e-01
6.484e-01,1.774e-01
6.514e-01,2.015e-01
6.544e-01,2.288e-01
6.573e-01,2.597e-01
6.603e-01,2.948e-01
6.633e-01,3.345e-01
6.662e-01,3.795e-01
6.692e-01,4.304e-01
6.722e-01,4.880e-01
6.751e-01,5.533e-01
6.781e-01,6.273e-01
6.811e-01,7.110e-01
6.840e-01,8.057e-01
6.870e-01,9.130e-01
6.900e-01,1.034e+00
6.929e-01,1.172e+00
6.959e-01,1.328e+00
6.989e-01,1.504e+00
7.018e-01,1.704e+00
7.048e-01,1.931e+00
7.078e-01,2.188e+00
7.107e-01,2.479e+00
7.137e-01,2.809e+00
7.167e-01,3.184e+00
7.196e-01,3.609e+00
7.226e-01,4.092e+00
7.256e-01,4.642e+00
7.285e-01,5.267e+00
7.315e-01,5.980e+00
7.345e-01,6.792e+00
7.374e-01,7.719e+00
7.404e-01,8.780e+00
7.434e-01,9.996e+00
7.463e-01,1.139e+01
7.493e-01,1.300e+01
7.523e-01,1.486e+01
7.552e-01,1.703e+01
7.582e-01,1.956e+01
7.612e-01,2.255e+01
7.641e-01,2.613e+01
7.671e-01,3.052e+01
7.701e-01,3.614e+01
7.730e-01,4.432e+01
7.760e-01,0.000e+00
7.790e-01,0.000e+00
7.819e-01,0.000e+00
7.849e-01,0.000e+00
7.879e-01,0.000e+00
7.908e-01,0.000e+00
7.938e-01,0.000e+00
7.968e-01,0.000e+00
7.997e-01,0.000e+00
8.027e-01,0.000e+00
8.057e-01,0.000e+00
8.086e-01,0.000e+00
8.116e-01,0.000e+00
8.146e-01,0.000e+00
8.175e-01,0.000e+00
8.205e-01,0.000e+00
8.235e-01,0.000e+00
8.264e-01,0.000e+00
8.294e-01,0.000e+00
8.324e-01,0.000e+00
8.353e-01,0.000e+00
8.383e-01,0.000e+00
8.413e-01,0.000e+00
8.442e-01,0.000e+00
8.472e-01,0.000e+00
8.502e-01,0.000e+00
8.531e-01,0.000e+00
8.561e-01,0.000e+00
8.591e-01,0.000e+00
8.620e-01,0.000e+00
8.650e-01,0.000e+00
8.680e-01,0.000e+00
8.709e-01,0.000e+00
8.739e-01,0.000e+00
8.769e-01,0.000e+00
8.798e-01,0.000e+00
8.828e-01,0.000e+00
8.858e-01,0.000e+00
8.887e-01,0.000e+00
8.917e-01,0.000e+00
8.947e-01,0.000e+00
8.976e-01,0.000e+00
9.006e-01,0.000e+00
9.036e-01,0.000e+00
9.065e-01,0.000e+00
9.095e-01,0.000e+00
9.125e-01,0.000e+00
9.154e-01,0.000e+00
9.184e-01,0.000e+00
9.214e-01,0.000e+00
9.243e-01,0.000e+00
9.273e-01,0.000e+00
9.303e-01,0.000e+00
9.332e-01,0.000e+00
9.362e-01,0.000e+00
9.392e-01,0.000e+00
9.421e-01,0.000e+00
9.451e-01,0.000e+00
9.481e-01,0.000e+00
9.510e-01,0.000e+00
9.540e-01,0.000e+00
9.570e-01,0.000e+00
9.599e-01,0.000e+00
9.629e-01,0.000e+00
9.659e-01,0.000e+00
9.688e-01,0.000e+00
9.718e-01,0.000e+00
9.748e-01,0.000e+00
9.777e-01,0.000e+00
9.807e-01,0.000e+00
9.837e-01,0.000e+00
9.866e-01,0.000e+00
9.896e-01,0.000e+00
9.926e-01,0.000e+00
9.955e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_023.csv <==
transmittance,probability_density
4.363e-01,7.082e-07
4.391e-01,8.392e-07
4.420e-01,9.934e-07
4.448e-01,1.175e-06
4.476e-01,1.389e-06
4.504e-01,1.639e-06
4.533e-01,1.934e-06
4.561e-01,2.280e-06
4.589e-01,2.685e-06
4.618e-01,3.159e-06
4.646e-01,3.715e-06
4.674e-01,4.364e-06
4.702e-01,5.123e-06
4.731e-01,6.010e-06
4.759e-01,7.044e-06
4.787e-01,8.250e-06
4.815e-01,9.656e-06
4.844e-01,1.129e-05
4.872e-01,1.320e-05
4.900e-01,1.541e-05
4.928e-01,1.798e-05
4.957e-01,2.097e-05
4.985e-01,2.444e-05
5.013e-01,2.846e-05
5.041e-01,3.313e-05
5.070e-01,3.853e-05
5.098e-01,4.478e-05
5.126e-01,5.201e-05
5.154e-01,6.037e-05
5.183e-01,7.003e-05
5.211e-01,8.119e-05
5.239e-01,9.407e-05
5.267e-01,1.089e-04
5.296e-01,1.260e-04
5.324e-01,1.458e-04
5.352e-01,1.685e-04
5.380e-01,1.947e-04
5.409e-01,2.248e-04
5.437e-01,2.594e-04
5.465e-01,2.991e-04
5.493e-01,3.448e-04
5.522e-01,3.973e-04
5.550e-01,4.574e-04
5.578e-01,5.265e-04
5.606e-01,6.056e-04
5.635e-01,6.963e-04
5.663e-01,8.001e-04
5.691e-01,9.190e-04
5.719e-01,1.055e-03
5.748e-01,1.211e-03
5.776e-01,1.389e-03
5.804e-01,1.592e-03
5.832e-01,1.824e-03
5.861e-01,2.090e-03
5.889e-01,2.393e-03
5.917e-01,2.738e-03
5.945e-01,3.132e-03
5.974e-01,3.582e-03
6.002e-01,4.094e-03
6.030e-01,4.678e-03
6.058e-01,5.343e-03
6.087e-01,6.100e-03
6.115e-01,6.961e-03
6.143e-01,7.941e-03
6.172e-01,9.056e-03
6.200e-01,1.032e-02
6.228e-01,1.177e-02
6.256e-01,1.340e-02
6.285e-01,1.526e-02
6.313e-01,1.738e-02
6.341e-01,1.978e-02
6.369e-01,2.250e-02
6.398e-01,2.559e-02
6.426e-01,2.910e-02
6.454e-01,3.308e-02
6.482e-01,3.759e-02
6.511e-01,4.270e-02
6.539e-01,4.850e-02
6.567e-01,5.507e-02
6.595e-01,6.251e-02
6.624e-01,7.095e-02
6.652e-01,8.050e-02
6.680e-01,9.132e-02
6.708e-01,1.036e-01
6.737e-01,1.174e-01
6.765e-01,1.331e-01
6.793e-01,1.509e-01
6.821e-01,1.710e-01
6.850e-01,1.938e-01
6.878e-01,2.195e-01
6.906e-01,2.487e-01
6.934e-01,2.817e-01
6.963e-01,3.190e-01
6.991e-01,3.612e-01
7.019e-01,4.090e-01
7.047e-01,4.631e-01
7.076e-01,5.242e-01
7.104e-01,5.935e-01
7.132e-01,6.718e-01
7.160e-01,7.605e-01
7.189e-01,8.610e-01
7.217e-01,9.747e-01
7.245e-01,1.103e+00
7.273e-01,1.249e+00
7.302e-01,1.415e+00
7.330e-01,1.602e+00
7.358e-01,1.815e+00
7.386e-01,2.056e+00
7.415e-01,2.329e+00
7.443e-01,2.640e+00
7.471e-01,2.993e+00
7.499e-01,3.395e+00
7.528e-01,3.852e+00
7.556e-01,4.373e+00
7.584e-01,4.967e+00
7.612e-01,5.645e+00
7.641e-01,6.420e+00
7.669e-01,7.308e+00
7.697e-01,8.327e+00
7.726e-01,9.499e+00
7.754e-01,1.085e+01
7.782e-01,1.241e+01
7.810e-01,1.423e+01
7.839e-01,1.635e+01
7.867e-01,1.884e+01
7.895e-01,2.180e+01
7.923e-01,2.535e+01
7.952e-01,2.971e+01
7.980e-01,3.525e+01
8.008e-01,4.287e+01
8.036e-01,5.718e+01
8.065e-01,0.000e+00
8.093e-01,0.000e+00
8.121e-01,0.000e+00
8.149e-01,0.000e+00
8.178e-01,0.000e+00
8.206e-01,0.000e+00
8.234e-01,0.000e+00
8.262e-01,0.000e+00
8.291e-01,0.000e+00
8.319e-01,0.000e+00
8.347e-01,0.000e+00
8.375e-01,0.000e+00
8.404e-01,0.000e+00
8.432e-01,0.000e+00
8.460e-01,0.000e+00
8.488e-01,0.000e+00
8.517e-01,0.000e+00
8.545e-01,0.000e+00
8.573e-01,0.000e+00
8.601e-01,0.000e+00
8.630e-01,0.000e+00
8.658e-01,0.000e+00
8.686e-01,0.000e+00
8.714e-01,0.000e+00
8.743e-01,0.000e+00
8.771e-01,0.000e+00
8.799e-01,0.000e+00
8.827e-01,0.000e+00
8.856e-01,0.000e+00
8.884e-01,0.000e+00
8.912e-01,0.000e+00
8.940e-01,0.000e+00
8.969e-01,0.000e+00
8.997e-01,0.000e+00
9.025e-01,0.000e+00
9.053e-01,0.000e+00
9.082e-01,0.000e+00
9.110e-01,0.000e+00
9.138e-01,0.000e+00
9.166e-01,0.000e+00
9.195e-01,0.000e+00
9.223e-01,0.000e+00
9.251e-01,0.000e+00
9.280e-01,0.000e+00
9.308e-01,0.000e+00
9.336e-01,0.000e+00
9.364e-01,0.000e+00
9.393e-01,0.000e+00
9.421e-01,0.000e+00
9.449e-01,0.000e+00
9.477e-01,0.000e+00
9.506e-01,0.000e+00
9.534e-01,0.000e+00
9.562e-01,0.000e+00
9.590e-01,0.000e+00
9.619e-01,0.000e+00
9.647e-01,0.000e+00
9.675e-01,0.000e+00
9.703e-01,0.000e+00
9.732e-01,0.000e+00
9.760e-01,0.000e+00
9.788e-01,0.000e+00
9.816e-01,0.000e+00
9.845e-01,0.000e+00
9.873e-01,0.000e+00
9.901e-01,0.000e+00
9.929e-01,0.000e+00
9.958e-01,0.000e+00
9.986e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_024.csv <==
transmittance,probability_density
4.635e-01,4.480e-07
4.662e-01,5.262e-07
4.689e-01,6.175e-07
4.716e-01,7.242e-07
4.743e-01,8.488e-07
4.770e-01,9.940e-07
4.797e-01,1.163e-06
4.823e-01,1.360e-06
4.850e-01,1.590e-06
4.877e-01,1.857e-06
4.904e-01,2.167e-06
4.931e-01,2.528e-06
4.958e-01,2.946e-06
4.985e-01,3.432e-06
5.012e-01,3.996e-06
5.039e-01,4.648e-06
5.066e-01,5.405e-06
5.092e-01,6.280e-06
5.119e-01,7.294e-06
5.146e-01,8.465e-06
5.173e-01,9.819e-06
5.200e-01,1.138e-05
5.227e-01,1.319e-05
5.254e-01,1.527e-05
5.281e-01,1.768e-05
5.308e-01,2.045e-05
5.334e-01,2.364e-05
5.361e-01,2.731e-05
5.388e-01,3.154e-05
5.415e-01,3.641e-05
5.442e-01,4.200e-05
5.469e-01,4.843e-05
5.496e-01,5.582e-05
5.523e-01,6.430e-05
5.550e-01,7.404e-05
5.576e-01,8.521e-05
5.603e-01,9.802e-05
5.630e-01,1.127e-04
5.657e-01,1.295e-04
5.684e-01,1.488e-04
5.711e-01,1.708e-04
5.738e-01,1.961e-04
5.765e-01,2.249e-04
5.792e-01,2.580e-04
5.818e-01,2.957e-04
5.845e-01,3.388e-04
5.872e-01,3.880e-04
5.899e-01,4.442e-04
5.926e-01,5.084e-04
5.953e-01,5.816e-04
5.980e-01,6.651e-04
6.007e-01,7.602e-04
6.034e-01,8.687e-04
6.060e-01,9.922e-04
6.087e-01,1.133e-03
6.114e-01,1.293e-03
6.141e-01,1.476e-03
6.168e-01,1.683e-03
6.195e-01,1.919e-03
6.222e-01,2.188e-03
6.249e-01,2.493e-03
6.276e-01,2.840e-03
6.302e-01,3.234e-03
6.329e-01,3.682e-03
6.356e-01,4.191e-03
6.383e-01,4.768e-03
6.410e-01,5.424e-03
6.437e-01,6.168e-03
6.464e-01,7.011e-03
6.491e-01,7.969e-03
6.518e-01,9.055e-03
6.545e-01,1.029e-02
6.571e-01,1.168e-02
6.598e-01,1.326e-02
6.625e-01,1.505e-02
6.652e-01,1.709e-02
6.679e-01,1.939e-02
6.706e-01,2.199e-02
6.733e-01,2.494e-02
6.760e-01,2.828e-02
6.787e-01,3.206e-02
6.813e-01,3.634e-02
6.840e-01,4.119e-02
6.867e-01,4.667e-02
6.894e-01,5.288e-02
6.921e-01,5.990e-02
6.948e-01,6.784e-02
6.975e-01,7.683e-02
7.002e-01,8.699e-02
7.029e-01,9.849e-02
7.055e-01,1.115e-01
7.082e-01,1.262e-01
7.109e-01,1.429e-01
7.136e-01,1.617e-01
7.163e-01,1.830e-01
7.190e-01,2.071e-01
7.217e-01,2.343e-01
7.244e-01,2.652e-01
7.271e-01,3.001e-01
7.297e-01,3.395e-01
7.324e-01,3.842e-01
7.351e-01,4.348e-01
7.378e-01,4.921e-01
7.405e-01,5.569e-01
7.432e-01,6.304e-01
7.459e-01,7.136e-01
7.486e-01,8.079e-01
7.513e-01,9.148e-01
7.539e-01,1.036e+00
7.566e-01,1.174e+00
7.593e-01,1.330e+00
7.620e-01,1.507e+00
7.647e-01,1.708e+00
7.674e-01,1.937e+00
7.701e-01,2.197e+00
7.728e-01,2.494e+00
7.755e-01,2.832e+00
7.782e-01,3.217e+00
7.808e-01,3.656e+00
7.835e-01,4.159e+00
7.862e-01,4.734e+00
7.889e-01,5.393e+00
7.916e-01,6.150e+00
7.943e-01,7.020e+00
7.970e-01,8.023e+00
7.997e-01,9.182e+00
8.024e-01,1.053e+01
8.050e-01,1.209e+01
8.077e-01,1.392e+01
8.104e-01,1.607e+01
8.131e-01,1.861e+01
8.158e-01,2.165e+01
8.185e-01,2.534e+01
8.212e-01,2.989e+01
8.239e-01,3.571e+01
8.266e-01,4.367e+01
8.292e-01,5.691e+01
8.319e-01,0.000e+00
8.346e-01,0.000e+00
8.373e-01,0.000e+00
8.400e-01,0.000e+00
8.427e-01,0.000e+00
8.454e-01,0.000e+00
8.481e-01,0.000e+00
8.508e-01,0.000e+00
8.534e-01,0.000e+00
8.561e-01,0.000e+00
8.588e-01,0.000e+00
8.615e-01,0.000e+00
8.642e-01,0.000e+00
8.669e-01,0.000e+00
8.696e-01,0.000e+00
8.723e-01,0.000e+00
8.750e-01,0.000e+00
8.776e-01,0.000e+00
8.803e-01,0.000e+00
8.830e-01,0.000e+00
8.857e-01,0.000e+00
8.884e-01,0.000e+00
8.911e-01,0.000e+00
8.938e-01,0.000e+00
8.965e-01,0.000e+00
8.992e-01,0.000e+00
9.018e-01,0.000e+00
9.045e-01,0.000e+00
9.072e-01,0.000e+00
9.099e-01,0.000e+00
9.126e-01,0.000e+00
9.153e-01,0.000e+00
9.180e-01,0.000e+00
9.207e-01,0.000e+00
9.234e-01,0.000e+00
9.260e-01,0.000e+00
9.287e-01,0.000e+00
9.314e-01,0.000e+00
9.341e-01,0.000e+00
9.368e-01,0.000e+00
9.395e-01,0.000e+00
9.422e-01,0.000e+00
9.449e-01,0.000e+00
9.476e-01,0.000e+00
9.503e-01,0.000e+00
9.529e-01,0.000e+00
9.556e-01,0.000e+00
9.583e-01,0.000e+00
9.610e-01,0.000e+00
9.637e-01,0.000e+00
9.664e-01,0.000e+00
9.691e-01,0.000e+00
9.718e-01,0.000e+00
9.745e-01,0.000e+00
9.771e-01,0.000e+00
9.798e-01,0.000e+00
9.825e-01,0.000e+00
9.852e-01,0.000e+00
9.879e-01,0.000e+00
9.906e-01,0.000e+00
9.933e-01,0.000e+00
9.960e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_025.csv <==
transmittance,probability_density
4.928e-01,3.215e-07
4.954e-01,3.742e-07
4.979e-01,4.352e-07
5.004e-01,5.059e-07
5.030e-01,5.878e-07
5.055e-01,6.826e-07
5.081e-01,7.922e-07
5.106e-01,9.188e-07
5.132e-01,1.065e-06
5.157e-01,1.234e-06
5.182e-01,1.429e-06
5.208e-01,1.654e-06
5.233e-01,1.914e-06
5.259e-01,2.213e-06
5.284e-01,2.558e-06
5.310e-01,2.954e-06
5.335e-01,3.411e-06
5.360e-01,3.936e-06
5.386e-01,4.540e-06
5.411e-01,5.235e-06
5.437e-01,6.033e-06
5.462e-01,6.949e-06
5.487e-01,8.000e-06
5.513e-01,9.207e-06
5.538e-01,1.059e-05
5.564e-01,1.218e-05
5.589e-01,1.400e-05
5.615e-01,1.608e-05
5.640e-01,1.846e-05
5.665e-01,2.119e-05
5.691e-01,2.432e-05
5.716e-01,2.789e-05
5.742e-01,3.198e-05
5.767e-01,3.665e-05
5.793e-01,4.198e-05
5.818e-01,4.808e-05
5.843e-01,5.504e-05
5.869e-01,6.298e-05
5.894e-01,7.204e-05
5.920e-01,8.238e-05
5.945e-01,9.417e-05
5.970e-01,1.076e-04
5.996e-01,1.229e-04
6.021e-01,1.404e-04
6.047e-01,1.602e-04
6.072e-01,1.828e-04
6.098e-01,2.086e-04
6.123e-01,2.378e-04
6.148e-01,2.712e-04
6.174e-01,3.090e-04
6.199e-01,3.521e-04
6.225e-01,4.011e-04
6.250e-01,4.567e-04
6.276e-01,5.198e-04
6.301e-01,5.916e-04
6.326e-01,6.731e-04
6.352e-01,7.655e-04
6.377e-01,8.705e-04
6.403e-01,9.896e-04
6.428e-01,1.125e-03
6.454e-01,1.278e-03
6.479e-01,1.452e-03
6.504e-01,1.648e-03
6.530e-01,1.872e-03
6.555e-01,2.125e-03
6.581e-01,2.411e-03
6.606e-01,2.736e-03
6.631e-01,3.103e-03
6.657e-01,3.520e-03
6.682e-01,3.991e-03
6.708e-01,4.525e-03
6.733e-01,5.129e-03
6.759e-01,5.812e-03
6.784e-01,6.586e-03
6.809e-01,7.461e-03
6.835e-01,8.450e-03
6.860e-01,9.570e-03
6.886e-01,1.084e-02
6.911e-01,1.227e-02
6.937e-01,1.389e-02
6.962e-01,1.572e-02
6.987e-01,1.779e-02
7.013e-01,2.013e-02
7.038e-01,2.277e-02
7.064e-01,2.576e-02
7.089e-01,2.914e-02
7.115e-01,3.296e-02
7.140e-01,3.728e-02
7.165e-01,4.216e-02
7.191e-01,4.768e-02
7.216e-01,5.391e-02
7.242e-01,6.096e-02
7.267e-01,6.892e-02
7.292e-01,7.792e-02
7.318e-01,8.810e-02
7.343e-01,9.960e-02
7.369e-01,1.126e-01
7.394e-01,1.273e-01
7.420e-01,1.439e-01
7.445e-01,1.627e-01
7.470e-01,1.840e-01
7.496e-01,2.081e-01
7.521e-01,2.353e-01
7.547e-01,2.661e-01
7.572e-01,3.010e-01
7.598e-01,3.405e-01
7.623e-01,3.852e-01
7.648e-01,4.359e-01
7.674e-01,4.933e-01
7.699e-01,5.583e-01
7.725e-01,6.321e-01
7.750e-01,7.158e-01
7.776e-01,8.108e-01
7.801e-01,9.187e-01
7.826e-01,1.041e+00
7.852e-01,1.181e+00
7.877e-01,1.339e+00
7.903e-01,1.519e+00
7.928e-01,1.725e+00
7.953e-01,1.959e+00
7.979e-01,2.226e+00
8.004e-01,2.532e+00
8.030e-01,2.881e+00
8.055e-01,3.280e+00
8.081e-01,3.738e+00
8.106e-01,4.264e+00
8.131e-01,4.868e+00
8.157e-01,5.564e+00
8.182e-01,6.368e+00
8.208e-01,7.298e+00
8.233e-01,8.378e+00
8.259e-01,9.634e+00
8.284e-01,1.110e+01
8.309e-01,1.283e+01
8.335e-01,1.486e+01
8.360e-01,1.728e+01
8.386e-01,2.018e+01
8.411e-01,2.370e+01
8.437e-01,2.805e+01
8.462e-01,3.357e+01
8.487e-01,4.088e+01
8.513e-01,5.153e+01
8.538e-01,7.373e+01
8.564e-01,0.000e+00
8.589e-01,0.000e+00
8.614e-01,0.000e+00
8.640e-01,0.000e+00
8.665e-01,0.000e+00
8.691e-01,0.000e+00
8.716e-01,0.000e+00
8.742e-01,0.000e+00
8.767e-01,0.000e+00
8.792e-01,0.000e+00
8.818e-01,0.000e+00
8.843e-01,0.000e+00
8.869e-01,0.000e+00
8.894e-01,0.000e+00
8.920e-01,0.000e+00
8.945e-01,0.000e+00
8.970e-01,0.000e+00
8.996e-01,0.000e+00
9.021e-01,0.000e+00
9.047e-01,0.000e+00
9.072e-01,0.000e+00
9.097e-01,0.000e+00
9.123e-01,0.000e+00
9.148e-01,0.000e+00
9.174e-01,0.000e+00
9.199e-01,0.000e+00
9.225e-01,0.000e+00
9.250e-01,0.000e+00
9.275e-01,0.000e+00
9.301e-01,0.000e+00
9.326e-01,0.000e+00
9.352e-01,0.000e+00
9.377e-01,0.000e+00
9.403e-01,0.000e+00
9.428e-01,0.000e+00
9.453e-01,0.000e+00
9.479e-01,0.000e+00
9.504e-01,0.000e+00
9.530e-01,0.000e+00
9.555e-01,0.000e+00
9.581e-01,0.000e+00
9.606e-01,0.000e+00
9.631e-01,0.000e+00
9.657e-01,0.000e+00
9.682e-01,0.000e+00
9.708e-01,0.000e+00
9.733e-01,0.000e+00
9.758e-01,0.000e+00
9.784e-01,0.000e+00
9.809e-01,0.000e+00
9.835e-01,0.000e+00
9.860e-01,0.000e+00
9.886e-01,0.000e+00
9.911e-01,0.000e+00
9.936e-01,0.000e+00
9.962e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_026.csv <==
transmittance,probability_density
5.214e-01,2.227e-07
5.238e-01,2.571e-07
5.262e-01,2.968e-07
5.286e-01,3.423e-07
5.310e-01,3.948e-07
5.334e-01,4.550e-07
5.358e-01,5.242e-07
5.382e-01,6.037e-07
5.406e-01,6.949e-07
5.430e-01,7.996e-07
5.454e-01,9.197e-07
5.478e-01,1.057e-06
5.502e-01,1.215e-06
5.526e-01,1.396e-06
5.550e-01,1.603e-06
5.574e-01,1.840e-06
5.598e-01,2.111e-06
5.622e-01,2.422e-06
5.646e-01,2.777e-06
5.670e-01,3.183e-06
5.694e-01,3.646e-06
5.718e-01,4.176e-06
5.742e-01,4.781e-06
5.766e-01,5.472e-06
5.790e-01,6.261e-06
5.814e-01,7.160e-06
5.838e-01,8.187e-06
5.862e-01,9.357e-06
5.886e-01,1.069e-05
5.910e-01,1.221e-05
5.934e-01,1.394e-05
5.958e-01,1.592e-05
5.982e-01,1.816e-05
6.006e-01,2.072e-05
6.030e-01,2.363e-05
6.053e-01,2.694e-05
6.077e-01,3.070e-05
6.101e-01,3.498e-05
6.125e-01,3.984e-05
6.149e-01,4.537e-05
6.173e-01,5.165e-05
6.197e-01,5.879e-05
6.221e-01,6.689e-05
6.245e-01,7.609e-05
6.269e-01,8.653e-05
6.293e-01,9.838e-05
6.317e-01,1.118e-04
6.341e-01,1.271e-04
6.365e-01,1.444e-04
6.389e-01,1.640e-04
6.413e-01,1.862e-04
6.437e-01,2.114e-04
6.461e-01,2.400e-04
6.485e-01,2.723e-04
6.509e-01,3.090e-04
6.533e-01,3.505e-04
6.557e-01,3.974e-04
6.581e-01,4.506e-04
6.605e-01,5.109e-04
6.629e-01,5.790e-04
6.653e-01,6.561e-04
6.677e-01,7.434e-04
6.701e-01,8.421e-04
6.725e-01,9.538e-04
6.749e-01,1.080e-03
6.773e-01,1.223e-03
6.797e-01,1.384e-03
6.821e-01,1.567e-03
6.845e-01,1.773e-03
6.869e-01,2.006e-03
6.893e-01,2.270e-03
6.917e-01,2.568e-03
6.941e-01,2.904e-03
6.965e-01,3.284e-03
6.989e-01,3.714e-03
7.013e-01,4.199e-03
7.037e-01,4.747e-03
7.061e-01,5.366e-03
7.085e-01,6.066e-03
7.109e-01,6.855e-03
7.133e-01,7.747e-03
7.157e-01,8.755e-03
7.181e-01,9.892e-03
7.205e-01,1.118e-02
7.229e-01,1.263e-02
7.253e-01,1.427e-02
7.277e-01,1.612e-02
7.301e-01,1.820e-02
7.325e-01,2.056e-02
7.349e-01,2.323e-02
7.373e-01,2.624e-02
7.397e-01,2.964e-02
7.421e-01,3.348e-02
7.445e-01,3.781e-02
7.469e-01,4.271e-02
7.493e-01,4.825e-02
7.517e-01,5.451e-02
7.541e-01,6.158e-02
7.565e-01,6.957e-02
7.589e-01,7.860e-02
7.613e-01,8.881e-02
7.637e-01,1.004e-01
7.661e-01,1.134e-01
7.685e-01,1.282e-01
7.709e-01,1.449e-01
7.733e-01,1.638e-01
7.757e-01,1.852e-01
7.781e-01,2.095e-01
7.805e-01,2.370e-01
7.829e-01,2.681e-01
7.853e-01,3.034e-01
7.877e-01,3.434e-01
7.901e-01,3.887e-01
7.925e-01,4.402e-01
7.949e-01,4.987e-01
7.973e-01,5.651e-01
7.997e-01,6.406e-01
8.021e-01,7.264e-01
8.045e-01,8.240e-01
8.069e-01,9.352e-01
8.093e-01,1.062e+00
8.117e-01,1.206e+00
8.141e-01,1.371e+00
8.165e-01,1.560e+00
8.189e-01,1.775e+00
8.213e-01,2.021e+00
8.237e-01,2.304e+00
8.261e-01,2.628e+00
8.285e-01,3.000e+00
8.309e-01,3.429e+00
8.333e-01,3.923e+00
8.357e-01,4.493e+00
8.381e-01,5.154e+00
8.405e-01,5.919e+00
8.429e-01,6.810e+00
8.453e-01,7.849e+00
8.477e-01,9.066e+00
8.501e-01,1.050e+01
8.525e-01,1.219e+01
8.549e-01,1.419e+01
8.573e-01,1.660e+01
8.597e-01,1.950e+01
8.621e-01,2.305e+01
8.645e-01,2.746e+01
8.669e-01,3.308e+01
8.692e-01,4.052e+01
8.716e-01,5.111e+01
8.740e-01,6.945e+01
8.764e-01,0.000e+00
8.788e-01,0.000e+00
8.812e-01,0.000e+00
8.836e-01,0.000e+00
8.860e-01,0.000e+00
8.884e-01,0.000e+00
8.908e-01,0.000e+00
8.932e-01,0.000e+00
8.956e-01,0.000e+00
8.980e-01,0.000e+00
9.004e-01,0.000e+00
9.028e-01,0.000e+00
9.052e-01,0.000e+00
9.076e-01,0.000e+00
9.100e-01,0.000e+00
9.124e-01,0.000e+00
9.148e-01,0.000e+00
9.172e-01,0.000e+00
9.196e-01,0.000e+00
9.220e-01,0.000e+00
9.244e-01,0.000e+00
9.268e-01,0.000e+00
9.292e-01,0.000e+00
9.316e-01,0.000e+00
9.340e-01,0.000e+00
9.364e-01,0.000e+00
9.388e-01,0.000e+00
9.412e-01,0.000e+00
9.436e-01,0.000e+00
9.460e-01,0.000e+00
9.484e-01,0.000e+00
9.508e-01,0.000e+00
9.532e-01,0.000e+00
9.556e-01,0.000e+00
9.580e-01,0.000e+00
9.604e-01,0.000e+00
9.628e-01,0.000e+00
9.652e-01,0.000e+00
9.676e-01,0.000e+00
9.700e-01,0.000e+00
9.724e-01,0.000e+00
9.748e-01,0.000e+00
9.772e-01,0.000e+00
9.796e-01,0.000e+00
9.820e-01,0.000e+00
9.844e-01,0.000e+00
9.868e-01,0.000e+00
9.892e-01,0.000e+00
9.916e-01,0.000e+00
9.940e-01,0.000e+00
9.964e-01,0.000e+00
9.988e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_027.csv <==
transmittance,probability_density
5.501e-01,1.584e-07
5.524e-01,1.816e-07
5.546e-01,2.081e-07
5.569e-01,2.384e-07
5.591e-01,2.729e-07
5.614e-01,3.124e-07
5.637e-01,3.575e-07
5.659e-01,4.089e-07
5.682e-01,4.676e-07
5.704e-01,5.346e-07
5.727e-01,6.109e-07
5.749e-01,6.979e-07
5.772e-01,7.970e-07
5.794e-01,9.100e-07
5.817e-01,1.039e-06
5.840e-01,1.185e-06
5.862e-01,1.352e-06
5.885e-01,1.542e-06
5.907e-01,1.757e-06
5.930e-01,2.003e-06
5.952e-01,2.282e-06
5.975e-01,2.600e-06
5.997e-01,2.960e-06
6.020e-01,3.370e-06
6.042e-01,3.836e-06
6.065e-01,4.364e-06
6.088e-01,4.965e-06
6.110e-01,5.646e-06
6.133e-01,6.420e-06
6.155e-01,7.297e-06
6.178e-01,8.293e-06
6.200e-01,9.422e-06
6.223e-01,1.070e-05
6.245e-01,1.215e-05
6.268e-01,1.380e-05
6.291e-01,1.566e-05
6.313e-01,1.778e-05
6.336e-01,2.017e-05
6.358e-01,2.288e-05
6.381e-01,2.595e-05
6.403e-01,2.942e-05
6.426e-01,3.335e-05
6.448e-01,3.780e-05
6.471e-01,4.284e-05
6.493e-01,4.854e-05
6.516e-01,5.498e-05
6.539e-01,6.227e-05
6.561e-01,7.051e-05
6.584e-01,7.983e-05
6.606e-01,9.036e-05
6.629e-01,1.023e-04
6.651e-01,1.157e-04
6.674e-01,1.309e-04
6.696e-01,1.481e-04
6.719e-01,1.675e-04
6.742e-01,1.895e-04
6.764e-01,2.142e-04
6.787e-01,2.422e-04
6.809e-01,2.738e-04
6.832e-01,3.094e-04
6.854e-01,3.497e-04
6.877e-01,3.951e-04
6.899e-01,4.464e-04
6.922e-01,5.043e-04
6.944e-01,5.696e-04
6.967e-01,6.434e-04
6.990e-01,7.265e-04
7.012e-01,8.204e-04
7.035e-01,9.263e-04
7.057e-01,1.046e-03
7.080e-01,1.181e-03
7.102e-01,1.333e-03
7.125e-01,1.504e-03
7.147e-01,1.698e-03
7.170e-01,1.916e-03
7.193e-01,2.162e-03
7.215e-01,2.440e-03
7.238e-01,2.753e-03
7.260e-01,3.106e-03
7.283e-01,3.504e-03
7.305e-01,3.954e-03
7.328e-01,4.461e-03
7.350e-01,5.032e-03
7.373e-01,5.677e-03
7.395e-01,6.404e-03
7.418e-01,7.225e-03
7.441e-01,8.150e-03
7.463e-01,9.195e-03
7.486e-01,1.037e-02
7.508e-01,1.170e-02
7.531e-01,1.320e-02
7.553e-01,1.489e-02
7.576e-01,1.681e-02
7.598e-01,1.896e-02
7.621e-01,2.140e-02
7.644e-01,2.415e-02
7.666e-01,2.725e-02
7.689e-01,3.075e-02
7.711e-01,3.471e-02
7.734e-01,3.919e-02
7.756e-01,4.424e-02
7.779e-01,4.995e-02
7.801e-01,5.641e-02
7.824e-01,6.371e-02
7.846e-01,7.197e-02
7.869e-01,8.131e-02
7.892e-01,9.188e-02
7.914e-01,1.038e-01
7.937e-01,1.174e-01
7.959e-01,1.327e-01
7.982e-01,1.501e-01
8.004e-01,1.698e-01
8.027e-01,1.921e-01
8.049e-01,2.175e-01
8.072e-01,2.462e-01
8.095e-01,2.789e-01
8.117e-01,3.159e-01
8.140e-01,3.581e-01
8.162e-01,4.060e-01
8.185e-01,4.605e-01
8.207e-01,5.226e-01
8.230e-01,5.933e-01
8.252e-01,6.739e-01
8.275e-01,7.659e-01
8.297e-01,8.709e-01
8.320e-01,9.910e-01
8.343e-01,1.128e+00
8.365e-01,1.286e+00
8.388e-01,1.466e+00
8.410e-01,1.673e+00
8.433e-01,1.911e+00
8.455e-01,2.184e+00
8.478e-01,2.500e+00
8.500e-01,2.864e+00
8.523e-01,3.285e+00
8.546e-01,3.773e+00
8.568e-01,4.339e+00
8.591e-01,4.999e+00
8.613e-01,5.769e+00
8.636e-01,6.670e+00
8.658e-01,7.730e+00
8.681e-01,8.980e+00
8.703e-01,1.046e+01
8.726e-01,1.223e+01
8.748e-01,1.435e+01
8.771e-01,1.691e+01
8.794e-01,2.004e+01
8.816e-01,2.392e+01
8.839e-01,2.882e+01
8.861e-01,3.517e+01
8.884e-01,4.374e+01
8.906e-01,5.629e+01
8.929e-01,7.892e+01
8.951e-01,0.000e+00
8.974e-01,0.000e+00
8.997e-01,0.000e+00
9.019e-01,0.000e+00
9.042e-01,0.000e+00
9.064e-01,0.000e+00
9.087e-01,0.000e+00
9.109e-01,0.000e+00
9.132e-01,0.000e+00
9.154e-01,0.000e+00
9.177e-01,0.000e+00
9.199e-01,0.000e+00
9.222e-01,0.000e+00
9.245e-01,0.000e+00
9.267e-01,0.000e+00
9.290e-01,0.000e+00
9.312e-01,0.000e+00
9.335e-01,0.000e+00
9.357e-01,0.000e+00
9.380e-01,0.000e+00
9.402e-01,0.000e+00
9.425e-01,0.000e+00
9.448e-01,0.000e+00
9.470e-01,0.000e+00
9.493e-01,0.000e+00
9.515e-01,0.000e+00
9.538e-01,0.000e+00
9.560e-01,0.000e+00
9.583e-01,0.000e+00
9.605e-01,0.000e+00
9.628e-01,0.000e+00
9.650e-01,0.000e+00
9.673e-01,0.000e+00
9.696e-01,0.000e+00
9.718e-01,0.000e+00
9.741e-01,0.000e+00
9.763e-01,0.000e+00
9.786e-01,0.000e+00
9.808e-01,0.000e+00
9.831e-01,0.000e+00
9.853e-01,0.000e+00
9.876e-01,0.000e+00
9.899e-01,0.000e+00
9.921e-01,0.000e+00
9.944e-01,0.000e+00
9.966e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_028.csv <==
transmittance,probability_density
5.789e-01,1.156e-07
5.810e-01,1.316e-07
5.831e-01,1.498e-07
5.852e-01,1.705e-07
5.873e-01,1.939e-07
5.894e-01,2.206e-07
5.915e-01,2.508e-07
5.937e-01,2.850e-07
5.958e-01,3.239e-07
5.979e-01,3.680e-07
6.000e-01,4.181e-07
6.021e-01,4.747e-07
6.042e-01,5.390e-07
6.063e-01,6.118e-07
6.084e-01,6.943e-07
6.105e-01,7.878e-07
6.126e-01,8.936e-07
6.148e-01,1.013e-06
6.169e-01,1.149e-06
6.190e-01,1.303e-06
6.211e-01,1.476e-06
6.232e-01,1.673e-06
6.253e-01,1.895e-06
6.274e-01,2.147e-06
6.295e-01,2.431e-06
6.316e-01,2.753e-06
6.338e-01,3.116e-06
6.359e-01,3.527e-06
6.380e-01,3.991e-06
6.401e-01,4.516e-06
6.422e-01,5.109e-06
6.443e-01,5.778e-06
6.464e-01,6.534e-06
6.485e-01,7.388e-06
6.506e-01,8.352e-06
6.528e-01,9.440e-06
6.549e-01,1.067e-05
6.570e-01,1.205e-05
6.591e-01,1.362e-05
6.612e-01,1.538e-05
6.633e-01,1.737e-05
6.654e-01,1.962e-05
6.675e-01,2.215e-05
6.696e-01,2.501e-05
6.718e-01,2.823e-05
6.739e-01,3.187e-05
6.760e-01,3.596e-05
6.781e-01,4.058e-05
6.802e-01,4.578e-05
6.823e-01,5.165e-05
6.844e-01,5.826e-05
6.865e-01,6.571e-05
6.886e-01,7.410e-05
6.908e-01,8.356e-05
6.929e-01,9.422e-05
6.950e-01,1.062e-04
6.971e-01,1.197e-04
6.992e-01,1.350e-04
7.013e-01,1.521e-04
7.034e-01,1.715e-04
7.055e-01,1.932e-04
7.076e-01,2.178e-04
7.097e-01,2.454e-04
7.119e-01,2.765e-04
7.140e-01,3.115e-04
7.161e-01,3.509e-04
7.182e-01,3.953e-04
7.203e-01,4.453e-04
7.224e-01,5.016e-04
7.245e-01,5.649e-04
7.266e-01,6.363e-04
7.287e-01,7.166e-04
7.309e-01,8.071e-04
7.330e-01,9.090e-04
7.351e-01,1.024e-03
7.372e-01,1.153e-03
7.393e-01,1.298e-03
7.414e-01,1.462e-03
7.435e-01,1.647e-03
7.456e-01,1.854e-03
7.477e-01,2.088e-03
7.499e-01,2.352e-03
7.520e-01,2.649e-03
7.541e-01,2.983e-03
7.562e-01,3.360e-03
7.583e-01,3.785e-03
7.604e-01,4.263e-03
7.625e-01,4.802e-03
7.646e-01,5.409e-03
7.667e-01,6.094e-03
7.689e-01,6.866e-03
7.710e-01,7.736e-03
7.731e-01,8.717e-03
7.752e-01,9.823e-03
7.773e-01,1.107e-02
7.794e-01,1.248e-02
7.815e-01,1.407e-02
7.836e-01,1.586e-02
7.857e-01,1.788e-02
7.879e-01,2.017e-02
7.900e-01,2.275e-02
7.921e-01,2.566e-02
7.942e-01,2.895e-02
7.963e-01,3.267e-02
7.984e-01,3.687e-02
8.005e-01,4.162e-02
8.026e-01,4.699e-02
8.047e-01,5.307e-02
8.069e-01,5.995e-02
8.090e-01,6.774e-02
8.111e-01,7.655e-02
8.132e-01,8.654e-02
8.153e-01,9.786e-02
8.174e-01,1.107e-01
8.195e-01,1.253e-01
8.216e-01,1.418e-01
8.237e-01,1.605e-01
8.258e-01,1.818e-01
8.280e-01,2.061e-01
8.301e-01,2.336e-01
8.322e-01,2.649e-01
8.343e-01,3.006e-01
8.364e-01,3.412e-01
8.385e-01,3.876e-01
8.406e-01,4.404e-01
8.427e-01,5.008e-01
8.448e-01,5.698e-01
8.470e-01,6.487e-01
8.491e-01,7.390e-01
8.512e-01,8.425e-01
8.533e-01,9.613e-01
8.554e-01,1.098e+00
8.575e-01,1.255e+00
8.596e-01,1.435e+00
8.617e-01,1.644e+00
8.638e-01,1.884e+00
8.660e-01,2.163e+00
8.681e-01,2.485e+00
8.702e-01,2.860e+00
8.723e-01,3.296e+00
8.744e-01,3.804e+00
8.765e-01,4.399e+00
8.786e-01,5.097e+00
8.807e-01,5.917e+00
8.828e-01,6.887e+00
8.850e-01,8.037e+00
8.871e-01,9.408e+00
8.892e-01,1.105e+01
8.913e-01,1.303e+01
8.934e-01,1.544e+01
8.955e-01,1.841e+01
8.976e-01,2.209e+01
8.997e-01,2.675e+01
9.018e-01,3.279e+01
9.040e-01,4.087e+01
9.061e-01,5.234e+01
9.082e-01,7.064e+01
9.103e-01,1.146e+02
9.124e-01,0.000e+00
9.145e-01,0.000e+00
9.166e-01,0.000e+00
9.187e-01,0.000e+00
9.208e-01,0.000e+00
9.230e-01,0.000e+00
9.251e-01,0.000e+00
9.272e-01,0.000e+00
9.293e-01,0.000e+00
9.314e-01,0.000e+00
9.335e-01,0.000e+00
9.356e-01,0.000e+00
9.377e-01,0.000e+00
9.398e-01,0.000e+00
9.420e-01,0.000e+00
9.441e-01,0.000e+00
9.462e-01,0.000e+00
9.483e-01,0.000e+00
9.504e-01,0.000e+00
9.525e-01,0.000e+00
9.546e-01,0.000e+00
9.567e-01,0.000e+00
9.588e-01,0.000e+00
9.609e-01,0.000e+00
9.631e-01,0.000e+00
9.652e-01,0.000e+00
9.673e-01,0.000e+00
9.694e-01,0.000e+00
9.715e-01,0.000e+00
9.736e-01,0.000e+00
9.757e-01,0.000e+00
9.778e-01,0.000e+00
9.799e-01,0.000e+00
9.821e-01,0.000e+00
9.842e-01,0.000e+00
9.863e-01,0.000e+00
9.884e-01,0.000e+00
9.905e-01,0.000e+00
9.926e-01,0.000e+00
9.947e-01,0.000e+00
9.968e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_029.csv <==
transmittance,probability_density
6.074e-01,8.646e-08
6.094e-01,9.781e-08
6.114e-01,1.106e-07
6.133e-01,1.251e-07
6.153e-01,1.415e-07
6.173e-01,1.599e-07
6.192e-01,1.807e-07
6.212e-01,2.042e-07
6.232e-01,2.308e-07
6.251e-01,2.607e-07
6.271e-01,2.944e-07
6.291e-01,3.325e-07
6.311e-01,3.754e-07
6.330e-01,4.238e-07
6.350e-01,4.783e-07
6.370e-01,5.398e-07
6.389e-01,6.091e-07
6.409e-01,6.872e-07
6.429e-01,7.752e-07
6.448e-01,8.743e-07
6.468e-01,9.860e-07
6.488e-01,1.112e-06
6.507e-01,1.253e-06
6.527e-01,1.413e-06
6.547e-01,1.592e-06
6.566e-01,1.795e-06
6.586e-01,2.022e-06
6.606e-01,2.278e-06
6.625e-01,2.566e-06
6.645e-01,2.891e-06
6.665e-01,3.256e-06
6.684e-01,3.666e-06
6.704e-01,4.128e-06
6.724e-01,4.648e-06
6.743e-01,5.233e-06
6.763e-01,5.890e-06
6.783e-01,6.630e-06
6.802e-01,7.461e-06
6.822e-01,8.396e-06
6.842e-01,9.447e-06
6.861e-01,1.063e-05
6.881e-01,1.196e-05
6.901e-01,1.345e-05
6.921e-01,1.513e-05
6.940e-01,1.702e-05
6.960e-01,1.914e-05
6.980e-01,2.152e-05
6.999e-01,2.420e-05
7.019e-01,2.721e-05
7.039e-01,3.060e-05
7.058e-01,3.440e-05
7.078e-01,3.867e-05
7.098e-01,4.347e-05
7.117e-01,4.887e-05
7.137e-01,5.493e-05
7.157e-01,6.174e-05
7.176e-01,6.939e-05
7.196e-01,7.798e-05
7.216e-01,8.764e-05
7.235e-01,9.849e-05
7.255e-01,1.107e-04
7.275e-01,1.244e-04
7.294e-01,1.398e-04
7.314e-01,1.571e-04
7.334e-01,1.765e-04
7.353e-01,1.983e-04
7.373e-01,2.228e-04
7.393e-01,2.504e-04
7.412e-01,2.814e-04
7.432e-01,3.162e-04
7.452e-01,3.553e-04
7.471e-01,3.992e-04
7.491e-01,4.486e-04
7.511e-01,5.041e-04
7.531e-01,5.665e-04
7.550e-01,6.366e-04
7.570e-01,7.155e-04
7.590e-01,8.041e-04
7.609e-01,9.038e-04
7.629e-01,1.016e-03
7.649e-01,1.142e-03
7.668e-01,1.284e-03
7.688e-01,1.443e-03
7.708e-01,1.622e-03
7.727e-01,1.824e-03
7.747e-01,2.051e-03
7.767e-01,2.306e-03
7.786e-01,2.594e-03
7.806e-01,2.917e-03
7.826e-01,3.281e-03
7.845e-01,3.691e-03
7.865e-01,4.153e-03
7.885e-01,4.673e-03
7.904e-01,5.259e-03
7.924e-01,5.919e-03
7.944e-01,6.663e-03
7.963e-01,7.502e-03
7.983e-01,8.447e-03
8.003e-01,9.513e-03
8.022e-01,1.072e-02
8.042e-01,1.207e-02
8.062e-01,1.360e-02
8.081e-01,1.533e-02
8.101e-01,1.728e-02
8.121e-01,1.949e-02
8.140e-01,2.198e-02
8.160e-01,2.479e-02
8.180e-01,2.797e-02
8.200e-01,3.157e-02
8.219e-01,3.564e-02
8.239e-01,4.025e-02
8.259e-01,4.547e-02
8.278e-01,5.137e-02
8.298e-01,5.807e-02
8.318e-01,6.566e-02
8.337e-01,7.427e-02
8.357e-01,8.403e-02
8.377e-01,9.512e-02
8.396e-01,1.077e-01
8.416e-01,1.220e-01
8.436e-01,1.383e-01
8.455e-01,1.568e-01
8.475e-01,1.779e-01
8.495e-01,2.020e-01
8.514e-01,2.294e-01
8.534e-01,2.607e-01
8.554e-01,2.964e-01
8.573e-01,3.372e-01
8.593e-01,3.839e-01
8.613e-01,4.373e-01
8.632e-01,4.986e-01
8.652e-01,5.688e-01
8.672e-01,6.495e-01
8.691e-01,7.423e-01
8.711e-01,8.492e-01
8.731e-01,9.723e-01
8.750e-01,1.114e+00
8.770e-01,1.279e+00
8.790e-01,1.469e+00
8.810e-01,1.690e+00
8.829e-01,1.946e+00
8.849e-01,2.245e+00
8.869e-01,2.593e+00
8.888e-01,3.001e+00
8.908e-01,3.479e+00
8.928e-01,4.042e+00
8.947e-01,4.705e+00
8.967e-01,5.491e+00
8.987e-01,6.426e+00
9.006e-01,7.542e+00
9.026e-01,8.883e+00
9.046e-01,1.050e+01
9.065e-01,1.247e+01
9.085e-01,1.489e+01
9.105e-01,1.789e+01
9.124e-01,2.166e+01
9.144e-01,2.647e+01
9.164e-01,3.277e+01
9.183e-01,4.130e+01
9.203e-01,5.348e+01
9.223e-01,7.278e+01
9.242e-01,1.138e+02
9.262e-01,0.000e+00
9.282e-01,0.000e+00
9.301e-01,0.000e+00
9.321e-01,0.000e+00
9.341e-01,0.000e+00
9.360e-01,0.000e+00
9.380e-01,0.000e+00
9.400e-01,0.000e+00
9.420e-01,0.000e+00
9.439e-01,0.000e+00
9.459e-01,0.000e+00
9.479e-01,0.000e+00
9.498e-01,0.000e+00
9.518e-01,0.000e+00
9.538e-01,0.000e+00
9.557e-01,0.000e+00
9.577e-01,0.000e+00
9.597e-01,0.000e+00
9.616e-01,0.000e+00
9.636e-01,0.000e+00
9.656e-01,0.000e+00
9.675e-01,0.000e+00
9.695e-01,0.000e+00
9.715e-01,0.000e+00
9.734e-01,0.000e+00
9.754e-01,0.000e+00
9.774e-01,0.000e+00
9.793e-01,0.000e+00
9.813e-01,0.000e+00
9.833e-01,0.000e+00
9.852e-01,0.000e+00
9.872e-01,0.000e+00
9.892e-01,0.000e+00
9.911e-01,0.000e+00
9.931e-01,0.000e+00
9.951e-01,0.000e+00
9.970e-01,0.000e+00
9.990e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_03.csv <==
transmittance,probability_density
6.348e-01,6.282e-08
6.367e-01,7.067e-08
6.385e-01,7.950e-08
6.403e-01,8.942e-08
6.421e-01,1.006e-07
6.440e-01,1.131e-07
6.458e-01,1.271e-07
6.476e-01,1.429e-07
6.495e-01,1.607e-07
6.513e-01,1.806e-07
6.531e-01,2.029e-07
6.550e-01,2.280e-07
6.568e-01,2.562e-07
6.586e-01,2.878e-07
6.605e-01,3.233e-07
6.623e-01,3.632e-07
6.641e-01,4.079e-07
6.659e-01,4.581e-07
6.678e-01,5.144e-07
6.696e-01,5.775e-07
6.714e-01,6.484e-07
6.733e-01,7.279e-07
6.751e-01,8.171e-07
6.769e-01,9.171e-07
6.788e-01,1.029e-06
6.806e-01,1.155e-06
6.824e-01,1.296e-06
6.842e-01,1.454e-06
6.861e-01,1.632e-06
6.879e-01,1.831e-06
6.897e-01,2.054e-06
6.916e-01,2.304e-06
6.934e-01,2.584e-06
6.952e-01,2.898e-06
6.971e-01,3.251e-06
6.989e-01,3.646e-06
7.007e-01,4.088e-06
7.026e-01,4.584e-06
7.044e-01,5.141e-06
7.062e-01,5.764e-06
7.080e-01,6.463e-06
7.099e-01,7.246e-06
7.117e-01,8.124e-06
7.135e-01,9.107e-06
7.154e-01,1.021e-05
7.172e-01,1.145e-05
7.190e-01,1.283e-05
7.209e-01,1.438e-05
7.227e-01,1.612e-05
7.245e-01,1.807e-05
7.263e-01,2.026e-05
7.282e-01,2.270e-05
7.300e-01,2.545e-05
7.318e-01,2.852e-05
7.337e-01,3.197e-05
7.355e-01,3.584e-05
7.373e-01,4.017e-05
7.392e-01,4.502e-05
7.410e-01,5.046e-05
7.428e-01,5.656e-05
7.447e-01,6.340e-05
7.465e-01,7.107e-05
7.483e-01,7.966e-05
7.501e-01,8.930e-05
7.520e-01,1.001e-04
7.538e-01,1.122e-04
7.556e-01,1.258e-04
7.575e-01,1.410e-04
7.593e-01,1.581e-04
7.611e-01,1.773e-04
7.630e-01,1.988e-04
7.648e-01,2.229e-04
7.666e-01,2.500e-04
7.684e-01,2.803e-04
7.703e-01,3.144e-04
7.721e-01,3.526e-04
7.739e-01,3.956e-04
7.758e-01,4.437e-04
7.776e-01,4.978e-04
7.794e-01,5.585e-04
7.813e-01,6.267e-04
7.831e-01,7.033e-04
7.849e-01,7.893e-04
7.868e-01,8.859e-04
7.886e-01,9.944e-04
7.904e-01,1.116e-03
7.922e-01,1.253e-03
7.941e-01,1.408e-03
7.959e-01,1.581e-03
7.977e-01,1.776e-03
7.996e-01,1.995e-03
8.014e-01,2.241e-03
8.032e-01,2.519e-03
8.051e-01,2.831e-03
8.069e-01,3.182e-03
8.087e-01,3.578e-03
8.105e-01,4.023e-03
8.124e-01,4.525e-03
8.142e-01,5.091e-03
8.160e-01,5.728e-03
8.179e-01,6.446e-03
8.197e-01,7.257e-03
8.215e-01,8.171e-03
8.234e-01,9.202e-03
8.252e-01,1.037e-02
8.270e-01,1.168e-02
8.289e-01,1.316e-02
8.307e-01,1.484e-02
8.325e-01,1.674e-02
8.343e-01,1.888e-02
8.362e-01,2.131e-02
8.380e-01,2.405e-02
8.398e-01,2.716e-02
8.417e-01,3.068e-02
8.435e-01,3.466e-02
8.453e-01,3.918e-02
8.472e-01,4.431e-02
8.490e-01,5.013e-02
8.508e-01,5.674e-02
8.526e-01,6.424e-02
8.545e-01,7.277e-02
8.563e-01,8.248e-02
8.581e-01,9.352e-02
8.600e-01,1.061e-01
8.618e-01,1.204e-01
8.636e-01,1.368e-01
8.655e-01,1.555e-01
8.673e-01,1.768e-01
8.691e-01,2.012e-01
8.710e-01,2.290e-01
8.728e-01,2.610e-01
8.746e-01,2.976e-01
8.764e-01,3.396e-01
8.783e-01,3.879e-01
8.801e-01,4.434e-01
8.819e-01,5.073e-01
8.838e-01,5.810e-01
8.856e-01,6.660e-01
8.874e-01,7.643e-01
8.893e-01,8.781e-01
8.911e-01,1.010e+00
8.929e-01,1.163e+00
8.947e-01,1.342e+00
8.966e-01,1.550e+00
8.984e-01,1.793e+00
9.002e-01,2.077e+00
9.021e-01,2.411e+00
9.039e-01,2.805e+00
9.057e-01,3.269e+00
9.076e-01,3.819e+00
9.094e-01,4.473e+00
9.112e-01,5.253e+00
9.131e-01,6.189e+00
9.149e-01,7.317e+00
9.167e-01,8.684e+00
9.185e-01,1.035e+01
9.204e-01,1.241e+01
9.222e-01,1.495e+01
9.240e-01,1.816e+01
9.259e-01,2.224e+01
9.277e-01,2.755e+01
9.295e-01,3.463e+01
9.314e-01,4.442e+01
9.332e-01,5.882e+01
9.350e-01,8.256e+01
9.368e-01,1.373e+02
9.387e-01,0.000e+00
9.405e-01,0.000e+00
9.423e-01,0.000e+00
9.442e-01,0.000e+00
9.460e-01,0.000e+00
9.478e-01,0.000e+00
9.497e-01,0.000e+00
9.515e-01,0.000e+00
9.533e-01,0.000e+00
9.552e-01,0.000e+00
9.570e-01,0.000e+00
9.588e-01,0.000e+00
9.606e-01,0.000e+00
9.625e-01,0.000e+00
9.643e-01,0.000e+00
9.661e-01,0.000e+00
9.680e-01,0.000e+00
9.698e-01,0.000e+00
9.716e-01,0.000e+00
9.735e-01,0.000e+00
9.753e-01,0.000e+00
9.771e-01,0.000e+00
9.789e-01,0.000e+00
9.808e-01,0.000e+00
9.826e-01,0.000e+00
9.844e-01,0.000e+00
9.863e-01,0.000e+00
9.881e-01,0.000e+00
9.899e-01,0.000e+00
9.918e-01,0.000e+00
9.936e-01,0.000e+00
9.954e-01,0.000e+00
9.973e-01,0.000e+00
9.991e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_031.csv <==
transmittance,probability_density
6.620e-01,4.770e-08
6.637e-01,5.338e-08
6.654e-01,5.973e-08
6.671e-01,6.684e-08
6.688e-01,7.479e-08
6.705e-01,8.367e-08
6.722e-01,9.360e-08
6.739e-01,1.047e-07
6.756e-01,1.171e-07
6.773e-01,1.310e-07
6.790e-01,1.465e-07
6.807e-01,1.639e-07
6.824e-01,1.832e-07
6.841e-01,2.049e-07
6.857e-01,2.291e-07
6.874e-01,2.562e-07
6.891e-01,2.864e-07
6.908e-01,3.202e-07
6.925e-01,3.580e-07
6.942e-01,4.002e-07
6.959e-01,4.474e-07
6.976e-01,5.001e-07
6.993e-01,5.590e-07
7.010e-01,6.248e-07
7.027e-01,6.983e-07
7.044e-01,7.804e-07
7.061e-01,8.722e-07
7.078e-01,9.747e-07
7.095e-01,1.089e-06
7.112e-01,1.217e-06
7.129e-01,1.360e-06
7.145e-01,1.520e-06
7.162e-01,1.699e-06
7.179e-01,1.898e-06
7.196e-01,2.121e-06
7.213e-01,2.370e-06
7.230e-01,2.648e-06
7.247e-01,2.959e-06
7.264e-01,3.306e-06
7.281e-01,3.694e-06
7.298e-01,4.127e-06
7.315e-01,4.612e-06
7.332e-01,5.153e-06
7.349e-01,5.757e-06
7.366e-01,6.433e-06
7.383e-01,7.188e-06
7.400e-01,8.032e-06
7.417e-01,8.975e-06
7.433e-01,1.003e-05
7.450e-01,1.121e-05
7.467e-01,1.252e-05
7.484e-01,1.400e-05
7.501e-01,1.564e-05
7.518e-01,1.748e-05
7.535e-01,1.954e-05
7.552e-01,2.183e-05
7.569e-01,2.441e-05
7.586e-01,2.728e-05
7.603e-01,3.049e-05
7.620e-01,3.409e-05
7.637e-01,3.811e-05
7.654e-01,4.260e-05
7.671e-01,4.763e-05
7.688e-01,5.326e-05
7.705e-01,5.955e-05
7.721e-01,6.659e-05
7.738e-01,7.448e-05
7.755e-01,8.330e-05
7.772e-01,9.317e-05
7.789e-01,1.042e-04
7.806e-01,1.166e-04
7.823e-01,1.304e-04
7.840e-01,1.460e-04
7.857e-01,1.633e-04
7.874e-01,1.828e-04
7.891e-01,2.046e-04
7.908e-01,2.290e-04
7.925e-01,2.564e-04
7.942e-01,2.870e-04
7.959e-01,3.214e-04
7.976e-01,3.600e-04
7.993e-01,4.032e-04
8.009e-01,4.516e-04
8.026e-01,5.060e-04
8.043e-01,5.670e-04
8.060e-01,6.354e-04
8.077e-01,7.122e-04
8.094e-01,7.984e-04
8.111e-01,8.953e-04
8.128e-01,1.004e-03
8.145e-01,1.126e-03
8.162e-01,1.263e-03
8.179e-01,1.418e-03
8.196e-01,1.591e-03
8.213e-01,1.786e-03
8.230e-01,2.005e-03
8.247e-01,2.251e-03
8.264e-01,2.529e-03
8.280e-01,2.841e-03
8.297e-01,3.193e-03
8.314e-01,3.589e-03
8.331e-01,4.035e-03
8.348e-01,4.538e-03
8.365e-01,5.105e-03
8.382e-01,5.744e-03
8.399e-01,6.466e-03
8.416e-01,7.280e-03
8.433e-01,8.199e-03
8.450e-01,9.237e-03
8.467e-01,1.041e-02
8.484e-01,1.174e-02
8.501e-01,1.323e-02
8.518e-01,1.493e-02
8.535e-01,1.685e-02
8.552e-01,1.903e-02
8.568e-01,2.149e-02
8.585e-01,2.428e-02
8.602e-01,2.745e-02
8.619e-01,3.104e-02
8.636e-01,3.512e-02
8.653e-01,3.976e-02
8.670e-01,4.503e-02
8.687e-01,5.103e-02
8.704e-01,5.785e-02
8.721e-01,6.563e-02
8.738e-01,7.449e-02
8.755e-01,8.460e-02
8.772e-01,9.614e-02
8.789e-01,1.093e-01
8.806e-01,1.244e-01
8.823e-01,1.417e-01
8.840e-01,1.614e-01
8.856e-01,1.841e-01
8.873e-01,2.101e-01
8.890e-01,2.401e-01
8.907e-01,2.745e-01
8.924e-01,3.141e-01
8.941e-01,3.598e-01
8.958e-01,4.125e-01
8.975e-01,4.735e-01
8.992e-01,5.441e-01
9.009e-01,6.260e-01
9.026e-01,7.211e-01
9.043e-01,8.318e-01
9.060e-01,9.608e-01
9.077e-01,1.111e+00
9.094e-01,1.288e+00
9.111e-01,1.495e+00
9.128e-01,1.738e+00
9.144e-01,2.025e+00
9.161e-01,2.364e+00
9.178e-01,2.766e+00
9.195e-01,3.245e+00
9.212e-01,3.817e+00
9.229e-01,4.503e+00
9.246e-01,5.331e+00
9.263e-01,6.333e+00
9.280e-01,7.555e+00
9.297e-01,9.054e+00
9.314e-01,1.091e+01
9.331e-01,1.323e+01
9.348e-01,1.615e+01
9.365e-01,1.990e+01
9.382e-01,2.479e+01
9.399e-01,3.131e+01
9.416e-01,4.029e+01
9.432e-01,5.329e+01
9.449e-01,7.372e+01
9.466e-01,1.121e+02
9.483e-01,3.062e+02
9.500e-01,0.000e+00
9.517e-01,0.000e+00
9.534e-01,0.000e+00
9.551e-01,0.000e+00
9.568e-01,0.000e+00
9.585e-01,0.000e+00
9.602e-01,0.000e+00
9.619e-01,0.000e+00
9.636e-01,0.000e+00
9.653e-01,0.000e+00
9.670e-01,0.000e+00
9.687e-01,0.000e+00
9.704e-01,0.000e+00
9.720e-01,0.000e+00
9.737e-01,0.000e+00
9.754e-01,0.000e+00
9.771e-01,0.000e+00
9.788e-01,0.000e+00
9.805e-01,0.000e+00
9.822e-01,0.000e+00
9.839e-01,0.000e+00
9.856e-01,0.000e+00
9.873e-01,0.000e+00
9.890e-01,0.000e+00
9.907e-01,0.000e+00
9.924e-01,0.000e+00
9.941e-01,0.000e+00
9.958e-01,0.000e+00
9.975e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_032.csv <==
transmittance,probability_density
6.879e-01,3.536e-08
6.894e-01,3.939e-08
6.910e-01,4.387e-08
6.926e-01,4.887e-08
6.941e-01,5.444e-08
6.957e-01,6.063e-08
6.973e-01,6.753e-08
6.988e-01,7.522e-08
7.004e-01,8.377e-08
7.020e-01,9.330e-08
7.035e-01,1.039e-07
7.051e-01,1.157e-07
7.066e-01,1.289e-07
7.082e-01,1.435e-07
7.098e-01,1.598e-07
7.113e-01,1.780e-07
7.129e-01,1.982e-07
7.145e-01,2.207e-07
7.160e-01,2.457e-07
7.176e-01,2.737e-07
7.192e-01,3.047e-07
7.207e-01,3.393e-07
7.223e-01,3.778e-07
7.239e-01,4.207e-07
7.254e-01,4.685e-07
7.270e-01,5.217e-07
7.286e-01,5.810e-07
7.301e-01,6.469e-07
7.317e-01,7.204e-07
7.332e-01,8.022e-07
7.348e-01,8.934e-07
7.364e-01,9.949e-07
7.379e-01,1.108e-06
7.395e-01,1.234e-06
7.411e-01,1.374e-06
7.426e-01,1.530e-06
7.442e-01,1.704e-06
7.458e-01,1.898e-06
7.473e-01,2.114e-06
7.489e-01,2.355e-06
7.505e-01,2.623e-06
7.520e-01,2.922e-06
7.536e-01,3.255e-06
7.551e-01,3.626e-06
7.567e-01,4.040e-06
7.583e-01,4.501e-06
7.598e-01,5.014e-06
7.614e-01,5.587e-06
7.630e-01,6.226e-06
7.645e-01,6.937e-06
7.661e-01,7.731e-06
7.677e-01,8.616e-06
7.692e-01,9.603e-06
7.708e-01,1.070e-05
7.724e-01,1.193e-05
7.739e-01,1.330e-05
7.755e-01,1.483e-05
7.771e-01,1.653e-05
7.786e-01,1.843e-05
7.802e-01,2.056e-05
7.817e-01,2.292e-05
7.833e-01,2.557e-05
7.849e-01,2.852e-05
7.864e-01,3.181e-05
7.880e-01,3.549e-05
7.896e-01,3.960e-05
7.911e-01,4.419e-05
7.927e-01,4.931e-05
7.943e-01,5.504e-05
7.958e-01,6.144e-05
7.974e-01,6.859e-05
7.990e-01,7.658e-05
8.005e-01,8.551e-05
8.021e-01,9.550e-05
8.036e-01,1.067e-04
8.052e-01,1.192e-04
8.068e-01,1.331e-04
8.083e-01,1.488e-04
8.099e-01,1.662e-04
8.115e-01,1.858e-04
8.130e-01,2.077e-04
8.146e-01,2.323e-04
8.162e-01,2.598e-04
8.177e-01,2.905e-04
8.193e-01,3.250e-04
8.209e-01,3.637e-04
8.224e-01,4.070e-04
8.240e-01,4.555e-04
8.256e-01,5.100e-04
8.271e-01,5.711e-04
8.287e-01,6.396e-04
8.302e-01,7.165e-04
8.318e-01,8.029e-04
8.334e-01,8.998e-04
8.349e-01,1.009e-03
8.365e-01,1.131e-03
8.381e-01,1.269e-03
8.396e-01,1.423e-03
8.412e-01,1.597e-03
8.428e-01,1.792e-03
8.443e-01,2.012e-03
8.459e-01,2.260e-03
8.475e-01,2.539e-03
8.490e-01,2.853e-03
8.506e-01,3.207e-03
8.522e-01,3.606e-03
8.537e-01,4.056e-03
8.553e-01,4.564e-03
8.568e-01,5.137e-03
8.584e-01,5.784e-03
8.600e-01,6.515e-03
8.615e-01,7.341e-03
8.631e-01,8.275e-03
8.647e-01,9.332e-03
8.662e-01,1.053e-02
8.678e-01,1.188e-02
8.694e-01,1.342e-02
8.709e-01,1.516e-02
8.725e-01,1.713e-02
8.741e-01,1.937e-02
8.756e-01,2.191e-02
8.772e-01,2.480e-02
8.787e-01,2.809e-02
8.803e-01,3.182e-02
8.819e-01,3.608e-02
8.834e-01,4.093e-02
8.850e-01,4.646e-02
8.866e-01,5.277e-02
8.881e-01,5.998e-02
8.897e-01,6.821e-02
8.913e-01,7.764e-02
8.928e-01,8.843e-02
8.944e-01,1.008e-01
8.960e-01,1.150e-01
8.975e-01,1.313e-01
8.991e-01,1.500e-01
9.007e-01,1.716e-01
9.022e-01,1.964e-01
9.038e-01,2.251e-01
9.053e-01,2.582e-01
9.069e-01,2.965e-01
9.085e-01,3.409e-01
9.100e-01,3.923e-01
9.116e-01,4.521e-01
9.132e-01,5.217e-01
9.147e-01,6.029e-01
9.163e-01,6.977e-01
9.179e-01,8.087e-01
9.194e-01,9.389e-01
9.210e-01,1.092e+00
9.226e-01,1.272e+00
9.241e-01,1.485e+00
9.257e-01,1.738e+00
9.272e-01,2.038e+00
9.288e-01,2.397e+00
9.304e-01,2.825e+00
9.319e-01,3.341e+00
9.335e-01,3.963e+00
9.351e-01,4.718e+00
9.366e-01,5.639e+00
9.382e-01,6.770e+00
9.398e-01,8.168e+00
9.413e-01,9.912e+00
9.429e-01,1.211e+01
9.445e-01,1.490e+01
9.460e-01,1.852e+01
9.476e-01,2.327e+01
9.492e-01,2.967e+01
9.507e-01,3.855e+01
9.523e-01,5.146e+01
9.538e-01,7.164e+01
9.554e-01,1.081e+02
9.570e-01,2.122e+02
9.585e-01,0.000e+00
9.601e-01,0.000e+00
9.617e-01,0.000e+00
9.632e-01,0.000e+00
9.648e-01,0.000e+00
9.664e-01,0.000e+00
9.679e-01,0.000e+00
9.695e-01,0.000e+00
9.711e-01,0.000e+00
9.726e-01,0.000e+00
9.742e-01,0.000e+00
9.757e-01,0.000e+00
9.773e-01,0.000e+00
9.789e-01,0.000e+00
9.804e-01,0.000e+00
9.820e-01,0.000e+00
9.836e-01,0.000e+00
9.851e-01,0.000e+00
9.867e-01,0.000e+00
9.883e-01,0.000e+00
9.898e-01,0.000e+00
9.914e-01,0.000e+00
9.930e-01,0.000e+00
9.945e-01,0.000e+00
9.961e-01,0.000e+00
9.977e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_033.csv <==
transmittance,probability_density
7.128e-01,2.657e-08
7.143e-01,2.947e-08
7.157e-01,3.269e-08
7.171e-01,3.626e-08
7.186e-01,4.023e-08
7.200e-01,4.462e-08
7.214e-01,4.950e-08
7.229e-01,5.491e-08
7.243e-01,6.091e-08
7.258e-01,6.756e-08
7.272e-01,7.495e-08
7.286e-01,8.314e-08
7.301e-01,9.224e-08
7.315e-01,1.023e-07
7.330e-01,1.135e-07
7.344e-01,1.259e-07
7.358e-01,1.397e-07
7.373e-01,1.550e-07
7.387e-01,1.720e-07
7.402e-01,1.908e-07
7.416e-01,2.117e-07
7.430e-01,2.349e-07
7.445e-01,2.607e-07
7.459e-01,2.892e-07
7.474e-01,3.210e-07
7.488e-01,3.562e-07
7.502e-01,3.953e-07
7.517e-01,4.387e-07
7.531e-01,4.869e-07
7.546e-01,5.404e-07
7.560e-01,5.998e-07
7.574e-01,6.658e-07
7.589e-01,7.391e-07
7.603e-01,8.205e-07
7.618e-01,9.109e-07
7.632e-01,1.011e-06
7.646e-01,1.123e-06
7.661e-01,1.247e-06
7.675e-01,1.384e-06
7.690e-01,1.537e-06
7.704e-01,1.707e-06
7.718e-01,1.896e-06
7.733e-01,2.106e-06
7.747e-01,2.340e-06
7.762e-01,2.599e-06
7.776e-01,2.888e-06
7.790e-01,3.209e-06
7.805e-01,3.565e-06
7.819e-01,3.962e-06
7.833e-01,4.403e-06
7.848e-01,4.894e-06
7.862e-01,5.440e-06
7.877e-01,6.047e-06
7.891e-01,6.723e-06
7.905e-01,7.475e-06
7.920e-01,8.312e-06
7.934e-01,9.244e-06
7.949e-01,1.028e-05
7.963e-01,1.144e-05
7.977e-01,1.272e-05
7.992e-01,1.415e-05
8.006e-01,1.575e-05
8.021e-01,1.753e-05
8.035e-01,1.951e-05
8.049e-01,2.172e-05
8.064e-01,2.418e-05
8.078e-01,2.692e-05
8.093e-01,2.998e-05
8.107e-01,3.339e-05
8.121e-01,3.719e-05
8.136e-01,4.143e-05
8.150e-01,4.616e-05
8.165e-01,5.145e-05
8.179e-01,5.734e-05
8.193e-01,6.392e-05
8.208e-01,7.127e-05
8.222e-01,7.948e-05
8.237e-01,8.864e-05
8.251e-01,9.889e-05
8.265e-01,1.103e-04
8.280e-01,1.231e-04
8.294e-01,1.374e-04
8.309e-01,1.534e-04
8.323e-01,1.713e-04
8.337e-01,1.913e-04
8.352e-01,2.137e-04
8.366e-01,2.388e-04
8.381e-01,2.669e-04
8.395e-01,2.983e-04
8.409e-01,3.336e-04
8.424e-01,3.730e-04
8.438e-01,4.173e-04
8.452e-01,4.669e-04
8.467e-01,5.226e-04
8.481e-01,5.850e-04
8.496e-01,6.551e-04
8.510e-01,7.337e-04
8.524e-01,8.221e-04
8.539e-01,9.213e-04
8.553e-01,1.033e-03
8.568e-01,1.158e-03
8.582e-01,1.299e-03
8.596e-01,1.458e-03
8.611e-01,1.636e-03
8.625e-01,1.837e-03
8.640e-01,2.064e-03
8.654e-01,2.319e-03
8.668e-01,2.607e-03
8.683e-01,2.931e-03
8.697e-01,3.297e-03
8.712e-01,3.710e-03
8.726e-01,4.177e-03
8.740e-01,4.704e-03
8.755e-01,5.300e-03
8.769e-01,5.975e-03
8.784e-01,6.738e-03
8.798e-01,7.602e-03
8.812e-01,8.581e-03
8.827e-01,9.691e-03
8.841e-01,1.095e-02
8.856e-01,1.238e-02
8.870e-01,1.400e-02
8.884e-01,1.585e-02
8.899e-01,1.794e-02
8.913e-01,2.033e-02
8.928e-01,2.305e-02
8.942e-01,2.615e-02
8.956e-01,2.968e-02
8.971e-01,3.371e-02
8.985e-01,3.832e-02
9.000e-01,4.359e-02
9.014e-01,4.962e-02
9.028e-01,5.653e-02
9.043e-01,6.446e-02
9.057e-01,7.355e-02
9.071e-01,8.400e-02
9.086e-01,9.603e-02
9.100e-01,1.099e-01
9.115e-01,1.258e-01
9.129e-01,1.443e-01
9.143e-01,1.656e-01
9.158e-01,1.902e-01
9.172e-01,2.188e-01
9.187e-01,2.519e-01
9.201e-01,2.905e-01
9.215e-01,3.354e-01
9.230e-01,3.878e-01
9.244e-01,4.491e-01
9.259e-01,5.208e-01
9.273e-01,6.049e-01
9.287e-01,7.039e-01
9.302e-01,8.206e-01
9.316e-01,9.585e-01
9.331e-01,1.122e+00
9.345e-01,1.316e+00
9.359e-01,1.548e+00
9.374e-01,1.825e+00
9.388e-01,2.157e+00
9.403e-01,2.558e+00
9.417e-01,3.043e+00
9.431e-01,3.633e+00
9.446e-01,4.355e+00
9.460e-01,5.244e+00
9.475e-01,6.345e+00
9.489e-01,7.719e+00
9.503e-01,9.452e+00
9.518e-01,1.166e+01
9.532e-01,1.450e+01
9.547e-01,1.823e+01
9.561e-01,2.320e+01
9.575e-01,3.000e+01
9.590e-01,3.963e+01
9.604e-01,5.392e+01
9.619e-01,7.686e+01
9.633e-01,1.197e+02
9.647e-01,2.486e+02
9.662e-01,0.000e+00
9.676e-01,0.000e+00
9.690e-01,0.000e+00
9.705e-01,0.000e+00
9.719e-01,0.000e+00
9.734e-01,0.000e+00
9.748e-01,0.000e+00
9.762e-01,0.000e+00
9.777e-01,0.000e+00
9.791e-01,0.000e+00
9.806e-01,0.000e+00
9.820e-01,0.000e+00
9.834e-01,0.000e+00
9.849e-01,0.000e+00
9.863e-01,0.000e+00
9.878e-01,0.000e+00
9.892e-01,0.000e+00
9.906e-01,0.000e+00
9.921e-01,0.000e+00
9.935e-01,0.000e+00
9.950e-01,0.000e+00
9.964e-01,0.000e+00
9.978e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_034.csv <==
transmittance,probability_density
7.373e-01,2.113e-08
7.386e-01,2.334e-08
7.399e-01,2.578e-08
7.412e-01,2.848e-08
7.426e-01,3.147e-08
7.439e-01,3.477e-08
7.452e-01,3.842e-08
7.465e-01,4.245e-08
7.478e-01,4.690e-08
7.491e-01,5.183e-08
7.505e-01,5.728e-08
7.518e-01,6.330e-08
7.531e-01,6.995e-08
7.544e-01,7.731e-08
7.557e-01,8.545e-08
7.570e-01,9.445e-08
7.584e-01,1.044e-07
7.597e-01,1.154e-07
7.610e-01,1.276e-07
7.623e-01,1.410e-07
7.636e-01,1.559e-07
7.649e-01,1.724e-07
7.663e-01,1.907e-07
7.676e-01,2.108e-07
7.689e-01,2.331e-07
7.702e-01,2.578e-07
7.715e-01,2.852e-07
7.728e-01,3.154e-07
7.742e-01,3.489e-07
7.755e-01,3.860e-07
7.768e-01,4.270e-07
7.781e-01,4.725e-07
7.794e-01,5.228e-07
7.807e-01,5.785e-07
7.821e-01,6.403e-07
7.834e-01,7.086e-07
7.847e-01,7.843e-07
7.860e-01,8.682e-07
7.873e-01,9.612e-07
7.887e-01,1.064e-06
7.900e-01,1.178e-06
7.913e-01,1.305e-06
7.926e-01,1.445e-06
7.939e-01,1.601e-06
7.952e-01,1.773e-06
7.966e-01,1.964e-06
7.979e-01,2.176e-06
7.992e-01,2.411e-06
8.005e-01,2.672e-06
8.018e-01,2.961e-06
8.031e-01,3.282e-06
8.045e-01,3.639e-06
8.058e-01,4.034e-06
8.071e-01,4.473e-06
8.084e-01,4.961e-06
8.097e-01,5.502e-06
8.110e-01,6.103e-06
8.124e-01,6.771e-06
8.137e-01,7.512e-06
8.150e-01,8.336e-06
8.163e-01,9.252e-06
8.176e-01,1.027e-05
8.189e-01,1.140e-05
8.203e-01,1.266e-05
8.216e-01,1.406e-05
8.229e-01,1.562e-05
8.242e-01,1.735e-05
8.255e-01,1.927e-05
8.268e-01,2.142e-05
8.282e-01,2.381e-05
8.295e-01,2.646e-05
8.308e-01,2.942e-05
8.321e-01,3.272e-05
8.334e-01,3.639e-05
8.347e-01,4.048e-05
8.361e-01,4.504e-05
8.374e-01,5.013e-05
8.387e-01,5.580e-05
8.400e-01,6.212e-05
8.413e-01,6.918e-05
8.426e-01,7.705e-05
8.440e-01,8.584e-05
8.453e-01,9.565e-05
8.466e-01,1.066e-04
8.479e-01,1.188e-04
8.492e-01,1.325e-04
8.505e-01,1.478e-04
8.519e-01,1.649e-04
8.532e-01,1.840e-04
8.545e-01,2.054e-04
8.558e-01,2.293e-04
8.571e-01,2.561e-04
8.584e-01,2.861e-04
8.598e-01,3.197e-04
8.611e-01,3.573e-04
8.624e-01,3.995e-04
8.637e-01,4.468e-04
8.650e-01,4.998e-04
8.663e-01,5.593e-04
8.677e-01,6.261e-04
8.690e-01,7.012e-04
8.703e-01,7.854e-04
8.716e-01,8.801e-04
8.729e-01,9.866e-04
8.742e-01,1.106e-03
8.756e-01,1.241e-03
8.769e-01,1.393e-03
8.782e-01,1.564e-03
8.795e-01,1.756e-03
8.808e-01,1.973e-03
8.821e-01,2.218e-03
8.835e-01,2.494e-03
8.848e-01,2.806e-03
8.861e-01,3.158e-03
8.874e-01,3.555e-03
8.887e-01,4.005e-03
8.900e-01,4.514e-03
8.914e-01,5.091e-03
8.927e-01,5.743e-03
8.940e-01,6.483e-03
8.953e-01,7.323e-03
8.966e-01,8.275e-03
8.979e-01,9.356e-03
8.993e-01,1.059e-02
9.006e-01,1.198e-02
9.019e-01,1.357e-02
9.032e-01,1.539e-02
9.045e-01,1.745e-02
9.058e-01,1.981e-02
9.072e-01,2.250e-02
9.085e-01,2.557e-02
9.098e-01,2.909e-02
9.111e-01,3.312e-02
9.124e-01,3.773e-02
9.137e-01,4.303e-02
9.151e-01,4.910e-02
9.164e-01,5.609e-02
9.177e-01,6.413e-02
9.190e-01,7.339e-02
9.203e-01,8.408e-02
9.216e-01,9.642e-02
9.230e-01,1.107e-01
9.243e-01,1.272e-01
9.256e-01,1.464e-01
9.269e-01,1.687e-01
9.282e-01,1.946e-01
9.296e-01,2.248e-01
9.309e-01,2.600e-01
9.322e-01,3.013e-01
9.335e-01,3.496e-01
9.348e-01,4.063e-01
9.361e-01,4.730e-01
9.375e-01,5.518e-01
9.388e-01,6.448e-01
9.401e-01,7.552e-01
9.414e-01,8.864e-01
9.427e-01,1.043e+00
9.440e-01,1.230e+00
9.454e-01,1.454e+00
9.467e-01,1.725e+00
9.480e-01,2.052e+00
9.493e-01,2.450e+00
9.506e-01,2.936e+00
9.519e-01,3.532e+00
9.533e-01,4.269e+00
9.546e-01,5.185e+00
9.559e-01,6.334e+00
9.572e-01,7.787e+00
9.585e-01,9.643e+00
9.598e-01,1.204e+01
9.612e-01,1.519e+01
9.625e-01,1.939e+01
9.638e-01,2.513e+01
9.651e-01,3.318e+01
9.664e-01,4.496e+01
9.677e-01,6.324e+01
9.691e-01,9.456e+01
9.704e-01,1.608e+02
9.717e-01,6.449e+02
9.730e-01,0.000e+00
9.743e-01,0.000e+00
9.756e-01,0.000e+00
9.770e-01,0.000e+00
9.783e-01,0.000e+00
9.796e-01,0.000e+00
9.809e-01,0.000e+00
9.822e-01,0.000e+00
9.835e-01,0.000e+00
9.849e-01,0.000e+00
9.862e-01,0.000e+00
9.875e-01,0.000e+00
9.888e-01,0.000e+00
9.901e-01,0.000e+00
9.914e-01,0.000e+00
9.928e-01,0.000e+00
9.941e-01,0.000e+00
9.954e-01,0.000e+00
9.967e-01,0.000e+00
9.980e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_035.csv <==
transmittance,probability_density
7.590e-01,1.495e-08
7.602e-01,1.646e-08
7.614e-01,1.813e-08
7.626e-01,1.996e-08
7.638e-01,2.199e-08
7.650e-01,2.422e-08
7.662e-01,2.668e-08
7.674e-01,2.939e-08
7.686e-01,3.237e-08
7.698e-01,3.567e-08
7.710e-01,3.930e-08
7.723e-01,4.330e-08
7.735e-01,4.771e-08
7.747e-01,5.258e-08
7.759e-01,5.795e-08
7.771e-01,6.386e-08
7.783e-01,7.039e-08
7.795e-01,7.760e-08
7.807e-01,8.554e-08
7.819e-01,9.431e-08
7.831e-01,1.040e-07
7.843e-01,1.147e-07
7.855e-01,1.264e-07
7.868e-01,1.395e-07
7.880e-01,1.538e-07
7.892e-01,1.697e-07
7.904e-01,1.872e-07
7.916e-01,2.065e-07
7.928e-01,2.278e-07
7.940e-01,2.514e-07
7.952e-01,2.774e-07
7.964e-01,3.062e-07
7.976e-01,3.380e-07
7.988e-01,3.731e-07
8.000e-01,4.119e-07
8.013e-01,4.548e-07
8.025e-01,5.022e-07
8.037e-01,5.546e-07
8.049e-01,6.125e-07
8.061e-01,6.766e-07
8.073e-01,7.474e-07
8.085e-01,8.258e-07
8.097e-01,9.125e-07
8.109e-01,1.008e-06
8.121e-01,1.115e-06
8.133e-01,1.232e-06
8.145e-01,1.362e-06
8.158e-01,1.506e-06
8.170e-01,1.666e-06
8.182e-01,1.842e-06
8.194e-01,2.038e-06
8.206e-01,2.254e-06
8.218e-01,2.494e-06
8.230e-01,2.760e-06
8.242e-01,3.055e-06
8.254e-01,3.382e-06
8.266e-01,3.744e-06
8.278e-01,4.146e-06
8.290e-01,4.591e-06
8.303e-01,5.086e-06
8.315e-01,5.634e-06
8.327e-01,6.243e-06
8.339e-01,6.918e-06
8.351e-01,7.668e-06
8.363e-01,8.501e-06
8.375e-01,9.426e-06
8.387e-01,1.045e-05
8.399e-01,1.159e-05
8.411e-01,1.286e-05
8.423e-01,1.427e-05
8.435e-01,1.584e-05
8.447e-01,1.759e-05
8.460e-01,1.953e-05
8.472e-01,2.168e-05
8.484e-01,2.409e-05
8.496e-01,2.676e-05
8.508e-01,2.974e-05
8.520e-01,3.305e-05
8.532e-01,3.675e-05
8.544e-01,4.086e-05
8.556e-01,4.545e-05
8.568e-01,5.057e-05
8.580e-01,5.627e-05
8.592e-01,6.264e-05
8.605e-01,6.974e-05
8.617e-01,7.767e-05
8.629e-01,8.652e-05
8.641e-01,9.640e-05
8.653e-01,1.074e-04
8.665e-01,1.198e-04
8.677e-01,1.336e-04
8.689e-01,1.490e-04
8.701e-01,1.663e-04
8.713e-01,1.856e-04
8.725e-01,2.073e-04
8.737e-01,2.315e-04
8.750e-01,2.586e-04
8.762e-01,2.891e-04
8.774e-01,3.232e-04
8.786e-01,3.614e-04
8.798e-01,4.044e-04
8.810e-01,4.526e-04
8.822e-01,5.067e-04
8.834e-01,5.675e-04
8.846e-01,6.359e-04
8.858e-01,7.128e-04
8.870e-01,7.993e-04
8.882e-01,8.966e-04
8.895e-01,1.006e-03
8.907e-01,1.130e-03
8.919e-01,1.269e-03
8.931e-01,1.426e-03
8.943e-01,1.603e-03
8.955e-01,1.803e-03
8.967e-01,2.029e-03
8.979e-01,2.285e-03
8.991e-01,2.574e-03
9.003e-01,2.901e-03
9.015e-01,3.271e-03
9.027e-01,3.691e-03
9.039e-01,4.166e-03
9.052e-01,4.706e-03
9.064e-01,5.319e-03
9.076e-01,6.015e-03
9.088e-01,6.807e-03
9.100e-01,7.708e-03
9.112e-01,8.733e-03
9.124e-01,9.903e-03
9.136e-01,1.124e-02
9.148e-01,1.276e-02
9.160e-01,1.450e-02
9.172e-01,1.649e-02
9.184e-01,1.876e-02
9.197e-01,2.137e-02
9.209e-01,2.436e-02
9.221e-01,2.780e-02
9.233e-01,3.175e-02
9.245e-01,3.629e-02
9.257e-01,4.152e-02
9.269e-01,4.755e-02
9.281e-01,5.452e-02
9.293e-01,6.258e-02
9.305e-01,7.190e-02
9.317e-01,8.272e-02
9.329e-01,9.527e-02
9.342e-01,1.099e-01
9.354e-01,1.269e-01
9.366e-01,1.467e-01
9.378e-01,1.699e-01
9.390e-01,1.971e-01
9.402e-01,2.289e-01
9.414e-01,2.664e-01
9.426e-01,3.105e-01
9.438e-01,3.626e-01
9.450e-01,4.242e-01
9.462e-01,4.974e-01
9.474e-01,5.845e-01
9.487e-01,6.884e-01
9.499e-01,8.128e-01
9.511e-01,9.623e-01
9.523e-01,1.142e+00
9.535e-01,1.360e+00
9.547e-01,1.625e+00
9.559e-01,1.949e+00
9.571e-01,2.346e+00
9.583e-01,2.836e+00
9.595e-01,3.444e+00
9.607e-01,4.204e+00
9.619e-01,5.162e+00
9.632e-01,6.379e+00
9.644e-01,7.942e+00
9.656e-01,9.973e+00
9.668e-01,1.265e+01
9.680e-01,1.623e+01
9.692e-01,2.114e+01
9.704e-01,2.802e+01
9.716e-01,3.804e+01
9.728e-01,5.338e+01
9.740e-01,7.872e+01
9.752e-01,1.269e+02
9.764e-01,2.588e+02
9.776e-01,0.000e+00
9.789e-01,0.000e+00
9.801e-01,0.000e+00
9.813e-01,0.000e+00
9.825e-01,0.000e+00
9.837e-01,0.000e+00
9.849e-01,0.000e+00
9.861e-01,0.000e+00
9.873e-01,0.000e+00
9.885e-01,0.000e+00
9.897e-01,0.000e+00
9.909e-01,0.000e+00
9.921e-01,0.000e+00
9.934e-01,0.000e+00
9.946e-01,0.000e+00
9.958e-01,0.000e+00
9.970e-01,0.000e+00
9.982e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_036.csv <==
transmittance,probability_density
7.790e-01,1.022e-08
7.801e-01,1.123e-08
7.812e-01,1.233e-08
7.823e-01,1.354e-08
7.834e-01,1.488e-08
7.845e-01,1.634e-08
7.857e-01,1.795e-08
7.868e-01,1.973e-08
7.879e-01,2.167e-08
7.890e-01,2.382e-08
7.901e-01,2.617e-08
7.912e-01,2.877e-08
7.923e-01,3.162e-08
7.934e-01,3.476e-08
7.945e-01,3.821e-08
7.956e-01,4.201e-08
7.967e-01,4.619e-08
7.978e-01,5.080e-08
7.989e-01,5.586e-08
8.001e-01,6.144e-08
8.012e-01,6.759e-08
8.023e-01,7.435e-08
8.034e-01,8.180e-08
8.045e-01,9.001e-08
8.056e-01,9.905e-08
8.067e-01,1.090e-07
8.078e-01,1.200e-07
8.089e-01,1.321e-07
8.100e-01,1.454e-07
8.111e-01,1.601e-07
8.122e-01,1.763e-07
8.133e-01,1.941e-07
8.145e-01,2.138e-07
8.156e-01,2.356e-07
8.167e-01,2.595e-07
8.178e-01,2.859e-07
8.189e-01,3.151e-07
8.200e-01,3.473e-07
8.211e-01,3.828e-07
8.222e-01,4.220e-07
8.233e-01,4.653e-07
8.244e-01,5.131e-07
8.255e-01,5.659e-07
8.266e-01,6.242e-07
8.277e-01,6.886e-07
8.289e-01,7.597e-07
8.300e-01,8.384e-07
8.311e-01,9.253e-07
8.322e-01,1.021e-06
8.333e-01,1.128e-06
8.344e-01,1.245e-06
8.355e-01,1.375e-06
8.366e-01,1.519e-06
8.377e-01,1.678e-06
8.388e-01,1.854e-06
8.399e-01,2.049e-06
8.410e-01,2.265e-06
8.421e-01,2.503e-06
8.433e-01,2.768e-06
8.444e-01,3.061e-06
8.455e-01,3.386e-06
8.466e-01,3.746e-06
8.477e-01,4.145e-06
8.488e-01,4.587e-06
8.499e-01,5.078e-06
8.510e-01,5.622e-06
8.521e-01,6.226e-06
8.532e-01,6.896e-06
8.543e-01,7.640e-06
8.554e-01,8.466e-06
8.565e-01,9.383e-06
8.577e-01,1.040e-05
8.588e-01,1.153e-05
8.599e-01,1.279e-05
8.610e-01,1.419e-05
8.621e-01,1.575e-05
8.632e-01,1.748e-05
8.643e-01,1.940e-05
8.654e-01,2.154e-05
8.665e-01,2.393e-05
8.676e-01,2.659e-05
8.687e-01,2.954e-05
8.698e-01,3.284e-05
8.709e-01,3.651e-05
8.721e-01,4.061e-05
8.732e-01,4.518e-05
8.743e-01,5.028e-05
8.754e-01,5.596e-05
8.765e-01,6.231e-05
8.776e-01,6.941e-05
8.787e-01,7.733e-05
8.798e-01,8.618e-05
8.809e-01,9.608e-05
8.820e-01,1.072e-04
8.831e-01,1.195e-04
8.842e-01,1.334e-04
8.854e-01,1.489e-04
8.865e-01,1.663e-04
8.876e-01,1.858e-04
8.887e-01,2.076e-04
8.898e-01,2.321e-04
8.909e-01,2.596e-04
8.920e-01,2.904e-04
8.931e-01,3.251e-04
8.942e-01,3.640e-04
8.953e-01,4.078e-04
8.964e-01,4.570e-04
8.975e-01,5.123e-04
8.986e-01,5.746e-04
8.998e-01,6.448e-04
9.009e-01,7.239e-04
9.020e-01,8.131e-04
9.031e-01,9.137e-04
9.042e-01,1.027e-03
9.053e-01,1.155e-03
9.064e-01,1.300e-03
9.075e-01,1.464e-03
9.086e-01,1.650e-03
9.097e-01,1.859e-03
9.108e-01,2.097e-03
9.119e-01,2.367e-03
9.130e-01,2.673e-03
9.142e-01,3.020e-03
9.153e-01,3.414e-03
9.164e-01,3.863e-03
9.175e-01,4.373e-03
9.186e-01,4.954e-03
9.197e-01,5.616e-03
9.208e-01,6.371e-03
9.219e-01,7.233e-03
9.230e-01,8.218e-03
9.241e-01,9.344e-03
9.252e-01,1.063e-02
9.263e-01,1.211e-02
9.274e-01,1.380e-02
9.286e-01,1.575e-02
9.297e-01,1.798e-02
9.308e-01,2.056e-02
9.319e-01,2.352e-02
9.330e-01,2.693e-02
9.341e-01,3.088e-02
9.352e-01,3.544e-02
9.363e-01,4.072e-02
9.374e-01,4.684e-02
9.385e-01,5.395e-02
9.396e-01,6.221e-02
9.407e-01,7.184e-02
9.418e-01,8.306e-02
9.430e-01,9.617e-02
9.441e-01,1.115e-01
9.452e-01,1.295e-01
9.463e-01,1.507e-01
9.474e-01,1.756e-01
9.485e-01,2.050e-01
9.496e-01,2.397e-01
9.507e-01,2.809e-01
9.518e-01,3.299e-01
9.529e-01,3.883e-01
9.540e-01,4.580e-01
9.551e-01,5.416e-01
9.562e-01,6.422e-01
9.574e-01,7.637e-01
9.585e-01,9.108e-01
9.596e-01,1.090e+00
9.607e-01,1.308e+00
9.618e-01,1.577e+00
9.629e-01,1.909e+00
9.640e-01,2.320e+00
9.651e-01,2.834e+00
9.662e-01,3.482e+00
9.673e-01,4.303e+00
9.684e-01,5.353e+00
9.695e-01,6.712e+00
9.706e-01,8.491e+00
9.718e-01,1.085e+01
9.729e-01,1.404e+01
9.740e-01,1.843e+01
9.751e-01,2.464e+01
9.762e-01,3.373e+01
9.773e-01,4.767e+01
9.784e-01,7.057e+01
9.795e-01,1.129e+02
9.806e-01,2.141e+02
9.817e-01,0.000e+00
9.828e-01,0.000e+00
9.839e-01,0.000e+00
9.850e-01,0.000e+00
9.862e-01,0.000e+00
9.873e-01,0.000e+00
9.884e-01,0.000e+00
9.895e-01,0.000e+00
9.906e-01,0.000e+00
9.917e-01,0.000e+00
9.928e-01,0.000e+00
9.939e-01,0.000e+00
9.950e-01,0.000e+00
9.961e-01,0.000e+00
9.972e-01,0.000e+00
9.983e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_037.csv <==
transmittance,probability_density
7.975e-01,6.785e-09
7.985e-01,7.434e-09
7.995e-01,8.145e-09
8.006e-01,8.925e-09
8.016e-01,9.781e-09
8.026e-01,1.072e-08
8.036e-01,1.175e-08
8.046e-01,1.288e-08
8.056e-01,1.412e-08
8.066e-01,1.548e-08
8.077e-01,1.698e-08
8.087e-01,1.862e-08
8.097e-01,2.042e-08
8.107e-01,2.240e-08
8.117e-01,2.457e-08
8.127e-01,2.696e-08
8.137e-01,2.958e-08
8.148e-01,3.246e-08
8.158e-01,3.562e-08
8.168e-01,3.910e-08
8.178e-01,4.292e-08
8.188e-01,4.712e-08
8.198e-01,5.174e-08
8.209e-01,5.682e-08
8.219e-01,6.240e-08
8.229e-01,6.854e-08
8.239e-01,7.530e-08
8.249e-01,8.273e-08
8.259e-01,9.090e-08
8.269e-01,9.990e-08
8.280e-01,1.098e-07
8.290e-01,1.207e-07
8.300e-01,1.327e-07
8.310e-01,1.459e-07
8.320e-01,1.605e-07
8.330e-01,1.765e-07
8.340e-01,1.942e-07
8.351e-01,2.136e-07
8.361e-01,2.351e-07
8.371e-01,2.587e-07
8.381e-01,2.847e-07
8.391e-01,3.135e-07
8.401e-01,3.451e-07
8.412e-01,3.801e-07
8.422e-01,4.186e-07
8.432e-01,4.611e-07
8.442e-01,5.080e-07
8.452e-01,5.598e-07
8.462e-01,6.170e-07
8.472e-01,6.802e-07
8.483e-01,7.499e-07
8.493e-01,8.269e-07
8.503e-01,9.120e-07
8.513e-01,1.006e-06
8.523e-01,1.110e-06
8.533e-01,1.225e-06
8.543e-01,1.352e-06
8.554e-01,1.493e-06
8.564e-01,1.648e-06
8.574e-01,1.820e-06
8.584e-01,2.011e-06
8.594e-01,2.221e-06
8.604e-01,2.455e-06
8.615e-01,2.713e-06
8.625e-01,3.000e-06
8.635e-01,3.317e-06
8.645e-01,3.669e-06
8.655e-01,4.059e-06
8.665e-01,4.491e-06
8.675e-01,4.971e-06
8.686e-01,5.503e-06
8.696e-01,6.094e-06
8.706e-01,6.749e-06
8.716e-01,7.477e-06
8.726e-01,8.286e-06
8.736e-01,9.184e-06
8.746e-01,1.018e-05
8.757e-01,1.129e-05
8.767e-01,1.253e-05
8.777e-01,1.390e-05
8.787e-01,1.543e-05
8.797e-01,1.713e-05
8.807e-01,1.902e-05
8.818e-01,2.113e-05
8.828e-01,2.348e-05
8.838e-01,2.610e-05
8.848e-01,2.902e-05
8.858e-01,3.228e-05
8.868e-01,3.591e-05
8.878e-01,3.996e-05
8.889e-01,4.449e-05
8.899e-01,4.955e-05
8.909e-01,5.520e-05
8.919e-01,6.151e-05
8.929e-01,6.857e-05
8.939e-01,7.648e-05
8.949e-01,8.532e-05
8.960e-01,9.522e-05
8.970e-01,1.063e-04
8.980e-01,1.187e-04
8.990e-01,1.327e-04
9.000e-01,1.483e-04
9.010e-01,1.658e-04
9.021e-01,1.855e-04
9.031e-01,2.076e-04
9.041e-01,2.324e-04
9.051e-01,2.604e-04
9.061e-01,2.918e-04
9.071e-01,3.271e-04
9.081e-01,3.669e-04
9.092e-01,4.118e-04
9.102e-01,4.623e-04
9.112e-01,5.194e-04
9.122e-01,5.837e-04
9.132e-01,6.564e-04
9.142e-01,7.385e-04
9.152e-01,8.314e-04
9.163e-01,9.364e-04
9.173e-01,1.055e-03
9.183e-01,1.190e-03
9.193e-01,1.343e-03
9.203e-01,1.516e-03
9.213e-01,1.713e-03
9.224e-01,1.936e-03
9.234e-01,2.190e-03
9.244e-01,2.479e-03
9.254e-01,2.808e-03
9.264e-01,3.184e-03
9.274e-01,3.612e-03
9.284e-01,4.100e-03
9.295e-01,4.658e-03
9.305e-01,5.297e-03
9.315e-01,6.028e-03
9.325e-01,6.866e-03
9.335e-01,7.826e-03
9.345e-01,8.930e-03
9.355e-01,1.020e-02
9.366e-01,1.166e-02
9.376e-01,1.334e-02
9.386e-01,1.528e-02
9.396e-01,1.752e-02
9.406e-01,2.011e-02
9.416e-01,2.311e-02
9.427e-01,2.659e-02
9.437e-01,3.063e-02
9.447e-01,3.532e-02
9.457e-01,4.079e-02
9.467e-01,4.717e-02
9.477e-01,5.462e-02
9.487e-01,6.335e-02
9.498e-01,7.358e-02
9.508e-01,8.560e-02
9.518e-01,9.975e-02
9.528e-01,1.164e-01
9.538e-01,1.362e-01
9.548e-01,1.596e-01
9.558e-01,1.873e-01
9.569e-01,2.204e-01
9.579e-01,2.599e-01
9.589e-01,3.073e-01
9.599e-01,3.641e-01
9.609e-01,4.326e-01
9.619e-01,5.155e-01
9.630e-01,6.161e-01
9.640e-01,7.387e-01
9.650e-01,8.888e-01
9.660e-01,1.073e+00
9.670e-01,1.302e+00
9.680e-01,1.585e+00
9.690e-01,1.940e+00
9.701e-01,2.387e+00
9.711e-01,2.954e+00
9.721e-01,3.679e+00
9.731e-01,4.616e+00
9.741e-01,5.840e+00
9.751e-01,7.457e+00
9.761e-01,9.627e+00
9.772e-01,1.259e+01
9.782e-01,1.672e+01
9.792e-01,2.265e+01
9.802e-01,3.143e+01
9.812e-01,4.509e+01
9.822e-01,6.787e+01
9.833e-01,1.104e+02
9.843e-01,2.113e+02
9.853e-01,1.019e+03
9.863e-01,0.000e+00
9.873e-01,0.000e+00
9.883e-01,0.000e+00
9.893e-01,0.000e+00
9.904e-01,0.000e+00
9.914e-01,0.000e+00
9.924e-01,0.000e+00
9.934e-01,0.000e+00
9.944e-01,0.000e+00
9.954e-01,0.000e+00
9.964e-01,0.000e+00
9.975e-01,0.000e+00
9.985e-01,0.000e+00
9.995e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_038.csv <==
transmittance,probability_density
8.125e-01,3.588e-09
8.134e-01,3.926e-09
8.143e-01,4.296e-09
8.153e-01,4.702e-09
8.162e-01,5.147e-09
8.172e-01,5.634e-09
8.181e-01,6.168e-09
8.190e-01,6.754e-09
8.200e-01,7.395e-09
8.209e-01,8.099e-09
8.219e-01,8.871e-09
8.228e-01,9.718e-09
8.237e-01,1.065e-08
8.247e-01,1.166e-08
8.256e-01,1.278e-08
8.266e-01,1.401e-08
8.275e-01,1.536e-08
8.284e-01,1.683e-08
8.294e-01,1.846e-08
8.303e-01,2.024e-08
8.313e-01,2.219e-08
8.322e-01,2.434e-08
8.331e-01,2.670e-08
8.341e-01,2.929e-08
8.350e-01,3.214e-08
8.360e-01,3.527e-08
8.369e-01,3.871e-08
8.378e-01,4.250e-08
8.388e-01,4.666e-08
8.397e-01,5.123e-08
8.407e-01,5.626e-08
8.416e-01,6.179e-08
8.425e-01,6.788e-08
8.435e-01,7.458e-08
8.444e-01,8.196e-08
8.454e-01,9.007e-08
8.463e-01,9.901e-08
8.472e-01,1.089e-07
8.482e-01,1.197e-07
8.491e-01,1.316e-07
8.501e-01,1.448e-07
8.510e-01,1.593e-07
8.519e-01,1.753e-07
8.529e-01,1.929e-07
8.538e-01,2.123e-07
8.548e-01,2.337e-07
8.557e-01,2.574e-07
8.566e-01,2.834e-07
8.576e-01,3.122e-07
8.585e-01,3.440e-07
8.595e-01,3.790e-07
8.604e-01,4.177e-07
8.613e-01,4.605e-07
8.623e-01,5.077e-07
8.632e-01,5.599e-07
8.642e-01,6.176e-07
8.651e-01,6.814e-07
8.660e-01,7.519e-07
8.670e-01,8.299e-07
8.679e-01,9.162e-07
8.689e-01,1.012e-06
8.698e-01,1.117e-06
8.707e-01,1.234e-06
8.717e-01,1.364e-06
8.726e-01,1.507e-06
8.736e-01,1.666e-06
8.745e-01,1.843e-06
8.754e-01,2.038e-06
8.764e-01,2.255e-06
8.773e-01,2.495e-06
8.783e-01,2.761e-06
8.792e-01,3.057e-06
8.801e-01,3.386e-06
8.811e-01,3.750e-06
8.820e-01,4.155e-06
8.830e-01,4.605e-06
8.839e-01,5.106e-06
8.848e-01,5.662e-06
8.858e-01,6.280e-06
8.867e-01,6.968e-06
8.877e-01,7.734e-06
8.886e-01,8.586e-06
8.895e-01,9.535e-06
8.905e-01,1.059e-05
8.914e-01,1.177e-05
8.924e-01,1.308e-05
8.933e-01,1.455e-05
8.942e-01,1.618e-05
8.952e-01,1.801e-05
8.961e-01,2.004e-05
8.971e-01,2.232e-05
8.980e-01,2.486e-05
8.989e-01,2.770e-05
8.999e-01,3.088e-05
9.008e-01,3.443e-05
9.018e-01,3.840e-05
9.027e-01,4.286e-05
9.037e-01,4.784e-05
9.046e-01,5.343e-05
9.055e-01,5.969e-05
9.065e-01,6.672e-05
9.074e-01,7.461e-05
9.083e-01,8.346e-05
9.093e-01,9.340e-05
9.102e-01,1.046e-04
9.112e-01,1.171e-04
9.121e-01,1.313e-04
9.130e-01,1.472e-04
9.140e-01,1.651e-04
9.149e-01,1.853e-04
9.159e-01,2.081e-04
9.168e-01,2.337e-04
9.178e-01,2.627e-04
9.187e-01,2.955e-04
9.196e-01,3.324e-04
9.206e-01,3.743e-04
9.215e-01,4.216e-04
9.224e-01,4.752e-04
9.234e-01,5.359e-04
9.243e-01,6.048e-04
9.253e-01,6.829e-04
9.262e-01,7.717e-04
9.271e-01,8.725e-04
9.281e-01,9.871e-04
9.290e-01,1.118e-03
9.300e-01,1.266e-03
9.309e-01,1.436e-03
9.319e-01,1.629e-03
9.328e-01,1.849e-03
9.337e-01,2.101e-03
9.347e-01,2.390e-03
9.356e-01,2.720e-03
9.365e-01,3.099e-03
9.375e-01,3.533e-03
9.384e-01,4.031e-03
9.394e-01,4.604e-03
9.403e-01,5.264e-03
9.412e-01,6.024e-03
9.422e-01,6.900e-03
9.431e-01,7.912e-03
9.441e-01,9.082e-03
9.450e-01,1.044e-02
9.460e-01,1.201e-02
9.469e-01,1.383e-02
9.478e-01,1.595e-02
9.488e-01,1.842e-02
9.497e-01,2.129e-02
9.506e-01,2.465e-02
9.516e-01,2.858e-02
9.525e-01,3.318e-02
9.535e-01,3.859e-02
9.544e-01,4.494e-02
9.553e-01,5.243e-02
9.563e-01,6.127e-02
9.572e-01,7.173e-02
9.582e-01,8.413e-02
9.591e-01,9.888e-02
9.601e-01,1.164e-01
9.610e-01,1.374e-01
9.619e-01,1.626e-01
9.629e-01,1.928e-01
9.638e-01,2.292e-01
9.647e-01,2.732e-01
9.657e-01,3.267e-01
9.666e-01,3.917e-01
9.676e-01,4.713e-01
9.685e-01,5.690e-01
9.694e-01,6.896e-01
9.704e-01,8.390e-01
9.713e-01,1.025e+00
9.723e-01,1.259e+00
9.732e-01,1.554e+00
9.742e-01,1.929e+00
9.751e-01,2.410e+00
9.760e-01,3.031e+00
9.770e-01,3.843e+00
9.779e-01,4.916e+00
9.788e-01,6.351e+00
9.798e-01,8.304e+00
9.807e-01,1.101e+01
9.817e-01,1.484e+01
9.826e-01,2.042e+01
9.835e-01,2.885e+01
9.845e-01,4.222e+01
9.854e-01,6.501e+01
9.864e-01,1.086e+02
9.873e-01,2.140e+02
9.883e-01,9.008e+02
9.892e-01,0.000e+00
9.901e-01,0.000e+00
9.911e-01,0.000e+00
9.920e-01,0.000e+00
9.929e-01,0.000e+00
9.939e-01,0.000e+00
9.948e-01,0.000e+00
9.958e-01,0.000e+00
9.967e-01,0.000e+00
9.976e-01,0.000e+00
9.986e-01,0.000e+00
9.995e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_039.csv <==
transmittance,probability_density
8.254e-01,1.688e-09
8.263e-01,1.846e-09
8.272e-01,2.018e-09
8.281e-01,2.207e-09
8.289e-01,2.414e-09
8.298e-01,2.641e-09
8.307e-01,2.890e-09
8.316e-01,3.162e-09
8.324e-01,3.461e-09
8.333e-01,3.788e-09
8.342e-01,4.146e-09
8.351e-01,4.539e-09
8.359e-01,4.970e-09
8.368e-01,5.443e-09
8.377e-01,5.961e-09
8.386e-01,6.530e-09
8.394e-01,7.154e-09
8.403e-01,7.838e-09
8.412e-01,8.590e-09
8.421e-01,9.414e-09
8.429e-01,1.032e-08
8.438e-01,1.131e-08
8.447e-01,1.240e-08
8.456e-01,1.360e-08
8.464e-01,1.492e-08
8.473e-01,1.637e-08
8.482e-01,1.796e-08
8.491e-01,1.971e-08
8.499e-01,2.163e-08
8.508e-01,2.374e-08
8.517e-01,2.606e-08
8.526e-01,2.862e-08
8.534e-01,3.143e-08
8.543e-01,3.452e-08
8.552e-01,3.792e-08
8.561e-01,4.167e-08
8.569e-01,4.579e-08
8.578e-01,5.033e-08
8.587e-01,5.533e-08
8.596e-01,6.084e-08
8.604e-01,6.691e-08
8.613e-01,7.360e-08
8.622e-01,8.097e-08
8.631e-01,8.910e-08
8.639e-01,9.806e-08
8.648e-01,1.079e-07
8.657e-01,1.188e-07
8.666e-01,1.309e-07
8.674e-01,1.442e-07
8.683e-01,1.588e-07
8.692e-01,1.750e-07
8.701e-01,1.929e-07
8.709e-01,2.126e-07
8.718e-01,2.344e-07
8.727e-01,2.585e-07
8.736e-01,2.852e-07
8.744e-01,3.147e-07
8.753e-01,3.472e-07
8.762e-01,3.833e-07
8.771e-01,4.232e-07
8.779e-01,4.674e-07
8.788e-01,5.163e-07
8.797e-01,5.704e-07
8.806e-01,6.304e-07
8.814e-01,6.968e-07
8.823e-01,7.705e-07
8.832e-01,8.522e-07
8.841e-01,9.427e-07
8.849e-01,1.043e-06
8.858e-01,1.155e-06
8.867e-01,1.278e-06
8.876e-01,1.416e-06
8.884e-01,1.568e-06
8.893e-01,1.738e-06
8.902e-01,1.926e-06
8.911e-01,2.136e-06
8.919e-01,2.368e-06
8.928e-01,2.627e-06
8.937e-01,2.916e-06
8.946e-01,3.237e-06
8.954e-01,3.594e-06
8.963e-01,3.992e-06
8.972e-01,4.435e-06
8.981e-01,4.930e-06
8.989e-01,5.481e-06
8.998e-01,6.096e-06
9.007e-01,6.782e-06
9.016e-01,7.548e-06
9.024e-01,8.404e-06
9.033e-01,9.360e-06
9.042e-01,1.043e-05
9.051e-01,1.162e-05
9.059e-01,1.296e-05
9.068e-01,1.446e-05
9.077e-01,1.613e-05
9.086e-01,1.801e-05
9.094e-01,2.011e-05
9.103e-01,2.247e-05
9.112e-01,2.511e-05
9.121e-01,2.808e-05
9.129e-01,3.141e-05
9.138e-01,3.515e-05
9.147e-01,3.936e-05
9.156e-01,4.408e-05
9.164e-01,4.940e-05
9.173e-01,5.539e-05
9.182e-01,6.213e-05
9.191e-01,6.973e-05
9.199e-01,7.830e-05
9.208e-01,8.796e-05
9.217e-01,9.887e-05
9.226e-01,1.112e-04
9.234e-01,1.251e-04
9.243e-01,1.409e-04
9.252e-01,1.587e-04
9.261e-01,1.788e-04
9.269e-01,2.017e-04
9.278e-01,2.276e-04
9.287e-01,2.570e-04
9.296e-01,2.904e-04
9.304e-01,3.283e-04
9.313e-01,3.714e-04
9.322e-01,4.205e-04
9.331e-01,4.764e-04
9.339e-01,5.401e-04
9.348e-01,6.127e-04
9.357e-01,6.956e-04
9.366e-01,7.904e-04
9.374e-01,8.987e-04
9.383e-01,1.023e-03
9.392e-01,1.165e-03
9.401e-01,1.328e-03
9.409e-01,1.515e-03
9.418e-01,1.730e-03
9.427e-01,1.977e-03
9.436e-01,2.261e-03
9.444e-01,2.590e-03
9.453e-01,2.968e-03
9.462e-01,3.406e-03
9.471e-01,3.912e-03
9.479e-01,4.498e-03
9.488e-01,5.177e-03
9.497e-01,5.967e-03
9.506e-01,6.884e-03
9.514e-01,7.953e-03
9.523e-01,9.199e-03
9.532e-01,1.065e-02
9.541e-01,1.236e-02
9.549e-01,1.435e-02
9.558e-01,1.669e-02
9.567e-01,1.945e-02
9.576e-01,2.269e-02
9.584e-01,2.652e-02
9.593e-01,3.105e-02
9.602e-01,3.641e-02
9.611e-01,4.279e-02
9.619e-01,5.037e-02
9.628e-01,5.943e-02
9.637e-01,7.026e-02
9.646e-01,8.325e-02
9.654e-01,9.888e-02
9.663e-01,1.177e-01
9.672e-01,1.406e-01
9.681e-01,1.683e-01
9.689e-01,2.020e-01
9.698e-01,2.433e-01
9.707e-01,2.941e-01
9.716e-01,3.566e-01
9.724e-01,4.342e-01
9.733e-01,5.307e-01
9.742e-01,6.516e-01
9.751e-01,8.039e-01
9.759e-01,9.969e-01
9.768e-01,1.243e+00
9.777e-01,1.560e+00
9.786e-01,1.972e+00
9.794e-01,2.511e+00
9.803e-01,3.225e+00
9.812e-01,4.182e+00
9.821e-01,5.485e+00
9.829e-01,7.288e+00
9.838e-01,9.833e+00
9.847e-01,1.351e+01
9.856e-01,1.901e+01
9.864e-01,2.753e+01
9.873e-01,4.149e+01
9.882e-01,6.625e+01
9.891e-01,1.162e+02
9.899e-01,2.487e+02
9.908e-01,2.188e+03
9.917e-01,0.000e+00
9.926e-01,0.000e+00
9.934e-01,0.000e+00
9.943e-01,0.000e+00
9.952e-01,0.000e+00
9.961e-01,0.000e+00
9.969e-01,0.000e+00
9.978e-01,0.000e+00
9.987e-01,0.000e+00
9.996e-01,0.000e+00


==> anc/03_results/weak_inf/beam_wandering/0_04.csv <==
transmittance,probability_density
8.373e-01,7.602e-10
8.381e-01,8.309e-10
8.389e-01,9.082e-10
8.398e-01,9.929e-10
8.406e-01,1.086e-09
8.414e-01,1.187e-09
8.422e-01,1.298e-09
8.430e-01,1.420e-09
8.438e-01,1.553e-09
8.447e-01,1.700e-09
8.455e-01,1.860e-09
8.463e-01,2.036e-09
8.471e-01,2.228e-09
8.479e-01,2.439e-09
8.487e-01,2.671e-09
8.495e-01,2.925e-09
8.504e-01,3.203e-09
8.512e-01,3.509e-09
8.520e-01,3.844e-09
8.528e-01,4.212e-09
8.536e-01,4.616e-09
8.544e-01,5.059e-09
8.553e-01,5.546e-09
8.561e-01,6.081e-09
8.569e-01,6.669e-09
8.577e-01,7.315e-09
8.585e-01,8.024e-09
8.593e-01,8.804e-09
8.601e-01,9.661e-09
8.610e-01,1.060e-08
8.618e-01,1.164e-08
8.626e-01,1.278e-08
8.634e-01,1.403e-08
8.642e-01,1.541e-08
8.650e-01,1.693e-08
8.659e-01,1.860e-08
8.667e-01,2.044e-08
8.675e-01,2.247e-08
8.683e-01,2.470e-08
8.691e-01,2.716e-08
8.699e-01,2.987e-08
8.708e-01,3.286e-08
8.716e-01,3.616e-08
8.724e-01,3.979e-08
8.732e-01,4.379e-08
8.740e-01,4.821e-08
8.748e-01,5.309e-08
8.756e-01,5.847e-08
8.765e-01,6.441e-08
8.773e-01,7.097e-08
8.781e-01,7.822e-08
8.789e-01,8.622e-08
8.797e-01,9.507e-08
8.805e-01,1.048e-07
8.814e-01,1.157e-07
8.822e-01,1.276e-07
8.830e-01,1.408e-07
8.838e-01,1.555e-07
8.846e-01,1.717e-07
8.854e-01,1.896e-07
8.862e-01,2.094e-07
8.871e-01,2.314e-07
8.879e-01,2.558e-07
8.887e-01,2.828e-07
8.895e-01,3.127e-07
8.903e-01,3.459e-07
8.911e-01,3.827e-07
8.920e-01,4.236e-07
8.928e-01,4.689e-07
8.936e-01,5.193e-07
8.944e-01,5.752e-07
8.952e-01,6.373e-07
8.960e-01,7.063e-07
8.968e-01,7.831e-07
8.977e-01,8.684e-07
8.985e-01,9.634e-07
8.993e-01,1.069e-06
9.001e-01,1.187e-06
9.009e-01,1.318e-06
9.017e-01,1.464e-06
9.026e-01,1.626e-06
9.034e-01,1.807e-06
9.042e-01,2.010e-06
9.050e-01,2.235e-06
9.058e-01,2.487e-06
9.066e-01,2.768e-06
9.074e-01,3.082e-06
9.083e-01,3.433e-06
9.091e-01,3.825e-06
9.099e-01,4.264e-06
9.107e-01,4.754e-06
9.115e-01,5.303e-06
9.123e-01,5.918e-06
9.132e-01,6.607e-06
9.140e-01,7.380e-06
9.148e-01,8.246e-06
9.156e-01,9.217e-06
9.164e-01,1.031e-05
9.172e-01,1.153e-05
9.180e-01,1.291e-05
9.189e-01,1.445e-05
9.197e-01,1.619e-05
9.205e-01,1.815e-05
9.213e-01,2.035e-05
9.221e-01,2.283e-05
9.229e-01,2.563e-05
9.238e-01,2.878e-05
9.246e-01,3.234e-05
9.254e-01,3.635e-05
9.262e-01,4.089e-05
9.270e-01,4.601e-05
9.278e-01,5.181e-05
9.286e-01,5.837e-05
9.295e-01,6.581e-05
9.303e-01,7.423e-05
9.311e-01,8.378e-05
9.319e-01,9.461e-05
9.327e-01,1.069e-04
9.335e-01,1.209e-04
9.344e-01,1.368e-04
9.352e-01,1.549e-04
9.360e-01,1.755e-04
9.368e-01,1.990e-04
9.376e-01,2.258e-04
9.384e-01,2.563e-04
9.392e-01,2.913e-04
9.401e-01,3.312e-04
9.409e-01,3.769e-04
9.417e-01,4.293e-04
9.425e-01,4.894e-04
9.433e-01,5.583e-04
9.441e-01,6.375e-04
9.450e-01,7.286e-04
9.458e-01,8.334e-04
9.466e-01,9.543e-04
9.474e-01,1.094e-03
9.482e-01,1.255e-03
9.490e-01,1.441e-03
9.498e-01,1.656e-03
9.507e-01,1.906e-03
9.515e-01,2.196e-03
9.523e-01,2.533e-03
9.531e-01,2.925e-03
9.539e-01,3.381e-03
9.547e-01,3.914e-03
9.556e-01,4.537e-03
9.564e-01,5.266e-03
9.572e-01,6.120e-03
9.580e-01,7.123e-03
9.588e-01,8.303e-03
9.596e-01,9.693e-03
9.605e-01,1.133e-02
9.613e-01,1.328e-02
9.621e-01,1.558e-02
9.629e-01,1.831e-02
9.637e-01,2.156e-02
9.645e-01,2.544e-02
9.653e-01,3.008e-02
9.662e-01,3.563e-02
9.670e-01,4.232e-02
9.678e-01,5.037e-02
9.686e-01,6.010e-02
9.694e-01,7.190e-02
9.702e-01,8.625e-02
9.711e-01,1.038e-01
9.719e-01,1.252e-01
9.727e-01,1.516e-01
9.735e-01,1.842e-01
9.743e-01,2.245e-01
9.751e-01,2.749e-01
9.759e-01,3.379e-01
9.768e-01,4.172e-01
9.776e-01,5.177e-01
9.784e-01,6.459e-01
9.792e-01,8.103e-01
9.800e-01,1.023e+00
9.808e-01,1.301e+00
9.817e-01,1.667e+00
9.825e-01,2.154e+00
9.833e-01,2.811e+00
9.841e-01,3.709e+00
9.849e-01,4.956e+00
9.857e-01,6.721e+00
9.865e-01,9.278e+00
9.874e-01,1.309e+01
9.882e-01,1.896e+01
9.890e-01,2.845e+01
9.898e-01,4.480e+01
9.906e-01,7.584e+01
9.914e-01,1.456e+02
9.923e-01,3.807e+02
9.931e-01,0.000e+00
9.939e-01,0.000e+00
9.947e-01,0.000e+00
9.955e-01,0.000e+00
9.963e-01,0.000e+00
9.971e-01,0.000e+00
9.980e-01,0.000e+00
9.988e-01,0.000e+00
9.996e-01,0.000e+00


==> anc/03_results/weak_inf/beta/0_001.csv <==
transmittance,probability_density
2.756e-05,9.458e-13
8.267e-05,1.808e-08
1.378e-04,1.617e-06
1.929e-04,2.945e-05
2.480e-04,2.465e-04
3.031e-04,1.300e-03
3.582e-04,5.044e-03
4.133e-04,1.573e-02
4.684e-04,4.163e-02
5.235e-04,9.702e-02
5.787e-04,2.043e-01
6.338e-04,3.957e-01
6.889e-04,7.153e-01
7.440e-04,1.219e+00
7.991e-04,1.977e+00
8.542e-04,3.069e+00
9.093e-04,4.586e+00
9.644e-04,6.625e+00
1.020e-03,9.291e+00
1.075e-03,1.269e+01
1.130e-03,1.691e+01
1.185e-03,2.205e+01
1.240e-03,2.820e+01
1.295e-03,3.541e+01
1.350e-03,4.374e+01
1.405e-03,5.322e+01
1.460e-03,6.384e+01
1.516e-03,7.559e+01
1.571e-03,8.842e+01
1.626e-03,1.023e+02
1.681e-03,1.171e+02
1.736e-03,1.327e+02
1.791e-03,1.490e+02
1.846e-03,1.659e+02
1.901e-03,1.833e+02
1.956e-03,2.008e+02
2.012e-03,2.185e+02
2.067e-03,2.361e+02
2.122e-03,2.535e+02
2.177e-03,2.704e+02
2.232e-03,2.868e+02
2.287e-03,3.026e+02
2.342e-03,3.174e+02
2.397e-03,3.314e+02
2.452e-03,3.443e+02
2.508e-03,3.560e+02
2.563e-03,3.665e+02
2.618e-03,3.758e+02
2.673e-03,3.837e+02
2.728e-03,3.902e+02
2.783e-03,3.954e+02
2.838e-03,3.992e+02
2.893e-03,4.017e+02
2.948e-03,4.028e+02
3.003e-03,4.027e+02
3.059e-03,4.013e+02
3.114e-03,3.987e+02
3.169e-03,3.950e+02
3.224e-03,3.903e+02
3.279e-03,3.846e+02
3.334e-03,3.780e+02
3.389e-03,3.706e+02
3.444e-03,3.624e+02
3.499e-03,3.536e+02
3.555e-03,3.442e+02
3.610e-03,3.344e+02
3.665e-03,3.241e+02
3.720e-03,3.135e+02
3.775e-03,3.026e+02
3.830e-03,2.916e+02
3.885e-03,2.804e+02
3.940e-03,2.691e+02
3.995e-03,2.578e+02
4.051e-03,2.466e+02
4.106e-03,2.355e+02
4.161e-03,2.244e+02
4.216e-03,2.136e+02
4.271e-03,2.030e+02
4.326e-03,1.926e+02
4.381e-03,1.824e+02
4.436e-03,1.726e+02
4.491e-03,1.630e+02
4.547e-03,1.538e+02
4.602e-03,1.449e+02
4.657e-03,1.363e+02
4.712e-03,1.281e+02
4.767e-03,1.202e+02
4.822e-03,1.126e+02
4.877e-03,1.054e+02
4.932e-03,9.859e+01
4.987e-03,9.208e+01
5.043e-03,8.591e+01
5.098e-03,8.006e+01
5.153e-03,7.452e+01
5.208e-03,6.930e+01
5.263e-03,6.438e+01
5.318e-03,5.974e+01
5.373e-03,5.539e+01
5.428e-03,5.130e+01
5.483e-03,4.747e+01
5.539e-03,4.388e+01
5.594e-03,4.053e+01
5.649e-03,3.740e+01
5.704e-03,3.448e+01
5.759e-03,3.176e+01
5.814e-03,2.924e+01
5.869e-03,2.689e+01
5.924e-03,2.471e+01
5.979e-03,2.268e+01
6.035e-03,2.081e+01
6.090e-03,1.908e+01
6.145e-03,1.748e+01
6.200e-03,1.600e+01
6.255e-03,1.463e+01
6.310e-03,1.337e+01
6.365e-03,1.222e+01
6.420e-03,1.115e+01
6.475e-03,1.017e+01
6.531e-03,9.271e+00
6.586e-03,8.445e+00
6.641e-03,7.687e+00
6.696e-03,6.994e+00
6.751e-03,6.358e+00
6.806e-03,5.777e+00
6.861e-03,5.246e+00
6.916e-03,4.761e+00
6.971e-03,4.318e+00
7.027e-03,3.914e+00
7.082e-03,3.546e+00
7.137e-03,3.211e+00
7.192e-03,2.906e+00
7.247e-03,2.628e+00
7.302e-03,2.375e+00
7.357e-03,2.146e+00
7.412e-03,1.938e+00
7.467e-03,1.749e+00
7.523e-03,1.578e+00
7.578e-03,1.423e+00
7.633e-03,1.282e+00
7.688e-03,1.155e+00
7.743e-03,1.040e+00
7.798e-03,9.356e-01
7.853e-03,8.416e-01
7.908e-03,7.566e-01
7.963e-03,6.800e-01
8.019e-03,6.108e-01
8.074e-03,5.484e-01
8.129e-03,4.922e-01
8.184e-03,4.415e-01
8.239e-03,3.959e-01
8.294e-03,3.549e-01
8.349e-03,3.179e-01
8.404e-03,2.847e-01
8.459e-03,2.549e-01
8.514e-03,2.281e-01
8.570e-03,2.041e-01
8.625e-03,1.825e-01
8.680e-03,1.631e-01
8.735e-03,1.457e-01
8.790e-03,1.302e-01
8.845e-03,1.162e-01
8.900e-03,1.037e-01
8.955e-03,9.254e-02
9.010e-03,8.254e-02
9.066e-03,7.359e-02
9.121e-03,6.559e-02
9.176e-03,5.843e-02
9.231e-03,5.204e-02
9.286e-03,4.634e-02
9.341e-03,4.124e-02
9.396e-03,3.670e-02
9.451e-03,3.264e-02
9.506e-03,2.902e-02
9.562e-03,2.580e-02
9.617e-03,2.293e-02
9.672e-03,2.037e-02
9.727e-03,1.809e-02
9.782e-03,1.606e-02
9.837e-03,1.425e-02
9.892e-03,1.265e-02
9.947e-03,1.122e-02
1.000e-02,9.948e-03
1.006e-02,8.819e-03
1.011e-02,7.816e-03
1.017e-02,6.925e-03
1.022e-02,6.134e-03
1.028e-02,5.432e-03
1.033e-02,4.809e-03
1.039e-02,4.256e-03
1.044e-02,3.766e-03
1.050e-02,3.331e-03
1.055e-02,2.946e-03
1.061e-02,2.605e-03
1.066e-02,2.302e-03
1.072e-02,2.035e-03
1.077e-02,1.797e-03
1.083e-02,1.588e-03
1.088e-02,1.402e-03
1.094e-02,1.238e-03
1.099e-02,1.092e-03


==> anc/03_results/weak_inf/beta/0_002.csv <==
transmittance,probability_density
9.966e-05,9.027e-14
2.990e-04,2.198e-09
4.983e-04,2.201e-07
6.976e-04,4.319e-06
8.969e-04,3.825e-05
1.096e-03,2.110e-04
1.296e-03,8.500e-04
1.495e-03,2.737e-03
1.694e-03,7.455e-03
1.894e-03,1.782e-02
2.093e-03,3.839e-02
2.292e-03,7.595e-02
2.492e-03,1.399e-01
2.691e-03,2.429e-01
2.890e-03,4.003e-01
3.089e-03,6.310e-01
3.289e-03,9.567e-01
3.488e-03,1.401e+00
3.687e-03,1.991e+00
3.887e-03,2.752e+00
4.086e-03,3.711e+00
4.285e-03,4.895e+00
4.485e-03,6.326e+00
4.684e-03,8.025e+00
4.883e-03,1.001e+01
5.083e-03,1.229e+01
5.282e-03,1.488e+01
5.481e-03,1.777e+01
5.681e-03,2.097e+01
5.880e-03,2.445e+01
6.079e-03,2.820e+01
6.279e-03,3.221e+01
6.478e-03,3.644e+01
6.677e-03,4.086e+01
6.877e-03,4.543e+01
7.076e-03,5.012e+01
7.275e-03,5.488e+01
7.475e-03,5.967e+01
7.674e-03,6.445e+01
7.873e-03,6.917e+01
8.072e-03,7.380e+01
8.272e-03,7.827e+01
8.471e-03,8.257e+01
8.670e-03,8.666e+01
8.870e-03,9.049e+01
9.069e-03,9.404e+01
9.268e-03,9.729e+01
9.468e-03,1.002e+02
9.667e-03,1.028e+02
9.866e-03,1.050e+02
1.007e-02,1.069e+02
1.026e-02,1.084e+02
1.046e-02,1.095e+02
1.066e-02,1.103e+02
1.086e-02,1.107e+02
1.106e-02,1.107e+02
1.126e-02,1.104e+02
1.146e-02,1.098e+02
1.166e-02,1.089e+02
1.186e-02,1.077e+02
1.206e-02,1.062e+02
1.226e-02,1.044e+02
1.246e-02,1.025e+02
1.266e-02,1.003e+02
1.286e-02,9.794e+01
1.306e-02,9.542e+01
1.325e-02,9.276e+01
1.345e-02,8.998e+01
1.365e-02,8.710e+01
1.385e-02,8.414e+01
1.405e-02,8.113e+01
1.425e-02,7.807e+01
1.445e-02,7.499e+01
1.465e-02,7.190e+01
1.485e-02,6.881e+01
1.505e-02,6.574e+01
1.525e-02,6.271e+01
1.545e-02,5.972e+01
1.565e-02,5.678e+01
1.585e-02,5.390e+01
1.605e-02,5.109e+01
1.624e-02,4.835e+01
1.644e-02,4.570e+01
1.664e-02,4.313e+01
1.684e-02,4.065e+01
1.704e-02,3.826e+01
1.724e-02,3.596e+01
1.744e-02,3.376e+01
1.764e-02,3.165e+01
1.784e-02,2.964e+01
1.804e-02,2.772e+01
1.824e-02,2.590e+01
1.844e-02,2.417e+01
1.864e-02,2.253e+01
1.884e-02,2.097e+01
1.904e-02,1.951e+01
1.923e-02,1.812e+01
1.943e-02,1.682e+01
1.963e-02,1.560e+01
1.983e-02,1.445e+01
2.003e-02,1.337e+01
2.023e-02,1.236e+01
2.043e-02,1.141e+01
2.063e-02,1.053e+01
2.083e-02,9.708e+00
2.103e-02,8.942e+00
2.123e-02,8.229e+00
2.143e-02,7.566e+00
2.163e-02,6.951e+00
2.183e-02,6.380e+00
2.202e-02,5.852e+00
2.222e-02,5.363e+00
2.242e-02,4.911e+00
2.262e-02,4.494e+00
2.282e-02,4.109e+00
2.302e-02,3.754e+00
2.322e-02,3.427e+00
2.342e-02,3.127e+00
2.362e-02,2.850e+00
2.382e-02,2.597e+00
2.402e-02,2.364e+00
2.422e-02,2.151e+00
2.442e-02,1.955e+00
2.462e-02,1.777e+00
2.482e-02,1.613e+00
2.501e-02,1.464e+00
2.521e-02,1.327e+00
2.541e-02,1.203e+00
2.561e-02,1.090e+00
2.581e-02,9.863e-01
2.601e-02,8.922e-01
2.621e-02,8.067e-01
2.641e-02,7.289e-01
2.661e-02,6.582e-01
2.681e-02,5.941e-01
2.701e-02,5.359e-01
2.721e-02,4.832e-01
2.741e-02,4.354e-01
2.761e-02,3.921e-01
2.781e-02,3.530e-01
2.800e-02,3.176e-01
2.820e-02,2.856e-01
2.840e-02,2.567e-01
2.860e-02,2.306e-01
2.880e-02,2.070e-01
2.900e-02,1.858e-01
2.920e-02,1.667e-01
2.940e-02,1.494e-01
2.960e-02,1.339e-01
2.980e-02,1.200e-01
3.000e-02,1.074e-01
3.020e-02,9.613e-02
3.040e-02,8.600e-02
3.060e-02,7.690e-02
3.079e-02,6.873e-02
3.099e-02,6.140e-02
3.119e-02,5.484e-02
3.139e-02,4.895e-02
3.159e-02,4.368e-02
3.179e-02,3.896e-02
3.199e-02,3.473e-02
3.219e-02,3.096e-02
3.239e-02,2.758e-02
3.259e-02,2.456e-02
3.279e-02,2.186e-02
3.299e-02,1.945e-02
3.319e-02,1.730e-02
3.339e-02,1.539e-02
3.359e-02,1.368e-02
3.378e-02,1.215e-02
3.398e-02,1.079e-02
3.418e-02,9.583e-03
3.438e-02,8.505e-03
3.458e-02,7.546e-03
3.478e-02,6.693e-03
3.498e-02,5.935e-03
3.518e-02,5.260e-03
3.538e-02,4.661e-03
3.558e-02,4.128e-03
3.578e-02,3.655e-03
3.598e-02,3.236e-03
3.618e-02,2.863e-03
3.638e-02,2.533e-03
3.658e-02,2.240e-03
3.677e-02,1.980e-03
3.697e-02,1.750e-03
3.717e-02,1.546e-03
3.737e-02,1.366e-03
3.757e-02,1.206e-03
3.777e-02,1.064e-03
3.797e-02,9.392e-04
3.817e-02,8.286e-04
3.837e-02,7.307e-04
3.857e-02,6.443e-04
3.877e-02,5.679e-04
3.897e-02,5.004e-04
3.917e-02,4.408e-04
3.937e-02,3.882e-04
3.957e-02,3.418e-04
3.976e-02,3.008e-04


==> anc/03_results/weak_inf/beta/0_003.csv <==
transmittance,probability_density
2.157e-04,7.811e-15
6.472e-04,2.735e-10
1.079e-03,3.247e-08
1.510e-03,7.138e-07
1.942e-03,6.885e-06
2.373e-03,4.068e-05
2.805e-03,1.736e-04
3.236e-03,5.876e-04
3.668e-03,1.672e-03
4.099e-03,4.158e-03
4.530e-03,9.280e-03
4.962e-03,1.897e-02
5.393e-03,3.601e-02
5.825e-03,6.426e-02
6.256e-03,1.087e-01
6.688e-03,1.756e-01
7.119e-03,2.724e-01
7.551e-03,4.078e-01
7.982e-03,5.915e-01
8.414e-03,8.338e-01
8.845e-03,1.146e+00
9.277e-03,1.538e+00
9.708e-03,2.023e+00
1.014e-02,2.609e+00
1.057e-02,3.306e+00
1.100e-02,4.123e+00
1.143e-02,5.065e+00
1.187e-02,6.136e+00
1.230e-02,7.339e+00
1.273e-02,8.672e+00
1.316e-02,1.013e+01
1.359e-02,1.172e+01
1.402e-02,1.342e+01
1.445e-02,1.523e+01
1.489e-02,1.713e+01
1.532e-02,1.911e+01
1.575e-02,2.115e+01
1.618e-02,2.324e+01
1.661e-02,2.536e+01
1.704e-02,2.749e+01
1.747e-02,2.962e+01
1.791e-02,3.172e+01
1.834e-02,3.377e+01
1.877e-02,3.576e+01
1.920e-02,3.768e+01
1.963e-02,3.950e+01
2.006e-02,4.121e+01
2.050e-02,4.280e+01
2.093e-02,4.426e+01
2.136e-02,4.558e+01
2.179e-02,4.675e+01
2.222e-02,4.777e+01
2.265e-02,4.862e+01
2.308e-02,4.931e+01
2.352e-02,4.984e+01
2.395e-02,5.021e+01
2.438e-02,5.042e+01
2.481e-02,5.047e+01
2.524e-02,5.038e+01
2.567e-02,5.013e+01
2.610e-02,4.975e+01
2.654e-02,4.923e+01
2.697e-02,4.860e+01
2.740e-02,4.785e+01
2.783e-02,4.699e+01
2.826e-02,4.604e+01
2.869e-02,4.500e+01
2.912e-02,4.389e+01
2.956e-02,4.271e+01
2.999e-02,4.148e+01
3.042e-02,4.019e+01
3.085e-02,3.887e+01
3.128e-02,3.751e+01
3.171e-02,3.614e+01
3.214e-02,3.475e+01
3.258e-02,3.335e+01
3.301e-02,3.195e+01
3.344e-02,3.056e+01
3.387e-02,2.918e+01
3.430e-02,2.782e+01
3.473e-02,2.647e+01
3.517e-02,2.516e+01
3.560e-02,2.387e+01
3.603e-02,2.261e+01
3.646e-02,2.139e+01
3.689e-02,2.020e+01
3.732e-02,1.906e+01
3.775e-02,1.795e+01
3.819e-02,1.689e+01
3.862e-02,1.587e+01
3.905e-02,1.489e+01
3.948e-02,1.395e+01
3.991e-02,1.306e+01
4.034e-02,1.221e+01
4.077e-02,1.140e+01
4.121e-02,1.063e+01
4.164e-02,9.903e+00
4.207e-02,9.216e+00
4.250e-02,8.566e+00
4.293e-02,7.954e+00
4.336e-02,7.378e+00
4.379e-02,6.836e+00
4.423e-02,6.328e+00
4.466e-02,5.851e+00
4.509e-02,5.406e+00
4.552e-02,4.989e+00
4.595e-02,4.600e+00
4.638e-02,4.238e+00
4.682e-02,3.900e+00
4.725e-02,3.586e+00
4.768e-02,3.295e+00
4.811e-02,3.024e+00
4.854e-02,2.774e+00
4.897e-02,2.542e+00
4.940e-02,2.327e+00
4.984e-02,2.129e+00
5.027e-02,1.946e+00
5.070e-02,1.778e+00
5.113e-02,1.622e+00
5.156e-02,1.480e+00
5.199e-02,1.348e+00
5.242e-02,1.228e+00
5.286e-02,1.117e+00
5.329e-02,1.016e+00
5.372e-02,9.230e-01
5.415e-02,8.381e-01
5.458e-02,7.604e-01
5.501e-02,6.895e-01
5.544e-02,6.248e-01
5.588e-02,5.658e-01
5.631e-02,5.120e-01
5.674e-02,4.630e-01
5.717e-02,4.185e-01
5.760e-02,3.780e-01
5.803e-02,3.412e-01
5.846e-02,3.078e-01
5.890e-02,2.775e-01
5.933e-02,2.500e-01
5.976e-02,2.251e-01
6.019e-02,2.026e-01
6.062e-02,1.822e-01
6.105e-02,1.638e-01
6.149e-02,1.471e-01
6.192e-02,1.321e-01
6.235e-02,1.186e-01
6.278e-02,1.063e-01
6.321e-02,9.533e-02
6.364e-02,8.541e-02
6.407e-02,7.648e-02
6.451e-02,6.845e-02
6.494e-02,6.124e-02
6.537e-02,5.475e-02
6.580e-02,4.893e-02
6.623e-02,4.370e-02
6.666e-02,3.902e-02
6.709e-02,3.482e-02
6.753e-02,3.105e-02
6.796e-02,2.768e-02
6.839e-02,2.467e-02
6.882e-02,2.197e-02
6.925e-02,1.956e-02
6.968e-02,1.740e-02
7.011e-02,1.548e-02
7.055e-02,1.376e-02
7.098e-02,1.223e-02
7.141e-02,1.086e-02
7.184e-02,9.644e-03
7.227e-02,8.559e-03
7.270e-02,7.593e-03
7.314e-02,6.733e-03
7.357e-02,5.967e-03
7.400e-02,5.287e-03
7.443e-02,4.682e-03
7.486e-02,4.145e-03
7.529e-02,3.668e-03
7.572e-02,3.244e-03
7.616e-02,2.869e-03
7.659e-02,2.535e-03
7.702e-02,2.240e-03
7.745e-02,1.978e-03
7.788e-02,1.746e-03
7.831e-02,1.541e-03
7.874e-02,1.360e-03
7.918e-02,1.199e-03
7.961e-02,1.057e-03
8.004e-02,9.312e-04
8.047e-02,8.203e-04
8.090e-02,7.223e-04
8.133e-02,6.357e-04
8.176e-02,5.594e-04
8.220e-02,4.920e-04
8.263e-02,4.326e-04
8.306e-02,3.803e-04
8.349e-02,3.341e-04
8.392e-02,2.935e-04
8.435e-02,2.577e-04
8.478e-02,2.262e-04
8.522e-02,1.985e-04
8.565e-02,1.741e-04
8.608e-02,1.527e-04


==> anc/03_results/weak_inf/beta/0_004.csv <==
transmittance,probability_density
3.682e-04,5.606e-16
1.105e-03,3.098e-11
1.841e-03,4.558e-09
2.578e-03,1.155e-07
3.314e-03,1.240e-06
4.050e-03,7.986e-06
4.787e-03,3.664e-05
5.523e-03,1.320e-04
6.260e-03,3.967e-04
6.996e-03,1.036e-03
7.733e-03,2.417e-03
8.469e-03,5.145e-03
9.206e-03,1.014e-02
9.942e-03,1.874e-02
1.068e-02,3.274e-02
1.141e-02,5.452e-02
1.215e-02,8.704e-02
1.289e-02,1.339e-01
1.362e-02,1.992e-01
1.436e-02,2.877e-01
1.510e-02,4.047e-01
1.583e-02,5.556e-01
1.657e-02,7.462e-01
1.731e-02,9.824e-01
1.804e-02,1.270e+00
1.878e-02,1.613e+00
1.952e-02,2.018e+00
2.025e-02,2.488e+00
2.099e-02,3.027e+00
2.173e-02,3.636e+00
2.246e-02,4.317e+00
2.320e-02,5.070e+00
2.393e-02,5.893e+00
2.467e-02,6.784e+00
2.541e-02,7.738e+00
2.614e-02,8.751e+00
2.688e-02,9.816e+00
2.762e-02,1.093e+01
2.835e-02,1.207e+01
2.909e-02,1.325e+01
2.983e-02,1.445e+01
3.056e-02,1.565e+01
3.130e-02,1.685e+01
3.204e-02,1.805e+01
3.277e-02,1.922e+01
3.351e-02,2.036e+01
3.424e-02,2.146e+01
3.498e-02,2.252e+01
3.572e-02,2.351e+01
3.645e-02,2.445e+01
3.719e-02,2.531e+01
3.793e-02,2.609e+01
3.866e-02,2.680e+01
3.940e-02,2.742e+01
4.014e-02,2.795e+01
4.087e-02,2.839e+01
4.161e-02,2.874e+01
4.235e-02,2.900e+01
4.308e-02,2.917e+01
4.382e-02,2.925e+01
4.456e-02,2.924e+01
4.529e-02,2.915e+01
4.603e-02,2.898e+01
4.676e-02,2.873e+01
4.750e-02,2.841e+01
4.824e-02,2.802e+01
4.897e-02,2.756e+01
4.971e-02,2.705e+01
5.045e-02,2.649e+01
5.118e-02,2.587e+01
5.192e-02,2.522e+01
5.266e-02,2.453e+01
5.339e-02,2.381e+01
5.413e-02,2.306e+01
5.487e-02,2.229e+01
5.560e-02,2.151e+01
5.634e-02,2.071e+01
5.707e-02,1.991e+01
5.781e-02,1.910e+01
5.855e-02,1.829e+01
5.928e-02,1.749e+01
6.002e-02,1.669e+01
6.076e-02,1.591e+01
6.149e-02,1.513e+01
6.223e-02,1.437e+01
6.297e-02,1.363e+01
6.370e-02,1.291e+01
6.444e-02,1.220e+01
6.518e-02,1.152e+01
6.591e-02,1.086e+01
6.665e-02,1.023e+01
6.739e-02,9.617e+00
6.812e-02,9.030e+00
6.886e-02,8.468e+00
6.959e-02,7.930e+00
7.033e-02,7.417e+00
7.107e-02,6.929e+00
7.180e-02,6.465e+00
7.254e-02,6.025e+00
7.328e-02,5.608e+00
7.401e-02,5.214e+00
7.475e-02,4.842e+00
7.549e-02,4.492e+00
7.622e-02,4.162e+00
7.696e-02,3.852e+00
7.770e-02,3.562e+00
7.843e-02,3.290e+00
7.917e-02,3.036e+00
7.990e-02,2.799e+00
8.064e-02,2.577e+00
8.138e-02,2.371e+00
8.211e-02,2.179e+00
8.285e-02,2.001e+00
8.359e-02,1.835e+00
8.432e-02,1.682e+00
8.506e-02,1.540e+00
8.580e-02,1.409e+00
8.653e-02,1.288e+00
8.727e-02,1.176e+00
8.801e-02,1.073e+00
8.874e-02,9.784e-01
8.948e-02,8.913e-01
9.022e-02,8.112e-01
9.095e-02,7.377e-01
9.169e-02,6.703e-01
9.242e-02,6.086e-01
9.316e-02,5.522e-01
9.390e-02,5.006e-01
9.463e-02,4.535e-01
9.537e-02,4.105e-01
9.611e-02,3.713e-01
9.684e-02,3.356e-01
9.758e-02,3.031e-01
9.832e-02,2.735e-01
9.905e-02,2.467e-01
9.979e-02,2.223e-01
1.005e-01,2.002e-01
1.013e-01,1.802e-01
1.020e-01,1.621e-01
1.027e-01,1.457e-01
1.035e-01,1.308e-01
1.042e-01,1.174e-01
1.049e-01,1.053e-01
1.057e-01,9.443e-02
1.064e-01,8.460e-02
1.072e-01,7.574e-02
1.079e-01,6.777e-02
1.086e-01,6.060e-02
1.094e-01,5.415e-02
1.101e-01,4.836e-02
1.108e-01,4.317e-02
1.116e-01,3.850e-02
1.123e-01,3.433e-02
1.130e-01,3.058e-02
1.138e-01,2.723e-02
1.145e-01,2.424e-02
1.153e-01,2.156e-02
1.160e-01,1.916e-02
1.167e-01,1.703e-02
1.175e-01,1.512e-02
1.182e-01,1.342e-02
1.189e-01,1.190e-02
1.197e-01,1.055e-02
1.204e-01,9.348e-03
1.211e-01,8.278e-03
1.219e-01,7.327e-03
1.226e-01,6.482e-03
1.234e-01,5.731e-03
1.241e-01,5.065e-03
1.248e-01,4.473e-03
1.256e-01,3.949e-03
1.263e-01,3.485e-03
1.270e-01,3.073e-03
1.278e-01,2.709e-03
1.285e-01,2.387e-03
1.292e-01,2.102e-03
1.300e-01,1.850e-03
1.307e-01,1.628e-03
1.315e-01,1.432e-03
1.322e-01,1.258e-03
1.329e-01,1.105e-03
1.337e-01,9.707e-04
1.344e-01,8.520e-04
1.351e-01,7.475e-04
1.359e-01,6.555e-04
1.366e-01,5.746e-04
1.373e-01,5.034e-04
1.381e-01,4.409e-04
1.388e-01,3.859e-04
1.396e-01,3.376e-04
1.403e-01,2.953e-04
1.410e-01,2.581e-04
1.418e-01,2.256e-04
1.425e-01,1.970e-04
1.432e-01,1.720e-04
1.440e-01,1.501e-04
1.447e-01,1.309e-04
1.454e-01,1.142e-04
1.462e-01,9.951e-05
1.469e-01,8.669e-05


==> anc/03_results/weak_inf/beta/0_005.csv <==
transmittance,probability_density
5.528e-04,2.873e-17
1.658e-03,2.759e-12
2.764e-03,5.260e-10
3.869e-03,1.583e-08
4.975e-03,1.935e-07
6.080e-03,1.383e-06
7.186e-03,6.923e-06
8.291e-03,2.689e-05
9.397e-03,8.639e-05
1.050e-02,2.394e-04
1.161e-02,5.895e-04
1.271e-02,1.318e-03
1.382e-02,2.718e-03
1.492e-02,5.237e-03
1.603e-02,9.518e-03
1.714e-02,1.644e-02
1.824e-02,2.718e-02
1.935e-02,4.320e-02
2.045e-02,6.630e-02
2.156e-02,9.865e-02
2.266e-02,1.427e-01
2.377e-02,2.013e-01
2.487e-02,2.774e-01
2.598e-02,3.744e-01
2.708e-02,4.955e-01
2.819e-02,6.442e-01
2.930e-02,8.239e-01
3.040e-02,1.038e+00
3.151e-02,1.289e+00
3.261e-02,1.579e+00
3.372e-02,1.911e+00
3.482e-02,2.287e+00
3.593e-02,2.707e+00
3.703e-02,3.171e+00
3.814e-02,3.680e+00
3.925e-02,4.231e+00
4.035e-02,4.823e+00
4.146e-02,5.454e+00
4.256e-02,6.120e+00
4.367e-02,6.817e+00
4.477e-02,7.540e+00
4.588e-02,8.285e+00
4.698e-02,9.046e+00
4.809e-02,9.818e+00
4.919e-02,1.059e+01
5.030e-02,1.137e+01
5.141e-02,1.213e+01
5.251e-02,1.288e+01
5.362e-02,1.362e+01
5.472e-02,1.432e+01
5.583e-02,1.500e+01
5.693e-02,1.563e+01
5.804e-02,1.623e+01
5.914e-02,1.678e+01
6.025e-02,1.729e+01
6.136e-02,1.774e+01
6.246e-02,1.814e+01
6.357e-02,1.848e+01
6.467e-02,1.876e+01
6.578e-02,1.899e+01
6.688e-02,1.915e+01
6.799e-02,1.926e+01
6.909e-02,1.931e+01
7.020e-02,1.931e+01
7.130e-02,1.925e+01
7.241e-02,1.914e+01
7.352e-02,1.898e+01
7.462e-02,1.877e+01
7.573e-02,1.852e+01
7.683e-02,1.822e+01
7.794e-02,1.789e+01
7.904e-02,1.752e+01
8.015e-02,1.712e+01
8.125e-02,1.669e+01
8.236e-02,1.624e+01
8.347e-02,1.577e+01
8.457e-02,1.528e+01
8.568e-02,1.477e+01
8.678e-02,1.426e+01
8.789e-02,1.373e+01
8.899e-02,1.320e+01
9.010e-02,1.267e+01
9.120e-02,1.213e+01
9.231e-02,1.160e+01
9.341e-02,1.107e+01
9.452e-02,1.055e+01
9.563e-02,1.004e+01
9.673e-02,9.534e+00
9.784e-02,9.041e+00
9.894e-02,8.560e+00
1.000e-01,8.092e+00
1.012e-01,7.638e+00
1.023e-01,7.199e+00
1.034e-01,6.775e+00
1.045e-01,6.367e+00
1.056e-01,5.976e+00
1.067e-01,5.600e+00
1.078e-01,5.242e+00
1.089e-01,4.899e+00
1.100e-01,4.573e+00
1.111e-01,4.264e+00
1.122e-01,3.970e+00
1.133e-01,3.691e+00
1.144e-01,3.429e+00
1.155e-01,3.181e+00
1.166e-01,2.947e+00
1.177e-01,2.727e+00
1.188e-01,2.521e+00
1.199e-01,2.328e+00
1.211e-01,2.147e+00
1.222e-01,1.978e+00
1.233e-01,1.820e+00
1.244e-01,1.673e+00
1.255e-01,1.537e+00
1.266e-01,1.410e+00
1.277e-01,1.292e+00
1.288e-01,1.183e+00
1.299e-01,1.082e+00
1.310e-01,9.882e-01
1.321e-01,9.020e-01
1.332e-01,8.225e-01
1.343e-01,7.493e-01
1.354e-01,6.819e-01
1.365e-01,6.201e-01
1.376e-01,5.633e-01
1.387e-01,5.112e-01
1.398e-01,4.636e-01
1.410e-01,4.200e-01
1.421e-01,3.801e-01
1.432e-01,3.438e-01
1.443e-01,3.106e-01
1.454e-01,2.805e-01
1.465e-01,2.530e-01
1.476e-01,2.280e-01
1.487e-01,2.053e-01
1.498e-01,1.848e-01
1.509e-01,1.661e-01
1.520e-01,1.492e-01
1.531e-01,1.339e-01
1.542e-01,1.201e-01
1.553e-01,1.077e-01
1.564e-01,9.641e-02
1.575e-01,8.627e-02
1.586e-01,7.713e-02
1.597e-01,6.891e-02
1.609e-01,6.153e-02
1.620e-01,5.489e-02
1.631e-01,4.893e-02
1.642e-01,4.359e-02
1.653e-01,3.880e-02
1.664e-01,3.451e-02
1.675e-01,3.068e-02
1.686e-01,2.725e-02
1.697e-01,2.419e-02
1.708e-01,2.145e-02
1.719e-01,1.901e-02
1.730e-01,1.684e-02
1.741e-01,1.491e-02
1.752e-01,1.319e-02
1.763e-01,1.166e-02
1.774e-01,1.030e-02
1.785e-01,9.090e-03
1.796e-01,8.019e-03
1.807e-01,7.070e-03
1.819e-01,6.229e-03
1.830e-01,5.484e-03
1.841e-01,4.825e-03
1.852e-01,4.243e-03
1.863e-01,3.729e-03
1.874e-01,3.275e-03
1.885e-01,2.874e-03
1.896e-01,2.521e-03
1.907e-01,2.210e-03
1.918e-01,1.936e-03
1.929e-01,1.695e-03
1.940e-01,1.483e-03
1.951e-01,1.296e-03
1.962e-01,1.133e-03
1.973e-01,9.894e-04
1.984e-01,8.636e-04
1.995e-01,7.533e-04
2.006e-01,6.567e-04
2.018e-01,5.722e-04
2.029e-01,4.982e-04
2.040e-01,4.336e-04
2.051e-01,3.771e-04
2.062e-01,3.278e-04
2.073e-01,2.848e-04
2.084e-01,2.472e-04
2.095e-01,2.145e-04
2.106e-01,1.860e-04
2.117e-01,1.613e-04
2.128e-01,1.397e-04
2.139e-01,1.209e-04
2.150e-01,1.046e-04
2.161e-01,9.049e-05
2.172e-01,7.821e-05
2.183e-01,6.756e-05
2.194e-01,5.833e-05
2.205e-01,5.033e-05


==> anc/03_results/weak_inf/beta/0_006.csv <==
transmittance,probability_density
7.477e-04,1.479e-18
2.243e-03,2.553e-13
3.739e-03,6.402e-11
5.234e-03,2.312e-09
6.730e-03,3.238e-08
8.225e-03,2.582e-07
9.720e-03,1.417e-06
1.122e-02,5.957e-06
1.271e-02,2.051e-05
1.421e-02,6.047e-05
1.570e-02,1.575e-04
1.720e-02,3.705e-04
1.869e-02,8.011e-04
2.019e-02,1.612e-03
2.168e-02,3.051e-03
2.318e-02,5.475e-03
2.467e-02,9.378e-03
2.617e-02,1.542e-02
2.767e-02,2.443e-02
2.916e-02,3.747e-02
3.066e-02,5.579e-02
3.215e-02,8.088e-02
3.365e-02,1.144e-01
3.514e-02,1.584e-01
3.664e-02,2.147e-01
3.813e-02,2.857e-01
3.963e-02,3.736e-01
4.112e-02,4.808e-01
4.262e-02,6.096e-01
4.412e-02,7.621e-01
4.561e-02,9.405e-01
4.711e-02,1.147e+00
4.860e-02,1.382e+00
5.010e-02,1.647e+00
5.159e-02,1.944e+00
5.309e-02,2.273e+00
5.458e-02,2.633e+00
5.608e-02,3.023e+00
5.757e-02,3.444e+00
5.907e-02,3.893e+00
6.057e-02,4.368e+00
6.206e-02,4.866e+00
6.356e-02,5.385e+00
6.505e-02,5.921e+00
6.655e-02,6.471e+00
6.804e-02,7.030e+00
6.954e-02,7.595e+00
7.103e-02,8.161e+00
7.253e-02,8.724e+00
7.402e-02,9.279e+00
7.552e-02,9.822e+00
7.702e-02,1.035e+01
7.851e-02,1.086e+01
8.001e-02,1.134e+01
8.150e-02,1.179e+01
8.300e-02,1.222e+01
8.449e-02,1.261e+01
8.599e-02,1.296e+01
8.748e-02,1.328e+01
8.898e-02,1.355e+01
9.047e-02,1.378e+01
9.197e-02,1.398e+01
9.347e-02,1.412e+01
9.496e-02,1.423e+01
9.646e-02,1.429e+01
9.795e-02,1.431e+01
9.945e-02,1.429e+01
1.009e-01,1.423e+01
1.024e-01,1.414e+01
1.039e-01,1.400e+01
1.054e-01,1.383e+01
1.069e-01,1.363e+01
1.084e-01,1.340e+01
1.099e-01,1.314e+01
1.114e-01,1.285e+01
1.129e-01,1.255e+01
1.144e-01,1.222e+01
1.159e-01,1.187e+01
1.174e-01,1.151e+01
1.189e-01,1.114e+01
1.204e-01,1.076e+01
1.219e-01,1.037e+01
1.234e-01,9.973e+00
1.249e-01,9.574e+00
1.264e-01,9.173e+00
1.279e-01,8.773e+00
1.294e-01,8.375e+00
1.309e-01,7.981e+00
1.323e-01,7.592e+00
1.338e-01,7.210e+00
1.353e-01,6.835e+00
1.368e-01,6.469e+00
1.383e-01,6.113e+00
1.398e-01,5.767e+00
1.413e-01,5.432e+00
1.428e-01,5.108e+00
1.443e-01,4.796e+00
1.458e-01,4.497e+00
1.473e-01,4.210e+00
1.488e-01,3.936e+00
1.503e-01,3.674e+00
1.518e-01,3.425e+00
1.533e-01,3.188e+00
1.548e-01,2.963e+00
1.563e-01,2.751e+00
1.578e-01,2.550e+00
1.593e-01,2.361e+00
1.608e-01,2.183e+00
1.623e-01,2.016e+00
1.638e-01,1.859e+00
1.652e-01,1.713e+00
1.667e-01,1.576e+00
1.682e-01,1.448e+00
1.697e-01,1.329e+00
1.712e-01,1.218e+00
1.727e-01,1.115e+00
1.742e-01,1.020e+00
1.757e-01,9.315e-01
1.772e-01,8.499e-01
1.787e-01,7.746e-01
1.802e-01,7.052e-01
1.817e-01,6.412e-01
1.832e-01,5.825e-01
1.847e-01,5.285e-01
1.862e-01,4.790e-01
1.877e-01,4.337e-01
1.892e-01,3.923e-01
1.907e-01,3.545e-01
1.922e-01,3.199e-01
1.937e-01,2.885e-01
1.952e-01,2.599e-01
1.967e-01,2.338e-01
1.981e-01,2.102e-01
1.996e-01,1.888e-01
2.011e-01,1.694e-01
2.026e-01,1.518e-01
2.041e-01,1.359e-01
2.056e-01,1.216e-01
2.071e-01,1.087e-01
2.086e-01,9.705e-02
2.101e-01,8.657e-02
2.116e-01,7.716e-02
2.131e-01,6.870e-02
2.146e-01,6.112e-02
2.161e-01,5.432e-02
2.176e-01,4.824e-02
2.191e-01,4.279e-02
2.206e-01,3.793e-02
2.221e-01,3.359e-02
2.236e-01,2.972e-02
2.251e-01,2.628e-02
2.266e-01,2.321e-02
2.281e-01,2.048e-02
2.296e-01,1.806e-02
2.310e-01,1.591e-02
2.325e-01,1.401e-02
2.340e-01,1.232e-02
2.355e-01,1.083e-02
2.370e-01,9.505e-03
2.385e-01,8.339e-03
2.400e-01,7.309e-03
2.415e-01,6.402e-03
2.430e-01,5.602e-03
2.445e-01,4.899e-03
2.460e-01,4.280e-03
2.475e-01,3.736e-03
2.490e-01,3.259e-03
2.505e-01,2.840e-03
2.520e-01,2.474e-03
2.535e-01,2.152e-03
2.550e-01,1.871e-03
2.565e-01,1.626e-03
2.580e-01,1.411e-03
2.595e-01,1.224e-03
2.610e-01,1.061e-03
2.625e-01,9.190e-04
2.639e-01,7.952e-04
2.654e-01,6.876e-04
2.669e-01,5.941e-04
2.684e-01,5.129e-04
2.699e-01,4.425e-04
2.714e-01,3.815e-04
2.729e-01,3.286e-04
2.744e-01,2.828e-04
2.759e-01,2.432e-04
2.774e-01,2.090e-04
2.789e-01,1.795e-04
2.804e-01,1.540e-04
2.819e-01,1.321e-04
2.834e-01,1.131e-04
2.849e-01,9.687e-05
2.864e-01,8.287e-05
2.879e-01,7.084e-05
2.894e-01,6.051e-05
2.909e-01,5.165e-05
2.924e-01,4.405e-05
2.939e-01,3.755e-05
2.954e-01,3.198e-05
2.968e-01,2.721e-05
2.983e-01,2.314e-05


==> anc/03_results/weak_inf/beta/0_007.csv <==
transmittance,probability_density
9.658e-04,4.190e-20
2.897e-03,1.465e-14
4.829e-03,5.118e-12
6.761e-03,2.301e-10
8.692e-03,3.803e-09
1.062e-02,3.464e-08
1.256e-02,2.124e-07
1.449e-02,9.830e-07
1.642e-02,3.683e-06
1.835e-02,1.171e-05
2.028e-02,3.265e-05
2.221e-02,8.176e-05
2.415e-02,1.872e-04
2.608e-02,3.974e-04
2.801e-02,7.906e-04
2.994e-02,1.487e-03
3.187e-02,2.661e-03
3.380e-02,4.559e-03
3.573e-02,7.514e-03
3.767e-02,1.196e-02
3.960e-02,1.846e-02
4.153e-02,2.769e-02
4.346e-02,4.049e-02
4.539e-02,5.781e-02
4.732e-02,8.078e-02
4.926e-02,1.106e-01
5.119e-02,1.488e-01
5.312e-02,1.967e-01
5.505e-02,2.560e-01
5.698e-02,3.282e-01
5.891e-02,4.150e-01
6.085e-02,5.180e-01
6.278e-02,6.387e-01
6.471e-02,7.786e-01
6.664e-02,9.390e-01
6.857e-02,1.121e+00
7.050e-02,1.325e+00
7.244e-02,1.552e+00
7.437e-02,1.803e+00
7.630e-02,2.076e+00
7.823e-02,2.373e+00
8.016e-02,2.691e+00
8.209e-02,3.030e+00
8.402e-02,3.389e+00
8.596e-02,3.765e+00
8.789e-02,4.157e+00
8.982e-02,4.563e+00
9.175e-02,4.979e+00
9.368e-02,5.402e+00
9.561e-02,5.831e+00
9.755e-02,6.261e+00
9.948e-02,6.690e+00
1.014e-01,7.114e+00
1.033e-01,7.530e+00
1.053e-01,7.935e+00
1.072e-01,8.325e+00
1.091e-01,8.699e+00
1.111e-01,9.052e+00
1.130e-01,9.383e+00
1.149e-01,9.690e+00
1.169e-01,9.969e+00
1.188e-01,1.022e+01
1.207e-01,1.044e+01
1.227e-01,1.063e+01
1.246e-01,1.079e+01
1.265e-01,1.091e+01
1.285e-01,1.100e+01
1.304e-01,1.106e+01
1.323e-01,1.109e+01
1.342e-01,1.109e+01
1.362e-01,1.105e+01
1.381e-01,1.098e+01
1.400e-01,1.089e+01
1.420e-01,1.076e+01
1.439e-01,1.062e+01
1.458e-01,1.044e+01
1.478e-01,1.025e+01
1.497e-01,1.003e+01
1.516e-01,9.797e+00
1.536e-01,9.546e+00
1.555e-01,9.281e+00
1.574e-01,9.003e+00
1.594e-01,8.714e+00
1.613e-01,8.417e+00
1.632e-01,8.113e+00
1.652e-01,7.803e+00
1.671e-01,7.491e+00
1.690e-01,7.176e+00
1.709e-01,6.862e+00
1.729e-01,6.549e+00
1.748e-01,6.238e+00
1.767e-01,5.931e+00
1.787e-01,5.629e+00
1.806e-01,5.332e+00
1.825e-01,5.042e+00
1.845e-01,4.760e+00
1.864e-01,4.486e+00
1.883e-01,4.220e+00
1.903e-01,3.964e+00
1.922e-01,3.717e+00
1.941e-01,3.480e+00
1.961e-01,3.252e+00
1.980e-01,3.035e+00
1.999e-01,2.828e+00
2.019e-01,2.631e+00
2.038e-01,2.443e+00
2.057e-01,2.266e+00
2.076e-01,2.099e+00
2.096e-01,1.941e+00
2.115e-01,1.792e+00
2.134e-01,1.652e+00
2.154e-01,1.521e+00
2.173e-01,1.399e+00
2.192e-01,1.284e+00
2.212e-01,1.178e+00
2.231e-01,1.078e+00
2.250e-01,9.859e-01
2.270e-01,9.003e-01
2.289e-01,8.210e-01
2.308e-01,7.478e-01
2.328e-01,6.801e-01
2.347e-01,6.178e-01
2.366e-01,5.605e-01
2.386e-01,5.079e-01
2.405e-01,4.596e-01
2.424e-01,4.154e-01
2.443e-01,3.749e-01
2.463e-01,3.380e-01
2.482e-01,3.044e-01
2.501e-01,2.737e-01
2.521e-01,2.459e-01
2.540e-01,2.206e-01
2.559e-01,1.977e-01
2.579e-01,1.769e-01
2.598e-01,1.582e-01
2.617e-01,1.412e-01
2.637e-01,1.260e-01
2.656e-01,1.122e-01
2.675e-01,9.987e-02
2.695e-01,8.877e-02
2.714e-01,7.881e-02
2.733e-01,6.989e-02
2.753e-01,6.191e-02
2.772e-01,5.478e-02
2.791e-01,4.841e-02
2.810e-01,4.274e-02
2.830e-01,3.769e-02
2.849e-01,3.320e-02
2.868e-01,2.922e-02
2.888e-01,2.568e-02
2.907e-01,2.255e-02
2.926e-01,1.977e-02
2.946e-01,1.732e-02
2.965e-01,1.516e-02
2.984e-01,1.325e-02
3.004e-01,1.157e-02
3.023e-01,1.010e-02
3.042e-01,8.799e-03
3.062e-01,7.659e-03
3.081e-01,6.660e-03
3.100e-01,5.785e-03
3.120e-01,5.020e-03
3.139e-01,4.351e-03
3.158e-01,3.768e-03
3.177e-01,3.259e-03
3.197e-01,2.816e-03
3.216e-01,2.431e-03
3.235e-01,2.096e-03
3.255e-01,1.805e-03
3.274e-01,1.553e-03
3.293e-01,1.335e-03
3.313e-01,1.147e-03
3.332e-01,9.836e-04
3.351e-01,8.428e-04
3.371e-01,7.215e-04
3.390e-01,6.170e-04
3.409e-01,5.270e-04
3.429e-01,4.497e-04
3.448e-01,3.834e-04
3.467e-01,3.265e-04
3.487e-01,2.777e-04
3.506e-01,2.360e-04
3.525e-01,2.004e-04
3.544e-01,1.699e-04
3.564e-01,1.440e-04
3.583e-01,1.218e-04
3.602e-01,1.030e-04
3.622e-01,8.700e-05
3.641e-01,7.340e-05
3.660e-01,6.187e-05
3.680e-01,5.209e-05
3.699e-01,4.381e-05
3.718e-01,3.681e-05
3.738e-01,3.089e-05
3.757e-01,2.590e-05
3.776e-01,2.169e-05
3.796e-01,1.815e-05
3.815e-01,1.517e-05
3.834e-01,1.267e-05
3.854e-01,1.057e-05


==> anc/03_results/weak_inf/beta/0_008.csv <==
transmittance,probability_density
1.181e-03,8.365e-22
3.542e-03,6.347e-16
5.903e-03,3.187e-13
8.264e-03,1.824e-11
1.063e-02,3.614e-10
1.299e-02,3.810e-09
1.535e-02,2.641e-08
1.771e-02,1.358e-07
2.007e-02,5.584e-07
2.243e-02,1.929e-06
2.479e-02,5.800e-06
2.715e-02,1.556e-05
2.951e-02,3.797e-05
3.188e-02,8.551e-05
3.424e-02,1.797e-04
3.660e-02,3.559e-04
3.896e-02,6.687e-04
4.132e-02,1.200e-03
4.368e-02,2.066e-03
4.604e-02,3.429e-03
4.840e-02,5.506e-03
5.076e-02,8.580e-03
5.313e-02,1.301e-02
5.549e-02,1.923e-02
5.785e-02,2.780e-02
6.021e-02,3.933e-02
6.257e-02,5.457e-02
6.493e-02,7.435e-02
6.729e-02,9.962e-02
6.965e-02,1.314e-01
7.202e-02,1.707e-01
7.438e-02,2.189e-01
7.674e-02,2.769e-01
7.910e-02,3.462e-01
8.146e-02,4.278e-01
8.382e-02,5.229e-01
8.618e-02,6.327e-01
8.854e-02,7.580e-01
9.090e-02,8.998e-01
9.327e-02,1.059e+00
9.563e-02,1.235e+00
9.799e-02,1.430e+00
1.003e-01,1.643e+00
1.027e-01,1.873e+00
1.051e-01,2.121e+00
1.074e-01,2.386e+00
1.098e-01,2.666e+00
1.122e-01,2.961e+00
1.145e-01,3.270e+00
1.169e-01,3.589e+00
1.192e-01,3.919e+00
1.216e-01,4.256e+00
1.240e-01,4.598e+00
1.263e-01,4.943e+00
1.287e-01,5.289e+00
1.310e-01,5.633e+00
1.334e-01,5.972e+00
1.358e-01,6.304e+00
1.381e-01,6.627e+00
1.405e-01,6.937e+00
1.428e-01,7.234e+00
1.452e-01,7.514e+00
1.476e-01,7.775e+00
1.499e-01,8.017e+00
1.523e-01,8.236e+00
1.547e-01,8.433e+00
1.570e-01,8.605e+00
1.594e-01,8.751e+00
1.617e-01,8.872e+00
1.641e-01,8.966e+00
1.665e-01,9.034e+00
1.688e-01,9.075e+00
1.712e-01,9.089e+00
1.735e-01,9.077e+00
1.759e-01,9.041e+00
1.783e-01,8.979e+00
1.806e-01,8.895e+00
1.830e-01,8.787e+00
1.854e-01,8.659e+00
1.877e-01,8.511e+00
1.901e-01,8.345e+00
1.924e-01,8.163e+00
1.948e-01,7.965e+00
1.972e-01,7.754e+00
1.995e-01,7.531e+00
2.019e-01,7.298e+00
2.042e-01,7.056e+00
2.066e-01,6.807e+00
2.090e-01,6.553e+00
2.113e-01,6.295e+00
2.137e-01,6.035e+00
2.160e-01,5.773e+00
2.184e-01,5.512e+00
2.208e-01,5.251e+00
2.231e-01,4.994e+00
2.255e-01,4.739e+00
2.279e-01,4.489e+00
2.302e-01,4.244e+00
2.326e-01,4.005e+00
2.349e-01,3.772e+00
2.373e-01,3.547e+00
2.397e-01,3.329e+00
2.420e-01,3.118e+00
2.444e-01,2.916e+00
2.467e-01,2.722e+00
2.491e-01,2.537e+00
2.515e-01,2.360e+00
2.538e-01,2.192e+00
2.562e-01,2.032e+00
2.585e-01,1.881e+00
2.609e-01,1.738e+00
2.633e-01,1.604e+00
2.656e-01,1.477e+00
2.680e-01,1.358e+00
2.704e-01,1.247e+00
2.727e-01,1.143e+00
2.751e-01,1.046e+00
2.774e-01,9.562e-01
2.798e-01,8.725e-01
2.822e-01,7.949e-01
2.845e-01,7.230e-01
2.869e-01,6.567e-01
2.892e-01,5.956e-01
2.916e-01,5.393e-01
2.940e-01,4.877e-01
2.963e-01,4.403e-01
2.987e-01,3.969e-01
3.010e-01,3.573e-01
3.034e-01,3.212e-01
3.058e-01,2.883e-01
3.081e-01,2.584e-01
3.105e-01,2.313e-01
3.129e-01,2.067e-01
3.152e-01,1.845e-01
3.176e-01,1.644e-01
3.199e-01,1.463e-01
3.223e-01,1.301e-01
3.247e-01,1.154e-01
3.270e-01,1.023e-01
3.294e-01,9.054e-02
3.317e-01,8.002e-02
3.341e-01,7.062e-02
3.365e-01,6.224e-02
3.388e-01,5.478e-02
3.412e-01,4.815e-02
3.435e-01,4.226e-02
3.459e-01,3.704e-02
3.483e-01,3.243e-02
3.506e-01,2.834e-02
3.530e-01,2.474e-02
3.554e-01,2.157e-02
3.577e-01,1.878e-02
3.601e-01,1.633e-02
3.624e-01,1.418e-02
3.648e-01,1.229e-02
3.672e-01,1.064e-02
3.695e-01,9.202e-03
3.719e-01,7.946e-03
3.742e-01,6.853e-03
3.766e-01,5.902e-03
3.790e-01,5.076e-03
3.813e-01,4.359e-03
3.837e-01,3.739e-03
3.860e-01,3.203e-03
3.884e-01,2.739e-03
3.908e-01,2.340e-03
3.931e-01,1.996e-03
3.955e-01,1.701e-03
3.979e-01,1.447e-03
4.002e-01,1.229e-03
4.026e-01,1.043e-03
4.049e-01,8.836e-04
4.073e-01,7.476e-04
4.097e-01,6.317e-04
4.120e-01,5.330e-04
4.144e-01,4.491e-04
4.167e-01,3.779e-04
4.191e-01,3.175e-04
4.215e-01,2.664e-04
4.238e-01,2.233e-04
4.262e-01,1.868e-04
4.285e-01,1.561e-04
4.309e-01,1.303e-04
4.333e-01,1.085e-04
4.356e-01,9.031e-05
4.380e-01,7.504e-05
4.404e-01,6.226e-05
4.427e-01,5.158e-05
4.451e-01,4.268e-05
4.474e-01,3.526e-05
4.498e-01,2.909e-05
4.522e-01,2.396e-05
4.545e-01,1.971e-05
4.569e-01,1.619e-05
4.592e-01,1.327e-05
4.616e-01,1.087e-05
4.640e-01,8.889e-06
4.663e-01,7.258e-06
4.687e-01,5.917e-06
4.710e-01,4.817e-06


==> anc/03_results/weak_inf/beta/0_009.csv <==
transmittance,probability_density
1.384e-03,1.178e-23
4.151e-03,2.069e-17
6.918e-03,1.540e-14
9.685e-03,1.144e-12
1.245e-02,2.760e-11
1.522e-02,3.408e-10
1.799e-02,2.697e-09
2.075e-02,1.555e-08
2.352e-02,7.074e-08
2.629e-02,2.675e-07
2.905e-02,8.728e-07
3.182e-02,2.524e-06
3.459e-02,6.598e-06
3.736e-02,1.584e-05
4.012e-02,3.535e-05
4.289e-02,7.404e-05
4.566e-02,1.467e-04
4.842e-02,2.768e-04
5.119e-02,4.999e-04
5.396e-02,8.682e-04
5.672e-02,1.456e-03
5.949e-02,2.364e-03
6.226e-02,3.730e-03
6.503e-02,5.730e-03
6.779e-02,8.591e-03
7.056e-02,1.259e-02
7.333e-02,1.808e-02
7.609e-02,2.547e-02
7.886e-02,3.524e-02
8.163e-02,4.794e-02
8.440e-02,6.421e-02
8.716e-02,8.475e-02
8.993e-02,1.103e-01
9.270e-02,1.418e-01
9.546e-02,1.800e-01
9.823e-02,2.259e-01
1.010e-01,2.803e-01
1.038e-01,3.444e-01
1.065e-01,4.188e-01
1.093e-01,5.047e-01
1.121e-01,6.027e-01
1.148e-01,7.136e-01
1.176e-01,8.381e-01
1.204e-01,9.767e-01
1.231e-01,1.130e+00
1.259e-01,1.297e+00
1.287e-01,1.480e+00
1.314e-01,1.676e+00
1.342e-01,1.887e+00
1.370e-01,2.112e+00
1.397e-01,2.349e+00
1.425e-01,2.598e+00
1.453e-01,2.858e+00
1.480e-01,3.127e+00
1.508e-01,3.405e+00
1.536e-01,3.688e+00
1.563e-01,3.975e+00
1.591e-01,4.265e+00
1.619e-01,4.556e+00
1.646e-01,4.845e+00
1.674e-01,5.130e+00
1.702e-01,5.410e+00
1.729e-01,5.682e+00
1.757e-01,5.944e+00
1.785e-01,6.194e+00
1.812e-01,6.431e+00
1.840e-01,6.653e+00
1.868e-01,6.858e+00
1.895e-01,7.045e+00
1.923e-01,7.212e+00
1.951e-01,7.359e+00
1.978e-01,7.485e+00
2.006e-01,7.589e+00
2.034e-01,7.670e+00
2.061e-01,7.729e+00
2.089e-01,7.765e+00
2.117e-01,7.778e+00
2.144e-01,7.769e+00
2.172e-01,7.739e+00
2.200e-01,7.687e+00
2.227e-01,7.615e+00
2.255e-01,7.524e+00
2.283e-01,7.414e+00
2.310e-01,7.287e+00
2.338e-01,7.144e+00
2.366e-01,6.987e+00
2.393e-01,6.816e+00
2.421e-01,6.634e+00
2.449e-01,6.441e+00
2.477e-01,6.239e+00
2.504e-01,6.029e+00
2.532e-01,5.813e+00
2.560e-01,5.592e+00
2.587e-01,5.368e+00
2.615e-01,5.141e+00
2.643e-01,4.913e+00
2.670e-01,4.686e+00
2.698e-01,4.459e+00
2.726e-01,4.234e+00
2.753e-01,4.013e+00
2.781e-01,3.795e+00
2.809e-01,3.582e+00
2.836e-01,3.374e+00
2.864e-01,3.171e+00
2.892e-01,2.975e+00
2.919e-01,2.786e+00
2.947e-01,2.604e+00
2.975e-01,2.429e+00
3.002e-01,2.261e+00
3.030e-01,2.101e+00
3.058e-01,1.949e+00
3.085e-01,1.804e+00
3.113e-01,1.667e+00
3.141e-01,1.538e+00
3.168e-01,1.416e+00
3.196e-01,1.301e+00
3.224e-01,1.193e+00
3.251e-01,1.093e+00
3.279e-01,9.989e-01
3.307e-01,9.114e-01
3.334e-01,8.301e-01
3.362e-01,7.548e-01
3.390e-01,6.851e-01
3.417e-01,6.208e-01
3.445e-01,5.615e-01
3.473e-01,5.070e-01
3.500e-01,4.570e-01
3.528e-01,4.112e-01
3.556e-01,3.694e-01
3.583e-01,3.313e-01
3.611e-01,2.966e-01
3.639e-01,2.651e-01
3.666e-01,2.365e-01
3.694e-01,2.106e-01
3.722e-01,1.873e-01
3.749e-01,1.663e-01
3.777e-01,1.474e-01
3.805e-01,1.304e-01
3.832e-01,1.152e-01
3.860e-01,1.015e-01
3.888e-01,8.938e-02
3.915e-01,7.855e-02
3.943e-01,6.892e-02
3.971e-01,6.036e-02
3.998e-01,5.278e-02
4.026e-01,4.608e-02
4.054e-01,4.015e-02
4.081e-01,3.494e-02
4.109e-01,3.034e-02
4.137e-01,2.631e-02
4.164e-01,2.278e-02
4.192e-01,1.968e-02
4.220e-01,1.698e-02
4.247e-01,1.462e-02
4.275e-01,1.257e-02
4.303e-01,1.079e-02
4.330e-01,9.248e-03
4.358e-01,7.911e-03
4.386e-01,6.756e-03
4.413e-01,5.759e-03
4.441e-01,4.901e-03
4.469e-01,4.164e-03
4.496e-01,3.531e-03
4.524e-01,2.989e-03
4.552e-01,2.526e-03
4.579e-01,2.131e-03
4.607e-01,1.795e-03
4.635e-01,1.509e-03
4.662e-01,1.266e-03
4.690e-01,1.061e-03
4.718e-01,8.869e-04
4.745e-01,7.402e-04
4.773e-01,6.167e-04
4.801e-01,5.129e-04
4.829e-01,4.258e-04
4.856e-01,3.528e-04
4.884e-01,2.918e-04
4.912e-01,2.409e-04
4.939e-01,1.985e-04
4.967e-01,1.632e-04
4.995e-01,1.340e-04
5.022e-01,1.098e-04
5.050e-01,8.976e-05
5.078e-01,7.326e-05
5.105e-01,5.968e-05
5.133e-01,4.852e-05
5.161e-01,3.936e-05
5.188e-01,3.188e-05
5.216e-01,2.576e-05
5.244e-01,2.078e-05
5.271e-01,1.672e-05
5.299e-01,1.343e-05
5.327e-01,1.077e-05
5.354e-01,8.613e-06
5.382e-01,6.875e-06
5.410e-01,5.476e-06
5.437e-01,4.353e-06
5.465e-01,3.453e-06
5.493e-01,2.733e-06
5.520e-01,2.158e-06


==> anc/03_results/weak_inf/beta/0_01.csv <==
transmittance,probability_density
1.588e-03,6.739e-26
4.765e-03,3.232e-19
7.942e-03,3.852e-16
1.112e-02,3.914e-14
1.430e-02,1.195e-12
1.747e-02,1.783e-11
2.065e-02,1.655e-10
2.383e-02,1.094e-09
2.700e-02,5.616e-09
3.018e-02,2.366e-08
3.336e-02,8.516e-08
3.653e-02,2.693e-07
3.971e-02,7.650e-07
4.289e-02,1.983e-06
4.606e-02,4.756e-06
4.924e-02,1.066e-05
5.242e-02,2.251e-05
5.559e-02,4.510e-05
5.877e-02,8.626e-05
6.195e-02,1.582e-04
6.512e-02,2.795e-04
6.830e-02,4.772e-04
7.148e-02,7.898e-04
7.465e-02,1.271e-03
7.783e-02,1.992e-03
8.101e-02,3.048e-03
8.419e-02,4.561e-03
8.736e-02,6.687e-03
9.054e-02,9.617e-03
9.372e-02,1.359e-02
9.689e-02,1.888e-02
1.001e-01,2.582e-02
1.032e-01,3.479e-02
1.064e-01,4.624e-02
1.096e-01,6.066e-02
1.128e-01,7.859e-02
1.160e-01,1.006e-01
1.191e-01,1.274e-01
1.223e-01,1.597e-01
1.255e-01,1.981e-01
1.287e-01,2.434e-01
1.318e-01,2.963e-01
1.350e-01,3.576e-01
1.382e-01,4.280e-01
1.414e-01,5.082e-01
1.445e-01,5.987e-01
1.477e-01,7.003e-01
1.509e-01,8.132e-01
1.541e-01,9.379e-01
1.573e-01,1.075e+00
1.604e-01,1.224e+00
1.636e-01,1.385e+00
1.668e-01,1.558e+00
1.700e-01,1.742e+00
1.731e-01,1.938e+00
1.763e-01,2.145e+00
1.795e-01,2.361e+00
1.827e-01,2.585e+00
1.858e-01,2.818e+00
1.890e-01,3.056e+00
1.922e-01,3.300e+00
1.954e-01,3.547e+00
1.986e-01,3.796e+00
2.017e-01,4.046e+00
2.049e-01,4.294e+00
2.081e-01,4.538e+00
2.113e-01,4.778e+00
2.144e-01,5.011e+00
2.176e-01,5.236e+00
2.208e-01,5.451e+00
2.240e-01,5.654e+00
2.271e-01,5.845e+00
2.303e-01,6.021e+00
2.335e-01,6.181e+00
2.367e-01,6.325e+00
2.398e-01,6.451e+00
2.430e-01,6.558e+00
2.462e-01,6.647e+00
2.494e-01,6.716e+00
2.526e-01,6.765e+00
2.557e-01,6.795e+00
2.589e-01,6.805e+00
2.621e-01,6.795e+00
2.653e-01,6.766e+00
2.684e-01,6.719e+00
2.716e-01,6.654e+00
2.748e-01,6.571e+00
2.780e-01,6.473e+00
2.811e-01,6.359e+00
2.843e-01,6.231e+00
2.875e-01,6.090e+00
2.907e-01,5.937e+00
2.939e-01,5.774e+00
2.970e-01,5.601e+00
3.002e-01,5.420e+00
3.034e-01,5.232e+00
3.066e-01,5.039e+00
3.097e-01,4.841e+00
3.129e-01,4.641e+00
3.161e-01,4.438e+00
3.193e-01,4.234e+00
3.224e-01,4.031e+00
3.256e-01,3.829e+00
3.288e-01,3.628e+00
3.320e-01,3.431e+00
3.352e-01,3.237e+00
3.383e-01,3.047e+00
3.415e-01,2.863e+00
3.447e-01,2.683e+00
3.479e-01,2.510e+00
3.510e-01,2.342e+00
3.542e-01,2.182e+00
3.574e-01,2.028e+00
3.606e-01,1.881e+00
3.637e-01,1.740e+00
3.669e-01,1.607e+00
3.701e-01,1.481e+00
3.733e-01,1.363e+00
3.765e-01,1.251e+00
3.796e-01,1.146e+00
3.828e-01,1.047e+00
3.860e-01,9.553e-01
3.892e-01,8.697e-01
3.923e-01,7.901e-01
3.955e-01,7.164e-01
3.987e-01,6.482e-01
4.019e-01,5.854e-01
4.050e-01,5.275e-01
4.082e-01,4.745e-01
4.114e-01,4.259e-01
4.146e-01,3.815e-01
4.177e-01,3.410e-01
4.209e-01,3.042e-01
4.241e-01,2.709e-01
4.273e-01,2.407e-01
4.305e-01,2.134e-01
4.336e-01,1.889e-01
4.368e-01,1.668e-01
4.400e-01,1.470e-01
4.432e-01,1.293e-01
4.463e-01,1.135e-01
4.495e-01,9.942e-02
4.527e-01,8.692e-02
4.559e-01,7.582e-02
4.590e-01,6.601e-02
4.622e-01,5.735e-02
4.654e-01,4.972e-02
4.686e-01,4.302e-02
4.718e-01,3.714e-02
4.749e-01,3.200e-02
4.781e-01,2.751e-02
4.813e-01,2.360e-02
4.845e-01,2.021e-02
4.876e-01,1.726e-02
4.908e-01,1.471e-02
4.940e-01,1.252e-02
4.972e-01,1.062e-02
5.003e-01,8.996e-03
5.035e-01,7.602e-03
5.067e-01,6.410e-03
5.099e-01,5.392e-03
5.131e-01,4.526e-03
5.162e-01,3.791e-03
5.194e-01,3.167e-03
5.226e-01,2.640e-03
5.258e-01,2.196e-03
5.289e-01,1.822e-03
5.321e-01,1.509e-03
5.353e-01,1.246e-03
5.385e-01,1.027e-03
5.416e-01,8.439e-04
5.448e-01,6.919e-04
5.480e-01,5.660e-04
5.512e-01,4.618e-04
5.544e-01,3.759e-04
5.575e-01,3.051e-04
5.607e-01,2.471e-04
5.639e-01,1.996e-04
5.671e-01,1.608e-04
5.702e-01,1.292e-04
5.734e-01,1.035e-04
5.766e-01,8.276e-05
5.798e-01,6.597e-05
5.829e-01,5.244e-05
5.861e-01,4.157e-05
5.893e-01,3.286e-05
5.925e-01,2.591e-05
5.957e-01,2.036e-05
5.988e-01,1.596e-05
6.020e-01,1.247e-05
6.052e-01,9.717e-06
6.084e-01,7.549e-06
6.115e-01,5.846e-06
6.147e-01,4.513e-06
6.179e-01,3.474e-06
6.211e-01,2.665e-06
6.242e-01,2.038e-06
6.274e-01,1.554e-06
6.306e-01,1.180e-06
6.338e-01,8.939e-07


==> anc/03_results/weak_inf/beta/0_011.csv <==
transmittance,probability_density
1.757e-03,3.487e-28
5.272e-03,4.598e-21
8.786e-03,8.808e-18
1.230e-02,1.226e-15
1.582e-02,4.743e-14
1.933e-02,8.565e-13
2.284e-02,9.327e-12
2.636e-02,7.082e-11
2.987e-02,4.104e-10
3.339e-02,1.928e-09
3.690e-02,7.657e-09
4.042e-02,2.650e-08
4.393e-02,8.181e-08
4.745e-02,2.292e-07
5.096e-02,5.908e-07
5.447e-02,1.417e-06
5.799e-02,3.190e-06
6.150e-02,6.793e-06
6.502e-02,1.376e-05
6.853e-02,2.667e-05
7.205e-02,4.966e-05
7.556e-02,8.917e-05
7.908e-02,1.549e-04
8.259e-02,2.611e-04
8.611e-02,4.279e-04
8.962e-02,6.838e-04
9.313e-02,1.067e-03
9.665e-02,1.629e-03
1.002e-01,2.437e-03
1.037e-01,3.576e-03
1.072e-01,5.155e-03
1.107e-01,7.309e-03
1.142e-01,1.020e-02
1.177e-01,1.403e-02
1.213e-01,1.902e-02
1.248e-01,2.546e-02
1.283e-01,3.366e-02
1.318e-01,4.396e-02
1.353e-01,5.678e-02
1.388e-01,7.256e-02
1.423e-01,9.177e-02
1.459e-01,1.150e-01
1.494e-01,1.427e-01
1.529e-01,1.755e-01
1.564e-01,2.140e-01
1.599e-01,2.588e-01
1.634e-01,3.106e-01
1.669e-01,3.699e-01
1.705e-01,4.374e-01
1.740e-01,5.135e-01
1.775e-01,5.989e-01
1.810e-01,6.939e-01
1.845e-01,7.989e-01
1.880e-01,9.142e-01
1.915e-01,1.040e+00
1.951e-01,1.176e+00
1.986e-01,1.323e+00
2.021e-01,1.481e+00
2.056e-01,1.648e+00
2.091e-01,1.825e+00
2.126e-01,2.011e+00
2.161e-01,2.206e+00
2.197e-01,2.408e+00
2.232e-01,2.616e+00
2.267e-01,2.830e+00
2.302e-01,3.049e+00
2.337e-01,3.270e+00
2.372e-01,3.493e+00
2.407e-01,3.716e+00
2.443e-01,3.938e+00
2.478e-01,4.158e+00
2.513e-01,4.372e+00
2.548e-01,4.581e+00
2.583e-01,4.783e+00
2.618e-01,4.975e+00
2.653e-01,5.158e+00
2.689e-01,5.328e+00
2.724e-01,5.486e+00
2.759e-01,5.630e+00
2.794e-01,5.759e+00
2.829e-01,5.872e+00
2.864e-01,5.969e+00
2.899e-01,6.048e+00
2.935e-01,6.110e+00
2.970e-01,6.154e+00
3.005e-01,6.180e+00
3.040e-01,6.187e+00
3.075e-01,6.177e+00
3.110e-01,6.149e+00
3.145e-01,6.105e+00
3.181e-01,6.043e+00
3.216e-01,5.966e+00
3.251e-01,5.874e+00
3.286e-01,5.768e+00
3.321e-01,5.648e+00
3.356e-01,5.517e+00
3.391e-01,5.374e+00
3.427e-01,5.222e+00
3.462e-01,5.061e+00
3.497e-01,4.892e+00
3.532e-01,4.718e+00
3.567e-01,4.538e+00
3.602e-01,4.354e+00
3.638e-01,4.167e+00
3.673e-01,3.978e+00
3.708e-01,3.789e+00
3.743e-01,3.600e+00
3.778e-01,3.412e+00
3.813e-01,3.226e+00
3.848e-01,3.043e+00
3.884e-01,2.864e+00
3.919e-01,2.689e+00
3.954e-01,2.518e+00
3.989e-01,2.353e+00
4.024e-01,2.194e+00
4.059e-01,2.040e+00
4.094e-01,1.893e+00
4.130e-01,1.752e+00
4.165e-01,1.618e+00
4.200e-01,1.491e+00
4.235e-01,1.371e+00
4.270e-01,1.257e+00
4.305e-01,1.150e+00
4.340e-01,1.050e+00
4.376e-01,9.567e-01
4.411e-01,8.693e-01
4.446e-01,7.881e-01
4.481e-01,7.129e-01
4.516e-01,6.433e-01
4.551e-01,5.792e-01
4.586e-01,5.202e-01
4.622e-01,4.662e-01
4.657e-01,4.168e-01
4.692e-01,3.717e-01
4.727e-01,3.308e-01
4.762e-01,2.937e-01
4.797e-01,2.601e-01
4.832e-01,2.298e-01
4.868e-01,2.025e-01
4.903e-01,1.781e-01
4.938e-01,1.562e-01
4.973e-01,1.367e-01
5.008e-01,1.193e-01
5.043e-01,1.039e-01
5.078e-01,9.027e-02
5.114e-01,7.822e-02
5.149e-01,6.761e-02
5.184e-01,5.829e-02
5.219e-01,5.013e-02
5.254e-01,4.301e-02
5.289e-01,3.680e-02
5.324e-01,3.140e-02
5.360e-01,2.673e-02
5.395e-01,2.269e-02
5.430e-01,1.922e-02
5.465e-01,1.623e-02
5.500e-01,1.367e-02
5.535e-01,1.148e-02
5.570e-01,9.616e-03
5.606e-01,8.032e-03
5.641e-01,6.691e-03
5.676e-01,5.557e-03
5.711e-01,4.603e-03
5.746e-01,3.802e-03
5.781e-01,3.131e-03
5.816e-01,2.570e-03
5.852e-01,2.104e-03
5.887e-01,1.717e-03
5.922e-01,1.397e-03
5.957e-01,1.133e-03
5.992e-01,9.165e-04
6.027e-01,7.388e-04
6.063e-01,5.936e-04
6.098e-01,4.754e-04
6.133e-01,3.795e-04
6.168e-01,3.019e-04
6.203e-01,2.394e-04
6.238e-01,1.891e-04
6.273e-01,1.489e-04
6.309e-01,1.169e-04
6.344e-01,9.136e-05
6.379e-01,7.117e-05
6.414e-01,5.524e-05
6.449e-01,4.271e-05
6.484e-01,3.289e-05
6.519e-01,2.524e-05
6.555e-01,1.929e-05
6.590e-01,1.468e-05
6.625e-01,1.113e-05
6.660e-01,8.402e-06
6.695e-01,6.316e-06
6.730e-01,4.727e-06
6.765e-01,3.523e-06
6.801e-01,2.614e-06
6.836e-01,1.930e-06
6.871e-01,1.419e-06
6.906e-01,1.038e-06
6.941e-01,7.557e-07
6.976e-01,5.475e-07
7.011e-01,3.947e-07


==> anc/03_results/weak_inf/beta/0_012.csv <==
transmittance,probability_density
1.077e-01,3.864e-04
1.110e-01,5.627e-04
1.143e-01,8.075e-04
1.176e-01,1.143e-03
1.209e-01,1.597e-03
1.242e-01,2.204e-03
1.275e-01,3.005e-03
1.308e-01,4.053e-03
1.341e-01,5.408e-03
1.374e-01,7.143e-03
1.407e-01,9.344e-03
1.440e-01,1.211e-02
1.473e-01,1.555e-02
1.506e-01,1.981e-02
1.539e-01,2.503e-02
1.572e-01,3.137e-02
1.605e-01,3.902e-02
1.638e-01,4.819e-02
1.671e-01,5.910e-02
1.704e-01,7.200e-02
1.737e-01,8.714e-02
1.770e-01,1.048e-01
1.803e-01,1.253e-01
1.836e-01,1.489e-01
1.869e-01,1.760e-01
1.902e-01,2.068e-01
1.935e-01,2.417e-01
1.968e-01,2.811e-01
2.001e-01,3.253e-01
2.034e-01,3.746e-01
2.066e-01,4.293e-01
2.099e-01,4.898e-01
2.132e-01,5.562e-01
2.165e-01,6.289e-01
2.198e-01,7.081e-01
2.231e-01,7.940e-01
2.264e-01,8.867e-01
2.297e-01,9.863e-01
2.330e-01,1.093e+00
2.363e-01,1.206e+00
2.396e-01,1.327e+00
2.429e-01,1.454e+00
2.462e-01,1.588e+00
2.495e-01,1.728e+00
2.528e-01,1.874e+00
2.561e-01,2.026e+00
2.594e-01,2.183e+00
2.627e-01,2.344e+00
2.660e-01,2.510e+00
2.693e-01,2.679e+00
2.726e-01,2.851e+00
2.759e-01,3.025e+00
2.792e-01,3.201e+00
2.825e-01,3.376e+00
2.858e-01,3.552e+00
2.891e-01,3.726e+00
2.924e-01,3.898e+00
2.957e-01,4.067e+00
2.990e-01,4.232e+00
3.023e-01,4.393e+00
3.056e-01,4.548e+00
3.089e-01,4.696e+00
3.122e-01,4.837e+00
3.155e-01,4.970e+00
3.187e-01,5.094e+00
3.220e-01,5.208e+00
3.253e-01,5.312e+00
3.286e-01,5.406e+00
3.319e-01,5.489e+00
3.352e-01,5.560e+00
3.385e-01,5.619e+00
3.418e-01,5.665e+00
3.451e-01,5.700e+00
3.484e-01,5.722e+00
3.517e-01,5.731e+00
3.550e-01,5.728e+00
3.583e-01,5.713e+00
3.616e-01,5.685e+00
3.649e-01,5.645e+00
3.682e-01,5.594e+00
3.715e-01,5.532e+00
3.748e-01,5.459e+00
3.781e-01,5.376e+00
3.814e-01,5.283e+00
3.847e-01,5.182e+00
3.880e-01,5.072e+00
3.913e-01,4.954e+00
3.946e-01,4.829e+00
3.979e-01,4.698e+00
4.012e-01,4.562e+00
4.045e-01,4.420e+00
4.078e-01,4.275e+00
4.111e-01,4.126e+00
4.144e-01,3.975e+00
4.177e-01,3.821e+00
4.210e-01,3.667e+00
4.243e-01,3.512e+00
4.275e-01,3.357e+00
4.308e-01,3.202e+00
4.341e-01,3.049e+00
4.374e-01,2.897e+00
4.407e-01,2.748e+00
4.440e-01,2.601e+00
4.473e-01,2.458e+00
4.506e-01,2.317e+00
4.539e-01,2.181e+00
4.572e-01,2.049e+00
4.605e-01,1.921e+00
4.638e-01,1.797e+00
4.671e-01,1.679e+00
4.704e-01,1.565e+00
4.737e-01,1.456e+00
4.770e-01,1.352e+00
4.803e-01,1.253e+00
4.836e-01,1.159e+00
4.869e-01,1.070e+00
4.902e-01,9.853e-01
4.935e-01,9.060e-01
4.968e-01,8.314e-01
5.001e-01,7.615e-01
5.034e-01,6.960e-01
5.067e-01,6.349e-01
5.100e-01,5.781e-01
5.133e-01,5.252e-01
5.166e-01,4.762e-01
5.199e-01,4.309e-01
5.232e-01,3.892e-01
5.265e-01,3.507e-01
5.298e-01,3.154e-01
5.331e-01,2.831e-01
5.363e-01,2.535e-01
5.396e-01,2.266e-01
5.429e-01,2.021e-01
5.462e-01,1.798e-01
5.495e-01,1.597e-01
5.528e-01,1.415e-01
5.561e-01,1.251e-01
5.594e-01,1.104e-01
5.627e-01,9.716e-02
5.660e-01,8.533e-02
5.693e-01,7.478e-02
5.726e-01,6.538e-02
5.759e-01,5.704e-02
5.792e-01,4.964e-02
5.825e-01,4.310e-02
5.858e-01,3.734e-02
5.891e-01,3.227e-02
5.924e-01,2.782e-02
5.957e-01,2.392e-02
5.990e-01,2.052e-02
6.023e-01,1.756e-02
6.056e-01,1.499e-02
6.089e-01,1.276e-02
6.122e-01,1.084e-02
6.155e-01,9.182e-03
6.188e-01,7.757e-03
6.221e-01,6.536e-03
6.254e-01,5.492e-03
6.287e-01,4.602e-03
6.320e-01,3.846e-03
6.353e-01,3.205e-03
6.386e-01,2.663e-03
6.419e-01,2.207e-03
6.451e-01,1.823e-03
6.484e-01,1.502e-03
6.517e-01,1.233e-03
6.550e-01,1.009e-03
6.583e-01,8.239e-04
6.616e-01,6.703e-04
6.649e-01,5.436e-04
6.682e-01,4.394e-04
6.715e-01,3.540e-04
6.748e-01,2.842e-04
6.781e-01,2.274e-04
6.814e-01,1.814e-04
6.847e-01,1.441e-04
6.880e-01,1.141e-04
6.913e-01,9.000e-05
6.946e-01,7.073e-05
6.979e-01,5.538e-05
7.012e-01,4.319e-05
7.045e-01,3.355e-05
7.078e-01,2.595e-05
7.111e-01,2.000e-05
7.144e-01,1.534e-05
7.177e-01,1.172e-05
7.210e-01,8.915e-06
7.243e-01,6.751e-06
7.276e-01,5.089e-06
7.309e-01,3.818e-06
7.342e-01,2.851e-06
7.375e-01,2.119e-06
7.408e-01,1.567e-06
7.441e-01,1.152e-06
7.474e-01,8.433e-07
7.507e-01,6.139e-07
7.540e-01,4.444e-07
7.572e-01,3.199e-07
7.605e-01,2.290e-07
7.638e-01,1.629e-07


==> anc/03_results/weak_inf/beta/0_013.csv <==
transmittance,probability_density
1.282e-01,2.181e-04
1.316e-01,3.124e-04
1.351e-01,4.420e-04
1.386e-01,6.181e-04
1.420e-01,8.546e-04
1.455e-01,1.169e-03
1.490e-01,1.583e-03
1.524e-01,2.123e-03
1.559e-01,2.820e-03
1.594e-01,3.712e-03
1.628e-01,4.845e-03
1.663e-01,6.272e-03
1.697e-01,8.055e-03
1.732e-01,1.027e-02
1.767e-01,1.299e-02
1.801e-01,1.631e-02
1.836e-01,2.035e-02
1.871e-01,2.522e-02
1.905e-01,3.105e-02
1.940e-01,3.800e-02
1.974e-01,4.623e-02
2.009e-01,5.591e-02
2.044e-01,6.723e-02
2.078e-01,8.042e-02
2.113e-01,9.568e-02
2.148e-01,1.133e-01
2.182e-01,1.334e-01
2.217e-01,1.563e-01
2.252e-01,1.824e-01
2.286e-01,2.117e-01
2.321e-01,2.448e-01
2.355e-01,2.817e-01
2.390e-01,3.228e-01
2.425e-01,3.684e-01
2.459e-01,4.187e-01
2.494e-01,4.740e-01
2.529e-01,5.345e-01
2.563e-01,6.005e-01
2.598e-01,6.721e-01
2.632e-01,7.495e-01
2.667e-01,8.329e-01
2.702e-01,9.223e-01
2.736e-01,1.018e+00
2.771e-01,1.119e+00
2.806e-01,1.227e+00
2.840e-01,1.341e+00
2.875e-01,1.461e+00
2.909e-01,1.586e+00
2.944e-01,1.717e+00
2.979e-01,1.853e+00
3.013e-01,1.994e+00
3.048e-01,2.139e+00
3.083e-01,2.289e+00
3.117e-01,2.442e+00
3.152e-01,2.598e+00
3.187e-01,2.756e+00
3.221e-01,2.916e+00
3.256e-01,3.077e+00
3.290e-01,3.239e+00
3.325e-01,3.400e+00
3.360e-01,3.560e+00
3.394e-01,3.718e+00
3.429e-01,3.874e+00
3.464e-01,4.026e+00
3.498e-01,4.173e+00
3.533e-01,4.316e+00
3.567e-01,4.453e+00
3.602e-01,4.583e+00
3.637e-01,4.706e+00
3.671e-01,4.821e+00
3.706e-01,4.927e+00
3.741e-01,5.024e+00
3.775e-01,5.112e+00
3.810e-01,5.189e+00
3.845e-01,5.256e+00
3.879e-01,5.312e+00
3.914e-01,5.356e+00
3.948e-01,5.389e+00
3.983e-01,5.411e+00
4.018e-01,5.421e+00
4.052e-01,5.419e+00
4.087e-01,5.406e+00
4.122e-01,5.382e+00
4.156e-01,5.346e+00
4.191e-01,5.299e+00
4.225e-01,5.242e+00
4.260e-01,5.175e+00
4.295e-01,5.097e+00
4.329e-01,5.011e+00
4.364e-01,4.916e+00
4.399e-01,4.813e+00
4.433e-01,4.702e+00
4.468e-01,4.584e+00
4.502e-01,4.461e+00
4.537e-01,4.331e+00
4.572e-01,4.197e+00
4.606e-01,4.059e+00
4.641e-01,3.917e+00
4.676e-01,3.773e+00
4.710e-01,3.627e+00
4.745e-01,3.479e+00
4.780e-01,3.330e+00
4.814e-01,3.181e+00
4.849e-01,3.033e+00
4.883e-01,2.886e+00
4.918e-01,2.740e+00
4.953e-01,2.596e+00
4.987e-01,2.455e+00
5.022e-01,2.317e+00
5.057e-01,2.182e+00
5.091e-01,2.050e+00
5.126e-01,1.923e+00
5.160e-01,1.799e+00
5.195e-01,1.681e+00
5.230e-01,1.566e+00
5.264e-01,1.456e+00
5.299e-01,1.352e+00
5.334e-01,1.252e+00
5.368e-01,1.157e+00
5.403e-01,1.066e+00
5.437e-01,9.812e-01
5.472e-01,9.008e-01
5.507e-01,8.252e-01
5.541e-01,7.542e-01
5.576e-01,6.879e-01
5.611e-01,6.259e-01
5.645e-01,5.683e-01
5.680e-01,5.148e-01
5.715e-01,4.652e-01
5.749e-01,4.195e-01
5.784e-01,3.774e-01
5.818e-01,3.387e-01
5.853e-01,3.032e-01
5.888e-01,2.709e-01
5.922e-01,2.414e-01
5.957e-01,2.145e-01
5.992e-01,1.902e-01
6.026e-01,1.682e-01
6.061e-01,1.484e-01
6.095e-01,1.306e-01
6.130e-01,1.147e-01
6.165e-01,1.004e-01
6.199e-01,8.765e-02
6.234e-01,7.632e-02
6.269e-01,6.629e-02
6.303e-01,5.741e-02
6.338e-01,4.959e-02
6.373e-01,4.271e-02
6.407e-01,3.668e-02
6.442e-01,3.141e-02
6.476e-01,2.682e-02
6.511e-01,2.283e-02
6.546e-01,1.938e-02
6.580e-01,1.640e-02
6.615e-01,1.383e-02
6.650e-01,1.163e-02
6.684e-01,9.748e-03
6.719e-01,8.144e-03
6.753e-01,6.781e-03
6.788e-01,5.627e-03
6.823e-01,4.654e-03
6.857e-01,3.836e-03
6.892e-01,3.150e-03
6.927e-01,2.577e-03
6.961e-01,2.101e-03
6.996e-01,1.706e-03
7.030e-01,1.381e-03
7.065e-01,1.113e-03
7.100e-01,8.932e-04
7.134e-01,7.140e-04
7.169e-01,5.685e-04
7.204e-01,4.507e-04
7.238e-01,3.557e-04
7.273e-01,2.795e-04
7.308e-01,2.187e-04
7.342e-01,1.703e-04
7.377e-01,1.320e-04
7.411e-01,1.018e-04
7.446e-01,7.811e-05
7.481e-01,5.964e-05
7.515e-01,4.530e-05
7.550e-01,3.422e-05
7.585e-01,2.571e-05
7.619e-01,1.921e-05
7.654e-01,1.427e-05
7.688e-01,1.054e-05
7.723e-01,7.735e-06
7.758e-01,5.641e-06
7.792e-01,4.088e-06
7.827e-01,2.943e-06
7.862e-01,2.104e-06
7.896e-01,1.493e-06
7.931e-01,1.052e-06
7.966e-01,7.361e-07
8.000e-01,5.109e-07
8.035e-01,3.518e-07
8.069e-01,2.402e-07
8.104e-01,1.626e-07
8.139e-01,1.091e-07
8.173e-01,7.255e-08


==> anc/03_results/weak_inf/beta/0_014.csv <==
transmittance,probability_density
1.501e-01,1.309e-04
1.537e-01,1.842e-04
1.573e-01,2.566e-04
1.608e-01,3.539e-04
1.644e-01,4.834e-04
1.680e-01,6.543e-04
1.715e-01,8.778e-04
1.751e-01,1.168e-03
1.787e-01,1.541e-03
1.822e-01,2.018e-03
1.858e-01,2.622e-03
1.894e-01,3.382e-03
1.929e-01,4.332e-03
1.965e-01,5.511e-03
2.001e-01,6.966e-03
2.036e-01,8.748e-03
2.072e-01,1.092e-02
2.108e-01,1.355e-02
2.143e-01,1.671e-02
2.179e-01,2.050e-02
2.215e-01,2.501e-02
2.250e-01,3.035e-02
2.286e-01,3.665e-02
2.321e-01,4.402e-02
2.357e-01,5.263e-02
2.393e-01,6.261e-02
2.428e-01,7.415e-02
2.464e-01,8.742e-02
2.500e-01,1.026e-01
2.535e-01,1.199e-01
2.571e-01,1.396e-01
2.607e-01,1.618e-01
2.642e-01,1.868e-01
2.678e-01,2.148e-01
2.714e-01,2.460e-01
2.749e-01,2.808e-01
2.785e-01,3.192e-01
2.821e-01,3.617e-01
2.856e-01,4.083e-01
2.892e-01,4.594e-01
2.928e-01,5.151e-01
2.963e-01,5.756e-01
2.999e-01,6.412e-01
3.035e-01,7.119e-01
3.070e-01,7.879e-01
3.106e-01,8.693e-01
3.141e-01,9.562e-01
3.177e-01,1.049e+00
3.213e-01,1.147e+00
3.248e-01,1.250e+00
3.284e-01,1.359e+00
3.320e-01,1.473e+00
3.355e-01,1.592e+00
3.391e-01,1.717e+00
3.427e-01,1.846e+00
3.462e-01,1.979e+00
3.498e-01,2.116e+00
3.534e-01,2.257e+00
3.569e-01,2.402e+00
3.605e-01,2.548e+00
3.641e-01,2.698e+00
3.676e-01,2.848e+00
3.712e-01,3.000e+00
3.748e-01,3.152e+00
3.783e-01,3.303e+00
3.819e-01,3.454e+00
3.855e-01,3.603e+00
3.890e-01,3.750e+00
3.926e-01,3.893e+00
3.961e-01,4.033e+00
3.997e-01,4.168e+00
4.033e-01,4.298e+00
4.068e-01,4.422e+00
4.104e-01,4.539e+00
4.140e-01,4.649e+00
4.175e-01,4.751e+00
4.211e-01,4.844e+00
4.247e-01,4.929e+00
4.282e-01,5.004e+00
4.318e-01,5.069e+00
4.354e-01,5.124e+00
4.389e-01,5.169e+00
4.425e-01,5.203e+00
4.461e-01,5.226e+00
4.496e-01,5.237e+00
4.532e-01,5.238e+00
4.568e-01,5.228e+00
4.603e-01,5.206e+00
4.639e-01,5.174e+00
4.675e-01,5.132e+00
4.710e-01,5.079e+00
4.746e-01,5.016e+00
4.781e-01,4.943e+00
4.817e-01,4.861e+00
4.853e-01,4.771e+00
4.888e-01,4.673e+00
4.924e-01,4.567e+00
4.960e-01,4.454e+00
4.995e-01,4.335e+00
5.031e-01,4.210e+00
5.067e-01,4.080e+00
5.102e-01,3.946e+00
5.138e-01,3.809e+00
5.174e-01,3.668e+00
5.209e-01,3.525e+00
5.245e-01,3.381e+00
5.281e-01,3.235e+00
5.316e-01,3.089e+00
5.352e-01,2.944e+00
5.388e-01,2.799e+00
5.423e-01,2.655e+00
5.459e-01,2.514e+00
5.495e-01,2.375e+00
5.530e-01,2.238e+00
5.566e-01,2.105e+00
5.601e-01,1.975e+00
5.637e-01,1.850e+00
5.673e-01,1.728e+00
5.708e-01,1.610e+00
5.744e-01,1.498e+00
5.780e-01,1.389e+00
5.815e-01,1.286e+00
5.851e-01,1.188e+00
5.887e-01,1.094e+00
5.922e-01,1.006e+00
5.958e-01,9.221e-01
5.994e-01,8.434e-01
6.029e-01,7.696e-01
6.065e-01,7.005e-01
6.101e-01,6.360e-01
6.136e-01,5.760e-01
6.172e-01,5.203e-01
6.208e-01,4.688e-01
6.243e-01,4.212e-01
6.279e-01,3.776e-01
6.315e-01,3.375e-01
6.350e-01,3.009e-01
6.386e-01,2.675e-01
6.421e-01,2.371e-01
6.457e-01,2.096e-01
6.493e-01,1.848e-01
6.528e-01,1.624e-01
6.564e-01,1.424e-01
6.600e-01,1.244e-01
6.635e-01,1.084e-01
6.671e-01,9.411e-02
6.707e-01,8.148e-02
6.742e-01,7.031e-02
6.778e-01,6.049e-02
6.814e-01,5.186e-02
6.849e-01,4.432e-02
6.885e-01,3.775e-02
6.921e-01,3.204e-02
6.956e-01,2.709e-02
6.992e-01,2.283e-02
7.028e-01,1.917e-02
7.063e-01,1.604e-02
7.099e-01,1.336e-02
7.135e-01,1.109e-02
7.170e-01,9.172e-03
7.206e-01,7.553e-03
7.241e-01,6.194e-03
7.277e-01,5.058e-03
7.313e-01,4.113e-03
7.348e-01,3.329e-03
7.384e-01,2.683e-03
7.420e-01,2.152e-03
7.455e-01,1.718e-03
7.491e-01,1.365e-03
7.527e-01,1.079e-03
7.562e-01,8.485e-04
7.598e-01,6.639e-04
7.634e-01,5.166e-04
7.669e-01,3.998e-04
7.705e-01,3.076e-04
7.741e-01,2.353e-04
7.776e-01,1.789e-04
7.812e-01,1.352e-04
7.848e-01,1.015e-04
7.883e-01,7.573e-05
7.919e-01,5.611e-05
7.955e-01,4.128e-05
7.990e-01,3.015e-05
8.026e-01,2.186e-05
8.061e-01,1.572e-05
8.097e-01,1.122e-05
8.133e-01,7.941e-06
8.168e-01,5.572e-06
8.204e-01,3.875e-06
8.240e-01,2.670e-06
8.275e-01,1.822e-06
8.311e-01,1.231e-06
8.347e-01,8.231e-07
8.382e-01,5.444e-07
8.418e-01,3.560e-07
8.454e-01,2.301e-07
8.489e-01,1.469e-07
8.525e-01,9.257e-08
8.561e-01,5.755e-08
8.596e-01,3.527e-08


==> anc/03_results/weak_inf/beta/0_015.csv <==
transmittance,probability_density
1.744e-01,8.523e-05
1.781e-01,1.177e-04
1.817e-01,1.612e-04
1.853e-01,2.188e-04
1.889e-01,2.948e-04
1.925e-01,3.940e-04
1.961e-01,5.226e-04
1.998e-01,6.884e-04
2.034e-01,9.003e-04
2.070e-01,1.170e-03
2.106e-01,1.509e-03
2.142e-01,1.936e-03
2.178e-01,2.467e-03
2.215e-01,3.126e-03
2.251e-01,3.938e-03
2.287e-01,4.934e-03
2.323e-01,6.147e-03
2.359e-01,7.618e-03
2.395e-01,9.392e-03
2.432e-01,1.152e-02
2.468e-01,1.406e-02
2.504e-01,1.709e-02
2.540e-01,2.066e-02
2.576e-01,2.488e-02
2.612e-01,2.981e-02
2.649e-01,3.558e-02
2.685e-01,4.228e-02
2.721e-01,5.003e-02
2.757e-01,5.897e-02
2.793e-01,6.923e-02
2.829e-01,8.097e-02
2.866e-01,9.433e-02
2.902e-01,1.095e-01
2.938e-01,1.266e-01
2.974e-01,1.459e-01
3.010e-01,1.676e-01
3.046e-01,1.918e-01
3.083e-01,2.187e-01
3.119e-01,2.487e-01
3.155e-01,2.818e-01
3.191e-01,3.183e-01
3.227e-01,3.584e-01
3.263e-01,4.023e-01
3.300e-01,4.502e-01
3.336e-01,5.023e-01
3.372e-01,5.588e-01
3.408e-01,6.198e-01
3.444e-01,6.856e-01
3.480e-01,7.561e-01
3.517e-01,8.317e-01
3.553e-01,9.122e-01
3.589e-01,9.979e-01
3.625e-01,1.089e+00
3.661e-01,1.185e+00
3.697e-01,1.286e+00
3.734e-01,1.392e+00
3.770e-01,1.502e+00
3.806e-01,1.618e+00
3.842e-01,1.738e+00
3.878e-01,1.863e+00
3.914e-01,1.991e+00
3.951e-01,2.124e+00
3.987e-01,2.259e+00
4.023e-01,2.398e+00
4.059e-01,2.539e+00
4.095e-01,2.682e+00
4.131e-01,2.827e+00
4.168e-01,2.973e+00
4.204e-01,3.119e+00
4.240e-01,3.265e+00
4.276e-01,3.409e+00
4.312e-01,3.553e+00
4.348e-01,3.694e+00
4.385e-01,3.832e+00
4.421e-01,3.967e+00
4.457e-01,4.098e+00
4.493e-01,4.223e+00
4.529e-01,4.343e+00
4.565e-01,4.457e+00
4.602e-01,4.564e+00
4.638e-01,4.664e+00
4.674e-01,4.755e+00
4.710e-01,4.838e+00
4.746e-01,4.913e+00
4.782e-01,4.977e+00
4.819e-01,5.032e+00
4.855e-01,5.077e+00
4.891e-01,5.111e+00
4.927e-01,5.135e+00
4.963e-01,5.148e+00
4.999e-01,5.150e+00
5.036e-01,5.142e+00
5.072e-01,5.123e+00
5.108e-01,5.093e+00
5.144e-01,5.052e+00
5.180e-01,5.002e+00
5.216e-01,4.941e+00
5.253e-01,4.871e+00
5.289e-01,4.791e+00
5.325e-01,4.703e+00
5.361e-01,4.607e+00
5.397e-01,4.503e+00
5.433e-01,4.392e+00
5.470e-01,4.275e+00
5.506e-01,4.152e+00
5.542e-01,4.023e+00
5.578e-01,3.890e+00
5.614e-01,3.753e+00
5.650e-01,3.613e+00
5.687e-01,3.471e+00
5.723e-01,3.327e+00
5.759e-01,3.181e+00
5.795e-01,3.036e+00
5.831e-01,2.890e+00
5.867e-01,2.745e+00
5.903e-01,2.601e+00
5.940e-01,2.459e+00
5.976e-01,2.319e+00
6.012e-01,2.183e+00
6.048e-01,2.049e+00
6.084e-01,1.919e+00
6.120e-01,1.793e+00
6.157e-01,1.671e+00
6.193e-01,1.553e+00
6.229e-01,1.440e+00
6.265e-01,1.332e+00
6.301e-01,1.229e+00
6.337e-01,1.131e+00
6.374e-01,1.038e+00
6.410e-01,9.504e-01
6.446e-01,8.677e-01
6.482e-01,7.900e-01
6.518e-01,7.173e-01
6.554e-01,6.495e-01
6.591e-01,5.864e-01
6.627e-01,5.280e-01
6.663e-01,4.740e-01
6.699e-01,4.242e-01
6.735e-01,3.786e-01
6.771e-01,3.368e-01
6.808e-01,2.987e-01
6.844e-01,2.641e-01
6.880e-01,2.327e-01
6.916e-01,2.044e-01
6.952e-01,1.790e-01
6.988e-01,1.562e-01
7.025e-01,1.358e-01
7.061e-01,1.177e-01
7.097e-01,1.016e-01
7.133e-01,8.740e-02
7.169e-01,7.491e-02
7.205e-01,6.396e-02
7.242e-01,5.440e-02
7.278e-01,4.609e-02
7.314e-01,3.889e-02
7.350e-01,3.268e-02
7.386e-01,2.734e-02
7.422e-01,2.278e-02
7.459e-01,1.889e-02
7.495e-01,1.560e-02
7.531e-01,1.282e-02
7.567e-01,1.048e-02
7.603e-01,8.532e-03
7.639e-01,6.909e-03
7.676e-01,5.566e-03
7.712e-01,4.460e-03
7.748e-01,3.555e-03
7.784e-01,2.817e-03
7.820e-01,2.220e-03
7.856e-01,1.738e-03
7.893e-01,1.353e-03
7.929e-01,1.047e-03
7.965e-01,8.043e-04
8.001e-01,6.139e-04
8.037e-01,4.653e-04
8.073e-01,3.501e-04
8.110e-01,2.615e-04
8.146e-01,1.938e-04
8.182e-01,1.424e-04
8.218e-01,1.038e-04
8.254e-01,7.503e-05
8.290e-01,5.374e-05
8.327e-01,3.813e-05
8.363e-01,2.679e-05
8.399e-01,1.863e-05
8.435e-01,1.282e-05
8.471e-01,8.723e-06
8.507e-01,5.867e-06
8.544e-01,3.898e-06
8.580e-01,2.558e-06
8.616e-01,1.655e-06
8.652e-01,1.057e-06
8.688e-01,6.644e-07
8.724e-01,4.113e-07
8.761e-01,2.504e-07
8.797e-01,1.498e-07
8.833e-01,8.801e-08
8.869e-01,5.068e-08
8.905e-01,2.858e-08
8.941e-01,1.577e-08


==> anc/03_results/weak_inf/beta/0_016.csv <==
transmittance,probability_density
2.036e-01,5.970e-05
2.076e-01,8.320e-05
2.116e-01,1.150e-04
2.156e-01,1.576e-04
2.196e-01,2.143e-04
2.236e-01,2.892e-04
2.276e-01,3.874e-04
2.316e-01,5.152e-04
2.356e-01,6.805e-04
2.396e-01,8.927e-04
2.436e-01,1.164e-03
2.475e-01,1.507e-03
2.515e-01,1.940e-03
2.555e-01,2.482e-03
2.595e-01,3.157e-03
2.635e-01,3.993e-03
2.675e-01,5.022e-03
2.715e-01,6.284e-03
2.755e-01,7.820e-03
2.795e-01,9.684e-03
2.835e-01,1.193e-02
2.875e-01,1.463e-02
2.915e-01,1.785e-02
2.954e-01,2.168e-02
2.994e-01,2.622e-02
3.034e-01,3.156e-02
3.074e-01,3.782e-02
3.114e-01,4.514e-02
3.154e-01,5.365e-02
3.194e-01,6.350e-02
3.234e-01,7.485e-02
3.274e-01,8.789e-02
3.314e-01,1.028e-01
3.354e-01,1.198e-01
3.394e-01,1.391e-01
3.433e-01,1.609e-01
3.473e-01,1.854e-01
3.513e-01,2.129e-01
3.553e-01,2.437e-01
3.593e-01,2.779e-01
3.633e-01,3.159e-01
3.673e-01,3.579e-01
3.713e-01,4.041e-01
3.753e-01,4.548e-01
3.793e-01,5.103e-01
3.833e-01,5.707e-01
3.873e-01,6.363e-01
3.912e-01,7.073e-01
3.952e-01,7.838e-01
3.992e-01,8.659e-01
4.032e-01,9.538e-01
4.072e-01,1.048e+00
4.112e-01,1.147e+00
4.152e-01,1.253e+00
4.192e-01,1.364e+00
4.232e-01,1.481e+00
4.272e-01,1.604e+00
4.312e-01,1.732e+00
4.352e-01,1.865e+00
4.391e-01,2.003e+00
4.431e-01,2.145e+00
4.471e-01,2.291e+00
4.511e-01,2.441e+00
4.551e-01,2.593e+00
4.591e-01,2.748e+00
4.631e-01,2.904e+00
4.671e-01,3.062e+00
4.711e-01,3.219e+00
4.751e-01,3.376e+00
4.791e-01,3.531e+00
4.831e-01,3.684e+00
4.871e-01,3.834e+00
4.910e-01,3.979e+00
4.950e-01,4.120e+00
4.990e-01,4.255e+00
5.030e-01,4.383e+00
5.070e-01,4.504e+00
5.110e-01,4.617e+00
5.150e-01,4.720e+00
5.190e-01,4.813e+00
5.230e-01,4.896e+00
5.270e-01,4.968e+00
5.310e-01,5.028e+00
5.350e-01,5.076e+00
5.389e-01,5.112e+00
5.429e-01,5.134e+00
5.469e-01,5.144e+00
5.509e-01,5.141e+00
5.549e-01,5.124e+00
5.589e-01,5.094e+00
5.629e-01,5.052e+00
5.669e-01,4.997e+00
5.709e-01,4.929e+00
5.749e-01,4.850e+00
5.789e-01,4.760e+00
5.829e-01,4.659e+00
5.868e-01,4.548e+00
5.908e-01,4.427e+00
5.948e-01,4.299e+00
5.988e-01,4.162e+00
6.028e-01,4.019e+00
6.068e-01,3.870e+00
6.108e-01,3.717e+00
6.148e-01,3.559e+00
6.188e-01,3.398e+00
6.228e-01,3.236e+00
6.268e-01,3.072e+00
6.308e-01,2.908e+00
6.347e-01,2.744e+00
6.387e-01,2.582e+00
6.427e-01,2.422e+00
6.467e-01,2.265e+00
6.507e-01,2.112e+00
6.547e-01,1.963e+00
6.587e-01,1.818e+00
6.627e-01,1.679e+00
6.667e-01,1.545e+00
6.707e-01,1.417e+00
6.747e-01,1.296e+00
6.787e-01,1.180e+00
6.827e-01,1.071e+00
6.866e-01,9.690e-01
6.906e-01,8.733e-01
6.946e-01,7.841e-01
6.986e-01,7.013e-01
7.026e-01,6.249e-01
7.066e-01,5.546e-01
7.106e-01,4.903e-01
7.146e-01,4.316e-01
7.186e-01,3.784e-01
7.226e-01,3.303e-01
7.266e-01,2.871e-01
7.306e-01,2.484e-01
7.345e-01,2.139e-01
7.385e-01,1.834e-01
7.425e-01,1.565e-01
7.465e-01,1.328e-01
7.505e-01,1.122e-01
7.545e-01,9.425e-02
7.585e-01,7.877e-02
7.625e-01,6.547e-02
7.665e-01,5.411e-02
7.705e-01,4.446e-02
7.745e-01,3.631e-02
7.785e-01,2.947e-02
7.824e-01,2.377e-02
7.864e-01,1.904e-02
7.904e-01,1.515e-02
7.944e-01,1.197e-02
7.984e-01,9.391e-03
8.024e-01,7.310e-03
8.064e-01,5.646e-03
8.104e-01,4.325e-03
8.144e-01,3.285e-03
8.184e-01,2.474e-03
8.224e-01,1.845e-03
8.264e-01,1.364e-03
8.303e-01,9.976e-04
8.343e-01,7.222e-04
8.383e-01,5.172e-04
8.423e-01,3.662e-04
8.463e-01,2.561e-04
8.503e-01,1.769e-04
8.543e-01,1.206e-04
8.583e-01,8.108e-05
8.623e-01,5.371e-05
8.663e-01,3.503e-05
8.703e-01,2.247e-05
8.743e-01,1.417e-05
8.782e-01,8.769e-06
8.822e-01,5.320e-06
8.862e-01,3.161e-06
8.902e-01,1.836e-06
8.942e-01,1.041e-06
8.982e-01,5.751e-07
9.022e-01,3.089e-07
9.062e-01,1.610e-07
9.102e-01,8.116e-08
9.142e-01,3.948e-08
9.182e-01,1.846e-08
9.222e-01,8.271e-09
9.262e-01,3.532e-09
9.301e-01,1.431e-09
9.341e-01,5.463e-10
9.381e-01,1.952e-10
9.421e-01,6.469e-11
9.461e-01,1.967e-11
9.501e-01,5.417e-12
9.541e-01,1.329e-12
9.581e-01,2.844e-13
9.621e-01,5.167e-14
9.661e-01,7.683e-15
9.701e-01,8.892e-16
9.741e-01,7.456e-17
9.780e-01,4.066e-18
9.820e-01,1.213e-19
9.860e-01,1.457e-21
9.900e-01,3.795e-24
9.940e-01,4.326e-28
9.980e-01,1.294e-36


==> anc/03_results/weak_inf/beta/0_017.csv <==
transmittance,probability_density
2.342e-01,4.312e-05
2.380e-01,5.834e-05
2.419e-01,7.843e-05
2.457e-01,1.048e-04
2.495e-01,1.391e-04
2.534e-01,1.836e-04
2.572e-01,2.408e-04
2.611e-01,3.141e-04
2.649e-01,4.075e-04
2.687e-01,5.258e-04
2.726e-01,6.749e-04
2.764e-01,8.618e-04
2.803e-01,1.095e-03
2.841e-01,1.385e-03
2.879e-01,1.742e-03
2.918e-01,2.182e-03
2.956e-01,2.721e-03
2.994e-01,3.377e-03
3.033e-01,4.174e-03
3.071e-01,5.136e-03
3.110e-01,6.294e-03
3.148e-01,7.682e-03
3.186e-01,9.337e-03
3.225e-01,1.131e-02
3.263e-01,1.364e-02
3.302e-01,1.638e-02
3.340e-01,1.961e-02
3.378e-01,2.339e-02
3.417e-01,2.780e-02
3.455e-01,3.292e-02
3.494e-01,3.885e-02
3.532e-01,4.569e-02
3.570e-01,5.356e-02
3.609e-01,6.257e-02
3.647e-01,7.287e-02
3.685e-01,8.458e-02
3.724e-01,9.787e-02
3.762e-01,1.129e-01
3.801e-01,1.298e-01
3.839e-01,1.489e-01
3.877e-01,1.702e-01
3.916e-01,1.939e-01
3.954e-01,2.204e-01
3.993e-01,2.497e-01
4.031e-01,2.822e-01
4.069e-01,3.179e-01
4.108e-01,3.573e-01
4.146e-01,4.003e-01
4.184e-01,4.474e-01
4.223e-01,4.986e-01
4.261e-01,5.542e-01
4.300e-01,6.144e-01
4.338e-01,6.793e-01
4.376e-01,7.492e-01
4.415e-01,8.242e-01
4.453e-01,9.043e-01
4.492e-01,9.897e-01
4.530e-01,1.080e+00
4.568e-01,1.177e+00
4.607e-01,1.278e+00
4.645e-01,1.385e+00
4.683e-01,1.497e+00
4.722e-01,1.615e+00
4.760e-01,1.737e+00
4.799e-01,1.864e+00
4.837e-01,1.996e+00
4.875e-01,2.132e+00
4.914e-01,2.271e+00
4.952e-01,2.414e+00
4.991e-01,2.561e+00
5.029e-01,2.709e+00
5.067e-01,2.860e+00
5.106e-01,3.012e+00
5.144e-01,3.164e+00
5.183e-01,3.317e+00
5.221e-01,3.469e+00
5.259e-01,3.619e+00
5.298e-01,3.767e+00
5.336e-01,3.913e+00
5.374e-01,4.054e+00
5.413e-01,4.191e+00
5.451e-01,4.322e+00
5.490e-01,4.447e+00
5.528e-01,4.566e+00
5.566e-01,4.676e+00
5.605e-01,4.778e+00
5.643e-01,4.870e+00
5.682e-01,4.953e+00
5.720e-01,5.026e+00
5.758e-01,5.087e+00
5.797e-01,5.137e+00
5.835e-01,5.175e+00
5.873e-01,5.201e+00
5.912e-01,5.215e+00
5.950e-01,5.215e+00
5.989e-01,5.204e+00
6.027e-01,5.179e+00
6.065e-01,5.142e+00
6.104e-01,5.092e+00
6.142e-01,5.031e+00
6.181e-01,4.957e+00
6.219e-01,4.873e+00
6.257e-01,4.777e+00
6.296e-01,4.671e+00
6.334e-01,4.556e+00
6.372e-01,4.431e+00
6.411e-01,4.299e+00
6.449e-01,4.159e+00
6.488e-01,4.013e+00
6.526e-01,3.862e+00
6.564e-01,3.706e+00
6.603e-01,3.546e+00
6.641e-01,3.383e+00
6.680e-01,3.218e+00
6.718e-01,3.053e+00
6.756e-01,2.887e+00
6.795e-01,2.722e+00
6.833e-01,2.559e+00
6.872e-01,2.397e+00
6.910e-01,2.239e+00
6.948e-01,2.085e+00
6.987e-01,1.935e+00
7.025e-01,1.790e+00
7.063e-01,1.650e+00
7.102e-01,1.515e+00
7.140e-01,1.387e+00
7.179e-01,1.265e+00
7.217e-01,1.150e+00
7.255e-01,1.041e+00
7.294e-01,9.387e-01
7.332e-01,8.433e-01
7.371e-01,7.546e-01
7.409e-01,6.724e-01
7.447e-01,5.967e-01
7.486e-01,5.273e-01
7.524e-01,4.638e-01
7.562e-01,4.062e-01
7.601e-01,3.541e-01
7.639e-01,3.073e-01
7.678e-01,2.653e-01
7.716e-01,2.279e-01
7.754e-01,1.948e-01
7.793e-01,1.656e-01
7.831e-01,1.400e-01
7.870e-01,1.177e-01
7.908e-01,9.841e-02
7.946e-01,8.177e-02
7.985e-01,6.752e-02
8.023e-01,5.540e-02
8.061e-01,4.515e-02
8.100e-01,3.655e-02
8.138e-01,2.937e-02
8.177e-01,2.343e-02
8.215e-01,1.855e-02
8.253e-01,1.457e-02
8.292e-01,1.135e-02
8.330e-01,8.762e-03
8.369e-01,6.704e-03
8.407e-01,5.082e-03
8.445e-01,3.814e-03
8.484e-01,2.833e-03
8.522e-01,2.082e-03
8.561e-01,1.512e-03
8.599e-01,1.085e-03
8.637e-01,7.693e-04
8.676e-01,5.380e-04
8.714e-01,3.711e-04
8.752e-01,2.521e-04
8.791e-01,1.686e-04
8.829e-01,1.109e-04
8.868e-01,7.166e-05
8.906e-01,4.543e-05
8.944e-01,2.822e-05
8.983e-01,1.715e-05
9.021e-01,1.018e-05
9.060e-01,5.891e-06
9.098e-01,3.317e-06
9.136e-01,1.813e-06
9.175e-01,9.596e-07
9.213e-01,4.901e-07
9.251e-01,2.408e-07
9.290e-01,1.133e-07
9.328e-01,5.084e-08
9.367e-01,2.162e-08
9.405e-01,8.663e-09
9.443e-01,3.243e-09
9.482e-01,1.123e-09
9.520e-01,3.559e-10
9.559e-01,1.016e-10
9.597e-01,2.564e-11
9.635e-01,5.582e-12
9.674e-01,1.014e-12
9.712e-01,1.471e-13
9.750e-01,1.595e-14
9.789e-01,1.174e-15
9.827e-01,5.013e-17
9.866e-01,9.433e-19
9.904e-01,4.476e-21
9.942e-01,1.265e-24
9.981e-01,2.656e-32


==> anc/03_results/weak_inf/beta/0_018.csv <==
transmittance,probability_density
2.661e-01,3.260e-05
2.698e-01,4.305e-05
2.735e-01,5.654e-05
2.771e-01,7.390e-05
2.808e-01,9.612e-05
2.845e-01,1.244e-04
2.882e-01,1.603e-04
2.919e-01,2.056e-04
2.955e-01,2.625e-04
2.992e-01,3.337e-04
3.029e-01,4.224e-04
3.066e-01,5.324e-04
3.103e-01,6.683e-04
3.139e-01,8.356e-04
3.176e-01,1.041e-03
3.213e-01,1.291e-03
3.250e-01,1.596e-03
3.286e-01,1.965e-03
3.323e-01,2.410e-03
3.360e-01,2.946e-03
3.397e-01,3.589e-03
3.434e-01,4.356e-03
3.470e-01,5.270e-03
3.507e-01,6.354e-03
3.544e-01,7.636e-03
3.581e-01,9.147e-03
3.618e-01,1.092e-02
3.654e-01,1.300e-02
3.691e-01,1.543e-02
3.728e-01,1.825e-02
3.765e-01,2.153e-02
3.801e-01,2.532e-02
3.838e-01,2.969e-02
3.875e-01,3.471e-02
3.912e-01,4.047e-02
3.949e-01,4.705e-02
3.985e-01,5.455e-02
4.022e-01,6.307e-02
4.059e-01,7.273e-02
4.096e-01,8.364e-02
4.133e-01,9.594e-02
4.169e-01,1.098e-01
4.206e-01,1.252e-01
4.243e-01,1.425e-01
4.280e-01,1.618e-01
4.317e-01,1.833e-01
4.353e-01,2.070e-01
4.390e-01,2.333e-01
4.427e-01,2.623e-01
4.464e-01,2.941e-01
4.500e-01,3.291e-01
4.537e-01,3.673e-01
4.574e-01,4.089e-01
4.611e-01,4.543e-01
4.648e-01,5.035e-01
4.684e-01,5.568e-01
4.721e-01,6.143e-01
4.758e-01,6.762e-01
4.795e-01,7.426e-01
4.832e-01,8.138e-01
4.868e-01,8.897e-01
4.905e-01,9.707e-01
4.942e-01,1.057e+00
4.979e-01,1.148e+00
5.015e-01,1.244e+00
5.052e-01,1.345e+00
5.089e-01,1.451e+00
5.126e-01,1.563e+00
5.163e-01,1.679e+00
5.199e-01,1.800e+00
5.236e-01,1.926e+00
5.273e-01,2.056e+00
5.310e-01,2.190e+00
5.347e-01,2.328e+00
5.383e-01,2.469e+00
5.420e-01,2.613e+00
5.457e-01,2.760e+00
5.494e-01,2.909e+00
5.530e-01,3.059e+00
5.567e-01,3.211e+00
5.604e-01,3.362e+00
5.641e-01,3.514e+00
5.678e-01,3.664e+00
5.714e-01,3.812e+00
5.751e-01,3.958e+00
5.788e-01,4.101e+00
5.825e-01,4.240e+00
5.862e-01,4.374e+00
5.898e-01,4.502e+00
5.935e-01,4.624e+00
5.972e-01,4.739e+00
6.009e-01,4.846e+00
6.045e-01,4.945e+00
6.082e-01,5.035e+00
6.119e-01,5.114e+00
6.156e-01,5.183e+00
6.193e-01,5.242e+00
6.229e-01,5.289e+00
6.266e-01,5.324e+00
6.303e-01,5.347e+00
6.340e-01,5.357e+00
6.377e-01,5.355e+00
6.413e-01,5.340e+00
6.450e-01,5.313e+00
6.487e-01,5.273e+00
6.524e-01,5.221e+00
6.560e-01,5.156e+00
6.597e-01,5.079e+00
6.634e-01,4.991e+00
6.671e-01,4.893e+00
6.708e-01,4.783e+00
6.744e-01,4.664e+00
6.781e-01,4.536e+00
6.818e-01,4.400e+00
6.855e-01,4.256e+00
6.892e-01,4.106e+00
6.928e-01,3.950e+00
6.965e-01,3.789e+00
7.002e-01,3.624e+00
7.039e-01,3.456e+00
7.075e-01,3.286e+00
7.112e-01,3.115e+00
7.149e-01,2.944e+00
7.186e-01,2.774e+00
7.223e-01,2.605e+00
7.259e-01,2.439e+00
7.296e-01,2.275e+00
7.333e-01,2.116e+00
7.370e-01,1.961e+00
7.407e-01,1.810e+00
7.443e-01,1.666e+00
7.480e-01,1.527e+00
7.517e-01,1.395e+00
7.554e-01,1.269e+00
7.590e-01,1.150e+00
7.627e-01,1.038e+00
7.664e-01,9.328e-01
7.701e-01,8.348e-01
7.738e-01,7.440e-01
7.774e-01,6.600e-01
7.811e-01,5.829e-01
7.848e-01,5.123e-01
7.885e-01,4.481e-01
7.922e-01,3.900e-01
7.958e-01,3.377e-01
7.995e-01,2.908e-01
8.032e-01,2.491e-01
8.069e-01,2.121e-01
8.106e-01,1.796e-01
8.142e-01,1.511e-01
8.179e-01,1.264e-01
8.216e-01,1.050e-01
8.253e-01,8.665e-02
8.289e-01,7.100e-02
8.326e-01,5.776e-02
8.363e-01,4.662e-02
8.400e-01,3.734e-02
8.437e-01,2.966e-02
8.473e-01,2.336e-02
8.510e-01,1.823e-02
8.547e-01,1.409e-02
8.584e-01,1.079e-02
8.621e-01,8.170e-03
8.657e-01,6.122e-03
8.694e-01,4.534e-03
8.731e-01,3.318e-03
8.768e-01,2.397e-03
8.804e-01,1.708e-03
8.841e-01,1.200e-03
8.878e-01,8.303e-04
8.915e-01,5.652e-04
8.952e-01,3.781e-04
8.988e-01,2.483e-04
9.025e-01,1.598e-04
9.062e-01,1.007e-04
9.099e-01,6.201e-05
9.136e-01,3.724e-05
9.172e-01,2.177e-05
9.209e-01,1.235e-05
9.246e-01,6.788e-06
9.283e-01,3.600e-06
9.319e-01,1.836e-06
9.356e-01,8.964e-07
9.393e-01,4.169e-07
9.430e-01,1.836e-07
9.467e-01,7.604e-08
9.503e-01,2.934e-08
9.540e-01,1.044e-08
9.577e-01,3.376e-09
9.614e-01,9.765e-10
9.651e-01,2.469e-10
9.687e-01,5.296e-11
9.724e-01,9.249e-12
9.761e-01,1.240e-12
9.798e-01,1.168e-13
9.834e-01,6.710e-15
9.871e-01,1.828e-16
9.908e-01,1.422e-18
9.945e-01,8.492e-22
9.982e-01,8.875e-29


==> anc/03_results/weak_inf/beta/0_019.csv <==
transmittance,probability_density
3.029e-01,2.500e-05
3.064e-01,3.226e-05
3.099e-01,4.148e-05
3.134e-01,5.311e-05
3.169e-01,6.775e-05
3.204e-01,8.609e-05
3.239e-01,1.090e-04
3.274e-01,1.375e-04
3.309e-01,1.729e-04
3.344e-01,2.165e-04
3.379e-01,2.703e-04
3.414e-01,3.363e-04
3.449e-01,4.170e-04
3.484e-01,5.154e-04
3.518e-01,6.350e-04
3.553e-01,7.798e-04
3.588e-01,9.547e-04
3.623e-01,1.165e-03
3.658e-01,1.418e-03
3.693e-01,1.720e-03
3.728e-01,2.081e-03
3.763e-01,2.511e-03
3.798e-01,3.020e-03
3.833e-01,3.622e-03
3.868e-01,4.332e-03
3.903e-01,5.168e-03
3.938e-01,6.148e-03
3.973e-01,7.295e-03
4.008e-01,8.633e-03
4.043e-01,1.019e-02
4.078e-01,1.200e-02
4.112e-01,1.409e-02
4.147e-01,1.650e-02
4.182e-01,1.928e-02
4.217e-01,2.248e-02
4.252e-01,2.614e-02
4.287e-01,3.033e-02
4.322e-01,3.510e-02
4.357e-01,4.052e-02
4.392e-01,4.668e-02
4.427e-01,5.365e-02
4.462e-01,6.152e-02
4.497e-01,7.039e-02
4.532e-01,8.035e-02
4.567e-01,9.152e-02
4.602e-01,1.040e-01
4.637e-01,1.180e-01
4.672e-01,1.335e-01
4.706e-01,1.507e-01
4.741e-01,1.698e-01
4.776e-01,1.910e-01
4.811e-01,2.143e-01
4.846e-01,2.399e-01
4.881e-01,2.680e-01
4.916e-01,2.989e-01
4.951e-01,3.326e-01
4.986e-01,3.693e-01
5.021e-01,4.093e-01
5.056e-01,4.527e-01
5.091e-01,4.997e-01
5.126e-01,5.505e-01
5.161e-01,6.052e-01
5.196e-01,6.640e-01
5.231e-01,7.271e-01
5.266e-01,7.946e-01
5.300e-01,8.667e-01
5.335e-01,9.435e-01
5.370e-01,1.025e+00
5.405e-01,1.112e+00
5.440e-01,1.203e+00
5.475e-01,1.299e+00
5.510e-01,1.401e+00
5.545e-01,1.507e+00
5.580e-01,1.619e+00
5.615e-01,1.735e+00
5.650e-01,1.856e+00
5.685e-01,1.981e+00
5.720e-01,2.111e+00
5.755e-01,2.245e+00
5.790e-01,2.383e+00
5.825e-01,2.525e+00
5.860e-01,2.669e+00
5.894e-01,2.817e+00
5.929e-01,2.967e+00
5.964e-01,3.118e+00
5.999e-01,3.272e+00
6.034e-01,3.425e+00
6.069e-01,3.579e+00
6.104e-01,3.733e+00
6.139e-01,3.885e+00
6.174e-01,4.035e+00
6.209e-01,4.183e+00
6.244e-01,4.327e+00
6.279e-01,4.467e+00
6.314e-01,4.602e+00
6.349e-01,4.732e+00
6.384e-01,4.855e+00
6.419e-01,4.971e+00
6.453e-01,5.079e+00
6.488e-01,5.179e+00
6.523e-01,5.269e+00
6.558e-01,5.349e+00
6.593e-01,5.418e+00
6.628e-01,5.476e+00
6.663e-01,5.523e+00
6.698e-01,5.558e+00
6.733e-01,5.580e+00
6.768e-01,5.589e+00
6.803e-01,5.586e+00
6.838e-01,5.569e+00
6.873e-01,5.540e+00
6.908e-01,5.497e+00
6.943e-01,5.442e+00
6.978e-01,5.374e+00
7.013e-01,5.293e+00
7.047e-01,5.201e+00
7.082e-01,5.097e+00
7.117e-01,4.982e+00
7.152e-01,4.857e+00
7.187e-01,4.722e+00
7.222e-01,4.579e+00
7.257e-01,4.427e+00
7.292e-01,4.269e+00
7.327e-01,4.104e+00
7.362e-01,3.935e+00
7.397e-01,3.761e+00
7.432e-01,3.584e+00
7.467e-01,3.404e+00
7.502e-01,3.224e+00
7.537e-01,3.043e+00
7.572e-01,2.863e+00
7.607e-01,2.684e+00
7.641e-01,2.508e+00
7.676e-01,2.335e+00
7.711e-01,2.167e+00
7.746e-01,2.003e+00
7.781e-01,1.844e+00
7.816e-01,1.692e+00
7.851e-01,1.546e+00
7.886e-01,1.406e+00
7.921e-01,1.274e+00
7.956e-01,1.150e+00
7.991e-01,1.033e+00
8.026e-01,9.232e-01
8.061e-01,8.215e-01
8.096e-01,7.275e-01
8.131e-01,6.410e-01
8.166e-01,5.618e-01
8.201e-01,4.898e-01
8.235e-01,4.247e-01
8.270e-01,3.661e-01
8.305e-01,3.137e-01
8.340e-01,2.672e-01
8.375e-01,2.261e-01
8.410e-01,1.900e-01
8.445e-01,1.586e-01
8.480e-01,1.314e-01
8.515e-01,1.081e-01
8.550e-01,8.822e-02
8.585e-01,7.140e-02
8.620e-01,5.729e-02
8.655e-01,4.556e-02
8.690e-01,3.588e-02
8.725e-01,2.798e-02
8.760e-01,2.159e-02
8.795e-01,1.648e-02
8.829e-01,1.243e-02
8.864e-01,9.264e-03
8.899e-01,6.812e-03
8.934e-01,4.941e-03
8.969e-01,3.530e-03
9.004e-01,2.483e-03
9.039e-01,1.717e-03
9.074e-01,1.166e-03
9.109e-01,7.768e-04
9.144e-01,5.067e-04
9.179e-01,3.230e-04
9.214e-01,2.009e-04
9.249e-01,1.217e-04
9.284e-01,7.156e-05
9.319e-01,4.075e-05
9.354e-01,2.239e-05
9.389e-01,1.183e-05
9.423e-01,5.976e-06
9.458e-01,2.874e-06
9.493e-01,1.307e-06
9.528e-01,5.572e-07
9.563e-01,2.207e-07
9.598e-01,8.017e-08
9.633e-01,2.630e-08
9.668e-01,7.638e-09
9.703e-01,1.910e-09
9.738e-01,3.963e-10
9.773e-01,6.466e-11
9.808e-01,7.656e-12
9.843e-01,5.780e-13
9.878e-01,2.216e-14
9.913e-01,2.720e-16
9.948e-01,3.242e-19
9.983e-01,1.490e-25


==> anc/03_results/weak_inf/beta/0_02.csv <==
transmittance,probability_density
3.399e-01,2.008e-05
3.432e-01,2.544e-05
3.465e-01,3.213e-05
3.499e-01,4.045e-05
3.532e-01,5.077e-05
3.565e-01,6.353e-05
3.598e-01,7.926e-05
3.631e-01,9.860e-05
3.664e-01,1.223e-04
3.697e-01,1.513e-04
3.730e-01,1.866e-04
3.763e-01,2.295e-04
3.796e-01,2.815e-04
3.829e-01,3.444e-04
3.862e-01,4.202e-04
3.896e-01,5.114e-04
3.929e-01,6.207e-04
3.962e-01,7.515e-04
3.995e-01,9.075e-04
4.028e-01,1.093e-03
4.061e-01,1.314e-03
4.094e-01,1.575e-03
4.127e-01,1.884e-03
4.160e-01,2.247e-03
4.193e-01,2.675e-03
4.226e-01,3.177e-03
4.260e-01,3.764e-03
4.293e-01,4.449e-03
4.326e-01,5.248e-03
4.359e-01,6.177e-03
4.392e-01,7.253e-03
4.425e-01,8.499e-03
4.458e-01,9.937e-03
4.491e-01,1.159e-02
4.524e-01,1.350e-02
4.557e-01,1.568e-02
4.590e-01,1.818e-02
4.623e-01,2.104e-02
4.657e-01,2.429e-02
4.690e-01,2.800e-02
4.723e-01,3.220e-02
4.756e-01,3.695e-02
4.789e-01,4.233e-02
4.822e-01,4.839e-02
4.855e-01,5.521e-02
4.888e-01,6.288e-02
4.921e-01,7.147e-02
4.954e-01,8.107e-02
4.987e-01,9.180e-02
5.021e-01,1.037e-01
5.054e-01,1.170e-01
5.087e-01,1.318e-01
5.120e-01,1.481e-01
5.153e-01,1.661e-01
5.186e-01,1.860e-01
5.219e-01,2.078e-01
5.252e-01,2.319e-01
5.285e-01,2.582e-01
5.318e-01,2.870e-01
5.351e-01,3.184e-01
5.384e-01,3.527e-01
5.418e-01,3.899e-01
5.451e-01,4.303e-01
5.484e-01,4.740e-01
5.517e-01,5.212e-01
5.550e-01,5.722e-01
5.583e-01,6.270e-01
5.616e-01,6.858e-01
5.649e-01,7.488e-01
5.682e-01,8.161e-01
5.715e-01,8.880e-01
5.748e-01,9.645e-01
5.781e-01,1.046e+00
5.815e-01,1.132e+00
5.848e-01,1.223e+00
5.881e-01,1.319e+00
5.914e-01,1.420e+00
5.947e-01,1.526e+00
5.980e-01,1.637e+00
6.013e-01,1.753e+00
6.046e-01,1.874e+00
6.079e-01,1.999e+00
6.112e-01,2.129e+00
6.145e-01,2.264e+00
6.179e-01,2.403e+00
6.212e-01,2.546e+00
6.245e-01,2.692e+00
6.278e-01,2.842e+00
6.311e-01,2.994e+00
6.344e-01,3.149e+00
6.377e-01,3.306e+00
6.410e-01,3.464e+00
6.443e-01,3.623e+00
6.476e-01,3.783e+00
6.509e-01,3.941e+00
6.542e-01,4.099e+00
6.576e-01,4.255e+00
6.609e-01,4.408e+00
6.642e-01,4.558e+00
6.675e-01,4.704e+00
6.708e-01,4.845e+00
6.741e-01,4.980e+00
6.774e-01,5.109e+00
6.807e-01,5.230e+00
6.840e-01,5.344e+00
6.873e-01,5.448e+00
6.906e-01,5.543e+00
6.940e-01,5.628e+00
6.973e-01,5.702e+00
7.006e-01,5.765e+00
7.039e-01,5.815e+00
7.072e-01,5.853e+00
7.105e-01,5.878e+00
7.138e-01,5.889e+00
7.171e-01,5.887e+00
7.204e-01,5.872e+00
7.237e-01,5.842e+00
7.270e-01,5.799e+00
7.303e-01,5.742e+00
7.337e-01,5.671e+00
7.370e-01,5.588e+00
7.403e-01,5.491e+00
7.436e-01,5.382e+00
7.469e-01,5.261e+00
7.502e-01,5.129e+00
7.535e-01,4.987e+00
7.568e-01,4.835e+00
7.601e-01,4.674e+00
7.634e-01,4.505e+00
7.667e-01,4.330e+00
7.700e-01,4.149e+00
7.734e-01,3.963e+00
7.767e-01,3.773e+00
7.800e-01,3.581e+00
7.833e-01,3.387e+00
7.866e-01,3.192e+00
7.899e-01,2.999e+00
7.932e-01,2.807e+00
7.965e-01,2.618e+00
7.998e-01,2.432e+00
8.031e-01,2.251e+00
8.064e-01,2.075e+00
8.098e-01,1.904e+00
8.131e-01,1.741e+00
8.164e-01,1.584e+00
8.197e-01,1.436e+00
8.230e-01,1.295e+00
8.263e-01,1.162e+00
8.296e-01,1.038e+00
8.329e-01,9.222e-01
8.362e-01,8.151e-01
8.395e-01,7.165e-01
8.428e-01,6.263e-01
8.461e-01,5.442e-01
8.495e-01,4.699e-01
8.528e-01,4.032e-01
8.561e-01,3.437e-01
8.594e-01,2.909e-01
8.627e-01,2.444e-01
8.660e-01,2.039e-01
8.693e-01,1.687e-01
8.726e-01,1.384e-01
8.759e-01,1.126e-01
8.792e-01,9.073e-02
8.825e-01,7.242e-02
8.859e-01,5.723e-02
8.892e-01,4.473e-02
8.925e-01,3.457e-02
8.958e-01,2.640e-02
8.991e-01,1.990e-02
9.024e-01,1.480e-02
9.057e-01,1.085e-02
9.090e-01,7.829e-03
9.123e-01,5.557e-03
9.156e-01,3.874e-03
9.189e-01,2.649e-03
9.222e-01,1.774e-03
9.256e-01,1.162e-03
9.289e-01,7.420e-04
9.322e-01,4.613e-04
9.355e-01,2.785e-04
9.388e-01,1.627e-04
9.421e-01,9.164e-05
9.454e-01,4.957e-05
9.487e-01,2.562e-05
9.520e-01,1.258e-05
9.553e-01,5.822e-06
9.586e-01,2.517e-06
9.620e-01,1.006e-06
9.653e-01,3.659e-07
9.686e-01,1.190e-07
9.719e-01,3.374e-08
9.752e-01,8.059e-09
9.785e-01,1.544e-09
9.818e-01,2.203e-10
9.851e-01,2.080e-11
9.884e-01,1.055e-12
9.917e-01,1.879e-14
9.950e-01,3.934e-17
9.983e-01,6.051e-23


==> anc/03_results/weak_inf/beta/0_021.csv <==
transmittance,probability_density
3.781e-01,1.652e-05
3.812e-01,2.060e-05
3.843e-01,2.563e-05
3.875e-01,3.180e-05
3.906e-01,3.936e-05
3.937e-01,4.860e-05
3.968e-01,5.987e-05
3.999e-01,7.357e-05
4.030e-01,9.019e-05
4.062e-01,1.103e-04
4.093e-01,1.346e-04
4.124e-01,1.639e-04
4.155e-01,1.991e-04
4.186e-01,2.413e-04
4.217e-01,2.918e-04
4.249e-01,3.521e-04
4.280e-01,4.240e-04
4.311e-01,5.095e-04
4.342e-01,6.109e-04
4.373e-01,7.310e-04
4.404e-01,8.728e-04
4.436e-01,1.040e-03
4.467e-01,1.237e-03
4.498e-01,1.468e-03
4.529e-01,1.739e-03
4.560e-01,2.056e-03
4.592e-01,2.425e-03
4.623e-01,2.856e-03
4.654e-01,3.357e-03
4.685e-01,3.937e-03
4.716e-01,4.610e-03
4.747e-01,5.388e-03
4.779e-01,6.285e-03
4.810e-01,7.318e-03
4.841e-01,8.505e-03
4.872e-01,9.866e-03
4.903e-01,1.143e-02
4.934e-01,1.321e-02
4.966e-01,1.524e-02
4.997e-01,1.755e-02
5.028e-01,2.018e-02
5.059e-01,2.317e-02
5.090e-01,2.655e-02
5.121e-01,3.036e-02
5.153e-01,3.467e-02
5.184e-01,3.952e-02
5.215e-01,4.498e-02
5.246e-01,5.110e-02
5.277e-01,5.796e-02
5.309e-01,6.562e-02
5.340e-01,7.418e-02
5.371e-01,8.371e-02
5.402e-01,9.432e-02
5.433e-01,1.061e-01
5.464e-01,1.191e-01
5.496e-01,1.336e-01
5.527e-01,1.495e-01
5.558e-01,1.670e-01
5.589e-01,1.864e-01
5.620e-01,2.076e-01
5.651e-01,2.308e-01
5.683e-01,2.563e-01
5.714e-01,2.841e-01
5.745e-01,3.144e-01
5.776e-01,3.474e-01
5.807e-01,3.832e-01
5.838e-01,4.221e-01
5.870e-01,4.642e-01
5.901e-01,5.096e-01
5.932e-01,5.586e-01
5.963e-01,6.113e-01
5.994e-01,6.679e-01
6.025e-01,7.285e-01
6.057e-01,7.935e-01
6.088e-01,8.628e-01
6.119e-01,9.367e-01
6.150e-01,1.015e+00
6.181e-01,1.099e+00
6.213e-01,1.187e+00
6.244e-01,1.280e+00
6.275e-01,1.379e+00
6.306e-01,1.482e+00
6.337e-01,1.591e+00
6.368e-01,1.705e+00
6.400e-01,1.824e+00
6.431e-01,1.948e+00
6.462e-01,2.077e+00
6.493e-01,2.212e+00
6.524e-01,2.350e+00
6.555e-01,2.494e+00
6.587e-01,2.641e+00
6.618e-01,2.793e+00
6.649e-01,2.948e+00
6.680e-01,3.106e+00
6.711e-01,3.268e+00
6.742e-01,3.431e+00
6.774e-01,3.597e+00
6.805e-01,3.763e+00
6.836e-01,3.931e+00
6.867e-01,4.098e+00
6.898e-01,4.265e+00
6.929e-01,4.431e+00
6.961e-01,4.594e+00
6.992e-01,4.755e+00
7.023e-01,4.912e+00
7.054e-01,5.064e+00
7.085e-01,5.211e+00
7.117e-01,5.352e+00
7.148e-01,5.486e+00
7.179e-01,5.612e+00
7.210e-01,5.729e+00
7.241e-01,5.837e+00
7.272e-01,5.934e+00
7.304e-01,6.021e+00
7.335e-01,6.095e+00
7.366e-01,6.157e+00
7.397e-01,6.207e+00
7.428e-01,6.242e+00
7.459e-01,6.264e+00
7.491e-01,6.272e+00
7.522e-01,6.264e+00
7.553e-01,6.242e+00
7.584e-01,6.205e+00
7.615e-01,6.153e+00
7.646e-01,6.087e+00
7.678e-01,6.005e+00
7.709e-01,5.909e+00
7.740e-01,5.800e+00
7.771e-01,5.677e+00
7.802e-01,5.541e+00
7.833e-01,5.394e+00
7.865e-01,5.235e+00
7.896e-01,5.066e+00
7.927e-01,4.888e+00
7.958e-01,4.701e+00
7.989e-01,4.507e+00
8.021e-01,4.307e+00
8.052e-01,4.103e+00
8.083e-01,3.895e+00
8.114e-01,3.684e+00
8.145e-01,3.472e+00
8.176e-01,3.261e+00
8.208e-01,3.051e+00
8.239e-01,2.843e+00
8.270e-01,2.638e+00
8.301e-01,2.438e+00
8.332e-01,2.244e+00
8.363e-01,2.056e+00
8.395e-01,1.875e+00
8.426e-01,1.702e+00
8.457e-01,1.537e+00
8.488e-01,1.382e+00
8.519e-01,1.235e+00
8.550e-01,1.098e+00
8.582e-01,9.708e-01
8.613e-01,8.531e-01
8.644e-01,7.451e-01
8.675e-01,6.466e-01
8.706e-01,5.574e-01
8.738e-01,4.771e-01
8.769e-01,4.054e-01
8.800e-01,3.418e-01
8.831e-01,2.859e-01
8.862e-01,2.371e-01
8.893e-01,1.949e-01
8.925e-01,1.587e-01
8.956e-01,1.279e-01
8.987e-01,1.021e-01
9.018e-01,8.052e-02
9.049e-01,6.278e-02
9.080e-01,4.833e-02
9.112e-01,3.672e-02
9.143e-01,2.749e-02
9.174e-01,2.027e-02
9.205e-01,1.470e-02
9.236e-01,1.047e-02
9.267e-01,7.320e-03
9.299e-01,5.010e-03
9.330e-01,3.351e-03
9.361e-01,2.187e-03
9.392e-01,1.388e-03
9.423e-01,8.550e-04
9.454e-01,5.093e-04
9.486e-01,2.922e-04
9.517e-01,1.607e-04
9.548e-01,8.431e-05
9.579e-01,4.188e-05
9.610e-01,1.954e-05
9.642e-01,8.473e-06
9.673e-01,3.370e-06
9.704e-01,1.209e-06
9.735e-01,3.818e-07
9.766e-01,1.030e-07
9.797e-01,2.265e-08
9.829e-01,3.797e-09
9.860e-01,4.347e-10
9.891e-01,2.802e-11
9.922e-01,6.875e-13
9.953e-01,2.338e-15
9.984e-01,1.015e-20


==> anc/03_results/weak_inf/beta/0_022.csv <==
transmittance,probability_density
4.081e-01,6.222e-06
4.111e-01,7.744e-06
4.141e-01,9.616e-06
4.170e-01,1.191e-05
4.200e-01,1.473e-05
4.230e-01,1.817e-05
4.259e-01,2.237e-05
4.289e-01,2.749e-05
4.319e-01,3.370e-05
4.348e-01,4.123e-05
4.378e-01,5.034e-05
4.408e-01,6.134e-05
4.437e-01,7.460e-05
4.467e-01,9.054e-05
4.497e-01,1.097e-04
4.526e-01,1.326e-04
4.556e-01,1.600e-04
4.586e-01,1.927e-04
4.615e-01,2.317e-04
4.645e-01,2.780e-04
4.675e-01,3.329e-04
4.704e-01,3.980e-04
4.734e-01,4.749e-04
4.764e-01,5.657e-04
4.793e-01,6.726e-04
4.823e-01,7.983e-04
4.853e-01,9.458e-04
4.882e-01,1.119e-03
4.912e-01,1.321e-03
4.942e-01,1.557e-03
4.971e-01,1.832e-03
5.001e-01,2.152e-03
5.031e-01,2.523e-03
5.060e-01,2.954e-03
5.090e-01,3.452e-03
5.120e-01,4.028e-03
5.149e-01,4.692e-03
5.179e-01,5.457e-03
5.209e-01,6.336e-03
5.238e-01,7.345e-03
5.268e-01,8.501e-03
5.298e-01,9.823e-03
5.327e-01,1.133e-02
5.357e-01,1.305e-02
5.387e-01,1.501e-02
5.416e-01,1.724e-02
5.446e-01,1.976e-02
5.476e-01,2.262e-02
5.505e-01,2.585e-02
5.535e-01,2.950e-02
5.565e-01,3.361e-02
5.594e-01,3.823e-02
5.624e-01,4.342e-02
5.654e-01,4.925e-02
5.683e-01,5.577e-02
5.713e-01,6.306e-02
5.743e-01,7.119e-02
5.772e-01,8.025e-02
5.802e-01,9.033e-02
5.832e-01,1.015e-01
5.861e-01,1.139e-01
5.891e-01,1.277e-01
5.921e-01,1.428e-01
5.950e-01,1.596e-01
5.980e-01,1.780e-01
6.010e-01,1.983e-01
6.039e-01,2.205e-01
6.069e-01,2.449e-01
6.099e-01,2.715e-01
6.128e-01,3.006e-01
6.158e-01,3.324e-01
6.188e-01,3.669e-01
6.217e-01,4.044e-01
6.247e-01,4.451e-01
6.277e-01,4.891e-01
6.306e-01,5.367e-01
6.336e-01,5.881e-01
6.366e-01,6.433e-01
6.395e-01,7.028e-01
6.425e-01,7.665e-01
6.455e-01,8.347e-01
6.484e-01,9.077e-01
6.514e-01,9.854e-01
6.544e-01,1.068e+00
6.573e-01,1.156e+00
6.603e-01,1.250e+00
6.633e-01,1.348e+00
6.662e-01,1.453e+00
6.692e-01,1.562e+00
6.722e-01,1.678e+00
6.751e-01,1.799e+00
6.781e-01,1.926e+00
6.811e-01,2.058e+00
6.840e-01,2.197e+00
6.870e-01,2.340e+00
6.900e-01,2.489e+00
6.929e-01,2.643e+00
6.959e-01,2.801e+00
6.989e-01,2.965e+00
7.018e-01,3.132e+00
7.048e-01,3.304e+00
7.078e-01,3.478e+00
7.107e-01,3.656e+00
7.137e-01,3.836e+00
7.167e-01,4.017e+00
7.196e-01,4.200e+00
7.226e-01,4.383e+00
7.256e-01,4.566e+00
7.285e-01,4.747e+00
7.315e-01,4.926e+00
7.345e-01,5.103e+00
7.374e-01,5.276e+00
7.404e-01,5.443e+00
7.434e-01,5.606e+00
7.463e-01,5.761e+00
7.493e-01,5.909e+00
7.523e-01,6.048e+00
7.552e-01,6.178e+00
7.582e-01,6.297e+00
7.612e-01,6.404e+00
7.641e-01,6.499e+00
7.671e-01,6.581e+00
7.701e-01,6.649e+00
7.730e-01,6.702e+00
7.760e-01,6.740e+00
7.790e-01,6.761e+00
7.819e-01,6.767e+00
7.849e-01,6.755e+00
7.879e-01,6.727e+00
7.908e-01,6.681e+00
7.938e-01,6.618e+00
7.968e-01,6.538e+00
7.997e-01,6.442e+00
8.027e-01,6.329e+00
8.057e-01,6.200e+00
8.086e-01,6.055e+00
8.116e-01,5.897e+00
8.146e-01,5.724e+00
8.175e-01,5.539e+00
8.205e-01,5.343e+00
8.235e-01,5.136e+00
8.264e-01,4.920e+00
8.294e-01,4.697e+00
8.324e-01,4.467e+00
8.353e-01,4.233e+00
8.383e-01,3.995e+00
8.413e-01,3.756e+00
8.442e-01,3.517e+00
8.472e-01,3.278e+00
8.502e-01,3.043e+00
8.531e-01,2.811e+00
8.561e-01,2.585e+00
8.591e-01,2.365e+00
8.620e-01,2.154e+00
8.650e-01,1.950e+00
8.680e-01,1.756e+00
8.709e-01,1.573e+00
8.739e-01,1.400e+00
8.769e-01,1.238e+00
8.798e-01,1.088e+00
8.828e-01,9.501e-01
8.858e-01,8.234e-01
8.887e-01,7.083e-01
8.917e-01,6.045e-01
8.947e-01,5.116e-01
8.976e-01,4.293e-01
9.006e-01,3.569e-01
9.036e-01,2.938e-01
9.065e-01,2.394e-01
9.095e-01,1.929e-01
9.125e-01,1.537e-01
9.154e-01,1.209e-01
9.184e-01,9.385e-02
9.214e-01,7.183e-02
9.243e-01,5.413e-02
9.273e-01,4.013e-02
9.303e-01,2.922e-02
9.332e-01,2.087e-02
9.362e-01,1.460e-02
9.392e-01,9.973e-03
9.421e-01,6.645e-03
9.451e-01,4.305e-03
9.481e-01,2.704e-03
9.510e-01,1.640e-03
9.540e-01,9.570e-04
9.570e-01,5.343e-04
9.599e-01,2.837e-04
9.629e-01,1.421e-04
9.659e-01,6.653e-05
9.688e-01,2.876e-05
9.718e-01,1.129e-05
9.748e-01,3.944e-06
9.777e-01,1.190e-06
9.807e-01,2.974e-07
9.837e-01,5.778e-08
9.866e-01,7.891e-09
9.896e-01,6.335e-10
9.926e-01,2.082e-11
9.955e-01,1.099e-13
9.985e-01,1.223e-18


==> anc/03_results/weak_inf/beta/0_023.csv <==
transmittance,probability_density
4.363e-01,1.815e-06
4.391e-01,2.263e-06
4.420e-01,2.815e-06
4.448e-01,3.496e-06
4.476e-01,4.332e-06
4.504e-01,5.358e-06
4.533e-01,6.614e-06
4.561e-01,8.150e-06
4.589e-01,1.002e-05
4.618e-01,1.230e-05
4.646e-01,1.508e-05
4.674e-01,1.844e-05
4.702e-01,2.252e-05
4.731e-01,2.744e-05
4.759e-01,3.339e-05
4.787e-01,4.055e-05
4.815e-01,4.916e-05
4.844e-01,5.950e-05
4.872e-01,7.189e-05
4.900e-01,8.671e-05
4.928e-01,1.044e-04
4.957e-01,1.255e-04
4.985e-01,1.506e-04
5.013e-01,1.805e-04
5.041e-01,2.159e-04
5.070e-01,2.578e-04
5.098e-01,3.074e-04
5.126e-01,3.659e-04
5.154e-01,4.349e-04
5.183e-01,5.161e-04
5.211e-01,6.114e-04
5.239e-01,7.233e-04
5.267e-01,8.542e-04
5.296e-01,1.007e-03
5.324e-01,1.186e-03
5.352e-01,1.394e-03
5.380e-01,1.637e-03
5.409e-01,1.918e-03
5.437e-01,2.245e-03
5.465e-01,2.623e-03
5.493e-01,3.061e-03
5.522e-01,3.566e-03
5.550e-01,4.149e-03
5.578e-01,4.819e-03
5.606e-01,5.590e-03
5.635e-01,6.474e-03
5.663e-01,7.488e-03
5.691e-01,8.647e-03
5.719e-01,9.972e-03
5.748e-01,1.148e-02
5.776e-01,1.320e-02
5.804e-01,1.516e-02
5.832e-01,1.738e-02
5.861e-01,1.990e-02
5.889e-01,2.275e-02
5.917e-01,2.598e-02
5.945e-01,2.962e-02
5.974e-01,3.372e-02
6.002e-01,3.833e-02
6.030e-01,4.352e-02
6.058e-01,4.934e-02
6.087e-01,5.585e-02
6.115e-01,6.314e-02
6.143e-01,7.128e-02
6.172e-01,8.035e-02
6.200e-01,9.045e-02
6.228e-01,1.017e-01
6.256e-01,1.141e-01
6.285e-01,1.279e-01
6.313e-01,1.432e-01
6.341e-01,1.601e-01
6.369e-01,1.787e-01
6.398e-01,1.992e-01
6.426e-01,2.217e-01
6.454e-01,2.465e-01
6.482e-01,2.736e-01
6.511e-01,3.032e-01
6.539e-01,3.356e-01
6.567e-01,3.709e-01
6.595e-01,4.094e-01
6.624e-01,4.511e-01
6.652e-01,4.965e-01
6.680e-01,5.455e-01
6.708e-01,5.986e-01
6.737e-01,6.559e-01
6.765e-01,7.176e-01
6.793e-01,7.840e-01
6.821e-01,8.552e-01
6.850e-01,9.315e-01
6.878e-01,1.013e+00
6.906e-01,1.100e+00
6.934e-01,1.193e+00
6.963e-01,1.292e+00
6.991e-01,1.396e+00
7.019e-01,1.507e+00
7.047e-01,1.624e+00
7.076e-01,1.748e+00
7.104e-01,1.878e+00
7.132e-01,2.014e+00
7.160e-01,2.157e+00
7.189e-01,2.306e+00
7.217e-01,2.462e+00
7.245e-01,2.623e+00
7.273e-01,2.791e+00
7.302e-01,2.965e+00
7.330e-01,3.143e+00
7.358e-01,3.328e+00
7.386e-01,3.516e+00
7.415e-01,3.709e+00
7.443e-01,3.906e+00
7.471e-01,4.105e+00
7.499e-01,4.307e+00
7.528e-01,4.511e+00
7.556e-01,4.715e+00
7.584e-01,4.920e+00
7.612e-01,5.124e+00
7.641e-01,5.325e+00
7.669e-01,5.524e+00
7.697e-01,5.719e+00
7.726e-01,5.908e+00
7.754e-01,6.091e+00
7.782e-01,6.267e+00
7.810e-01,6.434e+00
7.839e-01,6.592e+00
7.867e-01,6.738e+00
7.895e-01,6.872e+00
7.923e-01,6.993e+00
7.952e-01,7.099e+00
7.980e-01,7.190e+00
8.008e-01,7.264e+00
8.036e-01,7.321e+00
8.065e-01,7.359e+00
8.093e-01,7.379e+00
8.121e-01,7.379e+00
8.149e-01,7.359e+00
8.178e-01,7.319e+00
8.206e-01,7.259e+00
8.234e-01,7.178e+00
8.262e-01,7.077e+00
8.291e-01,6.956e+00
8.319e-01,6.815e+00
8.347e-01,6.656e+00
8.375e-01,6.479e+00
8.404e-01,6.285e+00
8.432e-01,6.075e+00
8.460e-01,5.852e+00
8.488e-01,5.615e+00
8.517e-01,5.367e+00
8.545e-01,5.110e+00
8.573e-01,4.845e+00
8.601e-01,4.574e+00
8.630e-01,4.299e+00
8.658e-01,4.022e+00
8.686e-01,3.745e+00
8.714e-01,3.470e+00
8.743e-01,3.199e+00
8.771e-01,2.933e+00
8.799e-01,2.674e+00
8.827e-01,2.424e+00
8.856e-01,2.184e+00
8.884e-01,1.955e+00
8.912e-01,1.739e+00
8.940e-01,1.536e+00
8.969e-01,1.346e+00
8.997e-01,1.171e+00
9.025e-01,1.011e+00
9.053e-01,8.645e-01
9.082e-01,7.329e-01
9.110e-01,6.154e-01
9.138e-01,5.114e-01
9.166e-01,4.204e-01
9.195e-01,3.416e-01
9.223e-01,2.742e-01
9.251e-01,2.172e-01
9.280e-01,1.696e-01
9.308e-01,1.304e-01
9.336e-01,9.858e-02
9.364e-01,7.322e-02
9.393e-01,5.332e-02
9.421e-01,3.800e-02
9.449e-01,2.646e-02
9.477e-01,1.794e-02
9.506e-01,1.182e-02
9.534e-01,7.545e-03
9.562e-01,4.643e-03
9.590e-01,2.743e-03
9.619e-01,1.546e-03
9.647e-01,8.256e-04
9.675e-01,4.140e-04
9.703e-01,1.928e-04
9.732e-01,8.210e-05
9.760e-01,3.136e-05
9.788e-01,1.045e-05
9.816e-01,2.925e-06
9.845e-01,6.479e-07
9.873e-01,1.034e-07
9.901e-01,1.008e-08
9.929e-01,4.281e-10
9.958e-01,3.327e-12
9.986e-01,8.435e-17


==> anc/03_results/weak_inf/beta/0_024.csv <==
transmittance,probability_density
4.635e-01,5.224e-07
4.662e-01,6.526e-07
4.689e-01,8.139e-07
4.716e-01,1.013e-06
4.743e-01,1.259e-06
4.770e-01,1.562e-06
4.797e-01,1.935e-06
4.823e-01,2.392e-06
4.850e-01,2.952e-06
4.877e-01,3.637e-06
4.904e-01,4.475e-06
4.931e-01,5.495e-06
4.958e-01,6.738e-06
4.985e-01,8.248e-06
5.012e-01,1.008e-05
5.039e-01,1.230e-05
5.066e-01,1.498e-05
5.092e-01,1.823e-05
5.119e-01,2.213e-05
5.146e-01,2.684e-05
5.173e-01,3.249e-05
5.200e-01,3.927e-05
5.227e-01,4.740e-05
5.254e-01,5.713e-05
5.281e-01,6.874e-05
5.308e-01,8.259e-05
5.334e-01,9.909e-05
5.361e-01,1.187e-04
5.388e-01,1.420e-04
5.415e-01,1.696e-04
5.442e-01,2.023e-04
5.469e-01,2.409e-04
5.496e-01,2.865e-04
5.523e-01,3.402e-04
5.550e-01,4.034e-04
5.576e-01,4.777e-04
5.603e-01,5.649e-04
5.630e-01,6.670e-04
5.657e-01,7.865e-04
5.684e-01,9.261e-04
5.711e-01,1.089e-03
5.738e-01,1.279e-03
5.765e-01,1.499e-03
5.792e-01,1.756e-03
5.818e-01,2.053e-03
5.845e-01,2.398e-03
5.872e-01,2.796e-03
5.899e-01,3.256e-03
5.926e-01,3.787e-03
5.953e-01,4.399e-03
5.980e-01,5.102e-03
6.007e-01,5.910e-03
6.034e-01,6.837e-03
6.060e-01,7.898e-03
6.087e-01,9.112e-03
6.114e-01,1.050e-02
6.141e-01,1.208e-02
6.168e-01,1.388e-02
6.195e-01,1.593e-02
6.222e-01,1.825e-02
6.249e-01,2.089e-02
6.276e-01,2.388e-02
6.302e-01,2.725e-02
6.329e-01,3.107e-02
6.356e-01,3.537e-02
6.383e-01,4.021e-02
6.410e-01,4.566e-02
6.437e-01,5.177e-02
6.464e-01,5.863e-02
6.491e-01,6.630e-02
6.518e-01,7.488e-02
6.545e-01,8.446e-02
6.571e-01,9.513e-02
6.598e-01,1.070e-01
6.625e-01,1.202e-01
6.652e-01,1.349e-01
6.679e-01,1.511e-01
6.706e-01,1.690e-01
6.733e-01,1.889e-01
6.760e-01,2.107e-01
6.787e-01,2.348e-01
6.813e-01,2.613e-01
6.840e-01,2.904e-01
6.867e-01,3.222e-01
6.894e-01,3.571e-01
6.921e-01,3.952e-01
6.948e-01,4.367e-01
6.975e-01,4.819e-01
7.002e-01,5.310e-01
7.029e-01,5.844e-01
7.055e-01,6.421e-01
7.082e-01,7.046e-01
7.109e-01,7.720e-01
7.136e-01,8.447e-01
7.163e-01,9.228e-01
7.190e-01,1.007e+00
7.217e-01,1.097e+00
7.244e-01,1.193e+00
7.271e-01,1.295e+00
7.297e-01,1.405e+00
7.324e-01,1.521e+00
7.351e-01,1.644e+00
7.378e-01,1.774e+00
7.405e-01,1.912e+00
7.432e-01,2.057e+00
7.459e-01,2.210e+00
7.486e-01,2.370e+00
7.513e-01,2.537e+00
7.539e-01,2.712e+00
7.566e-01,2.894e+00
7.593e-01,3.083e+00
7.620e-01,3.279e+00
7.647e-01,3.481e+00
7.674e-01,3.689e+00
7.701e-01,3.903e+00
7.728e-01,4.121e+00
7.755e-01,4.343e+00
7.782e-01,4.569e+00
7.808e-01,4.798e+00
7.835e-01,5.029e+00
7.862e-01,5.260e+00
7.889e-01,5.491e+00
7.916e-01,5.720e+00
7.943e-01,5.947e+00
7.970e-01,6.170e+00
7.997e-01,6.388e+00
8.024e-01,6.599e+00
8.050e-01,6.801e+00
8.077e-01,6.995e+00
8.104e-01,7.177e+00
8.131e-01,7.347e+00
8.158e-01,7.503e+00
8.185e-01,7.644e+00
8.212e-01,7.767e+00
8.239e-01,7.873e+00
8.266e-01,7.959e+00
8.292e-01,8.024e+00
8.319e-01,8.068e+00
8.346e-01,8.089e+00
8.373e-01,8.086e+00
8.400e-01,8.060e+00
8.427e-01,8.009e+00
8.454e-01,7.934e+00
8.481e-01,7.834e+00
8.508e-01,7.710e+00
8.534e-01,7.561e+00
8.561e-01,7.390e+00
8.588e-01,7.196e+00
8.615e-01,6.980e+00
8.642e-01,6.745e+00
8.669e-01,6.492e+00
8.696e-01,6.222e+00
8.723e-01,5.938e+00
8.750e-01,5.641e+00
8.776e-01,5.334e+00
8.803e-01,5.019e+00
8.830e-01,4.700e+00
8.857e-01,4.377e+00
8.884e-01,4.055e+00
8.911e-01,3.735e+00
8.938e-01,3.419e+00
8.965e-01,3.111e+00
8.992e-01,2.812e+00
9.018e-01,2.524e+00
9.045e-01,2.249e+00
9.072e-01,1.989e+00
9.099e-01,1.745e+00
9.126e-01,1.517e+00
9.153e-01,1.308e+00
9.180e-01,1.117e+00
9.207e-01,9.436e-01
9.234e-01,7.887e-01
9.260e-01,6.516e-01
9.287e-01,5.317e-01
9.314e-01,4.281e-01
9.341e-01,3.397e-01
9.368e-01,2.654e-01
9.395e-01,2.039e-01
9.422e-01,1.538e-01
9.449e-01,1.137e-01
9.476e-01,8.219e-02
9.503e-01,5.799e-02
9.529e-01,3.982e-02
9.556e-01,2.653e-02
9.583e-01,1.709e-02
9.610e-01,1.059e-02
9.637e-01,6.283e-03
9.664e-01,3.543e-03
9.691e-01,1.884e-03
9.718e-01,9.343e-04
9.745e-01,4.262e-04
9.771e-01,1.756e-04
9.798e-01,6.368e-05
9.825e-01,1.960e-05
9.852e-01,4.847e-06
9.879e-01,8.819e-07
9.906e-01,1.010e-07
9.933e-01,5.322e-09
9.960e-01,5.710e-11
9.987e-01,2.873e-15


==> anc/03_results/weak_inf/beta/0_025.csv <==
transmittance,probability_density
4.928e-01,1.303e-07
4.954e-01,1.632e-07
4.979e-01,2.042e-07
5.004e-01,2.550e-07
5.030e-01,3.180e-07
5.055e-01,3.960e-07
5.081e-01,4.923e-07
5.106e-01,6.111e-07
5.132e-01,7.575e-07
5.157e-01,9.374e-07
5.182e-01,1.158e-06
5.208e-01,1.429e-06
5.233e-01,1.761e-06
5.259e-01,2.166e-06
5.284e-01,2.661e-06
5.310e-01,3.264e-06
5.335e-01,3.998e-06
5.360e-01,4.890e-06
5.386e-01,5.972e-06
5.411e-01,7.283e-06
5.437e-01,8.870e-06
5.462e-01,1.079e-05
5.487e-01,1.310e-05
5.513e-01,1.589e-05
5.538e-01,1.924e-05
5.564e-01,2.327e-05
5.589e-01,2.811e-05
5.615e-01,3.390e-05
5.640e-01,4.083e-05
5.665e-01,4.911e-05
5.691e-01,5.900e-05
5.716e-01,7.078e-05
5.742e-01,8.479e-05
5.767e-01,1.015e-04
5.793e-01,1.212e-04
5.818e-01,1.447e-04
5.843e-01,1.724e-04
5.869e-01,2.052e-04
5.894e-01,2.439e-04
5.920e-01,2.895e-04
5.945e-01,3.432e-04
5.970e-01,4.064e-04
5.996e-01,4.805e-04
6.021e-01,5.675e-04
6.047e-01,6.693e-04
6.072e-01,7.884e-04
6.098e-01,9.275e-04
6.123e-01,1.090e-03
6.148e-01,1.279e-03
6.174e-01,1.499e-03
6.199e-01,1.754e-03
6.225e-01,2.051e-03
6.250e-01,2.395e-03
6.276e-01,2.793e-03
6.301e-01,3.252e-03
6.326e-01,3.783e-03
6.352e-01,4.395e-03
6.377e-01,5.099e-03
6.403e-01,5.909e-03
6.428e-01,6.839e-03
6.454e-01,7.906e-03
6.479e-01,9.127e-03
6.504e-01,1.052e-02
6.530e-01,1.212e-02
6.555e-01,1.394e-02
6.581e-01,1.601e-02
6.606e-01,1.837e-02
6.631e-01,2.105e-02
6.657e-01,2.409e-02
6.682e-01,2.754e-02
6.708e-01,3.143e-02
6.733e-01,3.584e-02
6.759e-01,4.081e-02
6.784e-01,4.641e-02
6.809e-01,5.271e-02
6.835e-01,5.979e-02
6.860e-01,6.774e-02
6.886e-01,7.665e-02
6.911e-01,8.661e-02
6.937e-01,9.775e-02
6.962e-01,1.102e-01
6.987e-01,1.240e-01
7.013e-01,1.394e-01
7.038e-01,1.565e-01
7.064e-01,1.755e-01
7.089e-01,1.965e-01
7.115e-01,2.198e-01
7.140e-01,2.455e-01
7.165e-01,2.738e-01
7.191e-01,3.049e-01
7.216e-01,3.392e-01
7.242e-01,3.767e-01
7.267e-01,4.179e-01
7.292e-01,4.629e-01
7.318e-01,5.121e-01
7.343e-01,5.657e-01
7.369e-01,6.241e-01
7.394e-01,6.874e-01
7.420e-01,7.562e-01
7.445e-01,8.306e-01
7.470e-01,9.110e-01
7.496e-01,9.977e-01
7.521e-01,1.091e+00
7.547e-01,1.191e+00
7.572e-01,1.299e+00
7.598e-01,1.414e+00
7.623e-01,1.537e+00
7.648e-01,1.668e+00
7.674e-01,1.807e+00
7.699e-01,1.955e+00
7.725e-01,2.112e+00
7.750e-01,2.277e+00
7.776e-01,2.451e+00
7.801e-01,2.634e+00
7.826e-01,2.827e+00
7.852e-01,3.027e+00
7.877e-01,3.237e+00
7.903e-01,3.455e+00
7.928e-01,3.681e+00
7.953e-01,3.914e+00
7.979e-01,4.155e+00
8.004e-01,4.402e+00
8.030e-01,4.655e+00
8.055e-01,4.913e+00
8.081e-01,5.174e+00
8.106e-01,5.439e+00
8.131e-01,5.706e+00
8.157e-01,5.973e+00
8.182e-01,6.240e+00
8.208e-01,6.504e+00
8.233e-01,6.764e+00
8.259e-01,7.019e+00
8.284e-01,7.266e+00
8.309e-01,7.505e+00
8.335e-01,7.732e+00
8.360e-01,7.947e+00
8.386e-01,8.147e+00
8.411e-01,8.330e+00
8.437e-01,8.495e+00
8.462e-01,8.639e+00
8.487e-01,8.761e+00
8.513e-01,8.859e+00
8.538e-01,8.932e+00
8.564e-01,8.978e+00
8.589e-01,8.996e+00
8.614e-01,8.985e+00
8.640e-01,8.944e+00
8.665e-01,8.873e+00
8.691e-01,8.771e+00
8.716e-01,8.638e+00
8.742e-01,8.476e+00
8.767e-01,8.283e+00
8.792e-01,8.062e+00
8.818e-01,7.814e+00
8.843e-01,7.541e+00
8.869e-01,7.243e+00
8.894e-01,6.925e+00
8.920e-01,6.588e+00
8.945e-01,6.235e+00
8.970e-01,5.869e+00
8.996e-01,5.494e+00
9.021e-01,5.112e+00
9.047e-01,4.728e+00
9.072e-01,4.344e+00
9.097e-01,3.964e+00
9.123e-01,3.592e+00
9.148e-01,3.230e+00
9.174e-01,2.881e+00
9.199e-01,2.548e+00
9.225e-01,2.233e+00
9.250e-01,1.939e+00
9.275e-01,1.666e+00
9.301e-01,1.416e+00
9.326e-01,1.189e+00
9.352e-01,9.867e-01
9.377e-01,8.075e-01
9.403e-01,6.513e-01
9.428e-01,5.170e-01
9.453e-01,4.034e-01
9.479e-01,3.088e-01
9.504e-01,2.316e-01
9.530e-01,1.697e-01
9.555e-01,1.213e-01
9.581e-01,8.423e-02
9.606e-01,5.667e-02
9.631e-01,3.678e-02
9.657e-01,2.291e-02
9.682e-01,1.361e-02
9.708e-01,7.649e-03
9.733e-01,4.027e-03
9.758e-01,1.961e-03
9.784e-01,8.678e-04
9.809e-01,3.408e-04
9.835e-01,1.147e-04
9.860e-01,3.147e-05
9.886e-01,6.472e-06
9.911e-01,8.629e-07
9.936e-01,5.553e-08
9.962e-01,8.045e-10
9.987e-01,7.648e-14


==> anc/03_results/weak_inf/beta/0_026.csv <==
transmittance,probability_density
5.214e-01,3.093e-08
5.238e-01,3.890e-08
5.262e-01,4.885e-08
5.286e-01,6.126e-08
5.310e-01,7.672e-08
5.334e-01,9.594e-08
5.358e-01,1.198e-07
5.382e-01,1.494e-07
5.406e-01,1.860e-07
5.430e-01,2.314e-07
5.454e-01,2.873e-07
5.478e-01,3.563e-07
5.502e-01,4.413e-07
5.526e-01,5.458e-07
5.550e-01,6.742e-07
5.574e-01,8.316e-07
5.598e-01,1.024e-06
5.622e-01,1.260e-06
5.646e-01,1.549e-06
5.670e-01,1.900e-06
5.694e-01,2.329e-06
5.718e-01,2.850e-06
5.742e-01,3.484e-06
5.766e-01,4.252e-06
5.790e-01,5.185e-06
5.814e-01,6.313e-06
5.838e-01,7.677e-06
5.862e-01,9.324e-06
5.886e-01,1.131e-05
5.910e-01,1.370e-05
5.934e-01,1.658e-05
5.958e-01,2.004e-05
5.982e-01,2.419e-05
6.006e-01,2.916e-05
6.030e-01,3.511e-05
6.053e-01,4.222e-05
6.077e-01,5.071e-05
6.101e-01,6.083e-05
6.125e-01,7.289e-05
6.149e-01,8.723e-05
6.173e-01,1.043e-04
6.197e-01,1.245e-04
6.221e-01,1.484e-04
6.245e-01,1.768e-04
6.269e-01,2.103e-04
6.293e-01,2.499e-04
6.317e-01,2.965e-04
6.341e-01,3.515e-04
6.365e-01,4.161e-04
6.389e-01,4.920e-04
6.413e-01,5.812e-04
6.437e-01,6.856e-04
6.461e-01,8.079e-04
6.485e-01,9.508e-04
6.509e-01,1.118e-03
6.533e-01,1.312e-03
6.557e-01,1.539e-03
6.581e-01,1.803e-03
6.605e-01,2.109e-03
6.629e-01,2.465e-03
6.653e-01,2.877e-03
6.677e-01,3.355e-03
6.701e-01,3.907e-03
6.725e-01,4.544e-03
6.749e-01,5.279e-03
6.773e-01,6.126e-03
6.797e-01,7.100e-03
6.821e-01,8.219e-03
6.845e-01,9.503e-03
6.869e-01,1.098e-02
6.893e-01,1.266e-02
6.917e-01,1.459e-02
6.941e-01,1.679e-02
6.965e-01,1.929e-02
6.989e-01,2.215e-02
7.013e-01,2.540e-02
7.037e-01,2.909e-02
7.061e-01,3.327e-02
7.085e-01,3.801e-02
7.109e-01,4.337e-02
7.133e-01,4.943e-02
7.157e-01,5.627e-02
7.181e-01,6.397e-02
7.205e-01,7.264e-02
7.229e-01,8.237e-02
7.253e-01,9.330e-02
7.277e-01,1.055e-01
7.301e-01,1.192e-01
7.325e-01,1.345e-01
7.349e-01,1.516e-01
7.373e-01,1.706e-01
7.397e-01,1.918e-01
7.421e-01,2.153e-01
7.445e-01,2.414e-01
7.469e-01,2.702e-01
7.493e-01,3.021e-01
7.517e-01,3.374e-01
7.541e-01,3.762e-01
7.565e-01,4.189e-01
7.589e-01,4.658e-01
7.613e-01,5.173e-01
7.637e-01,5.737e-01
7.661e-01,6.353e-01
7.685e-01,7.025e-01
7.709e-01,7.757e-01
7.733e-01,8.553e-01
7.757e-01,9.416e-01
7.781e-01,1.035e+00
7.805e-01,1.136e+00
7.829e-01,1.245e+00
7.853e-01,1.363e+00
7.877e-01,1.489e+00
7.901e-01,1.625e+00
7.925e-01,1.770e+00
7.949e-01,1.924e+00
7.973e-01,2.089e+00
7.997e-01,2.264e+00
8.021e-01,2.450e+00
8.045e-01,2.647e+00
8.069e-01,2.854e+00
8.093e-01,3.072e+00
8.117e-01,3.301e+00
8.141e-01,3.540e+00
8.165e-01,3.790e+00
8.189e-01,4.049e+00
8.213e-01,4.318e+00
8.237e-01,4.596e+00
8.261e-01,4.883e+00
8.285e-01,5.176e+00
8.309e-01,5.476e+00
8.333e-01,5.781e+00
8.357e-01,6.089e+00
8.381e-01,6.400e+00
8.405e-01,6.712e+00
8.429e-01,7.023e+00
8.453e-01,7.331e+00
8.477e-01,7.634e+00
8.501e-01,7.930e+00
8.525e-01,8.216e+00
8.549e-01,8.491e+00
8.573e-01,8.752e+00
8.597e-01,8.996e+00
8.621e-01,9.220e+00
8.645e-01,9.423e+00
8.669e-01,9.602e+00
8.692e-01,9.754e+00
8.716e-01,9.878e+00
8.740e-01,9.970e+00
8.764e-01,1.003e+01
8.788e-01,1.005e+01
8.812e-01,1.004e+01
8.836e-01,9.993e+00
8.860e-01,9.906e+00
8.884e-01,9.781e+00
8.908e-01,9.616e+00
8.932e-01,9.414e+00
8.956e-01,9.175e+00
8.980e-01,8.900e+00
9.004e-01,8.591e+00
9.028e-01,8.251e+00
9.052e-01,7.882e+00
9.076e-01,7.488e+00
9.100e-01,7.071e+00
9.124e-01,6.637e+00
9.148e-01,6.190e+00
9.172e-01,5.733e+00
9.196e-01,5.273e+00
9.220e-01,4.812e+00
9.244e-01,4.357e+00
9.268e-01,3.911e+00
9.292e-01,3.479e+00
9.316e-01,3.065e+00
9.340e-01,2.672e+00
9.364e-01,2.305e+00
9.388e-01,1.964e+00
9.412e-01,1.652e+00
9.436e-01,1.371e+00
9.460e-01,1.121e+00
9.484e-01,9.013e-01
9.508e-01,7.119e-01
9.532e-01,5.515e-01
9.556e-01,4.181e-01
9.580e-01,3.094e-01
9.604e-01,2.229e-01
9.628e-01,1.559e-01
9.652e-01,1.054e-01
9.676e-01,6.849e-02
9.700e-01,4.258e-02
9.724e-01,2.512e-02
9.748e-01,1.394e-02
9.772e-01,7.183e-03
9.796e-01,3.382e-03
9.820e-01,1.423e-03
9.844e-01,5.176e-04
9.868e-01,1.552e-04
9.892e-01,3.545e-05
9.916e-01,5.382e-06
9.940e-01,4.109e-07
9.964e-01,7.682e-09
9.988e-01,1.252e-12


==> anc/03_results/weak_inf/beta/0_027.csv <==
transmittance,probability_density
5.501e-01,6.635e-09
5.524e-01,8.383e-09
5.546e-01,1.058e-08
5.569e-01,1.333e-08
5.591e-01,1.677e-08
5.614e-01,2.108e-08
5.637e-01,2.646e-08
5.659e-01,3.317e-08
5.682e-01,4.153e-08
5.704e-01,5.193e-08
5.727e-01,6.486e-08
5.749e-01,8.090e-08
5.772e-01,1.008e-07
5.794e-01,1.254e-07
5.817e-01,1.559e-07
5.840e-01,1.935e-07
5.862e-01,2.398e-07
5.885e-01,2.970e-07
5.907e-01,3.673e-07
5.930e-01,4.537e-07
5.952e-01,5.597e-07
5.975e-01,6.898e-07
5.997e-01,8.490e-07
6.020e-01,1.044e-06
6.042e-01,1.282e-06
6.065e-01,1.572e-06
6.088e-01,1.926e-06
6.110e-01,2.356e-06
6.133e-01,2.880e-06
6.155e-01,3.516e-06
6.178e-01,4.287e-06
6.200e-01,5.222e-06
6.223e-01,6.353e-06
6.245e-01,7.720e-06
6.268e-01,9.370e-06
6.291e-01,1.136e-05
6.313e-01,1.376e-05
6.336e-01,1.664e-05
6.358e-01,2.011e-05
6.381e-01,2.427e-05
6.403e-01,2.926e-05
6.426e-01,3.523e-05
6.448e-01,4.238e-05
6.471e-01,5.092e-05
6.493e-01,6.111e-05
6.516e-01,7.326e-05
6.539e-01,8.773e-05
6.561e-01,1.049e-04
6.584e-01,1.254e-04
6.606e-01,1.496e-04
6.629e-01,1.784e-04
6.651e-01,2.124e-04
6.674e-01,2.527e-04
6.696e-01,3.003e-04
6.719e-01,3.564e-04
6.742e-01,4.225e-04
6.764e-01,5.003e-04
6.787e-01,5.918e-04
6.809e-01,6.993e-04
6.832e-01,8.254e-04
6.854e-01,9.731e-04
6.877e-01,1.146e-03
6.899e-01,1.348e-03
6.922e-01,1.584e-03
6.944e-01,1.859e-03
6.967e-01,2.180e-03
6.990e-01,2.553e-03
7.012e-01,2.986e-03
7.035e-01,3.490e-03
7.057e-01,4.073e-03
7.080e-01,4.748e-03
7.102e-01,5.530e-03
7.125e-01,6.432e-03
7.147e-01,7.473e-03
7.170e-01,8.673e-03
7.193e-01,1.005e-02
7.215e-01,1.164e-02
7.238e-01,1.347e-02
7.260e-01,1.556e-02
7.283e-01,1.795e-02
7.305e-01,2.069e-02
7.328e-01,2.382e-02
7.350e-01,2.739e-02
7.373e-01,3.145e-02
7.395e-01,3.608e-02
7.418e-01,4.134e-02
7.441e-01,4.731e-02
7.463e-01,5.408e-02
7.486e-01,6.174e-02
7.508e-01,7.040e-02
7.531e-01,8.017e-02
7.553e-01,9.119e-02
7.576e-01,1.036e-01
7.598e-01,1.175e-01
7.621e-01,1.332e-01
7.644e-01,1.507e-01
7.666e-01,1.704e-01
7.689e-01,1.923e-01
7.711e-01,2.168e-01
7.734e-01,2.442e-01
7.756e-01,2.745e-01
7.779e-01,3.083e-01
7.801e-01,3.457e-01
7.824e-01,3.871e-01
7.846e-01,4.330e-01
7.869e-01,4.835e-01
7.892e-01,5.392e-01
7.914e-01,6.005e-01
7.937e-01,6.678e-01
7.959e-01,7.415e-01
7.982e-01,8.222e-01
8.004e-01,9.103e-01
8.027e-01,1.006e+00
8.049e-01,1.111e+00
8.072e-01,1.224e+00
8.095e-01,1.347e+00
8.117e-01,1.480e+00
8.140e-01,1.623e+00
8.162e-01,1.778e+00
8.185e-01,1.944e+00
8.207e-01,2.121e+00
8.230e-01,2.311e+00
8.252e-01,2.514e+00
8.275e-01,2.729e+00
8.297e-01,2.958e+00
8.320e-01,3.200e+00
8.343e-01,3.455e+00
8.365e-01,3.724e+00
8.388e-01,4.006e+00
8.410e-01,4.300e+00
8.433e-01,4.607e+00
8.455e-01,4.926e+00
8.478e-01,5.255e+00
8.500e-01,5.595e+00
8.523e-01,5.943e+00
8.546e-01,6.299e+00
8.568e-01,6.661e+00
8.591e-01,7.027e+00
8.613e-01,7.396e+00
8.636e-01,7.764e+00
8.658e-01,8.130e+00
8.681e-01,8.491e+00
8.703e-01,8.845e+00
8.726e-01,9.187e+00
8.748e-01,9.516e+00
8.771e-01,9.828e+00
8.794e-01,1.012e+01
8.816e-01,1.039e+01
8.839e-01,1.063e+01
8.861e-01,1.084e+01
8.884e-01,1.102e+01
8.906e-01,1.116e+01
8.929e-01,1.126e+01
8.951e-01,1.131e+01
8.974e-01,1.133e+01
8.997e-01,1.129e+01
9.019e-01,1.121e+01
9.042e-01,1.108e+01
9.064e-01,1.090e+01
9.087e-01,1.067e+01
9.109e-01,1.040e+01
9.132e-01,1.007e+01
9.154e-01,9.706e+00
9.177e-01,9.298e+00
9.199e-01,8.852e+00
9.222e-01,8.374e+00
9.245e-01,7.867e+00
9.267e-01,7.338e+00
9.290e-01,6.792e+00
9.312e-01,6.236e+00
9.335e-01,5.677e+00
9.357e-01,5.120e+00
9.380e-01,4.573e+00
9.402e-01,4.042e+00
9.425e-01,3.532e+00
9.448e-01,3.050e+00
9.470e-01,2.599e+00
9.493e-01,2.183e+00
9.515e-01,1.806e+00
9.538e-01,1.469e+00
9.560e-01,1.172e+00
9.583e-01,9.169e-01
9.605e-01,7.009e-01
9.628e-01,5.224e-01
9.650e-01,3.784e-01
9.673e-01,2.654e-01
9.696e-01,1.794e-01
9.718e-01,1.163e-01
9.741e-01,7.170e-02
9.763e-01,4.171e-02
9.786e-01,2.262e-02
9.808e-01,1.126e-02
9.831e-01,5.039e-03
9.853e-01,1.965e-03
9.876e-01,6.376e-04
9.899e-01,1.600e-04
9.921e-01,2.724e-05
9.944e-01,2.417e-06
9.966e-01,5.653e-08
9.989e-01,1.476e-11


==> anc/03_results/weak_inf/beta/0_028.csv <==
transmittance,probability_density
5.789e-01,1.242e-09
5.810e-01,1.577e-09
5.831e-01,2.002e-09
5.852e-01,2.537e-09
5.873e-01,3.212e-09
5.894e-01,4.061e-09
5.915e-01,5.129e-09
5.937e-01,6.471e-09
5.958e-01,8.154e-09
5.979e-01,1.026e-08
6.000e-01,1.290e-08
6.021e-01,1.620e-08
6.042e-01,2.032e-08
6.063e-01,2.546e-08
6.084e-01,3.187e-08
6.105e-01,3.984e-08
6.126e-01,4.975e-08
6.148e-01,6.205e-08
6.169e-01,7.731e-08
6.190e-01,9.622e-08
6.211e-01,1.196e-07
6.232e-01,1.485e-07
6.253e-01,1.843e-07
6.274e-01,2.283e-07
6.295e-01,2.826e-07
6.316e-01,3.494e-07
6.338e-01,4.315e-07
6.359e-01,5.323e-07
6.380e-01,6.560e-07
6.401e-01,8.076e-07
6.422e-01,9.931e-07
6.443e-01,1.220e-06
6.464e-01,1.497e-06
6.485e-01,1.835e-06
6.506e-01,2.247e-06
6.528e-01,2.748e-06
6.549e-01,3.358e-06
6.570e-01,4.099e-06
6.591e-01,4.998e-06
6.612e-01,6.087e-06
6.633e-01,7.406e-06
6.654e-01,9.002e-06
6.675e-01,1.093e-05
6.696e-01,1.326e-05
6.718e-01,1.606e-05
6.739e-01,1.944e-05
6.760e-01,2.350e-05
6.781e-01,2.839e-05
6.802e-01,3.425e-05
6.823e-01,4.128e-05
6.844e-01,4.970e-05
6.865e-01,5.978e-05
6.886e-01,7.182e-05
6.908e-01,8.620e-05
6.929e-01,1.034e-04
6.950e-01,1.238e-04
6.971e-01,1.481e-04
6.992e-01,1.770e-04
7.013e-01,2.113e-04
7.034e-01,2.521e-04
7.055e-01,3.003e-04
7.076e-01,3.574e-04
7.097e-01,4.250e-04
7.119e-01,5.047e-04
7.140e-01,5.988e-04
7.161e-01,7.097e-04
7.182e-01,8.403e-04
7.203e-01,9.937e-04
7.224e-01,1.174e-03
7.245e-01,1.385e-03
7.266e-01,1.633e-03
7.287e-01,1.923e-03
7.309e-01,2.262e-03
7.330e-01,2.659e-03
7.351e-01,3.121e-03
7.372e-01,3.659e-03
7.393e-01,4.285e-03
7.414e-01,5.014e-03
7.435e-01,5.859e-03
7.456e-01,6.840e-03
7.477e-01,7.976e-03
7.499e-01,9.290e-03
7.520e-01,1.081e-02
7.541e-01,1.256e-02
7.562e-01,1.458e-02
7.583e-01,1.691e-02
7.604e-01,1.958e-02
7.625e-01,2.266e-02
7.646e-01,2.618e-02
7.667e-01,3.022e-02
7.689e-01,3.484e-02
7.710e-01,4.012e-02
7.731e-01,4.614e-02
7.752e-01,5.300e-02
7.773e-01,6.081e-02
7.794e-01,6.969e-02
7.815e-01,7.976e-02
7.836e-01,9.118e-02
7.857e-01,1.041e-01
7.879e-01,1.187e-01
7.900e-01,1.352e-01
7.921e-01,1.538e-01
7.942e-01,1.747e-01
7.963e-01,1.982e-01
7.984e-01,2.245e-01
8.005e-01,2.541e-01
8.026e-01,2.871e-01
8.047e-01,3.239e-01
8.069e-01,3.650e-01
8.090e-01,4.108e-01
8.111e-01,4.616e-01
8.132e-01,5.180e-01
8.153e-01,5.804e-01
8.174e-01,6.494e-01
8.195e-01,7.256e-01
8.216e-01,8.094e-01
8.237e-01,9.016e-01
8.258e-01,1.003e+00
8.280e-01,1.113e+00
8.301e-01,1.234e+00
8.322e-01,1.366e+00
8.343e-01,1.510e+00
8.364e-01,1.666e+00
8.385e-01,1.834e+00
8.406e-01,2.017e+00
8.427e-01,2.213e+00
8.448e-01,2.425e+00
8.470e-01,2.652e+00
8.491e-01,2.895e+00
8.512e-01,3.153e+00
8.533e-01,3.429e+00
8.554e-01,3.721e+00
8.575e-01,4.030e+00
8.596e-01,4.356e+00
8.617e-01,4.698e+00
8.638e-01,5.056e+00
8.660e-01,5.429e+00
8.681e-01,5.817e+00
8.702e-01,6.218e+00
8.723e-01,6.631e+00
8.744e-01,7.054e+00
8.765e-01,7.486e+00
8.786e-01,7.923e+00
8.807e-01,8.364e+00
8.828e-01,8.805e+00
8.850e-01,9.244e+00
8.871e-01,9.677e+00
8.892e-01,1.010e+01
8.913e-01,1.051e+01
8.934e-01,1.090e+01
8.955e-01,1.127e+01
8.976e-01,1.161e+01
8.997e-01,1.192e+01
9.018e-01,1.219e+01
9.040e-01,1.243e+01
9.061e-01,1.262e+01
9.082e-01,1.275e+01
9.103e-01,1.284e+01
9.124e-01,1.287e+01
9.145e-01,1.284e+01
9.166e-01,1.274e+01
9.187e-01,1.259e+01
9.208e-01,1.237e+01
9.230e-01,1.208e+01
9.251e-01,1.173e+01
9.272e-01,1.133e+01
9.293e-01,1.086e+01
9.314e-01,1.035e+01
9.335e-01,9.784e+00
9.356e-01,9.180e+00
9.377e-01,8.543e+00
9.398e-01,7.881e+00
9.420e-01,7.202e+00
9.441e-01,6.516e+00
9.462e-01,5.833e+00
9.483e-01,5.161e+00
9.504e-01,4.509e+00
9.525e-01,3.887e+00
9.546e-01,3.301e+00
9.567e-01,2.759e+00
9.588e-01,2.266e+00
9.609e-01,1.824e+00
9.631e-01,1.437e+00
9.652e-01,1.105e+00
9.673e-01,8.274e-01
9.694e-01,6.005e-01
9.715e-01,4.208e-01
9.736e-01,2.832e-01
9.757e-01,1.818e-01
9.778e-01,1.104e-01
9.799e-01,6.274e-02
9.821e-01,3.285e-02
9.842e-01,1.554e-02
9.863e-01,6.446e-03
9.884e-01,2.245e-03
9.905e-01,6.120e-04
9.926e-01,1.153e-04
9.947e-01,1.168e-05
9.968e-01,3.323e-07
9.989e-01,1.307e-10


==> anc/03_results/weak_inf/beta/0_029.csv <==
transmittance,probability_density
6.074e-01,2.059e-10
6.094e-01,2.633e-10
6.114e-01,3.363e-10
6.133e-01,4.292e-10
6.153e-01,5.470e-10
6.173e-01,6.966e-10
6.192e-01,8.860e-10
6.212e-01,1.126e-09
6.232e-01,1.429e-09
6.251e-01,1.812e-09
6.271e-01,2.295e-09
6.291e-01,2.904e-09
6.311e-01,3.670e-09
6.330e-01,4.634e-09
6.350e-01,5.845e-09
6.370e-01,7.365e-09
6.389e-01,9.270e-09
6.409e-01,1.166e-08
6.429e-01,1.464e-08
6.448e-01,1.837e-08
6.468e-01,2.303e-08
6.488e-01,2.884e-08
6.507e-01,3.608e-08
6.527e-01,4.509e-08
6.547e-01,5.629e-08
6.566e-01,7.021e-08
6.586e-01,8.747e-08
6.606e-01,1.089e-07
6.625e-01,1.354e-07
6.645e-01,1.682e-07
6.665e-01,2.087e-07
6.684e-01,2.587e-07
6.704e-01,3.204e-07
6.724e-01,3.964e-07
6.743e-01,4.900e-07
6.763e-01,6.050e-07
6.783e-01,7.463e-07
6.802e-01,9.197e-07
6.822e-01,1.132e-06
6.842e-01,1.392e-06
6.861e-01,1.711e-06
6.881e-01,2.100e-06
6.901e-01,2.575e-06
6.921e-01,3.155e-06
6.940e-01,3.861e-06
6.960e-01,4.720e-06
6.980e-01,5.765e-06
6.999e-01,7.035e-06
7.019e-01,8.575e-06
7.039e-01,1.044e-05
7.058e-01,1.270e-05
7.078e-01,1.544e-05
7.098e-01,1.875e-05
7.117e-01,2.274e-05
7.137e-01,2.756e-05
7.157e-01,3.336e-05
7.176e-01,4.035e-05
7.196e-01,4.875e-05
7.216e-01,5.884e-05
7.235e-01,7.095e-05
7.255e-01,8.546e-05
7.275e-01,1.028e-04
7.294e-01,1.236e-04
7.314e-01,1.485e-04
7.334e-01,1.782e-04
7.353e-01,2.135e-04
7.373e-01,2.557e-04
7.393e-01,3.058e-04
7.412e-01,3.655e-04
7.432e-01,4.363e-04
7.452e-01,5.203e-04
7.471e-01,6.198e-04
7.491e-01,7.376e-04
7.511e-01,8.769e-04
7.531e-01,1.041e-03
7.550e-01,1.236e-03
7.570e-01,1.464e-03
7.590e-01,1.734e-03
7.609e-01,2.051e-03
7.629e-01,2.423e-03
7.649e-01,2.859e-03
7.668e-01,3.371e-03
7.688e-01,3.970e-03
7.708e-01,4.670e-03
7.727e-01,5.488e-03
7.747e-01,6.442e-03
7.767e-01,7.554e-03
7.786e-01,8.848e-03
7.806e-01,1.035e-02
7.826e-01,1.210e-02
7.845e-01,1.412e-02
7.865e-01,1.647e-02
7.885e-01,1.918e-02
7.904e-01,2.232e-02
7.924e-01,2.594e-02
7.944e-01,3.010e-02
7.963e-01,3.490e-02
7.983e-01,4.042e-02
8.003e-01,4.675e-02
8.022e-01,5.400e-02
8.042e-01,6.231e-02
8.062e-01,7.181e-02
8.081e-01,8.265e-02
8.101e-01,9.501e-02
8.121e-01,1.091e-01
8.140e-01,1.251e-01
8.160e-01,1.432e-01
8.180e-01,1.638e-01
8.200e-01,1.871e-01
8.219e-01,2.134e-01
8.239e-01,2.431e-01
8.259e-01,2.766e-01
8.278e-01,3.142e-01
8.298e-01,3.564e-01
8.318e-01,4.037e-01
8.337e-01,4.567e-01
8.357e-01,5.158e-01
8.377e-01,5.817e-01
8.396e-01,6.551e-01
8.416e-01,7.366e-01
8.436e-01,8.270e-01
8.455e-01,9.269e-01
8.475e-01,1.037e+00
8.495e-01,1.159e+00
8.514e-01,1.293e+00
8.534e-01,1.440e+00
8.554e-01,1.600e+00
8.573e-01,1.776e+00
8.593e-01,1.967e+00
8.613e-01,2.175e+00
8.632e-01,2.400e+00
8.652e-01,2.644e+00
8.672e-01,2.907e+00
8.691e-01,3.190e+00
8.711e-01,3.493e+00
8.731e-01,3.817e+00
8.750e-01,4.162e+00
8.770e-01,4.529e+00
8.790e-01,4.917e+00
8.810e-01,5.326e+00
8.829e-01,5.756e+00
8.849e-01,6.205e+00
8.869e-01,6.673e+00
8.888e-01,7.158e+00
8.908e-01,7.658e+00
8.928e-01,8.172e+00
8.947e-01,8.695e+00
8.967e-01,9.226e+00
8.987e-01,9.760e+00
9.006e-01,1.029e+01
9.026e-01,1.082e+01
9.046e-01,1.134e+01
9.065e-01,1.185e+01
9.085e-01,1.233e+01
9.105e-01,1.278e+01
9.124e-01,1.321e+01
9.144e-01,1.359e+01
9.164e-01,1.393e+01
9.183e-01,1.421e+01
9.203e-01,1.444e+01
9.223e-01,1.460e+01
9.242e-01,1.469e+01
9.262e-01,1.471e+01
9.282e-01,1.465e+01
9.301e-01,1.451e+01
9.321e-01,1.428e+01
9.341e-01,1.397e+01
9.360e-01,1.358e+01
9.380e-01,1.310e+01
9.400e-01,1.255e+01
9.420e-01,1.193e+01
9.439e-01,1.124e+01
9.459e-01,1.050e+01
9.479e-01,9.715e+00
9.498e-01,8.895e+00
9.518e-01,8.054e+00
9.538e-01,7.206e+00
9.557e-01,6.364e+00
9.577e-01,5.541e+00
9.597e-01,4.751e+00
9.616e-01,4.004e+00
9.636e-01,3.313e+00
9.656e-01,2.684e+00
9.675e-01,2.125e+00
9.695e-01,1.639e+00
9.715e-01,1.228e+00
9.734e-01,8.890e-01
9.754e-01,6.193e-01
9.774e-01,4.124e-01
9.793e-01,2.604e-01
9.813e-01,1.542e-01
9.833e-01,8.448e-02
9.852e-01,4.197e-02
9.872e-01,1.839e-02
9.892e-01,6.819e-03
9.911e-01,1.999e-03
9.931e-01,4.113e-04
9.951e-01,4.671e-05
9.970e-01,1.571e-06
9.990e-01,8.754e-10


==> anc/03_results/weak_inf/beta/0_03.csv <==
transmittance,probability_density
6.348e-01,2.944e-11
6.367e-01,3.795e-11
6.385e-01,4.887e-11
6.403e-01,6.287e-11
6.421e-01,8.080e-11
6.440e-01,1.037e-10
6.458e-01,1.330e-10
6.476e-01,1.705e-10
6.495e-01,2.182e-10
6.513e-01,2.791e-10
6.531e-01,3.566e-10
6.550e-01,4.551e-10
6.568e-01,5.803e-10
6.586e-01,7.393e-10
6.605e-01,9.408e-10
6.623e-01,1.196e-09
6.641e-01,1.519e-09
6.659e-01,1.928e-09
6.678e-01,2.444e-09
6.696e-01,3.096e-09
6.714e-01,3.918e-09
6.733e-01,4.953e-09
6.751e-01,6.255e-09
6.769e-01,7.892e-09
6.788e-01,9.949e-09
6.806e-01,1.253e-08
6.824e-01,1.576e-08
6.842e-01,1.982e-08
6.861e-01,2.489e-08
6.879e-01,3.122e-08
6.897e-01,3.914e-08
6.916e-01,4.901e-08
6.934e-01,6.132e-08
6.952e-01,7.665e-08
6.971e-01,9.571e-08
6.989e-01,1.194e-07
7.007e-01,1.488e-07
7.026e-01,1.854e-07
7.044e-01,2.306e-07
7.062e-01,2.866e-07
7.080e-01,3.559e-07
7.099e-01,4.416e-07
7.117e-01,5.474e-07
7.135e-01,6.778e-07
7.154e-01,8.386e-07
7.172e-01,1.037e-06
7.190e-01,1.280e-06
7.209e-01,1.579e-06
7.227e-01,1.947e-06
7.245e-01,2.397e-06
7.263e-01,2.949e-06
7.282e-01,3.625e-06
7.300e-01,4.451e-06
7.318e-01,5.461e-06
7.337e-01,6.693e-06
7.355e-01,8.196e-06
7.373e-01,1.003e-05
7.392e-01,1.225e-05
7.410e-01,1.496e-05
7.428e-01,1.825e-05
7.447e-01,2.225e-05
7.465e-01,2.709e-05
7.483e-01,3.295e-05
7.501e-01,4.005e-05
7.520e-01,4.862e-05
7.538e-01,5.898e-05
7.556e-01,7.147e-05
7.575e-01,8.652e-05
7.593e-01,1.046e-04
7.611e-01,1.264e-04
7.630e-01,1.526e-04
7.648e-01,1.841e-04
7.666e-01,2.217e-04
7.684e-01,2.669e-04
7.703e-01,3.209e-04
7.721e-01,3.855e-04
7.739e-01,4.625e-04
7.758e-01,5.545e-04
7.776e-01,6.641e-04
7.794e-01,7.945e-04
7.813e-01,9.495e-04
7.831e-01,1.134e-03
7.849e-01,1.352e-03
7.868e-01,1.611e-03
7.886e-01,1.918e-03
7.904e-01,2.280e-03
7.922e-01,2.708e-03
7.941e-01,3.214e-03
7.959e-01,3.809e-03
7.977e-01,4.510e-03
7.996e-01,5.334e-03
8.014e-01,6.302e-03
8.032e-01,7.437e-03
8.051e-01,8.767e-03
8.069e-01,1.032e-02
8.087e-01,1.214e-02
8.105e-01,1.427e-02
8.124e-01,1.674e-02
8.142e-01,1.963e-02
8.160e-01,2.298e-02
8.179e-01,2.687e-02
8.197e-01,3.139e-02
8.215e-01,3.663e-02
8.234e-01,4.268e-02
8.252e-01,4.968e-02
8.270e-01,5.775e-02
8.289e-01,6.705e-02
8.307e-01,7.775e-02
8.325e-01,9.004e-02
8.343e-01,1.041e-01
8.362e-01,1.203e-01
8.380e-01,1.388e-01
8.398e-01,1.599e-01
8.417e-01,1.839e-01
8.435e-01,2.113e-01
8.453e-01,2.424e-01
8.472e-01,2.778e-01
8.490e-01,3.178e-01
8.508e-01,3.630e-01
8.526e-01,4.141e-01
8.545e-01,4.717e-01
8.563e-01,5.364e-01
8.581e-01,6.091e-01
8.600e-01,6.906e-01
8.618e-01,7.817e-01
8.636e-01,8.833e-01
8.655e-01,9.966e-01
8.673e-01,1.122e+00
8.691e-01,1.262e+00
8.710e-01,1.416e+00
8.728e-01,1.587e+00
8.746e-01,1.775e+00
8.764e-01,1.981e+00
8.783e-01,2.207e+00
8.801e-01,2.454e+00
8.819e-01,2.723e+00
8.838e-01,3.015e+00
8.856e-01,3.332e+00
8.874e-01,3.674e+00
8.893e-01,4.043e+00
8.911e-01,4.438e+00
8.929e-01,4.861e+00
8.947e-01,5.311e+00
8.966e-01,5.789e+00
8.984e-01,6.294e+00
9.002e-01,6.825e+00
9.021e-01,7.382e+00
9.039e-01,7.961e+00
9.057e-01,8.562e+00
9.076e-01,9.180e+00
9.094e-01,9.814e+00
9.112e-01,1.046e+01
9.131e-01,1.111e+01
9.149e-01,1.176e+01
9.167e-01,1.241e+01
9.185e-01,1.304e+01
9.204e-01,1.365e+01
9.222e-01,1.424e+01
9.240e-01,1.479e+01
9.259e-01,1.529e+01
9.277e-01,1.575e+01
9.295e-01,1.613e+01
9.314e-01,1.645e+01
9.332e-01,1.669e+01
9.350e-01,1.684e+01
9.368e-01,1.689e+01
9.387e-01,1.684e+01
9.405e-01,1.669e+01
9.423e-01,1.642e+01
9.442e-01,1.605e+01
9.460e-01,1.556e+01
9.478e-01,1.497e+01
9.497e-01,1.427e+01
9.515e-01,1.348e+01
9.533e-01,1.261e+01
9.552e-01,1.167e+01
9.570e-01,1.068e+01
9.588e-01,9.646e+00
9.606e-01,8.595e+00
9.625e-01,7.546e+00
9.643e-01,6.517e+00
9.661e-01,5.527e+00
9.680e-01,4.595e+00
9.698e-01,3.735e+00
9.716e-01,2.961e+00
9.735e-01,2.282e+00
9.753e-01,1.702e+00
9.771e-01,1.223e+00
9.789e-01,8.415e-01
9.808e-01,5.499e-01
9.826e-01,3.379e-01
9.844e-01,1.926e-01
9.863e-01,9.987e-02
9.881e-01,4.590e-02
9.899e-01,1.795e-02
9.918e-01,5.595e-03
9.936e-01,1.240e-03
9.954e-01,1.550e-04
9.973e-01,5.991e-06
9.991e-01,4.437e-09


==> anc/03_results/weak_inf/beta/0_031.csv <==
transmittance,probability_density
6.620e-01,3.173e-12
6.637e-01,4.131e-12
6.654e-01,5.373e-12
6.671e-01,6.982e-12
6.688e-01,9.065e-12
6.705e-01,1.176e-11
6.722e-01,1.524e-11
6.739e-01,1.973e-11
6.756e-01,2.552e-11
6.773e-01,3.298e-11
6.790e-01,4.258e-11
6.807e-01,5.493e-11
6.824e-01,7.080e-11
6.841e-01,9.116e-11
6.857e-01,1.173e-10
6.874e-01,1.508e-10
6.891e-01,1.936e-10
6.908e-01,2.484e-10
6.925e-01,3.184e-10
6.942e-01,4.079e-10
6.959e-01,5.219e-10
6.976e-01,6.673e-10
6.993e-01,8.524e-10
7.010e-01,1.088e-09
7.027e-01,1.387e-09
7.044e-01,1.767e-09
7.061e-01,2.249e-09
7.078e-01,2.860e-09
7.095e-01,3.634e-09
7.112e-01,4.614e-09
7.129e-01,5.852e-09
7.145e-01,7.416e-09
7.162e-01,9.390e-09
7.179e-01,1.188e-08
7.196e-01,1.501e-08
7.213e-01,1.896e-08
7.230e-01,2.392e-08
7.247e-01,3.015e-08
7.264e-01,3.797e-08
7.281e-01,4.778e-08
7.298e-01,6.007e-08
7.315e-01,7.545e-08
7.332e-01,9.470e-08
7.349e-01,1.187e-07
7.366e-01,1.488e-07
7.383e-01,1.862e-07
7.400e-01,2.329e-07
7.417e-01,2.909e-07
7.433e-01,3.632e-07
7.450e-01,4.530e-07
7.467e-01,5.645e-07
7.484e-01,7.028e-07
7.501e-01,8.743e-07
7.518e-01,1.087e-06
7.535e-01,1.349e-06
7.552e-01,1.674e-06
7.569e-01,2.075e-06
7.586e-01,2.569e-06
7.603e-01,3.179e-06
7.620e-01,3.930e-06
7.637e-01,4.853e-06
7.654e-01,5.988e-06
7.671e-01,7.383e-06
7.688e-01,9.093e-06
7.705e-01,1.119e-05
7.721e-01,1.376e-05
7.738e-01,1.690e-05
7.755e-01,2.073e-05
7.772e-01,2.542e-05
7.789e-01,3.114e-05
7.806e-01,3.810e-05
7.823e-01,4.659e-05
7.840e-01,5.690e-05
7.857e-01,6.944e-05
7.874e-01,8.465e-05
7.891e-01,1.031e-04
7.908e-01,1.255e-04
7.925e-01,1.525e-04
7.942e-01,1.852e-04
7.959e-01,2.247e-04
7.976e-01,2.724e-04
7.993e-01,3.299e-04
8.009e-01,3.990e-04
8.026e-01,4.823e-04
8.043e-01,5.822e-04
8.060e-01,7.022e-04
8.077e-01,8.461e-04
8.094e-01,1.018e-03
8.111e-01,1.225e-03
8.128e-01,1.471e-03
8.145e-01,1.765e-03
8.162e-01,2.116e-03
8.179e-01,2.534e-03
8.196e-01,3.031e-03
8.213e-01,3.621e-03
8.230e-01,4.322e-03
8.247e-01,5.153e-03
8.264e-01,6.138e-03
8.280e-01,7.302e-03
8.297e-01,8.677e-03
8.314e-01,1.030e-02
8.331e-01,1.221e-02
8.348e-01,1.446e-02
8.365e-01,1.711e-02
8.382e-01,2.021e-02
8.399e-01,2.385e-02
8.416e-01,2.811e-02
8.433e-01,3.309e-02
8.450e-01,3.891e-02
8.467e-01,4.570e-02
8.484e-01,5.359e-02
8.501e-01,6.278e-02
8.518e-01,7.344e-02
8.535e-01,8.580e-02
8.552e-01,1.001e-01
8.568e-01,1.166e-01
8.585e-01,1.357e-01
8.602e-01,1.577e-01
8.619e-01,1.830e-01
8.636e-01,2.120e-01
8.653e-01,2.453e-01
8.670e-01,2.834e-01
8.687e-01,3.269e-01
8.704e-01,3.765e-01
8.721e-01,4.330e-01
8.738e-01,4.972e-01
8.755e-01,5.699e-01
8.772e-01,6.522e-01
8.789e-01,7.452e-01
8.806e-01,8.500e-01
8.823e-01,9.678e-01
8.840e-01,1.100e+00
8.856e-01,1.248e+00
8.873e-01,1.413e+00
8.890e-01,1.597e+00
8.907e-01,1.802e+00
8.924e-01,2.028e+00
8.941e-01,2.279e+00
8.958e-01,2.555e+00
8.975e-01,2.859e+00
8.992e-01,3.191e+00
9.009e-01,3.554e+00
9.026e-01,3.950e+00
9.043e-01,4.378e+00
9.060e-01,4.842e+00
9.077e-01,5.341e+00
9.094e-01,5.876e+00
9.111e-01,6.448e+00
9.128e-01,7.055e+00
9.144e-01,7.698e+00
9.161e-01,8.375e+00
9.178e-01,9.083e+00
9.195e-01,9.819e+00
9.212e-01,1.058e+01
9.229e-01,1.136e+01
9.246e-01,1.216e+01
9.263e-01,1.296e+01
9.280e-01,1.377e+01
9.297e-01,1.457e+01
9.314e-01,1.534e+01
9.331e-01,1.609e+01
9.348e-01,1.680e+01
9.365e-01,1.746e+01
9.382e-01,1.805e+01
9.399e-01,1.856e+01
9.416e-01,1.898e+01
9.432e-01,1.930e+01
9.449e-01,1.950e+01
9.466e-01,1.958e+01
9.483e-01,1.952e+01
9.500e-01,1.931e+01
9.517e-01,1.896e+01
9.534e-01,1.846e+01
9.551e-01,1.781e+01
9.568e-01,1.702e+01
9.585e-01,1.610e+01
9.602e-01,1.505e+01
9.619e-01,1.390e+01
9.636e-01,1.267e+01
9.653e-01,1.139e+01
9.670e-01,1.007e+01
9.687e-01,8.750e+00
9.704e-01,7.456e+00
9.720e-01,6.218e+00
9.737e-01,5.060e+00
9.754e-01,4.006e+00
9.771e-01,3.073e+00
9.788e-01,2.273e+00
9.805e-01,1.612e+00
9.822e-01,1.088e+00
9.839e-01,6.912e-01
9.856e-01,4.083e-01
9.873e-01,2.201e-01
9.890e-01,1.055e-01
9.907e-01,4.325e-02
9.924e-01,1.423e-02
9.941e-01,3.362e-03
9.958e-01,4.556e-04
9.975e-01,1.977e-05
9.992e-01,1.848e-08


==> anc/03_results/weak_inf/beta/0_032.csv <==
transmittance,probability_density
6.879e-01,3.011e-13
6.894e-01,3.963e-13
6.910e-01,5.212e-13
6.926e-01,6.849e-13
6.941e-01,8.993e-13
6.957e-01,1.180e-12
6.973e-01,1.546e-12
6.988e-01,2.025e-12
7.004e-01,2.650e-12
7.020e-01,3.464e-12
7.035e-01,4.525e-12
7.051e-01,5.906e-12
7.066e-01,7.702e-12
7.082e-01,1.004e-11
7.098e-01,1.306e-11
7.113e-01,1.699e-11
7.129e-01,2.209e-11
7.145e-01,2.868e-11
7.160e-01,3.722e-11
7.176e-01,4.825e-11
7.192e-01,6.249e-11
7.207e-01,8.088e-11
7.223e-01,1.046e-10
7.239e-01,1.351e-10
7.254e-01,1.745e-10
7.270e-01,2.250e-10
7.286e-01,2.901e-10
7.301e-01,3.735e-10
7.317e-01,4.806e-10
7.332e-01,6.179e-10
7.348e-01,7.937e-10
7.364e-01,1.019e-09
7.379e-01,1.306e-09
7.395e-01,1.674e-09
7.411e-01,2.143e-09
7.426e-01,2.741e-09
7.442e-01,3.503e-09
7.458e-01,4.474e-09
7.473e-01,5.709e-09
7.489e-01,7.278e-09
7.505e-01,9.271e-09
7.520e-01,1.180e-08
7.536e-01,1.501e-08
7.551e-01,1.907e-08
7.567e-01,2.421e-08
7.583e-01,3.071e-08
7.598e-01,3.892e-08
7.614e-01,4.929e-08
7.630e-01,6.236e-08
7.645e-01,7.884e-08
7.661e-01,9.959e-08
7.677e-01,1.257e-07
7.692e-01,1.585e-07
7.708e-01,1.997e-07
7.724e-01,2.514e-07
7.739e-01,3.162e-07
7.755e-01,3.974e-07
7.771e-01,4.989e-07
7.786e-01,6.259e-07
7.802e-01,7.846e-07
7.817e-01,9.826e-07
7.833e-01,1.229e-06
7.849e-01,1.537e-06
7.864e-01,1.920e-06
7.880e-01,2.396e-06
7.896e-01,2.988e-06
7.911e-01,3.722e-06
7.927e-01,4.633e-06
7.943e-01,5.761e-06
7.958e-01,7.158e-06
7.974e-01,8.886e-06
7.990e-01,1.102e-05
8.005e-01,1.366e-05
8.021e-01,1.691e-05
8.036e-01,2.091e-05
8.052e-01,2.584e-05
8.068e-01,3.190e-05
8.083e-01,3.935e-05
8.099e-01,4.849e-05
8.115e-01,5.969e-05
8.130e-01,7.342e-05
8.146e-01,9.022e-05
8.162e-01,1.108e-04
8.177e-01,1.358e-04
8.193e-01,1.664e-04
8.209e-01,2.037e-04
8.224e-01,2.492e-04
8.240e-01,3.044e-04
8.256e-01,3.715e-04
8.271e-01,4.530e-04
8.287e-01,5.517e-04
8.302e-01,6.713e-04
8.318e-01,8.161e-04
8.334e-01,9.909e-04
8.349e-01,1.202e-03
8.365e-01,1.457e-03
8.381e-01,1.763e-03
8.396e-01,2.132e-03
8.412e-01,2.575e-03
8.428e-01,3.107e-03
8.443e-01,3.745e-03
8.459e-01,4.509e-03
8.475e-01,5.422e-03
8.490e-01,6.513e-03
8.506e-01,7.815e-03
8.522e-01,9.365e-03
8.537e-01,1.121e-02
8.553e-01,1.340e-02
8.568e-01,1.601e-02
8.584e-01,1.909e-02
8.600e-01,2.274e-02
8.615e-01,2.706e-02
8.631e-01,3.216e-02
8.647e-01,3.816e-02
8.662e-01,4.523e-02
8.678e-01,5.354e-02
8.694e-01,6.329e-02
8.709e-01,7.471e-02
8.725e-01,8.808e-02
8.741e-01,1.037e-01
8.756e-01,1.219e-01
8.772e-01,1.431e-01
8.787e-01,1.677e-01
8.803e-01,1.963e-01
8.819e-01,2.294e-01
8.834e-01,2.677e-01
8.850e-01,3.118e-01
8.866e-01,3.627e-01
8.881e-01,4.212e-01
8.897e-01,4.882e-01
8.913e-01,5.650e-01
8.928e-01,6.528e-01
8.944e-01,7.528e-01
8.960e-01,8.666e-01
8.975e-01,9.957e-01
8.991e-01,1.142e+00
9.007e-01,1.307e+00
9.022e-01,1.493e+00
9.038e-01,1.702e+00
9.053e-01,1.936e+00
9.069e-01,2.198e+00
9.085e-01,2.490e+00
9.100e-01,2.813e+00
9.116e-01,3.172e+00
9.132e-01,3.568e+00
9.147e-01,4.003e+00
9.163e-01,4.480e+00
9.179e-01,5.000e+00
9.194e-01,5.566e+00
9.210e-01,6.179e+00
9.226e-01,6.839e+00
9.241e-01,7.547e+00
9.257e-01,8.302e+00
9.272e-01,9.104e+00
9.288e-01,9.950e+00
9.304e-01,1.084e+01
9.319e-01,1.176e+01
9.335e-01,1.271e+01
9.351e-01,1.369e+01
9.366e-01,1.468e+01
9.382e-01,1.568e+01
9.398e-01,1.667e+01
9.413e-01,1.764e+01
9.429e-01,1.858e+01
9.445e-01,1.946e+01
9.460e-01,2.028e+01
9.476e-01,2.100e+01
9.492e-01,2.163e+01
9.507e-01,2.213e+01
9.523e-01,2.248e+01
9.538e-01,2.268e+01
9.554e-01,2.270e+01
9.570e-01,2.254e+01
9.585e-01,2.218e+01
9.601e-01,2.162e+01
9.617e-01,2.087e+01
9.632e-01,1.991e+01
9.648e-01,1.878e+01
9.664e-01,1.748e+01
9.679e-01,1.604e+01
9.695e-01,1.450e+01
9.711e-01,1.288e+01
9.726e-01,1.122e+01
9.742e-01,9.572e+00
9.757e-01,7.973e+00
9.773e-01,6.464e+00
9.789e-01,5.082e+00
9.804e-01,3.856e+00
9.820e-01,2.807e+00
9.836e-01,1.946e+00
9.851e-01,1.272e+00
9.867e-01,7.745e-01
9.883e-01,4.311e-01
9.898e-01,2.139e-01
9.914e-01,9.104e-02
9.930e-01,3.124e-02
9.945e-01,7.755e-03
9.961e-01,1.117e-03
9.977e-01,5.274e-05
9.992e-01,5.817e-08


==> anc/03_results/weak_inf/beta/0_033.csv <==
transmittance,probability_density
7.128e-01,2.203e-14
7.143e-01,2.938e-14
7.157e-01,3.915e-14
7.171e-01,5.212e-14
7.186e-01,6.935e-14
7.200e-01,9.218e-14
7.214e-01,1.224e-13
7.229e-01,1.625e-13
7.243e-01,2.155e-13
7.258e-01,2.856e-13
7.272e-01,3.781e-13
7.286e-01,5.002e-13
7.301e-01,6.613e-13
7.315e-01,8.735e-13
7.330e-01,1.153e-12
7.344e-01,1.520e-12
7.358e-01,2.003e-12
7.373e-01,2.638e-12
7.387e-01,3.471e-12
7.402e-01,4.562e-12
7.416e-01,5.993e-12
7.430e-01,7.866e-12
7.445e-01,1.032e-11
7.459e-01,1.352e-11
7.474e-01,1.770e-11
7.488e-01,2.316e-11
7.502e-01,3.028e-11
7.517e-01,3.955e-11
7.531e-01,5.162e-11
7.546e-01,6.733e-11
7.560e-01,8.774e-11
7.574e-01,1.143e-10
7.589e-01,1.487e-10
7.603e-01,1.933e-10
7.618e-01,2.511e-10
7.632e-01,3.259e-10
7.646e-01,4.227e-10
7.661e-01,5.477e-10
7.675e-01,7.093e-10
7.690e-01,9.177e-10
7.704e-01,1.186e-09
7.718e-01,1.533e-09
7.733e-01,1.978e-09
7.747e-01,2.551e-09
7.762e-01,3.288e-09
7.776e-01,4.234e-09
7.790e-01,5.447e-09
7.805e-01,7.003e-09
7.819e-01,8.996e-09
7.833e-01,1.155e-08
7.848e-01,1.481e-08
7.862e-01,1.897e-08
7.877e-01,2.429e-08
7.891e-01,3.108e-08
7.905e-01,3.973e-08
7.920e-01,5.074e-08
7.934e-01,6.475e-08
7.949e-01,8.256e-08
7.963e-01,1.052e-07
7.977e-01,1.339e-07
7.992e-01,1.703e-07
8.006e-01,2.164e-07
8.021e-01,2.748e-07
8.035e-01,3.487e-07
8.049e-01,4.420e-07
8.064e-01,5.598e-07
8.078e-01,7.084e-07
8.093e-01,8.956e-07
8.107e-01,1.131e-06
8.121e-01,1.428e-06
8.136e-01,1.801e-06
8.150e-01,2.269e-06
8.165e-01,2.857e-06
8.179e-01,3.593e-06
8.193e-01,4.516e-06
8.208e-01,5.670e-06
8.222e-01,7.112e-06
8.237e-01,8.914e-06
8.251e-01,1.116e-05
8.265e-01,1.396e-05
8.280e-01,1.745e-05
8.294e-01,2.179e-05
8.309e-01,2.719e-05
8.323e-01,3.389e-05
8.337e-01,4.220e-05
8.352e-01,5.250e-05
8.366e-01,6.525e-05
8.381e-01,8.103e-05
8.395e-01,1.005e-04
8.409e-01,1.246e-04
8.424e-01,1.542e-04
8.438e-01,1.907e-04
8.452e-01,2.357e-04
8.467e-01,2.909e-04
8.481e-01,3.587e-04
8.496e-01,4.419e-04
8.510e-01,5.438e-04
8.524e-01,6.685e-04
8.539e-01,8.210e-04
8.553e-01,1.007e-03
8.568e-01,1.234e-03
8.582e-01,1.511e-03
8.596e-01,1.847e-03
8.611e-01,2.256e-03
8.625e-01,2.752e-03
8.640e-01,3.354e-03
8.654e-01,4.082e-03
8.668e-01,4.963e-03
8.683e-01,6.027e-03
8.697e-01,7.311e-03
8.712e-01,8.857e-03
8.726e-01,1.072e-02
8.740e-01,1.295e-02
8.755e-01,1.563e-02
8.769e-01,1.884e-02
8.784e-01,2.268e-02
8.798e-01,2.727e-02
8.812e-01,3.275e-02
8.827e-01,3.927e-02
8.841e-01,4.702e-02
8.856e-01,5.623e-02
8.870e-01,6.714e-02
8.884e-01,8.006e-02
8.899e-01,9.532e-02
8.913e-01,1.133e-01
8.928e-01,1.345e-01
8.942e-01,1.594e-01
8.956e-01,1.886e-01
8.971e-01,2.229e-01
8.985e-01,2.629e-01
9.000e-01,3.095e-01
9.014e-01,3.638e-01
9.028e-01,4.269e-01
9.043e-01,5.001e-01
9.057e-01,5.847e-01
9.071e-01,6.824e-01
9.086e-01,7.948e-01
9.100e-01,9.239e-01
9.115e-01,1.072e+00
9.129e-01,1.241e+00
9.143e-01,1.434e+00
9.158e-01,1.653e+00
9.172e-01,1.901e+00
9.187e-01,2.182e+00
9.201e-01,2.498e+00
9.215e-01,2.852e+00
9.230e-01,3.249e+00
9.244e-01,3.692e+00
9.259e-01,4.184e+00
9.273e-01,4.728e+00
9.287e-01,5.328e+00
9.302e-01,5.986e+00
9.316e-01,6.705e+00
9.331e-01,7.486e+00
9.345e-01,8.331e+00
9.359e-01,9.240e+00
9.374e-01,1.021e+01
9.388e-01,1.124e+01
9.403e-01,1.233e+01
9.417e-01,1.347e+01
9.431e-01,1.465e+01
9.446e-01,1.587e+01
9.460e-01,1.710e+01
9.475e-01,1.834e+01
9.489e-01,1.958e+01
9.503e-01,2.078e+01
9.518e-01,2.194e+01
9.532e-01,2.302e+01
9.547e-01,2.400e+01
9.561e-01,2.485e+01
9.575e-01,2.555e+01
9.590e-01,2.607e+01
9.604e-01,2.639e+01
9.619e-01,2.648e+01
9.633e-01,2.632e+01
9.647e-01,2.590e+01
9.662e-01,2.521e+01
9.676e-01,2.425e+01
9.690e-01,2.303e+01
9.705e-01,2.157e+01
9.719e-01,1.989e+01
9.734e-01,1.803e+01
9.748e-01,1.604e+01
9.762e-01,1.398e+01
9.777e-01,1.189e+01
9.791e-01,9.854e+00
9.806e-01,7.919e+00
9.820e-01,6.145e+00
9.834e-01,4.577e+00
9.849e-01,3.249e+00
9.863e-01,2.176e+00
9.878e-01,1.358e+00
9.892e-01,7.759e-01
9.906e-01,3.957e-01
9.921e-01,1.734e-01
9.935e-01,6.143e-02
9.950e-01,1.580e-02
9.964e-01,2.372e-03
9.978e-01,1.184e-04
9.993e-01,1.442e-07


==> anc/03_results/weak_inf/beta/0_034.csv <==
transmittance,probability_density
7.373e-01,9.293e-16
7.386e-01,1.260e-15
7.399e-01,1.708e-15
7.412e-01,2.313e-15
7.426e-01,3.131e-15
7.439e-01,4.233e-15
7.452e-01,5.720e-15
7.465e-01,7.723e-15
7.478e-01,1.042e-14
7.491e-01,1.405e-14
7.505e-01,1.892e-14
7.518e-01,2.547e-14
7.531e-01,3.426e-14
7.544e-01,4.605e-14
7.557e-01,6.184e-14
7.570e-01,8.300e-14
7.584e-01,1.113e-13
7.597e-01,1.491e-13
7.610e-01,1.997e-13
7.623e-01,2.672e-13
7.636e-01,3.572e-13
7.649e-01,4.772e-13
7.663e-01,6.371e-13
7.676e-01,8.498e-13
7.689e-01,1.133e-12
7.702e-01,1.509e-12
7.715e-01,2.008e-12
7.728e-01,2.670e-12
7.742e-01,3.548e-12
7.755e-01,4.712e-12
7.768e-01,6.252e-12
7.781e-01,8.289e-12
7.794e-01,1.098e-11
7.807e-01,1.454e-11
7.821e-01,1.923e-11
7.834e-01,2.542e-11
7.847e-01,3.357e-11
7.860e-01,4.431e-11
7.873e-01,5.843e-11
7.887e-01,7.700e-11
7.900e-01,1.014e-10
7.913e-01,1.334e-10
7.926e-01,1.754e-10
7.939e-01,2.304e-10
7.952e-01,3.024e-10
7.966e-01,3.967e-10
7.979e-01,5.199e-10
7.992e-01,6.809e-10
8.005e-01,8.910e-10
8.018e-01,1.165e-09
8.031e-01,1.522e-09
8.045e-01,1.987e-09
8.058e-01,2.592e-09
8.071e-01,3.379e-09
8.084e-01,4.400e-09
8.097e-01,5.726e-09
8.110e-01,7.446e-09
8.124e-01,9.674e-09
8.137e-01,1.256e-08
8.150e-01,1.629e-08
8.163e-01,2.111e-08
8.176e-01,2.734e-08
8.189e-01,3.538e-08
8.203e-01,4.575e-08
8.216e-01,5.910e-08
8.229e-01,7.628e-08
8.242e-01,9.839e-08
8.255e-01,1.268e-07
8.268e-01,1.632e-07
8.282e-01,2.100e-07
8.295e-01,2.699e-07
8.308e-01,3.467e-07
8.321e-01,4.449e-07
8.334e-01,5.704e-07
8.347e-01,7.306e-07
8.361e-01,9.351e-07
8.374e-01,1.196e-06
8.387e-01,1.528e-06
8.400e-01,1.950e-06
8.413e-01,2.487e-06
8.426e-01,3.169e-06
8.440e-01,4.034e-06
8.453e-01,5.131e-06
8.466e-01,6.521e-06
8.479e-01,8.279e-06
8.492e-01,1.050e-05
8.505e-01,1.331e-05
8.519e-01,1.685e-05
8.532e-01,2.131e-05
8.545e-01,2.692e-05
8.558e-01,3.399e-05
8.571e-01,4.287e-05
8.584e-01,5.401e-05
8.598e-01,6.798e-05
8.611e-01,8.548e-05
8.624e-01,1.074e-04
8.637e-01,1.347e-04
8.650e-01,1.689e-04
8.663e-01,2.115e-04
8.677e-01,2.646e-04
8.690e-01,3.307e-04
8.703e-01,4.128e-04
8.716e-01,5.147e-04
8.729e-01,6.412e-04
8.742e-01,7.977e-04
8.756e-01,9.915e-04
8.769e-01,1.231e-03
8.782e-01,1.526e-03
8.795e-01,1.890e-03
8.808e-01,2.339e-03
8.821e-01,2.890e-03
8.835e-01,3.566e-03
8.848e-01,4.396e-03
8.861e-01,5.412e-03
8.874e-01,6.654e-03
8.887e-01,8.171e-03
8.900e-01,1.002e-02
8.914e-01,1.227e-02
8.927e-01,1.501e-02
8.940e-01,1.834e-02
8.953e-01,2.237e-02
8.966e-01,2.724e-02
8.979e-01,3.314e-02
8.993e-01,4.025e-02
9.006e-01,4.881e-02
9.019e-01,5.910e-02
9.032e-01,7.146e-02
9.045e-01,8.627e-02
9.058e-01,1.040e-01
9.072e-01,1.251e-01
9.085e-01,1.503e-01
9.098e-01,1.802e-01
9.111e-01,2.158e-01
9.124e-01,2.578e-01
9.137e-01,3.076e-01
9.151e-01,3.662e-01
9.164e-01,4.352e-01
9.177e-01,5.161e-01
9.190e-01,6.109e-01
9.203e-01,7.216e-01
9.216e-01,8.506e-01
9.230e-01,1.000e+00
9.243e-01,1.174e+00
9.256e-01,1.375e+00
9.269e-01,1.606e+00
9.282e-01,1.871e+00
9.296e-01,2.175e+00
9.309e-01,2.522e+00
9.322e-01,2.916e+00
9.335e-01,3.362e+00
9.348e-01,3.866e+00
9.361e-01,4.432e+00
9.375e-01,5.066e+00
9.388e-01,5.771e+00
9.401e-01,6.554e+00
9.414e-01,7.417e+00
9.427e-01,8.364e+00
9.440e-01,9.397e+00
9.454e-01,1.052e+01
9.467e-01,1.172e+01
9.480e-01,1.301e+01
9.493e-01,1.438e+01
9.506e-01,1.582e+01
9.519e-01,1.732e+01
9.533e-01,1.886e+01
9.546e-01,2.043e+01
9.559e-01,2.201e+01
9.572e-01,2.356e+01
9.585e-01,2.507e+01
9.598e-01,2.650e+01
9.612e-01,2.781e+01
9.625e-01,2.896e+01
9.638e-01,2.991e+01
9.651e-01,3.063e+01
9.664e-01,3.107e+01
9.677e-01,3.121e+01
9.691e-01,3.100e+01
9.704e-01,3.044e+01
9.717e-01,2.951e+01
9.730e-01,2.820e+01
9.743e-01,2.655e+01
9.756e-01,2.457e+01
9.770e-01,2.231e+01
9.783e-01,1.984e+01
9.796e-01,1.724e+01
9.809e-01,1.458e+01
9.822e-01,1.196e+01
9.835e-01,9.474e+00
9.849e-01,7.204e+00
9.862e-01,5.220e+00
9.875e-01,3.570e+00
9.888e-01,2.275e+00
9.901e-01,1.327e+00
9.914e-01,6.913e-01
9.928e-01,3.094e-01
9.941e-01,1.120e-01
9.954e-01,2.944e-02
9.967e-01,4.519e-03
9.980e-01,2.308e-04
9.993e-01,2.888e-07


==> anc/03_results/weak_inf/beta/0_035.csv <==
transmittance,probability_density
7.590e-01,2.654e-17
7.602e-01,3.673e-17
7.614e-01,5.079e-17
7.626e-01,7.018e-17
7.638e-01,9.690e-17
7.650e-01,1.337e-16
7.662e-01,1.843e-16
7.674e-01,2.540e-16
7.686e-01,3.497e-16
7.698e-01,4.810e-16
7.710e-01,6.613e-16
7.723e-01,9.084e-16
7.735e-01,1.247e-15
7.747e-01,1.711e-15
7.759e-01,2.345e-15
7.771e-01,3.212e-15
7.783e-01,4.396e-15
7.795e-01,6.012e-15
7.807e-01,8.217e-15
7.819e-01,1.122e-14
7.831e-01,1.532e-14
7.843e-01,2.089e-14
7.855e-01,2.846e-14
7.868e-01,3.876e-14
7.880e-01,5.274e-14
7.892e-01,7.171e-14
7.904e-01,9.744e-14
7.916e-01,1.323e-13
7.928e-01,1.795e-13
7.940e-01,2.433e-13
7.952e-01,3.297e-13
7.964e-01,4.463e-13
7.976e-01,6.037e-13
7.988e-01,8.160e-13
8.000e-01,1.102e-12
8.013e-01,1.488e-12
8.025e-01,2.007e-12
8.037e-01,2.704e-12
8.049e-01,3.642e-12
8.061e-01,4.901e-12
8.073e-01,6.590e-12
8.085e-01,8.854e-12
8.097e-01,1.189e-11
8.109e-01,1.595e-11
8.121e-01,2.138e-11
8.133e-01,2.864e-11
8.145e-01,3.834e-11
8.158e-01,5.128e-11
8.170e-01,6.854e-11
8.182e-01,9.153e-11
8.194e-01,1.222e-10
8.206e-01,1.629e-10
8.218e-01,2.170e-10
8.230e-01,2.889e-10
8.242e-01,3.844e-10
8.254e-01,5.109e-10
8.266e-01,6.787e-10
8.278e-01,9.007e-10
8.290e-01,1.194e-09
8.303e-01,1.583e-09
8.315e-01,2.096e-09
8.327e-01,2.772e-09
8.339e-01,3.665e-09
8.351e-01,4.841e-09
8.363e-01,6.388e-09
8.375e-01,8.424e-09
8.387e-01,1.110e-08
8.399e-01,1.461e-08
8.411e-01,1.922e-08
8.423e-01,2.527e-08
8.435e-01,3.318e-08
8.447e-01,4.354e-08
8.460e-01,5.708e-08
8.472e-01,7.476e-08
8.484e-01,9.785e-08
8.496e-01,1.280e-07
8.508e-01,1.672e-07
8.520e-01,2.182e-07
8.532e-01,2.846e-07
8.544e-01,3.709e-07
8.556e-01,4.829e-07
8.568e-01,6.281e-07
8.580e-01,8.163e-07
8.592e-01,1.060e-06
8.605e-01,1.375e-06
8.617e-01,1.782e-06
8.629e-01,2.307e-06
8.641e-01,2.985e-06
8.653e-01,3.858e-06
8.665e-01,4.981e-06
8.677e-01,6.426e-06
8.689e-01,8.281e-06
8.701e-01,1.066e-05
8.713e-01,1.371e-05
8.725e-01,1.762e-05
8.737e-01,2.262e-05
8.750e-01,2.900e-05
8.762e-01,3.715e-05
8.774e-01,4.754e-05
8.786e-01,6.077e-05
8.798e-01,7.760e-05
8.810e-01,9.899e-05
8.822e-01,1.261e-04
8.834e-01,1.606e-04
8.846e-01,2.041e-04
8.858e-01,2.593e-04
8.870e-01,3.289e-04
8.882e-01,4.168e-04
8.895e-01,5.275e-04
8.907e-01,6.669e-04
8.919e-01,8.420e-04
8.931e-01,1.062e-03
8.943e-01,1.338e-03
8.955e-01,1.683e-03
8.967e-01,2.114e-03
8.979e-01,2.653e-03
8.991e-01,3.325e-03
9.003e-01,4.161e-03
9.015e-01,5.201e-03
9.027e-01,6.492e-03
9.039e-01,8.092e-03
9.052e-01,1.007e-02
9.064e-01,1.252e-02
9.076e-01,1.554e-02
9.088e-01,1.925e-02
9.100e-01,2.382e-02
9.112e-01,2.943e-02
9.124e-01,3.631e-02
9.136e-01,4.471e-02
9.148e-01,5.497e-02
9.160e-01,6.748e-02
9.172e-01,8.268e-02
9.184e-01,1.011e-01
9.197e-01,1.235e-01
9.209e-01,1.505e-01
9.221e-01,1.831e-01
9.233e-01,2.223e-01
9.245e-01,2.694e-01
9.257e-01,3.258e-01
9.269e-01,3.932e-01
9.281e-01,4.735e-01
9.293e-01,5.690e-01
9.305e-01,6.822e-01
9.317e-01,8.160e-01
9.329e-01,9.738e-01
9.342e-01,1.159e+00
9.354e-01,1.377e+00
9.366e-01,1.630e+00
9.378e-01,1.926e+00
9.390e-01,2.268e+00
9.402e-01,2.664e+00
9.414e-01,3.120e+00
9.426e-01,3.642e+00
9.438e-01,4.238e+00
9.450e-01,4.915e+00
9.462e-01,5.681e+00
9.474e-01,6.543e+00
9.487e-01,7.508e+00
9.499e-01,8.581e+00
9.511e-01,9.767e+00
9.523e-01,1.107e+01
9.535e-01,1.249e+01
9.547e-01,1.403e+01
9.559e-01,1.568e+01
9.571e-01,1.744e+01
9.583e-01,1.928e+01
9.595e-01,2.120e+01
9.607e-01,2.318e+01
9.619e-01,2.517e+01
9.632e-01,2.715e+01
9.644e-01,2.907e+01
9.656e-01,3.089e+01
9.668e-01,3.256e+01
9.680e-01,3.402e+01
9.692e-01,3.521e+01
9.704e-01,3.607e+01
9.716e-01,3.655e+01
9.728e-01,3.659e+01
9.740e-01,3.617e+01
9.752e-01,3.525e+01
9.764e-01,3.382e+01
9.776e-01,3.189e+01
9.789e-01,2.951e+01
9.801e-01,2.673e+01
9.813e-01,2.365e+01
9.825e-01,2.036e+01
9.837e-01,1.700e+01
9.849e-01,1.370e+01
9.861e-01,1.059e+01
9.873e-01,7.802e+00
9.885e-01,5.419e+00
9.897e-01,3.504e+00
9.909e-01,2.073e+00
9.921e-01,1.093e+00
9.934e-01,4.944e-01
9.946e-01,1.804e-01
9.958e-01,4.763e-02
9.970e-01,7.299e-03
9.982e-01,3.674e-04
9.994e-01,4.341e-07


==> anc/03_results/weak_inf/beta/0_036.csv <==
transmittance,probability_density
7.790e-01,2.977e-19
7.801e-01,4.231e-19
7.812e-01,6.008e-19
7.823e-01,8.525e-19
7.834e-01,1.209e-18
7.845e-01,1.713e-18
7.857e-01,2.425e-18
7.868e-01,3.431e-18
7.879e-01,4.852e-18
7.890e-01,6.855e-18
7.901e-01,9.679e-18
7.912e-01,1.366e-17
7.923e-01,1.925e-17
7.934e-01,2.713e-17
7.945e-01,3.819e-17
7.956e-01,5.373e-17
7.967e-01,7.554e-17
7.978e-01,1.061e-16
7.989e-01,1.490e-16
8.001e-01,2.090e-16
8.012e-01,2.930e-16
8.023e-01,4.104e-16
8.034e-01,5.745e-16
8.045e-01,8.036e-16
8.056e-01,1.123e-15
8.067e-01,1.569e-15
8.078e-01,2.190e-15
8.089e-01,3.054e-15
8.100e-01,4.257e-15
8.111e-01,5.929e-15
8.122e-01,8.251e-15
8.133e-01,1.147e-14
8.145e-01,1.595e-14
8.156e-01,2.214e-14
8.167e-01,3.073e-14
8.178e-01,4.261e-14
8.189e-01,5.903e-14
8.200e-01,8.174e-14
8.211e-01,1.131e-13
8.222e-01,1.563e-13
8.233e-01,2.160e-13
8.244e-01,2.982e-13
8.255e-01,4.113e-13
8.266e-01,5.669e-13
8.277e-01,7.808e-13
8.289e-01,1.075e-12
8.300e-01,1.478e-12
8.311e-01,2.031e-12
8.322e-01,2.789e-12
8.333e-01,3.827e-12
8.344e-01,5.247e-12
8.355e-01,7.188e-12
8.366e-01,9.840e-12
8.377e-01,1.346e-11
8.388e-01,1.840e-11
8.399e-01,2.513e-11
8.410e-01,3.429e-11
8.421e-01,4.676e-11
8.433e-01,6.371e-11
8.444e-01,8.674e-11
8.455e-01,1.180e-10
8.466e-01,1.604e-10
8.477e-01,2.178e-10
8.488e-01,2.956e-10
8.499e-01,4.009e-10
8.510e-01,5.432e-10
8.521e-01,7.353e-10
8.532e-01,9.946e-10
8.543e-01,1.344e-09
8.554e-01,1.815e-09
8.565e-01,2.449e-09
8.577e-01,3.302e-09
8.588e-01,4.448e-09
8.599e-01,5.987e-09
8.610e-01,8.050e-09
8.621e-01,1.082e-08
8.632e-01,1.452e-08
8.643e-01,1.947e-08
8.654e-01,2.609e-08
8.665e-01,3.493e-08
8.676e-01,4.673e-08
8.687e-01,6.245e-08
8.698e-01,8.339e-08
8.709e-01,1.112e-07
8.721e-01,1.483e-07
8.732e-01,1.974e-07
8.743e-01,2.626e-07
8.754e-01,3.490e-07
8.765e-01,4.634e-07
8.776e-01,6.148e-07
8.787e-01,8.147e-07
8.798e-01,1.079e-06
8.809e-01,1.427e-06
8.820e-01,1.885e-06
8.831e-01,2.488e-06
8.842e-01,3.281e-06
8.854e-01,4.322e-06
8.865e-01,5.688e-06
8.876e-01,7.477e-06
8.887e-01,9.819e-06
8.898e-01,1.288e-05
8.909e-01,1.688e-05
8.920e-01,2.209e-05
8.931e-01,2.888e-05
8.942e-01,3.772e-05
8.953e-01,4.921e-05
8.964e-01,6.412e-05
8.975e-01,8.346e-05
8.986e-01,1.085e-04
8.998e-01,1.409e-04
9.009e-01,1.827e-04
9.020e-01,2.367e-04
9.031e-01,3.061e-04
9.042e-01,3.956e-04
9.053e-01,5.104e-04
9.064e-01,6.578e-04
9.075e-01,8.466e-04
9.086e-01,1.088e-03
9.097e-01,1.397e-03
9.108e-01,1.790e-03
9.119e-01,2.291e-03
9.130e-01,2.929e-03
9.142e-01,3.738e-03
9.153e-01,4.763e-03
9.164e-01,6.060e-03
9.175e-01,7.700e-03
9.186e-01,9.767e-03
9.197e-01,1.237e-02
9.208e-01,1.564e-02
9.219e-01,1.974e-02
9.230e-01,2.487e-02
9.241e-01,3.129e-02
9.252e-01,3.929e-02
9.263e-01,4.924e-02
9.274e-01,6.160e-02
9.286e-01,7.691e-02
9.297e-01,9.585e-02
9.308e-01,1.192e-01
9.319e-01,1.479e-01
9.330e-01,1.832e-01
9.341e-01,2.264e-01
9.352e-01,2.792e-01
9.363e-01,3.435e-01
9.374e-01,4.216e-01
9.385e-01,5.162e-01
9.396e-01,6.304e-01
9.407e-01,7.679e-01
9.418e-01,9.330e-01
9.430e-01,1.130e+00
9.441e-01,1.366e+00
9.452e-01,1.645e+00
9.463e-01,1.976e+00
9.474e-01,2.365e+00
9.485e-01,2.822e+00
9.496e-01,3.356e+00
9.507e-01,3.977e+00
9.518e-01,4.695e+00
9.529e-01,5.522e+00
9.540e-01,6.469e+00
9.551e-01,7.546e+00
9.562e-01,8.765e+00
9.574e-01,1.013e+01
9.585e-01,1.166e+01
9.596e-01,1.335e+01
9.607e-01,1.521e+01
9.618e-01,1.722e+01
9.629e-01,1.939e+01
9.640e-01,2.170e+01
9.651e-01,2.412e+01
9.662e-01,2.663e+01
9.673e-01,2.918e+01
9.684e-01,3.173e+01
9.695e-01,3.421e+01
9.706e-01,3.655e+01
9.718e-01,3.867e+01
9.729e-01,4.050e+01
9.740e-01,4.193e+01
9.751e-01,4.289e+01
9.762e-01,4.329e+01
9.773e-01,4.307e+01
9.784e-01,4.216e+01
9.795e-01,4.056e+01
9.806e-01,3.826e+01
9.817e-01,3.532e+01
9.828e-01,3.182e+01
9.839e-01,2.788e+01
9.850e-01,2.367e+01
9.862e-01,1.938e+01
9.873e-01,1.520e+01
9.884e-01,1.135e+01
9.895e-01,7.976e+00
9.906e-01,5.210e+00
9.917e-01,3.105e+00
9.928e-01,1.645e+00
9.939e-01,7.447e-01
9.950e-01,2.704e-01
9.961e-01,7.046e-02
9.972e-01,1.051e-02
9.983e-01,4.999e-04
9.994e-01,5.062e-07


==> anc/03_results/weak_inf/beta/0_037.csv <==
transmittance,probability_density
7.975e-01,1.007e-21
7.985e-01,1.482e-21
7.995e-01,2.179e-21
8.006e-01,3.201e-21
8.016e-01,4.699e-21
8.026e-01,6.893e-21
8.036e-01,1.010e-20
8.046e-01,1.480e-20
8.056e-01,2.167e-20
8.066e-01,3.170e-20
8.077e-01,4.634e-20
8.087e-01,6.769e-20
8.097e-01,9.881e-20
8.107e-01,1.441e-19
8.117e-01,2.101e-19
8.127e-01,3.060e-19
8.137e-01,4.454e-19
8.148e-01,6.479e-19
8.158e-01,9.417e-19
8.168e-01,1.368e-18
8.178e-01,1.985e-18
8.188e-01,2.879e-18
8.198e-01,4.172e-18
8.209e-01,6.043e-18
8.219e-01,8.745e-18
8.229e-01,1.265e-17
8.239e-01,1.827e-17
8.249e-01,2.639e-17
8.259e-01,3.808e-17
8.269e-01,5.491e-17
8.280e-01,7.911e-17
8.290e-01,1.139e-16
8.300e-01,1.639e-16
8.310e-01,2.356e-16
8.320e-01,3.385e-16
8.330e-01,4.859e-16
8.340e-01,6.971e-16
8.351e-01,9.992e-16
8.361e-01,1.431e-15
8.371e-01,2.048e-15
8.381e-01,2.930e-15
8.391e-01,4.187e-15
8.401e-01,5.979e-15
8.412e-01,8.532e-15
8.422e-01,1.217e-14
8.432e-01,1.733e-14
8.442e-01,2.468e-14
8.452e-01,3.511e-14
8.462e-01,4.990e-14
8.472e-01,7.089e-14
8.483e-01,1.006e-13
8.493e-01,1.427e-13
8.503e-01,2.022e-13
8.513e-01,2.863e-13
8.523e-01,4.051e-13
8.533e-01,5.727e-13
8.543e-01,8.090e-13
8.554e-01,1.142e-12
8.564e-01,1.611e-12
8.574e-01,2.270e-12
8.584e-01,3.196e-12
8.594e-01,4.496e-12
8.604e-01,6.321e-12
8.615e-01,8.879e-12
8.625e-01,1.246e-11
8.635e-01,1.748e-11
8.645e-01,2.449e-11
8.655e-01,3.428e-11
8.665e-01,4.795e-11
8.675e-01,6.701e-11
8.686e-01,9.358e-11
8.696e-01,1.306e-10
8.706e-01,1.820e-10
8.716e-01,2.535e-10
8.726e-01,3.528e-10
8.736e-01,4.905e-10
8.746e-01,6.813e-10
8.757e-01,9.456e-10
8.767e-01,1.311e-09
8.777e-01,1.817e-09
8.787e-01,2.514e-09
8.797e-01,3.477e-09
8.807e-01,4.804e-09
8.818e-01,6.630e-09
8.828e-01,9.143e-09
8.838e-01,1.260e-08
8.848e-01,1.734e-08
8.858e-01,2.384e-08
8.868e-01,3.275e-08
8.878e-01,4.494e-08
8.889e-01,6.161e-08
8.899e-01,8.438e-08
8.909e-01,1.155e-07
8.919e-01,1.578e-07
8.929e-01,2.155e-07
8.939e-01,2.939e-07
8.949e-01,4.005e-07
8.960e-01,5.451e-07
8.970e-01,7.411e-07
8.980e-01,1.007e-06
8.990e-01,1.366e-06
9.000e-01,1.851e-06
9.010e-01,2.505e-06
9.021e-01,3.387e-06
9.031e-01,4.575e-06
9.041e-01,6.171e-06
9.051e-01,8.315e-06
9.061e-01,1.119e-05
9.071e-01,1.504e-05
9.081e-01,2.019e-05
9.092e-01,2.707e-05
9.102e-01,3.625e-05
9.112e-01,4.849e-05
9.122e-01,6.476e-05
9.132e-01,8.639e-05
9.142e-01,1.151e-04
9.152e-01,1.531e-04
9.163e-01,2.034e-04
9.173e-01,2.698e-04
9.183e-01,3.574e-04
9.193e-01,4.727e-04
9.203e-01,6.244e-04
9.213e-01,8.234e-04
9.224e-01,1.084e-03
9.234e-01,1.425e-03
9.244e-01,1.871e-03
9.254e-01,2.452e-03
9.264e-01,3.208e-03
9.274e-01,4.189e-03
9.284e-01,5.462e-03
9.295e-01,7.109e-03
9.305e-01,9.236e-03
9.315e-01,1.198e-02
9.325e-01,1.550e-02
9.335e-01,2.002e-02
9.345e-01,2.582e-02
9.355e-01,3.321e-02
9.366e-01,4.265e-02
9.376e-01,5.464e-02
9.386e-01,6.985e-02
9.396e-01,8.909e-02
9.406e-01,1.134e-01
9.416e-01,1.439e-01
9.427e-01,1.823e-01
9.437e-01,2.303e-01
9.447e-01,2.901e-01
9.457e-01,3.645e-01
9.467e-01,4.568e-01
9.477e-01,5.708e-01
9.487e-01,7.111e-01
9.498e-01,8.832e-01
9.508e-01,1.093e+00
9.518e-01,1.349e+00
9.528e-01,1.660e+00
9.538e-01,2.034e+00
9.548e-01,2.483e+00
9.558e-01,3.020e+00
9.569e-01,3.659e+00
9.579e-01,4.415e+00
9.589e-01,5.303e+00
9.599e-01,6.342e+00
9.609e-01,7.548e+00
9.619e-01,8.938e+00
9.630e-01,1.053e+01
9.640e-01,1.234e+01
9.650e-01,1.437e+01
9.660e-01,1.664e+01
9.670e-01,1.914e+01
9.680e-01,2.186e+01
9.690e-01,2.480e+01
9.701e-01,2.791e+01
9.711e-01,3.115e+01
9.721e-01,3.447e+01
9.731e-01,3.779e+01
9.741e-01,4.101e+01
9.751e-01,4.402e+01
9.761e-01,4.669e+01
9.772e-01,4.891e+01
9.782e-01,5.052e+01
9.792e-01,5.141e+01
9.802e-01,5.144e+01
9.812e-01,5.054e+01
9.822e-01,4.865e+01
9.833e-01,4.579e+01
9.843e-01,4.201e+01
9.853e-01,3.744e+01
9.863e-01,3.229e+01
9.873e-01,2.681e+01
9.883e-01,2.130e+01
9.893e-01,1.606e+01
9.904e-01,1.137e+01
9.914e-01,7.461e+00
9.924e-01,4.449e+00
9.934e-01,2.346e+00
9.944e-01,1.050e+00
9.954e-01,3.732e-01
9.964e-01,9.384e-02
9.975e-01,1.318e-02
9.985e-01,5.622e-04
9.995e-01,4.318e-07


==> anc/03_results/weak_inf/beta/0_038.csv <==
transmittance,probability_density
8.125e-01,4.960e-25
8.134e-01,7.654e-25
8.143e-01,1.180e-24
8.153e-01,1.818e-24
8.162e-01,2.800e-24
8.172e-01,4.308e-24
8.181e-01,6.623e-24
8.190e-01,1.018e-23
8.200e-01,1.562e-23
8.209e-01,2.397e-23
8.219e-01,3.674e-23
8.228e-01,5.628e-23
8.237e-01,8.614e-23
8.247e-01,1.318e-22
8.256e-01,2.014e-22
8.266e-01,3.076e-22
8.275e-01,4.695e-22
8.284e-01,7.160e-22
8.294e-01,1.091e-21
8.303e-01,1.662e-21
8.313e-01,2.528e-21
8.322e-01,3.845e-21
8.331e-01,5.842e-21
8.341e-01,8.869e-21
8.350e-01,1.346e-20
8.360e-01,2.040e-20
8.369e-01,3.090e-20
8.378e-01,4.678e-20
8.388e-01,7.076e-20
8.397e-01,1.069e-19
8.407e-01,1.615e-19
8.416e-01,2.438e-19
8.425e-01,3.676e-19
8.435e-01,5.539e-19
8.444e-01,8.340e-19
8.454e-01,1.255e-18
8.463e-01,1.886e-18
8.472e-01,2.834e-18
8.482e-01,4.254e-18
8.491e-01,6.380e-18
8.501e-01,9.562e-18
8.510e-01,1.432e-17
8.519e-01,2.143e-17
8.529e-01,3.204e-17
8.538e-01,4.786e-17
8.548e-01,7.145e-17
8.557e-01,1.066e-16
8.566e-01,1.589e-16
8.576e-01,2.366e-16
8.585e-01,3.520e-16
8.595e-01,5.234e-16
8.604e-01,7.776e-16
8.613e-01,1.154e-15
8.623e-01,1.712e-15
8.632e-01,2.537e-15
8.642e-01,3.757e-15
8.651e-01,5.559e-15
8.660e-01,8.219e-15
8.670e-01,1.214e-14
8.679e-01,1.792e-14
8.689e-01,2.642e-14
8.698e-01,3.893e-14
8.707e-01,5.730e-14
8.717e-01,8.429e-14
8.726e-01,1.239e-13
8.736e-01,1.819e-13
8.745e-01,2.668e-13
8.754e-01,3.911e-13
8.764e-01,5.727e-13
8.773e-01,8.380e-13
8.783e-01,1.225e-12
8.792e-01,1.789e-12
8.801e-01,2.611e-12
8.811e-01,3.806e-12
8.820e-01,5.544e-12
8.830e-01,8.067e-12
8.839e-01,1.173e-11
8.848e-01,1.704e-11
8.858e-01,2.472e-11
8.867e-01,3.584e-11
8.877e-01,5.191e-11
8.886e-01,7.511e-11
8.895e-01,1.086e-10
8.905e-01,1.568e-10
8.914e-01,2.262e-10
8.924e-01,3.261e-10
8.933e-01,4.695e-10
8.942e-01,6.753e-10
8.952e-01,9.704e-10
8.961e-01,1.393e-09
8.971e-01,1.997e-09
8.980e-01,2.861e-09
8.989e-01,4.094e-09
8.999e-01,5.852e-09
9.008e-01,8.355e-09
9.018e-01,1.192e-08
9.027e-01,1.698e-08
9.037e-01,2.416e-08
9.046e-01,3.435e-08
9.055e-01,4.877e-08
9.065e-01,6.917e-08
9.074e-01,9.798e-08
9.083e-01,1.386e-07
9.093e-01,1.959e-07
9.102e-01,2.765e-07
9.112e-01,3.898e-07
9.121e-01,5.489e-07
9.130e-01,7.719e-07
9.140e-01,1.084e-06
9.149e-01,1.521e-06
9.159e-01,2.130e-06
9.168e-01,2.980e-06
9.178e-01,4.163e-06
9.187e-01,5.807e-06
9.196e-01,8.091e-06
9.206e-01,1.126e-05
9.215e-01,1.564e-05
9.224e-01,2.169e-05
9.234e-01,3.004e-05
9.243e-01,4.155e-05
9.253e-01,5.737e-05
9.262e-01,7.910e-05
9.271e-01,1.089e-04
9.281e-01,1.496e-04
9.290e-01,2.053e-04
9.300e-01,2.812e-04
9.309e-01,3.845e-04
9.319e-01,5.248e-04
9.328e-01,7.151e-04
9.337e-01,9.725e-04
9.347e-01,1.320e-03
9.356e-01,1.789e-03
9.365e-01,2.419e-03
9.375e-01,3.264e-03
9.384e-01,4.396e-03
9.394e-01,5.908e-03
9.403e-01,7.922e-03
9.412e-01,1.060e-02
9.422e-01,1.415e-02
9.431e-01,1.885e-02
9.441e-01,2.505e-02
9.450e-01,3.320e-02
9.460e-01,4.390e-02
9.469e-01,5.790e-02
9.478e-01,7.615e-02
9.488e-01,9.989e-02
9.497e-01,1.306e-01
9.506e-01,1.704e-01
9.516e-01,2.215e-01
9.525e-01,2.871e-01
9.535e-01,3.709e-01
9.544e-01,4.776e-01
9.553e-01,6.128e-01
9.563e-01,7.835e-01
9.572e-01,9.979e-01
9.582e-01,1.266e+00
9.591e-01,1.600e+00
9.601e-01,2.013e+00
9.610e-01,2.522e+00
9.619e-01,3.145e+00
9.629e-01,3.903e+00
9.638e-01,4.820e+00
9.647e-01,5.920e+00
9.657e-01,7.231e+00
9.666e-01,8.782e+00
9.676e-01,1.060e+01
9.685e-01,1.271e+01
9.694e-01,1.514e+01
9.704e-01,1.790e+01
9.713e-01,2.100e+01
9.723e-01,2.444e+01
9.732e-01,2.820e+01
9.742e-01,3.224e+01
9.751e-01,3.648e+01
9.760e-01,4.084e+01
9.770e-01,4.521e+01
9.779e-01,4.941e+01
9.788e-01,5.329e+01
9.798e-01,5.663e+01
9.807e-01,5.921e+01
9.817e-01,6.084e+01
9.826e-01,6.130e+01
9.835e-01,6.045e+01
9.845e-01,5.819e+01
9.854e-01,5.453e+01
9.864e-01,4.955e+01
9.873e-01,4.348e+01
9.883e-01,3.665e+01
9.892e-01,2.948e+01
9.901e-01,2.243e+01
9.911e-01,1.597e+01
9.920e-01,1.049e+01
9.929e-01,6.221e+00
9.939e-01,3.240e+00
9.948e-01,1.418e+00
9.958e-01,4.860e-01
9.967e-01,1.154e-01
9.976e-01,1.477e-02
9.986e-01,5.340e-04
9.995e-01,2.724e-07


==> anc/03_results/weak_inf/beta/0_039.csv <==
transmittance,probability_density
8.254e-01,3.538e-29
8.263e-01,5.799e-29
8.272e-01,9.499e-29
8.281e-01,1.555e-28
8.289e-01,2.542e-28
8.298e-01,4.155e-28
8.307e-01,6.784e-28
8.316e-01,1.107e-27
8.324e-01,1.805e-27
8.333e-01,2.940e-27
8.342e-01,4.786e-27
8.351e-01,7.785e-27
8.359e-01,1.265e-26
8.368e-01,2.055e-26
8.377e-01,3.335e-26
8.386e-01,5.408e-26
8.394e-01,8.762e-26
8.403e-01,1.419e-25
8.412e-01,2.295e-25
8.421e-01,3.710e-25
8.429e-01,5.993e-25
8.438e-01,9.672e-25
8.447e-01,1.560e-24
8.456e-01,2.514e-24
8.464e-01,4.047e-24
8.473e-01,6.512e-24
8.482e-01,1.047e-23
8.491e-01,1.682e-23
8.499e-01,2.699e-23
8.508e-01,4.329e-23
8.517e-01,6.937e-23
8.526e-01,1.111e-22
8.534e-01,1.777e-22
8.543e-01,2.841e-22
8.552e-01,4.538e-22
8.561e-01,7.243e-22
8.569e-01,1.155e-21
8.578e-01,1.840e-21
8.587e-01,2.930e-21
8.596e-01,4.661e-21
8.604e-01,7.409e-21
8.613e-01,1.177e-20
8.622e-01,1.867e-20
8.631e-01,2.961e-20
8.639e-01,4.691e-20
8.648e-01,7.425e-20
8.657e-01,1.174e-19
8.666e-01,1.856e-19
8.674e-01,2.930e-19
8.683e-01,4.622e-19
8.692e-01,7.285e-19
8.701e-01,1.147e-18
8.709e-01,1.805e-18
8.718e-01,2.838e-18
8.727e-01,4.458e-18
8.736e-01,6.996e-18
8.744e-01,1.097e-17
8.753e-01,1.718e-17
8.762e-01,2.690e-17
8.771e-01,4.206e-17
8.779e-01,6.572e-17
8.788e-01,1.026e-16
8.797e-01,1.600e-16
8.806e-01,2.493e-16
8.814e-01,3.881e-16
8.823e-01,6.036e-16
8.832e-01,9.379e-16
8.841e-01,1.456e-15
8.849e-01,2.258e-15
8.858e-01,3.499e-15
8.867e-01,5.417e-15
8.876e-01,8.377e-15
8.884e-01,1.294e-14
8.893e-01,1.998e-14
8.902e-01,3.081e-14
8.911e-01,4.746e-14
8.919e-01,7.304e-14
8.928e-01,1.123e-13
8.937e-01,1.725e-13
8.946e-01,2.647e-13
8.954e-01,4.057e-13
8.963e-01,6.212e-13
8.972e-01,9.502e-13
8.981e-01,1.452e-12
8.989e-01,2.216e-12
8.998e-01,3.380e-12
9.007e-01,5.148e-12
9.016e-01,7.833e-12
9.024e-01,1.190e-11
9.033e-01,1.807e-11
9.042e-01,2.741e-11
9.051e-01,4.152e-11
9.059e-01,6.283e-11
9.068e-01,9.495e-11
9.077e-01,1.433e-10
9.086e-01,2.161e-10
9.094e-01,3.255e-10
9.103e-01,4.897e-10
9.112e-01,7.357e-10
9.121e-01,1.104e-09
9.129e-01,1.655e-09
9.138e-01,2.477e-09
9.147e-01,3.703e-09
9.156e-01,5.529e-09
9.164e-01,8.244e-09
9.173e-01,1.228e-08
9.182e-01,1.826e-08
9.191e-01,2.712e-08
9.199e-01,4.022e-08
9.208e-01,5.957e-08
9.217e-01,8.810e-08
9.226e-01,1.301e-07
9.234e-01,1.919e-07
9.243e-01,2.826e-07
9.252e-01,4.155e-07
9.261e-01,6.100e-07
9.269e-01,8.942e-07
9.278e-01,1.309e-06
9.287e-01,1.912e-06
9.296e-01,2.790e-06
9.304e-01,4.063e-06
9.313e-01,5.908e-06
9.322e-01,8.576e-06
9.331e-01,1.243e-05
9.339e-01,1.797e-05
9.348e-01,2.595e-05
9.357e-01,3.740e-05
9.366e-01,5.380e-05
9.374e-01,7.723e-05
9.383e-01,1.107e-04
9.392e-01,1.582e-04
9.401e-01,2.258e-04
9.409e-01,3.216e-04
9.418e-01,4.569e-04
9.427e-01,6.478e-04
9.436e-01,9.164e-04
9.444e-01,1.293e-03
9.453e-01,1.821e-03
9.462e-01,2.558e-03
9.471e-01,3.584e-03
9.479e-01,5.009e-03
9.488e-01,6.982e-03
9.497e-01,9.705e-03
9.506e-01,1.345e-02
9.514e-01,1.859e-02
9.523e-01,2.562e-02
9.532e-01,3.521e-02
9.541e-01,4.822e-02
9.549e-01,6.582e-02
9.558e-01,8.955e-02
9.567e-01,1.214e-01
9.576e-01,1.640e-01
9.584e-01,2.207e-01
9.593e-01,2.959e-01
9.602e-01,3.952e-01
9.611e-01,5.254e-01
9.619e-01,6.956e-01
9.628e-01,9.167e-01
9.637e-01,1.202e+00
9.646e-01,1.569e+00
9.654e-01,2.037e+00
9.663e-01,2.631e+00
9.672e-01,3.378e+00
9.681e-01,4.312e+00
9.689e-01,5.469e+00
9.698e-01,6.892e+00
9.707e-01,8.623e+00
9.716e-01,1.071e+01
9.724e-01,1.320e+01
9.733e-01,1.613e+01
9.742e-01,1.955e+01
9.751e-01,2.346e+01
9.759e-01,2.787e+01
9.768e-01,3.277e+01
9.777e-01,3.807e+01
9.786e-01,4.370e+01
9.794e-01,4.948e+01
9.803e-01,5.522e+01
9.812e-01,6.065e+01
9.821e-01,6.547e+01
9.829e-01,6.935e+01
9.838e-01,7.193e+01
9.847e-01,7.289e+01
9.856e-01,7.197e+01
9.864e-01,6.902e+01
9.873e-01,6.404e+01
9.882e-01,5.722e+01
9.891e-01,4.896e+01
9.899e-01,3.983e+01
9.908e-01,3.052e+01
9.917e-01,2.177e+01
9.926e-01,1.423e+01
9.934e-01,8.336e+00
9.943e-01,4.243e+00
9.952e-01,1.790e+00
9.961e-01,5.807e-01
9.969e-01,1.267e-01
9.978e-01,1.421e-02
9.987e-01,4.075e-04
9.996e-01,1.181e-07


==> anc/03_results/weak_inf/beta/0_04.csv <==
transmittance,probability_density
8.373e-01,7.892e-35
8.381e-01,1.405e-34
8.389e-01,2.500e-34
8.398e-01,4.443e-34
8.406e-01,7.890e-34
8.414e-01,1.400e-33
8.422e-01,2.482e-33
8.430e-01,4.398e-33
8.438e-01,7.784e-33
8.447e-01,1.377e-32
8.455e-01,2.433e-32
8.463e-01,4.296e-32
8.471e-01,7.579e-32
8.479e-01,1.336e-31
8.487e-01,2.353e-31
8.495e-01,4.141e-31
8.504e-01,7.280e-31
8.512e-01,1.279e-30
8.520e-01,2.245e-30
8.528e-01,3.938e-30
8.536e-01,6.900e-30
8.544e-01,1.208e-29
8.553e-01,2.114e-29
8.561e-01,3.694e-29
8.569e-01,6.452e-29
8.577e-01,1.126e-28
8.585e-01,1.963e-28
8.593e-01,3.419e-28
8.601e-01,5.950e-28
8.610e-01,1.035e-27
8.618e-01,1.798e-27
8.626e-01,3.121e-27
8.634e-01,5.412e-27
8.642e-01,9.379e-27
8.650e-01,1.624e-26
8.659e-01,2.809e-26
8.667e-01,4.855e-26
8.675e-01,8.383e-26
8.683e-01,1.446e-25
8.691e-01,2.493e-25
8.699e-01,4.293e-25
8.708e-01,7.386e-25
8.716e-01,1.270e-24
8.724e-01,2.181e-24
8.732e-01,3.742e-24
8.740e-01,6.415e-24
8.748e-01,1.099e-23
8.756e-01,1.880e-23
8.765e-01,3.215e-23
8.773e-01,5.491e-23
8.781e-01,9.370e-23
8.789e-01,1.597e-22
8.797e-01,2.721e-22
8.805e-01,4.630e-22
8.814e-01,7.871e-22
8.822e-01,1.337e-21
8.830e-01,2.268e-21
8.838e-01,3.845e-21
8.846e-01,6.512e-21
8.854e-01,1.102e-20
8.862e-01,1.862e-20
8.871e-01,3.145e-20
8.879e-01,5.305e-20
8.887e-01,8.940e-20
8.895e-01,1.505e-19
8.903e-01,2.531e-19
8.911e-01,4.253e-19
8.920e-01,7.139e-19
8.928e-01,1.197e-18
8.936e-01,2.005e-18
8.944e-01,3.355e-18
8.952e-01,5.608e-18
8.960e-01,9.364e-18
8.968e-01,1.562e-17
8.977e-01,2.602e-17
8.985e-01,4.332e-17
8.993e-01,7.202e-17
9.001e-01,1.196e-16
9.009e-01,1.984e-16
9.017e-01,3.289e-16
9.026e-01,5.444e-16
9.034e-01,9.001e-16
9.042e-01,1.487e-15
9.050e-01,2.453e-15
9.058e-01,4.041e-15
9.066e-01,6.652e-15
9.074e-01,1.094e-14
9.083e-01,1.796e-14
9.091e-01,2.945e-14
9.099e-01,4.824e-14
9.107e-01,7.893e-14
9.115e-01,1.290e-13
9.123e-01,2.105e-13
9.132e-01,3.431e-13
9.140e-01,5.586e-13
9.148e-01,9.082e-13
9.156e-01,1.475e-12
9.164e-01,2.391e-12
9.172e-01,3.873e-12
9.180e-01,6.264e-12
9.189e-01,1.012e-11
9.197e-01,1.632e-11
9.205e-01,2.628e-11
9.213e-01,4.227e-11
9.221e-01,6.789e-11
9.229e-01,1.089e-10
9.238e-01,1.744e-10
9.246e-01,2.789e-10
9.254e-01,4.452e-10
9.262e-01,7.098e-10
9.270e-01,1.130e-09
9.278e-01,1.796e-09
9.286e-01,2.849e-09
9.295e-01,4.514e-09
9.303e-01,7.139e-09
9.311e-01,1.127e-08
9.319e-01,1.777e-08
9.327e-01,2.796e-08
9.335e-01,4.392e-08
9.344e-01,6.887e-08
9.352e-01,1.078e-07
9.360e-01,1.684e-07
9.368e-01,2.626e-07
9.376e-01,4.087e-07
9.384e-01,6.349e-07
9.392e-01,9.842e-07
9.401e-01,1.523e-06
9.409e-01,2.351e-06
9.417e-01,3.622e-06
9.425e-01,5.567e-06
9.433e-01,8.539e-06
9.441e-01,1.307e-05
9.450e-01,1.995e-05
9.458e-01,3.040e-05
9.466e-01,4.619e-05
9.474e-01,7.002e-05
9.482e-01,1.059e-04
9.490e-01,1.596e-04
9.498e-01,2.401e-04
9.507e-01,3.601e-04
9.515e-01,5.386e-04
9.523e-01,8.032e-04
9.531e-01,1.194e-03
9.539e-01,1.770e-03
9.547e-01,2.616e-03
9.556e-01,3.852e-03
9.564e-01,5.655e-03
9.572e-01,8.271e-03
9.580e-01,1.206e-02
9.588e-01,1.751e-02
9.596e-01,2.532e-02
9.605e-01,3.649e-02
9.613e-01,5.235e-02
9.621e-01,7.480e-02
9.629e-01,1.064e-01
9.637e-01,1.506e-01
9.645e-01,2.122e-01
9.653e-01,2.976e-01
9.662e-01,4.150e-01
9.670e-01,5.757e-01
9.678e-01,7.940e-01
9.686e-01,1.089e+00
9.694e-01,1.483e+00
9.702e-01,2.007e+00
9.711e-01,2.698e+00
9.719e-01,3.600e+00
9.727e-01,4.767e+00
9.735e-01,6.261e+00
9.743e-01,8.153e+00
9.751e-01,1.052e+01
9.759e-01,1.344e+01
9.768e-01,1.700e+01
9.776e-01,2.126e+01
9.784e-01,2.628e+01
9.792e-01,3.208e+01
9.800e-01,3.861e+01
9.808e-01,4.580e+01
9.817e-01,5.345e+01
9.825e-01,6.131e+01
9.833e-01,6.899e+01
9.841e-01,7.602e+01
9.849e-01,8.184e+01
9.857e-01,8.589e+01
9.865e-01,8.759e+01
9.874e-01,8.650e+01
9.882e-01,8.237e+01
9.890e-01,7.524e+01
9.898e-01,6.552e+01
9.906e-01,5.396e+01
9.914e-01,4.161e+01
9.923e-01,2.965e+01
9.931e-01,1.918e+01
9.939e-01,1.100e+01
9.947e-01,5.403e+00
9.955e-01,2.158e+00
9.963e-01,6.447e-01
9.971e-01,1.244e-01
9.980e-01,1.152e-02
9.988e-01,2.373e-04
9.996e-01,3.079e-08


==> anc/03_results/weak_inf/beta_total_probability/0_001.csv <==
transmittance,probability_density
2.756e-05,2.338e-13
8.267e-05,8.002e-09
1.378e-04,9.090e-07
1.929e-04,1.904e-05
2.480e-04,1.750e-04
3.031e-04,9.864e-04
3.582e-04,4.022e-03
4.133e-04,1.303e-02
4.684e-04,3.556e-02
5.235e-04,8.494e-02
5.787e-04,1.825e-01
6.338e-04,3.594e-01
6.889e-04,6.588e-01
7.440e-04,1.136e+00
7.991e-04,1.861e+00
8.542e-04,2.913e+00
9.093e-04,4.385e+00
9.644e-04,6.376e+00
1.020e-03,8.991e+00
1.075e-03,1.234e+01
1.130e-03,1.651e+01
1.185e-03,2.162e+01
1.240e-03,2.773e+01
1.295e-03,3.492e+01
1.350e-03,4.324e+01
1.405e-03,5.272e+01
1.460e-03,6.336e+01
1.516e-03,7.515e+01
1.571e-03,8.804e+01
1.626e-03,1.020e+02
1.681e-03,1.168e+02
1.736e-03,1.325e+02
1.791e-03,1.490e+02
1.846e-03,1.660e+02
1.901e-03,1.834e+02
1.956e-03,2.011e+02
2.012e-03,2.189e+02
2.067e-03,2.366e+02
2.122e-03,2.540e+02
2.177e-03,2.711e+02
2.232e-03,2.876e+02
2.287e-03,3.033e+02
2.342e-03,3.183e+02
2.397e-03,3.323e+02
2.452e-03,3.452e+02
2.508e-03,3.569e+02
2.563e-03,3.674e+02
2.618e-03,3.766e+02
2.673e-03,3.845e+02
2.728e-03,3.910e+02
2.783e-03,3.961e+02
2.838e-03,3.999e+02
2.893e-03,4.023e+02
2.948e-03,4.034e+02
3.003e-03,4.031e+02
3.059e-03,4.017e+02
3.114e-03,3.990e+02
3.169e-03,3.952e+02
3.224e-03,3.904e+02
3.279e-03,3.846e+02
3.334e-03,3.780e+02
3.389e-03,3.705e+02
3.444e-03,3.623e+02
3.499e-03,3.534e+02
3.555e-03,3.440e+02
3.610e-03,3.340e+02
3.665e-03,3.237e+02
3.720e-03,3.131e+02
3.775e-03,3.022e+02
3.830e-03,2.911e+02
3.885e-03,2.799e+02
3.940e-03,2.686e+02
3.995e-03,2.573e+02
4.051e-03,2.461e+02
4.106e-03,2.350e+02
4.161e-03,2.240e+02
4.216e-03,2.131e+02
4.271e-03,2.025e+02
4.326e-03,1.921e+02
4.381e-03,1.820e+02
4.436e-03,1.722e+02
4.491e-03,1.627e+02
4.547e-03,1.534e+02
4.602e-03,1.446e+02
4.657e-03,1.360e+02
4.712e-03,1.278e+02
4.767e-03,1.199e+02
4.822e-03,1.124e+02
4.877e-03,1.053e+02
4.932e-03,9.843e+01
4.987e-03,9.194e+01
5.043e-03,8.578e+01
5.098e-03,7.995e+01
5.153e-03,7.444e+01
5.208e-03,6.924e+01
5.263e-03,6.433e+01
5.318e-03,5.971e+01
5.373e-03,5.537e+01
5.428e-03,5.129e+01
5.483e-03,4.748e+01
5.539e-03,4.390e+01
5.594e-03,4.056e+01
5.649e-03,3.744e+01
5.704e-03,3.453e+01
5.759e-03,3.181e+01
5.814e-03,2.929e+01
5.869e-03,2.695e+01
5.924e-03,2.477e+01
5.979e-03,2.275e+01
6.035e-03,2.088e+01
6.090e-03,1.915e+01
6.145e-03,1.755e+01
6.200e-03,1.607e+01
6.255e-03,1.470e+01
6.310e-03,1.345e+01
6.365e-03,1.229e+01
6.420e-03,1.122e+01
6.475e-03,1.024e+01
6.531e-03,9.338e+00
6.586e-03,8.510e+00
6.641e-03,7.751e+00
6.696e-03,7.055e+00
6.751e-03,6.417e+00
6.806e-03,5.834e+00
6.861e-03,5.301e+00
6.916e-03,4.813e+00
6.971e-03,4.368e+00
7.027e-03,3.962e+00
7.082e-03,3.591e+00
7.137e-03,3.254e+00
7.192e-03,2.946e+00
7.247e-03,2.666e+00
7.302e-03,2.412e+00
7.357e-03,2.180e+00
7.412e-03,1.970e+00
7.467e-03,1.779e+00
7.523e-03,1.606e+00
7.578e-03,1.449e+00
7.633e-03,1.307e+00
7.688e-03,1.178e+00
7.743e-03,1.061e+00
7.798e-03,9.558e-01
7.853e-03,8.603e-01
7.908e-03,7.741e-01
7.963e-03,6.961e-01
8.019e-03,6.258e-01
8.074e-03,5.623e-01
8.129e-03,5.051e-01
8.184e-03,4.534e-01
8.239e-03,4.069e-01
8.294e-03,3.650e-01
8.349e-03,3.273e-01
8.404e-03,2.934e-01
8.459e-03,2.629e-01
8.514e-03,2.354e-01
8.570e-03,2.108e-01
8.625e-03,1.887e-01
8.680e-03,1.688e-01
8.735e-03,1.509e-01
8.790e-03,1.349e-01
8.845e-03,1.206e-01
8.900e-03,1.077e-01
8.955e-03,9.620e-02
9.010e-03,8.587e-02
9.066e-03,7.663e-02
9.121e-03,6.837e-02
9.176e-03,6.097e-02
9.231e-03,5.435e-02
9.286e-03,4.844e-02
9.341e-03,4.316e-02
9.396e-03,3.844e-02
9.451e-03,3.422e-02
9.506e-03,3.046e-02
9.562e-03,2.711e-02
9.617e-03,2.411e-02
9.672e-03,2.144e-02
9.727e-03,1.906e-02
9.782e-03,1.694e-02
9.837e-03,1.505e-02
9.892e-03,1.337e-02
9.947e-03,1.187e-02
1.000e-02,1.054e-02
1.006e-02,9.353e-03
1.011e-02,8.298e-03
1.017e-02,7.361e-03
1.022e-02,6.527e-03
1.028e-02,5.786e-03
1.033e-02,5.128e-03
1.039e-02,4.544e-03
1.044e-02,4.025e-03
1.050e-02,3.564e-03
1.055e-02,3.156e-03
1.061e-02,2.793e-03
1.066e-02,2.472e-03
1.072e-02,2.187e-03
1.077e-02,1.934e-03
1.083e-02,1.710e-03
1.088e-02,1.512e-03
1.094e-02,1.336e-03
1.099e-02,1.181e-03


==> anc/03_results/weak_inf/beta_total_probability/0_002.csv <==
transmittance,probability_density
9.966e-05,1.952e-14
2.990e-04,8.934e-10
4.983e-04,1.160e-07
6.976e-04,2.653e-06
8.969e-04,2.602e-05
1.096e-03,1.544e-04
1.296e-03,6.572e-04
1.495e-03,2.209e-03
1.694e-03,6.223e-03
1.894e-03,1.529e-02
2.093e-03,3.369e-02
2.292e-03,6.792e-02
2.492e-03,1.272e-01
2.691e-03,2.236e-01
2.890e-03,3.729e-01
3.089e-03,5.937e-01
3.289e-03,9.078e-01
3.488e-03,1.340e+00
3.687e-03,1.916e+00
3.887e-03,2.663e+00
4.086e-03,3.609e+00
4.285e-03,4.780e+00
4.485e-03,6.201e+00
4.684e-03,7.893e+00
4.883e-03,9.874e+00
5.083e-03,1.216e+01
5.282e-03,1.475e+01
5.481e-03,1.765e+01
5.681e-03,2.085e+01
5.880e-03,2.435e+01
6.079e-03,2.813e+01
6.279e-03,3.216e+01
6.478e-03,3.642e+01
6.677e-03,4.087e+01
6.877e-03,4.547e+01
7.076e-03,5.019e+01
7.275e-03,5.498e+01
7.475e-03,5.981e+01
7.674e-03,6.461e+01
7.873e-03,6.936e+01
8.072e-03,7.401e+01
8.272e-03,7.851e+01
8.471e-03,8.282e+01
8.670e-03,8.692e+01
8.870e-03,9.076e+01
9.069e-03,9.432e+01
9.268e-03,9.757e+01
9.468e-03,1.005e+02
9.667e-03,1.031e+02
9.866e-03,1.053e+02
1.007e-02,1.071e+02
1.026e-02,1.086e+02
1.046e-02,1.097e+02
1.066e-02,1.105e+02
1.086e-02,1.108e+02
1.106e-02,1.109e+02
1.126e-02,1.105e+02
1.146e-02,1.099e+02
1.166e-02,1.089e+02
1.186e-02,1.077e+02
1.206e-02,1.062e+02
1.226e-02,1.044e+02
1.246e-02,1.024e+02
1.266e-02,1.003e+02
1.286e-02,9.787e+01
1.306e-02,9.534e+01
1.325e-02,9.266e+01
1.345e-02,8.987e+01
1.365e-02,8.698e+01
1.385e-02,8.401e+01
1.405e-02,8.099e+01
1.425e-02,7.793e+01
1.445e-02,7.484e+01
1.465e-02,7.175e+01
1.485e-02,6.866e+01
1.505e-02,6.560e+01
1.525e-02,6.256e+01
1.545e-02,5.957e+01
1.565e-02,5.664e+01
1.585e-02,5.376e+01
1.605e-02,5.096e+01
1.624e-02,4.823e+01
1.644e-02,4.558e+01
1.664e-02,4.302e+01
1.684e-02,4.054e+01
1.704e-02,3.816e+01
1.724e-02,3.587e+01
1.744e-02,3.368e+01
1.764e-02,3.158e+01
1.784e-02,2.957e+01
1.804e-02,2.766e+01
1.824e-02,2.585e+01
1.844e-02,2.412e+01
1.864e-02,2.249e+01
1.884e-02,2.094e+01
1.904e-02,1.948e+01
1.923e-02,1.810e+01
1.943e-02,1.680e+01
1.963e-02,1.558e+01
1.983e-02,1.443e+01
2.003e-02,1.336e+01
2.023e-02,1.235e+01
2.043e-02,1.141e+01
2.063e-02,1.053e+01
2.083e-02,9.712e+00
2.103e-02,8.948e+00
2.123e-02,8.237e+00
2.143e-02,7.576e+00
2.163e-02,6.963e+00
2.183e-02,6.393e+00
2.202e-02,5.866e+00
2.222e-02,5.378e+00
2.242e-02,4.926e+00
2.262e-02,4.509e+00
2.282e-02,4.125e+00
2.302e-02,3.770e+00
2.322e-02,3.443e+00
2.342e-02,3.143e+00
2.362e-02,2.867e+00
2.382e-02,2.613e+00
2.402e-02,2.380e+00
2.422e-02,2.166e+00
2.442e-02,1.970e+00
2.462e-02,1.791e+00
2.482e-02,1.627e+00
2.501e-02,1.477e+00
2.521e-02,1.340e+00
2.541e-02,1.215e+00
2.561e-02,1.101e+00
2.581e-02,9.975e-01
2.601e-02,9.029e-01
2.621e-02,8.168e-01
2.641e-02,7.385e-01
2.661e-02,6.673e-01
2.681e-02,6.027e-01
2.701e-02,5.440e-01
2.721e-02,4.908e-01
2.741e-02,4.426e-01
2.761e-02,3.988e-01
2.781e-02,3.593e-01
2.800e-02,3.235e-01
2.820e-02,2.911e-01
2.840e-02,2.618e-01
2.860e-02,2.353e-01
2.880e-02,2.115e-01
2.900e-02,1.899e-01
2.920e-02,1.705e-01
2.940e-02,1.530e-01
2.960e-02,1.372e-01
2.980e-02,1.230e-01
3.000e-02,1.102e-01
3.020e-02,9.873e-02
3.040e-02,8.839e-02
3.060e-02,7.910e-02
3.079e-02,7.076e-02
3.099e-02,6.327e-02
3.119e-02,5.655e-02
3.139e-02,5.053e-02
3.159e-02,4.512e-02
3.179e-02,4.028e-02
3.199e-02,3.595e-02
3.219e-02,3.207e-02
3.239e-02,2.859e-02
3.259e-02,2.548e-02
3.279e-02,2.271e-02
3.299e-02,2.022e-02
3.319e-02,1.801e-02
3.339e-02,1.603e-02
3.359e-02,1.426e-02
3.378e-02,1.268e-02
3.398e-02,1.127e-02
3.418e-02,1.002e-02
3.438e-02,8.902e-03
3.458e-02,7.907e-03
3.478e-02,7.020e-03
3.498e-02,6.230e-03
3.518e-02,5.528e-03
3.538e-02,4.903e-03
3.558e-02,4.347e-03
3.578e-02,3.854e-03
3.598e-02,3.415e-03
3.618e-02,3.025e-03
3.638e-02,2.679e-03
3.658e-02,2.371e-03
3.677e-02,2.099e-03
3.697e-02,1.857e-03
3.717e-02,1.642e-03
3.737e-02,1.452e-03
3.757e-02,1.284e-03
3.777e-02,1.134e-03
3.797e-02,1.002e-03
3.817e-02,8.850e-04
3.837e-02,7.814e-04
3.857e-02,6.897e-04
3.877e-02,6.087e-04
3.897e-02,5.370e-04
3.917e-02,4.736e-04
3.937e-02,4.176e-04
3.957e-02,3.681e-04
3.976e-02,3.244e-04


==> anc/03_results/weak_inf/beta_total_probability/0_003.csv <==
transmittance,probability_density
2.157e-04,1.346e-15
6.472e-04,9.629e-11
1.079e-03,1.540e-08
1.510e-03,4.039e-07
1.942e-03,4.384e-06
2.373e-03,2.821e-05
2.805e-03,1.283e-04
3.236e-03,4.565e-04
3.668e-03,1.351e-03
4.099e-03,3.468e-03
4.530e-03,7.946e-03
4.962e-03,1.660e-02
5.393e-03,3.209e-02
5.825e-03,5.816e-02
6.256e-03,9.970e-02
6.688e-03,1.629e-01
7.119e-03,2.552e-01
7.551e-03,3.853e-01
7.982e-03,5.630e-01
8.414e-03,7.988e-01
8.845e-03,1.104e+00
9.277e-03,1.490e+00
9.708e-03,1.967e+00
1.014e-02,2.547e+00
1.057e-02,3.239e+00
1.100e-02,4.051e+00
1.143e-02,4.990e+00
1.187e-02,6.060e+00
1.230e-02,7.262e+00
1.273e-02,8.598e+00
1.316e-02,1.006e+01
1.359e-02,1.165e+01
1.402e-02,1.336e+01
1.445e-02,1.518e+01
1.489e-02,1.709e+01
1.532e-02,1.908e+01
1.575e-02,2.113e+01
1.618e-02,2.323e+01
1.661e-02,2.537e+01
1.704e-02,2.751e+01
1.747e-02,2.965e+01
1.791e-02,3.175e+01
1.834e-02,3.382e+01
1.877e-02,3.582e+01
1.920e-02,3.774e+01
1.963e-02,3.957e+01
2.006e-02,4.129e+01
2.050e-02,4.289e+01
2.093e-02,4.435e+01
2.136e-02,4.567e+01
2.179e-02,4.684e+01
2.222e-02,4.785e+01
2.265e-02,4.870e+01
2.308e-02,4.939e+01
2.352e-02,4.991e+01
2.395e-02,5.028e+01
2.438e-02,5.048e+01
2.481e-02,5.052e+01
2.524e-02,5.042e+01
2.567e-02,5.017e+01
2.610e-02,4.978e+01
2.654e-02,4.925e+01
2.697e-02,4.861e+01
2.740e-02,4.785e+01
2.783e-02,4.699e+01
2.826e-02,4.603e+01
2.869e-02,4.499e+01
2.912e-02,4.387e+01
2.956e-02,4.269e+01
2.999e-02,4.145e+01
3.042e-02,4.016e+01
3.085e-02,3.883e+01
3.128e-02,3.748e+01
3.171e-02,3.610e+01
3.214e-02,3.471e+01
3.258e-02,3.331e+01
3.301e-02,3.192e+01
3.344e-02,3.052e+01
3.387e-02,2.914e+01
3.430e-02,2.778e+01
3.473e-02,2.644e+01
3.517e-02,2.512e+01
3.560e-02,2.384e+01
3.603e-02,2.258e+01
3.646e-02,2.136e+01
3.689e-02,2.018e+01
3.732e-02,1.904e+01
3.775e-02,1.794e+01
3.819e-02,1.687e+01
3.862e-02,1.585e+01
3.905e-02,1.488e+01
3.948e-02,1.394e+01
3.991e-02,1.305e+01
4.034e-02,1.220e+01
4.077e-02,1.140e+01
4.121e-02,1.063e+01
4.164e-02,9.907e+00
4.207e-02,9.220e+00
4.250e-02,8.573e+00
4.293e-02,7.962e+00
4.336e-02,7.387e+00
4.379e-02,6.846e+00
4.423e-02,6.339e+00
4.466e-02,5.863e+00
4.509e-02,5.418e+00
4.552e-02,5.002e+00
4.595e-02,4.614e+00
4.638e-02,4.252e+00
4.682e-02,3.915e+00
4.725e-02,3.601e+00
4.768e-02,3.309e+00
4.811e-02,3.039e+00
4.854e-02,2.788e+00
4.897e-02,2.556e+00
4.940e-02,2.341e+00
4.984e-02,2.143e+00
5.027e-02,1.960e+00
5.070e-02,1.791e+00
5.113e-02,1.635e+00
5.156e-02,1.492e+00
5.199e-02,1.360e+00
5.242e-02,1.239e+00
5.286e-02,1.128e+00
5.329e-02,1.026e+00
5.372e-02,9.332e-01
5.415e-02,8.478e-01
5.458e-02,7.697e-01
5.501e-02,6.983e-01
5.544e-02,6.332e-01
5.588e-02,5.737e-01
5.631e-02,5.195e-01
5.674e-02,4.701e-01
5.717e-02,4.251e-01
5.760e-02,3.842e-01
5.803e-02,3.470e-01
5.846e-02,3.133e-01
5.890e-02,2.826e-01
5.933e-02,2.548e-01
5.976e-02,2.296e-01
6.019e-02,2.068e-01
6.062e-02,1.861e-01
6.105e-02,1.674e-01
6.149e-02,1.505e-01
6.192e-02,1.353e-01
6.235e-02,1.215e-01
6.278e-02,1.090e-01
6.321e-02,9.783e-02
6.364e-02,8.772e-02
6.407e-02,7.861e-02
6.451e-02,7.042e-02
6.494e-02,6.305e-02
6.537e-02,5.642e-02
6.580e-02,5.046e-02
6.623e-02,4.511e-02
6.666e-02,4.031e-02
6.709e-02,3.600e-02
6.753e-02,3.214e-02
6.796e-02,2.868e-02
6.839e-02,2.558e-02
6.882e-02,2.280e-02
6.925e-02,2.032e-02
6.968e-02,1.809e-02
7.011e-02,1.611e-02
7.055e-02,1.434e-02
7.098e-02,1.275e-02
7.141e-02,1.134e-02
7.184e-02,1.008e-02
7.227e-02,8.951e-03
7.270e-02,7.948e-03
7.314e-02,7.055e-03
7.357e-02,6.259e-03
7.400e-02,5.551e-03
7.443e-02,4.921e-03
7.486e-02,4.361e-03
7.529e-02,3.863e-03
7.572e-02,3.421e-03
7.616e-02,3.028e-03
7.659e-02,2.679e-03
7.702e-02,2.370e-03
7.745e-02,2.095e-03
7.788e-02,1.851e-03
7.831e-02,1.636e-03
7.874e-02,1.445e-03
7.918e-02,1.275e-03
7.961e-02,1.125e-03
8.004e-02,9.928e-04
8.047e-02,8.755e-04
8.090e-02,7.718e-04
8.133e-02,6.801e-04
8.176e-02,5.992e-04
8.220e-02,5.276e-04
8.263e-02,4.645e-04
8.306e-02,4.088e-04
8.349e-02,3.596e-04
8.392e-02,3.162e-04
8.435e-02,2.780e-04
8.478e-02,2.443e-04
8.522e-02,2.147e-04
8.565e-02,1.885e-04
8.608e-02,1.655e-04


==> anc/03_results/weak_inf/beta_total_probability/0_004.csv <==
transmittance,probability_density
3.682e-04,6.974e-17
1.105e-03,8.806e-12
1.841e-03,1.842e-09
2.578e-03,5.764e-08
3.314e-03,7.139e-07
4.050e-03,5.100e-06
4.787e-03,2.530e-05
5.523e-03,9.689e-05
6.260e-03,3.057e-04
6.996e-03,8.303e-04
7.733e-03,2.001e-03
8.469e-03,4.374e-03
9.206e-03,8.817e-03
9.942e-03,1.660e-02
1.068e-02,2.948e-02
1.141e-02,4.978e-02
1.215e-02,8.042e-02
1.289e-02,1.250e-01
1.362e-02,1.877e-01
1.436e-02,2.732e-01
1.510e-02,3.869e-01
1.583e-02,5.345e-01
1.657e-02,7.217e-01
1.731e-02,9.545e-01
1.804e-02,1.239e+00
1.878e-02,1.580e+00
1.952e-02,1.983e+00
2.025e-02,2.452e+00
2.099e-02,2.990e+00
2.173e-02,3.600e+00
2.246e-02,4.283e+00
2.320e-02,5.038e+00
2.393e-02,5.865e+00
2.467e-02,6.760e+00
2.541e-02,7.720e+00
2.614e-02,8.739e+00
2.688e-02,9.812e+00
2.762e-02,1.093e+01
2.835e-02,1.209e+01
2.909e-02,1.327e+01
2.983e-02,1.447e+01
3.056e-02,1.569e+01
3.130e-02,1.690e+01
3.204e-02,1.810e+01
3.277e-02,1.927e+01
3.351e-02,2.042e+01
3.424e-02,2.153e+01
3.498e-02,2.259e+01
3.572e-02,2.358e+01
3.645e-02,2.452e+01
3.719e-02,2.538e+01
3.793e-02,2.617e+01
3.866e-02,2.687e+01
3.940e-02,2.749e+01
4.014e-02,2.801e+01
4.087e-02,2.845e+01
4.161e-02,2.880e+01
4.235e-02,2.905e+01
4.308e-02,2.921e+01
4.382e-02,2.929e+01
4.456e-02,2.927e+01
4.529e-02,2.918e+01
4.603e-02,2.900e+01
4.676e-02,2.874e+01
4.750e-02,2.841e+01
4.824e-02,2.802e+01
4.897e-02,2.756e+01
4.971e-02,2.704e+01
5.045e-02,2.647e+01
5.118e-02,2.585e+01
5.192e-02,2.520e+01
5.266e-02,2.450e+01
5.339e-02,2.378e+01
5.413e-02,2.303e+01
5.487e-02,2.226e+01
5.560e-02,2.147e+01
5.634e-02,2.067e+01
5.707e-02,1.987e+01
5.781e-02,1.906e+01
5.855e-02,1.825e+01
5.928e-02,1.745e+01
6.002e-02,1.665e+01
6.076e-02,1.587e+01
6.149e-02,1.509e+01
6.223e-02,1.434e+01
6.297e-02,1.360e+01
6.370e-02,1.288e+01
6.444e-02,1.217e+01
6.518e-02,1.149e+01
6.591e-02,1.084e+01
6.665e-02,1.020e+01
6.739e-02,9.594e+00
6.812e-02,9.009e+00
6.886e-02,8.449e+00
6.959e-02,7.913e+00
7.033e-02,7.402e+00
7.107e-02,6.916e+00
7.180e-02,6.454e+00
7.254e-02,6.015e+00
7.328e-02,5.600e+00
7.401e-02,5.207e+00
7.475e-02,4.837e+00
7.549e-02,4.488e+00
7.622e-02,4.160e+00
7.696e-02,3.851e+00
7.770e-02,3.562e+00
7.843e-02,3.291e+00
7.917e-02,3.037e+00
7.990e-02,2.801e+00
8.064e-02,2.580e+00
8.138e-02,2.374e+00
8.211e-02,2.183e+00
8.285e-02,2.005e+00
8.359e-02,1.840e+00
8.432e-02,1.687e+00
8.506e-02,1.545e+00
8.580e-02,1.414e+00
8.653e-02,1.293e+00
8.727e-02,1.181e+00
8.801e-02,1.078e+00
8.874e-02,9.836e-01
8.948e-02,8.964e-01
9.022e-02,8.163e-01
9.095e-02,7.427e-01
9.169e-02,6.752e-01
9.242e-02,6.134e-01
9.316e-02,5.568e-01
9.390e-02,5.050e-01
9.463e-02,4.577e-01
9.537e-02,4.146e-01
9.611e-02,3.752e-01
9.684e-02,3.393e-01
9.758e-02,3.066e-01
9.832e-02,2.769e-01
9.905e-02,2.499e-01
9.979e-02,2.254e-01
1.005e-01,2.031e-01
1.013e-01,1.829e-01
1.020e-01,1.646e-01
1.027e-01,1.481e-01
1.035e-01,1.331e-01
1.042e-01,1.195e-01
1.049e-01,1.073e-01
1.057e-01,9.626e-02
1.064e-01,8.629e-02
1.072e-01,7.732e-02
1.079e-01,6.923e-02
1.086e-01,6.195e-02
1.094e-01,5.541e-02
1.101e-01,4.952e-02
1.108e-01,4.424e-02
1.116e-01,3.949e-02
1.123e-01,3.524e-02
1.130e-01,3.142e-02
1.138e-01,2.800e-02
1.145e-01,2.494e-02
1.153e-01,2.221e-02
1.160e-01,1.976e-02
1.167e-01,1.757e-02
1.175e-01,1.561e-02
1.182e-01,1.387e-02
1.189e-01,1.231e-02
1.197e-01,1.093e-02
1.204e-01,9.690e-03
1.211e-01,8.590e-03
1.219e-01,7.610e-03
1.226e-01,6.739e-03
1.234e-01,5.964e-03
1.241e-01,5.276e-03
1.248e-01,4.665e-03
1.256e-01,4.122e-03
1.263e-01,3.641e-03
1.270e-01,3.215e-03
1.278e-01,2.837e-03
1.285e-01,2.502e-03
1.292e-01,2.206e-03
1.300e-01,1.944e-03
1.307e-01,1.712e-03
1.315e-01,1.507e-03
1.322e-01,1.326e-03
1.329e-01,1.166e-03
1.337e-01,1.025e-03
1.344e-01,9.010e-04
1.351e-01,7.913e-04
1.359e-01,6.947e-04
1.366e-01,6.097e-04
1.373e-01,5.348e-04
1.381e-01,4.689e-04
1.388e-01,4.109e-04
1.396e-01,3.599e-04
1.403e-01,3.152e-04
1.410e-01,2.759e-04
1.418e-01,2.413e-04
1.425e-01,2.111e-04
1.432e-01,1.845e-04
1.440e-01,1.612e-04
1.447e-01,1.408e-04
1.454e-01,1.229e-04
1.462e-01,1.073e-04
1.469e-01,9.357e-05


==> anc/03_results/weak_inf/beta_total_probability/0_005.csv <==
transmittance,probability_density
5.528e-04,2.281e-18
1.658e-03,5.699e-13
2.764e-03,1.652e-10
3.869e-03,6.422e-09
4.975e-03,9.360e-08
6.080e-03,7.614e-07
7.186e-03,4.208e-06
8.291e-03,1.767e-05
9.397e-03,6.040e-05
1.050e-02,1.761e-04
1.161e-02,4.523e-04
1.271e-02,1.047e-03
1.382e-02,2.226e-03
1.492e-02,4.398e-03
1.603e-02,8.169e-03
1.714e-02,1.438e-02
1.824e-02,2.416e-02
1.935e-02,3.894e-02
2.045e-02,6.052e-02
2.156e-02,9.104e-02
2.266e-02,1.330e-01
2.377e-02,1.892e-01
2.487e-02,2.627e-01
2.598e-02,3.569e-01
2.708e-02,4.752e-01
2.819e-02,6.211e-01
2.930e-02,7.980e-01
3.040e-02,1.009e+00
3.151e-02,1.258e+00
3.261e-02,1.547e+00
3.372e-02,1.878e+00
3.482e-02,2.253e+00
3.593e-02,2.673e+00
3.703e-02,3.138e+00
3.814e-02,3.648e+00
3.925e-02,4.202e+00
4.035e-02,4.797e+00
4.146e-02,5.431e+00
4.256e-02,6.101e+00
4.367e-02,6.802e+00
4.477e-02,7.531e+00
4.588e-02,8.281e+00
4.698e-02,9.048e+00
4.809e-02,9.824e+00
4.919e-02,1.061e+01
5.030e-02,1.138e+01
5.141e-02,1.216e+01
5.251e-02,1.291e+01
5.362e-02,1.365e+01
5.472e-02,1.436e+01
5.583e-02,1.503e+01
5.693e-02,1.567e+01
5.804e-02,1.627e+01
5.914e-02,1.683e+01
6.025e-02,1.733e+01
6.136e-02,1.778e+01
6.246e-02,1.818e+01
6.357e-02,1.852e+01
6.467e-02,1.880e+01
6.578e-02,1.902e+01
6.688e-02,1.919e+01
6.799e-02,1.930e+01
6.909e-02,1.934e+01
7.020e-02,1.934e+01
7.130e-02,1.927e+01
7.241e-02,1.916e+01
7.352e-02,1.899e+01
7.462e-02,1.878e+01
7.573e-02,1.852e+01
7.683e-02,1.823e+01
7.794e-02,1.789e+01
7.904e-02,1.752e+01
8.015e-02,1.712e+01
8.125e-02,1.669e+01
8.236e-02,1.623e+01
8.347e-02,1.576e+01
8.457e-02,1.526e+01
8.568e-02,1.476e+01
8.678e-02,1.424e+01
8.789e-02,1.371e+01
8.899e-02,1.318e+01
9.010e-02,1.265e+01
9.120e-02,1.211e+01
9.231e-02,1.158e+01
9.341e-02,1.106e+01
9.452e-02,1.053e+01
9.563e-02,1.002e+01
9.673e-02,9.518e+00
9.784e-02,9.025e+00
9.894e-02,8.545e+00
1.000e-01,8.078e+00
1.012e-01,7.625e+00
1.023e-01,7.187e+00
1.034e-01,6.765e+00
1.045e-01,6.358e+00
1.056e-01,5.967e+00
1.067e-01,5.593e+00
1.078e-01,5.235e+00
1.089e-01,4.894e+00
1.100e-01,4.569e+00
1.111e-01,4.260e+00
1.122e-01,3.967e+00
1.133e-01,3.690e+00
1.144e-01,3.428e+00
1.155e-01,3.180e+00
1.166e-01,2.948e+00
1.177e-01,2.729e+00
1.188e-01,2.523e+00
1.199e-01,2.330e+00
1.211e-01,2.150e+00
1.222e-01,1.981e+00
1.233e-01,1.824e+00
1.244e-01,1.677e+00
1.255e-01,1.541e+00
1.266e-01,1.414e+00
1.277e-01,1.296e+00
1.288e-01,1.187e+00
1.299e-01,1.086e+00
1.310e-01,9.926e-01
1.321e-01,9.064e-01
1.332e-01,8.269e-01
1.343e-01,7.536e-01
1.354e-01,6.862e-01
1.365e-01,6.242e-01
1.376e-01,5.674e-01
1.387e-01,5.152e-01
1.398e-01,4.674e-01
1.410e-01,4.237e-01
1.421e-01,3.837e-01
1.432e-01,3.472e-01
1.443e-01,3.139e-01
1.454e-01,2.836e-01
1.465e-01,2.560e-01
1.476e-01,2.308e-01
1.487e-01,2.080e-01
1.498e-01,1.873e-01
1.509e-01,1.685e-01
1.520e-01,1.515e-01
1.531e-01,1.360e-01
1.542e-01,1.221e-01
1.553e-01,1.095e-01
1.564e-01,9.813e-02
1.575e-01,8.788e-02
1.586e-01,7.863e-02
1.597e-01,7.031e-02
1.609e-01,6.282e-02
1.620e-01,5.608e-02
1.631e-01,5.004e-02
1.642e-01,4.461e-02
1.653e-01,3.974e-02
1.664e-01,3.538e-02
1.675e-01,3.147e-02
1.686e-01,2.798e-02
1.697e-01,2.486e-02
1.708e-01,2.207e-02
1.719e-01,1.958e-02
1.730e-01,1.736e-02
1.741e-01,1.538e-02
1.752e-01,1.362e-02
1.763e-01,1.205e-02
1.774e-01,1.065e-02
1.785e-01,9.413e-03
1.796e-01,8.312e-03
1.807e-01,7.335e-03
1.819e-01,6.469e-03
1.830e-01,5.702e-03
1.841e-01,5.022e-03
1.852e-01,4.421e-03
1.863e-01,3.889e-03
1.874e-01,3.419e-03
1.885e-01,3.004e-03
1.896e-01,2.638e-03
1.907e-01,2.315e-03
1.918e-01,2.030e-03
1.929e-01,1.779e-03
1.940e-01,1.558e-03
1.951e-01,1.364e-03
1.962e-01,1.193e-03
1.973e-01,1.044e-03
1.984e-01,9.119e-04
1.995e-01,7.964e-04
2.006e-01,6.951e-04
2.018e-01,6.064e-04
2.029e-01,5.287e-04
2.040e-01,4.606e-04
2.051e-01,4.011e-04
2.062e-01,3.491e-04
2.073e-01,3.037e-04
2.084e-01,2.640e-04
2.095e-01,2.294e-04
2.106e-01,1.992e-04
2.117e-01,1.729e-04
2.128e-01,1.499e-04
2.139e-01,1.300e-04
2.150e-01,1.126e-04
2.161e-01,9.752e-05
2.172e-01,8.440e-05
2.183e-01,7.301e-05
2.194e-01,6.312e-05
2.205e-01,5.454e-05


==> anc/03_results/weak_inf/beta_total_probability/0_006.csv <==
transmittance,probability_density
7.477e-04,7.751e-20
2.243e-03,4.091e-14
3.739e-03,1.691e-11
5.234e-03,8.278e-10
6.730e-03,1.427e-08
8.225e-03,1.322e-07
9.720e-03,8.123e-07
1.122e-02,3.729e-06
1.271e-02,1.377e-05
1.421e-02,4.296e-05
1.570e-02,1.172e-04
1.720e-02,2.869e-04
1.869e-02,6.411e-04
2.019e-02,1.327e-03
2.168e-02,2.574e-03
2.318e-02,4.719e-03
2.467e-02,8.233e-03
2.617e-02,1.376e-02
2.767e-02,2.211e-02
2.916e-02,3.434e-02
3.066e-02,5.171e-02
3.215e-02,7.571e-02
3.365e-02,1.081e-01
3.514e-02,1.507e-01
3.664e-02,2.057e-01
3.813e-02,2.754e-01
3.963e-02,3.621e-01
4.112e-02,4.683e-01
4.262e-02,5.962e-01
4.412e-02,7.482e-01
4.561e-02,9.263e-01
4.711e-02,1.133e+00
4.860e-02,1.368e+00
5.010e-02,1.635e+00
5.159e-02,1.934e+00
5.309e-02,2.264e+00
5.458e-02,2.627e+00
5.608e-02,3.020e+00
5.757e-02,3.444e+00
5.907e-02,3.897e+00
6.057e-02,4.376e+00
6.206e-02,4.878e+00
6.356e-02,5.401e+00
6.505e-02,5.942e+00
6.655e-02,6.495e+00
6.804e-02,7.059e+00
6.954e-02,7.627e+00
7.103e-02,8.196e+00
7.253e-02,8.762e+00
7.402e-02,9.319e+00
7.552e-02,9.864e+00
7.702e-02,1.039e+01
7.851e-02,1.090e+01
8.001e-02,1.138e+01
8.150e-02,1.184e+01
8.300e-02,1.226e+01
8.449e-02,1.265e+01
8.599e-02,1.300e+01
8.748e-02,1.331e+01
8.898e-02,1.358e+01
9.047e-02,1.382e+01
9.197e-02,1.400e+01
9.347e-02,1.415e+01
9.496e-02,1.425e+01
9.646e-02,1.431e+01
9.795e-02,1.432e+01
9.945e-02,1.430e+01
1.009e-01,1.424e+01
1.024e-01,1.413e+01
1.039e-01,1.399e+01
1.054e-01,1.382e+01
1.069e-01,1.362e+01
1.084e-01,1.338e+01
1.099e-01,1.312e+01
1.114e-01,1.283e+01
1.129e-01,1.252e+01
1.144e-01,1.219e+01
1.159e-01,1.185e+01
1.174e-01,1.149e+01
1.189e-01,1.111e+01
1.204e-01,1.073e+01
1.219e-01,1.034e+01
1.234e-01,9.943e+00
1.249e-01,9.544e+00
1.264e-01,9.144e+00
1.279e-01,8.744e+00
1.294e-01,8.347e+00
1.309e-01,7.954e+00
1.323e-01,7.566e+00
1.338e-01,7.185e+00
1.353e-01,6.811e+00
1.368e-01,6.447e+00
1.383e-01,6.092e+00
1.398e-01,5.747e+00
1.413e-01,5.414e+00
1.428e-01,5.092e+00
1.443e-01,4.782e+00
1.458e-01,4.484e+00
1.473e-01,4.198e+00
1.488e-01,3.925e+00
1.503e-01,3.665e+00
1.518e-01,3.417e+00
1.533e-01,3.181e+00
1.548e-01,2.958e+00
1.563e-01,2.746e+00
1.578e-01,2.547e+00
1.593e-01,2.359e+00
1.608e-01,2.181e+00
1.623e-01,2.015e+00
1.638e-01,1.859e+00
1.652e-01,1.713e+00
1.667e-01,1.577e+00
1.682e-01,1.449e+00
1.697e-01,1.330e+00
1.712e-01,1.220e+00
1.727e-01,1.118e+00
1.742e-01,1.022e+00
1.757e-01,9.344e-01
1.772e-01,8.530e-01
1.787e-01,7.777e-01
1.802e-01,7.084e-01
1.817e-01,6.445e-01
1.832e-01,5.858e-01
1.847e-01,5.318e-01
1.862e-01,4.823e-01
1.877e-01,4.370e-01
1.892e-01,3.955e-01
1.907e-01,3.575e-01
1.922e-01,3.229e-01
1.937e-01,2.914e-01
1.952e-01,2.626e-01
1.967e-01,2.365e-01
1.981e-01,2.128e-01
1.996e-01,1.912e-01
2.011e-01,1.717e-01
2.026e-01,1.540e-01
2.041e-01,1.380e-01
2.056e-01,1.236e-01
2.071e-01,1.105e-01
2.086e-01,9.876e-02
2.101e-01,8.818e-02
2.116e-01,7.865e-02
2.131e-01,7.010e-02
2.146e-01,6.241e-02
2.161e-01,5.552e-02
2.176e-01,4.935e-02
2.191e-01,4.382e-02
2.206e-01,3.888e-02
2.221e-01,3.447e-02
2.236e-01,3.053e-02
2.251e-01,2.701e-02
2.266e-01,2.388e-02
2.281e-01,2.110e-02
2.296e-01,1.862e-02
2.310e-01,1.643e-02
2.325e-01,1.447e-02
2.340e-01,1.274e-02
2.355e-01,1.121e-02
2.370e-01,9.854e-03
2.385e-01,8.655e-03
2.400e-01,7.595e-03
2.415e-01,6.660e-03
2.430e-01,5.835e-03
2.445e-01,5.108e-03
2.460e-01,4.468e-03
2.475e-01,3.905e-03
2.490e-01,3.411e-03
2.505e-01,2.976e-03
2.520e-01,2.595e-03
2.535e-01,2.261e-03
2.550e-01,1.968e-03
2.565e-01,1.712e-03
2.580e-01,1.488e-03
2.595e-01,1.293e-03
2.610e-01,1.122e-03
2.625e-01,9.730e-04
2.639e-01,8.432e-04
2.654e-01,7.301e-04
2.669e-01,6.317e-04
2.684e-01,5.461e-04
2.699e-01,4.718e-04
2.714e-01,4.073e-04
2.729e-01,3.513e-04
2.744e-01,3.028e-04
2.759e-01,2.608e-04
2.774e-01,2.245e-04
2.789e-01,1.931e-04
2.804e-01,1.659e-04
2.819e-01,1.425e-04
2.834e-01,1.223e-04
2.849e-01,1.048e-04
2.864e-01,8.983e-05
2.879e-01,7.691e-05
2.894e-01,6.580e-05
2.909e-01,5.626e-05
2.924e-01,4.806e-05
2.939e-01,4.103e-05
2.954e-01,3.500e-05
2.968e-01,2.983e-05
2.983e-01,2.541e-05


==> anc/03_results/weak_inf/beta_total_probability/0_007.csv <==
transmittance,probability_density
9.658e-04,1.182e-21
2.897e-03,1.404e-15
4.829e-03,8.752e-13
6.761e-03,5.702e-11
8.692e-03,1.226e-09
1.062e-02,1.360e-08
1.256e-02,9.720e-08
1.449e-02,5.079e-07
1.642e-02,2.099e-06
1.835e-02,7.235e-06
2.028e-02,2.157e-05
2.221e-02,5.713e-05
2.415e-02,1.372e-04
2.608e-02,3.031e-04
2.801e-02,6.242e-04
2.994e-02,1.209e-03
3.187e-02,2.220e-03
3.380e-02,3.891e-03
3.573e-02,6.540e-03
3.767e-02,1.059e-02
3.960e-02,1.659e-02
4.153e-02,2.522e-02
4.346e-02,3.731e-02
4.539e-02,5.383e-02
4.732e-02,7.591e-02
4.926e-02,1.048e-01
5.119e-02,1.420e-01
5.312e-02,1.890e-01
5.505e-02,2.473e-01
5.698e-02,3.187e-01
5.891e-02,4.048e-01
6.085e-02,5.072e-01
6.278e-02,6.277e-01
6.471e-02,7.676e-01
6.664e-02,9.283e-01
6.857e-02,1.111e+00
7.050e-02,1.316e+00
7.244e-02,1.545e+00
7.437e-02,1.797e+00
7.630e-02,2.072e+00
7.823e-02,2.371e+00
8.016e-02,2.692e+00
8.209e-02,3.034e+00
8.402e-02,3.396e+00
8.596e-02,3.776e+00
8.789e-02,4.171e+00
8.982e-02,4.580e+00
9.175e-02,4.999e+00
9.368e-02,5.426e+00
9.561e-02,5.857e+00
9.755e-02,6.290e+00
9.948e-02,6.721e+00
1.014e-01,7.147e+00
1.033e-01,7.564e+00
1.053e-01,7.970e+00
1.072e-01,8.362e+00
1.091e-01,8.735e+00
1.111e-01,9.088e+00
1.130e-01,9.419e+00
1.149e-01,9.724e+00
1.169e-01,1.000e+01
1.188e-01,1.025e+01
1.207e-01,1.047e+01
1.227e-01,1.066e+01
1.246e-01,1.081e+01
1.265e-01,1.093e+01
1.285e-01,1.102e+01
1.304e-01,1.108e+01
1.323e-01,1.110e+01
1.342e-01,1.109e+01
1.362e-01,1.105e+01
1.381e-01,1.098e+01
1.400e-01,1.088e+01
1.420e-01,1.076e+01
1.439e-01,1.061e+01
1.458e-01,1.043e+01
1.478e-01,1.023e+01
1.497e-01,1.001e+01
1.516e-01,9.778e+00
1.536e-01,9.525e+00
1.555e-01,9.259e+00
1.574e-01,8.979e+00
1.594e-01,8.690e+00
1.613e-01,8.392e+00
1.632e-01,8.088e+00
1.652e-01,7.778e+00
1.671e-01,7.466e+00
1.690e-01,7.152e+00
1.709e-01,6.838e+00
1.729e-01,6.525e+00
1.748e-01,6.215e+00
1.767e-01,5.909e+00
1.787e-01,5.608e+00
1.806e-01,5.312e+00
1.825e-01,5.024e+00
1.845e-01,4.743e+00
1.864e-01,4.470e+00
1.883e-01,4.206e+00
1.903e-01,3.950e+00
1.922e-01,3.705e+00
1.941e-01,3.469e+00
1.961e-01,3.242e+00
1.980e-01,3.026e+00
1.999e-01,2.820e+00
2.019e-01,2.624e+00
2.038e-01,2.438e+00
2.057e-01,2.262e+00
2.076e-01,2.095e+00
2.096e-01,1.938e+00
2.115e-01,1.790e+00
2.134e-01,1.651e+00
2.154e-01,1.521e+00
2.173e-01,1.399e+00
2.192e-01,1.285e+00
2.212e-01,1.178e+00
2.231e-01,1.080e+00
2.250e-01,9.875e-01
2.270e-01,9.022e-01
2.289e-01,8.232e-01
2.308e-01,7.501e-01
2.328e-01,6.826e-01
2.347e-01,6.204e-01
2.366e-01,5.632e-01
2.386e-01,5.106e-01
2.405e-01,4.623e-01
2.424e-01,4.181e-01
2.443e-01,3.776e-01
2.463e-01,3.407e-01
2.482e-01,3.070e-01
2.501e-01,2.763e-01
2.521e-01,2.483e-01
2.540e-01,2.230e-01
2.559e-01,2.000e-01
2.579e-01,1.791e-01
2.598e-01,1.603e-01
2.617e-01,1.432e-01
2.637e-01,1.278e-01
2.656e-01,1.140e-01
2.675e-01,1.015e-01
2.695e-01,9.032e-02
2.714e-01,8.026e-02
2.733e-01,7.124e-02
2.753e-01,6.317e-02
2.772e-01,5.595e-02
2.791e-01,4.950e-02
2.810e-01,4.374e-02
2.830e-01,3.861e-02
2.849e-01,3.405e-02
2.868e-01,2.999e-02
2.888e-01,2.639e-02
2.907e-01,2.320e-02
2.926e-01,2.037e-02
2.946e-01,1.787e-02
2.965e-01,1.565e-02
2.984e-01,1.370e-02
3.004e-01,1.198e-02
3.023e-01,1.046e-02
3.042e-01,9.128e-03
3.062e-01,7.956e-03
3.081e-01,6.927e-03
3.100e-01,6.025e-03
3.120e-01,5.234e-03
3.139e-01,4.543e-03
3.158e-01,3.939e-03
3.177e-01,3.412e-03
3.197e-01,2.952e-03
3.216e-01,2.552e-03
3.235e-01,2.204e-03
3.255e-01,1.901e-03
3.274e-01,1.638e-03
3.293e-01,1.410e-03
3.313e-01,1.213e-03
3.332e-01,1.042e-03
3.351e-01,8.940e-04
3.371e-01,7.665e-04
3.390e-01,6.564e-04
3.409e-01,5.617e-04
3.429e-01,4.801e-04
3.448e-01,4.099e-04
3.467e-01,3.496e-04
3.487e-01,2.979e-04
3.506e-01,2.536e-04
3.525e-01,2.157e-04
3.544e-01,1.832e-04
3.564e-01,1.555e-04
3.583e-01,1.318e-04
3.602e-01,1.116e-04
3.622e-01,9.446e-05
3.641e-01,7.984e-05
3.660e-01,6.741e-05
3.680e-01,5.686e-05
3.699e-01,4.791e-05
3.718e-01,4.033e-05
3.738e-01,3.391e-05
3.757e-01,2.849e-05
3.776e-01,2.391e-05
3.796e-01,2.004e-05
3.815e-01,1.678e-05
3.834e-01,1.404e-05
3.854e-01,1.173e-05


==> anc/03_results/weak_inf/beta_total_probability/0_008.csv <==
transmittance,probability_density
1.181e-03,1.243e-23
3.542e-03,3.401e-17
5.903e-03,3.200e-14
8.264e-03,2.779e-12
1.063e-02,7.486e-11
1.299e-02,1.002e-09
1.535e-02,8.411e-09
1.771e-02,5.062e-08
2.007e-02,2.372e-07
2.243e-02,9.154e-07
2.479e-02,3.023e-06
2.715e-02,8.792e-06
2.951e-02,2.300e-05
3.188e-02,5.499e-05
3.424e-02,1.218e-04
3.660e-02,2.524e-04
3.896e-02,4.937e-04
4.132e-02,9.176e-04
4.368e-02,1.630e-03
4.604e-02,2.780e-03
4.840e-02,4.573e-03
5.076e-02,7.279e-03
5.313e-02,1.125e-02
5.549e-02,1.691e-02
5.785e-02,2.481e-02
6.021e-02,3.557e-02
6.257e-02,4.995e-02
6.493e-02,6.878e-02
6.729e-02,9.302e-02
6.965e-02,1.237e-01
7.202e-02,1.620e-01
7.438e-02,2.091e-01
7.674e-02,2.661e-01
7.910e-02,3.345e-01
8.146e-02,4.153e-01
8.382e-02,5.098e-01
8.618e-02,6.192e-01
8.854e-02,7.443e-01
9.090e-02,8.863e-01
9.327e-02,1.046e+00
9.563e-02,1.223e+00
9.799e-02,1.419e+00
1.003e-01,1.633e+00
1.027e-01,1.865e+00
1.051e-01,2.115e+00
1.074e-01,2.381e+00
1.098e-01,2.664e+00
1.122e-01,2.962e+00
1.145e-01,3.273e+00
1.169e-01,3.595e+00
1.192e-01,3.927e+00
1.216e-01,4.267e+00
1.240e-01,4.612e+00
1.263e-01,4.960e+00
1.287e-01,5.308e+00
1.310e-01,5.653e+00
1.334e-01,5.994e+00
1.358e-01,6.328e+00
1.381e-01,6.652e+00
1.405e-01,6.963e+00
1.428e-01,7.260e+00
1.452e-01,7.540e+00
1.476e-01,7.801e+00
1.499e-01,8.042e+00
1.523e-01,8.261e+00
1.547e-01,8.456e+00
1.570e-01,8.626e+00
1.594e-01,8.771e+00
1.617e-01,8.890e+00
1.641e-01,8.982e+00
1.665e-01,9.047e+00
1.688e-01,9.085e+00
1.712e-01,9.097e+00
1.735e-01,9.083e+00
1.759e-01,9.044e+00
1.783e-01,8.980e+00
1.806e-01,8.893e+00
1.830e-01,8.784e+00
1.854e-01,8.653e+00
1.877e-01,8.504e+00
1.901e-01,8.336e+00
1.924e-01,8.152e+00
1.948e-01,7.953e+00
1.972e-01,7.740e+00
1.995e-01,7.516e+00
2.019e-01,7.282e+00
2.042e-01,7.040e+00
2.066e-01,6.791e+00
2.090e-01,6.537e+00
2.113e-01,6.279e+00
2.137e-01,6.019e+00
2.160e-01,5.757e+00
2.184e-01,5.496e+00
2.208e-01,5.237e+00
2.231e-01,4.980e+00
2.255e-01,4.726e+00
2.279e-01,4.477e+00
2.302e-01,4.233e+00
2.326e-01,3.994e+00
2.349e-01,3.763e+00
2.373e-01,3.538e+00
2.397e-01,3.321e+00
2.420e-01,3.111e+00
2.444e-01,2.910e+00
2.467e-01,2.717e+00
2.491e-01,2.533e+00
2.515e-01,2.357e+00
2.538e-01,2.189e+00
2.562e-01,2.030e+00
2.585e-01,1.880e+00
2.609e-01,1.738e+00
2.633e-01,1.604e+00
2.656e-01,1.478e+00
2.680e-01,1.360e+00
2.704e-01,1.249e+00
2.727e-01,1.145e+00
2.751e-01,1.049e+00
2.774e-01,9.588e-01
2.798e-01,8.753e-01
2.822e-01,7.979e-01
2.845e-01,7.262e-01
2.869e-01,6.599e-01
2.892e-01,5.989e-01
2.916e-01,5.426e-01
2.940e-01,4.910e-01
2.963e-01,4.436e-01
2.987e-01,4.002e-01
3.010e-01,3.605e-01
3.034e-01,3.243e-01
3.058e-01,2.913e-01
3.081e-01,2.613e-01
3.105e-01,2.341e-01
3.129e-01,2.094e-01
3.152e-01,1.870e-01
3.176e-01,1.668e-01
3.199e-01,1.486e-01
3.223e-01,1.322e-01
3.247e-01,1.174e-01
3.270e-01,1.042e-01
3.294e-01,9.229e-02
3.317e-01,8.165e-02
3.341e-01,7.213e-02
3.365e-01,6.364e-02
3.388e-01,5.607e-02
3.412e-01,4.934e-02
3.435e-01,4.336e-02
3.459e-01,3.805e-02
3.483e-01,3.334e-02
3.506e-01,2.918e-02
3.530e-01,2.550e-02
3.554e-01,2.226e-02
3.577e-01,1.940e-02
3.601e-01,1.689e-02
3.624e-01,1.469e-02
3.648e-01,1.275e-02
3.672e-01,1.105e-02
3.695e-01,9.572e-03
3.719e-01,8.278e-03
3.742e-01,7.149e-03
3.766e-01,6.165e-03
3.790e-01,5.310e-03
3.813e-01,4.568e-03
3.837e-01,3.924e-03
3.860e-01,3.366e-03
3.884e-01,2.884e-03
3.908e-01,2.467e-03
3.931e-01,2.108e-03
3.955e-01,1.799e-03
3.979e-01,1.533e-03
4.002e-01,1.304e-03
4.026e-01,1.109e-03
4.049e-01,9.409e-04
4.073e-01,7.975e-04
4.097e-01,6.750e-04
4.120e-01,5.706e-04
4.144e-01,4.817e-04
4.167e-01,4.061e-04
4.191e-01,3.418e-04
4.215e-01,2.874e-04
4.238e-01,2.413e-04
4.262e-01,2.023e-04
4.285e-01,1.694e-04
4.309e-01,1.416e-04
4.333e-01,1.182e-04
4.356e-01,9.857e-05
4.380e-01,8.207e-05
4.404e-01,6.824e-05
4.427e-01,5.666e-05
4.451e-01,4.697e-05
4.474e-01,3.889e-05
4.498e-01,3.215e-05
4.522e-01,2.654e-05
4.545e-01,2.188e-05
4.569e-01,1.801e-05
4.592e-01,1.481e-05
4.616e-01,1.215e-05
4.640e-01,9.962e-06
4.663e-01,8.153e-06
4.687e-01,6.663e-06
4.710e-01,5.437e-06


==> anc/03_results/weak_inf/beta_total_probability/0_009.csv <==
transmittance,probability_density
1.384e-03,9.358e-26
4.151e-03,6.379e-19
6.918e-03,9.527e-16
9.685e-03,1.147e-13
1.245e-02,3.991e-12
1.522e-02,6.590e-11
1.799e-02,6.607e-10
2.075e-02,4.629e-09
2.352e-02,2.477e-08
2.629e-02,1.074e-07
2.905e-02,3.934e-07
3.182e-02,1.255e-06
3.459e-02,3.571e-06
3.736e-02,9.218e-06
4.012e-02,2.190e-05
4.289e-02,4.842e-05
4.566e-02,1.006e-04
4.842e-02,1.977e-04
5.119e-02,3.702e-04
5.396e-02,6.637e-04
5.672e-02,1.144e-03
5.949e-02,1.905e-03
6.226e-02,3.073e-03
6.503e-02,4.814e-03
6.779e-02,7.345e-03
7.056e-02,1.094e-02
7.333e-02,1.593e-02
7.609e-02,2.272e-02
7.886e-02,3.180e-02
8.163e-02,4.371e-02
8.440e-02,5.910e-02
8.716e-02,7.867e-02
8.993e-02,1.032e-01
9.270e-02,1.336e-01
9.546e-02,1.706e-01
9.823e-02,2.154e-01
1.010e-01,2.687e-01
1.038e-01,3.316e-01
1.065e-01,4.051e-01
1.093e-01,4.901e-01
1.121e-01,5.873e-01
1.148e-01,6.977e-01
1.176e-01,8.218e-01
1.204e-01,9.602e-01
1.231e-01,1.113e+00
1.259e-01,1.281e+00
1.287e-01,1.464e+00
1.314e-01,1.662e+00
1.342e-01,1.874e+00
1.370e-01,2.099e+00
1.397e-01,2.338e+00
1.425e-01,2.589e+00
1.453e-01,2.851e+00
1.480e-01,3.122e+00
1.508e-01,3.401e+00
1.536e-01,3.686e+00
1.563e-01,3.975e+00
1.591e-01,4.267e+00
1.619e-01,4.560e+00
1.646e-01,4.850e+00
1.674e-01,5.137e+00
1.702e-01,5.418e+00
1.729e-01,5.691e+00
1.757e-01,5.954e+00
1.785e-01,6.206e+00
1.812e-01,6.443e+00
1.840e-01,6.665e+00
1.868e-01,6.870e+00
1.895e-01,7.057e+00
1.923e-01,7.224e+00
1.951e-01,7.371e+00
1.978e-01,7.496e+00
2.006e-01,7.599e+00
2.034e-01,7.679e+00
2.061e-01,7.737e+00
2.089e-01,7.772e+00
2.117e-01,7.784e+00
2.144e-01,7.774e+00
2.172e-01,7.742e+00
2.200e-01,7.689e+00
2.227e-01,7.616e+00
2.255e-01,7.524e+00
2.283e-01,7.413e+00
2.310e-01,7.285e+00
2.338e-01,7.142e+00
2.366e-01,6.984e+00
2.393e-01,6.812e+00
2.421e-01,6.629e+00
2.449e-01,6.436e+00
2.477e-01,6.234e+00
2.504e-01,6.024e+00
2.532e-01,5.808e+00
2.560e-01,5.587e+00
2.587e-01,5.363e+00
2.615e-01,5.137e+00
2.643e-01,4.909e+00
2.670e-01,4.682e+00
2.698e-01,4.456e+00
2.726e-01,4.232e+00
2.753e-01,4.011e+00
2.781e-01,3.794e+00
2.809e-01,3.581e+00
2.836e-01,3.374e+00
2.864e-01,3.172e+00
2.892e-01,2.977e+00
2.919e-01,2.788e+00
2.947e-01,2.606e+00
2.975e-01,2.432e+00
3.002e-01,2.265e+00
3.030e-01,2.105e+00
3.058e-01,1.953e+00
3.085e-01,1.809e+00
3.113e-01,1.672e+00
3.141e-01,1.543e+00
3.168e-01,1.421e+00
3.196e-01,1.307e+00
3.224e-01,1.199e+00
3.251e-01,1.099e+00
3.279e-01,1.005e+00
3.307e-01,9.175e-01
3.334e-01,8.362e-01
3.362e-01,7.608e-01
3.390e-01,6.910e-01
3.417e-01,6.265e-01
3.445e-01,5.671e-01
3.473e-01,5.124e-01
3.500e-01,4.623e-01
3.528e-01,4.163e-01
3.556e-01,3.743e-01
3.583e-01,3.359e-01
3.611e-01,3.010e-01
3.639e-01,2.692e-01
3.666e-01,2.404e-01
3.694e-01,2.144e-01
3.722e-01,1.908e-01
3.749e-01,1.696e-01
3.777e-01,1.504e-01
3.805e-01,1.332e-01
3.832e-01,1.178e-01
3.860e-01,1.040e-01
3.888e-01,9.164e-02
3.915e-01,8.063e-02
3.943e-01,7.083e-02
3.971e-01,6.211e-02
3.998e-01,5.438e-02
4.026e-01,4.753e-02
4.054e-01,4.148e-02
4.081e-01,3.613e-02
4.109e-01,3.143e-02
4.137e-01,2.729e-02
4.164e-01,2.366e-02
4.192e-01,2.047e-02
4.220e-01,1.769e-02
4.247e-01,1.526e-02
4.275e-01,1.314e-02
4.303e-01,1.129e-02
4.330e-01,9.694e-03
4.358e-01,8.306e-03
4.386e-01,7.104e-03
4.413e-01,6.067e-03
4.441e-01,5.172e-03
4.469e-01,4.401e-03
4.496e-01,3.739e-03
4.524e-01,3.171e-03
4.552e-01,2.685e-03
4.579e-01,2.269e-03
4.607e-01,1.915e-03
4.635e-01,1.613e-03
4.662e-01,1.356e-03
4.690e-01,1.138e-03
4.718e-01,9.536e-04
4.745e-01,7.976e-04
4.773e-01,6.659e-04
4.801e-01,5.549e-04
4.829e-01,4.616e-04
4.856e-01,3.833e-04
4.884e-01,3.177e-04
4.912e-01,2.629e-04
4.939e-01,2.171e-04
4.967e-01,1.790e-04
4.995e-01,1.473e-04
5.022e-01,1.209e-04
5.050e-01,9.913e-05
5.078e-01,8.110e-05
5.105e-01,6.623e-05
5.133e-01,5.398e-05
5.161e-01,4.391e-05
5.188e-01,3.565e-05
5.216e-01,2.888e-05
5.244e-01,2.336e-05
5.271e-01,1.885e-05
5.299e-01,1.518e-05
5.327e-01,1.220e-05
5.354e-01,9.789e-06
5.382e-01,7.836e-06
5.410e-01,6.260e-06
5.437e-01,4.990e-06
5.465e-01,3.970e-06
5.493e-01,3.151e-06
5.520e-01,2.496e-06


==> anc/03_results/weak_inf/beta_total_probability/0_01.csv <==
transmittance,probability_density
1.588e-03,2.565e-28
4.765e-03,5.047e-21
7.942e-03,1.252e-17
1.112e-02,2.153e-15
1.430e-02,9.975e-14
1.747e-02,2.101e-12
2.065e-02,2.606e-11
2.383e-02,2.205e-10
2.700e-02,1.396e-09
3.018e-02,7.040e-09
3.336e-02,2.956e-08
3.653e-02,1.067e-07
3.971e-02,3.399e-07
4.289e-02,9.725e-07
4.606e-02,2.539e-06
4.924e-02,6.126e-06
5.242e-02,1.379e-05
5.559e-02,2.922e-05
5.877e-02,5.867e-05
6.195e-02,1.123e-04
6.512e-02,2.059e-04
6.830e-02,3.631e-04
7.148e-02,6.186e-04
7.465e-02,1.021e-03
7.783e-02,1.637e-03
8.101e-02,2.556e-03
8.419e-02,3.894e-03
8.736e-02,5.802e-03
9.054e-02,8.467e-03
9.372e-02,1.212e-02
9.689e-02,1.704e-02
1.001e-01,2.355e-02
1.032e-01,3.205e-02
1.064e-01,4.298e-02
1.096e-01,5.683e-02
1.128e-01,7.418e-02
1.160e-01,9.562e-02
1.191e-01,1.218e-01
1.223e-01,1.535e-01
1.255e-01,1.914e-01
1.287e-01,2.362e-01
1.318e-01,2.888e-01
1.350e-01,3.499e-01
1.382e-01,4.202e-01
1.414e-01,5.004e-01
1.445e-01,5.912e-01
1.477e-01,6.932e-01
1.509e-01,8.068e-01
1.541e-01,9.324e-01
1.573e-01,1.070e+00
1.604e-01,1.221e+00
1.636e-01,1.383e+00
1.668e-01,1.558e+00
1.700e-01,1.744e+00
1.731e-01,1.942e+00
1.763e-01,2.151e+00
1.795e-01,2.369e+00
1.827e-01,2.596e+00
1.858e-01,2.830e+00
1.890e-01,3.071e+00
1.922e-01,3.317e+00
1.954e-01,3.566e+00
1.986e-01,3.817e+00
2.017e-01,4.067e+00
2.049e-01,4.317e+00
2.081e-01,4.562e+00
2.113e-01,4.803e+00
2.144e-01,5.036e+00
2.176e-01,5.261e+00
2.208e-01,5.475e+00
2.240e-01,5.678e+00
2.271e-01,5.867e+00
2.303e-01,6.042e+00
2.335e-01,6.201e+00
2.367e-01,6.343e+00
2.398e-01,6.467e+00
2.430e-01,6.572e+00
2.462e-01,6.658e+00
2.494e-01,6.725e+00
2.526e-01,6.772e+00
2.557e-01,6.799e+00
2.589e-01,6.806e+00
2.621e-01,6.794e+00
2.653e-01,6.763e+00
2.684e-01,6.713e+00
2.716e-01,6.646e+00
2.748e-01,6.562e+00
2.780e-01,6.461e+00
2.811e-01,6.346e+00
2.843e-01,6.216e+00
2.875e-01,6.074e+00
2.907e-01,5.920e+00
2.939e-01,5.755e+00
2.970e-01,5.582e+00
3.002e-01,5.401e+00
3.034e-01,5.213e+00
3.066e-01,5.020e+00
3.097e-01,4.822e+00
3.129e-01,4.622e+00
3.161e-01,4.420e+00
3.193e-01,4.217e+00
3.224e-01,4.014e+00
3.256e-01,3.813e+00
3.288e-01,3.613e+00
3.320e-01,3.417e+00
3.352e-01,3.224e+00
3.383e-01,3.036e+00
3.415e-01,2.852e+00
3.447e-01,2.674e+00
3.479e-01,2.502e+00
3.510e-01,2.336e+00
3.542e-01,2.176e+00
3.574e-01,2.023e+00
3.606e-01,1.877e+00
3.637e-01,1.738e+00
3.669e-01,1.605e+00
3.701e-01,1.480e+00
3.733e-01,1.362e+00
3.765e-01,1.251e+00
3.796e-01,1.146e+00
3.828e-01,1.048e+00
3.860e-01,9.570e-01
3.892e-01,8.718e-01
3.923e-01,7.926e-01
3.955e-01,7.191e-01
3.987e-01,6.512e-01
4.019e-01,5.885e-01
4.050e-01,5.308e-01
4.082e-01,4.778e-01
4.114e-01,4.292e-01
4.146e-01,3.848e-01
4.177e-01,3.443e-01
4.209e-01,3.075e-01
4.241e-01,2.740e-01
4.273e-01,2.437e-01
4.305e-01,2.164e-01
4.336e-01,1.917e-01
4.368e-01,1.695e-01
4.400e-01,1.496e-01
4.432e-01,1.317e-01
4.463e-01,1.158e-01
4.495e-01,1.015e-01
4.527e-01,8.888e-02
4.559e-01,7.764e-02
4.590e-01,6.769e-02
4.622e-01,5.889e-02
4.654e-01,5.114e-02
4.686e-01,4.431e-02
4.718e-01,3.831e-02
4.749e-01,3.306e-02
4.781e-01,2.847e-02
4.813e-01,2.447e-02
4.845e-01,2.098e-02
4.876e-01,1.796e-02
4.908e-01,1.533e-02
4.940e-01,1.307e-02
4.972e-01,1.111e-02
5.003e-01,9.428e-03
5.035e-01,7.982e-03
5.067e-01,6.743e-03
5.099e-01,5.685e-03
5.131e-01,4.781e-03
5.162e-01,4.013e-03
5.194e-01,3.360e-03
5.226e-01,2.807e-03
5.258e-01,2.340e-03
5.289e-01,1.946e-03
5.321e-01,1.615e-03
5.353e-01,1.337e-03
5.385e-01,1.104e-03
5.416e-01,9.099e-04
5.448e-01,7.480e-04
5.480e-01,6.134e-04
5.512e-01,5.018e-04
5.544e-01,4.095e-04
5.575e-01,3.333e-04
5.607e-01,2.707e-04
5.639e-01,2.192e-04
5.671e-01,1.771e-04
5.702e-01,1.427e-04
5.734e-01,1.147e-04
5.766e-01,9.196e-05
5.798e-01,7.352e-05
5.829e-01,5.862e-05
5.861e-01,4.662e-05
5.893e-01,3.697e-05
5.925e-01,2.924e-05
5.957e-01,2.306e-05
5.988e-01,1.813e-05
6.020e-01,1.422e-05
6.052e-01,1.111e-05
6.084e-01,8.664e-06
6.115e-01,6.734e-06
6.147e-01,5.217e-06
6.179e-01,4.030e-06
6.211e-01,3.104e-06
6.242e-01,2.383e-06
6.274e-01,1.823e-06
6.306e-01,1.391e-06
6.338e-01,1.057e-06


==> anc/03_results/weak_inf/beta_total_probability/0_011.csv <==
transmittance,probability_density
1.757e-03,6.823e-31
5.272e-03,3.838e-23
8.786e-03,1.534e-19
1.230e-02,3.595e-17
1.582e-02,2.107e-15
1.933e-02,5.402e-14
2.284e-02,7.972e-13
2.636e-02,7.908e-12
2.987e-02,5.807e-11
3.339e-02,3.366e-10
3.690e-02,1.611e-09
4.042e-02,6.586e-09
4.393e-02,2.357e-08
4.745e-02,7.531e-08
5.096e-02,2.182e-07
5.447e-02,5.808e-07
5.799e-02,1.434e-06
6.150e-02,3.317e-06
6.502e-02,7.231e-06
6.853e-02,1.496e-05
7.205e-02,2.953e-05
7.556e-02,5.584e-05
7.908e-02,1.016e-04
8.259e-02,1.785e-04
8.611e-02,3.037e-04
8.962e-02,5.018e-04
9.313e-02,8.069e-04
9.665e-02,1.266e-03
1.002e-01,1.940e-03
1.037e-01,2.910e-03
1.072e-01,4.279e-03
1.107e-01,6.177e-03
1.142e-01,8.764e-03
1.177e-01,1.223e-02
1.213e-01,1.682e-02
1.248e-01,2.279e-02
1.283e-01,3.046e-02
1.318e-01,4.020e-02
1.353e-01,5.241e-02
1.388e-01,6.755e-02
1.423e-01,8.611e-02
1.459e-01,1.086e-01
1.494e-01,1.357e-01
1.529e-01,1.679e-01
1.564e-01,2.059e-01
1.599e-01,2.502e-01
1.634e-01,3.017e-01
1.669e-01,3.608e-01
1.705e-01,4.282e-01
1.740e-01,5.044e-01
1.775e-01,5.900e-01
1.810e-01,6.855e-01
1.845e-01,7.912e-01
1.880e-01,9.074e-01
1.915e-01,1.034e+00
1.951e-01,1.172e+00
1.986e-01,1.320e+00
2.021e-01,1.479e+00
2.056e-01,1.648e+00
2.091e-01,1.827e+00
2.126e-01,2.015e+00
2.161e-01,2.212e+00
2.197e-01,2.416e+00
2.232e-01,2.627e+00
2.267e-01,2.843e+00
2.302e-01,3.063e+00
2.337e-01,3.286e+00
2.372e-01,3.511e+00
2.407e-01,3.735e+00
2.443e-01,3.958e+00
2.478e-01,4.178e+00
2.513e-01,4.393e+00
2.548e-01,4.603e+00
2.583e-01,4.804e+00
2.618e-01,4.996e+00
2.653e-01,5.178e+00
2.689e-01,5.348e+00
2.724e-01,5.505e+00
2.759e-01,5.647e+00
2.794e-01,5.775e+00
2.829e-01,5.886e+00
2.864e-01,5.981e+00
2.899e-01,6.058e+00
2.935e-01,6.117e+00
2.970e-01,6.159e+00
3.005e-01,6.182e+00
3.040e-01,6.188e+00
3.075e-01,6.175e+00
3.110e-01,6.145e+00
3.145e-01,6.099e+00
3.181e-01,6.035e+00
3.216e-01,5.957e+00
3.251e-01,5.863e+00
3.286e-01,5.755e+00
3.321e-01,5.635e+00
3.356e-01,5.502e+00
3.391e-01,5.359e+00
3.427e-01,5.206e+00
3.462e-01,5.045e+00
3.497e-01,4.876e+00
3.532e-01,4.701e+00
3.567e-01,4.521e+00
3.602e-01,4.338e+00
3.638e-01,4.151e+00
3.673e-01,3.963e+00
3.708e-01,3.775e+00
3.743e-01,3.587e+00
3.778e-01,3.400e+00
3.813e-01,3.215e+00
3.848e-01,3.033e+00
3.884e-01,2.855e+00
3.919e-01,2.681e+00
3.954e-01,2.512e+00
3.989e-01,2.348e+00
4.024e-01,2.189e+00
4.059e-01,2.037e+00
4.094e-01,1.891e+00
4.130e-01,1.751e+00
4.165e-01,1.618e+00
4.200e-01,1.491e+00
4.235e-01,1.372e+00
4.270e-01,1.259e+00
4.305e-01,1.153e+00
4.340e-01,1.053e+00
4.376e-01,9.597e-01
4.411e-01,8.728e-01
4.446e-01,7.919e-01
4.481e-01,7.168e-01
4.516e-01,6.474e-01
4.551e-01,5.834e-01
4.586e-01,5.245e-01
4.622e-01,4.705e-01
4.657e-01,4.211e-01
4.692e-01,3.760e-01
4.727e-01,3.349e-01
4.762e-01,2.977e-01
4.797e-01,2.639e-01
4.832e-01,2.335e-01
4.868e-01,2.061e-01
4.903e-01,1.814e-01
4.938e-01,1.594e-01
4.973e-01,1.397e-01
5.008e-01,1.221e-01
5.043e-01,1.065e-01
5.078e-01,9.263e-02
5.114e-01,8.039e-02
5.149e-01,6.960e-02
5.184e-01,6.011e-02
5.219e-01,5.179e-02
5.254e-01,4.450e-02
5.289e-01,3.815e-02
5.324e-01,3.262e-02
5.360e-01,2.782e-02
5.395e-01,2.366e-02
5.430e-01,2.008e-02
5.465e-01,1.699e-02
5.500e-01,1.434e-02
5.535e-01,1.207e-02
5.570e-01,1.013e-02
5.606e-01,8.484e-03
5.641e-01,7.084e-03
5.676e-01,5.898e-03
5.711e-01,4.897e-03
5.746e-01,4.055e-03
5.781e-01,3.348e-03
5.816e-01,2.756e-03
5.852e-01,2.262e-03
5.887e-01,1.851e-03
5.922e-01,1.510e-03
5.957e-01,1.229e-03
5.992e-01,9.964e-04
6.027e-01,8.055e-04
6.063e-01,6.492e-04
6.098e-01,5.215e-04
6.133e-01,4.176e-04
6.168e-01,3.333e-04
6.203e-01,2.652e-04
6.238e-01,2.102e-04
6.273e-01,1.661e-04
6.309e-01,1.308e-04
6.344e-01,1.026e-04
6.379e-01,8.022e-05
6.414e-01,6.249e-05
6.449e-01,4.850e-05
6.484e-01,3.750e-05
6.519e-01,2.889e-05
6.555e-01,2.216e-05
6.590e-01,1.694e-05
6.625e-01,1.289e-05
6.660e-01,9.775e-06
6.695e-01,7.380e-06
6.730e-01,5.548e-06
6.765e-01,4.153e-06
6.801e-01,3.095e-06
6.836e-01,2.297e-06
6.871e-01,1.696e-06
6.906e-01,1.247e-06
6.941e-01,9.124e-07
6.976e-01,6.643e-07
7.011e-01,4.813e-07


==> anc/03_results/weak_inf/beta_total_probability/0_012.csv <==
transmittance,probability_density
1.077e-01,2.565e-04
1.110e-01,3.861e-04
1.143e-01,5.712e-04
1.176e-01,8.314e-04
1.209e-01,1.192e-03
1.242e-01,1.685e-03
1.275e-01,2.349e-03
1.308e-01,3.232e-03
1.341e-01,4.395e-03
1.374e-01,5.906e-03
1.407e-01,7.850e-03
1.440e-01,1.032e-02
1.473e-01,1.344e-02
1.506e-01,1.734e-02
1.539e-01,2.216e-02
1.572e-01,2.808e-02
1.605e-01,3.528e-02
1.638e-01,4.398e-02
1.671e-01,5.440e-02
1.704e-01,6.679e-02
1.737e-01,8.142e-02
1.770e-01,9.859e-02
1.803e-01,1.186e-01
1.836e-01,1.417e-01
1.869e-01,1.684e-01
1.902e-01,1.989e-01
1.935e-01,2.335e-01
1.968e-01,2.727e-01
2.001e-01,3.167e-01
2.034e-01,3.660e-01
2.066e-01,4.208e-01
2.099e-01,4.814e-01
2.132e-01,5.482e-01
2.165e-01,6.214e-01
2.198e-01,7.012e-01
2.231e-01,7.878e-01
2.264e-01,8.814e-01
2.297e-01,9.820e-01
2.330e-01,1.090e+00
2.363e-01,1.204e+00
2.396e-01,1.326e+00
2.429e-01,1.455e+00
2.462e-01,1.590e+00
2.495e-01,1.732e+00
2.528e-01,1.880e+00
2.561e-01,2.033e+00
2.594e-01,2.192e+00
2.627e-01,2.355e+00
2.660e-01,2.522e+00
2.693e-01,2.693e+00
2.726e-01,2.866e+00
2.759e-01,3.042e+00
2.792e-01,3.218e+00
2.825e-01,3.395e+00
2.858e-01,3.572e+00
2.891e-01,3.746e+00
2.924e-01,3.919e+00
2.957e-01,4.088e+00
2.990e-01,4.254e+00
3.023e-01,4.414e+00
3.056e-01,4.568e+00
3.089e-01,4.716e+00
3.122e-01,4.856e+00
3.155e-01,4.988e+00
3.187e-01,5.111e+00
3.220e-01,5.224e+00
3.253e-01,5.327e+00
3.286e-01,5.419e+00
3.319e-01,5.500e+00
3.352e-01,5.569e+00
3.385e-01,5.626e+00
3.418e-01,5.671e+00
3.451e-01,5.704e+00
3.484e-01,5.724e+00
3.517e-01,5.731e+00
3.550e-01,5.726e+00
3.583e-01,5.709e+00
3.616e-01,5.679e+00
3.649e-01,5.638e+00
3.682e-01,5.585e+00
3.715e-01,5.522e+00
3.748e-01,5.447e+00
3.781e-01,5.363e+00
3.814e-01,5.269e+00
3.847e-01,5.167e+00
3.880e-01,5.056e+00
3.913e-01,4.938e+00
3.946e-01,4.813e+00
3.979e-01,4.681e+00
4.012e-01,4.545e+00
4.045e-01,4.403e+00
4.078e-01,4.258e+00
4.111e-01,4.110e+00
4.144e-01,3.959e+00
4.177e-01,3.806e+00
4.210e-01,3.652e+00
4.243e-01,3.498e+00
4.275e-01,3.343e+00
4.308e-01,3.190e+00
4.341e-01,3.037e+00
4.374e-01,2.887e+00
4.407e-01,2.738e+00
4.440e-01,2.593e+00
4.473e-01,2.450e+00
4.506e-01,2.311e+00
4.539e-01,2.176e+00
4.572e-01,2.045e+00
4.605e-01,1.918e+00
4.638e-01,1.795e+00
4.671e-01,1.677e+00
4.704e-01,1.564e+00
4.737e-01,1.456e+00
4.770e-01,1.352e+00
4.803e-01,1.254e+00
4.836e-01,1.160e+00
4.869e-01,1.072e+00
4.902e-01,9.882e-01
4.935e-01,9.092e-01
4.968e-01,8.350e-01
5.001e-01,7.653e-01
5.034e-01,7.001e-01
5.067e-01,6.392e-01
5.100e-01,5.824e-01
5.133e-01,5.296e-01
5.166e-01,4.807e-01
5.199e-01,4.354e-01
5.232e-01,3.936e-01
5.265e-01,3.551e-01
5.298e-01,3.197e-01
5.331e-01,2.872e-01
5.363e-01,2.575e-01
5.396e-01,2.305e-01
5.429e-01,2.058e-01
5.462e-01,1.834e-01
5.495e-01,1.631e-01
5.528e-01,1.447e-01
5.561e-01,1.281e-01
5.594e-01,1.132e-01
5.627e-01,9.978e-02
5.660e-01,8.778e-02
5.693e-01,7.704e-02
5.726e-01,6.747e-02
5.759e-01,5.896e-02
5.792e-01,5.140e-02
5.825e-01,4.471e-02
5.858e-01,3.880e-02
5.891e-01,3.360e-02
5.924e-01,2.902e-02
5.957e-01,2.501e-02
5.990e-01,2.150e-02
6.023e-01,1.843e-02
6.056e-01,1.577e-02
6.089e-01,1.346e-02
6.122e-01,1.145e-02
6.155e-01,9.723e-03
6.188e-01,8.233e-03
6.221e-01,6.954e-03
6.254e-01,5.858e-03
6.287e-01,4.921e-03
6.320e-01,4.123e-03
6.353e-01,3.445e-03
6.386e-01,2.870e-03
6.419e-01,2.384e-03
6.451e-01,1.975e-03
6.484e-01,1.632e-03
6.517e-01,1.344e-03
6.550e-01,1.103e-03
6.583e-01,9.033e-04
6.616e-01,7.372e-04
6.649e-01,5.997e-04
6.682e-01,4.864e-04
6.715e-01,3.931e-04
6.748e-01,3.167e-04
6.781e-01,2.543e-04
6.814e-01,2.035e-04
6.847e-01,1.623e-04
6.880e-01,1.290e-04
6.913e-01,1.021e-04
6.946e-01,8.056e-05
6.979e-01,6.331e-05
7.012e-01,4.957e-05
7.045e-01,3.866e-05
7.078e-01,3.004e-05
7.111e-01,2.324e-05
7.144e-01,1.791e-05
7.177e-01,1.374e-05
7.210e-01,1.050e-05
7.243e-01,7.987e-06
7.276e-01,6.049e-06
7.309e-01,4.560e-06
7.342e-01,3.422e-06
7.375e-01,2.556e-06
7.408e-01,1.899e-06
7.441e-01,1.404e-06
7.474e-01,1.033e-06
7.507e-01,7.561e-07
7.540e-01,5.504e-07
7.572e-01,3.985e-07
7.605e-01,2.868e-07
7.638e-01,2.053e-07


==> anc/03_results/weak_inf/beta_total_probability/0_013.csv <==
transmittance,probability_density
1.282e-01,1.337e-04
1.316e-01,1.986e-04
1.351e-01,2.906e-04
1.386e-01,4.191e-04
1.420e-01,5.964e-04
1.455e-01,8.379e-04
1.490e-01,1.163e-03
1.524e-01,1.596e-03
1.559e-01,2.166e-03
1.594e-01,2.908e-03
1.628e-01,3.866e-03
1.663e-01,5.091e-03
1.697e-01,6.644e-03
1.732e-01,8.593e-03
1.767e-01,1.102e-02
1.801e-01,1.402e-02
1.836e-01,1.771e-02
1.871e-01,2.219e-02
1.905e-01,2.761e-02
1.940e-01,3.412e-02
1.974e-01,4.188e-02
2.009e-01,5.109e-02
2.044e-01,6.192e-02
2.078e-01,7.461e-02
2.113e-01,8.938e-02
2.148e-01,1.065e-01
2.182e-01,1.262e-01
2.217e-01,1.487e-01
2.252e-01,1.743e-01
2.286e-01,2.034e-01
2.321e-01,2.362e-01
2.355e-01,2.729e-01
2.390e-01,3.140e-01
2.425e-01,3.596e-01
2.459e-01,4.100e-01
2.494e-01,4.656e-01
2.529e-01,5.265e-01
2.563e-01,5.930e-01
2.598e-01,6.653e-01
2.632e-01,7.435e-01
2.667e-01,8.278e-01
2.702e-01,9.183e-01
2.736e-01,1.015e+00
2.771e-01,1.118e+00
2.806e-01,1.227e+00
2.840e-01,1.342e+00
2.875e-01,1.464e+00
2.909e-01,1.591e+00
2.944e-01,1.724e+00
2.979e-01,1.861e+00
3.013e-01,2.004e+00
3.048e-01,2.151e+00
3.083e-01,2.303e+00
3.117e-01,2.457e+00
3.152e-01,2.615e+00
3.187e-01,2.775e+00
3.221e-01,2.936e+00
3.256e-01,3.099e+00
3.290e-01,3.261e+00
3.325e-01,3.423e+00
3.360e-01,3.584e+00
3.394e-01,3.742e+00
3.429e-01,3.898e+00
3.464e-01,4.050e+00
3.498e-01,4.197e+00
3.533e-01,4.340e+00
3.567e-01,4.476e+00
3.602e-01,4.605e+00
3.637e-01,4.727e+00
3.671e-01,4.840e+00
3.706e-01,4.945e+00
3.741e-01,5.041e+00
3.775e-01,5.126e+00
3.810e-01,5.202e+00
3.845e-01,5.267e+00
3.879e-01,5.320e+00
3.914e-01,5.363e+00
3.948e-01,5.394e+00
3.983e-01,5.413e+00
4.018e-01,5.421e+00
4.052e-01,5.417e+00
4.087e-01,5.402e+00
4.122e-01,5.375e+00
4.156e-01,5.337e+00
4.191e-01,5.289e+00
4.225e-01,5.230e+00
4.260e-01,5.161e+00
4.295e-01,5.082e+00
4.329e-01,4.995e+00
4.364e-01,4.899e+00
4.399e-01,4.795e+00
4.433e-01,4.683e+00
4.468e-01,4.565e+00
4.502e-01,4.441e+00
4.537e-01,4.312e+00
4.572e-01,4.178e+00
4.606e-01,4.040e+00
4.641e-01,3.898e+00
4.676e-01,3.754e+00
4.710e-01,3.608e+00
4.745e-01,3.461e+00
4.780e-01,3.314e+00
4.814e-01,3.166e+00
4.849e-01,3.018e+00
4.883e-01,2.872e+00
4.918e-01,2.728e+00
4.953e-01,2.585e+00
4.987e-01,2.445e+00
5.022e-01,2.308e+00
5.057e-01,2.174e+00
5.091e-01,2.044e+00
5.126e-01,1.917e+00
5.160e-01,1.795e+00
5.195e-01,1.677e+00
5.230e-01,1.564e+00
5.264e-01,1.455e+00
5.299e-01,1.351e+00
5.334e-01,1.252e+00
5.368e-01,1.158e+00
5.403e-01,1.068e+00
5.437e-01,9.834e-01
5.472e-01,9.035e-01
5.507e-01,8.283e-01
5.541e-01,7.578e-01
5.576e-01,6.917e-01
5.611e-01,6.300e-01
5.645e-01,5.726e-01
5.680e-01,5.192e-01
5.715e-01,4.697e-01
5.749e-01,4.240e-01
5.784e-01,3.819e-01
5.818e-01,3.432e-01
5.853e-01,3.077e-01
5.888e-01,2.752e-01
5.922e-01,2.455e-01
5.957e-01,2.186e-01
5.992e-01,1.941e-01
6.026e-01,1.719e-01
6.061e-01,1.519e-01
6.095e-01,1.339e-01
6.130e-01,1.177e-01
6.165e-01,1.033e-01
6.199e-01,9.033e-02
6.234e-01,7.880e-02
6.269e-01,6.857e-02
6.303e-01,5.951e-02
6.338e-01,5.150e-02
6.373e-01,4.445e-02
6.407e-01,3.826e-02
6.442e-01,3.284e-02
6.476e-01,2.810e-02
6.511e-01,2.398e-02
6.546e-01,2.040e-02
6.580e-01,1.731e-02
6.615e-01,1.464e-02
6.650e-01,1.234e-02
6.684e-01,1.037e-02
6.719e-01,8.688e-03
6.753e-01,7.255e-03
6.788e-01,6.038e-03
6.823e-01,5.008e-03
6.857e-01,4.140e-03
6.892e-01,3.411e-03
6.927e-01,2.800e-03
6.961e-01,2.290e-03
6.996e-01,1.866e-03
7.030e-01,1.515e-03
7.065e-01,1.226e-03
7.100e-01,9.873e-04
7.134e-01,7.923e-04
7.169e-01,6.332e-04
7.204e-01,5.039e-04
7.238e-01,3.994e-04
7.273e-01,3.151e-04
7.308e-01,2.476e-04
7.342e-01,1.936e-04
7.377e-01,1.507e-04
7.411e-01,1.168e-04
7.446e-01,9.003e-05
7.481e-01,6.907e-05
7.515e-01,5.272e-05
7.550e-01,4.003e-05
7.585e-01,3.023e-05
7.619e-01,2.270e-05
7.654e-01,1.696e-05
7.688e-01,1.259e-05
7.723e-01,9.293e-06
7.758e-01,6.817e-06
7.792e-01,4.969e-06
7.827e-01,3.599e-06
7.862e-01,2.589e-06
7.896e-01,1.850e-06
7.931e-01,1.312e-06
7.966e-01,9.240e-07
8.000e-01,6.457e-07
8.035e-01,4.478e-07
8.069e-01,3.080e-07
8.104e-01,2.101e-07
8.139e-01,1.420e-07
8.173e-01,9.519e-08


==> anc/03_results/weak_inf/beta_total_probability/0_014.csv <==
transmittance,probability_density
1.501e-01,8.211e-05
1.537e-01,1.187e-04
1.573e-01,1.695e-04
1.608e-01,2.393e-04
1.644e-01,3.341e-04
1.680e-01,4.618e-04
1.715e-01,6.319e-04
1.751e-01,8.566e-04
1.787e-01,1.151e-03
1.822e-01,1.533e-03
1.858e-01,2.025e-03
1.894e-01,2.653e-03
1.929e-01,3.450e-03
1.965e-01,4.452e-03
2.001e-01,5.705e-03
2.036e-01,7.260e-03
2.072e-01,9.175e-03
2.108e-01,1.152e-02
2.143e-01,1.437e-02
2.179e-01,1.782e-02
2.215e-01,2.197e-02
2.250e-01,2.692e-02
2.286e-01,3.280e-02
2.321e-01,3.975e-02
2.357e-01,4.791e-02
2.393e-01,5.745e-02
2.428e-01,6.853e-02
2.464e-01,8.136e-02
2.500e-01,9.611e-02
2.535e-01,1.130e-01
2.571e-01,1.323e-01
2.607e-01,1.541e-01
2.642e-01,1.788e-01
2.678e-01,2.066e-01
2.714e-01,2.377e-01
2.749e-01,2.723e-01
2.785e-01,3.108e-01
2.821e-01,3.533e-01
2.856e-01,4.001e-01
2.892e-01,4.515e-01
2.928e-01,5.076e-01
2.963e-01,5.687e-01
2.999e-01,6.348e-01
3.035e-01,7.063e-01
3.070e-01,7.832e-01
3.106e-01,8.656e-01
3.141e-01,9.536e-01
3.177e-01,1.047e+00
3.213e-01,1.147e+00
3.248e-01,1.251e+00
3.284e-01,1.362e+00
3.320e-01,1.477e+00
3.355e-01,1.598e+00
3.391e-01,1.724e+00
3.427e-01,1.855e+00
3.462e-01,1.990e+00
3.498e-01,2.129e+00
3.534e-01,2.271e+00
3.569e-01,2.417e+00
3.605e-01,2.565e+00
3.641e-01,2.715e+00
3.676e-01,2.867e+00
3.712e-01,3.019e+00
3.748e-01,3.172e+00
3.783e-01,3.324e+00
3.819e-01,3.476e+00
3.855e-01,3.625e+00
3.890e-01,3.771e+00
3.926e-01,3.915e+00
3.961e-01,4.054e+00
3.997e-01,4.188e+00
4.033e-01,4.317e+00
4.068e-01,4.440e+00
4.104e-01,4.556e+00
4.140e-01,4.664e+00
4.175e-01,4.765e+00
4.211e-01,4.857e+00
4.247e-01,4.940e+00
4.282e-01,5.013e+00
4.318e-01,5.076e+00
4.354e-01,5.129e+00
4.389e-01,5.172e+00
4.425e-01,5.203e+00
4.461e-01,5.224e+00
4.496e-01,5.234e+00
4.532e-01,5.232e+00
4.568e-01,5.220e+00
4.603e-01,5.197e+00
4.639e-01,5.163e+00
4.675e-01,5.119e+00
4.710e-01,5.064e+00
4.746e-01,5.000e+00
4.781e-01,4.927e+00
4.817e-01,4.844e+00
4.853e-01,4.753e+00
4.888e-01,4.654e+00
4.924e-01,4.548e+00
4.960e-01,4.435e+00
4.995e-01,4.315e+00
5.031e-01,4.191e+00
5.067e-01,4.061e+00
5.102e-01,3.928e+00
5.138e-01,3.791e+00
5.174e-01,3.651e+00
5.209e-01,3.509e+00
5.245e-01,3.365e+00
5.281e-01,3.221e+00
5.316e-01,3.076e+00
5.352e-01,2.932e+00
5.388e-01,2.788e+00
5.423e-01,2.646e+00
5.459e-01,2.506e+00
5.495e-01,2.368e+00
5.530e-01,2.232e+00
5.566e-01,2.100e+00
5.601e-01,1.972e+00
5.637e-01,1.847e+00
5.673e-01,1.727e+00
5.708e-01,1.610e+00
5.744e-01,1.498e+00
5.780e-01,1.391e+00
5.815e-01,1.289e+00
5.851e-01,1.191e+00
5.887e-01,1.098e+00
5.922e-01,1.010e+00
5.958e-01,9.271e-01
5.994e-01,8.489e-01
6.029e-01,7.753e-01
6.065e-01,7.065e-01
6.101e-01,6.421e-01
6.136e-01,5.822e-01
6.172e-01,5.266e-01
6.208e-01,4.751e-01
6.243e-01,4.275e-01
6.279e-01,3.837e-01
6.315e-01,3.435e-01
6.350e-01,3.067e-01
6.386e-01,2.731e-01
6.421e-01,2.425e-01
6.457e-01,2.148e-01
6.493e-01,1.896e-01
6.528e-01,1.670e-01
6.564e-01,1.466e-01
6.600e-01,1.284e-01
6.635e-01,1.121e-01
6.671e-01,9.754e-02
6.707e-01,8.464e-02
6.742e-01,7.321e-02
6.778e-01,6.312e-02
6.814e-01,5.425e-02
6.849e-01,4.648e-02
6.885e-01,3.969e-02
6.921e-01,3.377e-02
6.956e-01,2.864e-02
6.992e-01,2.420e-02
7.028e-01,2.038e-02
7.063e-01,1.710e-02
7.099e-01,1.429e-02
7.135e-01,1.190e-02
7.170e-01,9.873e-03
7.206e-01,8.157e-03
7.241e-01,6.713e-03
7.277e-01,5.501e-03
7.313e-01,4.489e-03
7.348e-01,3.648e-03
7.384e-01,2.951e-03
7.420e-01,2.376e-03
7.455e-01,1.905e-03
7.491e-01,1.520e-03
7.527e-01,1.206e-03
7.562e-01,9.531e-04
7.598e-01,7.490e-04
7.634e-01,5.856e-04
7.669e-01,4.554e-04
7.705e-01,3.521e-04
7.741e-01,2.707e-04
7.776e-01,2.069e-04
7.812e-01,1.572e-04
7.848e-01,1.187e-04
7.883e-01,8.905e-05
7.919e-01,6.636e-05
7.955e-01,4.912e-05
7.990e-01,3.610e-05
8.026e-01,2.634e-05
8.061e-01,1.907e-05
8.097e-01,1.370e-05
8.133e-01,9.764e-06
8.168e-01,6.900e-06
8.204e-01,4.834e-06
8.240e-01,3.356e-06
8.275e-01,2.309e-06
8.311e-01,1.572e-06
8.347e-01,1.060e-06
8.382e-01,7.073e-07
8.418e-01,4.667e-07
8.454e-01,3.044e-07
8.489e-01,1.961e-07
8.525e-01,1.248e-07
8.561e-01,7.839e-08
8.596e-01,4.856e-08


==> anc/03_results/weak_inf/beta_total_probability/0_015.csv <==
transmittance,probability_density
1.744e-01,4.481e-05
1.781e-01,6.460e-05
1.817e-01,9.209e-05
1.853e-01,1.299e-04
1.889e-01,1.812e-04
1.925e-01,2.504e-04
1.961e-01,3.428e-04
1.998e-01,4.648e-04
2.034e-01,6.248e-04
2.070e-01,8.327e-04
2.106e-01,1.101e-03
2.142e-01,1.444e-03
2.178e-01,1.879e-03
2.215e-01,2.428e-03
2.251e-01,3.116e-03
2.287e-01,3.970e-03
2.323e-01,5.027e-03
2.359e-01,6.324e-03
2.395e-01,7.908e-03
2.432e-01,9.829e-03
2.468e-01,1.215e-02
2.504e-01,1.493e-02
2.540e-01,1.825e-02
2.576e-01,2.219e-02
2.612e-01,2.685e-02
2.649e-01,3.233e-02
2.685e-01,3.874e-02
2.721e-01,4.620e-02
2.757e-01,5.485e-02
2.793e-01,6.483e-02
2.829e-01,7.630e-02
2.866e-01,8.943e-02
2.902e-01,1.044e-01
2.938e-01,1.213e-01
2.974e-01,1.405e-01
3.010e-01,1.621e-01
3.046e-01,1.863e-01
3.083e-01,2.133e-01
3.119e-01,2.433e-01
3.155e-01,2.767e-01
3.191e-01,3.135e-01
3.227e-01,3.539e-01
3.263e-01,3.983e-01
3.300e-01,4.469e-01
3.336e-01,4.997e-01
3.372e-01,5.570e-01
3.408e-01,6.190e-01
3.444e-01,6.858e-01
3.480e-01,7.575e-01
3.517e-01,8.343e-01
3.553e-01,9.162e-01
3.589e-01,1.003e+00
3.625e-01,1.096e+00
3.661e-01,1.193e+00
3.697e-01,1.296e+00
3.734e-01,1.403e+00
3.770e-01,1.516e+00
3.806e-01,1.633e+00
3.842e-01,1.755e+00
3.878e-01,1.881e+00
3.914e-01,2.011e+00
3.951e-01,2.145e+00
3.987e-01,2.282e+00
4.023e-01,2.422e+00
4.059e-01,2.564e+00
4.095e-01,2.708e+00
4.131e-01,2.854e+00
4.168e-01,3.000e+00
4.204e-01,3.146e+00
4.240e-01,3.292e+00
4.276e-01,3.437e+00
4.312e-01,3.580e+00
4.348e-01,3.721e+00
4.385e-01,3.858e+00
4.421e-01,3.992e+00
4.457e-01,4.121e+00
4.493e-01,4.246e+00
4.529e-01,4.364e+00
4.565e-01,4.476e+00
4.602e-01,4.581e+00
4.638e-01,4.678e+00
4.674e-01,4.767e+00
4.710e-01,4.848e+00
4.746e-01,4.919e+00
4.782e-01,4.981e+00
4.819e-01,5.034e+00
4.855e-01,5.076e+00
4.891e-01,5.107e+00
4.927e-01,5.128e+00
4.963e-01,5.139e+00
4.999e-01,5.139e+00
5.036e-01,5.128e+00
5.072e-01,5.106e+00
5.108e-01,5.074e+00
5.144e-01,5.032e+00
5.180e-01,4.979e+00
5.216e-01,4.917e+00
5.253e-01,4.845e+00
5.289e-01,4.765e+00
5.325e-01,4.676e+00
5.361e-01,4.579e+00
5.397e-01,4.475e+00
5.433e-01,4.364e+00
5.470e-01,4.246e+00
5.506e-01,4.123e+00
5.542e-01,3.995e+00
5.578e-01,3.863e+00
5.614e-01,3.727e+00
5.650e-01,3.588e+00
5.687e-01,3.447e+00
5.723e-01,3.304e+00
5.759e-01,3.160e+00
5.795e-01,3.016e+00
5.831e-01,2.872e+00
5.867e-01,2.728e+00
5.903e-01,2.586e+00
5.940e-01,2.446e+00
5.976e-01,2.308e+00
6.012e-01,2.173e+00
6.048e-01,2.041e+00
6.084e-01,1.912e+00
6.120e-01,1.788e+00
6.157e-01,1.667e+00
6.193e-01,1.551e+00
6.229e-01,1.439e+00
6.265e-01,1.332e+00
6.301e-01,1.230e+00
6.337e-01,1.133e+00
6.374e-01,1.041e+00
6.410e-01,9.542e-01
6.446e-01,8.721e-01
6.482e-01,7.950e-01
6.518e-01,7.227e-01
6.554e-01,6.552e-01
6.591e-01,5.924e-01
6.627e-01,5.341e-01
6.663e-01,4.802e-01
6.699e-01,4.305e-01
6.735e-01,3.848e-01
6.771e-01,3.429e-01
6.808e-01,3.047e-01
6.844e-01,2.698e-01
6.880e-01,2.383e-01
6.916e-01,2.097e-01
6.952e-01,1.840e-01
6.988e-01,1.609e-01
7.025e-01,1.402e-01
7.061e-01,1.218e-01
7.097e-01,1.054e-01
7.133e-01,9.091e-02
7.169e-01,7.812e-02
7.205e-01,6.688e-02
7.242e-01,5.705e-02
7.278e-01,4.847e-02
7.314e-01,4.102e-02
7.350e-01,3.457e-02
7.386e-01,2.902e-02
7.422e-01,2.426e-02
7.459e-01,2.019e-02
7.495e-01,1.673e-02
7.531e-01,1.380e-02
7.567e-01,1.133e-02
7.603e-01,9.253e-03
7.639e-01,7.523e-03
7.676e-01,6.086e-03
7.712e-01,4.898e-03
7.748e-01,3.920e-03
7.784e-01,3.121e-03
7.820e-01,2.471e-03
7.856e-01,1.944e-03
7.893e-01,1.521e-03
7.929e-01,1.183e-03
7.965e-01,9.136e-04
8.001e-01,7.012e-04
8.037e-01,5.345e-04
8.073e-01,4.045e-04
8.110e-01,3.039e-04
8.146e-01,2.266e-04
8.182e-01,1.677e-04
8.218e-01,1.231e-04
8.254e-01,8.955e-05
8.290e-01,6.459e-05
8.327e-01,4.617e-05
8.363e-01,3.268e-05
8.399e-01,2.291e-05
8.435e-01,1.589e-05
8.471e-01,1.091e-05
8.507e-01,7.401e-06
8.544e-01,4.962e-06
8.580e-01,3.286e-06
8.616e-01,2.148e-06
8.652e-01,1.385e-06
8.688e-01,8.801e-07
8.724e-01,5.508e-07
8.761e-01,3.392e-07
8.797e-01,2.054e-07
8.833e-01,1.221e-07
8.869e-01,7.126e-08
8.905e-01,4.073e-08
8.941e-01,2.278e-08


==> anc/03_results/weak_inf/beta_total_probability/0_016.csv <==
transmittance,probability_density
2.036e-01,2.592e-05
2.076e-01,3.799e-05
2.116e-01,5.507e-05
2.156e-01,7.896e-05
2.196e-01,1.121e-04
2.236e-01,1.574e-04
2.276e-01,2.191e-04
2.316e-01,3.020e-04
2.356e-01,4.127e-04
2.396e-01,5.590e-04
2.436e-01,7.510e-04
2.475e-01,1.001e-03
2.515e-01,1.323e-03
2.555e-01,1.737e-03
2.595e-01,2.263e-03
2.635e-01,2.927e-03
2.675e-01,3.762e-03
2.715e-01,4.802e-03
2.755e-01,6.091e-03
2.795e-01,7.679e-03
2.835e-01,9.621e-03
2.875e-01,1.199e-02
2.915e-01,1.485e-02
2.954e-01,1.829e-02
2.994e-01,2.240e-02
3.034e-01,2.731e-02
3.074e-01,3.311e-02
3.114e-01,3.995e-02
3.154e-01,4.797e-02
3.194e-01,5.732e-02
3.234e-01,6.818e-02
3.274e-01,8.074e-02
3.314e-01,9.518e-02
3.354e-01,1.117e-01
3.394e-01,1.306e-01
3.433e-01,1.520e-01
3.473e-01,1.762e-01
3.513e-01,2.035e-01
3.553e-01,2.341e-01
3.593e-01,2.683e-01
3.633e-01,3.063e-01
3.673e-01,3.484e-01
3.713e-01,3.949e-01
3.753e-01,4.459e-01
3.793e-01,5.019e-01
3.833e-01,5.629e-01
3.873e-01,6.293e-01
3.912e-01,7.011e-01
3.952e-01,7.787e-01
3.992e-01,8.620e-01
4.032e-01,9.512e-01
4.072e-01,1.046e+00
4.112e-01,1.148e+00
4.152e-01,1.255e+00
4.192e-01,1.368e+00
4.232e-01,1.486e+00
4.272e-01,1.611e+00
4.312e-01,1.741e+00
4.352e-01,1.875e+00
4.391e-01,2.015e+00
4.431e-01,2.159e+00
4.471e-01,2.306e+00
4.511e-01,2.457e+00
4.551e-01,2.611e+00
4.591e-01,2.767e+00
4.631e-01,2.924e+00
4.671e-01,3.082e+00
4.711e-01,3.240e+00
4.751e-01,3.397e+00
4.791e-01,3.553e+00
4.831e-01,3.705e+00
4.871e-01,3.855e+00
4.910e-01,4.000e+00
4.950e-01,4.140e+00
4.990e-01,4.273e+00
5.030e-01,4.400e+00
5.070e-01,4.519e+00
5.110e-01,4.630e+00
5.150e-01,4.731e+00
5.190e-01,4.822e+00
5.230e-01,4.903e+00
5.270e-01,4.973e+00
5.310e-01,5.030e+00
5.350e-01,5.076e+00
5.389e-01,5.109e+00
5.429e-01,5.129e+00
5.469e-01,5.136e+00
5.509e-01,5.131e+00
5.549e-01,5.112e+00
5.589e-01,5.081e+00
5.629e-01,5.036e+00
5.669e-01,4.980e+00
5.709e-01,4.911e+00
5.749e-01,4.831e+00
5.789e-01,4.740e+00
5.829e-01,4.638e+00
5.868e-01,4.527e+00
5.908e-01,4.406e+00
5.948e-01,4.278e+00
5.988e-01,4.142e+00
6.028e-01,4.000e+00
6.068e-01,3.852e+00
6.108e-01,3.699e+00
6.148e-01,3.542e+00
6.188e-01,3.383e+00
6.228e-01,3.222e+00
6.268e-01,3.060e+00
6.308e-01,2.897e+00
6.347e-01,2.736e+00
6.387e-01,2.575e+00
6.427e-01,2.417e+00
6.467e-01,2.262e+00
6.507e-01,2.110e+00
6.547e-01,1.962e+00
6.587e-01,1.819e+00
6.627e-01,1.681e+00
6.667e-01,1.549e+00
6.707e-01,1.422e+00
6.747e-01,1.301e+00
6.787e-01,1.187e+00
6.827e-01,1.079e+00
6.866e-01,9.771e-01
6.906e-01,8.819e-01
6.946e-01,7.930e-01
6.986e-01,7.105e-01
7.026e-01,6.341e-01
7.066e-01,5.638e-01
7.106e-01,4.994e-01
7.146e-01,4.405e-01
7.186e-01,3.870e-01
7.226e-01,3.386e-01
7.266e-01,2.949e-01
7.306e-01,2.558e-01
7.345e-01,2.209e-01
7.385e-01,1.898e-01
7.425e-01,1.624e-01
7.465e-01,1.383e-01
7.505e-01,1.171e-01
7.545e-01,9.874e-02
7.585e-01,8.279e-02
7.625e-01,6.905e-02
7.665e-01,5.727e-02
7.705e-01,4.723e-02
7.745e-01,3.873e-02
7.785e-01,3.156e-02
7.824e-01,2.556e-02
7.864e-01,2.057e-02
7.904e-01,1.644e-02
7.944e-01,1.306e-02
7.984e-01,1.029e-02
8.024e-01,8.052e-03
8.064e-01,6.253e-03
8.104e-01,4.817e-03
8.144e-01,3.680e-03
8.184e-01,2.788e-03
8.224e-01,2.093e-03
8.264e-01,1.557e-03
8.303e-01,1.147e-03
8.343e-01,8.360e-04
8.383e-01,6.031e-04
8.423e-01,4.303e-04
8.463e-01,3.034e-04
8.503e-01,2.114e-04
8.543e-01,1.454e-04
8.583e-01,9.861e-05
8.623e-01,6.595e-05
8.663e-01,4.345e-05
8.703e-01,2.816e-05
8.743e-01,1.795e-05
8.782e-01,1.124e-05
8.822e-01,6.901e-06
8.862e-01,4.152e-06
8.902e-01,2.444e-06
8.942e-01,1.405e-06
8.982e-01,7.877e-07
9.022e-01,4.297e-07
9.062e-01,2.276e-07
9.102e-01,1.168e-07
9.142e-01,5.785e-08
9.182e-01,2.759e-08
9.222e-01,1.262e-08
9.262e-01,5.510e-09
9.301e-01,2.286e-09
9.341e-01,8.954e-10
9.381e-01,3.289e-10
9.421e-01,1.123e-10
9.461e-01,3.527e-11
9.501e-01,1.007e-11
9.541e-01,2.568e-12
9.581e-01,5.740e-13
9.621e-01,1.095e-13
9.661e-01,1.719e-14
9.701e-01,2.120e-15
9.741e-01,1.913e-16
9.780e-01,1.139e-17
9.820e-01,3.782e-19
9.860e-01,5.218e-21
9.900e-01,1.645e-23
9.940e-01,2.532e-27
9.980e-01,1.496e-35


==> anc/03_results/weak_inf/beta_total_probability/0_017.csv <==
transmittance,probability_density
2.342e-01,1.734e-05
2.380e-01,2.475e-05
2.419e-01,3.500e-05
2.457e-01,4.906e-05
2.495e-01,6.818e-05
2.534e-01,9.397e-05
2.572e-01,1.285e-04
2.611e-01,1.743e-04
2.649e-01,2.346e-04
2.687e-01,3.135e-04
2.726e-01,4.159e-04
2.764e-01,5.480e-04
2.803e-01,7.172e-04
2.841e-01,9.324e-04
2.879e-01,1.205e-03
2.918e-01,1.547e-03
2.956e-01,1.974e-03
2.994e-01,2.505e-03
3.033e-01,3.162e-03
3.071e-01,3.968e-03
3.110e-01,4.953e-03
3.148e-01,6.150e-03
3.186e-01,7.599e-03
3.225e-01,9.343e-03
3.263e-01,1.143e-02
3.302e-01,1.392e-02
3.340e-01,1.688e-02
3.378e-01,2.038e-02
3.417e-01,2.449e-02
3.455e-01,2.931e-02
3.494e-01,3.493e-02
3.532e-01,4.146e-02
3.570e-01,4.902e-02
3.609e-01,5.773e-02
3.647e-01,6.773e-02
3.685e-01,7.918e-02
3.724e-01,9.222e-02
3.762e-01,1.070e-01
3.801e-01,1.238e-01
3.839e-01,1.427e-01
3.877e-01,1.639e-01
3.916e-01,1.877e-01
3.954e-01,2.142e-01
3.993e-01,2.436e-01
4.031e-01,2.763e-01
4.069e-01,3.124e-01
4.108e-01,3.521e-01
4.146e-01,3.956e-01
4.184e-01,4.432e-01
4.223e-01,4.952e-01
4.261e-01,5.516e-01
4.300e-01,6.127e-01
4.338e-01,6.787e-01
4.376e-01,7.497e-01
4.415e-01,8.258e-01
4.453e-01,9.073e-01
4.492e-01,9.941e-01
4.530e-01,1.086e+00
4.568e-01,1.184e+00
4.607e-01,1.287e+00
4.645e-01,1.396e+00
4.683e-01,1.509e+00
4.722e-01,1.628e+00
4.760e-01,1.752e+00
4.799e-01,1.881e+00
4.837e-01,2.014e+00
4.875e-01,2.151e+00
4.914e-01,2.292e+00
4.952e-01,2.437e+00
4.991e-01,2.584e+00
5.029e-01,2.733e+00
5.067e-01,2.885e+00
5.106e-01,3.037e+00
5.144e-01,3.190e+00
5.183e-01,3.342e+00
5.221e-01,3.494e+00
5.259e-01,3.644e+00
5.298e-01,3.791e+00
5.336e-01,3.935e+00
5.374e-01,4.075e+00
5.413e-01,4.211e+00
5.451e-01,4.340e+00
5.490e-01,4.463e+00
5.528e-01,4.579e+00
5.566e-01,4.687e+00
5.605e-01,4.787e+00
5.643e-01,4.877e+00
5.682e-01,4.957e+00
5.720e-01,5.026e+00
5.758e-01,5.085e+00
5.797e-01,5.132e+00
5.835e-01,5.167e+00
5.873e-01,5.190e+00
5.912e-01,5.201e+00
5.950e-01,5.199e+00
5.989e-01,5.185e+00
6.027e-01,5.158e+00
6.065e-01,5.119e+00
6.104e-01,5.068e+00
6.142e-01,5.004e+00
6.181e-01,4.930e+00
6.219e-01,4.844e+00
6.257e-01,4.748e+00
6.296e-01,4.642e+00
6.334e-01,4.526e+00
6.372e-01,4.402e+00
6.411e-01,4.270e+00
6.449e-01,4.132e+00
6.488e-01,3.987e+00
6.526e-01,3.836e+00
6.564e-01,3.682e+00
6.603e-01,3.523e+00
6.641e-01,3.362e+00
6.680e-01,3.200e+00
6.718e-01,3.036e+00
6.756e-01,2.873e+00
6.795e-01,2.710e+00
6.833e-01,2.549e+00
6.872e-01,2.390e+00
6.910e-01,2.234e+00
6.948e-01,2.081e+00
6.987e-01,1.933e+00
7.025e-01,1.790e+00
7.063e-01,1.652e+00
7.102e-01,1.519e+00
7.140e-01,1.392e+00
7.179e-01,1.271e+00
7.217e-01,1.157e+00
7.255e-01,1.049e+00
7.294e-01,9.475e-01
7.332e-01,8.526e-01
7.371e-01,7.643e-01
7.409e-01,6.824e-01
7.447e-01,6.068e-01
7.486e-01,5.373e-01
7.524e-01,4.737e-01
7.562e-01,4.159e-01
7.601e-01,3.634e-01
7.639e-01,3.162e-01
7.678e-01,2.737e-01
7.716e-01,2.358e-01
7.754e-01,2.022e-01
7.793e-01,1.724e-01
7.831e-01,1.463e-01
7.870e-01,1.234e-01
7.908e-01,1.035e-01
7.946e-01,8.635e-02
7.985e-01,7.159e-02
8.023e-01,5.898e-02
8.061e-01,4.828e-02
8.100e-01,3.926e-02
8.138e-01,3.170e-02
8.177e-01,2.541e-02
8.215e-01,2.022e-02
8.253e-01,1.597e-02
8.292e-01,1.251e-02
8.330e-01,9.713e-03
8.369e-01,7.478e-03
8.407e-01,5.704e-03
8.445e-01,4.310e-03
8.484e-01,3.223e-03
8.522e-01,2.386e-03
8.561e-01,1.746e-03
8.599e-01,1.263e-03
8.637e-01,9.029e-04
8.676e-01,6.370e-04
8.714e-01,4.433e-04
8.752e-01,3.041e-04
8.791e-01,2.054e-04
8.829e-01,1.365e-04
8.868e-01,8.920e-05
8.906e-01,5.720e-05
8.944e-01,3.597e-05
8.983e-01,2.214e-05
9.021e-01,1.332e-05
9.060e-01,7.821e-06
9.098e-01,4.471e-06
9.136e-01,2.484e-06
9.175e-01,1.337e-06
9.213e-01,6.954e-07
9.251e-01,3.483e-07
9.290e-01,1.673e-07
9.328e-01,7.675e-08
9.367e-01,3.344e-08
9.405e-01,1.375e-08
9.443e-01,5.292e-09
9.482e-01,1.890e-09
9.520e-01,6.190e-10
9.559e-01,1.833e-10
9.597e-01,4.819e-11
9.635e-01,1.098e-11
9.674e-01,2.102e-12
9.712e-01,3.236e-13
9.750e-01,3.762e-14
9.789e-01,3.008e-15
9.827e-01,1.423e-16
9.866e-01,3.054e-18
9.904e-01,1.738e-20
9.942e-01,6.548e-24
9.981e-01,2.643e-31


==> anc/03_results/weak_inf/beta_total_probability/0_018.csv <==
transmittance,probability_density
2.661e-01,3.796e-05
2.698e-01,4.927e-05
2.735e-01,6.344e-05
2.771e-01,8.109e-05
2.808e-01,1.030e-04
2.845e-01,1.299e-04
2.882e-01,1.631e-04
2.919e-01,2.037e-04
2.955e-01,2.535e-04
2.992e-01,3.144e-04
3.029e-01,3.887e-04
3.066e-01,4.793e-04
3.103e-01,5.900e-04
3.139e-01,7.249e-04
3.176e-01,8.893e-04
3.213e-01,1.090e-03
3.250e-01,1.333e-03
3.286e-01,1.629e-03
3.323e-01,1.989e-03
3.360e-01,2.424e-03
3.397e-01,2.950e-03
3.434e-01,3.585e-03
3.470e-01,4.347e-03
3.507e-01,5.262e-03
3.544e-01,6.354e-03
3.581e-01,7.656e-03
3.618e-01,9.202e-03
3.654e-01,1.103e-02
3.691e-01,1.319e-02
3.728e-01,1.573e-02
3.765e-01,1.870e-02
3.801e-01,2.216e-02
3.838e-01,2.619e-02
3.875e-01,3.087e-02
3.912e-01,3.627e-02
3.949e-01,4.248e-02
3.985e-01,4.961e-02
4.022e-01,5.777e-02
4.059e-01,6.706e-02
4.096e-01,7.762e-02
4.133e-01,8.959e-02
4.169e-01,1.031e-01
4.206e-01,1.183e-01
4.243e-01,1.354e-01
4.280e-01,1.545e-01
4.317e-01,1.758e-01
4.353e-01,1.994e-01
4.390e-01,2.257e-01
4.427e-01,2.547e-01
4.464e-01,2.867e-01
4.500e-01,3.219e-01
4.537e-01,3.605e-01
4.574e-01,4.026e-01
4.611e-01,4.485e-01
4.648e-01,4.984e-01
4.684e-01,5.524e-01
4.721e-01,6.108e-01
4.758e-01,6.738e-01
4.795e-01,7.414e-01
4.832e-01,8.138e-01
4.868e-01,8.911e-01
4.905e-01,9.735e-01
4.942e-01,1.061e+00
4.979e-01,1.154e+00
5.015e-01,1.252e+00
5.052e-01,1.355e+00
5.089e-01,1.463e+00
5.126e-01,1.576e+00
5.163e-01,1.694e+00
5.199e-01,1.817e+00
5.236e-01,1.944e+00
5.273e-01,2.076e+00
5.310e-01,2.212e+00
5.347e-01,2.351e+00
5.383e-01,2.494e+00
5.420e-01,2.639e+00
5.457e-01,2.787e+00
5.494e-01,2.937e+00
5.530e-01,3.088e+00
5.567e-01,3.239e+00
5.604e-01,3.391e+00
5.641e-01,3.542e+00
5.678e-01,3.692e+00
5.714e-01,3.840e+00
5.751e-01,3.985e+00
5.788e-01,4.126e+00
5.825e-01,4.263e+00
5.862e-01,4.395e+00
5.898e-01,4.522e+00
5.935e-01,4.641e+00
5.972e-01,4.754e+00
6.009e-01,4.858e+00
6.045e-01,4.954e+00
6.082e-01,5.041e+00
6.119e-01,5.117e+00
6.156e-01,5.183e+00
6.193e-01,5.238e+00
6.229e-01,5.282e+00
6.266e-01,5.314e+00
6.303e-01,5.334e+00
6.340e-01,5.341e+00
6.377e-01,5.336e+00
6.413e-01,5.319e+00
6.450e-01,5.289e+00
6.487e-01,5.247e+00
6.524e-01,5.193e+00
6.560e-01,5.127e+00
6.597e-01,5.049e+00
6.634e-01,4.960e+00
6.671e-01,4.860e+00
6.708e-01,4.751e+00
6.744e-01,4.632e+00
6.781e-01,4.504e+00
6.818e-01,4.369e+00
6.855e-01,4.226e+00
6.892e-01,4.076e+00
6.928e-01,3.922e+00
6.965e-01,3.763e+00
7.002e-01,3.600e+00
7.039e-01,3.434e+00
7.075e-01,3.266e+00
7.112e-01,3.098e+00
7.149e-01,2.929e+00
7.186e-01,2.761e+00
7.223e-01,2.595e+00
7.259e-01,2.431e+00
7.296e-01,2.270e+00
7.333e-01,2.112e+00
7.370e-01,1.959e+00
7.407e-01,1.811e+00
7.443e-01,1.668e+00
7.480e-01,1.531e+00
7.517e-01,1.400e+00
7.554e-01,1.276e+00
7.590e-01,1.158e+00
7.627e-01,1.047e+00
7.664e-01,9.427e-01
7.701e-01,8.453e-01
7.738e-01,7.548e-01
7.774e-01,6.710e-01
7.811e-01,5.939e-01
7.848e-01,5.233e-01
7.885e-01,4.588e-01
7.922e-01,4.004e-01
7.958e-01,3.476e-01
7.995e-01,3.003e-01
8.032e-01,2.580e-01
8.069e-01,2.204e-01
8.106e-01,1.873e-01
8.142e-01,1.582e-01
8.179e-01,1.328e-01
8.216e-01,1.107e-01
8.253e-01,9.176e-02
8.289e-01,7.552e-02
8.326e-01,6.171e-02
8.363e-01,5.006e-02
8.400e-01,4.030e-02
8.437e-01,3.218e-02
8.473e-01,2.548e-02
8.510e-01,2.000e-02
8.547e-01,1.555e-02
8.584e-01,1.198e-02
8.621e-01,9.138e-03
8.657e-01,6.895e-03
8.694e-01,5.145e-03
8.731e-01,3.794e-03
8.768e-01,2.763e-03
8.804e-01,1.986e-03
8.841e-01,1.408e-03
8.878e-01,9.833e-04
8.915e-01,6.760e-04
8.952e-01,4.570e-04
8.988e-01,3.034e-04
9.025e-01,1.976e-04
9.062e-01,1.261e-04
9.099e-01,7.865e-05
9.136e-01,4.790e-05
9.172e-01,2.841e-05
9.209e-01,1.638e-05
9.246e-01,9.152e-06
9.283e-01,4.941e-06
9.319e-01,2.569e-06
9.356e-01,1.280e-06
9.393e-01,6.089e-07
9.430e-01,2.747e-07
9.467e-01,1.168e-07
9.503e-01,4.636e-08
9.540e-01,1.701e-08
9.577e-01,5.698e-09
9.614e-01,1.712e-09
9.651e-01,4.520e-10
9.687e-01,1.018e-10
9.724e-01,1.882e-11
9.761e-01,2.695e-12
9.798e-01,2.747e-13
9.834e-01,1.739e-14
9.871e-01,5.371e-16
9.908e-01,4.969e-18
9.945e-01,3.908e-21
9.982e-01,7.651e-28


==> anc/03_results/weak_inf/beta_total_probability/0_019.csv <==
transmittance,probability_density
3.029e-01,2.050e-05
3.064e-01,2.626e-05
3.099e-01,3.343e-05
3.134e-01,4.232e-05
3.169e-01,5.330e-05
3.204e-01,6.685e-05
3.239e-01,8.351e-05
3.274e-01,1.040e-04
3.309e-01,1.291e-04
3.344e-01,1.599e-04
3.379e-01,1.976e-04
3.414e-01,2.437e-04
3.449e-01,3.001e-04
3.484e-01,3.691e-04
3.518e-01,4.534e-04
3.553e-01,5.562e-04
3.588e-01,6.815e-04
3.623e-01,8.340e-04
3.658e-01,1.019e-03
3.693e-01,1.244e-03
3.728e-01,1.515e-03
3.763e-01,1.843e-03
3.798e-01,2.237e-03
3.833e-01,2.710e-03
3.868e-01,3.276e-03
3.903e-01,3.951e-03
3.938e-01,4.754e-03
3.973e-01,5.706e-03
4.008e-01,6.831e-03
4.043e-01,8.157e-03
4.078e-01,9.714e-03
4.112e-01,1.154e-02
4.147e-01,1.367e-02
4.182e-01,1.614e-02
4.217e-01,1.902e-02
4.252e-01,2.234e-02
4.287e-01,2.617e-02
4.322e-01,3.058e-02
4.357e-01,3.563e-02
4.392e-01,4.141e-02
4.427e-01,4.799e-02
4.462e-01,5.548e-02
4.497e-01,6.396e-02
4.532e-01,7.355e-02
4.567e-01,8.437e-02
4.602e-01,9.652e-02
4.637e-01,1.102e-01
4.672e-01,1.254e-01
4.706e-01,1.424e-01
4.741e-01,1.613e-01
4.776e-01,1.823e-01
4.811e-01,2.055e-01
4.846e-01,2.311e-01
4.881e-01,2.593e-01
4.916e-01,2.903e-01
4.951e-01,3.243e-01
4.986e-01,3.614e-01
5.021e-01,4.018e-01
5.056e-01,4.457e-01
5.091e-01,4.933e-01
5.126e-01,5.449e-01
5.161e-01,6.005e-01
5.196e-01,6.603e-01
5.231e-01,7.245e-01
5.266e-01,7.933e-01
5.300e-01,8.667e-01
5.335e-01,9.449e-01
5.370e-01,1.028e+00
5.405e-01,1.116e+00
5.440e-01,1.209e+00
5.475e-01,1.307e+00
5.510e-01,1.411e+00
5.545e-01,1.519e+00
5.580e-01,1.632e+00
5.615e-01,1.750e+00
5.650e-01,1.873e+00
5.685e-01,2.000e+00
5.720e-01,2.132e+00
5.755e-01,2.268e+00
5.790e-01,2.407e+00
5.825e-01,2.550e+00
5.860e-01,2.696e+00
5.894e-01,2.844e+00
5.929e-01,2.995e+00
5.964e-01,3.147e+00
5.999e-01,3.301e+00
6.034e-01,3.455e+00
6.069e-01,3.608e+00
6.104e-01,3.761e+00
6.139e-01,3.913e+00
6.174e-01,4.062e+00
6.209e-01,4.209e+00
6.244e-01,4.351e+00
6.279e-01,4.490e+00
6.314e-01,4.623e+00
6.349e-01,4.750e+00
6.384e-01,4.871e+00
6.419e-01,4.984e+00
6.453e-01,5.089e+00
6.488e-01,5.185e+00
6.523e-01,5.272e+00
6.558e-01,5.349e+00
6.593e-01,5.415e+00
6.628e-01,5.470e+00
6.663e-01,5.513e+00
6.698e-01,5.545e+00
6.733e-01,5.564e+00
6.768e-01,5.570e+00
6.803e-01,5.564e+00
6.838e-01,5.545e+00
6.873e-01,5.513e+00
6.908e-01,5.468e+00
6.943e-01,5.411e+00
6.978e-01,5.342e+00
7.013e-01,5.260e+00
7.047e-01,5.167e+00
7.082e-01,5.063e+00
7.117e-01,4.948e+00
7.152e-01,4.823e+00
7.187e-01,4.689e+00
7.222e-01,4.546e+00
7.257e-01,4.396e+00
7.292e-01,4.240e+00
7.327e-01,4.077e+00
7.362e-01,3.909e+00
7.397e-01,3.738e+00
7.432e-01,3.563e+00
7.467e-01,3.386e+00
7.502e-01,3.208e+00
7.537e-01,3.030e+00
7.572e-01,2.853e+00
7.607e-01,2.677e+00
7.641e-01,2.503e+00
7.676e-01,2.333e+00
7.711e-01,2.167e+00
7.746e-01,2.005e+00
7.781e-01,1.849e+00
7.816e-01,1.698e+00
7.851e-01,1.554e+00
7.886e-01,1.416e+00
7.921e-01,1.285e+00
7.956e-01,1.162e+00
7.991e-01,1.045e+00
8.026e-01,9.366e-01
8.061e-01,8.352e-01
8.096e-01,7.414e-01
8.131e-01,6.548e-01
8.166e-01,5.755e-01
8.201e-01,5.031e-01
8.235e-01,4.375e-01
8.270e-01,3.783e-01
8.305e-01,3.253e-01
8.340e-01,2.780e-01
8.375e-01,2.361e-01
8.410e-01,1.992e-01
8.445e-01,1.670e-01
8.480e-01,1.390e-01
8.515e-01,1.148e-01
8.550e-01,9.413e-02
8.585e-01,7.656e-02
8.620e-01,6.176e-02
8.655e-01,4.938e-02
8.690e-01,3.912e-02
8.725e-01,3.070e-02
8.760e-01,2.384e-02
8.795e-01,1.832e-02
8.829e-01,1.392e-02
8.864e-01,1.045e-02
8.899e-01,7.748e-03
8.934e-01,5.666e-03
8.969e-01,4.085e-03
9.004e-01,2.900e-03
9.039e-01,2.026e-03
9.074e-01,1.390e-03
9.109e-01,9.364e-04
9.144e-01,6.180e-04
9.179e-01,3.990e-04
9.214e-01,2.516e-04
9.249e-01,1.545e-04
9.284e-01,9.226e-05
9.319e-01,5.340e-05
9.354e-01,2.986e-05
9.389e-01,1.607e-05
9.423e-01,8.288e-06
9.458e-01,4.075e-06
9.493e-01,1.898e-06
9.528e-01,8.307e-07
9.563e-01,3.386e-07
9.598e-01,1.270e-07
9.633e-01,4.317e-08
9.668e-01,1.305e-08
9.703e-01,3.414e-09
9.738e-01,7.463e-10
9.773e-01,1.295e-10
9.808e-01,1.650e-11
9.843e-01,1.364e-12
9.878e-01,5.879e-14
9.913e-01,8.491e-16
9.948e-01,1.310e-18
9.983e-01,1.088e-24


==> anc/03_results/weak_inf/beta_total_probability/0_02.csv <==
transmittance,probability_density
3.399e-01,6.675e-06
3.432e-01,8.924e-06
3.465e-01,1.187e-05
3.499e-01,1.570e-05
3.532e-01,2.066e-05
3.565e-01,2.704e-05
3.598e-01,3.523e-05
3.631e-01,4.567e-05
3.664e-01,5.892e-05
3.697e-01,7.566e-05
3.730e-01,9.671e-05
3.763e-01,1.231e-04
3.796e-01,1.559e-04
3.829e-01,1.967e-04
3.862e-01,2.471e-04
3.896e-01,3.092e-04
3.929e-01,3.853e-04
3.962e-01,4.784e-04
3.995e-01,5.917e-04
4.028e-01,7.291e-04
4.061e-01,8.952e-04
4.094e-01,1.095e-03
4.127e-01,1.336e-03
4.160e-01,1.623e-03
4.193e-01,1.966e-03
4.226e-01,2.374e-03
4.260e-01,2.858e-03
4.293e-01,3.431e-03
4.326e-01,4.105e-03
4.359e-01,4.898e-03
4.392e-01,5.827e-03
4.425e-01,6.914e-03
4.458e-01,8.181e-03
4.491e-01,9.654e-03
4.524e-01,1.136e-02
4.557e-01,1.334e-02
4.590e-01,1.562e-02
4.623e-01,1.824e-02
4.657e-01,2.125e-02
4.690e-01,2.470e-02
4.723e-01,2.864e-02
4.756e-01,3.313e-02
4.789e-01,3.824e-02
4.822e-01,4.403e-02
4.855e-01,5.058e-02
4.888e-01,5.797e-02
4.921e-01,6.630e-02
4.954e-01,7.566e-02
4.987e-01,8.615e-02
5.021e-01,9.788e-02
5.054e-01,1.110e-01
5.087e-01,1.255e-01
5.120e-01,1.417e-01
5.153e-01,1.597e-01
5.186e-01,1.795e-01
5.219e-01,2.014e-01
5.252e-01,2.256e-01
5.285e-01,2.520e-01
5.318e-01,2.811e-01
5.351e-01,3.128e-01
5.384e-01,3.475e-01
5.418e-01,3.852e-01
5.451e-01,4.262e-01
5.484e-01,4.706e-01
5.517e-01,5.186e-01
5.550e-01,5.704e-01
5.583e-01,6.262e-01
5.616e-01,6.862e-01
5.649e-01,7.504e-01
5.682e-01,8.191e-01
5.715e-01,8.924e-01
5.748e-01,9.704e-01
5.781e-01,1.053e+00
5.815e-01,1.141e+00
5.848e-01,1.234e+00
5.881e-01,1.332e+00
5.914e-01,1.434e+00
5.947e-01,1.542e+00
5.980e-01,1.655e+00
6.013e-01,1.773e+00
6.046e-01,1.896e+00
6.079e-01,2.023e+00
6.112e-01,2.155e+00
6.145e-01,2.292e+00
6.179e-01,2.432e+00
6.212e-01,2.576e+00
6.245e-01,2.724e+00
6.278e-01,2.874e+00
6.311e-01,3.028e+00
6.344e-01,3.183e+00
6.377e-01,3.340e+00
6.410e-01,3.499e+00
6.443e-01,3.658e+00
6.476e-01,3.816e+00
6.509e-01,3.974e+00
6.542e-01,4.131e+00
6.576e-01,4.285e+00
6.609e-01,4.437e+00
6.642e-01,4.585e+00
6.675e-01,4.728e+00
6.708e-01,4.866e+00
6.741e-01,4.999e+00
6.774e-01,5.124e+00
6.807e-01,5.242e+00
6.840e-01,5.352e+00
6.873e-01,5.453e+00
6.906e-01,5.544e+00
6.940e-01,5.625e+00
6.973e-01,5.695e+00
7.006e-01,5.754e+00
7.039e-01,5.800e+00
7.072e-01,5.834e+00
7.105e-01,5.856e+00
7.138e-01,5.864e+00
7.171e-01,5.859e+00
7.204e-01,5.840e+00
7.237e-01,5.808e+00
7.270e-01,5.762e+00
7.303e-01,5.703e+00
7.337e-01,5.631e+00
7.370e-01,5.546e+00
7.403e-01,5.448e+00
7.436e-01,5.339e+00
7.469e-01,5.218e+00
7.502e-01,5.087e+00
7.535e-01,4.945e+00
7.568e-01,4.794e+00
7.601e-01,4.635e+00
7.634e-01,4.468e+00
7.667e-01,4.295e+00
7.700e-01,4.116e+00
7.734e-01,3.933e+00
7.767e-01,3.746e+00
7.800e-01,3.557e+00
7.833e-01,3.366e+00
7.866e-01,3.175e+00
7.899e-01,2.985e+00
7.932e-01,2.796e+00
7.965e-01,2.610e+00
7.998e-01,2.427e+00
8.031e-01,2.249e+00
8.064e-01,2.076e+00
8.098e-01,1.908e+00
8.131e-01,1.747e+00
8.164e-01,1.592e+00
8.197e-01,1.445e+00
8.230e-01,1.306e+00
8.263e-01,1.174e+00
8.296e-01,1.051e+00
8.329e-01,9.360e-01
8.362e-01,8.293e-01
8.395e-01,7.308e-01
8.428e-01,6.405e-01
8.461e-01,5.582e-01
8.495e-01,4.835e-01
8.528e-01,4.162e-01
8.561e-01,3.560e-01
8.594e-01,3.024e-01
8.627e-01,2.551e-01
8.660e-01,2.137e-01
8.693e-01,1.775e-01
8.726e-01,1.464e-01
8.759e-01,1.196e-01
8.792e-01,9.692e-02
8.825e-01,7.779e-02
8.859e-01,6.182e-02
8.892e-01,4.862e-02
8.925e-01,3.782e-02
8.958e-01,2.908e-02
8.991e-01,2.208e-02
9.024e-01,1.655e-02
9.057e-01,1.223e-02
9.090e-01,8.901e-03
9.123e-01,6.376e-03
9.156e-01,4.488e-03
9.189e-01,3.101e-03
9.222e-01,2.100e-03
9.256e-01,1.391e-03
9.289e-01,9.000e-04
9.322e-01,5.672e-04
9.355e-01,3.474e-04
9.388e-01,2.061e-04
9.421e-01,1.181e-04
9.454e-01,6.507e-05
9.487e-01,3.431e-05
9.520e-01,1.721e-05
9.553e-01,8.157e-06
9.586e-01,3.621e-06
9.620e-01,1.489e-06
9.653e-01,5.597e-07
9.686e-01,1.888e-07
9.719e-01,5.580e-08
9.752e-01,1.399e-08
9.785e-01,2.835e-09
9.818e-01,4.331e-10
9.851e-01,4.450e-11
9.884e-01,2.516e-12
9.917e-01,5.220e-14
9.950e-01,1.393e-16
9.983e-01,3.749e-22


==> anc/03_results/weak_inf/beta_total_probability/0_021.csv <==
transmittance,probability_density
3.781e-01,4.136e-06
3.812e-01,5.475e-06
3.843e-01,7.216e-06
3.875e-01,9.472e-06
3.906e-01,1.238e-05
3.937e-01,1.612e-05
3.968e-01,2.089e-05
3.999e-01,2.697e-05
4.030e-01,3.467e-05
4.062e-01,4.440e-05
4.093e-01,5.663e-05
4.124e-01,7.194e-05
4.155e-01,9.103e-05
4.186e-01,1.147e-04
4.217e-01,1.441e-04
4.249e-01,1.803e-04
4.280e-01,2.247e-04
4.311e-01,2.790e-04
4.342e-01,3.453e-04
4.373e-01,4.257e-04
4.404e-01,5.231e-04
4.436e-01,6.407e-04
4.467e-01,7.820e-04
4.498e-01,9.514e-04
4.529e-01,1.154e-03
4.560e-01,1.395e-03
4.592e-01,1.681e-03
4.623e-01,2.020e-03
4.654e-01,2.420e-03
4.685e-01,2.891e-03
4.716e-01,3.444e-03
4.747e-01,4.092e-03
4.779e-01,4.848e-03
4.810e-01,5.728e-03
4.841e-01,6.751e-03
4.872e-01,7.937e-03
4.903e-01,9.308e-03
4.934e-01,1.089e-02
4.966e-01,1.271e-02
4.997e-01,1.479e-02
5.028e-01,1.719e-02
5.059e-01,1.992e-02
5.090e-01,2.303e-02
5.121e-01,2.658e-02
5.153e-01,3.060e-02
5.184e-01,3.516e-02
5.215e-01,4.032e-02
5.246e-01,4.613e-02
5.277e-01,5.268e-02
5.309e-01,6.003e-02
5.340e-01,6.827e-02
5.371e-01,7.750e-02
5.402e-01,8.780e-02
5.433e-01,9.928e-02
5.464e-01,1.120e-01
5.496e-01,1.262e-01
5.527e-01,1.419e-01
5.558e-01,1.593e-01
5.589e-01,1.784e-01
5.620e-01,1.995e-01
5.651e-01,2.227e-01
5.683e-01,2.481e-01
5.714e-01,2.759e-01
5.745e-01,3.063e-01
5.776e-01,3.394e-01
5.807e-01,3.755e-01
5.838e-01,4.146e-01
5.870e-01,4.570e-01
5.901e-01,5.029e-01
5.932e-01,5.524e-01
5.963e-01,6.058e-01
5.994e-01,6.631e-01
6.025e-01,7.246e-01
6.057e-01,7.904e-01
6.088e-01,8.607e-01
6.119e-01,9.357e-01
6.150e-01,1.015e+00
6.181e-01,1.100e+00
6.213e-01,1.190e+00
6.244e-01,1.284e+00
6.275e-01,1.384e+00
6.306e-01,1.489e+00
6.337e-01,1.600e+00
6.368e-01,1.715e+00
6.400e-01,1.836e+00
6.431e-01,1.961e+00
6.462e-01,2.092e+00
6.493e-01,2.228e+00
6.524e-01,2.368e+00
6.555e-01,2.512e+00
6.587e-01,2.661e+00
6.618e-01,2.814e+00
6.649e-01,2.970e+00
6.680e-01,3.129e+00
6.711e-01,3.291e+00
6.742e-01,3.455e+00
6.774e-01,3.621e+00
6.805e-01,3.787e+00
6.836e-01,3.955e+00
6.867e-01,4.122e+00
6.898e-01,4.288e+00
6.929e-01,4.452e+00
6.961e-01,4.615e+00
6.992e-01,4.774e+00
7.023e-01,4.929e+00
7.054e-01,5.079e+00
7.085e-01,5.224e+00
7.117e-01,5.363e+00
7.148e-01,5.494e+00
7.179e-01,5.617e+00
7.210e-01,5.731e+00
7.241e-01,5.836e+00
7.272e-01,5.931e+00
7.304e-01,6.014e+00
7.335e-01,6.085e+00
7.366e-01,6.145e+00
7.397e-01,6.191e+00
7.428e-01,6.224e+00
7.459e-01,6.243e+00
7.491e-01,6.248e+00
7.522e-01,6.238e+00
7.553e-01,6.214e+00
7.584e-01,6.175e+00
7.615e-01,6.122e+00
7.646e-01,6.054e+00
7.678e-01,5.971e+00
7.709e-01,5.875e+00
7.740e-01,5.766e+00
7.771e-01,5.643e+00
7.802e-01,5.508e+00
7.833e-01,5.362e+00
7.865e-01,5.204e+00
7.896e-01,5.037e+00
7.927e-01,4.861e+00
7.958e-01,4.676e+00
7.989e-01,4.485e+00
8.021e-01,4.288e+00
8.052e-01,4.087e+00
8.083e-01,3.881e+00
8.114e-01,3.674e+00
8.145e-01,3.466e+00
8.176e-01,3.257e+00
8.208e-01,3.050e+00
8.239e-01,2.845e+00
8.270e-01,2.644e+00
8.301e-01,2.446e+00
8.332e-01,2.254e+00
8.363e-01,2.069e+00
8.395e-01,1.890e+00
8.426e-01,1.718e+00
8.457e-01,1.555e+00
8.488e-01,1.400e+00
8.519e-01,1.255e+00
8.550e-01,1.118e+00
8.582e-01,9.908e-01
8.613e-01,8.730e-01
8.644e-01,7.647e-01
8.675e-01,6.656e-01
8.706e-01,5.756e-01
8.738e-01,4.944e-01
8.769e-01,4.216e-01
8.800e-01,3.569e-01
8.831e-01,2.998e-01
8.862e-01,2.497e-01
8.893e-01,2.062e-01
8.925e-01,1.687e-01
8.956e-01,1.368e-01
8.987e-01,1.097e-01
9.018e-01,8.708e-02
9.049e-01,6.832e-02
9.080e-01,5.296e-02
9.112e-01,4.052e-02
9.143e-01,3.057e-02
9.174e-01,2.272e-02
9.205e-01,1.662e-02
9.236e-01,1.195e-02
9.267e-01,8.436e-03
9.299e-01,5.835e-03
9.330e-01,3.947e-03
9.361e-01,2.607e-03
9.392e-01,1.677e-03
9.423e-01,1.048e-03
9.454e-01,6.335e-04
9.486e-01,3.695e-04
9.517e-01,2.070e-04
9.548e-01,1.107e-04
9.579e-01,5.620e-05
9.610e-01,2.685e-05
9.642e-01,1.196e-05
9.673e-01,4.900e-06
9.704e-01,1.817e-06
9.735e-01,5.964e-07
9.766e-01,1.681e-07
9.797e-01,3.897e-08
9.829e-01,6.957e-09
9.860e-01,8.612e-10
9.891e-01,6.145e-11
9.922e-01,1.738e-12
9.953e-01,7.419e-15
9.984e-01,5.460e-20


==> anc/03_results/weak_inf/beta_total_probability/0_022.csv <==
transmittance,probability_density
4.081e-01,1.253e-06
4.111e-01,1.665e-06
4.141e-01,2.205e-06
4.170e-01,2.908e-06
4.200e-01,3.821e-06
4.230e-01,5.001e-06
4.259e-01,6.519e-06
4.289e-01,8.465e-06
4.319e-01,1.095e-05
4.348e-01,1.411e-05
4.378e-01,1.811e-05
4.408e-01,2.315e-05
4.437e-01,2.949e-05
4.467e-01,3.742e-05
4.497e-01,4.732e-05
4.526e-01,5.961e-05
4.556e-01,7.483e-05
4.586e-01,9.360e-05
4.615e-01,1.167e-04
4.645e-01,1.449e-04
4.675e-01,1.795e-04
4.704e-01,2.215e-04
4.734e-01,2.724e-04
4.764e-01,3.340e-04
4.793e-01,4.083e-04
4.823e-01,4.975e-04
4.853e-01,6.044e-04
4.882e-01,7.322e-04
4.912e-01,8.845e-04
4.942e-01,1.065e-03
4.971e-01,1.280e-03
5.001e-01,1.533e-03
5.031e-01,1.832e-03
5.060e-01,2.183e-03
5.090e-01,2.594e-03
5.120e-01,3.076e-03
5.149e-01,3.638e-03
5.179e-01,4.293e-03
5.209e-01,5.054e-03
5.238e-01,5.936e-03
5.268e-01,6.956e-03
5.298e-01,8.134e-03
5.327e-01,9.490e-03
5.357e-01,1.105e-02
5.387e-01,1.284e-02
5.416e-01,1.488e-02
5.446e-01,1.722e-02
5.476e-01,1.988e-02
5.505e-01,2.291e-02
5.535e-01,2.635e-02
5.565e-01,3.025e-02
5.594e-01,3.466e-02
5.624e-01,3.964e-02
5.654e-01,4.525e-02
5.683e-01,5.156e-02
5.713e-01,5.864e-02
5.743e-01,6.658e-02
5.772e-01,7.545e-02
5.802e-01,8.536e-02
5.832e-01,9.640e-02
5.861e-01,1.087e-01
5.891e-01,1.223e-01
5.921e-01,1.374e-01
5.950e-01,1.541e-01
5.980e-01,1.726e-01
6.010e-01,1.929e-01
6.039e-01,2.152e-01
6.069e-01,2.398e-01
6.099e-01,2.667e-01
6.128e-01,2.961e-01
6.158e-01,3.282e-01
6.188e-01,3.632e-01
6.217e-01,4.012e-01
6.247e-01,4.426e-01
6.277e-01,4.873e-01
6.306e-01,5.358e-01
6.336e-01,5.880e-01
6.366e-01,6.443e-01
6.395e-01,7.049e-01
6.425e-01,7.698e-01
6.455e-01,8.394e-01
6.484e-01,9.138e-01
6.514e-01,9.931e-01
6.544e-01,1.078e+00
6.573e-01,1.167e+00
6.603e-01,1.262e+00
6.633e-01,1.363e+00
6.662e-01,1.469e+00
6.692e-01,1.581e+00
6.722e-01,1.698e+00
6.751e-01,1.821e+00
6.781e-01,1.950e+00
6.811e-01,2.085e+00
6.840e-01,2.224e+00
6.870e-01,2.370e+00
6.900e-01,2.520e+00
6.929e-01,2.675e+00
6.959e-01,2.836e+00
6.989e-01,3.000e+00
7.018e-01,3.168e+00
7.048e-01,3.341e+00
7.078e-01,3.516e+00
7.107e-01,3.693e+00
7.137e-01,3.873e+00
7.167e-01,4.055e+00
7.196e-01,4.236e+00
7.226e-01,4.418e+00
7.256e-01,4.600e+00
7.285e-01,4.779e+00
7.315e-01,4.957e+00
7.345e-01,5.131e+00
7.374e-01,5.301e+00
7.404e-01,5.466e+00
7.434e-01,5.624e+00
7.463e-01,5.776e+00
7.493e-01,5.920e+00
7.523e-01,6.055e+00
7.552e-01,6.181e+00
7.582e-01,6.295e+00
7.612e-01,6.398e+00
7.641e-01,6.488e+00
7.671e-01,6.566e+00
7.701e-01,6.629e+00
7.730e-01,6.678e+00
7.760e-01,6.711e+00
7.790e-01,6.729e+00
7.819e-01,6.730e+00
7.849e-01,6.715e+00
7.879e-01,6.684e+00
7.908e-01,6.635e+00
7.938e-01,6.570e+00
7.968e-01,6.488e+00
7.997e-01,6.391e+00
8.027e-01,6.277e+00
8.057e-01,6.147e+00
8.086e-01,6.003e+00
8.116e-01,5.846e+00
8.146e-01,5.675e+00
8.175e-01,5.491e+00
8.205e-01,5.297e+00
8.235e-01,5.093e+00
8.264e-01,4.881e+00
8.294e-01,4.661e+00
8.324e-01,4.435e+00
8.353e-01,4.204e+00
8.383e-01,3.971e+00
8.413e-01,3.736e+00
8.442e-01,3.501e+00
8.472e-01,3.267e+00
8.502e-01,3.035e+00
8.531e-01,2.808e+00
8.561e-01,2.585e+00
8.591e-01,2.369e+00
8.620e-01,2.160e+00
8.650e-01,1.960e+00
8.680e-01,1.768e+00
8.709e-01,1.587e+00
8.739e-01,1.416e+00
8.769e-01,1.255e+00
8.798e-01,1.106e+00
8.828e-01,9.681e-01
8.858e-01,8.416e-01
8.887e-01,7.262e-01
8.917e-01,6.219e-01
8.947e-01,5.284e-01
8.976e-01,4.451e-01
9.006e-01,3.716e-01
9.036e-01,3.073e-01
9.065e-01,2.516e-01
9.095e-01,2.038e-01
9.125e-01,1.633e-01
9.154e-01,1.292e-01
9.184e-01,1.009e-01
9.214e-01,7.778e-02
9.243e-01,5.905e-02
9.273e-01,4.412e-02
9.303e-01,3.240e-02
9.332e-01,2.335e-02
9.362e-01,1.649e-02
9.392e-01,1.138e-02
9.421e-01,7.670e-03
9.451e-01,5.030e-03
9.481e-01,3.202e-03
9.510e-01,1.970e-03
9.540e-01,1.168e-03
9.570e-01,6.635e-04
9.599e-01,3.591e-04
9.629e-01,1.837e-04
9.659e-01,8.806e-05
9.688e-01,3.908e-05
9.718e-01,1.582e-05
9.748e-01,5.717e-06
9.777e-01,1.795e-06
9.807e-01,4.703e-07
9.837e-01,9.675e-08
9.866e-01,1.419e-08
9.896e-01,1.250e-09
9.926e-01,4.678e-11
9.955e-01,3.046e-13
9.985e-01,5.524e-18


==> anc/03_results/weak_inf/beta_total_probability/0_023.csv <==
transmittance,probability_density
4.363e-01,2.396e-05
4.391e-01,2.841e-05
4.420e-01,3.340e-05
4.448e-01,3.894e-05
4.476e-01,4.503e-05
4.504e-01,5.167e-05
4.533e-01,5.882e-05
4.561e-01,6.645e-05
4.589e-01,7.453e-05
4.618e-01,8.301e-05
4.646e-01,9.183e-05
4.674e-01,1.009e-04
4.702e-01,1.103e-04
4.731e-01,1.200e-04
4.759e-01,1.299e-04
4.787e-01,1.400e-04
4.815e-01,1.506e-04
4.844e-01,1.617e-04
4.872e-01,1.735e-04
4.900e-01,1.863e-04
4.928e-01,2.005e-04
4.957e-01,2.165e-04
4.985e-01,2.350e-04
5.013e-01,2.565e-04
5.041e-01,2.820e-04
5.070e-01,3.124e-04
5.098e-01,3.488e-04
5.126e-01,3.925e-04
5.154e-01,4.450e-04
5.183e-01,5.081e-04
5.211e-01,5.836e-04
5.239e-01,6.737e-04
5.267e-01,7.811e-04
5.296e-01,9.084e-04
5.324e-01,1.059e-03
5.352e-01,1.236e-03
5.380e-01,1.445e-03
5.409e-01,1.689e-03
5.437e-01,1.974e-03
5.465e-01,2.306e-03
5.493e-01,2.692e-03
5.522e-01,3.140e-03
5.550e-01,3.658e-03
5.578e-01,4.257e-03
5.606e-01,4.947e-03
5.635e-01,5.743e-03
5.663e-01,6.657e-03
5.691e-01,7.706e-03
5.719e-01,8.909e-03
5.748e-01,1.029e-02
5.776e-01,1.186e-02
5.804e-01,1.365e-02
5.832e-01,1.570e-02
5.861e-01,1.803e-02
5.889e-01,2.068e-02
5.917e-01,2.368e-02
5.945e-01,2.708e-02
5.974e-01,3.093e-02
6.002e-01,3.528e-02
6.030e-01,4.018e-02
6.058e-01,4.571e-02
6.087e-01,5.192e-02
6.115e-01,5.889e-02
6.143e-01,6.671e-02
6.172e-01,7.546e-02
6.200e-01,8.523e-02
6.228e-01,9.613e-02
6.256e-01,1.083e-01
6.285e-01,1.218e-01
6.313e-01,1.368e-01
6.341e-01,1.534e-01
6.369e-01,1.717e-01
6.398e-01,1.920e-01
6.426e-01,2.144e-01
6.454e-01,2.390e-01
6.482e-01,2.660e-01
6.511e-01,2.956e-01
6.539e-01,3.280e-01
6.567e-01,3.635e-01
6.595e-01,4.021e-01
6.624e-01,4.442e-01
6.652e-01,4.899e-01
6.680e-01,5.394e-01
6.708e-01,5.931e-01
6.737e-01,6.511e-01
6.765e-01,7.136e-01
6.793e-01,7.809e-01
6.821e-01,8.531e-01
6.850e-01,9.306e-01
6.878e-01,1.013e+00
6.906e-01,1.102e+00
6.934e-01,1.196e+00
6.963e-01,1.297e+00
6.991e-01,1.403e+00
7.019e-01,1.515e+00
7.047e-01,1.634e+00
7.076e-01,1.760e+00
7.104e-01,1.891e+00
7.132e-01,2.030e+00
7.160e-01,2.174e+00
7.189e-01,2.326e+00
7.217e-01,2.483e+00
7.245e-01,2.646e+00
7.273e-01,2.816e+00
7.302e-01,2.990e+00
7.330e-01,3.171e+00
7.358e-01,3.356e+00
7.386e-01,3.545e+00
7.415e-01,3.739e+00
7.443e-01,3.936e+00
7.471e-01,4.135e+00
7.499e-01,4.337e+00
7.528e-01,4.540e+00
7.556e-01,4.744e+00
7.584e-01,4.947e+00
7.612e-01,5.149e+00
7.641e-01,5.349e+00
7.669e-01,5.545e+00
7.697e-01,5.738e+00
7.726e-01,5.924e+00
7.754e-01,6.104e+00
7.782e-01,6.277e+00
7.810e-01,6.440e+00
7.839e-01,6.593e+00
7.867e-01,6.736e+00
7.895e-01,6.866e+00
7.923e-01,6.982e+00
7.952e-01,7.084e+00
7.980e-01,7.170e+00
8.008e-01,7.241e+00
8.036e-01,7.294e+00
8.065e-01,7.328e+00
8.093e-01,7.345e+00
8.121e-01,7.342e+00
8.149e-01,7.319e+00
8.178e-01,7.277e+00
8.206e-01,7.215e+00
8.234e-01,7.133e+00
8.262e-01,7.031e+00
8.291e-01,6.909e+00
8.319e-01,6.769e+00
8.347e-01,6.611e+00
8.375e-01,6.436e+00
8.404e-01,6.244e+00
8.432e-01,6.037e+00
8.460e-01,5.816e+00
8.488e-01,5.583e+00
8.517e-01,5.339e+00
8.545e-01,5.085e+00
8.573e-01,4.824e+00
8.601e-01,4.558e+00
8.630e-01,4.288e+00
8.658e-01,4.015e+00
8.686e-01,3.743e+00
8.714e-01,3.472e+00
8.743e-01,3.205e+00
8.771e-01,2.943e+00
8.799e-01,2.688e+00
8.827e-01,2.441e+00
8.856e-01,2.203e+00
8.884e-01,1.977e+00
8.912e-01,1.762e+00
8.940e-01,1.560e+00
8.969e-01,1.371e+00
8.997e-01,1.196e+00
9.025e-01,1.035e+00
9.053e-01,8.888e-01
9.082e-01,7.562e-01
9.110e-01,6.374e-01
9.138e-01,5.319e-01
9.166e-01,4.393e-01
9.195e-01,3.587e-01
9.223e-01,2.894e-01
9.251e-01,2.305e-01
9.280e-01,1.811e-01
9.308e-01,1.401e-01
9.336e-01,1.067e-01
9.364e-01,7.986e-02
9.393e-01,5.864e-02
9.421e-01,4.217e-02
9.449e-01,2.964e-02
9.477e-01,2.032e-02
9.506e-01,1.354e-02
9.534e-01,8.750e-03
9.562e-01,5.459e-03
9.590e-01,3.273e-03
9.619e-01,1.876e-03
9.647e-01,1.021e-03
9.675e-01,5.226e-04
9.703e-01,2.490e-04
9.732e-01,1.089e-04
9.760e-01,4.289e-05
9.788e-01,1.482e-05
9.816e-01,4.324e-06
9.845e-01,1.008e-06
9.873e-01,1.715e-07
9.901e-01,1.817e-08
9.929e-01,8.690e-10
9.958e-01,8.176e-12
9.986e-01,3.247e-16


==> anc/03_results/weak_inf/beta_total_probability/0_024.csv <==
transmittance,probability_density
4.635e-01,7.509e-08
4.662e-01,1.027e-07
4.689e-01,1.400e-07
4.716e-01,1.901e-07
4.743e-01,2.569e-07
4.770e-01,3.458e-07
4.797e-01,4.634e-07
4.823e-01,6.183e-07
4.850e-01,8.213e-07
4.877e-01,1.086e-06
4.904e-01,1.430e-06
4.931e-01,1.874e-06
4.958e-01,2.446e-06
4.985e-01,3.178e-06
5.012e-01,4.110e-06
5.039e-01,5.293e-06
5.066e-01,6.787e-06
5.092e-01,8.667e-06
5.119e-01,1.102e-05
5.146e-01,1.395e-05
5.173e-01,1.760e-05
5.200e-01,2.211e-05
5.227e-01,2.766e-05
5.254e-01,3.448e-05
5.281e-01,4.282e-05
5.308e-01,5.299e-05
5.334e-01,6.534e-05
5.361e-01,8.029e-05
5.388e-01,9.835e-05
5.415e-01,1.201e-04
5.442e-01,1.461e-04
5.469e-01,1.773e-04
5.496e-01,2.146e-04
5.523e-01,2.589e-04
5.550e-01,3.116e-04
5.576e-01,3.740e-04
5.603e-01,4.479e-04
5.630e-01,5.350e-04
5.657e-01,6.376e-04
5.684e-01,7.583e-04
5.711e-01,8.999e-04
5.738e-01,1.066e-03
5.765e-01,1.260e-03
5.792e-01,1.486e-03
5.818e-01,1.750e-03
5.845e-01,2.057e-03
5.872e-01,2.414e-03
5.899e-01,2.828e-03
5.926e-01,3.308e-03
5.953e-01,3.863e-03
5.980e-01,4.503e-03
6.007e-01,5.242e-03
6.034e-01,6.093e-03
6.060e-01,7.072e-03
6.087e-01,8.195e-03
6.114e-01,9.482e-03
6.141e-01,1.096e-02
6.168e-01,1.264e-02
6.195e-01,1.456e-02
6.222e-01,1.676e-02
6.249e-01,1.925e-02
6.276e-01,2.208e-02
6.302e-01,2.530e-02
6.329e-01,2.894e-02
6.356e-01,3.306e-02
6.383e-01,3.771e-02
6.410e-01,4.296e-02
6.437e-01,4.887e-02
6.464e-01,5.552e-02
6.491e-01,6.298e-02
6.518e-01,7.135e-02
6.545e-01,8.071e-02
6.571e-01,9.118e-02
6.598e-01,1.029e-01
6.625e-01,1.159e-01
6.652e-01,1.303e-01
6.679e-01,1.464e-01
6.706e-01,1.643e-01
6.733e-01,1.840e-01
6.760e-01,2.058e-01
6.787e-01,2.299e-01
6.813e-01,2.564e-01
6.840e-01,2.856e-01
6.867e-01,3.176e-01
6.894e-01,3.527e-01
6.921e-01,3.911e-01
6.948e-01,4.331e-01
6.975e-01,4.788e-01
7.002e-01,5.286e-01
7.029e-01,5.827e-01
7.055e-01,6.413e-01
7.082e-01,7.047e-01
7.109e-01,7.733e-01
7.136e-01,8.472e-01
7.163e-01,9.267e-01
7.190e-01,1.012e+00
7.217e-01,1.104e+00
7.244e-01,1.202e+00
7.271e-01,1.306e+00
7.297e-01,1.417e+00
7.324e-01,1.536e+00
7.351e-01,1.661e+00
7.378e-01,1.794e+00
7.405e-01,1.934e+00
7.432e-01,2.081e+00
7.459e-01,2.236e+00
7.486e-01,2.399e+00
7.513e-01,2.568e+00
7.539e-01,2.745e+00
7.566e-01,2.929e+00
7.593e-01,3.120e+00
7.620e-01,3.318e+00
7.647e-01,3.521e+00
7.674e-01,3.730e+00
7.701e-01,3.945e+00
7.728e-01,4.164e+00
7.755e-01,4.386e+00
7.782e-01,4.612e+00
7.808e-01,4.840e+00
7.835e-01,5.070e+00
7.862e-01,5.299e+00
7.889e-01,5.528e+00
7.916e-01,5.755e+00
7.943e-01,5.979e+00
7.970e-01,6.199e+00
7.997e-01,6.413e+00
8.024e-01,6.620e+00
8.050e-01,6.818e+00
8.077e-01,7.007e+00
8.104e-01,7.184e+00
8.131e-01,7.348e+00
8.158e-01,7.499e+00
8.185e-01,7.633e+00
8.212e-01,7.751e+00
8.239e-01,7.851e+00
8.266e-01,7.931e+00
8.292e-01,7.991e+00
8.319e-01,8.029e+00
8.346e-01,8.046e+00
8.373e-01,8.039e+00
8.400e-01,8.008e+00
8.427e-01,7.954e+00
8.454e-01,7.876e+00
8.481e-01,7.774e+00
8.508e-01,7.648e+00
8.534e-01,7.499e+00
8.561e-01,7.328e+00
8.588e-01,7.135e+00
8.615e-01,6.921e+00
8.642e-01,6.688e+00
8.669e-01,6.438e+00
8.696e-01,6.171e+00
8.723e-01,5.891e+00
8.750e-01,5.599e+00
8.776e-01,5.297e+00
8.803e-01,4.988e+00
8.830e-01,4.674e+00
8.857e-01,4.357e+00
8.884e-01,4.040e+00
8.911e-01,3.726e+00
8.938e-01,3.415e+00
8.965e-01,3.112e+00
8.992e-01,2.817e+00
9.018e-01,2.534e+00
9.045e-01,2.262e+00
9.072e-01,2.005e+00
9.099e-01,1.763e+00
9.126e-01,1.538e+00
9.153e-01,1.329e+00
9.180e-01,1.138e+00
9.207e-01,9.654e-01
9.234e-01,8.100e-01
9.260e-01,6.720e-01
9.287e-01,5.508e-01
9.314e-01,4.456e-01
9.341e-01,3.555e-01
9.368e-01,2.794e-01
9.395e-01,2.159e-01
9.422e-01,1.640e-01
9.449e-01,1.221e-01
9.476e-01,8.900e-02
9.503e-01,6.335e-02
9.529e-01,4.393e-02
9.556e-01,2.958e-02
9.583e-01,1.928e-02
9.610e-01,1.210e-02
9.637e-01,7.283e-03
9.664e-01,4.174e-03
9.691e-01,2.260e-03
9.718e-01,1.144e-03
9.745e-01,5.341e-04
9.771e-01,2.260e-04
9.798e-01,8.460e-05
9.825e-01,2.704e-05
9.852e-01,6.999e-06
9.879e-01,1.349e-06
9.906e-01,1.667e-07
9.933e-01,9.775e-09
9.960e-01,1.249e-10
9.987e-01,9.503e-15


==> anc/03_results/weak_inf/beta_total_probability/0_025.csv <==
transmittance,probability_density
4.928e-01,4.619e-08
4.954e-01,6.458e-08
4.979e-01,8.977e-08
5.004e-01,1.240e-07
5.030e-01,1.704e-07
5.055e-01,2.326e-07
5.081e-01,3.156e-07
5.106e-01,4.257e-07
5.132e-01,5.708e-07
5.157e-01,7.607e-07
5.182e-01,1.008e-06
5.208e-01,1.327e-06
5.233e-01,1.737e-06
5.259e-01,2.260e-06
5.284e-01,2.923e-06
5.310e-01,3.759e-06
5.335e-01,4.806e-06
5.360e-01,6.109e-06
5.386e-01,7.722e-06
5.411e-01,9.705e-06
5.437e-01,1.213e-05
5.462e-01,1.508e-05
5.487e-01,1.864e-05
5.513e-01,2.293e-05
5.538e-01,2.806e-05
5.564e-01,3.416e-05
5.589e-01,4.139e-05
5.615e-01,4.992e-05
5.640e-01,5.992e-05
5.665e-01,7.161e-05
5.691e-01,8.523e-05
5.716e-01,1.010e-04
5.742e-01,1.193e-04
5.767e-01,1.404e-04
5.793e-01,1.647e-04
5.818e-01,1.926e-04
5.843e-01,2.247e-04
5.869e-01,2.614e-04
5.894e-01,3.035e-04
5.920e-01,3.517e-04
5.945e-01,4.069e-04
5.970e-01,4.702e-04
5.996e-01,5.429e-04
6.021e-01,6.263e-04
6.047e-01,7.222e-04
6.072e-01,8.325e-04
6.098e-01,9.596e-04
6.123e-01,1.106e-03
6.148e-01,1.275e-03
6.174e-01,1.471e-03
6.199e-01,1.697e-03
6.225e-01,1.959e-03
6.250e-01,2.261e-03
6.276e-01,2.612e-03
6.301e-01,3.017e-03
6.326e-01,3.485e-03
6.352e-01,4.027e-03
6.377e-01,4.652e-03
6.403e-01,5.374e-03
6.428e-01,6.206e-03
6.454e-01,7.164e-03
6.479e-01,8.266e-03
6.504e-01,9.531e-03
6.530e-01,1.098e-02
6.555e-01,1.265e-02
6.581e-01,1.455e-02
6.606e-01,1.673e-02
6.631e-01,1.921e-02
6.657e-01,2.203e-02
6.682e-01,2.525e-02
6.708e-01,2.890e-02
6.733e-01,3.305e-02
6.759e-01,3.774e-02
6.784e-01,4.305e-02
6.809e-01,4.904e-02
6.835e-01,5.580e-02
6.860e-01,6.341e-02
6.886e-01,7.197e-02
6.911e-01,8.158e-02
6.937e-01,9.235e-02
6.962e-01,1.044e-01
6.987e-01,1.179e-01
7.013e-01,1.329e-01
7.038e-01,1.496e-01
7.064e-01,1.682e-01
7.089e-01,1.889e-01
7.115e-01,2.118e-01
7.140e-01,2.372e-01
7.165e-01,2.653e-01
7.191e-01,2.962e-01
7.216e-01,3.303e-01
7.242e-01,3.677e-01
7.267e-01,4.089e-01
7.292e-01,4.539e-01
7.318e-01,5.032e-01
7.343e-01,5.570e-01
7.369e-01,6.157e-01
7.394e-01,6.795e-01
7.420e-01,7.487e-01
7.445e-01,8.238e-01
7.470e-01,9.050e-01
7.496e-01,9.926e-01
7.521e-01,1.087e+00
7.547e-01,1.189e+00
7.572e-01,1.297e+00
7.598e-01,1.414e+00
7.623e-01,1.539e+00
7.648e-01,1.672e+00
7.674e-01,1.813e+00
7.699e-01,1.963e+00
7.725e-01,2.121e+00
7.750e-01,2.289e+00
7.776e-01,2.465e+00
7.801e-01,2.651e+00
7.826e-01,2.845e+00
7.852e-01,3.049e+00
7.877e-01,3.260e+00
7.903e-01,3.480e+00
7.928e-01,3.708e+00
7.953e-01,3.944e+00
7.979e-01,4.186e+00
8.004e-01,4.435e+00
8.030e-01,4.689e+00
8.055e-01,4.948e+00
8.081e-01,5.210e+00
8.106e-01,5.475e+00
8.131e-01,5.742e+00
8.157e-01,6.009e+00
8.182e-01,6.274e+00
8.208e-01,6.537e+00
8.233e-01,6.795e+00
8.259e-01,7.048e+00
8.284e-01,7.292e+00
8.309e-01,7.527e+00
8.335e-01,7.751e+00
8.360e-01,7.962e+00
8.386e-01,8.157e+00
8.411e-01,8.336e+00
8.437e-01,8.496e+00
8.462e-01,8.635e+00
8.487e-01,8.752e+00
8.513e-01,8.845e+00
8.538e-01,8.913e+00
8.564e-01,8.954e+00
8.589e-01,8.968e+00
8.614e-01,8.952e+00
8.640e-01,8.908e+00
8.665e-01,8.833e+00
8.691e-01,8.728e+00
8.716e-01,8.593e+00
8.742e-01,8.429e+00
8.767e-01,8.236e+00
8.792e-01,8.015e+00
8.818e-01,7.768e+00
8.843e-01,7.495e+00
8.869e-01,7.200e+00
8.894e-01,6.885e+00
8.920e-01,6.551e+00
8.945e-01,6.202e+00
8.970e-01,5.841e+00
8.996e-01,5.470e+00
9.021e-01,5.094e+00
9.047e-01,4.715e+00
9.072e-01,4.336e+00
9.097e-01,3.961e+00
9.123e-01,3.593e+00
9.148e-01,3.235e+00
9.174e-01,2.891e+00
9.199e-01,2.561e+00
9.225e-01,2.249e+00
9.250e-01,1.957e+00
9.275e-01,1.686e+00
9.301e-01,1.437e+00
9.326e-01,1.211e+00
9.352e-01,1.008e+00
9.377e-01,8.278e-01
9.403e-01,6.703e-01
9.428e-01,5.345e-01
9.453e-01,4.191e-01
9.479e-01,3.226e-01
9.504e-01,2.434e-01
9.530e-01,1.796e-01
9.555e-01,1.293e-01
9.581e-01,9.052e-02
9.606e-01,6.146e-02
9.631e-01,4.030e-02
9.657e-01,2.539e-02
9.682e-01,1.527e-02
9.708e-01,8.711e-03
9.733e-01,4.663e-03
9.758e-01,2.314e-03
9.784e-01,1.047e-03
9.809e-01,4.220e-04
9.835e-01,1.466e-04
9.860e-01,4.178e-05
9.886e-01,9.023e-06
9.911e-01,1.283e-06
9.936e-01,9.060e-08
9.962e-01,1.528e-09
9.987e-01,2.093e-13


==> anc/03_results/weak_inf/beta_total_probability/0_026.csv <==
transmittance,probability_density
5.214e-01,2.344e-09
5.238e-01,3.348e-09
5.262e-01,4.769e-09
5.286e-01,6.772e-09
5.310e-01,9.582e-09
5.334e-01,1.351e-08
5.358e-01,1.896e-08
5.382e-01,2.650e-08
5.406e-01,3.688e-08
5.430e-01,5.107e-08
5.454e-01,7.040e-08
5.478e-01,9.655e-08
5.502e-01,1.318e-07
5.526e-01,1.789e-07
5.550e-01,2.416e-07
5.574e-01,3.247e-07
5.598e-01,4.340e-07
5.622e-01,5.771e-07
5.646e-01,7.633e-07
5.670e-01,1.004e-06
5.694e-01,1.315e-06
5.718e-01,1.712e-06
5.742e-01,2.217e-06
5.766e-01,2.857e-06
5.790e-01,3.664e-06
5.814e-01,4.674e-06
5.838e-01,5.933e-06
5.862e-01,7.495e-06
5.886e-01,9.424e-06
5.910e-01,1.179e-05
5.934e-01,1.469e-05
5.958e-01,1.822e-05
5.982e-01,2.250e-05
6.006e-01,2.767e-05
6.030e-01,3.390e-05
6.053e-01,4.136e-05
6.077e-01,5.029e-05
6.101e-01,6.092e-05
6.125e-01,7.357e-05
6.149e-01,8.855e-05
6.173e-01,1.063e-04
6.197e-01,1.272e-04
6.221e-01,1.519e-04
6.245e-01,1.809e-04
6.269e-01,2.150e-04
6.293e-01,2.550e-04
6.317e-01,3.019e-04
6.341e-01,3.569e-04
6.365e-01,4.212e-04
6.389e-01,4.963e-04
6.413e-01,5.841e-04
6.437e-01,6.866e-04
6.461e-01,8.061e-04
6.485e-01,9.454e-04
6.509e-01,1.108e-03
6.533e-01,1.296e-03
6.557e-01,1.516e-03
6.581e-01,1.770e-03
6.605e-01,2.065e-03
6.629e-01,2.407e-03
6.653e-01,2.802e-03
6.677e-01,3.259e-03
6.701e-01,3.786e-03
6.725e-01,4.393e-03
6.749e-01,5.092e-03
6.773e-01,5.895e-03
6.797e-01,6.817e-03
6.821e-01,7.875e-03
6.845e-01,9.086e-03
6.869e-01,1.047e-02
6.893e-01,1.205e-02
6.917e-01,1.386e-02
6.941e-01,1.592e-02
6.965e-01,1.827e-02
6.989e-01,2.094e-02
7.013e-01,2.397e-02
7.037e-01,2.742e-02
7.061e-01,3.133e-02
7.085e-01,3.576e-02
7.109e-01,4.078e-02
7.133e-01,4.646e-02
7.157e-01,5.288e-02
7.181e-01,6.012e-02
7.205e-01,6.829e-02
7.229e-01,7.749e-02
7.253e-01,8.785e-02
7.277e-01,9.948e-02
7.301e-01,1.125e-01
7.325e-01,1.272e-01
7.349e-01,1.436e-01
7.373e-01,1.619e-01
7.397e-01,1.823e-01
7.421e-01,2.051e-01
7.445e-01,2.304e-01
7.469e-01,2.586e-01
7.493e-01,2.898e-01
7.517e-01,3.244e-01
7.541e-01,3.627e-01
7.565e-01,4.048e-01
7.589e-01,4.513e-01
7.613e-01,5.024e-01
7.637e-01,5.585e-01
7.661e-01,6.199e-01
7.685e-01,6.870e-01
7.709e-01,7.603e-01
7.733e-01,8.401e-01
7.757e-01,9.268e-01
7.781e-01,1.021e+00
7.805e-01,1.123e+00
7.829e-01,1.233e+00
7.853e-01,1.351e+00
7.877e-01,1.479e+00
7.901e-01,1.615e+00
7.925e-01,1.762e+00
7.949e-01,1.918e+00
7.973e-01,2.085e+00
7.997e-01,2.262e+00
8.021e-01,2.449e+00
8.045e-01,2.648e+00
8.069e-01,2.857e+00
8.093e-01,3.078e+00
8.117e-01,3.309e+00
8.141e-01,3.550e+00
8.165e-01,3.802e+00
8.189e-01,4.064e+00
8.213e-01,4.335e+00
8.237e-01,4.615e+00
8.261e-01,4.902e+00
8.285e-01,5.197e+00
8.309e-01,5.498e+00
8.333e-01,5.804e+00
8.357e-01,6.113e+00
8.381e-01,6.424e+00
8.405e-01,6.735e+00
8.429e-01,7.045e+00
8.453e-01,7.352e+00
8.477e-01,7.654e+00
8.501e-01,7.948e+00
8.525e-01,8.232e+00
8.549e-01,8.504e+00
8.573e-01,8.761e+00
8.597e-01,9.002e+00
8.621e-01,9.223e+00
8.645e-01,9.422e+00
8.669e-01,9.597e+00
8.692e-01,9.745e+00
8.716e-01,9.864e+00
8.740e-01,9.953e+00
8.764e-01,1.001e+01
8.788e-01,1.003e+01
8.812e-01,1.002e+01
8.836e-01,9.964e+00
8.860e-01,9.875e+00
8.884e-01,9.748e+00
8.908e-01,9.584e+00
8.932e-01,9.382e+00
8.956e-01,9.143e+00
8.980e-01,8.870e+00
9.004e-01,8.563e+00
9.028e-01,8.226e+00
9.052e-01,7.861e+00
9.076e-01,7.470e+00
9.100e-01,7.059e+00
9.124e-01,6.630e+00
9.148e-01,6.187e+00
9.172e-01,5.736e+00
9.196e-01,5.281e+00
9.220e-01,4.825e+00
9.244e-01,4.374e+00
9.268e-01,3.933e+00
9.292e-01,3.504e+00
9.316e-01,3.093e+00
9.340e-01,2.703e+00
9.364e-01,2.337e+00
9.388e-01,1.997e+00
9.412e-01,1.685e+00
9.436e-01,1.403e+00
9.460e-01,1.151e+00
9.484e-01,9.292e-01
9.508e-01,7.374e-01
9.532e-01,5.740e-01
9.556e-01,4.376e-01
9.580e-01,3.259e-01
9.604e-01,2.364e-01
9.628e-01,1.666e-01
9.652e-01,1.135e-01
9.676e-01,7.453e-02
9.700e-01,4.684e-02
9.724e-01,2.798e-02
9.748e-01,1.575e-02
9.772e-01,8.248e-03
9.796e-01,3.958e-03
9.820e-01,1.703e-03
9.844e-01,6.366e-04
9.868e-01,1.973e-04
9.892e-01,4.705e-05
9.916e-01,7.560e-06
9.940e-01,6.262e-07
9.964e-01,1.340e-08
9.988e-01,3.031e-12


==> anc/03_results/weak_inf/beta_total_probability/0_027.csv <==
transmittance,probability_density
5.501e-01,1.085e-10
5.524e-01,1.459e-10
5.546e-01,1.965e-10
5.569e-01,2.651e-10
5.591e-01,3.584e-10
5.614e-01,4.854e-10
5.637e-01,6.587e-10
5.659e-01,8.956e-10
5.682e-01,1.220e-09
5.704e-01,1.664e-09
5.727e-01,2.274e-09
5.749e-01,3.112e-09
5.772e-01,4.262e-09
5.794e-01,5.841e-09
5.817e-01,8.008e-09
5.840e-01,1.098e-08
5.862e-01,1.505e-08
5.885e-01,2.061e-08
5.907e-01,2.821e-08
5.930e-01,3.855e-08
5.952e-01,5.260e-08
5.975e-01,7.164e-08
5.997e-01,9.736e-08
6.020e-01,1.320e-07
6.042e-01,1.785e-07
6.065e-01,2.406e-07
6.088e-01,3.235e-07
6.110e-01,4.335e-07
6.133e-01,5.790e-07
6.155e-01,7.706e-07
6.178e-01,1.022e-06
6.200e-01,1.351e-06
6.223e-01,1.778e-06
6.245e-01,2.332e-06
6.268e-01,3.048e-06
6.291e-01,3.967e-06
6.313e-01,5.144e-06
6.336e-01,6.643e-06
6.358e-01,8.547e-06
6.381e-01,1.095e-05
6.403e-01,1.398e-05
6.426e-01,1.778e-05
6.448e-01,2.253e-05
6.471e-01,2.843e-05
6.493e-01,3.574e-05
6.516e-01,4.477e-05
6.539e-01,5.587e-05
6.561e-01,6.948e-05
6.584e-01,8.609e-05
6.606e-01,1.063e-04
6.629e-01,1.308e-04
6.651e-01,1.605e-04
6.674e-01,1.962e-04
6.696e-01,2.391e-04
6.719e-01,2.905e-04
6.742e-01,3.519e-04
6.764e-01,4.250e-04
6.787e-01,5.118e-04
6.809e-01,6.147e-04
6.832e-01,7.364e-04
6.854e-01,8.799e-04
6.877e-01,1.049e-03
6.899e-01,1.247e-03
6.922e-01,1.479e-03
6.944e-01,1.751e-03
6.967e-01,2.068e-03
6.990e-01,2.438e-03
7.012e-01,2.867e-03
7.035e-01,3.366e-03
7.057e-01,3.945e-03
7.080e-01,4.615e-03
7.102e-01,5.389e-03
7.125e-01,6.283e-03
7.147e-01,7.313e-03
7.170e-01,8.499e-03
7.193e-01,9.862e-03
7.215e-01,1.143e-02
7.238e-01,1.322e-02
7.260e-01,1.528e-02
7.283e-01,1.763e-02
7.305e-01,2.031e-02
7.328e-01,2.337e-02
7.350e-01,2.686e-02
7.373e-01,3.084e-02
7.395e-01,3.536e-02
7.418e-01,4.049e-02
7.441e-01,4.631e-02
7.463e-01,5.291e-02
7.486e-01,6.038e-02
7.508e-01,6.882e-02
7.531e-01,7.835e-02
7.553e-01,8.910e-02
7.576e-01,1.012e-01
7.598e-01,1.148e-01
7.621e-01,1.301e-01
7.644e-01,1.473e-01
7.666e-01,1.666e-01
7.689e-01,1.881e-01
7.711e-01,2.122e-01
7.734e-01,2.390e-01
7.756e-01,2.689e-01
7.779e-01,3.022e-01
7.801e-01,3.391e-01
7.824e-01,3.801e-01
7.846e-01,4.255e-01
7.869e-01,4.757e-01
7.892e-01,5.310e-01
7.914e-01,5.920e-01
7.937e-01,6.590e-01
7.959e-01,7.326e-01
7.982e-01,8.132e-01
8.004e-01,9.014e-01
8.027e-01,9.975e-01
8.049e-01,1.102e+00
8.072e-01,1.216e+00
8.095e-01,1.340e+00
8.117e-01,1.473e+00
8.140e-01,1.617e+00
8.162e-01,1.773e+00
8.185e-01,1.940e+00
8.207e-01,2.119e+00
8.230e-01,2.310e+00
8.252e-01,2.515e+00
8.275e-01,2.732e+00
8.297e-01,2.963e+00
8.320e-01,3.207e+00
8.343e-01,3.464e+00
8.365e-01,3.735e+00
8.388e-01,4.019e+00
8.410e-01,4.315e+00
8.433e-01,4.624e+00
8.455e-01,4.945e+00
8.478e-01,5.276e+00
8.500e-01,5.618e+00
8.523e-01,5.967e+00
8.546e-01,6.324e+00
8.568e-01,6.687e+00
8.591e-01,7.054e+00
8.613e-01,7.422e+00
8.636e-01,7.790e+00
8.658e-01,8.155e+00
8.681e-01,8.515e+00
8.703e-01,8.866e+00
8.726e-01,9.206e+00
8.748e-01,9.532e+00
8.771e-01,9.841e+00
8.794e-01,1.013e+01
8.816e-01,1.039e+01
8.839e-01,1.063e+01
8.861e-01,1.083e+01
8.884e-01,1.101e+01
8.906e-01,1.114e+01
8.929e-01,1.124e+01
8.951e-01,1.129e+01
8.974e-01,1.130e+01
8.997e-01,1.126e+01
9.019e-01,1.118e+01
9.042e-01,1.104e+01
9.064e-01,1.086e+01
9.087e-01,1.063e+01
9.109e-01,1.036e+01
9.132e-01,1.003e+01
9.154e-01,9.669e+00
9.177e-01,9.263e+00
9.199e-01,8.821e+00
9.222e-01,8.346e+00
9.245e-01,7.844e+00
9.267e-01,7.320e+00
9.290e-01,6.780e+00
9.312e-01,6.230e+00
9.335e-01,5.676e+00
9.357e-01,5.125e+00
9.380e-01,4.583e+00
9.402e-01,4.057e+00
9.425e-01,3.551e+00
9.448e-01,3.072e+00
9.470e-01,2.623e+00
9.493e-01,2.209e+00
9.515e-01,1.832e+00
9.538e-01,1.495e+00
9.560e-01,1.197e+00
9.583e-01,9.402e-01
9.605e-01,7.220e-01
9.628e-01,5.409e-01
9.650e-01,3.940e-01
9.673e-01,2.782e-01
9.696e-01,1.894e-01
9.718e-01,1.238e-01
9.741e-01,7.706e-02
9.763e-01,4.533e-02
9.786e-01,2.490e-02
9.808e-01,1.259e-02
9.831e-01,5.736e-03
9.853e-01,2.287e-03
9.876e-01,7.629e-04
9.899e-01,1.983e-04
9.921e-01,3.542e-05
9.944e-01,3.370e-06
9.966e-01,8.856e-08
9.989e-01,3.084e-11


==> anc/03_results/weak_inf/beta_total_probability/0_028.csv <==
transmittance,probability_density
5.789e-01,2.383e-11
5.810e-01,3.458e-11
5.831e-01,5.046e-11
5.852e-01,7.398e-11
5.873e-01,1.089e-10
5.894e-01,1.606e-10
5.915e-01,2.374e-10
5.937e-01,3.513e-10
5.958e-01,5.197e-10
5.979e-01,7.684e-10
6.000e-01,1.134e-09
6.021e-01,1.671e-09
6.042e-01,2.455e-09
6.063e-01,3.595e-09
6.084e-01,5.247e-09
6.105e-01,7.626e-09
6.126e-01,1.104e-08
6.148e-01,1.590e-08
6.169e-01,2.280e-08
6.190e-01,3.253e-08
6.211e-01,4.619e-08
6.232e-01,6.522e-08
6.253e-01,9.162e-08
6.274e-01,1.280e-07
6.295e-01,1.779e-07
6.316e-01,2.458e-07
6.338e-01,3.377e-07
6.359e-01,4.613e-07
6.380e-01,6.267e-07
6.401e-01,8.465e-07
6.422e-01,1.137e-06
6.443e-01,1.518e-06
6.464e-01,2.015e-06
6.485e-01,2.660e-06
6.506e-01,3.491e-06
6.528e-01,4.555e-06
6.549e-01,5.909e-06
6.570e-01,7.622e-06
6.591e-01,9.776e-06
6.612e-01,1.247e-05
6.633e-01,1.581e-05
6.654e-01,1.994e-05
6.675e-01,2.500e-05
6.696e-01,3.118e-05
6.718e-01,3.867e-05
6.739e-01,4.770e-05
6.760e-01,5.854e-05
6.781e-01,7.145e-05
6.802e-01,8.677e-05
6.823e-01,1.048e-04
6.844e-01,1.260e-04
6.865e-01,1.508e-04
6.886e-01,1.796e-04
6.908e-01,2.129e-04
6.929e-01,2.513e-04
6.950e-01,2.953e-04
6.971e-01,3.457e-04
6.992e-01,4.031e-04
7.013e-01,4.684e-04
7.034e-01,5.423e-04
7.055e-01,6.260e-04
7.076e-01,7.206e-04
7.097e-01,8.273e-04
7.119e-01,9.475e-04
7.140e-01,1.083e-03
7.161e-01,1.236e-03
7.182e-01,1.408e-03
7.203e-01,1.603e-03
7.224e-01,1.823e-03
7.245e-01,2.073e-03
7.266e-01,2.356e-03
7.287e-01,2.677e-03
7.309e-01,3.044e-03
7.330e-01,3.462e-03
7.351e-01,3.940e-03
7.372e-01,4.487e-03
7.393e-01,5.116e-03
7.414e-01,5.837e-03
7.435e-01,6.667e-03
7.456e-01,7.623e-03
7.477e-01,8.723e-03
7.499e-01,9.992e-03
7.520e-01,1.145e-02
7.541e-01,1.314e-02
7.562e-01,1.508e-02
7.583e-01,1.731e-02
7.604e-01,1.988e-02
7.625e-01,2.283e-02
7.646e-01,2.622e-02
7.667e-01,3.012e-02
7.689e-01,3.458e-02
7.710e-01,3.968e-02
7.731e-01,4.552e-02
7.752e-01,5.218e-02
7.773e-01,5.978e-02
7.794e-01,6.844e-02
7.815e-01,7.828e-02
7.836e-01,8.945e-02
7.857e-01,1.021e-01
7.879e-01,1.165e-01
7.900e-01,1.327e-01
7.921e-01,1.510e-01
7.942e-01,1.716e-01
7.963e-01,1.949e-01
7.984e-01,2.210e-01
8.005e-01,2.502e-01
8.026e-01,2.830e-01
8.047e-01,3.197e-01
8.069e-01,3.607e-01
8.090e-01,4.063e-01
8.111e-01,4.571e-01
8.132e-01,5.135e-01
8.153e-01,5.760e-01
8.174e-01,6.452e-01
8.195e-01,7.216e-01
8.216e-01,8.058e-01
8.237e-01,8.984e-01
8.258e-01,1.000e+00
8.280e-01,1.112e+00
8.301e-01,1.233e+00
8.322e-01,1.366e+00
8.343e-01,1.511e+00
8.364e-01,1.668e+00
8.385e-01,1.839e+00
8.406e-01,2.023e+00
8.427e-01,2.221e+00
8.448e-01,2.435e+00
8.470e-01,2.663e+00
8.491e-01,2.908e+00
8.512e-01,3.170e+00
8.533e-01,3.447e+00
8.554e-01,3.742e+00
8.575e-01,4.053e+00
8.596e-01,4.381e+00
8.617e-01,4.726e+00
8.638e-01,5.086e+00
8.660e-01,5.461e+00
8.681e-01,5.850e+00
8.702e-01,6.253e+00
8.723e-01,6.667e+00
8.744e-01,7.090e+00
8.765e-01,7.522e+00
8.786e-01,7.959e+00
8.807e-01,8.399e+00
8.828e-01,8.839e+00
8.850e-01,9.276e+00
8.871e-01,9.706e+00
8.892e-01,1.013e+01
8.913e-01,1.053e+01
8.934e-01,1.092e+01
8.955e-01,1.128e+01
8.976e-01,1.162e+01
8.997e-01,1.192e+01
9.018e-01,1.219e+01
9.040e-01,1.241e+01
9.061e-01,1.260e+01
9.082e-01,1.273e+01
9.103e-01,1.281e+01
9.124e-01,1.283e+01
9.145e-01,1.279e+01
9.166e-01,1.269e+01
9.187e-01,1.253e+01
9.208e-01,1.231e+01
9.230e-01,1.202e+01
9.251e-01,1.168e+01
9.272e-01,1.127e+01
9.293e-01,1.081e+01
9.314e-01,1.030e+01
9.335e-01,9.736e+00
9.356e-01,9.138e+00
9.377e-01,8.506e+00
9.398e-01,7.851e+00
9.420e-01,7.179e+00
9.441e-01,6.500e+00
9.462e-01,5.824e+00
9.483e-01,5.159e+00
9.504e-01,4.514e+00
9.525e-01,3.897e+00
9.546e-01,3.316e+00
9.567e-01,2.777e+00
9.588e-01,2.285e+00
9.609e-01,1.845e+00
9.631e-01,1.459e+00
9.652e-01,1.126e+00
9.673e-01,8.462e-01
9.694e-01,6.171e-01
9.715e-01,4.348e-01
9.736e-01,2.945e-01
9.757e-01,1.905e-01
9.778e-01,1.167e-01
9.799e-01,6.696e-02
9.821e-01,3.548e-02
9.842e-01,1.702e-02
9.863e-01,7.189e-03
9.884e-01,2.561e-03
9.905e-01,7.184e-04
9.926e-01,1.408e-04
9.947e-01,1.512e-05
9.968e-01,4.744e-07
9.989e-01,2.389e-10


==> anc/03_results/weak_inf/beta_total_probability/0_029.csv <==
transmittance,probability_density
6.074e-01,2.130e-12
6.094e-01,3.035e-12
6.114e-01,4.363e-12
6.133e-01,6.327e-12
6.153e-01,9.254e-12
6.173e-01,1.364e-11
6.192e-01,2.025e-11
6.212e-01,3.024e-11
6.232e-01,4.537e-11
6.251e-01,6.833e-11
6.271e-01,1.031e-10
6.291e-01,1.559e-10
6.311e-01,2.356e-10
6.330e-01,3.559e-10
6.350e-01,5.366e-10
6.370e-01,8.073e-10
6.389e-01,1.211e-09
6.409e-01,1.810e-09
6.429e-01,2.695e-09
6.448e-01,3.996e-09
6.468e-01,5.896e-09
6.488e-01,8.658e-09
6.507e-01,1.265e-08
6.527e-01,1.838e-08
6.547e-01,2.656e-08
6.566e-01,3.818e-08
6.586e-01,5.456e-08
6.606e-01,7.751e-08
6.625e-01,1.095e-07
6.645e-01,1.537e-07
6.665e-01,2.146e-07
6.684e-01,2.977e-07
6.704e-01,4.106e-07
6.724e-01,5.628e-07
6.743e-01,7.668e-07
6.763e-01,1.038e-06
6.783e-01,1.397e-06
6.802e-01,1.869e-06
6.822e-01,2.486e-06
6.842e-01,3.285e-06
6.861e-01,4.314e-06
6.881e-01,5.632e-06
6.901e-01,7.308e-06
6.921e-01,9.426e-06
6.940e-01,1.208e-05
6.960e-01,1.540e-05
6.980e-01,1.951e-05
6.999e-01,2.457e-05
7.019e-01,3.077e-05
7.039e-01,3.830e-05
7.058e-01,4.741e-05
7.078e-01,5.835e-05
7.098e-01,7.141e-05
7.117e-01,8.693e-05
7.137e-01,1.052e-04
7.157e-01,1.267e-04
7.176e-01,1.518e-04
7.196e-01,1.810e-04
7.216e-01,2.146e-04
7.235e-01,2.533e-04
7.255e-01,2.976e-04
7.275e-01,3.482e-04
7.294e-01,4.055e-04
7.314e-01,4.704e-04
7.334e-01,5.436e-04
7.353e-01,6.259e-04
7.373e-01,7.183e-04
7.393e-01,8.217e-04
7.412e-01,9.375e-04
7.432e-01,1.067e-03
7.452e-01,1.212e-03
7.471e-01,1.374e-03
7.491e-01,1.555e-03
7.511e-01,1.758e-03
7.531e-01,1.987e-03
7.550e-01,2.244e-03
7.570e-01,2.534e-03
7.590e-01,2.863e-03
7.609e-01,3.236e-03
7.629e-01,3.660e-03
7.649e-01,4.145e-03
7.668e-01,4.700e-03
7.688e-01,5.336e-03
7.708e-01,6.067e-03
7.727e-01,6.909e-03
7.747e-01,7.879e-03
7.767e-01,8.998e-03
7.786e-01,1.029e-02
7.806e-01,1.178e-02
7.826e-01,1.351e-02
7.845e-01,1.550e-02
7.865e-01,1.779e-02
7.885e-01,2.044e-02
7.904e-01,2.350e-02
7.924e-01,2.702e-02
7.944e-01,3.107e-02
7.963e-01,3.574e-02
7.983e-01,4.109e-02
8.003e-01,4.724e-02
8.022e-01,5.430e-02
8.042e-01,6.238e-02
8.062e-01,7.162e-02
8.081e-01,8.218e-02
8.101e-01,9.424e-02
8.121e-01,1.080e-01
8.140e-01,1.236e-01
8.160e-01,1.414e-01
8.180e-01,1.616e-01
8.200e-01,1.845e-01
8.219e-01,2.104e-01
8.239e-01,2.397e-01
8.259e-01,2.728e-01
8.278e-01,3.101e-01
8.298e-01,3.520e-01
8.318e-01,3.990e-01
8.337e-01,4.517e-01
8.357e-01,5.107e-01
8.377e-01,5.765e-01
8.396e-01,6.499e-01
8.416e-01,7.315e-01
8.436e-01,8.221e-01
8.455e-01,9.224e-01
8.475e-01,1.033e+00
8.495e-01,1.156e+00
8.514e-01,1.290e+00
8.534e-01,1.438e+00
8.554e-01,1.600e+00
8.573e-01,1.777e+00
8.593e-01,1.969e+00
8.613e-01,2.179e+00
8.632e-01,2.406e+00
8.652e-01,2.652e+00
8.672e-01,2.917e+00
8.691e-01,3.202e+00
8.711e-01,3.508e+00
8.731e-01,3.834e+00
8.750e-01,4.182e+00
8.770e-01,4.551e+00
8.790e-01,4.942e+00
8.810e-01,5.353e+00
8.829e-01,5.785e+00
8.849e-01,6.237e+00
8.869e-01,6.706e+00
8.888e-01,7.193e+00
8.908e-01,7.695e+00
8.928e-01,8.209e+00
8.947e-01,8.733e+00
8.967e-01,9.263e+00
8.987e-01,9.797e+00
9.006e-01,1.033e+01
9.026e-01,1.086e+01
9.046e-01,1.137e+01
9.065e-01,1.187e+01
9.085e-01,1.235e+01
9.105e-01,1.280e+01
9.124e-01,1.322e+01
9.144e-01,1.360e+01
9.164e-01,1.393e+01
9.183e-01,1.421e+01
9.203e-01,1.443e+01
9.223e-01,1.458e+01
9.242e-01,1.467e+01
9.262e-01,1.468e+01
9.282e-01,1.461e+01
9.301e-01,1.447e+01
9.321e-01,1.424e+01
9.341e-01,1.392e+01
9.360e-01,1.353e+01
9.380e-01,1.305e+01
9.400e-01,1.250e+01
9.420e-01,1.188e+01
9.439e-01,1.119e+01
9.459e-01,1.046e+01
9.479e-01,9.674e+00
9.498e-01,8.860e+00
9.518e-01,8.025e+00
9.538e-01,7.183e+00
9.557e-01,6.348e+00
9.577e-01,5.531e+00
9.597e-01,4.747e+00
9.616e-01,4.006e+00
9.636e-01,3.318e+00
9.656e-01,2.693e+00
9.675e-01,2.136e+00
9.695e-01,1.652e+00
9.715e-01,1.241e+00
9.734e-01,9.014e-01
9.754e-01,6.305e-01
9.774e-01,4.218e-01
9.793e-01,2.678e-01
9.813e-01,1.597e-01
9.833e-01,8.820e-02
9.852e-01,4.427e-02
9.872e-01,1.965e-02
9.892e-01,7.403e-03
9.911e-01,2.217e-03
9.931e-01,4.702e-04
9.951e-01,5.587e-05
9.970e-01,2.033e-06
9.990e-01,1.390e-09


==> anc/03_results/weak_inf/beta_total_probability/0_03.csv <==
transmittance,probability_density
6.348e-01,1.683e-13
6.367e-01,2.261e-13
6.385e-01,3.037e-13
6.403e-01,4.080e-13
6.421e-01,5.485e-13
6.440e-01,7.380e-13
6.458e-01,9.943e-13
6.476e-01,1.342e-12
6.495e-01,1.816e-12
6.513e-01,2.466e-12
6.531e-01,3.360e-12
6.550e-01,4.600e-12
6.568e-01,6.332e-12
6.586e-01,8.768e-12
6.605e-01,1.222e-11
6.623e-01,1.717e-11
6.641e-01,2.429e-11
6.659e-01,3.462e-11
6.678e-01,4.973e-11
6.696e-01,7.193e-11
6.714e-01,1.047e-10
6.733e-01,1.533e-10
6.751e-01,2.256e-10
6.769e-01,3.331e-10
6.788e-01,4.932e-10
6.806e-01,7.316e-10
6.824e-01,1.086e-09
6.842e-01,1.612e-09
6.861e-01,2.391e-09
6.879e-01,3.540e-09
6.897e-01,5.230e-09
6.916e-01,7.705e-09
6.934e-01,1.131e-08
6.952e-01,1.655e-08
6.971e-01,2.411e-08
6.989e-01,3.497e-08
7.007e-01,5.050e-08
7.026e-01,7.256e-08
7.044e-01,1.037e-07
7.062e-01,1.475e-07
7.080e-01,2.087e-07
7.099e-01,2.936e-07
7.117e-01,4.108e-07
7.135e-01,5.714e-07
7.154e-01,7.904e-07
7.172e-01,1.087e-06
7.190e-01,1.486e-06
7.209e-01,2.020e-06
7.227e-01,2.729e-06
7.245e-01,3.666e-06
7.263e-01,4.894e-06
7.282e-01,6.494e-06
7.300e-01,8.565e-06
7.318e-01,1.123e-05
7.337e-01,1.463e-05
7.355e-01,1.895e-05
7.373e-01,2.439e-05
7.392e-01,3.120e-05
7.410e-01,3.968e-05
7.428e-01,5.015e-05
7.447e-01,6.300e-05
7.465e-01,7.868e-05
7.483e-01,9.767e-05
7.501e-01,1.205e-04
7.520e-01,1.479e-04
7.538e-01,1.803e-04
7.556e-01,2.187e-04
7.575e-01,2.638e-04
7.593e-01,3.164e-04
7.611e-01,3.774e-04
7.630e-01,4.479e-04
7.648e-01,5.289e-04
7.666e-01,6.215e-04
7.684e-01,7.269e-04
7.703e-01,8.466e-04
7.721e-01,9.819e-04
7.739e-01,1.135e-03
7.758e-01,1.306e-03
7.776e-01,1.500e-03
7.794e-01,1.717e-03
7.813e-01,1.961e-03
7.831e-01,2.236e-03
7.849e-01,2.546e-03
7.868e-01,2.896e-03
7.886e-01,3.292e-03
7.904e-01,3.741e-03
7.922e-01,4.253e-03
7.941e-01,4.839e-03
7.959e-01,5.509e-03
7.977e-01,6.280e-03
7.996e-01,7.168e-03
8.014e-01,8.193e-03
8.032e-01,9.379e-03
8.051e-01,1.075e-02
8.069e-01,1.234e-02
8.087e-01,1.419e-02
8.105e-01,1.633e-02
8.124e-01,1.881e-02
8.142e-01,2.169e-02
8.160e-01,2.503e-02
8.179e-01,2.889e-02
8.197e-01,3.335e-02
8.215e-01,3.851e-02
8.234e-01,4.446e-02
8.252e-01,5.132e-02
8.270e-01,5.923e-02
8.289e-01,6.832e-02
8.307e-01,7.877e-02
8.325e-01,9.077e-02
8.343e-01,1.045e-01
8.362e-01,1.203e-01
8.380e-01,1.383e-01
8.398e-01,1.588e-01
8.417e-01,1.822e-01
8.435e-01,2.090e-01
8.453e-01,2.393e-01
8.472e-01,2.738e-01
8.490e-01,3.130e-01
8.508e-01,3.573e-01
8.526e-01,4.074e-01
8.545e-01,4.639e-01
8.563e-01,5.276e-01
8.581e-01,5.992e-01
8.600e-01,6.796e-01
8.618e-01,7.697e-01
8.636e-01,8.704e-01
8.655e-01,9.828e-01
8.673e-01,1.108e+00
8.691e-01,1.247e+00
8.710e-01,1.401e+00
8.728e-01,1.571e+00
8.746e-01,1.759e+00
8.764e-01,1.966e+00
8.783e-01,2.192e+00
8.801e-01,2.440e+00
8.819e-01,2.711e+00
8.838e-01,3.005e+00
8.856e-01,3.324e+00
8.874e-01,3.669e+00
8.893e-01,4.040e+00
8.911e-01,4.439e+00
8.929e-01,4.865e+00
8.947e-01,5.320e+00
8.966e-01,5.802e+00
8.984e-01,6.311e+00
9.002e-01,6.847e+00
9.021e-01,7.407e+00
9.039e-01,7.991e+00
9.057e-01,8.596e+00
9.076e-01,9.218e+00
9.094e-01,9.856e+00
9.112e-01,1.050e+01
9.131e-01,1.116e+01
9.149e-01,1.181e+01
9.167e-01,1.245e+01
9.185e-01,1.309e+01
9.204e-01,1.370e+01
9.222e-01,1.428e+01
9.240e-01,1.483e+01
9.259e-01,1.533e+01
9.277e-01,1.578e+01
9.295e-01,1.616e+01
9.314e-01,1.647e+01
9.332e-01,1.670e+01
9.350e-01,1.684e+01
9.368e-01,1.689e+01
9.387e-01,1.683e+01
9.405e-01,1.667e+01
9.423e-01,1.640e+01
9.442e-01,1.601e+01
9.460e-01,1.552e+01
9.478e-01,1.492e+01
9.497e-01,1.423e+01
9.515e-01,1.344e+01
9.533e-01,1.257e+01
9.552e-01,1.163e+01
9.570e-01,1.063e+01
9.588e-01,9.607e+00
9.606e-01,8.561e+00
9.625e-01,7.517e+00
9.643e-01,6.494e+00
9.661e-01,5.511e+00
9.680e-01,4.584e+00
9.698e-01,3.730e+00
9.716e-01,2.961e+00
9.735e-01,2.285e+00
9.753e-01,1.707e+00
9.771e-01,1.230e+00
9.789e-01,8.484e-01
9.808e-01,5.564e-01
9.826e-01,3.433e-01
9.844e-01,1.967e-01
9.863e-01,1.027e-01
9.881e-01,4.762e-02
9.899e-01,1.884e-02
9.918e-01,5.966e-03
9.936e-01,1.352e-03
9.954e-01,1.749e-04
9.973e-01,7.195e-06
9.991e-01,6.301e-09


==> anc/03_results/weak_inf/beta_total_probability/0_031.csv <==
transmittance,probability_density
6.620e-01,1.284e-14
6.637e-01,1.738e-14
6.654e-01,2.351e-14
6.671e-01,3.177e-14
6.688e-01,4.291e-14
6.705e-01,5.794e-14
6.722e-01,7.820e-14
6.739e-01,1.055e-13
6.756e-01,1.424e-13
6.773e-01,1.922e-13
6.790e-01,2.597e-13
6.807e-01,3.513e-13
6.824e-01,4.760e-13
6.841e-01,6.466e-13
6.857e-01,8.810e-13
6.874e-01,1.205e-12
6.891e-01,1.657e-12
6.908e-01,2.291e-12
6.925e-01,3.190e-12
6.942e-01,4.478e-12
6.959e-01,6.340e-12
6.976e-01,9.059e-12
6.993e-01,1.307e-11
7.010e-01,1.904e-11
7.027e-01,2.799e-11
7.044e-01,4.151e-11
7.061e-01,6.203e-11
7.078e-01,9.328e-11
7.095e-01,1.410e-10
7.112e-01,2.140e-10
7.129e-01,3.256e-10
7.145e-01,4.961e-10
7.162e-01,7.560e-10
7.179e-01,1.151e-09
7.196e-01,1.750e-09
7.213e-01,2.654e-09
7.230e-01,4.013e-09
7.247e-01,6.045e-09
7.264e-01,9.070e-09
7.281e-01,1.355e-08
7.298e-01,2.013e-08
7.315e-01,2.977e-08
7.332e-01,4.379e-08
7.349e-01,6.405e-08
7.366e-01,9.315e-08
7.383e-01,1.347e-07
7.400e-01,1.935e-07
7.417e-01,2.764e-07
7.433e-01,3.924e-07
7.450e-01,5.536e-07
7.467e-01,7.760e-07
7.484e-01,1.081e-06
7.501e-01,1.495e-06
7.518e-01,2.056e-06
7.535e-01,2.808e-06
7.552e-01,3.810e-06
7.569e-01,5.136e-06
7.586e-01,6.876e-06
7.603e-01,9.146e-06
7.620e-01,1.208e-05
7.637e-01,1.586e-05
7.654e-01,2.068e-05
7.671e-01,2.678e-05
7.688e-01,3.445e-05
7.705e-01,4.403e-05
7.721e-01,5.589e-05
7.738e-01,7.050e-05
7.755e-01,8.835e-05
7.772e-01,1.100e-04
7.789e-01,1.361e-04
7.806e-01,1.673e-04
7.823e-01,2.045e-04
7.840e-01,2.484e-04
7.857e-01,3.000e-04
7.874e-01,3.602e-04
7.891e-01,4.301e-04
7.908e-01,5.109e-04
7.925e-01,6.037e-04
7.942e-01,7.101e-04
7.959e-01,8.313e-04
7.976e-01,9.691e-04
7.993e-01,1.125e-03
8.009e-01,1.302e-03
8.026e-01,1.501e-03
8.043e-01,1.726e-03
8.060e-01,1.979e-03
8.077e-01,2.265e-03
8.094e-01,2.587e-03
8.111e-01,2.950e-03
8.128e-01,3.361e-03
8.145e-01,3.826e-03
8.162e-01,4.352e-03
8.179e-01,4.950e-03
8.196e-01,5.631e-03
8.213e-01,6.406e-03
8.230e-01,7.293e-03
8.247e-01,8.307e-03
8.264e-01,9.470e-03
8.280e-01,1.081e-02
8.297e-01,1.234e-02
8.314e-01,1.411e-02
8.331e-01,1.616e-02
8.348e-01,1.852e-02
8.365e-01,2.125e-02
8.382e-01,2.442e-02
8.399e-01,2.809e-02
8.416e-01,3.234e-02
8.433e-01,3.727e-02
8.450e-01,4.299e-02
8.467e-01,4.963e-02
8.484e-01,5.732e-02
8.501e-01,6.625e-02
8.518e-01,7.658e-02
8.535e-01,8.854e-02
8.552e-01,1.024e-01
8.568e-01,1.184e-01
8.585e-01,1.368e-01
8.602e-01,1.581e-01
8.619e-01,1.825e-01
8.636e-01,2.106e-01
8.653e-01,2.429e-01
8.670e-01,2.799e-01
8.687e-01,3.222e-01
8.704e-01,3.705e-01
8.721e-01,4.255e-01
8.738e-01,4.882e-01
8.755e-01,5.593e-01
8.772e-01,6.400e-01
8.789e-01,7.312e-01
8.806e-01,8.342e-01
8.823e-01,9.502e-01
8.840e-01,1.081e+00
8.856e-01,1.227e+00
8.873e-01,1.390e+00
8.890e-01,1.573e+00
8.907e-01,1.776e+00
8.924e-01,2.001e+00
8.941e-01,2.251e+00
8.958e-01,2.526e+00
8.975e-01,2.830e+00
8.992e-01,3.162e+00
9.009e-01,3.526e+00
9.026e-01,3.922e+00
9.043e-01,4.352e+00
9.060e-01,4.817e+00
9.077e-01,5.319e+00
9.094e-01,5.857e+00
9.111e-01,6.431e+00
9.128e-01,7.043e+00
9.144e-01,7.690e+00
9.161e-01,8.371e+00
9.178e-01,9.084e+00
9.195e-01,9.825e+00
9.212e-01,1.059e+01
9.229e-01,1.138e+01
9.246e-01,1.218e+01
9.263e-01,1.299e+01
9.280e-01,1.380e+01
9.297e-01,1.460e+01
9.314e-01,1.538e+01
9.331e-01,1.613e+01
9.348e-01,1.684e+01
9.365e-01,1.750e+01
9.382e-01,1.809e+01
9.399e-01,1.860e+01
9.416e-01,1.902e+01
9.432e-01,1.934e+01
9.449e-01,1.954e+01
9.466e-01,1.961e+01
9.483e-01,1.954e+01
9.500e-01,1.933e+01
9.517e-01,1.897e+01
9.534e-01,1.847e+01
9.551e-01,1.781e+01
9.568e-01,1.701e+01
9.585e-01,1.609e+01
9.602e-01,1.504e+01
9.619e-01,1.389e+01
9.636e-01,1.266e+01
9.653e-01,1.137e+01
9.670e-01,1.005e+01
9.687e-01,8.734e+00
9.704e-01,7.443e+00
9.720e-01,6.207e+00
9.737e-01,5.053e+00
9.754e-01,4.002e+00
9.771e-01,3.072e+00
9.788e-01,2.274e+00
9.805e-01,1.615e+00
9.822e-01,1.091e+00
9.839e-01,6.949e-01
9.856e-01,4.117e-01
9.873e-01,2.228e-01
9.890e-01,1.073e-01
9.907e-01,4.431e-02
9.924e-01,1.472e-02
9.941e-01,3.531e-03
9.958e-01,4.899e-04
9.975e-01,2.223e-05
9.992e-01,2.360e-08


==> anc/03_results/weak_inf/beta_total_probability/0_032.csv <==
transmittance,probability_density
6.879e-01,9.209e-16
6.894e-01,1.261e-15
6.910e-01,1.726e-15
6.926e-01,2.361e-15
6.941e-01,3.229e-15
6.957e-01,4.416e-15
6.973e-01,6.042e-15
6.988e-01,8.274e-15
7.004e-01,1.135e-14
7.020e-01,1.559e-14
7.035e-01,2.150e-14
7.051e-01,2.977e-14
7.066e-01,4.147e-14
7.082e-01,5.821e-14
7.098e-01,8.249e-14
7.113e-01,1.182e-13
7.129e-01,1.717e-13
7.145e-01,2.531e-13
7.160e-01,3.791e-13
7.176e-01,5.770e-13
7.192e-01,8.920e-13
7.207e-01,1.399e-12
7.223e-01,2.222e-12
7.239e-01,3.565e-12
7.254e-01,5.766e-12
7.270e-01,9.379e-12
7.286e-01,1.531e-11
7.301e-01,2.502e-11
7.317e-01,4.089e-11
7.332e-01,6.671e-11
7.348e-01,1.086e-10
7.364e-01,1.760e-10
7.379e-01,2.841e-10
7.395e-01,4.562e-10
7.411e-01,7.286e-10
7.426e-01,1.157e-09
7.442e-01,1.826e-09
7.458e-01,2.862e-09
7.473e-01,4.458e-09
7.489e-01,6.895e-09
7.505e-01,1.059e-08
7.520e-01,1.615e-08
7.536e-01,2.446e-08
7.551e-01,3.676e-08
7.567e-01,5.484e-08
7.583e-01,8.121e-08
7.598e-01,1.194e-07
7.614e-01,1.741e-07
7.630e-01,2.519e-07
7.645e-01,3.618e-07
7.661e-01,5.156e-07
7.677e-01,7.290e-07
7.692e-01,1.023e-06
7.708e-01,1.423e-06
7.724e-01,1.965e-06
7.739e-01,2.691e-06
7.755e-01,3.656e-06
7.771e-01,4.927e-06
7.786e-01,6.587e-06
7.802e-01,8.734e-06
7.817e-01,1.149e-05
7.833e-01,1.499e-05
7.849e-01,1.939e-05
7.864e-01,2.489e-05
7.880e-01,3.169e-05
7.896e-01,4.002e-05
7.911e-01,5.013e-05
7.927e-01,6.231e-05
7.943e-01,7.684e-05
7.958e-01,9.402e-05
7.974e-01,1.142e-04
7.990e-01,1.376e-04
8.005e-01,1.647e-04
8.021e-01,1.957e-04
8.036e-01,2.310e-04
8.052e-01,2.710e-04
8.068e-01,3.159e-04
8.083e-01,3.664e-04
8.099e-01,4.227e-04
8.115e-01,4.854e-04
8.130e-01,5.553e-04
8.146e-01,6.332e-04
8.162e-01,7.201e-04
8.177e-01,8.173e-04
8.193e-01,9.263e-04
8.209e-01,1.049e-03
8.224e-01,1.188e-03
8.240e-01,1.345e-03
8.256e-01,1.524e-03
8.271e-01,1.729e-03
8.287e-01,1.963e-03
8.302e-01,2.231e-03
8.318e-01,2.539e-03
8.334e-01,2.893e-03
8.349e-01,3.299e-03
8.365e-01,3.764e-03
8.381e-01,4.298e-03
8.396e-01,4.910e-03
8.412e-01,5.610e-03
8.428e-01,6.413e-03
8.443e-01,7.332e-03
8.459e-01,8.385e-03
8.475e-01,9.592e-03
8.490e-01,1.098e-02
8.506e-01,1.257e-02
8.522e-01,1.441e-02
8.537e-01,1.653e-02
8.553e-01,1.898e-02
8.568e-01,2.182e-02
8.584e-01,2.511e-02
8.600e-01,2.894e-02
8.615e-01,3.340e-02
8.631e-01,3.859e-02
8.647e-01,4.465e-02
8.662e-01,5.171e-02
8.678e-01,5.996e-02
8.694e-01,6.959e-02
8.709e-01,8.081e-02
8.725e-01,9.391e-02
8.741e-01,1.092e-01
8.756e-01,1.269e-01
8.772e-01,1.476e-01
8.787e-01,1.715e-01
8.803e-01,1.993e-01
8.819e-01,2.315e-01
8.834e-01,2.687e-01
8.850e-01,3.117e-01
8.866e-01,3.612e-01
8.881e-01,4.182e-01
8.897e-01,4.835e-01
8.913e-01,5.584e-01
8.928e-01,6.441e-01
8.944e-01,7.419e-01
8.960e-01,8.533e-01
8.975e-01,9.799e-01
8.991e-01,1.123e+00
9.007e-01,1.286e+00
9.022e-01,1.469e+00
9.038e-01,1.675e+00
9.053e-01,1.906e+00
9.069e-01,2.165e+00
9.085e-01,2.454e+00
9.100e-01,2.776e+00
9.116e-01,3.132e+00
9.132e-01,3.526e+00
9.147e-01,3.960e+00
9.163e-01,4.436e+00
9.179e-01,4.957e+00
9.194e-01,5.524e+00
9.210e-01,6.138e+00
9.226e-01,6.800e+00
9.241e-01,7.512e+00
9.257e-01,8.272e+00
9.272e-01,9.079e+00
9.288e-01,9.931e+00
9.304e-01,1.083e+01
9.319e-01,1.176e+01
9.335e-01,1.272e+01
9.351e-01,1.371e+01
9.366e-01,1.471e+01
9.382e-01,1.572e+01
9.398e-01,1.671e+01
9.413e-01,1.769e+01
9.429e-01,1.864e+01
9.445e-01,1.953e+01
9.460e-01,2.035e+01
9.476e-01,2.108e+01
9.492e-01,2.170e+01
9.507e-01,2.220e+01
9.523e-01,2.256e+01
9.538e-01,2.275e+01
9.554e-01,2.277e+01
9.570e-01,2.260e+01
9.585e-01,2.223e+01
9.601e-01,2.166e+01
9.617e-01,2.089e+01
9.632e-01,1.992e+01
9.648e-01,1.878e+01
9.664e-01,1.747e+01
9.679e-01,1.602e+01
9.695e-01,1.447e+01
9.711e-01,1.284e+01
9.726e-01,1.118e+01
9.742e-01,9.530e+00
9.757e-01,7.932e+00
9.773e-01,6.427e+00
9.789e-01,5.049e+00
9.804e-01,3.828e+00
9.820e-01,2.785e+00
9.836e-01,1.930e+00
9.851e-01,1.262e+00
9.867e-01,7.680e-01
9.883e-01,4.277e-01
9.898e-01,2.125e-01
9.914e-01,9.061e-02
9.930e-01,3.122e-02
9.945e-01,7.802e-03
9.961e-01,1.138e-03
9.977e-01,5.524e-05
9.992e-01,6.660e-08


==> anc/03_results/weak_inf/beta_total_probability/0_033.csv <==
transmittance,probability_density
7.128e-01,5.040e-17
7.143e-01,6.991e-17
7.157e-01,9.690e-17
7.171e-01,1.342e-16
7.186e-01,1.857e-16
7.200e-01,2.569e-16
7.214e-01,3.550e-16
7.229e-01,4.904e-16
7.243e-01,6.771e-16
7.258e-01,9.347e-16
7.272e-01,1.290e-15
7.286e-01,1.782e-15
7.301e-01,2.463e-15
7.315e-01,3.408e-15
7.330e-01,4.729e-15
7.344e-01,6.582e-15
7.358e-01,9.208e-15
7.373e-01,1.297e-14
7.387e-01,1.843e-14
7.402e-01,2.648e-14
7.416e-01,3.858e-14
7.430e-01,5.714e-14
7.445e-01,8.618e-14
7.459e-01,1.326e-13
7.474e-01,2.079e-13
7.488e-01,3.324e-13
7.502e-01,5.404e-13
7.517e-01,8.911e-13
7.531e-01,1.486e-12
7.546e-01,2.499e-12
7.560e-01,4.223e-12
7.574e-01,7.158e-12
7.589e-01,1.214e-11
7.603e-01,2.056e-11
7.618e-01,3.474e-11
7.632e-01,5.846e-11
7.646e-01,9.792e-11
7.661e-01,1.631e-10
7.675e-01,2.702e-10
7.690e-01,4.446e-10
7.704e-01,7.266e-10
7.718e-01,1.179e-09
7.733e-01,1.900e-09
7.747e-01,3.038e-09
7.762e-01,4.822e-09
7.776e-01,7.593e-09
7.790e-01,1.186e-08
7.805e-01,1.839e-08
7.819e-01,2.827e-08
7.833e-01,4.310e-08
7.848e-01,6.518e-08
7.862e-01,9.776e-08
7.877e-01,1.454e-07
7.891e-01,2.144e-07
7.905e-01,3.134e-07
7.920e-01,4.542e-07
7.934e-01,6.526e-07
7.949e-01,9.294e-07
7.963e-01,1.312e-06
7.977e-01,1.836e-06
7.992e-01,2.546e-06
8.006e-01,3.498e-06
8.021e-01,4.764e-06
8.035e-01,6.429e-06
8.049e-01,8.596e-06
8.064e-01,1.139e-05
8.078e-01,1.495e-05
8.093e-01,1.945e-05
8.107e-01,2.507e-05
8.121e-01,3.201e-05
8.136e-01,4.050e-05
8.150e-01,5.079e-05
8.165e-01,6.310e-05
8.179e-01,7.771e-05
8.193e-01,9.486e-05
8.208e-01,1.148e-04
8.222e-01,1.378e-04
8.237e-01,1.640e-04
8.251e-01,1.937e-04
8.265e-01,2.270e-04
8.280e-01,2.643e-04
8.294e-01,3.057e-04
8.309e-01,3.516e-04
8.323e-01,4.023e-04
8.337e-01,4.583e-04
8.352e-01,5.201e-04
8.366e-01,5.887e-04
8.381e-01,6.651e-04
8.395e-01,7.506e-04
8.409e-01,8.467e-04
8.424e-01,9.556e-04
8.438e-01,1.079e-03
8.452e-01,1.221e-03
8.467e-01,1.384e-03
8.481e-01,1.571e-03
8.496e-01,1.786e-03
8.510e-01,2.035e-03
8.524e-01,2.322e-03
8.539e-01,2.653e-03
8.553e-01,3.035e-03
8.568e-01,3.475e-03
8.582e-01,3.982e-03
8.596e-01,4.566e-03
8.611e-01,5.239e-03
8.625e-01,6.015e-03
8.640e-01,6.909e-03
8.654e-01,7.942e-03
8.668e-01,9.137e-03
8.683e-01,1.052e-02
8.697e-01,1.213e-02
8.712e-01,1.400e-02
8.726e-01,1.618e-02
8.740e-01,1.872e-02
8.755e-01,2.170e-02
8.769e-01,2.520e-02
8.784e-01,2.930e-02
8.798e-01,3.413e-02
8.812e-01,3.981e-02
8.827e-01,4.650e-02
8.841e-01,5.439e-02
8.856e-01,6.367e-02
8.870e-01,7.462e-02
8.884e-01,8.750e-02
8.899e-01,1.027e-01
8.913e-01,1.205e-01
8.928e-01,1.414e-01
8.942e-01,1.660e-01
8.956e-01,1.948e-01
8.971e-01,2.284e-01
8.985e-01,2.677e-01
9.000e-01,3.135e-01
9.014e-01,3.668e-01
9.028e-01,4.287e-01
9.043e-01,5.005e-01
9.057e-01,5.835e-01
9.071e-01,6.793e-01
9.086e-01,7.897e-01
9.100e-01,9.167e-01
9.115e-01,1.062e+00
9.129e-01,1.229e+00
9.143e-01,1.419e+00
9.158e-01,1.635e+00
9.172e-01,1.880e+00
9.187e-01,2.158e+00
9.201e-01,2.471e+00
9.215e-01,2.823e+00
9.230e-01,3.217e+00
9.244e-01,3.657e+00
9.259e-01,4.147e+00
9.273e-01,4.691e+00
9.287e-01,5.290e+00
9.302e-01,5.948e+00
9.316e-01,6.668e+00
9.331e-01,7.452e+00
9.345e-01,8.301e+00
9.359e-01,9.214e+00
9.374e-01,1.019e+01
9.388e-01,1.123e+01
9.403e-01,1.233e+01
9.417e-01,1.347e+01
9.431e-01,1.467e+01
9.446e-01,1.589e+01
9.460e-01,1.714e+01
9.475e-01,1.840e+01
9.489e-01,1.964e+01
9.503e-01,2.086e+01
9.518e-01,2.202e+01
9.532e-01,2.311e+01
9.547e-01,2.409e+01
9.561e-01,2.495e+01
9.575e-01,2.565e+01
9.590e-01,2.617e+01
9.604e-01,2.648e+01
9.619e-01,2.656e+01
9.633e-01,2.639e+01
9.647e-01,2.595e+01
9.662e-01,2.524e+01
9.676e-01,2.427e+01
9.690e-01,2.303e+01
9.705e-01,2.154e+01
9.719e-01,1.985e+01
9.734e-01,1.797e+01
9.748e-01,1.597e+01
9.762e-01,1.390e+01
9.777e-01,1.181e+01
9.791e-01,9.767e+00
9.806e-01,7.836e+00
9.820e-01,6.069e+00
9.834e-01,4.512e+00
9.849e-01,3.196e+00
9.863e-01,2.136e+00
9.878e-01,1.330e+00
9.892e-01,7.582e-01
9.906e-01,3.858e-01
9.921e-01,1.687e-01
9.935e-01,5.968e-02
9.950e-01,1.535e-02
9.964e-01,2.311e-03
9.978e-01,1.166e-04
9.993e-01,1.497e-07


==> anc/03_results/weak_inf/beta_total_probability/0_034.csv <==
transmittance,probability_density
7.373e-01,1.342e-18
7.386e-01,1.896e-18
7.399e-01,2.678e-18
7.412e-01,3.778e-18
7.426e-01,5.328e-18
7.439e-01,7.506e-18
7.452e-01,1.057e-17
7.465e-01,1.487e-17
7.478e-01,2.090e-17
7.491e-01,2.936e-17
7.505e-01,4.121e-17
7.518e-01,5.780e-17
7.531e-01,8.103e-17
7.544e-01,1.135e-16
7.557e-01,1.590e-16
7.570e-01,2.226e-16
7.584e-01,3.116e-16
7.597e-01,4.364e-16
7.610e-01,6.116e-16
7.623e-01,8.582e-16
7.636e-01,1.207e-15
7.649e-01,1.704e-15
7.663e-01,2.419e-15
7.676e-01,3.460e-15
7.689e-01,4.999e-15
7.702e-01,7.320e-15
7.715e-01,1.090e-14
7.728e-01,1.657e-14
7.742e-01,2.577e-14
7.755e-01,4.105e-14
7.768e-01,6.702e-14
7.781e-01,1.119e-13
7.794e-01,1.906e-13
7.807e-01,3.298e-13
7.821e-01,5.776e-13
7.834e-01,1.020e-12
7.847e-01,1.808e-12
7.860e-01,3.211e-12
7.873e-01,5.700e-12
7.887e-01,1.009e-11
7.900e-01,1.780e-11
7.913e-01,3.123e-11
7.926e-01,5.447e-11
7.939e-01,9.441e-11
7.952e-01,1.625e-10
7.966e-01,2.776e-10
7.979e-01,4.705e-10
7.992e-01,7.914e-10
8.005e-01,1.320e-09
8.018e-01,2.184e-09
8.031e-01,3.583e-09
8.045e-01,5.828e-09
8.058e-01,9.397e-09
8.071e-01,1.502e-08
8.084e-01,2.379e-08
8.097e-01,3.735e-08
8.110e-01,5.811e-08
8.124e-01,8.957e-08
8.137e-01,1.368e-07
8.150e-01,2.070e-07
8.163e-01,3.102e-07
8.176e-01,4.606e-07
8.189e-01,6.773e-07
8.203e-01,9.863e-07
8.216e-01,1.422e-06
8.229e-01,2.031e-06
8.242e-01,2.872e-06
8.255e-01,4.021e-06
8.268e-01,5.573e-06
8.282e-01,7.646e-06
8.295e-01,1.039e-05
8.308e-01,1.396e-05
8.321e-01,1.858e-05
8.334e-01,2.448e-05
8.347e-01,3.192e-05
8.361e-01,4.119e-05
8.374e-01,5.262e-05
8.387e-01,6.655e-05
8.400e-01,8.332e-05
8.413e-01,1.033e-04
8.426e-01,1.268e-04
8.440e-01,1.542e-04
8.453e-01,1.857e-04
8.466e-01,2.218e-04
8.479e-01,2.626e-04
8.492e-01,3.083e-04
8.505e-01,3.594e-04
8.519e-01,4.160e-04
8.532e-01,4.786e-04
8.545e-01,5.476e-04
8.558e-01,6.238e-04
8.571e-01,7.081e-04
8.584e-01,8.017e-04
8.598e-01,9.063e-04
8.611e-01,1.024e-03
8.624e-01,1.157e-03
8.637e-01,1.308e-03
8.650e-01,1.482e-03
8.663e-01,1.681e-03
8.677e-01,1.912e-03
8.690e-01,2.180e-03
8.703e-01,2.492e-03
8.716e-01,2.853e-03
8.729e-01,3.274e-03
8.742e-01,3.762e-03
8.756e-01,4.329e-03
8.769e-01,4.985e-03
8.782e-01,5.744e-03
8.795e-01,6.620e-03
8.808e-01,7.628e-03
8.821e-01,8.787e-03
8.835e-01,1.012e-02
8.848e-01,1.164e-02
8.861e-01,1.339e-02
8.874e-01,1.540e-02
8.887e-01,1.770e-02
8.900e-01,2.034e-02
8.914e-01,2.338e-02
8.927e-01,2.689e-02
8.940e-01,3.095e-02
8.953e-01,3.567e-02
8.966e-01,4.118e-02
8.979e-01,4.762e-02
8.993e-01,5.520e-02
9.006e-01,6.412e-02
9.019e-01,7.467e-02
9.032e-01,8.716e-02
9.045e-01,1.020e-01
9.058e-01,1.195e-01
9.072e-01,1.404e-01
9.085e-01,1.652e-01
9.098e-01,1.945e-01
9.111e-01,2.293e-01
9.124e-01,2.704e-01
9.137e-01,3.189e-01
9.151e-01,3.761e-01
9.164e-01,4.434e-01
9.177e-01,5.223e-01
9.190e-01,6.148e-01
9.203e-01,7.228e-01
9.216e-01,8.487e-01
9.230e-01,9.950e-01
9.243e-01,1.165e+00
9.256e-01,1.361e+00
9.269e-01,1.587e+00
9.282e-01,1.847e+00
9.296e-01,2.145e+00
9.309e-01,2.486e+00
9.322e-01,2.874e+00
9.335e-01,3.314e+00
9.348e-01,3.811e+00
9.361e-01,4.372e+00
9.375e-01,4.999e+00
9.388e-01,5.700e+00
9.401e-01,6.479e+00
9.414e-01,7.340e+00
9.427e-01,8.286e+00
9.440e-01,9.320e+00
9.454e-01,1.044e+01
9.467e-01,1.166e+01
9.480e-01,1.295e+01
9.493e-01,1.433e+01
9.506e-01,1.578e+01
9.519e-01,1.730e+01
9.533e-01,1.886e+01
9.546e-01,2.045e+01
9.559e-01,2.205e+01
9.572e-01,2.363e+01
9.585e-01,2.516e+01
9.598e-01,2.661e+01
9.612e-01,2.794e+01
9.625e-01,2.911e+01
9.638e-01,3.007e+01
9.651e-01,3.080e+01
9.664e-01,3.124e+01
9.677e-01,3.137e+01
9.691e-01,3.116e+01
9.704e-01,3.057e+01
9.717e-01,2.961e+01
9.730e-01,2.828e+01
9.743e-01,2.659e+01
9.756e-01,2.457e+01
9.770e-01,2.228e+01
9.783e-01,1.978e+01
9.796e-01,1.714e+01
9.809e-01,1.446e+01
9.822e-01,1.183e+01
9.835e-01,9.342e+00
9.849e-01,7.078e+00
9.862e-01,5.108e+00
9.875e-01,3.477e+00
9.888e-01,2.205e+00
9.901e-01,1.279e+00
9.914e-01,6.614e-01
9.928e-01,2.938e-01
9.941e-01,1.054e-01
9.954e-01,2.743e-02
9.967e-01,4.165e-03
9.980e-01,2.104e-04
9.993e-01,2.634e-07


==> anc/03_results/weak_inf/beta_total_probability/0_035.csv <==
transmittance,probability_density
7.590e-01,2.672e-20
7.602e-01,3.857e-20
7.614e-01,5.565e-20
7.626e-01,8.023e-20
7.638e-01,1.156e-19
7.650e-01,1.664e-19
7.662e-01,2.393e-19
7.674e-01,3.440e-19
7.686e-01,4.942e-19
7.698e-01,7.092e-19
7.710e-01,1.017e-18
7.723e-01,1.458e-18
7.735e-01,2.088e-18
7.747e-01,2.988e-18
7.759e-01,4.272e-18
7.771e-01,6.104e-18
7.783e-01,8.716e-18
7.795e-01,1.244e-17
7.807e-01,1.773e-17
7.819e-01,2.526e-17
7.831e-01,3.597e-17
7.843e-01,5.117e-17
7.855e-01,7.274e-17
7.868e-01,1.033e-16
7.880e-01,1.467e-16
7.892e-01,2.081e-16
7.904e-01,2.949e-16
7.916e-01,4.178e-16
7.928e-01,5.914e-16
7.940e-01,8.366e-16
7.952e-01,1.183e-15
7.964e-01,1.671e-15
7.976e-01,2.360e-15
7.988e-01,3.333e-15
8.000e-01,4.704e-15
8.013e-01,6.641e-15
8.025e-01,9.379e-15
8.037e-01,1.326e-14
8.049e-01,1.877e-14
8.061e-01,2.664e-14
8.073e-01,3.794e-14
8.085e-01,5.430e-14
8.097e-01,7.825e-14
8.109e-01,1.138e-13
8.121e-01,1.674e-13
8.133e-01,2.496e-13
8.145e-01,3.785e-13
8.158e-01,5.844e-13
8.170e-01,9.202e-13
8.182e-01,1.478e-12
8.194e-01,2.417e-12
8.206e-01,4.019e-12
8.218e-01,6.777e-12
8.230e-01,1.155e-11
8.242e-01,1.983e-11
8.254e-01,3.422e-11
8.266e-01,5.918e-11
8.278e-01,1.023e-10
8.290e-01,1.767e-10
8.303e-01,3.039e-10
8.315e-01,5.207e-10
8.327e-01,8.872e-10
8.339e-01,1.503e-09
8.351e-01,2.528e-09
8.363e-01,4.223e-09
8.375e-01,7.003e-09
8.387e-01,1.152e-08
8.399e-01,1.881e-08
8.411e-01,3.045e-08
8.423e-01,4.888e-08
8.435e-01,7.779e-08
8.447e-01,1.227e-07
8.460e-01,1.919e-07
8.472e-01,2.975e-07
8.484e-01,4.569e-07
8.496e-01,6.952e-07
8.508e-01,1.048e-06
8.520e-01,1.565e-06
8.532e-01,2.316e-06
8.544e-01,3.393e-06
8.556e-01,4.923e-06
8.568e-01,7.074e-06
8.580e-01,1.007e-05
8.592e-01,1.418e-05
8.605e-01,1.978e-05
8.617e-01,2.731e-05
8.629e-01,3.734e-05
8.641e-01,5.052e-05
8.653e-01,6.767e-05
8.665e-01,8.972e-05
8.677e-01,1.178e-04
8.689e-01,1.530e-04
8.701e-01,1.967e-04
8.713e-01,2.504e-04
8.725e-01,3.156e-04
8.737e-01,3.939e-04
8.750e-01,4.869e-04
8.762e-01,5.961e-04
8.774e-01,7.232e-04
8.786e-01,8.696e-04
8.798e-01,1.037e-03
8.810e-01,1.226e-03
8.822e-01,1.440e-03
8.834e-01,1.679e-03
8.846e-01,1.946e-03
8.858e-01,2.244e-03
8.870e-01,2.576e-03
8.882e-01,2.948e-03
8.895e-01,3.364e-03
8.907e-01,3.834e-03
8.919e-01,4.368e-03
8.931e-01,4.979e-03
8.943e-01,5.681e-03
8.955e-01,6.495e-03
8.967e-01,7.443e-03
8.979e-01,8.553e-03
8.991e-01,9.857e-03
9.003e-01,1.139e-02
9.015e-01,1.321e-02
9.027e-01,1.535e-02
9.039e-01,1.788e-02
9.052e-01,2.088e-02
9.064e-01,2.443e-02
9.076e-01,2.863e-02
9.088e-01,3.361e-02
9.100e-01,3.950e-02
9.112e-01,4.649e-02
9.124e-01,5.477e-02
9.136e-01,6.459e-02
9.148e-01,7.625e-02
9.160e-01,9.010e-02
9.172e-01,1.066e-01
9.184e-01,1.261e-01
9.197e-01,1.494e-01
9.209e-01,1.771e-01
9.221e-01,2.101e-01
9.233e-01,2.493e-01
9.245e-01,2.960e-01
9.257e-01,3.515e-01
9.269e-01,4.174e-01
9.281e-01,4.957e-01
9.293e-01,5.884e-01
9.305e-01,6.980e-01
9.317e-01,8.275e-01
9.329e-01,9.801e-01
9.342e-01,1.159e+00
9.354e-01,1.370e+00
9.366e-01,1.616e+00
9.378e-01,1.902e+00
9.390e-01,2.235e+00
9.402e-01,2.621e+00
9.414e-01,3.066e+00
9.426e-01,3.578e+00
9.438e-01,4.163e+00
9.450e-01,4.830e+00
9.462e-01,5.586e+00
9.474e-01,6.440e+00
9.487e-01,7.397e+00
9.499e-01,8.465e+00
9.511e-01,9.650e+00
9.523e-01,1.095e+01
9.535e-01,1.238e+01
9.547e-01,1.393e+01
9.559e-01,1.559e+01
9.571e-01,1.737e+01
9.583e-01,1.923e+01
9.595e-01,2.118e+01
9.607e-01,2.318e+01
9.619e-01,2.521e+01
9.632e-01,2.723e+01
9.644e-01,2.919e+01
9.656e-01,3.105e+01
9.668e-01,3.275e+01
9.680e-01,3.423e+01
9.692e-01,3.544e+01
9.704e-01,3.632e+01
9.716e-01,3.680e+01
9.728e-01,3.683e+01
9.740e-01,3.639e+01
9.752e-01,3.543e+01
9.764e-01,3.396e+01
9.776e-01,3.198e+01
9.789e-01,2.954e+01
9.801e-01,2.671e+01
9.813e-01,2.356e+01
9.825e-01,2.023e+01
9.837e-01,1.683e+01
9.849e-01,1.351e+01
9.861e-01,1.040e+01
9.873e-01,7.615e+00
9.885e-01,5.255e+00
9.897e-01,3.374e+00
9.909e-01,1.978e+00
9.921e-01,1.032e+00
9.934e-01,4.615e-01
9.946e-01,1.660e-01
9.958e-01,4.306e-02
9.970e-01,6.455e-03
9.982e-01,3.157e-04
9.994e-01,3.583e-07


==> anc/03_results/weak_inf/beta_total_probability/0_036.csv <==
transmittance,probability_density
7.790e-01,1.753e-22
7.801e-01,2.607e-22
7.812e-01,3.872e-22
7.823e-01,5.748e-22
7.834e-01,8.526e-22
7.845e-01,1.264e-21
7.857e-01,1.872e-21
7.868e-01,2.770e-21
7.879e-01,4.098e-21
7.890e-01,6.056e-21
7.901e-01,8.943e-21
7.912e-01,1.320e-20
7.923e-01,1.946e-20
7.934e-01,2.868e-20
7.945e-01,4.223e-20
7.956e-01,6.214e-20
7.967e-01,9.138e-20
7.978e-01,1.343e-19
7.989e-01,1.971e-19
8.001e-01,2.892e-19
8.012e-01,4.240e-19
8.023e-01,6.212e-19
8.034e-01,9.094e-19
8.045e-01,1.330e-18
8.056e-01,1.945e-18
8.067e-01,2.841e-18
8.078e-01,4.147e-18
8.089e-01,6.049e-18
8.100e-01,8.818e-18
8.111e-01,1.284e-17
8.122e-01,1.870e-17
8.133e-01,2.720e-17
8.145e-01,3.954e-17
8.156e-01,5.746e-17
8.167e-01,8.346e-17
8.178e-01,1.212e-16
8.189e-01,1.760e-16
8.200e-01,2.558e-16
8.211e-01,3.722e-16
8.222e-01,5.426e-16
8.233e-01,7.939e-16
8.244e-01,1.168e-15
8.255e-01,1.732e-15
8.266e-01,2.597e-15
8.277e-01,3.955e-15
8.289e-01,6.145e-15
8.300e-01,9.785e-15
8.311e-01,1.603e-14
8.322e-01,2.706e-14
8.333e-01,4.706e-14
8.344e-01,8.410e-14
8.355e-01,1.538e-13
8.366e-01,2.861e-13
8.377e-01,5.389e-13
8.388e-01,1.022e-12
8.399e-01,1.946e-12
8.410e-01,3.704e-12
8.421e-01,7.032e-12
8.433e-01,1.329e-11
8.444e-01,2.498e-11
8.455e-01,4.663e-11
8.466e-01,8.639e-11
8.477e-01,1.587e-10
8.488e-01,2.892e-10
8.499e-01,5.221e-10
8.510e-01,9.338e-10
8.521e-01,1.655e-09
8.532e-01,2.903e-09
8.543e-01,5.044e-09
8.554e-01,8.676e-09
8.565e-01,1.477e-08
8.577e-01,2.489e-08
8.588e-01,4.150e-08
8.599e-01,6.848e-08
8.610e-01,1.118e-07
8.621e-01,1.805e-07
8.632e-01,2.883e-07
8.643e-01,4.553e-07
8.654e-01,7.111e-07
8.665e-01,1.098e-06
8.676e-01,1.676e-06
8.687e-01,2.530e-06
8.698e-01,3.773e-06
8.709e-01,5.562e-06
8.721e-01,8.101e-06
8.732e-01,1.166e-05
8.743e-01,1.657e-05
8.754e-01,2.327e-05
8.765e-01,3.228e-05
8.776e-01,4.422e-05
8.787e-01,5.982e-05
8.798e-01,7.992e-05
8.809e-01,1.054e-04
8.820e-01,1.373e-04
8.831e-01,1.766e-04
8.842e-01,2.243e-04
8.854e-01,2.814e-04
8.865e-01,3.486e-04
8.876e-01,4.266e-04
8.887e-01,5.159e-04
8.898e-01,6.167e-04
8.909e-01,7.291e-04
8.920e-01,8.529e-04
8.931e-01,9.882e-04
8.942e-01,1.135e-03
8.953e-01,1.293e-03
8.964e-01,1.463e-03
8.975e-01,1.648e-03
8.986e-01,1.849e-03
8.998e-01,2.070e-03
9.009e-01,2.315e-03
9.020e-01,2.592e-03
9.031e-01,2.908e-03
9.042e-01,3.273e-03
9.053e-01,3.698e-03
9.064e-01,4.194e-03
9.075e-01,4.777e-03
9.086e-01,5.463e-03
9.097e-01,6.270e-03
9.108e-01,7.220e-03
9.119e-01,8.338e-03
9.130e-01,9.657e-03
9.142e-01,1.121e-02
9.153e-01,1.306e-02
9.164e-01,1.524e-02
9.175e-01,1.785e-02
9.186e-01,2.096e-02
9.197e-01,2.470e-02
9.208e-01,2.918e-02
9.219e-01,3.459e-02
9.230e-01,4.112e-02
9.241e-01,4.902e-02
9.252e-01,5.856e-02
9.263e-01,7.011e-02
9.274e-01,8.409e-02
9.286e-01,1.010e-01
9.297e-01,1.215e-01
9.308e-01,1.462e-01
9.319e-01,1.761e-01
9.330e-01,2.122e-01
9.341e-01,2.559e-01
9.352e-01,3.086e-01
9.363e-01,3.721e-01
9.374e-01,4.487e-01
9.385e-01,5.409e-01
9.396e-01,6.518e-01
9.407e-01,7.848e-01
9.418e-01,9.441e-01
9.430e-01,1.134e+00
9.441e-01,1.361e+00
9.452e-01,1.631e+00
9.463e-01,1.950e+00
9.474e-01,2.327e+00
9.485e-01,2.771e+00
9.496e-01,3.290e+00
9.507e-01,3.895e+00
9.518e-01,4.598e+00
9.529e-01,5.409e+00
9.540e-01,6.341e+00
9.551e-01,7.404e+00
9.562e-01,8.611e+00
9.574e-01,9.971e+00
9.585e-01,1.149e+01
9.596e-01,1.318e+01
9.607e-01,1.504e+01
9.618e-01,1.707e+01
9.629e-01,1.926e+01
9.640e-01,2.159e+01
9.651e-01,2.405e+01
9.662e-01,2.660e+01
9.673e-01,2.920e+01
9.684e-01,3.180e+01
9.695e-01,3.434e+01
9.706e-01,3.674e+01
9.718e-01,3.892e+01
9.729e-01,4.080e+01
9.740e-01,4.227e+01
9.751e-01,4.325e+01
9.762e-01,4.366e+01
9.773e-01,4.342e+01
9.784e-01,4.249e+01
9.795e-01,4.083e+01
9.806e-01,3.846e+01
9.817e-01,3.543e+01
9.828e-01,3.183e+01
9.839e-01,2.780e+01
9.850e-01,2.351e+01
9.862e-01,1.916e+01
9.873e-01,1.494e+01
9.884e-01,1.108e+01
9.895e-01,7.722e+00
9.906e-01,4.995e+00
9.917e-01,2.942e+00
9.928e-01,1.537e+00
9.939e-01,6.839e-01
9.950e-01,2.431e-01
9.961e-01,6.167e-02
9.972e-01,8.874e-03
9.983e-01,4.011e-04
9.994e-01,3.704e-07


==> anc/03_results/weak_inf/beta_total_probability/0_037.csv <==
transmittance,probability_density
7.975e-01,2.745e-25
7.985e-01,4.243e-25
7.995e-01,6.553e-25
8.006e-01,1.011e-24
8.016e-01,1.560e-24
8.026e-01,2.404e-24
8.036e-01,3.702e-24
8.046e-01,5.696e-24
8.056e-01,8.759e-24
8.066e-01,1.346e-23
8.077e-01,2.067e-23
8.087e-01,3.171e-23
8.097e-01,4.861e-23
8.107e-01,7.448e-23
8.117e-01,1.140e-22
8.127e-01,1.744e-22
8.137e-01,2.667e-22
8.148e-01,4.073e-22
8.158e-01,6.218e-22
8.168e-01,9.484e-22
8.178e-01,1.446e-21
8.188e-01,2.202e-21
8.198e-01,3.351e-21
8.209e-01,5.096e-21
8.219e-01,7.745e-21
8.229e-01,1.176e-20
8.239e-01,1.785e-20
8.249e-01,2.706e-20
8.259e-01,4.101e-20
8.269e-01,6.209e-20
8.280e-01,9.394e-20
8.290e-01,1.420e-19
8.300e-01,2.146e-19
8.310e-01,3.239e-19
8.320e-01,4.886e-19
8.330e-01,7.366e-19
8.340e-01,1.110e-18
8.351e-01,1.670e-18
8.361e-01,2.512e-18
8.371e-01,3.777e-18
8.381e-01,5.674e-18
8.391e-01,8.520e-18
8.401e-01,1.279e-17
8.412e-01,1.920e-17
8.422e-01,2.884e-17
8.432e-01,4.336e-17
8.442e-01,6.535e-17
8.452e-01,9.888e-17
8.462e-01,1.506e-16
8.472e-01,2.315e-16
8.483e-01,3.613e-16
8.493e-01,5.752e-16
8.503e-01,9.408e-16
8.513e-01,1.590e-15
8.523e-01,2.790e-15
8.533e-01,5.087e-15
8.543e-01,9.616e-15
8.554e-01,1.874e-14
8.564e-01,3.737e-14
8.574e-01,7.571e-14
8.584e-01,1.548e-13
8.594e-01,3.177e-13
8.604e-01,6.518e-13
8.615e-01,1.333e-12
8.625e-01,2.710e-12
8.635e-01,5.470e-12
8.645e-01,1.095e-11
8.655e-01,2.172e-11
8.665e-01,4.267e-11
8.675e-01,8.298e-11
8.686e-01,1.597e-10
8.696e-01,3.039e-10
8.706e-01,5.721e-10
8.716e-01,1.065e-09
8.726e-01,1.959e-09
8.736e-01,3.563e-09
8.746e-01,6.402e-09
8.757e-01,1.137e-08
8.767e-01,1.994e-08
8.777e-01,3.454e-08
8.787e-01,5.909e-08
8.797e-01,9.980e-08
8.807e-01,1.664e-07
8.818e-01,2.739e-07
8.828e-01,4.448e-07
8.838e-01,7.128e-07
8.848e-01,1.127e-06
8.858e-01,1.757e-06
8.868e-01,2.701e-06
8.878e-01,4.095e-06
8.889e-01,6.119e-06
8.899e-01,9.014e-06
8.909e-01,1.308e-05
8.919e-01,1.871e-05
8.929e-01,2.637e-05
8.939e-01,3.660e-05
8.949e-01,5.003e-05
8.960e-01,6.737e-05
8.970e-01,8.934e-05
8.980e-01,1.167e-04
8.990e-01,1.501e-04
9.000e-01,1.903e-04
9.010e-01,2.377e-04
9.021e-01,2.928e-04
9.031e-01,3.557e-04
9.041e-01,4.267e-04
9.051e-01,5.060e-04
9.061e-01,5.939e-04
9.071e-01,6.909e-04
9.081e-01,7.984e-04
9.092e-01,9.180e-04
9.102e-01,1.053e-03
9.112e-01,1.207e-03
9.122e-01,1.385e-03
9.132e-01,1.594e-03
9.142e-01,1.841e-03
9.152e-01,2.135e-03
9.163e-01,2.484e-03
9.173e-01,2.899e-03
9.183e-01,3.391e-03
9.193e-01,3.970e-03
9.203e-01,4.650e-03
9.213e-01,5.445e-03
9.224e-01,6.372e-03
9.234e-01,7.454e-03
9.244e-01,8.719e-03
9.254e-01,1.020e-02
9.264e-01,1.196e-02
9.274e-01,1.403e-02
9.284e-01,1.652e-02
9.295e-01,1.949e-02
9.305e-01,2.308e-02
9.315e-01,2.743e-02
9.325e-01,3.270e-02
9.335e-01,3.912e-02
9.345e-01,4.694e-02
9.355e-01,5.648e-02
9.366e-01,6.812e-02
9.376e-01,8.235e-02
9.386e-01,9.976e-02
9.396e-01,1.211e-01
9.406e-01,1.472e-01
9.416e-01,1.792e-01
9.427e-01,2.184e-01
9.437e-01,2.666e-01
9.447e-01,3.258e-01
9.457e-01,3.985e-01
9.467e-01,4.877e-01
9.477e-01,5.972e-01
9.487e-01,7.312e-01
9.498e-01,8.952e-01
9.508e-01,1.095e+00
9.518e-01,1.339e+00
9.528e-01,1.634e+00
9.538e-01,1.991e+00
9.548e-01,2.421e+00
9.558e-01,2.937e+00
9.569e-01,3.552e+00
9.579e-01,4.282e+00
9.589e-01,5.145e+00
9.599e-01,6.157e+00
9.609e-01,7.338e+00
9.619e-01,8.705e+00
9.630e-01,1.028e+01
9.640e-01,1.207e+01
9.650e-01,1.410e+01
9.660e-01,1.637e+01
9.670e-01,1.888e+01
9.680e-01,2.163e+01
9.690e-01,2.461e+01
9.701e-01,2.777e+01
9.711e-01,3.108e+01
9.721e-01,3.448e+01
9.731e-01,3.789e+01
9.741e-01,4.121e+01
9.751e-01,4.432e+01
9.761e-01,4.709e+01
9.772e-01,4.939e+01
9.782e-01,5.107e+01
9.792e-01,5.199e+01
9.802e-01,5.203e+01
9.812e-01,5.109e+01
9.822e-01,4.913e+01
9.833e-01,4.615e+01
9.843e-01,4.223e+01
9.853e-01,3.751e+01
9.863e-01,3.221e+01
9.873e-01,2.659e+01
9.883e-01,2.098e+01
9.893e-01,1.568e+01
9.904e-01,1.099e+01
9.914e-01,7.121e+00
9.924e-01,4.181e+00
9.934e-01,2.163e+00
9.944e-01,9.455e-01
9.954e-01,3.263e-01
9.964e-01,7.894e-02
9.975e-01,1.052e-02
9.985e-01,4.142e-04
9.995e-01,2.712e-07


==> anc/03_results/weak_inf/beta_total_probability/0_038.csv <==
transmittance,probability_density
8.125e-01,5.188e-29
8.134e-01,8.457e-29
8.143e-01,1.377e-28
8.153e-01,2.242e-28
8.162e-01,3.646e-28
8.172e-01,5.925e-28
8.181e-01,9.621e-28
8.190e-01,1.561e-27
8.200e-01,2.531e-27
8.209e-01,4.100e-27
8.219e-01,6.638e-27
8.228e-01,1.074e-26
8.237e-01,1.736e-26
8.247e-01,2.803e-26
8.256e-01,4.525e-26
8.266e-01,7.297e-26
8.275e-01,1.176e-25
8.284e-01,1.893e-25
8.294e-01,3.047e-25
8.303e-01,4.898e-25
8.313e-01,7.869e-25
8.322e-01,1.263e-24
8.331e-01,2.026e-24
8.341e-01,3.248e-24
8.350e-01,5.202e-24
8.360e-01,8.325e-24
8.369e-01,1.331e-23
8.378e-01,2.127e-23
8.388e-01,3.397e-23
8.397e-01,5.420e-23
8.407e-01,8.641e-23
8.416e-01,1.377e-22
8.425e-01,2.193e-22
8.435e-01,3.491e-22
8.444e-01,5.560e-22
8.454e-01,8.867e-22
8.463e-01,1.419e-21
8.472e-01,2.285e-21
8.482e-01,3.730e-21
8.491e-01,6.236e-21
8.501e-01,1.085e-20
8.510e-01,2.006e-20
8.519e-01,4.015e-20
8.529e-01,8.772e-20
8.538e-01,2.076e-19
8.548e-01,5.214e-19
8.557e-01,1.360e-18
8.566e-01,3.615e-18
8.576e-01,9.674e-18
8.585e-01,2.585e-17
8.595e-01,6.863e-17
8.604e-01,1.806e-16
8.613e-01,4.702e-16
8.623e-01,1.210e-15
8.632e-01,3.077e-15
8.642e-01,7.724e-15
8.651e-01,1.914e-14
8.660e-01,4.681e-14
8.670e-01,1.130e-13
8.679e-01,2.689e-13
8.689e-01,6.315e-13
8.698e-01,1.462e-12
8.707e-01,3.339e-12
8.717e-01,7.516e-12
8.726e-01,1.668e-11
8.736e-01,3.647e-11
8.745e-01,7.857e-11
8.754e-01,1.668e-10
8.764e-01,3.487e-10
8.773e-01,7.180e-10
8.783e-01,1.456e-09
8.792e-01,2.906e-09
8.801e-01,5.708e-09
8.811e-01,1.103e-08
8.820e-01,2.098e-08
8.830e-01,3.926e-08
8.839e-01,7.222e-08
8.848e-01,1.306e-07
8.858e-01,2.322e-07
8.867e-01,4.057e-07
8.877e-01,6.965e-07
8.886e-01,1.174e-06
8.895e-01,1.944e-06
8.905e-01,3.161e-06
8.914e-01,5.043e-06
8.924e-01,7.894e-06
8.933e-01,1.212e-05
8.942e-01,1.826e-05
8.952e-01,2.695e-05
8.961e-01,3.900e-05
8.971e-01,5.530e-05
8.980e-01,7.680e-05
8.989e-01,1.045e-04
8.999e-01,1.391e-04
9.008e-01,1.812e-04
9.018e-01,2.311e-04
9.027e-01,2.882e-04
9.037e-01,3.516e-04
9.046e-01,4.195e-04
9.055e-01,4.896e-04
9.065e-01,5.589e-04
9.074e-01,6.243e-04
9.083e-01,6.830e-04
9.093e-01,7.327e-04
9.102e-01,7.721e-04
9.112e-01,8.012e-04
9.121e-01,8.216e-04
9.130e-01,8.364e-04
9.140e-01,8.499e-04
9.149e-01,8.670e-04
9.159e-01,8.926e-04
9.168e-01,9.309e-04
9.178e-01,9.850e-04
9.187e-01,1.056e-03
9.196e-01,1.143e-03
9.206e-01,1.244e-03
9.215e-01,1.354e-03
9.224e-01,1.469e-03
9.234e-01,1.586e-03
9.243e-01,1.702e-03
9.253e-01,1.817e-03
9.262e-01,1.935e-03
9.271e-01,2.065e-03
9.281e-01,2.219e-03
9.290e-01,2.415e-03
9.300e-01,2.677e-03
9.309e-01,3.033e-03
9.319e-01,3.515e-03
9.328e-01,4.163e-03
9.337e-01,5.019e-03
9.347e-01,6.133e-03
9.356e-01,7.561e-03
9.365e-01,9.367e-03
9.375e-01,1.163e-02
9.384e-01,1.443e-02
9.394e-01,1.787e-02
9.403e-01,2.209e-02
9.412e-01,2.723e-02
9.422e-01,3.351e-02
9.431e-01,4.117e-02
9.441e-01,5.054e-02
9.450e-01,6.203e-02
9.460e-01,7.618e-02
9.469e-01,9.367e-02
9.478e-01,1.154e-01
9.488e-01,1.423e-01
9.497e-01,1.760e-01
9.506e-01,2.182e-01
9.516e-01,2.709e-01
9.525e-01,3.371e-01
9.535e-01,4.201e-01
9.544e-01,5.242e-01
9.553e-01,6.546e-01
9.563e-01,8.178e-01
9.572e-01,1.022e+00
9.582e-01,1.276e+00
9.591e-01,1.592e+00
9.601e-01,1.983e+00
9.610e-01,2.465e+00
9.619e-01,3.057e+00
9.629e-01,3.780e+00
9.638e-01,4.658e+00
9.647e-01,5.718e+00
9.657e-01,6.987e+00
9.666e-01,8.496e+00
9.676e-01,1.028e+01
9.685e-01,1.236e+01
9.694e-01,1.476e+01
9.704e-01,1.751e+01
9.713e-01,2.062e+01
9.723e-01,2.409e+01
9.732e-01,2.790e+01
9.742e-01,3.201e+01
9.751e-01,3.636e+01
9.760e-01,4.085e+01
9.770e-01,4.536e+01
9.779e-01,4.973e+01
9.788e-01,5.376e+01
9.798e-01,5.725e+01
9.807e-01,5.996e+01
9.817e-01,6.166e+01
9.826e-01,6.215e+01
9.835e-01,6.126e+01
9.845e-01,5.889e+01
9.854e-01,5.505e+01
9.864e-01,4.985e+01
9.873e-01,4.354e+01
9.883e-01,3.647e+01
9.892e-01,2.910e+01
9.901e-01,2.192e+01
9.911e-01,1.542e+01
9.920e-01,9.966e+00
9.929e-01,5.800e+00
9.939e-01,2.949e+00
9.948e-01,1.252e+00
9.958e-01,4.129e-01
9.967e-01,9.315e-02
9.976e-01,1.110e-02
9.986e-01,3.594e-04
9.995e-01,1.454e-07


==> anc/03_results/weak_inf/beta_total_probability/0_039.csv <==
transmittance,probability_density
8.254e-01,1.241e-33
8.263e-01,2.162e-33
8.272e-01,3.765e-33
8.281e-01,6.550e-33
8.289e-01,1.139e-32
8.298e-01,1.978e-32
8.307e-01,3.433e-32
8.316e-01,5.953e-32
8.324e-01,1.031e-31
8.333e-01,1.786e-31
8.342e-01,3.089e-31
8.351e-01,5.340e-31
8.359e-01,9.224e-31
8.368e-01,1.592e-30
8.377e-01,2.745e-30
8.386e-01,4.729e-30
8.394e-01,8.142e-30
8.403e-01,1.401e-29
8.412e-01,2.407e-29
8.421e-01,4.134e-29
8.429e-01,7.094e-29
8.438e-01,1.216e-28
8.447e-01,2.084e-28
8.456e-01,3.567e-28
8.464e-01,6.101e-28
8.473e-01,1.043e-27
8.482e-01,1.780e-27
8.491e-01,3.038e-27
8.499e-01,5.178e-27
8.508e-01,8.820e-27
8.517e-01,1.501e-26
8.526e-01,2.553e-26
8.534e-01,4.338e-26
8.543e-01,7.364e-26
8.552e-01,1.249e-25
8.561e-01,2.117e-25
8.569e-01,3.585e-25
8.578e-01,6.066e-25
8.587e-01,1.026e-24
8.596e-01,1.732e-24
8.604e-01,2.924e-24
8.613e-01,4.931e-24
8.622e-01,8.308e-24
8.631e-01,1.399e-23
8.639e-01,2.353e-23
8.648e-01,3.954e-23
8.657e-01,6.639e-23
8.666e-01,1.114e-22
8.674e-01,1.867e-22
8.683e-01,3.127e-22
8.692e-01,5.233e-22
8.701e-01,8.749e-22
8.709e-01,1.462e-21
8.718e-01,2.439e-21
8.727e-01,4.068e-21
8.736e-01,6.777e-21
8.744e-01,1.128e-20
8.753e-01,1.877e-20
8.762e-01,3.120e-20
8.771e-01,5.182e-20
8.779e-01,8.606e-20
8.788e-01,1.429e-19
8.797e-01,2.376e-19
8.806e-01,3.961e-19
8.814e-01,6.636e-19
8.823e-01,1.122e-18
8.832e-01,1.929e-18
8.841e-01,3.403e-18
8.849e-01,6.246e-18
8.858e-01,1.209e-17
8.867e-01,2.491e-17
8.876e-01,5.480e-17
8.884e-01,1.276e-16
8.893e-01,3.101e-16
8.902e-01,7.747e-16
8.911e-01,1.963e-15
8.919e-01,4.997e-15
8.928e-01,1.269e-14
8.937e-01,3.202e-14
8.946e-01,8.006e-14
8.954e-01,1.979e-13
8.963e-01,4.833e-13
8.972e-01,1.165e-12
8.981e-01,2.769e-12
8.989e-01,6.492e-12
8.998e-01,1.500e-11
9.007e-01,3.414e-11
9.016e-01,7.656e-11
9.024e-01,1.691e-10
9.033e-01,3.677e-10
9.042e-01,7.870e-10
9.051e-01,1.658e-09
9.059e-01,3.436e-09
9.068e-01,7.004e-09
9.077e-01,1.404e-08
9.086e-01,2.768e-08
9.094e-01,5.363e-08
9.103e-01,1.021e-07
9.112e-01,1.911e-07
9.121e-01,3.511e-07
9.129e-01,6.337e-07
9.138e-01,1.123e-06
9.147e-01,1.953e-06
9.156e-01,3.334e-06
9.164e-01,5.583e-06
9.173e-01,9.171e-06
9.182e-01,1.478e-05
9.191e-01,2.335e-05
9.199e-01,3.616e-05
9.208e-01,5.491e-05
9.217e-01,8.174e-05
9.226e-01,1.192e-04
9.234e-01,1.705e-04
9.243e-01,2.389e-04
9.252e-01,3.281e-04
9.261e-01,4.418e-04
9.269e-01,5.832e-04
9.278e-01,7.549e-04
9.287e-01,9.587e-04
9.296e-01,1.195e-03
9.304e-01,1.463e-03
9.313e-01,1.759e-03
9.322e-01,2.082e-03
9.331e-01,2.425e-03
9.339e-01,2.786e-03
9.348e-01,3.163e-03
9.357e-01,3.553e-03
9.366e-01,3.962e-03
9.374e-01,4.398e-03
9.383e-01,4.874e-03
9.392e-01,5.410e-03
9.401e-01,6.033e-03
9.409e-01,6.775e-03
9.418e-01,7.673e-03
9.427e-01,8.771e-03
9.436e-01,1.012e-02
9.444e-01,1.176e-02
9.453e-01,1.376e-02
9.462e-01,1.619e-02
9.471e-01,1.915e-02
9.479e-01,2.274e-02
9.488e-01,2.713e-02
9.497e-01,3.252e-02
9.506e-01,3.919e-02
9.514e-01,4.749e-02
9.523e-01,5.788e-02
9.532e-01,7.099e-02
9.541e-01,8.760e-02
9.549e-01,1.087e-01
9.558e-01,1.358e-01
9.567e-01,1.705e-01
9.576e-01,2.151e-01
9.584e-01,2.727e-01
9.593e-01,3.472e-01
9.602e-01,4.436e-01
9.611e-01,5.684e-01
9.619e-01,7.298e-01
9.628e-01,9.382e-01
9.637e-01,1.206e+00
9.646e-01,1.551e+00
9.654e-01,1.990e+00
9.663e-01,2.549e+00
9.672e-01,3.254e+00
9.681e-01,4.139e+00
9.689e-01,5.240e+00
9.698e-01,6.601e+00
9.707e-01,8.268e+00
9.716e-01,1.029e+01
9.724e-01,1.272e+01
9.733e-01,1.560e+01
9.742e-01,1.897e+01
9.751e-01,2.287e+01
9.759e-01,2.731e+01
9.768e-01,3.225e+01
9.777e-01,3.766e+01
9.786e-01,4.343e+01
9.794e-01,4.941e+01
9.803e-01,5.537e+01
9.812e-01,6.106e+01
9.821e-01,6.614e+01
9.829e-01,7.025e+01
9.838e-01,7.302e+01
9.847e-01,7.408e+01
9.856e-01,7.316e+01
9.864e-01,7.008e+01
9.873e-01,6.487e+01
9.882e-01,5.774e+01
9.891e-01,4.912e+01
9.899e-01,3.963e+01
9.908e-01,3.005e+01
9.917e-01,2.114e+01
9.926e-01,1.358e+01
9.934e-01,7.780e+00
9.943e-01,3.850e+00
9.952e-01,1.567e+00
9.961e-01,4.848e-01
9.969e-01,9.929e-02
9.978e-01,1.017e-02
9.987e-01,2.532e-04
9.996e-01,5.395e-08


==> anc/03_results/weak_inf/beta_total_probability/0_04.csv <==
transmittance,probability_density
8.373e-01,4.534e-40
8.381e-01,8.675e-40
8.389e-01,1.659e-39
8.398e-01,3.168e-39
8.406e-01,6.045e-39
8.414e-01,1.153e-38
8.422e-01,2.196e-38
8.430e-01,4.180e-38
8.438e-01,7.949e-38
8.447e-01,1.510e-37
8.455e-01,2.867e-37
8.463e-01,5.438e-37
8.471e-01,1.031e-36
8.479e-01,1.951e-36
8.487e-01,3.691e-36
8.495e-01,6.976e-36
8.504e-01,1.317e-35
8.512e-01,2.485e-35
8.520e-01,4.685e-35
8.528e-01,8.823e-35
8.536e-01,1.660e-34
8.544e-01,3.121e-34
8.553e-01,5.862e-34
8.561e-01,1.100e-33
8.569e-01,2.063e-33
8.577e-01,3.864e-33
8.585e-01,7.232e-33
8.593e-01,1.352e-32
8.601e-01,2.526e-32
8.610e-01,4.715e-32
8.618e-01,8.793e-32
8.626e-01,1.638e-31
8.634e-01,3.049e-31
8.642e-01,5.671e-31
8.650e-01,1.054e-30
8.659e-01,1.956e-30
8.667e-01,3.627e-30
8.675e-01,6.721e-30
8.683e-01,1.244e-29
8.691e-01,2.301e-29
8.699e-01,4.252e-29
8.708e-01,7.849e-29
8.716e-01,1.448e-28
8.724e-01,2.667e-28
8.732e-01,4.910e-28
8.740e-01,9.030e-28
8.748e-01,1.659e-27
8.756e-01,3.046e-27
8.765e-01,5.585e-27
8.773e-01,1.023e-26
8.781e-01,1.873e-26
8.789e-01,3.425e-26
8.797e-01,6.257e-26
8.805e-01,1.142e-25
8.814e-01,2.082e-25
8.822e-01,3.793e-25
8.830e-01,6.902e-25
8.838e-01,1.255e-24
8.846e-01,2.279e-24
8.854e-01,4.135e-24
8.862e-01,7.495e-24
8.871e-01,1.357e-23
8.879e-01,2.455e-23
8.887e-01,4.437e-23
8.895e-01,8.010e-23
8.903e-01,1.445e-22
8.911e-01,2.603e-22
8.920e-01,4.684e-22
8.928e-01,8.422e-22
8.936e-01,1.513e-21
8.944e-01,2.714e-21
8.952e-01,4.864e-21
8.960e-01,8.709e-21
8.968e-01,1.558e-20
8.977e-01,2.783e-20
8.985e-01,4.968e-20
8.993e-01,8.858e-20
9.001e-01,1.578e-19
9.009e-01,2.809e-19
9.017e-01,4.997e-19
9.026e-01,8.889e-19
9.034e-01,1.582e-18
9.042e-01,2.822e-18
9.050e-01,5.054e-18
9.058e-01,9.126e-18
9.066e-01,1.671e-17
9.074e-01,3.131e-17
9.083e-01,6.069e-17
9.091e-01,1.233e-16
9.099e-01,2.650e-16
9.107e-01,6.048e-16
9.115e-01,1.458e-15
9.123e-01,3.667e-15
9.132e-01,9.489e-15
9.140e-01,2.493e-14
9.148e-01,6.584e-14
9.156e-01,1.735e-13
9.164e-01,4.540e-13
9.172e-01,1.176e-12
9.180e-01,3.008e-12
9.189e-01,7.587e-12
9.197e-01,1.885e-11
9.205e-01,4.612e-11
9.213e-01,1.110e-10
9.221e-01,2.628e-10
9.229e-01,6.114e-10
9.238e-01,1.398e-09
9.246e-01,3.139e-09
9.254e-01,6.920e-09
9.262e-01,1.498e-08
9.270e-01,3.180e-08
9.278e-01,6.624e-08
9.286e-01,1.353e-07
9.295e-01,2.708e-07
9.303e-01,5.310e-07
9.311e-01,1.020e-06
9.319e-01,1.918e-06
9.327e-01,3.531e-06
9.335e-01,6.359e-06
9.344e-01,1.120e-05
9.352e-01,1.928e-05
9.360e-01,3.244e-05
9.368e-01,5.332e-05
9.376e-01,8.559e-05
9.384e-01,1.341e-04
9.392e-01,2.052e-04
9.401e-01,3.065e-04
9.409e-01,4.466e-04
9.417e-01,6.351e-04
9.425e-01,8.815e-04
9.433e-01,1.195e-03
9.441e-01,1.582e-03
9.450e-01,2.048e-03
9.458e-01,2.596e-03
9.466e-01,3.226e-03
9.474e-01,3.939e-03
9.482e-01,4.737e-03
9.490e-01,5.626e-03
9.498e-01,6.620e-03
9.507e-01,7.745e-03
9.515e-01,9.036e-03
9.523e-01,1.055e-02
9.531e-01,1.235e-02
9.539e-01,1.455e-02
9.547e-01,1.726e-02
9.556e-01,2.066e-02
9.564e-01,2.497e-02
9.572e-01,3.051e-02
9.580e-01,3.769e-02
9.588e-01,4.707e-02
9.596e-01,5.938e-02
9.605e-01,7.563e-02
9.613e-01,9.712e-02
9.621e-01,1.256e-01
9.629e-01,1.635e-01
9.637e-01,2.138e-01
9.645e-01,2.807e-01
9.653e-01,3.700e-01
9.662e-01,4.889e-01
9.670e-01,6.473e-01
9.678e-01,8.584e-01
9.686e-01,1.139e+00
9.694e-01,1.512e+00
9.702e-01,2.004e+00
9.711e-01,2.651e+00
9.719e-01,3.497e+00
9.727e-01,4.594e+00
9.735e-01,6.007e+00
9.743e-01,7.807e+00
9.751e-01,1.008e+01
9.759e-01,1.290e+01
9.768e-01,1.637e+01
9.776e-01,2.056e+01
9.784e-01,2.554e+01
9.792e-01,3.134e+01
9.800e-01,3.795e+01
9.808e-01,4.528e+01
9.817e-01,5.316e+01
9.825e-01,6.131e+01
9.833e-01,6.934e+01
9.841e-01,7.676e+01
9.849e-01,8.296e+01
9.857e-01,8.730e+01
9.865e-01,8.917e+01
9.874e-01,8.807e+01
9.882e-01,8.374e+01
9.890e-01,7.623e+01
9.898e-01,6.600e+01
9.906e-01,5.388e+01
9.914e-01,4.105e+01
9.923e-01,2.878e+01
9.931e-01,1.823e+01
9.939e-01,1.017e+01
9.947e-01,4.823e+00
9.955e-01,1.839e+00
9.963e-01,5.170e-01
9.971e-01,9.182e-02
9.980e-01,7.544e-03
9.988e-01,1.281e-04
9.996e-01,1.085e-08


==> anc/03_results/weak_inf/elliptical_beam/0_001.csv <==
transmittance,probability_density
2.756e-05,0.000e+00
8.267e-05,0.000e+00
1.378e-04,0.000e+00
1.929e-04,0.000e+00
2.480e-04,0.000e+00
3.031e-04,0.000e+00
3.582e-04,0.000e+00
4.133e-04,0.000e+00
4.684e-04,0.000e+00
5.235e-04,0.000e+00
5.787e-04,0.000e+00
6.338e-04,0.000e+00
6.889e-04,0.000e+00
7.440e-04,0.000e+00
7.991e-04,0.000e+00
8.542e-04,0.000e+00
9.093e-04,0.000e+00
9.644e-04,0.000e+00
1.020e-03,0.000e+00
1.075e-03,0.000e+00
1.130e-03,0.000e+00
1.185e-03,0.000e+00
1.240e-03,0.000e+00
1.295e-03,3.643e-01
1.350e-03,3.643e-01
1.405e-03,3.643e-01
1.460e-03,3.643e-01
1.516e-03,1.275e+00
1.571e-03,1.275e+00
1.626e-03,3.643e+00
1.681e-03,5.100e+00
1.736e-03,1.002e+01
1.791e-03,1.767e+01
1.846e-03,2.859e+01
1.901e-03,4.134e+01
1.956e-03,5.318e+01
2.012e-03,7.741e+01
2.067e-03,1.075e+02
2.122e-03,1.608e+02
2.177e-03,2.085e+02
2.232e-03,2.541e+02
2.287e-03,3.218e+02
2.342e-03,4.182e+02
2.397e-03,4.613e+02
2.452e-03,5.329e+02
2.508e-03,6.333e+02
2.563e-03,6.866e+02
2.618e-03,7.750e+02
2.673e-03,8.052e+02
2.728e-03,8.675e+02
2.783e-03,8.913e+02
2.838e-03,8.615e+02
2.893e-03,8.852e+02
2.948e-03,8.682e+02
3.003e-03,8.207e+02
3.059e-03,8.221e+02
3.114e-03,7.495e+02
3.169e-03,7.030e+02
3.224e-03,6.599e+02
3.279e-03,6.176e+02
3.334e-03,5.395e+02
3.389e-03,4.732e+02
3.444e-03,4.346e+02
3.499e-03,3.714e+02
3.555e-03,3.196e+02
3.610e-03,2.798e+02
3.665e-03,2.466e+02
3.720e-03,1.952e+02
3.775e-03,1.798e+02
3.830e-03,1.397e+02
3.885e-03,1.160e+02
3.940e-03,9.198e+01
3.995e-03,8.688e+01
4.051e-03,6.502e+01
4.106e-03,5.355e+01
4.161e-03,4.171e+01
4.216e-03,3.460e+01
4.271e-03,2.459e+01
4.326e-03,2.277e+01
4.381e-03,1.876e+01
4.436e-03,1.330e+01
4.491e-03,8.560e+00
4.547e-03,1.093e+01
4.602e-03,5.282e+00
4.657e-03,3.096e+00
4.712e-03,3.460e+00
4.767e-03,2.914e+00
4.822e-03,2.550e+00
4.877e-03,1.457e+00
4.932e-03,1.093e+00
4.987e-03,1.275e+00
5.043e-03,1.093e+00
5.098e-03,3.643e-01
5.153e-03,3.643e-01
5.208e-03,5.464e-01
5.263e-03,3.643e-01
5.318e-03,3.643e-01
5.373e-03,0.000e+00
5.428e-03,1.821e-01
5.483e-03,1.821e-01
5.539e-03,0.000e+00
5.594e-03,1.821e-01
5.649e-03,0.000e+00
5.704e-03,0.000e+00
5.759e-03,1.821e-01
5.814e-03,0.000e+00
5.869e-03,0.000e+00
5.924e-03,0.000e+00
5.979e-03,0.000e+00
6.035e-03,0.000e+00
6.090e-03,0.000e+00
6.145e-03,0.000e+00
6.200e-03,0.000e+00
6.255e-03,0.000e+00
6.310e-03,0.000e+00
6.365e-03,0.000e+00
6.420e-03,0.000e+00
6.475e-03,0.000e+00
6.531e-03,0.000e+00
6.586e-03,0.000e+00
6.641e-03,0.000e+00
6.696e-03,0.000e+00
6.751e-03,0.000e+00
6.806e-03,0.000e+00
6.861e-03,0.000e+00
6.916e-03,0.000e+00
6.971e-03,0.000e+00
7.027e-03,0.000e+00
7.082e-03,0.000e+00
7.137e-03,0.000e+00
7.192e-03,0.000e+00
7.247e-03,0.000e+00
7.302e-03,0.000e+00
7.357e-03,0.000e+00
7.412e-03,0.000e+00
7.467e-03,0.000e+00
7.523e-03,0.000e+00
7.578e-03,0.000e+00
7.633e-03,0.000e+00
7.688e-03,0.000e+00
7.743e-03,0.000e+00
7.798e-03,0.000e+00
7.853e-03,0.000e+00
7.908e-03,0.000e+00
7.963e-03,0.000e+00
8.019e-03,0.000e+00
8.074e-03,0.000e+00
8.129e-03,0.000e+00
8.184e-03,0.000e+00
8.239e-03,0.000e+00
8.294e-03,0.000e+00
8.349e-03,0.000e+00
8.404e-03,0.000e+00
8.459e-03,0.000e+00
8.514e-03,0.000e+00
8.570e-03,0.000e+00
8.625e-03,0.000e+00
8.680e-03,0.000e+00
8.735e-03,0.000e+00
8.790e-03,0.000e+00
8.845e-03,0.000e+00
8.900e-03,0.000e+00
8.955e-03,0.000e+00
9.010e-03,0.000e+00
9.066e-03,0.000e+00
9.121e-03,0.000e+00
9.176e-03,0.000e+00
9.231e-03,0.000e+00
9.286e-03,0.000e+00
9.341e-03,0.000e+00
9.396e-03,0.000e+00
9.451e-03,0.000e+00
9.506e-03,0.000e+00
9.562e-03,0.000e+00
9.617e-03,0.000e+00
9.672e-03,0.000e+00
9.727e-03,0.000e+00
9.782e-03,0.000e+00
9.837e-03,0.000e+00
9.892e-03,0.000e+00
9.947e-03,0.000e+00
1.000e-02,0.000e+00
1.006e-02,0.000e+00
1.011e-02,0.000e+00
1.017e-02,0.000e+00
1.022e-02,0.000e+00
1.028e-02,0.000e+00
1.033e-02,0.000e+00
1.039e-02,0.000e+00
1.044e-02,0.000e+00
1.050e-02,0.000e+00
1.055e-02,0.000e+00
1.061e-02,0.000e+00
1.066e-02,0.000e+00
1.072e-02,0.000e+00
1.077e-02,0.000e+00
1.083e-02,0.000e+00
1.088e-02,0.000e+00
1.094e-02,0.000e+00
1.099e-02,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_002.csv <==
transmittance,probability_density
9.966e-05,0.000e+00
2.990e-04,0.000e+00
4.983e-04,0.000e+00
6.976e-04,0.000e+00
8.969e-04,0.000e+00
1.096e-03,0.000e+00
1.296e-03,0.000e+00
1.495e-03,0.000e+00
1.694e-03,0.000e+00
1.894e-03,0.000e+00
2.093e-03,0.000e+00
2.292e-03,0.000e+00
2.492e-03,0.000e+00
2.691e-03,0.000e+00
2.890e-03,0.000e+00
3.089e-03,0.000e+00
3.289e-03,0.000e+00
3.488e-03,0.000e+00
3.687e-03,0.000e+00
3.887e-03,0.000e+00
4.086e-03,0.000e+00
4.285e-03,0.000e+00
4.485e-03,0.000e+00
4.684e-03,0.000e+00
4.883e-03,0.000e+00
5.083e-03,0.000e+00
5.282e-03,5.026e-02
5.481e-03,1.005e-01
5.681e-03,1.508e-01
5.880e-03,1.508e-01
6.079e-03,2.011e-01
6.279e-03,4.524e-01
6.478e-03,1.156e+00
6.677e-03,1.307e+00
6.877e-03,2.413e+00
7.076e-03,3.569e+00
7.275e-03,4.775e+00
7.475e-03,8.947e+00
7.674e-03,1.292e+01
7.873e-03,1.558e+01
8.072e-03,2.171e+01
8.272e-03,2.910e+01
8.471e-03,3.840e+01
8.670e-03,4.830e+01
8.870e-03,6.363e+01
9.069e-03,7.580e+01
9.268e-03,9.158e+01
9.468e-03,1.128e+02
9.667e-03,1.256e+02
9.866e-03,1.511e+02
1.007e-02,1.673e+02
1.026e-02,1.792e+02
1.046e-02,1.942e+02
1.066e-02,1.982e+02
1.086e-02,2.150e+02
1.106e-02,2.191e+02
1.126e-02,2.266e+02
1.146e-02,2.288e+02
1.166e-02,2.236e+02
1.186e-02,2.196e+02
1.206e-02,2.112e+02
1.226e-02,1.971e+02
1.246e-02,1.897e+02
1.266e-02,1.747e+02
1.286e-02,1.738e+02
1.306e-02,1.506e+02
1.325e-02,1.333e+02
1.345e-02,1.232e+02
1.365e-02,1.110e+02
1.385e-02,9.887e+01
1.405e-02,8.786e+01
1.425e-02,7.454e+01
1.445e-02,6.298e+01
1.465e-02,5.589e+01
1.485e-02,4.725e+01
1.505e-02,4.026e+01
1.525e-02,3.609e+01
1.545e-02,3.066e+01
1.565e-02,2.634e+01
1.585e-02,1.985e+01
1.605e-02,1.729e+01
1.624e-02,1.407e+01
1.644e-02,1.181e+01
1.664e-02,1.051e+01
1.684e-02,7.891e+00
1.704e-02,5.730e+00
1.724e-02,4.021e+00
1.744e-02,4.423e+00
1.764e-02,3.267e+00
1.784e-02,2.614e+00
1.804e-02,1.407e+00
1.824e-02,2.011e+00
1.844e-02,1.156e+00
1.864e-02,8.545e-01
1.884e-02,9.048e-01
1.904e-02,4.524e-01
1.923e-02,5.026e-01
1.943e-02,3.518e-01
1.963e-02,3.518e-01
1.983e-02,5.026e-02
2.003e-02,1.005e-01
2.023e-02,2.011e-01
2.043e-02,5.026e-02
2.063e-02,5.026e-02
2.083e-02,5.026e-02
2.103e-02,1.005e-01
2.123e-02,5.026e-02
2.143e-02,0.000e+00
2.163e-02,0.000e+00
2.183e-02,5.026e-02
2.202e-02,0.000e+00
2.222e-02,0.000e+00
2.242e-02,0.000e+00
2.262e-02,0.000e+00
2.282e-02,0.000e+00
2.302e-02,0.000e+00
2.322e-02,0.000e+00
2.342e-02,0.000e+00
2.362e-02,0.000e+00
2.382e-02,0.000e+00
2.402e-02,0.000e+00
2.422e-02,0.000e+00
2.442e-02,0.000e+00
2.462e-02,0.000e+00
2.482e-02,0.000e+00
2.501e-02,0.000e+00
2.521e-02,0.000e+00
2.541e-02,0.000e+00
2.561e-02,0.000e+00
2.581e-02,0.000e+00
2.601e-02,0.000e+00
2.621e-02,0.000e+00
2.641e-02,0.000e+00
2.661e-02,0.000e+00
2.681e-02,0.000e+00
2.701e-02,0.000e+00
2.721e-02,0.000e+00
2.741e-02,0.000e+00
2.761e-02,0.000e+00
2.781e-02,0.000e+00
2.800e-02,0.000e+00
2.820e-02,0.000e+00
2.840e-02,0.000e+00
2.860e-02,0.000e+00
2.880e-02,0.000e+00
2.900e-02,0.000e+00
2.920e-02,0.000e+00
2.940e-02,0.000e+00
2.960e-02,0.000e+00
2.980e-02,0.000e+00
3.000e-02,0.000e+00
3.020e-02,0.000e+00
3.040e-02,0.000e+00
3.060e-02,0.000e+00
3.079e-02,0.000e+00
3.099e-02,0.000e+00
3.119e-02,0.000e+00
3.139e-02,0.000e+00
3.159e-02,0.000e+00
3.179e-02,0.000e+00
3.199e-02,0.000e+00
3.219e-02,0.000e+00
3.239e-02,0.000e+00
3.259e-02,0.000e+00
3.279e-02,0.000e+00
3.299e-02,0.000e+00
3.319e-02,0.000e+00
3.339e-02,0.000e+00
3.359e-02,0.000e+00
3.378e-02,0.000e+00
3.398e-02,0.000e+00
3.418e-02,0.000e+00
3.438e-02,0.000e+00
3.458e-02,0.000e+00
3.478e-02,0.000e+00
3.498e-02,0.000e+00
3.518e-02,0.000e+00
3.538e-02,0.000e+00
3.558e-02,0.000e+00
3.578e-02,0.000e+00
3.598e-02,0.000e+00
3.618e-02,0.000e+00
3.638e-02,0.000e+00
3.658e-02,0.000e+00
3.677e-02,0.000e+00
3.697e-02,0.000e+00
3.717e-02,0.000e+00
3.737e-02,0.000e+00
3.757e-02,0.000e+00
3.777e-02,0.000e+00
3.797e-02,0.000e+00
3.817e-02,0.000e+00
3.837e-02,0.000e+00
3.857e-02,0.000e+00
3.877e-02,0.000e+00
3.897e-02,0.000e+00
3.917e-02,0.000e+00
3.937e-02,0.000e+00
3.957e-02,0.000e+00
3.976e-02,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_003.csv <==
transmittance,probability_density
2.157e-04,0.000e+00
6.472e-04,0.000e+00
1.079e-03,0.000e+00
1.510e-03,0.000e+00
1.942e-03,0.000e+00
2.373e-03,0.000e+00
2.805e-03,0.000e+00
3.236e-03,0.000e+00
3.668e-03,0.000e+00
4.099e-03,0.000e+00
4.530e-03,0.000e+00
4.962e-03,0.000e+00
5.393e-03,0.000e+00
5.825e-03,0.000e+00
6.256e-03,0.000e+00
6.688e-03,0.000e+00
7.119e-03,0.000e+00
7.551e-03,0.000e+00
7.982e-03,0.000e+00
8.414e-03,0.000e+00
8.845e-03,0.000e+00
9.277e-03,0.000e+00
9.708e-03,0.000e+00
1.014e-02,0.000e+00
1.057e-02,2.320e-02
1.100e-02,0.000e+00
1.143e-02,0.000e+00
1.187e-02,0.000e+00
1.230e-02,2.320e-02
1.273e-02,4.640e-02
1.316e-02,1.160e-01
1.359e-02,4.640e-02
1.402e-02,1.624e-01
1.445e-02,3.248e-01
1.489e-02,6.033e-01
1.532e-02,9.281e-01
1.575e-02,1.044e+00
1.618e-02,2.320e+00
1.661e-02,3.016e+00
1.704e-02,4.455e+00
1.747e-02,6.613e+00
1.791e-02,8.562e+00
1.834e-02,1.209e+01
1.877e-02,1.527e+01
1.920e-02,2.074e+01
1.963e-02,2.617e+01
2.006e-02,3.107e+01
2.050e-02,3.821e+01
2.093e-02,4.654e+01
2.136e-02,5.350e+01
2.179e-02,6.065e+01
2.222e-02,6.842e+01
2.265e-02,7.497e+01
2.308e-02,8.330e+01
2.352e-02,8.919e+01
2.395e-02,9.787e+01
2.438e-02,9.592e+01
2.481e-02,9.657e+01
2.524e-02,1.016e+02
2.567e-02,1.023e+02
2.610e-02,9.931e+01
2.654e-02,9.717e+01
2.697e-02,9.557e+01
2.740e-02,8.989e+01
2.783e-02,8.550e+01
2.826e-02,7.775e+01
2.869e-02,7.504e+01
2.912e-02,6.893e+01
2.956e-02,6.144e+01
2.999e-02,5.652e+01
3.042e-02,5.074e+01
3.085e-02,4.443e+01
3.128e-02,3.940e+01
3.171e-02,3.441e+01
3.214e-02,3.035e+01
3.258e-02,2.678e+01
3.301e-02,2.367e+01
3.344e-02,1.975e+01
3.387e-02,1.582e+01
3.430e-02,1.492e+01
3.473e-02,1.188e+01
3.517e-02,9.583e+00
3.560e-02,8.678e+00
3.603e-02,6.821e+00
3.646e-02,4.965e+00
3.689e-02,5.383e+00
3.732e-02,3.666e+00
3.775e-02,3.225e+00
3.819e-02,2.900e+00
3.862e-02,1.995e+00
3.905e-02,1.462e+00
3.948e-02,1.462e+00
3.991e-02,1.067e+00
4.034e-02,9.745e-01
4.077e-02,8.121e-01
4.121e-02,6.729e-01
4.164e-02,3.944e-01
4.207e-02,3.248e-01
4.250e-02,1.856e-01
4.293e-02,1.856e-01
4.336e-02,2.088e-01
4.379e-02,1.392e-01
4.423e-02,1.392e-01
4.466e-02,1.856e-01
4.509e-02,9.281e-02
4.552e-02,1.160e-01
4.595e-02,2.320e-02
4.638e-02,0.000e+00
4.682e-02,0.000e+00
4.725e-02,2.320e-02
4.768e-02,0.000e+00
4.811e-02,0.000e+00
4.854e-02,2.320e-02
4.897e-02,0.000e+00
4.940e-02,0.000e+00
4.984e-02,0.000e+00
5.027e-02,0.000e+00
5.070e-02,0.000e+00
5.113e-02,0.000e+00
5.156e-02,0.000e+00
5.199e-02,0.000e+00
5.242e-02,0.000e+00
5.286e-02,0.000e+00
5.329e-02,0.000e+00
5.372e-02,0.000e+00
5.415e-02,0.000e+00
5.458e-02,0.000e+00
5.501e-02,0.000e+00
5.544e-02,0.000e+00
5.588e-02,0.000e+00
5.631e-02,0.000e+00
5.674e-02,0.000e+00
5.717e-02,0.000e+00
5.760e-02,0.000e+00
5.803e-02,0.000e+00
5.846e-02,0.000e+00
5.890e-02,0.000e+00
5.933e-02,0.000e+00
5.976e-02,0.000e+00
6.019e-02,0.000e+00
6.062e-02,0.000e+00
6.105e-02,0.000e+00
6.149e-02,0.000e+00
6.192e-02,0.000e+00
6.235e-02,0.000e+00
6.278e-02,0.000e+00
6.321e-02,0.000e+00
6.364e-02,0.000e+00
6.407e-02,0.000e+00
6.451e-02,0.000e+00
6.494e-02,0.000e+00
6.537e-02,0.000e+00
6.580e-02,0.000e+00
6.623e-02,0.000e+00
6.666e-02,0.000e+00
6.709e-02,0.000e+00
6.753e-02,0.000e+00
6.796e-02,0.000e+00
6.839e-02,0.000e+00
6.882e-02,0.000e+00
6.925e-02,0.000e+00
6.968e-02,0.000e+00
7.011e-02,0.000e+00
7.055e-02,0.000e+00
7.098e-02,0.000e+00
7.141e-02,0.000e+00
7.184e-02,0.000e+00
7.227e-02,0.000e+00
7.270e-02,0.000e+00
7.314e-02,0.000e+00
7.357e-02,0.000e+00
7.400e-02,0.000e+00
7.443e-02,0.000e+00
7.486e-02,0.000e+00
7.529e-02,0.000e+00
7.572e-02,0.000e+00
7.616e-02,0.000e+00
7.659e-02,0.000e+00
7.702e-02,0.000e+00
7.745e-02,0.000e+00
7.788e-02,0.000e+00
7.831e-02,0.000e+00
7.874e-02,0.000e+00
7.918e-02,0.000e+00
7.961e-02,0.000e+00
8.004e-02,0.000e+00
8.047e-02,0.000e+00
8.090e-02,0.000e+00
8.133e-02,0.000e+00
8.176e-02,0.000e+00
8.220e-02,0.000e+00
8.263e-02,0.000e+00
8.306e-02,0.000e+00
8.349e-02,0.000e+00
8.392e-02,0.000e+00
8.435e-02,0.000e+00
8.478e-02,0.000e+00
8.522e-02,0.000e+00
8.565e-02,0.000e+00
8.608e-02,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_004.csv <==
transmittance,probability_density
3.682e-04,0.000e+00
1.105e-03,0.000e+00
1.841e-03,0.000e+00
2.578e-03,0.000e+00
3.314e-03,0.000e+00
4.050e-03,0.000e+00
4.787e-03,0.000e+00
5.523e-03,0.000e+00
6.260e-03,0.000e+00
6.996e-03,0.000e+00
7.733e-03,0.000e+00
8.469e-03,0.000e+00
9.206e-03,0.000e+00
9.942e-03,0.000e+00
1.068e-02,0.000e+00
1.141e-02,0.000e+00
1.215e-02,0.000e+00
1.289e-02,0.000e+00
1.362e-02,0.000e+00
1.436e-02,0.000e+00
1.510e-02,0.000e+00
1.583e-02,0.000e+00
1.657e-02,0.000e+00
1.731e-02,0.000e+00
1.804e-02,0.000e+00
1.878e-02,0.000e+00
1.952e-02,0.000e+00
2.025e-02,0.000e+00
2.099e-02,1.359e-02
2.173e-02,1.359e-02
2.246e-02,4.078e-02
2.320e-02,6.796e-02
2.393e-02,5.437e-02
2.467e-02,1.495e-01
2.541e-02,1.087e-01
2.614e-02,2.175e-01
2.688e-02,3.942e-01
2.762e-02,7.068e-01
2.835e-02,1.060e+00
2.909e-02,1.468e+00
2.983e-02,2.188e+00
3.056e-02,3.167e+00
3.130e-02,4.499e+00
3.204e-02,6.021e+00
3.277e-02,7.435e+00
3.351e-02,9.433e+00
3.424e-02,1.229e+01
3.498e-02,1.634e+01
3.572e-02,1.915e+01
3.645e-02,2.289e+01
3.719e-02,2.724e+01
3.793e-02,3.216e+01
3.866e-02,3.723e+01
3.940e-02,4.084e+01
4.014e-02,4.560e+01
4.087e-02,4.899e+01
4.161e-02,5.282e+01
4.235e-02,5.495e+01
4.308e-02,5.645e+01
4.382e-02,5.758e+01
4.456e-02,5.974e+01
4.529e-02,5.783e+01
4.603e-02,5.751e+01
4.676e-02,5.702e+01
4.750e-02,5.445e+01
4.824e-02,5.063e+01
4.897e-02,5.049e+01
4.971e-02,4.631e+01
5.045e-02,4.292e+01
5.118e-02,3.938e+01
5.192e-02,3.599e+01
5.266e-02,3.295e+01
5.339e-02,2.876e+01
5.413e-02,2.604e+01
5.487e-02,2.241e+01
5.560e-02,1.980e+01
5.634e-02,1.748e+01
5.707e-02,1.563e+01
5.781e-02,1.344e+01
5.855e-02,1.127e+01
5.928e-02,9.501e+00
6.002e-02,7.476e+00
6.076e-02,7.177e+00
6.149e-02,5.328e+00
6.223e-02,4.907e+00
6.297e-02,3.860e+00
6.370e-02,3.711e+00
6.444e-02,2.501e+00
6.518e-02,2.637e+00
6.591e-02,1.685e+00
6.665e-02,1.373e+00
6.739e-02,1.237e+00
6.812e-02,1.087e+00
6.886e-02,6.660e-01
6.959e-02,6.116e-01
7.033e-02,4.621e-01
7.107e-02,3.806e-01
7.180e-02,4.893e-01
7.254e-02,2.718e-01
7.328e-02,1.767e-01
7.401e-02,1.903e-01
7.475e-02,1.495e-01
7.549e-02,5.437e-02
7.622e-02,5.437e-02
7.696e-02,5.437e-02
7.770e-02,5.437e-02
7.843e-02,4.078e-02
7.917e-02,5.437e-02
7.990e-02,4.078e-02
8.064e-02,2.718e-02
8.138e-02,0.000e+00
8.211e-02,0.000e+00
8.285e-02,0.000e+00
8.359e-02,0.000e+00
8.432e-02,0.000e+00
8.506e-02,0.000e+00
8.580e-02,0.000e+00
8.653e-02,0.000e+00
8.727e-02,0.000e+00
8.801e-02,0.000e+00
8.874e-02,0.000e+00
8.948e-02,0.000e+00
9.022e-02,0.000e+00
9.095e-02,0.000e+00
9.169e-02,0.000e+00
9.242e-02,0.000e+00
9.316e-02,0.000e+00
9.390e-02,0.000e+00
9.463e-02,0.000e+00
9.537e-02,0.000e+00
9.611e-02,0.000e+00
9.684e-02,0.000e+00
9.758e-02,0.000e+00
9.832e-02,0.000e+00
9.905e-02,0.000e+00
9.979e-02,0.000e+00
1.005e-01,0.000e+00
1.013e-01,0.000e+00
1.020e-01,0.000e+00
1.027e-01,0.000e+00
1.035e-01,0.000e+00
1.042e-01,0.000e+00
1.049e-01,0.000e+00
1.057e-01,0.000e+00
1.064e-01,0.000e+00
1.072e-01,0.000e+00
1.079e-01,0.000e+00
1.086e-01,0.000e+00
1.094e-01,0.000e+00
1.101e-01,0.000e+00
1.108e-01,0.000e+00
1.116e-01,0.000e+00
1.123e-01,0.000e+00
1.130e-01,0.000e+00
1.138e-01,0.000e+00
1.145e-01,0.000e+00
1.153e-01,0.000e+00
1.160e-01,0.000e+00
1.167e-01,0.000e+00
1.175e-01,0.000e+00
1.182e-01,0.000e+00
1.189e-01,0.000e+00
1.197e-01,0.000e+00
1.204e-01,0.000e+00
1.211e-01,0.000e+00
1.219e-01,0.000e+00
1.226e-01,0.000e+00
1.234e-01,0.000e+00
1.241e-01,0.000e+00
1.248e-01,0.000e+00
1.256e-01,0.000e+00
1.263e-01,0.000e+00
1.270e-01,0.000e+00
1.278e-01,0.000e+00
1.285e-01,0.000e+00
1.292e-01,0.000e+00
1.300e-01,0.000e+00
1.307e-01,0.000e+00
1.315e-01,0.000e+00
1.322e-01,0.000e+00
1.329e-01,0.000e+00
1.337e-01,0.000e+00
1.344e-01,0.000e+00
1.351e-01,0.000e+00
1.359e-01,0.000e+00
1.366e-01,0.000e+00
1.373e-01,0.000e+00
1.381e-01,0.000e+00
1.388e-01,0.000e+00
1.396e-01,0.000e+00
1.403e-01,0.000e+00
1.410e-01,0.000e+00
1.418e-01,0.000e+00
1.425e-01,0.000e+00
1.432e-01,0.000e+00
1.440e-01,0.000e+00
1.447e-01,0.000e+00
1.454e-01,0.000e+00
1.462e-01,0.000e+00
1.469e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_005.csv <==
transmittance,probability_density
5.528e-04,0.000e+00
1.658e-03,0.000e+00
2.764e-03,0.000e+00
3.869e-03,0.000e+00
4.975e-03,0.000e+00
6.080e-03,0.000e+00
7.186e-03,0.000e+00
8.291e-03,0.000e+00
9.397e-03,0.000e+00
1.050e-02,0.000e+00
1.161e-02,0.000e+00
1.271e-02,0.000e+00
1.382e-02,0.000e+00
1.492e-02,0.000e+00
1.603e-02,0.000e+00
1.714e-02,0.000e+00
1.824e-02,0.000e+00
1.935e-02,0.000e+00
2.045e-02,0.000e+00
2.156e-02,0.000e+00
2.266e-02,0.000e+00
2.377e-02,0.000e+00
2.487e-02,0.000e+00
2.598e-02,0.000e+00
2.708e-02,0.000e+00
2.819e-02,0.000e+00
2.930e-02,9.051e-03
3.040e-02,0.000e+00
3.151e-02,0.000e+00
3.261e-02,9.051e-03
3.372e-02,0.000e+00
3.482e-02,2.715e-02
3.593e-02,3.621e-02
3.703e-02,6.336e-02
3.814e-02,4.526e-02
3.925e-02,9.051e-02
4.035e-02,1.539e-01
4.146e-02,3.440e-01
4.256e-02,3.983e-01
4.367e-02,6.155e-01
4.477e-02,9.232e-01
4.588e-02,1.403e+00
4.698e-02,1.910e+00
4.809e-02,2.534e+00
4.919e-02,3.512e+00
5.030e-02,4.580e+00
5.141e-02,5.784e+00
5.251e-02,7.585e+00
5.362e-02,9.450e+00
5.472e-02,1.174e+01
5.583e-02,1.429e+01
5.693e-02,1.717e+01
5.804e-02,1.975e+01
5.914e-02,2.289e+01
6.025e-02,2.481e+01
6.136e-02,2.848e+01
6.246e-02,3.066e+01
6.357e-02,3.317e+01
6.467e-02,3.440e+01
6.578e-02,3.658e+01
6.688e-02,3.786e+01
6.799e-02,3.952e+01
6.909e-02,3.780e+01
7.020e-02,3.787e+01
7.130e-02,3.801e+01
7.241e-02,3.669e+01
7.352e-02,3.535e+01
7.462e-02,3.296e+01
7.573e-02,3.184e+01
7.683e-02,3.029e+01
7.794e-02,2.661e+01
7.904e-02,2.495e+01
8.015e-02,2.226e+01
8.125e-02,2.118e+01
8.236e-02,1.883e+01
8.347e-02,1.647e+01
8.457e-02,1.460e+01
8.568e-02,1.311e+01
8.678e-02,1.172e+01
8.789e-02,9.757e+00
8.899e-02,8.563e+00
9.010e-02,7.848e+00
9.120e-02,6.182e+00
9.231e-02,5.358e+00
9.341e-02,4.652e+00
9.452e-02,3.838e+00
9.563e-02,3.286e+00
9.673e-02,2.489e+00
9.784e-02,2.064e+00
9.894e-02,1.801e+00
1.000e-01,1.322e+00
1.012e-01,1.213e+00
1.023e-01,9.232e-01
1.034e-01,8.599e-01
1.045e-01,5.793e-01
1.056e-01,5.883e-01
1.067e-01,3.802e-01
1.078e-01,3.711e-01
1.089e-01,2.534e-01
1.100e-01,1.539e-01
1.111e-01,1.448e-01
1.122e-01,1.177e-01
1.133e-01,1.539e-01
1.144e-01,7.241e-02
1.155e-01,8.146e-02
1.166e-01,3.621e-02
1.177e-01,3.621e-02
1.188e-01,1.810e-02
1.199e-01,2.715e-02
1.211e-01,1.810e-02
1.222e-01,3.621e-02
1.233e-01,0.000e+00
1.244e-01,0.000e+00
1.255e-01,2.715e-02
1.266e-01,0.000e+00
1.277e-01,0.000e+00
1.288e-01,0.000e+00
1.299e-01,0.000e+00
1.310e-01,0.000e+00
1.321e-01,0.000e+00
1.332e-01,0.000e+00
1.343e-01,0.000e+00
1.354e-01,0.000e+00
1.365e-01,0.000e+00
1.376e-01,0.000e+00
1.387e-01,0.000e+00
1.398e-01,0.000e+00
1.410e-01,0.000e+00
1.421e-01,0.000e+00
1.432e-01,0.000e+00
1.443e-01,0.000e+00
1.454e-01,0.000e+00
1.465e-01,0.000e+00
1.476e-01,0.000e+00
1.487e-01,0.000e+00
1.498e-01,0.000e+00
1.509e-01,0.000e+00
1.520e-01,0.000e+00
1.531e-01,0.000e+00
1.542e-01,0.000e+00
1.553e-01,0.000e+00
1.564e-01,0.000e+00
1.575e-01,0.000e+00
1.586e-01,0.000e+00
1.597e-01,0.000e+00
1.609e-01,0.000e+00
1.620e-01,0.000e+00
1.631e-01,0.000e+00
1.642e-01,0.000e+00
1.653e-01,0.000e+00
1.664e-01,0.000e+00
1.675e-01,0.000e+00
1.686e-01,0.000e+00
1.697e-01,0.000e+00
1.708e-01,0.000e+00
1.719e-01,0.000e+00
1.730e-01,0.000e+00
1.741e-01,0.000e+00
1.752e-01,0.000e+00
1.763e-01,0.000e+00
1.774e-01,0.000e+00
1.785e-01,0.000e+00
1.796e-01,0.000e+00
1.807e-01,0.000e+00
1.819e-01,0.000e+00
1.830e-01,0.000e+00
1.841e-01,0.000e+00
1.852e-01,0.000e+00
1.863e-01,0.000e+00
1.874e-01,0.000e+00
1.885e-01,0.000e+00
1.896e-01,0.000e+00
1.907e-01,0.000e+00
1.918e-01,0.000e+00
1.929e-01,0.000e+00
1.940e-01,0.000e+00
1.951e-01,0.000e+00
1.962e-01,0.000e+00
1.973e-01,0.000e+00
1.984e-01,0.000e+00
1.995e-01,0.000e+00
2.006e-01,0.000e+00
2.018e-01,0.000e+00
2.029e-01,0.000e+00
2.040e-01,0.000e+00
2.051e-01,0.000e+00
2.062e-01,0.000e+00
2.073e-01,0.000e+00
2.084e-01,0.000e+00
2.095e-01,0.000e+00
2.106e-01,0.000e+00
2.117e-01,0.000e+00
2.128e-01,0.000e+00
2.139e-01,0.000e+00
2.150e-01,0.000e+00
2.161e-01,0.000e+00
2.172e-01,0.000e+00
2.183e-01,0.000e+00
2.194e-01,0.000e+00
2.205e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_006.csv <==
transmittance,probability_density
7.477e-04,0.000e+00
2.243e-03,0.000e+00
3.739e-03,0.000e+00
5.234e-03,0.000e+00
6.730e-03,0.000e+00
8.225e-03,0.000e+00
9.720e-03,0.000e+00
1.122e-02,0.000e+00
1.271e-02,0.000e+00
1.421e-02,0.000e+00
1.570e-02,0.000e+00
1.720e-02,0.000e+00
1.869e-02,0.000e+00
2.019e-02,0.000e+00
2.168e-02,0.000e+00
2.318e-02,0.000e+00
2.467e-02,0.000e+00
2.617e-02,0.000e+00
2.767e-02,0.000e+00
2.916e-02,0.000e+00
3.066e-02,0.000e+00
3.215e-02,0.000e+00
3.365e-02,0.000e+00
3.514e-02,0.000e+00
3.664e-02,6.691e-03
3.813e-02,0.000e+00
3.963e-02,0.000e+00
4.112e-02,0.000e+00
4.262e-02,0.000e+00
4.412e-02,0.000e+00
4.561e-02,1.338e-02
4.711e-02,0.000e+00
4.860e-02,1.338e-02
5.010e-02,6.691e-03
5.159e-02,4.684e-02
5.309e-02,3.345e-02
5.458e-02,4.015e-02
5.608e-02,9.367e-02
5.757e-02,1.071e-01
5.907e-02,1.873e-01
6.057e-02,2.476e-01
6.206e-02,4.349e-01
6.356e-02,5.687e-01
6.505e-02,7.092e-01
6.655e-02,1.071e+00
6.804e-02,1.699e+00
6.954e-02,2.255e+00
7.103e-02,2.844e+00
7.253e-02,3.680e+00
7.402e-02,4.710e+00
7.552e-02,5.928e+00
7.702e-02,7.775e+00
7.851e-02,9.080e+00
8.001e-02,1.015e+01
8.150e-02,1.221e+01
8.300e-02,1.490e+01
8.449e-02,1.684e+01
8.599e-02,1.855e+01
8.748e-02,2.056e+01
8.898e-02,2.203e+01
9.047e-02,2.382e+01
9.197e-02,2.520e+01
9.347e-02,2.521e+01
9.496e-02,2.660e+01
9.646e-02,2.739e+01
9.795e-02,2.814e+01
9.945e-02,2.748e+01
1.009e-01,2.717e+01
1.024e-01,2.700e+01
1.039e-01,2.571e+01
1.054e-01,2.478e+01
1.069e-01,2.300e+01
1.084e-01,2.187e+01
1.099e-01,2.084e+01
1.114e-01,1.820e+01
1.129e-01,1.721e+01
1.144e-01,1.553e+01
1.159e-01,1.424e+01
1.174e-01,1.232e+01
1.189e-01,1.190e+01
1.204e-01,9.775e+00
1.219e-01,9.140e+00
1.234e-01,7.447e+00
1.249e-01,6.403e+00
1.264e-01,5.433e+00
1.279e-01,4.677e+00
1.294e-01,4.249e+00
1.309e-01,3.613e+00
1.323e-01,3.064e+00
1.338e-01,2.696e+00
1.353e-01,1.833e+00
1.368e-01,1.934e+00
1.383e-01,1.485e+00
1.398e-01,1.311e+00
1.413e-01,1.104e+00
1.428e-01,7.895e-01
1.443e-01,6.959e-01
1.458e-01,5.687e-01
1.473e-01,4.416e-01
1.488e-01,3.345e-01
1.503e-01,2.877e-01
1.518e-01,1.940e-01
1.533e-01,1.807e-01
1.548e-01,1.004e-01
1.563e-01,1.204e-01
1.578e-01,1.405e-01
1.593e-01,4.684e-02
1.608e-01,5.353e-02
1.623e-01,4.684e-02
1.638e-01,4.015e-02
1.652e-01,4.015e-02
1.667e-01,6.691e-03
1.682e-01,6.691e-03
1.697e-01,0.000e+00
1.712e-01,1.338e-02
1.727e-01,0.000e+00
1.742e-01,6.691e-03
1.757e-01,0.000e+00
1.772e-01,6.691e-03
1.787e-01,0.000e+00
1.802e-01,6.691e-03
1.817e-01,0.000e+00
1.832e-01,0.000e+00
1.847e-01,0.000e+00
1.862e-01,0.000e+00
1.877e-01,0.000e+00
1.892e-01,0.000e+00
1.907e-01,0.000e+00
1.922e-01,0.000e+00
1.937e-01,0.000e+00
1.952e-01,0.000e+00
1.967e-01,0.000e+00
1.981e-01,0.000e+00
1.996e-01,0.000e+00
2.011e-01,0.000e+00
2.026e-01,0.000e+00
2.041e-01,0.000e+00
2.056e-01,0.000e+00
2.071e-01,0.000e+00
2.086e-01,0.000e+00
2.101e-01,0.000e+00
2.116e-01,0.000e+00
2.131e-01,0.000e+00
2.146e-01,0.000e+00
2.161e-01,0.000e+00
2.176e-01,0.000e+00
2.191e-01,0.000e+00
2.206e-01,0.000e+00
2.221e-01,0.000e+00
2.236e-01,0.000e+00
2.251e-01,0.000e+00
2.266e-01,0.000e+00
2.281e-01,0.000e+00
2.296e-01,0.000e+00
2.310e-01,0.000e+00
2.325e-01,0.000e+00
2.340e-01,0.000e+00
2.355e-01,0.000e+00
2.370e-01,0.000e+00
2.385e-01,0.000e+00
2.400e-01,0.000e+00
2.415e-01,0.000e+00
2.430e-01,0.000e+00
2.445e-01,0.000e+00
2.460e-01,0.000e+00
2.475e-01,0.000e+00
2.490e-01,0.000e+00
2.505e-01,0.000e+00
2.520e-01,0.000e+00
2.535e-01,0.000e+00
2.550e-01,0.000e+00
2.565e-01,0.000e+00
2.580e-01,0.000e+00
2.595e-01,0.000e+00
2.610e-01,0.000e+00
2.625e-01,0.000e+00
2.639e-01,0.000e+00
2.654e-01,0.000e+00
2.669e-01,0.000e+00
2.684e-01,0.000e+00
2.699e-01,0.000e+00
2.714e-01,0.000e+00
2.729e-01,0.000e+00
2.744e-01,0.000e+00
2.759e-01,0.000e+00
2.774e-01,0.000e+00
2.789e-01,0.000e+00
2.804e-01,0.000e+00
2.819e-01,0.000e+00
2.834e-01,0.000e+00
2.849e-01,0.000e+00
2.864e-01,0.000e+00
2.879e-01,0.000e+00
2.894e-01,0.000e+00
2.909e-01,0.000e+00
2.924e-01,0.000e+00
2.939e-01,0.000e+00
2.954e-01,0.000e+00
2.968e-01,0.000e+00
2.983e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_007.csv <==
transmittance,probability_density
9.658e-04,0.000e+00
2.897e-03,0.000e+00
4.829e-03,0.000e+00
6.761e-03,0.000e+00
8.692e-03,0.000e+00
1.062e-02,0.000e+00
1.256e-02,0.000e+00
1.449e-02,0.000e+00
1.642e-02,0.000e+00
1.835e-02,0.000e+00
2.028e-02,0.000e+00
2.221e-02,0.000e+00
2.415e-02,0.000e+00
2.608e-02,0.000e+00
2.801e-02,0.000e+00
2.994e-02,0.000e+00
3.187e-02,0.000e+00
3.380e-02,0.000e+00
3.573e-02,0.000e+00
3.767e-02,0.000e+00
3.960e-02,0.000e+00
4.153e-02,0.000e+00
4.346e-02,0.000e+00
4.539e-02,0.000e+00
4.732e-02,0.000e+00
4.926e-02,0.000e+00
5.119e-02,5.180e-03
5.312e-02,0.000e+00
5.505e-02,0.000e+00
5.698e-02,0.000e+00
5.891e-02,1.036e-02
6.085e-02,0.000e+00
6.278e-02,0.000e+00
6.471e-02,5.180e-03
6.664e-02,5.180e-03
6.857e-02,5.180e-03
7.050e-02,2.072e-02
7.244e-02,4.662e-02
7.437e-02,4.144e-02
7.630e-02,1.088e-01
7.823e-02,1.088e-01
8.016e-02,2.072e-01
8.209e-02,2.020e-01
8.402e-02,3.160e-01
8.596e-02,4.507e-01
8.789e-02,7.459e-01
8.982e-02,1.031e+00
9.175e-02,1.264e+00
9.368e-02,1.673e+00
9.561e-02,2.367e+00
9.755e-02,2.875e+00
9.948e-02,3.761e+00
1.014e-01,4.683e+00
1.033e-01,5.740e+00
1.053e-01,7.242e+00
1.072e-01,7.988e+00
1.091e-01,9.635e+00
1.111e-01,1.049e+01
1.130e-01,1.243e+01
1.149e-01,1.350e+01
1.169e-01,1.507e+01
1.188e-01,1.623e+01
1.207e-01,1.754e+01
1.227e-01,1.924e+01
1.246e-01,1.979e+01
1.265e-01,2.031e+01
1.285e-01,2.064e+01
1.304e-01,2.129e+01
1.323e-01,2.156e+01
1.342e-01,2.106e+01
1.362e-01,1.943e+01
1.381e-01,1.983e+01
1.400e-01,1.879e+01
1.420e-01,1.875e+01
1.439e-01,1.669e+01
1.458e-01,1.614e+01
1.478e-01,1.497e+01
1.497e-01,1.305e+01
1.516e-01,1.236e+01
1.536e-01,1.118e+01
1.555e-01,1.040e+01
1.574e-01,8.832e+00
1.594e-01,8.200e+00
1.613e-01,7.019e+00
1.632e-01,6.496e+00
1.652e-01,5.367e+00
1.671e-01,4.548e+00
1.690e-01,4.476e+00
1.709e-01,3.455e+00
1.729e-01,2.937e+00
1.748e-01,2.450e+00
1.767e-01,2.088e+00
1.787e-01,1.730e+00
1.806e-01,1.523e+00
1.825e-01,1.248e+00
1.845e-01,1.171e+00
1.864e-01,8.962e-01
1.883e-01,8.236e-01
1.903e-01,5.750e-01
1.922e-01,5.646e-01
1.941e-01,4.818e-01
1.961e-01,3.004e-01
1.980e-01,2.486e-01
1.999e-01,2.176e-01
2.019e-01,1.761e-01
2.038e-01,9.842e-02
2.057e-01,1.088e-01
2.076e-01,9.324e-02
2.096e-01,7.252e-02
2.115e-01,3.626e-02
2.134e-01,3.108e-02
2.154e-01,3.626e-02
2.173e-01,2.072e-02
2.192e-01,2.072e-02
2.212e-01,1.036e-02
2.231e-01,1.036e-02
2.250e-01,5.180e-03
2.270e-01,1.036e-02
2.289e-01,5.180e-03
2.308e-01,5.180e-03
2.328e-01,0.000e+00
2.347e-01,0.000e+00
2.366e-01,0.000e+00
2.386e-01,0.000e+00
2.405e-01,0.000e+00
2.424e-01,0.000e+00
2.443e-01,1.036e-02
2.463e-01,0.000e+00
2.482e-01,0.000e+00
2.501e-01,0.000e+00
2.521e-01,0.000e+00
2.540e-01,0.000e+00
2.559e-01,0.000e+00
2.579e-01,0.000e+00
2.598e-01,0.000e+00
2.617e-01,0.000e+00
2.637e-01,0.000e+00
2.656e-01,0.000e+00
2.675e-01,0.000e+00
2.695e-01,0.000e+00
2.714e-01,0.000e+00
2.733e-01,0.000e+00
2.753e-01,0.000e+00
2.772e-01,0.000e+00
2.791e-01,0.000e+00
2.810e-01,0.000e+00
2.830e-01,0.000e+00
2.849e-01,0.000e+00
2.868e-01,0.000e+00
2.888e-01,0.000e+00
2.907e-01,0.000e+00
2.926e-01,0.000e+00
2.946e-01,0.000e+00
2.965e-01,0.000e+00
2.984e-01,0.000e+00
3.004e-01,0.000e+00
3.023e-01,0.000e+00
3.042e-01,0.000e+00
3.062e-01,0.000e+00
3.081e-01,0.000e+00
3.100e-01,0.000e+00
3.120e-01,0.000e+00
3.139e-01,0.000e+00
3.158e-01,0.000e+00
3.177e-01,0.000e+00
3.197e-01,0.000e+00
3.216e-01,0.000e+00
3.235e-01,0.000e+00
3.255e-01,0.000e+00
3.274e-01,0.000e+00
3.293e-01,0.000e+00
3.313e-01,0.000e+00
3.332e-01,0.000e+00
3.351e-01,0.000e+00
3.371e-01,0.000e+00
3.390e-01,0.000e+00
3.409e-01,0.000e+00
3.429e-01,0.000e+00
3.448e-01,0.000e+00
3.467e-01,0.000e+00
3.487e-01,0.000e+00
3.506e-01,0.000e+00
3.525e-01,0.000e+00
3.544e-01,0.000e+00
3.564e-01,0.000e+00
3.583e-01,0.000e+00
3.602e-01,0.000e+00
3.622e-01,0.000e+00
3.641e-01,0.000e+00
3.660e-01,0.000e+00
3.680e-01,0.000e+00
3.699e-01,0.000e+00
3.718e-01,0.000e+00
3.738e-01,0.000e+00
3.757e-01,0.000e+00
3.776e-01,0.000e+00
3.796e-01,0.000e+00
3.815e-01,0.000e+00
3.834e-01,0.000e+00
3.854e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_008.csv <==
transmittance,probability_density
1.181e-03,0.000e+00
3.542e-03,0.000e+00
5.903e-03,0.000e+00
8.264e-03,0.000e+00
1.063e-02,0.000e+00
1.299e-02,0.000e+00
1.535e-02,0.000e+00
1.771e-02,0.000e+00
2.007e-02,0.000e+00
2.243e-02,0.000e+00
2.479e-02,0.000e+00
2.715e-02,0.000e+00
2.951e-02,0.000e+00
3.188e-02,0.000e+00
3.424e-02,0.000e+00
3.660e-02,0.000e+00
3.896e-02,0.000e+00
4.132e-02,0.000e+00
4.368e-02,0.000e+00
4.604e-02,0.000e+00
4.840e-02,0.000e+00
5.076e-02,0.000e+00
5.313e-02,0.000e+00
5.549e-02,0.000e+00
5.785e-02,0.000e+00
6.021e-02,0.000e+00
6.257e-02,0.000e+00
6.493e-02,0.000e+00
6.729e-02,0.000e+00
6.965e-02,0.000e+00
7.202e-02,0.000e+00
7.438e-02,0.000e+00
7.674e-02,0.000e+00
7.910e-02,0.000e+00
8.146e-02,8.475e-03
8.382e-02,0.000e+00
8.618e-02,0.000e+00
8.854e-02,4.237e-03
9.090e-02,2.119e-02
9.327e-02,2.966e-02
9.563e-02,2.542e-02
9.799e-02,4.237e-02
1.003e-01,5.509e-02
1.027e-01,1.017e-01
1.051e-01,1.102e-01
1.074e-01,1.907e-01
1.098e-01,3.220e-01
1.122e-01,3.602e-01
1.145e-01,6.102e-01
1.169e-01,7.882e-01
1.192e-01,1.059e+00
1.216e-01,1.483e+00
1.240e-01,1.932e+00
1.263e-01,2.581e+00
1.287e-01,3.267e+00
1.310e-01,4.004e+00
1.334e-01,4.797e+00
1.358e-01,5.674e+00
1.381e-01,6.365e+00
1.405e-01,7.598e+00
1.428e-01,8.950e+00
1.452e-01,9.852e+00
1.476e-01,1.118e+01
1.499e-01,1.242e+01
1.523e-01,1.341e+01
1.547e-01,1.412e+01
1.570e-01,1.529e+01
1.594e-01,1.580e+01
1.617e-01,1.628e+01
1.641e-01,1.603e+01
1.665e-01,1.656e+01
1.688e-01,1.694e+01
1.712e-01,1.680e+01
1.735e-01,1.681e+01
1.759e-01,1.584e+01
1.783e-01,1.527e+01
1.806e-01,1.496e+01
1.830e-01,1.401e+01
1.854e-01,1.294e+01
1.877e-01,1.198e+01
1.901e-01,1.111e+01
1.924e-01,1.033e+01
1.948e-01,9.517e+00
1.972e-01,8.259e+00
1.995e-01,7.733e+00
2.019e-01,6.933e+00
2.042e-01,6.365e+00
2.066e-01,5.153e+00
2.090e-01,4.606e+00
2.113e-01,4.424e+00
2.137e-01,3.623e+00
2.160e-01,3.085e+00
2.184e-01,2.602e+00
2.208e-01,2.165e+00
2.231e-01,1.937e+00
2.255e-01,1.581e+00
2.279e-01,1.254e+00
2.302e-01,1.123e+00
2.326e-01,8.729e-01
2.349e-01,8.221e-01
2.373e-01,6.017e-01
2.397e-01,4.237e-01
2.420e-01,3.856e-01
2.444e-01,3.390e-01
2.467e-01,2.712e-01
2.491e-01,2.542e-01
2.515e-01,1.568e-01
2.538e-01,1.483e-01
2.562e-01,1.102e-01
2.585e-01,8.475e-02
2.609e-01,1.144e-01
2.633e-01,4.237e-02
2.656e-01,5.509e-02
2.680e-01,4.661e-02
2.704e-01,1.271e-02
2.727e-01,1.271e-02
2.751e-01,2.119e-02
2.774e-01,1.695e-02
2.798e-01,1.695e-02
2.822e-01,8.475e-03
2.845e-01,4.237e-03
2.869e-01,0.000e+00
2.892e-01,1.271e-02
2.916e-01,4.237e-03
2.940e-01,8.475e-03
2.963e-01,0.000e+00
2.987e-01,0.000e+00
3.010e-01,0.000e+00
3.034e-01,0.000e+00
3.058e-01,4.237e-03
3.081e-01,0.000e+00
3.105e-01,0.000e+00
3.129e-01,0.000e+00
3.152e-01,0.000e+00
3.176e-01,0.000e+00
3.199e-01,4.237e-03
3.223e-01,0.000e+00
3.247e-01,0.000e+00
3.270e-01,0.000e+00
3.294e-01,0.000e+00
3.317e-01,0.000e+00
3.341e-01,0.000e+00
3.365e-01,0.000e+00
3.388e-01,0.000e+00
3.412e-01,0.000e+00
3.435e-01,0.000e+00
3.459e-01,0.000e+00
3.483e-01,0.000e+00
3.506e-01,0.000e+00
3.530e-01,0.000e+00
3.554e-01,0.000e+00
3.577e-01,0.000e+00
3.601e-01,0.000e+00
3.624e-01,0.000e+00
3.648e-01,0.000e+00
3.672e-01,0.000e+00
3.695e-01,0.000e+00
3.719e-01,0.000e+00
3.742e-01,0.000e+00
3.766e-01,0.000e+00
3.790e-01,0.000e+00
3.813e-01,0.000e+00
3.837e-01,0.000e+00
3.860e-01,0.000e+00
3.884e-01,0.000e+00
3.908e-01,0.000e+00
3.931e-01,0.000e+00
3.955e-01,0.000e+00
3.979e-01,0.000e+00
4.002e-01,0.000e+00
4.026e-01,0.000e+00
4.049e-01,0.000e+00
4.073e-01,0.000e+00
4.097e-01,0.000e+00
4.120e-01,0.000e+00
4.144e-01,0.000e+00
4.167e-01,0.000e+00
4.191e-01,0.000e+00
4.215e-01,0.000e+00
4.238e-01,0.000e+00
4.262e-01,0.000e+00
4.285e-01,0.000e+00
4.309e-01,0.000e+00
4.333e-01,0.000e+00
4.356e-01,0.000e+00
4.380e-01,0.000e+00
4.404e-01,0.000e+00
4.427e-01,0.000e+00
4.451e-01,0.000e+00
4.474e-01,0.000e+00
4.498e-01,0.000e+00
4.522e-01,0.000e+00
4.545e-01,0.000e+00
4.569e-01,0.000e+00
4.592e-01,0.000e+00
4.616e-01,0.000e+00
4.640e-01,0.000e+00
4.663e-01,0.000e+00
4.687e-01,0.000e+00
4.710e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_009.csv <==
transmittance,probability_density
1.384e-03,0.000e+00
4.151e-03,0.000e+00
6.918e-03,0.000e+00
9.685e-03,0.000e+00
1.245e-02,0.000e+00
1.522e-02,0.000e+00
1.799e-02,0.000e+00
2.075e-02,0.000e+00
2.352e-02,0.000e+00
2.629e-02,0.000e+00
2.905e-02,0.000e+00
3.182e-02,0.000e+00
3.459e-02,0.000e+00
3.736e-02,0.000e+00
4.012e-02,0.000e+00
4.289e-02,0.000e+00
4.566e-02,0.000e+00
4.842e-02,0.000e+00
5.119e-02,0.000e+00
5.396e-02,0.000e+00
5.672e-02,0.000e+00
5.949e-02,0.000e+00
6.226e-02,0.000e+00
6.503e-02,0.000e+00
6.779e-02,0.000e+00
7.056e-02,0.000e+00
7.333e-02,0.000e+00
7.609e-02,0.000e+00
7.886e-02,0.000e+00
8.163e-02,0.000e+00
8.440e-02,0.000e+00
8.716e-02,0.000e+00
8.993e-02,0.000e+00
9.270e-02,0.000e+00
9.546e-02,0.000e+00
9.823e-02,3.616e-03
1.010e-01,0.000e+00
1.038e-01,0.000e+00
1.065e-01,3.616e-03
1.093e-01,7.232e-03
1.121e-01,1.085e-02
1.148e-01,1.446e-02
1.176e-01,2.170e-02
1.204e-01,2.170e-02
1.231e-01,5.062e-02
1.259e-01,6.509e-02
1.287e-01,1.519e-01
1.314e-01,1.519e-01
1.342e-01,1.953e-01
1.370e-01,2.893e-01
1.397e-01,3.182e-01
1.425e-01,5.352e-01
1.453e-01,6.581e-01
1.480e-01,9.076e-01
1.508e-01,1.081e+00
1.536e-01,1.627e+00
1.563e-01,2.043e+00
1.591e-01,2.470e+00
1.619e-01,3.099e+00
1.646e-01,3.547e+00
1.674e-01,4.050e+00
1.702e-01,5.268e+00
1.729e-01,6.100e+00
1.757e-01,6.747e+00
1.785e-01,7.821e+00
1.812e-01,8.772e+00
1.840e-01,9.503e+00
1.868e-01,1.007e+01
1.895e-01,1.112e+01
1.923e-01,1.181e+01
1.951e-01,1.269e+01
1.978e-01,1.297e+01
2.006e-01,1.359e+01
2.034e-01,1.330e+01
2.061e-01,1.389e+01
2.089e-01,1.428e+01
2.117e-01,1.357e+01
2.144e-01,1.375e+01
2.172e-01,1.361e+01
2.200e-01,1.249e+01
2.227e-01,1.214e+01
2.255e-01,1.180e+01
2.283e-01,1.080e+01
2.310e-01,1.009e+01
2.338e-01,9.662e+00
2.366e-01,8.335e+00
2.393e-01,7.785e+00
2.421e-01,7.539e+00
2.449e-01,6.650e+00
2.477e-01,5.927e+00
2.504e-01,5.294e+00
2.532e-01,4.838e+00
2.560e-01,4.184e+00
2.587e-01,3.450e+00
2.615e-01,3.211e+00
2.643e-01,2.622e+00
2.670e-01,2.300e+00
2.698e-01,2.043e+00
2.726e-01,1.660e+00
2.753e-01,1.475e+00
2.781e-01,1.280e+00
2.809e-01,1.009e+00
2.836e-01,7.738e-01
2.864e-01,7.738e-01
2.892e-01,5.749e-01
2.919e-01,4.231e-01
2.947e-01,4.158e-01
2.975e-01,3.327e-01
3.002e-01,2.748e-01
3.030e-01,2.495e-01
3.058e-01,1.519e-01
3.085e-01,1.374e-01
3.113e-01,8.317e-02
3.141e-01,1.229e-01
3.168e-01,6.509e-02
3.196e-01,7.232e-02
3.224e-01,3.616e-02
3.251e-01,4.701e-02
3.279e-01,2.893e-02
3.307e-01,3.254e-02
3.334e-01,1.808e-02
3.362e-01,0.000e+00
3.390e-01,3.616e-03
3.417e-01,3.616e-03
3.445e-01,0.000e+00
3.473e-01,3.616e-03
3.500e-01,0.000e+00
3.528e-01,3.616e-03
3.556e-01,0.000e+00
3.583e-01,0.000e+00
3.611e-01,0.000e+00
3.639e-01,0.000e+00
3.666e-01,0.000e+00
3.694e-01,1.085e-02
3.722e-01,0.000e+00
3.749e-01,0.000e+00
3.777e-01,0.000e+00
3.805e-01,0.000e+00
3.832e-01,0.000e+00
3.860e-01,0.000e+00
3.888e-01,0.000e+00
3.915e-01,0.000e+00
3.943e-01,0.000e+00
3.971e-01,0.000e+00
3.998e-01,0.000e+00
4.026e-01,0.000e+00
4.054e-01,0.000e+00
4.081e-01,0.000e+00
4.109e-01,0.000e+00
4.137e-01,0.000e+00
4.164e-01,0.000e+00
4.192e-01,0.000e+00
4.220e-01,0.000e+00
4.247e-01,0.000e+00
4.275e-01,0.000e+00
4.303e-01,0.000e+00
4.330e-01,0.000e+00
4.358e-01,0.000e+00
4.386e-01,0.000e+00
4.413e-01,0.000e+00
4.441e-01,0.000e+00
4.469e-01,0.000e+00
4.496e-01,0.000e+00
4.524e-01,0.000e+00
4.552e-01,0.000e+00
4.579e-01,0.000e+00
4.607e-01,0.000e+00
4.635e-01,0.000e+00
4.662e-01,0.000e+00
4.690e-01,0.000e+00
4.718e-01,0.000e+00
4.745e-01,0.000e+00
4.773e-01,0.000e+00
4.801e-01,0.000e+00
4.829e-01,0.000e+00
4.856e-01,0.000e+00
4.884e-01,0.000e+00
4.912e-01,0.000e+00
4.939e-01,0.000e+00
4.967e-01,0.000e+00
4.995e-01,0.000e+00
5.022e-01,0.000e+00
5.050e-01,0.000e+00
5.078e-01,0.000e+00
5.105e-01,0.000e+00
5.133e-01,0.000e+00
5.161e-01,0.000e+00
5.188e-01,0.000e+00
5.216e-01,0.000e+00
5.244e-01,0.000e+00
5.271e-01,0.000e+00
5.299e-01,0.000e+00
5.327e-01,0.000e+00
5.354e-01,0.000e+00
5.382e-01,0.000e+00
5.410e-01,0.000e+00
5.437e-01,0.000e+00
5.465e-01,0.000e+00
5.493e-01,0.000e+00
5.520e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_01.csv <==
transmittance,probability_density
1.588e-03,0.000e+00
4.765e-03,0.000e+00
7.942e-03,0.000e+00
1.112e-02,0.000e+00
1.430e-02,0.000e+00
1.747e-02,0.000e+00
2.065e-02,0.000e+00
2.383e-02,0.000e+00
2.700e-02,0.000e+00
3.018e-02,0.000e+00
3.336e-02,0.000e+00
3.653e-02,0.000e+00
3.971e-02,0.000e+00
4.289e-02,0.000e+00
4.606e-02,0.000e+00
4.924e-02,0.000e+00
5.242e-02,0.000e+00
5.559e-02,0.000e+00
5.877e-02,0.000e+00
6.195e-02,0.000e+00
6.512e-02,0.000e+00
6.830e-02,0.000e+00
7.148e-02,0.000e+00
7.465e-02,0.000e+00
7.783e-02,0.000e+00
8.101e-02,0.000e+00
8.419e-02,0.000e+00
8.736e-02,0.000e+00
9.054e-02,0.000e+00
9.372e-02,0.000e+00
9.689e-02,0.000e+00
1.001e-01,0.000e+00
1.032e-01,0.000e+00
1.064e-01,0.000e+00
1.096e-01,0.000e+00
1.128e-01,0.000e+00
1.160e-01,0.000e+00
1.191e-01,0.000e+00
1.223e-01,0.000e+00
1.255e-01,0.000e+00
1.287e-01,6.298e-03
1.318e-01,0.000e+00
1.350e-01,3.149e-03
1.382e-01,6.298e-03
1.414e-01,9.447e-03
1.445e-01,1.260e-02
1.477e-01,2.519e-02
1.509e-01,2.204e-02
1.541e-01,6.927e-02
1.573e-01,9.132e-02
1.604e-01,1.008e-01
1.636e-01,2.425e-01
1.668e-01,1.795e-01
1.700e-01,3.338e-01
1.731e-01,4.408e-01
1.763e-01,5.668e-01
1.795e-01,7.053e-01
1.827e-01,1.108e+00
1.858e-01,1.256e+00
1.890e-01,1.581e+00
1.922e-01,1.971e+00
1.954e-01,2.333e+00
1.986e-01,3.048e+00
2.017e-01,3.568e+00
2.049e-01,3.958e+00
2.081e-01,4.906e+00
2.113e-01,5.649e+00
2.144e-01,6.417e+00
2.176e-01,6.934e+00
2.208e-01,7.825e+00
2.240e-01,8.581e+00
2.271e-01,9.182e+00
2.303e-01,9.957e+00
2.335e-01,1.018e+01
2.367e-01,1.068e+01
2.398e-01,1.136e+01
2.430e-01,1.196e+01
2.462e-01,1.181e+01
2.494e-01,1.166e+01
2.526e-01,1.194e+01
2.557e-01,1.194e+01
2.589e-01,1.150e+01
2.621e-01,1.137e+01
2.653e-01,1.079e+01
2.684e-01,1.024e+01
2.716e-01,9.506e+00
2.748e-01,9.081e+00
2.780e-01,8.577e+00
2.811e-01,8.089e+00
2.843e-01,7.249e+00
2.875e-01,6.981e+00
2.907e-01,6.433e+00
2.939e-01,5.570e+00
2.970e-01,4.830e+00
3.002e-01,4.424e+00
3.034e-01,3.930e+00
3.066e-01,3.520e+00
3.097e-01,3.073e+00
3.129e-01,2.648e+00
3.161e-01,2.270e+00
3.193e-01,1.836e+00
3.224e-01,1.798e+00
3.256e-01,1.489e+00
3.288e-01,1.159e+00
3.320e-01,1.108e+00
3.352e-01,8.124e-01
3.383e-01,8.124e-01
3.415e-01,5.636e-01
3.447e-01,4.849e-01
3.479e-01,4.440e-01
3.510e-01,2.771e-01
3.542e-01,2.614e-01
3.574e-01,1.921e-01
3.606e-01,2.110e-01
3.637e-01,1.323e-01
3.669e-01,9.761e-02
3.701e-01,9.447e-02
3.733e-01,6.927e-02
3.765e-01,4.408e-02
3.796e-01,5.038e-02
3.828e-01,4.408e-02
3.860e-01,3.464e-02
3.892e-01,9.447e-03
3.923e-01,1.260e-02
3.955e-01,9.447e-03
3.987e-01,1.574e-02
4.019e-01,6.298e-03
4.050e-01,3.149e-03
4.082e-01,6.298e-03
4.114e-01,0.000e+00
4.146e-01,3.149e-03
4.177e-01,0.000e+00
4.209e-01,3.149e-03
4.241e-01,0.000e+00
4.273e-01,0.000e+00
4.305e-01,0.000e+00
4.336e-01,0.000e+00
4.368e-01,0.000e+00
4.400e-01,0.000e+00
4.432e-01,0.000e+00
4.463e-01,0.000e+00
4.495e-01,0.000e+00
4.527e-01,0.000e+00
4.559e-01,0.000e+00
4.590e-01,0.000e+00
4.622e-01,0.000e+00
4.654e-01,0.000e+00
4.686e-01,0.000e+00
4.718e-01,0.000e+00
4.749e-01,0.000e+00
4.781e-01,0.000e+00
4.813e-01,0.000e+00
4.845e-01,0.000e+00
4.876e-01,0.000e+00
4.908e-01,0.000e+00
4.940e-01,0.000e+00
4.972e-01,0.000e+00
5.003e-01,0.000e+00
5.035e-01,0.000e+00
5.067e-01,0.000e+00
5.099e-01,0.000e+00
5.131e-01,0.000e+00
5.162e-01,0.000e+00
5.194e-01,0.000e+00
5.226e-01,0.000e+00
5.258e-01,0.000e+00
5.289e-01,0.000e+00
5.321e-01,0.000e+00
5.353e-01,0.000e+00
5.385e-01,0.000e+00
5.416e-01,0.000e+00
5.448e-01,0.000e+00
5.480e-01,0.000e+00
5.512e-01,0.000e+00
5.544e-01,0.000e+00
5.575e-01,0.000e+00
5.607e-01,0.000e+00
5.639e-01,0.000e+00
5.671e-01,0.000e+00
5.702e-01,0.000e+00
5.734e-01,0.000e+00
5.766e-01,0.000e+00
5.798e-01,0.000e+00
5.829e-01,0.000e+00
5.861e-01,0.000e+00
5.893e-01,0.000e+00
5.925e-01,0.000e+00
5.957e-01,0.000e+00
5.988e-01,0.000e+00
6.020e-01,0.000e+00
6.052e-01,0.000e+00
6.084e-01,0.000e+00
6.115e-01,0.000e+00
6.147e-01,0.000e+00
6.179e-01,0.000e+00
6.211e-01,0.000e+00
6.242e-01,0.000e+00
6.274e-01,0.000e+00
6.306e-01,0.000e+00
6.338e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_011.csv <==
transmittance,probability_density
1.757e-03,0.000e+00
5.272e-03,0.000e+00
8.786e-03,0.000e+00
1.230e-02,0.000e+00
1.582e-02,0.000e+00
1.933e-02,0.000e+00
2.284e-02,0.000e+00
2.636e-02,0.000e+00
2.987e-02,0.000e+00
3.339e-02,0.000e+00
3.690e-02,0.000e+00
4.042e-02,0.000e+00
4.393e-02,0.000e+00
4.745e-02,0.000e+00
5.096e-02,0.000e+00
5.447e-02,0.000e+00
5.799e-02,0.000e+00
6.150e-02,0.000e+00
6.502e-02,0.000e+00
6.853e-02,0.000e+00
7.205e-02,0.000e+00
7.556e-02,0.000e+00
7.908e-02,0.000e+00
8.259e-02,0.000e+00
8.611e-02,0.000e+00
8.962e-02,0.000e+00
9.313e-02,0.000e+00
9.665e-02,0.000e+00
1.002e-01,0.000e+00
1.037e-01,0.000e+00
1.072e-01,0.000e+00
1.107e-01,0.000e+00
1.142e-01,0.000e+00
1.177e-01,0.000e+00
1.213e-01,0.000e+00
1.248e-01,0.000e+00
1.283e-01,0.000e+00
1.318e-01,0.000e+00
1.353e-01,0.000e+00
1.388e-01,2.846e-03
1.423e-01,2.846e-03
1.459e-01,0.000e+00
1.494e-01,0.000e+00
1.529e-01,0.000e+00
1.564e-01,2.846e-03
1.599e-01,0.000e+00
1.634e-01,5.693e-03
1.669e-01,5.693e-03
1.705e-01,2.846e-03
1.740e-01,1.708e-02
1.775e-01,2.277e-02
1.810e-01,3.131e-02
1.845e-01,5.123e-02
1.880e-01,9.677e-02
1.915e-01,1.167e-01
1.951e-01,1.594e-01
1.986e-01,1.622e-01
2.021e-01,3.074e-01
2.056e-01,3.159e-01
2.091e-01,5.009e-01
2.126e-01,6.205e-01
2.161e-01,8.283e-01
2.197e-01,1.002e+00
2.232e-01,1.361e+00
2.267e-01,1.611e+00
2.302e-01,1.967e+00
2.337e-01,2.485e+00
2.372e-01,2.952e+00
2.407e-01,3.359e+00
2.443e-01,3.908e+00
2.478e-01,4.420e+00
2.513e-01,5.138e+00
2.548e-01,5.764e+00
2.583e-01,6.205e+00
2.618e-01,6.720e+00
2.653e-01,7.417e+00
2.689e-01,8.177e+00
2.724e-01,8.641e+00
2.759e-01,9.088e+00
2.794e-01,9.897e+00
2.829e-01,9.919e+00
2.864e-01,1.016e+01
2.899e-01,1.037e+01
2.935e-01,1.051e+01
2.970e-01,1.068e+01
3.005e-01,1.036e+01
3.040e-01,1.016e+01
3.075e-01,9.834e+00
3.110e-01,9.638e+00
3.145e-01,9.450e+00
3.181e-01,8.755e+00
3.216e-01,8.416e+00
3.251e-01,7.890e+00
3.286e-01,7.287e+00
3.321e-01,6.652e+00
3.356e-01,6.219e+00
3.391e-01,5.710e+00
3.427e-01,5.163e+00
3.462e-01,4.494e+00
3.497e-01,4.002e+00
3.532e-01,3.492e+00
3.567e-01,3.159e+00
3.602e-01,2.886e+00
3.638e-01,2.354e+00
3.673e-01,2.089e+00
3.708e-01,1.853e+00
3.743e-01,1.625e+00
3.778e-01,1.378e+00
3.813e-01,1.161e+00
3.848e-01,1.013e+00
3.884e-01,7.600e-01
3.919e-01,6.774e-01
3.954e-01,6.006e-01
3.989e-01,4.526e-01
4.024e-01,4.127e-01
4.059e-01,3.046e-01
4.094e-01,2.732e-01
4.130e-01,2.163e-01
4.165e-01,1.793e-01
4.200e-01,1.452e-01
4.235e-01,8.824e-02
4.270e-01,5.977e-02
4.305e-01,8.539e-02
4.340e-01,5.123e-02
4.376e-01,3.700e-02
4.411e-01,3.416e-02
4.446e-01,2.562e-02
4.481e-01,1.139e-02
4.516e-01,1.992e-02
4.551e-01,2.277e-02
4.586e-01,1.139e-02
4.622e-01,1.139e-02
4.657e-01,2.846e-03
4.692e-01,2.846e-03
4.727e-01,0.000e+00
4.762e-01,0.000e+00
4.797e-01,0.000e+00
4.832e-01,2.846e-03
4.868e-01,2.846e-03
4.903e-01,0.000e+00
4.938e-01,0.000e+00
4.973e-01,0.000e+00
5.008e-01,0.000e+00
5.043e-01,0.000e+00
5.078e-01,0.000e+00
5.114e-01,0.000e+00
5.149e-01,0.000e+00
5.184e-01,0.000e+00
5.219e-01,0.000e+00
5.254e-01,0.000e+00
5.289e-01,0.000e+00
5.324e-01,0.000e+00
5.360e-01,0.000e+00
5.395e-01,0.000e+00
5.430e-01,0.000e+00
5.465e-01,0.000e+00
5.500e-01,0.000e+00
5.535e-01,0.000e+00
5.570e-01,0.000e+00
5.606e-01,0.000e+00
5.641e-01,0.000e+00
5.676e-01,0.000e+00
5.711e-01,0.000e+00
5.746e-01,0.000e+00
5.781e-01,0.000e+00
5.816e-01,0.000e+00
5.852e-01,0.000e+00
5.887e-01,0.000e+00
5.922e-01,0.000e+00
5.957e-01,0.000e+00
5.992e-01,0.000e+00
6.027e-01,0.000e+00
6.063e-01,0.000e+00
6.098e-01,0.000e+00
6.133e-01,0.000e+00
6.168e-01,0.000e+00
6.203e-01,0.000e+00
6.238e-01,0.000e+00
6.273e-01,0.000e+00
6.309e-01,0.000e+00
6.344e-01,0.000e+00
6.379e-01,0.000e+00
6.414e-01,0.000e+00
6.449e-01,0.000e+00
6.484e-01,0.000e+00
6.519e-01,0.000e+00
6.555e-01,0.000e+00
6.590e-01,0.000e+00
6.625e-01,0.000e+00
6.660e-01,0.000e+00
6.695e-01,0.000e+00
6.730e-01,0.000e+00
6.765e-01,0.000e+00
6.801e-01,0.000e+00
6.836e-01,0.000e+00
6.871e-01,0.000e+00
6.906e-01,0.000e+00
6.941e-01,0.000e+00
6.976e-01,0.000e+00
7.011e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_012.csv <==
transmittance,probability_density
1.077e-01,0.000e+00
1.110e-01,0.000e+00
1.143e-01,0.000e+00
1.176e-01,0.000e+00
1.209e-01,0.000e+00
1.242e-01,0.000e+00
1.275e-01,0.000e+00
1.308e-01,0.000e+00
1.341e-01,0.000e+00
1.374e-01,0.000e+00
1.407e-01,0.000e+00
1.440e-01,0.000e+00
1.473e-01,0.000e+00
1.506e-01,0.000e+00
1.539e-01,0.000e+00
1.572e-01,0.000e+00
1.605e-01,0.000e+00
1.638e-01,0.000e+00
1.671e-01,0.000e+00
1.704e-01,0.000e+00
1.737e-01,0.000e+00
1.770e-01,0.000e+00
1.803e-01,0.000e+00
1.836e-01,0.000e+00
1.869e-01,3.034e-03
1.902e-01,3.034e-03
1.935e-01,1.517e-02
1.968e-01,1.214e-02
2.001e-01,2.124e-02
2.034e-01,2.124e-02
2.066e-01,2.731e-02
2.099e-01,2.124e-02
2.132e-01,3.034e-02
2.165e-01,4.248e-02
2.198e-01,5.765e-02
2.231e-01,9.709e-02
2.264e-01,1.669e-01
2.297e-01,1.638e-01
2.330e-01,1.760e-01
2.363e-01,2.458e-01
2.396e-01,3.246e-01
2.429e-01,4.217e-01
2.462e-01,4.672e-01
2.495e-01,6.098e-01
2.528e-01,8.131e-01
2.561e-01,9.678e-01
2.594e-01,1.104e+00
2.627e-01,1.326e+00
2.660e-01,1.708e+00
2.693e-01,1.921e+00
2.726e-01,2.242e+00
2.759e-01,2.673e+00
2.792e-01,2.931e+00
2.825e-01,3.459e+00
2.858e-01,3.683e+00
2.891e-01,4.160e+00
2.924e-01,4.715e+00
2.957e-01,5.203e+00
2.990e-01,5.470e+00
3.023e-01,6.123e+00
3.056e-01,6.356e+00
3.089e-01,7.012e+00
3.122e-01,7.394e+00
3.155e-01,7.779e+00
3.187e-01,8.583e+00
3.220e-01,8.316e+00
3.253e-01,9.160e+00
3.286e-01,9.260e+00
3.319e-01,9.390e+00
3.352e-01,9.302e+00
3.385e-01,9.451e+00
3.418e-01,9.378e+00
3.451e-01,9.117e+00
3.484e-01,9.490e+00
3.517e-01,9.245e+00
3.550e-01,8.859e+00
3.583e-01,8.550e+00
3.616e-01,8.256e+00
3.649e-01,7.858e+00
3.682e-01,7.621e+00
3.715e-01,7.051e+00
3.748e-01,6.830e+00
3.781e-01,6.623e+00
3.814e-01,6.098e+00
3.847e-01,5.422e+00
3.880e-01,5.070e+00
3.913e-01,4.970e+00
3.946e-01,4.499e+00
3.979e-01,4.154e+00
4.012e-01,3.692e+00
4.045e-01,3.161e+00
4.078e-01,3.067e+00
4.111e-01,2.679e+00
4.144e-01,2.436e+00
4.177e-01,2.276e+00
4.210e-01,1.814e+00
4.243e-01,1.608e+00
4.275e-01,1.317e+00
4.308e-01,1.283e+00
4.341e-01,1.153e+00
4.374e-01,9.557e-01
4.407e-01,9.254e-01
4.440e-01,7.069e-01
4.473e-01,5.370e-01
4.506e-01,5.643e-01
4.539e-01,4.642e-01
4.572e-01,3.519e-01
4.605e-01,3.641e-01
4.638e-01,2.306e-01
4.671e-01,1.972e-01
4.704e-01,1.820e-01
4.737e-01,1.972e-01
4.770e-01,1.001e-01
4.803e-01,1.335e-01
4.836e-01,6.978e-02
4.869e-01,4.854e-02
4.902e-01,5.765e-02
4.935e-01,7.888e-02
4.968e-01,2.124e-02
5.001e-01,3.034e-02
5.034e-01,2.124e-02
5.067e-01,6.068e-03
5.100e-01,1.214e-02
5.133e-01,9.102e-03
5.166e-01,3.034e-03
5.199e-01,3.034e-03
5.232e-01,1.214e-02
5.265e-01,0.000e+00
5.298e-01,9.102e-03
5.331e-01,3.034e-03
5.363e-01,0.000e+00
5.396e-01,0.000e+00
5.429e-01,0.000e+00
5.462e-01,0.000e+00
5.495e-01,0.000e+00
5.528e-01,0.000e+00
5.561e-01,3.034e-03
5.594e-01,0.000e+00
5.627e-01,0.000e+00
5.660e-01,0.000e+00
5.693e-01,0.000e+00
5.726e-01,0.000e+00
5.759e-01,0.000e+00
5.792e-01,0.000e+00
5.825e-01,0.000e+00
5.858e-01,0.000e+00
5.891e-01,0.000e+00
5.924e-01,0.000e+00
5.957e-01,0.000e+00
5.990e-01,0.000e+00
6.023e-01,0.000e+00
6.056e-01,0.000e+00
6.089e-01,0.000e+00
6.122e-01,0.000e+00
6.155e-01,0.000e+00
6.188e-01,0.000e+00
6.221e-01,0.000e+00
6.254e-01,0.000e+00
6.287e-01,0.000e+00
6.320e-01,0.000e+00
6.353e-01,0.000e+00
6.386e-01,0.000e+00
6.419e-01,0.000e+00
6.451e-01,0.000e+00
6.484e-01,0.000e+00
6.517e-01,0.000e+00
6.550e-01,0.000e+00
6.583e-01,0.000e+00
6.616e-01,0.000e+00
6.649e-01,0.000e+00
6.682e-01,0.000e+00
6.715e-01,0.000e+00
6.748e-01,0.000e+00
6.781e-01,0.000e+00
6.814e-01,0.000e+00
6.847e-01,0.000e+00
6.880e-01,0.000e+00
6.913e-01,0.000e+00
6.946e-01,0.000e+00
6.979e-01,0.000e+00
7.012e-01,0.000e+00
7.045e-01,0.000e+00
7.078e-01,0.000e+00
7.111e-01,0.000e+00
7.144e-01,0.000e+00
7.177e-01,0.000e+00
7.210e-01,0.000e+00
7.243e-01,0.000e+00
7.276e-01,0.000e+00
7.309e-01,0.000e+00
7.342e-01,0.000e+00
7.375e-01,0.000e+00
7.408e-01,0.000e+00
7.441e-01,0.000e+00
7.474e-01,0.000e+00
7.507e-01,0.000e+00
7.540e-01,0.000e+00
7.572e-01,0.000e+00
7.605e-01,0.000e+00
7.638e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_013.csv <==
transmittance,probability_density
1.282e-01,0.000e+00
1.316e-01,0.000e+00
1.351e-01,0.000e+00
1.386e-01,0.000e+00
1.420e-01,0.000e+00
1.455e-01,0.000e+00
1.490e-01,0.000e+00
1.524e-01,0.000e+00
1.559e-01,0.000e+00
1.594e-01,0.000e+00
1.628e-01,0.000e+00
1.663e-01,0.000e+00
1.697e-01,0.000e+00
1.732e-01,0.000e+00
1.767e-01,0.000e+00
1.801e-01,0.000e+00
1.836e-01,0.000e+00
1.871e-01,0.000e+00
1.905e-01,0.000e+00
1.940e-01,0.000e+00
1.974e-01,0.000e+00
2.009e-01,0.000e+00
2.044e-01,0.000e+00
2.078e-01,2.888e-03
2.113e-01,0.000e+00
2.148e-01,0.000e+00
2.182e-01,2.888e-03
2.217e-01,2.888e-03
2.252e-01,0.000e+00
2.286e-01,1.155e-02
2.321e-01,1.733e-02
2.355e-01,1.733e-02
2.390e-01,2.022e-02
2.425e-01,2.311e-02
2.459e-01,2.022e-02
2.494e-01,5.199e-02
2.529e-01,6.643e-02
2.563e-01,8.665e-02
2.598e-01,1.213e-01
2.632e-01,1.386e-01
2.667e-01,1.531e-01
2.702e-01,2.051e-01
2.736e-01,2.455e-01
2.771e-01,4.015e-01
2.806e-01,4.362e-01
2.840e-01,5.026e-01
2.875e-01,6.643e-01
2.909e-01,7.539e-01
2.944e-01,9.676e-01
2.979e-01,1.075e+00
3.013e-01,1.274e+00
3.048e-01,1.488e+00
3.083e-01,1.649e+00
3.117e-01,1.929e+00
3.152e-01,2.296e+00
3.187e-01,2.663e+00
3.221e-01,2.920e+00
3.256e-01,3.215e+00
3.290e-01,3.628e+00
3.325e-01,4.214e+00
3.360e-01,4.659e+00
3.394e-01,4.884e+00
3.429e-01,5.474e+00
3.464e-01,5.754e+00
3.498e-01,6.225e+00
3.533e-01,6.230e+00
3.567e-01,6.825e+00
3.602e-01,7.305e+00
3.637e-01,7.680e+00
3.671e-01,7.952e+00
3.706e-01,8.180e+00
3.741e-01,8.215e+00
3.775e-01,8.226e+00
3.810e-01,8.755e+00
3.845e-01,8.400e+00
3.879e-01,8.561e+00
3.914e-01,8.411e+00
3.948e-01,8.483e+00
3.983e-01,8.388e+00
4.018e-01,8.122e+00
4.052e-01,7.805e+00
4.087e-01,7.672e+00
4.122e-01,7.368e+00
4.156e-01,7.210e+00
4.191e-01,6.950e+00
4.225e-01,6.450e+00
4.260e-01,6.412e+00
4.295e-01,5.647e+00
4.329e-01,5.500e+00
4.364e-01,4.910e+00
4.399e-01,4.538e+00
4.433e-01,4.457e+00
4.468e-01,4.093e+00
4.502e-01,3.683e+00
4.537e-01,3.296e+00
4.572e-01,2.874e+00
4.606e-01,2.620e+00
4.641e-01,2.377e+00
4.676e-01,2.126e+00
4.710e-01,2.025e+00
4.745e-01,1.730e+00
4.780e-01,1.499e+00
4.814e-01,1.349e+00
4.849e-01,1.265e+00
4.883e-01,9.561e-01
4.918e-01,8.665e-01
4.953e-01,7.828e-01
4.987e-01,7.019e-01
5.022e-01,5.719e-01
5.057e-01,4.246e-01
5.091e-01,4.737e-01
5.126e-01,3.928e-01
5.160e-01,3.062e-01
5.195e-01,2.657e-01
5.230e-01,2.253e-01
5.264e-01,1.993e-01
5.299e-01,1.271e-01
5.334e-01,1.155e-01
5.368e-01,1.213e-01
5.403e-01,8.665e-02
5.437e-01,4.910e-02
5.472e-01,5.199e-02
5.507e-01,2.888e-02
5.541e-01,2.888e-02
5.576e-01,3.177e-02
5.611e-01,2.888e-02
5.645e-01,1.733e-02
5.680e-01,1.444e-02
5.715e-01,1.444e-02
5.749e-01,5.777e-03
5.784e-01,2.888e-03
5.818e-01,8.665e-03
5.853e-01,2.888e-03
5.888e-01,5.777e-03
5.922e-01,0.000e+00
5.957e-01,0.000e+00
5.992e-01,0.000e+00
6.026e-01,0.000e+00
6.061e-01,2.888e-03
6.095e-01,2.888e-03
6.130e-01,0.000e+00
6.165e-01,0.000e+00
6.199e-01,0.000e+00
6.234e-01,0.000e+00
6.269e-01,0.000e+00
6.303e-01,0.000e+00
6.338e-01,0.000e+00
6.373e-01,0.000e+00
6.407e-01,0.000e+00
6.442e-01,0.000e+00
6.476e-01,0.000e+00
6.511e-01,0.000e+00
6.546e-01,0.000e+00
6.580e-01,0.000e+00
6.615e-01,0.000e+00
6.650e-01,0.000e+00
6.684e-01,0.000e+00
6.719e-01,0.000e+00
6.753e-01,0.000e+00
6.788e-01,0.000e+00
6.823e-01,0.000e+00
6.857e-01,0.000e+00
6.892e-01,0.000e+00
6.927e-01,0.000e+00
6.961e-01,0.000e+00
6.996e-01,0.000e+00
7.030e-01,0.000e+00
7.065e-01,0.000e+00
7.100e-01,0.000e+00
7.134e-01,0.000e+00
7.169e-01,0.000e+00
7.204e-01,0.000e+00
7.238e-01,0.000e+00
7.273e-01,0.000e+00
7.308e-01,0.000e+00
7.342e-01,0.000e+00
7.377e-01,0.000e+00
7.411e-01,0.000e+00
7.446e-01,0.000e+00
7.481e-01,0.000e+00
7.515e-01,0.000e+00
7.550e-01,0.000e+00
7.585e-01,0.000e+00
7.619e-01,0.000e+00
7.654e-01,0.000e+00
7.688e-01,0.000e+00
7.723e-01,0.000e+00
7.758e-01,0.000e+00
7.792e-01,0.000e+00
7.827e-01,0.000e+00
7.862e-01,0.000e+00
7.896e-01,0.000e+00
7.931e-01,0.000e+00
7.966e-01,0.000e+00
8.000e-01,0.000e+00
8.035e-01,0.000e+00
8.069e-01,0.000e+00
8.104e-01,0.000e+00
8.139e-01,0.000e+00
8.173e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_014.csv <==
transmittance,probability_density
1.501e-01,0.000e+00
1.537e-01,0.000e+00
1.573e-01,0.000e+00
1.608e-01,0.000e+00
1.644e-01,0.000e+00
1.680e-01,0.000e+00
1.715e-01,0.000e+00
1.751e-01,0.000e+00
1.787e-01,0.000e+00
1.822e-01,0.000e+00
1.858e-01,0.000e+00
1.894e-01,0.000e+00
1.929e-01,0.000e+00
1.965e-01,0.000e+00
2.001e-01,0.000e+00
2.036e-01,0.000e+00
2.072e-01,0.000e+00
2.108e-01,0.000e+00
2.143e-01,0.000e+00
2.179e-01,0.000e+00
2.215e-01,0.000e+00
2.250e-01,0.000e+00
2.286e-01,2.806e-03
2.321e-01,0.000e+00
2.357e-01,0.000e+00
2.393e-01,0.000e+00
2.428e-01,2.806e-03
2.464e-01,0.000e+00
2.500e-01,2.806e-03
2.535e-01,8.417e-03
2.571e-01,8.417e-03
2.607e-01,1.403e-02
2.642e-01,1.403e-02
2.678e-01,1.122e-02
2.714e-01,3.086e-02
2.749e-01,3.086e-02
2.785e-01,3.367e-02
2.821e-01,3.928e-02
2.856e-01,4.769e-02
2.892e-01,5.892e-02
2.928e-01,7.575e-02
2.963e-01,1.234e-01
2.999e-01,1.347e-01
3.035e-01,1.796e-01
3.070e-01,2.132e-01
3.106e-01,2.637e-01
3.141e-01,3.002e-01
3.177e-01,3.844e-01
3.213e-01,5.218e-01
3.248e-01,6.228e-01
3.284e-01,6.677e-01
3.320e-01,7.659e-01
3.355e-01,8.388e-01
3.391e-01,1.086e+00
3.427e-01,1.288e+00
3.462e-01,1.476e+00
3.498e-01,1.695e+00
3.534e-01,1.840e+00
3.569e-01,2.157e+00
3.605e-01,2.455e+00
3.641e-01,2.977e+00
3.676e-01,3.131e+00
3.712e-01,3.557e+00
3.748e-01,3.961e+00
3.783e-01,4.248e+00
3.819e-01,4.708e+00
3.855e-01,4.753e+00
3.890e-01,5.328e+00
3.926e-01,5.673e+00
3.961e-01,6.074e+00
3.997e-01,6.304e+00
4.033e-01,6.722e+00
4.068e-01,6.809e+00
4.104e-01,7.123e+00
4.140e-01,7.628e+00
4.175e-01,7.774e+00
4.211e-01,7.886e+00
4.247e-01,7.808e+00
4.282e-01,8.167e+00
4.318e-01,8.029e+00
4.354e-01,8.032e+00
4.389e-01,8.010e+00
4.425e-01,7.993e+00
4.461e-01,7.872e+00
4.496e-01,7.827e+00
4.532e-01,7.014e+00
4.568e-01,7.053e+00
4.603e-01,6.913e+00
4.639e-01,6.540e+00
4.675e-01,6.509e+00
4.710e-01,5.835e+00
4.746e-01,5.482e+00
4.781e-01,5.566e+00
4.817e-01,4.952e+00
4.853e-01,4.727e+00
4.888e-01,4.562e+00
4.924e-01,4.287e+00
4.960e-01,3.989e+00
4.995e-01,3.409e+00
5.031e-01,3.229e+00
5.067e-01,2.825e+00
5.102e-01,2.589e+00
5.138e-01,2.253e+00
5.174e-01,2.143e+00
5.209e-01,1.975e+00
5.245e-01,1.571e+00
5.281e-01,1.596e+00
5.316e-01,1.380e+00
5.352e-01,1.147e+00
5.388e-01,1.103e+00
5.423e-01,8.865e-01
5.459e-01,7.687e-01
5.495e-01,7.182e-01
5.530e-01,5.920e-01
5.566e-01,4.517e-01
5.601e-01,4.461e-01
5.637e-01,3.254e-01
5.673e-01,3.142e-01
5.708e-01,2.665e-01
5.744e-01,2.188e-01
5.780e-01,1.767e-01
5.815e-01,1.515e-01
5.851e-01,1.234e-01
5.887e-01,1.178e-01
5.922e-01,1.122e-01
5.958e-01,6.453e-02
5.994e-01,5.611e-02
6.029e-01,4.769e-02
6.065e-01,3.367e-02
6.101e-01,4.769e-02
6.136e-01,1.683e-02
6.172e-01,1.964e-02
6.208e-01,2.244e-02
6.243e-01,1.403e-02
6.279e-01,1.683e-02
6.315e-01,8.417e-03
6.350e-01,8.417e-03
6.386e-01,2.806e-03
6.421e-01,5.611e-03
6.457e-01,0.000e+00
6.493e-01,2.806e-03
6.528e-01,0.000e+00
6.564e-01,0.000e+00
6.600e-01,2.806e-03
6.635e-01,0.000e+00
6.671e-01,0.000e+00
6.707e-01,5.611e-03
6.742e-01,2.806e-03
6.778e-01,0.000e+00
6.814e-01,0.000e+00
6.849e-01,0.000e+00
6.885e-01,0.000e+00
6.921e-01,0.000e+00
6.956e-01,0.000e+00
6.992e-01,0.000e+00
7.028e-01,0.000e+00
7.063e-01,0.000e+00
7.099e-01,0.000e+00
7.135e-01,0.000e+00
7.170e-01,0.000e+00
7.206e-01,0.000e+00
7.241e-01,0.000e+00
7.277e-01,0.000e+00
7.313e-01,0.000e+00
7.348e-01,0.000e+00
7.384e-01,0.000e+00
7.420e-01,0.000e+00
7.455e-01,0.000e+00
7.491e-01,0.000e+00
7.527e-01,0.000e+00
7.562e-01,0.000e+00
7.598e-01,0.000e+00
7.634e-01,0.000e+00
7.669e-01,0.000e+00
7.705e-01,0.000e+00
7.741e-01,0.000e+00
7.776e-01,0.000e+00
7.812e-01,0.000e+00
7.848e-01,0.000e+00
7.883e-01,0.000e+00
7.919e-01,0.000e+00
7.955e-01,0.000e+00
7.990e-01,0.000e+00
8.026e-01,0.000e+00
8.061e-01,0.000e+00
8.097e-01,0.000e+00
8.133e-01,0.000e+00
8.168e-01,0.000e+00
8.204e-01,0.000e+00
8.240e-01,0.000e+00
8.275e-01,0.000e+00
8.311e-01,0.000e+00
8.347e-01,0.000e+00
8.382e-01,0.000e+00
8.418e-01,0.000e+00
8.454e-01,0.000e+00
8.489e-01,0.000e+00
8.525e-01,0.000e+00
8.561e-01,0.000e+00
8.596e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_015.csv <==
transmittance,probability_density
1.744e-01,0.000e+00
1.781e-01,0.000e+00
1.817e-01,0.000e+00
1.853e-01,0.000e+00
1.889e-01,0.000e+00
1.925e-01,0.000e+00
1.961e-01,0.000e+00
1.998e-01,0.000e+00
2.034e-01,0.000e+00
2.070e-01,0.000e+00
2.106e-01,0.000e+00
2.142e-01,0.000e+00
2.178e-01,0.000e+00
2.215e-01,0.000e+00
2.251e-01,0.000e+00
2.287e-01,0.000e+00
2.323e-01,0.000e+00
2.359e-01,0.000e+00
2.395e-01,0.000e+00
2.432e-01,2.766e-03
2.468e-01,0.000e+00
2.504e-01,0.000e+00
2.540e-01,0.000e+00
2.576e-01,0.000e+00
2.612e-01,2.766e-03
2.649e-01,0.000e+00
2.685e-01,2.766e-03
2.721e-01,2.766e-03
2.757e-01,0.000e+00
2.793e-01,0.000e+00
2.829e-01,5.531e-03
2.866e-01,8.297e-03
2.902e-01,2.766e-03
2.938e-01,5.531e-03
2.974e-01,2.766e-03
3.010e-01,5.531e-03
3.046e-01,1.383e-02
3.083e-01,2.766e-02
3.119e-01,2.212e-02
3.155e-01,2.489e-02
3.191e-01,4.148e-02
3.227e-01,5.255e-02
3.263e-01,8.297e-02
3.300e-01,1.051e-01
3.336e-01,1.300e-01
3.372e-01,1.245e-01
3.408e-01,1.549e-01
3.444e-01,1.604e-01
3.480e-01,2.489e-01
3.517e-01,2.876e-01
3.553e-01,2.766e-01
3.589e-01,4.176e-01
3.625e-01,4.784e-01
3.661e-01,6.444e-01
3.697e-01,7.633e-01
3.734e-01,7.799e-01
3.770e-01,9.043e-01
3.806e-01,1.269e+00
3.842e-01,1.256e+00
3.878e-01,1.463e+00
3.914e-01,1.734e+00
3.951e-01,1.908e+00
3.987e-01,2.154e+00
4.023e-01,2.464e+00
4.059e-01,2.605e+00
4.095e-01,3.012e+00
4.131e-01,3.214e+00
4.168e-01,3.653e+00
4.204e-01,3.850e+00
4.240e-01,4.168e+00
4.276e-01,4.580e+00
4.312e-01,5.055e+00
4.348e-01,5.161e+00
4.385e-01,5.592e+00
4.421e-01,5.899e+00
4.457e-01,6.184e+00
4.493e-01,6.455e+00
4.529e-01,6.574e+00
4.565e-01,6.986e+00
4.602e-01,7.141e+00
4.638e-01,7.221e+00
4.674e-01,7.354e+00
4.710e-01,7.503e+00
4.746e-01,7.550e+00
4.782e-01,7.686e+00
4.819e-01,7.716e+00
4.855e-01,7.484e+00
4.891e-01,7.652e+00
4.927e-01,7.273e+00
4.963e-01,7.392e+00
4.999e-01,7.038e+00
5.036e-01,6.958e+00
5.072e-01,6.626e+00
5.108e-01,6.289e+00
5.144e-01,6.325e+00
5.180e-01,5.896e+00
5.216e-01,5.584e+00
5.253e-01,5.271e+00
5.289e-01,5.047e+00
5.325e-01,4.760e+00
5.361e-01,4.347e+00
5.397e-01,3.839e+00
5.433e-01,3.675e+00
5.470e-01,3.360e+00
5.506e-01,3.211e+00
5.542e-01,2.920e+00
5.578e-01,2.652e+00
5.614e-01,2.367e+00
5.650e-01,2.149e+00
5.687e-01,1.903e+00
5.723e-01,1.715e+00
5.759e-01,1.626e+00
5.795e-01,1.286e+00
5.831e-01,1.228e+00
5.867e-01,9.597e-01
5.903e-01,9.182e-01
5.940e-01,7.937e-01
5.976e-01,7.661e-01
6.012e-01,5.365e-01
6.048e-01,5.282e-01
6.084e-01,4.840e-01
6.120e-01,4.840e-01
6.157e-01,3.678e-01
6.193e-01,2.212e-01
6.229e-01,1.991e-01
6.265e-01,1.908e-01
6.301e-01,1.659e-01
6.337e-01,1.355e-01
6.374e-01,1.217e-01
6.410e-01,9.956e-02
6.446e-01,8.297e-02
6.482e-01,8.020e-02
6.518e-01,6.084e-02
6.554e-01,4.701e-02
6.591e-01,4.148e-02
6.627e-01,3.595e-02
6.663e-01,3.319e-02
6.699e-01,1.936e-02
6.735e-01,1.106e-02
6.771e-01,2.489e-02
6.808e-01,1.659e-02
6.844e-01,2.766e-03
6.880e-01,0.000e+00
6.916e-01,2.766e-03
6.952e-01,0.000e+00
6.988e-01,8.297e-03
7.025e-01,0.000e+00
7.061e-01,2.766e-03
7.097e-01,0.000e+00
7.133e-01,0.000e+00
7.169e-01,0.000e+00
7.205e-01,0.000e+00
7.242e-01,0.000e+00
7.278e-01,0.000e+00
7.314e-01,0.000e+00
7.350e-01,0.000e+00
7.386e-01,0.000e+00
7.422e-01,0.000e+00
7.459e-01,0.000e+00
7.495e-01,0.000e+00
7.531e-01,0.000e+00
7.567e-01,0.000e+00
7.603e-01,0.000e+00
7.639e-01,0.000e+00
7.676e-01,0.000e+00
7.712e-01,0.000e+00
7.748e-01,0.000e+00
7.784e-01,0.000e+00
7.820e-01,0.000e+00
7.856e-01,0.000e+00
7.893e-01,0.000e+00
7.929e-01,0.000e+00
7.965e-01,0.000e+00
8.001e-01,0.000e+00
8.037e-01,0.000e+00
8.073e-01,0.000e+00
8.110e-01,0.000e+00
8.146e-01,0.000e+00
8.182e-01,0.000e+00
8.218e-01,0.000e+00
8.254e-01,0.000e+00
8.290e-01,0.000e+00
8.327e-01,0.000e+00
8.363e-01,0.000e+00
8.399e-01,0.000e+00
8.435e-01,0.000e+00
8.471e-01,0.000e+00
8.507e-01,0.000e+00
8.544e-01,0.000e+00
8.580e-01,0.000e+00
8.616e-01,0.000e+00
8.652e-01,0.000e+00
8.688e-01,0.000e+00
8.724e-01,0.000e+00
8.761e-01,0.000e+00
8.797e-01,0.000e+00
8.833e-01,0.000e+00
8.869e-01,0.000e+00
8.905e-01,0.000e+00
8.941e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_016.csv <==
transmittance,probability_density
2.036e-01,0.000e+00
2.076e-01,0.000e+00
2.116e-01,0.000e+00
2.156e-01,0.000e+00
2.196e-01,0.000e+00
2.236e-01,0.000e+00
2.276e-01,0.000e+00
2.316e-01,0.000e+00
2.356e-01,0.000e+00
2.396e-01,0.000e+00
2.436e-01,0.000e+00
2.475e-01,0.000e+00
2.515e-01,0.000e+00
2.555e-01,0.000e+00
2.595e-01,0.000e+00
2.635e-01,0.000e+00
2.675e-01,0.000e+00
2.715e-01,0.000e+00
2.755e-01,0.000e+00
2.795e-01,0.000e+00
2.835e-01,2.506e-03
2.875e-01,2.506e-03
2.915e-01,0.000e+00
2.954e-01,0.000e+00
2.994e-01,0.000e+00
3.034e-01,2.506e-03
3.074e-01,2.506e-03
3.114e-01,2.506e-03
3.154e-01,2.506e-03
3.194e-01,0.000e+00
3.234e-01,5.011e-03
3.274e-01,2.506e-03
3.314e-01,1.002e-02
3.354e-01,1.503e-02
3.394e-01,2.004e-02
3.433e-01,1.503e-02
3.473e-01,2.506e-02
3.513e-01,3.257e-02
3.553e-01,4.761e-02
3.593e-01,5.512e-02
3.633e-01,4.009e-02
3.673e-01,8.519e-02
3.713e-01,1.102e-01
3.753e-01,1.303e-01
3.793e-01,1.654e-01
3.833e-01,2.055e-01
3.873e-01,2.405e-01
3.912e-01,2.506e-01
3.952e-01,3.132e-01
3.992e-01,4.685e-01
4.032e-01,5.161e-01
4.072e-01,6.565e-01
4.112e-01,7.241e-01
4.152e-01,8.469e-01
4.192e-01,8.920e-01
4.232e-01,1.115e+00
4.272e-01,1.363e+00
4.312e-01,1.433e+00
4.352e-01,1.832e+00
4.391e-01,2.019e+00
4.431e-01,2.197e+00
4.471e-01,2.493e+00
4.511e-01,2.821e+00
4.551e-01,3.137e+00
4.591e-01,3.523e+00
4.631e-01,3.889e+00
4.671e-01,4.157e+00
4.711e-01,4.415e+00
4.751e-01,4.675e+00
4.791e-01,4.898e+00
4.831e-01,5.415e+00
4.871e-01,5.602e+00
4.910e-01,6.274e+00
4.950e-01,6.286e+00
4.990e-01,6.592e+00
5.030e-01,6.823e+00
5.070e-01,7.098e+00
5.110e-01,7.021e+00
5.150e-01,7.173e+00
5.190e-01,7.309e+00
5.230e-01,7.221e+00
5.270e-01,7.329e+00
5.310e-01,7.299e+00
5.350e-01,7.331e+00
5.389e-01,6.993e+00
5.429e-01,6.953e+00
5.469e-01,6.730e+00
5.509e-01,6.497e+00
5.549e-01,6.372e+00
5.589e-01,5.946e+00
5.629e-01,5.993e+00
5.669e-01,5.415e+00
5.709e-01,5.262e+00
5.749e-01,5.044e+00
5.789e-01,4.445e+00
5.829e-01,4.270e+00
5.868e-01,4.109e+00
5.908e-01,3.538e+00
5.948e-01,3.139e+00
5.988e-01,2.904e+00
6.028e-01,2.678e+00
6.068e-01,2.353e+00
6.108e-01,2.360e+00
6.148e-01,2.107e+00
6.188e-01,1.731e+00
6.228e-01,1.609e+00
6.268e-01,1.348e+00
6.308e-01,1.245e+00
6.347e-01,1.075e+00
6.387e-01,9.471e-01
6.427e-01,8.068e-01
6.467e-01,7.066e-01
6.507e-01,5.061e-01
6.547e-01,4.761e-01
6.587e-01,3.984e-01
6.627e-01,3.758e-01
6.667e-01,2.806e-01
6.707e-01,2.656e-01
6.747e-01,1.954e-01
6.787e-01,1.779e-01
6.827e-01,1.328e-01
6.866e-01,7.517e-02
6.906e-01,7.016e-02
6.946e-01,8.018e-02
6.986e-01,6.765e-02
7.026e-01,4.009e-02
7.066e-01,4.259e-02
7.106e-01,1.754e-02
7.146e-01,2.506e-02
7.186e-01,1.503e-02
7.226e-01,2.255e-02
7.266e-01,1.503e-02
7.306e-01,7.517e-03
7.345e-01,5.011e-03
7.385e-01,5.011e-03
7.425e-01,2.506e-03
7.465e-01,0.000e+00
7.505e-01,5.011e-03
7.545e-01,2.506e-03
7.585e-01,0.000e+00
7.625e-01,0.000e+00
7.665e-01,0.000e+00
7.705e-01,0.000e+00
7.745e-01,0.000e+00
7.785e-01,0.000e+00
7.824e-01,0.000e+00
7.864e-01,0.000e+00
7.904e-01,0.000e+00
7.944e-01,0.000e+00
7.984e-01,0.000e+00
8.024e-01,0.000e+00
8.064e-01,0.000e+00
8.104e-01,0.000e+00
8.144e-01,0.000e+00
8.184e-01,0.000e+00
8.224e-01,0.000e+00
8.264e-01,0.000e+00
8.303e-01,0.000e+00
8.343e-01,0.000e+00
8.383e-01,0.000e+00
8.423e-01,0.000e+00
8.463e-01,0.000e+00
8.503e-01,0.000e+00
8.543e-01,0.000e+00
8.583e-01,0.000e+00
8.623e-01,0.000e+00
8.663e-01,0.000e+00
8.703e-01,0.000e+00
8.743e-01,0.000e+00
8.782e-01,0.000e+00
8.822e-01,0.000e+00
8.862e-01,0.000e+00
8.902e-01,0.000e+00
8.942e-01,0.000e+00
8.982e-01,0.000e+00
9.022e-01,0.000e+00
9.062e-01,0.000e+00
9.102e-01,0.000e+00
9.142e-01,0.000e+00
9.182e-01,0.000e+00
9.222e-01,0.000e+00
9.262e-01,0.000e+00
9.301e-01,0.000e+00
9.341e-01,0.000e+00
9.381e-01,0.000e+00
9.421e-01,0.000e+00
9.461e-01,0.000e+00
9.501e-01,0.000e+00
9.541e-01,0.000e+00
9.581e-01,0.000e+00
9.621e-01,0.000e+00
9.661e-01,0.000e+00
9.701e-01,0.000e+00
9.741e-01,0.000e+00
9.780e-01,0.000e+00
9.820e-01,0.000e+00
9.860e-01,0.000e+00
9.900e-01,0.000e+00
9.940e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_017.csv <==
transmittance,probability_density
2.342e-01,0.000e+00
2.380e-01,0.000e+00
2.419e-01,0.000e+00
2.457e-01,0.000e+00
2.495e-01,0.000e+00
2.534e-01,0.000e+00
2.572e-01,0.000e+00
2.611e-01,0.000e+00
2.649e-01,0.000e+00
2.687e-01,0.000e+00
2.726e-01,0.000e+00
2.764e-01,0.000e+00
2.803e-01,0.000e+00
2.841e-01,0.000e+00
2.879e-01,0.000e+00
2.918e-01,0.000e+00
2.956e-01,0.000e+00
2.994e-01,2.606e-03
3.033e-01,0.000e+00
3.071e-01,0.000e+00
3.110e-01,0.000e+00
3.148e-01,0.000e+00
3.186e-01,0.000e+00
3.225e-01,0.000e+00
3.263e-01,0.000e+00
3.302e-01,0.000e+00
3.340e-01,0.000e+00
3.378e-01,0.000e+00
3.417e-01,2.606e-03
3.455e-01,0.000e+00
3.494e-01,0.000e+00
3.532e-01,5.211e-03
3.570e-01,7.817e-03
3.609e-01,2.606e-03
3.647e-01,5.211e-03
3.685e-01,1.042e-02
3.724e-01,7.817e-03
3.762e-01,1.824e-02
3.801e-01,1.042e-02
3.839e-01,1.303e-02
3.877e-01,2.345e-02
3.916e-01,4.430e-02
3.954e-01,4.690e-02
3.993e-01,4.951e-02
4.031e-01,8.599e-02
4.069e-01,6.775e-02
4.108e-01,9.380e-02
4.146e-01,1.355e-01
4.184e-01,1.355e-01
4.223e-01,2.632e-01
4.261e-01,2.189e-01
4.300e-01,2.658e-01
4.338e-01,3.518e-01
4.376e-01,3.987e-01
4.415e-01,4.794e-01
4.453e-01,6.045e-01
4.492e-01,6.801e-01
4.530e-01,7.452e-01
4.568e-01,7.739e-01
4.607e-01,1.097e+00
4.645e-01,1.100e+00
4.683e-01,1.373e+00
4.722e-01,1.509e+00
4.760e-01,1.788e+00
4.799e-01,2.014e+00
4.837e-01,2.168e+00
4.875e-01,2.402e+00
4.914e-01,2.650e+00
4.952e-01,3.004e+00
4.991e-01,3.314e+00
5.029e-01,3.499e+00
5.067e-01,3.828e+00
5.106e-01,4.047e+00
5.144e-01,4.101e+00
5.183e-01,4.617e+00
5.221e-01,4.943e+00
5.259e-01,5.159e+00
5.298e-01,5.693e+00
5.336e-01,5.581e+00
5.374e-01,5.977e+00
5.413e-01,6.329e+00
5.451e-01,6.256e+00
5.490e-01,6.668e+00
5.528e-01,6.754e+00
5.566e-01,7.155e+00
5.605e-01,7.140e+00
5.643e-01,7.356e+00
5.682e-01,6.975e+00
5.720e-01,7.054e+00
5.758e-01,7.301e+00
5.797e-01,7.035e+00
5.835e-01,6.923e+00
5.873e-01,6.746e+00
5.912e-01,6.736e+00
5.950e-01,6.355e+00
5.989e-01,6.360e+00
6.027e-01,5.972e+00
6.065e-01,5.667e+00
6.104e-01,5.443e+00
6.142e-01,5.435e+00
6.181e-01,4.998e+00
6.219e-01,4.622e+00
6.257e-01,4.383e+00
6.296e-01,4.070e+00
6.334e-01,3.625e+00
6.372e-01,3.596e+00
6.411e-01,3.116e+00
6.449e-01,2.879e+00
6.488e-01,2.765e+00
6.526e-01,2.356e+00
6.564e-01,2.139e+00
6.603e-01,2.027e+00
6.641e-01,1.746e+00
6.680e-01,1.488e+00
6.718e-01,1.305e+00
6.756e-01,1.295e+00
6.795e-01,1.016e+00
6.833e-01,9.537e-01
6.872e-01,7.270e-01
6.910e-01,6.618e-01
6.948e-01,5.733e-01
6.987e-01,5.628e-01
7.025e-01,4.768e-01
7.063e-01,3.283e-01
7.102e-01,2.944e-01
7.140e-01,2.449e-01
7.179e-01,2.918e-01
7.217e-01,1.798e-01
7.255e-01,1.251e-01
7.294e-01,1.537e-01
7.332e-01,9.641e-02
7.371e-01,7.557e-02
7.409e-01,7.035e-02
7.447e-01,6.254e-02
7.486e-01,3.127e-02
7.524e-01,2.606e-02
7.562e-01,1.563e-02
7.601e-01,1.303e-02
7.639e-01,1.563e-02
7.678e-01,7.817e-03
7.716e-01,5.211e-03
7.754e-01,2.606e-03
7.793e-01,2.606e-03
7.831e-01,0.000e+00
7.870e-01,2.606e-03
7.908e-01,2.606e-03
7.946e-01,0.000e+00
7.985e-01,0.000e+00
8.023e-01,0.000e+00
8.061e-01,0.000e+00
8.100e-01,0.000e+00
8.138e-01,0.000e+00
8.177e-01,0.000e+00
8.215e-01,0.000e+00
8.253e-01,0.000e+00
8.292e-01,0.000e+00
8.330e-01,0.000e+00
8.369e-01,0.000e+00
8.407e-01,0.000e+00
8.445e-01,0.000e+00
8.484e-01,0.000e+00
8.522e-01,0.000e+00
8.561e-01,0.000e+00
8.599e-01,0.000e+00
8.637e-01,0.000e+00
8.676e-01,0.000e+00
8.714e-01,0.000e+00
8.752e-01,0.000e+00
8.791e-01,0.000e+00
8.829e-01,0.000e+00
8.868e-01,0.000e+00
8.906e-01,0.000e+00
8.944e-01,0.000e+00
8.983e-01,0.000e+00
9.021e-01,0.000e+00
9.060e-01,0.000e+00
9.098e-01,0.000e+00
9.136e-01,0.000e+00
9.175e-01,0.000e+00
9.213e-01,0.000e+00
9.251e-01,0.000e+00
9.290e-01,0.000e+00
9.328e-01,0.000e+00
9.367e-01,0.000e+00
9.405e-01,0.000e+00
9.443e-01,0.000e+00
9.482e-01,0.000e+00
9.520e-01,0.000e+00
9.559e-01,0.000e+00
9.597e-01,0.000e+00
9.635e-01,0.000e+00
9.674e-01,0.000e+00
9.712e-01,0.000e+00
9.750e-01,0.000e+00
9.789e-01,0.000e+00
9.827e-01,0.000e+00
9.866e-01,0.000e+00
9.904e-01,0.000e+00
9.942e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_018.csv <==
transmittance,probability_density
2.661e-01,0.000e+00
2.698e-01,0.000e+00
2.735e-01,0.000e+00
2.771e-01,0.000e+00
2.808e-01,0.000e+00
2.845e-01,0.000e+00
2.882e-01,0.000e+00
2.919e-01,0.000e+00
2.955e-01,0.000e+00
2.992e-01,0.000e+00
3.029e-01,0.000e+00
3.066e-01,0.000e+00
3.103e-01,0.000e+00
3.139e-01,0.000e+00
3.176e-01,0.000e+00
3.213e-01,0.000e+00
3.250e-01,0.000e+00
3.286e-01,0.000e+00
3.323e-01,0.000e+00
3.360e-01,0.000e+00
3.397e-01,0.000e+00
3.434e-01,0.000e+00
3.470e-01,0.000e+00
3.507e-01,0.000e+00
3.544e-01,0.000e+00
3.581e-01,0.000e+00
3.618e-01,0.000e+00
3.654e-01,0.000e+00
3.691e-01,0.000e+00
3.728e-01,0.000e+00
3.765e-01,0.000e+00
3.801e-01,0.000e+00
3.838e-01,2.719e-03
3.875e-01,0.000e+00
3.912e-01,2.719e-03
3.949e-01,2.719e-03
3.985e-01,8.157e-03
4.022e-01,2.719e-03
4.059e-01,1.631e-02
4.096e-01,1.359e-02
4.133e-01,2.175e-02
4.169e-01,1.359e-02
4.206e-01,1.903e-02
4.243e-01,2.991e-02
4.280e-01,3.806e-02
4.317e-01,5.710e-02
4.353e-01,6.525e-02
4.390e-01,4.894e-02
4.427e-01,4.350e-02
4.464e-01,8.701e-02
4.500e-01,1.006e-01
4.537e-01,1.414e-01
4.574e-01,1.903e-01
4.611e-01,2.393e-01
4.648e-01,1.930e-01
4.684e-01,3.045e-01
4.721e-01,2.855e-01
4.758e-01,3.562e-01
4.795e-01,4.840e-01
4.832e-01,5.302e-01
4.868e-01,5.492e-01
4.905e-01,7.559e-01
4.942e-01,8.374e-01
4.979e-01,8.809e-01
5.015e-01,1.107e+00
5.052e-01,1.098e+00
5.089e-01,1.270e+00
5.126e-01,1.474e+00
5.163e-01,1.593e+00
5.199e-01,1.982e+00
5.236e-01,2.102e+00
5.273e-01,2.273e+00
5.310e-01,2.384e+00
5.347e-01,2.738e+00
5.383e-01,3.045e+00
5.420e-01,3.388e+00
5.457e-01,3.529e+00
5.494e-01,3.643e+00
5.530e-01,4.135e+00
5.567e-01,4.299e+00
5.604e-01,4.720e+00
5.641e-01,4.908e+00
5.678e-01,5.451e+00
5.714e-01,5.424e+00
5.751e-01,5.914e+00
5.788e-01,6.039e+00
5.825e-01,6.169e+00
5.862e-01,6.468e+00
5.898e-01,6.781e+00
5.935e-01,6.852e+00
5.972e-01,6.637e+00
6.009e-01,6.762e+00
6.045e-01,7.039e+00
6.082e-01,7.069e+00
6.119e-01,6.906e+00
6.156e-01,6.786e+00
6.193e-01,7.012e+00
6.229e-01,7.124e+00
6.266e-01,6.868e+00
6.303e-01,6.743e+00
6.340e-01,6.784e+00
6.377e-01,6.286e+00
6.413e-01,6.389e+00
6.450e-01,6.273e+00
6.487e-01,5.615e+00
6.524e-01,5.476e+00
6.560e-01,5.141e+00
6.597e-01,4.935e+00
6.634e-01,4.886e+00
6.671e-01,4.396e+00
6.708e-01,4.000e+00
6.744e-01,3.864e+00
6.781e-01,3.608e+00
6.818e-01,3.290e+00
6.855e-01,2.977e+00
6.892e-01,2.722e+00
6.928e-01,2.575e+00
6.965e-01,2.355e+00
7.002e-01,2.094e+00
7.039e-01,1.843e+00
7.075e-01,1.707e+00
7.112e-01,1.566e+00
7.149e-01,1.297e+00
7.186e-01,1.137e+00
7.223e-01,9.652e-01
7.259e-01,8.673e-01
7.296e-01,6.743e-01
7.333e-01,6.580e-01
7.370e-01,5.438e-01
7.407e-01,4.677e-01
7.443e-01,4.133e-01
7.480e-01,3.426e-01
7.517e-01,2.610e-01
7.554e-01,2.610e-01
7.590e-01,2.148e-01
7.627e-01,1.794e-01
7.664e-01,1.468e-01
7.701e-01,1.033e-01
7.738e-01,1.006e-01
7.774e-01,8.157e-02
7.811e-01,6.254e-02
7.848e-01,3.806e-02
7.885e-01,4.350e-02
7.922e-01,2.719e-02
7.958e-01,1.359e-02
7.995e-01,2.991e-02
8.032e-01,1.359e-02
8.069e-01,1.903e-02
8.106e-01,1.088e-02
8.142e-01,1.088e-02
8.179e-01,5.438e-03
8.216e-01,5.438e-03
8.253e-01,8.157e-03
8.289e-01,0.000e+00
8.326e-01,0.000e+00
8.363e-01,2.719e-03
8.400e-01,0.000e+00
8.437e-01,0.000e+00
8.473e-01,0.000e+00
8.510e-01,0.000e+00
8.547e-01,0.000e+00
8.584e-01,0.000e+00
8.621e-01,0.000e+00
8.657e-01,0.000e+00
8.694e-01,0.000e+00
8.731e-01,0.000e+00
8.768e-01,0.000e+00
8.804e-01,0.000e+00
8.841e-01,0.000e+00
8.878e-01,0.000e+00
8.915e-01,0.000e+00
8.952e-01,0.000e+00
8.988e-01,0.000e+00
9.025e-01,0.000e+00
9.062e-01,0.000e+00
9.099e-01,0.000e+00
9.136e-01,0.000e+00
9.172e-01,0.000e+00
9.209e-01,0.000e+00
9.246e-01,0.000e+00
9.283e-01,0.000e+00
9.319e-01,0.000e+00
9.356e-01,0.000e+00
9.393e-01,0.000e+00
9.430e-01,0.000e+00
9.467e-01,0.000e+00
9.503e-01,0.000e+00
9.540e-01,0.000e+00
9.577e-01,0.000e+00
9.614e-01,0.000e+00
9.651e-01,0.000e+00
9.687e-01,0.000e+00
9.724e-01,0.000e+00
9.761e-01,0.000e+00
9.798e-01,0.000e+00
9.834e-01,0.000e+00
9.871e-01,0.000e+00
9.908e-01,0.000e+00
9.945e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_019.csv <==
transmittance,probability_density
3.029e-01,0.000e+00
3.064e-01,0.000e+00
3.099e-01,0.000e+00
3.134e-01,0.000e+00
3.169e-01,0.000e+00
3.204e-01,0.000e+00
3.239e-01,0.000e+00
3.274e-01,0.000e+00
3.309e-01,0.000e+00
3.344e-01,0.000e+00
3.379e-01,0.000e+00
3.414e-01,0.000e+00
3.449e-01,0.000e+00
3.484e-01,0.000e+00
3.518e-01,0.000e+00
3.553e-01,0.000e+00
3.588e-01,0.000e+00
3.623e-01,0.000e+00
3.658e-01,0.000e+00
3.693e-01,0.000e+00
3.728e-01,0.000e+00
3.763e-01,0.000e+00
3.798e-01,0.000e+00
3.833e-01,0.000e+00
3.868e-01,0.000e+00
3.903e-01,2.863e-03
3.938e-01,0.000e+00
3.973e-01,0.000e+00
4.008e-01,0.000e+00
4.043e-01,2.863e-03
4.078e-01,0.000e+00
4.112e-01,0.000e+00
4.147e-01,0.000e+00
4.182e-01,2.863e-03
4.217e-01,0.000e+00
4.252e-01,2.863e-03
4.287e-01,5.725e-03
4.322e-01,5.725e-03
4.357e-01,1.145e-02
4.392e-01,5.725e-03
4.427e-01,5.725e-03
4.462e-01,8.588e-03
4.497e-01,1.431e-02
4.532e-01,2.004e-02
4.567e-01,2.576e-02
4.602e-01,1.145e-02
4.637e-01,4.008e-02
4.672e-01,3.435e-02
4.706e-01,3.435e-02
4.741e-01,6.870e-02
4.776e-01,4.866e-02
4.811e-01,9.733e-02
4.846e-01,1.002e-01
4.881e-01,1.460e-01
4.916e-01,1.403e-01
4.951e-01,1.632e-01
4.986e-01,1.803e-01
5.021e-01,2.576e-01
5.056e-01,2.748e-01
5.091e-01,3.206e-01
5.126e-01,3.321e-01
5.161e-01,4.265e-01
5.196e-01,4.780e-01
5.231e-01,5.611e-01
5.266e-01,6.527e-01
5.300e-01,7.042e-01
5.335e-01,8.444e-01
5.370e-01,8.931e-01
5.405e-01,1.079e+00
5.440e-01,1.136e+00
5.475e-01,1.288e+00
5.510e-01,1.471e+00
5.545e-01,1.666e+00
5.580e-01,1.780e+00
5.615e-01,1.866e+00
5.650e-01,1.992e+00
5.685e-01,2.344e+00
5.720e-01,2.636e+00
5.755e-01,2.822e+00
5.790e-01,3.149e+00
5.825e-01,3.226e+00
5.860e-01,3.704e+00
5.894e-01,3.618e+00
5.929e-01,3.942e+00
5.964e-01,4.139e+00
5.999e-01,4.614e+00
6.034e-01,4.712e+00
6.069e-01,5.175e+00
6.104e-01,5.238e+00
6.139e-01,5.573e+00
6.174e-01,5.831e+00
6.209e-01,5.934e+00
6.244e-01,6.489e+00
6.279e-01,6.369e+00
6.314e-01,6.412e+00
6.349e-01,6.859e+00
6.384e-01,6.864e+00
6.419e-01,6.884e+00
6.453e-01,7.205e+00
6.488e-01,7.302e+00
6.523e-01,7.048e+00
6.558e-01,7.059e+00
6.593e-01,7.030e+00
6.628e-01,6.942e+00
6.663e-01,7.096e+00
6.698e-01,6.541e+00
6.733e-01,6.575e+00
6.768e-01,6.598e+00
6.803e-01,6.206e+00
6.838e-01,6.114e+00
6.873e-01,5.759e+00
6.908e-01,5.736e+00
6.943e-01,5.608e+00
6.978e-01,5.278e+00
7.013e-01,4.740e+00
7.047e-01,4.566e+00
7.082e-01,4.383e+00
7.117e-01,4.036e+00
7.152e-01,3.761e+00
7.187e-01,3.550e+00
7.222e-01,3.343e+00
7.257e-01,3.034e+00
7.292e-01,2.805e+00
7.327e-01,2.611e+00
7.362e-01,2.445e+00
7.397e-01,2.133e+00
7.432e-01,1.895e+00
7.467e-01,1.712e+00
7.502e-01,1.517e+00
7.537e-01,1.434e+00
7.572e-01,1.251e+00
7.607e-01,1.022e+00
7.641e-01,8.731e-01
7.676e-01,8.130e-01
7.711e-01,6.985e-01
7.746e-01,6.956e-01
7.781e-01,5.153e-01
7.816e-01,4.866e-01
7.851e-01,3.578e-01
7.886e-01,3.378e-01
7.921e-01,2.319e-01
7.956e-01,1.947e-01
7.991e-01,1.403e-01
8.026e-01,1.746e-01
8.061e-01,1.460e-01
8.096e-01,9.733e-02
8.131e-01,8.015e-02
8.166e-01,5.153e-02
8.201e-01,6.298e-02
8.235e-01,2.290e-02
8.270e-01,3.435e-02
8.305e-01,3.435e-02
8.340e-01,2.576e-02
8.375e-01,1.431e-02
8.410e-01,8.588e-03
8.445e-01,8.588e-03
8.480e-01,2.863e-03
8.515e-01,2.863e-03
8.550e-01,5.725e-03
8.585e-01,0.000e+00
8.620e-01,0.000e+00
8.655e-01,2.863e-03
8.690e-01,0.000e+00
8.725e-01,0.000e+00
8.760e-01,0.000e+00
8.795e-01,0.000e+00
8.829e-01,0.000e+00
8.864e-01,0.000e+00
8.899e-01,0.000e+00
8.934e-01,0.000e+00
8.969e-01,0.000e+00
9.004e-01,0.000e+00
9.039e-01,0.000e+00
9.074e-01,0.000e+00
9.109e-01,0.000e+00
9.144e-01,0.000e+00
9.179e-01,0.000e+00
9.214e-01,0.000e+00
9.249e-01,0.000e+00
9.284e-01,0.000e+00
9.319e-01,0.000e+00
9.354e-01,0.000e+00
9.389e-01,0.000e+00
9.423e-01,0.000e+00
9.458e-01,0.000e+00
9.493e-01,0.000e+00
9.528e-01,0.000e+00
9.563e-01,0.000e+00
9.598e-01,0.000e+00
9.633e-01,0.000e+00
9.668e-01,0.000e+00
9.703e-01,0.000e+00
9.738e-01,0.000e+00
9.773e-01,0.000e+00
9.808e-01,0.000e+00
9.843e-01,0.000e+00
9.878e-01,0.000e+00
9.913e-01,0.000e+00
9.948e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_02.csv <==
transmittance,probability_density
3.399e-01,0.000e+00
3.432e-01,0.000e+00
3.465e-01,0.000e+00
3.499e-01,0.000e+00
3.532e-01,0.000e+00
3.565e-01,0.000e+00
3.598e-01,0.000e+00
3.631e-01,0.000e+00
3.664e-01,0.000e+00
3.697e-01,0.000e+00
3.730e-01,0.000e+00
3.763e-01,0.000e+00
3.796e-01,0.000e+00
3.829e-01,0.000e+00
3.862e-01,0.000e+00
3.896e-01,0.000e+00
3.929e-01,0.000e+00
3.962e-01,0.000e+00
3.995e-01,0.000e+00
4.028e-01,0.000e+00
4.061e-01,0.000e+00
4.094e-01,0.000e+00
4.127e-01,3.023e-03
4.160e-01,0.000e+00
4.193e-01,0.000e+00
4.226e-01,0.000e+00
4.260e-01,0.000e+00
4.293e-01,0.000e+00
4.326e-01,0.000e+00
4.359e-01,3.023e-03
4.392e-01,0.000e+00
4.425e-01,0.000e+00
4.458e-01,3.023e-03
4.491e-01,0.000e+00
4.524e-01,9.069e-03
4.557e-01,0.000e+00
4.590e-01,9.069e-03
4.623e-01,0.000e+00
4.657e-01,1.814e-02
4.690e-01,6.046e-03
4.723e-01,1.511e-02
4.756e-01,2.116e-02
4.789e-01,3.023e-03
4.822e-01,1.814e-02
4.855e-01,1.511e-02
4.888e-01,1.814e-02
4.921e-01,2.418e-02
4.954e-01,1.209e-02
4.987e-01,3.628e-02
5.021e-01,2.418e-02
5.054e-01,4.232e-02
5.087e-01,3.628e-02
5.120e-01,5.139e-02
5.153e-01,4.837e-02
5.186e-01,1.088e-01
5.219e-01,1.149e-01
5.252e-01,1.028e-01
5.285e-01,1.511e-01
5.318e-01,1.481e-01
5.351e-01,2.025e-01
5.384e-01,2.418e-01
5.418e-01,2.811e-01
5.451e-01,3.204e-01
5.484e-01,3.386e-01
5.517e-01,4.141e-01
5.550e-01,4.837e-01
5.583e-01,4.958e-01
5.616e-01,6.106e-01
5.649e-01,7.043e-01
5.682e-01,6.923e-01
5.715e-01,9.008e-01
5.748e-01,8.676e-01
5.781e-01,9.734e-01
5.815e-01,1.197e+00
5.848e-01,1.306e+00
5.881e-01,1.502e+00
5.914e-01,1.357e+00
5.947e-01,1.759e+00
5.980e-01,1.841e+00
6.013e-01,2.095e+00
6.046e-01,2.385e+00
6.079e-01,2.421e+00
6.112e-01,2.443e+00
6.145e-01,2.990e+00
6.179e-01,2.899e+00
6.212e-01,3.401e+00
6.245e-01,3.625e+00
6.278e-01,3.791e+00
6.311e-01,3.930e+00
6.344e-01,4.268e+00
6.377e-01,4.404e+00
6.410e-01,4.722e+00
6.443e-01,4.949e+00
6.476e-01,5.100e+00
6.509e-01,5.393e+00
6.542e-01,5.556e+00
6.576e-01,5.641e+00
6.609e-01,6.085e+00
6.642e-01,6.572e+00
6.675e-01,6.409e+00
6.708e-01,6.777e+00
6.741e-01,7.074e+00
6.774e-01,6.684e+00
6.807e-01,7.246e+00
6.840e-01,7.164e+00
6.873e-01,6.871e+00
6.906e-01,7.358e+00
6.940e-01,7.056e+00
6.973e-01,7.131e+00
7.006e-01,6.977e+00
7.039e-01,6.732e+00
7.072e-01,6.959e+00
7.105e-01,6.980e+00
7.138e-01,6.738e+00
7.171e-01,6.669e+00
7.204e-01,6.390e+00
7.237e-01,5.753e+00
7.270e-01,5.843e+00
7.303e-01,5.698e+00
7.337e-01,5.710e+00
7.370e-01,5.042e+00
7.403e-01,5.160e+00
7.436e-01,4.459e+00
7.469e-01,4.628e+00
7.502e-01,4.268e+00
7.535e-01,3.754e+00
7.568e-01,3.673e+00
7.601e-01,3.358e+00
7.634e-01,3.105e+00
7.667e-01,2.751e+00
7.700e-01,2.624e+00
7.734e-01,2.364e+00
7.767e-01,2.050e+00
7.800e-01,1.877e+00
7.833e-01,1.756e+00
7.866e-01,1.539e+00
7.899e-01,1.351e+00
7.932e-01,1.194e+00
7.965e-01,1.052e+00
7.998e-01,1.079e+00
8.031e-01,7.557e-01
8.064e-01,6.983e-01
8.098e-01,4.716e-01
8.131e-01,4.988e-01
8.164e-01,4.534e-01
8.197e-01,3.507e-01
8.230e-01,3.053e-01
8.263e-01,2.358e-01
8.296e-01,2.207e-01
8.329e-01,1.632e-01
8.362e-01,1.360e-01
8.395e-01,6.348e-02
8.428e-01,7.255e-02
8.461e-01,5.139e-02
8.495e-01,6.650e-02
8.528e-01,3.628e-02
8.561e-01,3.930e-02
8.594e-01,3.325e-02
8.627e-01,2.418e-02
8.660e-01,1.511e-02
8.693e-01,6.046e-03
8.726e-01,9.069e-03
8.759e-01,9.069e-03
8.792e-01,6.046e-03
8.825e-01,0.000e+00
8.859e-01,6.046e-03
8.892e-01,0.000e+00
8.925e-01,0.000e+00
8.958e-01,0.000e+00
8.991e-01,0.000e+00
9.024e-01,3.023e-03
9.057e-01,3.023e-03
9.090e-01,0.000e+00
9.123e-01,0.000e+00
9.156e-01,0.000e+00
9.189e-01,0.000e+00
9.222e-01,0.000e+00
9.256e-01,0.000e+00
9.289e-01,0.000e+00
9.322e-01,0.000e+00
9.355e-01,0.000e+00
9.388e-01,0.000e+00
9.421e-01,0.000e+00
9.454e-01,0.000e+00
9.487e-01,0.000e+00
9.520e-01,0.000e+00
9.553e-01,0.000e+00
9.586e-01,0.000e+00
9.620e-01,0.000e+00
9.653e-01,0.000e+00
9.686e-01,0.000e+00
9.719e-01,0.000e+00
9.752e-01,0.000e+00
9.785e-01,0.000e+00
9.818e-01,0.000e+00
9.851e-01,0.000e+00
9.884e-01,0.000e+00
9.917e-01,0.000e+00
9.950e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_021.csv <==
transmittance,probability_density
3.781e-01,0.000e+00
3.812e-01,0.000e+00
3.843e-01,0.000e+00
3.875e-01,0.000e+00
3.906e-01,0.000e+00
3.937e-01,0.000e+00
3.968e-01,0.000e+00
3.999e-01,0.000e+00
4.030e-01,0.000e+00
4.062e-01,0.000e+00
4.093e-01,0.000e+00
4.124e-01,0.000e+00
4.155e-01,0.000e+00
4.186e-01,0.000e+00
4.217e-01,0.000e+00
4.249e-01,0.000e+00
4.280e-01,0.000e+00
4.311e-01,0.000e+00
4.342e-01,0.000e+00
4.373e-01,0.000e+00
4.404e-01,0.000e+00
4.436e-01,0.000e+00
4.467e-01,0.000e+00
4.498e-01,0.000e+00
4.529e-01,0.000e+00
4.560e-01,0.000e+00
4.592e-01,0.000e+00
4.623e-01,0.000e+00
4.654e-01,0.000e+00
4.685e-01,0.000e+00
4.716e-01,3.208e-03
4.747e-01,3.208e-03
4.779e-01,0.000e+00
4.810e-01,0.000e+00
4.841e-01,0.000e+00
4.872e-01,0.000e+00
4.903e-01,0.000e+00
4.934e-01,3.208e-03
4.966e-01,1.283e-02
4.997e-01,3.208e-03
5.028e-01,9.625e-03
5.059e-01,9.625e-03
5.090e-01,0.000e+00
5.121e-01,9.625e-03
5.153e-01,6.417e-03
5.184e-01,1.604e-02
5.215e-01,1.925e-02
5.246e-01,1.604e-02
5.277e-01,1.283e-02
5.309e-01,2.567e-02
5.340e-01,2.246e-02
5.371e-01,3.208e-02
5.402e-01,4.492e-02
5.433e-01,4.171e-02
5.464e-01,7.059e-02
5.496e-01,7.700e-02
5.527e-01,1.091e-01
5.558e-01,1.155e-01
5.589e-01,1.027e-01
5.620e-01,1.251e-01
5.651e-01,1.540e-01
5.683e-01,1.572e-01
5.714e-01,1.829e-01
5.745e-01,2.150e-01
5.776e-01,2.182e-01
5.807e-01,3.080e-01
5.838e-01,3.305e-01
5.870e-01,3.529e-01
5.901e-01,4.460e-01
5.932e-01,4.909e-01
5.963e-01,4.588e-01
5.994e-01,5.262e-01
6.025e-01,7.379e-01
6.057e-01,6.898e-01
6.088e-01,7.636e-01
6.119e-01,8.951e-01
6.150e-01,1.036e+00
6.181e-01,1.242e+00
6.213e-01,1.367e+00
6.244e-01,1.415e+00
6.275e-01,1.521e+00
6.306e-01,1.678e+00
6.337e-01,1.745e+00
6.368e-01,2.034e+00
6.400e-01,2.095e+00
6.431e-01,2.252e+00
6.462e-01,2.429e+00
6.493e-01,2.718e+00
6.524e-01,2.974e+00
6.555e-01,3.221e+00
6.587e-01,3.481e+00
6.618e-01,3.719e+00
6.649e-01,3.751e+00
6.680e-01,3.982e+00
6.711e-01,4.408e+00
6.742e-01,4.620e+00
6.774e-01,4.720e+00
6.805e-01,4.947e+00
6.836e-01,5.233e+00
6.867e-01,5.451e+00
6.898e-01,5.955e+00
6.929e-01,6.102e+00
6.961e-01,6.359e+00
6.992e-01,6.349e+00
7.023e-01,6.609e+00
7.054e-01,6.712e+00
7.085e-01,6.693e+00
7.117e-01,7.177e+00
7.148e-01,7.306e+00
7.179e-01,7.315e+00
7.210e-01,7.392e+00
7.241e-01,7.078e+00
7.272e-01,7.379e+00
7.304e-01,7.325e+00
7.335e-01,7.328e+00
7.366e-01,7.155e+00
7.397e-01,7.225e+00
7.428e-01,6.866e+00
7.459e-01,6.895e+00
7.491e-01,6.738e+00
7.522e-01,6.818e+00
7.553e-01,6.786e+00
7.584e-01,6.064e+00
7.615e-01,5.801e+00
7.646e-01,5.884e+00
7.678e-01,5.656e+00
7.709e-01,5.570e+00
7.740e-01,5.005e+00
7.771e-01,4.748e+00
7.802e-01,4.633e+00
7.833e-01,4.328e+00
7.865e-01,4.088e+00
7.896e-01,3.712e+00
7.927e-01,3.510e+00
7.958e-01,3.276e+00
7.989e-01,2.987e+00
8.021e-01,2.782e+00
8.052e-01,2.493e+00
8.083e-01,2.361e+00
8.114e-01,2.102e+00
8.145e-01,2.041e+00
8.176e-01,1.617e+00
8.208e-01,1.434e+00
8.239e-01,1.338e+00
8.270e-01,1.120e+00
8.301e-01,9.497e-01
8.332e-01,9.657e-01
8.363e-01,8.214e-01
8.395e-01,6.385e-01
8.426e-01,5.807e-01
8.457e-01,5.615e-01
8.488e-01,4.299e-01
8.519e-01,3.593e-01
8.550e-01,3.080e-01
8.582e-01,2.984e-01
8.613e-01,1.989e-01
8.644e-01,1.636e-01
8.675e-01,9.625e-02
8.706e-01,8.342e-02
8.738e-01,1.283e-01
8.769e-01,5.775e-02
8.800e-01,3.850e-02
8.831e-01,2.888e-02
8.862e-01,3.529e-02
8.893e-01,2.246e-02
8.925e-01,1.604e-02
8.956e-01,9.625e-03
8.987e-01,3.208e-03
9.018e-01,6.417e-03
9.049e-01,6.417e-03
9.080e-01,0.000e+00
9.112e-01,6.417e-03
9.143e-01,6.417e-03
9.174e-01,0.000e+00
9.205e-01,3.208e-03
9.236e-01,0.000e+00
9.267e-01,0.000e+00
9.299e-01,0.000e+00
9.330e-01,0.000e+00
9.361e-01,0.000e+00
9.392e-01,0.000e+00
9.423e-01,0.000e+00
9.454e-01,0.000e+00
9.486e-01,0.000e+00
9.517e-01,0.000e+00
9.548e-01,0.000e+00
9.579e-01,0.000e+00
9.610e-01,0.000e+00
9.642e-01,0.000e+00
9.673e-01,0.000e+00
9.704e-01,0.000e+00
9.735e-01,0.000e+00
9.766e-01,0.000e+00
9.797e-01,0.000e+00
9.829e-01,0.000e+00
9.860e-01,0.000e+00
9.891e-01,0.000e+00
9.922e-01,0.000e+00
9.953e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_022.csv <==
transmittance,probability_density
4.081e-01,0.000e+00
4.111e-01,0.000e+00
4.141e-01,0.000e+00
4.170e-01,0.000e+00
4.200e-01,0.000e+00
4.230e-01,0.000e+00
4.259e-01,0.000e+00
4.289e-01,0.000e+00
4.319e-01,0.000e+00
4.348e-01,0.000e+00
4.378e-01,0.000e+00
4.408e-01,0.000e+00
4.437e-01,0.000e+00
4.467e-01,0.000e+00
4.497e-01,0.000e+00
4.526e-01,0.000e+00
4.556e-01,0.000e+00
4.586e-01,0.000e+00
4.615e-01,0.000e+00
4.645e-01,0.000e+00
4.675e-01,0.000e+00
4.704e-01,0.000e+00
4.734e-01,0.000e+00
4.764e-01,0.000e+00
4.793e-01,0.000e+00
4.823e-01,0.000e+00
4.853e-01,0.000e+00
4.882e-01,0.000e+00
4.912e-01,0.000e+00
4.942e-01,0.000e+00
4.971e-01,0.000e+00
5.001e-01,0.000e+00
5.031e-01,0.000e+00
5.060e-01,0.000e+00
5.090e-01,0.000e+00
5.120e-01,0.000e+00
5.149e-01,0.000e+00
5.179e-01,3.371e-03
5.209e-01,0.000e+00
5.238e-01,3.371e-03
5.268e-01,3.371e-03
5.298e-01,0.000e+00
5.327e-01,3.371e-03
5.357e-01,3.371e-03
5.387e-01,3.371e-03
5.416e-01,6.743e-03
5.446e-01,3.371e-03
5.476e-01,6.743e-03
5.505e-01,1.011e-02
5.535e-01,1.686e-02
5.565e-01,1.686e-02
5.594e-01,2.023e-02
5.624e-01,1.011e-02
5.654e-01,3.371e-02
5.683e-01,3.034e-02
5.713e-01,4.383e-02
5.743e-01,7.754e-02
5.772e-01,5.731e-02
5.802e-01,4.383e-02
5.832e-01,6.743e-02
5.861e-01,5.057e-02
5.891e-01,9.440e-02
5.921e-01,1.079e-01
5.950e-01,1.382e-01
5.980e-01,1.011e-01
6.010e-01,1.820e-01
6.039e-01,2.056e-01
6.069e-01,1.450e-01
6.099e-01,2.023e-01
6.128e-01,2.090e-01
6.158e-01,2.360e-01
6.188e-01,3.270e-01
6.217e-01,3.068e-01
6.247e-01,4.012e-01
6.277e-01,5.394e-01
6.306e-01,5.799e-01
6.336e-01,6.136e-01
6.366e-01,5.495e-01
6.395e-01,7.417e-01
6.425e-01,7.923e-01
6.455e-01,8.765e-01
6.484e-01,1.042e+00
6.514e-01,1.116e+00
6.544e-01,1.143e+00
6.573e-01,1.311e+00
6.603e-01,1.338e+00
6.633e-01,1.453e+00
6.662e-01,1.810e+00
6.692e-01,1.942e+00
6.722e-01,1.942e+00
6.751e-01,2.218e+00
6.781e-01,2.387e+00
6.811e-01,2.559e+00
6.840e-01,2.707e+00
6.870e-01,2.930e+00
6.900e-01,3.007e+00
6.929e-01,3.553e+00
6.959e-01,3.493e+00
6.989e-01,3.897e+00
7.018e-01,4.174e+00
7.048e-01,4.464e+00
7.078e-01,4.646e+00
7.107e-01,4.801e+00
7.137e-01,4.969e+00
7.167e-01,5.374e+00
7.196e-01,5.815e+00
7.226e-01,6.041e+00
7.256e-01,6.055e+00
7.285e-01,6.240e+00
7.315e-01,6.712e+00
7.345e-01,6.496e+00
7.374e-01,6.611e+00
7.404e-01,6.716e+00
7.434e-01,7.039e+00
7.463e-01,7.255e+00
7.493e-01,7.393e+00
7.523e-01,7.464e+00
7.552e-01,7.548e+00
7.582e-01,7.639e+00
7.612e-01,7.582e+00
7.641e-01,7.457e+00
7.671e-01,7.444e+00
7.701e-01,7.552e+00
7.730e-01,7.683e+00
7.760e-01,7.370e+00
7.790e-01,7.181e+00
7.819e-01,6.968e+00
7.849e-01,6.904e+00
7.879e-01,6.712e+00
7.908e-01,6.240e+00
7.938e-01,6.459e+00
7.968e-01,6.153e+00
7.997e-01,5.890e+00
8.027e-01,5.718e+00
8.057e-01,5.603e+00
8.086e-01,4.824e+00
8.116e-01,5.060e+00
8.146e-01,4.544e+00
8.175e-01,4.174e+00
8.205e-01,3.944e+00
8.235e-01,3.837e+00
8.264e-01,3.452e+00
8.294e-01,3.189e+00
8.324e-01,2.835e+00
8.353e-01,2.775e+00
8.383e-01,2.454e+00
8.413e-01,1.989e+00
8.442e-01,1.972e+00
8.472e-01,1.699e+00
8.502e-01,1.574e+00
8.531e-01,1.352e+00
8.561e-01,1.092e+00
8.591e-01,9.406e-01
8.620e-01,9.001e-01
8.650e-01,7.855e-01
8.680e-01,5.967e-01
8.709e-01,5.394e-01
8.739e-01,4.821e-01
8.769e-01,3.607e-01
8.798e-01,3.574e-01
8.828e-01,2.427e-01
8.858e-01,2.090e-01
8.887e-01,1.753e-01
8.917e-01,1.247e-01
8.947e-01,9.102e-02
8.976e-01,8.765e-02
9.006e-01,6.743e-02
9.036e-01,5.731e-02
9.065e-01,5.731e-02
9.095e-01,4.720e-02
9.125e-01,3.034e-02
9.154e-01,6.743e-03
9.184e-01,1.349e-02
9.214e-01,1.011e-02
9.243e-01,1.349e-02
9.273e-01,0.000e+00
9.303e-01,6.743e-03
9.332e-01,6.743e-03
9.362e-01,0.000e+00
9.392e-01,0.000e+00
9.421e-01,0.000e+00
9.451e-01,0.000e+00
9.481e-01,0.000e+00
9.510e-01,0.000e+00
9.540e-01,0.000e+00
9.570e-01,0.000e+00
9.599e-01,0.000e+00
9.629e-01,0.000e+00
9.659e-01,0.000e+00
9.688e-01,0.000e+00
9.718e-01,0.000e+00
9.748e-01,0.000e+00
9.777e-01,0.000e+00
9.807e-01,0.000e+00
9.837e-01,0.000e+00
9.866e-01,0.000e+00
9.896e-01,0.000e+00
9.926e-01,0.000e+00
9.955e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_023.csv <==
transmittance,probability_density
4.363e-01,0.000e+00
4.391e-01,0.000e+00
4.420e-01,0.000e+00
4.448e-01,0.000e+00
4.476e-01,0.000e+00
4.504e-01,0.000e+00
4.533e-01,0.000e+00
4.561e-01,0.000e+00
4.589e-01,0.000e+00
4.618e-01,0.000e+00
4.646e-01,0.000e+00
4.674e-01,0.000e+00
4.702e-01,0.000e+00
4.731e-01,0.000e+00
4.759e-01,0.000e+00
4.787e-01,0.000e+00
4.815e-01,0.000e+00
4.844e-01,0.000e+00
4.872e-01,0.000e+00
4.900e-01,0.000e+00
4.928e-01,0.000e+00
4.957e-01,0.000e+00
4.985e-01,0.000e+00
5.013e-01,0.000e+00
5.041e-01,0.000e+00
5.070e-01,0.000e+00
5.098e-01,0.000e+00
5.126e-01,0.000e+00
5.154e-01,0.000e+00
5.183e-01,0.000e+00
5.211e-01,0.000e+00
5.239e-01,0.000e+00
5.267e-01,0.000e+00
5.296e-01,3.540e-03
5.324e-01,0.000e+00
5.352e-01,0.000e+00
5.380e-01,0.000e+00
5.409e-01,0.000e+00
5.437e-01,3.540e-03
5.465e-01,0.000e+00
5.493e-01,3.540e-03
5.522e-01,0.000e+00
5.550e-01,0.000e+00
5.578e-01,3.540e-03
5.606e-01,3.540e-03
5.635e-01,0.000e+00
5.663e-01,1.062e-02
5.691e-01,3.540e-03
5.719e-01,1.062e-02
5.748e-01,3.540e-03
5.776e-01,1.416e-02
5.804e-01,3.540e-03
5.832e-01,1.416e-02
5.861e-01,2.478e-02
5.889e-01,7.079e-03
5.917e-01,2.124e-02
5.945e-01,2.832e-02
5.974e-01,2.832e-02
6.002e-01,1.062e-02
6.030e-01,3.540e-02
6.058e-01,7.433e-02
6.087e-01,3.540e-02
6.115e-01,6.017e-02
6.143e-01,5.663e-02
6.172e-01,6.371e-02
6.200e-01,7.079e-02
6.228e-01,8.495e-02
6.256e-01,9.203e-02
6.285e-01,7.433e-02
6.313e-01,1.133e-01
6.341e-01,1.345e-01
6.369e-01,1.239e-01
6.398e-01,2.053e-01
6.426e-01,1.841e-01
6.454e-01,2.301e-01
6.482e-01,2.690e-01
6.511e-01,3.398e-01
6.539e-01,4.106e-01
6.567e-01,3.893e-01
6.595e-01,4.318e-01
6.624e-01,5.415e-01
6.652e-01,5.203e-01
6.680e-01,5.522e-01
6.708e-01,5.876e-01
6.737e-01,8.424e-01
6.765e-01,7.539e-01
6.793e-01,9.486e-01
6.821e-01,9.415e-01
6.850e-01,1.129e+00
6.878e-01,1.313e+00
6.906e-01,1.341e+00
6.934e-01,1.469e+00
6.963e-01,1.625e+00
6.991e-01,1.603e+00
7.019e-01,1.968e+00
7.047e-01,1.872e+00
7.076e-01,2.159e+00
7.104e-01,2.382e+00
7.132e-01,2.715e+00
7.160e-01,2.768e+00
7.189e-01,2.810e+00
7.217e-01,3.260e+00
7.245e-01,3.564e+00
7.273e-01,3.695e+00
7.302e-01,3.929e+00
7.330e-01,4.113e+00
7.358e-01,4.428e+00
7.386e-01,4.577e+00
7.415e-01,4.980e+00
7.443e-01,5.086e+00
7.471e-01,5.490e+00
7.499e-01,5.472e+00
7.528e-01,5.907e+00
7.556e-01,5.992e+00
7.584e-01,6.092e+00
7.612e-01,6.290e+00
7.641e-01,6.722e+00
7.669e-01,7.157e+00
7.697e-01,7.330e+00
7.726e-01,7.256e+00
7.754e-01,7.589e+00
7.782e-01,7.752e+00
7.810e-01,7.383e+00
7.839e-01,7.769e+00
7.867e-01,7.904e+00
7.895e-01,7.851e+00
7.923e-01,8.077e+00
7.952e-01,8.318e+00
7.980e-01,7.829e+00
8.008e-01,7.769e+00
8.036e-01,7.844e+00
8.065e-01,7.819e+00
8.093e-01,7.518e+00
8.121e-01,7.419e+00
8.149e-01,7.270e+00
8.178e-01,7.093e+00
8.206e-01,6.807e+00
8.234e-01,6.814e+00
8.262e-01,6.523e+00
8.291e-01,6.106e+00
8.319e-01,5.915e+00
8.347e-01,5.851e+00
8.375e-01,5.253e+00
8.404e-01,4.909e+00
8.432e-01,4.492e+00
8.460e-01,4.216e+00
8.488e-01,4.039e+00
8.517e-01,3.890e+00
8.545e-01,3.547e+00
8.573e-01,3.295e+00
8.601e-01,3.002e+00
8.630e-01,2.545e+00
8.658e-01,2.325e+00
8.686e-01,1.996e+00
8.714e-01,1.879e+00
8.743e-01,1.791e+00
8.771e-01,1.451e+00
8.799e-01,1.327e+00
8.827e-01,1.189e+00
8.856e-01,9.946e-01
8.884e-01,8.530e-01
8.912e-01,7.398e-01
8.940e-01,5.769e-01
8.969e-01,4.814e-01
8.997e-01,4.424e-01
9.025e-01,3.752e-01
9.053e-01,2.407e-01
9.082e-01,2.088e-01
9.110e-01,2.124e-01
9.138e-01,1.487e-01
9.166e-01,1.168e-01
9.195e-01,9.911e-02
9.223e-01,6.017e-02
9.251e-01,3.186e-02
9.280e-01,3.186e-02
9.308e-01,2.124e-02
9.336e-01,1.416e-02
9.364e-01,2.478e-02
9.393e-01,1.416e-02
9.421e-01,7.079e-03
9.449e-01,0.000e+00
9.477e-01,0.000e+00
9.506e-01,3.540e-03
9.534e-01,0.000e+00
9.562e-01,0.000e+00
9.590e-01,0.000e+00
9.619e-01,0.000e+00
9.647e-01,0.000e+00
9.675e-01,0.000e+00
9.703e-01,0.000e+00
9.732e-01,0.000e+00
9.760e-01,0.000e+00
9.788e-01,0.000e+00
9.816e-01,0.000e+00
9.845e-01,0.000e+00
9.873e-01,0.000e+00
9.901e-01,0.000e+00
9.929e-01,0.000e+00
9.958e-01,0.000e+00
9.986e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_024.csv <==
transmittance,probability_density
4.635e-01,0.000e+00
4.662e-01,0.000e+00
4.689e-01,0.000e+00
4.716e-01,0.000e+00
4.743e-01,0.000e+00
4.770e-01,0.000e+00
4.797e-01,0.000e+00
4.823e-01,0.000e+00
4.850e-01,0.000e+00
4.877e-01,0.000e+00
4.904e-01,0.000e+00
4.931e-01,0.000e+00
4.958e-01,0.000e+00
4.985e-01,0.000e+00
5.012e-01,0.000e+00
5.039e-01,0.000e+00
5.066e-01,0.000e+00
5.092e-01,0.000e+00
5.119e-01,0.000e+00
5.146e-01,3.719e-03
5.173e-01,0.000e+00
5.200e-01,0.000e+00
5.227e-01,0.000e+00
5.254e-01,0.000e+00
5.281e-01,0.000e+00
5.308e-01,0.000e+00
5.334e-01,0.000e+00
5.361e-01,0.000e+00
5.388e-01,0.000e+00
5.415e-01,0.000e+00
5.442e-01,0.000e+00
5.469e-01,0.000e+00
5.496e-01,0.000e+00
5.523e-01,0.000e+00
5.550e-01,0.000e+00
5.576e-01,0.000e+00
5.603e-01,3.719e-03
5.630e-01,3.719e-03
5.657e-01,0.000e+00
5.684e-01,0.000e+00
5.711e-01,0.000e+00
5.738e-01,0.000e+00
5.765e-01,7.438e-03
5.792e-01,0.000e+00
5.818e-01,3.719e-03
5.845e-01,7.438e-03
5.872e-01,0.000e+00
5.899e-01,0.000e+00
5.926e-01,0.000e+00
5.953e-01,0.000e+00
5.980e-01,1.116e-02
6.007e-01,3.719e-03
6.034e-01,3.719e-03
6.060e-01,7.438e-03
6.087e-01,3.719e-03
6.114e-01,7.438e-03
6.141e-01,3.719e-03
6.168e-01,1.116e-02
6.195e-01,1.116e-02
6.222e-01,1.488e-02
6.249e-01,2.603e-02
6.276e-01,7.438e-03
6.302e-01,2.975e-02
6.329e-01,4.091e-02
6.356e-01,4.835e-02
6.383e-01,4.835e-02
6.410e-01,4.463e-02
6.437e-01,3.347e-02
6.464e-01,5.951e-02
6.491e-01,6.323e-02
6.518e-01,9.298e-02
6.545e-01,1.041e-01
6.571e-01,8.554e-02
6.598e-01,8.926e-02
6.625e-01,1.302e-01
6.652e-01,1.674e-01
6.679e-01,1.451e-01
6.706e-01,1.711e-01
6.733e-01,1.674e-01
6.760e-01,1.971e-01
6.787e-01,2.008e-01
6.813e-01,2.827e-01
6.840e-01,2.678e-01
6.867e-01,3.942e-01
6.894e-01,4.054e-01
6.921e-01,4.537e-01
6.948e-01,5.170e-01
6.975e-01,5.579e-01
7.002e-01,5.579e-01
7.029e-01,6.509e-01
7.055e-01,7.476e-01
7.082e-01,8.108e-01
7.109e-01,9.373e-01
7.136e-01,1.038e+00
7.163e-01,1.075e+00
7.190e-01,1.157e+00
7.217e-01,1.447e+00
7.244e-01,1.506e+00
7.271e-01,1.677e+00
7.297e-01,1.722e+00
7.324e-01,1.919e+00
7.351e-01,2.094e+00
7.378e-01,2.209e+00
7.405e-01,2.667e+00
7.432e-01,2.719e+00
7.459e-01,2.901e+00
7.486e-01,3.054e+00
7.513e-01,3.262e+00
7.539e-01,3.563e+00
7.566e-01,3.764e+00
7.593e-01,3.913e+00
7.620e-01,4.151e+00
7.647e-01,4.493e+00
7.674e-01,4.802e+00
7.701e-01,5.259e+00
7.728e-01,5.114e+00
7.755e-01,5.311e+00
7.782e-01,5.668e+00
7.808e-01,5.947e+00
7.835e-01,6.181e+00
7.862e-01,6.505e+00
7.889e-01,6.546e+00
7.916e-01,6.877e+00
7.943e-01,7.279e+00
7.970e-01,7.364e+00
7.997e-01,7.539e+00
8.024e-01,7.993e+00
8.050e-01,7.967e+00
8.077e-01,8.205e+00
8.104e-01,7.933e+00
8.131e-01,8.324e+00
8.158e-01,8.212e+00
8.185e-01,8.197e+00
8.212e-01,8.547e+00
8.239e-01,7.967e+00
8.266e-01,8.818e+00
8.292e-01,8.272e+00
8.319e-01,8.008e+00
8.346e-01,8.216e+00
8.373e-01,7.974e+00
8.400e-01,7.970e+00
8.427e-01,7.572e+00
8.454e-01,7.275e+00
8.481e-01,7.171e+00
8.508e-01,7.301e+00
8.534e-01,6.457e+00
8.561e-01,6.564e+00
8.588e-01,5.969e+00
8.615e-01,5.713e+00
8.642e-01,5.490e+00
8.669e-01,5.043e+00
8.696e-01,4.671e+00
8.723e-01,4.400e+00
8.750e-01,4.095e+00
8.776e-01,3.716e+00
8.803e-01,3.556e+00
8.830e-01,3.470e+00
8.857e-01,2.927e+00
8.884e-01,2.581e+00
8.911e-01,2.213e+00
8.938e-01,1.979e+00
8.965e-01,1.941e+00
8.992e-01,1.510e+00
9.018e-01,1.477e+00
9.045e-01,1.265e+00
9.072e-01,9.968e-01
9.099e-01,9.521e-01
9.126e-01,7.067e-01
9.153e-01,5.616e-01
9.180e-01,5.170e-01
9.207e-01,4.314e-01
9.234e-01,3.087e-01
9.260e-01,2.901e-01
9.287e-01,2.157e-01
9.314e-01,1.451e-01
9.341e-01,1.376e-01
9.368e-01,7.438e-02
9.395e-01,4.835e-02
9.422e-01,4.835e-02
9.449e-01,2.603e-02
9.476e-01,2.603e-02
9.503e-01,2.232e-02
9.529e-01,7.438e-03
9.556e-01,1.488e-02
9.583e-01,1.116e-02
9.610e-01,3.719e-03
9.637e-01,7.438e-03
9.664e-01,0.000e+00
9.691e-01,0.000e+00
9.718e-01,0.000e+00
9.745e-01,0.000e+00
9.771e-01,0.000e+00
9.798e-01,0.000e+00
9.825e-01,0.000e+00
9.852e-01,0.000e+00
9.879e-01,0.000e+00
9.906e-01,0.000e+00
9.933e-01,0.000e+00
9.960e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_025.csv <==
transmittance,probability_density
4.928e-01,0.000e+00
4.954e-01,0.000e+00
4.979e-01,0.000e+00
5.004e-01,0.000e+00
5.030e-01,0.000e+00
5.055e-01,0.000e+00
5.081e-01,0.000e+00
5.106e-01,0.000e+00
5.132e-01,0.000e+00
5.157e-01,0.000e+00
5.182e-01,0.000e+00
5.208e-01,0.000e+00
5.233e-01,0.000e+00
5.259e-01,0.000e+00
5.284e-01,0.000e+00
5.310e-01,0.000e+00
5.335e-01,0.000e+00
5.360e-01,0.000e+00
5.386e-01,0.000e+00
5.411e-01,0.000e+00
5.437e-01,0.000e+00
5.462e-01,0.000e+00
5.487e-01,0.000e+00
5.513e-01,0.000e+00
5.538e-01,0.000e+00
5.564e-01,0.000e+00
5.589e-01,0.000e+00
5.615e-01,0.000e+00
5.640e-01,0.000e+00
5.665e-01,0.000e+00
5.691e-01,0.000e+00
5.716e-01,0.000e+00
5.742e-01,0.000e+00
5.767e-01,0.000e+00
5.793e-01,0.000e+00
5.818e-01,0.000e+00
5.843e-01,0.000e+00
5.869e-01,0.000e+00
5.894e-01,0.000e+00
5.920e-01,0.000e+00
5.945e-01,0.000e+00
5.970e-01,0.000e+00
5.996e-01,0.000e+00
6.021e-01,0.000e+00
6.047e-01,0.000e+00
6.072e-01,3.934e-03
6.098e-01,0.000e+00
6.123e-01,0.000e+00
6.148e-01,0.000e+00
6.174e-01,0.000e+00
6.199e-01,0.000e+00
6.225e-01,3.934e-03
6.250e-01,3.934e-03
6.276e-01,3.934e-03
6.301e-01,7.868e-03
6.326e-01,0.000e+00
6.352e-01,1.180e-02
6.377e-01,1.180e-02
6.403e-01,1.967e-02
6.428e-01,1.180e-02
6.454e-01,7.868e-03
6.479e-01,1.967e-02
6.504e-01,3.147e-02
6.530e-01,1.574e-02
6.555e-01,2.360e-02
6.581e-01,3.934e-03
6.606e-01,2.360e-02
6.631e-01,2.754e-02
6.657e-01,2.360e-02
6.682e-01,5.508e-02
6.708e-01,2.360e-02
6.733e-01,3.934e-02
6.759e-01,5.114e-02
6.784e-01,6.688e-02
6.809e-01,6.295e-02
6.835e-01,6.688e-02
6.860e-01,8.655e-02
6.886e-01,9.835e-02
6.911e-01,1.023e-01
6.937e-01,1.259e-01
6.962e-01,1.652e-01
6.987e-01,1.534e-01
7.013e-01,1.849e-01
7.038e-01,1.849e-01
7.064e-01,2.321e-01
7.089e-01,2.597e-01
7.115e-01,2.833e-01
7.140e-01,3.108e-01
7.165e-01,4.092e-01
7.191e-01,4.524e-01
7.216e-01,4.642e-01
7.242e-01,5.114e-01
7.267e-01,5.547e-01
7.292e-01,6.924e-01
7.318e-01,6.491e-01
7.343e-01,6.373e-01
7.369e-01,7.632e-01
7.394e-01,8.498e-01
7.420e-01,1.011e+00
7.445e-01,9.599e-01
7.470e-01,1.283e+00
7.496e-01,1.365e+00
7.521e-01,1.385e+00
7.547e-01,1.467e+00
7.572e-01,1.664e+00
7.598e-01,1.908e+00
7.623e-01,1.924e+00
7.648e-01,2.168e+00
7.674e-01,2.187e+00
7.699e-01,2.573e+00
7.725e-01,2.789e+00
7.750e-01,2.911e+00
7.776e-01,3.179e+00
7.801e-01,3.403e+00
7.826e-01,3.808e+00
7.852e-01,4.005e+00
7.877e-01,4.072e+00
7.903e-01,4.162e+00
7.928e-01,4.697e+00
7.953e-01,4.815e+00
7.979e-01,5.099e+00
8.004e-01,5.394e+00
8.030e-01,5.866e+00
8.055e-01,5.838e+00
8.081e-01,6.283e+00
8.106e-01,6.531e+00
8.131e-01,6.912e+00
8.157e-01,7.066e+00
8.182e-01,7.278e+00
8.208e-01,7.479e+00
8.233e-01,7.998e+00
8.259e-01,7.758e+00
8.284e-01,8.447e+00
8.309e-01,8.576e+00
8.335e-01,8.773e+00
8.360e-01,8.824e+00
8.386e-01,8.521e+00
8.411e-01,8.612e+00
8.437e-01,9.076e+00
8.462e-01,9.178e+00
8.487e-01,9.084e+00
8.513e-01,9.084e+00
8.538e-01,9.112e+00
8.564e-01,8.840e+00
8.589e-01,8.840e+00
8.614e-01,8.301e+00
8.640e-01,8.671e+00
8.665e-01,8.348e+00
8.691e-01,8.026e+00
8.716e-01,7.959e+00
8.742e-01,7.687e+00
8.767e-01,7.144e+00
8.792e-01,6.708e+00
8.818e-01,6.436e+00
8.843e-01,6.377e+00
8.869e-01,5.870e+00
8.894e-01,5.327e+00
8.920e-01,4.906e+00
8.945e-01,4.835e+00
8.970e-01,4.371e+00
8.996e-01,4.162e+00
9.021e-01,3.800e+00
9.047e-01,3.120e+00
9.072e-01,3.155e+00
9.097e-01,2.636e+00
9.123e-01,2.317e+00
9.148e-01,1.877e+00
9.174e-01,1.943e+00
9.199e-01,1.483e+00
9.225e-01,1.318e+00
9.250e-01,1.133e+00
9.275e-01,9.088e-01
9.301e-01,6.413e-01
9.326e-01,6.845e-01
9.352e-01,5.429e-01
9.377e-01,4.721e-01
9.403e-01,3.423e-01
9.428e-01,2.479e-01
9.453e-01,1.692e-01
9.479e-01,1.534e-01
9.504e-01,1.023e-01
9.530e-01,3.934e-02
9.555e-01,4.328e-02
9.581e-01,4.328e-02
9.606e-01,1.967e-02
9.631e-01,1.574e-02
9.657e-01,7.868e-03
9.682e-01,0.000e+00
9.708e-01,3.934e-03
9.733e-01,0.000e+00
9.758e-01,0.000e+00
9.784e-01,0.000e+00
9.809e-01,0.000e+00
9.835e-01,0.000e+00
9.860e-01,0.000e+00
9.886e-01,0.000e+00
9.911e-01,0.000e+00
9.936e-01,0.000e+00
9.962e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_026.csv <==
transmittance,probability_density
5.214e-01,0.000e+00
5.238e-01,0.000e+00
5.262e-01,0.000e+00
5.286e-01,0.000e+00
5.310e-01,0.000e+00
5.334e-01,0.000e+00
5.358e-01,0.000e+00
5.382e-01,0.000e+00
5.406e-01,0.000e+00
5.430e-01,0.000e+00
5.454e-01,0.000e+00
5.478e-01,0.000e+00
5.502e-01,0.000e+00
5.526e-01,0.000e+00
5.550e-01,0.000e+00
5.574e-01,0.000e+00
5.598e-01,0.000e+00
5.622e-01,0.000e+00
5.646e-01,0.000e+00
5.670e-01,0.000e+00
5.694e-01,0.000e+00
5.718e-01,0.000e+00
5.742e-01,0.000e+00
5.766e-01,0.000e+00
5.790e-01,0.000e+00
5.814e-01,0.000e+00
5.838e-01,0.000e+00
5.862e-01,0.000e+00
5.886e-01,0.000e+00
5.910e-01,0.000e+00
5.934e-01,0.000e+00
5.958e-01,0.000e+00
5.982e-01,0.000e+00
6.006e-01,0.000e+00
6.030e-01,0.000e+00
6.053e-01,0.000e+00
6.077e-01,0.000e+00
6.101e-01,4.169e-03
6.125e-01,0.000e+00
6.149e-01,0.000e+00
6.173e-01,0.000e+00
6.197e-01,0.000e+00
6.221e-01,0.000e+00
6.245e-01,0.000e+00
6.269e-01,0.000e+00
6.293e-01,0.000e+00
6.317e-01,4.169e-03
6.341e-01,0.000e+00
6.365e-01,0.000e+00
6.389e-01,0.000e+00
6.413e-01,4.169e-03
6.437e-01,0.000e+00
6.461e-01,0.000e+00
6.485e-01,4.169e-03
6.509e-01,0.000e+00
6.533e-01,1.251e-02
6.557e-01,8.338e-03
6.581e-01,4.169e-03
6.605e-01,8.338e-03
6.629e-01,8.338e-03
6.653e-01,8.338e-03
6.677e-01,1.251e-02
6.701e-01,8.338e-03
6.725e-01,1.251e-02
6.749e-01,4.169e-03
6.773e-01,8.338e-03
6.797e-01,1.251e-02
6.821e-01,1.668e-02
6.845e-01,4.169e-03
6.869e-01,1.668e-02
6.893e-01,3.752e-02
6.917e-01,2.501e-02
6.941e-01,2.918e-02
6.965e-01,2.918e-02
6.989e-01,5.003e-02
7.013e-01,2.918e-02
7.037e-01,7.921e-02
7.061e-01,6.253e-02
7.085e-01,4.586e-02
7.109e-01,5.836e-02
7.133e-01,8.755e-02
7.157e-01,8.755e-02
7.181e-01,9.172e-02
7.205e-01,1.292e-01
7.229e-01,1.501e-01
7.253e-01,1.376e-01
7.277e-01,1.501e-01
7.301e-01,1.834e-01
7.325e-01,2.043e-01
7.349e-01,2.168e-01
7.373e-01,2.376e-01
7.397e-01,3.127e-01
7.421e-01,3.794e-01
7.445e-01,3.794e-01
7.469e-01,4.127e-01
7.493e-01,5.336e-01
7.517e-01,4.544e-01
7.541e-01,5.128e-01
7.565e-01,6.003e-01
7.589e-01,7.546e-01
7.613e-01,7.504e-01
7.637e-01,7.963e-01
7.661e-01,8.463e-01
7.685e-01,1.084e+00
7.709e-01,1.180e+00
7.733e-01,1.176e+00
7.757e-01,1.246e+00
7.781e-01,1.276e+00
7.805e-01,1.463e+00
7.829e-01,1.701e+00
7.853e-01,1.805e+00
7.877e-01,1.918e+00
7.901e-01,2.314e+00
7.925e-01,2.522e+00
7.949e-01,2.422e+00
7.973e-01,2.676e+00
7.997e-01,3.135e+00
8.021e-01,3.122e+00
8.045e-01,3.368e+00
8.069e-01,3.552e+00
8.093e-01,3.910e+00
8.117e-01,4.223e+00
8.141e-01,4.252e+00
8.165e-01,4.761e+00
8.189e-01,4.677e+00
8.213e-01,5.203e+00
8.237e-01,5.782e+00
8.261e-01,5.720e+00
8.285e-01,6.187e+00
8.309e-01,6.562e+00
8.333e-01,6.799e+00
8.357e-01,7.125e+00
8.381e-01,7.037e+00
8.405e-01,7.633e+00
8.429e-01,7.500e+00
8.453e-01,8.117e+00
8.477e-01,8.509e+00
8.501e-01,8.530e+00
8.525e-01,8.821e+00
8.549e-01,8.559e+00
8.573e-01,9.130e+00
8.597e-01,9.313e+00
8.621e-01,9.288e+00
8.645e-01,9.530e+00
8.669e-01,9.797e+00
8.692e-01,9.834e+00
8.716e-01,9.789e+00
8.740e-01,9.743e+00
8.764e-01,9.613e+00
8.788e-01,9.376e+00
8.812e-01,9.534e+00
8.836e-01,9.513e+00
8.860e-01,9.121e+00
8.884e-01,8.659e+00
8.908e-01,8.855e+00
8.932e-01,8.750e+00
8.956e-01,7.992e+00
8.980e-01,7.825e+00
9.004e-01,7.291e+00
9.028e-01,6.824e+00
9.052e-01,6.724e+00
9.076e-01,6.266e+00
9.100e-01,5.899e+00
9.124e-01,5.703e+00
9.148e-01,4.669e+00
9.172e-01,4.694e+00
9.196e-01,3.902e+00
9.220e-01,3.648e+00
9.244e-01,3.147e+00
9.268e-01,2.839e+00
9.292e-01,2.781e+00
9.316e-01,2.264e+00
9.340e-01,1.851e+00
9.364e-01,1.593e+00
9.388e-01,1.434e+00
9.412e-01,1.034e+00
9.436e-01,9.422e-01
9.460e-01,7.254e-01
9.484e-01,5.253e-01
9.508e-01,4.044e-01
9.532e-01,3.252e-01
9.556e-01,2.793e-01
9.580e-01,1.584e-01
9.604e-01,1.209e-01
9.628e-01,8.338e-02
9.652e-01,6.253e-02
9.676e-01,3.335e-02
9.700e-01,1.668e-02
9.724e-01,8.338e-03
9.748e-01,1.251e-02
9.772e-01,4.169e-03
9.796e-01,4.169e-03
9.820e-01,4.169e-03
9.844e-01,0.000e+00
9.868e-01,4.169e-03
9.892e-01,0.000e+00
9.916e-01,0.000e+00
9.940e-01,0.000e+00
9.964e-01,0.000e+00
9.988e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_027.csv <==
transmittance,probability_density
5.501e-01,0.000e+00
5.524e-01,0.000e+00
5.546e-01,0.000e+00
5.569e-01,0.000e+00
5.591e-01,0.000e+00
5.614e-01,0.000e+00
5.637e-01,0.000e+00
5.659e-01,0.000e+00
5.682e-01,0.000e+00
5.704e-01,0.000e+00
5.727e-01,0.000e+00
5.749e-01,0.000e+00
5.772e-01,0.000e+00
5.794e-01,0.000e+00
5.817e-01,0.000e+00
5.840e-01,0.000e+00
5.862e-01,0.000e+00
5.885e-01,0.000e+00
5.907e-01,0.000e+00
5.930e-01,0.000e+00
5.952e-01,0.000e+00
5.975e-01,0.000e+00
5.997e-01,0.000e+00
6.020e-01,0.000e+00
6.042e-01,0.000e+00
6.065e-01,0.000e+00
6.088e-01,0.000e+00
6.110e-01,0.000e+00
6.133e-01,0.000e+00
6.155e-01,0.000e+00
6.178e-01,0.000e+00
6.200e-01,0.000e+00
6.223e-01,0.000e+00
6.245e-01,0.000e+00
6.268e-01,0.000e+00
6.291e-01,0.000e+00
6.313e-01,0.000e+00
6.336e-01,0.000e+00
6.358e-01,0.000e+00
6.381e-01,0.000e+00
6.403e-01,0.000e+00
6.426e-01,0.000e+00
6.448e-01,0.000e+00
6.471e-01,0.000e+00
6.493e-01,0.000e+00
6.516e-01,0.000e+00
6.539e-01,0.000e+00
6.561e-01,0.000e+00
6.584e-01,0.000e+00
6.606e-01,0.000e+00
6.629e-01,4.436e-03
6.651e-01,0.000e+00
6.674e-01,0.000e+00
6.696e-01,0.000e+00
6.719e-01,4.436e-03
6.742e-01,0.000e+00
6.764e-01,0.000e+00
6.787e-01,0.000e+00
6.809e-01,0.000e+00
6.832e-01,4.436e-03
6.854e-01,4.436e-03
6.877e-01,4.436e-03
6.899e-01,0.000e+00
6.922e-01,0.000e+00
6.944e-01,8.871e-03
6.967e-01,4.436e-03
6.990e-01,8.871e-03
7.012e-01,2.661e-02
7.035e-01,4.436e-03
7.057e-01,4.436e-03
7.080e-01,1.331e-02
7.102e-01,1.331e-02
7.125e-01,2.218e-02
7.147e-01,1.774e-02
7.170e-01,3.992e-02
7.193e-01,2.661e-02
7.215e-01,1.774e-02
7.238e-01,5.766e-02
7.260e-01,8.871e-03
7.283e-01,3.105e-02
7.305e-01,5.766e-02
7.328e-01,7.097e-02
7.350e-01,4.436e-02
7.373e-01,6.653e-02
7.395e-01,8.871e-02
7.418e-01,9.758e-02
7.441e-01,1.020e-01
7.463e-01,1.419e-01
7.486e-01,1.375e-01
7.508e-01,1.198e-01
7.531e-01,1.508e-01
7.553e-01,1.508e-01
7.576e-01,2.173e-01
7.598e-01,2.085e-01
7.621e-01,3.149e-01
7.644e-01,2.928e-01
7.666e-01,3.415e-01
7.689e-01,3.637e-01
7.711e-01,3.903e-01
7.734e-01,4.170e-01
7.756e-01,4.258e-01
7.779e-01,5.545e-01
7.801e-01,5.633e-01
7.824e-01,6.875e-01
7.846e-01,6.964e-01
7.869e-01,7.585e-01
7.892e-01,8.428e-01
7.914e-01,8.960e-01
7.937e-01,1.047e+00
7.959e-01,1.060e+00
7.982e-01,1.202e+00
8.004e-01,1.282e+00
8.027e-01,1.455e+00
8.049e-01,1.597e+00
8.072e-01,1.712e+00
8.095e-01,1.938e+00
8.117e-01,2.165e+00
8.140e-01,2.262e+00
8.162e-01,2.484e+00
8.185e-01,2.506e+00
8.207e-01,2.511e+00
8.230e-01,3.038e+00
8.252e-01,3.313e+00
8.275e-01,3.322e+00
8.297e-01,3.846e+00
8.320e-01,3.957e+00
8.343e-01,4.240e+00
8.365e-01,4.374e+00
8.388e-01,4.547e+00
8.410e-01,5.008e+00
8.433e-01,5.380e+00
8.455e-01,5.655e+00
8.478e-01,6.015e+00
8.500e-01,6.418e+00
8.523e-01,6.627e+00
8.546e-01,7.221e+00
8.568e-01,7.230e+00
8.591e-01,7.496e+00
8.613e-01,7.842e+00
8.636e-01,8.392e+00
8.658e-01,8.831e+00
8.681e-01,9.142e+00
8.703e-01,8.942e+00
8.726e-01,9.523e+00
8.748e-01,9.559e+00
8.771e-01,1.041e+01
8.794e-01,1.023e+01
8.816e-01,1.045e+01
8.839e-01,1.008e+01
8.861e-01,1.046e+01
8.884e-01,1.044e+01
8.906e-01,1.053e+01
8.929e-01,1.120e+01
8.951e-01,1.026e+01
8.974e-01,1.050e+01
8.997e-01,1.041e+01
9.019e-01,1.019e+01
9.042e-01,1.011e+01
9.064e-01,9.781e+00
9.087e-01,9.457e+00
9.109e-01,9.448e+00
9.132e-01,8.982e+00
9.154e-01,8.579e+00
9.177e-01,7.980e+00
9.199e-01,7.824e+00
9.222e-01,6.800e+00
9.245e-01,6.640e+00
9.267e-01,6.622e+00
9.290e-01,5.922e+00
9.312e-01,5.230e+00
9.335e-01,4.631e+00
9.357e-01,4.422e+00
9.380e-01,3.744e+00
9.402e-01,3.402e+00
9.425e-01,3.021e+00
9.448e-01,2.635e+00
9.470e-01,2.178e+00
9.493e-01,1.859e+00
9.515e-01,1.482e+00
9.538e-01,1.317e+00
9.560e-01,1.029e+00
9.583e-01,7.274e-01
9.605e-01,4.657e-01
9.628e-01,4.879e-01
9.650e-01,2.883e-01
9.673e-01,2.706e-01
9.696e-01,1.375e-01
9.718e-01,4.879e-02
9.741e-01,5.323e-02
9.763e-01,3.105e-02
9.786e-01,1.774e-02
9.808e-01,1.331e-02
9.831e-01,0.000e+00
9.853e-01,4.436e-03
9.876e-01,0.000e+00
9.899e-01,0.000e+00
9.921e-01,0.000e+00
9.944e-01,0.000e+00
9.966e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_028.csv <==
transmittance,probability_density
5.789e-01,0.000e+00
5.810e-01,0.000e+00
5.831e-01,0.000e+00
5.852e-01,0.000e+00
5.873e-01,0.000e+00
5.894e-01,0.000e+00
5.915e-01,0.000e+00
5.937e-01,0.000e+00
5.958e-01,0.000e+00
5.979e-01,0.000e+00
6.000e-01,0.000e+00
6.021e-01,0.000e+00
6.042e-01,0.000e+00
6.063e-01,0.000e+00
6.084e-01,0.000e+00
6.105e-01,0.000e+00
6.126e-01,0.000e+00
6.148e-01,0.000e+00
6.169e-01,0.000e+00
6.190e-01,0.000e+00
6.211e-01,0.000e+00
6.232e-01,0.000e+00
6.253e-01,0.000e+00
6.274e-01,0.000e+00
6.295e-01,0.000e+00
6.316e-01,0.000e+00
6.338e-01,0.000e+00
6.359e-01,0.000e+00
6.380e-01,0.000e+00
6.401e-01,0.000e+00
6.422e-01,0.000e+00
6.443e-01,0.000e+00
6.464e-01,0.000e+00
6.485e-01,0.000e+00
6.506e-01,0.000e+00
6.528e-01,0.000e+00
6.549e-01,0.000e+00
6.570e-01,0.000e+00
6.591e-01,0.000e+00
6.612e-01,0.000e+00
6.633e-01,0.000e+00
6.654e-01,0.000e+00
6.675e-01,0.000e+00
6.696e-01,0.000e+00
6.718e-01,0.000e+00
6.739e-01,0.000e+00
6.760e-01,0.000e+00
6.781e-01,0.000e+00
6.802e-01,0.000e+00
6.823e-01,4.738e-03
6.844e-01,0.000e+00
6.865e-01,0.000e+00
6.886e-01,0.000e+00
6.908e-01,0.000e+00
6.929e-01,4.738e-03
6.950e-01,0.000e+00
6.971e-01,0.000e+00
6.992e-01,4.738e-03
7.013e-01,0.000e+00
7.034e-01,0.000e+00
7.055e-01,0.000e+00
7.076e-01,0.000e+00
7.097e-01,4.738e-03
7.119e-01,0.000e+00
7.140e-01,9.476e-03
7.161e-01,0.000e+00
7.182e-01,0.000e+00
7.203e-01,0.000e+00
7.224e-01,9.476e-03
7.245e-01,9.476e-03
7.266e-01,4.738e-03
7.287e-01,4.738e-03
7.309e-01,1.421e-02
7.330e-01,2.369e-02
7.351e-01,9.476e-03
7.372e-01,1.895e-02
7.393e-01,3.316e-02
7.414e-01,1.421e-02
7.435e-01,2.369e-02
7.456e-01,2.843e-02
7.477e-01,3.790e-02
7.499e-01,3.790e-02
7.520e-01,3.316e-02
7.541e-01,5.685e-02
7.562e-01,4.264e-02
7.583e-01,4.264e-02
7.604e-01,3.790e-02
7.625e-01,7.107e-02
7.646e-01,7.107e-02
7.667e-01,6.159e-02
7.689e-01,7.107e-02
7.710e-01,8.528e-02
7.731e-01,1.563e-01
7.752e-01,1.421e-01
7.773e-01,1.611e-01
7.794e-01,1.279e-01
7.815e-01,1.800e-01
7.836e-01,2.606e-01
7.857e-01,2.274e-01
7.879e-01,2.464e-01
7.900e-01,2.748e-01
7.921e-01,3.127e-01
7.942e-01,3.506e-01
7.963e-01,3.648e-01
7.984e-01,4.501e-01
8.005e-01,4.075e-01
8.026e-01,5.069e-01
8.047e-01,6.254e-01
8.069e-01,5.970e-01
8.090e-01,7.012e-01
8.111e-01,7.817e-01
8.132e-01,9.049e-01
8.153e-01,1.028e+00
8.174e-01,9.997e-01
8.195e-01,1.099e+00
8.216e-01,1.270e+00
8.237e-01,1.459e+00
8.258e-01,1.611e+00
8.280e-01,1.620e+00
8.301e-01,1.876e+00
8.322e-01,1.843e+00
8.343e-01,2.051e+00
8.364e-01,2.047e+00
8.385e-01,2.554e+00
8.406e-01,2.582e+00
8.427e-01,2.904e+00
8.448e-01,3.241e+00
8.470e-01,3.302e+00
8.491e-01,3.520e+00
8.512e-01,3.729e+00
8.533e-01,4.070e+00
8.554e-01,4.406e+00
8.575e-01,4.581e+00
8.596e-01,5.141e+00
8.617e-01,5.420e+00
8.638e-01,5.733e+00
8.660e-01,6.244e+00
8.681e-01,6.510e+00
8.702e-01,6.818e+00
8.723e-01,6.723e+00
8.744e-01,7.647e+00
8.765e-01,7.784e+00
8.786e-01,7.926e+00
8.807e-01,8.822e+00
8.828e-01,9.011e+00
8.850e-01,9.793e+00
8.871e-01,9.840e+00
8.892e-01,9.746e+00
8.913e-01,1.024e+01
8.934e-01,1.076e+01
8.955e-01,1.118e+01
8.976e-01,1.102e+01
8.997e-01,1.074e+01
9.018e-01,1.168e+01
9.040e-01,1.185e+01
9.061e-01,1.157e+01
9.082e-01,1.156e+01
9.103e-01,1.169e+01
9.124e-01,1.185e+01
9.145e-01,1.206e+01
9.166e-01,1.139e+01
9.187e-01,1.133e+01
9.208e-01,1.129e+01
9.230e-01,1.059e+01
9.251e-01,1.079e+01
9.272e-01,1.018e+01
9.293e-01,9.727e+00
9.314e-01,9.333e+00
9.335e-01,8.713e+00
9.356e-01,8.519e+00
9.377e-01,7.595e+00
9.398e-01,7.083e+00
9.420e-01,6.605e+00
9.441e-01,5.965e+00
9.462e-01,5.467e+00
9.483e-01,4.889e+00
9.504e-01,4.183e+00
9.525e-01,3.857e+00
9.546e-01,3.298e+00
9.567e-01,3.056e+00
9.588e-01,2.274e+00
9.609e-01,1.961e+00
9.631e-01,1.606e+00
9.652e-01,1.251e+00
9.673e-01,8.670e-01
9.694e-01,7.486e-01
9.715e-01,5.164e-01
9.736e-01,2.937e-01
9.757e-01,2.511e-01
9.778e-01,1.090e-01
9.799e-01,1.090e-01
9.821e-01,4.264e-02
9.842e-01,4.738e-03
9.863e-01,2.843e-02
9.884e-01,0.000e+00
9.905e-01,0.000e+00
9.926e-01,0.000e+00
9.947e-01,0.000e+00
9.968e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_029.csv <==
transmittance,probability_density
6.074e-01,0.000e+00
6.094e-01,0.000e+00
6.114e-01,0.000e+00
6.133e-01,0.000e+00
6.153e-01,0.000e+00
6.173e-01,0.000e+00
6.192e-01,0.000e+00
6.212e-01,0.000e+00
6.232e-01,0.000e+00
6.251e-01,0.000e+00
6.271e-01,0.000e+00
6.291e-01,0.000e+00
6.311e-01,0.000e+00
6.330e-01,0.000e+00
6.350e-01,0.000e+00
6.370e-01,0.000e+00
6.389e-01,0.000e+00
6.409e-01,0.000e+00
6.429e-01,0.000e+00
6.448e-01,0.000e+00
6.468e-01,0.000e+00
6.488e-01,0.000e+00
6.507e-01,0.000e+00
6.527e-01,0.000e+00
6.547e-01,0.000e+00
6.566e-01,0.000e+00
6.586e-01,0.000e+00
6.606e-01,0.000e+00
6.625e-01,0.000e+00
6.645e-01,0.000e+00
6.665e-01,0.000e+00
6.684e-01,0.000e+00
6.704e-01,0.000e+00
6.724e-01,0.000e+00
6.743e-01,0.000e+00
6.763e-01,0.000e+00
6.783e-01,0.000e+00
6.802e-01,0.000e+00
6.822e-01,0.000e+00
6.842e-01,0.000e+00
6.861e-01,0.000e+00
6.881e-01,0.000e+00
6.901e-01,0.000e+00
6.921e-01,0.000e+00
6.940e-01,0.000e+00
6.960e-01,0.000e+00
6.980e-01,5.083e-03
6.999e-01,0.000e+00
7.019e-01,0.000e+00
7.039e-01,0.000e+00
7.058e-01,0.000e+00
7.078e-01,0.000e+00
7.098e-01,5.083e-03
7.117e-01,0.000e+00
7.137e-01,0.000e+00
7.157e-01,0.000e+00
7.176e-01,0.000e+00
7.196e-01,0.000e+00
7.216e-01,0.000e+00
7.235e-01,0.000e+00
7.255e-01,0.000e+00
7.275e-01,0.000e+00
7.294e-01,0.000e+00
7.314e-01,0.000e+00
7.334e-01,0.000e+00
7.353e-01,0.000e+00
7.373e-01,0.000e+00
7.393e-01,0.000e+00
7.412e-01,0.000e+00
7.432e-01,5.083e-03
7.452e-01,0.000e+00
7.471e-01,0.000e+00
7.491e-01,1.017e-02
7.511e-01,0.000e+00
7.531e-01,1.525e-02
7.550e-01,1.525e-02
7.570e-01,5.083e-03
7.590e-01,2.033e-02
7.609e-01,5.083e-03
7.629e-01,1.525e-02
7.649e-01,1.017e-02
7.668e-01,1.525e-02
7.688e-01,2.542e-02
7.708e-01,3.050e-02
7.727e-01,1.525e-02
7.747e-01,4.066e-02
7.767e-01,2.542e-02
7.786e-01,4.066e-02
7.806e-01,3.050e-02
7.826e-01,8.133e-02
7.845e-01,5.083e-02
7.865e-01,9.150e-02
7.885e-01,9.150e-02
7.904e-01,7.116e-02
7.924e-01,1.017e-01
7.944e-01,1.322e-01
7.963e-01,1.271e-01
7.983e-01,1.474e-01
8.003e-01,1.881e-01
8.022e-01,1.372e-01
8.042e-01,1.372e-01
8.062e-01,2.237e-01
8.081e-01,2.033e-01
8.101e-01,2.847e-01
8.121e-01,2.592e-01
8.140e-01,3.304e-01
8.160e-01,3.355e-01
8.180e-01,4.270e-01
8.200e-01,4.219e-01
8.219e-01,5.236e-01
8.239e-01,5.642e-01
8.259e-01,5.185e-01
8.278e-01,6.761e-01
8.298e-01,7.472e-01
8.318e-01,7.574e-01
8.337e-01,9.810e-01
8.357e-01,9.912e-01
8.377e-01,1.017e+00
8.396e-01,1.118e+00
8.416e-01,1.220e+00
8.436e-01,1.337e+00
8.455e-01,1.500e+00
8.475e-01,1.606e+00
8.495e-01,1.845e+00
8.514e-01,2.008e+00
8.534e-01,2.079e+00
8.554e-01,2.323e+00
8.573e-01,2.450e+00
8.593e-01,2.770e+00
8.613e-01,2.658e+00
8.632e-01,3.223e+00
8.652e-01,3.416e+00
8.672e-01,3.787e+00
8.691e-01,3.721e+00
8.711e-01,4.026e+00
8.731e-01,4.631e+00
8.750e-01,4.753e+00
8.770e-01,5.103e+00
8.790e-01,5.678e+00
8.810e-01,5.734e+00
8.829e-01,6.293e+00
8.849e-01,6.867e+00
8.869e-01,6.954e+00
8.888e-01,7.945e+00
8.908e-01,7.548e+00
8.928e-01,8.301e+00
8.947e-01,8.382e+00
8.967e-01,8.819e+00
8.987e-01,9.546e+00
9.006e-01,9.907e+00
9.026e-01,1.052e+01
9.046e-01,1.057e+01
9.065e-01,1.080e+01
9.085e-01,1.119e+01
9.105e-01,1.199e+01
9.124e-01,1.221e+01
9.144e-01,1.283e+01
9.164e-01,1.242e+01
9.183e-01,1.314e+01
9.203e-01,1.299e+01
9.223e-01,1.336e+01
9.242e-01,1.330e+01
9.262e-01,1.285e+01
9.282e-01,1.314e+01
9.301e-01,1.261e+01
9.321e-01,1.284e+01
9.341e-01,1.217e+01
9.360e-01,1.233e+01
9.380e-01,1.164e+01
9.400e-01,1.169e+01
9.420e-01,1.129e+01
9.439e-01,1.085e+01
9.459e-01,9.714e+00
9.479e-01,9.104e+00
9.498e-01,8.097e+00
9.518e-01,7.970e+00
9.538e-01,7.426e+00
9.557e-01,6.527e+00
9.577e-01,5.907e+00
9.597e-01,5.022e+00
9.616e-01,4.575e+00
9.636e-01,4.148e+00
9.656e-01,3.248e+00
9.675e-01,2.816e+00
9.695e-01,2.292e+00
9.715e-01,1.896e+00
9.734e-01,1.266e+00
9.754e-01,1.083e+00
9.774e-01,6.710e-01
9.793e-01,4.981e-01
9.813e-01,3.304e-01
9.833e-01,1.576e-01
9.852e-01,9.658e-02
9.872e-01,7.625e-02
9.892e-01,3.050e-02
9.911e-01,0.000e+00
9.931e-01,5.083e-03
9.951e-01,0.000e+00
9.970e-01,0.000e+00
9.990e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_03.csv <==
transmittance,probability_density
6.348e-01,0.000e+00
6.367e-01,0.000e+00
6.385e-01,0.000e+00
6.403e-01,0.000e+00
6.421e-01,0.000e+00
6.440e-01,0.000e+00
6.458e-01,0.000e+00
6.476e-01,0.000e+00
6.495e-01,0.000e+00
6.513e-01,0.000e+00
6.531e-01,0.000e+00
6.550e-01,0.000e+00
6.568e-01,0.000e+00
6.586e-01,0.000e+00
6.605e-01,0.000e+00
6.623e-01,0.000e+00
6.641e-01,0.000e+00
6.659e-01,0.000e+00
6.678e-01,0.000e+00
6.696e-01,0.000e+00
6.714e-01,0.000e+00
6.733e-01,0.000e+00
6.751e-01,0.000e+00
6.769e-01,0.000e+00
6.788e-01,0.000e+00
6.806e-01,0.000e+00
6.824e-01,0.000e+00
6.842e-01,0.000e+00
6.861e-01,0.000e+00
6.879e-01,0.000e+00
6.897e-01,0.000e+00
6.916e-01,0.000e+00
6.934e-01,0.000e+00
6.952e-01,0.000e+00
6.971e-01,0.000e+00
6.989e-01,0.000e+00
7.007e-01,0.000e+00
7.026e-01,0.000e+00
7.044e-01,0.000e+00
7.062e-01,0.000e+00
7.080e-01,0.000e+00
7.099e-01,0.000e+00
7.117e-01,5.464e-03
7.135e-01,0.000e+00
7.154e-01,5.464e-03
7.172e-01,0.000e+00
7.190e-01,0.000e+00
7.209e-01,0.000e+00
7.227e-01,0.000e+00
7.245e-01,0.000e+00
7.263e-01,0.000e+00
7.282e-01,0.000e+00
7.300e-01,0.000e+00
7.318e-01,5.464e-03
7.337e-01,0.000e+00
7.355e-01,0.000e+00
7.373e-01,0.000e+00
7.392e-01,0.000e+00
7.410e-01,0.000e+00
7.428e-01,0.000e+00
7.447e-01,0.000e+00
7.465e-01,0.000e+00
7.483e-01,0.000e+00
7.501e-01,5.464e-03
7.520e-01,0.000e+00
7.538e-01,0.000e+00
7.556e-01,5.464e-03
7.575e-01,0.000e+00
7.593e-01,5.464e-03
7.611e-01,0.000e+00
7.630e-01,5.464e-03
7.648e-01,0.000e+00
7.666e-01,1.639e-02
7.684e-01,0.000e+00
7.703e-01,1.639e-02
7.721e-01,5.464e-03
7.739e-01,1.093e-02
7.758e-01,1.093e-02
7.776e-01,1.093e-02
7.794e-01,1.093e-02
7.813e-01,1.093e-02
7.831e-01,1.639e-02
7.849e-01,1.639e-02
7.868e-01,5.464e-03
7.886e-01,2.186e-02
7.904e-01,1.639e-02
7.922e-01,5.464e-03
7.941e-01,3.825e-02
7.959e-01,4.918e-02
7.977e-01,1.093e-02
7.996e-01,1.093e-02
8.014e-01,3.825e-02
8.032e-01,2.732e-02
8.051e-01,6.010e-02
8.069e-01,7.103e-02
8.087e-01,7.103e-02
8.105e-01,3.825e-02
8.124e-01,7.103e-02
8.142e-01,1.202e-01
8.160e-01,1.093e-01
8.179e-01,9.289e-02
8.197e-01,1.366e-01
8.215e-01,1.421e-01
8.234e-01,1.639e-01
8.252e-01,1.639e-01
8.270e-01,1.421e-01
8.289e-01,2.186e-01
8.307e-01,2.623e-01
8.325e-01,2.513e-01
8.343e-01,2.896e-01
8.362e-01,3.224e-01
8.380e-01,3.442e-01
8.398e-01,4.972e-01
8.417e-01,5.245e-01
8.435e-01,5.519e-01
8.453e-01,4.535e-01
8.472e-01,6.393e-01
8.490e-01,6.830e-01
8.508e-01,7.650e-01
8.526e-01,8.688e-01
8.545e-01,1.033e+00
8.563e-01,1.033e+00
8.581e-01,1.065e+00
8.600e-01,1.115e+00
8.618e-01,1.333e+00
8.636e-01,1.585e+00
8.655e-01,1.601e+00
8.673e-01,1.869e+00
8.691e-01,1.787e+00
8.710e-01,1.951e+00
8.728e-01,2.240e+00
8.746e-01,2.442e+00
8.764e-01,2.584e+00
8.783e-01,2.787e+00
8.801e-01,2.972e+00
8.819e-01,3.284e+00
8.838e-01,3.612e+00
8.856e-01,3.858e+00
8.874e-01,4.060e+00
8.893e-01,4.300e+00
8.911e-01,4.956e+00
8.929e-01,5.087e+00
8.947e-01,5.595e+00
8.966e-01,6.010e+00
8.984e-01,6.759e+00
9.002e-01,6.956e+00
9.021e-01,7.639e+00
9.039e-01,7.628e+00
9.057e-01,8.207e+00
9.076e-01,8.792e+00
9.094e-01,9.196e+00
9.112e-01,9.398e+00
9.131e-01,1.014e+01
9.149e-01,1.108e+01
9.167e-01,1.134e+01
9.185e-01,1.140e+01
9.204e-01,1.171e+01
9.222e-01,1.263e+01
9.240e-01,1.311e+01
9.259e-01,1.319e+01
9.277e-01,1.408e+01
9.295e-01,1.398e+01
9.314e-01,1.470e+01
9.332e-01,1.487e+01
9.350e-01,1.445e+01
9.368e-01,1.517e+01
9.387e-01,1.462e+01
9.405e-01,1.491e+01
9.423e-01,1.470e+01
9.442e-01,1.459e+01
9.460e-01,1.459e+01
9.478e-01,1.416e+01
9.497e-01,1.330e+01
9.515e-01,1.310e+01
9.533e-01,1.249e+01
9.552e-01,1.187e+01
9.570e-01,1.158e+01
9.588e-01,1.088e+01
9.606e-01,9.486e+00
9.625e-01,8.939e+00
9.643e-01,7.732e+00
9.661e-01,6.819e+00
9.680e-01,6.142e+00
9.698e-01,5.229e+00
9.716e-01,4.317e+00
9.735e-01,3.573e+00
9.753e-01,3.131e+00
9.771e-01,2.246e+00
9.789e-01,1.645e+00
9.808e-01,1.208e+00
9.826e-01,8.633e-01
9.844e-01,4.808e-01
9.863e-01,3.497e-01
9.881e-01,1.803e-01
9.899e-01,1.038e-01
9.918e-01,3.278e-02
9.936e-01,1.093e-02
9.954e-01,0.000e+00
9.973e-01,0.000e+00
9.991e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_031.csv <==
transmittance,probability_density
6.620e-01,0.000e+00
6.637e-01,0.000e+00
6.654e-01,0.000e+00
6.671e-01,0.000e+00
6.688e-01,0.000e+00
6.705e-01,0.000e+00
6.722e-01,0.000e+00
6.739e-01,0.000e+00
6.756e-01,0.000e+00
6.773e-01,0.000e+00
6.790e-01,0.000e+00
6.807e-01,0.000e+00
6.824e-01,0.000e+00
6.841e-01,0.000e+00
6.857e-01,0.000e+00
6.874e-01,0.000e+00
6.891e-01,0.000e+00
6.908e-01,0.000e+00
6.925e-01,0.000e+00
6.942e-01,0.000e+00
6.959e-01,0.000e+00
6.976e-01,0.000e+00
6.993e-01,0.000e+00
7.010e-01,0.000e+00
7.027e-01,0.000e+00
7.044e-01,0.000e+00
7.061e-01,0.000e+00
7.078e-01,0.000e+00
7.095e-01,0.000e+00
7.112e-01,0.000e+00
7.129e-01,0.000e+00
7.145e-01,0.000e+00
7.162e-01,0.000e+00
7.179e-01,0.000e+00
7.196e-01,0.000e+00
7.213e-01,0.000e+00
7.230e-01,0.000e+00
7.247e-01,0.000e+00
7.264e-01,0.000e+00
7.281e-01,0.000e+00
7.298e-01,0.000e+00
7.315e-01,0.000e+00
7.332e-01,0.000e+00
7.349e-01,0.000e+00
7.366e-01,0.000e+00
7.383e-01,0.000e+00
7.400e-01,0.000e+00
7.417e-01,0.000e+00
7.433e-01,0.000e+00
7.450e-01,0.000e+00
7.467e-01,0.000e+00
7.484e-01,0.000e+00
7.501e-01,0.000e+00
7.518e-01,5.904e-03
7.535e-01,0.000e+00
7.552e-01,0.000e+00
7.569e-01,0.000e+00
7.586e-01,0.000e+00
7.603e-01,5.904e-03
7.620e-01,0.000e+00
7.637e-01,0.000e+00
7.654e-01,0.000e+00
7.671e-01,5.904e-03
7.688e-01,1.181e-02
7.705e-01,0.000e+00
7.721e-01,0.000e+00
7.738e-01,0.000e+00
7.755e-01,0.000e+00
7.772e-01,0.000e+00
7.789e-01,5.904e-03
7.806e-01,0.000e+00
7.823e-01,5.904e-03
7.840e-01,0.000e+00
7.857e-01,0.000e+00
7.874e-01,0.000e+00
7.891e-01,0.000e+00
7.908e-01,5.904e-03
7.925e-01,0.000e+00
7.942e-01,1.771e-02
7.959e-01,5.904e-03
7.976e-01,5.904e-03
7.993e-01,2.362e-02
8.009e-01,5.904e-03
8.026e-01,1.771e-02
8.043e-01,1.181e-02
8.060e-01,5.904e-03
8.077e-01,2.362e-02
8.094e-01,1.181e-02
8.111e-01,1.181e-02
8.128e-01,1.771e-02
8.145e-01,3.542e-02
8.162e-01,2.362e-02
8.179e-01,1.771e-02
8.196e-01,5.313e-02
8.213e-01,5.904e-02
8.230e-01,3.542e-02
8.247e-01,9.446e-02
8.264e-01,6.494e-02
8.280e-01,4.723e-02
8.297e-01,7.675e-02
8.314e-01,7.085e-02
8.331e-01,1.004e-01
8.348e-01,7.675e-02
8.365e-01,1.299e-01
8.382e-01,1.712e-01
8.399e-01,1.299e-01
8.416e-01,1.830e-01
8.433e-01,1.358e-01
8.450e-01,1.830e-01
8.467e-01,2.007e-01
8.484e-01,2.125e-01
8.501e-01,3.070e-01
8.518e-01,3.188e-01
8.535e-01,2.657e-01
8.552e-01,3.188e-01
8.568e-01,4.133e-01
8.585e-01,4.959e-01
8.602e-01,4.605e-01
8.619e-01,5.668e-01
8.636e-01,5.963e-01
8.653e-01,6.140e-01
8.670e-01,6.494e-01
8.687e-01,8.856e-01
8.704e-01,8.088e-01
8.721e-01,8.915e-01
8.738e-01,1.033e+00
8.755e-01,1.057e+00
8.772e-01,1.393e+00
8.789e-01,1.535e+00
8.806e-01,1.647e+00
8.823e-01,1.653e+00
8.840e-01,1.765e+00
8.856e-01,1.936e+00
8.873e-01,2.291e+00
8.890e-01,2.550e+00
8.907e-01,2.609e+00
8.924e-01,2.728e+00
8.941e-01,2.840e+00
8.958e-01,3.200e+00
8.975e-01,3.749e+00
8.992e-01,3.708e+00
9.009e-01,3.832e+00
9.026e-01,4.634e+00
9.043e-01,5.485e+00
9.060e-01,5.048e+00
9.077e-01,5.709e+00
9.094e-01,6.152e+00
9.111e-01,6.388e+00
9.128e-01,6.754e+00
9.144e-01,7.238e+00
9.161e-01,7.781e+00
9.178e-01,8.378e+00
9.195e-01,8.383e+00
9.212e-01,9.783e+00
9.229e-01,9.972e+00
9.246e-01,1.013e+01
9.263e-01,1.126e+01
9.280e-01,1.157e+01
9.297e-01,1.226e+01
9.314e-01,1.271e+01
9.331e-01,1.401e+01
9.348e-01,1.452e+01
9.365e-01,1.429e+01
9.382e-01,1.526e+01
9.399e-01,1.518e+01
9.416e-01,1.611e+01
9.432e-01,1.632e+01
9.449e-01,1.593e+01
9.466e-01,1.635e+01
9.483e-01,1.778e+01
9.500e-01,1.651e+01
9.517e-01,1.699e+01
9.534e-01,1.693e+01
9.551e-01,1.690e+01
9.568e-01,1.633e+01
9.585e-01,1.572e+01
9.602e-01,1.502e+01
9.619e-01,1.450e+01
9.636e-01,1.381e+01
9.653e-01,1.335e+01
9.670e-01,1.203e+01
9.687e-01,1.149e+01
9.704e-01,9.865e+00
9.720e-01,8.785e+00
9.737e-01,8.047e+00
9.754e-01,6.943e+00
9.771e-01,5.603e+00
9.788e-01,4.652e+00
9.805e-01,3.678e+00
9.822e-01,2.840e+00
9.839e-01,2.043e+00
9.856e-01,1.376e+00
9.873e-01,1.033e+00
9.890e-01,5.254e-01
9.907e-01,2.893e-01
9.924e-01,1.653e-01
9.941e-01,4.723e-02
9.958e-01,5.904e-03
9.975e-01,5.904e-03
9.992e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_032.csv <==
transmittance,probability_density
6.879e-01,0.000e+00
6.894e-01,0.000e+00
6.910e-01,0.000e+00
6.926e-01,0.000e+00
6.941e-01,0.000e+00
6.957e-01,0.000e+00
6.973e-01,0.000e+00
6.988e-01,0.000e+00
7.004e-01,0.000e+00
7.020e-01,0.000e+00
7.035e-01,0.000e+00
7.051e-01,0.000e+00
7.066e-01,0.000e+00
7.082e-01,0.000e+00
7.098e-01,0.000e+00
7.113e-01,0.000e+00
7.129e-01,0.000e+00
7.145e-01,0.000e+00
7.160e-01,0.000e+00
7.176e-01,0.000e+00
7.192e-01,0.000e+00
7.207e-01,0.000e+00
7.223e-01,0.000e+00
7.239e-01,0.000e+00
7.254e-01,0.000e+00
7.270e-01,0.000e+00
7.286e-01,0.000e+00
7.301e-01,0.000e+00
7.317e-01,0.000e+00
7.332e-01,0.000e+00
7.348e-01,0.000e+00
7.364e-01,0.000e+00
7.379e-01,0.000e+00
7.395e-01,0.000e+00
7.411e-01,0.000e+00
7.426e-01,0.000e+00
7.442e-01,0.000e+00
7.458e-01,0.000e+00
7.473e-01,0.000e+00
7.489e-01,0.000e+00
7.505e-01,0.000e+00
7.520e-01,0.000e+00
7.536e-01,0.000e+00
7.551e-01,0.000e+00
7.567e-01,0.000e+00
7.583e-01,0.000e+00
7.598e-01,6.392e-03
7.614e-01,0.000e+00
7.630e-01,0.000e+00
7.645e-01,0.000e+00
7.661e-01,0.000e+00
7.677e-01,0.000e+00
7.692e-01,0.000e+00
7.708e-01,0.000e+00
7.724e-01,0.000e+00
7.739e-01,0.000e+00
7.755e-01,0.000e+00
7.771e-01,0.000e+00
7.786e-01,0.000e+00
7.802e-01,0.000e+00
7.817e-01,0.000e+00
7.833e-01,0.000e+00
7.849e-01,0.000e+00
7.864e-01,0.000e+00
7.880e-01,0.000e+00
7.896e-01,6.392e-03
7.911e-01,0.000e+00
7.927e-01,0.000e+00
7.943e-01,0.000e+00
7.958e-01,0.000e+00
7.974e-01,0.000e+00
7.990e-01,0.000e+00
8.005e-01,6.392e-03
8.021e-01,0.000e+00
8.036e-01,0.000e+00
8.052e-01,0.000e+00
8.068e-01,6.392e-03
8.083e-01,0.000e+00
8.099e-01,1.278e-02
8.115e-01,0.000e+00
8.130e-01,0.000e+00
8.146e-01,0.000e+00
8.162e-01,1.278e-02
8.177e-01,1.918e-02
8.193e-01,6.392e-03
8.209e-01,1.278e-02
8.224e-01,6.392e-03
8.240e-01,1.278e-02
8.256e-01,1.918e-02
8.271e-01,6.392e-03
8.287e-01,1.278e-02
8.302e-01,2.557e-02
8.318e-01,3.835e-02
8.334e-01,2.557e-02
8.349e-01,1.278e-02
8.365e-01,1.278e-02
8.381e-01,5.753e-02
8.396e-01,7.671e-02
8.412e-01,1.918e-02
8.428e-01,2.557e-02
8.443e-01,3.835e-02
8.459e-01,8.310e-02
8.475e-01,8.949e-02
8.490e-01,4.475e-02
8.506e-01,7.671e-02
8.522e-01,8.310e-02
8.537e-01,7.031e-02
8.553e-01,7.031e-02
8.568e-01,1.151e-01
8.584e-01,1.790e-01
8.600e-01,1.406e-01
8.615e-01,2.301e-01
8.631e-01,1.087e-01
8.647e-01,1.854e-01
8.662e-01,2.365e-01
8.678e-01,3.324e-01
8.694e-01,3.196e-01
8.709e-01,2.813e-01
8.725e-01,4.091e-01
8.741e-01,4.347e-01
8.756e-01,3.963e-01
8.772e-01,5.178e-01
8.787e-01,5.497e-01
8.803e-01,5.561e-01
8.819e-01,5.945e-01
8.834e-01,7.287e-01
8.850e-01,8.054e-01
8.866e-01,7.735e-01
8.881e-01,9.013e-01
8.897e-01,1.221e+00
8.913e-01,1.208e+00
8.928e-01,1.330e+00
8.944e-01,1.483e+00
8.960e-01,1.534e+00
8.975e-01,1.732e+00
8.991e-01,2.071e+00
9.007e-01,2.103e+00
9.022e-01,2.346e+00
9.038e-01,2.621e+00
9.053e-01,2.538e+00
9.069e-01,2.838e+00
9.085e-01,3.158e+00
9.100e-01,3.497e+00
9.116e-01,3.733e+00
9.132e-01,3.867e+00
9.147e-01,4.391e+00
9.163e-01,4.839e+00
9.179e-01,5.171e+00
9.194e-01,5.836e+00
9.210e-01,6.105e+00
9.226e-01,6.232e+00
9.241e-01,7.191e+00
9.257e-01,7.249e+00
9.272e-01,8.419e+00
9.288e-01,8.489e+00
9.304e-01,9.026e+00
9.319e-01,9.831e+00
9.335e-01,1.042e+01
9.351e-01,1.105e+01
9.366e-01,1.179e+01
9.382e-01,1.286e+01
9.398e-01,1.298e+01
9.413e-01,1.415e+01
9.429e-01,1.484e+01
9.445e-01,1.588e+01
9.460e-01,1.620e+01
9.476e-01,1.683e+01
9.492e-01,1.730e+01
9.507e-01,1.798e+01
9.523e-01,1.786e+01
9.538e-01,1.836e+01
9.554e-01,1.875e+01
9.570e-01,1.909e+01
9.585e-01,1.918e+01
9.601e-01,1.944e+01
9.617e-01,1.987e+01
9.632e-01,1.941e+01
9.648e-01,1.893e+01
9.664e-01,1.847e+01
9.679e-01,1.780e+01
9.695e-01,1.675e+01
9.711e-01,1.558e+01
9.726e-01,1.528e+01
9.742e-01,1.390e+01
9.757e-01,1.219e+01
9.773e-01,1.147e+01
9.789e-01,1.002e+01
9.804e-01,8.796e+00
9.820e-01,6.955e+00
9.836e-01,5.779e+00
9.851e-01,4.654e+00
9.867e-01,3.381e+00
9.883e-01,2.301e+00
9.898e-01,1.355e+00
9.914e-01,8.054e-01
9.930e-01,4.283e-01
9.945e-01,1.790e-01
9.961e-01,3.835e-02
9.977e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_033.csv <==
transmittance,probability_density
7.128e-01,0.000e+00
7.143e-01,0.000e+00
7.157e-01,0.000e+00
7.171e-01,0.000e+00
7.186e-01,0.000e+00
7.200e-01,0.000e+00
7.214e-01,0.000e+00
7.229e-01,0.000e+00
7.243e-01,0.000e+00
7.258e-01,0.000e+00
7.272e-01,0.000e+00
7.286e-01,0.000e+00
7.301e-01,0.000e+00
7.315e-01,0.000e+00
7.330e-01,0.000e+00
7.344e-01,0.000e+00
7.358e-01,0.000e+00
7.373e-01,0.000e+00
7.387e-01,0.000e+00
7.402e-01,0.000e+00
7.416e-01,0.000e+00
7.430e-01,0.000e+00
7.445e-01,0.000e+00
7.459e-01,0.000e+00
7.474e-01,0.000e+00
7.488e-01,0.000e+00
7.502e-01,0.000e+00
7.517e-01,0.000e+00
7.531e-01,0.000e+00
7.546e-01,0.000e+00
7.560e-01,0.000e+00
7.574e-01,0.000e+00
7.589e-01,0.000e+00
7.603e-01,0.000e+00
7.618e-01,0.000e+00
7.632e-01,0.000e+00
7.646e-01,0.000e+00
7.661e-01,0.000e+00
7.675e-01,0.000e+00
7.690e-01,0.000e+00
7.704e-01,0.000e+00
7.718e-01,0.000e+00
7.733e-01,0.000e+00
7.747e-01,0.000e+00
7.762e-01,0.000e+00
7.776e-01,0.000e+00
7.790e-01,0.000e+00
7.805e-01,0.000e+00
7.819e-01,0.000e+00
7.833e-01,0.000e+00
7.848e-01,0.000e+00
7.862e-01,0.000e+00
7.877e-01,0.000e+00
7.891e-01,0.000e+00
7.905e-01,0.000e+00
7.920e-01,0.000e+00
7.934e-01,0.000e+00
7.949e-01,0.000e+00
7.963e-01,0.000e+00
7.977e-01,0.000e+00
7.992e-01,0.000e+00
8.006e-01,0.000e+00
8.021e-01,0.000e+00
8.035e-01,0.000e+00
8.049e-01,0.000e+00
8.064e-01,0.000e+00
8.078e-01,0.000e+00
8.093e-01,0.000e+00
8.107e-01,6.947e-03
8.121e-01,0.000e+00
8.136e-01,6.947e-03
8.150e-01,0.000e+00
8.165e-01,6.947e-03
8.179e-01,0.000e+00
8.193e-01,0.000e+00
8.208e-01,6.947e-03
8.222e-01,0.000e+00
8.237e-01,0.000e+00
8.251e-01,6.947e-03
8.265e-01,6.947e-03
8.280e-01,6.947e-03
8.294e-01,6.947e-03
8.309e-01,6.947e-03
8.323e-01,0.000e+00
8.337e-01,0.000e+00
8.352e-01,6.947e-03
8.366e-01,0.000e+00
8.381e-01,0.000e+00
8.395e-01,6.947e-03
8.409e-01,6.947e-03
8.424e-01,6.947e-03
8.438e-01,6.947e-03
8.452e-01,6.947e-03
8.467e-01,0.000e+00
8.481e-01,0.000e+00
8.496e-01,5.558e-02
8.510e-01,1.389e-02
8.524e-01,6.947e-03
8.539e-01,4.863e-02
8.553e-01,6.947e-03
8.568e-01,2.779e-02
8.582e-01,2.779e-02
8.596e-01,5.558e-02
8.611e-01,3.474e-02
8.625e-01,4.168e-02
8.640e-01,4.168e-02
8.654e-01,4.168e-02
8.668e-01,6.253e-02
8.683e-01,1.112e-01
8.697e-01,1.042e-01
8.712e-01,9.032e-02
8.726e-01,1.251e-01
8.740e-01,1.042e-01
8.755e-01,1.876e-01
8.769e-01,9.726e-02
8.784e-01,1.876e-01
8.798e-01,1.181e-01
8.812e-01,2.084e-01
8.827e-01,1.945e-01
8.841e-01,2.640e-01
8.856e-01,2.640e-01
8.870e-01,3.960e-01
8.884e-01,5.072e-01
8.899e-01,5.141e-01
8.913e-01,4.099e-01
8.928e-01,5.766e-01
8.942e-01,5.697e-01
8.956e-01,5.558e-01
8.971e-01,6.808e-01
8.985e-01,7.364e-01
9.000e-01,7.712e-01
9.014e-01,9.587e-01
9.028e-01,1.007e+00
9.043e-01,1.146e+00
9.057e-01,1.292e+00
9.071e-01,1.362e+00
9.086e-01,1.549e+00
9.100e-01,1.674e+00
9.115e-01,1.841e+00
9.129e-01,2.043e+00
9.143e-01,2.445e+00
9.158e-01,2.668e+00
9.172e-01,2.612e+00
9.187e-01,2.918e+00
9.201e-01,3.175e+00
9.215e-01,3.453e+00
9.230e-01,3.724e+00
9.244e-01,4.196e+00
9.259e-01,4.585e+00
9.273e-01,4.905e+00
9.287e-01,5.009e+00
9.302e-01,5.676e+00
9.316e-01,6.496e+00
9.331e-01,7.198e+00
9.345e-01,7.448e+00
9.359e-01,8.267e+00
9.374e-01,8.344e+00
9.388e-01,9.594e+00
9.403e-01,1.024e+01
9.417e-01,1.039e+01
9.431e-01,1.113e+01
9.446e-01,1.166e+01
9.460e-01,1.285e+01
9.475e-01,1.380e+01
9.489e-01,1.478e+01
9.503e-01,1.497e+01
9.518e-01,1.591e+01
9.532e-01,1.673e+01
9.547e-01,1.745e+01
9.561e-01,1.819e+01
9.575e-01,1.937e+01
9.590e-01,2.026e+01
9.604e-01,2.053e+01
9.619e-01,2.081e+01
9.633e-01,2.194e+01
9.647e-01,2.173e+01
9.662e-01,2.220e+01
9.676e-01,2.135e+01
9.690e-01,2.195e+01
9.705e-01,2.305e+01
9.719e-01,2.202e+01
9.734e-01,2.118e+01
9.748e-01,2.078e+01
9.762e-01,1.969e+01
9.777e-01,1.860e+01
9.791e-01,1.725e+01
9.806e-01,1.555e+01
9.820e-01,1.404e+01
9.834e-01,1.235e+01
9.849e-01,1.050e+01
9.863e-01,8.233e+00
9.878e-01,6.642e+00
9.892e-01,5.058e+00
9.906e-01,3.620e+00
9.921e-01,2.119e+00
9.935e-01,1.160e+00
9.950e-01,5.141e-01
9.964e-01,9.032e-02
9.978e-01,2.084e-02
9.993e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_034.csv <==
transmittance,probability_density
7.373e-01,0.000e+00
7.386e-01,0.000e+00
7.399e-01,0.000e+00
7.412e-01,0.000e+00
7.426e-01,0.000e+00
7.439e-01,0.000e+00
7.452e-01,0.000e+00
7.465e-01,0.000e+00
7.478e-01,0.000e+00
7.491e-01,0.000e+00
7.505e-01,0.000e+00
7.518e-01,0.000e+00
7.531e-01,0.000e+00
7.544e-01,0.000e+00
7.557e-01,0.000e+00
7.570e-01,0.000e+00
7.584e-01,0.000e+00
7.597e-01,0.000e+00
7.610e-01,0.000e+00
7.623e-01,0.000e+00
7.636e-01,0.000e+00
7.649e-01,0.000e+00
7.663e-01,0.000e+00
7.676e-01,0.000e+00
7.689e-01,0.000e+00
7.702e-01,0.000e+00
7.715e-01,0.000e+00
7.728e-01,0.000e+00
7.742e-01,0.000e+00
7.755e-01,0.000e+00
7.768e-01,0.000e+00
7.781e-01,0.000e+00
7.794e-01,0.000e+00
7.807e-01,0.000e+00
7.821e-01,0.000e+00
7.834e-01,0.000e+00
7.847e-01,0.000e+00
7.860e-01,0.000e+00
7.873e-01,0.000e+00
7.887e-01,0.000e+00
7.900e-01,0.000e+00
7.913e-01,0.000e+00
7.926e-01,0.000e+00
7.939e-01,0.000e+00
7.952e-01,0.000e+00
7.966e-01,0.000e+00
7.979e-01,0.000e+00
7.992e-01,0.000e+00
8.005e-01,0.000e+00
8.018e-01,0.000e+00
8.031e-01,0.000e+00
8.045e-01,0.000e+00
8.058e-01,0.000e+00
8.071e-01,0.000e+00
8.084e-01,0.000e+00
8.097e-01,0.000e+00
8.110e-01,0.000e+00
8.124e-01,0.000e+00
8.137e-01,0.000e+00
8.150e-01,0.000e+00
8.163e-01,0.000e+00
8.176e-01,0.000e+00
8.189e-01,0.000e+00
8.203e-01,0.000e+00
8.216e-01,0.000e+00
8.229e-01,0.000e+00
8.242e-01,0.000e+00
8.255e-01,0.000e+00
8.268e-01,0.000e+00
8.282e-01,0.000e+00
8.295e-01,0.000e+00
8.308e-01,0.000e+00
8.321e-01,0.000e+00
8.334e-01,0.000e+00
8.347e-01,0.000e+00
8.361e-01,0.000e+00
8.374e-01,0.000e+00
8.387e-01,0.000e+00
8.400e-01,0.000e+00
8.413e-01,0.000e+00
8.426e-01,0.000e+00
8.440e-01,0.000e+00
8.453e-01,0.000e+00
8.466e-01,0.000e+00
8.479e-01,7.595e-03
8.492e-01,0.000e+00
8.505e-01,7.595e-03
8.519e-01,2.278e-02
8.532e-01,0.000e+00
8.545e-01,7.595e-03
8.558e-01,2.278e-02
8.571e-01,1.519e-02
8.584e-01,7.595e-03
8.598e-01,7.595e-03
8.611e-01,1.519e-02
8.624e-01,7.595e-03
8.637e-01,7.595e-03
8.650e-01,7.595e-03
8.663e-01,1.519e-02
8.677e-01,1.519e-02
8.690e-01,2.278e-02
8.703e-01,1.519e-02
8.716e-01,3.797e-02
8.729e-01,3.038e-02
8.742e-01,2.278e-02
8.756e-01,6.835e-02
8.769e-01,4.557e-02
8.782e-01,5.316e-02
8.795e-01,7.595e-02
8.808e-01,7.595e-02
8.821e-01,9.114e-02
8.835e-01,6.076e-02
8.848e-01,6.835e-02
8.861e-01,1.291e-01
8.874e-01,1.291e-01
8.887e-01,1.291e-01
8.900e-01,1.139e-01
8.914e-01,1.291e-01
8.927e-01,1.899e-01
8.940e-01,1.215e-01
8.953e-01,2.126e-01
8.966e-01,2.506e-01
8.979e-01,2.202e-01
8.993e-01,3.038e-01
9.006e-01,3.266e-01
9.019e-01,3.190e-01
9.032e-01,4.785e-01
9.045e-01,3.949e-01
9.058e-01,5.544e-01
9.072e-01,5.240e-01
9.085e-01,6.076e-01
9.098e-01,6.228e-01
9.111e-01,7.215e-01
9.124e-01,7.671e-01
9.137e-01,9.721e-01
9.151e-01,9.493e-01
9.164e-01,1.261e+00
9.177e-01,1.238e+00
9.190e-01,1.648e+00
9.203e-01,1.640e+00
9.216e-01,1.883e+00
9.230e-01,1.952e+00
9.243e-01,1.997e+00
9.256e-01,2.529e+00
9.269e-01,2.514e+00
9.282e-01,2.742e+00
9.296e-01,3.091e+00
9.309e-01,3.326e+00
9.322e-01,3.357e+00
9.335e-01,3.934e+00
9.348e-01,4.481e+00
9.361e-01,4.747e+00
9.375e-01,5.202e+00
9.388e-01,5.658e+00
9.401e-01,6.068e+00
9.414e-01,6.630e+00
9.427e-01,7.283e+00
9.440e-01,7.822e+00
9.454e-01,8.643e+00
9.467e-01,9.311e+00
9.480e-01,9.455e+00
9.493e-01,1.066e+01
9.506e-01,1.135e+01
9.519e-01,1.299e+01
9.533e-01,1.330e+01
9.546e-01,1.429e+01
9.559e-01,1.488e+01
9.572e-01,1.637e+01
9.585e-01,1.691e+01
9.598e-01,1.739e+01
9.612e-01,1.935e+01
9.625e-01,2.033e+01
9.638e-01,2.124e+01
9.651e-01,2.209e+01
9.664e-01,2.270e+01
9.677e-01,2.357e+01
9.691e-01,2.344e+01
9.704e-01,2.595e+01
9.717e-01,2.589e+01
9.730e-01,2.592e+01
9.743e-01,2.647e+01
9.756e-01,2.674e+01
9.770e-01,2.629e+01
9.783e-01,2.584e+01
9.796e-01,2.415e+01
9.809e-01,2.370e+01
9.822e-01,2.255e+01
9.835e-01,2.076e+01
9.849e-01,1.869e+01
9.862e-01,1.571e+01
9.875e-01,1.376e+01
9.888e-01,1.186e+01
9.901e-01,9.455e+00
9.914e-01,6.790e+00
9.928e-01,4.633e+00
9.941e-01,2.909e+00
9.954e-01,1.435e+00
9.967e-01,4.633e-01
9.980e-01,1.291e-01
9.993e-01,1.519e-02


==> anc/03_results/weak_inf/elliptical_beam/0_035.csv <==
transmittance,probability_density
7.590e-01,0.000e+00
7.602e-01,0.000e+00
7.614e-01,0.000e+00
7.626e-01,0.000e+00
7.638e-01,0.000e+00
7.650e-01,0.000e+00
7.662e-01,0.000e+00
7.674e-01,0.000e+00
7.686e-01,0.000e+00
7.698e-01,0.000e+00
7.710e-01,0.000e+00
7.723e-01,0.000e+00
7.735e-01,0.000e+00
7.747e-01,0.000e+00
7.759e-01,0.000e+00
7.771e-01,0.000e+00
7.783e-01,0.000e+00
7.795e-01,0.000e+00
7.807e-01,0.000e+00
7.819e-01,0.000e+00
7.831e-01,0.000e+00
7.843e-01,0.000e+00
7.855e-01,0.000e+00
7.868e-01,0.000e+00
7.880e-01,0.000e+00
7.892e-01,0.000e+00
7.904e-01,0.000e+00
7.916e-01,0.000e+00
7.928e-01,0.000e+00
7.940e-01,0.000e+00
7.952e-01,0.000e+00
7.964e-01,0.000e+00
7.976e-01,0.000e+00
7.988e-01,0.000e+00
8.000e-01,0.000e+00
8.013e-01,0.000e+00
8.025e-01,0.000e+00
8.037e-01,0.000e+00
8.049e-01,0.000e+00
8.061e-01,0.000e+00
8.073e-01,0.000e+00
8.085e-01,0.000e+00
8.097e-01,0.000e+00
8.109e-01,0.000e+00
8.121e-01,0.000e+00
8.133e-01,0.000e+00
8.145e-01,0.000e+00
8.158e-01,0.000e+00
8.170e-01,0.000e+00
8.182e-01,0.000e+00
8.194e-01,0.000e+00
8.206e-01,0.000e+00
8.218e-01,0.000e+00
8.230e-01,0.000e+00
8.242e-01,0.000e+00
8.254e-01,0.000e+00
8.266e-01,0.000e+00
8.278e-01,0.000e+00
8.290e-01,0.000e+00
8.303e-01,0.000e+00
8.315e-01,0.000e+00
8.327e-01,0.000e+00
8.339e-01,0.000e+00
8.351e-01,0.000e+00
8.363e-01,0.000e+00
8.375e-01,0.000e+00
8.387e-01,0.000e+00
8.399e-01,0.000e+00
8.411e-01,0.000e+00
8.423e-01,0.000e+00
8.435e-01,0.000e+00
8.447e-01,0.000e+00
8.460e-01,0.000e+00
8.472e-01,0.000e+00
8.484e-01,0.000e+00
8.496e-01,0.000e+00
8.508e-01,0.000e+00
8.520e-01,0.000e+00
8.532e-01,8.277e-03
8.544e-01,0.000e+00
8.556e-01,0.000e+00
8.568e-01,0.000e+00
8.580e-01,8.277e-03
8.592e-01,0.000e+00
8.605e-01,0.000e+00
8.617e-01,0.000e+00
8.629e-01,0.000e+00
8.641e-01,1.655e-02
8.653e-01,0.000e+00
8.665e-01,0.000e+00
8.677e-01,0.000e+00
8.689e-01,0.000e+00
8.701e-01,8.277e-03
8.713e-01,0.000e+00
8.725e-01,0.000e+00
8.737e-01,8.277e-03
8.750e-01,1.655e-02
8.762e-01,0.000e+00
8.774e-01,1.655e-02
8.786e-01,0.000e+00
8.798e-01,1.655e-02
8.810e-01,0.000e+00
8.822e-01,2.483e-02
8.834e-01,8.277e-03
8.846e-01,2.483e-02
8.858e-01,8.277e-03
8.870e-01,2.483e-02
8.882e-01,3.311e-02
8.895e-01,5.794e-02
8.907e-01,4.966e-02
8.919e-01,4.966e-02
8.931e-01,3.311e-02
8.943e-01,7.450e-02
8.955e-01,7.450e-02
8.967e-01,9.933e-02
8.979e-01,1.076e-01
8.991e-01,8.277e-02
9.003e-01,1.076e-01
9.015e-01,1.655e-01
9.027e-01,1.324e-01
9.039e-01,1.738e-01
9.052e-01,1.407e-01
9.064e-01,1.655e-01
9.076e-01,2.566e-01
9.088e-01,1.904e-01
9.100e-01,2.732e-01
9.112e-01,3.145e-01
9.124e-01,4.139e-01
9.136e-01,3.642e-01
9.148e-01,3.559e-01
9.160e-01,4.635e-01
9.172e-01,5.711e-01
9.184e-01,5.298e-01
9.197e-01,6.208e-01
9.209e-01,6.456e-01
9.221e-01,7.201e-01
9.233e-01,8.443e-01
9.245e-01,1.051e+00
9.257e-01,1.043e+00
9.269e-01,1.184e+00
9.281e-01,1.341e+00
9.293e-01,1.639e+00
9.305e-01,1.622e+00
9.317e-01,1.639e+00
9.329e-01,2.061e+00
9.342e-01,2.243e+00
9.354e-01,2.251e+00
9.366e-01,2.574e+00
9.378e-01,2.789e+00
9.390e-01,2.856e+00
9.402e-01,3.584e+00
9.414e-01,3.882e+00
9.426e-01,4.147e+00
9.438e-01,4.139e+00
9.450e-01,4.908e+00
9.462e-01,5.389e+00
9.474e-01,5.894e+00
9.487e-01,6.167e+00
9.499e-01,7.301e+00
9.511e-01,7.657e+00
9.523e-01,8.153e+00
9.535e-01,9.370e+00
9.547e-01,1.005e+01
9.559e-01,1.060e+01
9.571e-01,1.187e+01
9.583e-01,1.278e+01
9.595e-01,1.381e+01
9.607e-01,1.465e+01
9.619e-01,1.577e+01
9.632e-01,1.606e+01
9.644e-01,1.797e+01
9.656e-01,1.982e+01
9.668e-01,1.943e+01
9.680e-01,2.140e+01
9.692e-01,2.273e+01
9.704e-01,2.453e+01
9.716e-01,2.541e+01
9.728e-01,2.782e+01
9.740e-01,2.879e+01
9.752e-01,2.900e+01
9.764e-01,3.015e+01
9.776e-01,3.077e+01
9.789e-01,3.087e+01
9.801e-01,3.033e+01
9.813e-01,3.025e+01
9.825e-01,3.182e+01
9.837e-01,2.938e+01
9.849e-01,2.882e+01
9.861e-01,2.685e+01
9.873e-01,2.370e+01
9.885e-01,2.127e+01
9.897e-01,1.929e+01
9.909e-01,1.552e+01
9.921e-01,1.279e+01
9.934e-01,9.122e+00
9.946e-01,6.042e+00
9.958e-01,3.286e+00
9.970e-01,1.407e+00
9.982e-01,3.559e-01
9.994e-01,0.000e+00


==> anc/03_results/weak_inf/elliptical_beam/0_036.csv <==
transmittance,probability_density
7.790e-01,0.000e+00
7.801e-01,0.000e+00
7.812e-01,0.000e+00
7.823e-01,0.000e+00
7.834e-01,0.000e+00
7.845e-01,0.000e+00
7.857e-01,0.000e+00
7.868e-01,0.000e+00
7.879e-01,0.000e+00
7.890e-01,0.000e+00
7.901e-01,0.000e+00
7.912e-01,0.000e+00
7.923e-01,0.000e+00
7.934e-01,0.000e+00
7.945e-01,0.000e+00
7.956e-01,0.000e+00
7.967e-01,0.000e+00
7.978e-01,0.000e+00
7.989e-01,0.000e+00
8.001e-01,0.000e+00
8.012e-01,0.000e+00
8.023e-01,0.000e+00
8.034e-01,0.000e+00
8.045e-01,0.000e+00
8.056e-01,0.000e+00
8.067e-01,0.000e+00
8.078e-01,0.000e+00
8.089e-01,0.000e+00
8.100e-01,0.000e+00
8.111e-01,0.000e+00
8.122e-01,0.000e+00
8.133e-01,0.000e+00
8.145e-01,0.000e+00
8.156e-01,0.000e+00
8.167e-01,0.000e+00
8.178e-01,0.000e+00
8.189e-01,0.000e+00
8.200e-01,0.000e+00
8.211e-01,0.000e+00
8.222e-01,0.000e+00
8.233e-01,0.000e+00
8.244e-01,0.000e+00
8.255e-01,0.000e+00
8.266e-01,0.000e+00
8.277e-01,0.000e+00
8.289e-01,0.000e+00
8.300e-01,0.000e+00
8.311e-01,0.000e+00
8.322e-01,0.000e+00
8.333e-01,0.000e+00
8.344e-01,0.000e+00
8.355e-01,0.000e+00
8.366e-01,0.000e+00
8.377e-01,0.000e+00
8.388e-01,0.000e+00
8.399e-01,0.000e+00
8.410e-01,0.000e+00
8.421e-01,0.000e+00
8.433e-01,0.000e+00
8.444e-01,0.000e+00
8.455e-01,0.000e+00
8.466e-01,0.000e+00
8.477e-01,0.000e+00
8.488e-01,0.000e+00
8.499e-01,0.000e+00
8.510e-01,0.000e+00
8.521e-01,0.000e+00
8.532e-01,0.000e+00
8.543e-01,0.000e+00
8.554e-01,0.000e+00
8.565e-01,0.000e+00
8.577e-01,0.000e+00
8.588e-01,0.000e+00
8.599e-01,0.000e+00
8.610e-01,9.028e-03
8.621e-01,9.028e-03
8.632e-01,0.000e+00
8.643e-01,0.000e+00
8.654e-01,9.028e-03
8.665e-01,0.000e+00
8.676e-01,0.000e+00
8.687e-01,0.000e+00
8.698e-01,0.000e+00
8.709e-01,0.000e+00
8.721e-01,0.000e+00
8.732e-01,0.000e+00
8.743e-01,0.000e+00
8.754e-01,9.028e-03
8.765e-01,0.000e+00
8.776e-01,0.000e+00
8.787e-01,0.000e+00
8.798e-01,9.028e-03
8.809e-01,0.000e+00
8.820e-01,1.806e-02
8.831e-01,9.028e-03
8.842e-01,9.028e-03
8.854e-01,9.028e-03
8.865e-01,1.806e-02
8.876e-01,2.708e-02
8.887e-01,9.028e-03
8.898e-01,0.000e+00
8.909e-01,0.000e+00
8.920e-01,9.028e-03
8.931e-01,9.028e-03
8.942e-01,1.806e-02
8.953e-01,9.028e-03
8.964e-01,1.806e-02
8.975e-01,3.611e-02
8.986e-01,3.611e-02
8.998e-01,1.806e-02
9.009e-01,1.806e-02
9.020e-01,6.320e-02
9.031e-01,5.417e-02
9.042e-01,2.708e-02
9.053e-01,4.514e-02
9.064e-01,4.514e-02
9.075e-01,2.708e-02
9.086e-01,1.083e-01
9.097e-01,7.222e-02
9.108e-01,9.931e-02
9.119e-01,1.264e-01
9.130e-01,9.028e-02
9.142e-01,1.083e-01
9.153e-01,1.896e-01
9.164e-01,1.354e-01
9.175e-01,1.986e-01
9.186e-01,2.257e-01
9.197e-01,2.257e-01
9.208e-01,1.896e-01
9.219e-01,2.257e-01
9.230e-01,2.889e-01
9.241e-01,3.882e-01
9.252e-01,3.250e-01
9.263e-01,4.424e-01
9.274e-01,4.333e-01
9.286e-01,4.695e-01
9.297e-01,5.056e-01
9.308e-01,6.049e-01
9.319e-01,7.584e-01
9.330e-01,8.667e-01
9.341e-01,8.577e-01
9.352e-01,1.065e+00
9.363e-01,1.074e+00
9.374e-01,1.228e+00
9.385e-01,1.553e+00
9.396e-01,1.444e+00
9.407e-01,1.914e+00
9.418e-01,1.905e+00
9.430e-01,2.004e+00
9.441e-01,2.483e+00
9.452e-01,2.519e+00
9.463e-01,2.745e+00
9.474e-01,3.079e+00
9.485e-01,3.647e+00
9.496e-01,3.647e+00
9.507e-01,4.270e+00
9.518e-01,4.523e+00
9.529e-01,5.128e+00
9.540e-01,5.498e+00
9.551e-01,5.977e+00
9.562e-01,7.358e+00
9.574e-01,7.358e+00
9.585e-01,8.152e+00
9.596e-01,9.371e+00
9.607e-01,9.967e+00
9.618e-01,1.082e+01
9.629e-01,1.183e+01
9.640e-01,1.249e+01
9.651e-01,1.374e+01
9.662e-01,1.469e+01
9.673e-01,1.692e+01
9.684e-01,1.757e+01
9.695e-01,1.920e+01
9.706e-01,2.095e+01
9.718e-01,2.256e+01
9.729e-01,2.443e+01
9.740e-01,2.547e+01
9.751e-01,2.706e+01
9.762e-01,2.937e+01
9.773e-01,3.024e+01
9.784e-01,3.262e+01
9.795e-01,3.446e+01
9.806e-01,3.452e+01
9.817e-01,3.580e+01
9.828e-01,3.642e+01
9.839e-01,3.652e+01
9.850e-01,3.633e+01
9.862e-01,3.636e+01
9.873e-01,3.583e+01
9.884e-01,3.324e+01
9.895e-01,3.199e+01
9.906e-01,2.899e+01
9.917e-01,2.511e+01
9.928e-01,2.150e+01
9.939e-01,1.659e+01
9.950e-01,1.185e+01
9.961e-01,6.663e+00
9.972e-01,3.133e+00
9.983e-01,9.479e-01
9.994e-01,1.174e-01


==> anc/03_results/weak_inf/elliptical_beam/0_037.csv <==
transmittance,probability_density
7.975e-01,0.000e+00
7.985e-01,0.000e+00
7.995e-01,0.000e+00
8.006e-01,0.000e+00
8.016e-01,0.000e+00
8.026e-01,0.000e+00
8.036e-01,0.000e+00
8.046e-01,0.000e+00
8.056e-01,0.000e+00
8.066e-01,0.000e+00
8.077e-01,0.000e+00
8.087e-01,0.000e+00
8.097e-01,0.000e+00
8.107e-01,0.000e+00
8.117e-01,0.000e+00
8.127e-01,0.000e+00
8.137e-01,0.000e+00
8.148e-01,0.000e+00
8.158e-01,0.000e+00
8.168e-01,0.000e+00
8.178e-01,0.000e+00
8.188e-01,0.000e+00
8.198e-01,0.000e+00
8.209e-01,0.000e+00
8.219e-01,0.000e+00
8.229e-01,0.000e+00
8.239e-01,0.000e+00
8.249e-01,0.000e+00
8.259e-01,0.000e+00
8.269e-01,0.000e+00
8.280e-01,0.000e+00
8.290e-01,0.000e+00
8.300e-01,0.000e+00
8.310e-01,0.000e+00
8.320e-01,0.000e+00
8.330e-01,0.000e+00
8.340e-01,0.000e+00
8.351e-01,0.000e+00
8.361e-01,0.000e+00
8.371e-01,0.000e+00
8.381e-01,0.000e+00
8.391e-01,0.000e+00
8.401e-01,0.000e+00
8.412e-01,0.000e+00
8.422e-01,0.000e+00
8.432e-01,0.000e+00
8.442e-01,0.000e+00
8.452e-01,0.000e+00
8.462e-01,0.000e+00
8.472e-01,0.000e+00
8.483e-01,0.000e+00
8.493e-01,0.000e+00
8.503e-01,0.000e+00
8.513e-01,0.000e+00
8.523e-01,0.000e+00
8.533e-01,0.000e+00
8.543e-01,0.000e+00
8.554e-01,0.000e+00
8.564e-01,0.000e+00
8.574e-01,0.000e+00
8.584e-01,0.000e+00
8.594e-01,0.000e+00
8.604e-01,0.000e+00
8.615e-01,0.000e+00
8.625e-01,0.000e+00
8.635e-01,0.000e+00
8.645e-01,0.000e+00
8.655e-01,0.000e+00
8.665e-01,0.000e+00
8.675e-01,0.000e+00
8.686e-01,0.000e+00
8.696e-01,0.000e+00
8.706e-01,0.000e+00
8.716e-01,0.000e+00
8.726e-01,0.000e+00
8.736e-01,0.000e+00
8.746e-01,0.000e+00
8.757e-01,0.000e+00
8.767e-01,0.000e+00
8.777e-01,0.000e+00
8.787e-01,0.000e+00
8.797e-01,0.000e+00
8.807e-01,0.000e+00
8.818e-01,0.000e+00
8.828e-01,9.853e-03
8.838e-01,0.000e+00
8.848e-01,0.000e+00
8.858e-01,0.000e+00
8.868e-01,0.000e+00
8.878e-01,0.000e+00
8.889e-01,0.000e+00
8.899e-01,0.000e+00
8.909e-01,0.000e+00
8.919e-01,0.000e+00
8.929e-01,0.000e+00
8.939e-01,0.000e+00
8.949e-01,9.853e-03
8.960e-01,9.853e-03
8.970e-01,9.853e-03
8.980e-01,9.853e-03
8.990e-01,1.971e-02
9.000e-01,0.000e+00
9.010e-01,9.853e-03
9.021e-01,1.971e-02
9.031e-01,3.941e-02
9.041e-01,9.853e-03
9.051e-01,1.971e-02
9.061e-01,9.853e-03
9.071e-01,3.941e-02
9.081e-01,1.971e-02
9.092e-01,3.941e-02
9.102e-01,1.971e-02
9.112e-01,1.971e-02
9.122e-01,3.941e-02
9.132e-01,3.941e-02
9.142e-01,3.941e-02
9.152e-01,1.971e-02
9.163e-01,7.882e-02
9.173e-01,1.971e-02
9.183e-01,7.882e-02
9.193e-01,6.897e-02
9.203e-01,8.868e-02
9.213e-01,1.379e-01
9.224e-01,5.912e-02
9.234e-01,1.379e-01
9.244e-01,8.868e-02
9.254e-01,1.182e-01
9.264e-01,1.576e-01
9.274e-01,1.281e-01
9.284e-01,1.675e-01
9.295e-01,2.857e-01
9.305e-01,2.857e-01
9.315e-01,2.660e-01
9.325e-01,4.335e-01
9.335e-01,3.153e-01
9.345e-01,4.237e-01
9.355e-01,4.335e-01
9.366e-01,3.843e-01
9.376e-01,5.813e-01
9.386e-01,5.419e-01
9.396e-01,6.503e-01
9.406e-01,6.897e-01
9.416e-01,6.405e-01
9.427e-01,1.015e+00
9.437e-01,1.044e+00
9.447e-01,9.952e-01
9.457e-01,1.330e+00
9.467e-01,1.409e+00
9.477e-01,1.508e+00
9.487e-01,1.902e+00
9.498e-01,1.892e+00
9.508e-01,2.315e+00
9.518e-01,2.404e+00
9.528e-01,2.552e+00
9.538e-01,2.788e+00
9.548e-01,3.488e+00
9.558e-01,3.685e+00
9.569e-01,4.197e+00
9.579e-01,4.641e+00
9.589e-01,4.946e+00
9.599e-01,5.823e+00
9.609e-01,6.050e+00
9.619e-01,6.759e+00
9.630e-01,7.567e+00
9.640e-01,8.129e+00
9.650e-01,8.868e+00
9.660e-01,1.007e+01
9.670e-01,1.086e+01
9.680e-01,1.254e+01
9.690e-01,1.283e+01
9.701e-01,1.452e+01
9.711e-01,1.619e+01
9.721e-01,1.745e+01
9.731e-01,1.908e+01
9.741e-01,2.042e+01
9.751e-01,2.222e+01
9.761e-01,2.362e+01
9.772e-01,2.710e+01
9.782e-01,2.816e+01
9.792e-01,3.088e+01
9.802e-01,3.129e+01
9.812e-01,3.391e+01
9.822e-01,3.779e+01
9.833e-01,3.852e+01
9.843e-01,4.148e+01
9.853e-01,4.282e+01
9.863e-01,4.393e+01
9.873e-01,4.406e+01
9.883e-01,4.455e+01
9.893e-01,4.364e+01
9.904e-01,4.208e+01
9.914e-01,3.994e+01
9.924e-01,3.662e+01
9.934e-01,3.343e+01
9.944e-01,2.731e+01
9.954e-01,2.140e+01
9.964e-01,1.348e+01
9.975e-01,7.262e+00
9.985e-01,2.483e+00
9.995e-01,2.562e-01


==> anc/03_results/weak_inf/elliptical_beam/0_038.csv <==
transmittance,probability_density
8.125e-01,0.000e+00
8.134e-01,0.000e+00
8.143e-01,0.000e+00
8.153e-01,0.000e+00
8.162e-01,0.000e+00
8.172e-01,0.000e+00
8.181e-01,0.000e+00
8.190e-01,0.000e+00
8.200e-01,0.000e+00
8.209e-01,0.000e+00
8.219e-01,0.000e+00
8.228e-01,0.000e+00
8.237e-01,0.000e+00
8.247e-01,0.000e+00
8.256e-01,0.000e+00
8.266e-01,0.000e+00
8.275e-01,0.000e+00
8.284e-01,0.000e+00
8.294e-01,0.000e+00
8.303e-01,0.000e+00
8.313e-01,0.000e+00
8.322e-01,0.000e+00
8.331e-01,0.000e+00
8.341e-01,0.000e+00
8.350e-01,0.000e+00
8.360e-01,0.000e+00
8.369e-01,0.000e+00
8.378e-01,0.000e+00
8.388e-01,0.000e+00
8.397e-01,0.000e+00
8.407e-01,0.000e+00
8.416e-01,0.000e+00
8.425e-01,0.000e+00
8.435e-01,0.000e+00
8.444e-01,0.000e+00
8.454e-01,0.000e+00
8.463e-01,0.000e+00
8.472e-01,0.000e+00
8.482e-01,0.000e+00
8.491e-01,0.000e+00
8.501e-01,0.000e+00
8.510e-01,0.000e+00
8.519e-01,0.000e+00
8.529e-01,0.000e+00
8.538e-01,0.000e+00
8.548e-01,0.000e+00
8.557e-01,0.000e+00
8.566e-01,0.000e+00
8.576e-01,0.000e+00
8.585e-01,0.000e+00
8.595e-01,0.000e+00
8.604e-01,0.000e+00
8.613e-01,0.000e+00
8.623e-01,0.000e+00
8.632e-01,0.000e+00
8.642e-01,0.000e+00
8.651e-01,0.000e+00
8.660e-01,0.000e+00
8.670e-01,0.000e+00
8.679e-01,0.000e+00
8.689e-01,0.000e+00
8.698e-01,0.000e+00
8.707e-01,0.000e+00
8.717e-01,1.064e-02
8.726e-01,0.000e+00
8.736e-01,0.000e+00
8.745e-01,0.000e+00
8.754e-01,0.000e+00
8.764e-01,0.000e+00
8.773e-01,0.000e+00
8.783e-01,0.000e+00
8.792e-01,0.000e+00
8.801e-01,0.000e+00
8.811e-01,0.000e+00
8.820e-01,0.000e+00
8.830e-01,0.000e+00
8.839e-01,0.000e+00
8.848e-01,0.000e+00
8.858e-01,0.000e+00
8.867e-01,0.000e+00
8.877e-01,0.000e+00
8.886e-01,0.000e+00
8.895e-01,0.000e+00
8.905e-01,0.000e+00
8.914e-01,0.000e+00
8.924e-01,0.000e+00
8.933e-01,0.000e+00
8.942e-01,0.000e+00
8.952e-01,0.000e+00
8.961e-01,0.000e+00
8.971e-01,1.064e-02
8.980e-01,0.000e+00
8.989e-01,0.000e+00
8.999e-01,0.000e+00
9.008e-01,0.000e+00
9.018e-01,0.000e+00
9.027e-01,0.000e+00
9.037e-01,0.000e+00
9.046e-01,1.064e-02
9.055e-01,0.000e+00
9.065e-01,0.000e+00
9.074e-01,0.000e+00
9.083e-01,0.000e+00
9.093e-01,0.000e+00
9.102e-01,1.064e-02
9.112e-01,4.256e-02
9.121e-01,0.000e+00
9.130e-01,2.128e-02
9.140e-01,0.000e+00
9.149e-01,1.064e-02
9.159e-01,2.128e-02
9.168e-01,5.320e-02
9.178e-01,3.192e-02
9.187e-01,2.128e-02
9.196e-01,4.256e-02
9.206e-01,2.128e-02
9.215e-01,4.256e-02
9.224e-01,1.064e-02
9.234e-01,4.256e-02
9.243e-01,2.128e-02
9.253e-01,5.320e-02
9.262e-01,4.256e-02
9.271e-01,4.256e-02
9.281e-01,6.384e-02
9.290e-01,1.064e-02
9.300e-01,7.447e-02
9.309e-01,1.064e-01
9.319e-01,1.170e-01
9.328e-01,9.575e-02
9.337e-01,1.064e-01
9.347e-01,2.021e-01
9.356e-01,1.170e-01
9.365e-01,2.873e-01
9.375e-01,2.766e-01
9.384e-01,1.064e-01
9.394e-01,2.341e-01
9.403e-01,2.128e-01
9.412e-01,2.766e-01
9.422e-01,3.511e-01
9.431e-01,3.830e-01
9.441e-01,3.298e-01
9.450e-01,4.788e-01
9.460e-01,5.426e-01
9.469e-01,5.745e-01
9.478e-01,6.809e-01
9.488e-01,7.447e-01
9.497e-01,7.554e-01
9.506e-01,8.724e-01
9.516e-01,9.256e-01
9.525e-01,1.064e+00
9.535e-01,1.426e+00
9.544e-01,1.415e+00
9.553e-01,1.532e+00
9.563e-01,1.958e+00
9.572e-01,1.894e+00
9.582e-01,1.958e+00
9.591e-01,2.362e+00
9.601e-01,2.649e+00
9.610e-01,3.160e+00
9.619e-01,3.107e+00
9.629e-01,4.320e+00
9.638e-01,4.277e+00
9.647e-01,5.064e+00
9.657e-01,5.671e+00
9.666e-01,6.405e+00
9.676e-01,7.150e+00
9.685e-01,8.139e+00
9.694e-01,9.054e+00
9.704e-01,9.001e+00
9.713e-01,1.035e+01
9.723e-01,1.218e+01
9.732e-01,1.261e+01
9.742e-01,1.471e+01
9.751e-01,1.696e+01
9.760e-01,1.840e+01
9.770e-01,2.000e+01
9.779e-01,2.146e+01
9.788e-01,2.395e+01
9.798e-01,2.650e+01
9.807e-01,2.841e+01
9.817e-01,3.059e+01
9.826e-01,3.319e+01
9.835e-01,3.578e+01
9.845e-01,4.005e+01
9.854e-01,4.224e+01
9.864e-01,4.543e+01
9.873e-01,4.800e+01
9.883e-01,5.058e+01
9.892e-01,5.249e+01
9.901e-01,5.469e+01
9.911e-01,5.535e+01
9.920e-01,5.446e+01
9.929e-01,5.187e+01
9.939e-01,4.741e+01
9.948e-01,4.253e+01
9.958e-01,3.424e+01
9.967e-01,2.598e+01
9.976e-01,1.592e+01
9.986e-01,5.735e+00
9.995e-01,6.916e-01


==> anc/03_results/weak_inf/elliptical_beam/0_039.csv <==
transmittance,probability_density
8.254e-01,0.000e+00
8.263e-01,0.000e+00
8.272e-01,0.000e+00
8.281e-01,0.000e+00
8.289e-01,0.000e+00
8.298e-01,0.000e+00
8.307e-01,0.000e+00
8.316e-01,0.000e+00
8.324e-01,0.000e+00
8.333e-01,0.000e+00
8.342e-01,0.000e+00
8.351e-01,0.000e+00
8.359e-01,0.000e+00
8.368e-01,0.000e+00
8.377e-01,0.000e+00
8.386e-01,0.000e+00
8.394e-01,0.000e+00
8.403e-01,0.000e+00
8.412e-01,0.000e+00
8.421e-01,0.000e+00
8.429e-01,0.000e+00
8.438e-01,0.000e+00
8.447e-01,0.000e+00
8.456e-01,0.000e+00
8.464e-01,0.000e+00
8.473e-01,0.000e+00
8.482e-01,0.000e+00
8.491e-01,0.000e+00
8.499e-01,0.000e+00
8.508e-01,0.000e+00
8.517e-01,0.000e+00
8.526e-01,0.000e+00
8.534e-01,0.000e+00
8.543e-01,0.000e+00
8.552e-01,0.000e+00
8.561e-01,0.000e+00
8.569e-01,0.000e+00
8.578e-01,0.000e+00
8.587e-01,0.000e+00
8.596e-01,0.000e+00
8.604e-01,0.000e+00
8.613e-01,0.000e+00
8.622e-01,0.000e+00
8.631e-01,0.000e+00
8.639e-01,0.000e+00
8.648e-01,0.000e+00
8.657e-01,0.000e+00
8.666e-01,0.000e+00
8.674e-01,0.000e+00
8.683e-01,0.000e+00
8.692e-01,0.000e+00
8.701e-01,0.000e+00
8.709e-01,0.000e+00
8.718e-01,0.000e+00
8.727e-01,0.000e+00
8.736e-01,0.000e+00
8.744e-01,0.000e+00
8.753e-01,0.000e+00
8.762e-01,0.000e+00
8.771e-01,0.000e+00
8.779e-01,0.000e+00
8.788e-01,0.000e+00
8.797e-01,0.000e+00
8.806e-01,0.000e+00
8.814e-01,0.000e+00
8.823e-01,0.000e+00
8.832e-01,0.000e+00
8.841e-01,0.000e+00
8.849e-01,0.000e+00
8.858e-01,0.000e+00
8.867e-01,0.000e+00
8.876e-01,0.000e+00
8.884e-01,0.000e+00
8.893e-01,0.000e+00
8.902e-01,0.000e+00
8.911e-01,0.000e+00
8.919e-01,0.000e+00
8.928e-01,0.000e+00
8.937e-01,0.000e+00
8.946e-01,0.000e+00
8.954e-01,0.000e+00
8.963e-01,0.000e+00
8.972e-01,0.000e+00
8.981e-01,0.000e+00
8.989e-01,0.000e+00
8.998e-01,0.000e+00
9.007e-01,0.000e+00
9.016e-01,0.000e+00
9.024e-01,0.000e+00
9.033e-01,0.000e+00
9.042e-01,0.000e+00
9.051e-01,0.000e+00
9.059e-01,0.000e+00
9.068e-01,0.000e+00
9.077e-01,1.143e-02
9.086e-01,0.000e+00
9.094e-01,0.000e+00
9.103e-01,0.000e+00
9.112e-01,0.000e+00
9.121e-01,1.143e-02
9.129e-01,1.143e-02
9.138e-01,0.000e+00
9.147e-01,0.000e+00
9.156e-01,0.000e+00
9.164e-01,1.143e-02
9.173e-01,0.000e+00
9.182e-01,0.000e+00
9.191e-01,0.000e+00
9.199e-01,1.143e-02
9.208e-01,0.000e+00
9.217e-01,0.000e+00
9.226e-01,2.286e-02
9.234e-01,3.429e-02
9.243e-01,0.000e+00
9.252e-01,0.000e+00
9.261e-01,0.000e+00
9.269e-01,0.000e+00
9.278e-01,0.000e+00
9.287e-01,2.286e-02
9.296e-01,4.572e-02
9.304e-01,1.143e-02
9.313e-01,2.286e-02
9.322e-01,1.143e-02
9.331e-01,3.429e-02
9.339e-01,2.286e-02
9.348e-01,3.429e-02
9.357e-01,3.429e-02
9.366e-01,5.715e-02
9.374e-01,6.858e-02
9.383e-01,8.001e-02
9.392e-01,8.001e-02
9.401e-01,1.029e-01
9.409e-01,1.257e-01
9.418e-01,9.144e-02
9.427e-01,8.001e-02
9.436e-01,1.600e-01
9.444e-01,1.600e-01
9.453e-01,2.172e-01
9.462e-01,1.714e-01
9.471e-01,2.743e-01
9.479e-01,2.743e-01
9.488e-01,2.514e-01
9.497e-01,2.743e-01
9.506e-01,2.857e-01
9.514e-01,4.800e-01
9.523e-01,5.715e-01
9.532e-01,4.800e-01
9.541e-01,6.743e-01
9.549e-01,5.372e-01
9.558e-01,8.801e-01
9.567e-01,9.372e-01
9.576e-01,9.486e-01
9.584e-01,9.029e-01
9.593e-01,1.212e+00
9.602e-01,1.440e+00
9.611e-01,1.452e+00
9.619e-01,1.669e+00
9.628e-01,1.943e+00
9.637e-01,2.252e+00
9.646e-01,2.343e+00
9.654e-01,2.812e+00
9.663e-01,2.892e+00
9.672e-01,3.360e+00
9.681e-01,4.012e+00
9.689e-01,4.560e+00
9.698e-01,4.858e+00
9.707e-01,5.532e+00
9.716e-01,6.595e+00
9.724e-01,7.029e+00
9.733e-01,8.001e+00
9.742e-01,9.521e+00
9.751e-01,1.053e+01
9.759e-01,1.176e+01
9.768e-01,1.380e+01
9.777e-01,1.486e+01
9.786e-01,1.685e+01
9.794e-01,1.797e+01
9.803e-01,2.065e+01
9.812e-01,2.369e+01
9.821e-01,2.601e+01
9.829e-01,2.808e+01
9.838e-01,3.089e+01
9.847e-01,3.459e+01
9.856e-01,3.799e+01
9.864e-01,4.296e+01
9.873e-01,4.603e+01
9.882e-01,5.087e+01
9.891e-01,5.524e+01
9.899e-01,5.781e+01
9.908e-01,6.122e+01
9.917e-01,6.391e+01
9.926e-01,6.558e+01
9.934e-01,6.737e+01
9.943e-01,6.556e+01
9.952e-01,6.093e+01
9.961e-01,5.292e+01
9.969e-01,4.201e+01
9.978e-01,2.715e+01
9.987e-01,1.284e+01
9.996e-01,1.794e+00


==> anc/03_results/weak_inf/elliptical_beam/0_04.csv <==
transmittance,probability_density
8.373e-01,0.000e+00
8.381e-01,0.000e+00
8.389e-01,0.000e+00
8.398e-01,0.000e+00
8.406e-01,0.000e+00
8.414e-01,0.000e+00
8.422e-01,0.000e+00
8.430e-01,0.000e+00
8.438e-01,0.000e+00
8.447e-01,0.000e+00
8.455e-01,0.000e+00
8.463e-01,0.000e+00
8.471e-01,0.000e+00
8.479e-01,0.000e+00
8.487e-01,0.000e+00
8.495e-01,0.000e+00
8.504e-01,0.000e+00
8.512e-01,0.000e+00
8.520e-01,0.000e+00
8.528e-01,0.000e+00
8.536e-01,0.000e+00
8.544e-01,0.000e+00
8.553e-01,0.000e+00
8.561e-01,0.000e+00
8.569e-01,0.000e+00
8.577e-01,0.000e+00
8.585e-01,0.000e+00
8.593e-01,0.000e+00
8.601e-01,0.000e+00
8.610e-01,0.000e+00
8.618e-01,0.000e+00
8.626e-01,0.000e+00
8.634e-01,0.000e+00
8.642e-01,0.000e+00
8.650e-01,0.000e+00
8.659e-01,0.000e+00
8.667e-01,0.000e+00
8.675e-01,0.000e+00
8.683e-01,0.000e+00
8.691e-01,0.000e+00
8.699e-01,0.000e+00
8.708e-01,0.000e+00
8.716e-01,0.000e+00
8.724e-01,0.000e+00
8.732e-01,0.000e+00
8.740e-01,0.000e+00
8.748e-01,0.000e+00
8.756e-01,0.000e+00
8.765e-01,0.000e+00
8.773e-01,0.000e+00
8.781e-01,0.000e+00
8.789e-01,0.000e+00
8.797e-01,0.000e+00
8.805e-01,0.000e+00
8.814e-01,0.000e+00
8.822e-01,0.000e+00
8.830e-01,0.000e+00
8.838e-01,0.000e+00
8.846e-01,1.226e-02
8.854e-01,0.000e+00
8.862e-01,0.000e+00
8.871e-01,0.000e+00
8.879e-01,0.000e+00
8.887e-01,0.000e+00
8.895e-01,0.000e+00
8.903e-01,0.000e+00
8.911e-01,0.000e+00
8.920e-01,0.000e+00
8.928e-01,0.000e+00
8.936e-01,0.000e+00
8.944e-01,0.000e+00
8.952e-01,0.000e+00
8.960e-01,0.000e+00
8.968e-01,0.000e+00
8.977e-01,0.000e+00
8.985e-01,0.000e+00
8.993e-01,0.000e+00
9.001e-01,0.000e+00
9.009e-01,0.000e+00
9.017e-01,0.000e+00
9.026e-01,0.000e+00
9.034e-01,0.000e+00
9.042e-01,0.000e+00
9.050e-01,0.000e+00
9.058e-01,0.000e+00
9.066e-01,0.000e+00
9.074e-01,0.000e+00
9.083e-01,0.000e+00
9.091e-01,0.000e+00
9.099e-01,0.000e+00
9.107e-01,0.000e+00
9.115e-01,0.000e+00
9.123e-01,0.000e+00
9.132e-01,0.000e+00
9.140e-01,1.226e-02
9.148e-01,0.000e+00
9.156e-01,0.000e+00
9.164e-01,0.000e+00
9.172e-01,0.000e+00
9.180e-01,0.000e+00
9.189e-01,0.000e+00
9.197e-01,0.000e+00
9.205e-01,0.000e+00
9.213e-01,1.226e-02
9.221e-01,0.000e+00
9.229e-01,0.000e+00
9.238e-01,0.000e+00
9.246e-01,0.000e+00
9.254e-01,0.000e+00
9.262e-01,0.000e+00
9.270e-01,0.000e+00
9.278e-01,0.000e+00
9.286e-01,0.000e+00
9.295e-01,0.000e+00
9.303e-01,0.000e+00
9.311e-01,1.226e-02
9.319e-01,1.226e-02
9.327e-01,2.453e-02
9.335e-01,1.226e-02
9.344e-01,0.000e+00
9.352e-01,0.000e+00
9.360e-01,1.226e-02
9.368e-01,1.226e-02
9.376e-01,0.000e+00
9.384e-01,2.453e-02
9.392e-01,2.453e-02
9.401e-01,3.679e-02
9.409e-01,1.226e-02
9.417e-01,4.906e-02
9.425e-01,3.679e-02
9.433e-01,2.453e-02
9.441e-01,2.453e-02
9.450e-01,6.132e-02
9.458e-01,7.358e-02
9.466e-01,7.358e-02
9.474e-01,3.679e-02
9.482e-01,9.811e-02
9.490e-01,1.349e-01
9.498e-01,6.132e-02
9.507e-01,2.330e-01
9.515e-01,2.698e-01
9.523e-01,2.208e-01
9.531e-01,2.085e-01
9.539e-01,2.453e-01
9.547e-01,3.189e-01
9.556e-01,2.821e-01
9.564e-01,4.047e-01
9.572e-01,3.679e-01
9.580e-01,5.028e-01
9.588e-01,4.783e-01
9.596e-01,5.028e-01
9.605e-01,5.519e-01
9.613e-01,7.849e-01
9.621e-01,8.585e-01
9.629e-01,9.566e-01
9.637e-01,9.321e-01
9.645e-01,1.312e+00
9.653e-01,1.423e+00
9.662e-01,1.325e+00
9.670e-01,1.778e+00
9.678e-01,1.876e+00
9.686e-01,2.146e+00
9.694e-01,2.575e+00
9.702e-01,2.563e+00
9.711e-01,3.409e+00
9.719e-01,3.520e+00
9.727e-01,3.949e+00
9.735e-01,4.722e+00
9.743e-01,5.519e+00
9.751e-01,6.046e+00
9.759e-01,7.751e+00
9.768e-01,8.438e+00
9.776e-01,8.499e+00
9.784e-01,1.049e+01
9.792e-01,1.193e+01
9.800e-01,1.333e+01
9.808e-01,1.520e+01
9.817e-01,1.715e+01
9.825e-01,1.919e+01
9.833e-01,2.078e+01
9.841e-01,2.544e+01
9.849e-01,2.788e+01
9.857e-01,3.121e+01
9.865e-01,3.538e+01
9.874e-01,3.920e+01
9.882e-01,4.521e+01
9.890e-01,4.850e+01
9.898e-01,5.504e+01
9.906e-01,5.882e+01
9.914e-01,6.794e+01
9.923e-01,7.056e+01
9.931e-01,7.643e+01
9.939e-01,7.951e+01
9.947e-01,8.087e+01
9.955e-01,7.842e+01
9.963e-01,7.558e+01
9.971e-01,6.607e+01
9.980e-01,4.853e+01
9.988e-01,2.683e+01
9.996e-01,4.979e+00


==> anc/03_results/weak_inf/ks_values.csv <==
aperture_radius,lognormal,beam_wandering,elliptical_beam,total_probability,beta,beta_total_probability,num_total_probability,num_beta_total_probability,num_elliptical_beam
1.000e-03,1.796e-02,5.581e-01,2.602e-01,1.619e-02,4.434e-03,4.035e-03,4.107e-02,2.482e-02,2.916e-01
2.000e-03,1.769e-02,5.366e-01,1.712e-01,1.646e-02,4.327e-03,3.821e-03,7.341e-02,8.031e-02,1.653e-01
3.000e-03,1.729e-02,3.590e-01,1.708e-01,1.615e-02,4.062e-03,3.984e-03,7.122e-02,7.697e-02,2.196e-01
4.000e-03,1.815e-02,3.831e-01,1.804e-01,1.585e-02,4.142e-03,3.636e-03,6.402e-02,6.889e-02,1.969e-01
5.000e-03,1.802e-02,4.501e-01,1.952e-01,1.612e-02,4.155e-03,3.902e-03,4.887e-02,4.944e-02,1.802e-01
6.000e-03,1.867e-02,4.087e-01,1.778e-01,1.683e-02,3.924e-03,3.232e-03,6.358e-02,6.838e-02,1.705e-01
7.000e-03,1.932e-02,5.395e-01,1.846e-01,1.749e-02,4.044e-03,3.118e-03,5.385e-02,5.701e-02,2.281e-01
8.000e-03,2.040e-02,4.960e-01,1.838e-01,1.821e-02,3.499e-03,2.935e-03,5.279e-02,5.586e-02,1.765e-01
9.000e-03,2.109e-02,4.837e-01,1.735e-01,1.848e-02,3.983e-03,4.317e-03,5.923e-02,6.418e-02,1.696e-01
1.000e-02,2.178e-02,5.629e-01,1.865e-01,1.862e-02,4.178e-03,3.149e-03,4.619e-02,4.690e-02,1.695e-01
1.100e-02,2.281e-02,5.366e-01,1.737e-01,1.978e-02,3.814e-03,3.074e-03,5.508e-02,5.906e-02,1.815e-01
1.200e-02,2.446e-02,5.368e-01,1.720e-01,2.136e-02,3.321e-03,2.614e-03,5.198e-02,5.460e-02,1.804e-01
1.300e-02,2.612e-02,5.187e-01,1.743e-01,2.270e-02,2.945e-03,2.028e-03,4.522e-02,4.596e-02,1.707e-01
1.400e-02,2.816e-02,5.387e-01,1.692e-01,2.435e-02,2.598e-03,1.984e-03,4.593e-02,4.683e-02,1.887e-01
1.500e-02,3.029e-02,5.337e-01,1.638e-01,2.656e-02,2.040e-03,2.715e-03,4.824e-02,5.042e-02,1.553e-01
1.600e-02,3.177e-02,4.597e-01,1.663e-01,2.779e-02,1.497e-03,2.097e-03,4.032e-02,3.959e-02,1.699e-01
1.700e-02,3.383e-02,4.729e-01,1.617e-01,2.928e-02,1.876e-03,3.069e-03,3.869e-02,3.604e-02,1.651e-01
1.800e-02,3.568e-02,4.968e-01,1.519e-01,3.053e-02,2.642e-03,4.262e-03,4.081e-02,3.980e-02,1.627e-01
1.900e-02,3.815e-02,4.943e-01,1.525e-01,3.225e-02,3.942e-03,5.403e-03,3.273e-02,2.670e-02,1.623e-01
2.000e-02,4.018e-02,4.925e-01,1.419e-01,3.278e-02,5.466e-03,7.546e-03,3.180e-02,2.452e-02,1.499e-01
2.100e-02,4.325e-02,5.310e-01,1.309e-01,3.533e-02,6.588e-03,7.432e-03,3.103e-02,2.418e-02,1.595e-01
2.200e-02,4.655e-02,4.476e-01,1.236e-01,3.832e-02,8.323e-03,1.057e-02,2.659e-02,1.826e-02,1.431e-01
2.300e-02,4.913e-02,5.193e-01,1.184e-01,4.062e-02,9.807e-03,1.100e-02,2.728e-02,1.180e-02,1.466e-01
2.400e-02,5.181e-02,4.536e-01,1.037e-01,4.246e-02,1.136e-02,1.364e-02,2.717e-02,1.164e-02,1.386e-01
2.500e-02,5.581e-02,5.079e-01,9.672e-02,4.519e-02,1.330e-02,1.450e-02,3.918e-02,1.172e-02,1.467e-01
2.600e-02,5.898e-02,4.110e-01,8.371e-02,4.900e-02,1.455e-02,1.451e-02,4.563e-02,1.572e-02,1.390e-01
2.700e-02,6.218e-02,3.904e-01,7.596e-02,5.157e-02,1.657e-02,1.708e-02,5.297e-02,2.139e-02,1.262e-01
2.800e-02,6.604e-02,4.723e-01,6.537e-02,5.444e-02,1.921e-02,2.050e-02,6.244e-02,3.032e-02,1.387e-01
2.900e-02,6.853e-02,3.808e-01,5.880e-02,5.619e-02,2.204e-02,2.320e-02,7.140e-02,3.838e-02,1.229e-01
3.000e-02,7.173e-02,3.670e-01,5.062e-02,5.829e-02,2.400e-02,2.473e-02,7.676e-02,4.390e-02,1.148e-01
3.100e-02,7.380e-02,6.610e-01,7.364e-02,6.162e-02,2.537e-02,2.499e-02,8.759e-02,5.349e-02,1.127e-01
3.200e-02,7.773e-02,3.525e-01,1.029e-01,6.454e-02,2.782e-02,2.727e-02,9.469e-02,5.983e-02,9.952e-02
3.300e-02,8.037e-02,3.054e-01,1.405e-01,6.679e-02,3.008e-02,3.021e-02,1.000e-01,6.494e-02,9.273e-02
3.400e-02,8.151e-02,7.926e-01,1.732e-01,6.924e-02,3.257e-02,3.209e-02,1.118e-01,7.676e-02,1.075e-01
3.500e-02,8.523e-02,3.683e-01,2.178e-01,7.320e-02,3.498e-02,3.455e-02,1.164e-01,8.042e-02,1.331e-01
3.600e-02,8.503e-02,4.365e-01,2.652e-01,7.312e-02,3.836e-02,3.718e-02,1.221e-01,8.748e-02,1.774e-01
3.700e-02,8.941e-02,6.958e-01,3.193e-01,7.623e-02,4.339e-02,4.111e-02,1.329e-01,9.687e-02,2.241e-01
3.800e-02,9.009e-02,6.050e-01,3.866e-01,7.883e-02,4.651e-02,4.375e-02,1.364e-01,1.029e-01,2.765e-01
3.900e-02,9.524e-02,1.426e+00,4.504e-01,8.377e-02,5.004e-02,4.680e-02,1.423e-01,1.074e-01,3.364e-01
4.000e-02,8.920e-02,8.012e-01,5.170e-01,7.835e-02,5.238e-02,4.891e-02,1.481e-01,1.165e-01,4.019e-01


==> anc/03_results/weak_inf/lognormal/0_001.csv <==
transmittance,probability_density
2.756e-05,5.832e-48
8.267e-05,3.773e-27
1.378e-04,2.243e-19
1.929e-04,6.483e-15
2.480e-04,6.337e-12
3.031e-04,9.541e-10
3.582e-04,4.471e-08
4.133e-04,9.525e-07
4.684e-04,1.156e-05
5.235e-04,9.243e-05
5.787e-04,5.359e-04
6.338e-04,2.414e-03
6.889e-04,8.875e-03
7.440e-04,2.764e-02
7.991e-04,7.500e-02
8.542e-04,1.813e-01
9.093e-04,3.972e-01
9.644e-04,7.999e-01
1.020e-03,1.498e+00
1.075e-03,2.633e+00
1.130e-03,4.377e+00
1.185e-03,6.929e+00
1.240e-03,1.050e+01
1.295e-03,1.532e+01
1.350e-03,2.157e+01
1.405e-03,2.946e+01
1.460e-03,3.911e+01
1.516e-03,5.062e+01
1.571e-03,6.403e+01
1.626e-03,7.931e+01
1.681e-03,9.636e+01
1.736e-03,1.150e+02
1.791e-03,1.352e+02
1.846e-03,1.564e+02
1.901e-03,1.786e+02
1.956e-03,2.014e+02
2.012e-03,2.245e+02
2.067e-03,2.474e+02
2.122e-03,2.701e+02
2.177e-03,2.920e+02
2.232e-03,3.130e+02
2.287e-03,3.328e+02
2.342e-03,3.511e+02
2.397e-03,3.679e+02
2.452e-03,3.829e+02
2.508e-03,3.961e+02
2.563e-03,4.073e+02
2.618e-03,4.166e+02
2.673e-03,4.239e+02
2.728e-03,4.293e+02
2.783e-03,4.327e+02
2.838e-03,4.343e+02
2.893e-03,4.341e+02
2.948e-03,4.323e+02
3.003e-03,4.289e+02
3.059e-03,4.242e+02
3.114e-03,4.181e+02
3.169e-03,4.108e+02
3.224e-03,4.025e+02
3.279e-03,3.933e+02
3.334e-03,3.833e+02
3.389e-03,3.726e+02
3.444e-03,3.614e+02
3.499e-03,3.498e+02
3.555e-03,3.378e+02
3.610e-03,3.256e+02
3.665e-03,3.132e+02
3.720e-03,3.007e+02
3.775e-03,2.882e+02
3.830e-03,2.758e+02
3.885e-03,2.636e+02
3.940e-03,2.515e+02
3.995e-03,2.396e+02
4.051e-03,2.279e+02
4.106e-03,2.166e+02
4.161e-03,2.055e+02
4.216e-03,1.948e+02
4.271e-03,1.845e+02
4.326e-03,1.745e+02
4.381e-03,1.649e+02
4.436e-03,1.557e+02
4.491e-03,1.468e+02
4.547e-03,1.383e+02
4.602e-03,1.302e+02
4.657e-03,1.225e+02
4.712e-03,1.152e+02
4.767e-03,1.082e+02
4.822e-03,1.016e+02
4.877e-03,9.527e+01
4.932e-03,8.932e+01
4.987e-03,8.368e+01
5.043e-03,7.836e+01
5.098e-03,7.333e+01
5.153e-03,6.859e+01
5.208e-03,6.412e+01
5.263e-03,5.992e+01
5.318e-03,5.597e+01
5.373e-03,5.225e+01
5.428e-03,4.876e+01
5.483e-03,4.549e+01
5.539e-03,4.242e+01
5.594e-03,3.954e+01
5.649e-03,3.684e+01
5.704e-03,3.432e+01
5.759e-03,3.196e+01
5.814e-03,2.976e+01
5.869e-03,2.770e+01
5.924e-03,2.577e+01
5.979e-03,2.397e+01
6.035e-03,2.230e+01
6.090e-03,2.073e+01
6.145e-03,1.927e+01
6.200e-03,1.791e+01
6.255e-03,1.665e+01
6.310e-03,1.547e+01
6.365e-03,1.437e+01
6.420e-03,1.334e+01
6.475e-03,1.239e+01
6.531e-03,1.151e+01
6.586e-03,1.068e+01
6.641e-03,9.915e+00
6.696e-03,9.203e+00
6.751e-03,8.541e+00
6.806e-03,7.926e+00
6.861e-03,7.354e+00
6.916e-03,6.823e+00
6.971e-03,6.330e+00
7.027e-03,5.872e+00
7.082e-03,5.447e+00
7.137e-03,5.053e+00
7.192e-03,4.686e+00
7.247e-03,4.346e+00
7.302e-03,4.031e+00
7.357e-03,3.738e+00
7.412e-03,3.467e+00
7.467e-03,3.215e+00
7.523e-03,2.981e+00
7.578e-03,2.764e+00
7.633e-03,2.563e+00
7.688e-03,2.377e+00
7.743e-03,2.204e+00
7.798e-03,2.043e+00
7.853e-03,1.895e+00
7.908e-03,1.757e+00
7.963e-03,1.629e+00
8.019e-03,1.511e+00
8.074e-03,1.401e+00
8.129e-03,1.299e+00
8.184e-03,1.205e+00
8.239e-03,1.117e+00
8.294e-03,1.036e+00
8.349e-03,9.608e-01
8.404e-03,8.911e-01
8.459e-03,8.264e-01
8.514e-03,7.665e-01
8.570e-03,7.110e-01
8.625e-03,6.595e-01
8.680e-03,6.118e-01
8.735e-03,5.675e-01
8.790e-03,5.265e-01
8.845e-03,4.885e-01
8.900e-03,4.532e-01
8.955e-03,4.205e-01
9.010e-03,3.902e-01
9.066e-03,3.621e-01
9.121e-03,3.360e-01
9.176e-03,3.119e-01
9.231e-03,2.895e-01
9.286e-03,2.687e-01
9.341e-03,2.494e-01
9.396e-03,2.315e-01
9.451e-03,2.149e-01
9.506e-03,1.996e-01
9.562e-03,1.853e-01
9.617e-03,1.721e-01
9.672e-03,1.598e-01
9.727e-03,1.484e-01
9.782e-03,1.378e-01
9.837e-03,1.280e-01
9.892e-03,1.189e-01
9.947e-03,1.105e-01
1.000e-02,1.027e-01
1.006e-02,9.539e-02
1.011e-02,8.865e-02
1.017e-02,8.238e-02
1.022e-02,7.657e-02
1.028e-02,7.117e-02
1.033e-02,6.615e-02
1.039e-02,6.150e-02
1.044e-02,5.718e-02
1.050e-02,5.316e-02
1.055e-02,4.944e-02
1.061e-02,4.597e-02
1.066e-02,4.276e-02
1.072e-02,3.977e-02
1.077e-02,3.700e-02
1.083e-02,3.442e-02
1.088e-02,3.202e-02
1.094e-02,2.980e-02
1.099e-02,2.773e-02


==> anc/03_results/weak_inf/lognormal/0_002.csv <==
transmittance,probability_density
9.966e-05,1.537e-50
2.990e-04,5.582e-29
4.983e-04,6.484e-21
6.976e-04,2.783e-16
8.969e-04,3.570e-13
1.096e-03,6.579e-11
1.296e-03,3.612e-09
1.495e-03,8.752e-08
1.694e-03,1.183e-06
1.894e-03,1.035e-05
2.093e-03,6.493e-05
2.292e-03,3.132e-04
2.492e-03,1.223e-03
2.691e-03,4.020e-03
2.890e-03,1.145e-02
3.089e-03,2.890e-02
3.289e-03,6.586e-02
3.488e-03,1.375e-01
3.687e-03,2.662e-01
3.887e-03,4.822e-01
4.086e-03,8.245e-01
4.285e-03,1.340e+00
4.485e-03,2.080e+00
4.684e-03,3.102e+00
4.883e-03,4.461e+00
5.083e-03,6.212e+00
5.282e-03,8.400e+00
5.481e-03,1.106e+01
5.681e-03,1.422e+01
5.880e-03,1.788e+01
6.079e-03,2.204e+01
6.279e-03,2.667e+01
6.478e-03,3.173e+01
6.677e-03,3.718e+01
6.877e-03,4.294e+01
7.076e-03,4.894e+01
7.275e-03,5.511e+01
7.475e-03,6.135e+01
7.674e-03,6.758e+01
7.873e-03,7.372e+01
8.072e-03,7.969e+01
8.272e-03,8.541e+01
8.471e-03,9.082e+01
8.670e-03,9.585e+01
8.870e-03,1.005e+02
9.069e-03,1.046e+02
9.268e-03,1.083e+02
9.468e-03,1.114e+02
9.667e-03,1.140e+02
9.866e-03,1.161e+02
1.007e-02,1.176e+02
1.026e-02,1.187e+02
1.046e-02,1.192e+02
1.066e-02,1.193e+02
1.086e-02,1.189e+02
1.106e-02,1.180e+02
1.126e-02,1.168e+02
1.146e-02,1.152e+02
1.166e-02,1.133e+02
1.186e-02,1.111e+02
1.206e-02,1.087e+02
1.226e-02,1.060e+02
1.246e-02,1.032e+02
1.266e-02,1.001e+02
1.286e-02,9.698e+01
1.306e-02,9.373e+01
1.325e-02,9.041e+01
1.345e-02,8.703e+01
1.365e-02,8.363e+01
1.385e-02,8.022e+01
1.405e-02,7.682e+01
1.425e-02,7.345e+01
1.445e-02,7.012e+01
1.465e-02,6.684e+01
1.485e-02,6.363e+01
1.505e-02,6.050e+01
1.525e-02,5.745e+01
1.545e-02,5.449e+01
1.565e-02,5.162e+01
1.585e-02,4.885e+01
1.605e-02,4.618e+01
1.624e-02,4.361e+01
1.644e-02,4.115e+01
1.664e-02,3.879e+01
1.684e-02,3.653e+01
1.704e-02,3.438e+01
1.724e-02,3.233e+01
1.744e-02,3.038e+01
1.764e-02,2.852e+01
1.784e-02,2.676e+01
1.804e-02,2.510e+01
1.824e-02,2.352e+01
1.844e-02,2.203e+01
1.864e-02,2.062e+01
1.884e-02,1.929e+01
1.904e-02,1.803e+01
1.923e-02,1.685e+01
1.943e-02,1.574e+01
1.963e-02,1.470e+01
1.983e-02,1.372e+01
2.003e-02,1.280e+01
2.023e-02,1.193e+01
2.043e-02,1.112e+01
2.063e-02,1.037e+01
2.083e-02,9.657e+00
2.103e-02,8.992e+00
2.123e-02,8.371e+00
2.143e-02,7.791e+00
2.163e-02,7.249e+00
2.183e-02,6.742e+00
2.202e-02,6.270e+00
2.222e-02,5.829e+00
2.242e-02,5.418e+00
2.262e-02,5.035e+00
2.282e-02,4.678e+00
2.302e-02,4.345e+00
2.322e-02,4.036e+00
2.342e-02,3.747e+00
2.362e-02,3.479e+00
2.382e-02,3.230e+00
2.402e-02,2.998e+00
2.422e-02,2.782e+00
2.442e-02,2.581e+00
2.462e-02,2.395e+00
2.482e-02,2.222e+00
2.501e-02,2.061e+00
2.521e-02,1.911e+00
2.541e-02,1.773e+00
2.561e-02,1.644e+00
2.581e-02,1.524e+00
2.601e-02,1.413e+00
2.621e-02,1.310e+00
2.641e-02,1.215e+00
2.661e-02,1.126e+00
2.681e-02,1.044e+00
2.701e-02,9.677e-01
2.721e-02,8.969e-01
2.741e-02,8.314e-01
2.761e-02,7.706e-01
2.781e-02,7.142e-01
2.800e-02,6.619e-01
2.820e-02,6.135e-01
2.840e-02,5.685e-01
2.860e-02,5.269e-01
2.880e-02,4.883e-01
2.900e-02,4.526e-01
2.920e-02,4.195e-01
2.940e-02,3.887e-01
2.960e-02,3.603e-01
2.980e-02,3.339e-01
3.000e-02,3.095e-01
3.020e-02,2.869e-01
3.040e-02,2.659e-01
3.060e-02,2.464e-01
3.079e-02,2.284e-01
3.099e-02,2.117e-01
3.119e-02,1.963e-01
3.139e-02,1.820e-01
3.159e-02,1.687e-01
3.179e-02,1.564e-01
3.199e-02,1.450e-01
3.219e-02,1.344e-01
3.239e-02,1.246e-01
3.259e-02,1.156e-01
3.279e-02,1.072e-01
3.299e-02,9.939e-02
3.319e-02,9.218e-02
3.339e-02,8.549e-02
3.359e-02,7.929e-02
3.378e-02,7.355e-02
3.398e-02,6.823e-02
3.418e-02,6.329e-02
3.438e-02,5.872e-02
3.458e-02,5.448e-02
3.478e-02,5.055e-02
3.498e-02,4.691e-02
3.518e-02,4.353e-02
3.538e-02,4.040e-02
3.558e-02,3.749e-02
3.578e-02,3.480e-02
3.598e-02,3.231e-02
3.618e-02,2.999e-02
3.638e-02,2.784e-02
3.658e-02,2.585e-02
3.677e-02,2.400e-02
3.697e-02,2.229e-02
3.717e-02,2.070e-02
3.737e-02,1.923e-02
3.757e-02,1.786e-02
3.777e-02,1.659e-02
3.797e-02,1.541e-02
3.817e-02,1.432e-02
3.837e-02,1.330e-02
3.857e-02,1.236e-02
3.877e-02,1.149e-02
3.897e-02,1.068e-02
3.917e-02,9.925e-03
3.937e-02,9.226e-03
3.957e-02,8.577e-03
3.976e-02,7.974e-03


==> anc/03_results/weak_inf/lognormal/0_003.csv <==
transmittance,probability_density
2.157e-04,3.100e-54
6.472e-04,1.898e-31
1.079e-03,6.636e-23
1.510e-03,5.469e-18
1.942e-03,1.099e-14
2.373e-03,2.833e-12
2.805e-03,2.024e-10
3.236e-03,6.076e-09
3.668e-03,9.818e-08
4.099e-03,1.001e-06
4.530e-03,7.156e-06
4.962e-03,3.872e-05
5.393e-03,1.674e-04
5.825e-03,6.023e-04
6.256e-03,1.860e-03
6.688e-03,5.056e-03
7.119e-03,1.232e-02
7.551e-03,2.735e-02
7.982e-03,5.598e-02
8.414e-03,1.068e-01
8.845e-03,1.915e-01
9.277e-03,3.253e-01
9.708e-03,5.263e-01
1.014e-02,8.157e-01
1.057e-02,1.216e+00
1.100e-02,1.751e+00
1.143e-02,2.444e+00
1.187e-02,3.315e+00
1.230e-02,4.382e+00
1.273e-02,5.657e+00
1.316e-02,7.149e+00
1.359e-02,8.857e+00
1.402e-02,1.078e+01
1.445e-02,1.290e+01
1.489e-02,1.520e+01
1.532e-02,1.765e+01
1.575e-02,2.024e+01
1.618e-02,2.293e+01
1.661e-02,2.567e+01
1.704e-02,2.845e+01
1.747e-02,3.122e+01
1.791e-02,3.394e+01
1.834e-02,3.658e+01
1.877e-02,3.912e+01
1.920e-02,4.152e+01
1.963e-02,4.375e+01
2.006e-02,4.580e+01
2.050e-02,4.765e+01
2.093e-02,4.928e+01
2.136e-02,5.068e+01
2.179e-02,5.186e+01
2.222e-02,5.280e+01
2.265e-02,5.352e+01
2.308e-02,5.400e+01
2.352e-02,5.426e+01
2.395e-02,5.431e+01
2.438e-02,5.416e+01
2.481e-02,5.382e+01
2.524e-02,5.331e+01
2.567e-02,5.263e+01
2.610e-02,5.181e+01
2.654e-02,5.085e+01
2.697e-02,4.977e+01
2.740e-02,4.859e+01
2.783e-02,4.733e+01
2.826e-02,4.599e+01
2.869e-02,4.458e+01
2.912e-02,4.313e+01
2.956e-02,4.165e+01
2.999e-02,4.013e+01
3.042e-02,3.860e+01
3.085e-02,3.707e+01
3.128e-02,3.553e+01
3.171e-02,3.401e+01
3.214e-02,3.250e+01
3.258e-02,3.101e+01
3.301e-02,2.955e+01
3.344e-02,2.812e+01
3.387e-02,2.673e+01
3.430e-02,2.537e+01
3.473e-02,2.406e+01
3.517e-02,2.279e+01
3.560e-02,2.156e+01
3.603e-02,2.038e+01
3.646e-02,1.924e+01
3.689e-02,1.815e+01
3.732e-02,1.711e+01
3.775e-02,1.612e+01
3.819e-02,1.517e+01
3.862e-02,1.426e+01
3.905e-02,1.340e+01
3.948e-02,1.258e+01
3.991e-02,1.180e+01
4.034e-02,1.107e+01
4.077e-02,1.037e+01
4.121e-02,9.713e+00
4.164e-02,9.091e+00
4.207e-02,8.505e+00
4.250e-02,7.952e+00
4.293e-02,7.431e+00
4.336e-02,6.941e+00
4.379e-02,6.481e+00
4.423e-02,6.048e+00
4.466e-02,5.642e+00
4.509e-02,5.261e+00
4.552e-02,4.904e+00
4.595e-02,4.570e+00
4.638e-02,4.256e+00
4.682e-02,3.963e+00
4.725e-02,3.689e+00
4.768e-02,3.433e+00
4.811e-02,3.194e+00
4.854e-02,2.970e+00
4.897e-02,2.762e+00
4.940e-02,2.567e+00
4.984e-02,2.386e+00
5.027e-02,2.217e+00
5.070e-02,2.059e+00
5.113e-02,1.913e+00
5.156e-02,1.776e+00
5.199e-02,1.649e+00
5.242e-02,1.531e+00
5.286e-02,1.421e+00
5.329e-02,1.318e+00
5.372e-02,1.223e+00
5.415e-02,1.135e+00
5.458e-02,1.052e+00
5.501e-02,9.760e-01
5.544e-02,9.051e-01
5.588e-02,8.392e-01
5.631e-02,7.781e-01
5.674e-02,7.213e-01
5.717e-02,6.687e-01
5.760e-02,6.198e-01
5.803e-02,5.744e-01
5.846e-02,5.324e-01
5.890e-02,4.933e-01
5.933e-02,4.571e-01
5.976e-02,4.236e-01
6.019e-02,3.925e-01
6.062e-02,3.636e-01
6.105e-02,3.369e-01
6.149e-02,3.121e-01
6.192e-02,2.891e-01
6.235e-02,2.679e-01
6.278e-02,2.481e-01
6.321e-02,2.299e-01
6.364e-02,2.129e-01
6.407e-02,1.972e-01
6.451e-02,1.827e-01
6.494e-02,1.693e-01
6.537e-02,1.568e-01
6.580e-02,1.452e-01
6.623e-02,1.345e-01
6.666e-02,1.246e-01
6.709e-02,1.155e-01
6.753e-02,1.070e-01
6.796e-02,9.908e-02
6.839e-02,9.179e-02
6.882e-02,8.504e-02
6.925e-02,7.878e-02
6.968e-02,7.299e-02
7.011e-02,6.763e-02
7.055e-02,6.266e-02
7.098e-02,5.806e-02
7.141e-02,5.380e-02
7.184e-02,4.985e-02
7.227e-02,4.620e-02
7.270e-02,4.282e-02
7.314e-02,3.968e-02
7.357e-02,3.678e-02
7.400e-02,3.409e-02
7.443e-02,3.160e-02
7.486e-02,2.929e-02
7.529e-02,2.715e-02
7.572e-02,2.517e-02
7.616e-02,2.334e-02
7.659e-02,2.164e-02
7.702e-02,2.006e-02
7.745e-02,1.861e-02
7.788e-02,1.725e-02
7.831e-02,1.600e-02
7.874e-02,1.484e-02
7.918e-02,1.377e-02
7.961e-02,1.277e-02
8.004e-02,1.185e-02
8.047e-02,1.099e-02
8.090e-02,1.020e-02
8.133e-02,9.461e-03
8.176e-02,8.779e-03
8.220e-02,8.147e-03
8.263e-02,7.561e-03
8.306e-02,7.018e-03
8.349e-02,6.514e-03
8.392e-02,6.047e-03
8.435e-02,5.614e-03
8.478e-02,5.212e-03
8.522e-02,4.839e-03
8.565e-02,4.494e-03
8.608e-02,4.173e-03


==> anc/03_results/weak_inf/lognormal/0_004.csv <==
transmittance,probability_density
3.682e-04,6.379e-59
1.105e-03,1.696e-34
1.841e-03,2.570e-25
2.578e-03,5.039e-20
3.314e-03,1.838e-16
4.050e-03,7.385e-14
4.787e-03,7.475e-12
5.523e-03,2.977e-10
6.260e-03,6.090e-09
6.996e-03,7.582e-08
7.733e-03,6.446e-07
8.469e-03,4.057e-06
9.206e-03,2.004e-05
9.942e-03,8.121e-05
1.068e-02,2.791e-04
1.141e-02,8.351e-04
1.215e-02,2.221e-03
1.289e-02,5.339e-03
1.362e-02,1.176e-02
1.436e-02,2.400e-02
1.510e-02,4.580e-02
1.583e-02,8.240e-02
1.657e-02,1.406e-01
1.731e-02,2.291e-01
1.804e-02,3.578e-01
1.878e-02,5.382e-01
1.952e-02,7.823e-01
2.025e-02,1.103e+00
2.099e-02,1.511e+00
2.173e-02,2.018e+00
2.246e-02,2.633e+00
2.320e-02,3.362e+00
2.393e-02,4.210e+00
2.467e-02,5.176e+00
2.541e-02,6.258e+00
2.614e-02,7.449e+00
2.688e-02,8.741e+00
2.762e-02,1.012e+01
2.835e-02,1.157e+01
2.909e-02,1.308e+01
2.983e-02,1.463e+01
3.056e-02,1.620e+01
3.130e-02,1.776e+01
3.204e-02,1.931e+01
3.277e-02,2.082e+01
3.351e-02,2.227e+01
3.424e-02,2.365e+01
3.498e-02,2.495e+01
3.572e-02,2.615e+01
3.645e-02,2.723e+01
3.719e-02,2.820e+01
3.793e-02,2.905e+01
3.866e-02,2.977e+01
3.940e-02,3.036e+01
4.014e-02,3.082e+01
4.087e-02,3.116e+01
4.161e-02,3.136e+01
4.235e-02,3.145e+01
4.308e-02,3.142e+01
4.382e-02,3.127e+01
4.456e-02,3.103e+01
4.529e-02,3.069e+01
4.603e-02,3.026e+01
4.676e-02,2.975e+01
4.750e-02,2.917e+01
4.824e-02,2.853e+01
4.897e-02,2.783e+01
4.971e-02,2.709e+01
5.045e-02,2.630e+01
5.118e-02,2.549e+01
5.192e-02,2.465e+01
5.266e-02,2.379e+01
5.339e-02,2.291e+01
5.413e-02,2.203e+01
5.487e-02,2.115e+01
5.560e-02,2.027e+01
5.634e-02,1.939e+01
5.707e-02,1.853e+01
5.781e-02,1.768e+01
5.855e-02,1.684e+01
5.928e-02,1.602e+01
6.002e-02,1.523e+01
6.076e-02,1.445e+01
6.149e-02,1.370e+01
6.223e-02,1.298e+01
6.297e-02,1.228e+01
6.370e-02,1.160e+01
6.444e-02,1.095e+01
6.518e-02,1.033e+01
6.591e-02,9.737e+00
6.665e-02,9.168e+00
6.739e-02,8.626e+00
6.812e-02,8.109e+00
6.886e-02,7.618e+00
6.959e-02,7.151e+00
7.033e-02,6.708e+00
7.107e-02,6.288e+00
7.180e-02,5.891e+00
7.254e-02,5.516e+00
7.328e-02,5.161e+00
7.401e-02,4.827e+00
7.475e-02,4.512e+00
7.549e-02,4.215e+00
7.622e-02,3.936e+00
7.696e-02,3.673e+00
7.770e-02,3.427e+00
7.843e-02,3.196e+00
7.917e-02,2.979e+00
7.990e-02,2.775e+00
8.064e-02,2.585e+00
8.138e-02,2.407e+00
8.211e-02,2.240e+00
8.285e-02,2.084e+00
8.359e-02,1.938e+00
8.432e-02,1.802e+00
8.506e-02,1.675e+00
8.580e-02,1.557e+00
8.653e-02,1.446e+00
8.727e-02,1.343e+00
8.801e-02,1.247e+00
8.874e-02,1.158e+00
8.948e-02,1.075e+00
9.022e-02,9.973e-01
9.095e-02,9.253e-01
9.169e-02,8.583e-01
9.242e-02,7.960e-01
9.316e-02,7.381e-01
9.390e-02,6.843e-01
9.463e-02,6.343e-01
9.537e-02,5.879e-01
9.611e-02,5.448e-01
9.684e-02,5.048e-01
9.758e-02,4.677e-01
9.832e-02,4.332e-01
9.905e-02,4.013e-01
9.979e-02,3.716e-01
1.005e-01,3.442e-01
1.013e-01,3.187e-01
1.020e-01,2.951e-01
1.027e-01,2.732e-01
1.035e-01,2.529e-01
1.042e-01,2.341e-01
1.049e-01,2.167e-01
1.057e-01,2.006e-01
1.064e-01,1.856e-01
1.072e-01,1.718e-01
1.079e-01,1.590e-01
1.086e-01,1.471e-01
1.094e-01,1.362e-01
1.101e-01,1.260e-01
1.108e-01,1.166e-01
1.116e-01,1.079e-01
1.123e-01,9.981e-02
1.130e-01,9.236e-02
1.138e-01,8.545e-02
1.145e-01,7.907e-02
1.153e-01,7.316e-02
1.160e-01,6.769e-02
1.167e-01,6.263e-02
1.175e-01,5.795e-02
1.182e-01,5.362e-02
1.189e-01,4.961e-02
1.197e-01,4.590e-02
1.204e-01,4.247e-02
1.211e-01,3.930e-02
1.219e-01,3.637e-02
1.226e-01,3.365e-02
1.234e-01,3.114e-02
1.241e-01,2.882e-02
1.248e-01,2.667e-02
1.256e-01,2.468e-02
1.263e-01,2.284e-02
1.270e-01,2.114e-02
1.278e-01,1.957e-02
1.285e-01,1.811e-02
1.292e-01,1.677e-02
1.300e-01,1.552e-02
1.307e-01,1.437e-02
1.315e-01,1.330e-02
1.322e-01,1.232e-02
1.329e-01,1.140e-02
1.337e-01,1.056e-02
1.344e-01,9.776e-03
1.351e-01,9.053e-03
1.359e-01,8.384e-03
1.366e-01,7.764e-03
1.373e-01,7.191e-03
1.381e-01,6.661e-03
1.388e-01,6.170e-03
1.396e-01,5.715e-03
1.403e-01,5.295e-03
1.410e-01,4.905e-03
1.418e-01,4.545e-03
1.425e-01,4.211e-03
1.432e-01,3.903e-03
1.440e-01,3.617e-03
1.447e-01,3.352e-03
1.454e-01,3.107e-03
1.462e-01,2.880e-03
1.469e-01,2.669e-03


==> anc/03_results/weak_inf/lognormal/0_005.csv <==
transmittance,probability_density
5.528e-04,6.798e-65
1.658e-03,2.449e-38
2.764e-03,2.501e-28
3.869e-03,1.513e-22
4.975e-03,1.197e-18
6.080e-03,8.566e-16
7.186e-03,1.363e-13
8.291e-03,7.837e-12
9.397e-03,2.176e-10
1.050e-02,3.514e-09
1.161e-02,3.738e-08
1.271e-02,2.861e-07
1.382e-02,1.680e-06
1.492e-02,7.941e-06
1.603e-02,3.133e-05
1.714e-02,1.062e-04
1.824e-02,3.163e-04
1.935e-02,8.432e-04
2.045e-02,2.042e-03
2.156e-02,4.545e-03
2.266e-02,9.401e-03
2.377e-02,1.822e-02
2.487e-02,3.332e-02
2.598e-02,5.788e-02
2.708e-02,9.600e-02
2.819e-02,1.527e-01
2.930e-02,2.340e-01
3.040e-02,3.465e-01
3.151e-02,4.974e-01
3.261e-02,6.941e-01
3.372e-02,9.437e-01
3.482e-02,1.253e+00
3.593e-02,1.628e+00
3.703e-02,2.072e+00
3.814e-02,2.590e+00
3.925e-02,3.181e+00
4.035e-02,3.845e+00
4.146e-02,4.580e+00
4.256e-02,5.380e+00
4.367e-02,6.239e+00
4.477e-02,7.149e+00
4.588e-02,8.101e+00
4.698e-02,9.083e+00
4.809e-02,1.009e+01
4.919e-02,1.109e+01
5.030e-02,1.210e+01
5.141e-02,1.309e+01
5.251e-02,1.405e+01
5.362e-02,1.498e+01
5.472e-02,1.585e+01
5.583e-02,1.667e+01
5.693e-02,1.743e+01
5.804e-02,1.812e+01
5.914e-02,1.873e+01
6.025e-02,1.926e+01
6.136e-02,1.971e+01
6.246e-02,2.008e+01
6.357e-02,2.037e+01
6.467e-02,2.057e+01
6.578e-02,2.070e+01
6.688e-02,2.074e+01
6.799e-02,2.071e+01
6.909e-02,2.062e+01
7.020e-02,2.045e+01
7.130e-02,2.022e+01
7.241e-02,1.994e+01
7.352e-02,1.961e+01
7.462e-02,1.923e+01
7.573e-02,1.881e+01
7.683e-02,1.835e+01
7.794e-02,1.786e+01
7.904e-02,1.735e+01
8.015e-02,1.681e+01
8.125e-02,1.626e+01
8.236e-02,1.570e+01
8.347e-02,1.512e+01
8.457e-02,1.455e+01
8.568e-02,1.397e+01
8.678e-02,1.339e+01
8.789e-02,1.281e+01
8.899e-02,1.224e+01
9.010e-02,1.168e+01
9.120e-02,1.113e+01
9.231e-02,1.059e+01
9.341e-02,1.007e+01
9.452e-02,9.555e+00
9.563e-02,9.060e+00
9.673e-02,8.580e+00
9.784e-02,8.117e+00
9.894e-02,7.670e+00
1.000e-01,7.241e+00
1.012e-01,6.830e+00
1.023e-01,6.436e+00
1.034e-01,6.059e+00
1.045e-01,5.700e+00
1.056e-01,5.357e+00
1.067e-01,5.032e+00
1.078e-01,4.722e+00
1.089e-01,4.428e+00
1.100e-01,4.150e+00
1.111e-01,3.886e+00
1.122e-01,3.637e+00
1.133e-01,3.402e+00
1.144e-01,3.180e+00
1.155e-01,2.971e+00
1.166e-01,2.774e+00
1.177e-01,2.589e+00
1.188e-01,2.415e+00
1.199e-01,2.252e+00
1.211e-01,2.098e+00
1.222e-01,1.955e+00
1.233e-01,1.820e+00
1.244e-01,1.694e+00
1.255e-01,1.576e+00
1.266e-01,1.465e+00
1.277e-01,1.362e+00
1.288e-01,1.266e+00
1.299e-01,1.176e+00
1.310e-01,1.092e+00
1.321e-01,1.014e+00
1.332e-01,9.413e-01
1.343e-01,8.734e-01
1.354e-01,8.102e-01
1.365e-01,7.514e-01
1.376e-01,6.966e-01
1.387e-01,6.457e-01
1.398e-01,5.984e-01
1.410e-01,5.545e-01
1.421e-01,5.136e-01
1.432e-01,4.757e-01
1.443e-01,4.405e-01
1.454e-01,4.078e-01
1.465e-01,3.775e-01
1.476e-01,3.494e-01
1.487e-01,3.233e-01
1.498e-01,2.991e-01
1.509e-01,2.767e-01
1.520e-01,2.560e-01
1.531e-01,2.367e-01
1.542e-01,2.189e-01
1.553e-01,2.024e-01
1.564e-01,1.872e-01
1.575e-01,1.730e-01
1.586e-01,1.599e-01
1.597e-01,1.478e-01
1.609e-01,1.366e-01
1.620e-01,1.263e-01
1.631e-01,1.167e-01
1.642e-01,1.078e-01
1.653e-01,9.962e-02
1.664e-01,9.204e-02
1.675e-01,8.503e-02
1.686e-01,7.855e-02
1.697e-01,7.256e-02
1.708e-01,6.703e-02
1.719e-01,6.192e-02
1.730e-01,5.719e-02
1.741e-01,5.282e-02
1.752e-01,4.879e-02
1.763e-01,4.506e-02
1.774e-01,4.162e-02
1.785e-01,3.844e-02
1.796e-01,3.550e-02
1.807e-01,3.279e-02
1.819e-01,3.028e-02
1.830e-01,2.797e-02
1.841e-01,2.583e-02
1.852e-01,2.386e-02
1.863e-01,2.203e-02
1.874e-01,2.035e-02
1.885e-01,1.879e-02
1.896e-01,1.736e-02
1.907e-01,1.603e-02
1.918e-01,1.481e-02
1.929e-01,1.368e-02
1.940e-01,1.264e-02
1.951e-01,1.167e-02
1.962e-01,1.078e-02
1.973e-01,9.959e-03
1.984e-01,9.201e-03
1.995e-01,8.500e-03
2.006e-01,7.853e-03
2.018e-01,7.255e-03
2.029e-01,6.703e-03
2.040e-01,6.194e-03
2.051e-01,5.723e-03
2.062e-01,5.289e-03
2.073e-01,4.887e-03
2.084e-01,4.516e-03
2.095e-01,4.174e-03
2.106e-01,3.858e-03
2.117e-01,3.566e-03
2.128e-01,3.296e-03
2.139e-01,3.047e-03
2.150e-01,2.817e-03
2.161e-01,2.604e-03
2.172e-01,2.408e-03
2.183e-01,2.226e-03
2.194e-01,2.058e-03
2.205e-01,1.903e-03


==> anc/03_results/weak_inf/lognormal/0_006.csv <==
transmittance,probability_density
7.477e-04,1.922e-71
2.243e-03,1.705e-42
3.739e-03,1.466e-31
5.234e-03,3.110e-25
6.730e-03,5.811e-21
8.225e-03,7.876e-18
9.720e-03,2.065e-15
1.122e-02,1.781e-13
1.271e-02,6.923e-12
1.421e-02,1.487e-10
1.570e-02,2.022e-09
1.720e-02,1.918e-08
1.869e-02,1.360e-07
2.019e-02,7.603e-07
2.168e-02,3.486e-06
2.318e-02,1.353e-05
2.467e-02,4.555e-05
2.617e-02,1.358e-04
2.767e-02,3.641e-04
2.916e-02,8.904e-04
3.066e-02,2.008e-03
3.215e-02,4.215e-03
3.365e-02,8.302e-03
3.514e-02,1.545e-02
3.664e-02,2.732e-02
3.813e-02,4.614e-02
3.963e-02,7.476e-02
4.112e-02,1.167e-01
4.262e-02,1.759e-01
4.412e-02,2.571e-01
4.561e-02,3.651e-01
4.711e-02,5.050e-01
4.860e-02,6.818e-01
5.010e-02,9.003e-01
5.159e-02,1.165e+00
5.309e-02,1.478e+00
5.458e-02,1.843e+00
5.608e-02,2.260e+00
5.757e-02,2.730e+00
5.907e-02,3.251e+00
6.057e-02,3.820e+00
6.206e-02,4.432e+00
6.356e-02,5.084e+00
6.505e-02,5.768e+00
6.655e-02,6.477e+00
6.804e-02,7.204e+00
6.954e-02,7.939e+00
7.103e-02,8.675e+00
7.253e-02,9.404e+00
7.402e-02,1.012e+01
7.552e-02,1.081e+01
7.702e-02,1.146e+01
7.851e-02,1.208e+01
8.001e-02,1.266e+01
8.150e-02,1.319e+01
8.300e-02,1.366e+01
8.449e-02,1.408e+01
8.599e-02,1.444e+01
8.748e-02,1.474e+01
8.898e-02,1.498e+01
9.047e-02,1.516e+01
9.197e-02,1.528e+01
9.347e-02,1.534e+01
9.496e-02,1.535e+01
9.646e-02,1.530e+01
9.795e-02,1.520e+01
9.945e-02,1.505e+01
1.009e-01,1.486e+01
1.024e-01,1.463e+01
1.039e-01,1.437e+01
1.054e-01,1.407e+01
1.069e-01,1.374e+01
1.084e-01,1.339e+01
1.099e-01,1.302e+01
1.114e-01,1.263e+01
1.129e-01,1.222e+01
1.144e-01,1.181e+01
1.159e-01,1.138e+01
1.174e-01,1.095e+01
1.189e-01,1.052e+01
1.204e-01,1.009e+01
1.219e-01,9.660e+00
1.234e-01,9.233e+00
1.249e-01,8.812e+00
1.264e-01,8.397e+00
1.279e-01,7.991e+00
1.294e-01,7.594e+00
1.309e-01,7.208e+00
1.323e-01,6.832e+00
1.338e-01,6.469e+00
1.353e-01,6.118e+00
1.368e-01,5.779e+00
1.383e-01,5.454e+00
1.398e-01,5.141e+00
1.413e-01,4.842e+00
1.428e-01,4.556e+00
1.443e-01,4.283e+00
1.458e-01,4.022e+00
1.473e-01,3.775e+00
1.488e-01,3.539e+00
1.503e-01,3.316e+00
1.518e-01,3.105e+00
1.533e-01,2.905e+00
1.548e-01,2.716e+00
1.563e-01,2.537e+00
1.578e-01,2.369e+00
1.593e-01,2.210e+00
1.608e-01,2.061e+00
1.623e-01,1.921e+00
1.638e-01,1.790e+00
1.652e-01,1.666e+00
1.667e-01,1.551e+00
1.682e-01,1.442e+00
1.697e-01,1.341e+00
1.712e-01,1.246e+00
1.727e-01,1.157e+00
1.742e-01,1.074e+00
1.757e-01,9.970e-01
1.772e-01,9.249e-01
1.787e-01,8.577e-01
1.802e-01,7.951e-01
1.817e-01,7.369e-01
1.832e-01,6.826e-01
1.847e-01,6.322e-01
1.862e-01,5.853e-01
1.877e-01,5.417e-01
1.892e-01,5.012e-01
1.907e-01,4.637e-01
1.922e-01,4.288e-01
1.937e-01,3.965e-01
1.952e-01,3.665e-01
1.967e-01,3.387e-01
1.981e-01,3.129e-01
1.996e-01,2.891e-01
2.011e-01,2.670e-01
2.026e-01,2.465e-01
2.041e-01,2.276e-01
2.056e-01,2.101e-01
2.071e-01,1.939e-01
2.086e-01,1.789e-01
2.101e-01,1.651e-01
2.116e-01,1.523e-01
2.131e-01,1.405e-01
2.146e-01,1.295e-01
2.161e-01,1.194e-01
2.176e-01,1.101e-01
2.191e-01,1.015e-01
2.206e-01,9.360e-02
2.221e-01,8.627e-02
2.236e-01,7.951e-02
2.251e-01,7.328e-02
2.266e-01,6.753e-02
2.281e-01,6.222e-02
2.296e-01,5.733e-02
2.310e-01,5.282e-02
2.325e-01,4.866e-02
2.340e-01,4.482e-02
2.355e-01,4.129e-02
2.370e-01,3.803e-02
2.385e-01,3.503e-02
2.400e-01,3.226e-02
2.415e-01,2.971e-02
2.430e-01,2.736e-02
2.445e-01,2.520e-02
2.460e-01,2.321e-02
2.475e-01,2.137e-02
2.490e-01,1.968e-02
2.505e-01,1.812e-02
2.520e-01,1.669e-02
2.535e-01,1.537e-02
2.550e-01,1.415e-02
2.565e-01,1.303e-02
2.580e-01,1.200e-02
2.595e-01,1.105e-02
2.610e-01,1.017e-02
2.625e-01,9.369e-03
2.639e-01,8.628e-03
2.654e-01,7.945e-03
2.669e-01,7.316e-03
2.684e-01,6.738e-03
2.699e-01,6.205e-03
2.714e-01,5.714e-03
2.729e-01,5.263e-03
2.744e-01,4.847e-03
2.759e-01,4.464e-03
2.774e-01,4.111e-03
2.789e-01,3.787e-03
2.804e-01,3.488e-03
2.819e-01,3.213e-03
2.834e-01,2.960e-03
2.849e-01,2.726e-03
2.864e-01,2.512e-03
2.879e-01,2.314e-03
2.894e-01,2.132e-03
2.909e-01,1.964e-03
2.924e-01,1.810e-03
2.939e-01,1.668e-03
2.954e-01,1.537e-03
2.968e-01,1.416e-03
2.983e-01,1.305e-03


==> anc/03_results/weak_inf/lognormal/0_007.csv <==
transmittance,probability_density
9.658e-04,4.352e-80
2.897e-03,5.448e-48
4.829e-03,7.803e-36
6.761e-03,8.693e-29
8.692e-03,5.071e-24
1.062e-02,1.604e-20
1.256e-02,8.168e-18
1.449e-02,1.206e-15
1.642e-02,7.341e-14
1.835e-02,2.306e-12
2.028e-02,4.353e-11
2.221e-02,5.495e-10
2.415e-02,5.016e-09
2.608e-02,3.509e-08
2.801e-02,1.968e-07
2.994e-02,9.157e-07
3.187e-02,3.636e-06
3.380e-02,1.259e-05
3.573e-02,3.874e-05
3.767e-02,1.075e-04
3.960e-02,2.724e-04
4.153e-02,6.369e-04
4.346e-02,1.387e-03
4.539e-02,2.832e-03
4.732e-02,5.462e-03
4.926e-02,1.000e-02
5.119e-02,1.749e-02
5.312e-02,2.930e-02
5.505e-02,4.724e-02
5.698e-02,7.351e-02
5.891e-02,1.108e-01
6.085e-02,1.621e-01
6.278e-02,2.307e-01
6.471e-02,3.202e-01
6.664e-02,4.343e-01
6.857e-02,5.764e-01
7.050e-02,7.499e-01
7.244e-02,9.576e-01
7.437e-02,1.202e+00
7.630e-02,1.484e+00
7.823e-02,1.806e+00
8.016e-02,2.166e+00
8.209e-02,2.563e+00
8.402e-02,2.997e+00
8.596e-02,3.463e+00
8.789e-02,3.958e+00
8.982e-02,4.477e+00
9.175e-02,5.015e+00
9.368e-02,5.567e+00
9.561e-02,6.126e+00
9.755e-02,6.686e+00
9.948e-02,7.242e+00
1.014e-01,7.786e+00
1.033e-01,8.313e+00
1.053e-01,8.818e+00
1.072e-01,9.295e+00
1.091e-01,9.740e+00
1.111e-01,1.015e+01
1.130e-01,1.052e+01
1.149e-01,1.085e+01
1.169e-01,1.113e+01
1.188e-01,1.137e+01
1.207e-01,1.156e+01
1.227e-01,1.171e+01
1.246e-01,1.181e+01
1.265e-01,1.186e+01
1.285e-01,1.188e+01
1.304e-01,1.185e+01
1.323e-01,1.178e+01
1.342e-01,1.168e+01
1.362e-01,1.154e+01
1.381e-01,1.136e+01
1.400e-01,1.116e+01
1.420e-01,1.094e+01
1.439e-01,1.069e+01
1.458e-01,1.042e+01
1.478e-01,1.013e+01
1.497e-01,9.834e+00
1.516e-01,9.521e+00
1.536e-01,9.199e+00
1.555e-01,8.870e+00
1.574e-01,8.537e+00
1.594e-01,8.200e+00
1.613e-01,7.863e+00
1.632e-01,7.527e+00
1.652e-01,7.194e+00
1.671e-01,6.864e+00
1.690e-01,6.540e+00
1.709e-01,6.221e+00
1.729e-01,5.910e+00
1.748e-01,5.607e+00
1.767e-01,5.312e+00
1.787e-01,5.027e+00
1.806e-01,4.751e+00
1.825e-01,4.485e+00
1.845e-01,4.230e+00
1.864e-01,3.984e+00
1.883e-01,3.749e+00
1.903e-01,3.524e+00
1.922e-01,3.310e+00
1.941e-01,3.105e+00
1.961e-01,2.911e+00
1.980e-01,2.726e+00
1.999e-01,2.551e+00
2.019e-01,2.386e+00
2.038e-01,2.229e+00
2.057e-01,2.081e+00
2.076e-01,1.942e+00
2.096e-01,1.810e+00
2.115e-01,1.687e+00
2.134e-01,1.571e+00
2.154e-01,1.462e+00
2.173e-01,1.359e+00
2.192e-01,1.263e+00
2.212e-01,1.173e+00
2.231e-01,1.089e+00
2.250e-01,1.011e+00
2.270e-01,9.377e-01
2.289e-01,8.693e-01
2.308e-01,8.055e-01
2.328e-01,7.460e-01
2.347e-01,6.907e-01
2.366e-01,6.391e-01
2.386e-01,5.912e-01
2.405e-01,5.467e-01
2.424e-01,5.053e-01
2.443e-01,4.670e-01
2.463e-01,4.313e-01
2.482e-01,3.983e-01
2.501e-01,3.677e-01
2.521e-01,3.393e-01
2.540e-01,3.130e-01
2.559e-01,2.887e-01
2.579e-01,2.662e-01
2.598e-01,2.454e-01
2.617e-01,2.261e-01
2.637e-01,2.083e-01
2.656e-01,1.919e-01
2.675e-01,1.767e-01
2.695e-01,1.627e-01
2.714e-01,1.498e-01
2.733e-01,1.379e-01
2.753e-01,1.269e-01
2.772e-01,1.167e-01
2.791e-01,1.074e-01
2.810e-01,9.874e-02
2.830e-01,9.079e-02
2.849e-01,8.348e-02
2.868e-01,7.674e-02
2.888e-01,7.054e-02
2.907e-01,6.483e-02
2.926e-01,5.958e-02
2.946e-01,5.474e-02
2.965e-01,5.029e-02
2.984e-01,4.620e-02
3.004e-01,4.244e-02
3.023e-01,3.898e-02
3.042e-01,3.579e-02
3.062e-01,3.287e-02
3.081e-01,3.018e-02
3.100e-01,2.771e-02
3.120e-01,2.544e-02
3.139e-01,2.336e-02
3.158e-01,2.144e-02
3.177e-01,1.968e-02
3.197e-01,1.806e-02
3.216e-01,1.658e-02
3.235e-01,1.522e-02
3.255e-01,1.397e-02
3.274e-01,1.282e-02
3.293e-01,1.176e-02
3.313e-01,1.079e-02
3.332e-01,9.905e-03
3.351e-01,9.089e-03
3.371e-01,8.340e-03
3.390e-01,7.652e-03
3.409e-01,7.022e-03
3.429e-01,6.443e-03
3.448e-01,5.912e-03
3.467e-01,5.424e-03
3.487e-01,4.977e-03
3.506e-01,4.567e-03
3.525e-01,4.190e-03
3.544e-01,3.845e-03
3.564e-01,3.528e-03
3.583e-01,3.237e-03
3.602e-01,2.970e-03
3.622e-01,2.726e-03
3.641e-01,2.501e-03
3.660e-01,2.295e-03
3.680e-01,2.106e-03
3.699e-01,1.933e-03
3.718e-01,1.774e-03
3.738e-01,1.628e-03
3.757e-01,1.494e-03
3.776e-01,1.371e-03
3.796e-01,1.258e-03
3.815e-01,1.155e-03
3.834e-01,1.060e-03
3.854e-01,9.731e-04


==> anc/03_results/weak_inf/lognormal/0_008.csv <==
transmittance,probability_density
1.181e-03,1.756e-90
3.542e-03,1.312e-54
5.903e-03,5.505e-41
8.264e-03,4.507e-33
1.063e-02,1.035e-27
1.299e-02,9.087e-24
1.535e-02,1.030e-20
1.771e-02,2.912e-18
2.007e-02,3.045e-16
2.243e-02,1.514e-14
2.479e-02,4.249e-13
2.715e-02,7.583e-12
2.951e-02,9.396e-11
3.188e-02,8.630e-10
3.424e-02,6.177e-09
3.660e-02,3.583e-08
3.896e-02,1.737e-07
4.132e-02,7.223e-07
4.368e-02,2.627e-06
4.604e-02,8.501e-06
4.840e-02,2.482e-05
5.076e-02,6.620e-05
5.313e-02,1.628e-04
5.549e-02,3.725e-04
5.785e-02,7.988e-04
6.021e-02,1.616e-03
6.257e-02,3.099e-03
6.493e-02,5.666e-03
6.729e-02,9.914e-03
6.965e-02,1.667e-02
7.202e-02,2.701e-02
7.438e-02,4.232e-02
7.674e-02,6.429e-02
7.910e-02,9.491e-02
8.146e-02,1.364e-01
8.382e-02,1.914e-01
8.618e-02,2.624e-01
8.854e-02,3.522e-01
9.090e-02,4.635e-01
9.327e-02,5.988e-01
9.563e-02,7.603e-01
9.799e-02,9.501e-01
1.003e-01,1.169e+00
1.027e-01,1.419e+00
1.051e-01,1.699e+00
1.074e-01,2.009e+00
1.098e-01,2.347e+00
1.122e-01,2.712e+00
1.145e-01,3.101e+00
1.169e-01,3.511e+00
1.192e-01,3.937e+00
1.216e-01,4.376e+00
1.240e-01,4.824e+00
1.263e-01,5.275e+00
1.287e-01,5.724e+00
1.310e-01,6.168e+00
1.334e-01,6.600e+00
1.358e-01,7.016e+00
1.381e-01,7.413e+00
1.405e-01,7.787e+00
1.428e-01,8.133e+00
1.452e-01,8.450e+00
1.476e-01,8.734e+00
1.499e-01,8.983e+00
1.523e-01,9.197e+00
1.547e-01,9.375e+00
1.570e-01,9.515e+00
1.594e-01,9.618e+00
1.617e-01,9.684e+00
1.641e-01,9.715e+00
1.665e-01,9.711e+00
1.688e-01,9.674e+00
1.712e-01,9.605e+00
1.735e-01,9.508e+00
1.759e-01,9.383e+00
1.783e-01,9.232e+00
1.806e-01,9.059e+00
1.830e-01,8.866e+00
1.854e-01,8.655e+00
1.877e-01,8.428e+00
1.901e-01,8.187e+00
1.924e-01,7.936e+00
1.948e-01,7.675e+00
1.972e-01,7.408e+00
1.995e-01,7.135e+00
2.019e-01,6.859e+00
2.042e-01,6.581e+00
2.066e-01,6.303e+00
2.090e-01,6.027e+00
2.113e-01,5.753e+00
2.137e-01,5.483e+00
2.160e-01,5.217e+00
2.184e-01,4.957e+00
2.208e-01,4.703e+00
2.231e-01,4.455e+00
2.255e-01,4.215e+00
2.279e-01,3.983e+00
2.302e-01,3.759e+00
2.326e-01,3.544e+00
2.349e-01,3.336e+00
2.373e-01,3.138e+00
2.397e-01,2.948e+00
2.420e-01,2.766e+00
2.444e-01,2.594e+00
2.467e-01,2.429e+00
2.491e-01,2.273e+00
2.515e-01,2.125e+00
2.538e-01,1.985e+00
2.562e-01,1.853e+00
2.585e-01,1.728e+00
2.609e-01,1.610e+00
2.633e-01,1.499e+00
2.656e-01,1.395e+00
2.680e-01,1.297e+00
2.704e-01,1.205e+00
2.727e-01,1.119e+00
2.751e-01,1.038e+00
2.774e-01,9.627e-01
2.798e-01,8.922e-01
2.822e-01,8.264e-01
2.845e-01,7.651e-01
2.869e-01,7.079e-01
2.892e-01,6.546e-01
2.916e-01,6.051e-01
2.940e-01,5.590e-01
2.963e-01,5.162e-01
2.987e-01,4.765e-01
3.010e-01,4.396e-01
3.034e-01,4.054e-01
3.058e-01,3.737e-01
3.081e-01,3.444e-01
3.105e-01,3.172e-01
3.129e-01,2.921e-01
3.152e-01,2.689e-01
3.176e-01,2.474e-01
3.199e-01,2.276e-01
3.223e-01,2.093e-01
3.247e-01,1.924e-01
3.270e-01,1.768e-01
3.294e-01,1.624e-01
3.317e-01,1.492e-01
3.341e-01,1.370e-01
3.365e-01,1.258e-01
3.388e-01,1.155e-01
3.412e-01,1.059e-01
3.435e-01,9.719e-02
3.459e-01,8.915e-02
3.483e-01,8.175e-02
3.506e-01,7.495e-02
3.530e-01,6.870e-02
3.554e-01,6.297e-02
3.577e-01,5.770e-02
3.601e-01,5.286e-02
3.624e-01,4.842e-02
3.648e-01,4.435e-02
3.672e-01,4.061e-02
3.695e-01,3.719e-02
3.719e-01,3.404e-02
3.742e-01,3.116e-02
3.766e-01,2.852e-02
3.790e-01,2.610e-02
3.813e-01,2.389e-02
3.837e-01,2.185e-02
3.860e-01,1.999e-02
3.884e-01,1.829e-02
3.908e-01,1.673e-02
3.931e-01,1.530e-02
3.955e-01,1.399e-02
3.979e-01,1.280e-02
4.002e-01,1.170e-02
4.026e-01,1.070e-02
4.049e-01,9.782e-03
4.073e-01,8.943e-03
4.097e-01,8.176e-03
4.120e-01,7.474e-03
4.144e-01,6.832e-03
4.167e-01,6.244e-03
4.191e-01,5.708e-03
4.215e-01,5.217e-03
4.238e-01,4.768e-03
4.262e-01,4.357e-03
4.285e-01,3.982e-03
4.309e-01,3.639e-03
4.333e-01,3.326e-03
4.356e-01,3.039e-03
4.380e-01,2.777e-03
4.404e-01,2.538e-03
4.427e-01,2.319e-03
4.451e-01,2.119e-03
4.474e-01,1.937e-03
4.498e-01,1.770e-03
4.522e-01,1.617e-03
4.545e-01,1.478e-03
4.569e-01,1.350e-03
4.592e-01,1.234e-03
4.616e-01,1.128e-03
4.640e-01,1.030e-03
4.663e-01,9.417e-04
4.687e-01,8.605e-04
4.710e-01,7.864e-04


==> anc/03_results/weak_inf/lognormal/0_009.csv <==
transmittance,probability_density
1.384e-03,7.864e-103
4.151e-03,1.720e-62
6.918e-03,3.951e-47
9.685e-03,3.446e-38
1.245e-02,4.027e-32
1.522e-02,1.189e-27
1.799e-02,3.492e-24
2.075e-02,2.139e-21
2.352e-02,4.260e-19
2.629e-02,3.664e-17
2.905e-02,1.649e-15
3.182e-02,4.450e-14
3.459e-02,7.942e-13
3.736e-02,1.010e-11
4.012e-02,9.676e-11
4.289e-02,7.306e-10
4.566e-02,4.502e-09
4.842e-02,2.329e-08
5.119e-02,1.035e-07
5.396e-02,4.027e-07
5.672e-02,1.395e-06
5.949e-02,4.355e-06
6.226e-02,1.240e-05
6.503e-02,3.253e-05
6.779e-02,7.925e-05
7.056e-02,1.806e-04
7.333e-02,3.875e-04
7.609e-02,7.868e-04
7.886e-02,1.520e-03
8.163e-02,2.805e-03
8.440e-02,4.963e-03
8.716e-02,8.451e-03
8.993e-02,1.389e-02
9.270e-02,2.208e-02
9.546e-02,3.407e-02
9.823e-02,5.110e-02
1.010e-01,7.466e-02
1.038e-01,1.065e-01
1.065e-01,1.484e-01
1.093e-01,2.026e-01
1.121e-01,2.710e-01
1.148e-01,3.560e-01
1.176e-01,4.595e-01
1.204e-01,5.835e-01
1.231e-01,7.296e-01
1.259e-01,8.993e-01
1.287e-01,1.093e+00
1.314e-01,1.312e+00
1.342e-01,1.556e+00
1.370e-01,1.824e+00
1.397e-01,2.115e+00
1.425e-01,2.428e+00
1.453e-01,2.759e+00
1.480e-01,3.107e+00
1.508e-01,3.468e+00
1.536e-01,3.839e+00
1.563e-01,4.216e+00
1.591e-01,4.596e+00
1.619e-01,4.973e+00
1.646e-01,5.345e+00
1.674e-01,5.707e+00
1.702e-01,6.056e+00
1.729e-01,6.388e+00
1.757e-01,6.700e+00
1.785e-01,6.990e+00
1.812e-01,7.254e+00
1.840e-01,7.491e+00
1.868e-01,7.699e+00
1.895e-01,7.877e+00
1.923e-01,8.024e+00
1.951e-01,8.139e+00
1.978e-01,8.224e+00
2.006e-01,8.277e+00
2.034e-01,8.300e+00
2.061e-01,8.294e+00
2.089e-01,8.259e+00
2.117e-01,8.199e+00
2.144e-01,8.113e+00
2.172e-01,8.003e+00
2.200e-01,7.873e+00
2.227e-01,7.723e+00
2.255e-01,7.556e+00
2.283e-01,7.373e+00
2.310e-01,7.177e+00
2.338e-01,6.969e+00
2.366e-01,6.752e+00
2.393e-01,6.527e+00
2.421e-01,6.296e+00
2.449e-01,6.061e+00
2.477e-01,5.823e+00
2.504e-01,5.583e+00
2.532e-01,5.344e+00
2.560e-01,5.105e+00
2.587e-01,4.869e+00
2.615e-01,4.636e+00
2.643e-01,4.408e+00
2.670e-01,4.184e+00
2.698e-01,3.965e+00
2.726e-01,3.753e+00
2.753e-01,3.547e+00
2.781e-01,3.347e+00
2.809e-01,3.155e+00
2.836e-01,2.970e+00
2.864e-01,2.793e+00
2.892e-01,2.623e+00
2.919e-01,2.460e+00
2.947e-01,2.306e+00
2.975e-01,2.158e+00
3.002e-01,2.018e+00
3.030e-01,1.885e+00
3.058e-01,1.759e+00
3.085e-01,1.641e+00
3.113e-01,1.528e+00
3.141e-01,1.422e+00
3.168e-01,1.323e+00
3.196e-01,1.229e+00
3.224e-01,1.141e+00
3.251e-01,1.059e+00
3.279e-01,9.817e-01
3.307e-01,9.095e-01
3.334e-01,8.420e-01
3.362e-01,7.790e-01
3.390e-01,7.203e-01
3.417e-01,6.656e-01
3.445e-01,6.146e-01
3.473e-01,5.672e-01
3.500e-01,5.232e-01
3.528e-01,4.823e-01
3.556e-01,4.444e-01
3.583e-01,4.093e-01
3.611e-01,3.767e-01
3.639e-01,3.466e-01
3.666e-01,3.187e-01
3.694e-01,2.930e-01
3.722e-01,2.692e-01
3.749e-01,2.472e-01
3.777e-01,2.270e-01
3.805e-01,2.083e-01
3.832e-01,1.910e-01
3.860e-01,1.752e-01
3.888e-01,1.606e-01
3.915e-01,1.472e-01
3.943e-01,1.348e-01
3.971e-01,1.234e-01
3.998e-01,1.130e-01
4.026e-01,1.034e-01
4.054e-01,9.462e-02
4.081e-01,8.655e-02
4.109e-01,7.914e-02
4.137e-01,7.235e-02
4.164e-01,6.612e-02
4.192e-01,6.042e-02
4.220e-01,5.520e-02
4.247e-01,5.041e-02
4.275e-01,4.603e-02
4.303e-01,4.202e-02
4.330e-01,3.836e-02
4.358e-01,3.500e-02
4.386e-01,3.194e-02
4.413e-01,2.914e-02
4.441e-01,2.657e-02
4.469e-01,2.423e-02
4.496e-01,2.210e-02
4.524e-01,2.014e-02
4.552e-01,1.836e-02
4.579e-01,1.673e-02
4.607e-01,1.525e-02
4.635e-01,1.390e-02
4.662e-01,1.266e-02
4.690e-01,1.153e-02
4.718e-01,1.050e-02
4.745e-01,9.566e-03
4.773e-01,8.711e-03
4.801e-01,7.932e-03
4.829e-01,7.222e-03
4.856e-01,6.575e-03
4.884e-01,5.985e-03
4.912e-01,5.448e-03
4.939e-01,4.959e-03
4.967e-01,4.513e-03
4.995e-01,4.107e-03
5.022e-01,3.738e-03
5.050e-01,3.401e-03
5.078e-01,3.095e-03
5.105e-01,2.816e-03
5.133e-01,2.562e-03
5.161e-01,2.331e-03
5.188e-01,2.120e-03
5.216e-01,1.929e-03
5.244e-01,1.755e-03
5.271e-01,1.596e-03
5.299e-01,1.452e-03
5.327e-01,1.321e-03
5.354e-01,1.201e-03
5.382e-01,1.093e-03
5.410e-01,9.938e-04
5.437e-01,9.039e-04
5.465e-01,8.221e-04
5.493e-01,7.477e-04
5.520e-01,6.801e-04


==> anc/03_results/weak_inf/lognormal/0_01.csv <==
transmittance,probability_density
1.588e-03,3.078e-119
4.765e-03,5.307e-73
7.942e-03,2.428e-55
1.112e-02,4.862e-45
1.430e-02,4.914e-38
1.747e-02,7.262e-33
2.065e-02,7.548e-29
2.383e-02,1.293e-25
2.700e-02,6.067e-23
3.018e-02,1.082e-20
3.336e-02,9.147e-19
3.653e-02,4.283e-17
3.971e-02,1.244e-15
4.289e-02,2.442e-14
4.606e-02,3.457e-13
4.924e-02,3.714e-12
5.242e-02,3.154e-11
5.559e-02,2.186e-10
5.877e-02,1.271e-09
6.195e-02,6.337e-09
6.512e-02,2.758e-08
6.830e-02,1.065e-07
7.148e-02,3.694e-07
7.465e-02,1.165e-06
7.783e-02,3.369e-06
8.101e-02,9.016e-06
8.419e-02,2.249e-05
8.736e-02,5.264e-05
9.054e-02,1.162e-04
9.372e-02,2.433e-04
9.689e-02,4.849e-04
1.001e-01,9.239e-04
1.032e-01,1.689e-03
1.064e-01,2.971e-03
1.096e-01,5.044e-03
1.128e-01,8.287e-03
1.160e-01,1.320e-02
1.191e-01,2.045e-02
1.223e-01,3.083e-02
1.255e-01,4.535e-02
1.287e-01,6.516e-02
1.318e-01,9.162e-02
1.350e-01,1.262e-01
1.382e-01,1.706e-01
1.414e-01,2.264e-01
1.445e-01,2.953e-01
1.477e-01,3.792e-01
1.509e-01,4.796e-01
1.541e-01,5.978e-01
1.573e-01,7.353e-01
1.604e-01,8.928e-01
1.636e-01,1.071e+00
1.668e-01,1.270e+00
1.700e-01,1.489e+00
1.731e-01,1.729e+00
1.763e-01,1.987e+00
1.795e-01,2.262e+00
1.827e-01,2.553e+00
1.858e-01,2.856e+00
1.890e-01,3.170e+00
1.922e-01,3.490e+00
1.954e-01,3.815e+00
1.986e-01,4.141e+00
2.017e-01,4.464e+00
2.049e-01,4.782e+00
2.081e-01,5.090e+00
2.113e-01,5.386e+00
2.144e-01,5.668e+00
2.176e-01,5.931e+00
2.208e-01,6.175e+00
2.240e-01,6.397e+00
2.271e-01,6.595e+00
2.303e-01,6.767e+00
2.335e-01,6.914e+00
2.367e-01,7.034e+00
2.398e-01,7.127e+00
2.430e-01,7.193e+00
2.462e-01,7.233e+00
2.494e-01,7.246e+00
2.526e-01,7.234e+00
2.557e-01,7.198e+00
2.589e-01,7.138e+00
2.621e-01,7.058e+00
2.653e-01,6.957e+00
2.684e-01,6.838e+00
2.716e-01,6.702e+00
2.748e-01,6.551e+00
2.780e-01,6.387e+00
2.811e-01,6.211e+00
2.843e-01,6.026e+00
2.875e-01,5.833e+00
2.907e-01,5.633e+00
2.939e-01,5.428e+00
2.970e-01,5.220e+00
3.002e-01,5.009e+00
3.034e-01,4.798e+00
3.066e-01,4.587e+00
3.097e-01,4.377e+00
3.129e-01,4.169e+00
3.161e-01,3.964e+00
3.193e-01,3.763e+00
3.224e-01,3.567e+00
3.256e-01,3.376e+00
3.288e-01,3.190e+00
3.320e-01,3.010e+00
3.352e-01,2.836e+00
3.383e-01,2.668e+00
3.415e-01,2.507e+00
3.447e-01,2.353e+00
3.479e-01,2.206e+00
3.510e-01,2.065e+00
3.542e-01,1.931e+00
3.574e-01,1.804e+00
3.606e-01,1.683e+00
3.637e-01,1.569e+00
3.669e-01,1.461e+00
3.701e-01,1.359e+00
3.733e-01,1.263e+00
3.765e-01,1.172e+00
3.796e-01,1.088e+00
3.828e-01,1.008e+00
3.860e-01,9.334e-01
3.892e-01,8.636e-01
3.923e-01,7.985e-01
3.955e-01,7.376e-01
3.987e-01,6.809e-01
4.019e-01,6.281e-01
4.050e-01,5.790e-01
4.082e-01,5.334e-01
4.114e-01,4.910e-01
4.146e-01,4.517e-01
4.177e-01,4.153e-01
4.209e-01,3.816e-01
4.241e-01,3.505e-01
4.273e-01,3.217e-01
4.305e-01,2.951e-01
4.336e-01,2.705e-01
4.368e-01,2.479e-01
4.400e-01,2.270e-01
4.432e-01,2.078e-01
4.463e-01,1.902e-01
4.495e-01,1.739e-01
4.527e-01,1.590e-01
4.559e-01,1.453e-01
4.590e-01,1.327e-01
4.622e-01,1.212e-01
4.654e-01,1.106e-01
4.686e-01,1.009e-01
4.718e-01,9.203e-02
4.749e-01,8.390e-02
4.781e-01,7.647e-02
4.813e-01,6.967e-02
4.845e-01,6.345e-02
4.876e-01,5.777e-02
4.908e-01,5.259e-02
4.940e-01,4.785e-02
4.972e-01,4.353e-02
5.003e-01,3.959e-02
5.035e-01,3.600e-02
5.067e-01,3.272e-02
5.099e-01,2.974e-02
5.131e-01,2.702e-02
5.162e-01,2.454e-02
5.194e-01,2.229e-02
5.226e-01,2.024e-02
5.258e-01,1.837e-02
5.289e-01,1.667e-02
5.321e-01,1.513e-02
5.353e-01,1.372e-02
5.385e-01,1.245e-02
5.416e-01,1.129e-02
5.448e-01,1.024e-02
5.480e-01,9.282e-03
5.512e-01,8.414e-03
5.544e-01,7.626e-03
5.575e-01,6.911e-03
5.607e-01,6.262e-03
5.639e-01,5.673e-03
5.671e-01,5.139e-03
5.702e-01,4.655e-03
5.734e-01,4.215e-03
5.766e-01,3.817e-03
5.798e-01,3.456e-03
5.829e-01,3.129e-03
5.861e-01,2.833e-03
5.893e-01,2.564e-03
5.925e-01,2.321e-03
5.957e-01,2.101e-03
5.988e-01,1.901e-03
6.020e-01,1.720e-03
6.052e-01,1.556e-03
6.084e-01,1.408e-03
6.115e-01,1.274e-03
6.147e-01,1.153e-03
6.179e-01,1.043e-03
6.211e-01,9.431e-04
6.242e-01,8.531e-04
6.274e-01,7.716e-04
6.306e-01,6.979e-04
6.338e-01,6.311e-04


==> anc/03_results/weak_inf/lognormal/0_011.csv <==
transmittance,probability_density
1.757e-03,1.336e-137
5.272e-03,8.283e-85
8.786e-03,1.378e-64
1.230e-02,9.081e-53
1.582e-02,1.020e-44
1.933e-02,9.108e-39
2.284e-02,3.892e-34
2.636e-02,2.105e-30
2.987e-02,2.582e-27
3.339e-02,1.043e-24
3.690e-02,1.787e-22
4.042e-02,1.553e-20
4.393e-02,7.797e-19
4.745e-02,2.493e-17
5.096e-02,5.474e-16
5.447e-02,8.746e-15
5.799e-02,1.065e-13
6.150e-02,1.027e-12
6.502e-02,8.088e-12
6.853e-02,5.331e-11
7.205e-02,3.004e-10
7.556e-02,1.474e-09
7.908e-02,6.389e-09
8.259e-02,2.480e-08
8.611e-02,8.713e-08
8.962e-02,2.798e-07
9.313e-02,8.284e-07
9.665e-02,2.277e-06
1.002e-01,5.850e-06
1.037e-01,1.413e-05
1.072e-01,3.224e-05
1.107e-01,6.981e-05
1.142e-01,1.441e-04
1.177e-01,2.843e-04
1.213e-01,5.385e-04
1.248e-01,9.815e-04
1.283e-01,1.726e-03
1.318e-01,2.937e-03
1.353e-01,4.845e-03
1.388e-01,7.763e-03
1.423e-01,1.211e-02
1.459e-01,1.840e-02
1.494e-01,2.732e-02
1.529e-01,3.965e-02
1.564e-01,5.635e-02
1.599e-01,7.850e-02
1.634e-01,1.073e-01
1.669e-01,1.441e-01
1.705e-01,1.904e-01
1.740e-01,2.475e-01
1.775e-01,3.169e-01
1.810e-01,4.001e-01
1.845e-01,4.983e-01
1.880e-01,6.127e-01
1.915e-01,7.442e-01
1.951e-01,8.935e-01
1.986e-01,1.061e+00
2.021e-01,1.247e+00
2.056e-01,1.450e+00
2.091e-01,1.670e+00
2.126e-01,1.907e+00
2.161e-01,2.158e+00
2.197e-01,2.422e+00
2.232e-01,2.696e+00
2.267e-01,2.979e+00
2.302e-01,3.268e+00
2.337e-01,3.559e+00
2.372e-01,3.850e+00
2.407e-01,4.139e+00
2.443e-01,4.421e+00
2.478e-01,4.696e+00
2.513e-01,4.958e+00
2.548e-01,5.207e+00
2.583e-01,5.440e+00
2.618e-01,5.655e+00
2.653e-01,5.850e+00
2.689e-01,6.023e+00
2.724e-01,6.173e+00
2.759e-01,6.300e+00
2.794e-01,6.403e+00
2.829e-01,6.482e+00
2.864e-01,6.536e+00
2.899e-01,6.566e+00
2.935e-01,6.572e+00
2.970e-01,6.556e+00
3.005e-01,6.518e+00
3.040e-01,6.459e+00
3.075e-01,6.381e+00
3.110e-01,6.285e+00
3.145e-01,6.172e+00
3.181e-01,6.045e+00
3.216e-01,5.904e+00
3.251e-01,5.751e+00
3.286e-01,5.588e+00
3.321e-01,5.416e+00
3.356e-01,5.237e+00
3.391e-01,5.053e+00
3.427e-01,4.864e+00
3.462e-01,4.672e+00
3.497e-01,4.478e+00
3.532e-01,4.284e+00
3.567e-01,4.090e+00
3.602e-01,3.898e+00
3.638e-01,3.708e+00
3.673e-01,3.521e+00
3.708e-01,3.338e+00
3.743e-01,3.159e+00
3.778e-01,2.984e+00
3.813e-01,2.815e+00
3.848e-01,2.652e+00
3.884e-01,2.494e+00
3.919e-01,2.342e+00
3.954e-01,2.197e+00
3.989e-01,2.058e+00
4.024e-01,1.925e+00
4.059e-01,1.798e+00
4.094e-01,1.678e+00
4.130e-01,1.564e+00
4.165e-01,1.456e+00
4.200e-01,1.354e+00
4.235e-01,1.258e+00
4.270e-01,1.167e+00
4.305e-01,1.082e+00
4.340e-01,1.002e+00
4.376e-01,9.268e-01
4.411e-01,8.566e-01
4.446e-01,7.911e-01
4.481e-01,7.299e-01
4.516e-01,6.728e-01
4.551e-01,6.197e-01
4.586e-01,5.704e-01
4.622e-01,5.245e-01
4.657e-01,4.820e-01
4.692e-01,4.426e-01
4.727e-01,4.061e-01
4.762e-01,3.724e-01
4.797e-01,3.412e-01
4.832e-01,3.125e-01
4.868e-01,2.859e-01
4.903e-01,2.615e-01
4.938e-01,2.390e-01
4.973e-01,2.183e-01
5.008e-01,1.993e-01
5.043e-01,1.819e-01
5.078e-01,1.659e-01
5.114e-01,1.512e-01
5.149e-01,1.377e-01
5.184e-01,1.254e-01
5.219e-01,1.142e-01
5.254e-01,1.039e-01
5.289e-01,9.444e-02
5.324e-01,8.584e-02
5.360e-01,7.798e-02
5.395e-01,7.082e-02
5.430e-01,6.429e-02
5.465e-01,5.834e-02
5.500e-01,5.292e-02
5.535e-01,4.799e-02
5.570e-01,4.350e-02
5.606e-01,3.942e-02
5.641e-01,3.571e-02
5.676e-01,3.233e-02
5.711e-01,2.927e-02
5.746e-01,2.649e-02
5.781e-01,2.396e-02
5.816e-01,2.168e-02
5.852e-01,1.960e-02
5.887e-01,1.772e-02
5.922e-01,1.601e-02
5.957e-01,1.447e-02
5.992e-01,1.307e-02
6.027e-01,1.180e-02
6.063e-01,1.065e-02
6.098e-01,9.617e-03
6.133e-01,8.679e-03
6.168e-01,7.831e-03
6.203e-01,7.065e-03
6.238e-01,6.372e-03
6.273e-01,5.746e-03
6.309e-01,5.180e-03
6.344e-01,4.670e-03
6.379e-01,4.209e-03
6.414e-01,3.793e-03
6.449e-01,3.417e-03
6.484e-01,3.079e-03
6.519e-01,2.773e-03
6.555e-01,2.497e-03
6.590e-01,2.249e-03
6.625e-01,2.025e-03
6.660e-01,1.823e-03
6.695e-01,1.641e-03
6.730e-01,1.477e-03
6.765e-01,1.329e-03
6.801e-01,1.196e-03
6.836e-01,1.076e-03
6.871e-01,9.681e-04
6.906e-01,8.709e-04
6.941e-01,7.833e-04
6.976e-01,7.046e-04
7.011e-01,6.337e-04


==> anc/03_results/weak_inf/lognormal/0_012.csv <==
transmittance,probability_density
1.077e-01,6.890e-08
1.110e-01,1.777e-07
1.143e-01,4.352e-07
1.176e-01,1.016e-06
1.209e-01,2.266e-06
1.242e-01,4.848e-06
1.275e-01,9.975e-06
1.308e-01,1.978e-05
1.341e-01,3.790e-05
1.374e-01,7.031e-05
1.407e-01,1.265e-04
1.440e-01,2.212e-04
1.473e-01,3.765e-04
1.506e-01,6.246e-04
1.539e-01,1.012e-03
1.572e-01,1.601e-03
1.605e-01,2.481e-03
1.638e-01,3.766e-03
1.671e-01,5.605e-03
1.704e-01,8.191e-03
1.737e-01,1.176e-02
1.770e-01,1.661e-02
1.803e-01,2.308e-02
1.836e-01,3.160e-02
1.869e-01,4.264e-02
1.902e-01,5.674e-02
1.935e-01,7.452e-02
1.968e-01,9.665e-02
2.001e-01,1.239e-01
2.034e-01,1.569e-01
2.066e-01,1.966e-01
2.099e-01,2.437e-01
2.132e-01,2.990e-01
2.165e-01,3.634e-01
2.198e-01,4.375e-01
2.231e-01,5.221e-01
2.264e-01,6.176e-01
2.297e-01,7.247e-01
2.330e-01,8.436e-01
2.363e-01,9.745e-01
2.396e-01,1.117e+00
2.429e-01,1.272e+00
2.462e-01,1.439e+00
2.495e-01,1.616e+00
2.528e-01,1.804e+00
2.561e-01,2.002e+00
2.594e-01,2.208e+00
2.627e-01,2.422e+00
2.660e-01,2.642e+00
2.693e-01,2.866e+00
2.726e-01,3.094e+00
2.759e-01,3.324e+00
2.792e-01,3.553e+00
2.825e-01,3.780e+00
2.858e-01,4.005e+00
2.891e-01,4.224e+00
2.924e-01,4.436e+00
2.957e-01,4.640e+00
2.990e-01,4.835e+00
3.023e-01,5.019e+00
3.056e-01,5.190e+00
3.089e-01,5.349e+00
3.122e-01,5.493e+00
3.155e-01,5.622e+00
3.187e-01,5.735e+00
3.220e-01,5.832e+00
3.253e-01,5.913e+00
3.286e-01,5.977e+00
3.319e-01,6.025e+00
3.352e-01,6.055e+00
3.385e-01,6.070e+00
3.418e-01,6.068e+00
3.451e-01,6.051e+00
3.484e-01,6.019e+00
3.517e-01,5.972e+00
3.550e-01,5.912e+00
3.583e-01,5.840e+00
3.616e-01,5.755e+00
3.649e-01,5.659e+00
3.682e-01,5.553e+00
3.715e-01,5.438e+00
3.748e-01,5.315e+00
3.781e-01,5.185e+00
3.814e-01,5.048e+00
3.847e-01,4.906e+00
3.880e-01,4.759e+00
3.913e-01,4.609e+00
3.946e-01,4.456e+00
3.979e-01,4.301e+00
4.012e-01,4.145e+00
4.045e-01,3.988e+00
4.078e-01,3.831e+00
4.111e-01,3.675e+00
4.144e-01,3.520e+00
4.177e-01,3.367e+00
4.210e-01,3.216e+00
4.243e-01,3.068e+00
4.275e-01,2.923e+00
4.308e-01,2.781e+00
4.341e-01,2.643e+00
4.374e-01,2.509e+00
4.407e-01,2.378e+00
4.440e-01,2.252e+00
4.473e-01,2.130e+00
4.506e-01,2.013e+00
4.539e-01,1.900e+00
4.572e-01,1.792e+00
4.605e-01,1.687e+00
4.638e-01,1.588e+00
4.671e-01,1.493e+00
4.704e-01,1.402e+00
4.737e-01,1.316e+00
4.770e-01,1.233e+00
4.803e-01,1.155e+00
4.836e-01,1.081e+00
4.869e-01,1.011e+00
4.902e-01,9.446e-01
4.935e-01,8.819e-01
4.968e-01,8.227e-01
5.001e-01,7.669e-01
5.034e-01,7.143e-01
5.067e-01,6.649e-01
5.100e-01,6.185e-01
5.133e-01,5.749e-01
5.166e-01,5.340e-01
5.199e-01,4.957e-01
5.232e-01,4.598e-01
5.265e-01,4.263e-01
5.298e-01,3.950e-01
5.331e-01,3.658e-01
5.363e-01,3.385e-01
5.396e-01,3.131e-01
5.429e-01,2.894e-01
5.462e-01,2.674e-01
5.495e-01,2.469e-01
5.528e-01,2.279e-01
5.561e-01,2.102e-01
5.594e-01,1.938e-01
5.627e-01,1.786e-01
5.660e-01,1.645e-01
5.693e-01,1.515e-01
5.726e-01,1.394e-01
5.759e-01,1.282e-01
5.792e-01,1.179e-01
5.825e-01,1.084e-01
5.858e-01,9.955e-02
5.891e-01,9.143e-02
5.924e-01,8.393e-02
5.957e-01,7.702e-02
5.990e-01,7.065e-02
6.023e-01,6.478e-02
6.056e-01,5.938e-02
6.089e-01,5.441e-02
6.122e-01,4.984e-02
6.155e-01,4.564e-02
6.188e-01,4.178e-02
6.221e-01,3.824e-02
6.254e-01,3.498e-02
6.287e-01,3.199e-02
6.320e-01,2.925e-02
6.353e-01,2.674e-02
6.386e-01,2.443e-02
6.419e-01,2.232e-02
6.451e-01,2.038e-02
6.484e-01,1.861e-02
6.517e-01,1.699e-02
6.550e-01,1.550e-02
6.583e-01,1.415e-02
6.616e-01,1.290e-02
6.649e-01,1.177e-02
6.682e-01,1.073e-02
6.715e-01,9.779e-03
6.748e-01,8.913e-03
6.781e-01,8.121e-03
6.814e-01,7.398e-03
6.847e-01,6.738e-03
6.880e-01,6.136e-03
6.913e-01,5.586e-03
6.946e-01,5.085e-03
6.979e-01,4.628e-03
7.012e-01,4.212e-03
7.045e-01,3.832e-03
7.078e-01,3.486e-03
7.111e-01,3.170e-03
7.144e-01,2.883e-03
7.177e-01,2.621e-03
7.210e-01,2.383e-03
7.243e-01,2.166e-03
7.276e-01,1.969e-03
7.309e-01,1.789e-03
7.342e-01,1.625e-03
7.375e-01,1.477e-03
7.408e-01,1.341e-03
7.441e-01,1.218e-03
7.474e-01,1.106e-03
7.507e-01,1.005e-03
7.540e-01,9.122e-04
7.572e-01,8.282e-04
7.605e-01,7.518e-04
7.638e-01,6.824e-04


==> anc/03_results/weak_inf/lognormal/0_013.csv <==
transmittance,probability_density
1.282e-01,1.522e-08
1.316e-01,3.887e-08
1.351e-01,9.477e-08
1.386e-01,2.212e-07
1.420e-01,4.959e-07
1.455e-01,1.070e-06
1.490e-01,2.226e-06
1.524e-01,4.478e-06
1.559e-01,8.722e-06
1.594e-01,1.648e-05
1.628e-01,3.026e-05
1.663e-01,5.408e-05
1.697e-01,9.419e-05
1.732e-01,1.601e-04
1.767e-01,2.659e-04
1.801e-01,4.319e-04
1.836e-01,6.870e-04
1.871e-01,1.071e-03
1.905e-01,1.639e-03
1.940e-01,2.462e-03
1.974e-01,3.634e-03
2.009e-01,5.278e-03
2.044e-01,7.544e-03
2.078e-01,1.062e-02
2.113e-01,1.474e-02
2.148e-01,2.017e-02
2.182e-01,2.724e-02
2.217e-01,3.632e-02
2.252e-01,4.783e-02
2.286e-01,6.227e-02
2.321e-01,8.015e-02
2.355e-01,1.021e-01
2.390e-01,1.286e-01
2.425e-01,1.604e-01
2.459e-01,1.982e-01
2.494e-01,2.427e-01
2.529e-01,2.945e-01
2.563e-01,3.542e-01
2.598e-01,4.225e-01
2.632e-01,5.001e-01
2.667e-01,5.872e-01
2.702e-01,6.845e-01
2.736e-01,7.922e-01
2.771e-01,9.104e-01
2.806e-01,1.039e+00
2.840e-01,1.179e+00
2.875e-01,1.329e+00
2.909e-01,1.489e+00
2.944e-01,1.658e+00
2.979e-01,1.836e+00
3.013e-01,2.022e+00
3.048e-01,2.216e+00
3.083e-01,2.415e+00
3.117e-01,2.619e+00
3.152e-01,2.827e+00
3.187e-01,3.036e+00
3.221e-01,3.247e+00
3.256e-01,3.457e+00
3.290e-01,3.665e+00
3.325e-01,3.869e+00
3.360e-01,4.068e+00
3.394e-01,4.261e+00
3.429e-01,4.446e+00
3.464e-01,4.622e+00
3.498e-01,4.788e+00
3.533e-01,4.943e+00
3.567e-01,5.085e+00
3.602e-01,5.214e+00
3.637e-01,5.330e+00
3.671e-01,5.431e+00
3.706e-01,5.518e+00
3.741e-01,5.589e+00
3.775e-01,5.645e+00
3.810e-01,5.686e+00
3.845e-01,5.712e+00
3.879e-01,5.723e+00
3.914e-01,5.719e+00
3.948e-01,5.701e+00
3.983e-01,5.669e+00
4.018e-01,5.624e+00
4.052e-01,5.567e+00
4.087e-01,5.498e+00
4.122e-01,5.417e+00
4.156e-01,5.327e+00
4.191e-01,5.227e+00
4.225e-01,5.119e+00
4.260e-01,5.003e+00
4.295e-01,4.880e+00
4.329e-01,4.752e+00
4.364e-01,4.618e+00
4.399e-01,4.480e+00
4.433e-01,4.338e+00
4.468e-01,4.194e+00
4.502e-01,4.048e+00
4.537e-01,3.901e+00
4.572e-01,3.753e+00
4.606e-01,3.605e+00
4.641e-01,3.458e+00
4.676e-01,3.312e+00
4.710e-01,3.167e+00
4.745e-01,3.025e+00
4.780e-01,2.885e+00
4.814e-01,2.748e+00
4.849e-01,2.614e+00
4.883e-01,2.483e+00
4.918e-01,2.356e+00
4.953e-01,2.233e+00
4.987e-01,2.114e+00
5.022e-01,1.998e+00
5.057e-01,1.887e+00
5.091e-01,1.780e+00
5.126e-01,1.677e+00
5.160e-01,1.579e+00
5.195e-01,1.485e+00
5.230e-01,1.395e+00
5.264e-01,1.309e+00
5.299e-01,1.227e+00
5.334e-01,1.150e+00
5.368e-01,1.076e+00
5.403e-01,1.006e+00
5.437e-01,9.395e-01
5.472e-01,8.768e-01
5.507e-01,8.177e-01
5.541e-01,7.619e-01
5.576e-01,7.093e-01
5.611e-01,6.598e-01
5.645e-01,6.133e-01
5.680e-01,5.697e-01
5.715e-01,5.288e-01
5.749e-01,4.904e-01
5.784e-01,4.545e-01
5.818e-01,4.210e-01
5.853e-01,3.896e-01
5.888e-01,3.604e-01
5.922e-01,3.331e-01
5.957e-01,3.077e-01
5.992e-01,2.841e-01
6.026e-01,2.621e-01
6.061e-01,2.417e-01
6.095e-01,2.227e-01
6.130e-01,2.051e-01
6.165e-01,1.888e-01
6.199e-01,1.737e-01
6.234e-01,1.597e-01
6.269e-01,1.468e-01
6.303e-01,1.348e-01
6.338e-01,1.238e-01
6.373e-01,1.136e-01
6.407e-01,1.042e-01
6.442e-01,9.552e-02
6.476e-01,8.753e-02
6.511e-01,8.018e-02
6.546e-01,7.340e-02
6.580e-01,6.718e-02
6.615e-01,6.145e-02
6.650e-01,5.619e-02
6.684e-01,5.136e-02
6.719e-01,4.692e-02
6.753e-01,4.285e-02
6.788e-01,3.912e-02
6.823e-01,3.571e-02
6.857e-01,3.257e-02
6.892e-01,2.971e-02
6.927e-01,2.708e-02
6.961e-01,2.468e-02
6.996e-01,2.249e-02
7.030e-01,2.048e-02
7.065e-01,1.864e-02
7.100e-01,1.697e-02
7.134e-01,1.544e-02
7.169e-01,1.405e-02
7.204e-01,1.277e-02
7.238e-01,1.161e-02
7.273e-01,1.055e-02
7.308e-01,9.589e-03
7.342e-01,8.710e-03
7.377e-01,7.910e-03
7.411e-01,7.181e-03
7.446e-01,6.518e-03
7.481e-01,5.915e-03
7.515e-01,5.366e-03
7.550e-01,4.867e-03
7.585e-01,4.414e-03
7.619e-01,4.002e-03
7.654e-01,3.627e-03
7.688e-01,3.287e-03
7.723e-01,2.978e-03
7.758e-01,2.698e-03
7.792e-01,2.443e-03
7.827e-01,2.213e-03
7.862e-01,2.003e-03
7.896e-01,1.813e-03
7.931e-01,1.641e-03
7.966e-01,1.485e-03
8.000e-01,1.343e-03
8.035e-01,1.215e-03
8.069e-01,1.099e-03
8.104e-01,9.936e-04
8.139e-01,8.983e-04
8.173e-01,8.121e-04


==> anc/03_results/weak_inf/lognormal/0_014.csv <==
transmittance,probability_density
1.501e-01,3.564e-09
1.537e-01,8.955e-09
1.573e-01,2.160e-08
1.608e-01,5.012e-08
1.644e-01,1.121e-07
1.680e-01,2.423e-07
1.715e-01,5.068e-07
1.751e-01,1.028e-06
1.787e-01,2.023e-06
1.822e-01,3.871e-06
1.858e-01,7.214e-06
1.894e-01,1.311e-05
1.929e-01,2.324e-05
1.965e-01,4.027e-05
2.001e-01,6.826e-05
2.036e-01,1.133e-04
2.072e-01,1.843e-04
2.108e-01,2.940e-04
2.143e-01,4.606e-04
2.179e-01,7.090e-04
2.215e-01,1.073e-03
2.250e-01,1.598e-03
2.286e-01,2.343e-03
2.321e-01,3.384e-03
2.357e-01,4.818e-03
2.393e-01,6.766e-03
2.428e-01,9.378e-03
2.464e-01,1.283e-02
2.500e-01,1.735e-02
2.535e-01,2.318e-02
2.571e-01,3.061e-02
2.607e-01,3.999e-02
2.642e-01,5.170e-02
2.678e-01,6.616e-02
2.714e-01,8.383e-02
2.749e-01,1.052e-01
2.785e-01,1.309e-01
2.821e-01,1.614e-01
2.856e-01,1.972e-01
2.892e-01,2.391e-01
2.928e-01,2.875e-01
2.963e-01,3.432e-01
2.999e-01,4.065e-01
3.035e-01,4.780e-01
3.070e-01,5.582e-01
3.106e-01,6.474e-01
3.141e-01,7.460e-01
3.177e-01,8.541e-01
3.213e-01,9.719e-01
3.248e-01,1.099e+00
3.284e-01,1.236e+00
3.320e-01,1.382e+00
3.355e-01,1.537e+00
3.391e-01,1.701e+00
3.427e-01,1.872e+00
3.462e-01,2.050e+00
3.498e-01,2.234e+00
3.534e-01,2.423e+00
3.569e-01,2.616e+00
3.605e-01,2.812e+00
3.641e-01,3.009e+00
3.676e-01,3.207e+00
3.712e-01,3.404e+00
3.748e-01,3.598e+00
3.783e-01,3.789e+00
3.819e-01,3.975e+00
3.855e-01,4.155e+00
3.890e-01,4.327e+00
3.926e-01,4.491e+00
3.961e-01,4.645e+00
3.997e-01,4.789e+00
4.033e-01,4.921e+00
4.068e-01,5.041e+00
4.104e-01,5.148e+00
4.140e-01,5.242e+00
4.175e-01,5.322e+00
4.211e-01,5.388e+00
4.247e-01,5.440e+00
4.282e-01,5.477e+00
4.318e-01,5.501e+00
4.354e-01,5.510e+00
4.389e-01,5.505e+00
4.425e-01,5.487e+00
4.461e-01,5.457e+00
4.496e-01,5.413e+00
4.532e-01,5.358e+00
4.568e-01,5.292e+00
4.603e-01,5.215e+00
4.639e-01,5.128e+00
4.675e-01,5.033e+00
4.710e-01,4.929e+00
4.746e-01,4.818e+00
4.781e-01,4.701e+00
4.817e-01,4.577e+00
4.853e-01,4.449e+00
4.888e-01,4.317e+00
4.924e-01,4.181e+00
4.960e-01,4.042e+00
4.995e-01,3.902e+00
5.031e-01,3.760e+00
5.067e-01,3.618e+00
5.102e-01,3.475e+00
5.138e-01,3.333e+00
5.174e-01,3.192e+00
5.209e-01,3.053e+00
5.245e-01,2.915e+00
5.281e-01,2.780e+00
5.316e-01,2.648e+00
5.352e-01,2.518e+00
5.388e-01,2.391e+00
5.423e-01,2.268e+00
5.459e-01,2.149e+00
5.495e-01,2.033e+00
5.530e-01,1.922e+00
5.566e-01,1.814e+00
5.601e-01,1.710e+00
5.637e-01,1.611e+00
5.673e-01,1.515e+00
5.708e-01,1.424e+00
5.744e-01,1.337e+00
5.780e-01,1.253e+00
5.815e-01,1.174e+00
5.851e-01,1.099e+00
5.887e-01,1.027e+00
5.922e-01,9.597e-01
5.958e-01,8.956e-01
5.994e-01,8.350e-01
6.029e-01,7.778e-01
6.065e-01,7.238e-01
6.101e-01,6.731e-01
6.136e-01,6.253e-01
6.172e-01,5.805e-01
6.208e-01,5.385e-01
6.243e-01,4.991e-01
6.279e-01,4.622e-01
6.315e-01,4.277e-01
6.350e-01,3.955e-01
6.386e-01,3.655e-01
6.421e-01,3.375e-01
6.457e-01,3.114e-01
6.493e-01,2.871e-01
6.528e-01,2.646e-01
6.564e-01,2.436e-01
6.600e-01,2.242e-01
6.635e-01,2.062e-01
6.671e-01,1.895e-01
6.707e-01,1.741e-01
6.742e-01,1.598e-01
6.778e-01,1.466e-01
6.814e-01,1.344e-01
6.849e-01,1.232e-01
6.885e-01,1.128e-01
6.921e-01,1.033e-01
6.956e-01,9.449e-02
6.992e-01,8.640e-02
7.028e-01,7.897e-02
7.063e-01,7.214e-02
7.099e-01,6.587e-02
7.135e-01,6.011e-02
7.170e-01,5.483e-02
7.206e-01,4.999e-02
7.241e-01,4.556e-02
7.277e-01,4.150e-02
7.313e-01,3.779e-02
7.348e-01,3.440e-02
7.384e-01,3.129e-02
7.420e-01,2.846e-02
7.455e-01,2.587e-02
7.491e-01,2.351e-02
7.527e-01,2.135e-02
7.562e-01,1.939e-02
7.598e-01,1.760e-02
7.634e-01,1.597e-02
7.669e-01,1.448e-02
7.705e-01,1.313e-02
7.741e-01,1.190e-02
7.776e-01,1.078e-02
7.812e-01,9.766e-03
7.848e-01,8.843e-03
7.883e-01,8.005e-03
7.919e-01,7.243e-03
7.955e-01,6.553e-03
7.990e-01,5.926e-03
8.026e-01,5.357e-03
8.061e-01,4.842e-03
8.097e-01,4.375e-03
8.133e-01,3.952e-03
8.168e-01,3.569e-03
8.204e-01,3.223e-03
8.240e-01,2.909e-03
8.275e-01,2.625e-03
8.311e-01,2.368e-03
8.347e-01,2.136e-03
8.382e-01,1.926e-03
8.418e-01,1.736e-03
8.454e-01,1.565e-03
8.489e-01,1.410e-03
8.525e-01,1.270e-03
8.561e-01,1.144e-03
8.596e-01,1.030e-03


==> anc/03_results/weak_inf/lognormal/0_015.csv <==
transmittance,probability_density
1.744e-01,9.478e-10
1.781e-01,2.326e-09
1.817e-01,5.508e-09
1.853e-01,1.261e-08
1.889e-01,2.793e-08
1.925e-01,6.001e-08
1.961e-01,1.252e-07
1.998e-01,2.539e-07
2.034e-01,5.013e-07
2.070e-01,9.648e-07
2.106e-01,1.812e-06
2.142e-01,3.324e-06
2.178e-01,5.962e-06
2.215e-01,1.047e-05
2.251e-01,1.800e-05
2.287e-01,3.035e-05
2.323e-01,5.021e-05
2.359e-01,8.156e-05
2.395e-01,1.302e-04
2.432e-01,2.043e-04
2.468e-01,3.156e-04
2.504e-01,4.798e-04
2.540e-01,7.187e-04
2.576e-01,1.061e-03
2.612e-01,1.545e-03
2.649e-01,2.219e-03
2.685e-01,3.146e-03
2.721e-01,4.405e-03
2.757e-01,6.094e-03
2.793e-01,8.333e-03
2.829e-01,1.127e-02
2.866e-01,1.507e-02
2.902e-01,1.994e-02
2.938e-01,2.612e-02
2.974e-01,3.389e-02
3.010e-01,4.354e-02
3.046e-01,5.543e-02
3.083e-01,6.994e-02
3.119e-01,8.748e-02
3.155e-01,1.085e-01
3.191e-01,1.335e-01
3.227e-01,1.630e-01
3.263e-01,1.974e-01
3.300e-01,2.373e-01
3.336e-01,2.833e-01
3.372e-01,3.359e-01
3.408e-01,3.955e-01
3.444e-01,4.626e-01
3.480e-01,5.376e-01
3.517e-01,6.209e-01
3.553e-01,7.128e-01
3.589e-01,8.135e-01
3.625e-01,9.231e-01
3.661e-01,1.042e+00
3.697e-01,1.169e+00
3.734e-01,1.305e+00
3.770e-01,1.450e+00
3.806e-01,1.603e+00
3.842e-01,1.763e+00
3.878e-01,1.930e+00
3.914e-01,2.103e+00
3.951e-01,2.281e+00
3.987e-01,2.464e+00
4.023e-01,2.650e+00
4.059e-01,2.838e+00
4.095e-01,3.028e+00
4.131e-01,3.217e+00
4.168e-01,3.405e+00
4.204e-01,3.591e+00
4.240e-01,3.772e+00
4.276e-01,3.949e+00
4.312e-01,4.120e+00
4.348e-01,4.284e+00
4.385e-01,4.439e+00
4.421e-01,4.585e+00
4.457e-01,4.721e+00
4.493e-01,4.846e+00
4.529e-01,4.959e+00
4.565e-01,5.060e+00
4.602e-01,5.148e+00
4.638e-01,5.224e+00
4.674e-01,5.285e+00
4.710e-01,5.333e+00
4.746e-01,5.368e+00
4.782e-01,5.388e+00
4.819e-01,5.396e+00
4.855e-01,5.390e+00
4.891e-01,5.371e+00
4.927e-01,5.340e+00
4.963e-01,5.296e+00
4.999e-01,5.242e+00
5.036e-01,5.176e+00
5.072e-01,5.101e+00
5.108e-01,5.015e+00
5.144e-01,4.922e+00
5.180e-01,4.820e+00
5.216e-01,4.711e+00
5.253e-01,4.596e+00
5.289e-01,4.475e+00
5.325e-01,4.349e+00
5.361e-01,4.220e+00
5.397e-01,4.086e+00
5.433e-01,3.951e+00
5.470e-01,3.813e+00
5.506e-01,3.674e+00
5.542e-01,3.534e+00
5.578e-01,3.394e+00
5.614e-01,3.255e+00
5.650e-01,3.116e+00
5.687e-01,2.979e+00
5.723e-01,2.844e+00
5.759e-01,2.711e+00
5.795e-01,2.581e+00
5.831e-01,2.453e+00
5.867e-01,2.329e+00
5.903e-01,2.208e+00
5.940e-01,2.090e+00
5.976e-01,1.977e+00
6.012e-01,1.867e+00
6.048e-01,1.761e+00
6.084e-01,1.659e+00
6.120e-01,1.561e+00
6.157e-01,1.467e+00
6.193e-01,1.378e+00
6.229e-01,1.292e+00
6.265e-01,1.210e+00
6.301e-01,1.133e+00
6.337e-01,1.059e+00
6.374e-01,9.888e-01
6.410e-01,9.225e-01
6.446e-01,8.597e-01
6.482e-01,8.005e-01
6.518e-01,7.446e-01
6.554e-01,6.920e-01
6.591e-01,6.425e-01
6.627e-01,5.960e-01
6.663e-01,5.524e-01
6.699e-01,5.116e-01
6.735e-01,4.733e-01
6.771e-01,4.376e-01
6.808e-01,4.042e-01
6.844e-01,3.730e-01
6.880e-01,3.440e-01
6.916e-01,3.170e-01
6.952e-01,2.919e-01
6.988e-01,2.686e-01
7.025e-01,2.470e-01
7.061e-01,2.269e-01
7.097e-01,2.084e-01
7.133e-01,1.912e-01
7.169e-01,1.753e-01
7.205e-01,1.606e-01
7.242e-01,1.471e-01
7.278e-01,1.346e-01
7.314e-01,1.231e-01
7.350e-01,1.125e-01
7.386e-01,1.028e-01
7.422e-01,9.380e-02
7.459e-01,8.558e-02
7.495e-01,7.803e-02
7.531e-01,7.111e-02
7.567e-01,6.476e-02
7.603e-01,5.895e-02
7.639e-01,5.363e-02
7.676e-01,4.877e-02
7.712e-01,4.432e-02
7.748e-01,4.026e-02
7.784e-01,3.656e-02
7.820e-01,3.317e-02
7.856e-01,3.009e-02
7.893e-01,2.728e-02
7.929e-01,2.472e-02
7.965e-01,2.239e-02
8.001e-01,2.027e-02
8.037e-01,1.835e-02
8.073e-01,1.660e-02
8.110e-01,1.501e-02
8.146e-01,1.356e-02
8.182e-01,1.226e-02
8.218e-01,1.107e-02
8.254e-01,9.992e-03
8.290e-01,9.017e-03
8.327e-01,8.134e-03
8.363e-01,7.334e-03
8.399e-01,6.611e-03
8.435e-01,5.957e-03
8.471e-01,5.366e-03
8.507e-01,4.832e-03
8.544e-01,4.349e-03
8.580e-01,3.914e-03
8.616e-01,3.521e-03
8.652e-01,3.166e-03
8.688e-01,2.846e-03
8.724e-01,2.558e-03
8.761e-01,2.298e-03
8.797e-01,2.064e-03
8.833e-01,1.853e-03
8.869e-01,1.664e-03
8.905e-01,1.493e-03
8.941e-01,1.339e-03


==> anc/03_results/weak_inf/lognormal/0_016.csv <==
transmittance,probability_density
2.036e-01,2.793e-10
2.076e-01,7.232e-10
2.116e-01,1.804e-09
2.156e-01,4.346e-09
2.196e-01,1.012e-08
2.236e-01,2.282e-08
2.276e-01,4.989e-08
2.316e-01,1.059e-07
2.356e-01,2.187e-07
2.396e-01,4.394e-07
2.436e-01,8.605e-07
2.475e-01,1.644e-06
2.515e-01,3.067e-06
2.555e-01,5.595e-06
2.595e-01,9.983e-06
2.635e-01,1.744e-05
2.675e-01,2.987e-05
2.715e-01,5.017e-05
2.755e-01,8.270e-05
2.795e-01,1.339e-04
2.835e-01,2.131e-04
2.875e-01,3.334e-04
2.915e-01,5.134e-04
2.954e-01,7.785e-04
2.994e-01,1.163e-03
3.034e-01,1.712e-03
3.074e-01,2.486e-03
3.114e-01,3.560e-03
3.154e-01,5.034e-03
3.194e-01,7.029e-03
3.234e-01,9.694e-03
3.274e-01,1.321e-02
3.314e-01,1.781e-02
3.354e-01,2.374e-02
3.394e-01,3.130e-02
3.433e-01,4.085e-02
3.473e-01,5.279e-02
3.513e-01,6.755e-02
3.553e-01,8.562e-02
3.593e-01,1.075e-01
3.633e-01,1.339e-01
3.673e-01,1.653e-01
3.713e-01,2.023e-01
3.753e-01,2.456e-01
3.793e-01,2.958e-01
3.833e-01,3.536e-01
3.873e-01,4.196e-01
3.912e-01,4.943e-01
3.952e-01,5.782e-01
3.992e-01,6.717e-01
4.032e-01,7.753e-01
4.072e-01,8.890e-01
4.112e-01,1.013e+00
4.152e-01,1.147e+00
4.192e-01,1.292e+00
4.232e-01,1.446e+00
4.272e-01,1.609e+00
4.312e-01,1.781e+00
4.352e-01,1.961e+00
4.391e-01,2.148e+00
4.431e-01,2.341e+00
4.471e-01,2.538e+00
4.511e-01,2.739e+00
4.551e-01,2.942e+00
4.591e-01,3.146e+00
4.631e-01,3.348e+00
4.671e-01,3.548e+00
4.711e-01,3.744e+00
4.751e-01,3.935e+00
4.791e-01,4.118e+00
4.831e-01,4.293e+00
4.871e-01,4.458e+00
4.910e-01,4.612e+00
4.950e-01,4.754e+00
4.990e-01,4.883e+00
5.030e-01,4.997e+00
5.070e-01,5.097e+00
5.110e-01,5.181e+00
5.150e-01,5.250e+00
5.190e-01,5.302e+00
5.230e-01,5.339e+00
5.270e-01,5.359e+00
5.310e-01,5.363e+00
5.350e-01,5.351e+00
5.389e-01,5.324e+00
5.429e-01,5.283e+00
5.469e-01,5.228e+00
5.509e-01,5.159e+00
5.549e-01,5.078e+00
5.589e-01,4.986e+00
5.629e-01,4.883e+00
5.669e-01,4.770e+00
5.709e-01,4.649e+00
5.749e-01,4.521e+00
5.789e-01,4.385e+00
5.829e-01,4.245e+00
5.868e-01,4.100e+00
5.908e-01,3.951e+00
5.948e-01,3.800e+00
5.988e-01,3.647e+00
6.028e-01,3.493e+00
6.068e-01,3.339e+00
6.108e-01,3.185e+00
6.148e-01,3.033e+00
6.188e-01,2.883e+00
6.228e-01,2.735e+00
6.268e-01,2.590e+00
6.308e-01,2.449e+00
6.347e-01,2.311e+00
6.387e-01,2.178e+00
6.427e-01,2.048e+00
6.467e-01,1.924e+00
6.507e-01,1.804e+00
6.547e-01,1.689e+00
6.587e-01,1.579e+00
6.627e-01,1.474e+00
6.667e-01,1.373e+00
6.707e-01,1.278e+00
6.747e-01,1.188e+00
6.787e-01,1.103e+00
6.827e-01,1.022e+00
6.866e-01,9.460e-01
6.906e-01,8.745e-01
6.946e-01,8.074e-01
6.986e-01,7.446e-01
7.026e-01,6.857e-01
7.066e-01,6.308e-01
7.106e-01,5.796e-01
7.146e-01,5.319e-01
7.186e-01,4.876e-01
7.226e-01,4.465e-01
7.266e-01,4.084e-01
7.306e-01,3.732e-01
7.345e-01,3.406e-01
7.385e-01,3.106e-01
7.425e-01,2.829e-01
7.465e-01,2.575e-01
7.505e-01,2.341e-01
7.545e-01,2.126e-01
7.585e-01,1.929e-01
7.625e-01,1.749e-01
7.665e-01,1.584e-01
7.705e-01,1.433e-01
7.745e-01,1.296e-01
7.785e-01,1.171e-01
7.824e-01,1.057e-01
7.864e-01,9.531e-02
7.904e-01,8.589e-02
7.944e-01,7.734e-02
7.984e-01,6.959e-02
8.024e-01,6.256e-02
8.064e-01,5.621e-02
8.104e-01,5.046e-02
8.144e-01,4.526e-02
8.184e-01,4.058e-02
8.224e-01,3.635e-02
8.264e-01,3.254e-02
8.303e-01,2.911e-02
8.343e-01,2.602e-02
8.383e-01,2.325e-02
8.423e-01,2.076e-02
8.463e-01,1.852e-02
8.503e-01,1.652e-02
8.543e-01,1.472e-02
8.583e-01,1.311e-02
8.623e-01,1.167e-02
8.663e-01,1.039e-02
8.703e-01,9.235e-03
8.743e-01,8.207e-03
8.782e-01,7.289e-03
8.822e-01,6.471e-03
8.862e-01,5.742e-03
8.902e-01,5.092e-03
8.942e-01,4.513e-03
8.982e-01,3.999e-03
9.022e-01,3.541e-03
9.062e-01,3.134e-03
9.102e-01,2.773e-03
9.142e-01,2.452e-03
9.182e-01,2.167e-03
9.222e-01,1.915e-03
9.262e-01,1.691e-03
9.301e-01,1.493e-03
9.341e-01,1.317e-03
9.381e-01,1.162e-03
9.421e-01,1.024e-03
9.461e-01,9.026e-04
9.501e-01,7.952e-04
9.541e-01,7.003e-04
9.581e-01,6.165e-04
9.621e-01,5.425e-04
9.661e-01,4.772e-04
9.701e-01,4.196e-04
9.741e-01,3.689e-04
9.780e-01,3.241e-04
9.820e-01,2.848e-04
9.860e-01,2.501e-04
9.900e-01,2.195e-04
9.940e-01,1.927e-04
9.980e-01,1.690e-04


==> anc/03_results/weak_inf/lognormal/0_017.csv <==
transmittance,probability_density
2.342e-01,8.320e-11
2.380e-01,2.033e-10
2.419e-01,4.821e-10
2.457e-01,1.110e-09
2.495e-01,2.487e-09
2.534e-01,5.423e-09
2.572e-01,1.152e-08
2.611e-01,2.389e-08
2.649e-01,4.835e-08
2.687e-01,9.564e-08
2.726e-01,1.850e-07
2.764e-01,3.503e-07
2.803e-01,6.498e-07
2.841e-01,1.182e-06
2.879e-01,2.108e-06
2.918e-01,3.690e-06
2.956e-01,6.346e-06
2.994e-01,1.073e-05
3.033e-01,1.783e-05
3.071e-01,2.915e-05
3.110e-01,4.693e-05
3.148e-01,7.440e-05
3.186e-01,1.162e-04
3.225e-01,1.791e-04
3.263e-01,2.720e-04
3.302e-01,4.077e-04
3.340e-01,6.032e-04
3.378e-01,8.814e-04
3.417e-01,1.272e-03
3.455e-01,1.815e-03
3.494e-01,2.558e-03
3.532e-01,3.567e-03
3.570e-01,4.921e-03
3.609e-01,6.716e-03
3.647e-01,9.072e-03
3.685e-01,1.213e-02
3.724e-01,1.607e-02
3.762e-01,2.109e-02
3.801e-01,2.743e-02
3.839e-01,3.535e-02
3.877e-01,4.516e-02
3.916e-01,5.721e-02
3.954e-01,7.189e-02
3.993e-01,8.961e-02
4.031e-01,1.108e-01
4.069e-01,1.360e-01
4.108e-01,1.658e-01
4.146e-01,2.005e-01
4.184e-01,2.409e-01
4.223e-01,2.874e-01
4.261e-01,3.405e-01
4.300e-01,4.009e-01
4.338e-01,4.691e-01
4.376e-01,5.454e-01
4.415e-01,6.303e-01
4.453e-01,7.241e-01
4.492e-01,8.272e-01
4.530e-01,9.395e-01
4.568e-01,1.061e+00
4.607e-01,1.193e+00
4.645e-01,1.333e+00
4.683e-01,1.482e+00
4.722e-01,1.640e+00
4.760e-01,1.806e+00
4.799e-01,1.979e+00
4.837e-01,2.159e+00
4.875e-01,2.344e+00
4.914e-01,2.534e+00
4.952e-01,2.727e+00
4.991e-01,2.922e+00
5.029e-01,3.119e+00
5.067e-01,3.315e+00
5.106e-01,3.509e+00
5.144e-01,3.700e+00
5.183e-01,3.887e+00
5.221e-01,4.068e+00
5.259e-01,4.242e+00
5.298e-01,4.407e+00
5.336e-01,4.563e+00
5.374e-01,4.708e+00
5.413e-01,4.842e+00
5.451e-01,4.962e+00
5.490e-01,5.070e+00
5.528e-01,5.163e+00
5.566e-01,5.242e+00
5.605e-01,5.307e+00
5.643e-01,5.355e+00
5.682e-01,5.389e+00
5.720e-01,5.408e+00
5.758e-01,5.411e+00
5.797e-01,5.399e+00
5.835e-01,5.374e+00
5.873e-01,5.334e+00
5.912e-01,5.281e+00
5.950e-01,5.215e+00
5.989e-01,5.137e+00
6.027e-01,5.048e+00
6.065e-01,4.949e+00
6.104e-01,4.840e+00
6.142e-01,4.723e+00
6.181e-01,4.598e+00
6.219e-01,4.467e+00
6.257e-01,4.330e+00
6.296e-01,4.188e+00
6.334e-01,4.043e+00
6.372e-01,3.895e+00
6.411e-01,3.744e+00
6.449e-01,3.592e+00
6.488e-01,3.440e+00
6.526e-01,3.288e+00
6.564e-01,3.137e+00
6.603e-01,2.987e+00
6.641e-01,2.839e+00
6.680e-01,2.694e+00
6.718e-01,2.552e+00
6.756e-01,2.413e+00
6.795e-01,2.278e+00
6.833e-01,2.147e+00
6.872e-01,2.021e+00
6.910e-01,1.898e+00
6.948e-01,1.781e+00
6.987e-01,1.668e+00
7.025e-01,1.560e+00
7.063e-01,1.456e+00
7.102e-01,1.358e+00
7.140e-01,1.265e+00
7.179e-01,1.176e+00
7.217e-01,1.092e+00
7.255e-01,1.013e+00
7.294e-01,9.377e-01
7.332e-01,8.672e-01
7.371e-01,8.010e-01
7.409e-01,7.390e-01
7.447e-01,6.809e-01
7.486e-01,6.266e-01
7.524e-01,5.759e-01
7.562e-01,5.288e-01
7.601e-01,4.849e-01
7.639e-01,4.442e-01
7.678e-01,4.064e-01
7.716e-01,3.714e-01
7.754e-01,3.391e-01
7.793e-01,3.093e-01
7.831e-01,2.818e-01
7.870e-01,2.564e-01
7.908e-01,2.332e-01
7.946e-01,2.118e-01
7.985e-01,1.922e-01
8.023e-01,1.742e-01
8.061e-01,1.578e-01
8.100e-01,1.428e-01
8.138e-01,1.291e-01
8.177e-01,1.166e-01
8.215e-01,1.052e-01
8.253e-01,9.486e-02
8.292e-01,8.546e-02
8.330e-01,7.692e-02
8.369e-01,6.918e-02
8.407e-01,6.217e-02
8.445e-01,5.582e-02
8.484e-01,5.009e-02
8.522e-01,4.491e-02
8.561e-01,4.023e-02
8.599e-01,3.601e-02
8.637e-01,3.221e-02
8.676e-01,2.880e-02
8.714e-01,2.572e-02
8.752e-01,2.296e-02
8.791e-01,2.048e-02
8.829e-01,1.826e-02
8.868e-01,1.626e-02
8.906e-01,1.448e-02
8.944e-01,1.288e-02
8.983e-01,1.145e-02
9.021e-01,1.017e-02
9.060e-01,9.035e-03
9.098e-01,8.018e-03
9.136e-01,7.112e-03
9.175e-01,6.304e-03
9.213e-01,5.584e-03
9.251e-01,4.944e-03
9.290e-01,4.375e-03
9.328e-01,3.870e-03
9.367e-01,3.420e-03
9.405e-01,3.022e-03
9.443e-01,2.668e-03
9.482e-01,2.355e-03
9.520e-01,2.077e-03
9.559e-01,1.831e-03
9.597e-01,1.614e-03
9.635e-01,1.422e-03
9.674e-01,1.252e-03
9.712e-01,1.101e-03
9.750e-01,9.687e-04
9.789e-01,8.517e-04
9.827e-01,7.485e-04
9.866e-01,6.575e-04
9.904e-01,5.773e-04
9.942e-01,5.066e-04
9.981e-01,4.445e-04


==> anc/03_results/weak_inf/lognormal/0_018.csv <==
transmittance,probability_density
2.661e-01,2.652e-11
2.698e-01,6.176e-11
2.735e-01,1.402e-10
2.771e-01,3.109e-10
2.808e-01,6.731e-10
2.845e-01,1.425e-09
2.882e-01,2.951e-09
2.919e-01,5.982e-09
2.955e-01,1.188e-08
2.992e-01,2.314e-08
3.029e-01,4.419e-08
3.066e-01,8.285e-08
3.103e-01,1.525e-07
3.139e-01,2.759e-07
3.176e-01,4.908e-07
3.213e-01,8.587e-07
3.250e-01,1.479e-06
3.286e-01,2.506e-06
3.323e-01,4.185e-06
3.360e-01,6.887e-06
3.397e-01,1.117e-05
3.434e-01,1.788e-05
3.470e-01,2.822e-05
3.507e-01,4.397e-05
3.544e-01,6.765e-05
3.581e-01,1.028e-04
3.618e-01,1.543e-04
3.654e-01,2.290e-04
3.691e-01,3.359e-04
3.728e-01,4.873e-04
3.765e-01,6.994e-04
3.801e-01,9.933e-04
3.838e-01,1.396e-03
3.875e-01,1.943e-03
3.912e-01,2.678e-03
3.949e-01,3.655e-03
3.985e-01,4.944e-03
4.022e-01,6.626e-03
4.059e-01,8.803e-03
4.096e-01,1.159e-02
4.133e-01,1.514e-02
4.169e-01,1.962e-02
4.206e-01,2.521e-02
4.243e-01,3.215e-02
4.280e-01,4.068e-02
4.317e-01,5.110e-02
4.353e-01,6.371e-02
4.390e-01,7.888e-02
4.427e-01,9.699e-02
4.464e-01,1.184e-01
4.500e-01,1.437e-01
4.537e-01,1.732e-01
4.574e-01,2.074e-01
4.611e-01,2.468e-01
4.648e-01,2.920e-01
4.684e-01,3.434e-01
4.721e-01,4.015e-01
4.758e-01,4.668e-01
4.795e-01,5.396e-01
4.832e-01,6.205e-01
4.868e-01,7.097e-01
4.905e-01,8.074e-01
4.942e-01,9.140e-01
4.979e-01,1.029e+00
5.015e-01,1.154e+00
5.052e-01,1.287e+00
5.089e-01,1.429e+00
5.126e-01,1.579e+00
5.163e-01,1.737e+00
5.199e-01,1.903e+00
5.236e-01,2.075e+00
5.273e-01,2.254e+00
5.310e-01,2.437e+00
5.347e-01,2.625e+00
5.383e-01,2.816e+00
5.420e-01,3.009e+00
5.457e-01,3.203e+00
5.494e-01,3.397e+00
5.530e-01,3.589e+00
5.567e-01,3.778e+00
5.604e-01,3.963e+00
5.641e-01,4.143e+00
5.678e-01,4.316e+00
5.714e-01,4.481e+00
5.751e-01,4.637e+00
5.788e-01,4.783e+00
5.825e-01,4.918e+00
5.862e-01,5.041e+00
5.898e-01,5.152e+00
5.935e-01,5.249e+00
5.972e-01,5.332e+00
6.009e-01,5.401e+00
6.045e-01,5.455e+00
6.082e-01,5.495e+00
6.119e-01,5.519e+00
6.156e-01,5.529e+00
6.193e-01,5.524e+00
6.229e-01,5.505e+00
6.266e-01,5.472e+00
6.303e-01,5.426e+00
6.340e-01,5.367e+00
6.377e-01,5.295e+00
6.413e-01,5.212e+00
6.450e-01,5.119e+00
6.487e-01,5.015e+00
6.524e-01,4.903e+00
6.560e-01,4.783e+00
6.597e-01,4.655e+00
6.634e-01,4.521e+00
6.671e-01,4.382e+00
6.708e-01,4.238e+00
6.744e-01,4.090e+00
6.781e-01,3.940e+00
6.818e-01,3.788e+00
6.855e-01,3.635e+00
6.892e-01,3.481e+00
6.928e-01,3.327e+00
6.965e-01,3.175e+00
7.002e-01,3.024e+00
7.039e-01,2.875e+00
7.075e-01,2.729e+00
7.112e-01,2.585e+00
7.149e-01,2.445e+00
7.186e-01,2.309e+00
7.223e-01,2.177e+00
7.259e-01,2.049e+00
7.296e-01,1.925e+00
7.333e-01,1.806e+00
7.370e-01,1.692e+00
7.407e-01,1.583e+00
7.443e-01,1.478e+00
7.480e-01,1.379e+00
7.517e-01,1.284e+00
7.554e-01,1.194e+00
7.590e-01,1.109e+00
7.627e-01,1.028e+00
7.664e-01,9.523e-01
7.701e-01,8.807e-01
7.738e-01,8.135e-01
7.774e-01,7.505e-01
7.811e-01,6.914e-01
7.848e-01,6.362e-01
7.885e-01,5.847e-01
7.922e-01,5.367e-01
7.958e-01,4.921e-01
7.995e-01,4.506e-01
8.032e-01,4.122e-01
8.069e-01,3.766e-01
8.106e-01,3.437e-01
8.142e-01,3.133e-01
8.179e-01,2.853e-01
8.216e-01,2.595e-01
8.253e-01,2.358e-01
8.289e-01,2.141e-01
8.326e-01,1.941e-01
8.363e-01,1.759e-01
8.400e-01,1.592e-01
8.437e-01,1.439e-01
8.473e-01,1.300e-01
8.510e-01,1.173e-01
8.547e-01,1.057e-01
8.584e-01,9.524e-02
8.621e-01,8.570e-02
8.657e-01,7.706e-02
8.694e-01,6.922e-02
8.731e-01,6.213e-02
8.768e-01,5.571e-02
8.804e-01,4.992e-02
8.841e-01,4.469e-02
8.878e-01,3.997e-02
8.915e-01,3.573e-02
8.952e-01,3.191e-02
8.988e-01,2.848e-02
9.025e-01,2.539e-02
9.062e-01,2.263e-02
9.099e-01,2.014e-02
9.136e-01,1.792e-02
9.172e-01,1.593e-02
9.209e-01,1.416e-02
9.246e-01,1.257e-02
9.283e-01,1.115e-02
9.319e-01,9.885e-03
9.356e-01,8.758e-03
9.393e-01,7.754e-03
9.430e-01,6.861e-03
9.467e-01,6.067e-03
9.503e-01,5.361e-03
9.540e-01,4.734e-03
9.577e-01,4.178e-03
9.614e-01,3.685e-03
9.651e-01,3.249e-03
9.687e-01,2.862e-03
9.724e-01,2.520e-03
9.761e-01,2.217e-03
9.798e-01,1.950e-03
9.834e-01,1.714e-03
9.871e-01,1.506e-03
9.908e-01,1.322e-03
9.945e-01,1.160e-03
9.982e-01,1.018e-03


==> anc/03_results/weak_inf/lognormal/0_019.csv <==
transmittance,probability_density
3.029e-01,7.963e-12
3.064e-01,1.773e-11
3.099e-01,3.868e-11
3.134e-01,8.267e-11
3.169e-01,1.733e-10
3.204e-01,3.563e-10
3.239e-01,7.193e-10
3.274e-01,1.426e-09
3.309e-01,2.778e-09
3.344e-01,5.321e-09
3.379e-01,1.002e-08
3.414e-01,1.858e-08
3.449e-01,3.389e-08
3.484e-01,6.090e-08
3.518e-01,1.078e-07
3.553e-01,1.881e-07
3.588e-01,3.236e-07
3.623e-01,5.489e-07
3.658e-01,9.189e-07
3.693e-01,1.518e-06
3.728e-01,2.476e-06
3.763e-01,3.989e-06
3.798e-01,6.347e-06
3.833e-01,9.981e-06
3.868e-01,1.551e-05
3.903e-01,2.384e-05
3.938e-01,3.624e-05
3.973e-01,5.449e-05
4.008e-01,8.108e-05
4.043e-01,1.194e-04
4.078e-01,1.741e-04
4.112e-01,2.513e-04
4.147e-01,3.593e-04
4.182e-01,5.089e-04
4.217e-01,7.142e-04
4.252e-01,9.933e-04
4.287e-01,1.369e-03
4.322e-01,1.872e-03
4.357e-01,2.537e-03
4.392e-01,3.411e-03
4.427e-01,4.549e-03
4.462e-01,6.018e-03
4.497e-01,7.901e-03
4.532e-01,1.030e-02
4.567e-01,1.332e-02
4.602e-01,1.710e-02
4.637e-01,2.180e-02
4.672e-01,2.760e-02
4.706e-01,3.471e-02
4.741e-01,4.337e-02
4.776e-01,5.382e-02
4.811e-01,6.637e-02
4.846e-01,8.133e-02
4.881e-01,9.905e-02
4.916e-01,1.199e-01
4.951e-01,1.443e-01
4.986e-01,1.727e-01
5.021e-01,2.054e-01
5.056e-01,2.430e-01
5.091e-01,2.860e-01
5.126e-01,3.347e-01
5.161e-01,3.897e-01
5.196e-01,4.513e-01
5.231e-01,5.201e-01
5.266e-01,5.963e-01
5.300e-01,6.804e-01
5.335e-01,7.727e-01
5.370e-01,8.734e-01
5.405e-01,9.826e-01
5.440e-01,1.101e+00
5.475e-01,1.227e+00
5.510e-01,1.362e+00
5.545e-01,1.506e+00
5.580e-01,1.658e+00
5.615e-01,1.817e+00
5.650e-01,1.984e+00
5.685e-01,2.157e+00
5.720e-01,2.336e+00
5.755e-01,2.521e+00
5.790e-01,2.710e+00
5.825e-01,2.902e+00
5.860e-01,3.096e+00
5.894e-01,3.292e+00
5.929e-01,3.487e+00
5.964e-01,3.681e+00
5.999e-01,3.873e+00
6.034e-01,4.061e+00
6.069e-01,4.245e+00
6.104e-01,4.422e+00
6.139e-01,4.592e+00
6.174e-01,4.753e+00
6.209e-01,4.905e+00
6.244e-01,5.047e+00
6.279e-01,5.177e+00
6.314e-01,5.295e+00
6.349e-01,5.400e+00
6.384e-01,5.491e+00
6.419e-01,5.568e+00
6.453e-01,5.631e+00
6.488e-01,5.679e+00
6.523e-01,5.713e+00
6.558e-01,5.731e+00
6.593e-01,5.735e+00
6.628e-01,5.724e+00
6.663e-01,5.699e+00
6.698e-01,5.660e+00
6.733e-01,5.607e+00
6.768e-01,5.542e+00
6.803e-01,5.465e+00
6.838e-01,5.377e+00
6.873e-01,5.278e+00
6.908e-01,5.169e+00
6.943e-01,5.051e+00
6.978e-01,4.925e+00
7.013e-01,4.792e+00
7.047e-01,4.653e+00
7.082e-01,4.509e+00
7.117e-01,4.360e+00
7.152e-01,4.207e+00
7.187e-01,4.052e+00
7.222e-01,3.895e+00
7.257e-01,3.737e+00
7.292e-01,3.578e+00
7.327e-01,3.420e+00
7.362e-01,3.263e+00
7.397e-01,3.107e+00
7.432e-01,2.953e+00
7.467e-01,2.803e+00
7.502e-01,2.655e+00
7.537e-01,2.511e+00
7.572e-01,2.370e+00
7.607e-01,2.234e+00
7.641e-01,2.102e+00
7.676e-01,1.975e+00
7.711e-01,1.852e+00
7.746e-01,1.735e+00
7.781e-01,1.622e+00
7.816e-01,1.514e+00
7.851e-01,1.412e+00
7.886e-01,1.314e+00
7.921e-01,1.221e+00
7.956e-01,1.134e+00
7.991e-01,1.051e+00
8.026e-01,9.725e-01
8.061e-01,8.988e-01
8.096e-01,8.296e-01
8.131e-01,7.647e-01
8.166e-01,7.040e-01
8.201e-01,6.472e-01
8.235e-01,5.943e-01
8.270e-01,5.450e-01
8.305e-01,4.991e-01
8.340e-01,4.566e-01
8.375e-01,4.172e-01
8.410e-01,3.807e-01
8.445e-01,3.470e-01
8.480e-01,3.159e-01
8.515e-01,2.873e-01
8.550e-01,2.609e-01
8.585e-01,2.368e-01
8.620e-01,2.146e-01
8.655e-01,1.943e-01
8.690e-01,1.757e-01
8.725e-01,1.587e-01
8.760e-01,1.432e-01
8.795e-01,1.291e-01
8.829e-01,1.163e-01
8.864e-01,1.046e-01
8.899e-01,9.406e-02
8.934e-01,8.446e-02
8.969e-01,7.577e-02
9.004e-01,6.791e-02
9.039e-01,6.081e-02
9.074e-01,5.440e-02
9.109e-01,4.862e-02
9.144e-01,4.341e-02
9.179e-01,3.873e-02
9.214e-01,3.452e-02
9.249e-01,3.075e-02
9.284e-01,2.736e-02
9.319e-01,2.433e-02
9.354e-01,2.161e-02
9.389e-01,1.918e-02
9.423e-01,1.701e-02
9.458e-01,1.508e-02
9.493e-01,1.335e-02
9.528e-01,1.181e-02
9.563e-01,1.044e-02
9.598e-01,9.228e-03
9.633e-01,8.146e-03
9.668e-01,7.186e-03
9.703e-01,6.335e-03
9.738e-01,5.580e-03
9.773e-01,4.912e-03
9.808e-01,4.321e-03
9.843e-01,3.798e-03
9.878e-01,3.336e-03
9.913e-01,2.929e-03
9.948e-01,2.569e-03
9.983e-01,2.252e-03


==> anc/03_results/weak_inf/lognormal/0_02.csv <==
transmittance,probability_density
3.399e-01,2.624e-12
3.432e-01,5.635e-12
3.465e-01,1.189e-11
3.499e-01,2.466e-11
3.532e-01,5.029e-11
3.565e-01,1.009e-10
3.598e-01,1.993e-10
3.631e-01,3.874e-10
3.664e-01,7.419e-10
3.697e-01,1.400e-09
3.730e-01,2.603e-09
3.763e-01,4.773e-09
3.796e-01,8.631e-09
3.829e-01,1.540e-08
3.862e-01,2.711e-08
3.896e-01,4.711e-08
3.929e-01,8.085e-08
3.962e-01,1.370e-07
3.995e-01,2.295e-07
4.028e-01,3.798e-07
4.061e-01,6.214e-07
4.094e-01,1.005e-06
4.127e-01,1.608e-06
4.160e-01,2.544e-06
4.193e-01,3.984e-06
4.226e-01,6.173e-06
4.260e-01,9.468e-06
4.293e-01,1.438e-05
4.326e-01,2.162e-05
4.359e-01,3.221e-05
4.392e-01,4.753e-05
4.425e-01,6.949e-05
4.458e-01,1.007e-04
4.491e-01,1.446e-04
4.524e-01,2.059e-04
4.557e-01,2.908e-04
4.590e-01,4.071e-04
4.623e-01,5.654e-04
4.657e-01,7.790e-04
4.690e-01,1.065e-03
4.723e-01,1.445e-03
4.756e-01,1.945e-03
4.789e-01,2.599e-03
4.822e-01,3.448e-03
4.855e-01,4.542e-03
4.888e-01,5.941e-03
4.921e-01,7.719e-03
4.954e-01,9.960e-03
4.987e-01,1.277e-02
5.021e-01,1.626e-02
5.054e-01,2.058e-02
5.087e-01,2.587e-02
5.120e-01,3.234e-02
5.153e-01,4.017e-02
5.186e-01,4.961e-02
5.219e-01,6.091e-02
5.252e-01,7.435e-02
5.285e-01,9.024e-02
5.318e-01,1.089e-01
5.351e-01,1.308e-01
5.384e-01,1.562e-01
5.418e-01,1.855e-01
5.451e-01,2.192e-01
5.484e-01,2.578e-01
5.517e-01,3.016e-01
5.550e-01,3.511e-01
5.583e-01,4.068e-01
5.616e-01,4.690e-01
5.649e-01,5.383e-01
5.682e-01,6.150e-01
5.715e-01,6.994e-01
5.748e-01,7.919e-01
5.781e-01,8.927e-01
5.815e-01,1.002e+00
5.848e-01,1.120e+00
5.881e-01,1.247e+00
5.914e-01,1.382e+00
5.947e-01,1.526e+00
5.980e-01,1.678e+00
6.013e-01,1.838e+00
6.046e-01,2.005e+00
6.079e-01,2.180e+00
6.112e-01,2.361e+00
6.145e-01,2.547e+00
6.179e-01,2.739e+00
6.212e-01,2.934e+00
6.245e-01,3.133e+00
6.278e-01,3.333e+00
6.311e-01,3.534e+00
6.344e-01,3.734e+00
6.377e-01,3.933e+00
6.410e-01,4.130e+00
6.443e-01,4.322e+00
6.476e-01,4.509e+00
6.509e-01,4.689e+00
6.542e-01,4.862e+00
6.576e-01,5.025e+00
6.609e-01,5.180e+00
6.642e-01,5.323e+00
6.675e-01,5.454e+00
6.708e-01,5.573e+00
6.741e-01,5.678e+00
6.774e-01,5.770e+00
6.807e-01,5.847e+00
6.840e-01,5.910e+00
6.873e-01,5.957e+00
6.906e-01,5.989e+00
6.940e-01,6.006e+00
6.973e-01,6.007e+00
7.006e-01,5.994e+00
7.039e-01,5.966e+00
7.072e-01,5.924e+00
7.105e-01,5.868e+00
7.138e-01,5.799e+00
7.171e-01,5.718e+00
7.204e-01,5.624e+00
7.237e-01,5.520e+00
7.270e-01,5.406e+00
7.303e-01,5.282e+00
7.337e-01,5.150e+00
7.370e-01,5.011e+00
7.403e-01,4.865e+00
7.436e-01,4.714e+00
7.469e-01,4.558e+00
7.502e-01,4.398e+00
7.535e-01,4.235e+00
7.568e-01,4.071e+00
7.601e-01,3.905e+00
7.634e-01,3.739e+00
7.667e-01,3.573e+00
7.700e-01,3.408e+00
7.734e-01,3.245e+00
7.767e-01,3.084e+00
7.800e-01,2.925e+00
7.833e-01,2.770e+00
7.866e-01,2.619e+00
7.899e-01,2.472e+00
7.932e-01,2.328e+00
7.965e-01,2.190e+00
7.998e-01,2.056e+00
8.031e-01,1.928e+00
8.064e-01,1.804e+00
8.098e-01,1.686e+00
8.131e-01,1.573e+00
8.164e-01,1.465e+00
8.197e-01,1.363e+00
8.230e-01,1.266e+00
8.263e-01,1.174e+00
8.296e-01,1.087e+00
8.329e-01,1.005e+00
8.362e-01,9.279e-01
8.395e-01,8.555e-01
8.428e-01,7.876e-01
8.461e-01,7.242e-01
8.495e-01,6.649e-01
8.528e-01,6.097e-01
8.561e-01,5.583e-01
8.594e-01,5.106e-01
8.627e-01,4.663e-01
8.660e-01,4.254e-01
8.693e-01,3.875e-01
8.726e-01,3.526e-01
8.759e-01,3.204e-01
8.792e-01,2.908e-01
8.825e-01,2.636e-01
8.859e-01,2.387e-01
8.892e-01,2.159e-01
8.925e-01,1.950e-01
8.958e-01,1.760e-01
8.991e-01,1.586e-01
9.024e-01,1.428e-01
9.057e-01,1.284e-01
9.090e-01,1.154e-01
9.123e-01,1.035e-01
9.156e-01,9.282e-02
9.189e-01,8.311e-02
9.222e-01,7.435e-02
9.256e-01,6.644e-02
9.289e-01,5.931e-02
9.322e-01,5.290e-02
9.355e-01,4.713e-02
9.388e-01,4.195e-02
9.421e-01,3.730e-02
9.454e-01,3.314e-02
9.487e-01,2.941e-02
9.520e-01,2.608e-02
9.553e-01,2.310e-02
9.586e-01,2.045e-02
9.620e-01,1.808e-02
9.653e-01,1.598e-02
9.686e-01,1.410e-02
9.719e-01,1.244e-02
9.752e-01,1.096e-02
9.785e-01,9.652e-03
9.818e-01,8.491e-03
9.851e-01,7.464e-03
9.884e-01,6.556e-03
9.917e-01,5.753e-03
9.950e-01,5.045e-03
9.983e-01,4.420e-03


==> anc/03_results/weak_inf/lognormal/0_021.csv <==
transmittance,probability_density
3.781e-01,8.800e-13
3.812e-01,1.833e-12
3.843e-01,3.761e-12
3.875e-01,7.603e-12
3.906e-01,1.515e-11
3.937e-01,2.977e-11
3.968e-01,5.768e-11
3.999e-01,1.103e-10
4.030e-01,2.080e-10
4.062e-01,3.873e-10
4.093e-01,7.119e-10
4.124e-01,1.292e-09
4.155e-01,2.318e-09
4.186e-01,4.107e-09
4.217e-01,7.191e-09
4.249e-01,1.245e-08
4.280e-01,2.130e-08
4.311e-01,3.606e-08
4.342e-01,6.037e-08
4.373e-01,9.999e-08
4.404e-01,1.639e-07
4.436e-01,2.659e-07
4.467e-01,4.270e-07
4.498e-01,6.789e-07
4.529e-01,1.069e-06
4.560e-01,1.668e-06
4.592e-01,2.577e-06
4.623e-01,3.945e-06
4.654e-01,5.984e-06
4.685e-01,8.999e-06
4.716e-01,1.341e-05
4.747e-01,1.983e-05
4.779e-01,2.905e-05
4.810e-01,4.223e-05
4.841e-01,6.088e-05
4.872e-01,8.707e-05
4.903e-01,1.236e-04
4.934e-01,1.740e-04
4.966e-01,2.431e-04
4.997e-01,3.372e-04
5.028e-01,4.643e-04
5.059e-01,6.348e-04
5.090e-01,8.616e-04
5.121e-01,1.161e-03
5.153e-01,1.555e-03
5.184e-01,2.068e-03
5.215e-01,2.731e-03
5.246e-01,3.584e-03
5.277e-01,4.674e-03
5.309e-01,6.056e-03
5.340e-01,7.798e-03
5.371e-01,9.981e-03
5.402e-01,1.270e-02
5.433e-01,1.606e-02
5.464e-01,2.019e-02
5.496e-01,2.524e-02
5.527e-01,3.138e-02
5.558e-01,3.879e-02
5.589e-01,4.770e-02
5.620e-01,5.833e-02
5.651e-01,7.095e-02
5.683e-01,8.586e-02
5.714e-01,1.034e-01
5.745e-01,1.238e-01
5.776e-01,1.476e-01
5.807e-01,1.750e-01
5.838e-01,2.066e-01
5.870e-01,2.426e-01
5.901e-01,2.837e-01
5.932e-01,3.301e-01
5.963e-01,3.825e-01
5.994e-01,4.411e-01
6.025e-01,5.064e-01
6.057e-01,5.790e-01
6.088e-01,6.591e-01
6.119e-01,7.470e-01
6.150e-01,8.432e-01
6.181e-01,9.479e-01
6.213e-01,1.061e+00
6.244e-01,1.183e+00
6.275e-01,1.315e+00
6.306e-01,1.455e+00
6.337e-01,1.603e+00
6.368e-01,1.760e+00
6.400e-01,1.926e+00
6.431e-01,2.099e+00
6.462e-01,2.280e+00
6.493e-01,2.467e+00
6.524e-01,2.661e+00
6.555e-01,2.859e+00
6.587e-01,3.062e+00
6.618e-01,3.268e+00
6.649e-01,3.477e+00
6.680e-01,3.687e+00
6.711e-01,3.896e+00
6.742e-01,4.105e+00
6.774e-01,4.311e+00
6.805e-01,4.514e+00
6.836e-01,4.711e+00
6.867e-01,4.902e+00
6.898e-01,5.086e+00
6.929e-01,5.261e+00
6.961e-01,5.426e+00
6.992e-01,5.581e+00
7.023e-01,5.723e+00
7.054e-01,5.853e+00
7.085e-01,5.969e+00
7.117e-01,6.072e+00
7.148e-01,6.159e+00
7.179e-01,6.231e+00
7.210e-01,6.287e+00
7.241e-01,6.327e+00
7.272e-01,6.352e+00
7.304e-01,6.360e+00
7.335e-01,6.353e+00
7.366e-01,6.330e+00
7.397e-01,6.292e+00
7.428e-01,6.239e+00
7.459e-01,6.172e+00
7.491e-01,6.091e+00
7.522e-01,5.998e+00
7.553e-01,5.893e+00
7.584e-01,5.776e+00
7.615e-01,5.649e+00
7.646e-01,5.513e+00
7.678e-01,5.369e+00
7.709e-01,5.217e+00
7.740e-01,5.059e+00
7.771e-01,4.895e+00
7.802e-01,4.727e+00
7.833e-01,4.556e+00
7.865e-01,4.381e+00
7.896e-01,4.205e+00
7.927e-01,4.029e+00
7.958e-01,3.852e+00
7.989e-01,3.676e+00
8.021e-01,3.501e+00
8.052e-01,3.328e+00
8.083e-01,3.158e+00
8.114e-01,2.992e+00
8.145e-01,2.829e+00
8.176e-01,2.670e+00
8.208e-01,2.515e+00
8.239e-01,2.366e+00
8.270e-01,2.221e+00
8.301e-01,2.082e+00
8.332e-01,1.948e+00
8.363e-01,1.820e+00
8.395e-01,1.697e+00
8.426e-01,1.580e+00
8.457e-01,1.469e+00
8.488e-01,1.364e+00
8.519e-01,1.264e+00
8.550e-01,1.169e+00
8.582e-01,1.080e+00
8.613e-01,9.967e-01
8.644e-01,9.181e-01
8.675e-01,8.444e-01
8.706e-01,7.755e-01
8.738e-01,7.112e-01
8.769e-01,6.513e-01
8.800e-01,5.956e-01
8.831e-01,5.439e-01
8.862e-01,4.960e-01
8.893e-01,4.517e-01
8.925e-01,4.108e-01
8.956e-01,3.731e-01
8.987e-01,3.385e-01
9.018e-01,3.066e-01
9.049e-01,2.774e-01
9.080e-01,2.507e-01
9.112e-01,2.262e-01
9.143e-01,2.039e-01
9.174e-01,1.835e-01
9.205e-01,1.650e-01
9.236e-01,1.482e-01
9.267e-01,1.329e-01
9.299e-01,1.191e-01
9.330e-01,1.066e-01
9.361e-01,9.525e-02
9.392e-01,8.505e-02
9.423e-01,7.584e-02
9.454e-01,6.756e-02
9.486e-01,6.012e-02
9.517e-01,5.344e-02
9.548e-01,4.745e-02
9.579e-01,4.209e-02
9.610e-01,3.729e-02
9.642e-01,3.301e-02
9.673e-01,2.918e-02
9.704e-01,2.578e-02
9.735e-01,2.275e-02
9.766e-01,2.005e-02
9.797e-01,1.766e-02
9.829e-01,1.554e-02
9.860e-01,1.366e-02
9.891e-01,1.199e-02
9.922e-01,1.052e-02
9.953e-01,9.220e-03
9.984e-01,8.073e-03


==> anc/03_results/weak_inf/lognormal/0_022.csv <==
transmittance,probability_density
4.081e-01,1.780e-14
4.111e-01,3.852e-14
4.141e-01,8.219e-14
4.170e-01,1.729e-13
4.200e-01,3.587e-13
4.230e-01,7.341e-13
4.259e-01,1.482e-12
4.289e-01,2.954e-12
4.319e-01,5.811e-12
4.348e-01,1.129e-11
4.378e-01,2.165e-11
4.408e-01,4.103e-11
4.437e-01,7.682e-11
4.467e-01,1.422e-10
4.497e-01,2.600e-10
4.526e-01,4.702e-10
4.556e-01,8.408e-10
4.586e-01,1.487e-09
4.615e-01,2.602e-09
4.645e-01,4.503e-09
4.675e-01,7.714e-09
4.704e-01,1.308e-08
4.734e-01,2.195e-08
4.764e-01,3.648e-08
4.793e-01,6.004e-08
4.823e-01,9.787e-08
4.853e-01,1.580e-07
4.882e-01,2.528e-07
4.912e-01,4.007e-07
4.942e-01,6.294e-07
4.971e-01,9.800e-07
5.001e-01,1.513e-06
5.031e-01,2.315e-06
5.060e-01,3.513e-06
5.090e-01,5.286e-06
5.120e-01,7.890e-06
5.149e-01,1.168e-05
5.179e-01,1.716e-05
5.209e-01,2.502e-05
5.238e-01,3.618e-05
5.268e-01,5.194e-05
5.298e-01,7.401e-05
5.327e-01,1.047e-04
5.357e-01,1.470e-04
5.387e-01,2.050e-04
5.416e-01,2.838e-04
5.446e-01,3.903e-04
5.476e-01,5.331e-04
5.505e-01,7.232e-04
5.535e-01,9.747e-04
5.565e-01,1.305e-03
5.594e-01,1.736e-03
5.624e-01,2.296e-03
5.654e-01,3.016e-03
5.683e-01,3.939e-03
5.713e-01,5.112e-03
5.743e-01,6.596e-03
5.772e-01,8.461e-03
5.802e-01,1.079e-02
5.832e-01,1.368e-02
5.861e-01,1.725e-02
5.891e-01,2.163e-02
5.921e-01,2.698e-02
5.950e-01,3.347e-02
5.980e-01,4.129e-02
6.010e-01,5.068e-02
6.039e-01,6.188e-02
6.069e-01,7.518e-02
6.099e-01,9.087e-02
6.128e-01,1.093e-01
6.158e-01,1.308e-01
6.188e-01,1.558e-01
6.217e-01,1.847e-01
6.247e-01,2.179e-01
6.277e-01,2.559e-01
6.306e-01,2.992e-01
6.336e-01,3.482e-01
6.366e-01,4.035e-01
6.395e-01,4.654e-01
6.425e-01,5.346e-01
6.455e-01,6.114e-01
6.484e-01,6.962e-01
6.514e-01,7.896e-01
6.544e-01,8.918e-01
6.573e-01,1.003e+00
6.603e-01,1.124e+00
6.633e-01,1.254e+00
6.662e-01,1.394e+00
6.692e-01,1.544e+00
6.722e-01,1.703e+00
6.751e-01,1.871e+00
6.781e-01,2.049e+00
6.811e-01,2.235e+00
6.840e-01,2.429e+00
6.870e-01,2.631e+00
6.900e-01,2.839e+00
6.929e-01,3.054e+00
6.959e-01,3.273e+00
6.989e-01,3.496e+00
7.018e-01,3.722e+00
7.048e-01,3.949e+00
7.078e-01,4.176e+00
7.107e-01,4.402e+00
7.137e-01,4.625e+00
7.167e-01,4.845e+00
7.196e-01,5.059e+00
7.226e-01,5.266e+00
7.256e-01,5.466e+00
7.285e-01,5.655e+00
7.315e-01,5.834e+00
7.345e-01,6.001e+00
7.374e-01,6.155e+00
7.404e-01,6.294e+00
7.434e-01,6.419e+00
7.463e-01,6.528e+00
7.493e-01,6.620e+00
7.523e-01,6.695e+00
7.552e-01,6.753e+00
7.582e-01,6.793e+00
7.612e-01,6.815e+00
7.641e-01,6.820e+00
7.671e-01,6.807e+00
7.701e-01,6.776e+00
7.730e-01,6.729e+00
7.760e-01,6.666e+00
7.790e-01,6.587e+00
7.819e-01,6.493e+00
7.849e-01,6.385e+00
7.879e-01,6.264e+00
7.908e-01,6.131e+00
7.938e-01,5.986e+00
7.968e-01,5.832e+00
7.997e-01,5.669e+00
8.027e-01,5.498e+00
8.057e-01,5.320e+00
8.086e-01,5.137e+00
8.116e-01,4.949e+00
8.146e-01,4.758e+00
8.175e-01,4.564e+00
8.205e-01,4.370e+00
8.235e-01,4.174e+00
8.264e-01,3.980e+00
8.294e-01,3.787e+00
8.324e-01,3.595e+00
8.353e-01,3.407e+00
8.383e-01,3.223e+00
8.413e-01,3.042e+00
8.442e-01,2.866e+00
8.472e-01,2.695e+00
8.502e-01,2.529e+00
8.531e-01,2.370e+00
8.561e-01,2.216e+00
8.591e-01,2.068e+00
8.620e-01,1.927e+00
8.650e-01,1.792e+00
8.680e-01,1.664e+00
8.709e-01,1.542e+00
8.739e-01,1.427e+00
8.769e-01,1.318e+00
8.798e-01,1.215e+00
8.828e-01,1.119e+00
8.858e-01,1.028e+00
8.887e-01,9.434e-01
8.917e-01,8.642e-01
8.947e-01,7.904e-01
8.976e-01,7.217e-01
9.006e-01,6.580e-01
9.036e-01,5.990e-01
9.065e-01,5.444e-01
9.095e-01,4.940e-01
9.125e-01,4.477e-01
9.154e-01,4.050e-01
9.184e-01,3.659e-01
9.214e-01,3.301e-01
9.243e-01,2.974e-01
9.273e-01,2.675e-01
9.303e-01,2.403e-01
9.332e-01,2.156e-01
9.362e-01,1.931e-01
9.392e-01,1.728e-01
9.421e-01,1.543e-01
9.451e-01,1.377e-01
9.481e-01,1.227e-01
9.510e-01,1.092e-01
9.540e-01,9.701e-02
9.570e-01,8.610e-02
9.599e-01,7.632e-02
9.629e-01,6.756e-02
9.659e-01,5.974e-02
9.688e-01,5.275e-02
9.718e-01,4.653e-02
9.748e-01,4.099e-02
9.777e-01,3.606e-02
9.807e-01,3.169e-02
9.837e-01,2.782e-02
9.866e-01,2.439e-02
9.896e-01,2.136e-02
9.926e-01,1.869e-02
9.955e-01,1.633e-02
9.985e-01,1.425e-02


==> anc/03_results/weak_inf/lognormal/0_023.csv <==
transmittance,probability_density
4.363e-01,9.959e-17
4.391e-01,2.293e-16
4.420e-01,5.203e-16
4.448e-01,1.164e-15
4.476e-01,2.569e-15
4.504e-01,5.594e-15
4.533e-01,1.202e-14
4.561e-01,2.548e-14
4.589e-01,5.332e-14
4.618e-01,1.102e-13
4.646e-01,2.248e-13
4.674e-01,4.531e-13
4.702e-01,9.023e-13
4.731e-01,1.775e-12
4.759e-01,3.452e-12
4.787e-01,6.636e-12
4.815e-01,1.261e-11
4.844e-01,2.370e-11
4.872e-01,4.406e-11
4.900e-01,8.100e-11
4.928e-01,1.473e-10
4.957e-01,2.652e-10
4.985e-01,4.725e-10
5.013e-01,8.331e-10
5.041e-01,1.454e-09
5.070e-01,2.513e-09
5.098e-01,4.302e-09
5.126e-01,7.293e-09
5.154e-01,1.225e-08
5.183e-01,2.037e-08
5.211e-01,3.358e-08
5.239e-01,5.486e-08
5.267e-01,8.881e-08
5.296e-01,1.425e-07
5.324e-01,2.267e-07
5.352e-01,3.576e-07
5.380e-01,5.593e-07
5.409e-01,8.676e-07
5.437e-01,1.335e-06
5.465e-01,2.037e-06
5.493e-01,3.084e-06
5.522e-01,4.632e-06
5.550e-01,6.905e-06
5.578e-01,1.021e-05
5.606e-01,1.499e-05
5.635e-01,2.185e-05
5.663e-01,3.161e-05
5.691e-01,4.539e-05
5.719e-01,6.473e-05
5.748e-01,9.165e-05
5.776e-01,1.289e-04
5.804e-01,1.800e-04
5.832e-01,2.497e-04
5.861e-01,3.440e-04
5.889e-01,4.710e-04
5.917e-01,6.405e-04
5.945e-01,8.656e-04
5.974e-01,1.162e-03
6.002e-01,1.551e-03
6.030e-01,2.057e-03
6.058e-01,2.712e-03
6.087e-01,3.554e-03
6.115e-01,4.630e-03
6.143e-01,5.996e-03
6.172e-01,7.721e-03
6.200e-01,9.886e-03
6.228e-01,1.259e-02
6.256e-01,1.594e-02
6.285e-01,2.007e-02
6.313e-01,2.513e-02
6.341e-01,3.130e-02
6.369e-01,3.879e-02
6.398e-01,4.782e-02
6.426e-01,5.864e-02
6.454e-01,7.155e-02
6.482e-01,8.687e-02
6.511e-01,1.049e-01
6.539e-01,1.262e-01
6.567e-01,1.509e-01
6.595e-01,1.797e-01
6.624e-01,2.129e-01
6.652e-01,2.512e-01
6.680e-01,2.949e-01
6.708e-01,3.447e-01
6.737e-01,4.010e-01
6.765e-01,4.645e-01
6.793e-01,5.357e-01
6.821e-01,6.151e-01
6.850e-01,7.033e-01
6.878e-01,8.007e-01
6.906e-01,9.078e-01
6.934e-01,1.025e+00
6.963e-01,1.153e+00
6.991e-01,1.291e+00
7.019e-01,1.440e+00
7.047e-01,1.600e+00
7.076e-01,1.771e+00
7.104e-01,1.952e+00
7.132e-01,2.144e+00
7.160e-01,2.346e+00
7.189e-01,2.557e+00
7.217e-01,2.777e+00
7.245e-01,3.005e+00
7.273e-01,3.240e+00
7.302e-01,3.481e+00
7.330e-01,3.727e+00
7.358e-01,3.976e+00
7.386e-01,4.228e+00
7.415e-01,4.480e+00
7.443e-01,4.731e+00
7.471e-01,4.979e+00
7.499e-01,5.224e+00
7.528e-01,5.462e+00
7.556e-01,5.693e+00
7.584e-01,5.915e+00
7.612e-01,6.126e+00
7.641e-01,6.325e+00
7.669e-01,6.511e+00
7.697e-01,6.681e+00
7.726e-01,6.836e+00
7.754e-01,6.973e+00
7.782e-01,7.092e+00
7.810e-01,7.192e+00
7.839e-01,7.272e+00
7.867e-01,7.332e+00
7.895e-01,7.372e+00
7.923e-01,7.391e+00
7.952e-01,7.390e+00
7.980e-01,7.369e+00
8.008e-01,7.328e+00
8.036e-01,7.268e+00
8.065e-01,7.189e+00
8.093e-01,7.092e+00
8.121e-01,6.979e+00
8.149e-01,6.849e+00
8.178e-01,6.705e+00
8.206e-01,6.548e+00
8.234e-01,6.378e+00
8.262e-01,6.198e+00
8.291e-01,6.008e+00
8.319e-01,5.810e+00
8.347e-01,5.605e+00
8.375e-01,5.394e+00
8.404e-01,5.179e+00
8.432e-01,4.961e+00
8.460e-01,4.742e+00
8.488e-01,4.522e+00
8.517e-01,4.302e+00
8.545e-01,4.085e+00
8.573e-01,3.869e+00
8.601e-01,3.657e+00
8.630e-01,3.449e+00
8.658e-01,3.246e+00
8.686e-01,3.049e+00
8.714e-01,2.858e+00
8.743e-01,2.673e+00
8.771e-01,2.495e+00
8.799e-01,2.324e+00
8.827e-01,2.160e+00
8.856e-01,2.004e+00
8.884e-01,1.856e+00
8.912e-01,1.715e+00
8.940e-01,1.582e+00
8.969e-01,1.456e+00
8.997e-01,1.338e+00
9.025e-01,1.227e+00
9.053e-01,1.123e+00
9.082e-01,1.026e+00
9.110e-01,9.363e-01
9.138e-01,8.524e-01
9.166e-01,7.747e-01
9.195e-01,7.029e-01
9.223e-01,6.365e-01
9.251e-01,5.755e-01
9.280e-01,5.194e-01
9.308e-01,4.680e-01
9.336e-01,4.209e-01
9.364e-01,3.780e-01
9.393e-01,3.389e-01
9.421e-01,3.033e-01
9.449e-01,2.711e-01
9.477e-01,2.418e-01
9.506e-01,2.154e-01
9.534e-01,1.916e-01
9.562e-01,1.701e-01
9.590e-01,1.508e-01
9.619e-01,1.335e-01
9.647e-01,1.180e-01
9.675e-01,1.042e-01
9.703e-01,9.180e-02
9.732e-01,8.078e-02
9.760e-01,7.098e-02
9.788e-01,6.228e-02
9.816e-01,5.457e-02
9.845e-01,4.775e-02
9.873e-01,4.172e-02
9.901e-01,3.640e-02
9.929e-01,3.171e-02
9.958e-01,2.759e-02
9.986e-01,2.398e-02


==> anc/03_results/weak_inf/lognormal/0_024.csv <==
transmittance,probability_density
4.635e-01,3.487e-19
4.662e-01,8.582e-19
4.689e-01,2.082e-18
4.716e-01,4.980e-18
4.743e-01,1.175e-17
4.770e-01,2.734e-17
4.797e-01,6.279e-17
4.823e-01,1.423e-16
4.850e-01,3.182e-16
4.877e-01,7.025e-16
4.904e-01,1.532e-15
4.931e-01,3.298e-15
4.958e-01,7.013e-15
4.985e-01,1.473e-14
5.012e-01,3.059e-14
5.039e-01,6.276e-14
5.066e-01,1.273e-13
5.092e-01,2.552e-13
5.119e-01,5.058e-13
5.146e-01,9.916e-13
5.173e-01,1.923e-12
5.200e-01,3.688e-12
5.227e-01,6.999e-12
5.254e-01,1.314e-11
5.281e-01,2.442e-11
5.308e-01,4.492e-11
5.334e-01,8.180e-11
5.361e-01,1.475e-10
5.388e-01,2.633e-10
5.415e-01,4.655e-10
5.442e-01,8.151e-10
5.469e-01,1.414e-09
5.496e-01,2.430e-09
5.523e-01,4.138e-09
5.550e-01,6.982e-09
5.576e-01,1.168e-08
5.603e-01,1.936e-08
5.630e-01,3.181e-08
5.657e-01,5.182e-08
5.684e-01,8.370e-08
5.711e-01,1.341e-07
5.738e-01,2.130e-07
5.765e-01,3.356e-07
5.792e-01,5.246e-07
5.818e-01,8.134e-07
5.845e-01,1.251e-06
5.872e-01,1.910e-06
5.899e-01,2.894e-06
5.926e-01,4.350e-06
5.953e-01,6.491e-06
5.980e-01,9.615e-06
6.007e-01,1.414e-05
6.034e-01,2.064e-05
6.060e-01,2.992e-05
6.087e-01,4.306e-05
6.114e-01,6.154e-05
6.141e-01,8.736e-05
6.168e-01,1.232e-04
6.195e-01,1.725e-04
6.222e-01,2.400e-04
6.249e-01,3.318e-04
6.276e-01,4.556e-04
6.302e-01,6.218e-04
6.329e-01,8.431e-04
6.356e-01,1.136e-03
6.383e-01,1.522e-03
6.410e-01,2.025e-03
6.437e-01,2.680e-03
6.464e-01,3.525e-03
6.491e-01,4.609e-03
6.518e-01,5.992e-03
6.545e-01,7.746e-03
6.571e-01,9.955e-03
6.598e-01,1.272e-02
6.625e-01,1.617e-02
6.652e-01,2.044e-02
6.679e-01,2.570e-02
6.706e-01,3.214e-02
6.733e-01,3.997e-02
6.760e-01,4.946e-02
6.787e-01,6.088e-02
6.813e-01,7.456e-02
6.840e-01,9.086e-02
6.867e-01,1.102e-01
6.894e-01,1.329e-01
6.921e-01,1.595e-01
6.948e-01,1.906e-01
6.975e-01,2.266e-01
7.002e-01,2.682e-01
7.029e-01,3.159e-01
7.055e-01,3.703e-01
7.082e-01,4.322e-01
7.109e-01,5.021e-01
7.136e-01,5.807e-01
7.163e-01,6.686e-01
7.190e-01,7.665e-01
7.217e-01,8.749e-01
7.244e-01,9.943e-01
7.271e-01,1.125e+00
7.297e-01,1.268e+00
7.324e-01,1.423e+00
7.351e-01,1.591e+00
7.378e-01,1.770e+00
7.405e-01,1.963e+00
7.432e-01,2.167e+00
7.459e-01,2.384e+00
7.486e-01,2.612e+00
7.513e-01,2.850e+00
7.539e-01,3.099e+00
7.566e-01,3.356e+00
7.593e-01,3.621e+00
7.620e-01,3.893e+00
7.647e-01,4.170e+00
7.674e-01,4.450e+00
7.701e-01,4.733e+00
7.728e-01,5.015e+00
7.755e-01,5.295e+00
7.782e-01,5.572e+00
7.808e-01,5.842e+00
7.835e-01,6.105e+00
7.862e-01,6.359e+00
7.889e-01,6.601e+00
7.916e-01,6.829e+00
7.943e-01,7.042e+00
7.970e-01,7.238e+00
7.997e-01,7.416e+00
8.024e-01,7.574e+00
8.050e-01,7.711e+00
8.077e-01,7.826e+00
8.104e-01,7.919e+00
8.131e-01,7.988e+00
8.158e-01,8.033e+00
8.185e-01,8.055e+00
8.212e-01,8.052e+00
8.239e-01,8.026e+00
8.266e-01,7.977e+00
8.292e-01,7.905e+00
8.319e-01,7.811e+00
8.346e-01,7.697e+00
8.373e-01,7.563e+00
8.400e-01,7.411e+00
8.427e-01,7.243e+00
8.454e-01,7.059e+00
8.481e-01,6.861e+00
8.508e-01,6.650e+00
8.534e-01,6.430e+00
8.561e-01,6.200e+00
8.588e-01,5.963e+00
8.615e-01,5.721e+00
8.642e-01,5.474e+00
8.669e-01,5.225e+00
8.696e-01,4.975e+00
8.723e-01,4.725e+00
8.750e-01,4.476e+00
8.776e-01,4.231e+00
8.803e-01,3.989e+00
8.830e-01,3.752e+00
8.857e-01,3.521e+00
8.884e-01,3.297e+00
8.911e-01,3.079e+00
8.938e-01,2.870e+00
8.965e-01,2.668e+00
8.992e-01,2.475e+00
9.018e-01,2.291e+00
9.045e-01,2.116e+00
9.072e-01,1.951e+00
9.099e-01,1.794e+00
9.126e-01,1.646e+00
9.153e-01,1.507e+00
9.180e-01,1.377e+00
9.207e-01,1.256e+00
9.234e-01,1.143e+00
9.260e-01,1.038e+00
9.287e-01,9.405e-01
9.314e-01,8.506e-01
9.341e-01,7.678e-01
9.368e-01,6.917e-01
9.395e-01,6.219e-01
9.422e-01,5.580e-01
9.449e-01,4.998e-01
9.476e-01,4.468e-01
9.503e-01,3.986e-01
9.529e-01,3.550e-01
9.556e-01,3.155e-01
9.583e-01,2.800e-01
9.610e-01,2.480e-01
9.637e-01,2.192e-01
9.664e-01,1.934e-01
9.691e-01,1.704e-01
9.718e-01,1.498e-01
9.745e-01,1.315e-01
9.771e-01,1.153e-01
9.798e-01,1.008e-01
9.825e-01,8.806e-02
9.852e-01,7.677e-02
9.879e-01,6.682e-02
9.906e-01,5.807e-02
9.933e-01,5.037e-02
9.960e-01,4.363e-02
9.987e-01,3.773e-02


==> anc/03_results/weak_inf/lognormal/0_025.csv <==
transmittance,probability_density
4.928e-01,3.878e-22
4.954e-01,1.033e-21
4.979e-01,2.712e-21
5.004e-01,7.022e-21
5.030e-01,1.793e-20
5.055e-01,4.514e-20
5.081e-01,1.121e-19
5.106e-01,2.748e-19
5.132e-01,6.645e-19
5.157e-01,1.586e-18
5.182e-01,3.738e-18
5.208e-01,8.698e-18
5.233e-01,1.999e-17
5.259e-01,4.536e-17
5.284e-01,1.017e-16
5.310e-01,2.252e-16
5.335e-01,4.929e-16
5.360e-01,1.066e-15
5.386e-01,2.279e-15
5.411e-01,4.818e-15
5.437e-01,1.007e-14
5.462e-01,2.081e-14
5.487e-01,4.252e-14
5.513e-01,8.596e-14
5.538e-01,1.719e-13
5.564e-01,3.402e-13
5.589e-01,6.661e-13
5.615e-01,1.291e-12
5.640e-01,2.476e-12
5.665e-01,4.701e-12
5.691e-01,8.836e-12
5.716e-01,1.645e-11
5.742e-01,3.031e-11
5.767e-01,5.534e-11
5.793e-01,1.001e-10
5.818e-01,1.792e-10
5.843e-01,3.180e-10
5.869e-01,5.592e-10
5.894e-01,9.744e-10
5.920e-01,1.683e-09
5.945e-01,2.880e-09
5.970e-01,4.886e-09
5.996e-01,8.217e-09
6.021e-01,1.370e-08
6.047e-01,2.266e-08
6.072e-01,3.715e-08
6.098e-01,6.041e-08
6.123e-01,9.744e-08
6.148e-01,1.559e-07
6.174e-01,2.474e-07
6.199e-01,3.896e-07
6.225e-01,6.087e-07
6.250e-01,9.436e-07
6.276e-01,1.452e-06
6.301e-01,2.217e-06
6.326e-01,3.359e-06
6.352e-01,5.054e-06
6.377e-01,7.547e-06
6.403e-01,1.119e-05
6.428e-01,1.647e-05
6.454e-01,2.408e-05
6.479e-01,3.495e-05
6.504e-01,5.038e-05
6.530e-01,7.212e-05
6.555e-01,1.026e-04
6.581e-01,1.449e-04
6.606e-01,2.033e-04
6.631e-01,2.834e-04
6.657e-01,3.924e-04
6.682e-01,5.401e-04
6.708e-01,7.385e-04
6.733e-01,1.004e-03
6.759e-01,1.355e-03
6.784e-01,1.819e-03
6.809e-01,2.426e-03
6.835e-01,3.218e-03
6.860e-01,4.241e-03
6.886e-01,5.558e-03
6.911e-01,7.240e-03
6.937e-01,9.378e-03
6.962e-01,1.208e-02
6.987e-01,1.547e-02
7.013e-01,1.970e-02
7.038e-01,2.495e-02
7.064e-01,3.142e-02
7.089e-01,3.936e-02
7.115e-01,4.905e-02
7.140e-01,6.079e-02
7.165e-01,7.495e-02
7.191e-01,9.193e-02
7.216e-01,1.122e-01
7.242e-01,1.362e-01
7.267e-01,1.645e-01
7.292e-01,1.977e-01
7.318e-01,2.364e-01
7.343e-01,2.813e-01
7.369e-01,3.332e-01
7.394e-01,3.927e-01
7.420e-01,4.607e-01
7.445e-01,5.378e-01
7.470e-01,6.250e-01
7.496e-01,7.229e-01
7.521e-01,8.324e-01
7.547e-01,9.541e-01
7.572e-01,1.089e+00
7.598e-01,1.237e+00
7.623e-01,1.399e+00
7.648e-01,1.575e+00
7.674e-01,1.767e+00
7.699e-01,1.972e+00
7.725e-01,2.193e+00
7.750e-01,2.428e+00
7.776e-01,2.677e+00
7.801e-01,2.939e+00
7.826e-01,3.214e+00
7.852e-01,3.501e+00
7.877e-01,3.798e+00
7.903e-01,4.104e+00
7.928e-01,4.417e+00
7.953e-01,4.736e+00
7.979e-01,5.058e+00
8.004e-01,5.381e+00
8.030e-01,5.704e+00
8.055e-01,6.023e+00
8.081e-01,6.337e+00
8.106e-01,6.642e+00
8.131e-01,6.937e+00
8.157e-01,7.219e+00
8.182e-01,7.486e+00
8.208e-01,7.735e+00
8.233e-01,7.965e+00
8.259e-01,8.173e+00
8.284e-01,8.357e+00
8.309e-01,8.517e+00
8.335e-01,8.650e+00
8.360e-01,8.756e+00
8.386e-01,8.834e+00
8.411e-01,8.883e+00
8.437e-01,8.904e+00
8.462e-01,8.896e+00
8.487e-01,8.859e+00
8.513e-01,8.795e+00
8.538e-01,8.703e+00
8.564e-01,8.586e+00
8.589e-01,8.445e+00
8.614e-01,8.280e+00
8.640e-01,8.094e+00
8.665e-01,7.888e+00
8.691e-01,7.665e+00
8.716e-01,7.426e+00
8.742e-01,7.174e+00
8.767e-01,6.910e+00
8.792e-01,6.636e+00
8.818e-01,6.355e+00
8.843e-01,6.069e+00
8.869e-01,5.780e+00
8.894e-01,5.489e+00
8.920e-01,5.199e+00
8.945e-01,4.910e+00
8.970e-01,4.625e+00
8.996e-01,4.345e+00
9.021e-01,4.071e+00
9.047e-01,3.804e+00
9.072e-01,3.545e+00
9.097e-01,3.296e+00
9.123e-01,3.056e+00
9.148e-01,2.826e+00
9.174e-01,2.607e+00
9.199e-01,2.399e+00
9.225e-01,2.202e+00
9.250e-01,2.017e+00
9.275e-01,1.842e+00
9.301e-01,1.679e+00
9.326e-01,1.526e+00
9.352e-01,1.384e+00
9.377e-01,1.252e+00
9.403e-01,1.130e+00
9.428e-01,1.018e+00
9.453e-01,9.146e-01
9.479e-01,8.199e-01
9.504e-01,7.334e-01
9.530e-01,6.545e-01
9.555e-01,5.828e-01
9.581e-01,5.178e-01
9.606e-01,4.591e-01
9.631e-01,4.061e-01
9.657e-01,3.585e-01
9.682e-01,3.158e-01
9.708e-01,2.775e-01
9.733e-01,2.434e-01
9.758e-01,2.131e-01
9.784e-01,1.861e-01
9.809e-01,1.623e-01
9.835e-01,1.412e-01
9.860e-01,1.226e-01
9.886e-01,1.062e-01
9.911e-01,9.184e-02
9.936e-01,7.926e-02
9.962e-01,6.828e-02
9.987e-01,5.870e-02


==> anc/03_results/weak_inf/lognormal/0_026.csv <==
transmittance,probability_density
5.214e-01,1.997e-25
5.238e-01,5.804e-25
5.262e-01,1.663e-24
5.286e-01,4.697e-24
5.310e-01,1.308e-23
5.334e-01,3.591e-23
5.358e-01,9.725e-23
5.382e-01,2.598e-22
5.406e-01,6.847e-22
5.430e-01,1.781e-21
5.454e-01,4.570e-21
5.478e-01,1.158e-20
5.502e-01,2.895e-20
5.526e-01,7.148e-20
5.550e-01,1.743e-19
5.574e-01,4.197e-19
5.598e-01,9.985e-19
5.622e-01,2.346e-18
5.646e-01,5.448e-18
5.670e-01,1.250e-17
5.694e-01,2.835e-17
5.718e-01,6.355e-17
5.742e-01,1.408e-16
5.766e-01,3.086e-16
5.790e-01,6.685e-16
5.814e-01,1.432e-15
5.838e-01,3.036e-15
5.862e-01,6.364e-15
5.886e-01,1.320e-14
5.910e-01,2.709e-14
5.934e-01,5.501e-14
5.958e-01,1.106e-13
5.982e-01,2.199e-13
6.006e-01,4.331e-13
6.030e-01,8.443e-13
6.053e-01,1.630e-12
6.077e-01,3.115e-12
6.101e-01,5.897e-12
6.125e-01,1.106e-11
6.149e-01,2.053e-11
6.173e-01,3.777e-11
6.197e-01,6.884e-11
6.221e-01,1.243e-10
6.245e-01,2.225e-10
6.269e-01,3.945e-10
6.293e-01,6.934e-10
6.317e-01,1.208e-09
6.341e-01,2.087e-09
6.365e-01,3.573e-09
6.389e-01,6.065e-09
6.413e-01,1.021e-08
6.437e-01,1.704e-08
6.461e-01,2.821e-08
6.485e-01,4.632e-08
6.509e-01,7.545e-08
6.533e-01,1.219e-07
6.557e-01,1.954e-07
6.581e-01,3.107e-07
6.605e-01,4.902e-07
6.629e-01,7.675e-07
6.653e-01,1.193e-06
6.677e-01,1.839e-06
6.701e-01,2.815e-06
6.725e-01,4.277e-06
6.749e-01,6.450e-06
6.773e-01,9.657e-06
6.797e-01,1.436e-05
6.821e-01,2.119e-05
6.845e-01,3.105e-05
6.869e-01,4.519e-05
6.893e-01,6.532e-05
6.917e-01,9.376e-05
6.941e-01,1.337e-04
6.965e-01,1.893e-04
6.989e-01,2.663e-04
7.013e-01,3.722e-04
7.037e-01,5.168e-04
7.061e-01,7.130e-04
7.085e-01,9.773e-04
7.109e-01,1.331e-03
7.133e-01,1.802e-03
7.157e-01,2.424e-03
7.181e-01,3.240e-03
7.205e-01,4.306e-03
7.229e-01,5.687e-03
7.253e-01,7.466e-03
7.277e-01,9.744e-03
7.301e-01,1.264e-02
7.325e-01,1.631e-02
7.349e-01,2.091e-02
7.373e-01,2.667e-02
7.397e-01,3.382e-02
7.421e-01,4.264e-02
7.445e-01,5.347e-02
7.469e-01,6.668e-02
7.493e-01,8.270e-02
7.517e-01,1.020e-01
7.541e-01,1.252e-01
7.565e-01,1.528e-01
7.589e-01,1.855e-01
7.613e-01,2.240e-01
7.637e-01,2.692e-01
7.661e-01,3.218e-01
7.685e-01,3.827e-01
7.709e-01,4.529e-01
7.733e-01,5.333e-01
7.757e-01,6.249e-01
7.781e-01,7.286e-01
7.805e-01,8.455e-01
7.829e-01,9.764e-01
7.853e-01,1.122e+00
7.877e-01,1.284e+00
7.901e-01,1.462e+00
7.925e-01,1.657e+00
7.949e-01,1.869e+00
7.973e-01,2.099e+00
7.997e-01,2.346e+00
8.021e-01,2.611e+00
8.045e-01,2.894e+00
8.069e-01,3.192e+00
8.093e-01,3.506e+00
8.117e-01,3.834e+00
8.141e-01,4.176e+00
8.165e-01,4.528e+00
8.189e-01,4.889e+00
8.213e-01,5.257e+00
8.237e-01,5.630e+00
8.261e-01,6.004e+00
8.285e-01,6.377e+00
8.309e-01,6.746e+00
8.333e-01,7.108e+00
8.357e-01,7.460e+00
8.381e-01,7.798e+00
8.405e-01,8.120e+00
8.429e-01,8.423e+00
8.453e-01,8.704e+00
8.477e-01,8.959e+00
8.501e-01,9.188e+00
8.525e-01,9.388e+00
8.549e-01,9.556e+00
8.573e-01,9.691e+00
8.597e-01,9.793e+00
8.621e-01,9.860e+00
8.645e-01,9.892e+00
8.669e-01,9.889e+00
8.692e-01,9.852e+00
8.716e-01,9.780e+00
8.740e-01,9.675e+00
8.764e-01,9.538e+00
8.788e-01,9.371e+00
8.812e-01,9.177e+00
8.836e-01,8.956e+00
8.860e-01,8.711e+00
8.884e-01,8.445e+00
8.908e-01,8.161e+00
8.932e-01,7.860e+00
8.956e-01,7.547e+00
8.980e-01,7.222e+00
9.004e-01,6.890e+00
9.028e-01,6.553e+00
9.052e-01,6.212e+00
9.076e-01,5.871e+00
9.100e-01,5.532e+00
9.124e-01,5.197e+00
9.148e-01,4.867e+00
9.172e-01,4.545e+00
9.196e-01,4.231e+00
9.220e-01,3.927e+00
9.244e-01,3.635e+00
9.268e-01,3.354e+00
9.292e-01,3.087e+00
9.316e-01,2.832e+00
9.340e-01,2.591e+00
9.364e-01,2.365e+00
9.388e-01,2.151e+00
9.412e-01,1.952e+00
9.436e-01,1.766e+00
9.460e-01,1.594e+00
9.484e-01,1.435e+00
9.508e-01,1.288e+00
9.532e-01,1.153e+00
9.556e-01,1.029e+00
9.580e-01,9.166e-01
9.604e-01,8.141e-01
9.628e-01,7.212e-01
9.652e-01,6.373e-01
9.676e-01,5.618e-01
9.700e-01,4.939e-01
9.724e-01,4.332e-01
9.748e-01,3.789e-01
9.772e-01,3.307e-01
9.796e-01,2.879e-01
9.820e-01,2.500e-01
9.844e-01,2.166e-01
9.868e-01,1.872e-01
9.892e-01,1.614e-01
9.916e-01,1.389e-01
9.940e-01,1.192e-01
9.964e-01,1.021e-01
9.988e-01,8.719e-02


==> anc/03_results/weak_inf/lognormal/0_027.csv <==
transmittance,probability_density
5.501e-01,3.362e-29
5.524e-01,1.079e-28
5.546e-01,3.415e-28
5.569e-01,1.065e-27
5.591e-01,3.272e-27
5.614e-01,9.910e-27
5.637e-01,2.960e-26
5.659e-01,8.717e-26
5.682e-01,2.532e-25
5.704e-01,7.254e-25
5.727e-01,2.050e-24
5.749e-01,5.718e-24
5.772e-01,1.573e-23
5.794e-01,4.274e-23
5.817e-01,1.146e-22
5.840e-01,3.032e-22
5.862e-01,7.924e-22
5.885e-01,2.045e-21
5.907e-01,5.211e-21
5.930e-01,1.312e-20
5.952e-01,3.262e-20
5.975e-01,8.014e-20
5.997e-01,1.945e-19
6.020e-01,4.667e-19
6.042e-01,1.107e-18
6.065e-01,2.594e-18
6.088e-01,6.009e-18
6.110e-01,1.377e-17
6.133e-01,3.118e-17
6.155e-01,6.984e-17
6.178e-01,1.547e-16
6.200e-01,3.391e-16
6.223e-01,7.350e-16
6.245e-01,1.576e-15
6.268e-01,3.345e-15
6.291e-01,7.024e-15
6.313e-01,1.460e-14
6.336e-01,3.003e-14
6.358e-01,6.114e-14
6.381e-01,1.232e-13
6.403e-01,2.459e-13
6.426e-01,4.859e-13
6.448e-01,9.507e-13
6.471e-01,1.842e-12
6.493e-01,3.535e-12
6.516e-01,6.721e-12
6.539e-01,1.266e-11
6.561e-01,2.361e-11
6.584e-01,4.364e-11
6.606e-01,7.994e-11
6.629e-01,1.451e-10
6.651e-01,2.610e-10
6.674e-01,4.653e-10
6.696e-01,8.222e-10
6.719e-01,1.440e-09
6.742e-01,2.501e-09
6.764e-01,4.306e-09
6.787e-01,7.352e-09
6.809e-01,1.245e-08
6.832e-01,2.090e-08
6.854e-01,3.479e-08
6.877e-01,5.745e-08
6.899e-01,9.411e-08
6.922e-01,1.529e-07
6.944e-01,2.465e-07
6.967e-01,3.943e-07
6.990e-01,6.256e-07
7.012e-01,9.851e-07
7.035e-01,1.539e-06
7.057e-01,2.387e-06
7.080e-01,3.674e-06
7.102e-01,5.612e-06
7.125e-01,8.509e-06
7.147e-01,1.281e-05
7.170e-01,1.914e-05
7.193e-01,2.839e-05
7.215e-01,4.181e-05
7.238e-01,6.115e-05
7.260e-01,8.881e-05
7.283e-01,1.281e-04
7.305e-01,1.834e-04
7.328e-01,2.609e-04
7.350e-01,3.686e-04
7.373e-01,5.173e-04
7.395e-01,7.212e-04
7.418e-01,9.987e-04
7.441e-01,1.374e-03
7.463e-01,1.878e-03
7.486e-01,2.551e-03
7.508e-01,3.442e-03
7.531e-01,4.616e-03
7.553e-01,6.151e-03
7.576e-01,8.145e-03
7.598e-01,1.072e-02
7.621e-01,1.402e-02
7.644e-01,1.823e-02
7.666e-01,2.356e-02
7.689e-01,3.027e-02
7.711e-01,3.866e-02
7.734e-01,4.908e-02
7.756e-01,6.196e-02
7.779e-01,7.776e-02
7.801e-01,9.703e-02
7.824e-01,1.204e-01
7.846e-01,1.485e-01
7.869e-01,1.823e-01
7.892e-01,2.224e-01
7.914e-01,2.699e-01
7.937e-01,3.257e-01
7.959e-01,3.910e-01
7.982e-01,4.669e-01
8.004e-01,5.545e-01
8.027e-01,6.551e-01
8.049e-01,7.700e-01
8.072e-01,9.003e-01
8.095e-01,1.047e+00
8.117e-01,1.212e+00
8.140e-01,1.396e+00
8.162e-01,1.599e+00
8.185e-01,1.823e+00
8.207e-01,2.068e+00
8.230e-01,2.335e+00
8.252e-01,2.623e+00
8.275e-01,2.933e+00
8.297e-01,3.263e+00
8.320e-01,3.614e+00
8.343e-01,3.983e+00
8.365e-01,4.370e+00
8.388e-01,4.772e+00
8.410e-01,5.188e+00
8.433e-01,5.614e+00
8.455e-01,6.047e+00
8.478e-01,6.485e+00
8.500e-01,6.924e+00
8.523e-01,7.359e+00
8.546e-01,7.788e+00
8.568e-01,8.207e+00
8.591e-01,8.610e+00
8.613e-01,8.995e+00
8.636e-01,9.357e+00
8.658e-01,9.693e+00
8.681e-01,1.000e+01
8.703e-01,1.027e+01
8.726e-01,1.051e+01
8.748e-01,1.071e+01
8.771e-01,1.087e+01
8.794e-01,1.098e+01
8.816e-01,1.106e+01
8.839e-01,1.109e+01
8.861e-01,1.107e+01
8.884e-01,1.102e+01
8.906e-01,1.092e+01
8.929e-01,1.078e+01
8.951e-01,1.060e+01
8.974e-01,1.039e+01
8.997e-01,1.014e+01
9.019e-01,9.862e+00
9.042e-01,9.555e+00
9.064e-01,9.224e+00
9.087e-01,8.872e+00
9.109e-01,8.503e+00
9.132e-01,8.120e+00
9.154e-01,7.726e+00
9.177e-01,7.326e+00
9.199e-01,6.922e+00
9.222e-01,6.518e+00
9.245e-01,6.116e+00
9.267e-01,5.719e+00
9.290e-01,5.330e+00
9.312e-01,4.951e+00
9.335e-01,4.583e+00
9.357e-01,4.228e+00
9.380e-01,3.888e+00
9.402e-01,3.564e+00
9.425e-01,3.256e+00
9.448e-01,2.965e+00
9.470e-01,2.691e+00
9.493e-01,2.435e+00
9.515e-01,2.196e+00
9.538e-01,1.975e+00
9.560e-01,1.770e+00
9.583e-01,1.582e+00
9.605e-01,1.409e+00
9.628e-01,1.251e+00
9.650e-01,1.108e+00
9.673e-01,9.780e-01
9.696e-01,8.607e-01
9.718e-01,7.553e-01
9.741e-01,6.609e-01
9.763e-01,5.765e-01
9.786e-01,5.015e-01
9.808e-01,4.350e-01
9.831e-01,3.762e-01
9.853e-01,3.245e-01
9.876e-01,2.791e-01
9.899e-01,2.393e-01
9.921e-01,2.047e-01
9.944e-01,1.746e-01
9.966e-01,1.485e-01
9.989e-01,1.259e-01


==> anc/03_results/weak_inf/lognormal/0_028.csv <==
transmittance,probability_density
5.789e-01,1.385e-33
5.810e-01,4.988e-33
5.831e-01,1.769e-32
5.852e-01,6.183e-32
5.873e-01,2.128e-31
5.894e-01,7.220e-31
5.915e-01,2.414e-30
5.937e-01,7.954e-30
5.958e-01,2.584e-29
5.979e-01,8.275e-29
6.000e-01,2.613e-28
6.021e-01,8.139e-28
6.042e-01,2.500e-27
6.063e-01,7.575e-27
6.084e-01,2.264e-26
6.105e-01,6.679e-26
6.126e-01,1.944e-25
6.148e-01,5.585e-25
6.169e-01,1.584e-24
6.190e-01,4.433e-24
6.211e-01,1.225e-23
6.232e-01,3.343e-23
6.253e-01,9.010e-23
6.274e-01,2.398e-22
6.295e-01,6.304e-22
6.316e-01,1.637e-21
6.338e-01,4.201e-21
6.359e-01,1.065e-20
6.380e-01,2.668e-20
6.401e-01,6.607e-20
6.422e-01,1.617e-19
6.443e-01,3.912e-19
6.464e-01,9.356e-19
6.485e-01,2.213e-18
6.506e-01,5.173e-18
6.528e-01,1.196e-17
6.549e-01,2.736e-17
6.570e-01,6.188e-17
6.591e-01,1.385e-16
6.612e-01,3.065e-16
6.633e-01,6.714e-16
6.654e-01,1.455e-15
6.675e-01,3.120e-15
6.696e-01,6.622e-15
6.718e-01,1.391e-14
6.739e-01,2.893e-14
6.760e-01,5.954e-14
6.781e-01,1.213e-13
6.802e-01,2.448e-13
6.823e-01,4.891e-13
6.844e-01,9.677e-13
6.865e-01,1.896e-12
6.886e-01,3.680e-12
6.908e-01,7.074e-12
6.929e-01,1.347e-11
6.950e-01,2.541e-11
6.971e-01,4.749e-11
6.992e-01,8.794e-11
7.013e-01,1.614e-10
7.034e-01,2.935e-10
7.055e-01,5.289e-10
7.076e-01,9.448e-10
7.097e-01,1.673e-09
7.119e-01,2.936e-09
7.140e-01,5.109e-09
7.161e-01,8.813e-09
7.182e-01,1.507e-08
7.203e-01,2.556e-08
7.224e-01,4.299e-08
7.245e-01,7.171e-08
7.266e-01,1.186e-07
7.287e-01,1.946e-07
7.309e-01,3.167e-07
7.330e-01,5.112e-07
7.351e-01,8.187e-07
7.372e-01,1.301e-06
7.393e-01,2.050e-06
7.414e-01,3.207e-06
7.435e-01,4.977e-06
7.456e-01,7.666e-06
7.477e-01,1.172e-05
7.499e-01,1.777e-05
7.520e-01,2.676e-05
7.541e-01,3.999e-05
7.562e-01,5.933e-05
7.583e-01,8.738e-05
7.604e-01,1.277e-04
7.625e-01,1.854e-04
7.646e-01,2.672e-04
7.667e-01,3.824e-04
7.689e-01,5.434e-04
7.710e-01,7.669e-04
7.731e-01,1.075e-03
7.752e-01,1.496e-03
7.773e-01,2.068e-03
7.794e-01,2.839e-03
7.815e-01,3.872e-03
7.836e-01,5.245e-03
7.857e-01,7.060e-03
7.879e-01,9.439e-03
7.900e-01,1.254e-02
7.921e-01,1.655e-02
7.942e-01,2.170e-02
7.963e-01,2.828e-02
7.984e-01,3.662e-02
8.005e-01,4.713e-02
8.026e-01,6.027e-02
8.047e-01,7.660e-02
8.069e-01,9.677e-02
8.090e-01,1.215e-01
8.111e-01,1.516e-01
8.132e-01,1.881e-01
8.153e-01,2.320e-01
8.174e-01,2.845e-01
8.195e-01,3.467e-01
8.216e-01,4.202e-01
8.237e-01,5.063e-01
8.258e-01,6.065e-01
8.280e-01,7.225e-01
8.301e-01,8.558e-01
8.322e-01,1.008e+00
8.343e-01,1.181e+00
8.364e-01,1.376e+00
8.385e-01,1.594e+00
8.406e-01,1.837e+00
8.427e-01,2.105e+00
8.448e-01,2.400e+00
8.470e-01,2.722e+00
8.491e-01,3.070e+00
8.512e-01,3.445e+00
8.533e-01,3.846e+00
8.554e-01,4.271e+00
8.575e-01,4.720e+00
8.596e-01,5.188e+00
8.617e-01,5.675e+00
8.638e-01,6.176e+00
8.660e-01,6.689e+00
8.681e-01,7.208e+00
8.702e-01,7.729e+00
8.723e-01,8.248e+00
8.744e-01,8.760e+00
8.765e-01,9.258e+00
8.786e-01,9.739e+00
8.807e-01,1.020e+01
8.828e-01,1.062e+01
8.850e-01,1.102e+01
8.871e-01,1.138e+01
8.892e-01,1.169e+01
8.913e-01,1.196e+01
8.934e-01,1.218e+01
8.955e-01,1.235e+01
8.976e-01,1.246e+01
8.997e-01,1.252e+01
9.018e-01,1.253e+01
9.040e-01,1.248e+01
9.061e-01,1.237e+01
9.082e-01,1.222e+01
9.103e-01,1.201e+01
9.124e-01,1.176e+01
9.145e-01,1.147e+01
9.166e-01,1.113e+01
9.187e-01,1.076e+01
9.208e-01,1.036e+01
9.230e-01,9.936e+00
9.251e-01,9.488e+00
9.272e-01,9.024e+00
9.293e-01,8.549e+00
9.314e-01,8.066e+00
9.335e-01,7.580e+00
9.356e-01,7.096e+00
9.377e-01,6.616e+00
9.398e-01,6.145e+00
9.420e-01,5.686e+00
9.441e-01,5.240e+00
9.462e-01,4.811e+00
9.483e-01,4.401e+00
9.504e-01,4.011e+00
9.525e-01,3.641e+00
9.546e-01,3.294e+00
9.567e-01,2.968e+00
9.588e-01,2.665e+00
9.609e-01,2.385e+00
9.631e-01,2.126e+00
9.652e-01,1.888e+00
9.673e-01,1.671e+00
9.694e-01,1.474e+00
9.715e-01,1.295e+00
9.736e-01,1.135e+00
9.757e-01,9.903e-01
9.778e-01,8.613e-01
9.799e-01,7.466e-01
9.821e-01,6.450e-01
9.842e-01,5.553e-01
9.863e-01,4.765e-01
9.884e-01,4.076e-01
9.905e-01,3.474e-01
9.926e-01,2.952e-01
9.947e-01,2.500e-01
9.968e-01,2.110e-01
9.989e-01,1.775e-01


==> anc/03_results/weak_inf/lognormal/0_029.csv <==
transmittance,probability_density
6.074e-01,1.362e-38
6.094e-01,5.583e-38
6.114e-01,2.254e-37
6.133e-01,8.957e-37
6.153e-01,3.506e-36
6.173e-01,1.351e-35
6.192e-01,5.130e-35
6.212e-01,1.919e-34
6.232e-01,7.070e-34
6.251e-01,2.567e-33
6.271e-01,9.186e-33
6.291e-01,3.240e-32
6.311e-01,1.126e-31
6.330e-01,3.860e-31
6.350e-01,1.305e-30
6.370e-01,4.347e-30
6.389e-01,1.429e-29
6.409e-01,4.631e-29
6.429e-01,1.481e-28
6.448e-01,4.671e-28
6.468e-01,1.454e-27
6.488e-01,4.464e-27
6.507e-01,1.353e-26
6.527e-01,4.048e-26
6.547e-01,1.195e-25
6.566e-01,3.484e-25
6.586e-01,1.003e-24
6.606e-01,2.850e-24
6.625e-01,7.997e-24
6.645e-01,2.216e-23
6.665e-01,6.068e-23
6.684e-01,1.641e-22
6.704e-01,4.383e-22
6.724e-01,1.157e-21
6.743e-01,3.017e-21
6.763e-01,7.776e-21
6.783e-01,1.981e-20
6.802e-01,4.986e-20
6.822e-01,1.241e-19
6.842e-01,3.052e-19
6.861e-01,7.424e-19
6.881e-01,1.785e-18
6.901e-01,4.245e-18
6.921e-01,9.983e-18
6.940e-01,2.322e-17
6.960e-01,5.341e-17
6.980e-01,1.215e-16
6.999e-01,2.736e-16
7.019e-01,6.093e-16
7.039e-01,1.343e-15
7.058e-01,2.928e-15
7.078e-01,6.317e-15
7.098e-01,1.349e-14
7.117e-01,2.851e-14
7.137e-01,5.966e-14
7.157e-01,1.236e-13
7.176e-01,2.533e-13
7.196e-01,5.142e-13
7.216e-01,1.034e-12
7.235e-01,2.057e-12
7.255e-01,4.055e-12
7.275e-01,7.914e-12
7.294e-01,1.530e-11
7.314e-01,2.930e-11
7.334e-01,5.558e-11
7.353e-01,1.044e-10
7.373e-01,1.945e-10
7.393e-01,3.587e-10
7.412e-01,6.556e-10
7.432e-01,1.187e-09
7.452e-01,2.131e-09
7.471e-01,3.791e-09
7.491e-01,6.684e-09
7.511e-01,1.168e-08
7.531e-01,2.023e-08
7.550e-01,3.474e-08
7.570e-01,5.915e-08
7.590e-01,9.983e-08
7.609e-01,1.671e-07
7.629e-01,2.773e-07
7.649e-01,4.562e-07
7.668e-01,7.445e-07
7.688e-01,1.205e-06
7.708e-01,1.934e-06
7.727e-01,3.080e-06
7.747e-01,4.864e-06
7.767e-01,7.620e-06
7.786e-01,1.184e-05
7.806e-01,1.826e-05
7.826e-01,2.794e-05
7.845e-01,4.241e-05
7.865e-01,6.387e-05
7.885e-01,9.547e-05
7.904e-01,1.416e-04
7.924e-01,2.085e-04
7.944e-01,3.046e-04
7.963e-01,4.417e-04
7.983e-01,6.357e-04
8.003e-01,9.084e-04
8.022e-01,1.288e-03
8.042e-01,1.814e-03
8.062e-01,2.536e-03
8.081e-01,3.520e-03
8.101e-01,4.852e-03
8.121e-01,6.639e-03
8.140e-01,9.022e-03
8.160e-01,1.217e-02
8.180e-01,1.632e-02
8.200e-01,2.172e-02
8.219e-01,2.871e-02
8.239e-01,3.769e-02
8.259e-01,4.915e-02
8.278e-01,6.367e-02
8.298e-01,8.194e-02
8.318e-01,1.048e-01
8.337e-01,1.330e-01
8.357e-01,1.679e-01
8.377e-01,2.105e-01
8.396e-01,2.622e-01
8.416e-01,3.245e-01
8.436e-01,3.992e-01
8.455e-01,4.879e-01
8.475e-01,5.926e-01
8.495e-01,7.154e-01
8.514e-01,8.583e-01
8.534e-01,1.023e+00
8.554e-01,1.213e+00
8.573e-01,1.429e+00
8.593e-01,1.673e+00
8.613e-01,1.948e+00
8.632e-01,2.254e+00
8.652e-01,2.593e+00
8.672e-01,2.966e+00
8.691e-01,3.373e+00
8.711e-01,3.814e+00
8.731e-01,4.287e+00
8.750e-01,4.792e+00
8.770e-01,5.326e+00
8.790e-01,5.887e+00
8.810e-01,6.471e+00
8.829e-01,7.073e+00
8.849e-01,7.689e+00
8.869e-01,8.314e+00
8.888e-01,8.940e+00
8.908e-01,9.562e+00
8.928e-01,1.017e+01
8.947e-01,1.076e+01
8.967e-01,1.133e+01
8.987e-01,1.186e+01
9.006e-01,1.236e+01
9.026e-01,1.281e+01
9.046e-01,1.320e+01
9.065e-01,1.354e+01
9.085e-01,1.382e+01
9.105e-01,1.403e+01
9.124e-01,1.418e+01
9.144e-01,1.425e+01
9.164e-01,1.426e+01
9.183e-01,1.419e+01
9.203e-01,1.406e+01
9.223e-01,1.386e+01
9.242e-01,1.359e+01
9.262e-01,1.327e+01
9.282e-01,1.290e+01
9.301e-01,1.247e+01
9.321e-01,1.200e+01
9.341e-01,1.150e+01
9.360e-01,1.097e+01
9.380e-01,1.041e+01
9.400e-01,9.836e+00
9.420e-01,9.252e+00
9.439e-01,8.663e+00
9.459e-01,8.075e+00
9.479e-01,7.493e+00
9.498e-01,6.923e+00
9.518e-01,6.368e+00
9.538e-01,5.831e+00
9.557e-01,5.317e+00
9.577e-01,4.827e+00
9.597e-01,4.363e+00
9.616e-01,3.927e+00
9.636e-01,3.520e+00
9.656e-01,3.142e+00
9.675e-01,2.792e+00
9.695e-01,2.471e+00
9.715e-01,2.178e+00
9.734e-01,1.912e+00
9.754e-01,1.671e+00
9.774e-01,1.455e+00
9.793e-01,1.262e+00
9.813e-01,1.090e+00
9.833e-01,9.373e-01
9.852e-01,8.031e-01
9.872e-01,6.854e-01
9.892e-01,5.826e-01
9.911e-01,4.933e-01
9.931e-01,4.161e-01
9.951e-01,3.496e-01
9.970e-01,2.927e-01
9.990e-01,2.440e-01


==> anc/03_results/weak_inf/lognormal/0_03.csv <==
transmittance,probability_density
6.348e-01,2.564e-44
6.367e-01,1.219e-43
6.385e-01,5.704e-43
6.403e-01,2.625e-42
6.421e-01,1.189e-41
6.440e-01,5.302e-41
6.458e-01,2.327e-40
6.476e-01,1.005e-39
6.495e-01,4.275e-39
6.513e-01,1.791e-38
6.531e-01,7.385e-38
6.550e-01,3.000e-37
6.568e-01,1.201e-36
6.586e-01,4.733e-36
6.605e-01,1.838e-35
6.623e-01,7.035e-35
6.641e-01,2.653e-34
6.659e-01,9.863e-34
6.678e-01,3.614e-33
6.696e-01,1.305e-32
6.714e-01,4.649e-32
6.733e-01,1.632e-31
6.751e-01,5.652e-31
6.769e-01,1.930e-30
6.788e-01,6.501e-30
6.806e-01,2.160e-29
6.824e-01,7.079e-29
6.842e-01,2.289e-28
6.861e-01,7.304e-28
6.879e-01,2.300e-27
6.897e-01,7.147e-27
6.916e-01,2.192e-26
6.934e-01,6.637e-26
6.952e-01,1.984e-25
6.971e-01,5.854e-25
6.989e-01,1.705e-24
7.007e-01,4.907e-24
7.026e-01,1.394e-23
7.044e-01,3.912e-23
7.062e-01,1.084e-22
7.080e-01,2.969e-22
7.099e-01,8.032e-22
7.117e-01,2.147e-21
7.135e-01,5.668e-21
7.154e-01,1.479e-20
7.172e-01,3.814e-20
7.190e-01,9.721e-20
7.209e-01,2.449e-19
7.227e-01,6.099e-19
7.245e-01,1.501e-18
7.263e-01,3.654e-18
7.282e-01,8.794e-18
7.300e-01,2.092e-17
7.318e-01,4.924e-17
7.337e-01,1.146e-16
7.355e-01,2.638e-16
7.373e-01,6.005e-16
7.392e-01,1.352e-15
7.410e-01,3.013e-15
7.428e-01,6.642e-15
7.447e-01,1.449e-14
7.465e-01,3.126e-14
7.483e-01,6.676e-14
7.501e-01,1.411e-13
7.520e-01,2.951e-13
7.538e-01,6.110e-13
7.556e-01,1.252e-12
7.575e-01,2.540e-12
7.593e-01,5.101e-12
7.611e-01,1.014e-11
7.630e-01,1.997e-11
7.648e-01,3.893e-11
7.666e-01,7.515e-11
7.684e-01,1.437e-10
7.703e-01,2.720e-10
7.721e-01,5.101e-10
7.739e-01,9.475e-10
7.758e-01,1.744e-09
7.776e-01,3.178e-09
7.794e-01,5.739e-09
7.813e-01,1.027e-08
7.831e-01,1.820e-08
7.849e-01,3.198e-08
7.868e-01,5.566e-08
7.886e-01,9.603e-08
7.904e-01,1.642e-07
7.922e-01,2.782e-07
7.941e-01,4.672e-07
7.959e-01,7.779e-07
7.977e-01,1.284e-06
7.996e-01,2.101e-06
8.014e-01,3.407e-06
8.032e-01,5.480e-06
8.051e-01,8.738e-06
8.069e-01,1.382e-05
8.087e-01,2.166e-05
8.105e-01,3.368e-05
8.124e-01,5.194e-05
8.142e-01,7.945e-05
8.160e-01,1.205e-04
8.179e-01,1.813e-04
8.197e-01,2.707e-04
8.215e-01,4.008e-04
8.234e-01,5.887e-04
8.252e-01,8.579e-04
8.270e-01,1.240e-03
8.289e-01,1.779e-03
8.307e-01,2.533e-03
8.325e-01,3.578e-03
8.343e-01,5.015e-03
8.362e-01,6.977e-03
8.380e-01,9.632e-03
8.398e-01,1.320e-02
8.417e-01,1.795e-02
8.435e-01,2.423e-02
8.453e-01,3.247e-02
8.472e-01,4.319e-02
8.490e-01,5.704e-02
8.508e-01,7.477e-02
8.526e-01,9.733e-02
8.545e-01,1.258e-01
8.563e-01,1.614e-01
8.581e-01,2.056e-01
8.600e-01,2.602e-01
8.618e-01,3.269e-01
8.636e-01,4.078e-01
8.655e-01,5.053e-01
8.673e-01,6.219e-01
8.691e-01,7.602e-01
8.710e-01,9.229e-01
8.728e-01,1.113e+00
8.746e-01,1.333e+00
8.764e-01,1.586e+00
8.783e-01,1.875e+00
8.801e-01,2.202e+00
8.819e-01,2.570e+00
8.838e-01,2.979e+00
8.856e-01,3.431e+00
8.874e-01,3.927e+00
8.893e-01,4.465e+00
8.911e-01,5.046e+00
8.929e-01,5.666e+00
8.947e-01,6.323e+00
8.966e-01,7.012e+00
8.984e-01,7.728e+00
9.002e-01,8.466e+00
9.021e-01,9.218e+00
9.039e-01,9.975e+00
9.057e-01,1.073e+01
9.076e-01,1.147e+01
9.094e-01,1.220e+01
9.112e-01,1.289e+01
9.131e-01,1.354e+01
9.149e-01,1.414e+01
9.167e-01,1.468e+01
9.185e-01,1.515e+01
9.204e-01,1.555e+01
9.222e-01,1.587e+01
9.240e-01,1.610e+01
9.259e-01,1.625e+01
9.277e-01,1.631e+01
9.295e-01,1.627e+01
9.314e-01,1.614e+01
9.332e-01,1.593e+01
9.350e-01,1.564e+01
9.368e-01,1.526e+01
9.387e-01,1.482e+01
9.405e-01,1.431e+01
9.423e-01,1.374e+01
9.442e-01,1.313e+01
9.460e-01,1.248e+01
9.478e-01,1.180e+01
9.497e-01,1.109e+01
9.515e-01,1.038e+01
9.533e-01,9.661e+00
9.552e-01,8.945e+00
9.570e-01,8.241e+00
9.588e-01,7.554e+00
9.606e-01,6.889e+00
9.625e-01,6.251e+00
9.643e-01,5.644e+00
9.661e-01,5.071e+00
9.680e-01,4.533e+00
9.698e-01,4.033e+00
9.716e-01,3.570e+00
9.735e-01,3.145e+00
9.753e-01,2.758e+00
9.771e-01,2.406e+00
9.789e-01,2.090e+00
9.808e-01,1.806e+00
9.826e-01,1.554e+00
9.844e-01,1.331e+00
9.863e-01,1.134e+00
9.881e-01,9.620e-01
9.899e-01,8.124e-01
9.918e-01,6.828e-01
9.936e-01,5.714e-01
9.954e-01,4.759e-01
9.973e-01,3.947e-01
9.991e-01,3.258e-01


==> anc/03_results/weak_inf/lognormal/0_031.csv <==
transmittance,probability_density
6.620e-01,3.280e-51
6.637e-01,1.864e-50
6.654e-01,1.041e-49
6.671e-01,5.717e-49
6.688e-01,3.087e-48
6.705e-01,1.639e-47
6.722e-01,8.558e-47
6.739e-01,4.396e-46
6.756e-01,2.221e-45
6.773e-01,1.104e-44
6.790e-01,5.399e-44
6.807e-01,2.598e-43
6.824e-01,1.231e-42
6.841e-01,5.736e-42
6.857e-01,2.632e-41
6.874e-01,1.189e-40
6.891e-01,5.289e-40
6.908e-01,2.316e-39
6.925e-01,9.989e-39
6.942e-01,4.243e-38
6.959e-01,1.775e-37
6.976e-01,7.315e-37
6.993e-01,2.970e-36
7.010e-01,1.188e-35
7.027e-01,4.683e-35
7.044e-01,1.819e-34
7.061e-01,6.965e-34
7.078e-01,2.628e-33
7.095e-01,9.776e-33
7.112e-01,3.585e-32
7.129e-01,1.296e-31
7.145e-01,4.620e-31
7.162e-01,1.624e-30
7.179e-01,5.632e-30
7.196e-01,1.926e-29
7.213e-01,6.496e-29
7.230e-01,2.161e-28
7.247e-01,7.095e-28
7.264e-01,2.298e-27
7.281e-01,7.344e-27
7.298e-01,2.316e-26
7.315e-01,7.210e-26
7.332e-01,2.215e-25
7.349e-01,6.717e-25
7.366e-01,2.011e-24
7.383e-01,5.942e-24
7.400e-01,1.734e-23
7.417e-01,4.995e-23
7.433e-01,1.421e-22
7.450e-01,3.993e-22
7.467e-01,1.108e-21
7.484e-01,3.037e-21
7.501e-01,8.222e-21
7.518e-01,2.199e-20
7.535e-01,5.811e-20
7.552e-01,1.517e-19
7.569e-01,3.913e-19
7.586e-01,9.976e-19
7.603e-01,2.513e-18
7.620e-01,6.258e-18
7.637e-01,1.540e-17
7.654e-01,3.746e-17
7.671e-01,9.008e-17
7.688e-01,2.142e-16
7.705e-01,5.034e-16
7.721e-01,1.170e-15
7.738e-01,2.688e-15
7.755e-01,6.109e-15
7.772e-01,1.373e-14
7.789e-01,3.052e-14
7.806e-01,6.709e-14
7.823e-01,1.459e-13
7.840e-01,3.139e-13
7.857e-01,6.680e-13
7.874e-01,1.407e-12
7.891e-01,2.930e-12
7.908e-01,6.041e-12
7.925e-01,1.232e-11
7.942e-01,2.488e-11
7.959e-01,4.970e-11
7.976e-01,9.827e-11
7.993e-01,1.923e-10
8.009e-01,3.726e-10
8.026e-01,7.147e-10
8.043e-01,1.357e-09
8.060e-01,2.551e-09
8.077e-01,4.747e-09
8.094e-01,8.748e-09
8.111e-01,1.596e-08
8.128e-01,2.885e-08
8.145e-01,5.163e-08
8.162e-01,9.151e-08
8.179e-01,1.607e-07
8.196e-01,2.794e-07
8.213e-01,4.812e-07
8.230e-01,8.210e-07
8.247e-01,1.388e-06
8.264e-01,2.324e-06
8.280e-01,3.857e-06
8.297e-01,6.341e-06
8.314e-01,1.033e-05
8.331e-01,1.668e-05
8.348e-01,2.668e-05
8.365e-01,4.231e-05
8.382e-01,6.648e-05
8.399e-01,1.036e-04
8.416e-01,1.599e-04
8.433e-01,2.447e-04
8.450e-01,3.712e-04
8.467e-01,5.582e-04
8.484e-01,8.323e-04
8.501e-01,1.230e-03
8.518e-01,1.804e-03
8.535e-01,2.621e-03
8.552e-01,3.778e-03
8.568e-01,5.399e-03
8.585e-01,7.652e-03
8.602e-01,1.076e-02
8.619e-01,1.499e-02
8.636e-01,2.073e-02
8.653e-01,2.843e-02
8.670e-01,3.868e-02
8.687e-01,5.220e-02
8.704e-01,6.989e-02
8.721e-01,9.283e-02
8.738e-01,1.223e-01
8.755e-01,1.599e-01
8.772e-01,2.074e-01
8.789e-01,2.670e-01
8.806e-01,3.410e-01
8.823e-01,4.322e-01
8.840e-01,5.436e-01
8.856e-01,6.785e-01
8.873e-01,8.405e-01
8.890e-01,1.033e+00
8.907e-01,1.261e+00
8.924e-01,1.528e+00
8.941e-01,1.837e+00
8.958e-01,2.193e+00
8.975e-01,2.598e+00
8.992e-01,3.056e+00
9.009e-01,3.569e+00
9.026e-01,4.138e+00
9.043e-01,4.764e+00
9.060e-01,5.446e+00
9.077e-01,6.181e+00
9.094e-01,6.966e+00
9.111e-01,7.797e+00
9.128e-01,8.665e+00
9.144e-01,9.565e+00
9.161e-01,1.048e+01
9.178e-01,1.141e+01
9.195e-01,1.234e+01
9.212e-01,1.326e+01
9.229e-01,1.414e+01
9.246e-01,1.499e+01
9.263e-01,1.578e+01
9.280e-01,1.650e+01
9.297e-01,1.714e+01
9.314e-01,1.769e+01
9.331e-01,1.814e+01
9.348e-01,1.848e+01
9.365e-01,1.871e+01
9.382e-01,1.882e+01
9.399e-01,1.881e+01
9.416e-01,1.868e+01
9.432e-01,1.843e+01
9.449e-01,1.807e+01
9.466e-01,1.761e+01
9.483e-01,1.706e+01
9.500e-01,1.642e+01
9.517e-01,1.571e+01
9.534e-01,1.494e+01
9.551e-01,1.412e+01
9.568e-01,1.326e+01
9.585e-01,1.239e+01
9.602e-01,1.150e+01
9.619e-01,1.061e+01
9.636e-01,9.732e+00
9.653e-01,8.874e+00
9.670e-01,8.046e+00
9.687e-01,7.252e+00
9.704e-01,6.499e+00
9.720e-01,5.790e+00
9.737e-01,5.130e+00
9.754e-01,4.519e+00
9.771e-01,3.958e+00
9.788e-01,3.447e+00
9.805e-01,2.986e+00
9.822e-01,2.572e+00
9.839e-01,2.203e+00
9.856e-01,1.876e+00
9.873e-01,1.590e+00
9.890e-01,1.339e+00
9.907e-01,1.122e+00
9.924e-01,9.353e-01
9.941e-01,7.754e-01
9.958e-01,6.394e-01
9.975e-01,5.244e-01
9.992e-01,4.278e-01


==> anc/03_results/weak_inf/lognormal/0_032.csv <==
transmittance,probability_density
6.879e-01,7.740e-59
6.894e-01,5.346e-58
6.910e-01,3.626e-57
6.926e-01,2.416e-56
6.941e-01,1.581e-55
6.957e-01,1.017e-54
6.973e-01,6.422e-54
6.988e-01,3.987e-53
7.004e-01,2.432e-52
7.020e-01,1.458e-51
7.035e-01,8.594e-51
7.051e-01,4.979e-50
7.066e-01,2.836e-49
7.082e-01,1.588e-48
7.098e-01,8.748e-48
7.113e-01,4.738e-47
7.129e-01,2.524e-46
7.145e-01,1.323e-45
7.160e-01,6.820e-45
7.176e-01,3.459e-44
7.192e-01,1.726e-43
7.207e-01,8.478e-43
7.223e-01,4.098e-42
7.239e-01,1.949e-41
7.254e-01,9.128e-41
7.270e-01,4.208e-40
7.286e-01,1.910e-39
7.301e-01,8.533e-39
7.317e-01,3.754e-38
7.332e-01,1.627e-37
7.348e-01,6.943e-37
7.364e-01,2.919e-36
7.379e-01,1.209e-35
7.395e-01,4.930e-35
7.411e-01,1.981e-34
7.426e-01,7.846e-34
7.442e-01,3.062e-33
7.458e-01,1.178e-32
7.473e-01,4.463e-32
7.489e-01,1.667e-31
7.505e-01,6.140e-31
7.520e-01,2.229e-30
7.536e-01,7.979e-30
7.551e-01,2.816e-29
7.567e-01,9.800e-29
7.583e-01,3.363e-28
7.598e-01,1.138e-27
7.614e-01,3.800e-27
7.630e-01,1.251e-26
7.645e-01,4.065e-26
7.661e-01,1.303e-25
7.677e-01,4.118e-25
7.692e-01,1.285e-24
7.708e-01,3.955e-24
7.724e-01,1.202e-23
7.739e-01,3.603e-23
7.755e-01,1.066e-22
7.771e-01,3.114e-22
7.786e-01,8.980e-22
7.802e-01,2.556e-21
7.817e-01,7.184e-21
7.833e-01,1.994e-20
7.849e-01,5.463e-20
7.864e-01,1.478e-19
7.880e-01,3.950e-19
7.896e-01,1.042e-18
7.911e-01,2.718e-18
7.927e-01,6.997e-18
7.943e-01,1.780e-17
7.958e-01,4.473e-17
7.974e-01,1.110e-16
7.990e-01,2.724e-16
8.005e-01,6.603e-16
8.021e-01,1.582e-15
8.036e-01,3.744e-15
8.052e-01,8.759e-15
8.068e-01,2.025e-14
8.083e-01,4.629e-14
8.099e-01,1.046e-13
8.115e-01,2.336e-13
8.130e-01,5.158e-13
8.146e-01,1.126e-12
8.162e-01,2.431e-12
8.177e-01,5.188e-12
8.193e-01,1.095e-11
8.209e-01,2.286e-11
8.224e-01,4.718e-11
8.240e-01,9.634e-11
8.256e-01,1.946e-10
8.271e-01,3.887e-10
8.287e-01,7.682e-10
8.302e-01,1.502e-09
8.318e-01,2.905e-09
8.334e-01,5.559e-09
8.349e-01,1.053e-08
8.365e-01,1.973e-08
8.381e-01,3.658e-08
8.396e-01,6.712e-08
8.412e-01,1.219e-07
8.428e-01,2.191e-07
8.443e-01,3.898e-07
8.459e-01,6.865e-07
8.475e-01,1.197e-06
8.490e-01,2.065e-06
8.506e-01,3.529e-06
8.522e-01,5.969e-06
8.537e-01,9.998e-06
8.553e-01,1.658e-05
8.568e-01,2.723e-05
8.584e-01,4.428e-05
8.600e-01,7.132e-05
8.615e-01,1.138e-04
8.631e-01,1.797e-04
8.647e-01,2.812e-04
8.662e-01,4.359e-04
8.678e-01,6.692e-04
8.694e-01,1.018e-03
8.709e-01,1.533e-03
8.725e-01,2.289e-03
8.741e-01,3.386e-03
8.756e-01,4.961e-03
8.772e-01,7.204e-03
8.787e-01,1.037e-02
8.803e-01,1.478e-02
8.819e-01,2.088e-02
8.834e-01,2.925e-02
8.850e-01,4.059e-02
8.866e-01,5.584e-02
8.881e-01,7.614e-02
8.897e-01,1.029e-01
8.913e-01,1.379e-01
8.928e-01,1.831e-01
8.944e-01,2.411e-01
8.960e-01,3.148e-01
8.975e-01,4.074e-01
8.991e-01,5.229e-01
9.007e-01,6.653e-01
9.022e-01,8.395e-01
9.038e-01,1.050e+00
9.053e-01,1.303e+00
9.069e-01,1.604e+00
9.085e-01,1.957e+00
9.100e-01,2.369e+00
9.116e-01,2.844e+00
9.132e-01,3.386e+00
9.147e-01,4.000e+00
9.163e-01,4.686e+00
9.179e-01,5.447e+00
9.194e-01,6.281e+00
9.210e-01,7.185e+00
9.226e-01,8.154e+00
9.241e-01,9.182e+00
9.257e-01,1.026e+01
9.272e-01,1.137e+01
9.288e-01,1.251e+01
9.304e-01,1.366e+01
9.319e-01,1.479e+01
9.335e-01,1.590e+01
9.351e-01,1.697e+01
9.366e-01,1.797e+01
9.382e-01,1.888e+01
9.398e-01,1.970e+01
9.413e-01,2.039e+01
9.429e-01,2.096e+01
9.445e-01,2.138e+01
9.460e-01,2.165e+01
9.476e-01,2.177e+01
9.492e-01,2.173e+01
9.507e-01,2.153e+01
9.523e-01,2.118e+01
9.538e-01,2.069e+01
9.554e-01,2.007e+01
9.570e-01,1.933e+01
9.585e-01,1.848e+01
9.601e-01,1.755e+01
9.617e-01,1.655e+01
9.632e-01,1.550e+01
9.648e-01,1.442e+01
9.664e-01,1.332e+01
9.679e-01,1.221e+01
9.695e-01,1.113e+01
9.711e-01,1.007e+01
9.726e-01,9.053e+00
9.742e-01,8.084e+00
9.757e-01,7.170e+00
9.773e-01,6.317e+00
9.789e-01,5.529e+00
9.804e-01,4.808e+00
9.820e-01,4.153e+00
9.836e-01,3.564e+00
9.851e-01,3.039e+00
9.867e-01,2.575e+00
9.883e-01,2.167e+00
9.898e-01,1.813e+00
9.914e-01,1.507e+00
9.930e-01,1.244e+00
9.945e-01,1.021e+00
9.961e-01,8.327e-01
9.977e-01,6.749e-01
9.992e-01,5.436e-01


==> anc/03_results/weak_inf/lognormal/0_033.csv <==
transmittance,probability_density
7.128e-01,1.338e-67
7.143e-01,1.155e-66
7.157e-01,9.782e-66
7.171e-01,8.128e-65
7.186e-01,6.627e-64
7.200e-01,5.303e-63
7.214e-01,4.164e-62
7.229e-01,3.209e-61
7.243e-01,2.428e-60
7.258e-01,1.804e-59
7.272e-01,1.315e-58
7.286e-01,9.418e-58
7.301e-01,6.623e-57
7.315e-01,4.574e-56
7.330e-01,3.103e-55
7.344e-01,2.067e-54
7.358e-01,1.353e-53
7.373e-01,8.705e-53
7.387e-01,5.501e-52
7.402e-01,3.417e-51
7.416e-01,2.085e-50
7.430e-01,1.251e-49
7.445e-01,7.377e-49
7.459e-01,4.276e-48
7.474e-01,2.437e-47
7.488e-01,1.366e-46
7.502e-01,7.526e-46
7.517e-01,4.078e-45
7.531e-01,2.174e-44
7.546e-01,1.139e-43
7.560e-01,5.876e-43
7.574e-01,2.981e-42
7.589e-01,1.488e-41
7.603e-01,7.306e-41
7.618e-01,3.531e-40
7.632e-01,1.679e-39
7.646e-01,7.859e-39
7.661e-01,3.621e-38
7.675e-01,1.642e-37
7.690e-01,7.330e-37
7.704e-01,3.222e-36
7.718e-01,1.394e-35
7.733e-01,5.941e-35
7.747e-01,2.493e-34
7.762e-01,1.030e-33
7.776e-01,4.193e-33
7.790e-01,1.681e-32
7.805e-01,6.640e-32
7.819e-01,2.584e-31
7.833e-01,9.904e-31
7.848e-01,3.741e-30
7.862e-01,1.392e-29
7.877e-01,5.106e-29
7.891e-01,1.846e-28
7.905e-01,6.576e-28
7.920e-01,2.309e-27
7.934e-01,7.993e-27
7.949e-01,2.728e-26
7.963e-01,9.177e-26
7.977e-01,3.044e-25
7.992e-01,9.958e-25
8.006e-01,3.212e-24
8.021e-01,1.022e-23
8.035e-01,3.205e-23
8.049e-01,9.917e-23
8.064e-01,3.027e-22
8.078e-01,9.114e-22
8.093e-01,2.707e-21
8.107e-01,7.933e-21
8.121e-01,2.294e-20
8.136e-01,6.544e-20
8.150e-01,1.842e-19
8.165e-01,5.119e-19
8.179e-01,1.404e-18
8.193e-01,3.799e-18
8.208e-01,1.015e-17
8.222e-01,2.676e-17
8.237e-01,6.967e-17
8.251e-01,1.790e-16
8.265e-01,4.543e-16
8.280e-01,1.138e-15
8.294e-01,2.816e-15
8.309e-01,6.880e-15
8.323e-01,1.660e-14
8.337e-01,3.955e-14
8.352e-01,9.308e-14
8.366e-01,2.164e-13
8.381e-01,4.969e-13
8.395e-01,1.127e-12
8.409e-01,2.526e-12
8.424e-01,5.593e-12
8.438e-01,1.224e-11
8.452e-01,2.645e-11
8.467e-01,5.650e-11
8.481e-01,1.193e-10
8.496e-01,2.488e-10
8.510e-01,5.130e-10
8.524e-01,1.045e-09
8.539e-01,2.106e-09
8.553e-01,4.193e-09
8.568e-01,8.254e-09
8.582e-01,1.606e-08
8.596e-01,3.091e-08
8.611e-01,5.879e-08
8.625e-01,1.106e-07
8.640e-01,2.057e-07
8.654e-01,3.783e-07
8.668e-01,6.881e-07
8.683e-01,1.238e-06
8.697e-01,2.202e-06
8.712e-01,3.876e-06
8.726e-01,6.746e-06
8.740e-01,1.162e-05
8.755e-01,1.979e-05
8.769e-01,3.335e-05
8.784e-01,5.560e-05
8.798e-01,9.172e-05
8.812e-01,1.497e-04
8.827e-01,2.418e-04
8.841e-01,3.864e-04
8.856e-01,6.112e-04
8.870e-01,9.566e-04
8.884e-01,1.482e-03
8.899e-01,2.272e-03
8.913e-01,3.448e-03
8.928e-01,5.180e-03
8.942e-01,7.703e-03
8.956e-01,1.134e-02
8.971e-01,1.653e-02
8.985e-01,2.385e-02
9.000e-01,3.406e-02
9.014e-01,4.818e-02
9.028e-01,6.748e-02
9.043e-01,9.359e-02
9.057e-01,1.285e-01
9.071e-01,1.748e-01
9.086e-01,2.355e-01
9.100e-01,3.141e-01
9.115e-01,4.150e-01
9.129e-01,5.432e-01
9.143e-01,7.041e-01
9.158e-01,9.042e-01
9.172e-01,1.150e+00
9.187e-01,1.450e+00
9.201e-01,1.810e+00
9.215e-01,2.239e+00
9.230e-01,2.744e+00
9.244e-01,3.332e+00
9.259e-01,4.009e+00
9.273e-01,4.780e+00
9.287e-01,5.648e+00
9.302e-01,6.614e+00
9.316e-01,7.675e+00
9.331e-01,8.828e+00
9.345e-01,1.006e+01
9.359e-01,1.137e+01
9.374e-01,1.273e+01
9.388e-01,1.414e+01
9.403e-01,1.556e+01
9.417e-01,1.697e+01
9.431e-01,1.835e+01
9.446e-01,1.968e+01
9.460e-01,2.092e+01
9.475e-01,2.205e+01
9.489e-01,2.304e+01
9.503e-01,2.388e+01
9.518e-01,2.453e+01
9.532e-01,2.500e+01
9.547e-01,2.526e+01
9.561e-01,2.531e+01
9.575e-01,2.515e+01
9.590e-01,2.479e+01
9.604e-01,2.424e+01
9.619e-01,2.350e+01
9.633e-01,2.260e+01
9.647e-01,2.156e+01
9.662e-01,2.041e+01
9.676e-01,1.916e+01
9.690e-01,1.784e+01
9.705e-01,1.648e+01
9.719e-01,1.511e+01
9.734e-01,1.374e+01
9.748e-01,1.240e+01
9.762e-01,1.110e+01
9.777e-01,9.862e+00
9.791e-01,8.693e+00
9.806e-01,7.604e+00
9.820e-01,6.601e+00
9.834e-01,5.686e+00
9.849e-01,4.861e+00
9.863e-01,4.124e+00
9.878e-01,3.473e+00
9.892e-01,2.903e+00
9.906e-01,2.408e+00
9.921e-01,1.983e+00
9.935e-01,1.620e+00
9.950e-01,1.315e+00
9.964e-01,1.059e+00
9.978e-01,8.466e-01
9.993e-01,6.719e-01


==> anc/03_results/weak_inf/lognormal/0_034.csv <==
transmittance,probability_density
7.373e-01,1.756e-78
7.386e-01,2.002e-77
7.399e-01,2.235e-76
7.412e-01,2.446e-75
7.426e-01,2.622e-74
7.439e-01,2.753e-73
7.452e-01,2.834e-72
7.465e-01,2.859e-71
7.478e-01,2.827e-70
7.491e-01,2.740e-69
7.505e-01,2.604e-68
7.518e-01,2.426e-67
7.531e-01,2.216e-66
7.544e-01,1.986e-65
7.557e-01,1.745e-64
7.570e-01,1.503e-63
7.584e-01,1.271e-62
7.597e-01,1.054e-61
7.610e-01,8.576e-61
7.623e-01,6.846e-60
7.636e-01,5.363e-59
7.649e-01,4.124e-58
7.663e-01,3.112e-57
7.676e-01,2.305e-56
7.689e-01,1.676e-55
7.702e-01,1.196e-54
7.715e-01,8.382e-54
7.728e-01,5.768e-53
7.742e-01,3.898e-52
7.755e-01,2.587e-51
7.768e-01,1.686e-50
7.781e-01,1.079e-49
7.794e-01,6.789e-49
7.807e-01,4.194e-48
7.821e-01,2.546e-47
7.834e-01,1.519e-46
7.847e-01,8.902e-46
7.860e-01,5.128e-45
7.873e-01,2.903e-44
7.887e-01,1.615e-43
7.900e-01,8.836e-43
7.913e-01,4.751e-42
7.926e-01,2.512e-41
7.939e-01,1.306e-40
7.952e-01,6.673e-40
7.966e-01,3.354e-39
7.979e-01,1.658e-38
7.992e-01,8.060e-38
8.005e-01,3.854e-37
8.018e-01,1.813e-36
8.031e-01,8.390e-36
8.045e-01,3.820e-35
8.058e-01,1.711e-34
8.071e-01,7.542e-34
8.084e-01,3.271e-33
8.097e-01,1.396e-32
8.110e-01,5.867e-32
8.124e-01,2.426e-31
8.137e-01,9.876e-31
8.150e-01,3.957e-30
8.163e-01,1.561e-29
8.176e-01,6.064e-29
8.189e-01,2.319e-28
8.203e-01,8.733e-28
8.216e-01,3.239e-27
8.229e-01,1.183e-26
8.242e-01,4.255e-26
8.255e-01,1.508e-25
8.268e-01,5.262e-25
8.282e-01,1.809e-24
8.295e-01,6.129e-24
8.308e-01,2.045e-23
8.321e-01,6.726e-23
8.334e-01,2.180e-22
8.347e-01,6.960e-22
8.361e-01,2.190e-21
8.374e-01,6.793e-21
8.387e-01,2.077e-20
8.400e-01,6.258e-20
8.413e-01,1.859e-19
8.426e-01,5.443e-19
8.440e-01,1.572e-18
8.453e-01,4.473e-18
8.466e-01,1.256e-17
8.479e-01,3.475e-17
8.492e-01,9.485e-17
8.505e-01,2.553e-16
8.519e-01,6.778e-16
8.532e-01,1.775e-15
8.545e-01,4.584e-15
8.558e-01,1.168e-14
8.571e-01,2.936e-14
8.584e-01,7.280e-14
8.598e-01,1.781e-13
8.611e-01,4.300e-13
8.624e-01,1.024e-12
8.637e-01,2.408e-12
8.650e-01,5.586e-12
8.663e-01,1.279e-11
8.677e-01,2.890e-11
8.690e-01,6.445e-11
8.703e-01,1.419e-10
8.716e-01,3.084e-10
8.729e-01,6.616e-10
8.742e-01,1.401e-09
8.756e-01,2.930e-09
8.769e-01,6.051e-09
8.782e-01,1.234e-08
8.795e-01,2.484e-08
8.808e-01,4.939e-08
8.821e-01,9.698e-08
8.835e-01,1.881e-07
8.848e-01,3.603e-07
8.861e-01,6.816e-07
8.874e-01,1.274e-06
8.887e-01,2.352e-06
8.900e-01,4.290e-06
8.914e-01,7.730e-06
8.927e-01,1.376e-05
8.940e-01,2.421e-05
8.953e-01,4.208e-05
8.966e-01,7.227e-05
8.979e-01,1.227e-04
8.993e-01,2.058e-04
9.006e-01,3.412e-04
9.019e-01,5.590e-04
9.032e-01,9.054e-04
9.045e-01,1.449e-03
9.058e-01,2.294e-03
9.072e-01,3.588e-03
9.085e-01,5.550e-03
9.098e-01,8.486e-03
9.111e-01,1.283e-02
9.124e-01,1.918e-02
9.137e-01,2.834e-02
9.151e-01,4.143e-02
9.164e-01,5.987e-02
9.177e-01,8.558e-02
9.190e-01,1.210e-01
9.203e-01,1.691e-01
9.216e-01,2.339e-01
9.230e-01,3.199e-01
9.243e-01,4.329e-01
9.256e-01,5.794e-01
9.269e-01,7.671e-01
9.282e-01,1.005e+00
9.296e-01,1.302e+00
9.309e-01,1.670e+00
9.322e-01,2.118e+00
9.335e-01,2.659e+00
9.348e-01,3.303e+00
9.361e-01,4.061e+00
9.375e-01,4.940e+00
9.388e-01,5.947e+00
9.401e-01,7.086e+00
9.414e-01,8.356e+00
9.427e-01,9.753e+00
9.440e-01,1.127e+01
9.454e-01,1.289e+01
9.467e-01,1.459e+01
9.480e-01,1.635e+01
9.493e-01,1.814e+01
9.506e-01,1.993e+01
9.519e-01,2.168e+01
9.533e-01,2.334e+01
9.546e-01,2.489e+01
9.559e-01,2.628e+01
9.572e-01,2.747e+01
9.585e-01,2.845e+01
9.598e-01,2.917e+01
9.612e-01,2.962e+01
9.625e-01,2.978e+01
9.638e-01,2.967e+01
9.651e-01,2.927e+01
9.664e-01,2.860e+01
9.677e-01,2.769e+01
9.691e-01,2.655e+01
9.704e-01,2.522e+01
9.717e-01,2.373e+01
9.730e-01,2.213e+01
9.743e-01,2.044e+01
9.756e-01,1.870e+01
9.770e-01,1.696e+01
9.783e-01,1.524e+01
9.796e-01,1.357e+01
9.809e-01,1.197e+01
9.822e-01,1.046e+01
9.835e-01,9.064e+00
9.849e-01,7.783e+00
9.862e-01,6.623e+00
9.875e-01,5.585e+00
9.888e-01,4.669e+00
9.901e-01,3.868e+00
9.914e-01,3.177e+00
9.928e-01,2.586e+00
9.941e-01,2.087e+00
9.954e-01,1.670e+00
9.967e-01,1.324e+00
9.980e-01,1.041e+00
9.993e-01,8.116e-01


==> anc/03_results/weak_inf/lognormal/0_035.csv <==
transmittance,probability_density
7.590e-01,5.986e-91
7.602e-01,9.393e-90
7.614e-01,1.441e-88
7.626e-01,2.163e-87
7.638e-01,3.175e-86
7.650e-01,4.558e-85
7.662e-01,6.402e-84
7.674e-01,8.797e-83
7.686e-01,1.183e-81
7.698e-01,1.556e-80
7.710e-01,2.003e-79
7.723e-01,2.524e-78
7.735e-01,3.113e-77
7.747e-01,3.759e-76
7.759e-01,4.443e-75
7.771e-01,5.142e-74
7.783e-01,5.827e-73
7.795e-01,6.466e-72
7.807e-01,7.027e-71
7.819e-01,7.480e-70
7.831e-01,7.799e-69
7.843e-01,7.966e-68
7.855e-01,7.972e-67
7.868e-01,7.817e-66
7.880e-01,7.510e-65
7.892e-01,7.071e-64
7.904e-01,6.525e-63
7.916e-01,5.901e-62
7.928e-01,5.232e-61
7.940e-01,4.547e-60
7.952e-01,3.874e-59
7.964e-01,3.237e-58
7.976e-01,2.651e-57
7.988e-01,2.130e-56
8.000e-01,1.678e-55
8.013e-01,1.297e-54
8.025e-01,9.829e-54
8.037e-01,7.308e-53
8.049e-01,5.331e-52
8.061e-01,3.815e-51
8.073e-01,2.679e-50
8.085e-01,1.846e-49
8.097e-01,1.249e-48
8.109e-01,8.288e-48
8.121e-01,5.399e-47
8.133e-01,3.453e-46
8.145e-01,2.168e-45
8.158e-01,1.336e-44
8.170e-01,8.084e-44
8.182e-01,4.803e-43
8.194e-01,2.802e-42
8.206e-01,1.606e-41
8.218e-01,9.037e-41
8.230e-01,4.995e-40
8.242e-01,2.712e-39
8.254e-01,1.447e-38
8.266e-01,7.580e-38
8.278e-01,3.903e-37
8.290e-01,1.974e-36
8.303e-01,9.814e-36
8.315e-01,4.794e-35
8.327e-01,2.302e-34
8.339e-01,1.086e-33
8.351e-01,5.037e-33
8.363e-01,2.297e-32
8.375e-01,1.029e-31
8.387e-01,4.536e-31
8.399e-01,1.965e-30
8.411e-01,8.372e-30
8.423e-01,3.507e-29
8.435e-01,1.445e-28
8.447e-01,5.854e-28
8.460e-01,2.333e-27
8.472e-01,9.144e-27
8.484e-01,3.526e-26
8.496e-01,1.337e-25
8.508e-01,4.990e-25
8.520e-01,1.832e-24
8.532e-01,6.619e-24
8.544e-01,2.353e-23
8.556e-01,8.232e-23
8.568e-01,2.834e-22
8.580e-01,9.603e-22
8.592e-01,3.203e-21
8.605e-01,1.051e-20
8.617e-01,3.398e-20
8.629e-01,1.081e-19
8.641e-01,3.386e-19
8.653e-01,1.044e-18
8.665e-01,3.170e-18
8.677e-01,9.480e-18
8.689e-01,2.791e-17
8.701e-01,8.094e-17
8.713e-01,2.312e-16
8.725e-01,6.503e-16
8.737e-01,1.802e-15
8.750e-01,4.918e-15
8.762e-01,1.323e-14
8.774e-01,3.504e-14
8.786e-01,9.144e-14
8.798e-01,2.352e-13
8.810e-01,5.959e-13
8.822e-01,1.488e-12
8.834e-01,3.662e-12
8.846e-01,8.881e-12
8.858e-01,2.123e-11
8.870e-01,5.001e-11
8.882e-01,1.161e-10
8.895e-01,2.659e-10
8.907e-01,6.000e-10
8.919e-01,1.335e-09
8.931e-01,2.929e-09
8.943e-01,6.334e-09
8.955e-01,1.351e-08
8.967e-01,2.841e-08
8.979e-01,5.892e-08
8.991e-01,1.205e-07
9.003e-01,2.431e-07
9.015e-01,4.836e-07
9.027e-01,9.490e-07
9.039e-01,1.837e-06
9.052e-01,3.508e-06
9.064e-01,6.609e-06
9.076e-01,1.228e-05
9.088e-01,2.252e-05
9.100e-01,4.075e-05
9.112e-01,7.276e-05
9.124e-01,1.282e-04
9.136e-01,2.228e-04
9.148e-01,3.823e-04
9.160e-01,6.473e-04
9.172e-01,1.082e-03
9.184e-01,1.785e-03
9.197e-01,2.906e-03
9.209e-01,4.671e-03
9.221e-01,7.411e-03
9.233e-01,1.161e-02
9.245e-01,1.795e-02
9.257e-01,2.742e-02
9.269e-01,4.133e-02
9.281e-01,6.154e-02
9.293e-01,9.046e-02
9.305e-01,1.313e-01
9.317e-01,1.883e-01
9.329e-01,2.666e-01
9.342e-01,3.728e-01
9.354e-01,5.150e-01
9.366e-01,7.027e-01
9.378e-01,9.471e-01
9.390e-01,1.261e+00
9.402e-01,1.658e+00
9.414e-01,2.155e+00
9.426e-01,2.767e+00
9.438e-01,3.510e+00
9.450e-01,4.399e+00
9.462e-01,5.448e+00
9.474e-01,6.667e+00
9.487e-01,8.063e+00
9.499e-01,9.637e+00
9.511e-01,1.138e+01
9.523e-01,1.329e+01
9.535e-01,1.533e+01
9.547e-01,1.749e+01
9.559e-01,1.972e+01
9.571e-01,2.198e+01
9.583e-01,2.421e+01
9.595e-01,2.637e+01
9.607e-01,2.840e+01
9.619e-01,3.023e+01
9.632e-01,3.182e+01
9.644e-01,3.312e+01
9.656e-01,3.409e+01
9.668e-01,3.470e+01
9.680e-01,3.492e+01
9.692e-01,3.476e+01
9.704e-01,3.421e+01
9.716e-01,3.331e+01
9.728e-01,3.207e+01
9.740e-01,3.055e+01
9.752e-01,2.878e+01
9.764e-01,2.682e+01
9.776e-01,2.472e+01
9.789e-01,2.254e+01
9.801e-01,2.034e+01
9.813e-01,1.816e+01
9.825e-01,1.603e+01
9.837e-01,1.401e+01
9.849e-01,1.211e+01
9.861e-01,1.036e+01
9.873e-01,8.772e+00
9.885e-01,7.348e+00
9.897e-01,6.092e+00
9.909e-01,4.998e+00
9.921e-01,4.059e+00
9.934e-01,3.262e+00
9.946e-01,2.594e+00
9.958e-01,2.043e+00
9.970e-01,1.592e+00
9.982e-01,1.228e+00
9.994e-01,9.379e-01


==> anc/03_results/weak_inf/lognormal/0_036.csv <==
transmittance,probability_density
7.790e-01,5.427e-107
7.801e-01,1.289e-105
7.812e-01,2.987e-104
7.823e-01,6.751e-103
7.834e-01,1.489e-101
7.845e-01,3.205e-100
7.857e-01,6.731e-99
7.868e-01,1.380e-97
7.879e-01,2.761e-96
7.890e-01,5.394e-95
7.901e-01,1.029e-93
7.912e-01,1.915e-92
7.923e-01,3.482e-91
7.934e-01,6.183e-90
7.945e-01,1.072e-88
7.956e-01,1.816e-87
7.967e-01,3.005e-86
7.978e-01,4.857e-85
7.989e-01,7.670e-84
8.001e-01,1.184e-82
8.012e-01,1.785e-81
8.023e-01,2.630e-80
8.034e-01,3.788e-79
8.045e-01,5.333e-78
8.056e-01,7.339e-77
8.067e-01,9.873e-76
8.078e-01,1.299e-74
8.089e-01,1.671e-73
8.100e-01,2.101e-72
8.111e-01,2.585e-71
8.122e-01,3.109e-70
8.133e-01,3.659e-69
8.145e-01,4.212e-68
8.156e-01,4.744e-67
8.167e-01,5.227e-66
8.178e-01,5.636e-65
8.189e-01,5.946e-64
8.200e-01,6.139e-63
8.211e-01,6.203e-62
8.222e-01,6.136e-61
8.233e-01,5.940e-60
8.244e-01,5.631e-59
8.255e-01,5.225e-58
8.266e-01,4.747e-57
8.277e-01,4.224e-56
8.289e-01,3.680e-55
8.300e-01,3.140e-54
8.311e-01,2.624e-53
8.322e-01,2.148e-52
8.333e-01,1.723e-51
8.344e-01,1.353e-50
8.355e-01,1.042e-49
8.366e-01,7.854e-49
8.377e-01,5.804e-48
8.388e-01,4.203e-47
8.399e-01,2.983e-46
8.410e-01,2.075e-45
8.421e-01,1.415e-44
8.433e-01,9.457e-44
8.444e-01,6.196e-43
8.455e-01,3.981e-42
8.466e-01,2.507e-41
8.477e-01,1.549e-40
8.488e-01,9.379e-40
8.499e-01,5.571e-39
8.510e-01,3.246e-38
8.521e-01,1.855e-37
8.532e-01,1.039e-36
8.543e-01,5.715e-36
8.554e-01,3.083e-35
8.565e-01,1.632e-34
8.577e-01,8.474e-34
8.588e-01,4.318e-33
8.599e-01,2.159e-32
8.610e-01,1.060e-31
8.621e-01,5.105e-31
8.632e-01,2.413e-30
8.643e-01,1.120e-29
8.654e-01,5.103e-29
8.665e-01,2.282e-28
8.676e-01,1.002e-27
8.687e-01,4.322e-27
8.698e-01,1.830e-26
8.709e-01,7.608e-26
8.721e-01,3.106e-25
8.732e-01,1.246e-24
8.743e-01,4.907e-24
8.754e-01,1.899e-23
8.765e-01,7.217e-23
8.776e-01,2.695e-22
8.787e-01,9.886e-22
8.798e-01,3.563e-21
8.809e-01,1.262e-20
8.820e-01,4.392e-20
8.831e-01,1.502e-19
8.842e-01,5.049e-19
8.854e-01,1.668e-18
8.865e-01,5.416e-18
8.876e-01,1.729e-17
8.887e-01,5.423e-17
8.898e-01,1.673e-16
8.909e-01,5.073e-16
8.920e-01,1.513e-15
8.931e-01,4.434e-15
8.942e-01,1.278e-14
8.953e-01,3.624e-14
8.964e-01,1.010e-13
8.975e-01,2.771e-13
8.986e-01,7.472e-13
8.998e-01,1.982e-12
9.009e-01,5.173e-12
9.020e-01,1.328e-11
9.031e-01,3.354e-11
9.042e-01,8.334e-11
9.053e-01,2.037e-10
9.064e-01,4.901e-10
9.075e-01,1.160e-09
9.086e-01,2.703e-09
9.097e-01,6.197e-09
9.108e-01,1.398e-08
9.119e-01,3.105e-08
9.130e-01,6.788e-08
9.142e-01,1.461e-07
9.153e-01,3.094e-07
9.164e-01,6.453e-07
9.175e-01,1.325e-06
9.186e-01,2.678e-06
9.197e-01,5.331e-06
9.208e-01,1.045e-05
9.219e-01,2.017e-05
9.230e-01,3.834e-05
9.241e-01,7.177e-05
9.252e-01,1.323e-04
9.263e-01,2.403e-04
9.274e-01,4.299e-04
9.286e-01,7.575e-04
9.297e-01,1.315e-03
9.308e-01,2.249e-03
9.319e-01,3.789e-03
9.330e-01,6.289e-03
9.341e-01,1.029e-02
9.352e-01,1.658e-02
9.363e-01,2.633e-02
9.374e-01,4.122e-02
9.385e-01,6.358e-02
9.396e-01,9.667e-02
9.407e-01,1.449e-01
9.418e-01,2.139e-01
9.430e-01,3.115e-01
9.441e-01,4.470e-01
9.452e-01,6.325e-01
9.463e-01,8.823e-01
9.474e-01,1.213e+00
9.485e-01,1.645e+00
9.496e-01,2.200e+00
9.507e-01,2.900e+00
9.518e-01,3.770e+00
9.529e-01,4.834e+00
9.540e-01,6.112e+00
9.551e-01,7.622e+00
9.562e-01,9.375e+00
9.574e-01,1.137e+01
9.585e-01,1.361e+01
9.596e-01,1.607e+01
9.607e-01,1.871e+01
9.618e-01,2.149e+01
9.629e-01,2.436e+01
9.640e-01,2.724e+01
9.651e-01,3.006e+01
9.662e-01,3.272e+01
9.673e-01,3.516e+01
9.684e-01,3.727e+01
9.695e-01,3.899e+01
9.706e-01,4.026e+01
9.718e-01,4.103e+01
9.729e-01,4.126e+01
9.740e-01,4.096e+01
9.751e-01,4.014e+01
9.762e-01,3.883e+01
9.773e-01,3.708e+01
9.784e-01,3.495e+01
9.795e-01,3.252e+01
9.806e-01,2.988e+01
9.817e-01,2.711e+01
9.828e-01,2.428e+01
9.839e-01,2.148e+01
9.850e-01,1.876e+01
9.862e-01,1.618e+01
9.873e-01,1.378e+01
9.884e-01,1.159e+01
9.895e-01,9.629e+00
9.906e-01,7.901e+00
9.917e-01,6.403e+00
9.928e-01,5.126e+00
9.939e-01,4.053e+00
9.950e-01,3.166e+00
9.961e-01,2.443e+00
9.972e-01,1.863e+00
9.983e-01,1.403e+00
9.994e-01,1.044e+00


==> anc/03_results/weak_inf/lognormal/0_037.csv <==
transmittance,probability_density
7.975e-01,1.094e-127
7.985e-01,4.442e-126
7.995e-01,1.754e-124
8.006e-01,6.737e-123
8.016e-01,2.517e-121
8.026e-01,9.144e-120
8.036e-01,3.232e-118
8.046e-01,1.112e-116
8.056e-01,3.719e-115
8.066e-01,1.211e-113
8.077e-01,3.838e-112
8.087e-01,1.184e-110
8.097e-01,3.553e-109
8.107e-01,1.038e-107
8.117e-01,2.954e-106
8.127e-01,8.184e-105
8.137e-01,2.208e-103
8.148e-01,5.800e-102
8.158e-01,1.484e-100
8.168e-01,3.698e-99
8.178e-01,8.976e-98
8.188e-01,2.123e-96
8.198e-01,4.891e-95
8.209e-01,1.098e-93
8.219e-01,2.403e-92
8.229e-01,5.123e-91
8.239e-01,1.065e-89
8.249e-01,2.156e-88
8.259e-01,4.258e-87
8.269e-01,8.197e-86
8.280e-01,1.539e-84
8.290e-01,2.816e-83
8.300e-01,5.026e-82
8.310e-01,8.748e-81
8.320e-01,1.485e-79
8.330e-01,2.460e-78
8.340e-01,3.973e-77
8.351e-01,6.262e-76
8.361e-01,9.629e-75
8.371e-01,1.445e-73
8.381e-01,2.116e-72
8.391e-01,3.023e-71
8.401e-01,4.216e-70
8.412e-01,5.740e-69
8.422e-01,7.628e-68
8.432e-01,9.896e-67
8.442e-01,1.253e-65
8.452e-01,1.550e-64
8.462e-01,1.872e-63
8.472e-01,2.208e-62
8.483e-01,2.544e-61
8.493e-01,2.862e-60
8.503e-01,3.146e-59
8.513e-01,3.378e-58
8.523e-01,3.543e-57
8.533e-01,3.631e-56
8.543e-01,3.636e-55
8.554e-01,3.559e-54
8.564e-01,3.403e-53
8.574e-01,3.181e-52
8.584e-01,2.907e-51
8.594e-01,2.596e-50
8.604e-01,2.266e-49
8.615e-01,1.935e-48
8.625e-01,1.615e-47
8.635e-01,1.318e-46
8.645e-01,1.052e-45
8.655e-01,8.207e-45
8.665e-01,6.264e-44
8.675e-01,4.677e-43
8.686e-01,3.416e-42
8.696e-01,2.440e-41
8.706e-01,1.706e-40
8.716e-01,1.166e-39
8.726e-01,7.805e-39
8.736e-01,5.110e-38
8.746e-01,3.275e-37
8.757e-01,2.054e-36
8.767e-01,1.261e-35
8.777e-01,7.573e-35
8.787e-01,4.454e-34
8.797e-01,2.565e-33
8.807e-01,1.446e-32
8.818e-01,7.979e-32
8.828e-01,4.312e-31
8.838e-01,2.282e-30
8.848e-01,1.183e-29
8.858e-01,6.003e-29
8.868e-01,2.984e-28
8.878e-01,1.453e-27
8.889e-01,6.933e-27
8.899e-01,3.240e-26
8.909e-01,1.483e-25
8.919e-01,6.654e-25
8.929e-01,2.925e-24
8.939e-01,1.260e-23
8.949e-01,5.318e-23
8.960e-01,2.200e-22
8.970e-01,8.920e-22
8.980e-01,3.545e-21
8.990e-01,1.381e-20
9.000e-01,5.274e-20
9.010e-01,1.975e-19
9.021e-01,7.249e-19
9.031e-01,2.609e-18
9.041e-01,9.209e-18
9.051e-01,3.187e-17
9.061e-01,1.082e-16
9.071e-01,3.601e-16
9.081e-01,1.176e-15
9.092e-01,3.765e-15
9.102e-01,1.183e-14
9.112e-01,3.645e-14
9.122e-01,1.102e-13
9.132e-01,3.270e-13
9.142e-01,9.516e-13
9.152e-01,2.718e-12
9.163e-01,7.617e-12
9.173e-01,2.095e-11
9.183e-01,5.655e-11
9.193e-01,1.498e-10
9.203e-01,3.896e-10
9.213e-01,9.946e-10
9.224e-01,2.492e-09
9.234e-01,6.131e-09
9.244e-01,1.481e-08
9.254e-01,3.512e-08
9.264e-01,8.177e-08
9.274e-01,1.870e-07
9.284e-01,4.198e-07
9.295e-01,9.256e-07
9.305e-01,2.005e-06
9.315e-01,4.264e-06
9.325e-01,8.909e-06
9.335e-01,1.828e-05
9.345e-01,3.686e-05
9.355e-01,7.301e-05
9.366e-01,1.421e-04
9.376e-01,2.717e-04
9.386e-01,5.103e-04
9.396e-01,9.421e-04
9.406e-01,1.709e-03
9.416e-01,3.047e-03
9.427e-01,5.338e-03
9.437e-01,9.192e-03
9.447e-01,1.556e-02
9.457e-01,2.589e-02
9.467e-01,4.234e-02
9.477e-01,6.807e-02
9.487e-01,1.076e-01
9.498e-01,1.672e-01
9.508e-01,2.555e-01
9.518e-01,3.839e-01
9.528e-01,5.672e-01
9.538e-01,8.241e-01
9.548e-01,1.178e+00
9.558e-01,1.655e+00
9.569e-01,2.287e+00
9.579e-01,3.109e+00
9.589e-01,4.157e+00
9.599e-01,5.469e+00
9.609e-01,7.076e+00
9.619e-01,9.009e+00
9.630e-01,1.128e+01
9.640e-01,1.390e+01
9.650e-01,1.686e+01
9.660e-01,2.012e+01
9.670e-01,2.362e+01
9.680e-01,2.729e+01
9.690e-01,3.103e+01
9.701e-01,3.473e+01
9.711e-01,3.826e+01
9.721e-01,4.148e+01
9.731e-01,4.427e+01
9.741e-01,4.651e+01
9.751e-01,4.810e+01
9.761e-01,4.897e+01
9.772e-01,4.909e+01
9.782e-01,4.846e+01
9.792e-01,4.709e+01
9.802e-01,4.506e+01
9.812e-01,4.246e+01
9.822e-01,3.940e+01
9.833e-01,3.601e+01
9.843e-01,3.241e+01
9.853e-01,2.873e+01
9.863e-01,2.509e+01
9.873e-01,2.158e+01
9.883e-01,1.828e+01
9.893e-01,1.526e+01
9.904e-01,1.254e+01
9.914e-01,1.016e+01
9.924e-01,8.108e+00
9.934e-01,6.375e+00
9.944e-01,4.939e+00
9.954e-01,3.771e+00
9.964e-01,2.836e+00
9.975e-01,2.103e+00
9.985e-01,1.536e+00
9.995e-01,1.106e+00


==> anc/03_results/weak_inf/lognormal/0_038.csv <==
transmittance,probability_density
8.125e-01,2.307e-156
8.134e-01,1.985e-154
8.143e-01,1.653e-152
8.153e-01,1.332e-150
8.162e-01,1.040e-148
8.172e-01,7.856e-147
8.181e-01,5.748e-145
8.190e-01,4.072e-143
8.200e-01,2.794e-141
8.209e-01,1.857e-139
8.219e-01,1.195e-137
8.228e-01,7.456e-136
8.237e-01,4.506e-134
8.247e-01,2.639e-132
8.256e-01,1.497e-130
8.266e-01,8.235e-129
8.275e-01,4.390e-127
8.284e-01,2.269e-125
8.294e-01,1.137e-123
8.303e-01,5.523e-122
8.313e-01,2.602e-120
8.322e-01,1.189e-118
8.331e-01,5.266e-117
8.341e-01,2.263e-115
8.350e-01,9.435e-114
8.360e-01,3.816e-112
8.369e-01,1.498e-110
8.378e-01,5.703e-109
8.388e-01,2.108e-107
8.397e-01,7.559e-106
8.407e-01,2.632e-104
8.416e-01,8.893e-103
8.425e-01,2.918e-101
8.435e-01,9.293e-100
8.444e-01,2.874e-98
8.454e-01,8.633e-97
8.463e-01,2.518e-95
8.472e-01,7.135e-94
8.482e-01,1.963e-92
8.491e-01,5.249e-91
8.501e-01,1.363e-89
8.510e-01,3.441e-88
8.519e-01,8.438e-87
8.529e-01,2.011e-85
8.538e-01,4.658e-84
8.548e-01,1.049e-82
8.557e-01,2.295e-81
8.566e-01,4.883e-80
8.576e-01,1.010e-78
8.585e-01,2.031e-77
8.595e-01,3.973e-76
8.604e-01,7.556e-75
8.613e-01,1.398e-73
8.623e-01,2.515e-72
8.632e-01,4.402e-71
8.642e-01,7.496e-70
8.651e-01,1.242e-68
8.660e-01,2.002e-67
8.670e-01,3.140e-66
8.679e-01,4.793e-65
8.689e-01,7.121e-64
8.698e-01,1.030e-62
8.707e-01,1.450e-61
8.717e-01,1.986e-60
8.726e-01,2.650e-59
8.736e-01,3.443e-58
8.745e-01,4.355e-57
8.754e-01,5.364e-56
8.764e-01,6.436e-55
8.773e-01,7.520e-54
8.783e-01,8.559e-53
8.792e-01,9.490e-52
8.801e-01,1.025e-50
8.811e-01,1.079e-49
8.820e-01,1.106e-48
8.830e-01,1.106e-47
8.839e-01,1.077e-46
8.848e-01,1.022e-45
8.858e-01,9.455e-45
8.867e-01,8.526e-44
8.877e-01,7.496e-43
8.886e-01,6.424e-42
8.895e-01,5.368e-41
8.905e-01,4.374e-40
8.914e-01,3.476e-39
8.924e-01,2.693e-38
8.933e-01,2.036e-37
8.942e-01,1.500e-36
8.952e-01,1.079e-35
8.961e-01,7.568e-35
8.971e-01,5.179e-34
8.980e-01,3.458e-33
8.989e-01,2.253e-32
8.999e-01,1.432e-31
9.008e-01,8.887e-31
9.018e-01,5.382e-30
9.027e-01,3.181e-29
9.037e-01,1.835e-28
9.046e-01,1.033e-27
9.055e-01,5.681e-27
9.065e-01,3.049e-26
9.074e-01,1.598e-25
9.083e-01,8.179e-25
9.093e-01,4.088e-24
9.102e-01,1.995e-23
9.112e-01,9.510e-23
9.121e-01,4.428e-22
9.130e-01,2.014e-21
9.140e-01,8.948e-21
9.149e-01,3.884e-20
9.159e-01,1.647e-19
9.168e-01,6.825e-19
9.178e-01,2.763e-18
9.187e-01,1.093e-17
9.196e-01,4.228e-17
9.206e-01,1.598e-16
9.215e-01,5.904e-16
9.224e-01,2.132e-15
9.234e-01,7.526e-15
9.243e-01,2.597e-14
9.253e-01,8.763e-14
9.262e-01,2.891e-13
9.271e-01,9.327e-13
9.281e-01,2.942e-12
9.290e-01,9.077e-12
9.300e-01,2.739e-11
9.309e-01,8.083e-11
9.319e-01,2.333e-10
9.328e-01,6.589e-10
9.337e-01,1.820e-09
9.347e-01,4.919e-09
9.356e-01,1.301e-08
9.365e-01,3.366e-08
9.375e-01,8.521e-08
9.384e-01,2.111e-07
9.394e-01,5.119e-07
9.403e-01,1.215e-06
9.412e-01,2.822e-06
9.422e-01,6.417e-06
9.431e-01,1.428e-05
9.441e-01,3.112e-05
9.450e-01,6.639e-05
9.460e-01,1.387e-04
9.469e-01,2.836e-04
9.478e-01,5.679e-04
9.488e-01,1.114e-03
9.497e-01,2.139e-03
9.506e-01,4.024e-03
9.516e-01,7.413e-03
9.525e-01,1.338e-02
9.535e-01,2.365e-02
9.544e-01,4.096e-02
9.553e-01,6.949e-02
9.563e-01,1.155e-01
9.572e-01,1.881e-01
9.582e-01,3.002e-01
9.591e-01,4.695e-01
9.601e-01,7.196e-01
9.610e-01,1.081e+00
9.619e-01,1.591e+00
9.629e-01,2.296e+00
9.638e-01,3.247e+00
9.647e-01,4.501e+00
9.657e-01,6.118e+00
9.666e-01,8.152e+00
9.676e-01,1.065e+01
9.685e-01,1.364e+01
9.694e-01,1.714e+01
9.704e-01,2.111e+01
9.713e-01,2.549e+01
9.723e-01,3.020e+01
9.732e-01,3.509e+01
9.742e-01,3.998e+01
9.751e-01,4.469e+01
9.760e-01,4.900e+01
9.770e-01,5.270e+01
9.779e-01,5.561e+01
9.788e-01,5.758e+01
9.798e-01,5.848e+01
9.807e-01,5.829e+01
9.817e-01,5.701e+01
9.826e-01,5.471e+01
9.835e-01,5.153e+01
9.845e-01,4.763e+01
9.854e-01,4.321e+01
9.864e-01,3.848e+01
9.873e-01,3.363e+01
9.883e-01,2.886e+01
9.892e-01,2.431e+01
9.901e-01,2.010e+01
9.911e-01,1.632e+01
9.920e-01,1.301e+01
9.929e-01,1.018e+01
9.939e-01,7.824e+00
9.948e-01,5.905e+00
9.958e-01,4.377e+00
9.967e-01,3.186e+00
9.976e-01,2.277e+00
9.986e-01,1.599e+00
9.995e-01,1.103e+00


==> anc/03_results/weak_inf/lognormal/0_039.csv <==
transmittance,probability_density
8.254e-01,2.065e-193
8.263e-01,4.682e-191
8.272e-01,1.021e-188
8.281e-01,2.142e-186
8.289e-01,4.326e-184
8.298e-01,8.405e-182
8.307e-01,1.572e-179
8.316e-01,2.830e-177
8.324e-01,4.904e-175
8.333e-01,8.182e-173
8.342e-01,1.314e-170
8.351e-01,2.034e-168
8.359e-01,3.030e-166
8.368e-01,4.350e-164
8.377e-01,6.014e-162
8.386e-01,8.012e-160
8.394e-01,1.028e-157
8.403e-01,1.272e-155
8.412e-01,1.516e-153
8.421e-01,1.742e-151
8.429e-01,1.930e-149
8.438e-01,2.061e-147
8.447e-01,2.122e-145
8.456e-01,2.107e-143
8.464e-01,2.017e-141
8.473e-01,1.863e-139
8.482e-01,1.660e-137
8.491e-01,1.426e-135
8.499e-01,1.183e-133
8.508e-01,9.461e-132
8.517e-01,7.305e-130
8.526e-01,5.443e-128
8.534e-01,3.914e-126
8.543e-01,2.718e-124
8.552e-01,1.821e-122
8.561e-01,1.179e-120
8.569e-01,7.365e-119
8.578e-01,4.444e-117
8.587e-01,2.590e-115
8.596e-01,1.458e-113
8.604e-01,7.929e-112
8.613e-01,4.166e-110
8.622e-01,2.115e-108
8.631e-01,1.037e-106
8.639e-01,4.917e-105
8.648e-01,2.253e-103
8.657e-01,9.976e-102
8.666e-01,4.271e-100
8.674e-01,1.767e-98
8.683e-01,7.073e-97
8.692e-01,2.737e-95
8.701e-01,1.024e-93
8.709e-01,3.706e-92
8.718e-01,1.297e-90
8.727e-01,4.393e-89
8.736e-01,1.439e-87
8.744e-01,4.562e-86
8.753e-01,1.399e-84
8.762e-01,4.153e-83
8.771e-01,1.193e-81
8.779e-01,3.316e-80
8.788e-01,8.925e-79
8.797e-01,2.325e-77
8.806e-01,5.865e-76
8.814e-01,1.433e-74
8.823e-01,3.388e-73
8.832e-01,7.760e-72
8.841e-01,1.722e-70
8.849e-01,3.699e-69
8.858e-01,7.700e-68
8.867e-01,1.553e-66
8.876e-01,3.034e-65
8.884e-01,5.744e-64
8.893e-01,1.054e-62
8.902e-01,1.874e-61
8.911e-01,3.229e-60
8.919e-01,5.394e-59
8.928e-01,8.734e-58
8.937e-01,1.371e-56
8.946e-01,2.087e-55
8.954e-01,3.081e-54
8.963e-01,4.410e-53
8.972e-01,6.122e-52
8.981e-01,8.242e-51
8.989e-01,1.076e-49
8.998e-01,1.364e-48
9.007e-01,1.676e-47
9.016e-01,1.999e-46
9.024e-01,2.314e-45
9.033e-01,2.598e-44
9.042e-01,2.832e-43
9.051e-01,2.995e-42
9.059e-01,3.076e-41
9.068e-01,3.066e-40
9.077e-01,2.966e-39
9.086e-01,2.787e-38
9.094e-01,2.542e-37
9.103e-01,2.252e-36
9.112e-01,1.938e-35
9.121e-01,1.619e-34
9.129e-01,1.314e-33
9.138e-01,1.036e-32
9.147e-01,7.933e-32
9.156e-01,5.903e-31
9.164e-01,4.267e-30
9.173e-01,2.998e-29
9.182e-01,2.047e-28
9.191e-01,1.358e-27
9.199e-01,8.756e-27
9.208e-01,5.488e-26
9.217e-01,3.344e-25
9.226e-01,1.981e-24
9.234e-01,1.141e-23
9.243e-01,6.388e-23
9.252e-01,3.478e-22
9.261e-01,1.842e-21
9.269e-01,9.485e-21
9.278e-01,4.751e-20
9.287e-01,2.315e-19
9.296e-01,1.097e-18
9.304e-01,5.058e-18
9.313e-01,2.269e-17
9.322e-01,9.904e-17
9.331e-01,4.206e-16
9.339e-01,1.739e-15
9.348e-01,6.993e-15
9.357e-01,2.738e-14
9.366e-01,1.043e-13
9.374e-01,3.870e-13
9.383e-01,1.397e-12
9.392e-01,4.913e-12
9.401e-01,1.682e-11
9.409e-01,5.606e-11
9.418e-01,1.820e-10
9.427e-01,5.751e-10
9.436e-01,1.771e-09
9.444e-01,5.309e-09
9.453e-01,1.551e-08
9.462e-01,4.412e-08
9.471e-01,1.223e-07
9.479e-01,3.303e-07
9.488e-01,8.691e-07
9.497e-01,2.228e-06
9.506e-01,5.568e-06
9.514e-01,1.356e-05
9.523e-01,3.218e-05
9.532e-01,7.443e-05
9.541e-01,1.678e-04
9.549e-01,3.689e-04
9.558e-01,7.906e-04
9.567e-01,1.652e-03
9.576e-01,3.365e-03
9.584e-01,6.684e-03
9.593e-01,1.295e-02
9.602e-01,2.446e-02
9.611e-01,4.507e-02
9.619e-01,8.099e-02
9.628e-01,1.420e-01
9.637e-01,2.428e-01
9.646e-01,4.050e-01
9.654e-01,6.591e-01
9.663e-01,1.047e+00
9.672e-01,1.622e+00
9.681e-01,2.452e+00
9.689e-01,3.618e+00
9.698e-01,5.211e+00
9.707e-01,7.324e+00
9.716e-01,1.005e+01
9.724e-01,1.346e+01
9.733e-01,1.759e+01
9.742e-01,2.245e+01
9.751e-01,2.798e+01
9.759e-01,3.404e+01
9.768e-01,4.044e+01
9.777e-01,4.692e+01
9.786e-01,5.316e+01
9.794e-01,5.882e+01
9.803e-01,6.357e+01
9.812e-01,6.711e+01
9.821e-01,6.920e+01
9.829e-01,6.971e+01
9.838e-01,6.861e+01
9.847e-01,6.597e+01
9.856e-01,6.197e+01
9.864e-01,5.689e+01
9.873e-01,5.103e+01
9.882e-01,4.474e+01
9.891e-01,3.833e+01
9.899e-01,3.210e+01
9.908e-01,2.627e+01
9.917e-01,2.102e+01
9.926e-01,1.644e+01
9.934e-01,1.257e+01
9.943e-01,9.394e+00
9.952e-01,6.866e+00
9.961e-01,4.906e+00
9.969e-01,3.429e+00
9.978e-01,2.343e+00
9.987e-01,1.566e+00
9.996e-01,1.023e+00


==> anc/03_results/weak_inf/lognormal/0_04.csv <==
transmittance,probability_density
8.373e-01,1.116e-245
8.381e-01,9.901e-243
8.389e-01,8.376e-240
8.398e-01,6.759e-237
8.406e-01,5.203e-234
8.414e-01,3.822e-231
8.422e-01,2.679e-228
8.430e-01,1.793e-225
8.438e-01,1.145e-222
8.447e-01,6.979e-220
8.455e-01,4.062e-217
8.463e-01,2.258e-214
8.471e-01,1.199e-211
8.479e-01,6.078e-209
8.487e-01,2.944e-206
8.495e-01,1.362e-203
8.504e-01,6.024e-201
8.512e-01,2.545e-198
8.520e-01,1.028e-195
8.528e-01,3.968e-193
8.536e-01,1.464e-190
8.544e-01,5.167e-188
8.553e-01,1.743e-185
8.561e-01,5.624e-183
8.569e-01,1.736e-180
8.577e-01,5.124e-178
8.585e-01,1.447e-175
8.593e-01,3.910e-173
8.601e-01,1.011e-170
8.610e-01,2.502e-168
8.618e-01,5.926e-166
8.626e-01,1.344e-163
8.634e-01,2.917e-161
8.642e-01,6.063e-159
8.650e-01,1.207e-156
8.659e-01,2.300e-154
8.667e-01,4.200e-152
8.675e-01,7.345e-150
8.683e-01,1.231e-147
8.691e-01,1.976e-145
8.699e-01,3.040e-143
8.708e-01,4.483e-141
8.716e-01,6.336e-139
8.724e-01,8.584e-137
8.732e-01,1.115e-134
8.740e-01,1.389e-132
8.748e-01,1.658e-130
8.756e-01,1.899e-128
8.765e-01,2.086e-126
8.773e-01,2.199e-124
8.781e-01,2.223e-122
8.789e-01,2.156e-120
8.797e-01,2.007e-118
8.805e-01,1.793e-116
8.814e-01,1.537e-114
8.822e-01,1.265e-112
8.830e-01,9.992e-111
8.838e-01,7.579e-109
8.846e-01,5.520e-107
8.854e-01,3.861e-105
8.862e-01,2.593e-103
8.871e-01,1.673e-101
8.879e-01,1.037e-99
8.887e-01,6.176e-98
8.895e-01,3.533e-96
8.903e-01,1.943e-94
8.911e-01,1.026e-92
8.920e-01,5.212e-91
8.928e-01,2.544e-89
8.936e-01,1.194e-87
8.944e-01,5.387e-86
8.952e-01,2.337e-84
8.960e-01,9.750e-83
8.968e-01,3.912e-81
8.977e-01,1.510e-79
8.985e-01,5.604e-78
8.993e-01,2.001e-76
9.001e-01,6.877e-75
9.009e-01,2.274e-73
9.017e-01,7.234e-72
9.026e-01,2.215e-70
9.034e-01,6.529e-69
9.042e-01,1.852e-67
9.050e-01,5.060e-66
9.058e-01,1.331e-64
9.066e-01,3.370e-63
9.074e-01,8.217e-62
9.083e-01,1.930e-60
9.091e-01,4.366e-59
9.099e-01,9.514e-58
9.107e-01,1.997e-56
9.115e-01,4.040e-55
9.123e-01,7.874e-54
9.132e-01,1.479e-52
9.140e-01,2.677e-51
9.148e-01,4.670e-50
9.156e-01,7.855e-49
9.164e-01,1.273e-47
9.172e-01,1.991e-46
9.180e-01,3.000e-45
9.189e-01,4.361e-44
9.197e-01,6.112e-43
9.205e-01,8.264e-42
9.213e-01,1.078e-40
9.221e-01,1.356e-39
9.229e-01,1.645e-38
9.238e-01,1.927e-37
9.246e-01,2.177e-36
9.254e-01,2.374e-35
9.262e-01,2.498e-34
9.270e-01,2.538e-33
9.278e-01,2.488e-32
9.286e-01,2.355e-31
9.295e-01,2.153e-30
9.303e-01,1.900e-29
9.311e-01,1.619e-28
9.319e-01,1.332e-27
9.327e-01,1.059e-26
9.335e-01,8.129e-26
9.344e-01,6.029e-25
9.352e-01,4.319e-24
9.360e-01,2.990e-23
9.368e-01,2.000e-22
9.376e-01,1.293e-21
9.384e-01,8.074e-21
9.392e-01,4.875e-20
9.401e-01,2.845e-19
9.409e-01,1.605e-18
9.417e-01,8.751e-18
9.425e-01,4.614e-17
9.433e-01,2.353e-16
9.441e-01,1.160e-15
9.450e-01,5.530e-15
9.458e-01,2.550e-14
9.466e-01,1.138e-13
9.474e-01,4.908e-13
9.482e-01,2.049e-12
9.490e-01,8.275e-12
9.498e-01,3.234e-11
9.507e-01,1.223e-10
9.515e-01,4.474e-10
9.523e-01,1.585e-09
9.531e-01,5.432e-09
9.539e-01,1.803e-08
9.547e-01,5.790e-08
9.556e-01,1.801e-07
9.564e-01,5.423e-07
9.572e-01,1.581e-06
9.580e-01,4.464e-06
9.588e-01,1.221e-05
9.596e-01,3.233e-05
9.605e-01,8.295e-05
9.613e-01,2.061e-04
9.621e-01,4.962e-04
9.629e-01,1.158e-03
9.637e-01,2.616e-03
9.645e-01,5.729e-03
9.653e-01,1.216e-02
9.662e-01,2.501e-02
9.670e-01,4.986e-02
9.678e-01,9.634e-02
9.686e-01,1.805e-01
9.694e-01,3.277e-01
9.702e-01,5.771e-01
9.711e-01,9.852e-01
9.719e-01,1.631e+00
9.727e-01,2.618e+00
9.735e-01,4.077e+00
9.743e-01,6.157e+00
9.751e-01,9.018e+00
9.759e-01,1.282e+01
9.768e-01,1.767e+01
9.776e-01,2.363e+01
9.784e-01,3.066e+01
9.792e-01,3.861e+01
9.800e-01,4.719e+01
9.808e-01,5.596e+01
9.817e-01,6.441e+01
9.825e-01,7.197e+01
9.833e-01,7.805e+01
9.841e-01,8.218e+01
9.849e-01,8.401e+01
9.857e-01,8.338e+01
9.865e-01,8.035e+01
9.874e-01,7.519e+01
9.882e-01,6.834e+01
9.890e-01,6.032e+01
9.898e-01,5.171e+01
9.906e-01,4.306e+01
9.914e-01,3.484e+01
9.923e-01,2.738e+01
9.931e-01,2.090e+01
9.939e-01,1.551e+01
9.947e-01,1.118e+01
9.955e-01,7.832e+00
9.963e-01,5.332e+00
9.971e-01,3.528e+00
9.980e-01,2.269e+00
9.988e-01,1.419e+00
9.996e-01,8.621e-01


==> anc/03_results/weak_inf/num_beta_total_probability/0_001.csv <==
transmittance,probability_density
2.756e-05,8.110e-14
8.267e-05,3.490e-09
1.378e-04,4.403e-07
1.929e-04,9.879e-06
2.480e-04,9.563e-05
3.031e-04,5.626e-04
3.582e-04,2.382e-03
4.133e-04,7.987e-03
4.684e-04,2.250e-02
5.235e-04,5.543e-02
5.787e-04,1.226e-01
6.338e-04,2.487e-01
6.889e-04,4.688e-01
7.440e-04,8.310e-01
7.991e-04,1.397e+00
8.542e-04,2.245e+00
9.093e-04,3.464e+00
9.644e-04,5.158e+00
1.020e-03,7.442e+00
1.075e-03,1.044e+01
1.130e-03,1.426e+01
1.185e-03,1.904e+01
1.240e-03,2.488e+01
1.295e-03,3.188e+01
1.350e-03,4.013e+01
1.405e-03,4.967e+01
1.460e-03,6.055e+01
1.516e-03,7.275e+01
1.571e-03,8.627e+01
1.626e-03,1.010e+02
1.681e-03,1.170e+02
1.736e-03,1.339e+02
1.791e-03,1.518e+02
1.846e-03,1.704e+02
1.901e-03,1.896e+02
1.956e-03,2.091e+02
2.012e-03,2.288e+02
2.067e-03,2.484e+02
2.122e-03,2.678e+02
2.177e-03,2.867e+02
2.232e-03,3.050e+02
2.287e-03,3.224e+02
2.342e-03,3.389e+02
2.397e-03,3.542e+02
2.452e-03,3.682e+02
2.508e-03,3.808e+02
2.563e-03,3.919e+02
2.618e-03,4.015e+02
2.673e-03,4.095e+02
2.728e-03,4.158e+02
2.783e-03,4.206e+02
2.838e-03,4.237e+02
2.893e-03,4.253e+02
2.948e-03,4.253e+02
3.003e-03,4.239e+02
3.059e-03,4.210e+02
3.114e-03,4.168e+02
3.169e-03,4.114e+02
3.224e-03,4.049e+02
3.279e-03,3.973e+02
3.334e-03,3.887e+02
3.389e-03,3.794e+02
3.444e-03,3.693e+02
3.499e-03,3.586e+02
3.555e-03,3.473e+02
3.610e-03,3.356e+02
3.665e-03,3.236e+02
3.720e-03,3.113e+02
3.775e-03,2.989e+02
3.830e-03,2.863e+02
3.885e-03,2.737e+02
3.940e-03,2.612e+02
3.995e-03,2.488e+02
4.051e-03,2.366e+02
4.106e-03,2.245e+02
4.161e-03,2.127e+02
4.216e-03,2.012e+02
4.271e-03,1.900e+02
4.326e-03,1.791e+02
4.381e-03,1.686e+02
4.436e-03,1.585e+02
4.491e-03,1.487e+02
4.547e-03,1.394e+02
4.602e-03,1.304e+02
4.657e-03,1.219e+02
4.712e-03,1.138e+02
4.767e-03,1.061e+02
4.822e-03,9.875e+01
4.877e-03,9.182e+01
4.932e-03,8.528e+01
4.987e-03,7.911e+01
5.043e-03,7.330e+01
5.098e-03,6.784e+01
5.153e-03,6.272e+01
5.208e-03,5.793e+01
5.263e-03,5.344e+01
5.318e-03,4.925e+01
5.373e-03,4.534e+01
5.428e-03,4.171e+01
5.483e-03,3.832e+01
5.539e-03,3.518e+01
5.594e-03,3.227e+01
5.649e-03,2.957e+01
5.704e-03,2.707e+01
5.759e-03,2.476e+01
5.814e-03,2.263e+01
5.869e-03,2.067e+01
5.924e-03,1.886e+01
5.979e-03,1.719e+01
6.035e-03,1.566e+01
6.090e-03,1.426e+01
6.145e-03,1.297e+01
6.200e-03,1.179e+01
6.255e-03,1.071e+01
6.310e-03,9.716e+00
6.365e-03,8.812e+00
6.420e-03,7.986e+00
6.475e-03,7.233e+00
6.531e-03,6.547e+00
6.586e-03,5.921e+00
6.641e-03,5.352e+00
6.696e-03,4.835e+00
6.751e-03,4.364e+00
6.806e-03,3.937e+00
6.861e-03,3.550e+00
6.916e-03,3.199e+00
6.971e-03,2.881e+00
7.027e-03,2.593e+00
7.082e-03,2.332e+00
7.137e-03,2.097e+00
7.192e-03,1.884e+00
7.247e-03,1.692e+00
7.302e-03,1.518e+00
7.357e-03,1.362e+00
7.412e-03,1.221e+00
7.467e-03,1.094e+00
7.523e-03,9.802e-01
7.578e-03,8.775e-01
7.633e-03,7.851e-01
7.688e-03,7.022e-01
7.743e-03,6.277e-01
7.798e-03,5.608e-01
7.853e-03,5.009e-01
7.908e-03,4.471e-01
7.963e-03,3.989e-01
8.019e-03,3.558e-01
8.074e-03,3.172e-01
8.129e-03,2.826e-01
8.184e-03,2.517e-01
8.239e-03,2.241e-01
8.294e-03,1.995e-01
8.349e-03,1.774e-01
8.404e-03,1.578e-01
8.459e-03,1.402e-01
8.514e-03,1.246e-01
8.570e-03,1.107e-01
8.625e-03,9.825e-02
8.680e-03,8.719e-02
8.735e-03,7.735e-02
8.790e-03,6.859e-02
8.845e-03,6.081e-02
8.900e-03,5.388e-02
8.955e-03,4.773e-02
9.010e-03,4.227e-02
9.066e-03,3.741e-02
9.121e-03,3.311e-02
9.176e-03,2.929e-02
9.231e-03,2.590e-02
9.286e-03,2.289e-02
9.341e-03,2.023e-02
9.396e-03,1.787e-02
9.451e-03,1.578e-02
9.506e-03,1.393e-02
9.562e-03,1.230e-02
9.617e-03,1.085e-02
9.672e-03,9.569e-03
9.727e-03,8.437e-03
9.782e-03,7.437e-03
9.837e-03,6.554e-03
9.892e-03,5.773e-03
9.947e-03,5.084e-03
1.000e-02,4.476e-03
1.006e-02,3.940e-03
1.011e-02,3.467e-03
1.017e-02,3.050e-03
1.022e-02,2.682e-03
1.028e-02,2.358e-03
1.033e-02,2.072e-03
1.039e-02,1.821e-03
1.044e-02,1.600e-03
1.050e-02,1.405e-03
1.055e-02,1.234e-03
1.061e-02,1.083e-03
1.066e-02,9.502e-04
1.072e-02,8.336e-04
1.077e-02,7.312e-04
1.083e-02,6.412e-04
1.088e-02,5.621e-04
1.094e-02,4.926e-04
1.099e-02,4.317e-04


==> anc/03_results/weak_inf/num_beta_total_probability/0_002.csv <==
transmittance,probability_density
9.966e-05,8.457e-16
2.990e-04,7.657e-11
4.983e-04,1.356e-08
6.976e-04,3.785e-07
8.969e-04,4.297e-06
1.096e-03,2.862e-05
1.296e-03,1.340e-04
1.495e-03,4.890e-04
1.694e-03,1.481e-03
1.894e-03,3.887e-03
2.093e-03,9.102e-03
2.292e-03,1.942e-02
2.492e-03,3.837e-02
2.691e-03,7.105e-02
2.890e-03,1.245e-01
3.089e-03,2.079e-01
3.289e-03,3.329e-01
3.488e-03,5.138e-01
3.687e-03,7.672e-01
3.887e-03,1.112e+00
4.086e-03,1.570e+00
4.285e-03,2.164e+00
4.485e-03,2.917e+00
4.684e-03,3.854e+00
4.883e-03,4.997e+00
5.083e-03,6.369e+00
5.282e-03,7.989e+00
5.481e-03,9.875e+00
5.681e-03,1.204e+01
5.880e-03,1.449e+01
6.079e-03,1.722e+01
6.279e-03,2.025e+01
6.478e-03,2.355e+01
6.677e-03,2.712e+01
6.877e-03,3.093e+01
7.076e-03,3.497e+01
7.275e-03,3.920e+01
7.475e-03,4.360e+01
7.674e-03,4.812e+01
7.873e-03,5.272e+01
8.072e-03,5.738e+01
8.272e-03,6.204e+01
8.471e-03,6.666e+01
8.670e-03,7.120e+01
8.870e-03,7.562e+01
9.069e-03,7.989e+01
9.268e-03,8.397e+01
9.468e-03,8.781e+01
9.667e-03,9.140e+01
9.866e-03,9.471e+01
1.007e-02,9.772e+01
1.026e-02,1.004e+02
1.046e-02,1.027e+02
1.066e-02,1.047e+02
1.086e-02,1.064e+02
1.106e-02,1.076e+02
1.126e-02,1.086e+02
1.146e-02,1.091e+02
1.166e-02,1.094e+02
1.186e-02,1.092e+02
1.206e-02,1.088e+02
1.226e-02,1.081e+02
1.246e-02,1.070e+02
1.266e-02,1.057e+02
1.286e-02,1.042e+02
1.306e-02,1.024e+02
1.325e-02,1.004e+02
1.345e-02,9.816e+01
1.365e-02,9.579e+01
1.385e-02,9.328e+01
1.405e-02,9.063e+01
1.425e-02,8.788e+01
1.445e-02,8.504e+01
1.465e-02,8.213e+01
1.485e-02,7.917e+01
1.505e-02,7.617e+01
1.525e-02,7.316e+01
1.545e-02,7.014e+01
1.565e-02,6.714e+01
1.585e-02,6.415e+01
1.605e-02,6.120e+01
1.624e-02,5.830e+01
1.644e-02,5.544e+01
1.664e-02,5.265e+01
1.684e-02,4.993e+01
1.704e-02,4.728e+01
1.724e-02,4.470e+01
1.744e-02,4.221e+01
1.764e-02,3.981e+01
1.784e-02,3.750e+01
1.804e-02,3.527e+01
1.824e-02,3.314e+01
1.844e-02,3.110e+01
1.864e-02,2.914e+01
1.884e-02,2.728e+01
1.904e-02,2.551e+01
1.923e-02,2.383e+01
1.943e-02,2.224e+01
1.963e-02,2.073e+01
1.983e-02,1.930e+01
2.003e-02,1.795e+01
2.023e-02,1.668e+01
2.043e-02,1.549e+01
2.063e-02,1.436e+01
2.083e-02,1.331e+01
2.103e-02,1.232e+01
2.123e-02,1.140e+01
2.143e-02,1.053e+01
2.163e-02,9.723e+00
2.183e-02,8.969e+00
2.202e-02,8.267e+00
2.222e-02,7.614e+00
2.242e-02,7.006e+00
2.262e-02,6.442e+00
2.282e-02,5.919e+00
2.302e-02,5.434e+00
2.322e-02,4.985e+00
2.342e-02,4.569e+00
2.362e-02,4.185e+00
2.382e-02,3.831e+00
2.402e-02,3.504e+00
2.422e-02,3.203e+00
2.442e-02,2.926e+00
2.462e-02,2.671e+00
2.482e-02,2.437e+00
2.501e-02,2.221e+00
2.521e-02,2.024e+00
2.541e-02,1.842e+00
2.561e-02,1.676e+00
2.581e-02,1.524e+00
2.601e-02,1.385e+00
2.621e-02,1.258e+00
2.641e-02,1.142e+00
2.661e-02,1.036e+00
2.681e-02,9.395e-01
2.701e-02,8.513e-01
2.721e-02,7.710e-01
2.741e-02,6.979e-01
2.761e-02,6.314e-01
2.781e-02,5.709e-01
2.800e-02,5.159e-01
2.820e-02,4.660e-01
2.840e-02,4.207e-01
2.860e-02,3.796e-01
2.880e-02,3.424e-01
2.900e-02,3.086e-01
2.920e-02,2.781e-01
2.940e-02,2.504e-01
2.960e-02,2.254e-01
2.980e-02,2.028e-01
3.000e-02,1.824e-01
3.020e-02,1.639e-01
3.040e-02,1.473e-01
3.060e-02,1.323e-01
3.079e-02,1.188e-01
3.099e-02,1.066e-01
3.119e-02,9.557e-02
3.139e-02,8.568e-02
3.159e-02,7.678e-02
3.179e-02,6.878e-02
3.199e-02,6.159e-02
3.219e-02,5.513e-02
3.239e-02,4.932e-02
3.259e-02,4.411e-02
3.279e-02,3.943e-02
3.299e-02,3.524e-02
3.319e-02,3.148e-02
3.339e-02,2.811e-02
3.359e-02,2.509e-02
3.378e-02,2.239e-02
3.398e-02,1.997e-02
3.418e-02,1.781e-02
3.438e-02,1.587e-02
3.458e-02,1.414e-02
3.478e-02,1.260e-02
3.498e-02,1.121e-02
3.518e-02,9.982e-03
3.538e-02,8.881e-03
3.558e-02,7.900e-03
3.578e-02,7.024e-03
3.598e-02,6.243e-03
3.618e-02,5.548e-03
3.638e-02,4.928e-03
3.658e-02,4.376e-03
3.677e-02,3.885e-03
3.697e-02,3.447e-03
3.717e-02,3.058e-03
3.737e-02,2.712e-03
3.757e-02,2.405e-03
3.777e-02,2.132e-03
3.797e-02,1.889e-03
3.817e-02,1.673e-03
3.837e-02,1.481e-03
3.857e-02,1.312e-03
3.877e-02,1.161e-03
3.897e-02,1.027e-03
3.917e-02,9.084e-04
3.937e-02,8.032e-04
3.957e-02,7.101e-04
3.976e-02,6.275e-04


==> anc/03_results/weak_inf/num_beta_total_probability/0_003.csv <==
transmittance,probability_density
2.157e-04,2.853e-17
6.472e-04,5.267e-12
1.079e-03,1.288e-09
1.510e-03,4.427e-08
1.942e-03,5.846e-07
2.373e-03,4.378e-06
2.805e-03,2.254e-05
3.236e-03,8.895e-05
3.668e-03,2.880e-04
4.099e-03,8.000e-04
4.530e-03,1.968e-03
4.962e-03,4.388e-03
5.393e-03,9.014e-03
5.825e-03,1.729e-02
6.256e-03,3.126e-02
6.688e-03,5.375e-02
7.119e-03,8.842e-02
7.551e-03,1.399e-01
7.982e-03,2.139e-01
8.414e-03,3.171e-01
8.845e-03,4.572e-01
9.277e-03,6.428e-01
9.708e-03,8.833e-01
1.014e-02,1.188e+00
1.057e-02,1.569e+00
1.100e-02,2.034e+00
1.143e-02,2.593e+00
1.187e-02,3.257e+00
1.230e-02,4.032e+00
1.273e-02,4.925e+00
1.316e-02,5.941e+00
1.359e-02,7.082e+00
1.402e-02,8.351e+00
1.445e-02,9.744e+00
1.489e-02,1.126e+01
1.532e-02,1.289e+01
1.575e-02,1.462e+01
1.618e-02,1.645e+01
1.661e-02,1.837e+01
1.704e-02,2.035e+01
1.747e-02,2.239e+01
1.791e-02,2.446e+01
1.834e-02,2.656e+01
1.877e-02,2.865e+01
1.920e-02,3.073e+01
1.963e-02,3.277e+01
2.006e-02,3.476e+01
2.050e-02,3.668e+01
2.093e-02,3.851e+01
2.136e-02,4.024e+01
2.179e-02,4.186e+01
2.222e-02,4.336e+01
2.265e-02,4.472e+01
2.308e-02,4.593e+01
2.352e-02,4.700e+01
2.395e-02,4.791e+01
2.438e-02,4.866e+01
2.481e-02,4.925e+01
2.524e-02,4.968e+01
2.567e-02,4.996e+01
2.610e-02,5.008e+01
2.654e-02,5.005e+01
2.697e-02,4.987e+01
2.740e-02,4.955e+01
2.783e-02,4.910e+01
2.826e-02,4.853e+01
2.869e-02,4.784e+01
2.912e-02,4.704e+01
2.956e-02,4.615e+01
2.999e-02,4.516e+01
3.042e-02,4.410e+01
3.085e-02,4.297e+01
3.128e-02,4.178e+01
3.171e-02,4.053e+01
3.214e-02,3.925e+01
3.258e-02,3.793e+01
3.301e-02,3.658e+01
3.344e-02,3.522e+01
3.387e-02,3.385e+01
3.430e-02,3.247e+01
3.473e-02,3.109e+01
3.517e-02,2.973e+01
3.560e-02,2.838e+01
3.603e-02,2.704e+01
3.646e-02,2.573e+01
3.689e-02,2.445e+01
3.732e-02,2.319e+01
3.775e-02,2.197e+01
3.819e-02,2.078e+01
3.862e-02,1.963e+01
3.905e-02,1.852e+01
3.948e-02,1.745e+01
3.991e-02,1.642e+01
4.034e-02,1.543e+01
4.077e-02,1.448e+01
4.121e-02,1.358e+01
4.164e-02,1.271e+01
4.207e-02,1.189e+01
4.250e-02,1.111e+01
4.293e-02,1.036e+01
4.336e-02,9.659e+00
4.379e-02,8.994e+00
4.423e-02,8.366e+00
4.466e-02,7.773e+00
4.509e-02,7.215e+00
4.552e-02,6.691e+00
4.595e-02,6.198e+00
4.638e-02,5.737e+00
4.682e-02,5.304e+00
4.725e-02,4.900e+00
4.768e-02,4.523e+00
4.811e-02,4.170e+00
4.854e-02,3.842e+00
4.897e-02,3.537e+00
4.940e-02,3.253e+00
4.984e-02,2.989e+00
5.027e-02,2.745e+00
5.070e-02,2.518e+00
5.113e-02,2.309e+00
5.156e-02,2.115e+00
5.199e-02,1.936e+00
5.242e-02,1.770e+00
5.286e-02,1.618e+00
5.329e-02,1.478e+00
5.372e-02,1.348e+00
5.415e-02,1.230e+00
5.458e-02,1.121e+00
5.501e-02,1.020e+00
5.544e-02,9.286e-01
5.588e-02,8.445e-01
5.631e-02,7.675e-01
5.674e-02,6.970e-01
5.717e-02,6.326e-01
5.760e-02,5.738e-01
5.803e-02,5.201e-01
5.846e-02,4.712e-01
5.890e-02,4.266e-01
5.933e-02,3.860e-01
5.976e-02,3.490e-01
6.019e-02,3.154e-01
6.062e-02,2.849e-01
6.105e-02,2.571e-01
6.149e-02,2.320e-01
6.192e-02,2.091e-01
6.235e-02,1.885e-01
6.278e-02,1.697e-01
6.321e-02,1.528e-01
6.364e-02,1.374e-01
6.407e-02,1.236e-01
6.451e-02,1.111e-01
6.494e-02,9.976e-02
6.537e-02,8.956e-02
6.580e-02,8.036e-02
6.623e-02,7.207e-02
6.666e-02,6.460e-02
6.709e-02,5.788e-02
6.753e-02,5.183e-02
6.796e-02,4.640e-02
6.839e-02,4.151e-02
6.882e-02,3.712e-02
6.925e-02,3.318e-02
6.968e-02,2.964e-02
7.011e-02,2.647e-02
7.055e-02,2.363e-02
7.098e-02,2.108e-02
7.141e-02,1.880e-02
7.184e-02,1.676e-02
7.227e-02,1.493e-02
7.270e-02,1.330e-02
7.314e-02,1.184e-02
7.357e-02,1.053e-02
7.400e-02,9.368e-03
7.443e-02,8.330e-03
7.486e-02,7.403e-03
7.529e-02,6.576e-03
7.572e-02,5.840e-03
7.616e-02,5.184e-03
7.659e-02,4.600e-03
7.702e-02,4.080e-03
7.745e-02,3.617e-03
7.788e-02,3.206e-03
7.831e-02,2.840e-03
7.874e-02,2.515e-03
7.918e-02,2.226e-03
7.961e-02,1.970e-03
8.004e-02,1.743e-03
8.047e-02,1.541e-03
8.090e-02,1.362e-03
8.133e-02,1.204e-03
8.176e-02,1.063e-03
8.220e-02,9.386e-04
8.263e-02,8.285e-04
8.306e-02,7.310e-04
8.349e-02,6.448e-04
8.392e-02,5.685e-04
8.435e-02,5.011e-04
8.478e-02,4.415e-04
8.522e-02,3.889e-04
8.565e-02,3.424e-04
8.608e-02,3.014e-04


==> anc/03_results/weak_inf/num_beta_total_probability/0_004.csv <==
transmittance,probability_density
3.682e-04,5.740e-19
1.105e-03,2.668e-13
1.841e-03,9.985e-11
2.578e-03,4.517e-09
3.314e-03,7.293e-08
4.050e-03,6.388e-07
4.787e-03,3.734e-06
5.523e-03,1.637e-05
6.260e-03,5.796e-05
6.996e-03,1.739e-04
7.733e-03,4.574e-04
8.469e-03,1.081e-03
9.206e-03,2.339e-03
9.942e-03,4.699e-03
1.068e-02,8.861e-03
1.141e-02,1.582e-02
1.215e-02,2.695e-02
1.289e-02,4.402e-02
1.362e-02,6.932e-02
1.436e-02,1.056e-01
1.510e-02,1.563e-01
1.583e-02,2.251e-01
1.657e-02,3.166e-01
1.731e-02,4.354e-01
1.804e-02,5.869e-01
1.878e-02,7.764e-01
1.952e-02,1.009e+00
2.025e-02,1.291e+00
2.099e-02,1.628e+00
2.173e-02,2.023e+00
2.246e-02,2.482e+00
2.320e-02,3.008e+00
2.393e-02,3.602e+00
2.467e-02,4.268e+00
2.541e-02,5.005e+00
2.614e-02,5.812e+00
2.688e-02,6.688e+00
2.762e-02,7.628e+00
2.835e-02,8.628e+00
2.909e-02,9.682e+00
2.983e-02,1.078e+01
3.056e-02,1.193e+01
3.130e-02,1.310e+01
3.204e-02,1.429e+01
3.277e-02,1.550e+01
3.351e-02,1.670e+01
3.424e-02,1.790e+01
3.498e-02,1.908e+01
3.572e-02,2.023e+01
3.645e-02,2.134e+01
3.719e-02,2.241e+01
3.793e-02,2.342e+01
3.866e-02,2.436e+01
3.940e-02,2.524e+01
4.014e-02,2.604e+01
4.087e-02,2.675e+01
4.161e-02,2.739e+01
4.235e-02,2.793e+01
4.308e-02,2.838e+01
4.382e-02,2.874e+01
4.456e-02,2.901e+01
4.529e-02,2.918e+01
4.603e-02,2.927e+01
4.676e-02,2.927e+01
4.750e-02,2.918e+01
4.824e-02,2.901e+01
4.897e-02,2.876e+01
4.971e-02,2.844e+01
5.045e-02,2.805e+01
5.118e-02,2.760e+01
5.192e-02,2.709e+01
5.266e-02,2.653e+01
5.339e-02,2.591e+01
5.413e-02,2.526e+01
5.487e-02,2.457e+01
5.560e-02,2.385e+01
5.634e-02,2.310e+01
5.707e-02,2.233e+01
5.781e-02,2.154e+01
5.855e-02,2.074e+01
5.928e-02,1.994e+01
6.002e-02,1.913e+01
6.076e-02,1.832e+01
6.149e-02,1.752e+01
6.223e-02,1.672e+01
6.297e-02,1.594e+01
6.370e-02,1.516e+01
6.444e-02,1.440e+01
6.518e-02,1.366e+01
6.591e-02,1.294e+01
6.665e-02,1.224e+01
6.739e-02,1.156e+01
6.812e-02,1.090e+01
6.886e-02,1.026e+01
6.959e-02,9.652e+00
7.033e-02,9.065e+00
7.107e-02,8.503e+00
7.180e-02,7.966e+00
7.254e-02,7.454e+00
7.328e-02,6.966e+00
7.401e-02,6.502e+00
7.475e-02,6.062e+00
7.549e-02,5.645e+00
7.622e-02,5.251e+00
7.696e-02,4.879e+00
7.770e-02,4.528e+00
7.843e-02,4.198e+00
7.917e-02,3.888e+00
7.990e-02,3.598e+00
8.064e-02,3.325e+00
8.138e-02,3.070e+00
8.211e-02,2.832e+00
8.285e-02,2.610e+00
8.359e-02,2.403e+00
8.432e-02,2.210e+00
8.506e-02,2.031e+00
8.580e-02,1.864e+00
8.653e-02,1.710e+00
8.727e-02,1.567e+00
8.801e-02,1.435e+00
8.874e-02,1.313e+00
8.948e-02,1.200e+00
9.022e-02,1.096e+00
9.095e-02,1.000e+00
9.169e-02,9.118e-01
9.242e-02,8.307e-01
9.316e-02,7.562e-01
9.390e-02,6.878e-01
9.463e-02,6.252e-01
9.537e-02,5.678e-01
9.611e-02,5.153e-01
9.684e-02,4.673e-01
9.758e-02,4.235e-01
9.832e-02,3.835e-01
9.905e-02,3.470e-01
9.979e-02,3.138e-01
1.005e-01,2.835e-01
1.013e-01,2.560e-01
1.020e-01,2.310e-01
1.027e-01,2.083e-01
1.035e-01,1.877e-01
1.042e-01,1.690e-01
1.049e-01,1.521e-01
1.057e-01,1.368e-01
1.064e-01,1.230e-01
1.072e-01,1.104e-01
1.079e-01,9.913e-02
1.086e-01,8.893e-02
1.094e-01,7.972e-02
1.101e-01,7.143e-02
1.108e-01,6.396e-02
1.116e-01,5.724e-02
1.123e-01,5.119e-02
1.130e-01,4.575e-02
1.138e-01,4.087e-02
1.145e-01,3.649e-02
1.153e-01,3.256e-02
1.160e-01,2.903e-02
1.167e-01,2.588e-02
1.175e-01,2.305e-02
1.182e-01,2.052e-02
1.189e-01,1.826e-02
1.197e-01,1.624e-02
1.204e-01,1.443e-02
1.211e-01,1.282e-02
1.219e-01,1.138e-02
1.226e-01,1.010e-02
1.234e-01,8.960e-03
1.241e-01,7.943e-03
1.248e-01,7.037e-03
1.256e-01,6.232e-03
1.263e-01,5.516e-03
1.270e-01,4.880e-03
1.278e-01,4.315e-03
1.285e-01,3.814e-03
1.292e-01,3.369e-03
1.300e-01,2.975e-03
1.307e-01,2.625e-03
1.315e-01,2.316e-03
1.322e-01,2.041e-03
1.329e-01,1.799e-03
1.337e-01,1.585e-03
1.344e-01,1.395e-03
1.351e-01,1.228e-03
1.359e-01,1.080e-03
1.366e-01,9.495e-04
1.373e-01,8.344e-04
1.381e-01,7.329e-04
1.388e-01,6.435e-04
1.396e-01,5.647e-04
1.403e-01,4.954e-04
1.410e-01,4.344e-04
1.418e-01,3.807e-04
1.425e-01,3.335e-04
1.432e-01,2.921e-04
1.440e-01,2.556e-04
1.447e-01,2.237e-04
1.454e-01,1.956e-04
1.462e-01,1.710e-04
1.469e-01,1.494e-04


==> anc/03_results/weak_inf/num_beta_total_probability/0_005.csv <==
transmittance,probability_density
5.528e-04,7.536e-21
1.658e-03,9.190e-15
2.764e-03,5.669e-12
3.869e-03,3.586e-10
4.975e-03,7.429e-09
6.080e-03,7.919e-08
7.186e-03,5.432e-07
8.291e-03,2.724e-06
9.397e-03,1.081e-05
1.050e-02,3.577e-05
1.161e-02,1.025e-04
1.271e-02,2.611e-04
1.382e-02,6.038e-04
1.492e-02,1.287e-03
1.603e-02,2.559e-03
1.714e-02,4.793e-03
1.824e-02,8.525e-03
1.935e-02,1.449e-02
2.045e-02,2.366e-02
2.156e-02,3.728e-02
2.266e-02,5.690e-02
2.377e-02,8.439e-02
2.487e-02,1.220e-01
2.598e-02,1.721e-01
2.708e-02,2.377e-01
2.819e-02,3.219e-01
2.930e-02,4.278e-01
3.040e-02,5.592e-01
3.151e-02,7.193e-01
3.261e-02,9.117e-01
3.372e-02,1.140e+00
3.482e-02,1.407e+00
3.593e-02,1.715e+00
3.703e-02,2.067e+00
3.814e-02,2.464e+00
3.925e-02,2.907e+00
4.035e-02,3.397e+00
4.146e-02,3.933e+00
4.256e-02,4.514e+00
4.367e-02,5.137e+00
4.477e-02,5.801e+00
4.588e-02,6.500e+00
4.698e-02,7.230e+00
4.809e-02,7.988e+00
4.919e-02,8.766e+00
5.030e-02,9.560e+00
5.141e-02,1.036e+01
5.251e-02,1.117e+01
5.362e-02,1.196e+01
5.472e-02,1.275e+01
5.583e-02,1.352e+01
5.693e-02,1.427e+01
5.804e-02,1.498e+01
5.914e-02,1.566e+01
6.025e-02,1.630e+01
6.136e-02,1.688e+01
6.246e-02,1.742e+01
6.357e-02,1.791e+01
6.467e-02,1.834e+01
6.578e-02,1.871e+01
6.688e-02,1.902e+01
6.799e-02,1.926e+01
6.909e-02,1.945e+01
7.020e-02,1.957e+01
7.130e-02,1.963e+01
7.241e-02,1.964e+01
7.352e-02,1.958e+01
7.462e-02,1.947e+01
7.573e-02,1.930e+01
7.683e-02,1.909e+01
7.794e-02,1.883e+01
7.904e-02,1.852e+01
8.015e-02,1.818e+01
8.125e-02,1.780e+01
8.236e-02,1.738e+01
8.347e-02,1.694e+01
8.457e-02,1.647e+01
8.568e-02,1.598e+01
8.678e-02,1.547e+01
8.789e-02,1.494e+01
8.899e-02,1.441e+01
9.010e-02,1.387e+01
9.120e-02,1.332e+01
9.231e-02,1.277e+01
9.341e-02,1.222e+01
9.452e-02,1.167e+01
9.563e-02,1.113e+01
9.673e-02,1.059e+01
9.784e-02,1.007e+01
9.894e-02,9.551e+00
1.000e-01,9.047e+00
1.012e-01,8.557e+00
1.023e-01,8.080e+00
1.034e-01,7.618e+00
1.045e-01,7.172e+00
1.056e-01,6.743e+00
1.067e-01,6.330e+00
1.078e-01,5.934e+00
1.089e-01,5.555e+00
1.100e-01,5.193e+00
1.111e-01,4.848e+00
1.122e-01,4.521e+00
1.133e-01,4.210e+00
1.144e-01,3.915e+00
1.155e-01,3.637e+00
1.166e-01,3.374e+00
1.177e-01,3.127e+00
1.188e-01,2.894e+00
1.199e-01,2.676e+00
1.211e-01,2.471e+00
1.222e-01,2.279e+00
1.233e-01,2.100e+00
1.244e-01,1.932e+00
1.255e-01,1.777e+00
1.266e-01,1.632e+00
1.277e-01,1.497e+00
1.288e-01,1.372e+00
1.299e-01,1.256e+00
1.310e-01,1.149e+00
1.321e-01,1.049e+00
1.332e-01,9.579e-01
1.343e-01,8.735e-01
1.354e-01,7.958e-01
1.365e-01,7.243e-01
1.376e-01,6.586e-01
1.387e-01,5.983e-01
1.398e-01,5.431e-01
1.410e-01,4.924e-01
1.421e-01,4.462e-01
1.432e-01,4.039e-01
1.443e-01,3.652e-01
1.454e-01,3.300e-01
1.465e-01,2.980e-01
1.476e-01,2.688e-01
1.487e-01,2.423e-01
1.498e-01,2.182e-01
1.509e-01,1.963e-01
1.520e-01,1.765e-01
1.531e-01,1.586e-01
1.542e-01,1.424e-01
1.553e-01,1.277e-01
1.564e-01,1.144e-01
1.575e-01,1.025e-01
1.586e-01,9.171e-02
1.597e-01,8.200e-02
1.609e-01,7.327e-02
1.620e-01,6.541e-02
1.631e-01,5.836e-02
1.642e-01,5.203e-02
1.653e-01,4.635e-02
1.664e-01,4.126e-02
1.675e-01,3.670e-02
1.686e-01,3.262e-02
1.697e-01,2.898e-02
1.708e-01,2.572e-02
1.719e-01,2.282e-02
1.730e-01,2.023e-02
1.741e-01,1.792e-02
1.752e-01,1.586e-02
1.763e-01,1.403e-02
1.774e-01,1.240e-02
1.785e-01,1.096e-02
1.796e-01,9.672e-03
1.807e-01,8.533e-03
1.819e-01,7.523e-03
1.830e-01,6.628e-03
1.841e-01,5.836e-03
1.852e-01,5.136e-03
1.863e-01,4.516e-03
1.874e-01,3.969e-03
1.885e-01,3.485e-03
1.896e-01,3.059e-03
1.907e-01,2.683e-03
1.918e-01,2.352e-03
1.929e-01,2.061e-03
1.940e-01,1.804e-03
1.951e-01,1.578e-03
1.962e-01,1.380e-03
1.973e-01,1.206e-03
1.984e-01,1.053e-03
1.995e-01,9.195e-04
2.006e-01,8.021e-04
2.018e-01,6.992e-04
2.029e-01,6.092e-04
2.040e-01,5.305e-04
2.051e-01,4.616e-04
2.062e-01,4.015e-04
2.073e-01,3.490e-04
2.084e-01,3.032e-04
2.095e-01,2.632e-04
2.106e-01,2.284e-04
2.117e-01,1.981e-04
2.128e-01,1.717e-04
2.139e-01,1.487e-04
2.150e-01,1.287e-04
2.161e-01,1.114e-04
2.172e-01,9.633e-05
2.183e-01,8.326e-05
2.194e-01,7.192e-05
2.205e-01,6.208e-05


==> anc/03_results/weak_inf/num_beta_total_probability/0_006.csv <==
transmittance,probability_density
7.477e-04,9.681e-23
2.243e-03,2.019e-16
3.739e-03,1.899e-13
5.234e-03,1.678e-11
6.730e-03,4.550e-10
8.225e-03,6.058e-09
9.720e-03,5.013e-08
1.122e-02,2.952e-07
1.271e-02,1.347e-06
1.421e-02,5.038e-06
1.570e-02,1.609e-05
1.720e-02,4.516e-05
1.869e-02,1.138e-04
2.019e-02,2.623e-04
2.168e-02,5.595e-04
2.318e-02,1.117e-03
2.467e-02,2.106e-03
2.617e-02,3.774e-03
2.767e-02,6.472e-03
2.916e-02,1.067e-02
3.066e-02,1.698e-02
3.215e-02,2.619e-02
3.365e-02,3.925e-02
3.514e-02,5.733e-02
3.664e-02,8.179e-02
3.813e-02,1.142e-01
3.963e-02,1.563e-01
4.112e-02,2.102e-01
4.262e-02,2.778e-01
4.412e-02,3.614e-01
4.561e-02,4.633e-01
4.711e-02,5.858e-01
4.860e-02,7.313e-01
5.010e-02,9.018e-01
5.159e-02,1.099e+00
5.309e-02,1.326e+00
5.458e-02,1.583e+00
5.608e-02,1.871e+00
5.757e-02,2.191e+00
5.907e-02,2.544e+00
6.057e-02,2.928e+00
6.206e-02,3.343e+00
6.356e-02,3.788e+00
6.505e-02,4.261e+00
6.655e-02,4.759e+00
6.804e-02,5.280e+00
6.954e-02,5.820e+00
7.103e-02,6.375e+00
7.253e-02,6.941e+00
7.402e-02,7.515e+00
7.552e-02,8.091e+00
7.702e-02,8.665e+00
7.851e-02,9.232e+00
8.001e-02,9.788e+00
8.150e-02,1.033e+01
8.300e-02,1.085e+01
8.449e-02,1.134e+01
8.599e-02,1.181e+01
8.748e-02,1.225e+01
8.898e-02,1.265e+01
9.047e-02,1.301e+01
9.197e-02,1.334e+01
9.347e-02,1.362e+01
9.496e-02,1.386e+01
9.646e-02,1.406e+01
9.795e-02,1.421e+01
9.945e-02,1.432e+01
1.009e-01,1.439e+01
1.024e-01,1.441e+01
1.039e-01,1.439e+01
1.054e-01,1.433e+01
1.069e-01,1.423e+01
1.084e-01,1.409e+01
1.099e-01,1.391e+01
1.114e-01,1.371e+01
1.129e-01,1.347e+01
1.144e-01,1.321e+01
1.159e-01,1.292e+01
1.174e-01,1.260e+01
1.189e-01,1.227e+01
1.204e-01,1.192e+01
1.219e-01,1.155e+01
1.234e-01,1.117e+01
1.249e-01,1.079e+01
1.264e-01,1.039e+01
1.279e-01,9.990e+00
1.294e-01,9.587e+00
1.309e-01,9.182e+00
1.323e-01,8.778e+00
1.338e-01,8.377e+00
1.353e-01,7.980e+00
1.368e-01,7.589e+00
1.383e-01,7.204e+00
1.398e-01,6.828e+00
1.413e-01,6.461e+00
1.428e-01,6.103e+00
1.443e-01,5.756e+00
1.458e-01,5.421e+00
1.473e-01,5.097e+00
1.488e-01,4.785e+00
1.503e-01,4.486e+00
1.518e-01,4.199e+00
1.533e-01,3.925e+00
1.548e-01,3.664e+00
1.563e-01,3.415e+00
1.578e-01,3.179e+00
1.593e-01,2.955e+00
1.608e-01,2.744e+00
1.623e-01,2.544e+00
1.638e-01,2.356e+00
1.652e-01,2.178e+00
1.667e-01,2.012e+00
1.682e-01,1.856e+00
1.697e-01,1.710e+00
1.712e-01,1.574e+00
1.727e-01,1.446e+00
1.742e-01,1.328e+00
1.757e-01,1.218e+00
1.772e-01,1.115e+00
1.787e-01,1.020e+00
1.802e-01,9.324e-01
1.817e-01,8.511e-01
1.832e-01,7.761e-01
1.847e-01,7.069e-01
1.862e-01,6.432e-01
1.877e-01,5.846e-01
1.892e-01,5.307e-01
1.907e-01,4.813e-01
1.922e-01,4.361e-01
1.937e-01,3.947e-01
1.952e-01,3.569e-01
1.967e-01,3.224e-01
1.981e-01,2.909e-01
1.996e-01,2.622e-01
2.011e-01,2.362e-01
2.026e-01,2.125e-01
2.041e-01,1.910e-01
2.056e-01,1.715e-01
2.071e-01,1.538e-01
2.086e-01,1.379e-01
2.101e-01,1.235e-01
2.116e-01,1.105e-01
2.131e-01,9.872e-02
2.146e-01,8.815e-02
2.161e-01,7.865e-02
2.176e-01,7.010e-02
2.191e-01,6.243e-02
2.206e-01,5.554e-02
2.221e-01,4.937e-02
2.236e-01,4.385e-02
2.251e-01,3.891e-02
2.266e-01,3.450e-02
2.281e-01,3.056e-02
2.296e-01,2.705e-02
2.310e-01,2.392e-02
2.325e-01,2.114e-02
2.340e-01,1.866e-02
2.355e-01,1.646e-02
2.370e-01,1.451e-02
2.385e-01,1.277e-02
2.400e-01,1.124e-02
2.415e-01,9.881e-03
2.430e-01,8.679e-03
2.445e-01,7.618e-03
2.460e-01,6.681e-03
2.475e-01,5.854e-03
2.490e-01,5.126e-03
2.505e-01,4.484e-03
2.520e-01,3.920e-03
2.535e-01,3.424e-03
2.550e-01,2.988e-03
2.565e-01,2.606e-03
2.580e-01,2.271e-03
2.595e-01,1.977e-03
2.610e-01,1.720e-03
2.625e-01,1.495e-03
2.639e-01,1.299e-03
2.654e-01,1.127e-03
2.669e-01,9.777e-04
2.684e-01,8.473e-04
2.699e-01,7.337e-04
2.714e-01,6.349e-04
2.729e-01,5.489e-04
2.744e-01,4.743e-04
2.759e-01,4.094e-04
2.774e-01,3.532e-04
2.789e-01,3.044e-04
2.804e-01,2.622e-04
2.819e-01,2.257e-04
2.834e-01,1.941e-04
2.849e-01,1.668e-04
2.864e-01,1.432e-04
2.879e-01,1.229e-04
2.894e-01,1.054e-04
2.909e-01,9.030e-05
2.924e-01,7.731e-05
2.939e-01,6.614e-05
2.954e-01,5.655e-05
2.968e-01,4.830e-05
2.983e-01,4.123e-05


==> anc/03_results/weak_inf/num_beta_total_probability/0_007.csv <==
transmittance,probability_density
9.658e-04,1.672e-24
2.897e-03,5.554e-18
4.829e-03,6.567e-15
6.761e-03,7.285e-13
8.692e-03,2.470e-11
1.062e-02,4.047e-10
1.256e-02,4.045e-09
1.449e-02,2.822e-08
1.642e-02,1.499e-07
1.835e-02,6.428e-07
2.028e-02,2.321e-06
2.221e-02,7.277e-06
2.415e-02,2.028e-05
2.608e-02,5.118e-05
2.801e-02,1.186e-04
2.994e-02,2.553e-04
3.187e-02,5.156e-04
3.380e-02,9.842e-04
3.573e-02,1.788e-03
3.767e-02,3.108e-03
3.960e-02,5.195e-03
4.153e-02,8.383e-03
4.346e-02,1.310e-02
4.539e-02,1.990e-02
4.732e-02,2.945e-02
4.926e-02,4.256e-02
5.119e-02,6.017e-02
5.312e-02,8.338e-02
5.505e-02,1.134e-01
5.698e-02,1.517e-01
5.891e-02,1.997e-01
6.085e-02,2.590e-01
6.278e-02,3.312e-01
6.471e-02,4.182e-01
6.664e-02,5.216e-01
6.857e-02,6.430e-01
7.050e-02,7.840e-01
7.244e-02,9.461e-01
7.437e-02,1.131e+00
7.630e-02,1.338e+00
7.823e-02,1.570e+00
8.016e-02,1.826e+00
8.209e-02,2.107e+00
8.402e-02,2.412e+00
8.596e-02,2.741e+00
8.789e-02,3.092e+00
8.982e-02,3.464e+00
9.175e-02,3.854e+00
9.368e-02,4.262e+00
9.561e-02,4.684e+00
9.755e-02,5.117e+00
9.948e-02,5.558e+00
1.014e-01,6.004e+00
1.033e-01,6.451e+00
1.053e-01,6.896e+00
1.072e-01,7.336e+00
1.091e-01,7.766e+00
1.111e-01,8.183e+00
1.130e-01,8.585e+00
1.149e-01,8.967e+00
1.169e-01,9.327e+00
1.188e-01,9.661e+00
1.207e-01,9.969e+00
1.227e-01,1.025e+01
1.246e-01,1.049e+01
1.265e-01,1.071e+01
1.285e-01,1.089e+01
1.304e-01,1.103e+01
1.323e-01,1.115e+01
1.342e-01,1.122e+01
1.362e-01,1.126e+01
1.381e-01,1.127e+01
1.400e-01,1.125e+01
1.420e-01,1.119e+01
1.439e-01,1.110e+01
1.458e-01,1.098e+01
1.478e-01,1.083e+01
1.497e-01,1.066e+01
1.516e-01,1.047e+01
1.536e-01,1.025e+01
1.555e-01,1.001e+01
1.574e-01,9.755e+00
1.594e-01,9.484e+00
1.613e-01,9.200e+00
1.632e-01,8.904e+00
1.652e-01,8.600e+00
1.671e-01,8.287e+00
1.690e-01,7.970e+00
1.709e-01,7.649e+00
1.729e-01,7.326e+00
1.748e-01,7.003e+00
1.767e-01,6.681e+00
1.787e-01,6.362e+00
1.806e-01,6.047e+00
1.825e-01,5.736e+00
1.845e-01,5.432e+00
1.864e-01,5.135e+00
1.883e-01,4.846e+00
1.903e-01,4.565e+00
1.922e-01,4.293e+00
1.941e-01,4.031e+00
1.961e-01,3.778e+00
1.980e-01,3.535e+00
1.999e-01,3.303e+00
2.019e-01,3.081e+00
2.038e-01,2.870e+00
2.057e-01,2.669e+00
2.076e-01,2.478e+00
2.096e-01,2.298e+00
2.115e-01,2.127e+00
2.134e-01,1.966e+00
2.154e-01,1.815e+00
2.173e-01,1.673e+00
2.192e-01,1.540e+00
2.212e-01,1.416e+00
2.231e-01,1.300e+00
2.250e-01,1.191e+00
2.270e-01,1.091e+00
2.289e-01,9.970e-01
2.308e-01,9.103e-01
2.328e-01,8.300e-01
2.347e-01,7.558e-01
2.366e-01,6.874e-01
2.386e-01,6.244e-01
2.405e-01,5.664e-01
2.424e-01,5.131e-01
2.443e-01,4.643e-01
2.463e-01,4.196e-01
2.482e-01,3.788e-01
2.501e-01,3.415e-01
2.521e-01,3.075e-01
2.540e-01,2.765e-01
2.559e-01,2.484e-01
2.579e-01,2.229e-01
2.598e-01,1.997e-01
2.617e-01,1.788e-01
2.637e-01,1.598e-01
2.656e-01,1.427e-01
2.675e-01,1.273e-01
2.695e-01,1.135e-01
2.714e-01,1.010e-01
2.733e-01,8.976e-02
2.753e-01,7.970e-02
2.772e-01,7.069e-02
2.791e-01,6.263e-02
2.810e-01,5.543e-02
2.830e-01,4.900e-02
2.849e-01,4.327e-02
2.868e-01,3.816e-02
2.888e-01,3.363e-02
2.907e-01,2.960e-02
2.926e-01,2.602e-02
2.946e-01,2.285e-02
2.965e-01,2.005e-02
2.984e-01,1.757e-02
3.004e-01,1.538e-02
3.023e-01,1.345e-02
3.042e-01,1.175e-02
3.062e-01,1.025e-02
3.081e-01,8.936e-03
3.100e-01,7.781e-03
3.120e-01,6.768e-03
3.139e-01,5.881e-03
3.158e-01,5.105e-03
3.177e-01,4.426e-03
3.197e-01,3.834e-03
3.216e-01,3.318e-03
3.235e-01,2.868e-03
3.255e-01,2.476e-03
3.274e-01,2.136e-03
3.293e-01,1.840e-03
3.313e-01,1.584e-03
3.332e-01,1.362e-03
3.351e-01,1.170e-03
3.371e-01,1.004e-03
3.390e-01,8.608e-04
3.409e-01,7.371e-04
3.429e-01,6.305e-04
3.448e-01,5.388e-04
3.467e-01,4.600e-04
3.487e-01,3.923e-04
3.506e-01,3.342e-04
3.525e-01,2.844e-04
3.544e-01,2.418e-04
3.564e-01,2.053e-04
3.583e-01,1.742e-04
3.602e-01,1.476e-04
3.622e-01,1.250e-04
3.641e-01,1.057e-04
3.660e-01,8.932e-05
3.680e-01,7.539e-05
3.699e-01,6.356e-05
3.718e-01,5.353e-05
3.738e-01,4.504e-05
3.757e-01,3.786e-05
3.776e-01,3.178e-05
3.796e-01,2.666e-05
3.815e-01,2.234e-05
3.834e-01,1.869e-05
3.854e-01,1.563e-05


==> anc/03_results/weak_inf/num_beta_total_probability/0_008.csv <==
transmittance,probability_density
1.181e-03,1.725e-26
3.542e-03,1.255e-19
5.903e-03,1.944e-16
8.264e-03,2.514e-14
1.063e-02,9.763e-13
1.299e-02,1.847e-11
1.535e-02,2.147e-10
1.771e-02,1.744e-09
2.007e-02,1.074e-08
2.243e-02,5.310e-08
2.479e-02,2.192e-07
2.715e-02,7.790e-07
2.951e-02,2.440e-06
3.188e-02,6.859e-06
3.424e-02,1.757e-05
3.660e-02,4.151e-05
3.896e-02,9.135e-05
4.132e-02,1.889e-04
4.368e-02,3.694e-04
4.604e-02,6.876e-04
4.840e-02,1.225e-03
5.076e-02,2.096e-03
5.313e-02,3.460e-03
5.549e-02,5.531e-03
5.785e-02,8.583e-03
6.021e-02,1.297e-02
6.257e-02,1.911e-02
6.493e-02,2.755e-02
6.729e-02,3.889e-02
6.965e-02,5.386e-02
7.202e-02,7.329e-02
7.438e-02,9.811e-02
7.674e-02,1.294e-01
7.910e-02,1.681e-01
8.146e-02,2.157e-01
8.382e-02,2.732e-01
8.618e-02,3.419e-01
8.854e-02,4.233e-01
9.090e-02,5.185e-01
9.327e-02,6.288e-01
9.563e-02,7.553e-01
9.799e-02,8.990e-01
1.003e-01,1.061e+00
1.027e-01,1.241e+00
1.051e-01,1.441e+00
1.074e-01,1.660e+00
1.098e-01,1.898e+00
1.122e-01,2.156e+00
1.145e-01,2.431e+00
1.169e-01,2.723e+00
1.192e-01,3.032e+00
1.216e-01,3.355e+00
1.240e-01,3.690e+00
1.263e-01,4.035e+00
1.287e-01,4.389e+00
1.310e-01,4.748e+00
1.334e-01,5.110e+00
1.358e-01,5.472e+00
1.381e-01,5.831e+00
1.405e-01,6.185e+00
1.428e-01,6.531e+00
1.452e-01,6.865e+00
1.476e-01,7.185e+00
1.499e-01,7.489e+00
1.523e-01,7.775e+00
1.547e-01,8.040e+00
1.570e-01,8.282e+00
1.594e-01,8.500e+00
1.617e-01,8.692e+00
1.641e-01,8.857e+00
1.665e-01,8.994e+00
1.688e-01,9.104e+00
1.712e-01,9.185e+00
1.735e-01,9.237e+00
1.759e-01,9.261e+00
1.783e-01,9.256e+00
1.806e-01,9.225e+00
1.830e-01,9.168e+00
1.854e-01,9.085e+00
1.877e-01,8.978e+00
1.901e-01,8.849e+00
1.924e-01,8.699e+00
1.948e-01,8.529e+00
1.972e-01,8.342e+00
1.995e-01,8.139e+00
2.019e-01,7.921e+00
2.042e-01,7.691e+00
2.066e-01,7.451e+00
2.090e-01,7.201e+00
2.113e-01,6.944e+00
2.137e-01,6.682e+00
2.160e-01,6.415e+00
2.184e-01,6.147e+00
2.208e-01,5.877e+00
2.231e-01,5.607e+00
2.255e-01,5.339e+00
2.279e-01,5.074e+00
2.302e-01,4.812e+00
2.326e-01,4.555e+00
2.349e-01,4.303e+00
2.373e-01,4.058e+00
2.397e-01,3.820e+00
2.420e-01,3.589e+00
2.444e-01,3.366e+00
2.467e-01,3.151e+00
2.491e-01,2.944e+00
2.515e-01,2.747e+00
2.538e-01,2.558e+00
2.562e-01,2.378e+00
2.585e-01,2.207e+00
2.609e-01,2.045e+00
2.633e-01,1.892e+00
2.656e-01,1.747e+00
2.680e-01,1.611e+00
2.704e-01,1.483e+00
2.727e-01,1.363e+00
2.751e-01,1.251e+00
2.774e-01,1.146e+00
2.798e-01,1.048e+00
2.822e-01,9.573e-01
2.845e-01,8.730e-01
2.869e-01,7.949e-01
2.892e-01,7.227e-01
2.916e-01,6.561e-01
2.940e-01,5.948e-01
2.963e-01,5.384e-01
2.987e-01,4.866e-01
3.010e-01,4.391e-01
3.034e-01,3.957e-01
3.058e-01,3.561e-01
3.081e-01,3.200e-01
3.105e-01,2.871e-01
3.129e-01,2.573e-01
3.152e-01,2.302e-01
3.176e-01,2.057e-01
3.199e-01,1.835e-01
3.223e-01,1.635e-01
3.247e-01,1.455e-01
3.270e-01,1.293e-01
3.294e-01,1.147e-01
3.317e-01,1.016e-01
3.341e-01,8.992e-02
3.365e-01,7.946e-02
3.388e-01,7.011e-02
3.412e-01,6.178e-02
3.435e-01,5.437e-02
3.459e-01,4.778e-02
3.483e-01,4.193e-02
3.506e-01,3.674e-02
3.530e-01,3.216e-02
3.554e-01,2.811e-02
3.577e-01,2.453e-02
3.601e-01,2.138e-02
3.624e-01,1.861e-02
3.648e-01,1.618e-02
3.672e-01,1.405e-02
3.695e-01,1.218e-02
3.719e-01,1.054e-02
3.742e-01,9.116e-03
3.766e-01,7.872e-03
3.790e-01,6.788e-03
3.813e-01,5.845e-03
3.837e-01,5.026e-03
3.860e-01,4.317e-03
3.884e-01,3.702e-03
3.908e-01,3.171e-03
3.931e-01,2.712e-03
3.955e-01,2.316e-03
3.979e-01,1.976e-03
4.002e-01,1.683e-03
4.026e-01,1.432e-03
4.049e-01,1.216e-03
4.073e-01,1.032e-03
4.097e-01,8.740e-04
4.120e-01,7.394e-04
4.144e-01,6.247e-04
4.167e-01,5.271e-04
4.191e-01,4.440e-04
4.215e-01,3.736e-04
4.238e-01,3.139e-04
4.262e-01,2.633e-04
4.285e-01,2.206e-04
4.309e-01,1.846e-04
4.333e-01,1.542e-04
4.356e-01,1.287e-04
4.380e-01,1.072e-04
4.404e-01,8.917e-05
4.427e-01,7.408e-05
4.451e-01,6.145e-05
4.474e-01,5.090e-05
4.498e-01,4.210e-05
4.522e-01,3.478e-05
4.545e-01,2.868e-05
4.569e-01,2.362e-05
4.592e-01,1.942e-05
4.616e-01,1.595e-05
4.640e-01,1.308e-05
4.663e-01,1.071e-05
4.687e-01,8.752e-06
4.710e-01,7.143e-06


==> anc/03_results/weak_inf/num_beta_total_probability/0_009.csv <==
transmittance,probability_density
1.384e-03,9.283e-29
4.151e-03,1.784e-21
6.918e-03,4.222e-18
9.685e-03,6.944e-16
1.245e-02,3.135e-14
1.522e-02,6.625e-13
1.799e-02,8.503e-12
2.075e-02,7.653e-11
2.352e-02,5.264e-10
2.629e-02,2.922e-09
2.905e-02,1.359e-08
3.182e-02,5.446e-08
3.459e-02,1.920e-07
3.736e-02,6.054e-07
4.012e-02,1.732e-06
4.289e-02,4.546e-06
4.566e-02,1.106e-05
4.842e-02,2.512e-05
5.119e-02,5.372e-05
5.396e-02,1.087e-04
5.672e-02,2.096e-04
5.949e-02,3.862e-04
6.226e-02,6.835e-04
6.503e-02,1.166e-03
6.779e-02,1.923e-03
7.056e-02,3.076e-03
7.333e-02,4.784e-03
7.609e-02,7.251e-03
7.886e-02,1.073e-02
8.163e-02,1.554e-02
8.440e-02,2.206e-02
8.716e-02,3.073e-02
8.993e-02,4.208e-02
9.270e-02,5.669e-02
9.546e-02,7.525e-02
9.823e-02,9.851e-02
1.010e-01,1.273e-01
1.038e-01,1.624e-01
1.065e-01,2.049e-01
1.093e-01,2.557e-01
1.121e-01,3.158e-01
1.148e-01,3.862e-01
1.176e-01,4.680e-01
1.204e-01,5.620e-01
1.231e-01,6.692e-01
1.259e-01,7.903e-01
1.287e-01,9.261e-01
1.314e-01,1.077e+00
1.342e-01,1.244e+00
1.370e-01,1.426e+00
1.397e-01,1.624e+00
1.425e-01,1.837e+00
1.453e-01,2.065e+00
1.480e-01,2.308e+00
1.508e-01,2.564e+00
1.536e-01,2.832e+00
1.563e-01,3.110e+00
1.591e-01,3.398e+00
1.619e-01,3.692e+00
1.646e-01,3.992e+00
1.674e-01,4.295e+00
1.702e-01,4.600e+00
1.729e-01,4.902e+00
1.757e-01,5.201e+00
1.785e-01,5.494e+00
1.812e-01,5.779e+00
1.840e-01,6.053e+00
1.868e-01,6.314e+00
1.895e-01,6.561e+00
1.923e-01,6.791e+00
1.951e-01,7.003e+00
1.978e-01,7.196e+00
2.006e-01,7.367e+00
2.034e-01,7.516e+00
2.061e-01,7.642e+00
2.089e-01,7.745e+00
2.117e-01,7.823e+00
2.144e-01,7.877e+00
2.172e-01,7.908e+00
2.200e-01,7.914e+00
2.227e-01,7.897e+00
2.255e-01,7.857e+00
2.283e-01,7.795e+00
2.310e-01,7.712e+00
2.338e-01,7.609e+00
2.366e-01,7.488e+00
2.393e-01,7.349e+00
2.421e-01,7.194e+00
2.449e-01,7.024e+00
2.477e-01,6.841e+00
2.504e-01,6.647e+00
2.532e-01,6.443e+00
2.560e-01,6.230e+00
2.587e-01,6.010e+00
2.615e-01,5.785e+00
2.643e-01,5.556e+00
2.670e-01,5.323e+00
2.698e-01,5.090e+00
2.726e-01,4.855e+00
2.753e-01,4.622e+00
2.781e-01,4.391e+00
2.809e-01,4.163e+00
2.836e-01,3.938e+00
2.864e-01,3.718e+00
2.892e-01,3.503e+00
2.919e-01,3.294e+00
2.947e-01,3.091e+00
2.975e-01,2.895e+00
3.002e-01,2.706e+00
3.030e-01,2.525e+00
3.058e-01,2.352e+00
3.085e-01,2.186e+00
3.113e-01,2.028e+00
3.141e-01,1.878e+00
3.168e-01,1.736e+00
3.196e-01,1.602e+00
3.224e-01,1.475e+00
3.251e-01,1.356e+00
3.279e-01,1.244e+00
3.307e-01,1.140e+00
3.334e-01,1.042e+00
3.362e-01,9.516e-01
3.390e-01,8.671e-01
3.417e-01,7.888e-01
3.445e-01,7.163e-01
3.473e-01,6.493e-01
3.500e-01,5.876e-01
3.528e-01,5.308e-01
3.556e-01,4.787e-01
3.583e-01,4.310e-01
3.611e-01,3.874e-01
3.639e-01,3.476e-01
3.666e-01,3.114e-01
3.694e-01,2.785e-01
3.722e-01,2.486e-01
3.749e-01,2.216e-01
3.777e-01,1.971e-01
3.805e-01,1.751e-01
3.832e-01,1.553e-01
3.860e-01,1.375e-01
3.888e-01,1.215e-01
3.915e-01,1.072e-01
3.943e-01,9.446e-02
3.971e-01,8.307e-02
3.998e-01,7.294e-02
4.026e-01,6.393e-02
4.054e-01,5.594e-02
4.081e-01,4.887e-02
4.109e-01,4.262e-02
4.137e-01,3.711e-02
4.164e-01,3.226e-02
4.192e-01,2.799e-02
4.220e-01,2.425e-02
4.247e-01,2.097e-02
4.275e-01,1.811e-02
4.303e-01,1.561e-02
4.330e-01,1.343e-02
4.358e-01,1.154e-02
4.386e-01,9.894e-03
4.413e-01,8.470e-03
4.441e-01,7.239e-03
4.469e-01,6.176e-03
4.496e-01,5.260e-03
4.524e-01,4.472e-03
4.552e-01,3.796e-03
4.579e-01,3.216e-03
4.607e-01,2.720e-03
4.635e-01,2.296e-03
4.662e-01,1.935e-03
4.690e-01,1.628e-03
4.718e-01,1.367e-03
4.745e-01,1.146e-03
4.773e-01,9.592e-04
4.801e-01,8.012e-04
4.829e-01,6.680e-04
4.856e-01,5.559e-04
4.884e-01,4.618e-04
4.912e-01,3.829e-04
4.939e-01,3.169e-04
4.967e-01,2.618e-04
4.995e-01,2.159e-04
5.022e-01,1.776e-04
5.050e-01,1.459e-04
5.078e-01,1.196e-04
5.105e-01,9.788e-05
5.133e-01,7.993e-05
5.161e-01,6.515e-05
5.188e-01,5.300e-05
5.216e-01,4.302e-05
5.244e-01,3.486e-05
5.271e-01,2.818e-05
5.299e-01,2.274e-05
5.327e-01,1.831e-05
5.354e-01,1.472e-05
5.382e-01,1.180e-05
5.410e-01,9.445e-06
5.437e-01,7.542e-06
5.465e-01,6.010e-06
5.493e-01,4.779e-06
5.520e-01,3.792e-06


==> anc/03_results/weak_inf/num_beta_total_probability/0_01.csv <==
transmittance,probability_density
1.588e-03,2.984e-31
4.765e-03,1.730e-23
7.942e-03,6.828e-20
1.112e-02,1.560e-17
1.430e-02,8.868e-16
1.747e-02,2.212e-14
2.065e-02,3.208e-13
2.383e-02,3.178e-12
2.700e-02,2.376e-11
3.018e-02,1.430e-10
3.336e-02,7.239e-10
3.653e-02,3.173e-09
3.971e-02,1.230e-08
4.289e-02,4.283e-08
4.606e-02,1.356e-07
4.924e-02,3.939e-07
5.242e-02,1.059e-06
5.559e-02,2.656e-06
5.877e-02,6.249e-06
6.195e-02,1.387e-05
6.512e-02,2.919e-05
6.830e-02,5.853e-05
7.148e-02,1.122e-04
7.465e-02,2.066e-04
7.783e-02,3.662e-04
8.101e-02,6.270e-04
8.419e-02,1.040e-03
8.736e-02,1.674e-03
9.054e-02,2.624e-03
9.372e-02,4.010e-03
9.689e-02,5.987e-03
1.001e-01,8.747e-03
1.032e-01,1.253e-02
1.064e-01,1.761e-02
1.096e-01,2.434e-02
1.128e-01,3.309e-02
1.160e-01,4.433e-02
1.191e-01,5.856e-02
1.223e-01,7.635e-02
1.255e-01,9.833e-02
1.287e-01,1.252e-01
1.318e-01,1.577e-01
1.350e-01,1.965e-01
1.382e-01,2.426e-01
1.414e-01,2.967e-01
1.445e-01,3.596e-01
1.477e-01,4.323e-01
1.509e-01,5.154e-01
1.541e-01,6.099e-01
1.573e-01,7.162e-01
1.604e-01,8.351e-01
1.636e-01,9.669e-01
1.668e-01,1.112e+00
1.700e-01,1.271e+00
1.731e-01,1.443e+00
1.763e-01,1.628e+00
1.795e-01,1.827e+00
1.827e-01,2.038e+00
1.858e-01,2.260e+00
1.890e-01,2.493e+00
1.922e-01,2.736e+00
1.954e-01,2.986e+00
1.986e-01,3.243e+00
2.017e-01,3.505e+00
2.049e-01,3.771e+00
2.081e-01,4.037e+00
2.113e-01,4.303e+00
2.144e-01,4.566e+00
2.176e-01,4.824e+00
2.208e-01,5.075e+00
2.240e-01,5.317e+00
2.271e-01,5.549e+00
2.303e-01,5.768e+00
2.335e-01,5.973e+00
2.367e-01,6.163e+00
2.398e-01,6.335e+00
2.430e-01,6.488e+00
2.462e-01,6.622e+00
2.494e-01,6.736e+00
2.526e-01,6.829e+00
2.557e-01,6.901e+00
2.589e-01,6.951e+00
2.621e-01,6.979e+00
2.653e-01,6.986e+00
2.684e-01,6.971e+00
2.716e-01,6.936e+00
2.748e-01,6.881e+00
2.780e-01,6.807e+00
2.811e-01,6.715e+00
2.843e-01,6.605e+00
2.875e-01,6.480e+00
2.907e-01,6.340e+00
2.939e-01,6.186e+00
2.970e-01,6.021e+00
3.002e-01,5.844e+00
3.034e-01,5.659e+00
3.066e-01,5.466e+00
3.097e-01,5.266e+00
3.129e-01,5.062e+00
3.161e-01,4.853e+00
3.193e-01,4.642e+00
3.224e-01,4.430e+00
3.256e-01,4.217e+00
3.288e-01,4.006e+00
3.320e-01,3.796e+00
3.352e-01,3.590e+00
3.383e-01,3.387e+00
3.415e-01,3.188e+00
3.447e-01,2.994e+00
3.479e-01,2.806e+00
3.510e-01,2.624e+00
3.542e-01,2.449e+00
3.574e-01,2.280e+00
3.606e-01,2.119e+00
3.637e-01,1.964e+00
3.669e-01,1.818e+00
3.701e-01,1.678e+00
3.733e-01,1.546e+00
3.765e-01,1.422e+00
3.796e-01,1.305e+00
3.828e-01,1.195e+00
3.860e-01,1.092e+00
3.892e-01,9.955e-01
3.923e-01,9.060e-01
3.955e-01,8.229e-01
3.987e-01,7.458e-01
4.019e-01,6.747e-01
4.050e-01,6.090e-01
4.082e-01,5.487e-01
4.114e-01,4.933e-01
4.146e-01,4.426e-01
4.177e-01,3.963e-01
4.209e-01,3.542e-01
4.241e-01,3.159e-01
4.273e-01,2.811e-01
4.305e-01,2.497e-01
4.336e-01,2.214e-01
4.368e-01,1.958e-01
4.400e-01,1.729e-01
4.432e-01,1.523e-01
4.463e-01,1.339e-01
4.495e-01,1.175e-01
4.527e-01,1.029e-01
4.559e-01,8.992e-02
4.590e-01,7.842e-02
4.622e-01,6.825e-02
4.654e-01,5.927e-02
4.686e-01,5.136e-02
4.718e-01,4.442e-02
4.749e-01,3.834e-02
4.781e-01,3.302e-02
4.813e-01,2.837e-02
4.845e-01,2.433e-02
4.876e-01,2.082e-02
4.908e-01,1.778e-02
4.940e-01,1.515e-02
4.972e-01,1.288e-02
5.003e-01,1.092e-02
5.035e-01,9.247e-03
5.067e-01,7.810e-03
5.099e-01,6.581e-03
5.131e-01,5.534e-03
5.162e-01,4.642e-03
5.194e-01,3.885e-03
5.226e-01,3.245e-03
5.258e-01,2.703e-03
5.289e-01,2.247e-03
5.321e-01,1.863e-03
5.353e-01,1.541e-03
5.385e-01,1.272e-03
5.416e-01,1.047e-03
5.448e-01,8.603e-04
5.480e-01,7.048e-04
5.512e-01,5.761e-04
5.544e-01,4.696e-04
5.575e-01,3.819e-04
5.607e-01,3.098e-04
5.639e-01,2.506e-04
5.671e-01,2.022e-04
5.702e-01,1.628e-04
5.734e-01,1.307e-04
5.766e-01,1.046e-04
5.798e-01,8.351e-05
5.829e-01,6.649e-05
5.861e-01,5.280e-05
5.893e-01,4.180e-05
5.925e-01,3.301e-05
5.957e-01,2.599e-05
5.988e-01,2.040e-05
6.020e-01,1.597e-05
6.052e-01,1.246e-05
6.084e-01,9.694e-06
6.115e-01,7.519e-06
6.147e-01,5.815e-06
6.179e-01,4.482e-06
6.211e-01,3.444e-06
6.242e-01,2.638e-06
6.274e-01,2.014e-06
6.306e-01,1.533e-06
6.338e-01,1.162e-06


==> anc/03_results/weak_inf/num_beta_total_probability/0_011.csv <==
transmittance,probability_density
1.757e-03,3.676e-34
5.272e-03,7.413e-26
8.786e-03,5.234e-22
1.230e-02,1.754e-19
1.582e-02,1.326e-17
1.933e-02,4.131e-16
2.284e-02,7.154e-15
2.636e-02,8.166e-14
2.987e-02,6.837e-13
3.339e-02,4.513e-12
3.690e-02,2.469e-11
4.042e-02,1.162e-10
4.393e-02,4.828e-10
4.745e-02,1.806e-09
5.096e-02,6.173e-09
5.447e-02,1.947e-08
5.799e-02,5.712e-08
6.150e-02,1.568e-07
6.502e-02,4.050e-07
6.853e-02,9.880e-07
7.205e-02,2.286e-06
7.556e-02,5.032e-06
7.908e-02,1.058e-05
8.259e-02,2.129e-05
8.611e-02,4.118e-05
8.962e-02,7.668e-05
9.313e-02,1.379e-04
9.665e-02,2.399e-04
1.002e-01,4.048e-04
1.037e-01,6.639e-04
1.072e-01,1.060e-03
1.107e-01,1.651e-03
1.142e-01,2.513e-03
1.177e-01,3.742e-03
1.213e-01,5.460e-03
1.248e-01,7.819e-03
1.283e-01,1.100e-02
1.318e-01,1.522e-02
1.353e-01,2.074e-02
1.388e-01,2.785e-02
1.423e-01,3.690e-02
1.459e-01,4.827e-02
1.494e-01,6.241e-02
1.529e-01,7.978e-02
1.564e-01,1.009e-01
1.599e-01,1.264e-01
1.634e-01,1.568e-01
1.669e-01,1.928e-01
1.705e-01,2.351e-01
1.740e-01,2.844e-01
1.775e-01,3.413e-01
1.810e-01,4.065e-01
1.845e-01,4.807e-01
1.880e-01,5.646e-01
1.915e-01,6.587e-01
1.951e-01,7.636e-01
1.986e-01,8.796e-01
2.021e-01,1.007e+00
2.056e-01,1.146e+00
2.091e-01,1.297e+00
2.126e-01,1.459e+00
2.161e-01,1.633e+00
2.197e-01,1.818e+00
2.232e-01,2.013e+00
2.267e-01,2.218e+00
2.302e-01,2.431e+00
2.337e-01,2.652e+00
2.372e-01,2.879e+00
2.407e-01,3.111e+00
2.443e-01,3.347e+00
2.478e-01,3.584e+00
2.513e-01,3.821e+00
2.548e-01,4.057e+00
2.583e-01,4.290e+00
2.618e-01,4.517e+00
2.653e-01,4.738e+00
2.689e-01,4.950e+00
2.724e-01,5.152e+00
2.759e-01,5.342e+00
2.794e-01,5.518e+00
2.829e-01,5.680e+00
2.864e-01,5.826e+00
2.899e-01,5.955e+00
2.935e-01,6.067e+00
2.970e-01,6.160e+00
3.005e-01,6.234e+00
3.040e-01,6.288e+00
3.075e-01,6.323e+00
3.110e-01,6.338e+00
3.145e-01,6.334e+00
3.181e-01,6.311e+00
3.216e-01,6.269e+00
3.251e-01,6.210e+00
3.286e-01,6.133e+00
3.321e-01,6.040e+00
3.356e-01,5.932e+00
3.391e-01,5.809e+00
3.427e-01,5.674e+00
3.462e-01,5.526e+00
3.497e-01,5.368e+00
3.532e-01,5.201e+00
3.567e-01,5.026e+00
3.602e-01,4.844e+00
3.638e-01,4.657e+00
3.673e-01,4.466e+00
3.708e-01,4.272e+00
3.743e-01,4.076e+00
3.778e-01,3.879e+00
3.813e-01,3.683e+00
3.848e-01,3.488e+00
3.884e-01,3.295e+00
3.919e-01,3.106e+00
3.954e-01,2.920e+00
3.989e-01,2.739e+00
4.024e-01,2.563e+00
4.059e-01,2.393e+00
4.094e-01,2.229e+00
4.130e-01,2.071e+00
4.165e-01,1.920e+00
4.200e-01,1.775e+00
4.235e-01,1.638e+00
4.270e-01,1.508e+00
4.305e-01,1.385e+00
4.340e-01,1.269e+00
4.376e-01,1.160e+00
4.411e-01,1.058e+00
4.446e-01,9.625e-01
4.481e-01,8.738e-01
4.516e-01,7.914e-01
4.551e-01,7.150e-01
4.586e-01,6.446e-01
4.622e-01,5.797e-01
4.657e-01,5.202e-01
4.692e-01,4.656e-01
4.727e-01,4.159e-01
4.762e-01,3.705e-01
4.797e-01,3.293e-01
4.832e-01,2.920e-01
4.868e-01,2.583e-01
4.903e-01,2.280e-01
4.938e-01,2.007e-01
4.973e-01,1.763e-01
5.008e-01,1.545e-01
5.043e-01,1.350e-01
5.078e-01,1.177e-01
5.114e-01,1.024e-01
5.149e-01,8.882e-02
5.184e-01,7.687e-02
5.219e-01,6.635e-02
5.254e-01,5.713e-02
5.289e-01,4.907e-02
5.324e-01,4.203e-02
5.360e-01,3.591e-02
5.395e-01,3.061e-02
5.430e-01,2.601e-02
5.465e-01,2.205e-02
5.500e-01,1.864e-02
5.535e-01,1.572e-02
5.570e-01,1.322e-02
5.606e-01,1.108e-02
5.641e-01,9.267e-03
5.676e-01,7.727e-03
5.711e-01,6.425e-03
5.746e-01,5.326e-03
5.781e-01,4.403e-03
5.816e-01,3.629e-03
5.852e-01,2.983e-03
5.887e-01,2.444e-03
5.922e-01,1.996e-03
5.957e-01,1.626e-03
5.992e-01,1.320e-03
6.027e-01,1.068e-03
6.063e-01,8.614e-04
6.098e-01,6.926e-04
6.133e-01,5.550e-04
6.168e-01,4.433e-04
6.203e-01,3.529e-04
6.238e-01,2.800e-04
6.273e-01,2.213e-04
6.309e-01,1.744e-04
6.344e-01,1.369e-04
6.379e-01,1.070e-04
6.414e-01,8.341e-05
6.449e-01,6.476e-05
6.484e-01,5.008e-05
6.519e-01,3.858e-05
6.555e-01,2.960e-05
6.590e-01,2.263e-05
6.625e-01,1.722e-05
6.660e-01,1.305e-05
6.695e-01,9.854e-06
6.730e-01,7.406e-06
6.765e-01,5.542e-06
6.801e-01,4.129e-06
6.836e-01,3.062e-06
6.871e-01,2.260e-06
6.906e-01,1.660e-06
6.941e-01,1.214e-06
6.976e-01,8.833e-07
7.011e-01,6.394e-07


==> anc/03_results/weak_inf/num_beta_total_probability/0_012.csv <==
transmittance,probability_density
1.077e-01,3.631e-05
1.110e-01,6.028e-05
1.143e-01,9.786e-05
1.176e-01,1.555e-04
1.209e-01,2.423e-04
1.242e-01,3.702e-04
1.275e-01,5.553e-04
1.308e-01,8.187e-04
1.341e-01,1.187e-03
1.374e-01,1.694e-03
1.407e-01,2.383e-03
1.440e-01,3.303e-03
1.473e-01,4.518e-03
1.506e-01,6.102e-03
1.539e-01,8.141e-03
1.572e-01,1.074e-02
1.605e-01,1.401e-02
1.638e-01,1.809e-02
1.671e-01,2.313e-02
1.704e-01,2.931e-02
1.737e-01,3.681e-02
1.770e-01,4.585e-02
1.803e-01,5.665e-02
1.836e-01,6.948e-02
1.869e-01,8.461e-02
1.902e-01,1.023e-01
1.935e-01,1.230e-01
1.968e-01,1.469e-01
2.001e-01,1.743e-01
2.034e-01,2.058e-01
2.066e-01,2.416e-01
2.099e-01,2.821e-01
2.132e-01,3.278e-01
2.165e-01,3.789e-01
2.198e-01,4.359e-01
2.231e-01,4.992e-01
2.264e-01,5.691e-01
2.297e-01,6.459e-01
2.330e-01,7.299e-01
2.363e-01,8.213e-01
2.396e-01,9.203e-01
2.429e-01,1.027e+00
2.462e-01,1.142e+00
2.495e-01,1.264e+00
2.528e-01,1.394e+00
2.561e-01,1.532e+00
2.594e-01,1.677e+00
2.627e-01,1.830e+00
2.660e-01,1.989e+00
2.693e-01,2.154e+00
2.726e-01,2.324e+00
2.759e-01,2.500e+00
2.792e-01,2.680e+00
2.825e-01,2.863e+00
2.858e-01,3.049e+00
2.891e-01,3.237e+00
2.924e-01,3.426e+00
2.957e-01,3.614e+00
2.990e-01,3.801e+00
3.023e-01,3.986e+00
3.056e-01,4.167e+00
3.089e-01,4.345e+00
3.122e-01,4.516e+00
3.155e-01,4.682e+00
3.187e-01,4.840e+00
3.220e-01,4.989e+00
3.253e-01,5.130e+00
3.286e-01,5.260e+00
3.319e-01,5.380e+00
3.352e-01,5.489e+00
3.385e-01,5.585e+00
3.418e-01,5.669e+00
3.451e-01,5.740e+00
3.484e-01,5.797e+00
3.517e-01,5.841e+00
3.550e-01,5.872e+00
3.583e-01,5.889e+00
3.616e-01,5.892e+00
3.649e-01,5.881e+00
3.682e-01,5.857e+00
3.715e-01,5.820e+00
3.748e-01,5.771e+00
3.781e-01,5.709e+00
3.814e-01,5.636e+00
3.847e-01,5.551e+00
3.880e-01,5.456e+00
3.913e-01,5.351e+00
3.946e-01,5.238e+00
3.979e-01,5.115e+00
4.012e-01,4.986e+00
4.045e-01,4.849e+00
4.078e-01,4.707e+00
4.111e-01,4.559e+00
4.144e-01,4.407e+00
4.177e-01,4.251e+00
4.210e-01,4.093e+00
4.243e-01,3.933e+00
4.275e-01,3.771e+00
4.308e-01,3.609e+00
4.341e-01,3.447e+00
4.374e-01,3.286e+00
4.407e-01,3.126e+00
4.440e-01,2.968e+00
4.473e-01,2.813e+00
4.506e-01,2.660e+00
4.539e-01,2.511e+00
4.572e-01,2.366e+00
4.605e-01,2.224e+00
4.638e-01,2.087e+00
4.671e-01,1.955e+00
4.704e-01,1.827e+00
4.737e-01,1.705e+00
4.770e-01,1.587e+00
4.803e-01,1.475e+00
4.836e-01,1.368e+00
4.869e-01,1.266e+00
4.902e-01,1.170e+00
4.935e-01,1.079e+00
4.968e-01,9.924e-01
5.001e-01,9.114e-01
5.034e-01,8.353e-01
5.067e-01,7.641e-01
5.100e-01,6.975e-01
5.133e-01,6.354e-01
5.166e-01,5.777e-01
5.199e-01,5.242e-01
5.232e-01,4.746e-01
5.265e-01,4.289e-01
5.298e-01,3.867e-01
5.331e-01,3.480e-01
5.363e-01,3.125e-01
5.396e-01,2.800e-01
5.429e-01,2.504e-01
5.462e-01,2.235e-01
5.495e-01,1.990e-01
5.528e-01,1.768e-01
5.561e-01,1.567e-01
5.594e-01,1.386e-01
5.627e-01,1.224e-01
5.660e-01,1.078e-01
5.693e-01,9.468e-02
5.726e-01,8.301e-02
5.759e-01,7.260e-02
5.792e-01,6.336e-02
5.825e-01,5.516e-02
5.858e-01,4.791e-02
5.891e-01,4.151e-02
5.924e-01,3.588e-02
5.957e-01,3.094e-02
5.990e-01,2.662e-02
6.023e-01,2.284e-02
6.056e-01,1.955e-02
6.089e-01,1.669e-02
6.122e-01,1.421e-02
6.155e-01,1.207e-02
6.188e-01,1.022e-02
6.221e-01,8.637e-03
6.254e-01,7.277e-03
6.287e-01,6.114e-03
6.320e-01,5.123e-03
6.353e-01,4.280e-03
6.386e-01,3.566e-03
6.419e-01,2.963e-03
6.451e-01,2.454e-03
6.484e-01,2.027e-03
6.517e-01,1.669e-03
6.550e-01,1.370e-03
6.583e-01,1.121e-03
6.616e-01,9.143e-04
6.649e-01,7.434e-04
6.682e-01,6.025e-04
6.715e-01,4.866e-04
6.748e-01,3.918e-04
6.781e-01,3.143e-04
6.814e-01,2.513e-04
6.847e-01,2.002e-04
6.880e-01,1.589e-04
6.913e-01,1.257e-04
6.946e-01,9.903e-05
6.979e-01,7.773e-05
7.012e-01,6.078e-05
7.045e-01,4.733e-05
7.078e-01,3.671e-05
7.111e-01,2.836e-05
7.144e-01,2.181e-05
7.177e-01,1.671e-05
7.210e-01,1.274e-05
7.243e-01,9.673e-06
7.276e-01,7.310e-06
7.309e-01,5.499e-06
7.342e-01,4.117e-06
7.375e-01,3.067e-06
7.408e-01,2.273e-06
7.441e-01,1.677e-06
7.474e-01,1.230e-06
7.507e-01,8.976e-07
7.540e-01,6.514e-07
7.572e-01,4.701e-07
7.605e-01,3.373e-07
7.638e-01,2.406e-07


==> anc/03_results/weak_inf/num_beta_total_probability/0_013.csv <==
transmittance,probability_density
1.282e-01,1.837e-05
1.316e-01,3.007e-05
1.351e-01,4.830e-05
1.386e-01,7.616e-05
1.420e-01,1.180e-04
1.455e-01,1.796e-04
1.490e-01,2.691e-04
1.524e-01,3.968e-04
1.559e-01,5.763e-04
1.594e-01,8.248e-04
1.628e-01,1.164e-03
1.663e-01,1.622e-03
1.697e-01,2.230e-03
1.732e-01,3.029e-03
1.767e-01,4.067e-03
1.801e-01,5.401e-03
1.836e-01,7.096e-03
1.871e-01,9.229e-03
1.905e-01,1.189e-02
1.940e-01,1.518e-02
1.974e-01,1.920e-02
2.009e-01,2.410e-02
2.044e-01,3.000e-02
2.078e-01,3.707e-02
2.113e-01,4.549e-02
2.148e-01,5.543e-02
2.182e-01,6.712e-02
2.217e-01,8.077e-02
2.252e-01,9.662e-02
2.286e-01,1.149e-01
2.321e-01,1.360e-01
2.355e-01,1.601e-01
2.390e-01,1.875e-01
2.425e-01,2.186e-01
2.459e-01,2.536e-01
2.494e-01,2.929e-01
2.529e-01,3.369e-01
2.563e-01,3.858e-01
2.598e-01,4.400e-01
2.632e-01,4.998e-01
2.667e-01,5.655e-01
2.702e-01,6.374e-01
2.736e-01,7.157e-01
2.771e-01,8.006e-01
2.806e-01,8.923e-01
2.840e-01,9.909e-01
2.875e-01,1.097e+00
2.909e-01,1.209e+00
2.944e-01,1.329e+00
2.979e-01,1.455e+00
3.013e-01,1.588e+00
3.048e-01,1.728e+00
3.083e-01,1.873e+00
3.117e-01,2.025e+00
3.152e-01,2.181e+00
3.187e-01,2.343e+00
3.221e-01,2.508e+00
3.256e-01,2.677e+00
3.290e-01,2.848e+00
3.325e-01,3.022e+00
3.360e-01,3.196e+00
3.394e-01,3.371e+00
3.429e-01,3.545e+00
3.464e-01,3.718e+00
3.498e-01,3.888e+00
3.533e-01,4.054e+00
3.567e-01,4.217e+00
3.602e-01,4.374e+00
3.637e-01,4.524e+00
3.671e-01,4.668e+00
3.706e-01,4.804e+00
3.741e-01,4.931e+00
3.775e-01,5.049e+00
3.810e-01,5.156e+00
3.845e-01,5.253e+00
3.879e-01,5.338e+00
3.914e-01,5.412e+00
3.948e-01,5.474e+00
3.983e-01,5.523e+00
4.018e-01,5.559e+00
4.052e-01,5.583e+00
4.087e-01,5.594e+00
4.122e-01,5.592e+00
4.156e-01,5.577e+00
4.191e-01,5.550e+00
4.225e-01,5.511e+00
4.260e-01,5.460e+00
4.295e-01,5.397e+00
4.329e-01,5.323e+00
4.364e-01,5.239e+00
4.399e-01,5.145e+00
4.433e-01,5.042e+00
4.468e-01,4.930e+00
4.502e-01,4.810e+00
4.537e-01,4.684e+00
4.572e-01,4.551e+00
4.606e-01,4.412e+00
4.641e-01,4.269e+00
4.676e-01,4.121e+00
4.710e-01,3.971e+00
4.745e-01,3.817e+00
4.780e-01,3.662e+00
4.814e-01,3.506e+00
4.849e-01,3.350e+00
4.883e-01,3.194e+00
4.918e-01,3.039e+00
4.953e-01,2.885e+00
4.987e-01,2.733e+00
5.022e-01,2.584e+00
5.057e-01,2.438e+00
5.091e-01,2.295e+00
5.126e-01,2.156e+00
5.160e-01,2.022e+00
5.195e-01,1.891e+00
5.230e-01,1.766e+00
5.264e-01,1.645e+00
5.299e-01,1.529e+00
5.334e-01,1.418e+00
5.368e-01,1.313e+00
5.403e-01,1.212e+00
5.437e-01,1.117e+00
5.472e-01,1.027e+00
5.507e-01,9.423e-01
5.541e-01,8.626e-01
5.576e-01,7.879e-01
5.611e-01,7.180e-01
5.645e-01,6.529e-01
5.680e-01,5.923e-01
5.715e-01,5.361e-01
5.749e-01,4.841e-01
5.784e-01,4.361e-01
5.818e-01,3.919e-01
5.853e-01,3.514e-01
5.888e-01,3.143e-01
5.922e-01,2.804e-01
5.957e-01,2.496e-01
5.992e-01,2.216e-01
6.026e-01,1.963e-01
6.061e-01,1.734e-01
6.095e-01,1.528e-01
6.130e-01,1.343e-01
6.165e-01,1.177e-01
6.199e-01,1.029e-01
6.234e-01,8.972e-02
6.269e-01,7.801e-02
6.303e-01,6.765e-02
6.338e-01,5.850e-02
6.373e-01,5.044e-02
6.407e-01,4.337e-02
6.442e-01,3.718e-02
6.476e-01,3.178e-02
6.511e-01,2.708e-02
6.546e-01,2.301e-02
6.580e-01,1.949e-02
6.615e-01,1.646e-02
6.650e-01,1.385e-02
6.684e-01,1.162e-02
6.719e-01,9.719e-03
6.753e-01,8.100e-03
6.788e-01,6.728e-03
6.823e-01,5.569e-03
6.857e-01,4.594e-03
6.892e-01,3.775e-03
6.927e-01,3.092e-03
6.961e-01,2.522e-03
6.996e-01,2.050e-03
7.030e-01,1.660e-03
7.065e-01,1.339e-03
7.100e-01,1.075e-03
7.134e-01,8.600e-04
7.169e-01,6.851e-04
7.204e-01,5.434e-04
7.238e-01,4.291e-04
7.273e-01,3.374e-04
7.308e-01,2.641e-04
7.342e-01,2.057e-04
7.377e-01,1.595e-04
7.411e-01,1.230e-04
7.446e-01,9.444e-05
7.481e-01,7.213e-05
7.515e-01,5.480e-05
7.550e-01,4.140e-05
7.585e-01,3.111e-05
7.619e-01,2.325e-05
7.654e-01,1.727e-05
7.688e-01,1.275e-05
7.723e-01,9.358e-06
7.758e-01,6.824e-06
7.792e-01,4.944e-06
7.827e-01,3.558e-06
7.862e-01,2.543e-06
7.896e-01,1.805e-06
7.931e-01,1.271e-06
7.966e-01,8.888e-07
8.000e-01,6.166e-07
8.035e-01,4.243e-07
8.069e-01,2.895e-07
8.104e-01,1.959e-07
8.139e-01,1.313e-07
8.173e-01,8.724e-08


==> anc/03_results/weak_inf/num_beta_total_probability/0_014.csv <==
transmittance,probability_density
1.501e-01,8.835e-06
1.537e-01,1.425e-05
1.573e-01,2.260e-05
1.608e-01,3.531e-05
1.644e-01,5.432e-05
1.680e-01,8.233e-05
1.715e-01,1.230e-04
1.751e-01,1.811e-04
1.787e-01,2.632e-04
1.822e-01,3.774e-04
1.858e-01,5.342e-04
1.894e-01,7.470e-04
1.929e-01,1.032e-03
1.965e-01,1.410e-03
2.001e-01,1.905e-03
2.036e-01,2.547e-03
2.072e-01,3.370e-03
2.108e-01,4.415e-03
2.143e-01,5.731e-03
2.179e-01,7.373e-03
2.215e-01,9.403e-03
2.250e-01,1.189e-02
2.286e-01,1.493e-02
2.321e-01,1.860e-02
2.357e-01,2.300e-02
2.393e-01,2.825e-02
2.428e-01,3.448e-02
2.464e-01,4.182e-02
2.500e-01,5.042e-02
2.535e-01,6.044e-02
2.571e-01,7.208e-02
2.607e-01,8.551e-02
2.642e-01,1.009e-01
2.678e-01,1.186e-01
2.714e-01,1.387e-01
2.749e-01,1.615e-01
2.785e-01,1.873e-01
2.821e-01,2.163e-01
2.856e-01,2.489e-01
2.892e-01,2.852e-01
2.928e-01,3.257e-01
2.963e-01,3.705e-01
2.999e-01,4.199e-01
3.035e-01,4.743e-01
3.070e-01,5.340e-01
3.106e-01,5.991e-01
3.141e-01,6.699e-01
3.177e-01,7.466e-01
3.213e-01,8.293e-01
3.248e-01,9.183e-01
3.284e-01,1.014e+00
3.320e-01,1.115e+00
3.355e-01,1.223e+00
3.391e-01,1.338e+00
3.427e-01,1.458e+00
3.462e-01,1.585e+00
3.498e-01,1.717e+00
3.534e-01,1.856e+00
3.569e-01,1.999e+00
3.605e-01,2.147e+00
3.641e-01,2.299e+00
3.676e-01,2.455e+00
3.712e-01,2.614e+00
3.748e-01,2.776e+00
3.783e-01,2.940e+00
3.819e-01,3.104e+00
3.855e-01,3.269e+00
3.890e-01,3.434e+00
3.926e-01,3.597e+00
3.961e-01,3.758e+00
3.997e-01,3.916e+00
4.033e-01,4.071e+00
4.068e-01,4.220e+00
4.104e-01,4.364e+00
4.140e-01,4.501e+00
4.175e-01,4.632e+00
4.211e-01,4.754e+00
4.247e-01,4.868e+00
4.282e-01,4.972e+00
4.318e-01,5.067e+00
4.354e-01,5.151e+00
4.389e-01,5.224e+00
4.425e-01,5.286e+00
4.461e-01,5.336e+00
4.496e-01,5.374e+00
4.532e-01,5.399e+00
4.568e-01,5.413e+00
4.603e-01,5.414e+00
4.639e-01,5.404e+00
4.675e-01,5.381e+00
4.710e-01,5.346e+00
4.746e-01,5.299e+00
4.781e-01,5.242e+00
4.817e-01,5.173e+00
4.853e-01,5.094e+00
4.888e-01,5.006e+00
4.924e-01,4.908e+00
4.960e-01,4.801e+00
4.995e-01,4.687e+00
5.031e-01,4.565e+00
5.067e-01,4.437e+00
5.102e-01,4.303e+00
5.138e-01,4.163e+00
5.174e-01,4.020e+00
5.209e-01,3.873e+00
5.245e-01,3.723e+00
5.281e-01,3.572e+00
5.316e-01,3.418e+00
5.352e-01,3.265e+00
5.388e-01,3.111e+00
5.423e-01,2.958e+00
5.459e-01,2.806e+00
5.495e-01,2.656e+00
5.530e-01,2.509e+00
5.566e-01,2.364e+00
5.601e-01,2.223e+00
5.637e-01,2.085e+00
5.673e-01,1.951e+00
5.708e-01,1.822e+00
5.744e-01,1.697e+00
5.780e-01,1.578e+00
5.815e-01,1.463e+00
5.851e-01,1.353e+00
5.887e-01,1.249e+00
5.922e-01,1.150e+00
5.958e-01,1.056e+00
5.994e-01,9.673e-01
6.029e-01,8.840e-01
6.065e-01,8.059e-01
6.101e-01,7.328e-01
6.136e-01,6.646e-01
6.172e-01,6.012e-01
6.208e-01,5.425e-01
6.243e-01,4.882e-01
6.279e-01,4.382e-01
6.315e-01,3.922e-01
6.350e-01,3.501e-01
6.386e-01,3.117e-01
6.421e-01,2.766e-01
6.457e-01,2.449e-01
6.493e-01,2.161e-01
6.528e-01,1.902e-01
6.564e-01,1.669e-01
6.600e-01,1.460e-01
6.635e-01,1.273e-01
6.671e-01,1.107e-01
6.707e-01,9.595e-02
6.742e-01,8.289e-02
6.778e-01,7.138e-02
6.814e-01,6.126e-02
6.849e-01,5.240e-02
6.885e-01,4.466e-02
6.921e-01,3.794e-02
6.956e-01,3.211e-02
6.992e-01,2.708e-02
7.028e-01,2.276e-02
7.063e-01,1.905e-02
7.099e-01,1.589e-02
7.135e-01,1.319e-02
7.170e-01,1.092e-02
7.206e-01,8.993e-03
7.241e-01,7.379e-03
7.277e-01,6.028e-03
7.313e-01,4.903e-03
7.348e-01,3.971e-03
7.384e-01,3.201e-03
7.420e-01,2.568e-03
7.455e-01,2.050e-03
7.491e-01,1.629e-03
7.527e-01,1.288e-03
7.562e-01,1.013e-03
7.598e-01,7.925e-04
7.634e-01,6.166e-04
7.669e-01,4.771e-04
7.705e-01,3.670e-04
7.741e-01,2.807e-04
7.776e-01,2.133e-04
7.812e-01,1.611e-04
7.848e-01,1.209e-04
7.883e-01,9.015e-05
7.919e-01,6.674e-05
7.955e-01,4.907e-05
7.990e-01,3.581e-05
8.026e-01,2.594e-05
8.061e-01,1.864e-05
8.097e-01,1.329e-05
8.133e-01,9.392e-06
8.168e-01,6.582e-06
8.204e-01,4.571e-06
8.240e-01,3.145e-06
8.275e-01,2.143e-06
8.311e-01,1.445e-06
8.347e-01,9.645e-07
8.382e-01,6.367e-07
8.418e-01,4.155e-07
8.454e-01,2.680e-07
8.489e-01,1.707e-07
8.525e-01,1.073e-07
8.561e-01,6.652e-08
8.596e-01,4.066e-08


==> anc/03_results/weak_inf/num_beta_total_probability/0_015.csv <==
transmittance,probability_density
1.744e-01,4.590e-06
1.781e-01,7.268e-06
1.817e-01,1.136e-05
1.853e-01,1.751e-05
1.889e-01,2.665e-05
1.925e-01,4.004e-05
1.961e-01,5.940e-05
1.998e-01,8.705e-05
2.034e-01,1.260e-04
2.070e-01,1.803e-04
2.106e-01,2.551e-04
2.142e-01,3.569e-04
2.178e-01,4.938e-04
2.215e-01,6.761e-04
2.251e-01,9.163e-04
2.287e-01,1.230e-03
2.323e-01,1.634e-03
2.359e-01,2.152e-03
2.395e-01,2.809e-03
2.432e-01,3.634e-03
2.468e-01,4.663e-03
2.504e-01,5.936e-03
2.540e-01,7.498e-03
2.576e-01,9.402e-03
2.612e-01,1.171e-02
2.649e-01,1.448e-02
2.685e-01,1.778e-02
2.721e-01,2.171e-02
2.757e-01,2.636e-02
2.793e-01,3.181e-02
2.829e-01,3.818e-02
2.866e-01,4.560e-02
2.902e-01,5.418e-02
2.938e-01,6.408e-02
2.974e-01,7.545e-02
3.010e-01,8.845e-02
3.046e-01,1.033e-01
3.083e-01,1.201e-01
3.119e-01,1.391e-01
3.155e-01,1.605e-01
3.191e-01,1.846e-01
3.227e-01,2.116e-01
3.263e-01,2.417e-01
3.300e-01,2.752e-01
3.336e-01,3.123e-01
3.372e-01,3.533e-01
3.408e-01,3.985e-01
3.444e-01,4.481e-01
3.480e-01,5.023e-01
3.517e-01,5.614e-01
3.553e-01,6.257e-01
3.589e-01,6.953e-01
3.625e-01,7.704e-01
3.661e-01,8.512e-01
3.697e-01,9.378e-01
3.734e-01,1.030e+00
3.770e-01,1.129e+00
3.806e-01,1.233e+00
3.842e-01,1.343e+00
3.878e-01,1.459e+00
3.914e-01,1.581e+00
3.951e-01,1.708e+00
3.987e-01,1.841e+00
4.023e-01,1.978e+00
4.059e-01,2.120e+00
4.095e-01,2.266e+00
4.131e-01,2.415e+00
4.168e-01,2.568e+00
4.204e-01,2.723e+00
4.240e-01,2.881e+00
4.276e-01,3.039e+00
4.312e-01,3.198e+00
4.348e-01,3.357e+00
4.385e-01,3.515e+00
4.421e-01,3.671e+00
4.457e-01,3.824e+00
4.493e-01,3.974e+00
4.529e-01,4.120e+00
4.565e-01,4.261e+00
4.602e-01,4.397e+00
4.638e-01,4.525e+00
4.674e-01,4.647e+00
4.710e-01,4.760e+00
4.746e-01,4.865e+00
4.782e-01,4.960e+00
4.819e-01,5.046e+00
4.855e-01,5.121e+00
4.891e-01,5.185e+00
4.927e-01,5.238e+00
4.963e-01,5.280e+00
4.999e-01,5.310e+00
5.036e-01,5.328e+00
5.072e-01,5.334e+00
5.108e-01,5.328e+00
5.144e-01,5.310e+00
5.180e-01,5.280e+00
5.216e-01,5.239e+00
5.253e-01,5.186e+00
5.289e-01,5.122e+00
5.325e-01,5.048e+00
5.361e-01,4.964e+00
5.397e-01,4.870e+00
5.433e-01,4.767e+00
5.470e-01,4.656e+00
5.506e-01,4.537e+00
5.542e-01,4.412e+00
5.578e-01,4.280e+00
5.614e-01,4.143e+00
5.650e-01,4.001e+00
5.687e-01,3.855e+00
5.723e-01,3.706e+00
5.759e-01,3.554e+00
5.795e-01,3.401e+00
5.831e-01,3.246e+00
5.867e-01,3.092e+00
5.903e-01,2.938e+00
5.940e-01,2.785e+00
5.976e-01,2.633e+00
6.012e-01,2.484e+00
6.048e-01,2.338e+00
6.084e-01,2.195e+00
6.120e-01,2.055e+00
6.157e-01,1.920e+00
6.193e-01,1.789e+00
6.229e-01,1.663e+00
6.265e-01,1.541e+00
6.301e-01,1.425e+00
6.337e-01,1.314e+00
6.374e-01,1.209e+00
6.410e-01,1.109e+00
6.446e-01,1.014e+00
6.482e-01,9.254e-01
6.518e-01,8.419e-01
6.554e-01,7.638e-01
6.591e-01,6.909e-01
6.627e-01,6.232e-01
6.663e-01,5.604e-01
6.699e-01,5.025e-01
6.735e-01,4.492e-01
6.771e-01,4.003e-01
6.808e-01,3.556e-01
6.844e-01,3.149e-01
6.880e-01,2.779e-01
6.916e-01,2.445e-01
6.952e-01,2.144e-01
6.988e-01,1.873e-01
7.025e-01,1.631e-01
7.061e-01,1.415e-01
7.097e-01,1.224e-01
7.133e-01,1.054e-01
7.169e-01,9.043e-02
7.205e-01,7.730e-02
7.242e-01,6.582e-02
7.278e-01,5.582e-02
7.314e-01,4.714e-02
7.350e-01,3.965e-02
7.386e-01,3.320e-02
7.422e-01,2.768e-02
7.459e-01,2.298e-02
7.495e-01,1.898e-02
7.531e-01,1.561e-02
7.567e-01,1.277e-02
7.603e-01,1.040e-02
7.639e-01,8.427e-03
7.676e-01,6.791e-03
7.712e-01,5.443e-03
7.748e-01,4.339e-03
7.784e-01,3.439e-03
7.820e-01,2.709e-03
7.856e-01,2.122e-03
7.893e-01,1.651e-03
7.929e-01,1.277e-03
7.965e-01,9.809e-04
8.001e-01,7.484e-04
8.037e-01,5.669e-04
8.073e-01,4.263e-04
8.110e-01,3.181e-04
8.146e-01,2.355e-04
8.182e-01,1.730e-04
8.218e-01,1.259e-04
8.254e-01,9.091e-05
8.290e-01,6.502e-05
8.327e-01,4.606e-05
8.363e-01,3.231e-05
8.399e-01,2.243e-05
8.435e-01,1.540e-05
8.471e-01,1.046e-05
8.507e-01,7.020e-06
8.544e-01,4.654e-06
8.580e-01,3.045e-06
8.616e-01,1.966e-06
8.652e-01,1.251e-06
8.688e-01,7.840e-07
8.724e-01,4.837e-07
8.761e-01,2.935e-07
8.797e-01,1.749e-07
8.833e-01,1.023e-07
8.869e-01,5.868e-08
8.905e-01,3.294e-08
8.941e-01,1.808e-08


==> anc/03_results/weak_inf/num_beta_total_probability/0_016.csv <==
transmittance,probability_density
2.036e-01,3.558e-06
2.076e-01,5.725e-06
2.116e-01,9.087e-06
2.156e-01,1.423e-05
2.196e-01,2.198e-05
2.236e-01,3.351e-05
2.276e-01,5.042e-05
2.316e-01,7.490e-05
2.356e-01,1.099e-04
2.396e-01,1.592e-04
2.436e-01,2.280e-04
2.475e-01,3.227e-04
2.515e-01,4.516e-04
2.555e-01,6.250e-04
2.595e-01,8.558e-04
2.635e-01,1.160e-03
2.675e-01,1.555e-03
2.715e-01,2.066e-03
2.755e-01,2.719e-03
2.795e-01,3.546e-03
2.835e-01,4.584e-03
2.875e-01,5.877e-03
2.915e-01,7.473e-03
2.954e-01,9.429e-03
2.994e-01,1.181e-02
3.034e-01,1.469e-02
3.074e-01,1.814e-02
3.114e-01,2.227e-02
3.154e-01,2.716e-02
3.194e-01,3.293e-02
3.234e-01,3.972e-02
3.274e-01,4.764e-02
3.314e-01,5.686e-02
3.354e-01,6.754e-02
3.394e-01,7.986e-02
3.433e-01,9.402e-02
3.473e-01,1.102e-01
3.513e-01,1.287e-01
3.553e-01,1.497e-01
3.593e-01,1.735e-01
3.633e-01,2.004e-01
3.673e-01,2.306e-01
3.713e-01,2.644e-01
3.753e-01,3.022e-01
3.793e-01,3.443e-01
3.833e-01,3.911e-01
3.873e-01,4.427e-01
3.912e-01,4.996e-01
3.952e-01,5.620e-01
3.992e-01,6.302e-01
4.032e-01,7.046e-01
4.072e-01,7.852e-01
4.112e-01,8.724e-01
4.152e-01,9.663e-01
4.192e-01,1.067e+00
4.232e-01,1.175e+00
4.272e-01,1.289e+00
4.312e-01,1.410e+00
4.352e-01,1.538e+00
4.391e-01,1.673e+00
4.431e-01,1.813e+00
4.471e-01,1.960e+00
4.511e-01,2.112e+00
4.551e-01,2.269e+00
4.591e-01,2.430e+00
4.631e-01,2.595e+00
4.671e-01,2.763e+00
4.711e-01,2.934e+00
4.751e-01,3.105e+00
4.791e-01,3.278e+00
4.831e-01,3.449e+00
4.871e-01,3.619e+00
4.910e-01,3.787e+00
4.950e-01,3.951e+00
4.990e-01,4.111e+00
5.030e-01,4.264e+00
5.070e-01,4.412e+00
5.110e-01,4.551e+00
5.150e-01,4.682e+00
5.190e-01,4.803e+00
5.230e-01,4.914e+00
5.270e-01,5.013e+00
5.310e-01,5.100e+00
5.350e-01,5.174e+00
5.389e-01,5.235e+00
5.429e-01,5.282e+00
5.469e-01,5.315e+00
5.509e-01,5.334e+00
5.549e-01,5.338e+00
5.589e-01,5.327e+00
5.629e-01,5.302e+00
5.669e-01,5.262e+00
5.709e-01,5.208e+00
5.749e-01,5.140e+00
5.789e-01,5.060e+00
5.829e-01,4.966e+00
5.868e-01,4.861e+00
5.908e-01,4.745e+00
5.948e-01,4.618e+00
5.988e-01,4.482e+00
6.028e-01,4.337e+00
6.068e-01,4.186e+00
6.108e-01,4.027e+00
6.148e-01,3.864e+00
6.188e-01,3.696e+00
6.228e-01,3.525e+00
6.268e-01,3.352e+00
6.308e-01,3.177e+00
6.347e-01,3.003e+00
6.387e-01,2.829e+00
6.427e-01,2.657e+00
6.467e-01,2.488e+00
6.507e-01,2.322e+00
6.547e-01,2.160e+00
6.587e-01,2.003e+00
6.627e-01,1.851e+00
6.667e-01,1.705e+00
6.707e-01,1.565e+00
6.747e-01,1.431e+00
6.787e-01,1.304e+00
6.827e-01,1.184e+00
6.866e-01,1.072e+00
6.906e-01,9.660e-01
6.946e-01,8.675e-01
6.986e-01,7.760e-01
7.026e-01,6.915e-01
7.066e-01,6.137e-01
7.106e-01,5.424e-01
7.146e-01,4.773e-01
7.186e-01,4.183e-01
7.226e-01,3.650e-01
7.266e-01,3.171e-01
7.306e-01,2.741e-01
7.345e-01,2.359e-01
7.385e-01,2.021e-01
7.425e-01,1.722e-01
7.465e-01,1.460e-01
7.505e-01,1.232e-01
7.545e-01,1.034e-01
7.585e-01,8.627e-02
7.625e-01,7.159e-02
7.665e-01,5.906e-02
7.705e-01,4.844e-02
7.745e-01,3.948e-02
7.785e-01,3.198e-02
7.824e-01,2.573e-02
7.864e-01,2.056e-02
7.904e-01,1.632e-02
7.944e-01,1.286e-02
7.984e-01,1.006e-02
8.024e-01,7.803e-03
8.064e-01,6.006e-03
8.104e-01,4.585e-03
8.144e-01,3.469e-03
8.184e-01,2.602e-03
8.224e-01,1.933e-03
8.264e-01,1.422e-03
8.303e-01,1.035e-03
8.343e-01,7.458e-04
8.383e-01,5.313e-04
8.423e-01,3.741e-04
8.463e-01,2.602e-04
8.503e-01,1.786e-04
8.543e-01,1.210e-04
8.583e-01,8.077e-05
8.623e-01,5.312e-05
8.663e-01,3.439e-05
8.703e-01,2.189e-05
8.743e-01,1.368e-05
8.782e-01,8.393e-06
8.822e-01,5.046e-06
8.862e-01,2.968e-06
8.902e-01,1.706e-06
8.942e-01,9.570e-07
8.982e-01,5.226e-07
9.022e-01,2.773e-07
9.062e-01,1.426e-07
9.102e-01,7.094e-08
9.142e-01,3.401e-08
9.182e-01,1.566e-08
9.222e-01,6.902e-09
9.262e-01,2.896e-09
9.301e-01,1.151e-09
9.341e-01,4.310e-10
9.381e-01,1.507e-10
9.421e-01,4.880e-11
9.461e-01,1.447e-11
9.501e-01,3.879e-12
9.541e-01,9.238e-13
9.581e-01,1.914e-13
9.621e-01,3.354e-14
9.661e-01,4.791e-15
9.701e-01,5.301e-16
9.741e-01,4.222e-17
9.780e-01,2.169e-18
9.820e-01,6.023e-20
9.860e-01,6.626e-22
9.900e-01,1.538e-24
9.940e-01,1.480e-28
9.980e-01,3.159e-37


==> anc/03_results/weak_inf/num_beta_total_probability/0_017.csv <==
transmittance,probability_density
2.342e-01,2.683e-06
2.380e-01,4.152e-06
2.419e-01,6.355e-06
2.457e-01,9.618e-06
2.495e-01,1.440e-05
2.534e-01,2.132e-05
2.572e-01,3.124e-05
2.611e-01,4.528e-05
2.649e-01,6.496e-05
2.687e-01,9.225e-05
2.726e-01,1.297e-04
2.764e-01,1.805e-04
2.803e-01,2.489e-04
2.841e-01,3.400e-04
2.879e-01,4.602e-04
2.918e-01,6.173e-04
2.956e-01,8.208e-04
2.994e-01,1.082e-03
3.033e-01,1.415e-03
3.071e-01,1.836e-03
3.110e-01,2.363e-03
3.148e-01,3.019e-03
3.186e-01,3.829e-03
3.225e-01,4.822e-03
3.263e-01,6.031e-03
3.302e-01,7.495e-03
3.340e-01,9.256e-03
3.378e-01,1.136e-02
3.417e-01,1.387e-02
3.455e-01,1.683e-02
3.494e-01,2.031e-02
3.532e-01,2.440e-02
3.570e-01,2.917e-02
3.609e-01,3.470e-02
3.647e-01,4.111e-02
3.685e-01,4.849e-02
3.724e-01,5.697e-02
3.762e-01,6.669e-02
3.801e-01,7.777e-02
3.839e-01,9.039e-02
3.877e-01,1.047e-01
3.916e-01,1.209e-01
3.954e-01,1.392e-01
3.993e-01,1.597e-01
4.031e-01,1.828e-01
4.069e-01,2.086e-01
4.108e-01,2.374e-01
4.146e-01,2.695e-01
4.184e-01,3.051e-01
4.223e-01,3.444e-01
4.261e-01,3.879e-01
4.300e-01,4.356e-01
4.338e-01,4.881e-01
4.376e-01,5.454e-01
4.415e-01,6.078e-01
4.453e-01,6.757e-01
4.492e-01,7.492e-01
4.530e-01,8.285e-01
4.568e-01,9.138e-01
4.607e-01,1.005e+00
4.645e-01,1.103e+00
4.683e-01,1.207e+00
4.722e-01,1.317e+00
4.760e-01,1.434e+00
4.799e-01,1.557e+00
4.837e-01,1.686e+00
4.875e-01,1.821e+00
4.914e-01,1.961e+00
4.952e-01,2.106e+00
4.991e-01,2.257e+00
5.029e-01,2.411e+00
5.067e-01,2.570e+00
5.106e-01,2.731e+00
5.144e-01,2.896e+00
5.183e-01,3.062e+00
5.221e-01,3.229e+00
5.259e-01,3.396e+00
5.298e-01,3.562e+00
5.336e-01,3.728e+00
5.374e-01,3.890e+00
5.413e-01,4.049e+00
5.451e-01,4.204e+00
5.490e-01,4.354e+00
5.528e-01,4.497e+00
5.566e-01,4.633e+00
5.605e-01,4.761e+00
5.643e-01,4.879e+00
5.682e-01,4.988e+00
5.720e-01,5.086e+00
5.758e-01,5.173e+00
5.797e-01,5.248e+00
5.835e-01,5.309e+00
5.873e-01,5.358e+00
5.912e-01,5.393e+00
5.950e-01,5.415e+00
5.989e-01,5.422e+00
6.027e-01,5.415e+00
6.065e-01,5.394e+00
6.104e-01,5.358e+00
6.142e-01,5.309e+00
6.181e-01,5.246e+00
6.219e-01,5.170e+00
6.257e-01,5.082e+00
6.296e-01,4.981e+00
6.334e-01,4.869e+00
6.372e-01,4.746e+00
6.411e-01,4.613e+00
6.449e-01,4.471e+00
6.488e-01,4.322e+00
6.526e-01,4.165e+00
6.564e-01,4.003e+00
6.603e-01,3.835e+00
6.641e-01,3.664e+00
6.680e-01,3.490e+00
6.718e-01,3.314e+00
6.756e-01,3.137e+00
6.795e-01,2.960e+00
6.833e-01,2.784e+00
6.872e-01,2.610e+00
6.910e-01,2.440e+00
6.948e-01,2.272e+00
6.987e-01,2.109e+00
7.025e-01,1.951e+00
7.063e-01,1.799e+00
7.102e-01,1.652e+00
7.140e-01,1.512e+00
7.179e-01,1.379e+00
7.217e-01,1.253e+00
7.255e-01,1.134e+00
7.294e-01,1.022e+00
7.332e-01,9.174e-01
7.371e-01,8.202e-01
7.409e-01,7.303e-01
7.447e-01,6.474e-01
7.486e-01,5.713e-01
7.524e-01,5.020e-01
7.562e-01,4.390e-01
7.601e-01,3.821e-01
7.639e-01,3.309e-01
7.678e-01,2.852e-01
7.716e-01,2.445e-01
7.754e-01,2.085e-01
7.793e-01,1.769e-01
7.831e-01,1.492e-01
7.870e-01,1.251e-01
7.908e-01,1.042e-01
7.946e-01,8.635e-02
7.985e-01,7.107e-02
8.023e-01,5.811e-02
8.061e-01,4.719e-02
8.100e-01,3.805e-02
8.138e-01,3.045e-02
8.177e-01,2.419e-02
8.215e-01,1.906e-02
8.253e-01,1.490e-02
8.292e-01,1.154e-02
8.330e-01,8.863e-03
8.369e-01,6.743e-03
8.407e-01,5.080e-03
8.445e-01,3.788e-03
8.484e-01,2.795e-03
8.522e-01,2.039e-03
8.561e-01,1.470e-03
8.599e-01,1.047e-03
8.637e-01,7.361e-04
8.676e-01,5.104e-04
8.714e-01,3.488e-04
8.752e-01,2.347e-04
8.791e-01,1.554e-04
8.829e-01,1.011e-04
8.868e-01,6.461e-05
8.906e-01,4.047e-05
8.944e-01,2.482e-05
8.983e-01,1.489e-05
9.021e-01,8.714e-06
9.060e-01,4.969e-06
9.098e-01,2.755e-06
9.136e-01,1.481e-06
9.175e-01,7.700e-07
9.213e-01,3.860e-07
9.251e-01,1.859e-07
9.290e-01,8.563e-08
9.328e-01,3.755e-08
9.367e-01,1.559e-08
9.405e-01,6.083e-09
9.443e-01,2.214e-09
9.482e-01,7.438e-10
9.520e-01,2.279e-10
9.559e-01,6.274e-11
9.597e-01,1.521e-11
9.635e-01,3.169e-12
9.674e-01,5.482e-13
9.712e-01,7.518e-14
9.750e-01,7.649e-15
9.789e-01,5.225e-16
9.827e-01,2.041e-17
9.866e-01,3.439e-19
9.904e-01,1.410e-21
9.942e-01,3.212e-25
9.981e-01,4.345e-33


==> anc/03_results/weak_inf/num_beta_total_probability/0_018.csv <==
transmittance,probability_density
2.661e-01,2.078e-06
2.698e-01,3.112e-06
2.735e-01,4.616e-06
2.771e-01,6.783e-06
2.808e-01,9.875e-06
2.845e-01,1.425e-05
2.882e-01,2.037e-05
2.919e-01,2.887e-05
2.955e-01,4.055e-05
2.992e-01,5.647e-05
3.029e-01,7.799e-05
3.066e-01,1.068e-04
3.103e-01,1.451e-04
3.139e-01,1.955e-04
3.176e-01,2.614e-04
3.213e-01,3.468e-04
3.250e-01,4.566e-04
3.286e-01,5.968e-04
3.323e-01,7.745e-04
3.360e-01,9.981e-04
3.397e-01,1.277e-03
3.434e-01,1.624e-03
3.470e-01,2.051e-03
3.507e-01,2.575e-03
3.544e-01,3.212e-03
3.581e-01,3.983e-03
3.618e-01,4.911e-03
3.654e-01,6.022e-03
3.691e-01,7.344e-03
3.728e-01,8.910e-03
3.765e-01,1.076e-02
3.801e-01,1.292e-02
3.838e-01,1.546e-02
3.875e-01,1.840e-02
3.912e-01,2.182e-02
3.949e-01,2.577e-02
3.985e-01,3.031e-02
4.022e-01,3.553e-02
4.059e-01,4.150e-02
4.096e-01,4.831e-02
4.133e-01,5.605e-02
4.169e-01,6.484e-02
4.206e-01,7.479e-02
4.243e-01,8.603e-02
4.280e-01,9.870e-02
4.317e-01,1.129e-01
4.353e-01,1.289e-01
4.390e-01,1.468e-01
4.427e-01,1.668e-01
4.464e-01,1.891e-01
4.500e-01,2.138e-01
4.537e-01,2.413e-01
4.574e-01,2.717e-01
4.611e-01,3.054e-01
4.648e-01,3.424e-01
4.684e-01,3.831e-01
4.721e-01,4.278e-01
4.758e-01,4.766e-01
4.795e-01,5.299e-01
4.832e-01,5.878e-01
4.868e-01,6.507e-01
4.905e-01,7.187e-01
4.942e-01,7.920e-01
4.979e-01,8.709e-01
5.015e-01,9.555e-01
5.052e-01,1.046e+00
5.089e-01,1.142e+00
5.126e-01,1.244e+00
5.163e-01,1.353e+00
5.199e-01,1.467e+00
5.236e-01,1.588e+00
5.273e-01,1.714e+00
5.310e-01,1.845e+00
5.347e-01,1.983e+00
5.383e-01,2.125e+00
5.420e-01,2.272e+00
5.457e-01,2.424e+00
5.494e-01,2.579e+00
5.530e-01,2.738e+00
5.567e-01,2.900e+00
5.604e-01,3.065e+00
5.641e-01,3.230e+00
5.678e-01,3.397e+00
5.714e-01,3.563e+00
5.751e-01,3.729e+00
5.788e-01,3.893e+00
5.825e-01,4.055e+00
5.862e-01,4.213e+00
5.898e-01,4.367e+00
5.935e-01,4.515e+00
5.972e-01,4.657e+00
6.009e-01,4.793e+00
6.045e-01,4.920e+00
6.082e-01,5.038e+00
6.119e-01,5.147e+00
6.156e-01,5.245e+00
6.193e-01,5.331e+00
6.229e-01,5.406e+00
6.266e-01,5.468e+00
6.303e-01,5.518e+00
6.340e-01,5.553e+00
6.377e-01,5.575e+00
6.413e-01,5.583e+00
6.450e-01,5.576e+00
6.487e-01,5.556e+00
6.524e-01,5.520e+00
6.560e-01,5.471e+00
6.597e-01,5.408e+00
6.634e-01,5.332e+00
6.671e-01,5.242e+00
6.708e-01,5.140e+00
6.744e-01,5.026e+00
6.781e-01,4.901e+00
6.818e-01,4.765e+00
6.855e-01,4.621e+00
6.892e-01,4.467e+00
6.928e-01,4.306e+00
6.965e-01,4.139e+00
7.002e-01,3.966e+00
7.039e-01,3.789e+00
7.075e-01,3.609e+00
7.112e-01,3.426e+00
7.149e-01,3.243e+00
7.186e-01,3.059e+00
7.223e-01,2.876e+00
7.259e-01,2.695e+00
7.296e-01,2.516e+00
7.333e-01,2.341e+00
7.370e-01,2.171e+00
7.407e-01,2.005e+00
7.443e-01,1.846e+00
7.480e-01,1.692e+00
7.517e-01,1.546e+00
7.554e-01,1.406e+00
7.590e-01,1.274e+00
7.627e-01,1.149e+00
7.664e-01,1.032e+00
7.701e-01,9.234e-01
7.738e-01,8.222e-01
7.774e-01,7.287e-01
7.811e-01,6.427e-01
7.848e-01,5.641e-01
7.885e-01,4.927e-01
7.922e-01,4.280e-01
7.958e-01,3.699e-01
7.995e-01,3.179e-01
8.032e-01,2.716e-01
8.069e-01,2.307e-01
8.106e-01,1.948e-01
8.142e-01,1.634e-01
8.179e-01,1.362e-01
8.216e-01,1.128e-01
8.253e-01,9.272e-02
8.289e-01,7.567e-02
8.326e-01,6.129e-02
8.363e-01,4.925e-02
8.400e-01,3.925e-02
8.437e-01,3.101e-02
8.473e-01,2.429e-02
8.510e-01,1.884e-02
8.547e-01,1.447e-02
8.584e-01,1.100e-02
8.621e-01,8.277e-03
8.657e-01,6.155e-03
8.694e-01,4.523e-03
8.731e-01,3.282e-03
8.768e-01,2.349e-03
8.804e-01,1.659e-03
8.841e-01,1.154e-03
8.878e-01,7.896e-04
8.915e-01,5.314e-04
8.952e-01,3.513e-04
8.988e-01,2.278e-04
9.025e-01,1.447e-04
9.062e-01,8.985e-05
9.099e-01,5.449e-05
9.136e-01,3.220e-05
9.172e-01,1.850e-05
9.209e-01,1.031e-05
9.246e-01,5.554e-06
9.283e-01,2.885e-06
9.319e-01,1.439e-06
9.356e-01,6.858e-07
9.393e-01,3.108e-07
9.430e-01,1.332e-07
9.467e-01,5.350e-08
9.503e-01,1.998e-08
9.540e-01,6.858e-09
9.577e-01,2.134e-09
9.614e-01,5.910e-10
9.651e-01,1.424e-10
9.687e-01,2.896e-11
9.724e-01,4.761e-12
9.761e-01,5.953e-13
9.798e-01,5.169e-14
9.834e-01,2.691e-15
9.871e-01,6.487e-17
9.908e-01,4.289e-19
9.945e-01,2.012e-22
9.982e-01,1.279e-29


==> anc/03_results/weak_inf/num_beta_total_probability/0_019.csv <==
transmittance,probability_density
3.029e-01,2.540e-06
3.064e-01,3.650e-06
3.099e-01,5.206e-06
3.134e-01,7.367e-06
3.169e-01,1.035e-05
3.204e-01,1.442e-05
3.239e-01,1.995e-05
3.274e-01,2.740e-05
3.309e-01,3.736e-05
3.344e-01,5.058e-05
3.379e-01,6.800e-05
3.414e-01,9.079e-05
3.449e-01,1.204e-04
3.484e-01,1.586e-04
3.518e-01,2.076e-04
3.553e-01,2.700e-04
3.588e-01,3.489e-04
3.623e-01,4.481e-04
3.658e-01,5.720e-04
3.693e-01,7.259e-04
3.728e-01,9.159e-04
3.763e-01,1.149e-03
3.798e-01,1.434e-03
3.833e-01,1.779e-03
3.868e-01,2.196e-03
3.903e-01,2.697e-03
3.938e-01,3.296e-03
3.973e-01,4.008e-03
4.008e-01,4.851e-03
4.043e-01,5.845e-03
4.078e-01,7.011e-03
4.112e-01,8.375e-03
4.147e-01,9.962e-03
4.182e-01,1.180e-02
4.217e-01,1.393e-02
4.252e-01,1.638e-02
4.287e-01,1.920e-02
4.322e-01,2.243e-02
4.357e-01,2.611e-02
4.392e-01,3.030e-02
4.427e-01,3.507e-02
4.462e-01,4.047e-02
4.497e-01,4.658e-02
4.532e-01,5.348e-02
4.567e-01,6.125e-02
4.602e-01,6.998e-02
4.637e-01,7.979e-02
4.672e-01,9.077e-02
4.706e-01,1.031e-01
4.741e-01,1.168e-01
4.776e-01,1.321e-01
4.811e-01,1.491e-01
4.846e-01,1.680e-01
4.881e-01,1.890e-01
4.916e-01,2.122e-01
4.951e-01,2.379e-01
4.986e-01,2.662e-01
5.021e-01,2.974e-01
5.056e-01,3.317e-01
5.091e-01,3.692e-01
5.126e-01,4.103e-01
5.161e-01,4.552e-01
5.196e-01,5.040e-01
5.231e-01,5.572e-01
5.266e-01,6.147e-01
5.300e-01,6.770e-01
5.335e-01,7.442e-01
5.370e-01,8.164e-01
5.405e-01,8.940e-01
5.440e-01,9.770e-01
5.475e-01,1.066e+00
5.510e-01,1.160e+00
5.545e-01,1.260e+00
5.580e-01,1.366e+00
5.615e-01,1.478e+00
5.650e-01,1.596e+00
5.685e-01,1.719e+00
5.720e-01,1.848e+00
5.755e-01,1.983e+00
5.790e-01,2.122e+00
5.825e-01,2.267e+00
5.860e-01,2.417e+00
5.894e-01,2.571e+00
5.929e-01,2.729e+00
5.964e-01,2.890e+00
5.999e-01,3.054e+00
6.034e-01,3.220e+00
6.069e-01,3.388e+00
6.104e-01,3.556e+00
6.139e-01,3.725e+00
6.174e-01,3.893e+00
6.209e-01,4.060e+00
6.244e-01,4.224e+00
6.279e-01,4.385e+00
6.314e-01,4.542e+00
6.349e-01,4.694e+00
6.384e-01,4.840e+00
6.419e-01,4.980e+00
6.453e-01,5.111e+00
6.488e-01,5.234e+00
6.523e-01,5.347e+00
6.558e-01,5.449e+00
6.593e-01,5.541e+00
6.628e-01,5.621e+00
6.663e-01,5.688e+00
6.698e-01,5.742e+00
6.733e-01,5.783e+00
6.768e-01,5.810e+00
6.803e-01,5.822e+00
6.838e-01,5.819e+00
6.873e-01,5.802e+00
6.908e-01,5.770e+00
6.943e-01,5.724e+00
6.978e-01,5.663e+00
7.013e-01,5.588e+00
7.047e-01,5.499e+00
7.082e-01,5.396e+00
7.117e-01,5.281e+00
7.152e-01,5.154e+00
7.187e-01,5.016e+00
7.222e-01,4.868e+00
7.257e-01,4.710e+00
7.292e-01,4.543e+00
7.327e-01,4.369e+00
7.362e-01,4.189e+00
7.397e-01,4.004e+00
7.432e-01,3.815e+00
7.467e-01,3.623e+00
7.502e-01,3.429e+00
7.537e-01,3.234e+00
7.572e-01,3.040e+00
7.607e-01,2.848e+00
7.641e-01,2.658e+00
7.676e-01,2.471e+00
7.711e-01,2.289e+00
7.746e-01,2.112e+00
7.781e-01,1.942e+00
7.816e-01,1.777e+00
7.851e-01,1.620e+00
7.886e-01,1.470e+00
7.921e-01,1.329e+00
7.956e-01,1.195e+00
7.991e-01,1.070e+00
8.026e-01,9.534e-01
8.061e-01,8.453e-01
8.096e-01,7.456e-01
8.131e-01,6.542e-01
8.166e-01,5.709e-01
8.201e-01,4.954e-01
8.235e-01,4.273e-01
8.270e-01,3.664e-01
8.305e-01,3.123e-01
8.340e-01,2.643e-01
8.375e-01,2.223e-01
8.410e-01,1.856e-01
8.445e-01,1.538e-01
8.480e-01,1.266e-01
8.515e-01,1.033e-01
8.550e-01,8.359e-02
8.585e-01,6.707e-02
8.620e-01,5.333e-02
8.655e-01,4.200e-02
8.690e-01,3.275e-02
8.725e-01,2.527e-02
8.760e-01,1.928e-02
8.795e-01,1.454e-02
8.829e-01,1.083e-02
8.864e-01,7.967e-03
8.899e-01,5.778e-03
8.934e-01,4.130e-03
8.969e-01,2.906e-03
9.004e-01,2.011e-03
9.039e-01,1.367e-03
9.074e-01,9.115e-04
9.109e-01,5.955e-04
9.144e-01,3.806e-04
9.179e-01,2.374e-04
9.214e-01,1.444e-04
9.249e-01,8.531e-05
9.284e-01,4.888e-05
9.319e-01,2.707e-05
9.354e-01,1.444e-05
9.389e-01,7.388e-06
9.423e-01,3.609e-06
9.458e-01,1.673e-06
9.493e-01,7.310e-07
9.528e-01,2.986e-07
9.563e-01,1.128e-07
9.598e-01,3.894e-08
9.633e-01,1.207e-08
9.668e-01,3.292e-09
9.703e-01,7.672e-10
9.738e-01,1.470e-10
9.773e-01,2.188e-11
9.808e-01,2.326e-12
9.843e-01,1.543e-13
9.878e-01,5.029e-15
9.913e-01,4.972e-17
9.948e-01,4.285e-20
9.983e-01,1.002e-26


==> anc/03_results/weak_inf/num_beta_total_probability/0_02.csv <==
transmittance,probability_density
3.399e-01,3.016e-06
3.432e-01,4.182e-06
3.465e-01,5.762e-06
3.499e-01,7.889e-06
3.532e-01,1.073e-05
3.565e-01,1.451e-05
3.598e-01,1.950e-05
3.631e-01,2.605e-05
3.664e-01,3.459e-05
3.697e-01,4.566e-05
3.730e-01,5.993e-05
3.763e-01,7.821e-05
3.796e-01,1.015e-04
3.829e-01,1.310e-04
3.862e-01,1.681e-04
3.896e-01,2.146e-04
3.929e-01,2.726e-04
3.962e-01,3.444e-04
3.995e-01,4.329e-04
4.028e-01,5.415e-04
4.061e-01,6.739e-04
4.094e-01,8.348e-04
4.127e-01,1.029e-03
4.160e-01,1.263e-03
4.193e-01,1.543e-03
4.226e-01,1.877e-03
4.260e-01,2.273e-03
4.293e-01,2.741e-03
4.326e-01,3.292e-03
4.359e-01,3.938e-03
4.392e-01,4.692e-03
4.425e-01,5.570e-03
4.458e-01,6.589e-03
4.491e-01,7.766e-03
4.524e-01,9.122e-03
4.557e-01,1.068e-02
4.590e-01,1.246e-02
4.623e-01,1.450e-02
4.657e-01,1.682e-02
4.690e-01,1.946e-02
4.723e-01,2.245e-02
4.756e-01,2.583e-02
4.789e-01,2.965e-02
4.822e-01,3.396e-02
4.855e-01,3.880e-02
4.888e-01,4.424e-02
4.921e-01,5.034e-02
4.954e-01,5.718e-02
4.987e-01,6.482e-02
5.021e-01,7.335e-02
5.054e-01,8.287e-02
5.087e-01,9.347e-02
5.120e-01,1.053e-01
5.153e-01,1.184e-01
5.186e-01,1.329e-01
5.219e-01,1.490e-01
5.252e-01,1.669e-01
5.285e-01,1.866e-01
5.318e-01,2.083e-01
5.351e-01,2.323e-01
5.384e-01,2.587e-01
5.418e-01,2.877e-01
5.451e-01,3.195e-01
5.484e-01,3.543e-01
5.517e-01,3.923e-01
5.550e-01,4.337e-01
5.583e-01,4.789e-01
5.616e-01,5.279e-01
5.649e-01,5.811e-01
5.682e-01,6.386e-01
5.715e-01,7.007e-01
5.748e-01,7.676e-01
5.781e-01,8.394e-01
5.815e-01,9.165e-01
5.848e-01,9.988e-01
5.881e-01,1.087e+00
5.914e-01,1.180e+00
5.947e-01,1.280e+00
5.980e-01,1.385e+00
6.013e-01,1.496e+00
6.046e-01,1.612e+00
6.079e-01,1.735e+00
6.112e-01,1.864e+00
6.145e-01,1.998e+00
6.179e-01,2.138e+00
6.212e-01,2.283e+00
6.245e-01,2.433e+00
6.278e-01,2.587e+00
6.311e-01,2.747e+00
6.344e-01,2.910e+00
6.377e-01,3.076e+00
6.410e-01,3.246e+00
6.443e-01,3.418e+00
6.476e-01,3.591e+00
6.509e-01,3.766e+00
6.542e-01,3.941e+00
6.576e-01,4.115e+00
6.609e-01,4.288e+00
6.642e-01,4.459e+00
6.675e-01,4.626e+00
6.708e-01,4.790e+00
6.741e-01,4.948e+00
6.774e-01,5.101e+00
6.807e-01,5.247e+00
6.840e-01,5.384e+00
6.873e-01,5.513e+00
6.906e-01,5.633e+00
6.940e-01,5.742e+00
6.973e-01,5.839e+00
7.006e-01,5.924e+00
7.039e-01,5.996e+00
7.072e-01,6.055e+00
7.105e-01,6.099e+00
7.138e-01,6.129e+00
7.171e-01,6.144e+00
7.204e-01,6.143e+00
7.237e-01,6.127e+00
7.270e-01,6.094e+00
7.303e-01,6.047e+00
7.337e-01,5.984e+00
7.370e-01,5.905e+00
7.403e-01,5.812e+00
7.436e-01,5.704e+00
7.469e-01,5.582e+00
7.502e-01,5.447e+00
7.535e-01,5.300e+00
7.568e-01,5.142e+00
7.601e-01,4.973e+00
7.634e-01,4.795e+00
7.667e-01,4.608e+00
7.700e-01,4.414e+00
7.734e-01,4.215e+00
7.767e-01,4.011e+00
7.800e-01,3.804e+00
7.833e-01,3.595e+00
7.866e-01,3.384e+00
7.899e-01,3.175e+00
7.932e-01,2.967e+00
7.965e-01,2.762e+00
7.998e-01,2.561e+00
8.031e-01,2.364e+00
8.064e-01,2.174e+00
8.098e-01,1.990e+00
8.131e-01,1.813e+00
8.164e-01,1.645e+00
8.197e-01,1.485e+00
8.230e-01,1.334e+00
8.263e-01,1.192e+00
8.296e-01,1.060e+00
8.329e-01,9.375e-01
8.362e-01,8.244e-01
8.395e-01,7.207e-01
8.428e-01,6.262e-01
8.461e-01,5.407e-01
8.495e-01,4.638e-01
8.528e-01,3.952e-01
8.561e-01,3.343e-01
8.594e-01,2.807e-01
8.627e-01,2.339e-01
8.660e-01,1.933e-01
8.693e-01,1.584e-01
8.726e-01,1.287e-01
8.759e-01,1.036e-01
8.792e-01,8.256e-02
8.825e-01,6.513e-02
8.859e-01,5.082e-02
8.892e-01,3.920e-02
8.925e-01,2.988e-02
8.958e-01,2.248e-02
8.991e-01,1.668e-02
9.024e-01,1.220e-02
9.057e-01,8.788e-03
9.090e-01,6.225e-03
9.123e-01,4.332e-03
9.156e-01,2.957e-03
9.189e-01,1.978e-03
9.222e-01,1.294e-03
9.256e-01,8.260e-04
9.289e-01,5.137e-04
9.322e-01,3.104e-04
9.355e-01,1.817e-04
9.388e-01,1.027e-04
9.421e-01,5.587e-05
9.454e-01,2.910e-05
9.487e-01,1.444e-05
9.520e-01,6.783e-06
9.553e-01,2.992e-06
9.586e-01,1.228e-06
9.620e-01,4.630e-07
9.653e-01,1.581e-07
9.686e-01,4.789e-08
9.719e-01,1.254e-08
9.752e-01,2.737e-09
9.785e-01,4.724e-10
9.818e-01,5.965e-11
9.851e-01,4.858e-12
9.884e-01,2.045e-13
9.917e-01,2.842e-15
9.950e-01,4.093e-18
9.983e-01,2.866e-24


==> anc/03_results/weak_inf/num_beta_total_probability/0_021.csv <==
transmittance,probability_density
3.781e-01,3.999e-06
3.812e-01,5.357e-06
3.843e-01,7.138e-06
3.875e-01,9.462e-06
3.906e-01,1.248e-05
3.937e-01,1.638e-05
3.968e-01,2.138e-05
3.999e-01,2.779e-05
4.030e-01,3.593e-05
4.062e-01,4.624e-05
4.093e-01,5.923e-05
4.124e-01,7.551e-05
4.155e-01,9.583e-05
4.186e-01,1.211e-04
4.217e-01,1.523e-04
4.249e-01,1.907e-04
4.280e-01,2.377e-04
4.311e-01,2.951e-04
4.342e-01,3.648e-04
4.373e-01,4.490e-04
4.404e-01,5.505e-04
4.436e-01,6.723e-04
4.467e-01,8.177e-04
4.498e-01,9.907e-04
4.529e-01,1.196e-03
4.560e-01,1.438e-03
4.592e-01,1.723e-03
4.623e-01,2.056e-03
4.654e-01,2.446e-03
4.685e-01,2.900e-03
4.716e-01,3.427e-03
4.747e-01,4.035e-03
4.779e-01,4.738e-03
4.810e-01,5.545e-03
4.841e-01,6.470e-03
4.872e-01,7.528e-03
4.903e-01,8.734e-03
4.934e-01,1.011e-02
4.966e-01,1.166e-02
4.997e-01,1.343e-02
5.028e-01,1.542e-02
5.059e-01,1.766e-02
5.090e-01,2.019e-02
5.121e-01,2.304e-02
5.153e-01,2.622e-02
5.184e-01,2.980e-02
5.215e-01,3.379e-02
5.246e-01,3.826e-02
5.277e-01,4.325e-02
5.309e-01,4.881e-02
5.340e-01,5.500e-02
5.371e-01,6.189e-02
5.402e-01,6.954e-02
5.433e-01,7.805e-02
5.464e-01,8.748e-02
5.496e-01,9.794e-02
5.527e-01,1.095e-01
5.558e-01,1.223e-01
5.589e-01,1.365e-01
5.620e-01,1.521e-01
5.651e-01,1.694e-01
5.683e-01,1.884e-01
5.714e-01,2.093e-01
5.745e-01,2.323e-01
5.776e-01,2.576e-01
5.807e-01,2.853e-01
5.838e-01,3.156e-01
5.870e-01,3.487e-01
5.901e-01,3.848e-01
5.932e-01,4.242e-01
5.963e-01,4.671e-01
5.994e-01,5.136e-01
6.025e-01,5.641e-01
6.057e-01,6.187e-01
6.088e-01,6.776e-01
6.119e-01,7.411e-01
6.150e-01,8.094e-01
6.181e-01,8.827e-01
6.213e-01,9.613e-01
6.244e-01,1.045e+00
6.275e-01,1.135e+00
6.306e-01,1.230e+00
6.337e-01,1.331e+00
6.368e-01,1.438e+00
6.400e-01,1.551e+00
6.431e-01,1.670e+00
6.462e-01,1.795e+00
6.493e-01,1.926e+00
6.524e-01,2.063e+00
6.555e-01,2.206e+00
6.587e-01,2.354e+00
6.618e-01,2.508e+00
6.649e-01,2.667e+00
6.680e-01,2.831e+00
6.711e-01,3.000e+00
6.742e-01,3.172e+00
6.774e-01,3.348e+00
6.805e-01,3.527e+00
6.836e-01,3.709e+00
6.867e-01,3.892e+00
6.898e-01,4.076e+00
6.929e-01,4.260e+00
6.961e-01,4.444e+00
6.992e-01,4.626e+00
7.023e-01,4.806e+00
7.054e-01,4.982e+00
7.085e-01,5.155e+00
7.117e-01,5.321e+00
7.148e-01,5.482e+00
7.179e-01,5.635e+00
7.210e-01,5.779e+00
7.241e-01,5.914e+00
7.272e-01,6.039e+00
7.304e-01,6.153e+00
7.335e-01,6.254e+00
7.366e-01,6.342e+00
7.397e-01,6.416e+00
7.428e-01,6.475e+00
7.459e-01,6.519e+00
7.491e-01,6.547e+00
7.522e-01,6.558e+00
7.553e-01,6.553e+00
7.584e-01,6.531e+00
7.615e-01,6.491e+00
7.646e-01,6.435e+00
7.678e-01,6.361e+00
7.709e-01,6.271e+00
7.740e-01,6.165e+00
7.771e-01,6.042e+00
7.802e-01,5.905e+00
7.833e-01,5.753e+00
7.865e-01,5.588e+00
7.896e-01,5.411e+00
7.927e-01,5.222e+00
7.958e-01,5.023e+00
7.989e-01,4.815e+00
8.021e-01,4.600e+00
8.052e-01,4.379e+00
8.083e-01,4.154e+00
8.114e-01,3.925e+00
8.145e-01,3.694e+00
8.176e-01,3.463e+00
8.208e-01,3.234e+00
8.239e-01,3.007e+00
8.270e-01,2.784e+00
8.301e-01,2.565e+00
8.332e-01,2.354e+00
8.363e-01,2.149e+00
8.395e-01,1.952e+00
8.426e-01,1.765e+00
8.457e-01,1.587e+00
8.488e-01,1.419e+00
8.519e-01,1.262e+00
8.550e-01,1.115e+00
8.582e-01,9.799e-01
8.613e-01,8.554e-01
8.644e-01,7.418e-01
8.675e-01,6.388e-01
8.706e-01,5.462e-01
8.738e-01,4.634e-01
8.769e-01,3.901e-01
8.800e-01,3.257e-01
8.831e-01,2.696e-01
8.862e-01,2.211e-01
8.893e-01,1.795e-01
8.925e-01,1.444e-01
8.956e-01,1.148e-01
8.987e-01,9.029e-02
9.018e-01,7.016e-02
9.049e-01,5.382e-02
9.080e-01,4.073e-02
9.112e-01,3.038e-02
9.143e-01,2.231e-02
9.174e-01,1.611e-02
9.205e-01,1.143e-02
9.236e-01,7.953e-03
9.267e-01,5.420e-03
9.299e-01,3.611e-03
9.330e-01,2.348e-03
9.361e-01,1.485e-03
9.392e-01,9.125e-04
9.423e-01,5.426e-04
9.454e-01,3.111e-04
9.486e-01,1.713e-04
9.517e-01,9.015e-05
9.548e-01,4.506e-05
9.579e-01,2.124e-05
9.610e-01,9.354e-06
9.642e-01,3.807e-06
9.673e-01,1.412e-06
9.704e-01,4.681e-07
9.735e-01,1.354e-07
9.766e-01,3.303e-08
9.797e-01,6.470e-09
9.829e-01,9.457e-10
9.860e-01,9.171e-11
9.891e-01,4.796e-12
9.922e-01,8.891e-14
9.953e-01,1.977e-16
9.984e-01,3.494e-22


==> anc/03_results/weak_inf/num_beta_total_probability/0_022.csv <==
transmittance,probability_density
4.081e-01,2.548e-06
4.111e-01,3.360e-06
4.141e-01,4.412e-06
4.170e-01,5.767e-06
4.200e-01,7.506e-06
4.230e-01,9.727e-06
4.259e-01,1.255e-05
4.289e-01,1.613e-05
4.319e-01,2.064e-05
4.348e-01,2.631e-05
4.378e-01,3.340e-05
4.408e-01,4.222e-05
4.437e-01,5.317e-05
4.467e-01,6.669e-05
4.497e-01,8.333e-05
4.526e-01,1.037e-04
4.556e-01,1.286e-04
4.586e-01,1.589e-04
4.615e-01,1.955e-04
4.645e-01,2.398e-04
4.675e-01,2.930e-04
4.704e-01,3.567e-04
4.734e-01,4.328e-04
4.764e-01,5.233e-04
4.793e-01,6.305e-04
4.823e-01,7.572e-04
4.853e-01,9.063e-04
4.882e-01,1.081e-03
4.912e-01,1.286e-03
4.942e-01,1.524e-03
4.971e-01,1.801e-03
5.001e-01,2.123e-03
5.031e-01,2.494e-03
5.060e-01,2.921e-03
5.090e-01,3.412e-03
5.120e-01,3.975e-03
5.149e-01,4.617e-03
5.179e-01,5.350e-03
5.209e-01,6.184e-03
5.238e-01,7.129e-03
5.268e-01,8.200e-03
5.298e-01,9.409e-03
5.327e-01,1.077e-02
5.357e-01,1.231e-02
5.387e-01,1.403e-02
5.416e-01,1.597e-02
5.446e-01,1.814e-02
5.476e-01,2.056e-02
5.505e-01,2.327e-02
5.535e-01,2.630e-02
5.565e-01,2.967e-02
5.594e-01,3.343e-02
5.624e-01,3.760e-02
5.654e-01,4.225e-02
5.683e-01,4.741e-02
5.713e-01,5.314e-02
5.743e-01,5.949e-02
5.772e-01,6.653e-02
5.802e-01,7.434e-02
5.832e-01,8.298e-02
5.861e-01,9.254e-02
5.891e-01,1.031e-01
5.921e-01,1.148e-01
5.950e-01,1.277e-01
5.980e-01,1.419e-01
6.010e-01,1.576e-01
6.039e-01,1.749e-01
6.069e-01,1.939e-01
6.099e-01,2.149e-01
6.128e-01,2.378e-01
6.158e-01,2.631e-01
6.188e-01,2.907e-01
6.217e-01,3.209e-01
6.247e-01,3.540e-01
6.277e-01,3.901e-01
6.306e-01,4.294e-01
6.336e-01,4.722e-01
6.366e-01,5.187e-01
6.395e-01,5.691e-01
6.425e-01,6.237e-01
6.455e-01,6.828e-01
6.484e-01,7.465e-01
6.514e-01,8.151e-01
6.544e-01,8.888e-01
6.573e-01,9.679e-01
6.603e-01,1.053e+00
6.633e-01,1.143e+00
6.662e-01,1.240e+00
6.692e-01,1.342e+00
6.722e-01,1.451e+00
6.751e-01,1.566e+00
6.781e-01,1.688e+00
6.811e-01,1.816e+00
6.840e-01,1.951e+00
6.870e-01,2.093e+00
6.900e-01,2.241e+00
6.929e-01,2.395e+00
6.959e-01,2.556e+00
6.989e-01,2.723e+00
7.018e-01,2.895e+00
7.048e-01,3.073e+00
7.078e-01,3.255e+00
7.107e-01,3.442e+00
7.137e-01,3.633e+00
7.167e-01,3.828e+00
7.196e-01,4.025e+00
7.226e-01,4.224e+00
7.256e-01,4.425e+00
7.285e-01,4.625e+00
7.315e-01,4.825e+00
7.345e-01,5.024e+00
7.374e-01,5.220e+00
7.404e-01,5.412e+00
7.434e-01,5.599e+00
7.463e-01,5.780e+00
7.493e-01,5.954e+00
7.523e-01,6.120e+00
7.552e-01,6.276e+00
7.582e-01,6.421e+00
7.612e-01,6.555e+00
7.641e-01,6.675e+00
7.671e-01,6.781e+00
7.701e-01,6.873e+00
7.730e-01,6.948e+00
7.760e-01,7.006e+00
7.790e-01,7.046e+00
7.819e-01,7.068e+00
7.849e-01,7.072e+00
7.879e-01,7.055e+00
7.908e-01,7.019e+00
7.938e-01,6.964e+00
7.968e-01,6.889e+00
7.997e-01,6.794e+00
8.027e-01,6.680e+00
8.057e-01,6.548e+00
8.086e-01,6.397e+00
8.116e-01,6.230e+00
8.146e-01,6.047e+00
8.175e-01,5.848e+00
8.205e-01,5.637e+00
8.235e-01,5.413e+00
8.264e-01,5.178e+00
8.294e-01,4.935e+00
8.324e-01,4.685e+00
8.353e-01,4.429e+00
8.383e-01,4.169e+00
8.413e-01,3.908e+00
8.442e-01,3.646e+00
8.472e-01,3.386e+00
8.502e-01,3.130e+00
8.531e-01,2.879e+00
8.561e-01,2.634e+00
8.591e-01,2.397e+00
8.620e-01,2.169e+00
8.650e-01,1.952e+00
8.680e-01,1.746e+00
8.709e-01,1.552e+00
8.739e-01,1.370e+00
8.769e-01,1.202e+00
8.798e-01,1.046e+00
8.828e-01,9.042e-01
8.858e-01,7.754e-01
8.887e-01,6.594e-01
8.917e-01,5.560e-01
8.947e-01,4.646e-01
8.976e-01,3.844e-01
9.006e-01,3.149e-01
9.036e-01,2.553e-01
9.065e-01,2.045e-01
9.095e-01,1.619e-01
9.125e-01,1.266e-01
9.154e-01,9.758e-02
9.184e-01,7.414e-02
9.214e-01,5.545e-02
9.243e-01,4.078e-02
9.273e-01,2.945e-02
9.303e-01,2.086e-02
9.332e-01,1.446e-02
9.362e-01,9.791e-03
9.392e-01,6.465e-03
9.421e-01,4.151e-03
9.451e-01,2.584e-03
9.481e-01,1.555e-03
9.510e-01,9.007e-04
9.540e-01,4.998e-04
9.570e-01,2.642e-04
9.599e-01,1.322e-04
9.629e-01,6.201e-05
9.659e-01,2.701e-05
9.688e-01,1.078e-05
9.718e-01,3.870e-06
9.748e-01,1.222e-06
9.777e-01,3.285e-07
9.807e-01,7.183e-08
9.837e-01,1.192e-08
9.866e-01,1.344e-09
9.896e-01,8.469e-11
9.926e-01,2.009e-12
9.955e-01,6.460e-15
9.985e-01,2.499e-20


==> anc/03_results/weak_inf/num_beta_total_probability/0_023.csv <==
transmittance,probability_density
4.363e-01,1.475e-06
4.391e-01,1.921e-06
4.420e-01,2.492e-06
4.448e-01,3.221e-06
4.476e-01,4.147e-06
4.504e-01,5.321e-06
4.533e-01,6.802e-06
4.561e-01,8.664e-06
4.589e-01,1.100e-05
4.618e-01,1.391e-05
4.646e-01,1.753e-05
4.674e-01,2.201e-05
4.702e-01,2.755e-05
4.731e-01,3.437e-05
4.759e-01,4.272e-05
4.787e-01,5.293e-05
4.815e-01,6.537e-05
4.844e-01,8.046e-05
4.872e-01,9.871e-05
4.900e-01,1.207e-04
4.928e-01,1.471e-04
4.957e-01,1.788e-04
4.985e-01,2.166e-04
5.013e-01,2.616e-04
5.041e-01,3.149e-04
5.070e-01,3.780e-04
5.098e-01,4.524e-04
5.126e-01,5.398e-04
5.154e-01,6.423e-04
5.183e-01,7.619e-04
5.211e-01,9.014e-04
5.239e-01,1.063e-03
5.267e-01,1.251e-03
5.296e-01,1.468e-03
5.324e-01,1.718e-03
5.352e-01,2.005e-03
5.380e-01,2.334e-03
5.409e-01,2.711e-03
5.437e-01,3.140e-03
5.465e-01,3.629e-03
5.493e-01,4.184e-03
5.522e-01,4.813e-03
5.550e-01,5.525e-03
5.578e-01,6.328e-03
5.606e-01,7.232e-03
5.635e-01,8.250e-03
5.663e-01,9.392e-03
5.691e-01,1.067e-02
5.719e-01,1.211e-02
5.748e-01,1.371e-02
5.776e-01,1.550e-02
5.804e-01,1.749e-02
5.832e-01,1.971e-02
5.861e-01,2.218e-02
5.889e-01,2.493e-02
5.917e-01,2.798e-02
5.945e-01,3.137e-02
5.974e-01,3.513e-02
6.002e-01,3.929e-02
6.030e-01,4.391e-02
6.058e-01,4.903e-02
6.087e-01,5.469e-02
6.115e-01,6.096e-02
6.143e-01,6.790e-02
6.172e-01,7.557e-02
6.200e-01,8.405e-02
6.228e-01,9.342e-02
6.256e-01,1.038e-01
6.285e-01,1.152e-01
6.313e-01,1.278e-01
6.341e-01,1.417e-01
6.369e-01,1.571e-01
6.398e-01,1.739e-01
6.426e-01,1.925e-01
6.454e-01,2.130e-01
6.482e-01,2.355e-01
6.511e-01,2.601e-01
6.539e-01,2.872e-01
6.567e-01,3.168e-01
6.595e-01,3.493e-01
6.624e-01,3.847e-01
6.652e-01,4.234e-01
6.680e-01,4.656e-01
6.708e-01,5.115e-01
6.737e-01,5.614e-01
6.765e-01,6.156e-01
6.793e-01,6.742e-01
6.821e-01,7.377e-01
6.850e-01,8.062e-01
6.878e-01,8.801e-01
6.906e-01,9.595e-01
6.934e-01,1.045e+00
6.963e-01,1.136e+00
6.991e-01,1.234e+00
7.019e-01,1.338e+00
7.047e-01,1.449e+00
7.076e-01,1.567e+00
7.104e-01,1.693e+00
7.132e-01,1.825e+00
7.160e-01,1.965e+00
7.189e-01,2.112e+00
7.217e-01,2.267e+00
7.245e-01,2.429e+00
7.273e-01,2.598e+00
7.302e-01,2.774e+00
7.330e-01,2.957e+00
7.358e-01,3.147e+00
7.386e-01,3.342e+00
7.415e-01,3.544e+00
7.443e-01,3.751e+00
7.471e-01,3.962e+00
7.499e-01,4.178e+00
7.528e-01,4.397e+00
7.556e-01,4.618e+00
7.584e-01,4.840e+00
7.612e-01,5.064e+00
7.641e-01,5.286e+00
7.669e-01,5.507e+00
7.697e-01,5.724e+00
7.726e-01,5.938e+00
7.754e-01,6.146e+00
7.782e-01,6.346e+00
7.810e-01,6.539e+00
7.839e-01,6.721e+00
7.867e-01,6.893e+00
7.895e-01,7.051e+00
7.923e-01,7.195e+00
7.952e-01,7.324e+00
7.980e-01,7.436e+00
8.008e-01,7.530e+00
8.036e-01,7.604e+00
8.065e-01,7.658e+00
8.093e-01,7.691e+00
8.121e-01,7.702e+00
8.149e-01,7.690e+00
8.178e-01,7.655e+00
8.206e-01,7.596e+00
8.234e-01,7.514e+00
8.262e-01,7.409e+00
8.291e-01,7.281e+00
8.319e-01,7.130e+00
8.347e-01,6.957e+00
8.375e-01,6.765e+00
8.404e-01,6.552e+00
8.432e-01,6.322e+00
8.460e-01,6.076e+00
8.488e-01,5.815e+00
8.517e-01,5.542e+00
8.545e-01,5.258e+00
8.573e-01,4.966e+00
8.601e-01,4.668e+00
8.630e-01,4.367e+00
8.658e-01,4.065e+00
8.686e-01,3.763e+00
8.714e-01,3.465e+00
8.743e-01,3.172e+00
8.771e-01,2.887e+00
8.799e-01,2.611e+00
8.827e-01,2.346e+00
8.856e-01,2.094e+00
8.884e-01,1.856e+00
8.912e-01,1.632e+00
8.940e-01,1.425e+00
8.969e-01,1.233e+00
8.997e-01,1.059e+00
9.025e-01,9.003e-01
9.053e-01,7.583e-01
9.082e-01,6.323e-01
9.110e-01,5.216e-01
9.138e-01,4.253e-01
9.166e-01,3.427e-01
9.195e-01,2.725e-01
9.223e-01,2.137e-01
9.251e-01,1.651e-01
9.280e-01,1.256e-01
9.308e-01,9.384e-02
9.336e-01,6.884e-02
9.364e-01,4.949e-02
9.393e-01,3.480e-02
9.421e-01,2.389e-02
9.449e-01,1.597e-02
9.477e-01,1.037e-02
9.506e-01,6.518e-03
9.534e-01,3.952e-03
9.562e-01,2.300e-03
9.590e-01,1.279e-03
9.619e-01,6.745e-04
9.647e-01,3.349e-04
9.675e-01,1.550e-04
9.703e-01,6.597e-05
9.732e-01,2.541e-05
9.760e-01,8.665e-06
9.788e-01,2.537e-06
9.816e-01,6.105e-07
9.845e-01,1.131e-07
9.873e-01,1.453e-08
9.901e-01,1.074e-09
9.929e-01,3.146e-11
9.958e-01,1.386e-13
9.986e-01,1.041e-18


==> anc/03_results/weak_inf/num_beta_total_probability/0_024.csv <==
transmittance,probability_density
4.635e-01,8.454e-07
4.662e-01,1.088e-06
4.689e-01,1.396e-06
4.716e-01,1.786e-06
4.743e-01,2.277e-06
4.770e-01,2.894e-06
4.797e-01,3.667e-06
4.823e-01,4.632e-06
4.850e-01,5.833e-06
4.877e-01,7.324e-06
4.904e-01,9.167e-06
4.931e-01,1.144e-05
4.958e-01,1.423e-05
4.985e-01,1.766e-05
5.012e-01,2.184e-05
5.039e-01,2.694e-05
5.066e-01,3.313e-05
5.092e-01,4.062e-05
5.119e-01,4.967e-05
5.146e-01,6.056e-05
5.173e-01,7.364e-05
5.200e-01,8.929e-05
5.227e-01,1.080e-04
5.254e-01,1.302e-04
5.281e-01,1.566e-04
5.308e-01,1.878e-04
5.334e-01,2.246e-04
5.361e-01,2.680e-04
5.388e-01,3.188e-04
5.415e-01,3.784e-04
5.442e-01,4.480e-04
5.469e-01,5.289e-04
5.496e-01,6.230e-04
5.523e-01,7.320e-04
5.550e-01,8.579e-04
5.576e-01,1.003e-03
5.603e-01,1.170e-03
5.630e-01,1.362e-03
5.657e-01,1.581e-03
5.684e-01,1.831e-03
5.711e-01,2.117e-03
5.738e-01,2.441e-03
5.765e-01,2.809e-03
5.792e-01,3.226e-03
5.818e-01,3.697e-03
5.845e-01,4.229e-03
5.872e-01,4.827e-03
5.899e-01,5.500e-03
5.926e-01,6.255e-03
5.953e-01,7.101e-03
5.980e-01,8.047e-03
6.007e-01,9.104e-03
6.034e-01,1.028e-02
6.060e-01,1.160e-02
6.087e-01,1.306e-02
6.114e-01,1.469e-02
6.141e-01,1.650e-02
6.168e-01,1.850e-02
6.195e-01,2.073e-02
6.222e-01,2.319e-02
6.249e-01,2.593e-02
6.276e-01,2.895e-02
6.302e-01,3.230e-02
6.329e-01,3.601e-02
6.356e-01,4.011e-02
6.383e-01,4.464e-02
6.410e-01,4.966e-02
6.437e-01,5.520e-02
6.464e-01,6.132e-02
6.491e-01,6.809e-02
6.518e-01,7.556e-02
6.545e-01,8.383e-02
6.571e-01,9.295e-02
6.598e-01,1.030e-01
6.625e-01,1.141e-01
6.652e-01,1.264e-01
6.679e-01,1.400e-01
6.706e-01,1.549e-01
6.733e-01,1.714e-01
6.760e-01,1.895e-01
6.787e-01,2.094e-01
6.813e-01,2.314e-01
6.840e-01,2.555e-01
6.867e-01,2.821e-01
6.894e-01,3.112e-01
6.921e-01,3.431e-01
6.948e-01,3.780e-01
6.975e-01,4.162e-01
7.002e-01,4.580e-01
7.029e-01,5.035e-01
7.055e-01,5.532e-01
7.082e-01,6.072e-01
7.109e-01,6.659e-01
7.136e-01,7.296e-01
7.163e-01,7.985e-01
7.190e-01,8.731e-01
7.217e-01,9.536e-01
7.244e-01,1.040e+00
7.271e-01,1.134e+00
7.297e-01,1.234e+00
7.324e-01,1.341e+00
7.351e-01,1.456e+00
7.378e-01,1.578e+00
7.405e-01,1.708e+00
7.432e-01,1.847e+00
7.459e-01,1.994e+00
7.486e-01,2.149e+00
7.513e-01,2.312e+00
7.539e-01,2.485e+00
7.566e-01,2.665e+00
7.593e-01,2.854e+00
7.620e-01,3.052e+00
7.647e-01,3.257e+00
7.674e-01,3.470e+00
7.701e-01,3.691e+00
7.728e-01,3.918e+00
7.755e-01,4.152e+00
7.782e-01,4.391e+00
7.808e-01,4.635e+00
7.835e-01,4.882e+00
7.862e-01,5.133e+00
7.889e-01,5.385e+00
7.916e-01,5.638e+00
7.943e-01,5.890e+00
7.970e-01,6.139e+00
7.997e-01,6.385e+00
8.024e-01,6.625e+00
8.050e-01,6.858e+00
8.077e-01,7.083e+00
8.104e-01,7.297e+00
8.131e-01,7.498e+00
8.158e-01,7.685e+00
8.185e-01,7.856e+00
8.212e-01,8.010e+00
8.239e-01,8.143e+00
8.266e-01,8.256e+00
8.292e-01,8.345e+00
8.319e-01,8.410e+00
8.346e-01,8.450e+00
8.373e-01,8.463e+00
8.400e-01,8.449e+00
8.427e-01,8.406e+00
8.454e-01,8.335e+00
8.481e-01,8.235e+00
8.508e-01,8.106e+00
8.534e-01,7.950e+00
8.561e-01,7.766e+00
8.588e-01,7.555e+00
8.615e-01,7.320e+00
8.642e-01,7.061e+00
8.669e-01,6.781e+00
8.696e-01,6.482e+00
8.723e-01,6.166e+00
8.750e-01,5.836e+00
8.776e-01,5.495e+00
8.803e-01,5.146e+00
8.830e-01,4.792e+00
8.857e-01,4.436e+00
8.884e-01,4.082e+00
8.911e-01,3.731e+00
8.938e-01,3.388e+00
8.965e-01,3.054e+00
8.992e-01,2.733e+00
9.018e-01,2.427e+00
9.045e-01,2.137e+00
9.072e-01,1.866e+00
9.099e-01,1.614e+00
9.126e-01,1.383e+00
9.153e-01,1.173e+00
9.180e-01,9.837e-01
9.207e-01,8.156e-01
9.234e-01,6.679e-01
9.260e-01,5.397e-01
9.287e-01,4.300e-01
9.314e-01,3.374e-01
9.341e-01,2.604e-01
9.368e-01,1.975e-01
9.395e-01,1.469e-01
9.422e-01,1.070e-01
9.449e-01,7.613e-02
9.476e-01,5.284e-02
9.503e-01,3.566e-02
9.529e-01,2.334e-02
9.556e-01,1.475e-02
9.583e-01,8.971e-03
9.610e-01,5.221e-03
9.637e-01,2.891e-03
9.664e-01,1.510e-03
9.691e-01,7.378e-04
9.718e-01,3.329e-04
9.745e-01,1.366e-04
9.771e-01,4.986e-05
9.798e-01,1.574e-05
9.825e-01,4.122e-06
9.852e-01,8.410e-07
9.879e-01,1.210e-07
9.906e-01,1.028e-08
9.933e-01,3.608e-10
9.960e-01,2.079e-12
9.987e-01,2.739e-17


==> anc/03_results/weak_inf/num_beta_total_probability/0_025.csv <==
transmittance,probability_density
4.928e-01,6.448e-07
4.954e-01,8.174e-07
4.979e-01,1.033e-06
5.004e-01,1.303e-06
5.030e-01,1.639e-06
5.055e-01,2.056e-06
5.081e-01,2.572e-06
5.106e-01,3.209e-06
5.132e-01,3.993e-06
5.157e-01,4.957e-06
5.182e-01,6.138e-06
5.208e-01,7.581e-06
5.233e-01,9.339e-06
5.259e-01,1.148e-05
5.284e-01,1.407e-05
5.310e-01,1.720e-05
5.335e-01,2.098e-05
5.360e-01,2.553e-05
5.386e-01,3.098e-05
5.411e-01,3.751e-05
5.437e-01,4.531e-05
5.462e-01,5.460e-05
5.487e-01,6.564e-05
5.513e-01,7.872e-05
5.538e-01,9.418e-05
5.564e-01,1.124e-04
5.589e-01,1.339e-04
5.615e-01,1.591e-04
5.640e-01,1.886e-04
5.665e-01,2.231e-04
5.691e-01,2.632e-04
5.716e-01,3.100e-04
5.742e-01,3.642e-04
5.767e-01,4.269e-04
5.793e-01,4.994e-04
5.818e-01,5.829e-04
5.843e-01,6.789e-04
5.869e-01,7.891e-04
5.894e-01,9.153e-04
5.920e-01,1.059e-03
5.945e-01,1.224e-03
5.970e-01,1.411e-03
5.996e-01,1.623e-03
6.021e-01,1.864e-03
6.047e-01,2.136e-03
6.072e-01,2.444e-03
6.098e-01,2.791e-03
6.123e-01,3.181e-03
6.148e-01,3.619e-03
6.174e-01,4.111e-03
6.199e-01,4.661e-03
6.225e-01,5.276e-03
6.250e-01,5.964e-03
6.276e-01,6.730e-03
6.301e-01,7.583e-03
6.326e-01,8.533e-03
6.352e-01,9.588e-03
6.377e-01,1.076e-02
6.403e-01,1.206e-02
6.428e-01,1.350e-02
6.454e-01,1.509e-02
6.479e-01,1.685e-02
6.504e-01,1.880e-02
6.530e-01,2.096e-02
6.555e-01,2.334e-02
6.581e-01,2.597e-02
6.606e-01,2.887e-02
6.631e-01,3.208e-02
6.657e-01,3.562e-02
6.682e-01,3.952e-02
6.708e-01,4.383e-02
6.733e-01,4.859e-02
6.759e-01,5.384e-02
6.784e-01,5.964e-02
6.809e-01,6.604e-02
6.835e-01,7.310e-02
6.860e-01,8.090e-02
6.886e-01,8.951e-02
6.911e-01,9.901e-02
6.937e-01,1.095e-01
6.962e-01,1.211e-01
6.987e-01,1.338e-01
7.013e-01,1.479e-01
7.038e-01,1.635e-01
7.064e-01,1.806e-01
7.089e-01,1.995e-01
7.115e-01,2.203e-01
7.140e-01,2.432e-01
7.165e-01,2.684e-01
7.191e-01,2.961e-01
7.216e-01,3.265e-01
7.242e-01,3.599e-01
7.267e-01,3.965e-01
7.292e-01,4.366e-01
7.318e-01,4.805e-01
7.343e-01,5.285e-01
7.369e-01,5.809e-01
7.394e-01,6.380e-01
7.420e-01,7.001e-01
7.445e-01,7.677e-01
7.470e-01,8.410e-01
7.496e-01,9.205e-01
7.521e-01,1.006e+00
7.547e-01,1.099e+00
7.572e-01,1.200e+00
7.598e-01,1.307e+00
7.623e-01,1.423e+00
7.648e-01,1.547e+00
7.674e-01,1.680e+00
7.699e-01,1.822e+00
7.725e-01,1.973e+00
7.750e-01,2.134e+00
7.776e-01,2.304e+00
7.801e-01,2.485e+00
7.826e-01,2.675e+00
7.852e-01,2.875e+00
7.877e-01,3.085e+00
7.903e-01,3.306e+00
7.928e-01,3.535e+00
7.953e-01,3.775e+00
7.979e-01,4.023e+00
8.004e-01,4.279e+00
8.030e-01,4.543e+00
8.055e-01,4.814e+00
8.081e-01,5.092e+00
8.106e-01,5.374e+00
8.131e-01,5.660e+00
8.157e-01,5.948e+00
8.182e-01,6.238e+00
8.208e-01,6.527e+00
8.233e-01,6.813e+00
8.259e-01,7.095e+00
8.284e-01,7.371e+00
8.309e-01,7.638e+00
8.335e-01,7.895e+00
8.360e-01,8.139e+00
8.386e-01,8.368e+00
8.411e-01,8.579e+00
8.437e-01,8.770e+00
8.462e-01,8.939e+00
8.487e-01,9.083e+00
8.513e-01,9.201e+00
8.538e-01,9.291e+00
8.564e-01,9.349e+00
8.589e-01,9.376e+00
8.614e-01,9.369e+00
8.640e-01,9.328e+00
8.665e-01,9.252e+00
8.691e-01,9.140e+00
8.716e-01,8.992e+00
8.742e-01,8.809e+00
8.767e-01,8.593e+00
8.792e-01,8.343e+00
8.818e-01,8.061e+00
8.843e-01,7.751e+00
8.869e-01,7.415e+00
8.894e-01,7.055e+00
8.920e-01,6.674e+00
8.945e-01,6.278e+00
8.970e-01,5.868e+00
8.996e-01,5.451e+00
9.021e-01,5.028e+00
9.047e-01,4.606e+00
9.072e-01,4.188e+00
9.097e-01,3.778e+00
9.123e-01,3.380e+00
9.148e-01,2.998e+00
9.174e-01,2.634e+00
9.199e-01,2.292e+00
9.225e-01,1.974e+00
9.250e-01,1.681e+00
9.275e-01,1.414e+00
9.301e-01,1.175e+00
9.326e-01,9.634e-01
9.352e-01,7.783e-01
9.377e-01,6.189e-01
9.403e-01,4.838e-01
9.428e-01,3.713e-01
9.453e-01,2.793e-01
9.479e-01,2.055e-01
9.504e-01,1.476e-01
9.530e-01,1.032e-01
9.555e-01,7.005e-02
9.581e-01,4.600e-02
9.606e-01,2.911e-02
9.631e-01,1.766e-02
9.657e-01,1.021e-02
9.682e-01,5.588e-03
9.708e-01,2.867e-03
9.733e-01,1.363e-03
9.758e-01,5.911e-04
9.784e-01,2.293e-04
9.809e-01,7.740e-05
9.835e-01,2.183e-05
9.860e-01,4.848e-06
9.886e-01,7.699e-07
9.911e-01,7.380e-08
9.936e-01,3.031e-09
9.962e-01,2.199e-11
9.987e-01,4.676e-16


==> anc/03_results/weak_inf/num_beta_total_probability/0_026.csv <==
transmittance,probability_density
5.214e-01,5.011e-07
5.238e-01,6.265e-07
5.262e-01,7.814e-07
5.286e-01,9.724e-07
5.310e-01,1.207e-06
5.334e-01,1.496e-06
5.358e-01,1.850e-06
5.382e-01,2.281e-06
5.406e-01,2.808e-06
5.430e-01,3.449e-06
5.454e-01,4.227e-06
5.478e-01,5.169e-06
5.502e-01,6.308e-06
5.526e-01,7.681e-06
5.550e-01,9.332e-06
5.574e-01,1.132e-05
5.598e-01,1.369e-05
5.622e-01,1.653e-05
5.646e-01,1.992e-05
5.670e-01,2.395e-05
5.694e-01,2.874e-05
5.718e-01,3.442e-05
5.742e-01,4.113e-05
5.766e-01,4.905e-05
5.790e-01,5.837e-05
5.814e-01,6.933e-05
5.838e-01,8.219e-05
5.862e-01,9.723e-05
5.886e-01,1.148e-04
5.910e-01,1.353e-04
5.934e-01,1.591e-04
5.958e-01,1.867e-04
5.982e-01,2.187e-04
6.006e-01,2.557e-04
6.030e-01,2.984e-04
6.053e-01,3.475e-04
6.077e-01,4.040e-04
6.101e-01,4.688e-04
6.125e-01,5.429e-04
6.149e-01,6.277e-04
6.173e-01,7.243e-04
6.197e-01,8.343e-04
6.221e-01,9.592e-04
6.245e-01,1.101e-03
6.269e-01,1.261e-03
6.293e-01,1.443e-03
6.317e-01,1.647e-03
6.341e-01,1.878e-03
6.365e-01,2.137e-03
6.389e-01,2.428e-03
6.413e-01,2.755e-03
6.437e-01,3.120e-03
6.461e-01,3.528e-03
6.485e-01,3.984e-03
6.509e-01,4.492e-03
6.533e-01,5.057e-03
6.557e-01,5.686e-03
6.581e-01,6.385e-03
6.605e-01,7.160e-03
6.629e-01,8.019e-03
6.653e-01,8.970e-03
6.677e-01,1.002e-02
6.701e-01,1.119e-02
6.725e-01,1.247e-02
6.749e-01,1.389e-02
6.773e-01,1.546e-02
6.797e-01,1.718e-02
6.821e-01,1.909e-02
6.845e-01,2.119e-02
6.869e-01,2.350e-02
6.893e-01,2.605e-02
6.917e-01,2.886e-02
6.941e-01,3.196e-02
6.965e-01,3.537e-02
6.989e-01,3.912e-02
7.013e-01,4.326e-02
7.037e-01,4.783e-02
7.061e-01,5.286e-02
7.085e-01,5.841e-02
7.109e-01,6.453e-02
7.133e-01,7.128e-02
7.157e-01,7.873e-02
7.181e-01,8.695e-02
7.205e-01,9.602e-02
7.229e-01,1.060e-01
7.253e-01,1.171e-01
7.277e-01,1.293e-01
7.301e-01,1.428e-01
7.325e-01,1.576e-01
7.349e-01,1.741e-01
7.373e-01,1.922e-01
7.397e-01,2.122e-01
7.421e-01,2.342e-01
7.445e-01,2.585e-01
7.469e-01,2.852e-01
7.493e-01,3.147e-01
7.517e-01,3.471e-01
7.541e-01,3.827e-01
7.565e-01,4.218e-01
7.589e-01,4.647e-01
7.613e-01,5.118e-01
7.637e-01,5.633e-01
7.661e-01,6.197e-01
7.685e-01,6.813e-01
7.709e-01,7.485e-01
7.733e-01,8.217e-01
7.757e-01,9.014e-01
7.781e-01,9.880e-01
7.805e-01,1.082e+00
7.829e-01,1.184e+00
7.853e-01,1.294e+00
7.877e-01,1.413e+00
7.901e-01,1.540e+00
7.925e-01,1.678e+00
7.949e-01,1.826e+00
7.973e-01,1.984e+00
7.997e-01,2.153e+00
8.021e-01,2.333e+00
8.045e-01,2.525e+00
8.069e-01,2.728e+00
8.093e-01,2.944e+00
8.117e-01,3.171e+00
8.141e-01,3.411e+00
8.165e-01,3.662e+00
8.189e-01,3.925e+00
8.213e-01,4.200e+00
8.237e-01,4.485e+00
8.261e-01,4.781e+00
8.285e-01,5.086e+00
8.309e-01,5.400e+00
8.333e-01,5.722e+00
8.357e-01,6.049e+00
8.381e-01,6.382e+00
8.405e-01,6.717e+00
8.429e-01,7.054e+00
8.453e-01,7.389e+00
8.477e-01,7.722e+00
8.501e-01,8.048e+00
8.525e-01,8.366e+00
8.549e-01,8.673e+00
8.573e-01,8.966e+00
8.597e-01,9.242e+00
8.621e-01,9.498e+00
8.645e-01,9.731e+00
8.669e-01,9.937e+00
8.692e-01,1.011e+01
8.716e-01,1.026e+01
8.740e-01,1.037e+01
8.764e-01,1.044e+01
8.788e-01,1.047e+01
8.812e-01,1.046e+01
8.836e-01,1.041e+01
8.860e-01,1.031e+01
8.884e-01,1.016e+01
8.908e-01,9.975e+00
8.932e-01,9.743e+00
8.956e-01,9.467e+00
8.980e-01,9.150e+00
9.004e-01,8.794e+00
9.028e-01,8.403e+00
9.052e-01,7.980e+00
9.076e-01,7.530e+00
9.100e-01,7.057e+00
9.124e-01,6.567e+00
9.148e-01,6.066e+00
9.172e-01,5.558e+00
9.196e-01,5.050e+00
9.220e-01,4.549e+00
9.244e-01,4.058e+00
9.268e-01,3.585e+00
9.292e-01,3.133e+00
9.316e-01,2.707e+00
9.340e-01,2.311e+00
9.364e-01,1.947e+00
9.388e-01,1.618e+00
9.412e-01,1.324e+00
9.436e-01,1.066e+00
9.460e-01,8.428e-01
9.484e-01,6.537e-01
9.508e-01,4.965e-01
9.532e-01,3.684e-01
9.556e-01,2.664e-01
9.580e-01,1.872e-01
9.604e-01,1.274e-01
9.628e-01,8.372e-02
9.652e-01,5.281e-02
9.676e-01,3.181e-02
9.700e-01,1.816e-02
9.724e-01,9.746e-03
9.748e-01,4.859e-03
9.772e-01,2.219e-03
9.796e-01,9.099e-04
9.820e-01,3.262e-04
9.844e-01,9.840e-05
9.868e-01,2.357e-05
9.892e-01,4.086e-06
9.916e-01,4.356e-07
9.940e-01,2.051e-08
9.964e-01,1.816e-10
9.988e-01,5.813e-15


==> anc/03_results/weak_inf/num_beta_total_probability/0_027.csv <==
transmittance,probability_density
5.501e-01,4.328e-07
5.524e-01,5.335e-07
5.546e-01,6.565e-07
5.569e-01,8.062e-07
5.591e-01,9.882e-07
5.614e-01,1.209e-06
5.637e-01,1.477e-06
5.659e-01,1.800e-06
5.682e-01,2.190e-06
5.704e-01,2.660e-06
5.727e-01,3.225e-06
5.749e-01,3.903e-06
5.772e-01,4.715e-06
5.794e-01,5.685e-06
5.817e-01,6.843e-06
5.840e-01,8.221e-06
5.862e-01,9.860e-06
5.885e-01,1.180e-05
5.907e-01,1.411e-05
5.930e-01,1.683e-05
5.952e-01,2.004e-05
5.975e-01,2.382e-05
5.997e-01,2.827e-05
6.020e-01,3.349e-05
6.042e-01,3.961e-05
6.065e-01,4.676e-05
6.088e-01,5.510e-05
6.110e-01,6.483e-05
6.133e-01,7.614e-05
6.155e-01,8.927e-05
6.178e-01,1.045e-04
6.200e-01,1.221e-04
6.223e-01,1.424e-04
6.245e-01,1.659e-04
6.268e-01,1.928e-04
6.291e-01,2.238e-04
6.313e-01,2.594e-04
6.336e-01,3.000e-04
6.358e-01,3.466e-04
6.381e-01,3.996e-04
6.403e-01,4.601e-04
6.426e-01,5.288e-04
6.448e-01,6.069e-04
6.471e-01,6.954e-04
6.493e-01,7.955e-04
6.516e-01,9.087e-04
6.539e-01,1.036e-03
6.561e-01,1.180e-03
6.584e-01,1.342e-03
6.606e-01,1.524e-03
6.629e-01,1.727e-03
6.651e-01,1.955e-03
6.674e-01,2.211e-03
6.696e-01,2.495e-03
6.719e-01,2.813e-03
6.742e-01,3.167e-03
6.764e-01,3.561e-03
6.787e-01,3.999e-03
6.809e-01,4.484e-03
6.832e-01,5.023e-03
6.854e-01,5.619e-03
6.877e-01,6.280e-03
6.899e-01,7.009e-03
6.922e-01,7.815e-03
6.944e-01,8.705e-03
6.967e-01,9.687e-03
6.990e-01,1.077e-02
7.012e-01,1.196e-02
7.035e-01,1.327e-02
7.057e-01,1.472e-02
7.080e-01,1.631e-02
7.102e-01,1.805e-02
7.125e-01,1.998e-02
7.147e-01,2.209e-02
7.170e-01,2.442e-02
7.193e-01,2.698e-02
7.215e-01,2.979e-02
7.238e-01,3.288e-02
7.260e-01,3.629e-02
7.283e-01,4.003e-02
7.305e-01,4.415e-02
7.328e-01,4.869e-02
7.350e-01,5.369e-02
7.373e-01,5.920e-02
7.395e-01,6.528e-02
7.418e-01,7.197e-02
7.441e-01,7.936e-02
7.463e-01,8.751e-02
7.486e-01,9.651e-02
7.508e-01,1.064e-01
7.531e-01,1.174e-01
7.553e-01,1.295e-01
7.576e-01,1.429e-01
7.598e-01,1.577e-01
7.621e-01,1.740e-01
7.644e-01,1.921e-01
7.666e-01,2.120e-01
7.689e-01,2.340e-01
7.711e-01,2.583e-01
7.734e-01,2.851e-01
7.756e-01,3.147e-01
7.779e-01,3.473e-01
7.801e-01,3.832e-01
7.824e-01,4.227e-01
7.846e-01,4.663e-01
7.869e-01,5.141e-01
7.892e-01,5.666e-01
7.914e-01,6.243e-01
7.937e-01,6.875e-01
7.959e-01,7.567e-01
7.982e-01,8.323e-01
8.004e-01,9.150e-01
8.027e-01,1.005e+00
8.049e-01,1.103e+00
8.072e-01,1.210e+00
8.095e-01,1.326e+00
8.117e-01,1.452e+00
8.140e-01,1.588e+00
8.162e-01,1.735e+00
8.185e-01,1.893e+00
8.207e-01,2.063e+00
8.230e-01,2.246e+00
8.252e-01,2.442e+00
8.275e-01,2.652e+00
8.297e-01,2.875e+00
8.320e-01,3.113e+00
8.343e-01,3.366e+00
8.365e-01,3.633e+00
8.388e-01,3.914e+00
8.410e-01,4.210e+00
8.433e-01,4.521e+00
8.455e-01,4.845e+00
8.478e-01,5.183e+00
8.500e-01,5.534e+00
8.523e-01,5.896e+00
8.546e-01,6.268e+00
8.568e-01,6.649e+00
8.591e-01,7.037e+00
8.613e-01,7.429e+00
8.636e-01,7.825e+00
8.658e-01,8.220e+00
8.681e-01,8.613e+00
8.703e-01,8.999e+00
8.726e-01,9.376e+00
8.748e-01,9.740e+00
8.771e-01,1.009e+01
8.794e-01,1.041e+01
8.816e-01,1.071e+01
8.839e-01,1.099e+01
8.861e-01,1.122e+01
8.884e-01,1.142e+01
8.906e-01,1.158e+01
8.929e-01,1.170e+01
8.951e-01,1.176e+01
8.974e-01,1.177e+01
8.997e-01,1.173e+01
9.019e-01,1.163e+01
9.042e-01,1.148e+01
9.064e-01,1.126e+01
9.087e-01,1.099e+01
9.109e-01,1.067e+01
9.132e-01,1.029e+01
9.154e-01,9.856e+00
9.177e-01,9.380e+00
9.199e-01,8.863e+00
9.222e-01,8.311e+00
9.245e-01,7.732e+00
9.267e-01,7.131e+00
9.290e-01,6.519e+00
9.312e-01,5.902e+00
9.335e-01,5.289e+00
9.357e-01,4.688e+00
9.380e-01,4.107e+00
9.402e-01,3.553e+00
9.425e-01,3.033e+00
9.448e-01,2.551e+00
9.470e-01,2.112e+00
9.493e-01,1.719e+00
9.515e-01,1.373e+00
9.538e-01,1.075e+00
9.560e-01,8.227e-01
9.583e-01,6.142e-01
9.605e-01,4.461e-01
9.628e-01,3.142e-01
9.650e-01,2.138e-01
9.673e-01,1.399e-01
9.696e-01,8.750e-02
9.718e-01,5.200e-02
9.741e-01,2.910e-02
9.763e-01,1.517e-02
9.786e-01,7.259e-03
9.808e-01,3.132e-03
9.831e-01,1.186e-03
9.853e-01,3.801e-04
9.876e-01,9.746e-05
9.899e-01,1.827e-05
9.921e-01,2.139e-06
9.944e-01,1.135e-07
9.966e-01,1.195e-09
9.989e-01,5.418e-14


==> anc/03_results/weak_inf/num_beta_total_probability/0_028.csv <==
transmittance,probability_density
5.789e-01,4.091e-07
5.810e-01,4.975e-07
5.831e-01,6.040e-07
5.852e-01,7.321e-07
5.873e-01,8.861e-07
5.894e-01,1.071e-06
5.915e-01,1.292e-06
5.937e-01,1.556e-06
5.958e-01,1.872e-06
5.979e-01,2.248e-06
6.000e-01,2.696e-06
6.021e-01,3.228e-06
6.042e-01,3.859e-06
6.063e-01,4.607e-06
6.084e-01,5.491e-06
6.105e-01,6.534e-06
6.126e-01,7.765e-06
6.148e-01,9.213e-06
6.169e-01,1.092e-05
6.190e-01,1.291e-05
6.211e-01,1.525e-05
6.232e-01,1.799e-05
6.253e-01,2.119e-05
6.274e-01,2.491e-05
6.295e-01,2.925e-05
6.316e-01,3.430e-05
6.338e-01,4.016e-05
6.359e-01,4.695e-05
6.380e-01,5.480e-05
6.401e-01,6.388e-05
6.422e-01,7.435e-05
6.443e-01,8.641e-05
6.464e-01,1.003e-04
6.485e-01,1.162e-04
6.506e-01,1.345e-04
6.528e-01,1.554e-04
6.549e-01,1.794e-04
6.570e-01,2.067e-04
6.591e-01,2.378e-04
6.612e-01,2.732e-04
6.633e-01,3.135e-04
6.654e-01,3.592e-04
6.675e-01,4.111e-04
6.696e-01,4.697e-04
6.718e-01,5.360e-04
6.739e-01,6.108e-04
6.760e-01,6.950e-04
6.781e-01,7.899e-04
6.802e-01,8.965e-04
6.823e-01,1.016e-03
6.844e-01,1.150e-03
6.865e-01,1.300e-03
6.886e-01,1.468e-03
6.908e-01,1.656e-03
6.929e-01,1.864e-03
6.950e-01,2.097e-03
6.971e-01,2.356e-03
6.992e-01,2.644e-03
7.013e-01,2.963e-03
7.034e-01,3.317e-03
7.055e-01,3.710e-03
7.076e-01,4.144e-03
7.097e-01,4.624e-03
7.119e-01,5.154e-03
7.140e-01,5.739e-03
7.161e-01,6.384e-03
7.182e-01,7.094e-03
7.203e-01,7.877e-03
7.224e-01,8.739e-03
7.245e-01,9.686e-03
7.266e-01,1.073e-02
7.287e-01,1.187e-02
7.309e-01,1.313e-02
7.330e-01,1.451e-02
7.351e-01,1.603e-02
7.372e-01,1.769e-02
7.393e-01,1.952e-02
7.414e-01,2.152e-02
7.435e-01,2.372e-02
7.456e-01,2.614e-02
7.477e-01,2.879e-02
7.499e-01,3.170e-02
7.520e-01,3.491e-02
7.541e-01,3.843e-02
7.562e-01,4.229e-02
7.583e-01,4.655e-02
7.604e-01,5.123e-02
7.625e-01,5.639e-02
7.646e-01,6.207e-02
7.667e-01,6.833e-02
7.689e-01,7.523e-02
7.710e-01,8.284e-02
7.731e-01,9.124e-02
7.752e-01,1.005e-01
7.773e-01,1.108e-01
7.794e-01,1.221e-01
7.815e-01,1.346e-01
7.836e-01,1.484e-01
7.857e-01,1.637e-01
7.879e-01,1.806e-01
7.900e-01,1.993e-01
7.921e-01,2.200e-01
7.942e-01,2.429e-01
7.963e-01,2.681e-01
7.984e-01,2.961e-01
8.005e-01,3.270e-01
8.026e-01,3.611e-01
8.047e-01,3.988e-01
8.069e-01,4.404e-01
8.090e-01,4.862e-01
8.111e-01,5.368e-01
8.132e-01,5.924e-01
8.153e-01,6.537e-01
8.174e-01,7.210e-01
8.195e-01,7.950e-01
8.216e-01,8.762e-01
8.237e-01,9.651e-01
8.258e-01,1.062e+00
8.280e-01,1.169e+00
8.301e-01,1.285e+00
8.322e-01,1.412e+00
8.343e-01,1.549e+00
8.364e-01,1.699e+00
8.385e-01,1.861e+00
8.406e-01,2.037e+00
8.427e-01,2.227e+00
8.448e-01,2.432e+00
8.470e-01,2.652e+00
8.491e-01,2.889e+00
8.512e-01,3.142e+00
8.533e-01,3.413e+00
8.554e-01,3.701e+00
8.575e-01,4.008e+00
8.596e-01,4.333e+00
8.617e-01,4.675e+00
8.638e-01,5.036e+00
8.660e-01,5.415e+00
8.681e-01,5.810e+00
8.702e-01,6.221e+00
8.723e-01,6.648e+00
8.744e-01,7.087e+00
8.765e-01,7.538e+00
8.786e-01,7.998e+00
8.807e-01,8.464e+00
8.828e-01,8.934e+00
8.850e-01,9.403e+00
8.871e-01,9.869e+00
8.892e-01,1.033e+01
8.913e-01,1.077e+01
8.934e-01,1.120e+01
8.955e-01,1.160e+01
8.976e-01,1.198e+01
8.997e-01,1.232e+01
9.018e-01,1.262e+01
9.040e-01,1.287e+01
9.061e-01,1.307e+01
9.082e-01,1.322e+01
9.103e-01,1.331e+01
9.124e-01,1.332e+01
9.145e-01,1.327e+01
9.166e-01,1.315e+01
9.187e-01,1.295e+01
9.208e-01,1.268e+01
9.230e-01,1.233e+01
9.251e-01,1.191e+01
9.272e-01,1.142e+01
9.293e-01,1.087e+01
9.314e-01,1.026e+01
9.335e-01,9.599e+00
9.356e-01,8.900e+00
9.377e-01,8.172e+00
9.398e-01,7.424e+00
9.420e-01,6.670e+00
9.441e-01,5.920e+00
9.462e-01,5.186e+00
9.483e-01,4.480e+00
9.504e-01,3.811e+00
9.525e-01,3.189e+00
9.546e-01,2.621e+00
9.567e-01,2.112e+00
9.588e-01,1.665e+00
9.609e-01,1.282e+00
9.631e-01,9.605e-01
9.652e-01,6.987e-01
9.673e-01,4.915e-01
9.694e-01,3.329e-01
9.715e-01,2.159e-01
9.736e-01,1.332e-01
9.757e-01,7.750e-02
9.778e-01,4.210e-02
9.799e-01,2.105e-02
9.821e-01,9.518e-03
9.842e-01,3.792e-03
9.863e-01,1.284e-03
9.884e-01,3.502e-04
9.905e-01,7.044e-05
9.926e-01,8.965e-06
9.947e-01,5.286e-07
9.968e-01,6.460e-09
9.989e-01,3.941e-13


==> anc/03_results/weak_inf/num_beta_total_probability/0_029.csv <==
transmittance,probability_density
6.074e-01,4.147e-07
6.094e-01,4.978e-07
6.114e-01,5.967e-07
6.133e-01,7.143e-07
6.153e-01,8.540e-07
6.173e-01,1.020e-06
6.192e-01,1.216e-06
6.212e-01,1.448e-06
6.232e-01,1.723e-06
6.251e-01,2.046e-06
6.271e-01,2.428e-06
6.291e-01,2.877e-06
6.311e-01,3.404e-06
6.330e-01,4.024e-06
6.350e-01,4.749e-06
6.370e-01,5.599e-06
6.389e-01,6.592e-06
6.409e-01,7.752e-06
6.429e-01,9.104e-06
6.448e-01,1.068e-05
6.468e-01,1.251e-05
6.488e-01,1.464e-05
6.507e-01,1.710e-05
6.527e-01,1.996e-05
6.547e-01,2.326e-05
6.566e-01,2.708e-05
6.586e-01,3.149e-05
6.606e-01,3.656e-05
6.625e-01,4.241e-05
6.645e-01,4.912e-05
6.665e-01,5.683e-05
6.684e-01,6.566e-05
6.704e-01,7.578e-05
6.724e-01,8.734e-05
6.743e-01,1.006e-04
6.763e-01,1.156e-04
6.783e-01,1.328e-04
6.802e-01,1.523e-04
6.822e-01,1.745e-04
6.842e-01,1.996e-04
6.861e-01,2.281e-04
6.881e-01,2.604e-04
6.901e-01,2.968e-04
6.921e-01,3.380e-04
6.940e-01,3.844e-04
6.960e-01,4.367e-04
6.980e-01,4.955e-04
6.999e-01,5.616e-04
7.019e-01,6.357e-04
7.039e-01,7.187e-04
7.058e-01,8.117e-04
7.078e-01,9.157e-04
7.098e-01,1.032e-03
7.117e-01,1.161e-03
7.137e-01,1.306e-03
7.157e-01,1.466e-03
7.176e-01,1.645e-03
7.196e-01,1.843e-03
7.216e-01,2.063e-03
7.235e-01,2.307e-03
7.255e-01,2.577e-03
7.275e-01,2.876e-03
7.294e-01,3.206e-03
7.314e-01,3.571e-03
7.334e-01,3.973e-03
7.353e-01,4.417e-03
7.373e-01,4.905e-03
7.393e-01,5.443e-03
7.412e-01,6.035e-03
7.432e-01,6.685e-03
7.452e-01,7.399e-03
7.471e-01,8.184e-03
7.491e-01,9.045e-03
7.511e-01,9.990e-03
7.531e-01,1.103e-02
7.550e-01,1.216e-02
7.570e-01,1.341e-02
7.590e-01,1.477e-02
7.609e-01,1.627e-02
7.629e-01,1.791e-02
7.649e-01,1.970e-02
7.668e-01,2.167e-02
7.688e-01,2.383e-02
7.708e-01,2.619e-02
7.727e-01,2.879e-02
7.747e-01,3.164e-02
7.767e-01,3.476e-02
7.786e-01,3.819e-02
7.806e-01,4.196e-02
7.826e-01,4.610e-02
7.845e-01,5.065e-02
7.865e-01,5.567e-02
7.885e-01,6.118e-02
7.904e-01,6.726e-02
7.924e-01,7.396e-02
7.944e-01,8.135e-02
7.963e-01,8.950e-02
7.983e-01,9.850e-02
8.003e-01,1.085e-01
8.022e-01,1.194e-01
8.042e-01,1.316e-01
8.062e-01,1.450e-01
8.081e-01,1.599e-01
8.101e-01,1.764e-01
8.121e-01,1.946e-01
8.140e-01,2.148e-01
8.160e-01,2.372e-01
8.180e-01,2.620e-01
8.200e-01,2.894e-01
8.219e-01,3.198e-01
8.239e-01,3.534e-01
8.259e-01,3.907e-01
8.278e-01,4.319e-01
8.298e-01,4.775e-01
8.318e-01,5.278e-01
8.337e-01,5.835e-01
8.357e-01,6.450e-01
8.377e-01,7.128e-01
8.396e-01,7.876e-01
8.416e-01,8.700e-01
8.436e-01,9.607e-01
8.455e-01,1.060e+00
8.475e-01,1.170e+00
8.495e-01,1.290e+00
8.514e-01,1.421e+00
8.534e-01,1.565e+00
8.554e-01,1.722e+00
8.573e-01,1.894e+00
8.593e-01,2.080e+00
8.613e-01,2.283e+00
8.632e-01,2.503e+00
8.652e-01,2.740e+00
8.672e-01,2.997e+00
8.691e-01,3.274e+00
8.711e-01,3.572e+00
8.731e-01,3.891e+00
8.750e-01,4.232e+00
8.770e-01,4.596e+00
8.790e-01,4.982e+00
8.810e-01,5.392e+00
8.829e-01,5.824e+00
8.849e-01,6.278e+00
8.869e-01,6.753e+00
8.888e-01,7.249e+00
8.908e-01,7.763e+00
8.928e-01,8.293e+00
8.947e-01,8.837e+00
8.967e-01,9.391e+00
8.987e-01,9.952e+00
9.006e-01,1.052e+01
9.026e-01,1.108e+01
9.046e-01,1.163e+01
9.065e-01,1.217e+01
9.085e-01,1.269e+01
9.105e-01,1.317e+01
9.124e-01,1.363e+01
9.144e-01,1.404e+01
9.164e-01,1.440e+01
9.183e-01,1.470e+01
9.203e-01,1.493e+01
9.223e-01,1.509e+01
9.242e-01,1.516e+01
9.262e-01,1.515e+01
9.282e-01,1.505e+01
9.301e-01,1.485e+01
9.321e-01,1.455e+01
9.341e-01,1.415e+01
9.360e-01,1.366e+01
9.380e-01,1.308e+01
9.400e-01,1.241e+01
9.420e-01,1.167e+01
9.439e-01,1.086e+01
9.459e-01,9.992e+00
9.479e-01,9.091e+00
9.498e-01,8.168e+00
9.518e-01,7.239e+00
9.538e-01,6.323e+00
9.557e-01,5.434e+00
9.577e-01,4.590e+00
9.597e-01,3.803e+00
9.616e-01,3.085e+00
9.636e-01,2.445e+00
9.656e-01,1.888e+00
9.675e-01,1.417e+00
9.695e-01,1.029e+00
9.715e-01,7.202e-01
9.734e-01,4.832e-01
9.754e-01,3.089e-01
9.774e-01,1.865e-01
9.793e-01,1.053e-01
9.813e-01,5.487e-02
9.833e-01,2.591e-02
9.852e-01,1.082e-02
9.872e-01,3.854e-03
9.892e-01,1.112e-03
9.911e-01,2.384e-04
9.931e-01,3.270e-05
9.951e-01,2.117e-06
9.970e-01,2.951e-08
9.990e-01,2.325e-12


==> anc/03_results/weak_inf/num_beta_total_probability/0_03.csv <==
transmittance,probability_density
6.348e-01,4.099e-07
6.367e-01,4.865e-07
6.385e-01,5.767e-07
6.403e-01,6.830e-07
6.421e-01,8.081e-07
6.440e-01,9.549e-07
6.458e-01,1.127e-06
6.476e-01,1.329e-06
6.495e-01,1.566e-06
6.513e-01,1.842e-06
6.531e-01,2.166e-06
6.550e-01,2.543e-06
6.568e-01,2.982e-06
6.586e-01,3.494e-06
6.605e-01,4.089e-06
6.623e-01,4.781e-06
6.641e-01,5.583e-06
6.659e-01,6.514e-06
6.678e-01,7.591e-06
6.696e-01,8.837e-06
6.714e-01,1.028e-05
6.733e-01,1.194e-05
6.751e-01,1.385e-05
6.769e-01,1.606e-05
6.788e-01,1.859e-05
6.806e-01,2.151e-05
6.824e-01,2.485e-05
6.842e-01,2.868e-05
6.861e-01,3.307e-05
6.879e-01,3.809e-05
6.897e-01,4.383e-05
6.916e-01,5.037e-05
6.934e-01,5.784e-05
6.952e-01,6.634e-05
6.971e-01,7.600e-05
6.989e-01,8.699e-05
7.007e-01,9.945e-05
7.026e-01,1.136e-04
7.044e-01,1.296e-04
7.062e-01,1.477e-04
7.080e-01,1.682e-04
7.099e-01,1.912e-04
7.117e-01,2.173e-04
7.135e-01,2.466e-04
7.154e-01,2.796e-04
7.172e-01,3.167e-04
7.190e-01,3.583e-04
7.209e-01,4.050e-04
7.227e-01,4.573e-04
7.245e-01,5.158e-04
7.263e-01,5.813e-04
7.282e-01,6.544e-04
7.300e-01,7.359e-04
7.318e-01,8.268e-04
7.337e-01,9.279e-04
7.355e-01,1.040e-03
7.373e-01,1.165e-03
7.392e-01,1.304e-03
7.410e-01,1.458e-03
7.428e-01,1.629e-03
7.447e-01,1.818e-03
7.465e-01,2.026e-03
7.483e-01,2.257e-03
7.501e-01,2.512e-03
7.520e-01,2.793e-03
7.538e-01,3.103e-03
7.556e-01,3.444e-03
7.575e-01,3.820e-03
7.593e-01,4.233e-03
7.611e-01,4.687e-03
7.630e-01,5.186e-03
7.648e-01,5.733e-03
7.666e-01,6.334e-03
7.684e-01,6.993e-03
7.703e-01,7.715e-03
7.721e-01,8.507e-03
7.739e-01,9.374e-03
7.758e-01,1.032e-02
7.776e-01,1.136e-02
7.794e-01,1.250e-02
7.813e-01,1.375e-02
7.831e-01,1.511e-02
7.849e-01,1.660e-02
7.868e-01,1.823e-02
7.886e-01,2.002e-02
7.904e-01,2.198e-02
7.922e-01,2.412e-02
7.941e-01,2.647e-02
7.959e-01,2.904e-02
7.977e-01,3.186e-02
7.996e-01,3.495e-02
8.014e-01,3.835e-02
8.032e-01,4.208e-02
8.051e-01,4.617e-02
8.069e-01,5.068e-02
8.087e-01,5.563e-02
8.105e-01,6.108e-02
8.124e-01,6.709e-02
8.142e-01,7.371e-02
8.160e-01,8.102e-02
8.179e-01,8.908e-02
8.197e-01,9.799e-02
8.215e-01,1.078e-01
8.234e-01,1.187e-01
8.252e-01,1.308e-01
8.270e-01,1.441e-01
8.289e-01,1.589e-01
8.307e-01,1.753e-01
8.325e-01,1.934e-01
8.343e-01,2.136e-01
8.362e-01,2.359e-01
8.380e-01,2.607e-01
8.398e-01,2.882e-01
8.417e-01,3.188e-01
8.435e-01,3.527e-01
8.453e-01,3.903e-01
8.472e-01,4.320e-01
8.490e-01,4.783e-01
8.508e-01,5.296e-01
8.526e-01,5.865e-01
8.545e-01,6.496e-01
8.563e-01,7.195e-01
8.581e-01,7.968e-01
8.600e-01,8.823e-01
8.618e-01,9.768e-01
8.636e-01,1.081e+00
8.655e-01,1.196e+00
8.673e-01,1.323e+00
8.691e-01,1.463e+00
8.710e-01,1.616e+00
8.728e-01,1.785e+00
8.746e-01,1.969e+00
8.764e-01,2.172e+00
8.783e-01,2.393e+00
8.801e-01,2.634e+00
8.819e-01,2.896e+00
8.838e-01,3.181e+00
8.856e-01,3.490e+00
8.874e-01,3.825e+00
8.893e-01,4.185e+00
8.911e-01,4.573e+00
8.929e-01,4.989e+00
8.947e-01,5.433e+00
8.966e-01,5.907e+00
8.984e-01,6.410e+00
9.002e-01,6.942e+00
9.021e-01,7.501e+00
9.039e-01,8.088e+00
9.057e-01,8.699e+00
9.076e-01,9.332e+00
9.094e-01,9.985e+00
9.112e-01,1.065e+01
9.131e-01,1.133e+01
9.149e-01,1.201e+01
9.167e-01,1.269e+01
9.185e-01,1.336e+01
9.204e-01,1.401e+01
9.222e-01,1.464e+01
9.240e-01,1.522e+01
9.259e-01,1.576e+01
9.277e-01,1.624e+01
9.295e-01,1.665e+01
9.314e-01,1.697e+01
9.332e-01,1.721e+01
9.350e-01,1.734e+01
9.368e-01,1.736e+01
9.387e-01,1.725e+01
9.405e-01,1.703e+01
9.423e-01,1.667e+01
9.442e-01,1.618e+01
9.460e-01,1.557e+01
9.478e-01,1.483e+01
9.497e-01,1.399e+01
9.515e-01,1.304e+01
9.533e-01,1.201e+01
9.552e-01,1.092e+01
9.570e-01,9.787e+00
9.588e-01,8.636e+00
9.606e-01,7.493e+00
9.625e-01,6.381e+00
9.643e-01,5.324e+00
9.661e-01,4.342e+00
9.680e-01,3.454e+00
9.698e-01,2.670e+00
9.716e-01,2.000e+00
9.735e-01,1.445e+00
9.753e-01,1.002e+00
9.771e-01,6.629e-01
9.789e-01,4.148e-01
9.808e-01,2.431e-01
9.826e-01,1.317e-01
9.844e-01,6.478e-02
9.863e-01,2.826e-02
9.881e-01,1.056e-02
9.899e-01,3.210e-03
9.918e-01,7.300e-04
9.936e-01,1.073e-04
9.954e-01,7.565e-06
9.973e-01,1.187e-07
9.991e-01,1.175e-11


==> anc/03_results/weak_inf/num_beta_total_probability/0_031.csv <==
transmittance,probability_density
6.620e-01,4.335e-07
6.637e-01,5.091e-07
6.654e-01,5.974e-07
6.671e-01,7.003e-07
6.688e-01,8.201e-07
6.705e-01,9.597e-07
6.722e-01,1.122e-06
6.739e-01,1.310e-06
6.756e-01,1.529e-06
6.773e-01,1.783e-06
6.790e-01,2.077e-06
6.807e-01,2.417e-06
6.824e-01,2.811e-06
6.841e-01,3.265e-06
6.857e-01,3.790e-06
6.874e-01,4.394e-06
6.891e-01,5.091e-06
6.908e-01,5.893e-06
6.925e-01,6.815e-06
6.942e-01,7.875e-06
6.959e-01,9.090e-06
6.976e-01,1.048e-05
6.993e-01,1.208e-05
7.010e-01,1.391e-05
7.027e-01,1.600e-05
7.044e-01,1.838e-05
7.061e-01,2.111e-05
7.078e-01,2.421e-05
7.095e-01,2.775e-05
7.112e-01,3.178e-05
7.129e-01,3.635e-05
7.145e-01,4.155e-05
7.162e-01,4.745e-05
7.179e-01,5.413e-05
7.196e-01,6.171e-05
7.213e-01,7.027e-05
7.230e-01,7.996e-05
7.247e-01,9.090e-05
7.264e-01,1.032e-04
7.281e-01,1.172e-04
7.298e-01,1.328e-04
7.315e-01,1.505e-04
7.332e-01,1.703e-04
7.349e-01,1.925e-04
7.366e-01,2.175e-04
7.383e-01,2.455e-04
7.400e-01,2.768e-04
7.417e-01,3.119e-04
7.433e-01,3.511e-04
7.450e-01,3.948e-04
7.467e-01,4.437e-04
7.484e-01,4.981e-04
7.501e-01,5.587e-04
7.518e-01,6.262e-04
7.535e-01,7.012e-04
7.552e-01,7.845e-04
7.569e-01,8.770e-04
7.586e-01,9.795e-04
7.603e-01,1.093e-03
7.620e-01,1.219e-03
7.637e-01,1.358e-03
7.654e-01,1.511e-03
7.671e-01,1.681e-03
7.688e-01,1.868e-03
7.705e-01,2.075e-03
7.721e-01,2.302e-03
7.738e-01,2.553e-03
7.755e-01,2.828e-03
7.772e-01,3.131e-03
7.789e-01,3.464e-03
7.806e-01,3.829e-03
7.823e-01,4.230e-03
7.840e-01,4.669e-03
7.857e-01,5.151e-03
7.874e-01,5.680e-03
7.891e-01,6.258e-03
7.908e-01,6.891e-03
7.925e-01,7.584e-03
7.942e-01,8.342e-03
7.959e-01,9.171e-03
7.976e-01,1.008e-02
7.993e-01,1.107e-02
8.009e-01,1.215e-02
8.026e-01,1.334e-02
8.043e-01,1.463e-02
8.060e-01,1.605e-02
8.077e-01,1.760e-02
8.094e-01,1.929e-02
8.111e-01,2.114e-02
8.128e-01,2.316e-02
8.145e-01,2.538e-02
8.162e-01,2.781e-02
8.179e-01,3.047e-02
8.196e-01,3.338e-02
8.213e-01,3.657e-02
8.230e-01,4.008e-02
8.247e-01,4.393e-02
8.264e-01,4.816e-02
8.280e-01,5.281e-02
8.297e-01,5.792e-02
8.314e-01,6.356e-02
8.331e-01,6.976e-02
8.348e-01,7.661e-02
8.365e-01,8.417e-02
8.382e-01,9.251e-02
8.399e-01,1.017e-01
8.416e-01,1.119e-01
8.433e-01,1.232e-01
8.450e-01,1.358e-01
8.467e-01,1.496e-01
8.484e-01,1.650e-01
8.501e-01,1.821e-01
8.518e-01,2.010e-01
8.535e-01,2.221e-01
8.552e-01,2.455e-01
8.568e-01,2.715e-01
8.585e-01,3.005e-01
8.602e-01,3.326e-01
8.619e-01,3.684e-01
8.636e-01,4.082e-01
8.653e-01,4.525e-01
8.670e-01,5.018e-01
8.687e-01,5.566e-01
8.704e-01,6.176e-01
8.721e-01,6.853e-01
8.738e-01,7.606e-01
8.755e-01,8.442e-01
8.772e-01,9.371e-01
8.789e-01,1.040e+00
8.806e-01,1.154e+00
8.823e-01,1.281e+00
8.840e-01,1.421e+00
8.856e-01,1.576e+00
8.873e-01,1.746e+00
8.890e-01,1.935e+00
8.907e-01,2.143e+00
8.924e-01,2.371e+00
8.941e-01,2.622e+00
8.958e-01,2.897e+00
8.975e-01,3.199e+00
8.992e-01,3.527e+00
9.009e-01,3.886e+00
9.026e-01,4.275e+00
9.043e-01,4.698e+00
9.060e-01,5.154e+00
9.077e-01,5.647e+00
9.094e-01,6.175e+00
9.111e-01,6.741e+00
9.128e-01,7.345e+00
9.144e-01,7.986e+00
9.161e-01,8.662e+00
9.178e-01,9.374e+00
9.195e-01,1.012e+01
9.212e-01,1.089e+01
9.229e-01,1.169e+01
9.246e-01,1.250e+01
9.263e-01,1.333e+01
9.280e-01,1.416e+01
9.297e-01,1.498e+01
9.314e-01,1.579e+01
9.331e-01,1.657e+01
9.348e-01,1.730e+01
9.365e-01,1.798e+01
9.382e-01,1.858e+01
9.399e-01,1.910e+01
9.416e-01,1.951e+01
9.432e-01,1.979e+01
9.449e-01,1.995e+01
9.466e-01,1.995e+01
9.483e-01,1.980e+01
9.500e-01,1.947e+01
9.517e-01,1.898e+01
9.534e-01,1.831e+01
9.551e-01,1.748e+01
9.568e-01,1.649e+01
9.585e-01,1.536e+01
9.602e-01,1.411e+01
9.619e-01,1.277e+01
9.636e-01,1.137e+01
9.653e-01,9.936e+00
9.670e-01,8.514e+00
9.687e-01,7.137e+00
9.704e-01,5.837e+00
9.720e-01,4.644e+00
9.737e-01,3.583e+00
9.754e-01,2.668e+00
9.771e-01,1.909e+00
9.788e-01,1.303e+00
9.805e-01,8.430e-01
9.822e-01,5.114e-01
9.839e-01,2.872e-01
9.856e-01,1.468e-01
9.873e-01,6.671e-02
9.890e-01,2.604e-02
9.907e-01,8.304e-03
9.924e-01,1.993e-03
9.941e-01,3.118e-04
9.958e-01,2.376e-05
9.975e-01,4.153e-07
9.992e-01,5.086e-11


==> anc/03_results/weak_inf/num_beta_total_probability/0_032.csv <==
transmittance,probability_density
6.879e-01,4.405e-07
6.894e-01,5.127e-07
6.910e-01,5.963e-07
6.926e-01,6.930e-07
6.941e-01,8.047e-07
6.957e-01,9.338e-07
6.973e-01,1.083e-06
6.988e-01,1.255e-06
7.004e-01,1.452e-06
7.020e-01,1.680e-06
7.035e-01,1.942e-06
7.051e-01,2.244e-06
7.066e-01,2.590e-06
7.082e-01,2.987e-06
7.098e-01,3.442e-06
7.113e-01,3.964e-06
7.129e-01,4.562e-06
7.145e-01,5.245e-06
7.160e-01,6.026e-06
7.176e-01,6.919e-06
7.192e-01,7.937e-06
7.207e-01,9.098e-06
7.223e-01,1.042e-05
7.239e-01,1.193e-05
7.254e-01,1.364e-05
7.270e-01,1.559e-05
7.286e-01,1.780e-05
7.301e-01,2.031e-05
7.317e-01,2.316e-05
7.332e-01,2.638e-05
7.348e-01,3.003e-05
7.364e-01,3.416e-05
7.379e-01,3.883e-05
7.395e-01,4.410e-05
7.411e-01,5.004e-05
7.426e-01,5.675e-05
7.442e-01,6.430e-05
7.458e-01,7.280e-05
7.473e-01,8.236e-05
7.489e-01,9.311e-05
7.505e-01,1.052e-04
7.520e-01,1.187e-04
7.536e-01,1.339e-04
7.551e-01,1.509e-04
7.567e-01,1.699e-04
7.583e-01,1.912e-04
7.598e-01,2.150e-04
7.614e-01,2.415e-04
7.630e-01,2.711e-04
7.645e-01,3.041e-04
7.661e-01,3.409e-04
7.677e-01,3.818e-04
7.692e-01,4.273e-04
7.708e-01,4.779e-04
7.724e-01,5.340e-04
7.739e-01,5.963e-04
7.755e-01,6.653e-04
7.771e-01,7.418e-04
7.786e-01,8.264e-04
7.802e-01,9.201e-04
7.817e-01,1.024e-03
7.833e-01,1.138e-03
7.849e-01,1.264e-03
7.864e-01,1.403e-03
7.880e-01,1.556e-03
7.896e-01,1.725e-03
7.911e-01,1.911e-03
7.927e-01,2.115e-03
7.943e-01,2.340e-03
7.958e-01,2.586e-03
7.974e-01,2.857e-03
7.990e-01,3.154e-03
8.005e-01,3.480e-03
8.021e-01,3.837e-03
8.036e-01,4.228e-03
8.052e-01,4.657e-03
8.068e-01,5.126e-03
8.083e-01,5.638e-03
8.099e-01,6.199e-03
8.115e-01,6.813e-03
8.130e-01,7.483e-03
8.146e-01,8.215e-03
8.162e-01,9.015e-03
8.177e-01,9.889e-03
8.193e-01,1.084e-02
8.209e-01,1.189e-02
8.224e-01,1.303e-02
8.240e-01,1.427e-02
8.256e-01,1.563e-02
8.271e-01,1.711e-02
8.287e-01,1.873e-02
8.302e-01,2.051e-02
8.318e-01,2.244e-02
8.334e-01,2.456e-02
8.349e-01,2.689e-02
8.365e-01,2.943e-02
8.381e-01,3.221e-02
8.396e-01,3.526e-02
8.412e-01,3.860e-02
8.428e-01,4.228e-02
8.443e-01,4.631e-02
8.459e-01,5.074e-02
8.475e-01,5.562e-02
8.490e-01,6.099e-02
8.506e-01,6.691e-02
8.522e-01,7.344e-02
8.537e-01,8.064e-02
8.553e-01,8.860e-02
8.568e-01,9.740e-02
8.584e-01,1.071e-01
8.600e-01,1.179e-01
8.615e-01,1.299e-01
8.631e-01,1.432e-01
8.647e-01,1.579e-01
8.662e-01,1.743e-01
8.678e-01,1.924e-01
8.694e-01,2.127e-01
8.709e-01,2.352e-01
8.725e-01,2.603e-01
8.741e-01,2.883e-01
8.756e-01,3.194e-01
8.772e-01,3.542e-01
8.787e-01,3.929e-01
8.803e-01,4.362e-01
8.819e-01,4.844e-01
8.834e-01,5.382e-01
8.850e-01,5.983e-01
8.866e-01,6.653e-01
8.881e-01,7.401e-01
8.897e-01,8.235e-01
8.913e-01,9.165e-01
8.928e-01,1.020e+00
8.944e-01,1.136e+00
8.960e-01,1.264e+00
8.975e-01,1.407e+00
8.991e-01,1.566e+00
9.007e-01,1.743e+00
9.022e-01,1.939e+00
9.038e-01,2.156e+00
9.053e-01,2.397e+00
9.069e-01,2.663e+00
9.085e-01,2.957e+00
9.100e-01,3.281e+00
9.116e-01,3.637e+00
9.132e-01,4.028e+00
9.147e-01,4.456e+00
9.163e-01,4.924e+00
9.179e-01,5.434e+00
9.194e-01,5.988e+00
9.210e-01,6.588e+00
9.226e-01,7.235e+00
9.241e-01,7.931e+00
9.257e-01,8.676e+00
9.272e-01,9.468e+00
9.288e-01,1.031e+01
9.304e-01,1.119e+01
9.319e-01,1.212e+01
9.335e-01,1.308e+01
9.351e-01,1.407e+01
9.366e-01,1.508e+01
9.382e-01,1.610e+01
9.398e-01,1.711e+01
9.413e-01,1.811e+01
9.429e-01,1.907e+01
9.445e-01,1.998e+01
9.460e-01,2.081e+01
9.476e-01,2.155e+01
9.492e-01,2.216e+01
9.507e-01,2.264e+01
9.523e-01,2.294e+01
9.538e-01,2.307e+01
9.554e-01,2.299e+01
9.570e-01,2.268e+01
9.585e-01,2.216e+01
9.601e-01,2.140e+01
9.617e-01,2.041e+01
9.632e-01,1.922e+01
9.648e-01,1.783e+01
9.664e-01,1.627e+01
9.679e-01,1.460e+01
9.695e-01,1.284e+01
9.711e-01,1.105e+01
9.726e-01,9.288e+00
9.742e-01,7.597e+00
9.757e-01,6.029e+00
9.773e-01,4.622e+00
9.789e-01,3.406e+00
9.804e-01,2.398e+00
9.820e-01,1.601e+00
9.836e-01,1.003e+00
9.851e-01,5.829e-01
9.867e-01,3.088e-01
9.883e-01,1.457e-01
9.898e-01,5.920e-02
9.914e-01,1.972e-02
9.930e-01,4.971e-03
9.945e-01,8.232e-04
9.961e-01,6.731e-05
9.977e-01,1.300e-06
9.992e-01,1.959e-10


==> anc/03_results/weak_inf/num_beta_total_probability/0_033.csv <==
transmittance,probability_density
7.128e-01,4.492e-07
7.143e-01,5.187e-07
7.157e-01,5.986e-07
7.171e-01,6.905e-07
7.186e-01,7.958e-07
7.200e-01,9.167e-07
7.214e-01,1.055e-06
7.229e-01,1.214e-06
7.243e-01,1.396e-06
7.258e-01,1.603e-06
7.272e-01,1.841e-06
7.286e-01,2.112e-06
7.301e-01,2.422e-06
7.315e-01,2.776e-06
7.330e-01,3.179e-06
7.344e-01,3.638e-06
7.358e-01,4.161e-06
7.373e-01,4.755e-06
7.387e-01,5.432e-06
7.402e-01,6.200e-06
7.416e-01,7.072e-06
7.430e-01,8.062e-06
7.445e-01,9.185e-06
7.459e-01,1.046e-05
7.474e-01,1.190e-05
7.488e-01,1.353e-05
7.502e-01,1.537e-05
7.517e-01,1.745e-05
7.531e-01,1.980e-05
7.546e-01,2.245e-05
7.560e-01,2.544e-05
7.574e-01,2.881e-05
7.589e-01,3.261e-05
7.603e-01,3.688e-05
7.618e-01,4.168e-05
7.632e-01,4.708e-05
7.646e-01,5.314e-05
7.661e-01,5.993e-05
7.675e-01,6.756e-05
7.690e-01,7.610e-05
7.704e-01,8.566e-05
7.718e-01,9.636e-05
7.733e-01,1.083e-04
7.747e-01,1.217e-04
7.762e-01,1.366e-04
7.776e-01,1.533e-04
7.790e-01,1.719e-04
7.805e-01,1.925e-04
7.819e-01,2.156e-04
7.833e-01,2.412e-04
7.848e-01,2.697e-04
7.862e-01,3.014e-04
7.877e-01,3.365e-04
7.891e-01,3.755e-04
7.905e-01,4.188e-04
7.920e-01,4.667e-04
7.934e-01,5.198e-04
7.949e-01,5.785e-04
7.963e-01,6.434e-04
7.977e-01,7.151e-04
7.992e-01,7.943e-04
8.006e-01,8.817e-04
8.021e-01,9.781e-04
8.035e-01,1.084e-03
8.049e-01,1.201e-03
8.064e-01,1.330e-03
8.078e-01,1.472e-03
8.093e-01,1.628e-03
8.107e-01,1.799e-03
8.121e-01,1.987e-03
8.136e-01,2.193e-03
8.150e-01,2.419e-03
8.165e-01,2.667e-03
8.179e-01,2.939e-03
8.193e-01,3.237e-03
8.208e-01,3.563e-03
8.222e-01,3.919e-03
8.237e-01,4.309e-03
8.251e-01,4.736e-03
8.265e-01,5.202e-03
8.280e-01,5.711e-03
8.294e-01,6.268e-03
8.309e-01,6.875e-03
8.323e-01,7.539e-03
8.337e-01,8.263e-03
8.352e-01,9.053e-03
8.366e-01,9.916e-03
8.381e-01,1.086e-02
8.395e-01,1.189e-02
8.409e-01,1.301e-02
8.424e-01,1.423e-02
8.438e-01,1.557e-02
8.452e-01,1.703e-02
8.467e-01,1.862e-02
8.481e-01,2.036e-02
8.496e-01,2.227e-02
8.510e-01,2.435e-02
8.524e-01,2.662e-02
8.539e-01,2.912e-02
8.553e-01,3.185e-02
8.568e-01,3.484e-02
8.582e-01,3.812e-02
8.596e-01,4.172e-02
8.611e-01,4.568e-02
8.625e-01,5.003e-02
8.640e-01,5.481e-02
8.654e-01,6.008e-02
8.668e-01,6.589e-02
8.683e-01,7.230e-02
8.697e-01,7.938e-02
8.712e-01,8.720e-02
8.726e-01,9.586e-02
8.740e-01,1.054e-01
8.755e-01,1.161e-01
8.769e-01,1.279e-01
8.784e-01,1.410e-01
8.798e-01,1.555e-01
8.812e-01,1.717e-01
8.827e-01,1.897e-01
8.841e-01,2.098e-01
8.856e-01,2.322e-01
8.870e-01,2.572e-01
8.884e-01,2.851e-01
8.899e-01,3.163e-01
8.913e-01,3.511e-01
8.928e-01,3.901e-01
8.942e-01,4.337e-01
8.956e-01,4.825e-01
8.971e-01,5.371e-01
8.985e-01,5.983e-01
9.000e-01,6.668e-01
9.014e-01,7.435e-01
9.028e-01,8.294e-01
9.043e-01,9.256e-01
9.057e-01,1.033e+00
9.071e-01,1.154e+00
9.086e-01,1.289e+00
9.100e-01,1.440e+00
9.115e-01,1.608e+00
9.129e-01,1.797e+00
9.143e-01,2.007e+00
9.158e-01,2.242e+00
9.172e-01,2.503e+00
9.187e-01,2.794e+00
9.201e-01,3.117e+00
9.215e-01,3.475e+00
9.230e-01,3.872e+00
9.244e-01,4.311e+00
9.259e-01,4.796e+00
9.273e-01,5.329e+00
9.287e-01,5.914e+00
9.302e-01,6.555e+00
9.316e-01,7.254e+00
9.331e-01,8.013e+00
9.345e-01,8.836e+00
9.359e-01,9.721e+00
9.374e-01,1.067e+01
9.388e-01,1.168e+01
9.403e-01,1.276e+01
9.417e-01,1.388e+01
9.431e-01,1.506e+01
9.446e-01,1.628e+01
9.460e-01,1.752e+01
9.475e-01,1.878e+01
9.489e-01,2.003e+01
9.503e-01,2.126e+01
9.518e-01,2.244e+01
9.532e-01,2.353e+01
9.547e-01,2.452e+01
9.561e-01,2.537e+01
9.575e-01,2.604e+01
9.590e-01,2.651e+01
9.604e-01,2.674e+01
9.619e-01,2.670e+01
9.633e-01,2.638e+01
9.647e-01,2.575e+01
9.662e-01,2.481e+01
9.676e-01,2.357e+01
9.690e-01,2.204e+01
9.705e-01,2.026e+01
9.719e-01,1.827e+01
9.734e-01,1.614e+01
9.748e-01,1.391e+01
9.762e-01,1.168e+01
9.777e-01,9.522e+00
9.791e-01,7.500e+00
9.806e-01,5.682e+00
9.820e-01,4.115e+00
9.834e-01,2.828e+00
9.849e-01,1.826e+00
9.863e-01,1.094e+00
9.878e-01,5.982e-01
9.892e-01,2.918e-01
9.906e-01,1.229e-01
9.921e-01,4.254e-02
9.935e-01,1.119e-02
9.950e-01,1.946e-03
9.964e-01,1.693e-04
9.978e-01,3.583e-06
9.993e-01,6.649e-10


==> anc/03_results/weak_inf/num_beta_total_probability/0_034.csv <==
transmittance,probability_density
7.373e-01,4.832e-07
7.386e-01,5.539e-07
7.399e-01,6.347e-07
7.412e-01,7.268e-07
7.426e-01,8.318e-07
7.439e-01,9.516e-07
7.452e-01,1.088e-06
7.465e-01,1.243e-06
7.478e-01,1.420e-06
7.491e-01,1.620e-06
7.505e-01,1.849e-06
7.518e-01,2.108e-06
7.531e-01,2.402e-06
7.544e-01,2.735e-06
7.557e-01,3.114e-06
7.570e-01,3.542e-06
7.584e-01,4.028e-06
7.597e-01,4.577e-06
7.610e-01,5.198e-06
7.623e-01,5.901e-06
7.636e-01,6.694e-06
7.649e-01,7.590e-06
7.663e-01,8.601e-06
7.676e-01,9.741e-06
7.689e-01,1.103e-05
7.702e-01,1.247e-05
7.715e-01,1.410e-05
7.728e-01,1.594e-05
7.742e-01,1.800e-05
7.755e-01,2.032e-05
7.768e-01,2.292e-05
7.781e-01,2.584e-05
7.794e-01,2.912e-05
7.807e-01,3.279e-05
7.821e-01,3.691e-05
7.834e-01,4.151e-05
7.847e-01,4.667e-05
7.860e-01,5.244e-05
7.873e-01,5.889e-05
7.887e-01,6.609e-05
7.900e-01,7.412e-05
7.913e-01,8.309e-05
7.926e-01,9.309e-05
7.939e-01,1.042e-04
7.952e-01,1.166e-04
7.966e-01,1.304e-04
7.979e-01,1.458e-04
7.992e-01,1.629e-04
8.005e-01,1.818e-04
8.018e-01,2.029e-04
8.031e-01,2.262e-04
8.045e-01,2.521e-04
8.058e-01,2.808e-04
8.071e-01,3.126e-04
8.084e-01,3.478e-04
8.097e-01,3.867e-04
8.110e-01,4.297e-04
8.124e-01,4.773e-04
8.137e-01,5.298e-04
8.150e-01,5.877e-04
8.163e-01,6.515e-04
8.176e-01,7.219e-04
8.189e-01,7.995e-04
8.203e-01,8.849e-04
8.216e-01,9.788e-04
8.229e-01,1.082e-03
8.242e-01,1.196e-03
8.255e-01,1.320e-03
8.268e-01,1.457e-03
8.282e-01,1.608e-03
8.295e-01,1.772e-03
8.308e-01,1.953e-03
8.321e-01,2.151e-03
8.334e-01,2.368e-03
8.347e-01,2.605e-03
8.361e-01,2.865e-03
8.374e-01,3.149e-03
8.387e-01,3.459e-03
8.400e-01,3.799e-03
8.413e-01,4.170e-03
8.426e-01,4.575e-03
8.440e-01,5.017e-03
8.453e-01,5.499e-03
8.466e-01,6.026e-03
8.479e-01,6.601e-03
8.492e-01,7.228e-03
8.505e-01,7.911e-03
8.519e-01,8.657e-03
8.532e-01,9.470e-03
8.545e-01,1.036e-02
8.558e-01,1.132e-02
8.571e-01,1.238e-02
8.584e-01,1.353e-02
8.598e-01,1.478e-02
8.611e-01,1.615e-02
8.624e-01,1.765e-02
8.637e-01,1.928e-02
8.650e-01,2.106e-02
8.663e-01,2.301e-02
8.677e-01,2.514e-02
8.690e-01,2.747e-02
8.703e-01,3.002e-02
8.716e-01,3.282e-02
8.729e-01,3.588e-02
8.742e-01,3.924e-02
8.756e-01,4.293e-02
8.769e-01,4.698e-02
8.782e-01,5.143e-02
8.795e-01,5.634e-02
8.808e-01,6.174e-02
8.821e-01,6.770e-02
8.835e-01,7.428e-02
8.848e-01,8.155e-02
8.861e-01,8.960e-02
8.874e-01,9.851e-02
8.887e-01,1.084e-01
8.900e-01,1.193e-01
8.914e-01,1.315e-01
8.927e-01,1.451e-01
8.940e-01,1.601e-01
8.953e-01,1.769e-01
8.966e-01,1.957e-01
8.979e-01,2.166e-01
8.993e-01,2.400e-01
9.006e-01,2.661e-01
9.019e-01,2.953e-01
9.032e-01,3.281e-01
9.045e-01,3.648e-01
9.058e-01,4.059e-01
9.072e-01,4.521e-01
9.085e-01,5.039e-01
9.098e-01,5.621e-01
9.111e-01,6.275e-01
9.124e-01,7.010e-01
9.137e-01,7.836e-01
9.151e-01,8.765e-01
9.164e-01,9.809e-01
9.177e-01,1.098e+00
9.190e-01,1.230e+00
9.203e-01,1.379e+00
9.216e-01,1.546e+00
9.230e-01,1.733e+00
9.243e-01,1.944e+00
9.256e-01,2.180e+00
9.269e-01,2.445e+00
9.282e-01,2.742e+00
9.296e-01,3.074e+00
9.309e-01,3.446e+00
9.322e-01,3.861e+00
9.335e-01,4.323e+00
9.348e-01,4.838e+00
9.361e-01,5.410e+00
9.375e-01,6.043e+00
9.388e-01,6.742e+00
9.401e-01,7.513e+00
9.414e-01,8.359e+00
9.427e-01,9.283e+00
9.440e-01,1.029e+01
9.454e-01,1.138e+01
9.467e-01,1.255e+01
9.480e-01,1.381e+01
9.493e-01,1.515e+01
9.506e-01,1.656e+01
9.519e-01,1.803e+01
9.533e-01,1.955e+01
9.546e-01,2.110e+01
9.559e-01,2.265e+01
9.572e-01,2.419e+01
9.585e-01,2.568e+01
9.598e-01,2.707e+01
9.612e-01,2.833e+01
9.625e-01,2.942e+01
9.638e-01,3.028e+01
9.651e-01,3.087e+01
9.664e-01,3.114e+01
9.677e-01,3.106e+01
9.691e-01,3.058e+01
9.704e-01,2.970e+01
9.717e-01,2.841e+01
9.730e-01,2.671e+01
9.743e-01,2.465e+01
9.756e-01,2.228e+01
9.770e-01,1.967e+01
9.783e-01,1.691e+01
9.796e-01,1.412e+01
9.809e-01,1.139e+01
9.822e-01,8.846e+00
9.835e-01,6.568e+00
9.849e-01,4.628e+00
9.862e-01,3.065e+00
9.875e-01,1.885e+00
9.888e-01,1.059e+00
9.901e-01,5.309e-01
9.914e-01,2.301e-01
9.928e-01,8.213e-02
9.941e-01,2.234e-02
9.954e-01,4.043e-03
9.967e-01,3.701e-04
9.980e-01,8.483e-06
9.993e-01,1.945e-09


==> anc/03_results/weak_inf/num_beta_total_probability/0_035.csv <==
transmittance,probability_density
7.590e-01,4.287e-07
7.602e-01,4.892e-07
7.614e-01,5.579e-07
7.626e-01,6.359e-07
7.638e-01,7.246e-07
7.650e-01,8.252e-07
7.662e-01,9.393e-07
7.674e-01,1.069e-06
7.686e-01,1.215e-06
7.698e-01,1.382e-06
7.710e-01,1.570e-06
7.723e-01,1.782e-06
7.735e-01,2.023e-06
7.747e-01,2.295e-06
7.759e-01,2.603e-06
7.771e-01,2.950e-06
7.783e-01,3.343e-06
7.795e-01,3.785e-06
7.807e-01,4.284e-06
7.819e-01,4.846e-06
7.831e-01,5.480e-06
7.843e-01,6.193e-06
7.855e-01,6.996e-06
7.868e-01,7.899e-06
7.880e-01,8.914e-06
7.892e-01,1.005e-05
7.904e-01,1.134e-05
7.916e-01,1.277e-05
7.928e-01,1.439e-05
7.940e-01,1.620e-05
7.952e-01,1.822e-05
7.964e-01,2.049e-05
7.976e-01,2.304e-05
7.988e-01,2.588e-05
8.000e-01,2.906e-05
8.013e-01,3.262e-05
8.025e-01,3.659e-05
8.037e-01,4.103e-05
8.049e-01,4.598e-05
8.061e-01,5.150e-05
8.073e-01,5.766e-05
8.085e-01,6.452e-05
8.097e-01,7.216e-05
8.109e-01,8.066e-05
8.121e-01,9.012e-05
8.133e-01,1.006e-04
8.145e-01,1.123e-04
8.158e-01,1.253e-04
8.170e-01,1.397e-04
8.182e-01,1.557e-04
8.194e-01,1.734e-04
8.206e-01,1.930e-04
8.218e-01,2.148e-04
8.230e-01,2.389e-04
8.242e-01,2.655e-04
8.254e-01,2.950e-04
8.266e-01,3.275e-04
8.278e-01,3.635e-04
8.290e-01,4.032e-04
8.303e-01,4.470e-04
8.315e-01,4.953e-04
8.327e-01,5.486e-04
8.339e-01,6.073e-04
8.351e-01,6.719e-04
8.363e-01,7.430e-04
8.375e-01,8.212e-04
8.387e-01,9.072e-04
8.399e-01,1.002e-03
8.411e-01,1.105e-03
8.423e-01,1.219e-03
8.435e-01,1.344e-03
8.447e-01,1.481e-03
8.460e-01,1.632e-03
8.472e-01,1.796e-03
8.484e-01,1.977e-03
8.496e-01,2.174e-03
8.508e-01,2.390e-03
8.520e-01,2.627e-03
8.532e-01,2.885e-03
8.544e-01,3.168e-03
8.556e-01,3.476e-03
8.568e-01,3.814e-03
8.580e-01,4.182e-03
8.592e-01,4.584e-03
8.605e-01,5.023e-03
8.617e-01,5.501e-03
8.629e-01,6.024e-03
8.641e-01,6.594e-03
8.653e-01,7.215e-03
8.665e-01,7.893e-03
8.677e-01,8.632e-03
8.689e-01,9.438e-03
8.701e-01,1.032e-02
8.713e-01,1.128e-02
8.725e-01,1.232e-02
8.737e-01,1.346e-02
8.750e-01,1.471e-02
8.762e-01,1.606e-02
8.774e-01,1.755e-02
8.786e-01,1.917e-02
8.798e-01,2.093e-02
8.810e-01,2.287e-02
8.822e-01,2.498e-02
8.834e-01,2.730e-02
8.846e-01,2.983e-02
8.858e-01,3.261e-02
8.870e-01,3.565e-02
8.882e-01,3.900e-02
8.895e-01,4.267e-02
8.907e-01,4.671e-02
8.919e-01,5.115e-02
8.931e-01,5.604e-02
8.943e-01,6.144e-02
8.955e-01,6.740e-02
8.967e-01,7.399e-02
8.979e-01,8.127e-02
8.991e-01,8.935e-02
9.003e-01,9.830e-02
9.015e-01,1.082e-01
9.027e-01,1.193e-01
9.039e-01,1.316e-01
9.052e-01,1.453e-01
9.064e-01,1.606e-01
9.076e-01,1.776e-01
9.088e-01,1.967e-01
9.100e-01,2.181e-01
9.112e-01,2.420e-01
9.124e-01,2.688e-01
9.136e-01,2.989e-01
9.148e-01,3.328e-01
9.160e-01,3.708e-01
9.172e-01,4.136e-01
9.184e-01,4.618e-01
9.197e-01,5.162e-01
9.209e-01,5.774e-01
9.221e-01,6.466e-01
9.233e-01,7.246e-01
9.245e-01,8.128e-01
9.257e-01,9.124e-01
9.269e-01,1.025e+00
9.281e-01,1.152e+00
9.293e-01,1.296e+00
9.305e-01,1.459e+00
9.317e-01,1.643e+00
9.329e-01,1.851e+00
9.342e-01,2.086e+00
9.354e-01,2.351e+00
9.366e-01,2.651e+00
9.378e-01,2.990e+00
9.390e-01,3.371e+00
9.402e-01,3.801e+00
9.414e-01,4.285e+00
9.426e-01,4.828e+00
9.438e-01,5.437e+00
9.450e-01,6.119e+00
9.462e-01,6.880e+00
9.474e-01,7.727e+00
9.487e-01,8.667e+00
9.499e-01,9.707e+00
9.511e-01,1.085e+01
9.523e-01,1.210e+01
9.535e-01,1.347e+01
9.547e-01,1.495e+01
9.559e-01,1.654e+01
9.571e-01,1.824e+01
9.583e-01,2.002e+01
9.595e-01,2.189e+01
9.607e-01,2.381e+01
9.619e-01,2.576e+01
9.632e-01,2.770e+01
9.644e-01,2.959e+01
9.656e-01,3.137e+01
9.668e-01,3.298e+01
9.680e-01,3.435e+01
9.692e-01,3.543e+01
9.704e-01,3.614e+01
9.716e-01,3.640e+01
9.728e-01,3.618e+01
9.740e-01,3.542e+01
9.752e-01,3.410e+01
9.764e-01,3.222e+01
9.776e-01,2.982e+01
9.789e-01,2.696e+01
9.801e-01,2.375e+01
9.813e-01,2.031e+01
9.825e-01,1.679e+01
9.837e-01,1.335e+01
9.849e-01,1.015e+01
9.861e-01,7.325e+00
9.873e-01,4.968e+00
9.885e-01,3.127e+00
9.897e-01,1.798e+00
9.909e-01,9.228e-01
9.921e-01,4.095e-01
9.934e-01,1.498e-01
9.946e-01,4.181e-02
9.958e-01,7.796e-03
9.970e-01,7.427e-04
9.982e-01,1.825e-05
9.994e-01,5.182e-09


==> anc/03_results/weak_inf/num_beta_total_probability/0_036.csv <==
transmittance,probability_density
7.790e-01,3.499e-07
7.801e-01,3.979e-07
7.812e-01,4.523e-07
7.823e-01,5.139e-07
7.834e-01,5.836e-07
7.845e-01,6.626e-07
7.857e-01,7.520e-07
7.868e-01,8.530e-07
7.879e-01,9.672e-07
7.890e-01,1.096e-06
7.901e-01,1.242e-06
7.912e-01,1.407e-06
7.923e-01,1.592e-06
7.934e-01,1.802e-06
7.945e-01,2.038e-06
7.956e-01,2.304e-06
7.967e-01,2.604e-06
7.978e-01,2.942e-06
7.989e-01,3.322e-06
8.001e-01,3.749e-06
8.012e-01,4.230e-06
8.023e-01,4.770e-06
8.034e-01,5.377e-06
8.045e-01,6.059e-06
8.056e-01,6.824e-06
8.067e-01,7.683e-06
8.078e-01,8.645e-06
8.089e-01,9.725e-06
8.100e-01,1.093e-05
8.111e-01,1.229e-05
8.122e-01,1.380e-05
8.133e-01,1.550e-05
8.145e-01,1.740e-05
8.156e-01,1.952e-05
8.167e-01,2.189e-05
8.178e-01,2.453e-05
8.189e-01,2.749e-05
8.200e-01,3.078e-05
8.211e-01,3.446e-05
8.222e-01,3.856e-05
8.233e-01,4.312e-05
8.244e-01,4.820e-05
8.255e-01,5.386e-05
8.266e-01,6.016e-05
8.277e-01,6.716e-05
8.289e-01,7.494e-05
8.300e-01,8.359e-05
8.311e-01,9.319e-05
8.322e-01,1.038e-04
8.333e-01,1.157e-04
8.344e-01,1.288e-04
8.355e-01,1.433e-04
8.366e-01,1.594e-04
8.377e-01,1.772e-04
8.388e-01,1.969e-04
8.399e-01,2.187e-04
8.410e-01,2.428e-04
8.421e-01,2.695e-04
8.433e-01,2.989e-04
8.444e-01,3.314e-04
8.455e-01,3.673e-04
8.466e-01,4.068e-04
8.477e-01,4.504e-04
8.488e-01,4.984e-04
8.499e-01,5.513e-04
8.510e-01,6.095e-04
8.521e-01,6.736e-04
8.532e-01,7.441e-04
8.543e-01,8.215e-04
8.554e-01,9.066e-04
8.565e-01,1.000e-03
8.577e-01,1.103e-03
8.588e-01,1.215e-03
8.599e-01,1.339e-03
8.610e-01,1.474e-03
8.621e-01,1.623e-03
8.632e-01,1.785e-03
8.643e-01,1.963e-03
8.654e-01,2.158e-03
8.665e-01,2.371e-03
8.676e-01,2.604e-03
8.687e-01,2.859e-03
8.698e-01,3.138e-03
8.709e-01,3.442e-03
8.721e-01,3.775e-03
8.732e-01,4.138e-03
8.743e-01,4.535e-03
8.754e-01,4.968e-03
8.765e-01,5.441e-03
8.776e-01,5.957e-03
8.787e-01,6.519e-03
8.798e-01,7.133e-03
8.809e-01,7.803e-03
8.820e-01,8.534e-03
8.831e-01,9.331e-03
8.842e-01,1.020e-02
8.854e-01,1.115e-02
8.865e-01,1.218e-02
8.876e-01,1.331e-02
8.887e-01,1.455e-02
8.898e-01,1.589e-02
8.909e-01,1.736e-02
8.920e-01,1.897e-02
8.931e-01,2.073e-02
8.942e-01,2.265e-02
8.953e-01,2.475e-02
8.964e-01,2.706e-02
8.975e-01,2.958e-02
8.986e-01,3.235e-02
8.998e-01,3.539e-02
9.009e-01,3.873e-02
9.020e-01,4.240e-02
9.031e-01,4.644e-02
9.042e-01,5.088e-02
9.053e-01,5.579e-02
9.064e-01,6.121e-02
9.075e-01,6.720e-02
9.086e-01,7.383e-02
9.097e-01,8.118e-02
9.108e-01,8.933e-02
9.119e-01,9.839e-02
9.130e-01,1.085e-01
9.142e-01,1.197e-01
9.153e-01,1.322e-01
9.164e-01,1.462e-01
9.175e-01,1.618e-01
9.186e-01,1.793e-01
9.197e-01,1.990e-01
9.208e-01,2.210e-01
9.219e-01,2.458e-01
9.230e-01,2.737e-01
9.241e-01,3.051e-01
9.252e-01,3.405e-01
9.263e-01,3.805e-01
9.274e-01,4.256e-01
9.286e-01,4.768e-01
9.297e-01,5.346e-01
9.308e-01,6.002e-01
9.319e-01,6.746e-01
9.330e-01,7.589e-01
9.341e-01,8.548e-01
9.352e-01,9.636e-01
9.363e-01,1.087e+00
9.374e-01,1.228e+00
9.385e-01,1.388e+00
9.396e-01,1.571e+00
9.407e-01,1.778e+00
9.418e-01,2.015e+00
9.430e-01,2.283e+00
9.441e-01,2.590e+00
9.452e-01,2.938e+00
9.463e-01,3.334e+00
9.474e-01,3.784e+00
9.485e-01,4.296e+00
9.496e-01,4.876e+00
9.507e-01,5.533e+00
9.518e-01,6.276e+00
9.529e-01,7.114e+00
9.540e-01,8.058e+00
9.551e-01,9.117e+00
9.562e-01,1.030e+01
9.574e-01,1.162e+01
9.585e-01,1.308e+01
9.596e-01,1.469e+01
9.607e-01,1.646e+01
9.618e-01,1.838e+01
9.629e-01,2.044e+01
9.640e-01,2.264e+01
9.651e-01,2.496e+01
9.662e-01,2.737e+01
9.673e-01,2.982e+01
9.684e-01,3.228e+01
9.695e-01,3.466e+01
9.706e-01,3.690e+01
9.718e-01,3.891e+01
9.729e-01,4.059e+01
9.740e-01,4.183e+01
9.751e-01,4.255e+01
9.762e-01,4.263e+01
9.773e-01,4.202e+01
9.784e-01,4.065e+01
9.795e-01,3.851e+01
9.806e-01,3.564e+01
9.817e-01,3.213e+01
9.828e-01,2.811e+01
9.839e-01,2.376e+01
9.850e-01,1.932e+01
9.862e-01,1.501e+01
9.873e-01,1.106e+01
9.884e-01,7.649e+00
9.895e-01,4.908e+00
9.906e-01,2.873e+00
9.917e-01,1.500e+00
9.928e-01,6.762e-01
9.939e-01,2.511e-01
9.950e-01,7.116e-02
9.961e-01,1.350e-02
9.972e-01,1.320e-03
9.983e-01,3.428e-05
9.994e-01,1.197e-08


==> anc/03_results/weak_inf/num_beta_total_probability/0_037.csv <==
transmittance,probability_density
7.975e-01,2.620e-07
7.985e-01,2.973e-07
7.995e-01,3.373e-07
8.006e-01,3.825e-07
8.016e-01,4.336e-07
8.026e-01,4.913e-07
8.036e-01,5.565e-07
8.046e-01,6.301e-07
8.056e-01,7.133e-07
8.066e-01,8.071e-07
8.077e-01,9.129e-07
8.087e-01,1.032e-06
8.097e-01,1.167e-06
8.107e-01,1.318e-06
8.117e-01,1.489e-06
8.127e-01,1.681e-06
8.137e-01,1.897e-06
8.148e-01,2.140e-06
8.158e-01,2.413e-06
8.168e-01,2.721e-06
8.178e-01,3.066e-06
8.188e-01,3.454e-06
8.198e-01,3.889e-06
8.209e-01,4.378e-06
8.219e-01,4.926e-06
8.229e-01,5.541e-06
8.239e-01,6.230e-06
8.249e-01,7.001e-06
8.259e-01,7.866e-06
8.269e-01,8.834e-06
8.280e-01,9.917e-06
8.290e-01,1.113e-05
8.300e-01,1.248e-05
8.310e-01,1.400e-05
8.320e-01,1.569e-05
8.330e-01,1.758e-05
8.340e-01,1.969e-05
8.351e-01,2.204e-05
8.361e-01,2.466e-05
8.371e-01,2.759e-05
8.381e-01,3.085e-05
8.391e-01,3.448e-05
8.401e-01,3.853e-05
8.412e-01,4.303e-05
8.422e-01,4.804e-05
8.432e-01,5.361e-05
8.442e-01,5.979e-05
8.452e-01,6.667e-05
8.462e-01,7.431e-05
8.472e-01,8.279e-05
8.483e-01,9.219e-05
8.493e-01,1.026e-04
8.503e-01,1.142e-04
8.513e-01,1.270e-04
8.523e-01,1.412e-04
8.533e-01,1.569e-04
8.543e-01,1.743e-04
8.554e-01,1.936e-04
8.564e-01,2.148e-04
8.574e-01,2.383e-04
8.584e-01,2.643e-04
8.594e-01,2.930e-04
8.604e-01,3.246e-04
8.615e-01,3.596e-04
8.625e-01,3.981e-04
8.635e-01,4.405e-04
8.645e-01,4.873e-04
8.655e-01,5.388e-04
8.665e-01,5.955e-04
8.675e-01,6.579e-04
8.686e-01,7.265e-04
8.696e-01,8.019e-04
8.706e-01,8.848e-04
8.716e-01,9.758e-04
8.726e-01,1.076e-03
8.736e-01,1.186e-03
8.746e-01,1.306e-03
8.757e-01,1.438e-03
8.767e-01,1.583e-03
8.777e-01,1.741e-03
8.787e-01,1.915e-03
8.797e-01,2.106e-03
8.807e-01,2.314e-03
8.818e-01,2.542e-03
8.828e-01,2.791e-03
8.838e-01,3.064e-03
8.848e-01,3.362e-03
8.858e-01,3.689e-03
8.868e-01,4.045e-03
8.878e-01,4.434e-03
8.889e-01,4.860e-03
8.899e-01,5.324e-03
8.909e-01,5.831e-03
8.919e-01,6.385e-03
8.929e-01,6.990e-03
8.939e-01,7.650e-03
8.949e-01,8.371e-03
8.960e-01,9.158e-03
8.970e-01,1.002e-02
8.980e-01,1.096e-02
8.990e-01,1.198e-02
9.000e-01,1.310e-02
9.010e-01,1.432e-02
9.021e-01,1.566e-02
9.031e-01,1.712e-02
9.041e-01,1.872e-02
9.051e-01,2.046e-02
9.061e-01,2.238e-02
9.071e-01,2.448e-02
9.081e-01,2.677e-02
9.092e-01,2.930e-02
9.102e-01,3.207e-02
9.112e-01,3.511e-02
9.122e-01,3.845e-02
9.132e-01,4.214e-02
9.142e-01,4.620e-02
9.152e-01,5.067e-02
9.163e-01,5.562e-02
9.173e-01,6.109e-02
9.183e-01,6.715e-02
9.193e-01,7.387e-02
9.203e-01,8.132e-02
9.213e-01,8.962e-02
9.224e-01,9.885e-02
9.234e-01,1.091e-01
9.244e-01,1.206e-01
9.254e-01,1.335e-01
9.264e-01,1.479e-01
9.274e-01,1.641e-01
9.284e-01,1.822e-01
9.295e-01,2.027e-01
9.305e-01,2.257e-01
9.315e-01,2.516e-01
9.325e-01,2.810e-01
9.335e-01,3.142e-01
9.345e-01,3.518e-01
9.355e-01,3.945e-01
9.366e-01,4.429e-01
9.376e-01,4.980e-01
9.386e-01,5.607e-01
9.396e-01,6.322e-01
9.406e-01,7.137e-01
9.416e-01,8.068e-01
9.427e-01,9.132e-01
9.437e-01,1.035e+00
9.447e-01,1.174e+00
9.457e-01,1.334e+00
9.467e-01,1.516e+00
9.477e-01,1.726e+00
9.487e-01,1.966e+00
9.498e-01,2.242e+00
9.508e-01,2.559e+00
9.518e-01,2.922e+00
9.528e-01,3.339e+00
9.538e-01,3.818e+00
9.548e-01,4.366e+00
9.558e-01,4.995e+00
9.569e-01,5.715e+00
9.579e-01,6.538e+00
9.589e-01,7.477e+00
9.599e-01,8.547e+00
9.609e-01,9.761e+00
9.619e-01,1.114e+01
9.630e-01,1.268e+01
9.640e-01,1.442e+01
9.650e-01,1.636e+01
9.660e-01,1.850e+01
9.670e-01,2.086e+01
9.680e-01,2.342e+01
9.690e-01,2.618e+01
9.701e-01,2.910e+01
9.711e-01,3.215e+01
9.721e-01,3.527e+01
9.731e-01,3.838e+01
9.741e-01,4.138e+01
9.751e-01,4.416e+01
9.761e-01,4.658e+01
9.772e-01,4.850e+01
9.782e-01,4.975e+01
9.792e-01,5.019e+01
9.802e-01,4.971e+01
9.812e-01,4.820e+01
9.822e-01,4.564e+01
9.833e-01,4.207e+01
9.843e-01,3.761e+01
9.853e-01,3.247e+01
9.863e-01,2.693e+01
9.873e-01,2.131e+01
9.883e-01,1.598e+01
9.893e-01,1.123e+01
9.904e-01,7.306e+00
9.914e-01,4.327e+00
9.924e-01,2.280e+00
9.934e-01,1.035e+00
9.944e-01,3.860e-01
9.954e-01,1.097e-01
9.964e-01,2.086e-02
9.975e-01,2.060e-03
9.985e-01,5.576e-05
9.995e-01,2.348e-08


==> anc/03_results/weak_inf/num_beta_total_probability/0_038.csv <==
transmittance,probability_density
8.125e-01,1.348e-07
8.134e-01,1.531e-07
8.143e-01,1.739e-07
8.153e-01,1.974e-07
8.162e-01,2.241e-07
8.172e-01,2.543e-07
8.181e-01,2.885e-07
8.190e-01,3.271e-07
8.200e-01,3.708e-07
8.209e-01,4.202e-07
8.219e-01,4.760e-07
8.228e-01,5.391e-07
8.237e-01,6.103e-07
8.247e-01,6.907e-07
8.256e-01,7.814e-07
8.266e-01,8.837e-07
8.275e-01,9.991e-07
8.284e-01,1.129e-06
8.294e-01,1.276e-06
8.303e-01,1.441e-06
8.313e-01,1.627e-06
8.322e-01,1.836e-06
8.331e-01,2.072e-06
8.341e-01,2.336e-06
8.350e-01,2.634e-06
8.360e-01,2.969e-06
8.369e-01,3.345e-06
8.378e-01,3.768e-06
8.388e-01,4.242e-06
8.397e-01,4.775e-06
8.407e-01,5.372e-06
8.416e-01,6.042e-06
8.425e-01,6.793e-06
8.435e-01,7.635e-06
8.444e-01,8.578e-06
8.454e-01,9.634e-06
8.463e-01,1.082e-05
8.472e-01,1.214e-05
8.482e-01,1.362e-05
8.491e-01,1.527e-05
8.501e-01,1.712e-05
8.510e-01,1.919e-05
8.519e-01,2.150e-05
8.529e-01,2.407e-05
8.538e-01,2.695e-05
8.548e-01,3.015e-05
8.557e-01,3.373e-05
8.566e-01,3.771e-05
8.576e-01,4.215e-05
8.585e-01,4.710e-05
8.595e-01,5.260e-05
8.604e-01,5.872e-05
8.613e-01,6.554e-05
8.623e-01,7.311e-05
8.632e-01,8.153e-05
8.642e-01,9.088e-05
8.651e-01,1.013e-04
8.660e-01,1.128e-04
8.670e-01,1.256e-04
8.679e-01,1.398e-04
8.689e-01,1.555e-04
8.698e-01,1.729e-04
8.707e-01,1.922e-04
8.717e-01,2.136e-04
8.726e-01,2.373e-04
8.736e-01,2.635e-04
8.745e-01,2.924e-04
8.754e-01,3.244e-04
8.764e-01,3.598e-04
8.773e-01,3.988e-04
8.783e-01,4.419e-04
8.792e-01,4.895e-04
8.801e-01,5.419e-04
8.811e-01,5.998e-04
8.820e-01,6.636e-04
8.830e-01,7.338e-04
8.839e-01,8.112e-04
8.848e-01,8.964e-04
8.858e-01,9.901e-04
8.867e-01,1.093e-03
8.877e-01,1.207e-03
8.886e-01,1.331e-03
8.895e-01,1.468e-03
8.905e-01,1.618e-03
8.914e-01,1.783e-03
8.924e-01,1.965e-03
8.933e-01,2.163e-03
8.942e-01,2.381e-03
8.952e-01,2.620e-03
8.961e-01,2.882e-03
8.971e-01,3.170e-03
8.980e-01,3.484e-03
8.989e-01,3.829e-03
8.999e-01,4.206e-03
9.008e-01,4.619e-03
9.018e-01,5.072e-03
9.027e-01,5.567e-03
9.037e-01,6.108e-03
9.046e-01,6.701e-03
9.055e-01,7.350e-03
9.065e-01,8.060e-03
9.074e-01,8.836e-03
9.083e-01,9.686e-03
9.093e-01,1.062e-02
9.102e-01,1.163e-02
9.112e-01,1.275e-02
9.121e-01,1.397e-02
9.130e-01,1.531e-02
9.140e-01,1.677e-02
9.149e-01,1.838e-02
9.159e-01,2.014e-02
9.168e-01,2.207e-02
9.178e-01,2.419e-02
9.187e-01,2.653e-02
9.196e-01,2.909e-02
9.206e-01,3.191e-02
9.215e-01,3.502e-02
9.224e-01,3.845e-02
9.234e-01,4.224e-02
9.243e-01,4.643e-02
9.253e-01,5.106e-02
9.262e-01,5.619e-02
9.271e-01,6.188e-02
9.281e-01,6.821e-02
9.290e-01,7.525e-02
9.300e-01,8.309e-02
9.309e-01,9.185e-02
9.319e-01,1.016e-01
9.328e-01,1.126e-01
9.337e-01,1.249e-01
9.347e-01,1.388e-01
9.356e-01,1.543e-01
9.365e-01,1.719e-01
9.375e-01,1.917e-01
9.384e-01,2.142e-01
9.394e-01,2.397e-01
9.403e-01,2.686e-01
9.412e-01,3.015e-01
9.422e-01,3.390e-01
9.431e-01,3.817e-01
9.441e-01,4.306e-01
9.450e-01,4.866e-01
9.460e-01,5.508e-01
9.469e-01,6.244e-01
9.478e-01,7.091e-01
9.488e-01,8.065e-01
9.497e-01,9.188e-01
9.506e-01,1.048e+00
9.516e-01,1.198e+00
9.525e-01,1.371e+00
9.535e-01,1.571e+00
9.544e-01,1.802e+00
9.553e-01,2.070e+00
9.563e-01,2.382e+00
9.572e-01,2.742e+00
9.582e-01,3.161e+00
9.591e-01,3.648e+00
9.601e-01,4.212e+00
9.610e-01,4.868e+00
9.619e-01,5.628e+00
9.629e-01,6.509e+00
9.638e-01,7.529e+00
9.647e-01,8.708e+00
9.657e-01,1.007e+01
9.666e-01,1.163e+01
9.676e-01,1.342e+01
9.685e-01,1.546e+01
9.694e-01,1.776e+01
9.704e-01,2.036e+01
9.713e-01,2.325e+01
9.723e-01,2.645e+01
9.732e-01,2.992e+01
9.742e-01,3.365e+01
9.751e-01,3.757e+01
9.760e-01,4.160e+01
9.770e-01,4.562e+01
9.779e-01,4.947e+01
9.788e-01,5.297e+01
9.798e-01,5.590e+01
9.807e-01,5.803e+01
9.817e-01,5.911e+01
9.826e-01,5.894e+01
9.835e-01,5.737e+01
9.845e-01,5.431e+01
9.854e-01,4.982e+01
9.864e-01,4.407e+01
9.873e-01,3.739e+01
9.883e-01,3.023e+01
9.892e-01,2.309e+01
9.901e-01,1.649e+01
9.911e-01,1.087e+01
9.920e-01,6.499e+00
9.929e-01,3.443e+00
9.939e-01,1.564e+00
9.948e-01,5.811e-01
9.958e-01,1.638e-01
9.967e-01,3.085e-02
9.976e-01,3.035e-03
9.986e-01,8.440e-05
9.995e-01,4.141e-08


==> anc/03_results/weak_inf/num_beta_total_probability/0_039.csv <==
transmittance,probability_density
8.254e-01,5.395e-08
8.263e-01,6.150e-08
8.272e-01,7.009e-08
8.281e-01,7.985e-08
8.289e-01,9.095e-08
8.298e-01,1.036e-07
8.307e-01,1.179e-07
8.316e-01,1.341e-07
8.324e-01,1.526e-07
8.333e-01,1.735e-07
8.342e-01,1.973e-07
8.351e-01,2.242e-07
8.359e-01,2.547e-07
8.368e-01,2.893e-07
8.377e-01,3.285e-07
8.386e-01,3.729e-07
8.394e-01,4.232e-07
8.403e-01,4.801e-07
8.412e-01,5.444e-07
8.421e-01,6.172e-07
8.429e-01,6.996e-07
8.438e-01,7.926e-07
8.447e-01,8.977e-07
8.456e-01,1.017e-06
8.464e-01,1.151e-06
8.473e-01,1.302e-06
8.482e-01,1.473e-06
8.491e-01,1.666e-06
8.499e-01,1.883e-06
8.508e-01,2.128e-06
8.517e-01,2.404e-06
8.526e-01,2.715e-06
8.534e-01,3.065e-06
8.543e-01,3.459e-06
8.552e-01,3.903e-06
8.561e-01,4.402e-06
8.569e-01,4.963e-06
8.578e-01,5.594e-06
8.587e-01,6.302e-06
8.596e-01,7.099e-06
8.604e-01,7.993e-06
8.613e-01,8.996e-06
8.622e-01,1.012e-05
8.631e-01,1.139e-05
8.639e-01,1.280e-05
8.648e-01,1.439e-05
8.657e-01,1.617e-05
8.666e-01,1.816e-05
8.674e-01,2.039e-05
8.683e-01,2.289e-05
8.692e-01,2.568e-05
8.701e-01,2.880e-05
8.709e-01,3.230e-05
8.718e-01,3.620e-05
8.727e-01,4.055e-05
8.736e-01,4.542e-05
8.744e-01,5.085e-05
8.753e-01,5.691e-05
8.762e-01,6.367e-05
8.771e-01,7.120e-05
8.779e-01,7.960e-05
8.788e-01,8.895e-05
8.797e-01,9.937e-05
8.806e-01,1.110e-04
8.814e-01,1.239e-04
8.823e-01,1.382e-04
8.832e-01,1.541e-04
8.841e-01,1.719e-04
8.849e-01,1.915e-04
8.858e-01,2.134e-04
8.867e-01,2.377e-04
8.876e-01,2.646e-04
8.884e-01,2.944e-04
8.893e-01,3.275e-04
8.902e-01,3.641e-04
8.911e-01,4.047e-04
8.919e-01,4.497e-04
8.928e-01,4.994e-04
8.937e-01,5.544e-04
8.946e-01,6.153e-04
8.954e-01,6.825e-04
8.963e-01,7.569e-04
8.972e-01,8.389e-04
8.981e-01,9.296e-04
8.989e-01,1.030e-03
8.998e-01,1.140e-03
9.007e-01,1.262e-03
9.016e-01,1.396e-03
9.024e-01,1.543e-03
9.033e-01,1.706e-03
9.042e-01,1.886e-03
9.051e-01,2.083e-03
9.059e-01,2.300e-03
9.068e-01,2.539e-03
9.077e-01,2.802e-03
9.086e-01,3.091e-03
9.094e-01,3.409e-03
9.103e-01,3.758e-03
9.112e-01,4.141e-03
9.121e-01,4.562e-03
9.129e-01,5.025e-03
9.138e-01,5.533e-03
9.147e-01,6.091e-03
9.156e-01,6.704e-03
9.164e-01,7.376e-03
9.173e-01,8.114e-03
9.182e-01,8.925e-03
9.191e-01,9.815e-03
9.199e-01,1.079e-02
9.208e-01,1.187e-02
9.217e-01,1.304e-02
9.226e-01,1.434e-02
9.234e-01,1.576e-02
9.243e-01,1.733e-02
9.252e-01,1.905e-02
9.261e-01,2.095e-02
9.269e-01,2.304e-02
9.278e-01,2.534e-02
9.287e-01,2.788e-02
9.296e-01,3.069e-02
9.304e-01,3.379e-02
9.313e-01,3.722e-02
9.322e-01,4.102e-02
9.331e-01,4.523e-02
9.339e-01,4.991e-02
9.348e-01,5.511e-02
9.357e-01,6.091e-02
9.366e-01,6.738e-02
9.374e-01,7.460e-02
9.383e-01,8.269e-02
9.392e-01,9.176e-02
9.401e-01,1.020e-01
9.409e-01,1.134e-01
9.418e-01,1.264e-01
9.427e-01,1.410e-01
9.436e-01,1.576e-01
9.444e-01,1.764e-01
9.453e-01,1.978e-01
9.462e-01,2.222e-01
9.471e-01,2.501e-01
9.479e-01,2.820e-01
9.488e-01,3.186e-01
9.497e-01,3.606e-01
9.506e-01,4.090e-01
9.514e-01,4.649e-01
9.523e-01,5.295e-01
9.532e-01,6.043e-01
9.541e-01,6.910e-01
9.549e-01,7.917e-01
9.558e-01,9.090e-01
9.567e-01,1.046e+00
9.576e-01,1.205e+00
9.584e-01,1.391e+00
9.593e-01,1.609e+00
9.602e-01,1.865e+00
9.611e-01,2.165e+00
9.619e-01,2.517e+00
9.628e-01,2.930e+00
9.637e-01,3.417e+00
9.646e-01,3.989e+00
9.654e-01,4.664e+00
9.663e-01,5.458e+00
9.672e-01,6.393e+00
9.681e-01,7.493e+00
9.689e-01,8.786e+00
9.698e-01,1.030e+01
9.707e-01,1.208e+01
9.716e-01,1.415e+01
9.724e-01,1.655e+01
9.733e-01,1.932e+01
9.742e-01,2.250e+01
9.751e-01,2.610e+01
9.759e-01,3.013e+01
9.768e-01,3.458e+01
9.777e-01,3.942e+01
9.786e-01,4.454e+01
9.794e-01,4.981e+01
9.803e-01,5.505e+01
9.812e-01,5.998e+01
9.821e-01,6.430e+01
9.829e-01,6.764e+01
9.838e-01,6.963e+01
9.847e-01,6.991e+01
9.856e-01,6.821e+01
9.864e-01,6.438e+01
9.873e-01,5.851e+01
9.882e-01,5.088e+01
9.891e-01,4.204e+01
9.899e-01,3.271e+01
9.908e-01,2.371e+01
9.917e-01,1.579e+01
9.926e-01,9.488e+00
9.934e-01,5.021e+00
9.943e-01,2.263e+00
9.952e-01,8.279e-01
9.961e-01,2.283e-01
9.969e-01,4.195e-02
9.978e-01,4.051e-03
9.987e-01,1.139e-04
9.996e-01,6.239e-08


==> anc/03_results/weak_inf/num_beta_total_probability/0_04.csv <==
transmittance,probability_density
8.373e-01,1.810e-08
8.381e-01,2.073e-08
8.389e-01,2.373e-08
8.398e-01,2.717e-08
8.406e-01,3.110e-08
8.414e-01,3.558e-08
8.422e-01,4.069e-08
8.430e-01,4.653e-08
8.438e-01,5.319e-08
8.447e-01,6.079e-08
8.455e-01,6.946e-08
8.463e-01,7.933e-08
8.471e-01,9.059e-08
8.479e-01,1.034e-07
8.487e-01,1.180e-07
8.495e-01,1.346e-07
8.504e-01,1.536e-07
8.512e-01,1.751e-07
8.520e-01,1.996e-07
8.528e-01,2.274e-07
8.536e-01,2.591e-07
8.544e-01,2.951e-07
8.553e-01,3.360e-07
8.561e-01,3.824e-07
8.569e-01,4.351e-07
8.577e-01,4.950e-07
8.585e-01,5.629e-07
8.593e-01,6.399e-07
8.601e-01,7.273e-07
8.610e-01,8.263e-07
8.618e-01,9.385e-07
8.626e-01,1.066e-06
8.634e-01,1.210e-06
8.642e-01,1.373e-06
8.650e-01,1.557e-06
8.659e-01,1.766e-06
8.667e-01,2.002e-06
8.675e-01,2.269e-06
8.683e-01,2.570e-06
8.691e-01,2.911e-06
8.699e-01,3.296e-06
8.708e-01,3.731e-06
8.716e-01,4.222e-06
8.724e-01,4.776e-06
8.732e-01,5.400e-06
8.740e-01,6.104e-06
8.748e-01,6.898e-06
8.756e-01,7.793e-06
8.765e-01,8.800e-06
8.773e-01,9.934e-06
8.781e-01,1.121e-05
8.789e-01,1.265e-05
8.797e-01,1.426e-05
8.805e-01,1.608e-05
8.814e-01,1.812e-05
8.822e-01,2.042e-05
8.830e-01,2.299e-05
8.838e-01,2.589e-05
8.846e-01,2.913e-05
8.854e-01,3.278e-05
8.862e-01,3.686e-05
8.871e-01,4.144e-05
8.879e-01,4.657e-05
8.887e-01,5.232e-05
8.895e-01,5.875e-05
8.903e-01,6.595e-05
8.911e-01,7.401e-05
8.920e-01,8.302e-05
8.928e-01,9.310e-05
8.936e-01,1.044e-04
8.944e-01,1.169e-04
8.952e-01,1.310e-04
8.960e-01,1.466e-04
8.968e-01,1.641e-04
8.977e-01,1.836e-04
8.985e-01,2.054e-04
8.993e-01,2.296e-04
9.001e-01,2.566e-04
9.009e-01,2.866e-04
9.017e-01,3.201e-04
9.026e-01,3.573e-04
9.034e-01,3.986e-04
9.042e-01,4.446e-04
9.050e-01,4.957e-04
9.058e-01,5.524e-04
9.066e-01,6.155e-04
9.074e-01,6.854e-04
9.083e-01,7.629e-04
9.091e-01,8.490e-04
9.099e-01,9.443e-04
9.107e-01,1.050e-03
9.115e-01,1.167e-03
9.123e-01,1.297e-03
9.132e-01,1.440e-03
9.140e-01,1.599e-03
9.148e-01,1.774e-03
9.156e-01,1.968e-03
9.164e-01,2.182e-03
9.172e-01,2.419e-03
9.180e-01,2.681e-03
9.189e-01,2.970e-03
9.197e-01,3.289e-03
9.205e-01,3.641e-03
9.213e-01,4.029e-03
9.221e-01,4.458e-03
9.229e-01,4.930e-03
9.238e-01,5.452e-03
9.246e-01,6.026e-03
9.254e-01,6.660e-03
9.262e-01,7.358e-03
9.270e-01,8.128e-03
9.278e-01,8.977e-03
9.286e-01,9.913e-03
9.295e-01,1.094e-02
9.303e-01,1.208e-02
9.311e-01,1.334e-02
9.319e-01,1.472e-02
9.327e-01,1.625e-02
9.335e-01,1.794e-02
9.344e-01,1.981e-02
9.352e-01,2.187e-02
9.360e-01,2.416e-02
9.368e-01,2.669e-02
9.376e-01,2.949e-02
9.384e-01,3.260e-02
9.392e-01,3.606e-02
9.401e-01,3.990e-02
9.409e-01,4.418e-02
9.417e-01,4.895e-02
9.425e-01,5.428e-02
9.433e-01,6.024e-02
9.441e-01,6.693e-02
9.450e-01,7.443e-02
9.458e-01,8.288e-02
9.466e-01,9.240e-02
9.474e-01,1.032e-01
9.482e-01,1.154e-01
9.490e-01,1.292e-01
9.498e-01,1.449e-01
9.507e-01,1.629e-01
9.515e-01,1.835e-01
9.523e-01,2.071e-01
9.531e-01,2.342e-01
9.539e-01,2.654e-01
9.547e-01,3.015e-01
9.556e-01,3.433e-01
9.564e-01,3.919e-01
9.572e-01,4.484e-01
9.580e-01,5.144e-01
9.588e-01,5.915e-01
9.596e-01,6.819e-01
9.605e-01,7.881e-01
9.613e-01,9.131e-01
9.621e-01,1.060e+00
9.629e-01,1.235e+00
9.637e-01,1.441e+00
9.645e-01,1.685e+00
9.653e-01,1.976e+00
9.662e-01,2.321e+00
9.670e-01,2.733e+00
9.678e-01,3.224e+00
9.686e-01,3.811e+00
9.694e-01,4.513e+00
9.702e-01,5.353e+00
9.711e-01,6.359e+00
9.719e-01,7.565e+00
9.727e-01,9.007e+00
9.735e-01,1.073e+01
9.743e-01,1.279e+01
9.751e-01,1.524e+01
9.759e-01,1.814e+01
9.768e-01,2.156e+01
9.776e-01,2.554e+01
9.784e-01,3.014e+01
9.792e-01,3.538e+01
9.800e-01,4.124e+01
9.808e-01,4.765e+01
9.817e-01,5.446e+01
9.825e-01,6.142e+01
9.833e-01,6.819e+01
9.841e-01,7.430e+01
9.849e-01,7.919e+01
9.857e-01,8.226e+01
9.865e-01,8.293e+01
9.874e-01,8.074e+01
9.882e-01,7.550e+01
9.890e-01,6.736e+01
9.898e-01,5.688e+01
9.906e-01,4.503e+01
9.914e-01,3.303e+01
9.923e-01,2.212e+01
9.931e-01,1.326e+01
9.939e-01,6.947e+00
9.947e-01,3.070e+00
9.955e-01,1.091e+00
9.963e-01,2.898e-01
9.971e-01,5.111e-02
9.980e-01,4.775e-03
9.988e-01,1.336e-04
9.996e-01,7.829e-08


==> anc/03_results/weak_inf/num_elliptical_beam/0_001.csv <==
transmittance,probability_density
2.756e-05,0.000e+00
8.267e-05,0.000e+00
1.378e-04,0.000e+00
1.929e-04,0.000e+00
2.480e-04,0.000e+00
3.031e-04,0.000e+00
3.582e-04,0.000e+00
4.133e-04,0.000e+00
4.684e-04,0.000e+00
5.235e-04,0.000e+00
5.787e-04,0.000e+00
6.338e-04,0.000e+00
6.889e-04,0.000e+00
7.440e-04,0.000e+00
7.991e-04,0.000e+00
8.542e-04,0.000e+00
9.093e-04,0.000e+00
9.644e-04,0.000e+00
1.020e-03,0.000e+00
1.075e-03,1.815e-01
1.130e-03,0.000e+00
1.185e-03,0.000e+00
1.240e-03,3.629e-01
1.295e-03,3.629e-01
1.350e-03,9.073e-01
1.405e-03,3.629e-01
1.460e-03,7.258e-01
1.516e-03,1.996e+00
1.571e-03,3.266e+00
1.626e-03,5.807e+00
1.681e-03,8.347e+00
1.736e-03,1.524e+01
1.791e-03,2.032e+01
1.846e-03,3.520e+01
1.901e-03,5.353e+01
1.956e-03,7.803e+01
2.012e-03,1.230e+02
2.067e-03,1.546e+02
2.122e-03,2.060e+02
2.177e-03,2.745e+02
2.232e-03,3.373e+02
2.287e-03,4.170e+02
2.342e-03,5.046e+02
2.397e-03,5.819e+02
2.452e-03,6.393e+02
2.508e-03,7.507e+02
2.563e-03,8.080e+02
2.618e-03,8.579e+02
2.673e-03,8.790e+02
2.728e-03,9.334e+02
2.783e-03,9.136e+02
2.838e-03,8.968e+02
2.893e-03,9.140e+02
2.948e-03,8.287e+02
3.003e-03,8.106e+02
3.059e-03,7.235e+02
3.114e-03,6.732e+02
3.169e-03,6.295e+02
3.224e-03,5.649e+02
3.279e-03,5.079e+02
3.334e-03,4.522e+02
3.389e-03,4.063e+02
3.444e-03,3.342e+02
3.499e-03,2.889e+02
3.555e-03,2.696e+02
3.610e-03,2.141e+02
3.665e-03,1.793e+02
3.720e-03,1.624e+02
3.775e-03,1.238e+02
3.830e-03,1.025e+02
3.885e-03,9.490e+01
3.940e-03,6.932e+01
3.995e-03,5.843e+01
4.051e-03,4.482e+01
4.106e-03,3.774e+01
4.161e-03,3.048e+01
4.216e-03,2.595e+01
4.271e-03,2.069e+01
4.326e-03,1.452e+01
4.381e-03,1.234e+01
4.436e-03,1.089e+01
4.491e-03,7.440e+00
4.547e-03,6.532e+00
4.602e-03,4.173e+00
4.657e-03,4.536e+00
4.712e-03,2.903e+00
4.767e-03,3.266e+00
4.822e-03,2.359e+00
4.877e-03,1.452e+00
4.932e-03,1.089e+00
4.987e-03,9.073e-01
5.043e-03,1.089e+00
5.098e-03,0.000e+00
5.153e-03,3.629e-01
5.208e-03,3.629e-01
5.263e-03,5.444e-01
5.318e-03,3.629e-01
5.373e-03,0.000e+00
5.428e-03,0.000e+00
5.483e-03,1.815e-01
5.539e-03,0.000e+00
5.594e-03,0.000e+00
5.649e-03,0.000e+00
5.704e-03,1.815e-01
5.759e-03,0.000e+00
5.814e-03,0.000e+00
5.869e-03,0.000e+00
5.924e-03,0.000e+00
5.979e-03,0.000e+00
6.035e-03,0.000e+00
6.090e-03,0.000e+00
6.145e-03,0.000e+00
6.200e-03,0.000e+00
6.255e-03,0.000e+00
6.310e-03,0.000e+00
6.365e-03,0.000e+00
6.420e-03,0.000e+00
6.475e-03,0.000e+00
6.531e-03,0.000e+00
6.586e-03,0.000e+00
6.641e-03,0.000e+00
6.696e-03,0.000e+00
6.751e-03,0.000e+00
6.806e-03,0.000e+00
6.861e-03,0.000e+00
6.916e-03,0.000e+00
6.971e-03,0.000e+00
7.027e-03,0.000e+00
7.082e-03,0.000e+00
7.137e-03,0.000e+00
7.192e-03,0.000e+00
7.247e-03,0.000e+00
7.302e-03,0.000e+00
7.357e-03,0.000e+00
7.412e-03,0.000e+00
7.467e-03,0.000e+00
7.523e-03,0.000e+00
7.578e-03,0.000e+00
7.633e-03,0.000e+00
7.688e-03,0.000e+00
7.743e-03,0.000e+00
7.798e-03,0.000e+00
7.853e-03,0.000e+00
7.908e-03,0.000e+00
7.963e-03,0.000e+00
8.019e-03,0.000e+00
8.074e-03,0.000e+00
8.129e-03,0.000e+00
8.184e-03,0.000e+00
8.239e-03,0.000e+00
8.294e-03,0.000e+00
8.349e-03,0.000e+00
8.404e-03,0.000e+00
8.459e-03,0.000e+00
8.514e-03,0.000e+00
8.570e-03,0.000e+00
8.625e-03,0.000e+00
8.680e-03,0.000e+00
8.735e-03,0.000e+00
8.790e-03,0.000e+00
8.845e-03,0.000e+00
8.900e-03,0.000e+00
8.955e-03,0.000e+00
9.010e-03,0.000e+00
9.066e-03,0.000e+00
9.121e-03,0.000e+00
9.176e-03,0.000e+00
9.231e-03,0.000e+00
9.286e-03,0.000e+00
9.341e-03,0.000e+00
9.396e-03,0.000e+00
9.451e-03,0.000e+00
9.506e-03,0.000e+00
9.562e-03,0.000e+00
9.617e-03,0.000e+00
9.672e-03,0.000e+00
9.727e-03,0.000e+00
9.782e-03,0.000e+00
9.837e-03,0.000e+00
9.892e-03,0.000e+00
9.947e-03,0.000e+00
1.000e-02,0.000e+00
1.006e-02,0.000e+00
1.011e-02,0.000e+00
1.017e-02,0.000e+00
1.022e-02,0.000e+00
1.028e-02,0.000e+00
1.033e-02,0.000e+00
1.039e-02,0.000e+00
1.044e-02,0.000e+00
1.050e-02,0.000e+00
1.055e-02,0.000e+00
1.061e-02,0.000e+00
1.066e-02,0.000e+00
1.072e-02,0.000e+00
1.077e-02,0.000e+00
1.083e-02,0.000e+00
1.088e-02,0.000e+00
1.094e-02,0.000e+00
1.099e-02,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_002.csv <==
transmittance,probability_density
9.966e-05,0.000e+00
2.990e-04,0.000e+00
4.983e-04,0.000e+00
6.976e-04,0.000e+00
8.969e-04,0.000e+00
1.096e-03,0.000e+00
1.296e-03,0.000e+00
1.495e-03,0.000e+00
1.694e-03,0.000e+00
1.894e-03,0.000e+00
2.093e-03,0.000e+00
2.292e-03,0.000e+00
2.492e-03,0.000e+00
2.691e-03,0.000e+00
2.890e-03,0.000e+00
3.089e-03,0.000e+00
3.289e-03,0.000e+00
3.488e-03,0.000e+00
3.687e-03,0.000e+00
3.887e-03,0.000e+00
4.086e-03,0.000e+00
4.285e-03,0.000e+00
4.485e-03,5.017e-02
4.684e-03,0.000e+00
4.883e-03,0.000e+00
5.083e-03,5.017e-02
5.282e-03,1.003e-01
5.481e-03,1.505e-01
5.681e-03,2.007e-01
5.880e-03,1.003e-01
6.079e-03,2.509e-01
6.279e-03,6.522e-01
6.478e-03,9.031e-01
6.677e-03,1.405e+00
6.877e-03,1.906e+00
7.076e-03,3.662e+00
7.275e-03,4.014e+00
7.475e-03,6.723e+00
7.674e-03,1.114e+01
7.873e-03,1.520e+01
8.072e-03,2.032e+01
8.272e-03,3.206e+01
8.471e-03,3.723e+01
8.670e-03,4.887e+01
8.870e-03,6.452e+01
9.069e-03,7.641e+01
9.268e-03,9.332e+01
9.468e-03,1.121e+02
9.667e-03,1.280e+02
9.866e-03,1.461e+02
1.007e-02,1.611e+02
1.026e-02,1.835e+02
1.046e-02,1.954e+02
1.066e-02,2.080e+02
1.086e-02,2.128e+02
1.106e-02,2.225e+02
1.126e-02,2.293e+02
1.146e-02,2.276e+02
1.166e-02,2.172e+02
1.186e-02,2.239e+02
1.206e-02,2.030e+02
1.226e-02,2.018e+02
1.246e-02,1.790e+02
1.266e-02,1.719e+02
1.286e-02,1.635e+02
1.306e-02,1.474e+02
1.325e-02,1.304e+02
1.345e-02,1.258e+02
1.365e-02,1.095e+02
1.385e-02,9.969e+01
1.405e-02,8.469e+01
1.425e-02,7.325e+01
1.445e-02,6.858e+01
1.465e-02,5.875e+01
1.485e-02,4.846e+01
1.505e-02,4.320e+01
1.525e-02,3.803e+01
1.545e-02,3.000e+01
1.565e-02,2.534e+01
1.585e-02,2.378e+01
1.605e-02,1.786e+01
1.624e-02,1.575e+01
1.644e-02,1.174e+01
1.664e-02,1.089e+01
1.684e-02,8.629e+00
1.704e-02,6.823e+00
1.724e-02,6.422e+00
1.744e-02,5.067e+00
1.764e-02,3.763e+00
1.784e-02,3.111e+00
1.804e-02,2.810e+00
1.824e-02,2.408e+00
1.844e-02,1.505e+00
1.864e-02,1.355e+00
1.884e-02,1.104e+00
1.904e-02,1.104e+00
1.923e-02,7.024e-01
1.943e-02,8.027e-01
1.963e-02,6.020e-01
1.983e-02,4.515e-01
2.003e-02,2.509e-01
2.023e-02,3.512e-01
2.043e-02,1.505e-01
2.063e-02,2.007e-01
2.083e-02,5.017e-02
2.103e-02,5.017e-02
2.123e-02,1.003e-01
2.143e-02,1.003e-01
2.163e-02,1.003e-01
2.183e-02,5.017e-02
2.202e-02,0.000e+00
2.222e-02,0.000e+00
2.242e-02,5.017e-02
2.262e-02,0.000e+00
2.282e-02,0.000e+00
2.302e-02,0.000e+00
2.322e-02,5.017e-02
2.342e-02,0.000e+00
2.362e-02,0.000e+00
2.382e-02,0.000e+00
2.402e-02,0.000e+00
2.422e-02,0.000e+00
2.442e-02,0.000e+00
2.462e-02,0.000e+00
2.482e-02,0.000e+00
2.501e-02,0.000e+00
2.521e-02,0.000e+00
2.541e-02,0.000e+00
2.561e-02,0.000e+00
2.581e-02,0.000e+00
2.601e-02,0.000e+00
2.621e-02,0.000e+00
2.641e-02,0.000e+00
2.661e-02,0.000e+00
2.681e-02,0.000e+00
2.701e-02,0.000e+00
2.721e-02,0.000e+00
2.741e-02,0.000e+00
2.761e-02,0.000e+00
2.781e-02,0.000e+00
2.800e-02,0.000e+00
2.820e-02,0.000e+00
2.840e-02,0.000e+00
2.860e-02,0.000e+00
2.880e-02,0.000e+00
2.900e-02,0.000e+00
2.920e-02,0.000e+00
2.940e-02,0.000e+00
2.960e-02,0.000e+00
2.980e-02,0.000e+00
3.000e-02,0.000e+00
3.020e-02,0.000e+00
3.040e-02,0.000e+00
3.060e-02,0.000e+00
3.079e-02,0.000e+00
3.099e-02,0.000e+00
3.119e-02,0.000e+00
3.139e-02,0.000e+00
3.159e-02,0.000e+00
3.179e-02,0.000e+00
3.199e-02,0.000e+00
3.219e-02,0.000e+00
3.239e-02,0.000e+00
3.259e-02,0.000e+00
3.279e-02,0.000e+00
3.299e-02,0.000e+00
3.319e-02,0.000e+00
3.339e-02,0.000e+00
3.359e-02,0.000e+00
3.378e-02,0.000e+00
3.398e-02,0.000e+00
3.418e-02,0.000e+00
3.438e-02,0.000e+00
3.458e-02,0.000e+00
3.478e-02,0.000e+00
3.498e-02,0.000e+00
3.518e-02,0.000e+00
3.538e-02,0.000e+00
3.558e-02,0.000e+00
3.578e-02,0.000e+00
3.598e-02,0.000e+00
3.618e-02,0.000e+00
3.638e-02,0.000e+00
3.658e-02,0.000e+00
3.677e-02,0.000e+00
3.697e-02,0.000e+00
3.717e-02,0.000e+00
3.737e-02,0.000e+00
3.757e-02,0.000e+00
3.777e-02,0.000e+00
3.797e-02,0.000e+00
3.817e-02,0.000e+00
3.837e-02,0.000e+00
3.857e-02,0.000e+00
3.877e-02,0.000e+00
3.897e-02,0.000e+00
3.917e-02,0.000e+00
3.937e-02,0.000e+00
3.957e-02,0.000e+00
3.976e-02,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_003.csv <==
transmittance,probability_density
2.157e-04,0.000e+00
6.472e-04,0.000e+00
1.079e-03,0.000e+00
1.510e-03,0.000e+00
1.942e-03,0.000e+00
2.373e-03,0.000e+00
2.805e-03,0.000e+00
3.236e-03,0.000e+00
3.668e-03,0.000e+00
4.099e-03,0.000e+00
4.530e-03,0.000e+00
4.962e-03,0.000e+00
5.393e-03,0.000e+00
5.825e-03,0.000e+00
6.256e-03,0.000e+00
6.688e-03,0.000e+00
7.119e-03,0.000e+00
7.551e-03,0.000e+00
7.982e-03,0.000e+00
8.414e-03,0.000e+00
8.845e-03,0.000e+00
9.277e-03,0.000e+00
9.708e-03,0.000e+00
1.014e-02,0.000e+00
1.057e-02,2.318e-02
1.100e-02,0.000e+00
1.143e-02,0.000e+00
1.187e-02,0.000e+00
1.230e-02,4.635e-02
1.273e-02,2.318e-02
1.316e-02,6.953e-02
1.359e-02,9.271e-02
1.402e-02,4.635e-02
1.445e-02,6.953e-02
1.489e-02,2.086e-01
1.532e-02,3.013e-01
1.575e-02,5.099e-01
1.618e-02,7.185e-01
1.661e-02,8.575e-01
1.704e-02,1.599e+00
1.747e-02,1.970e+00
1.791e-02,2.712e+00
1.834e-02,4.612e+00
1.877e-02,5.910e+00
1.920e-02,8.320e+00
1.963e-02,1.150e+01
2.006e-02,1.488e+01
2.050e-02,1.785e+01
2.093e-02,2.369e+01
2.136e-02,2.872e+01
2.179e-02,3.356e+01
2.222e-02,4.058e+01
2.265e-02,4.763e+01
2.308e-02,5.386e+01
2.352e-02,6.200e+01
2.395e-02,6.564e+01
2.438e-02,7.504e+01
2.481e-02,7.991e+01
2.524e-02,8.598e+01
2.567e-02,9.009e+01
2.610e-02,9.083e+01
2.654e-02,9.493e+01
2.697e-02,9.674e+01
2.740e-02,9.597e+01
2.783e-02,9.148e+01
2.826e-02,9.523e+01
2.869e-02,8.735e+01
2.912e-02,8.522e+01
2.956e-02,7.785e+01
2.999e-02,7.479e+01
3.042e-02,7.004e+01
3.085e-02,6.619e+01
3.128e-02,6.081e+01
3.171e-02,5.356e+01
3.214e-02,5.293e+01
3.258e-02,4.550e+01
3.301e-02,4.257e+01
3.344e-02,3.620e+01
3.387e-02,3.150e+01
3.430e-02,2.950e+01
3.473e-02,2.624e+01
3.517e-02,2.211e+01
3.560e-02,1.928e+01
3.603e-02,1.717e+01
3.646e-02,1.449e+01
3.689e-02,1.217e+01
3.732e-02,1.052e+01
3.775e-02,1.013e+01
3.819e-02,7.625e+00
3.862e-02,6.767e+00
3.905e-02,5.029e+00
3.948e-02,4.960e+00
3.991e-02,3.476e+00
4.034e-02,3.384e+00
4.077e-02,2.665e+00
4.121e-02,2.503e+00
4.164e-02,1.854e+00
4.207e-02,1.553e+00
4.250e-02,1.228e+00
4.293e-02,1.205e+00
4.336e-02,9.039e-01
4.379e-02,6.721e-01
4.423e-02,6.026e-01
4.466e-02,4.635e-01
4.509e-02,4.403e-01
4.552e-02,3.476e-01
4.595e-02,3.940e-01
4.638e-02,2.549e-01
4.682e-02,2.086e-01
4.725e-02,1.391e-01
4.768e-02,1.391e-01
4.811e-02,9.271e-02
4.854e-02,1.159e-01
4.897e-02,4.635e-02
4.940e-02,2.318e-02
4.984e-02,2.318e-02
5.027e-02,4.635e-02
5.070e-02,2.318e-02
5.113e-02,6.953e-02
5.156e-02,2.318e-02
5.199e-02,0.000e+00
5.242e-02,0.000e+00
5.286e-02,2.318e-02
5.329e-02,0.000e+00
5.372e-02,0.000e+00
5.415e-02,0.000e+00
5.458e-02,0.000e+00
5.501e-02,2.318e-02
5.544e-02,0.000e+00
5.588e-02,0.000e+00
5.631e-02,0.000e+00
5.674e-02,0.000e+00
5.717e-02,0.000e+00
5.760e-02,0.000e+00
5.803e-02,0.000e+00
5.846e-02,0.000e+00
5.890e-02,0.000e+00
5.933e-02,0.000e+00
5.976e-02,0.000e+00
6.019e-02,0.000e+00
6.062e-02,0.000e+00
6.105e-02,0.000e+00
6.149e-02,0.000e+00
6.192e-02,0.000e+00
6.235e-02,0.000e+00
6.278e-02,0.000e+00
6.321e-02,0.000e+00
6.364e-02,0.000e+00
6.407e-02,0.000e+00
6.451e-02,0.000e+00
6.494e-02,0.000e+00
6.537e-02,0.000e+00
6.580e-02,0.000e+00
6.623e-02,0.000e+00
6.666e-02,0.000e+00
6.709e-02,0.000e+00
6.753e-02,0.000e+00
6.796e-02,0.000e+00
6.839e-02,0.000e+00
6.882e-02,0.000e+00
6.925e-02,0.000e+00
6.968e-02,0.000e+00
7.011e-02,0.000e+00
7.055e-02,0.000e+00
7.098e-02,0.000e+00
7.141e-02,0.000e+00
7.184e-02,0.000e+00
7.227e-02,0.000e+00
7.270e-02,0.000e+00
7.314e-02,0.000e+00
7.357e-02,0.000e+00
7.400e-02,0.000e+00
7.443e-02,0.000e+00
7.486e-02,0.000e+00
7.529e-02,0.000e+00
7.572e-02,0.000e+00
7.616e-02,0.000e+00
7.659e-02,0.000e+00
7.702e-02,0.000e+00
7.745e-02,0.000e+00
7.788e-02,0.000e+00
7.831e-02,0.000e+00
7.874e-02,0.000e+00
7.918e-02,0.000e+00
7.961e-02,0.000e+00
8.004e-02,0.000e+00
8.047e-02,0.000e+00
8.090e-02,0.000e+00
8.133e-02,0.000e+00
8.176e-02,0.000e+00
8.220e-02,0.000e+00
8.263e-02,0.000e+00
8.306e-02,0.000e+00
8.349e-02,0.000e+00
8.392e-02,0.000e+00
8.435e-02,0.000e+00
8.478e-02,0.000e+00
8.522e-02,0.000e+00
8.565e-02,0.000e+00
8.608e-02,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_004.csv <==
transmittance,probability_density
3.682e-04,0.000e+00
1.105e-03,0.000e+00
1.841e-03,0.000e+00
2.578e-03,0.000e+00
3.314e-03,0.000e+00
4.050e-03,0.000e+00
4.787e-03,0.000e+00
5.523e-03,0.000e+00
6.260e-03,0.000e+00
6.996e-03,0.000e+00
7.733e-03,0.000e+00
8.469e-03,0.000e+00
9.206e-03,0.000e+00
9.942e-03,0.000e+00
1.068e-02,0.000e+00
1.141e-02,0.000e+00
1.215e-02,0.000e+00
1.289e-02,0.000e+00
1.362e-02,0.000e+00
1.436e-02,0.000e+00
1.510e-02,0.000e+00
1.583e-02,0.000e+00
1.657e-02,0.000e+00
1.731e-02,1.358e-02
1.804e-02,0.000e+00
1.878e-02,0.000e+00
1.952e-02,0.000e+00
2.025e-02,2.716e-02
2.099e-02,2.716e-02
2.173e-02,5.431e-02
2.246e-02,4.074e-02
2.320e-02,4.074e-02
2.393e-02,6.789e-02
2.467e-02,1.629e-01
2.541e-02,2.852e-01
2.614e-02,4.617e-01
2.688e-02,5.296e-01
2.762e-02,9.641e-01
2.835e-02,1.236e+00
2.909e-02,1.792e+00
2.983e-02,3.042e+00
3.056e-02,4.019e+00
3.130e-02,5.377e+00
3.204e-02,8.378e+00
3.277e-02,9.668e+00
3.351e-02,1.267e+01
3.424e-02,1.667e+01
3.498e-02,1.931e+01
3.572e-02,2.380e+01
3.645e-02,2.811e+01
3.719e-02,3.316e+01
3.793e-02,3.807e+01
3.866e-02,4.070e+01
3.940e-02,4.659e+01
4.014e-02,4.993e+01
4.087e-02,5.429e+01
4.161e-02,5.611e+01
4.235e-02,5.683e+01
4.308e-02,6.093e+01
4.382e-02,5.930e+01
4.456e-02,5.942e+01
4.529e-02,5.893e+01
4.603e-02,5.653e+01
4.676e-02,5.305e+01
4.750e-02,5.053e+01
4.824e-02,4.740e+01
4.897e-02,4.412e+01
4.971e-02,4.166e+01
5.045e-02,3.799e+01
5.118e-02,3.381e+01
5.192e-02,3.240e+01
5.266e-02,2.823e+01
5.339e-02,2.503e+01
5.413e-02,2.217e+01
5.487e-02,1.892e+01
5.560e-02,1.803e+01
5.634e-02,1.495e+01
5.707e-02,1.266e+01
5.781e-02,1.131e+01
5.855e-02,9.600e+00
5.928e-02,7.753e+00
6.002e-02,6.776e+00
6.076e-02,6.314e+00
6.149e-02,4.780e+00
6.223e-02,3.979e+00
6.297e-02,3.164e+00
6.370e-02,2.879e+00
6.444e-02,2.336e+00
6.518e-02,1.752e+00
6.591e-02,1.697e+00
6.665e-02,1.385e+00
6.739e-02,1.005e+00
6.812e-02,8.555e-01
6.886e-02,6.925e-01
6.959e-02,6.382e-01
7.033e-02,4.345e-01
7.107e-02,3.666e-01
7.180e-02,2.852e-01
7.254e-02,2.987e-01
7.328e-02,1.901e-01
7.401e-02,2.173e-01
7.475e-02,1.765e-01
7.549e-02,1.086e-01
7.622e-02,6.789e-02
7.696e-02,9.505e-02
7.770e-02,4.074e-02
7.843e-02,5.431e-02
7.917e-02,1.358e-02
7.990e-02,1.358e-02
8.064e-02,4.074e-02
8.138e-02,1.358e-02
8.211e-02,2.716e-02
8.285e-02,1.358e-02
8.359e-02,0.000e+00
8.432e-02,0.000e+00
8.506e-02,1.358e-02
8.580e-02,0.000e+00
8.653e-02,0.000e+00
8.727e-02,0.000e+00
8.801e-02,1.358e-02
8.874e-02,0.000e+00
8.948e-02,0.000e+00
9.022e-02,0.000e+00
9.095e-02,0.000e+00
9.169e-02,0.000e+00
9.242e-02,0.000e+00
9.316e-02,0.000e+00
9.390e-02,0.000e+00
9.463e-02,0.000e+00
9.537e-02,0.000e+00
9.611e-02,0.000e+00
9.684e-02,0.000e+00
9.758e-02,0.000e+00
9.832e-02,0.000e+00
9.905e-02,0.000e+00
9.979e-02,0.000e+00
1.005e-01,0.000e+00
1.013e-01,0.000e+00
1.020e-01,0.000e+00
1.027e-01,0.000e+00
1.035e-01,0.000e+00
1.042e-01,0.000e+00
1.049e-01,0.000e+00
1.057e-01,0.000e+00
1.064e-01,0.000e+00
1.072e-01,0.000e+00
1.079e-01,0.000e+00
1.086e-01,0.000e+00
1.094e-01,0.000e+00
1.101e-01,0.000e+00
1.108e-01,0.000e+00
1.116e-01,0.000e+00
1.123e-01,0.000e+00
1.130e-01,0.000e+00
1.138e-01,0.000e+00
1.145e-01,0.000e+00
1.153e-01,0.000e+00
1.160e-01,0.000e+00
1.167e-01,0.000e+00
1.175e-01,0.000e+00
1.182e-01,0.000e+00
1.189e-01,0.000e+00
1.197e-01,0.000e+00
1.204e-01,0.000e+00
1.211e-01,0.000e+00
1.219e-01,0.000e+00
1.226e-01,0.000e+00
1.234e-01,0.000e+00
1.241e-01,0.000e+00
1.248e-01,0.000e+00
1.256e-01,0.000e+00
1.263e-01,0.000e+00
1.270e-01,0.000e+00
1.278e-01,0.000e+00
1.285e-01,0.000e+00
1.292e-01,0.000e+00
1.300e-01,0.000e+00
1.307e-01,0.000e+00
1.315e-01,0.000e+00
1.322e-01,0.000e+00
1.329e-01,0.000e+00
1.337e-01,0.000e+00
1.344e-01,0.000e+00
1.351e-01,0.000e+00
1.359e-01,0.000e+00
1.366e-01,0.000e+00
1.373e-01,0.000e+00
1.381e-01,0.000e+00
1.388e-01,0.000e+00
1.396e-01,0.000e+00
1.403e-01,0.000e+00
1.410e-01,0.000e+00
1.418e-01,0.000e+00
1.425e-01,0.000e+00
1.432e-01,0.000e+00
1.440e-01,0.000e+00
1.447e-01,0.000e+00
1.454e-01,0.000e+00
1.462e-01,0.000e+00
1.469e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_005.csv <==
transmittance,probability_density
5.528e-04,0.000e+00
1.658e-03,0.000e+00
2.764e-03,0.000e+00
3.869e-03,0.000e+00
4.975e-03,0.000e+00
6.080e-03,0.000e+00
7.186e-03,0.000e+00
8.291e-03,0.000e+00
9.397e-03,0.000e+00
1.050e-02,0.000e+00
1.161e-02,0.000e+00
1.271e-02,0.000e+00
1.382e-02,0.000e+00
1.492e-02,0.000e+00
1.603e-02,0.000e+00
1.714e-02,0.000e+00
1.824e-02,0.000e+00
1.935e-02,0.000e+00
2.045e-02,0.000e+00
2.156e-02,0.000e+00
2.266e-02,0.000e+00
2.377e-02,0.000e+00
2.487e-02,0.000e+00
2.598e-02,0.000e+00
2.708e-02,0.000e+00
2.819e-02,9.046e-03
2.930e-02,0.000e+00
3.040e-02,0.000e+00
3.151e-02,9.046e-03
3.261e-02,9.046e-03
3.372e-02,1.809e-02
3.482e-02,3.618e-02
3.593e-02,1.809e-02
3.703e-02,3.618e-02
3.814e-02,4.523e-02
3.925e-02,9.950e-02
4.035e-02,1.719e-01
4.146e-02,2.442e-01
4.256e-02,2.895e-01
4.367e-02,5.518e-01
4.477e-02,6.694e-01
4.588e-02,9.950e-01
4.698e-02,1.529e+00
4.809e-02,2.225e+00
4.919e-02,2.895e+00
5.030e-02,4.143e+00
5.141e-02,5.608e+00
5.251e-02,6.829e+00
5.362e-02,8.611e+00
5.472e-02,1.106e+01
5.583e-02,1.266e+01
5.693e-02,1.561e+01
5.804e-02,1.825e+01
5.914e-02,2.116e+01
6.025e-02,2.441e+01
6.136e-02,2.593e+01
6.246e-02,2.946e+01
6.357e-02,3.164e+01
6.467e-02,3.426e+01
6.578e-02,3.584e+01
6.688e-02,3.615e+01
6.799e-02,3.784e+01
6.909e-02,3.878e+01
7.020e-02,3.815e+01
7.130e-02,3.681e+01
7.241e-02,3.778e+01
7.352e-02,3.442e+01
7.462e-02,3.441e+01
7.573e-02,3.090e+01
7.683e-02,2.934e+01
7.794e-02,2.831e+01
7.904e-02,2.579e+01
8.015e-02,2.381e+01
8.125e-02,2.136e+01
8.236e-02,2.035e+01
8.347e-02,1.772e+01
8.457e-02,1.588e+01
8.568e-02,1.367e+01
8.678e-02,1.203e+01
8.789e-02,1.174e+01
8.899e-02,9.588e+00
9.010e-02,8.078e+00
9.120e-02,7.237e+00
9.231e-02,6.441e+00
9.341e-02,5.156e+00
9.452e-02,4.342e+00
9.563e-02,4.224e+00
9.673e-02,3.130e+00
9.784e-02,2.849e+00
9.894e-02,2.053e+00
1.000e-01,1.927e+00
1.012e-01,1.511e+00
1.023e-01,1.294e+00
1.034e-01,1.067e+00
1.045e-01,1.022e+00
1.056e-01,7.146e-01
1.067e-01,5.970e-01
1.078e-01,5.066e-01
1.089e-01,4.523e-01
1.100e-01,2.352e-01
1.111e-01,3.528e-01
1.122e-01,1.990e-01
1.133e-01,1.719e-01
1.144e-01,1.628e-01
1.155e-01,1.628e-01
1.166e-01,9.046e-02
1.177e-01,1.176e-01
1.188e-01,6.332e-02
1.199e-01,4.523e-02
1.211e-01,4.523e-02
1.222e-01,4.523e-02
1.233e-01,1.809e-02
1.244e-01,9.046e-03
1.255e-01,9.046e-03
1.266e-01,2.714e-02
1.277e-01,1.809e-02
1.288e-01,9.046e-03
1.299e-01,9.046e-03
1.310e-01,0.000e+00
1.321e-01,0.000e+00
1.332e-01,9.046e-03
1.343e-01,0.000e+00
1.354e-01,0.000e+00
1.365e-01,0.000e+00
1.376e-01,9.046e-03
1.387e-01,0.000e+00
1.398e-01,0.000e+00
1.410e-01,0.000e+00
1.421e-01,0.000e+00
1.432e-01,0.000e+00
1.443e-01,0.000e+00
1.454e-01,0.000e+00
1.465e-01,0.000e+00
1.476e-01,0.000e+00
1.487e-01,0.000e+00
1.498e-01,0.000e+00
1.509e-01,0.000e+00
1.520e-01,0.000e+00
1.531e-01,0.000e+00
1.542e-01,0.000e+00
1.553e-01,0.000e+00
1.564e-01,0.000e+00
1.575e-01,0.000e+00
1.586e-01,0.000e+00
1.597e-01,0.000e+00
1.609e-01,0.000e+00
1.620e-01,0.000e+00
1.631e-01,0.000e+00
1.642e-01,0.000e+00
1.653e-01,0.000e+00
1.664e-01,0.000e+00
1.675e-01,0.000e+00
1.686e-01,0.000e+00
1.697e-01,0.000e+00
1.708e-01,0.000e+00
1.719e-01,0.000e+00
1.730e-01,0.000e+00
1.741e-01,0.000e+00
1.752e-01,0.000e+00
1.763e-01,0.000e+00
1.774e-01,0.000e+00
1.785e-01,0.000e+00
1.796e-01,0.000e+00
1.807e-01,0.000e+00
1.819e-01,0.000e+00
1.830e-01,0.000e+00
1.841e-01,0.000e+00
1.852e-01,0.000e+00
1.863e-01,0.000e+00
1.874e-01,0.000e+00
1.885e-01,0.000e+00
1.896e-01,0.000e+00
1.907e-01,0.000e+00
1.918e-01,0.000e+00
1.929e-01,0.000e+00
1.940e-01,0.000e+00
1.951e-01,0.000e+00
1.962e-01,0.000e+00
1.973e-01,0.000e+00
1.984e-01,0.000e+00
1.995e-01,0.000e+00
2.006e-01,0.000e+00
2.018e-01,0.000e+00
2.029e-01,0.000e+00
2.040e-01,0.000e+00
2.051e-01,0.000e+00
2.062e-01,0.000e+00
2.073e-01,0.000e+00
2.084e-01,0.000e+00
2.095e-01,0.000e+00
2.106e-01,0.000e+00
2.117e-01,0.000e+00
2.128e-01,0.000e+00
2.139e-01,0.000e+00
2.150e-01,0.000e+00
2.161e-01,0.000e+00
2.172e-01,0.000e+00
2.183e-01,0.000e+00
2.194e-01,0.000e+00
2.205e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_006.csv <==
transmittance,probability_density
7.477e-04,0.000e+00
2.243e-03,0.000e+00
3.739e-03,0.000e+00
5.234e-03,0.000e+00
6.730e-03,0.000e+00
8.225e-03,0.000e+00
9.720e-03,0.000e+00
1.122e-02,0.000e+00
1.271e-02,0.000e+00
1.421e-02,0.000e+00
1.570e-02,0.000e+00
1.720e-02,0.000e+00
1.869e-02,0.000e+00
2.019e-02,0.000e+00
2.168e-02,0.000e+00
2.318e-02,0.000e+00
2.467e-02,0.000e+00
2.617e-02,0.000e+00
2.767e-02,0.000e+00
2.916e-02,0.000e+00
3.066e-02,0.000e+00
3.215e-02,0.000e+00
3.365e-02,0.000e+00
3.514e-02,0.000e+00
3.664e-02,0.000e+00
3.813e-02,0.000e+00
3.963e-02,0.000e+00
4.112e-02,6.687e-03
4.262e-02,0.000e+00
4.412e-02,0.000e+00
4.561e-02,1.337e-02
4.711e-02,6.687e-03
4.860e-02,2.675e-02
5.010e-02,2.006e-02
5.159e-02,1.337e-02
5.309e-02,2.006e-02
5.458e-02,3.343e-02
5.608e-02,8.024e-02
5.757e-02,1.471e-01
5.907e-02,1.872e-01
6.057e-02,2.340e-01
6.206e-02,4.146e-01
6.356e-02,4.547e-01
6.505e-02,7.356e-01
6.655e-02,1.097e+00
6.804e-02,1.645e+00
6.954e-02,2.033e+00
7.103e-02,2.875e+00
7.253e-02,3.992e+00
7.402e-02,4.761e+00
7.552e-02,5.905e+00
7.702e-02,7.623e+00
7.851e-02,8.907e+00
8.001e-02,1.063e+01
8.150e-02,1.279e+01
8.300e-02,1.476e+01
8.449e-02,1.637e+01
8.599e-02,1.845e+01
8.748e-02,2.015e+01
8.898e-02,2.229e+01
9.047e-02,2.393e+01
9.197e-02,2.520e+01
9.347e-02,2.608e+01
9.496e-02,2.661e+01
9.646e-02,2.849e+01
9.795e-02,2.720e+01
9.945e-02,2.728e+01
1.009e-01,2.727e+01
1.024e-01,2.649e+01
1.039e-01,2.457e+01
1.054e-01,2.400e+01
1.069e-01,2.185e+01
1.084e-01,2.106e+01
1.099e-01,2.017e+01
1.114e-01,1.823e+01
1.129e-01,1.655e+01
1.144e-01,1.555e+01
1.159e-01,1.436e+01
1.174e-01,1.293e+01
1.189e-01,1.101e+01
1.204e-01,9.689e+00
1.219e-01,8.887e+00
1.234e-01,8.218e+00
1.249e-01,6.767e+00
1.264e-01,5.945e+00
1.279e-01,5.229e+00
1.294e-01,4.540e+00
1.309e-01,3.731e+00
1.323e-01,3.190e+00
1.338e-01,3.096e+00
1.353e-01,2.294e+00
1.368e-01,2.066e+00
1.383e-01,1.478e+00
1.398e-01,1.418e+00
1.413e-01,1.090e+00
1.428e-01,9.696e-01
1.443e-01,7.891e-01
1.458e-01,7.623e-01
1.473e-01,5.082e-01
1.488e-01,4.413e-01
1.503e-01,3.812e-01
1.518e-01,3.277e-01
1.533e-01,2.006e-01
1.548e-01,2.474e-01
1.563e-01,1.337e-01
1.578e-01,1.605e-01
1.593e-01,1.137e-01
1.608e-01,9.362e-02
1.623e-01,1.003e-01
1.638e-01,8.693e-02
1.652e-01,4.012e-02
1.667e-01,4.012e-02
1.682e-01,3.343e-02
1.697e-01,3.343e-02
1.712e-01,1.337e-02
1.727e-01,6.687e-03
1.742e-01,6.687e-03
1.757e-01,2.006e-02
1.772e-01,6.687e-03
1.787e-01,1.337e-02
1.802e-01,6.687e-03
1.817e-01,0.000e+00
1.832e-01,0.000e+00
1.847e-01,6.687e-03
1.862e-01,0.000e+00
1.877e-01,0.000e+00
1.892e-01,0.000e+00
1.907e-01,6.687e-03
1.922e-01,0.000e+00
1.937e-01,0.000e+00
1.952e-01,0.000e+00
1.967e-01,0.000e+00
1.981e-01,0.000e+00
1.996e-01,0.000e+00
2.011e-01,0.000e+00
2.026e-01,0.000e+00
2.041e-01,0.000e+00
2.056e-01,0.000e+00
2.071e-01,0.000e+00
2.086e-01,0.000e+00
2.101e-01,0.000e+00
2.116e-01,0.000e+00
2.131e-01,0.000e+00
2.146e-01,0.000e+00
2.161e-01,0.000e+00
2.176e-01,0.000e+00
2.191e-01,0.000e+00
2.206e-01,0.000e+00
2.221e-01,0.000e+00
2.236e-01,0.000e+00
2.251e-01,0.000e+00
2.266e-01,0.000e+00
2.281e-01,0.000e+00
2.296e-01,0.000e+00
2.310e-01,0.000e+00
2.325e-01,0.000e+00
2.340e-01,0.000e+00
2.355e-01,0.000e+00
2.370e-01,0.000e+00
2.385e-01,0.000e+00
2.400e-01,0.000e+00
2.415e-01,0.000e+00
2.430e-01,0.000e+00
2.445e-01,0.000e+00
2.460e-01,0.000e+00
2.475e-01,0.000e+00
2.490e-01,0.000e+00
2.505e-01,0.000e+00
2.520e-01,0.000e+00
2.535e-01,0.000e+00
2.550e-01,0.000e+00
2.565e-01,0.000e+00
2.580e-01,0.000e+00
2.595e-01,0.000e+00
2.610e-01,0.000e+00
2.625e-01,0.000e+00
2.639e-01,0.000e+00
2.654e-01,0.000e+00
2.669e-01,0.000e+00
2.684e-01,0.000e+00
2.699e-01,0.000e+00
2.714e-01,0.000e+00
2.729e-01,0.000e+00
2.744e-01,0.000e+00
2.759e-01,0.000e+00
2.774e-01,0.000e+00
2.789e-01,0.000e+00
2.804e-01,0.000e+00
2.819e-01,0.000e+00
2.834e-01,0.000e+00
2.849e-01,0.000e+00
2.864e-01,0.000e+00
2.879e-01,0.000e+00
2.894e-01,0.000e+00
2.909e-01,0.000e+00
2.924e-01,0.000e+00
2.939e-01,0.000e+00
2.954e-01,0.000e+00
2.968e-01,0.000e+00
2.983e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_007.csv <==
transmittance,probability_density
9.658e-04,0.000e+00
2.897e-03,0.000e+00
4.829e-03,0.000e+00
6.761e-03,0.000e+00
8.692e-03,0.000e+00
1.062e-02,0.000e+00
1.256e-02,0.000e+00
1.449e-02,0.000e+00
1.642e-02,0.000e+00
1.835e-02,0.000e+00
2.028e-02,0.000e+00
2.221e-02,0.000e+00
2.415e-02,0.000e+00
2.608e-02,0.000e+00
2.801e-02,0.000e+00
2.994e-02,0.000e+00
3.187e-02,0.000e+00
3.380e-02,0.000e+00
3.573e-02,0.000e+00
3.767e-02,0.000e+00
3.960e-02,0.000e+00
4.153e-02,0.000e+00
4.346e-02,0.000e+00
4.539e-02,0.000e+00
4.732e-02,0.000e+00
4.926e-02,0.000e+00
5.119e-02,0.000e+00
5.312e-02,5.177e-03
5.505e-02,0.000e+00
5.698e-02,0.000e+00
5.891e-02,0.000e+00
6.085e-02,1.035e-02
6.278e-02,5.177e-03
6.471e-02,2.589e-02
6.664e-02,1.035e-02
6.857e-02,1.553e-02
7.050e-02,3.106e-02
7.244e-02,5.177e-02
7.437e-02,7.766e-02
7.630e-02,1.294e-01
7.823e-02,1.605e-01
8.016e-02,2.847e-01
8.209e-02,3.676e-01
8.402e-02,5.022e-01
8.596e-02,7.973e-01
8.789e-02,1.154e+00
8.982e-02,1.558e+00
9.175e-02,1.993e+00
9.368e-02,3.054e+00
9.561e-02,3.422e+00
9.755e-02,4.349e+00
9.948e-02,5.959e+00
1.014e-01,6.730e+00
1.033e-01,8.112e+00
1.053e-01,9.634e+00
1.072e-01,1.118e+01
1.091e-01,1.265e+01
1.111e-01,1.443e+01
1.130e-01,1.550e+01
1.149e-01,1.749e+01
1.169e-01,1.864e+01
1.188e-01,1.978e+01
1.207e-01,2.056e+01
1.227e-01,2.085e+01
1.246e-01,2.239e+01
1.265e-01,2.138e+01
1.285e-01,2.148e+01
1.304e-01,2.148e+01
1.323e-01,2.078e+01
1.342e-01,1.939e+01
1.362e-01,1.868e+01
1.381e-01,1.735e+01
1.400e-01,1.653e+01
1.420e-01,1.567e+01
1.439e-01,1.433e+01
1.458e-01,1.275e+01
1.478e-01,1.235e+01
1.497e-01,1.080e+01
1.516e-01,1.002e+01
1.536e-01,8.573e+00
1.555e-01,7.408e+00
1.574e-01,6.834e+00
1.594e-01,6.202e+00
1.613e-01,5.017e+00
1.632e-01,4.375e+00
1.652e-01,4.007e+00
1.671e-01,3.324e+00
1.690e-01,2.790e+00
1.709e-01,2.356e+00
1.729e-01,2.092e+00
1.748e-01,1.734e+00
1.767e-01,1.419e+00
1.787e-01,1.129e+00
1.806e-01,9.888e-01
1.825e-01,7.921e-01
1.845e-01,6.834e-01
1.864e-01,6.109e-01
1.883e-01,4.090e-01
1.903e-01,3.779e-01
1.922e-01,3.106e-01
1.941e-01,2.692e-01
1.961e-01,1.605e-01
1.980e-01,1.916e-01
1.999e-01,1.294e-01
2.019e-01,9.836e-02
2.038e-01,9.836e-02
2.057e-01,1.035e-01
2.076e-01,5.177e-02
2.096e-01,5.177e-02
2.115e-01,3.624e-02
2.134e-01,3.106e-02
2.154e-01,2.589e-02
2.173e-01,3.106e-02
2.192e-01,5.177e-03
2.212e-01,5.177e-03
2.231e-01,5.177e-03
2.250e-01,1.035e-02
2.270e-01,1.553e-02
2.289e-01,5.177e-03
2.308e-01,0.000e+00
2.328e-01,0.000e+00
2.347e-01,5.177e-03
2.366e-01,0.000e+00
2.386e-01,0.000e+00
2.405e-01,0.000e+00
2.424e-01,5.177e-03
2.443e-01,0.000e+00
2.463e-01,0.000e+00
2.482e-01,0.000e+00
2.501e-01,0.000e+00
2.521e-01,0.000e+00
2.540e-01,0.000e+00
2.559e-01,0.000e+00
2.579e-01,0.000e+00
2.598e-01,0.000e+00
2.617e-01,0.000e+00
2.637e-01,0.000e+00
2.656e-01,0.000e+00
2.675e-01,0.000e+00
2.695e-01,0.000e+00
2.714e-01,0.000e+00
2.733e-01,0.000e+00
2.753e-01,0.000e+00
2.772e-01,0.000e+00
2.791e-01,0.000e+00
2.810e-01,0.000e+00
2.830e-01,0.000e+00
2.849e-01,0.000e+00
2.868e-01,0.000e+00
2.888e-01,0.000e+00
2.907e-01,0.000e+00
2.926e-01,0.000e+00
2.946e-01,0.000e+00
2.965e-01,0.000e+00
2.984e-01,0.000e+00
3.004e-01,0.000e+00
3.023e-01,0.000e+00
3.042e-01,0.000e+00
3.062e-01,0.000e+00
3.081e-01,0.000e+00
3.100e-01,0.000e+00
3.120e-01,0.000e+00
3.139e-01,0.000e+00
3.158e-01,0.000e+00
3.177e-01,0.000e+00
3.197e-01,0.000e+00
3.216e-01,0.000e+00
3.235e-01,0.000e+00
3.255e-01,0.000e+00
3.274e-01,0.000e+00
3.293e-01,0.000e+00
3.313e-01,0.000e+00
3.332e-01,0.000e+00
3.351e-01,0.000e+00
3.371e-01,0.000e+00
3.390e-01,0.000e+00
3.409e-01,0.000e+00
3.429e-01,0.000e+00
3.448e-01,0.000e+00
3.467e-01,0.000e+00
3.487e-01,0.000e+00
3.506e-01,0.000e+00
3.525e-01,0.000e+00
3.544e-01,0.000e+00
3.564e-01,0.000e+00
3.583e-01,0.000e+00
3.602e-01,0.000e+00
3.622e-01,0.000e+00
3.641e-01,0.000e+00
3.660e-01,0.000e+00
3.680e-01,0.000e+00
3.699e-01,0.000e+00
3.718e-01,0.000e+00
3.738e-01,0.000e+00
3.757e-01,0.000e+00
3.776e-01,0.000e+00
3.796e-01,0.000e+00
3.815e-01,0.000e+00
3.834e-01,0.000e+00
3.854e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_008.csv <==
transmittance,probability_density
1.181e-03,0.000e+00
3.542e-03,0.000e+00
5.903e-03,0.000e+00
8.264e-03,0.000e+00
1.063e-02,0.000e+00
1.299e-02,0.000e+00
1.535e-02,0.000e+00
1.771e-02,0.000e+00
2.007e-02,0.000e+00
2.243e-02,0.000e+00
2.479e-02,0.000e+00
2.715e-02,0.000e+00
2.951e-02,0.000e+00
3.188e-02,0.000e+00
3.424e-02,0.000e+00
3.660e-02,0.000e+00
3.896e-02,0.000e+00
4.132e-02,0.000e+00
4.368e-02,0.000e+00
4.604e-02,0.000e+00
4.840e-02,0.000e+00
5.076e-02,0.000e+00
5.313e-02,0.000e+00
5.549e-02,0.000e+00
5.785e-02,0.000e+00
6.021e-02,0.000e+00
6.257e-02,0.000e+00
6.493e-02,0.000e+00
6.729e-02,0.000e+00
6.965e-02,0.000e+00
7.202e-02,4.235e-03
7.438e-02,0.000e+00
7.674e-02,0.000e+00
7.910e-02,0.000e+00
8.146e-02,8.470e-03
8.382e-02,4.235e-03
8.618e-02,1.694e-02
8.854e-02,8.470e-03
9.090e-02,1.271e-02
9.327e-02,1.271e-02
9.563e-02,2.541e-02
9.799e-02,4.659e-02
1.003e-01,7.623e-02
1.027e-01,1.059e-01
1.051e-01,1.228e-01
1.074e-01,2.202e-01
1.098e-01,2.583e-01
1.122e-01,3.939e-01
1.145e-01,5.590e-01
1.169e-01,8.259e-01
1.192e-01,1.038e+00
1.216e-01,1.461e+00
1.240e-01,1.931e+00
1.263e-01,2.495e+00
1.287e-01,2.990e+00
1.310e-01,3.761e+00
1.334e-01,4.701e+00
1.358e-01,5.391e+00
1.381e-01,6.429e+00
1.405e-01,7.683e+00
1.428e-01,8.801e+00
1.452e-01,9.673e+00
1.476e-01,1.112e+01
1.499e-01,1.186e+01
1.523e-01,1.334e+01
1.547e-01,1.400e+01
1.570e-01,1.515e+01
1.594e-01,1.564e+01
1.617e-01,1.589e+01
1.641e-01,1.672e+01
1.665e-01,1.713e+01
1.688e-01,1.675e+01
1.712e-01,1.617e+01
1.735e-01,1.697e+01
1.759e-01,1.573e+01
1.783e-01,1.515e+01
1.806e-01,1.409e+01
1.830e-01,1.352e+01
1.854e-01,1.284e+01
1.877e-01,1.211e+01
1.901e-01,1.111e+01
1.924e-01,9.970e+00
1.948e-01,9.728e+00
1.972e-01,8.695e+00
1.995e-01,7.962e+00
2.019e-01,6.857e+00
2.042e-01,5.866e+00
2.066e-01,5.595e+00
2.090e-01,5.091e+00
2.113e-01,4.278e+00
2.137e-01,3.680e+00
2.160e-01,3.278e+00
2.184e-01,2.893e+00
2.208e-01,2.342e+00
2.231e-01,2.088e+00
2.255e-01,1.902e+00
2.279e-01,1.436e+00
2.302e-01,1.360e+00
2.326e-01,9.826e-01
2.349e-01,8.852e-01
2.373e-01,7.242e-01
2.397e-01,5.845e-01
2.420e-01,5.336e-01
2.444e-01,4.828e-01
2.467e-01,3.303e-01
2.491e-01,2.838e-01
2.515e-01,2.583e-01
2.538e-01,2.118e-01
2.562e-01,1.355e-01
2.585e-01,1.525e-01
2.609e-01,8.470e-02
2.633e-01,9.741e-02
2.656e-01,7.623e-02
2.680e-01,6.353e-02
2.704e-01,6.776e-02
2.727e-01,4.659e-02
2.751e-01,2.541e-02
2.774e-01,2.541e-02
2.798e-01,2.118e-02
2.822e-01,2.118e-02
2.845e-01,1.271e-02
2.869e-01,0.000e+00
2.892e-01,4.235e-03
2.916e-01,1.271e-02
2.940e-01,8.470e-03
2.963e-01,8.470e-03
2.987e-01,0.000e+00
3.010e-01,0.000e+00
3.034e-01,4.235e-03
3.058e-01,0.000e+00
3.081e-01,0.000e+00
3.105e-01,0.000e+00
3.129e-01,0.000e+00
3.152e-01,4.235e-03
3.176e-01,0.000e+00
3.199e-01,0.000e+00
3.223e-01,0.000e+00
3.247e-01,0.000e+00
3.270e-01,0.000e+00
3.294e-01,0.000e+00
3.317e-01,0.000e+00
3.341e-01,0.000e+00
3.365e-01,0.000e+00
3.388e-01,0.000e+00
3.412e-01,0.000e+00
3.435e-01,0.000e+00
3.459e-01,0.000e+00
3.483e-01,0.000e+00
3.506e-01,0.000e+00
3.530e-01,0.000e+00
3.554e-01,0.000e+00
3.577e-01,0.000e+00
3.601e-01,0.000e+00
3.624e-01,0.000e+00
3.648e-01,0.000e+00
3.672e-01,0.000e+00
3.695e-01,0.000e+00
3.719e-01,0.000e+00
3.742e-01,0.000e+00
3.766e-01,0.000e+00
3.790e-01,0.000e+00
3.813e-01,0.000e+00
3.837e-01,0.000e+00
3.860e-01,0.000e+00
3.884e-01,0.000e+00
3.908e-01,0.000e+00
3.931e-01,0.000e+00
3.955e-01,0.000e+00
3.979e-01,0.000e+00
4.002e-01,0.000e+00
4.026e-01,0.000e+00
4.049e-01,0.000e+00
4.073e-01,0.000e+00
4.097e-01,0.000e+00
4.120e-01,0.000e+00
4.144e-01,0.000e+00
4.167e-01,0.000e+00
4.191e-01,0.000e+00
4.215e-01,0.000e+00
4.238e-01,0.000e+00
4.262e-01,0.000e+00
4.285e-01,0.000e+00
4.309e-01,0.000e+00
4.333e-01,0.000e+00
4.356e-01,0.000e+00
4.380e-01,0.000e+00
4.404e-01,0.000e+00
4.427e-01,0.000e+00
4.451e-01,0.000e+00
4.474e-01,0.000e+00
4.498e-01,0.000e+00
4.522e-01,0.000e+00
4.545e-01,0.000e+00
4.569e-01,0.000e+00
4.592e-01,0.000e+00
4.616e-01,0.000e+00
4.640e-01,0.000e+00
4.663e-01,0.000e+00
4.687e-01,0.000e+00
4.710e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_009.csv <==
transmittance,probability_density
1.384e-03,0.000e+00
4.151e-03,0.000e+00
6.918e-03,0.000e+00
9.685e-03,0.000e+00
1.245e-02,0.000e+00
1.522e-02,0.000e+00
1.799e-02,0.000e+00
2.075e-02,0.000e+00
2.352e-02,0.000e+00
2.629e-02,0.000e+00
2.905e-02,0.000e+00
3.182e-02,0.000e+00
3.459e-02,0.000e+00
3.736e-02,0.000e+00
4.012e-02,0.000e+00
4.289e-02,0.000e+00
4.566e-02,0.000e+00
4.842e-02,0.000e+00
5.119e-02,0.000e+00
5.396e-02,0.000e+00
5.672e-02,0.000e+00
5.949e-02,0.000e+00
6.226e-02,0.000e+00
6.503e-02,0.000e+00
6.779e-02,0.000e+00
7.056e-02,0.000e+00
7.333e-02,0.000e+00
7.609e-02,0.000e+00
7.886e-02,0.000e+00
8.163e-02,0.000e+00
8.440e-02,0.000e+00
8.716e-02,0.000e+00
8.993e-02,3.614e-03
9.270e-02,0.000e+00
9.546e-02,0.000e+00
9.823e-02,0.000e+00
1.010e-01,3.614e-03
1.038e-01,3.614e-03
1.065e-01,1.084e-02
1.093e-01,1.446e-02
1.121e-01,3.614e-03
1.148e-01,1.084e-02
1.176e-01,1.446e-02
1.204e-01,2.891e-02
1.231e-01,2.891e-02
1.259e-01,7.589e-02
1.287e-01,8.312e-02
1.314e-01,1.084e-01
1.342e-01,1.879e-01
1.370e-01,2.277e-01
1.397e-01,3.180e-01
1.425e-01,4.626e-01
1.453e-01,6.650e-01
1.480e-01,8.457e-01
1.508e-01,1.124e+00
1.536e-01,1.532e+00
1.563e-01,2.009e+00
1.591e-01,2.356e+00
1.619e-01,2.837e+00
1.646e-01,3.798e+00
1.674e-01,4.268e+00
1.702e-01,4.955e+00
1.729e-01,5.949e+00
1.757e-01,6.794e+00
1.785e-01,7.644e+00
1.812e-01,8.749e+00
1.840e-01,9.263e+00
1.868e-01,1.043e+01
1.895e-01,1.133e+01
1.923e-01,1.202e+01
1.951e-01,1.272e+01
1.978e-01,1.308e+01
2.006e-01,1.327e+01
2.034e-01,1.424e+01
2.061e-01,1.414e+01
2.089e-01,1.391e+01
2.117e-01,1.354e+01
2.144e-01,1.390e+01
2.172e-01,1.290e+01
2.200e-01,1.267e+01
2.227e-01,1.172e+01
2.255e-01,1.123e+01
2.283e-01,1.067e+01
2.310e-01,1.009e+01
2.338e-01,9.299e+00
2.366e-01,8.406e+00
2.393e-01,8.052e+00
2.421e-01,7.405e+00
2.449e-01,6.700e+00
2.477e-01,5.779e+00
2.504e-01,4.991e+00
2.532e-01,4.687e+00
2.560e-01,4.337e+00
2.587e-01,3.715e+00
2.615e-01,3.097e+00
2.643e-01,2.869e+00
2.670e-01,2.508e+00
2.698e-01,2.053e+00
2.726e-01,1.789e+00
2.753e-01,1.634e+00
2.781e-01,1.218e+00
2.809e-01,1.146e+00
2.836e-01,9.179e-01
2.864e-01,7.842e-01
2.892e-01,6.614e-01
2.919e-01,4.987e-01
2.947e-01,4.770e-01
2.975e-01,4.048e-01
3.002e-01,3.144e-01
3.030e-01,2.566e-01
3.058e-01,2.168e-01
3.085e-01,1.843e-01
3.113e-01,1.373e-01
3.141e-01,1.193e-01
3.168e-01,9.035e-02
3.196e-01,7.228e-02
3.224e-01,7.589e-02
3.251e-01,4.698e-02
3.279e-01,5.782e-02
3.307e-01,4.698e-02
3.334e-01,2.530e-02
3.362e-01,2.168e-02
3.390e-01,1.807e-02
3.417e-01,1.807e-02
3.445e-01,1.084e-02
3.473e-01,0.000e+00
3.500e-01,3.614e-03
3.528e-01,1.084e-02
3.556e-01,7.228e-03
3.583e-01,7.228e-03
3.611e-01,0.000e+00
3.639e-01,0.000e+00
3.666e-01,3.614e-03
3.694e-01,0.000e+00
3.722e-01,0.000e+00
3.749e-01,0.000e+00
3.777e-01,3.614e-03
3.805e-01,0.000e+00
3.832e-01,0.000e+00
3.860e-01,0.000e+00
3.888e-01,0.000e+00
3.915e-01,0.000e+00
3.943e-01,0.000e+00
3.971e-01,0.000e+00
3.998e-01,0.000e+00
4.026e-01,0.000e+00
4.054e-01,0.000e+00
4.081e-01,0.000e+00
4.109e-01,0.000e+00
4.137e-01,0.000e+00
4.164e-01,0.000e+00
4.192e-01,0.000e+00
4.220e-01,0.000e+00
4.247e-01,0.000e+00
4.275e-01,0.000e+00
4.303e-01,0.000e+00
4.330e-01,0.000e+00
4.358e-01,0.000e+00
4.386e-01,0.000e+00
4.413e-01,0.000e+00
4.441e-01,0.000e+00
4.469e-01,0.000e+00
4.496e-01,0.000e+00
4.524e-01,0.000e+00
4.552e-01,0.000e+00
4.579e-01,0.000e+00
4.607e-01,0.000e+00
4.635e-01,0.000e+00
4.662e-01,0.000e+00
4.690e-01,0.000e+00
4.718e-01,0.000e+00
4.745e-01,0.000e+00
4.773e-01,0.000e+00
4.801e-01,0.000e+00
4.829e-01,0.000e+00
4.856e-01,0.000e+00
4.884e-01,0.000e+00
4.912e-01,0.000e+00
4.939e-01,0.000e+00
4.967e-01,0.000e+00
4.995e-01,0.000e+00
5.022e-01,0.000e+00
5.050e-01,0.000e+00
5.078e-01,0.000e+00
5.105e-01,0.000e+00
5.133e-01,0.000e+00
5.161e-01,0.000e+00
5.188e-01,0.000e+00
5.216e-01,0.000e+00
5.244e-01,0.000e+00
5.271e-01,0.000e+00
5.299e-01,0.000e+00
5.327e-01,0.000e+00
5.354e-01,0.000e+00
5.382e-01,0.000e+00
5.410e-01,0.000e+00
5.437e-01,0.000e+00
5.465e-01,0.000e+00
5.493e-01,0.000e+00
5.520e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_01.csv <==
transmittance,probability_density
1.588e-03,0.000e+00
4.765e-03,0.000e+00
7.942e-03,0.000e+00
1.112e-02,0.000e+00
1.430e-02,0.000e+00
1.747e-02,0.000e+00
2.065e-02,0.000e+00
2.383e-02,0.000e+00
2.700e-02,0.000e+00
3.018e-02,0.000e+00
3.336e-02,0.000e+00
3.653e-02,0.000e+00
3.971e-02,0.000e+00
4.289e-02,0.000e+00
4.606e-02,0.000e+00
4.924e-02,0.000e+00
5.242e-02,0.000e+00
5.559e-02,0.000e+00
5.877e-02,0.000e+00
6.195e-02,0.000e+00
6.512e-02,0.000e+00
6.830e-02,0.000e+00
7.148e-02,0.000e+00
7.465e-02,0.000e+00
7.783e-02,0.000e+00
8.101e-02,0.000e+00
8.419e-02,0.000e+00
8.736e-02,0.000e+00
9.054e-02,0.000e+00
9.372e-02,0.000e+00
9.689e-02,0.000e+00
1.001e-01,0.000e+00
1.032e-01,0.000e+00
1.064e-01,0.000e+00
1.096e-01,0.000e+00
1.128e-01,3.148e-03
1.160e-01,0.000e+00
1.191e-01,0.000e+00
1.223e-01,0.000e+00
1.255e-01,3.148e-03
1.287e-01,6.296e-03
1.318e-01,6.296e-03
1.350e-01,1.259e-02
1.382e-01,3.148e-03
1.414e-01,9.443e-03
1.445e-01,1.259e-02
1.477e-01,2.203e-02
1.509e-01,2.833e-02
1.541e-01,4.407e-02
1.573e-01,6.296e-02
1.604e-01,1.039e-01
1.636e-01,1.165e-01
1.668e-01,1.731e-01
1.700e-01,2.487e-01
1.731e-01,3.116e-01
1.763e-01,4.879e-01
1.795e-01,6.453e-01
1.827e-01,8.279e-01
1.858e-01,1.061e+00
1.890e-01,1.498e+00
1.922e-01,1.753e+00
1.954e-01,2.118e+00
1.986e-01,2.625e+00
2.017e-01,3.299e+00
2.049e-01,3.708e+00
2.081e-01,4.369e+00
2.113e-01,5.188e+00
2.144e-01,5.767e+00
2.176e-01,6.626e+00
2.208e-01,7.426e+00
2.240e-01,7.882e+00
2.271e-01,8.826e+00
2.303e-01,9.588e+00
2.335e-01,1.026e+01
2.367e-01,1.066e+01
2.398e-01,1.109e+01
2.430e-01,1.125e+01
2.462e-01,1.197e+01
2.494e-01,1.206e+01
2.526e-01,1.184e+01
2.557e-01,1.151e+01
2.589e-01,1.203e+01
2.621e-01,1.133e+01
2.653e-01,1.067e+01
2.684e-01,1.033e+01
2.716e-01,9.645e+00
2.748e-01,9.217e+00
2.780e-01,8.871e+00
2.811e-01,8.329e+00
2.843e-01,7.583e+00
2.875e-01,6.909e+00
2.907e-01,6.632e+00
2.939e-01,5.877e+00
2.970e-01,5.257e+00
3.002e-01,4.804e+00
3.034e-01,4.102e+00
3.066e-01,3.888e+00
3.097e-01,3.444e+00
3.129e-01,2.883e+00
3.161e-01,2.540e+00
3.193e-01,2.323e+00
3.224e-01,1.955e+00
3.256e-01,1.612e+00
3.288e-01,1.461e+00
3.320e-01,1.332e+00
3.352e-01,1.045e+00
3.383e-01,9.255e-01
3.415e-01,6.390e-01
3.447e-01,6.705e-01
3.479e-01,5.225e-01
3.510e-01,3.935e-01
3.542e-01,3.809e-01
3.574e-01,3.274e-01
3.606e-01,2.424e-01
3.637e-01,1.794e-01
3.669e-01,1.857e-01
3.701e-01,1.542e-01
3.733e-01,1.007e-01
3.765e-01,1.007e-01
3.796e-01,5.981e-02
3.828e-01,6.610e-02
3.860e-01,5.351e-02
3.892e-01,5.666e-02
3.923e-01,3.148e-02
3.955e-01,2.833e-02
3.987e-01,1.889e-02
4.019e-01,1.889e-02
4.050e-01,1.889e-02
4.082e-01,1.259e-02
4.114e-01,0.000e+00
4.146e-01,3.148e-03
4.177e-01,9.443e-03
4.209e-01,6.296e-03
4.241e-01,6.296e-03
4.273e-01,0.000e+00
4.305e-01,0.000e+00
4.336e-01,3.148e-03
4.368e-01,0.000e+00
4.400e-01,0.000e+00
4.432e-01,0.000e+00
4.463e-01,3.148e-03
4.495e-01,0.000e+00
4.527e-01,0.000e+00
4.559e-01,0.000e+00
4.590e-01,0.000e+00
4.622e-01,0.000e+00
4.654e-01,0.000e+00
4.686e-01,0.000e+00
4.718e-01,0.000e+00
4.749e-01,0.000e+00
4.781e-01,0.000e+00
4.813e-01,0.000e+00
4.845e-01,0.000e+00
4.876e-01,0.000e+00
4.908e-01,0.000e+00
4.940e-01,0.000e+00
4.972e-01,0.000e+00
5.003e-01,0.000e+00
5.035e-01,0.000e+00
5.067e-01,0.000e+00
5.099e-01,0.000e+00
5.131e-01,0.000e+00
5.162e-01,0.000e+00
5.194e-01,0.000e+00
5.226e-01,0.000e+00
5.258e-01,0.000e+00
5.289e-01,0.000e+00
5.321e-01,0.000e+00
5.353e-01,0.000e+00
5.385e-01,0.000e+00
5.416e-01,0.000e+00
5.448e-01,0.000e+00
5.480e-01,0.000e+00
5.512e-01,0.000e+00
5.544e-01,0.000e+00
5.575e-01,0.000e+00
5.607e-01,0.000e+00
5.639e-01,0.000e+00
5.671e-01,0.000e+00
5.702e-01,0.000e+00
5.734e-01,0.000e+00
5.766e-01,0.000e+00
5.798e-01,0.000e+00
5.829e-01,0.000e+00
5.861e-01,0.000e+00
5.893e-01,0.000e+00
5.925e-01,0.000e+00
5.957e-01,0.000e+00
5.988e-01,0.000e+00
6.020e-01,0.000e+00
6.052e-01,0.000e+00
6.084e-01,0.000e+00
6.115e-01,0.000e+00
6.147e-01,0.000e+00
6.179e-01,0.000e+00
6.211e-01,0.000e+00
6.242e-01,0.000e+00
6.274e-01,0.000e+00
6.306e-01,0.000e+00
6.338e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_011.csv <==
transmittance,probability_density
1.757e-03,0.000e+00
5.272e-03,0.000e+00
8.786e-03,0.000e+00
1.230e-02,0.000e+00
1.582e-02,0.000e+00
1.933e-02,0.000e+00
2.284e-02,0.000e+00
2.636e-02,0.000e+00
2.987e-02,0.000e+00
3.339e-02,0.000e+00
3.690e-02,0.000e+00
4.042e-02,0.000e+00
4.393e-02,0.000e+00
4.745e-02,0.000e+00
5.096e-02,0.000e+00
5.447e-02,0.000e+00
5.799e-02,0.000e+00
6.150e-02,0.000e+00
6.502e-02,0.000e+00
6.853e-02,0.000e+00
7.205e-02,0.000e+00
7.556e-02,0.000e+00
7.908e-02,0.000e+00
8.259e-02,0.000e+00
8.611e-02,0.000e+00
8.962e-02,0.000e+00
9.313e-02,0.000e+00
9.665e-02,0.000e+00
1.002e-01,0.000e+00
1.037e-01,0.000e+00
1.072e-01,0.000e+00
1.107e-01,0.000e+00
1.142e-01,0.000e+00
1.177e-01,0.000e+00
1.213e-01,0.000e+00
1.248e-01,0.000e+00
1.283e-01,0.000e+00
1.318e-01,0.000e+00
1.353e-01,2.845e-03
1.388e-01,0.000e+00
1.423e-01,0.000e+00
1.459e-01,0.000e+00
1.494e-01,2.845e-03
1.529e-01,5.691e-03
1.564e-01,5.691e-03
1.599e-01,1.138e-02
1.634e-01,2.845e-03
1.669e-01,1.138e-02
1.705e-01,8.536e-03
1.740e-01,1.992e-02
1.775e-01,2.561e-02
1.810e-01,4.268e-02
1.845e-01,5.691e-02
1.880e-01,8.536e-02
1.915e-01,1.053e-01
1.951e-01,1.536e-01
1.986e-01,1.992e-01
2.021e-01,2.675e-01
2.056e-01,4.211e-01
2.091e-01,5.605e-01
2.126e-01,6.630e-01
2.161e-01,9.020e-01
2.197e-01,1.201e+00
2.232e-01,1.502e+00
2.267e-01,1.736e+00
2.302e-01,2.103e+00
2.337e-01,2.786e+00
2.372e-01,3.153e+00
2.407e-01,3.468e+00
2.443e-01,4.217e+00
2.478e-01,4.846e+00
2.513e-01,5.639e+00
2.548e-01,6.106e+00
2.583e-01,6.749e+00
2.618e-01,7.355e+00
2.653e-01,8.212e+00
2.689e-01,8.616e+00
2.724e-01,9.253e+00
2.759e-01,9.634e+00
2.794e-01,9.908e+00
2.829e-01,1.014e+01
2.864e-01,1.087e+01
2.899e-01,1.057e+01
2.935e-01,1.055e+01
2.970e-01,1.027e+01
3.005e-01,1.055e+01
3.040e-01,9.836e+00
3.075e-01,9.629e+00
3.110e-01,8.954e+00
3.145e-01,8.619e+00
3.181e-01,8.232e+00
3.216e-01,7.953e+00
3.251e-01,7.241e+00
3.286e-01,6.567e+00
3.321e-01,6.280e+00
3.356e-01,5.961e+00
3.391e-01,5.136e+00
3.427e-01,4.598e+00
3.462e-01,4.302e+00
3.497e-01,3.659e+00
3.532e-01,3.500e+00
3.567e-01,3.022e+00
3.602e-01,2.558e+00
3.638e-01,2.279e+00
3.673e-01,2.063e+00
3.708e-01,1.730e+00
3.743e-01,1.451e+00
3.778e-01,1.317e+00
3.813e-01,1.161e+00
3.848e-01,9.162e-01
3.884e-01,7.939e-01
3.919e-01,5.918e-01
3.954e-01,5.890e-01
3.989e-01,4.268e-01
4.024e-01,3.870e-01
4.059e-01,3.471e-01
4.094e-01,2.788e-01
4.130e-01,1.821e-01
4.165e-01,1.963e-01
4.200e-01,1.451e-01
4.235e-01,1.309e-01
4.270e-01,9.674e-02
4.305e-01,7.682e-02
4.340e-01,6.260e-02
4.376e-01,5.975e-02
4.411e-01,3.414e-02
4.446e-01,5.406e-02
4.481e-01,3.130e-02
4.516e-01,1.707e-02
4.551e-01,1.707e-02
4.586e-01,1.707e-02
4.622e-01,1.707e-02
4.657e-01,2.845e-03
4.692e-01,2.845e-03
4.727e-01,5.691e-03
4.762e-01,2.845e-03
4.797e-01,8.536e-03
4.832e-01,2.845e-03
4.868e-01,0.000e+00
4.903e-01,0.000e+00
4.938e-01,2.845e-03
4.973e-01,0.000e+00
5.008e-01,0.000e+00
5.043e-01,2.845e-03
5.078e-01,0.000e+00
5.114e-01,0.000e+00
5.149e-01,0.000e+00
5.184e-01,0.000e+00
5.219e-01,0.000e+00
5.254e-01,0.000e+00
5.289e-01,0.000e+00
5.324e-01,0.000e+00
5.360e-01,0.000e+00
5.395e-01,0.000e+00
5.430e-01,0.000e+00
5.465e-01,0.000e+00
5.500e-01,0.000e+00
5.535e-01,0.000e+00
5.570e-01,0.000e+00
5.606e-01,0.000e+00
5.641e-01,0.000e+00
5.676e-01,0.000e+00
5.711e-01,0.000e+00
5.746e-01,0.000e+00
5.781e-01,0.000e+00
5.816e-01,0.000e+00
5.852e-01,0.000e+00
5.887e-01,0.000e+00
5.922e-01,0.000e+00
5.957e-01,0.000e+00
5.992e-01,0.000e+00
6.027e-01,0.000e+00
6.063e-01,0.000e+00
6.098e-01,0.000e+00
6.133e-01,0.000e+00
6.168e-01,0.000e+00
6.203e-01,0.000e+00
6.238e-01,0.000e+00
6.273e-01,0.000e+00
6.309e-01,0.000e+00
6.344e-01,0.000e+00
6.379e-01,0.000e+00
6.414e-01,0.000e+00
6.449e-01,0.000e+00
6.484e-01,0.000e+00
6.519e-01,0.000e+00
6.555e-01,0.000e+00
6.590e-01,0.000e+00
6.625e-01,0.000e+00
6.660e-01,0.000e+00
6.695e-01,0.000e+00
6.730e-01,0.000e+00
6.765e-01,0.000e+00
6.801e-01,0.000e+00
6.836e-01,0.000e+00
6.871e-01,0.000e+00
6.906e-01,0.000e+00
6.941e-01,0.000e+00
6.976e-01,0.000e+00
7.011e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_012.csv <==
transmittance,probability_density
1.077e-01,0.000e+00
1.110e-01,0.000e+00
1.143e-01,0.000e+00
1.176e-01,0.000e+00
1.209e-01,0.000e+00
1.242e-01,0.000e+00
1.275e-01,0.000e+00
1.308e-01,0.000e+00
1.341e-01,0.000e+00
1.374e-01,0.000e+00
1.407e-01,0.000e+00
1.440e-01,0.000e+00
1.473e-01,0.000e+00
1.506e-01,0.000e+00
1.539e-01,0.000e+00
1.572e-01,0.000e+00
1.605e-01,3.033e-03
1.638e-01,0.000e+00
1.671e-01,0.000e+00
1.704e-01,0.000e+00
1.737e-01,0.000e+00
1.770e-01,3.033e-03
1.803e-01,1.213e-02
1.836e-01,0.000e+00
1.869e-01,9.099e-03
1.902e-01,3.033e-03
1.935e-01,3.033e-03
1.968e-01,1.213e-02
2.001e-01,6.066e-03
2.034e-01,2.123e-02
2.066e-01,1.517e-02
2.099e-01,2.730e-02
2.132e-01,4.550e-02
2.165e-01,5.156e-02
2.198e-01,8.189e-02
2.231e-01,8.796e-02
2.264e-01,1.153e-01
2.297e-01,1.395e-01
2.330e-01,1.820e-01
2.363e-01,2.548e-01
2.396e-01,3.640e-01
2.429e-01,4.246e-01
2.462e-01,5.399e-01
2.495e-01,6.794e-01
2.528e-01,8.675e-01
2.561e-01,1.065e+00
2.594e-01,1.298e+00
2.627e-01,1.441e+00
2.660e-01,1.665e+00
2.693e-01,2.141e+00
2.726e-01,2.514e+00
2.759e-01,2.809e+00
2.792e-01,3.006e+00
2.825e-01,3.600e+00
2.858e-01,4.116e+00
2.891e-01,4.468e+00
2.924e-01,5.038e+00
2.957e-01,5.472e+00
2.990e-01,6.005e+00
3.023e-01,6.321e+00
3.056e-01,6.909e+00
3.089e-01,7.537e+00
3.122e-01,7.740e+00
3.155e-01,8.386e+00
3.187e-01,8.614e+00
3.220e-01,8.778e+00
3.253e-01,8.793e+00
3.286e-01,9.369e+00
3.319e-01,1.000e+01
3.352e-01,9.318e+00
3.385e-01,9.463e+00
3.418e-01,9.184e+00
3.451e-01,9.691e+00
3.484e-01,9.196e+00
3.517e-01,8.702e+00
3.550e-01,8.629e+00
3.583e-01,8.101e+00
3.616e-01,7.837e+00
3.649e-01,7.428e+00
3.682e-01,7.413e+00
3.715e-01,6.837e+00
3.748e-01,6.515e+00
3.781e-01,5.930e+00
3.814e-01,5.772e+00
3.847e-01,5.362e+00
3.880e-01,4.886e+00
3.913e-01,4.653e+00
3.946e-01,4.101e+00
3.979e-01,3.667e+00
4.012e-01,3.409e+00
4.045e-01,3.191e+00
4.078e-01,2.815e+00
4.111e-01,2.484e+00
4.144e-01,2.220e+00
4.177e-01,1.971e+00
4.210e-01,1.877e+00
4.243e-01,1.553e+00
4.275e-01,1.310e+00
4.308e-01,1.277e+00
4.341e-01,1.162e+00
4.374e-01,8.584e-01
4.407e-01,8.705e-01
4.440e-01,6.885e-01
4.473e-01,5.278e-01
4.506e-01,5.581e-01
4.539e-01,4.246e-01
4.572e-01,3.154e-01
4.605e-01,3.518e-01
4.638e-01,3.033e-01
4.671e-01,2.214e-01
4.704e-01,1.790e-01
4.737e-01,1.790e-01
4.770e-01,1.395e-01
4.803e-01,1.335e-01
4.836e-01,7.583e-02
4.869e-01,9.706e-02
4.902e-01,4.246e-02
4.935e-01,6.369e-02
4.968e-01,5.460e-02
5.001e-01,3.640e-02
5.034e-01,4.853e-02
5.067e-01,2.730e-02
5.100e-01,2.426e-02
5.133e-01,1.517e-02
5.166e-01,1.820e-02
5.199e-01,1.213e-02
5.232e-01,1.820e-02
5.265e-01,0.000e+00
5.298e-01,3.033e-03
5.331e-01,3.033e-03
5.363e-01,6.066e-03
5.396e-01,6.066e-03
5.429e-01,6.066e-03
5.462e-01,0.000e+00
5.495e-01,0.000e+00
5.528e-01,3.033e-03
5.561e-01,0.000e+00
5.594e-01,0.000e+00
5.627e-01,0.000e+00
5.660e-01,3.033e-03
5.693e-01,0.000e+00
5.726e-01,0.000e+00
5.759e-01,0.000e+00
5.792e-01,0.000e+00
5.825e-01,0.000e+00
5.858e-01,0.000e+00
5.891e-01,0.000e+00
5.924e-01,0.000e+00
5.957e-01,0.000e+00
5.990e-01,0.000e+00
6.023e-01,0.000e+00
6.056e-01,0.000e+00
6.089e-01,0.000e+00
6.122e-01,0.000e+00
6.155e-01,0.000e+00
6.188e-01,0.000e+00
6.221e-01,0.000e+00
6.254e-01,0.000e+00
6.287e-01,0.000e+00
6.320e-01,0.000e+00
6.353e-01,0.000e+00
6.386e-01,0.000e+00
6.419e-01,0.000e+00
6.451e-01,0.000e+00
6.484e-01,0.000e+00
6.517e-01,0.000e+00
6.550e-01,0.000e+00
6.583e-01,0.000e+00
6.616e-01,0.000e+00
6.649e-01,0.000e+00
6.682e-01,0.000e+00
6.715e-01,0.000e+00
6.748e-01,0.000e+00
6.781e-01,0.000e+00
6.814e-01,0.000e+00
6.847e-01,0.000e+00
6.880e-01,0.000e+00
6.913e-01,0.000e+00
6.946e-01,0.000e+00
6.979e-01,0.000e+00
7.012e-01,0.000e+00
7.045e-01,0.000e+00
7.078e-01,0.000e+00
7.111e-01,0.000e+00
7.144e-01,0.000e+00
7.177e-01,0.000e+00
7.210e-01,0.000e+00
7.243e-01,0.000e+00
7.276e-01,0.000e+00
7.309e-01,0.000e+00
7.342e-01,0.000e+00
7.375e-01,0.000e+00
7.408e-01,0.000e+00
7.441e-01,0.000e+00
7.474e-01,0.000e+00
7.507e-01,0.000e+00
7.540e-01,0.000e+00
7.572e-01,0.000e+00
7.605e-01,0.000e+00
7.638e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_013.csv <==
transmittance,probability_density
1.282e-01,0.000e+00
1.316e-01,0.000e+00
1.351e-01,0.000e+00
1.386e-01,0.000e+00
1.420e-01,0.000e+00
1.455e-01,0.000e+00
1.490e-01,0.000e+00
1.524e-01,0.000e+00
1.559e-01,0.000e+00
1.594e-01,0.000e+00
1.628e-01,0.000e+00
1.663e-01,0.000e+00
1.697e-01,0.000e+00
1.732e-01,0.000e+00
1.767e-01,0.000e+00
1.801e-01,0.000e+00
1.836e-01,0.000e+00
1.871e-01,0.000e+00
1.905e-01,2.888e-03
1.940e-01,0.000e+00
1.974e-01,0.000e+00
2.009e-01,0.000e+00
2.044e-01,0.000e+00
2.078e-01,2.888e-03
2.113e-01,1.155e-02
2.148e-01,0.000e+00
2.182e-01,5.775e-03
2.217e-01,2.888e-03
2.252e-01,5.775e-03
2.286e-01,8.663e-03
2.321e-01,8.663e-03
2.355e-01,8.663e-03
2.390e-01,1.733e-02
2.425e-01,1.444e-02
2.459e-01,4.331e-02
2.494e-01,3.754e-02
2.529e-01,5.775e-02
2.563e-01,6.930e-02
2.598e-01,8.374e-02
2.632e-01,1.068e-01
2.667e-01,1.184e-01
2.702e-01,1.790e-01
2.736e-01,2.223e-01
2.771e-01,3.148e-01
2.806e-01,3.725e-01
2.840e-01,4.880e-01
2.875e-01,5.515e-01
2.909e-01,6.988e-01
2.944e-01,8.288e-01
2.979e-01,1.164e+00
3.013e-01,1.193e+00
3.048e-01,1.447e+00
3.083e-01,1.585e+00
3.117e-01,1.992e+00
3.152e-01,2.342e+00
3.187e-01,2.605e+00
3.221e-01,2.749e+00
3.256e-01,3.254e+00
3.290e-01,3.719e+00
3.325e-01,4.066e+00
3.360e-01,4.496e+00
3.394e-01,4.880e+00
3.429e-01,5.351e+00
3.464e-01,5.645e+00
3.498e-01,6.128e+00
3.533e-01,6.696e+00
3.567e-01,6.910e+00
3.602e-01,7.413e+00
3.637e-01,7.655e+00
3.671e-01,7.973e+00
3.706e-01,8.002e+00
3.741e-01,8.152e+00
3.775e-01,8.683e+00
3.810e-01,8.972e+00
3.845e-01,8.585e+00
3.879e-01,8.579e+00
3.914e-01,8.438e+00
3.948e-01,8.822e+00
3.983e-01,8.377e+00
4.018e-01,7.903e+00
4.052e-01,7.921e+00
4.087e-01,7.407e+00
4.122e-01,7.265e+00
4.156e-01,6.826e+00
4.191e-01,6.760e+00
4.225e-01,6.385e+00
4.260e-01,6.133e+00
4.295e-01,5.616e+00
4.329e-01,5.333e+00
4.364e-01,5.048e+00
4.399e-01,4.718e+00
4.433e-01,4.329e+00
4.468e-01,3.855e+00
4.502e-01,3.722e+00
4.537e-01,3.165e+00
4.572e-01,3.012e+00
4.606e-01,2.775e+00
4.641e-01,2.556e+00
4.676e-01,2.108e+00
4.710e-01,1.972e+00
4.745e-01,1.822e+00
4.780e-01,1.585e+00
4.814e-01,1.409e+00
4.849e-01,1.291e+00
4.883e-01,1.034e+00
4.918e-01,9.934e-01
4.953e-01,8.403e-01
4.987e-01,7.566e-01
5.022e-01,5.689e-01
5.057e-01,4.880e-01
5.091e-01,4.909e-01
5.126e-01,3.407e-01
5.160e-01,3.436e-01
5.195e-01,2.859e-01
5.230e-01,2.945e-01
5.264e-01,1.906e-01
5.299e-01,1.617e-01
5.334e-01,1.733e-01
5.368e-01,1.357e-01
5.403e-01,8.952e-02
5.437e-01,8.952e-02
5.472e-01,7.219e-02
5.507e-01,5.487e-02
5.541e-01,4.909e-02
5.576e-01,4.909e-02
5.611e-01,4.620e-02
5.645e-01,3.754e-02
5.680e-01,2.599e-02
5.715e-01,1.733e-02
5.749e-01,1.444e-02
5.784e-01,1.733e-02
5.818e-01,1.444e-02
5.853e-01,8.663e-03
5.888e-01,0.000e+00
5.922e-01,5.775e-03
5.957e-01,5.775e-03
5.992e-01,0.000e+00
6.026e-01,8.663e-03
6.061e-01,2.888e-03
6.095e-01,0.000e+00
6.130e-01,0.000e+00
6.165e-01,2.888e-03
6.199e-01,0.000e+00
6.234e-01,0.000e+00
6.269e-01,0.000e+00
6.303e-01,2.888e-03
6.338e-01,0.000e+00
6.373e-01,0.000e+00
6.407e-01,0.000e+00
6.442e-01,0.000e+00
6.476e-01,0.000e+00
6.511e-01,0.000e+00
6.546e-01,0.000e+00
6.580e-01,0.000e+00
6.615e-01,0.000e+00
6.650e-01,0.000e+00
6.684e-01,0.000e+00
6.719e-01,0.000e+00
6.753e-01,0.000e+00
6.788e-01,0.000e+00
6.823e-01,0.000e+00
6.857e-01,0.000e+00
6.892e-01,0.000e+00
6.927e-01,0.000e+00
6.961e-01,0.000e+00
6.996e-01,0.000e+00
7.030e-01,0.000e+00
7.065e-01,0.000e+00
7.100e-01,0.000e+00
7.134e-01,0.000e+00
7.169e-01,0.000e+00
7.204e-01,0.000e+00
7.238e-01,0.000e+00
7.273e-01,0.000e+00
7.308e-01,0.000e+00
7.342e-01,0.000e+00
7.377e-01,0.000e+00
7.411e-01,0.000e+00
7.446e-01,0.000e+00
7.481e-01,0.000e+00
7.515e-01,0.000e+00
7.550e-01,0.000e+00
7.585e-01,0.000e+00
7.619e-01,0.000e+00
7.654e-01,0.000e+00
7.688e-01,0.000e+00
7.723e-01,0.000e+00
7.758e-01,0.000e+00
7.792e-01,0.000e+00
7.827e-01,0.000e+00
7.862e-01,0.000e+00
7.896e-01,0.000e+00
7.931e-01,0.000e+00
7.966e-01,0.000e+00
8.000e-01,0.000e+00
8.035e-01,0.000e+00
8.069e-01,0.000e+00
8.104e-01,0.000e+00
8.139e-01,0.000e+00
8.173e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_014.csv <==
transmittance,probability_density
1.501e-01,0.000e+00
1.537e-01,0.000e+00
1.573e-01,0.000e+00
1.608e-01,0.000e+00
1.644e-01,0.000e+00
1.680e-01,0.000e+00
1.715e-01,0.000e+00
1.751e-01,0.000e+00
1.787e-01,0.000e+00
1.822e-01,0.000e+00
1.858e-01,0.000e+00
1.894e-01,0.000e+00
1.929e-01,0.000e+00
1.965e-01,0.000e+00
2.001e-01,0.000e+00
2.036e-01,0.000e+00
2.072e-01,0.000e+00
2.108e-01,0.000e+00
2.143e-01,0.000e+00
2.179e-01,2.805e-03
2.215e-01,0.000e+00
2.250e-01,0.000e+00
2.286e-01,0.000e+00
2.321e-01,2.805e-03
2.357e-01,0.000e+00
2.393e-01,1.122e-02
2.428e-01,0.000e+00
2.464e-01,8.415e-03
2.500e-01,0.000e+00
2.535e-01,5.610e-03
2.571e-01,2.805e-03
2.607e-01,1.402e-02
2.642e-01,5.610e-03
2.678e-01,1.683e-02
2.714e-01,1.122e-02
2.749e-01,2.524e-02
2.785e-01,3.646e-02
2.821e-01,3.366e-02
2.856e-01,5.329e-02
2.892e-01,8.415e-02
2.928e-01,8.695e-02
2.963e-01,1.010e-01
2.999e-01,1.234e-01
3.035e-01,1.795e-01
3.070e-01,1.991e-01
3.106e-01,3.057e-01
3.141e-01,3.422e-01
3.177e-01,4.544e-01
3.213e-01,5.329e-01
3.248e-01,5.946e-01
3.284e-01,8.022e-01
3.320e-01,9.929e-01
3.355e-01,1.074e+00
3.391e-01,1.259e+00
3.427e-01,1.400e+00
3.462e-01,1.753e+00
3.498e-01,2.036e+00
3.534e-01,2.300e+00
3.569e-01,2.381e+00
3.605e-01,2.841e+00
3.641e-01,3.189e+00
3.676e-01,3.503e+00
3.712e-01,3.963e+00
3.748e-01,4.305e+00
3.783e-01,4.600e+00
3.819e-01,5.082e+00
3.855e-01,5.239e+00
3.890e-01,5.750e+00
3.926e-01,6.277e+00
3.961e-01,6.420e+00
3.997e-01,6.925e+00
4.033e-01,7.122e+00
4.068e-01,7.441e+00
4.104e-01,7.450e+00
4.140e-01,7.511e+00
4.175e-01,8.114e+00
4.211e-01,8.454e+00
4.247e-01,8.140e+00
4.282e-01,8.072e+00
4.318e-01,7.884e+00
4.354e-01,8.232e+00
4.389e-01,8.050e+00
4.425e-01,7.618e+00
4.461e-01,7.523e+00
4.496e-01,7.293e+00
4.532e-01,6.757e+00
4.568e-01,6.715e+00
4.603e-01,6.451e+00
4.639e-01,6.336e+00
4.675e-01,6.014e+00
4.710e-01,5.576e+00
4.746e-01,5.220e+00
4.781e-01,4.939e+00
4.817e-01,4.796e+00
4.853e-01,4.300e+00
4.888e-01,4.109e+00
4.924e-01,3.649e+00
4.960e-01,3.408e+00
4.995e-01,3.010e+00
5.031e-01,2.850e+00
5.067e-01,2.603e+00
5.102e-01,2.373e+00
5.138e-01,2.020e+00
5.174e-01,1.885e+00
5.209e-01,1.742e+00
5.245e-01,1.481e+00
5.281e-01,1.335e+00
5.316e-01,1.251e+00
5.352e-01,9.957e-01
5.388e-01,9.593e-01
5.423e-01,7.882e-01
5.459e-01,7.405e-01
5.495e-01,5.413e-01
5.530e-01,4.824e-01
5.566e-01,4.656e-01
5.601e-01,3.394e-01
5.637e-01,3.226e-01
5.673e-01,2.805e-01
5.708e-01,2.777e-01
5.744e-01,1.879e-01
5.780e-01,1.599e-01
5.815e-01,1.711e-01
5.851e-01,1.262e-01
5.887e-01,8.976e-02
5.922e-01,8.695e-02
5.958e-01,6.732e-02
5.994e-01,5.329e-02
6.029e-01,5.329e-02
6.065e-01,4.488e-02
6.101e-01,4.488e-02
6.136e-01,3.366e-02
6.172e-01,2.244e-02
6.208e-01,1.683e-02
6.243e-01,1.963e-02
6.279e-01,1.402e-02
6.315e-01,1.402e-02
6.350e-01,5.610e-03
6.386e-01,2.805e-03
6.421e-01,2.805e-03
6.457e-01,5.610e-03
6.493e-01,5.610e-03
6.528e-01,5.610e-03
6.564e-01,0.000e+00
6.600e-01,0.000e+00
6.635e-01,2.805e-03
6.671e-01,0.000e+00
6.707e-01,0.000e+00
6.742e-01,0.000e+00
6.778e-01,2.805e-03
6.814e-01,0.000e+00
6.849e-01,0.000e+00
6.885e-01,0.000e+00
6.921e-01,0.000e+00
6.956e-01,0.000e+00
6.992e-01,0.000e+00
7.028e-01,0.000e+00
7.063e-01,0.000e+00
7.099e-01,0.000e+00
7.135e-01,0.000e+00
7.170e-01,0.000e+00
7.206e-01,0.000e+00
7.241e-01,0.000e+00
7.277e-01,0.000e+00
7.313e-01,0.000e+00
7.348e-01,0.000e+00
7.384e-01,0.000e+00
7.420e-01,0.000e+00
7.455e-01,0.000e+00
7.491e-01,0.000e+00
7.527e-01,0.000e+00
7.562e-01,0.000e+00
7.598e-01,0.000e+00
7.634e-01,0.000e+00
7.669e-01,0.000e+00
7.705e-01,0.000e+00
7.741e-01,0.000e+00
7.776e-01,0.000e+00
7.812e-01,0.000e+00
7.848e-01,0.000e+00
7.883e-01,0.000e+00
7.919e-01,0.000e+00
7.955e-01,0.000e+00
7.990e-01,0.000e+00
8.026e-01,0.000e+00
8.061e-01,0.000e+00
8.097e-01,0.000e+00
8.133e-01,0.000e+00
8.168e-01,0.000e+00
8.204e-01,0.000e+00
8.240e-01,0.000e+00
8.275e-01,0.000e+00
8.311e-01,0.000e+00
8.347e-01,0.000e+00
8.382e-01,0.000e+00
8.418e-01,0.000e+00
8.454e-01,0.000e+00
8.489e-01,0.000e+00
8.525e-01,0.000e+00
8.561e-01,0.000e+00
8.596e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_015.csv <==
transmittance,probability_density
1.744e-01,0.000e+00
1.781e-01,0.000e+00
1.817e-01,0.000e+00
1.853e-01,0.000e+00
1.889e-01,0.000e+00
1.925e-01,0.000e+00
1.961e-01,0.000e+00
1.998e-01,0.000e+00
2.034e-01,0.000e+00
2.070e-01,0.000e+00
2.106e-01,0.000e+00
2.142e-01,0.000e+00
2.178e-01,0.000e+00
2.215e-01,0.000e+00
2.251e-01,0.000e+00
2.287e-01,0.000e+00
2.323e-01,0.000e+00
2.359e-01,0.000e+00
2.395e-01,0.000e+00
2.432e-01,0.000e+00
2.468e-01,0.000e+00
2.504e-01,2.765e-03
2.540e-01,0.000e+00
2.576e-01,0.000e+00
2.612e-01,0.000e+00
2.649e-01,0.000e+00
2.685e-01,2.765e-03
2.721e-01,5.530e-03
2.757e-01,2.765e-03
2.793e-01,2.765e-03
2.829e-01,8.295e-03
2.866e-01,0.000e+00
2.902e-01,2.765e-03
2.938e-01,5.530e-03
2.974e-01,1.106e-02
3.010e-01,8.295e-03
3.046e-01,8.295e-03
3.083e-01,1.383e-02
3.119e-01,1.383e-02
3.155e-01,3.318e-02
3.191e-01,4.148e-02
3.227e-01,3.318e-02
3.263e-01,6.360e-02
3.300e-01,6.083e-02
3.336e-01,8.848e-02
3.372e-01,1.023e-01
3.408e-01,1.134e-01
3.444e-01,1.548e-01
3.480e-01,2.046e-01
3.517e-01,2.544e-01
3.553e-01,3.263e-01
3.589e-01,3.954e-01
3.625e-01,4.037e-01
3.661e-01,5.696e-01
3.697e-01,6.443e-01
3.734e-01,7.963e-01
3.770e-01,1.004e+00
3.806e-01,1.006e+00
3.842e-01,1.239e+00
3.878e-01,1.344e+00
3.914e-01,1.684e+00
3.951e-01,1.864e+00
3.987e-01,2.212e+00
4.023e-01,2.157e+00
4.059e-01,2.616e+00
4.095e-01,2.925e+00
4.131e-01,3.111e+00
4.168e-01,3.631e+00
4.204e-01,3.852e+00
4.240e-01,4.278e+00
4.276e-01,4.537e+00
4.312e-01,4.753e+00
4.348e-01,5.168e+00
4.385e-01,5.533e+00
4.421e-01,5.986e+00
4.457e-01,6.111e+00
4.493e-01,6.476e+00
4.529e-01,6.769e+00
4.565e-01,7.079e+00
4.602e-01,6.971e+00
4.638e-01,7.070e+00
4.674e-01,7.598e+00
4.710e-01,7.952e+00
4.746e-01,7.629e+00
4.782e-01,7.596e+00
4.819e-01,7.468e+00
4.855e-01,7.745e+00
4.891e-01,7.764e+00
4.927e-01,7.278e+00
4.963e-01,7.032e+00
4.999e-01,7.095e+00
5.036e-01,6.622e+00
5.072e-01,6.451e+00
5.108e-01,6.169e+00
5.144e-01,6.166e+00
5.180e-01,5.815e+00
5.216e-01,5.726e+00
5.253e-01,5.090e+00
5.289e-01,4.833e+00
5.325e-01,4.643e+00
5.361e-01,4.554e+00
5.397e-01,4.026e+00
5.433e-01,3.860e+00
5.470e-01,3.501e+00
5.506e-01,3.122e+00
5.542e-01,2.928e+00
5.578e-01,2.743e+00
5.614e-01,2.389e+00
5.650e-01,2.281e+00
5.687e-01,1.927e+00
5.723e-01,1.808e+00
5.759e-01,1.678e+00
5.795e-01,1.438e+00
5.831e-01,1.280e+00
5.867e-01,1.236e+00
5.903e-01,9.650e-01
5.940e-01,9.484e-01
5.976e-01,7.797e-01
6.012e-01,6.996e-01
6.048e-01,5.475e-01
6.084e-01,4.645e-01
6.120e-01,4.756e-01
6.157e-01,3.263e-01
6.193e-01,3.263e-01
6.229e-01,2.793e-01
6.265e-01,2.820e-01
6.301e-01,1.825e-01
6.337e-01,1.493e-01
6.374e-01,1.631e-01
6.410e-01,1.355e-01
6.446e-01,8.848e-02
6.482e-01,8.848e-02
6.518e-01,6.636e-02
6.554e-01,5.254e-02
6.591e-01,5.807e-02
6.627e-01,3.871e-02
6.663e-01,4.701e-02
6.699e-01,3.042e-02
6.735e-01,2.489e-02
6.771e-01,1.659e-02
6.808e-01,1.659e-02
6.844e-01,1.936e-02
6.880e-01,1.106e-02
6.916e-01,2.765e-03
6.952e-01,5.530e-03
6.988e-01,0.000e+00
7.025e-01,5.530e-03
7.061e-01,5.530e-03
7.097e-01,5.530e-03
7.133e-01,0.000e+00
7.169e-01,0.000e+00
7.205e-01,2.765e-03
7.242e-01,0.000e+00
7.278e-01,0.000e+00
7.314e-01,0.000e+00
7.350e-01,2.765e-03
7.386e-01,0.000e+00
7.422e-01,0.000e+00
7.459e-01,0.000e+00
7.495e-01,0.000e+00
7.531e-01,0.000e+00
7.567e-01,0.000e+00
7.603e-01,0.000e+00
7.639e-01,0.000e+00
7.676e-01,0.000e+00
7.712e-01,0.000e+00
7.748e-01,0.000e+00
7.784e-01,0.000e+00
7.820e-01,0.000e+00
7.856e-01,0.000e+00
7.893e-01,0.000e+00
7.929e-01,0.000e+00
7.965e-01,0.000e+00
8.001e-01,0.000e+00
8.037e-01,0.000e+00
8.073e-01,0.000e+00
8.110e-01,0.000e+00
8.146e-01,0.000e+00
8.182e-01,0.000e+00
8.218e-01,0.000e+00
8.254e-01,0.000e+00
8.290e-01,0.000e+00
8.327e-01,0.000e+00
8.363e-01,0.000e+00
8.399e-01,0.000e+00
8.435e-01,0.000e+00
8.471e-01,0.000e+00
8.507e-01,0.000e+00
8.544e-01,0.000e+00
8.580e-01,0.000e+00
8.616e-01,0.000e+00
8.652e-01,0.000e+00
8.688e-01,0.000e+00
8.724e-01,0.000e+00
8.761e-01,0.000e+00
8.797e-01,0.000e+00
8.833e-01,0.000e+00
8.869e-01,0.000e+00
8.905e-01,0.000e+00
8.941e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_016.csv <==
transmittance,probability_density
2.036e-01,0.000e+00
2.076e-01,0.000e+00
2.116e-01,0.000e+00
2.156e-01,0.000e+00
2.196e-01,0.000e+00
2.236e-01,0.000e+00
2.276e-01,0.000e+00
2.316e-01,0.000e+00
2.356e-01,0.000e+00
2.396e-01,0.000e+00
2.436e-01,0.000e+00
2.475e-01,0.000e+00
2.515e-01,0.000e+00
2.555e-01,0.000e+00
2.595e-01,0.000e+00
2.635e-01,0.000e+00
2.675e-01,0.000e+00
2.715e-01,0.000e+00
2.755e-01,0.000e+00
2.795e-01,0.000e+00
2.835e-01,2.505e-03
2.875e-01,0.000e+00
2.915e-01,0.000e+00
2.954e-01,0.000e+00
2.994e-01,2.505e-03
3.034e-01,5.010e-03
3.074e-01,2.505e-03
3.114e-01,5.010e-03
3.154e-01,2.505e-03
3.194e-01,5.010e-03
3.234e-01,0.000e+00
3.274e-01,5.010e-03
3.314e-01,1.002e-02
3.354e-01,7.515e-03
3.394e-01,1.253e-02
3.433e-01,1.002e-02
3.473e-01,2.756e-02
3.513e-01,2.756e-02
3.553e-01,3.507e-02
3.593e-01,3.507e-02
3.633e-01,6.764e-02
3.673e-01,7.515e-02
3.713e-01,8.016e-02
3.753e-01,9.519e-02
3.793e-01,1.378e-01
3.833e-01,1.829e-01
3.873e-01,2.280e-01
3.912e-01,2.831e-01
3.952e-01,3.733e-01
3.992e-01,3.858e-01
4.032e-01,5.286e-01
4.072e-01,5.937e-01
4.112e-01,7.741e-01
4.152e-01,9.344e-01
4.192e-01,9.519e-01
4.232e-01,1.157e+00
4.272e-01,1.393e+00
4.312e-01,1.633e+00
4.352e-01,1.816e+00
4.391e-01,2.129e+00
4.431e-01,2.192e+00
4.471e-01,2.550e+00
4.511e-01,2.853e+00
4.551e-01,3.252e+00
4.591e-01,3.602e+00
4.631e-01,3.948e+00
4.671e-01,4.143e+00
4.711e-01,4.527e+00
4.751e-01,4.730e+00
4.791e-01,5.313e+00
4.831e-01,5.662e+00
4.871e-01,5.819e+00
4.910e-01,6.288e+00
4.950e-01,6.398e+00
4.990e-01,6.674e+00
5.030e-01,6.862e+00
5.070e-01,6.887e+00
5.110e-01,7.448e+00
5.150e-01,7.578e+00
5.190e-01,7.332e+00
5.230e-01,7.365e+00
5.270e-01,7.212e+00
5.310e-01,7.578e+00
5.350e-01,7.152e+00
5.389e-01,6.919e+00
5.429e-01,6.739e+00
5.469e-01,6.501e+00
5.509e-01,6.250e+00
5.549e-01,6.062e+00
5.589e-01,5.935e+00
5.629e-01,5.627e+00
5.669e-01,5.401e+00
5.709e-01,4.970e+00
5.749e-01,4.650e+00
5.789e-01,4.574e+00
5.829e-01,4.113e+00
5.868e-01,3.855e+00
5.908e-01,3.427e+00
5.948e-01,3.232e+00
5.988e-01,2.883e+00
6.028e-01,2.668e+00
6.068e-01,2.350e+00
6.108e-01,2.262e+00
6.148e-01,1.844e+00
6.188e-01,1.751e+00
6.228e-01,1.533e+00
6.268e-01,1.393e+00
6.308e-01,1.175e+00
6.347e-01,1.025e+00
6.387e-01,9.845e-01
6.427e-01,7.816e-01
6.467e-01,7.265e-01
6.507e-01,5.060e-01
6.547e-01,4.910e-01
6.587e-01,4.108e-01
6.627e-01,3.232e-01
6.667e-01,3.056e-01
6.707e-01,2.931e-01
6.747e-01,1.854e-01
6.787e-01,1.779e-01
6.827e-01,1.628e-01
6.866e-01,1.202e-01
6.906e-01,9.770e-02
6.946e-01,8.517e-02
6.986e-01,4.760e-02
7.026e-01,6.513e-02
7.066e-01,4.259e-02
7.106e-01,4.259e-02
7.146e-01,3.507e-02
7.186e-01,2.255e-02
7.226e-01,1.754e-02
7.266e-01,1.754e-02
7.306e-01,1.754e-02
7.345e-01,7.515e-03
7.385e-01,5.010e-03
7.425e-01,0.000e+00
7.465e-01,5.010e-03
7.505e-01,7.515e-03
7.545e-01,2.505e-03
7.585e-01,0.000e+00
7.625e-01,2.505e-03
7.665e-01,0.000e+00
7.705e-01,0.000e+00
7.745e-01,2.505e-03
7.785e-01,0.000e+00
7.824e-01,0.000e+00
7.864e-01,0.000e+00
7.904e-01,0.000e+00
7.944e-01,0.000e+00
7.984e-01,0.000e+00
8.024e-01,0.000e+00
8.064e-01,0.000e+00
8.104e-01,0.000e+00
8.144e-01,0.000e+00
8.184e-01,0.000e+00
8.224e-01,0.000e+00
8.264e-01,0.000e+00
8.303e-01,0.000e+00
8.343e-01,0.000e+00
8.383e-01,0.000e+00
8.423e-01,0.000e+00
8.463e-01,0.000e+00
8.503e-01,0.000e+00
8.543e-01,0.000e+00
8.583e-01,0.000e+00
8.623e-01,0.000e+00
8.663e-01,0.000e+00
8.703e-01,0.000e+00
8.743e-01,0.000e+00
8.782e-01,0.000e+00
8.822e-01,0.000e+00
8.862e-01,0.000e+00
8.902e-01,0.000e+00
8.942e-01,0.000e+00
8.982e-01,0.000e+00
9.022e-01,0.000e+00
9.062e-01,0.000e+00
9.102e-01,0.000e+00
9.142e-01,0.000e+00
9.182e-01,0.000e+00
9.222e-01,0.000e+00
9.262e-01,0.000e+00
9.301e-01,0.000e+00
9.341e-01,0.000e+00
9.381e-01,0.000e+00
9.421e-01,0.000e+00
9.461e-01,0.000e+00
9.501e-01,0.000e+00
9.541e-01,0.000e+00
9.581e-01,0.000e+00
9.621e-01,0.000e+00
9.661e-01,0.000e+00
9.701e-01,0.000e+00
9.741e-01,0.000e+00
9.780e-01,0.000e+00
9.820e-01,0.000e+00
9.860e-01,0.000e+00
9.900e-01,0.000e+00
9.940e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_017.csv <==
transmittance,probability_density
2.342e-01,0.000e+00
2.380e-01,0.000e+00
2.419e-01,0.000e+00
2.457e-01,0.000e+00
2.495e-01,0.000e+00
2.534e-01,0.000e+00
2.572e-01,0.000e+00
2.611e-01,0.000e+00
2.649e-01,0.000e+00
2.687e-01,0.000e+00
2.726e-01,0.000e+00
2.764e-01,0.000e+00
2.803e-01,0.000e+00
2.841e-01,0.000e+00
2.879e-01,0.000e+00
2.918e-01,0.000e+00
2.956e-01,0.000e+00
2.994e-01,0.000e+00
3.033e-01,0.000e+00
3.071e-01,0.000e+00
3.110e-01,0.000e+00
3.148e-01,2.605e-03
3.186e-01,0.000e+00
3.225e-01,0.000e+00
3.263e-01,0.000e+00
3.302e-01,0.000e+00
3.340e-01,7.815e-03
3.378e-01,0.000e+00
3.417e-01,2.605e-03
3.455e-01,2.605e-03
3.494e-01,5.210e-03
3.532e-01,2.605e-03
3.570e-01,2.605e-03
3.609e-01,2.605e-03
3.647e-01,7.815e-03
3.685e-01,1.042e-02
3.724e-01,5.210e-03
3.762e-01,1.042e-02
3.801e-01,1.042e-02
3.839e-01,3.126e-02
3.877e-01,1.824e-02
3.916e-01,3.908e-02
3.954e-01,3.126e-02
3.993e-01,5.471e-02
4.031e-01,5.731e-02
4.069e-01,8.597e-02
4.108e-01,9.639e-02
4.146e-01,9.118e-02
4.184e-01,1.407e-01
4.223e-01,1.876e-01
4.261e-01,2.188e-01
4.300e-01,2.761e-01
4.338e-01,3.387e-01
4.376e-01,3.934e-01
4.415e-01,4.429e-01
4.453e-01,5.523e-01
4.492e-01,6.851e-01
4.530e-01,8.232e-01
4.568e-01,8.857e-01
4.607e-01,1.058e+00
4.645e-01,1.071e+00
4.683e-01,1.417e+00
4.722e-01,1.553e+00
4.760e-01,1.769e+00
4.799e-01,2.011e+00
4.837e-01,2.053e+00
4.875e-01,2.428e+00
4.914e-01,2.772e+00
4.952e-01,2.866e+00
4.991e-01,3.311e+00
5.029e-01,3.611e+00
5.067e-01,3.931e+00
5.106e-01,4.129e+00
5.144e-01,4.423e+00
5.183e-01,4.780e+00
5.221e-01,4.994e+00
5.259e-01,5.575e+00
5.298e-01,5.598e+00
5.336e-01,6.041e+00
5.374e-01,6.268e+00
5.413e-01,6.518e+00
5.451e-01,6.411e+00
5.490e-01,6.562e+00
5.528e-01,7.112e+00
5.566e-01,7.508e+00
5.605e-01,7.146e+00
5.643e-01,7.115e+00
5.682e-01,7.135e+00
5.720e-01,7.219e+00
5.758e-01,7.289e+00
5.797e-01,7.042e+00
5.835e-01,6.646e+00
5.873e-01,6.687e+00
5.912e-01,6.390e+00
5.950e-01,6.125e+00
5.989e-01,5.968e+00
6.027e-01,5.976e+00
6.065e-01,5.536e+00
6.104e-01,5.455e+00
6.142e-01,5.059e+00
6.181e-01,4.666e+00
6.219e-01,4.546e+00
6.257e-01,4.324e+00
6.296e-01,3.882e+00
6.334e-01,3.707e+00
6.372e-01,3.465e+00
6.411e-01,2.939e+00
6.449e-01,2.905e+00
6.488e-01,2.537e+00
6.526e-01,2.389e+00
6.564e-01,2.115e+00
6.603e-01,1.831e+00
6.641e-01,1.740e+00
6.680e-01,1.516e+00
6.718e-01,1.391e+00
6.756e-01,1.217e+00
6.795e-01,1.019e+00
6.833e-01,9.925e-01
6.872e-01,7.815e-01
6.910e-01,7.451e-01
6.948e-01,5.549e-01
6.987e-01,5.002e-01
7.025e-01,4.351e-01
7.063e-01,3.282e-01
7.102e-01,3.178e-01
7.140e-01,2.892e-01
7.179e-01,2.345e-01
7.217e-01,1.771e-01
7.255e-01,1.719e-01
7.294e-01,1.407e-01
7.332e-01,1.016e-01
7.371e-01,8.857e-02
7.409e-01,6.773e-02
7.447e-01,5.992e-02
7.486e-01,4.950e-02
7.524e-01,4.689e-02
7.562e-01,4.429e-02
7.601e-01,2.345e-02
7.639e-01,1.563e-02
7.678e-01,2.084e-02
7.716e-01,1.563e-02
7.754e-01,1.303e-02
7.793e-01,5.210e-03
7.831e-01,0.000e+00
7.870e-01,5.210e-03
7.908e-01,5.210e-03
7.946e-01,5.210e-03
7.985e-01,0.000e+00
8.023e-01,2.605e-03
8.061e-01,0.000e+00
8.100e-01,0.000e+00
8.138e-01,2.605e-03
8.177e-01,0.000e+00
8.215e-01,0.000e+00
8.253e-01,0.000e+00
8.292e-01,0.000e+00
8.330e-01,0.000e+00
8.369e-01,0.000e+00
8.407e-01,0.000e+00
8.445e-01,0.000e+00
8.484e-01,0.000e+00
8.522e-01,0.000e+00
8.561e-01,0.000e+00
8.599e-01,0.000e+00
8.637e-01,0.000e+00
8.676e-01,0.000e+00
8.714e-01,0.000e+00
8.752e-01,0.000e+00
8.791e-01,0.000e+00
8.829e-01,0.000e+00
8.868e-01,0.000e+00
8.906e-01,0.000e+00
8.944e-01,0.000e+00
8.983e-01,0.000e+00
9.021e-01,0.000e+00
9.060e-01,0.000e+00
9.098e-01,0.000e+00
9.136e-01,0.000e+00
9.175e-01,0.000e+00
9.213e-01,0.000e+00
9.251e-01,0.000e+00
9.290e-01,0.000e+00
9.328e-01,0.000e+00
9.367e-01,0.000e+00
9.405e-01,0.000e+00
9.443e-01,0.000e+00
9.482e-01,0.000e+00
9.520e-01,0.000e+00
9.559e-01,0.000e+00
9.597e-01,0.000e+00
9.635e-01,0.000e+00
9.674e-01,0.000e+00
9.712e-01,0.000e+00
9.750e-01,0.000e+00
9.789e-01,0.000e+00
9.827e-01,0.000e+00
9.866e-01,0.000e+00
9.904e-01,0.000e+00
9.942e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_018.csv <==
transmittance,probability_density
2.661e-01,0.000e+00
2.698e-01,0.000e+00
2.735e-01,0.000e+00
2.771e-01,0.000e+00
2.808e-01,0.000e+00
2.845e-01,0.000e+00
2.882e-01,0.000e+00
2.919e-01,0.000e+00
2.955e-01,0.000e+00
2.992e-01,0.000e+00
3.029e-01,0.000e+00
3.066e-01,0.000e+00
3.103e-01,0.000e+00
3.139e-01,0.000e+00
3.176e-01,0.000e+00
3.213e-01,0.000e+00
3.250e-01,0.000e+00
3.286e-01,0.000e+00
3.323e-01,0.000e+00
3.360e-01,0.000e+00
3.397e-01,0.000e+00
3.434e-01,0.000e+00
3.470e-01,0.000e+00
3.507e-01,2.718e-03
3.544e-01,0.000e+00
3.581e-01,0.000e+00
3.618e-01,0.000e+00
3.654e-01,5.437e-03
3.691e-01,2.718e-03
3.728e-01,0.000e+00
3.765e-01,2.718e-03
3.801e-01,2.718e-03
3.838e-01,5.437e-03
3.875e-01,5.437e-03
3.912e-01,0.000e+00
3.949e-01,2.718e-03
3.985e-01,8.155e-03
4.022e-01,8.155e-03
4.059e-01,8.155e-03
4.096e-01,2.718e-03
4.133e-01,1.631e-02
4.169e-01,1.359e-02
4.206e-01,2.990e-02
4.243e-01,2.718e-02
4.280e-01,2.990e-02
4.317e-01,3.806e-02
4.353e-01,5.165e-02
4.390e-01,5.709e-02
4.427e-01,7.883e-02
4.464e-01,9.786e-02
4.500e-01,7.883e-02
4.537e-01,1.359e-01
4.574e-01,1.658e-01
4.611e-01,1.849e-01
4.648e-01,2.419e-01
4.684e-01,3.208e-01
4.721e-01,3.099e-01
4.758e-01,4.186e-01
4.795e-01,4.485e-01
4.832e-01,5.437e-01
4.868e-01,6.660e-01
4.905e-01,7.883e-01
4.942e-01,8.509e-01
4.979e-01,9.759e-01
5.015e-01,1.038e+00
5.052e-01,1.286e+00
5.089e-01,1.482e+00
5.126e-01,1.596e+00
5.163e-01,1.838e+00
5.199e-01,1.963e+00
5.236e-01,2.131e+00
5.273e-01,2.419e+00
5.310e-01,2.721e+00
5.347e-01,2.895e+00
5.383e-01,3.224e+00
5.420e-01,3.545e+00
5.457e-01,3.825e+00
5.494e-01,3.961e+00
5.530e-01,4.303e+00
5.567e-01,4.434e+00
5.604e-01,4.901e+00
5.641e-01,5.268e+00
5.678e-01,5.372e+00
5.714e-01,5.739e+00
5.751e-01,6.258e+00
5.788e-01,6.024e+00
5.825e-01,6.347e+00
5.862e-01,6.508e+00
5.898e-01,6.538e+00
5.935e-01,7.049e+00
5.972e-01,7.438e+00
6.009e-01,7.079e+00
6.045e-01,6.973e+00
6.082e-01,7.090e+00
6.119e-01,7.092e+00
6.156e-01,7.296e+00
6.193e-01,6.897e+00
6.229e-01,6.801e+00
6.266e-01,6.606e+00
6.303e-01,6.462e+00
6.340e-01,6.198e+00
6.377e-01,5.956e+00
6.413e-01,5.953e+00
6.450e-01,5.774e+00
6.487e-01,5.714e+00
6.524e-01,5.187e+00
6.560e-01,4.893e+00
6.597e-01,4.646e+00
6.634e-01,4.499e+00
6.671e-01,4.341e+00
6.708e-01,3.765e+00
6.744e-01,3.702e+00
6.781e-01,3.471e+00
6.818e-01,2.993e+00
6.855e-01,2.922e+00
6.892e-01,2.520e+00
6.928e-01,2.425e+00
6.965e-01,2.172e+00
7.002e-01,1.843e+00
7.039e-01,1.781e+00
7.075e-01,1.566e+00
7.112e-01,1.452e+00
7.149e-01,1.223e+00
7.186e-01,1.128e+00
7.223e-01,1.022e+00
7.259e-01,8.509e-01
7.296e-01,7.747e-01
7.333e-01,5.845e-01
7.370e-01,5.410e-01
7.407e-01,4.812e-01
7.443e-01,3.534e-01
7.480e-01,3.344e-01
7.517e-01,3.017e-01
7.554e-01,2.936e-01
7.590e-01,1.876e-01
7.627e-01,1.658e-01
7.664e-01,1.631e-01
7.701e-01,1.196e-01
7.738e-01,9.243e-02
7.774e-01,8.155e-02
7.811e-01,6.252e-02
7.848e-01,5.165e-02
7.885e-01,4.621e-02
7.922e-01,5.709e-02
7.958e-01,2.175e-02
7.995e-01,2.447e-02
8.032e-01,1.903e-02
8.069e-01,2.175e-02
8.106e-01,1.087e-02
8.142e-01,5.437e-03
8.179e-01,2.718e-03
8.216e-01,5.437e-03
8.253e-01,5.437e-03
8.289e-01,5.437e-03
8.326e-01,0.000e+00
8.363e-01,2.718e-03
8.400e-01,0.000e+00
8.437e-01,0.000e+00
8.473e-01,2.718e-03
8.510e-01,0.000e+00
8.547e-01,0.000e+00
8.584e-01,0.000e+00
8.621e-01,0.000e+00
8.657e-01,0.000e+00
8.694e-01,0.000e+00
8.731e-01,0.000e+00
8.768e-01,0.000e+00
8.804e-01,0.000e+00
8.841e-01,0.000e+00
8.878e-01,0.000e+00
8.915e-01,0.000e+00
8.952e-01,0.000e+00
8.988e-01,0.000e+00
9.025e-01,0.000e+00
9.062e-01,0.000e+00
9.099e-01,0.000e+00
9.136e-01,0.000e+00
9.172e-01,0.000e+00
9.209e-01,0.000e+00
9.246e-01,0.000e+00
9.283e-01,0.000e+00
9.319e-01,0.000e+00
9.356e-01,0.000e+00
9.393e-01,0.000e+00
9.430e-01,0.000e+00
9.467e-01,0.000e+00
9.503e-01,0.000e+00
9.540e-01,0.000e+00
9.577e-01,0.000e+00
9.614e-01,0.000e+00
9.651e-01,0.000e+00
9.687e-01,0.000e+00
9.724e-01,0.000e+00
9.761e-01,0.000e+00
9.798e-01,0.000e+00
9.834e-01,0.000e+00
9.871e-01,0.000e+00
9.908e-01,0.000e+00
9.945e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_019.csv <==
transmittance,probability_density
3.029e-01,0.000e+00
3.064e-01,0.000e+00
3.099e-01,0.000e+00
3.134e-01,0.000e+00
3.169e-01,0.000e+00
3.204e-01,0.000e+00
3.239e-01,0.000e+00
3.274e-01,0.000e+00
3.309e-01,0.000e+00
3.344e-01,0.000e+00
3.379e-01,0.000e+00
3.414e-01,0.000e+00
3.449e-01,0.000e+00
3.484e-01,0.000e+00
3.518e-01,0.000e+00
3.553e-01,0.000e+00
3.588e-01,0.000e+00
3.623e-01,0.000e+00
3.658e-01,0.000e+00
3.693e-01,0.000e+00
3.728e-01,0.000e+00
3.763e-01,0.000e+00
3.798e-01,0.000e+00
3.833e-01,0.000e+00
3.868e-01,2.862e-03
3.903e-01,0.000e+00
3.938e-01,0.000e+00
3.973e-01,5.724e-03
4.008e-01,0.000e+00
4.043e-01,2.862e-03
4.078e-01,0.000e+00
4.112e-01,2.862e-03
4.147e-01,2.862e-03
4.182e-01,2.862e-03
4.217e-01,0.000e+00
4.252e-01,8.586e-03
4.287e-01,2.862e-03
4.322e-01,2.862e-03
4.357e-01,5.724e-03
4.392e-01,5.724e-03
4.427e-01,1.145e-02
4.462e-01,2.862e-03
4.497e-01,1.145e-02
4.532e-01,1.431e-02
4.567e-01,2.290e-02
4.602e-01,2.290e-02
4.637e-01,4.007e-02
4.672e-01,2.576e-02
4.706e-01,4.865e-02
4.741e-01,4.293e-02
4.776e-01,7.155e-02
4.811e-01,6.010e-02
4.846e-01,1.030e-01
4.881e-01,8.300e-02
4.916e-01,1.202e-01
4.951e-01,1.545e-01
4.986e-01,2.003e-01
5.021e-01,1.975e-01
5.056e-01,2.976e-01
5.091e-01,2.776e-01
5.126e-01,3.721e-01
5.161e-01,3.892e-01
5.196e-01,5.123e-01
5.231e-01,5.266e-01
5.266e-01,6.897e-01
5.300e-01,7.527e-01
5.335e-01,7.928e-01
5.370e-01,9.559e-01
5.405e-01,1.062e+00
5.440e-01,1.136e+00
5.475e-01,1.417e+00
5.510e-01,1.557e+00
5.545e-01,1.694e+00
5.580e-01,1.823e+00
5.615e-01,1.906e+00
5.650e-01,2.330e+00
5.685e-01,2.407e+00
5.720e-01,2.627e+00
5.755e-01,3.008e+00
5.790e-01,3.157e+00
5.825e-01,3.480e+00
5.860e-01,3.758e+00
5.894e-01,3.852e+00
5.929e-01,4.190e+00
5.964e-01,4.327e+00
5.999e-01,4.759e+00
6.034e-01,5.111e+00
6.069e-01,5.309e+00
6.104e-01,5.455e+00
6.139e-01,5.927e+00
6.174e-01,5.973e+00
6.209e-01,6.305e+00
6.244e-01,6.253e+00
6.279e-01,6.437e+00
6.314e-01,6.686e+00
6.349e-01,6.989e+00
6.384e-01,7.438e+00
6.419e-01,7.075e+00
6.453e-01,7.040e+00
6.488e-01,7.049e+00
6.523e-01,7.043e+00
6.558e-01,7.292e+00
6.593e-01,6.957e+00
6.628e-01,6.980e+00
6.663e-01,6.726e+00
6.698e-01,6.505e+00
6.733e-01,6.362e+00
6.768e-01,6.159e+00
6.803e-01,5.961e+00
6.838e-01,6.047e+00
6.873e-01,5.733e+00
6.908e-01,5.492e+00
6.943e-01,5.177e+00
6.978e-01,5.020e+00
7.013e-01,4.539e+00
7.047e-01,4.614e+00
7.082e-01,4.322e+00
7.117e-01,3.826e+00
7.152e-01,3.738e+00
7.187e-01,3.520e+00
7.222e-01,2.968e+00
7.257e-01,3.031e+00
7.292e-01,2.564e+00
7.327e-01,2.473e+00
7.362e-01,2.235e+00
7.397e-01,1.946e+00
7.432e-01,1.803e+00
7.467e-01,1.637e+00
7.502e-01,1.514e+00
7.537e-01,1.291e+00
7.572e-01,1.208e+00
7.607e-01,1.036e+00
7.641e-01,9.359e-01
7.676e-01,8.071e-01
7.711e-01,6.468e-01
7.746e-01,5.724e-01
7.781e-01,4.865e-01
7.816e-01,4.121e-01
7.851e-01,3.377e-01
7.886e-01,3.205e-01
7.921e-01,3.291e-01
7.956e-01,1.946e-01
7.991e-01,1.889e-01
8.026e-01,1.774e-01
8.061e-01,1.317e-01
8.096e-01,9.158e-02
8.131e-01,9.158e-02
8.166e-01,6.583e-02
8.201e-01,5.724e-02
8.235e-01,4.865e-02
8.270e-01,5.724e-02
8.305e-01,2.576e-02
8.340e-01,3.148e-02
8.375e-01,1.717e-02
8.410e-01,2.290e-02
8.445e-01,1.431e-02
8.480e-01,5.724e-03
8.515e-01,0.000e+00
8.550e-01,5.724e-03
8.585e-01,5.724e-03
8.620e-01,5.724e-03
8.655e-01,0.000e+00
8.690e-01,2.862e-03
8.725e-01,0.000e+00
8.760e-01,0.000e+00
8.795e-01,2.862e-03
8.829e-01,0.000e+00
8.864e-01,0.000e+00
8.899e-01,0.000e+00
8.934e-01,0.000e+00
8.969e-01,0.000e+00
9.004e-01,0.000e+00
9.039e-01,0.000e+00
9.074e-01,0.000e+00
9.109e-01,0.000e+00
9.144e-01,0.000e+00
9.179e-01,0.000e+00
9.214e-01,0.000e+00
9.249e-01,0.000e+00
9.284e-01,0.000e+00
9.319e-01,0.000e+00
9.354e-01,0.000e+00
9.389e-01,0.000e+00
9.423e-01,0.000e+00
9.458e-01,0.000e+00
9.493e-01,0.000e+00
9.528e-01,0.000e+00
9.563e-01,0.000e+00
9.598e-01,0.000e+00
9.633e-01,0.000e+00
9.668e-01,0.000e+00
9.703e-01,0.000e+00
9.738e-01,0.000e+00
9.773e-01,0.000e+00
9.808e-01,0.000e+00
9.843e-01,0.000e+00
9.878e-01,0.000e+00
9.913e-01,0.000e+00
9.948e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_02.csv <==
transmittance,probability_density
3.399e-01,0.000e+00
3.432e-01,0.000e+00
3.465e-01,0.000e+00
3.499e-01,0.000e+00
3.532e-01,0.000e+00
3.565e-01,0.000e+00
3.598e-01,0.000e+00
3.631e-01,0.000e+00
3.664e-01,0.000e+00
3.697e-01,0.000e+00
3.730e-01,0.000e+00
3.763e-01,0.000e+00
3.796e-01,0.000e+00
3.829e-01,0.000e+00
3.862e-01,0.000e+00
3.896e-01,0.000e+00
3.929e-01,0.000e+00
3.962e-01,0.000e+00
3.995e-01,0.000e+00
4.028e-01,0.000e+00
4.061e-01,0.000e+00
4.094e-01,0.000e+00
4.127e-01,0.000e+00
4.160e-01,0.000e+00
4.193e-01,0.000e+00
4.226e-01,0.000e+00
4.260e-01,3.022e-03
4.293e-01,0.000e+00
4.326e-01,6.045e-03
4.359e-01,0.000e+00
4.392e-01,3.022e-03
4.425e-01,0.000e+00
4.458e-01,0.000e+00
4.491e-01,3.022e-03
4.524e-01,3.022e-03
4.557e-01,3.022e-03
4.590e-01,3.022e-03
4.623e-01,6.045e-03
4.657e-01,3.022e-03
4.690e-01,3.022e-03
4.723e-01,6.045e-03
4.756e-01,6.045e-03
4.789e-01,6.045e-03
4.822e-01,6.045e-03
4.855e-01,9.067e-03
4.888e-01,1.209e-02
4.921e-01,3.022e-02
4.954e-01,1.209e-02
4.987e-01,3.325e-02
5.021e-01,3.325e-02
5.054e-01,3.929e-02
5.087e-01,3.929e-02
5.120e-01,5.440e-02
5.153e-01,6.347e-02
5.186e-01,6.347e-02
5.219e-01,7.858e-02
5.252e-01,9.672e-02
5.285e-01,1.088e-01
5.318e-01,1.421e-01
5.351e-01,1.934e-01
5.384e-01,1.904e-01
5.418e-01,2.206e-01
5.451e-01,2.992e-01
5.484e-01,3.053e-01
5.517e-01,3.929e-01
5.550e-01,3.597e-01
5.583e-01,5.561e-01
5.616e-01,5.501e-01
5.649e-01,6.921e-01
5.682e-01,7.072e-01
5.715e-01,7.828e-01
5.748e-01,8.765e-01
5.781e-01,1.073e+00
5.815e-01,1.076e+00
5.848e-01,1.333e+00
5.881e-01,1.520e+00
5.914e-01,1.535e+00
5.947e-01,1.717e+00
5.980e-01,1.910e+00
6.013e-01,1.913e+00
6.046e-01,2.339e+00
6.079e-01,2.554e+00
6.112e-01,2.584e+00
6.145e-01,2.992e+00
6.179e-01,3.170e+00
6.212e-01,3.424e+00
6.245e-01,3.718e+00
6.278e-01,3.938e+00
6.311e-01,4.017e+00
6.344e-01,4.316e+00
6.377e-01,4.654e+00
6.410e-01,4.905e+00
6.443e-01,5.280e+00
6.476e-01,5.250e+00
6.509e-01,5.688e+00
6.542e-01,6.232e+00
6.576e-01,5.978e+00
6.609e-01,6.332e+00
6.642e-01,6.350e+00
6.675e-01,6.453e+00
6.708e-01,6.900e+00
6.741e-01,7.066e+00
6.774e-01,7.450e+00
6.807e-01,7.157e+00
6.840e-01,7.157e+00
6.873e-01,7.118e+00
6.906e-01,7.133e+00
6.940e-01,7.450e+00
6.973e-01,7.130e+00
7.006e-01,6.997e+00
7.039e-01,6.858e+00
7.072e-01,6.613e+00
7.105e-01,6.661e+00
7.138e-01,6.238e+00
7.171e-01,6.232e+00
7.204e-01,6.057e+00
7.237e-01,6.129e+00
7.270e-01,5.824e+00
7.303e-01,5.461e+00
7.337e-01,5.232e+00
7.370e-01,4.881e+00
7.403e-01,4.724e+00
7.436e-01,4.664e+00
7.469e-01,4.265e+00
7.502e-01,4.086e+00
7.535e-01,3.687e+00
7.568e-01,3.449e+00
7.601e-01,3.113e+00
7.634e-01,2.932e+00
7.667e-01,2.669e+00
7.700e-01,2.560e+00
7.734e-01,2.188e+00
7.767e-01,2.010e+00
7.800e-01,1.889e+00
7.833e-01,1.644e+00
7.866e-01,1.532e+00
7.899e-01,1.396e+00
7.932e-01,1.142e+00
7.965e-01,1.136e+00
7.998e-01,9.309e-01
8.031e-01,8.281e-01
8.064e-01,6.347e-01
8.098e-01,5.652e-01
8.131e-01,5.289e-01
8.164e-01,3.959e-01
8.197e-01,3.718e-01
8.230e-01,3.294e-01
8.263e-01,3.053e-01
8.296e-01,2.146e-01
8.329e-01,2.085e-01
8.362e-01,1.662e-01
8.395e-01,1.179e-01
8.428e-01,1.118e-01
8.461e-01,7.556e-02
8.495e-01,8.160e-02
8.528e-01,5.138e-02
8.561e-01,5.138e-02
8.594e-01,5.138e-02
8.627e-01,2.720e-02
8.660e-01,2.720e-02
8.693e-01,2.116e-02
8.726e-01,2.116e-02
8.759e-01,9.067e-03
8.792e-01,0.000e+00
8.825e-01,6.045e-03
8.859e-01,6.045e-03
8.892e-01,6.045e-03
8.925e-01,0.000e+00
8.958e-01,3.022e-03
8.991e-01,0.000e+00
9.024e-01,3.022e-03
9.057e-01,0.000e+00
9.090e-01,0.000e+00
9.123e-01,0.000e+00
9.156e-01,0.000e+00
9.189e-01,0.000e+00
9.222e-01,0.000e+00
9.256e-01,0.000e+00
9.289e-01,0.000e+00
9.322e-01,0.000e+00
9.355e-01,0.000e+00
9.388e-01,0.000e+00
9.421e-01,0.000e+00
9.454e-01,0.000e+00
9.487e-01,0.000e+00
9.520e-01,0.000e+00
9.553e-01,0.000e+00
9.586e-01,0.000e+00
9.620e-01,0.000e+00
9.653e-01,0.000e+00
9.686e-01,0.000e+00
9.719e-01,0.000e+00
9.752e-01,0.000e+00
9.785e-01,0.000e+00
9.818e-01,0.000e+00
9.851e-01,0.000e+00
9.884e-01,0.000e+00
9.917e-01,0.000e+00
9.950e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_021.csv <==
transmittance,probability_density
3.781e-01,0.000e+00
3.812e-01,0.000e+00
3.843e-01,0.000e+00
3.875e-01,0.000e+00
3.906e-01,0.000e+00
3.937e-01,0.000e+00
3.968e-01,0.000e+00
3.999e-01,0.000e+00
4.030e-01,0.000e+00
4.062e-01,0.000e+00
4.093e-01,0.000e+00
4.124e-01,0.000e+00
4.155e-01,0.000e+00
4.186e-01,0.000e+00
4.217e-01,0.000e+00
4.249e-01,0.000e+00
4.280e-01,0.000e+00
4.311e-01,0.000e+00
4.342e-01,0.000e+00
4.373e-01,0.000e+00
4.404e-01,0.000e+00
4.436e-01,0.000e+00
4.467e-01,0.000e+00
4.498e-01,0.000e+00
4.529e-01,0.000e+00
4.560e-01,0.000e+00
4.592e-01,3.208e-03
4.623e-01,6.416e-03
4.654e-01,0.000e+00
4.685e-01,0.000e+00
4.716e-01,3.208e-03
4.747e-01,0.000e+00
4.779e-01,0.000e+00
4.810e-01,3.208e-03
4.841e-01,3.208e-03
4.872e-01,3.208e-03
4.903e-01,3.208e-03
4.934e-01,0.000e+00
4.966e-01,6.416e-03
4.997e-01,6.416e-03
5.028e-01,3.208e-03
5.059e-01,9.624e-03
5.090e-01,3.208e-03
5.121e-01,3.208e-03
5.153e-01,6.416e-03
5.184e-01,1.283e-02
5.215e-01,1.604e-02
5.246e-01,2.246e-02
5.277e-01,1.604e-02
5.309e-01,3.529e-02
5.340e-01,3.208e-02
5.371e-01,4.170e-02
5.402e-01,3.850e-02
5.433e-01,5.133e-02
5.464e-01,5.133e-02
5.496e-01,6.416e-02
5.527e-01,6.737e-02
5.558e-01,8.661e-02
5.589e-01,1.123e-01
5.620e-01,1.155e-01
5.651e-01,1.668e-01
5.683e-01,1.668e-01
5.714e-01,2.085e-01
5.745e-01,2.374e-01
5.776e-01,2.759e-01
5.807e-01,3.048e-01
5.838e-01,3.785e-01
5.870e-01,3.497e-01
5.901e-01,5.582e-01
5.932e-01,4.876e-01
5.963e-01,6.448e-01
5.994e-01,6.897e-01
6.025e-01,7.571e-01
6.057e-01,8.565e-01
6.088e-01,9.624e-01
6.119e-01,9.688e-01
6.150e-01,1.238e+00
6.181e-01,1.264e+00
6.213e-01,1.594e+00
6.244e-01,1.562e+00
6.275e-01,1.687e+00
6.306e-01,1.886e+00
6.337e-01,1.950e+00
6.368e-01,2.265e+00
6.400e-01,2.509e+00
6.431e-01,2.608e+00
6.462e-01,2.820e+00
6.493e-01,3.108e+00
6.524e-01,3.432e+00
6.555e-01,3.551e+00
6.587e-01,3.766e+00
6.618e-01,3.962e+00
6.649e-01,4.196e+00
6.680e-01,4.520e+00
6.711e-01,4.658e+00
6.742e-01,5.062e+00
6.774e-01,5.386e+00
6.805e-01,5.271e+00
6.836e-01,5.880e+00
6.867e-01,6.272e+00
6.898e-01,6.095e+00
6.929e-01,6.339e+00
6.961e-01,6.384e+00
6.992e-01,6.541e+00
7.023e-01,6.830e+00
7.054e-01,7.186e+00
7.085e-01,7.625e+00
7.117e-01,7.292e+00
7.148e-01,7.385e+00
7.179e-01,7.269e+00
7.210e-01,7.199e+00
7.241e-01,7.568e+00
7.272e-01,7.449e+00
7.304e-01,7.157e+00
7.335e-01,7.179e+00
7.366e-01,7.032e+00
7.397e-01,6.685e+00
7.428e-01,6.778e+00
7.459e-01,6.352e+00
7.491e-01,6.329e+00
7.522e-01,6.390e+00
7.553e-01,6.217e+00
7.584e-01,5.960e+00
7.615e-01,5.630e+00
7.646e-01,5.367e+00
7.678e-01,5.033e+00
7.709e-01,4.937e+00
7.740e-01,4.783e+00
7.771e-01,4.478e+00
7.802e-01,4.212e+00
7.833e-01,3.830e+00
7.865e-01,3.644e+00
7.896e-01,3.259e+00
7.927e-01,3.092e+00
7.958e-01,2.784e+00
7.989e-01,2.701e+00
8.021e-01,2.377e+00
8.052e-01,2.095e+00
8.083e-01,1.934e+00
8.114e-01,1.835e+00
8.145e-01,1.649e+00
8.176e-01,1.456e+00
8.208e-01,1.277e+00
8.239e-01,1.190e+00
8.270e-01,1.033e+00
8.301e-01,8.758e-01
8.332e-01,7.218e-01
8.363e-01,6.352e-01
8.395e-01,5.325e-01
8.426e-01,4.587e-01
8.457e-01,3.946e-01
8.488e-01,3.529e-01
8.519e-01,3.368e-01
8.550e-01,2.374e-01
8.582e-01,2.246e-01
8.613e-01,1.829e-01
8.644e-01,1.219e-01
8.675e-01,1.219e-01
8.706e-01,8.661e-02
8.738e-01,8.341e-02
8.769e-01,5.453e-02
8.800e-01,6.095e-02
8.831e-01,5.133e-02
8.862e-01,3.850e-02
8.893e-01,1.925e-02
8.925e-01,2.246e-02
8.956e-01,1.925e-02
8.987e-01,6.416e-03
9.018e-01,0.000e+00
9.049e-01,6.416e-03
9.080e-01,1.283e-02
9.112e-01,0.000e+00
9.143e-01,3.208e-03
9.174e-01,0.000e+00
9.205e-01,0.000e+00
9.236e-01,3.208e-03
9.267e-01,0.000e+00
9.299e-01,0.000e+00
9.330e-01,0.000e+00
9.361e-01,0.000e+00
9.392e-01,0.000e+00
9.423e-01,0.000e+00
9.454e-01,0.000e+00
9.486e-01,0.000e+00
9.517e-01,0.000e+00
9.548e-01,0.000e+00
9.579e-01,0.000e+00
9.610e-01,0.000e+00
9.642e-01,0.000e+00
9.673e-01,0.000e+00
9.704e-01,0.000e+00
9.735e-01,0.000e+00
9.766e-01,0.000e+00
9.797e-01,0.000e+00
9.829e-01,0.000e+00
9.860e-01,0.000e+00
9.891e-01,0.000e+00
9.922e-01,0.000e+00
9.953e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_022.csv <==
transmittance,probability_density
4.081e-01,0.000e+00
4.111e-01,0.000e+00
4.141e-01,0.000e+00
4.170e-01,0.000e+00
4.200e-01,0.000e+00
4.230e-01,0.000e+00
4.259e-01,0.000e+00
4.289e-01,0.000e+00
4.319e-01,0.000e+00
4.348e-01,0.000e+00
4.378e-01,0.000e+00
4.408e-01,0.000e+00
4.437e-01,0.000e+00
4.467e-01,0.000e+00
4.497e-01,0.000e+00
4.526e-01,0.000e+00
4.556e-01,0.000e+00
4.586e-01,0.000e+00
4.615e-01,0.000e+00
4.645e-01,0.000e+00
4.675e-01,0.000e+00
4.704e-01,0.000e+00
4.734e-01,0.000e+00
4.764e-01,0.000e+00
4.793e-01,0.000e+00
4.823e-01,0.000e+00
4.853e-01,0.000e+00
4.882e-01,0.000e+00
4.912e-01,0.000e+00
4.942e-01,3.371e-03
4.971e-01,6.741e-03
5.001e-01,0.000e+00
5.031e-01,0.000e+00
5.060e-01,0.000e+00
5.090e-01,3.371e-03
5.120e-01,0.000e+00
5.149e-01,0.000e+00
5.179e-01,3.371e-03
5.209e-01,3.371e-03
5.238e-01,3.371e-03
5.268e-01,3.371e-03
5.298e-01,0.000e+00
5.327e-01,3.371e-03
5.357e-01,6.741e-03
5.387e-01,6.741e-03
5.416e-01,6.741e-03
5.446e-01,3.371e-03
5.476e-01,6.741e-03
5.505e-01,0.000e+00
5.535e-01,6.741e-03
5.565e-01,1.685e-02
5.594e-01,2.022e-02
5.624e-01,2.022e-02
5.654e-01,2.022e-02
5.683e-01,2.359e-02
5.713e-01,3.034e-02
5.743e-01,5.056e-02
5.772e-01,4.382e-02
5.802e-01,5.393e-02
5.832e-01,4.382e-02
5.861e-01,6.067e-02
5.891e-01,5.056e-02
5.921e-01,9.438e-02
5.950e-01,1.112e-01
5.980e-01,1.180e-01
6.010e-01,1.382e-01
6.039e-01,1.685e-01
6.069e-01,1.786e-01
6.099e-01,2.326e-01
6.128e-01,2.798e-01
6.158e-01,2.461e-01
6.188e-01,3.438e-01
6.217e-01,3.708e-01
6.247e-01,3.371e-01
6.277e-01,5.831e-01
6.306e-01,5.224e-01
6.336e-01,6.033e-01
6.366e-01,7.247e-01
6.395e-01,6.910e-01
6.425e-01,8.932e-01
6.455e-01,9.370e-01
6.484e-01,1.011e+00
6.514e-01,1.119e+00
6.544e-01,1.335e+00
6.573e-01,1.493e+00
6.603e-01,1.520e+00
6.633e-01,1.736e+00
6.662e-01,1.756e+00
6.692e-01,2.002e+00
6.722e-01,2.022e+00
6.751e-01,2.386e+00
6.781e-01,2.663e+00
6.811e-01,2.659e+00
6.840e-01,3.010e+00
6.870e-01,3.125e+00
6.900e-01,3.600e+00
6.929e-01,3.583e+00
6.959e-01,3.947e+00
6.989e-01,4.058e+00
7.018e-01,4.277e+00
7.048e-01,4.695e+00
7.078e-01,4.732e+00
7.107e-01,5.204e+00
7.137e-01,5.400e+00
7.167e-01,5.464e+00
7.196e-01,5.946e+00
7.226e-01,6.377e+00
7.256e-01,6.384e+00
7.285e-01,6.354e+00
7.315e-01,6.613e+00
7.345e-01,6.694e+00
7.374e-01,7.004e+00
7.404e-01,7.392e+00
7.434e-01,7.648e+00
7.463e-01,7.698e+00
7.493e-01,7.641e+00
7.523e-01,7.429e+00
7.552e-01,7.510e+00
7.582e-01,7.645e+00
7.612e-01,7.816e+00
7.641e-01,7.678e+00
7.671e-01,7.422e+00
7.701e-01,7.463e+00
7.730e-01,6.873e+00
7.760e-01,7.213e+00
7.790e-01,6.741e+00
7.819e-01,6.849e+00
7.849e-01,6.441e+00
7.879e-01,6.765e+00
7.908e-01,6.317e+00
7.938e-01,6.027e+00
7.968e-01,5.703e+00
7.997e-01,5.585e+00
8.027e-01,5.059e+00
8.057e-01,5.255e+00
8.086e-01,4.935e+00
8.116e-01,4.318e+00
8.146e-01,4.281e+00
8.175e-01,4.109e+00
8.205e-01,3.418e+00
8.235e-01,3.492e+00
8.264e-01,2.946e+00
8.294e-01,2.946e+00
8.324e-01,2.639e+00
8.353e-01,2.312e+00
8.383e-01,2.110e+00
8.413e-01,1.999e+00
8.442e-01,1.790e+00
8.472e-01,1.598e+00
8.502e-01,1.436e+00
8.531e-01,1.288e+00
8.561e-01,1.119e+00
8.591e-01,9.370e-01
8.620e-01,7.955e-01
8.650e-01,6.404e-01
8.680e-01,6.101e-01
8.709e-01,4.685e-01
8.739e-01,4.213e-01
8.769e-01,3.809e-01
8.798e-01,3.236e-01
8.828e-01,2.427e-01
8.858e-01,2.629e-01
8.887e-01,1.652e-01
8.917e-01,1.247e-01
8.947e-01,1.213e-01
8.976e-01,9.101e-02
9.006e-01,5.730e-02
9.036e-01,7.078e-02
9.065e-01,6.067e-02
9.095e-01,4.382e-02
9.125e-01,1.685e-02
9.154e-01,2.696e-02
9.184e-01,2.022e-02
9.214e-01,3.371e-03
9.243e-01,6.741e-03
9.273e-01,1.011e-02
9.303e-01,3.371e-03
9.332e-01,0.000e+00
9.362e-01,3.371e-03
9.392e-01,0.000e+00
9.421e-01,3.371e-03
9.451e-01,0.000e+00
9.481e-01,0.000e+00
9.510e-01,0.000e+00
9.540e-01,0.000e+00
9.570e-01,0.000e+00
9.599e-01,0.000e+00
9.629e-01,0.000e+00
9.659e-01,0.000e+00
9.688e-01,0.000e+00
9.718e-01,0.000e+00
9.748e-01,0.000e+00
9.777e-01,0.000e+00
9.807e-01,0.000e+00
9.837e-01,0.000e+00
9.866e-01,0.000e+00
9.896e-01,0.000e+00
9.926e-01,0.000e+00
9.955e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_023.csv <==
transmittance,probability_density
4.363e-01,0.000e+00
4.391e-01,0.000e+00
4.420e-01,0.000e+00
4.448e-01,0.000e+00
4.476e-01,0.000e+00
4.504e-01,0.000e+00
4.533e-01,0.000e+00
4.561e-01,0.000e+00
4.589e-01,0.000e+00
4.618e-01,0.000e+00
4.646e-01,0.000e+00
4.674e-01,0.000e+00
4.702e-01,0.000e+00
4.731e-01,0.000e+00
4.759e-01,0.000e+00
4.787e-01,0.000e+00
4.815e-01,0.000e+00
4.844e-01,0.000e+00
4.872e-01,0.000e+00
4.900e-01,0.000e+00
4.928e-01,0.000e+00
4.957e-01,0.000e+00
4.985e-01,0.000e+00
5.013e-01,0.000e+00
5.041e-01,0.000e+00
5.070e-01,0.000e+00
5.098e-01,0.000e+00
5.126e-01,0.000e+00
5.154e-01,0.000e+00
5.183e-01,0.000e+00
5.211e-01,0.000e+00
5.239e-01,0.000e+00
5.267e-01,7.079e-03
5.296e-01,0.000e+00
5.324e-01,3.539e-03
5.352e-01,0.000e+00
5.380e-01,0.000e+00
5.409e-01,0.000e+00
5.437e-01,3.539e-03
5.465e-01,0.000e+00
5.493e-01,0.000e+00
5.522e-01,7.079e-03
5.550e-01,0.000e+00
5.578e-01,3.539e-03
5.606e-01,3.539e-03
5.635e-01,0.000e+00
5.663e-01,7.079e-03
5.691e-01,3.539e-03
5.719e-01,3.539e-03
5.748e-01,1.062e-02
5.776e-01,3.539e-03
5.804e-01,7.079e-03
5.832e-01,0.000e+00
5.861e-01,3.539e-03
5.889e-01,2.124e-02
5.917e-01,1.416e-02
5.945e-01,1.770e-02
5.974e-01,2.124e-02
6.002e-01,1.770e-02
6.030e-01,3.539e-02
6.058e-01,5.309e-02
6.087e-01,4.247e-02
6.115e-01,3.893e-02
6.143e-01,6.017e-02
6.172e-01,3.893e-02
6.200e-01,4.955e-02
6.228e-01,7.079e-02
6.256e-01,9.556e-02
6.285e-01,1.097e-01
6.313e-01,1.133e-01
6.341e-01,1.699e-01
6.369e-01,1.734e-01
6.398e-01,1.734e-01
6.426e-01,2.371e-01
6.454e-01,2.796e-01
6.482e-01,2.336e-01
6.511e-01,3.292e-01
6.539e-01,3.539e-01
6.567e-01,3.752e-01
6.595e-01,5.273e-01
6.624e-01,5.061e-01
6.652e-01,6.371e-01
6.680e-01,7.149e-01
6.708e-01,6.725e-01
6.737e-01,8.176e-01
6.765e-01,8.777e-01
6.793e-01,1.051e+00
6.821e-01,9.981e-01
6.850e-01,1.278e+00
6.878e-01,1.356e+00
6.906e-01,1.589e+00
6.934e-01,1.649e+00
6.963e-01,1.731e+00
6.991e-01,1.801e+00
7.019e-01,2.056e+00
7.047e-01,2.116e+00
7.076e-01,2.506e+00
7.104e-01,2.739e+00
7.132e-01,2.725e+00
7.160e-01,3.065e+00
7.189e-01,3.288e+00
7.217e-01,3.582e+00
7.245e-01,3.759e+00
7.273e-01,3.865e+00
7.302e-01,4.268e+00
7.330e-01,4.353e+00
7.358e-01,4.813e+00
7.386e-01,4.891e+00
7.415e-01,5.220e+00
7.443e-01,5.493e+00
7.471e-01,5.712e+00
7.499e-01,6.027e+00
7.528e-01,6.349e+00
7.556e-01,6.647e+00
7.584e-01,6.604e+00
7.612e-01,6.877e+00
7.641e-01,6.785e+00
7.669e-01,7.160e+00
7.697e-01,7.606e+00
7.726e-01,7.808e+00
7.754e-01,8.098e+00
7.782e-01,7.931e+00
7.810e-01,7.811e+00
7.839e-01,7.953e+00
7.867e-01,7.970e+00
7.895e-01,8.006e+00
7.923e-01,8.073e+00
7.952e-01,7.822e+00
7.980e-01,7.730e+00
8.008e-01,7.602e+00
8.036e-01,7.287e+00
8.065e-01,7.464e+00
8.093e-01,7.075e+00
8.121e-01,6.979e+00
8.149e-01,7.001e+00
8.178e-01,6.824e+00
8.206e-01,6.643e+00
8.234e-01,6.187e+00
8.262e-01,5.783e+00
8.291e-01,5.521e+00
8.319e-01,5.610e+00
8.347e-01,5.327e+00
8.375e-01,4.842e+00
8.404e-01,4.629e+00
8.432e-01,4.304e+00
8.460e-01,3.872e+00
8.488e-01,3.776e+00
8.517e-01,3.253e+00
8.545e-01,3.104e+00
8.573e-01,2.962e+00
8.601e-01,2.516e+00
8.630e-01,2.262e+00
8.658e-01,2.205e+00
8.686e-01,1.940e+00
8.714e-01,1.745e+00
8.743e-01,1.501e+00
8.771e-01,1.440e+00
8.799e-01,1.193e+00
8.827e-01,1.009e+00
8.856e-01,7.680e-01
8.884e-01,7.397e-01
8.912e-01,5.627e-01
8.940e-01,5.061e-01
8.969e-01,4.459e-01
8.997e-01,4.106e-01
9.025e-01,3.115e-01
9.053e-01,2.584e-01
9.082e-01,2.159e-01
9.110e-01,1.486e-01
9.138e-01,1.416e-01
9.166e-01,9.910e-02
9.195e-01,7.432e-02
9.223e-01,7.432e-02
9.251e-01,6.371e-02
9.280e-01,4.601e-02
9.308e-01,3.185e-02
9.336e-01,2.831e-02
9.364e-01,7.079e-03
9.393e-01,0.000e+00
9.421e-01,1.416e-02
9.449e-01,7.079e-03
9.477e-01,0.000e+00
9.506e-01,3.539e-03
9.534e-01,3.539e-03
9.562e-01,0.000e+00
9.590e-01,0.000e+00
9.619e-01,0.000e+00
9.647e-01,0.000e+00
9.675e-01,0.000e+00
9.703e-01,0.000e+00
9.732e-01,0.000e+00
9.760e-01,0.000e+00
9.788e-01,0.000e+00
9.816e-01,0.000e+00
9.845e-01,0.000e+00
9.873e-01,0.000e+00
9.901e-01,0.000e+00
9.929e-01,0.000e+00
9.958e-01,0.000e+00
9.986e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_024.csv <==
transmittance,probability_density
4.635e-01,0.000e+00
4.662e-01,0.000e+00
4.689e-01,0.000e+00
4.716e-01,0.000e+00
4.743e-01,0.000e+00
4.770e-01,0.000e+00
4.797e-01,0.000e+00
4.823e-01,0.000e+00
4.850e-01,0.000e+00
4.877e-01,0.000e+00
4.904e-01,0.000e+00
4.931e-01,0.000e+00
4.958e-01,0.000e+00
4.985e-01,0.000e+00
5.012e-01,0.000e+00
5.039e-01,0.000e+00
5.066e-01,0.000e+00
5.092e-01,0.000e+00
5.119e-01,0.000e+00
5.146e-01,0.000e+00
5.173e-01,0.000e+00
5.200e-01,0.000e+00
5.227e-01,0.000e+00
5.254e-01,0.000e+00
5.281e-01,0.000e+00
5.308e-01,0.000e+00
5.334e-01,0.000e+00
5.361e-01,0.000e+00
5.388e-01,0.000e+00
5.415e-01,0.000e+00
5.442e-01,0.000e+00
5.469e-01,0.000e+00
5.496e-01,0.000e+00
5.523e-01,0.000e+00
5.550e-01,0.000e+00
5.576e-01,7.437e-03
5.603e-01,0.000e+00
5.630e-01,0.000e+00
5.657e-01,0.000e+00
5.684e-01,3.719e-03
5.711e-01,0.000e+00
5.738e-01,0.000e+00
5.765e-01,3.719e-03
5.792e-01,0.000e+00
5.818e-01,0.000e+00
5.845e-01,7.437e-03
5.872e-01,0.000e+00
5.899e-01,3.719e-03
5.926e-01,3.719e-03
5.953e-01,0.000e+00
5.980e-01,7.437e-03
6.007e-01,0.000e+00
6.034e-01,3.719e-03
6.060e-01,1.116e-02
6.087e-01,3.719e-03
6.114e-01,1.116e-02
6.141e-01,0.000e+00
6.168e-01,3.719e-03
6.195e-01,1.116e-02
6.222e-01,1.859e-02
6.249e-01,1.487e-02
6.276e-01,1.487e-02
6.302e-01,2.603e-02
6.329e-01,2.231e-02
6.356e-01,3.347e-02
6.383e-01,4.834e-02
6.410e-01,4.462e-02
6.437e-01,5.950e-02
6.464e-01,4.834e-02
6.491e-01,5.578e-02
6.518e-01,4.462e-02
6.545e-01,6.322e-02
6.571e-01,9.297e-02
6.598e-01,1.116e-01
6.625e-01,1.078e-01
6.652e-01,1.599e-01
6.679e-01,1.859e-01
6.706e-01,1.599e-01
6.733e-01,2.492e-01
6.760e-01,2.603e-01
6.787e-01,2.566e-01
6.813e-01,2.715e-01
6.840e-01,3.756e-01
6.867e-01,3.979e-01
6.894e-01,4.091e-01
6.921e-01,5.652e-01
6.948e-01,5.727e-01
6.975e-01,6.508e-01
7.002e-01,7.140e-01
7.029e-01,7.512e-01
7.055e-01,8.479e-01
7.082e-01,9.483e-01
7.109e-01,1.101e+00
7.136e-01,1.049e+00
7.163e-01,1.287e+00
7.190e-01,1.532e+00
7.217e-01,1.625e+00
7.244e-01,1.733e+00
7.271e-01,1.699e+00
7.297e-01,1.882e+00
7.324e-01,2.168e+00
7.351e-01,2.149e+00
7.378e-01,2.607e+00
7.405e-01,2.808e+00
7.432e-01,2.782e+00
7.459e-01,3.217e+00
7.486e-01,3.310e+00
7.513e-01,3.674e+00
7.539e-01,3.853e+00
7.566e-01,4.102e+00
7.593e-01,4.273e+00
7.620e-01,4.474e+00
7.647e-01,4.991e+00
7.674e-01,5.072e+00
7.701e-01,5.400e+00
7.728e-01,5.612e+00
7.755e-01,5.883e+00
7.782e-01,6.110e+00
7.808e-01,6.526e+00
7.835e-01,7.062e+00
7.862e-01,6.820e+00
7.889e-01,7.062e+00
7.916e-01,7.188e+00
7.943e-01,7.404e+00
7.970e-01,7.746e+00
7.997e-01,8.163e+00
8.024e-01,8.471e+00
8.050e-01,8.375e+00
8.077e-01,8.263e+00
8.104e-01,8.296e+00
8.131e-01,8.382e+00
8.158e-01,8.534e+00
8.185e-01,8.412e+00
8.212e-01,8.497e+00
8.239e-01,8.036e+00
8.266e-01,8.215e+00
8.292e-01,7.754e+00
8.319e-01,8.032e+00
8.346e-01,7.482e+00
8.373e-01,7.337e+00
8.400e-01,7.523e+00
8.427e-01,7.344e+00
8.454e-01,7.125e+00
8.481e-01,6.742e+00
8.508e-01,6.214e+00
8.534e-01,5.920e+00
8.561e-01,5.950e+00
8.588e-01,5.850e+00
8.615e-01,5.214e+00
8.642e-01,4.994e+00
8.669e-01,4.671e+00
8.696e-01,4.113e+00
8.723e-01,4.039e+00
8.750e-01,3.574e+00
8.776e-01,3.347e+00
8.803e-01,3.057e+00
8.830e-01,2.677e+00
8.857e-01,2.439e+00
8.884e-01,2.332e+00
8.911e-01,2.019e+00
8.938e-01,1.789e+00
8.965e-01,1.647e+00
8.992e-01,1.376e+00
9.018e-01,1.186e+00
9.045e-01,1.000e+00
9.072e-01,8.181e-01
9.099e-01,6.619e-01
9.126e-01,5.913e-01
9.153e-01,4.946e-01
9.180e-01,4.500e-01
9.207e-01,3.310e-01
9.234e-01,3.384e-01
9.260e-01,2.082e-01
9.287e-01,1.711e-01
9.314e-01,1.339e-01
9.341e-01,9.669e-02
9.368e-01,8.553e-02
9.395e-01,8.181e-02
9.422e-01,5.578e-02
9.449e-01,2.603e-02
9.476e-01,3.719e-02
9.503e-01,7.437e-03
9.529e-01,3.719e-03
9.556e-01,1.487e-02
9.583e-01,3.719e-03
9.610e-01,3.719e-03
9.637e-01,3.719e-03
9.664e-01,0.000e+00
9.691e-01,0.000e+00
9.718e-01,0.000e+00
9.745e-01,0.000e+00
9.771e-01,0.000e+00
9.798e-01,0.000e+00
9.825e-01,0.000e+00
9.852e-01,0.000e+00
9.879e-01,0.000e+00
9.906e-01,0.000e+00
9.933e-01,0.000e+00
9.960e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_025.csv <==
transmittance,probability_density
4.928e-01,0.000e+00
4.954e-01,0.000e+00
4.979e-01,0.000e+00
5.004e-01,0.000e+00
5.030e-01,0.000e+00
5.055e-01,0.000e+00
5.081e-01,0.000e+00
5.106e-01,0.000e+00
5.132e-01,0.000e+00
5.157e-01,0.000e+00
5.182e-01,0.000e+00
5.208e-01,0.000e+00
5.233e-01,0.000e+00
5.259e-01,0.000e+00
5.284e-01,0.000e+00
5.310e-01,0.000e+00
5.335e-01,0.000e+00
5.360e-01,0.000e+00
5.386e-01,0.000e+00
5.411e-01,0.000e+00
5.437e-01,0.000e+00
5.462e-01,0.000e+00
5.487e-01,0.000e+00
5.513e-01,0.000e+00
5.538e-01,0.000e+00
5.564e-01,0.000e+00
5.589e-01,0.000e+00
5.615e-01,0.000e+00
5.640e-01,0.000e+00
5.665e-01,0.000e+00
5.691e-01,0.000e+00
5.716e-01,0.000e+00
5.742e-01,0.000e+00
5.767e-01,0.000e+00
5.793e-01,0.000e+00
5.818e-01,0.000e+00
5.843e-01,0.000e+00
5.869e-01,7.867e-03
5.894e-01,0.000e+00
5.920e-01,0.000e+00
5.945e-01,0.000e+00
5.970e-01,0.000e+00
5.996e-01,0.000e+00
6.021e-01,0.000e+00
6.047e-01,3.933e-03
6.072e-01,0.000e+00
6.098e-01,3.933e-03
6.123e-01,0.000e+00
6.148e-01,0.000e+00
6.174e-01,7.867e-03
6.199e-01,0.000e+00
6.225e-01,7.867e-03
6.250e-01,0.000e+00
6.276e-01,7.867e-03
6.301e-01,0.000e+00
6.326e-01,0.000e+00
6.352e-01,1.180e-02
6.377e-01,3.933e-03
6.403e-01,7.867e-03
6.428e-01,3.933e-03
6.454e-01,3.933e-03
6.479e-01,3.933e-03
6.504e-01,1.967e-02
6.530e-01,1.967e-02
6.555e-01,1.180e-02
6.581e-01,1.573e-02
6.606e-01,1.967e-02
6.631e-01,1.967e-02
6.657e-01,3.933e-02
6.682e-01,5.114e-02
6.708e-01,5.114e-02
6.733e-01,4.720e-02
6.759e-01,5.114e-02
6.784e-01,7.474e-02
6.809e-01,4.327e-02
6.835e-01,3.933e-02
6.860e-01,9.834e-02
6.886e-01,9.440e-02
6.911e-01,1.180e-01
6.937e-01,1.573e-01
6.962e-01,1.927e-01
6.987e-01,1.534e-01
7.013e-01,2.163e-01
7.038e-01,2.321e-01
7.064e-01,2.714e-01
7.089e-01,2.989e-01
7.115e-01,3.068e-01
7.140e-01,3.855e-01
7.165e-01,3.894e-01
7.191e-01,5.389e-01
7.216e-01,5.507e-01
7.242e-01,6.018e-01
7.267e-01,6.608e-01
7.292e-01,7.238e-01
7.318e-01,8.260e-01
7.343e-01,8.693e-01
7.369e-01,9.794e-01
7.394e-01,1.094e+00
7.420e-01,1.121e+00
7.445e-01,1.345e+00
7.470e-01,1.503e+00
7.496e-01,1.711e+00
7.521e-01,1.794e+00
7.547e-01,1.794e+00
7.572e-01,1.892e+00
7.598e-01,2.215e+00
7.623e-01,2.152e+00
7.648e-01,2.576e+00
7.674e-01,2.982e+00
7.699e-01,2.883e+00
7.725e-01,3.170e+00
7.750e-01,3.371e+00
7.776e-01,3.749e+00
7.801e-01,3.937e+00
7.826e-01,4.276e+00
7.852e-01,4.201e+00
7.877e-01,4.673e+00
7.903e-01,5.141e+00
7.928e-01,5.055e+00
7.953e-01,5.527e+00
7.979e-01,5.888e+00
8.004e-01,6.073e+00
8.030e-01,6.160e+00
8.055e-01,6.691e+00
8.081e-01,7.344e+00
8.106e-01,7.151e+00
8.131e-01,7.308e+00
8.157e-01,7.560e+00
8.182e-01,7.568e+00
8.208e-01,8.111e+00
8.233e-01,8.351e+00
8.259e-01,8.764e+00
8.284e-01,8.968e+00
8.309e-01,8.850e+00
8.335e-01,8.815e+00
8.360e-01,8.917e+00
8.386e-01,8.752e+00
8.411e-01,9.165e+00
8.437e-01,9.118e+00
8.462e-01,8.736e+00
8.487e-01,8.882e+00
8.513e-01,8.087e+00
8.538e-01,8.406e+00
8.564e-01,8.252e+00
8.589e-01,8.300e+00
8.614e-01,7.765e+00
8.640e-01,8.237e+00
8.665e-01,7.611e+00
8.691e-01,7.422e+00
8.716e-01,6.821e+00
8.742e-01,6.612e+00
8.767e-01,6.459e+00
8.792e-01,6.416e+00
8.818e-01,5.861e+00
8.843e-01,5.412e+00
8.869e-01,5.023e+00
8.894e-01,4.638e+00
8.920e-01,4.433e+00
8.945e-01,3.878e+00
8.970e-01,3.686e+00
8.996e-01,3.359e+00
9.021e-01,2.899e+00
9.047e-01,2.612e+00
9.072e-01,2.620e+00
9.097e-01,2.175e+00
9.123e-01,1.900e+00
9.148e-01,1.805e+00
9.174e-01,1.483e+00
9.199e-01,1.243e+00
9.225e-01,9.362e-01
9.250e-01,8.614e-01
9.275e-01,6.726e-01
9.301e-01,5.546e-01
9.326e-01,5.468e-01
9.352e-01,4.209e-01
9.377e-01,3.579e-01
9.403e-01,2.360e-01
9.428e-01,2.124e-01
9.453e-01,1.298e-01
9.479e-01,1.023e-01
9.504e-01,1.023e-01
9.530e-01,7.080e-02
9.555e-01,5.114e-02
9.581e-01,4.720e-02
9.606e-01,2.360e-02
9.631e-01,3.933e-03
9.657e-01,1.967e-02
9.682e-01,0.000e+00
9.708e-01,3.933e-03
9.733e-01,3.933e-03
9.758e-01,0.000e+00
9.784e-01,0.000e+00
9.809e-01,0.000e+00
9.835e-01,0.000e+00
9.860e-01,0.000e+00
9.886e-01,0.000e+00
9.911e-01,0.000e+00
9.936e-01,0.000e+00
9.962e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_026.csv <==
transmittance,probability_density
5.214e-01,0.000e+00
5.238e-01,0.000e+00
5.262e-01,0.000e+00
5.286e-01,0.000e+00
5.310e-01,0.000e+00
5.334e-01,0.000e+00
5.358e-01,0.000e+00
5.382e-01,0.000e+00
5.406e-01,0.000e+00
5.430e-01,0.000e+00
5.454e-01,0.000e+00
5.478e-01,0.000e+00
5.502e-01,0.000e+00
5.526e-01,0.000e+00
5.550e-01,0.000e+00
5.574e-01,0.000e+00
5.598e-01,0.000e+00
5.622e-01,0.000e+00
5.646e-01,0.000e+00
5.670e-01,0.000e+00
5.694e-01,0.000e+00
5.718e-01,0.000e+00
5.742e-01,0.000e+00
5.766e-01,0.000e+00
5.790e-01,0.000e+00
5.814e-01,0.000e+00
5.838e-01,0.000e+00
5.862e-01,0.000e+00
5.886e-01,0.000e+00
5.910e-01,0.000e+00
5.934e-01,0.000e+00
5.958e-01,0.000e+00
5.982e-01,0.000e+00
6.006e-01,0.000e+00
6.030e-01,0.000e+00
6.053e-01,0.000e+00
6.077e-01,0.000e+00
6.101e-01,0.000e+00
6.125e-01,0.000e+00
6.149e-01,8.336e-03
6.173e-01,0.000e+00
6.197e-01,0.000e+00
6.221e-01,0.000e+00
6.245e-01,0.000e+00
6.269e-01,0.000e+00
6.293e-01,0.000e+00
6.317e-01,0.000e+00
6.341e-01,0.000e+00
6.365e-01,0.000e+00
6.389e-01,4.168e-03
6.413e-01,4.168e-03
6.437e-01,0.000e+00
6.461e-01,0.000e+00
6.485e-01,8.336e-03
6.509e-01,0.000e+00
6.533e-01,8.336e-03
6.557e-01,4.168e-03
6.581e-01,4.168e-03
6.605e-01,0.000e+00
6.629e-01,0.000e+00
6.653e-01,1.250e-02
6.677e-01,0.000e+00
6.701e-01,4.168e-03
6.725e-01,1.250e-02
6.749e-01,0.000e+00
6.773e-01,8.336e-03
6.797e-01,1.667e-02
6.821e-01,1.250e-02
6.845e-01,1.667e-02
6.869e-01,2.084e-02
6.893e-01,1.667e-02
6.917e-01,8.336e-03
6.941e-01,3.751e-02
6.965e-01,3.335e-02
6.989e-01,6.669e-02
7.013e-01,5.836e-02
7.037e-01,4.168e-02
7.061e-01,4.168e-02
7.085e-01,8.753e-02
7.109e-01,4.168e-02
7.133e-01,5.002e-02
7.157e-01,1.084e-01
7.181e-01,1.084e-01
7.205e-01,1.167e-01
7.229e-01,1.459e-01
7.253e-01,2.209e-01
7.277e-01,1.417e-01
7.301e-01,2.376e-01
7.325e-01,2.584e-01
7.349e-01,2.668e-01
7.373e-01,3.001e-01
7.397e-01,3.251e-01
7.421e-01,3.585e-01
7.445e-01,4.043e-01
7.469e-01,5.919e-01
7.493e-01,5.085e-01
7.517e-01,6.419e-01
7.541e-01,6.878e-01
7.565e-01,6.961e-01
7.589e-01,8.462e-01
7.613e-01,8.587e-01
7.637e-01,9.587e-01
7.661e-01,1.121e+00
7.685e-01,1.163e+00
7.709e-01,1.271e+00
7.733e-01,1.467e+00
7.757e-01,1.713e+00
7.781e-01,1.805e+00
7.805e-01,1.892e+00
7.829e-01,1.938e+00
7.853e-01,2.188e+00
7.877e-01,2.263e+00
7.901e-01,2.468e+00
7.925e-01,2.797e+00
7.949e-01,3.114e+00
7.973e-01,3.039e+00
7.997e-01,3.493e+00
8.021e-01,3.676e+00
8.045e-01,4.106e+00
8.069e-01,4.214e+00
8.093e-01,4.535e+00
8.117e-01,4.539e+00
8.141e-01,5.135e+00
8.165e-01,5.402e+00
8.189e-01,5.556e+00
8.213e-01,5.981e+00
8.237e-01,6.127e+00
8.261e-01,6.440e+00
8.285e-01,6.794e+00
8.309e-01,7.249e+00
8.333e-01,7.828e+00
8.357e-01,7.457e+00
8.381e-01,7.849e+00
8.405e-01,8.153e+00
8.429e-01,8.316e+00
8.453e-01,8.670e+00
8.477e-01,9.195e+00
8.501e-01,9.466e+00
8.525e-01,9.549e+00
8.549e-01,9.483e+00
8.573e-01,9.379e+00
8.597e-01,9.645e+00
8.621e-01,9.637e+00
8.645e-01,9.683e+00
8.669e-01,9.791e+00
8.692e-01,9.203e+00
8.716e-01,9.333e+00
8.740e-01,8.995e+00
8.764e-01,9.308e+00
8.788e-01,8.916e+00
8.812e-01,8.528e+00
8.836e-01,8.833e+00
8.860e-01,8.482e+00
8.884e-01,8.045e+00
8.908e-01,7.815e+00
8.932e-01,7.344e+00
8.956e-01,6.890e+00
8.980e-01,7.194e+00
9.004e-01,6.628e+00
9.028e-01,6.031e+00
9.052e-01,5.556e+00
9.076e-01,5.235e+00
9.100e-01,4.781e+00
9.124e-01,4.243e+00
9.148e-01,4.156e+00
9.172e-01,3.581e+00
9.196e-01,3.110e+00
9.220e-01,3.072e+00
9.244e-01,2.664e+00
9.268e-01,2.397e+00
9.292e-01,2.038e+00
9.316e-01,1.780e+00
9.340e-01,1.563e+00
9.364e-01,1.192e+00
9.388e-01,1.025e+00
9.412e-01,7.711e-01
9.436e-01,6.211e-01
9.460e-01,6.461e-01
9.484e-01,4.627e-01
9.508e-01,3.835e-01
9.532e-01,2.668e-01
9.556e-01,2.251e-01
9.580e-01,1.292e-01
9.604e-01,1.209e-01
9.628e-01,8.753e-02
9.652e-01,5.836e-02
9.676e-01,5.419e-02
9.700e-01,2.501e-02
9.724e-01,8.336e-03
9.748e-01,1.667e-02
9.772e-01,4.168e-03
9.796e-01,4.168e-03
9.820e-01,0.000e+00
9.844e-01,0.000e+00
9.868e-01,0.000e+00
9.892e-01,0.000e+00
9.916e-01,0.000e+00
9.940e-01,0.000e+00
9.964e-01,0.000e+00
9.988e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_027.csv <==
transmittance,probability_density
5.501e-01,0.000e+00
5.524e-01,0.000e+00
5.546e-01,0.000e+00
5.569e-01,0.000e+00
5.591e-01,0.000e+00
5.614e-01,0.000e+00
5.637e-01,0.000e+00
5.659e-01,0.000e+00
5.682e-01,0.000e+00
5.704e-01,0.000e+00
5.727e-01,0.000e+00
5.749e-01,0.000e+00
5.772e-01,0.000e+00
5.794e-01,0.000e+00
5.817e-01,0.000e+00
5.840e-01,0.000e+00
5.862e-01,0.000e+00
5.885e-01,0.000e+00
5.907e-01,0.000e+00
5.930e-01,0.000e+00
5.952e-01,0.000e+00
5.975e-01,0.000e+00
5.997e-01,0.000e+00
6.020e-01,0.000e+00
6.042e-01,0.000e+00
6.065e-01,0.000e+00
6.088e-01,0.000e+00
6.110e-01,0.000e+00
6.133e-01,0.000e+00
6.155e-01,0.000e+00
6.178e-01,0.000e+00
6.200e-01,0.000e+00
6.223e-01,0.000e+00
6.245e-01,0.000e+00
6.268e-01,0.000e+00
6.291e-01,0.000e+00
6.313e-01,0.000e+00
6.336e-01,0.000e+00
6.358e-01,0.000e+00
6.381e-01,0.000e+00
6.403e-01,0.000e+00
6.426e-01,0.000e+00
6.448e-01,8.869e-03
6.471e-01,0.000e+00
6.493e-01,0.000e+00
6.516e-01,0.000e+00
6.539e-01,0.000e+00
6.561e-01,0.000e+00
6.584e-01,0.000e+00
6.606e-01,0.000e+00
6.629e-01,0.000e+00
6.651e-01,0.000e+00
6.674e-01,0.000e+00
6.696e-01,0.000e+00
6.719e-01,8.869e-03
6.742e-01,0.000e+00
6.764e-01,0.000e+00
6.787e-01,4.435e-03
6.809e-01,4.435e-03
6.832e-01,8.869e-03
6.854e-01,4.435e-03
6.877e-01,4.435e-03
6.899e-01,0.000e+00
6.922e-01,0.000e+00
6.944e-01,1.330e-02
6.967e-01,0.000e+00
6.990e-01,0.000e+00
7.012e-01,1.330e-02
7.035e-01,4.435e-03
7.057e-01,4.435e-03
7.080e-01,1.330e-02
7.102e-01,1.774e-02
7.125e-01,1.774e-02
7.147e-01,1.330e-02
7.170e-01,2.217e-02
7.193e-01,1.774e-02
7.215e-01,1.330e-02
7.238e-01,3.548e-02
7.260e-01,4.878e-02
7.283e-01,7.539e-02
7.305e-01,3.548e-02
7.328e-01,4.878e-02
7.350e-01,5.765e-02
7.373e-01,8.426e-02
7.395e-01,5.322e-02
7.418e-01,5.765e-02
7.441e-01,1.197e-01
7.463e-01,9.313e-02
7.486e-01,1.153e-01
7.508e-01,1.508e-01
7.531e-01,2.217e-01
7.553e-01,1.729e-01
7.576e-01,2.395e-01
7.598e-01,2.616e-01
7.621e-01,2.661e-01
7.644e-01,3.282e-01
7.666e-01,3.326e-01
7.689e-01,3.548e-01
7.711e-01,4.080e-01
7.734e-01,5.721e-01
7.756e-01,5.366e-01
7.779e-01,6.386e-01
7.801e-01,6.785e-01
7.824e-01,7.140e-01
7.846e-01,8.381e-01
7.869e-01,9.268e-01
7.892e-01,9.579e-01
7.914e-01,1.149e+00
7.937e-01,1.135e+00
7.959e-01,1.339e+00
7.982e-01,1.424e+00
8.004e-01,1.623e+00
8.027e-01,1.982e+00
8.049e-01,1.885e+00
8.072e-01,2.040e+00
8.095e-01,2.040e+00
8.117e-01,2.443e+00
8.140e-01,2.319e+00
8.162e-01,2.767e+00
8.185e-01,3.259e+00
8.207e-01,3.144e+00
8.230e-01,3.610e+00
8.252e-01,3.698e+00
8.275e-01,4.000e+00
8.297e-01,4.479e+00
8.320e-01,4.506e+00
8.343e-01,4.869e+00
8.365e-01,5.024e+00
8.388e-01,5.654e+00
8.410e-01,5.729e+00
8.433e-01,6.115e+00
8.455e-01,6.510e+00
8.478e-01,6.683e+00
8.500e-01,7.157e+00
8.523e-01,7.282e+00
8.546e-01,8.186e+00
8.568e-01,8.257e+00
8.591e-01,8.266e+00
8.613e-01,8.616e+00
8.636e-01,8.661e+00
8.658e-01,9.140e+00
8.681e-01,9.823e+00
8.703e-01,9.942e+00
8.726e-01,1.029e+01
8.748e-01,1.020e+01
8.771e-01,1.027e+01
8.794e-01,1.047e+01
8.816e-01,1.039e+01
8.839e-01,1.057e+01
8.861e-01,1.069e+01
8.884e-01,1.014e+01
8.906e-01,1.044e+01
8.929e-01,9.592e+00
8.951e-01,1.040e+01
8.974e-01,9.552e+00
8.997e-01,9.552e+00
9.019e-01,9.676e+00
9.042e-01,9.353e+00
9.064e-01,9.095e+00
9.087e-01,8.519e+00
9.109e-01,8.288e+00
9.132e-01,7.659e+00
9.154e-01,7.858e+00
9.177e-01,7.277e+00
9.199e-01,6.727e+00
9.222e-01,6.173e+00
9.245e-01,5.596e+00
9.267e-01,5.215e+00
9.290e-01,4.714e+00
9.312e-01,4.501e+00
9.335e-01,3.716e+00
9.357e-01,3.357e+00
9.380e-01,3.326e+00
9.402e-01,2.710e+00
9.425e-01,2.439e+00
9.448e-01,2.106e+00
9.470e-01,1.800e+00
9.493e-01,1.361e+00
9.515e-01,1.109e+00
9.538e-01,8.337e-01
9.560e-01,7.672e-01
9.583e-01,6.741e-01
9.605e-01,4.878e-01
9.628e-01,3.459e-01
9.650e-01,2.705e-01
9.673e-01,1.685e-01
9.696e-01,1.419e-01
9.718e-01,9.313e-02
9.741e-01,7.982e-02
9.763e-01,5.765e-02
9.786e-01,4.435e-03
9.808e-01,2.217e-02
9.831e-01,4.435e-03
9.853e-01,4.435e-03
9.876e-01,0.000e+00
9.899e-01,0.000e+00
9.921e-01,0.000e+00
9.944e-01,0.000e+00
9.966e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_028.csv <==
transmittance,probability_density
5.789e-01,0.000e+00
5.810e-01,0.000e+00
5.831e-01,0.000e+00
5.852e-01,0.000e+00
5.873e-01,0.000e+00
5.894e-01,0.000e+00
5.915e-01,0.000e+00
5.937e-01,0.000e+00
5.958e-01,0.000e+00
5.979e-01,0.000e+00
6.000e-01,0.000e+00
6.021e-01,0.000e+00
6.042e-01,0.000e+00
6.063e-01,0.000e+00
6.084e-01,0.000e+00
6.105e-01,0.000e+00
6.126e-01,0.000e+00
6.148e-01,0.000e+00
6.169e-01,0.000e+00
6.190e-01,0.000e+00
6.211e-01,0.000e+00
6.232e-01,0.000e+00
6.253e-01,0.000e+00
6.274e-01,0.000e+00
6.295e-01,0.000e+00
6.316e-01,0.000e+00
6.338e-01,0.000e+00
6.359e-01,0.000e+00
6.380e-01,0.000e+00
6.401e-01,0.000e+00
6.422e-01,0.000e+00
6.443e-01,0.000e+00
6.464e-01,0.000e+00
6.485e-01,0.000e+00
6.506e-01,0.000e+00
6.528e-01,0.000e+00
6.549e-01,0.000e+00
6.570e-01,0.000e+00
6.591e-01,0.000e+00
6.612e-01,0.000e+00
6.633e-01,0.000e+00
6.654e-01,0.000e+00
6.675e-01,0.000e+00
6.696e-01,9.475e-03
6.718e-01,0.000e+00
6.739e-01,0.000e+00
6.760e-01,0.000e+00
6.781e-01,0.000e+00
6.802e-01,0.000e+00
6.823e-01,0.000e+00
6.844e-01,0.000e+00
6.865e-01,0.000e+00
6.886e-01,0.000e+00
6.908e-01,0.000e+00
6.929e-01,0.000e+00
6.950e-01,0.000e+00
6.971e-01,0.000e+00
6.992e-01,4.737e-03
7.013e-01,4.737e-03
7.034e-01,4.737e-03
7.055e-01,0.000e+00
7.076e-01,4.737e-03
7.097e-01,9.475e-03
7.119e-01,9.475e-03
7.140e-01,0.000e+00
7.161e-01,0.000e+00
7.182e-01,1.421e-02
7.203e-01,0.000e+00
7.224e-01,0.000e+00
7.245e-01,4.737e-03
7.266e-01,4.737e-03
7.287e-01,9.475e-03
7.309e-01,4.737e-03
7.330e-01,1.895e-02
7.351e-01,1.421e-02
7.372e-01,1.895e-02
7.393e-01,9.475e-03
7.414e-01,3.316e-02
7.435e-01,9.475e-03
7.456e-01,2.842e-02
7.477e-01,2.842e-02
7.499e-01,4.737e-02
7.520e-01,7.580e-02
7.541e-01,4.264e-02
7.562e-01,3.790e-02
7.583e-01,6.632e-02
7.604e-01,8.053e-02
7.625e-01,5.211e-02
7.646e-01,8.527e-02
7.667e-01,1.137e-01
7.689e-01,9.001e-02
7.710e-01,1.042e-01
7.731e-01,1.184e-01
7.752e-01,2.132e-01
7.773e-01,2.084e-01
7.794e-01,2.463e-01
7.815e-01,2.321e-01
7.836e-01,2.890e-01
7.857e-01,3.269e-01
7.879e-01,3.032e-01
7.900e-01,4.264e-01
7.921e-01,3.127e-01
7.942e-01,5.164e-01
7.963e-01,5.685e-01
7.984e-01,6.158e-01
8.005e-01,6.869e-01
8.026e-01,6.869e-01
8.047e-01,7.959e-01
8.069e-01,8.859e-01
8.090e-01,9.569e-01
8.111e-01,1.042e+00
8.132e-01,1.255e+00
8.153e-01,1.180e+00
8.174e-01,1.369e+00
8.195e-01,1.563e+00
8.216e-01,1.715e+00
8.237e-01,2.108e+00
8.258e-01,1.914e+00
8.280e-01,2.198e+00
8.301e-01,2.127e+00
8.322e-01,2.634e+00
8.343e-01,2.511e+00
8.364e-01,2.871e+00
8.385e-01,3.330e+00
8.406e-01,3.302e+00
8.427e-01,3.856e+00
8.448e-01,3.899e+00
8.470e-01,4.202e+00
8.491e-01,4.780e+00
8.512e-01,4.661e+00
8.533e-01,5.164e+00
8.554e-01,5.325e+00
8.575e-01,5.983e+00
8.596e-01,6.111e+00
8.617e-01,6.353e+00
8.638e-01,6.898e+00
8.660e-01,7.130e+00
8.681e-01,7.594e+00
8.702e-01,7.703e+00
8.723e-01,8.736e+00
8.744e-01,8.830e+00
8.765e-01,8.778e+00
8.786e-01,9.143e+00
8.807e-01,9.427e+00
8.828e-01,9.806e+00
8.850e-01,1.046e+01
8.871e-01,1.079e+01
8.892e-01,1.085e+01
8.913e-01,1.120e+01
8.934e-01,1.123e+01
8.955e-01,1.125e+01
8.976e-01,1.126e+01
8.997e-01,1.145e+01
9.018e-01,1.155e+01
9.040e-01,1.111e+01
9.061e-01,1.127e+01
9.082e-01,1.055e+01
9.103e-01,1.130e+01
9.124e-01,1.048e+01
9.145e-01,1.042e+01
9.166e-01,1.059e+01
9.187e-01,1.033e+01
9.208e-01,1.003e+01
9.230e-01,9.195e+00
9.251e-01,8.745e+00
9.272e-01,8.788e+00
9.293e-01,8.466e+00
9.314e-01,7.892e+00
9.335e-01,7.030e+00
9.356e-01,6.684e+00
9.377e-01,6.092e+00
9.398e-01,5.419e+00
9.420e-01,5.149e+00
9.441e-01,4.453e+00
9.462e-01,3.913e+00
9.483e-01,3.742e+00
9.504e-01,3.169e+00
9.525e-01,2.838e+00
9.546e-01,2.335e+00
9.567e-01,2.032e+00
9.588e-01,1.497e+00
9.609e-01,1.213e+00
9.631e-01,9.569e-01
9.652e-01,8.290e-01
9.673e-01,7.106e-01
9.694e-01,4.832e-01
9.715e-01,3.411e-01
9.736e-01,2.084e-01
9.757e-01,1.895e-01
9.778e-01,1.137e-01
9.799e-01,9.001e-02
9.821e-01,5.211e-02
9.842e-01,1.421e-02
9.863e-01,1.421e-02
9.884e-01,9.475e-03
9.905e-01,0.000e+00
9.926e-01,0.000e+00
9.947e-01,0.000e+00
9.968e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_029.csv <==
transmittance,probability_density
6.074e-01,0.000e+00
6.094e-01,0.000e+00
6.114e-01,0.000e+00
6.133e-01,0.000e+00
6.153e-01,0.000e+00
6.173e-01,0.000e+00
6.192e-01,0.000e+00
6.212e-01,0.000e+00
6.232e-01,0.000e+00
6.251e-01,0.000e+00
6.271e-01,0.000e+00
6.291e-01,0.000e+00
6.311e-01,0.000e+00
6.330e-01,0.000e+00
6.350e-01,0.000e+00
6.370e-01,0.000e+00
6.389e-01,0.000e+00
6.409e-01,0.000e+00
6.429e-01,0.000e+00
6.448e-01,0.000e+00
6.468e-01,0.000e+00
6.488e-01,0.000e+00
6.507e-01,0.000e+00
6.527e-01,0.000e+00
6.547e-01,0.000e+00
6.566e-01,0.000e+00
6.586e-01,0.000e+00
6.606e-01,0.000e+00
6.625e-01,0.000e+00
6.645e-01,0.000e+00
6.665e-01,0.000e+00
6.684e-01,0.000e+00
6.704e-01,0.000e+00
6.724e-01,0.000e+00
6.743e-01,0.000e+00
6.763e-01,0.000e+00
6.783e-01,0.000e+00
6.802e-01,0.000e+00
6.822e-01,0.000e+00
6.842e-01,0.000e+00
6.861e-01,0.000e+00
6.881e-01,0.000e+00
6.901e-01,0.000e+00
6.921e-01,0.000e+00
6.940e-01,0.000e+00
6.960e-01,0.000e+00
6.980e-01,1.016e-02
6.999e-01,0.000e+00
7.019e-01,0.000e+00
7.039e-01,0.000e+00
7.058e-01,0.000e+00
7.078e-01,0.000e+00
7.098e-01,0.000e+00
7.117e-01,0.000e+00
7.137e-01,0.000e+00
7.157e-01,0.000e+00
7.176e-01,0.000e+00
7.196e-01,0.000e+00
7.216e-01,0.000e+00
7.235e-01,0.000e+00
7.255e-01,0.000e+00
7.275e-01,0.000e+00
7.294e-01,5.082e-03
7.314e-01,0.000e+00
7.334e-01,1.016e-02
7.353e-01,0.000e+00
7.373e-01,1.525e-02
7.393e-01,1.016e-02
7.412e-01,0.000e+00
7.432e-01,0.000e+00
7.452e-01,1.016e-02
7.471e-01,5.082e-03
7.491e-01,0.000e+00
7.511e-01,5.082e-03
7.531e-01,5.082e-03
7.550e-01,0.000e+00
7.570e-01,1.525e-02
7.590e-01,1.525e-02
7.609e-01,1.525e-02
7.629e-01,1.016e-02
7.649e-01,1.525e-02
7.668e-01,3.049e-02
7.688e-01,1.525e-02
7.708e-01,2.541e-02
7.727e-01,2.541e-02
7.747e-01,3.557e-02
7.767e-01,4.066e-02
7.786e-01,8.639e-02
7.806e-01,4.066e-02
7.826e-01,4.066e-02
7.845e-01,8.131e-02
7.865e-01,7.623e-02
7.885e-01,4.574e-02
7.904e-01,1.169e-01
7.924e-01,9.656e-02
7.944e-01,1.220e-01
7.963e-01,1.271e-01
7.983e-01,1.372e-01
8.003e-01,1.779e-01
8.022e-01,2.134e-01
8.042e-01,2.795e-01
8.062e-01,2.389e-01
8.081e-01,3.252e-01
8.101e-01,3.303e-01
8.121e-01,3.252e-01
8.140e-01,4.269e-01
8.160e-01,3.761e-01
8.180e-01,4.879e-01
8.200e-01,6.607e-01
8.219e-01,5.692e-01
8.239e-01,7.216e-01
8.259e-01,7.318e-01
8.278e-01,8.741e-01
8.298e-01,8.944e-01
8.318e-01,9.808e-01
8.337e-01,1.103e+00
8.357e-01,1.265e+00
8.377e-01,1.271e+00
8.396e-01,1.484e+00
8.416e-01,1.504e+00
8.436e-01,1.860e+00
8.455e-01,2.165e+00
8.475e-01,2.028e+00
8.495e-01,2.287e+00
8.514e-01,2.312e+00
8.534e-01,2.699e+00
8.554e-01,2.627e+00
8.573e-01,3.085e+00
8.593e-01,3.380e+00
8.613e-01,3.700e+00
8.632e-01,3.806e+00
8.652e-01,4.172e+00
8.672e-01,4.528e+00
8.691e-01,5.052e+00
8.711e-01,4.955e+00
8.731e-01,5.372e+00
8.750e-01,5.758e+00
8.770e-01,6.388e+00
8.790e-01,6.480e+00
8.810e-01,6.957e+00
8.829e-01,7.369e+00
8.849e-01,7.506e+00
8.869e-01,8.294e+00
8.888e-01,8.355e+00
8.908e-01,9.356e+00
8.928e-01,9.610e+00
8.947e-01,9.432e+00
8.967e-01,1.008e+01
8.987e-01,1.027e+01
9.006e-01,1.079e+01
9.026e-01,1.152e+01
9.046e-01,1.182e+01
9.065e-01,1.197e+01
9.085e-01,1.247e+01
9.105e-01,1.230e+01
9.124e-01,1.258e+01
9.144e-01,1.255e+01
9.164e-01,1.269e+01
9.183e-01,1.290e+01
9.203e-01,1.208e+01
9.223e-01,1.257e+01
9.242e-01,1.200e+01
9.262e-01,1.217e+01
9.282e-01,1.220e+01
9.301e-01,1.151e+01
9.321e-01,1.190e+01
9.341e-01,1.138e+01
9.360e-01,1.054e+01
9.380e-01,1.044e+01
9.400e-01,9.666e+00
9.420e-01,9.930e+00
9.439e-01,9.107e+00
9.459e-01,8.065e+00
9.479e-01,7.603e+00
9.498e-01,7.110e+00
9.518e-01,6.139e+00
9.538e-01,5.809e+00
9.557e-01,4.914e+00
9.577e-01,4.355e+00
9.597e-01,4.116e+00
9.616e-01,3.593e+00
9.636e-01,2.973e+00
9.656e-01,2.450e+00
9.675e-01,1.906e+00
9.695e-01,1.418e+00
9.715e-01,1.072e+00
9.734e-01,1.016e+00
9.754e-01,7.521e-01
9.774e-01,5.082e-01
9.793e-01,3.405e-01
9.813e-01,2.389e-01
9.833e-01,1.474e-01
9.852e-01,1.067e-01
9.872e-01,4.574e-02
9.892e-01,3.049e-02
9.911e-01,5.082e-03
9.931e-01,5.082e-03
9.951e-01,0.000e+00
9.970e-01,0.000e+00
9.990e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_03.csv <==
transmittance,probability_density
6.348e-01,0.000e+00
6.367e-01,0.000e+00
6.385e-01,0.000e+00
6.403e-01,0.000e+00
6.421e-01,0.000e+00
6.440e-01,0.000e+00
6.458e-01,0.000e+00
6.476e-01,0.000e+00
6.495e-01,0.000e+00
6.513e-01,0.000e+00
6.531e-01,0.000e+00
6.550e-01,0.000e+00
6.568e-01,0.000e+00
6.586e-01,0.000e+00
6.605e-01,0.000e+00
6.623e-01,0.000e+00
6.641e-01,0.000e+00
6.659e-01,0.000e+00
6.678e-01,0.000e+00
6.696e-01,0.000e+00
6.714e-01,0.000e+00
6.733e-01,0.000e+00
6.751e-01,0.000e+00
6.769e-01,0.000e+00
6.788e-01,0.000e+00
6.806e-01,0.000e+00
6.824e-01,0.000e+00
6.842e-01,0.000e+00
6.861e-01,0.000e+00
6.879e-01,0.000e+00
6.897e-01,0.000e+00
6.916e-01,0.000e+00
6.934e-01,0.000e+00
6.952e-01,0.000e+00
6.971e-01,0.000e+00
6.989e-01,0.000e+00
7.007e-01,0.000e+00
7.026e-01,0.000e+00
7.044e-01,0.000e+00
7.062e-01,0.000e+00
7.080e-01,0.000e+00
7.099e-01,0.000e+00
7.117e-01,0.000e+00
7.135e-01,0.000e+00
7.154e-01,0.000e+00
7.172e-01,0.000e+00
7.190e-01,0.000e+00
7.209e-01,0.000e+00
7.227e-01,1.093e-02
7.245e-01,0.000e+00
7.263e-01,0.000e+00
7.282e-01,0.000e+00
7.300e-01,0.000e+00
7.318e-01,0.000e+00
7.337e-01,0.000e+00
7.355e-01,0.000e+00
7.373e-01,0.000e+00
7.392e-01,0.000e+00
7.410e-01,0.000e+00
7.428e-01,0.000e+00
7.447e-01,0.000e+00
7.465e-01,0.000e+00
7.483e-01,0.000e+00
7.501e-01,0.000e+00
7.520e-01,0.000e+00
7.538e-01,0.000e+00
7.556e-01,5.463e-03
7.575e-01,5.463e-03
7.593e-01,0.000e+00
7.611e-01,1.093e-02
7.630e-01,2.185e-02
7.648e-01,0.000e+00
7.666e-01,0.000e+00
7.684e-01,0.000e+00
7.703e-01,1.639e-02
7.721e-01,0.000e+00
7.739e-01,0.000e+00
7.758e-01,1.093e-02
7.776e-01,0.000e+00
7.794e-01,5.463e-03
7.813e-01,1.639e-02
7.831e-01,2.185e-02
7.849e-01,1.093e-02
7.868e-01,2.185e-02
7.886e-01,5.463e-03
7.904e-01,3.824e-02
7.922e-01,5.463e-03
7.941e-01,3.278e-02
7.959e-01,2.185e-02
7.977e-01,4.917e-02
7.996e-01,5.463e-02
8.014e-01,6.556e-02
8.032e-01,4.917e-02
8.051e-01,5.463e-02
8.069e-01,1.038e-01
8.087e-01,3.824e-02
8.105e-01,8.741e-02
8.124e-01,1.038e-01
8.142e-01,9.834e-02
8.160e-01,1.202e-01
8.179e-01,1.530e-01
8.197e-01,1.475e-01
8.215e-01,1.803e-01
8.234e-01,2.021e-01
8.252e-01,3.005e-01
8.270e-01,2.295e-01
8.289e-01,3.715e-01
8.307e-01,3.551e-01
8.325e-01,3.169e-01
8.343e-01,4.698e-01
8.362e-01,3.933e-01
8.380e-01,4.534e-01
8.398e-01,7.266e-01
8.417e-01,5.408e-01
8.435e-01,7.157e-01
8.453e-01,8.249e-01
8.472e-01,8.031e-01
8.490e-01,1.027e+00
8.508e-01,1.016e+00
8.526e-01,1.125e+00
8.545e-01,1.180e+00
8.563e-01,1.453e+00
8.581e-01,1.453e+00
8.600e-01,1.623e+00
8.618e-01,1.748e+00
8.636e-01,2.196e+00
8.655e-01,2.223e+00
8.673e-01,2.333e+00
8.691e-01,2.497e+00
8.710e-01,2.622e+00
8.728e-01,3.043e+00
8.746e-01,3.016e+00
8.764e-01,3.573e+00
8.783e-01,3.780e+00
8.801e-01,4.010e+00
8.819e-01,4.376e+00
8.838e-01,4.638e+00
8.856e-01,5.152e+00
8.874e-01,5.310e+00
8.893e-01,5.682e+00
8.911e-01,6.080e+00
8.929e-01,6.780e+00
8.947e-01,7.075e+00
8.966e-01,7.157e+00
8.984e-01,8.025e+00
9.002e-01,7.960e+00
9.021e-01,8.872e+00
9.039e-01,8.938e+00
9.057e-01,9.899e+00
9.076e-01,1.061e+01
9.094e-01,1.017e+01
9.112e-01,1.088e+01
9.131e-01,1.150e+01
9.149e-01,1.148e+01
9.167e-01,1.259e+01
9.185e-01,1.285e+01
9.204e-01,1.332e+01
9.222e-01,1.386e+01
9.240e-01,1.341e+01
9.259e-01,1.393e+01
9.277e-01,1.380e+01
9.295e-01,1.425e+01
9.314e-01,1.411e+01
9.332e-01,1.374e+01
9.350e-01,1.363e+01
9.368e-01,1.376e+01
9.387e-01,1.358e+01
9.405e-01,1.343e+01
9.423e-01,1.331e+01
9.442e-01,1.303e+01
9.460e-01,1.267e+01
9.478e-01,1.187e+01
9.497e-01,1.135e+01
9.515e-01,1.099e+01
9.533e-01,1.102e+01
9.552e-01,9.730e+00
9.570e-01,8.828e+00
9.588e-01,8.217e+00
9.606e-01,7.064e+00
9.625e-01,6.823e+00
9.643e-01,5.682e+00
9.661e-01,5.206e+00
9.680e-01,4.666e+00
9.698e-01,3.933e+00
9.716e-01,3.223e+00
9.735e-01,2.715e+00
9.753e-01,1.836e+00
9.771e-01,1.404e+00
9.789e-01,1.218e+00
9.808e-01,9.178e-01
9.826e-01,6.337e-01
9.844e-01,3.660e-01
9.863e-01,2.622e-01
9.881e-01,1.584e-01
9.899e-01,1.038e-01
9.918e-01,2.732e-02
9.936e-01,1.093e-02
9.954e-01,5.463e-03
9.973e-01,0.000e+00
9.991e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_031.csv <==
transmittance,probability_density
6.620e-01,0.000e+00
6.637e-01,0.000e+00
6.654e-01,0.000e+00
6.671e-01,0.000e+00
6.688e-01,0.000e+00
6.705e-01,0.000e+00
6.722e-01,0.000e+00
6.739e-01,0.000e+00
6.756e-01,0.000e+00
6.773e-01,0.000e+00
6.790e-01,0.000e+00
6.807e-01,0.000e+00
6.824e-01,0.000e+00
6.841e-01,0.000e+00
6.857e-01,0.000e+00
6.874e-01,0.000e+00
6.891e-01,0.000e+00
6.908e-01,0.000e+00
6.925e-01,0.000e+00
6.942e-01,0.000e+00
6.959e-01,0.000e+00
6.976e-01,0.000e+00
6.993e-01,0.000e+00
7.010e-01,0.000e+00
7.027e-01,0.000e+00
7.044e-01,0.000e+00
7.061e-01,0.000e+00
7.078e-01,0.000e+00
7.095e-01,0.000e+00
7.112e-01,0.000e+00
7.129e-01,0.000e+00
7.145e-01,0.000e+00
7.162e-01,0.000e+00
7.179e-01,0.000e+00
7.196e-01,0.000e+00
7.213e-01,0.000e+00
7.230e-01,0.000e+00
7.247e-01,0.000e+00
7.264e-01,0.000e+00
7.281e-01,0.000e+00
7.298e-01,0.000e+00
7.315e-01,0.000e+00
7.332e-01,0.000e+00
7.349e-01,0.000e+00
7.366e-01,0.000e+00
7.383e-01,0.000e+00
7.400e-01,0.000e+00
7.417e-01,0.000e+00
7.433e-01,0.000e+00
7.450e-01,1.181e-02
7.467e-01,0.000e+00
7.484e-01,0.000e+00
7.501e-01,0.000e+00
7.518e-01,0.000e+00
7.535e-01,0.000e+00
7.552e-01,0.000e+00
7.569e-01,0.000e+00
7.586e-01,0.000e+00
7.603e-01,0.000e+00
7.620e-01,0.000e+00
7.637e-01,0.000e+00
7.654e-01,0.000e+00
7.671e-01,0.000e+00
7.688e-01,0.000e+00
7.705e-01,0.000e+00
7.721e-01,0.000e+00
7.738e-01,0.000e+00
7.755e-01,0.000e+00
7.772e-01,0.000e+00
7.789e-01,0.000e+00
7.806e-01,5.903e-03
7.823e-01,5.903e-03
7.840e-01,1.771e-02
7.857e-01,1.181e-02
7.874e-01,5.903e-03
7.891e-01,0.000e+00
7.908e-01,5.903e-03
7.925e-01,1.181e-02
7.942e-01,0.000e+00
7.959e-01,0.000e+00
7.976e-01,1.181e-02
7.993e-01,5.903e-03
8.009e-01,0.000e+00
8.026e-01,1.181e-02
8.043e-01,2.361e-02
8.060e-01,0.000e+00
8.077e-01,3.542e-02
8.094e-01,1.181e-02
8.111e-01,2.951e-02
8.128e-01,2.361e-02
8.145e-01,2.951e-02
8.162e-01,1.771e-02
8.179e-01,2.951e-02
8.196e-01,5.903e-02
8.213e-01,5.903e-02
8.230e-01,6.493e-02
8.247e-01,5.903e-02
8.264e-01,7.083e-02
8.280e-01,9.445e-02
8.297e-01,6.493e-02
8.314e-01,1.122e-01
8.331e-01,9.445e-02
8.348e-01,9.445e-02
8.365e-01,1.889e-01
8.382e-01,1.417e-01
8.399e-01,1.594e-01
8.416e-01,2.184e-01
8.433e-01,2.302e-01
8.450e-01,2.774e-01
8.467e-01,3.188e-01
8.484e-01,3.719e-01
8.501e-01,4.250e-01
8.518e-01,2.892e-01
8.535e-01,4.958e-01
8.552e-01,4.427e-01
8.568e-01,5.962e-01
8.585e-01,7.320e-01
8.602e-01,5.313e-01
8.619e-01,8.677e-01
8.636e-01,8.087e-01
8.653e-01,9.622e-01
8.670e-01,1.021e+00
8.687e-01,1.133e+00
8.704e-01,1.246e+00
8.721e-01,1.210e+00
8.738e-01,1.682e+00
8.755e-01,1.523e+00
8.772e-01,1.771e+00
8.789e-01,1.889e+00
8.806e-01,2.397e+00
8.823e-01,2.355e+00
8.840e-01,2.521e+00
8.856e-01,2.662e+00
8.873e-01,2.875e+00
8.890e-01,3.312e+00
8.907e-01,3.205e+00
8.924e-01,3.979e+00
8.941e-01,4.038e+00
8.958e-01,4.421e+00
8.975e-01,4.699e+00
8.992e-01,5.082e+00
9.009e-01,5.537e+00
9.026e-01,5.844e+00
9.043e-01,6.121e+00
9.060e-01,6.670e+00
9.077e-01,7.497e+00
9.094e-01,7.650e+00
9.111e-01,8.010e+00
9.128e-01,8.677e+00
9.144e-01,8.860e+00
9.161e-01,9.834e+00
9.178e-01,9.793e+00
9.195e-01,1.100e+01
9.212e-01,1.173e+01
9.229e-01,1.112e+01
9.246e-01,1.256e+01
9.263e-01,1.228e+01
9.280e-01,1.306e+01
9.297e-01,1.416e+01
9.314e-01,1.465e+01
9.331e-01,1.457e+01
9.348e-01,1.528e+01
9.365e-01,1.515e+01
9.382e-01,1.561e+01
9.399e-01,1.584e+01
9.416e-01,1.567e+01
9.432e-01,1.557e+01
9.449e-01,1.564e+01
9.466e-01,1.501e+01
9.483e-01,1.562e+01
9.500e-01,1.535e+01
9.517e-01,1.465e+01
9.534e-01,1.519e+01
9.551e-01,1.433e+01
9.568e-01,1.361e+01
9.585e-01,1.313e+01
9.602e-01,1.254e+01
9.619e-01,1.260e+01
9.636e-01,1.084e+01
9.653e-01,1.005e+01
9.670e-01,9.391e+00
9.687e-01,8.057e+00
9.704e-01,7.343e+00
9.720e-01,6.281e+00
9.737e-01,5.767e+00
9.754e-01,4.988e+00
9.771e-01,3.949e+00
9.788e-01,3.282e+00
9.805e-01,2.279e+00
9.822e-01,1.671e+00
9.839e-01,1.411e+00
9.856e-01,1.051e+00
9.873e-01,6.139e-01
9.890e-01,3.601e-01
9.907e-01,2.361e-01
9.924e-01,1.181e-01
9.941e-01,3.542e-02
9.958e-01,1.181e-02
9.975e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_032.csv <==
transmittance,probability_density
6.879e-01,0.000e+00
6.894e-01,0.000e+00
6.910e-01,0.000e+00
6.926e-01,0.000e+00
6.941e-01,0.000e+00
6.957e-01,0.000e+00
6.973e-01,0.000e+00
6.988e-01,0.000e+00
7.004e-01,0.000e+00
7.020e-01,0.000e+00
7.035e-01,0.000e+00
7.051e-01,0.000e+00
7.066e-01,0.000e+00
7.082e-01,0.000e+00
7.098e-01,0.000e+00
7.113e-01,0.000e+00
7.129e-01,0.000e+00
7.145e-01,0.000e+00
7.160e-01,0.000e+00
7.176e-01,0.000e+00
7.192e-01,0.000e+00
7.207e-01,0.000e+00
7.223e-01,0.000e+00
7.239e-01,0.000e+00
7.254e-01,0.000e+00
7.270e-01,0.000e+00
7.286e-01,0.000e+00
7.301e-01,0.000e+00
7.317e-01,0.000e+00
7.332e-01,0.000e+00
7.348e-01,0.000e+00
7.364e-01,0.000e+00
7.379e-01,0.000e+00
7.395e-01,0.000e+00
7.411e-01,0.000e+00
7.426e-01,0.000e+00
7.442e-01,0.000e+00
7.458e-01,0.000e+00
7.473e-01,0.000e+00
7.489e-01,0.000e+00
7.505e-01,0.000e+00
7.520e-01,0.000e+00
7.536e-01,0.000e+00
7.551e-01,0.000e+00
7.567e-01,0.000e+00
7.583e-01,0.000e+00
7.598e-01,0.000e+00
7.614e-01,0.000e+00
7.630e-01,0.000e+00
7.645e-01,0.000e+00
7.661e-01,0.000e+00
7.677e-01,1.278e-02
7.692e-01,0.000e+00
7.708e-01,0.000e+00
7.724e-01,0.000e+00
7.739e-01,0.000e+00
7.755e-01,0.000e+00
7.771e-01,0.000e+00
7.786e-01,0.000e+00
7.802e-01,0.000e+00
7.817e-01,0.000e+00
7.833e-01,0.000e+00
7.849e-01,0.000e+00
7.864e-01,0.000e+00
7.880e-01,0.000e+00
7.896e-01,0.000e+00
7.911e-01,0.000e+00
7.927e-01,0.000e+00
7.943e-01,0.000e+00
7.958e-01,0.000e+00
7.974e-01,0.000e+00
7.990e-01,0.000e+00
8.005e-01,0.000e+00
8.021e-01,0.000e+00
8.036e-01,1.278e-02
8.052e-01,6.392e-03
8.068e-01,1.278e-02
8.083e-01,6.392e-03
8.099e-01,6.392e-03
8.115e-01,6.392e-03
8.130e-01,1.278e-02
8.146e-01,6.392e-03
8.162e-01,0.000e+00
8.177e-01,6.392e-03
8.193e-01,6.392e-03
8.209e-01,6.392e-03
8.224e-01,0.000e+00
8.240e-01,2.557e-02
8.256e-01,1.278e-02
8.271e-01,6.392e-03
8.287e-01,3.196e-02
8.302e-01,1.917e-02
8.318e-01,2.557e-02
8.334e-01,3.835e-02
8.349e-01,1.917e-02
8.365e-01,3.835e-02
8.381e-01,2.557e-02
8.396e-01,6.392e-02
8.412e-01,3.835e-02
8.428e-01,7.031e-02
8.443e-01,7.031e-02
8.459e-01,8.309e-02
8.475e-01,8.309e-02
8.490e-01,8.948e-02
8.506e-01,8.948e-02
8.522e-01,1.342e-01
8.537e-01,1.087e-01
8.553e-01,1.726e-01
8.568e-01,1.598e-01
8.584e-01,1.854e-01
8.600e-01,2.109e-01
8.615e-01,2.876e-01
8.631e-01,2.237e-01
8.647e-01,3.260e-01
8.662e-01,3.963e-01
8.678e-01,4.666e-01
8.694e-01,3.515e-01
8.709e-01,4.666e-01
8.725e-01,5.369e-01
8.741e-01,6.072e-01
8.756e-01,7.478e-01
8.772e-01,6.136e-01
8.787e-01,7.798e-01
8.803e-01,9.268e-01
8.819e-01,9.460e-01
8.834e-01,1.093e+00
8.850e-01,1.189e+00
8.866e-01,1.342e+00
8.881e-01,1.310e+00
8.897e-01,1.655e+00
8.913e-01,1.662e+00
8.928e-01,1.860e+00
8.944e-01,2.026e+00
8.960e-01,2.435e+00
8.975e-01,2.653e+00
8.991e-01,2.569e+00
9.007e-01,2.844e+00
9.022e-01,3.049e+00
9.038e-01,3.579e+00
9.053e-01,3.598e+00
9.069e-01,3.944e+00
9.085e-01,4.385e+00
9.100e-01,4.800e+00
9.116e-01,5.049e+00
9.132e-01,5.484e+00
9.147e-01,5.938e+00
9.163e-01,6.385e+00
9.179e-01,6.692e+00
9.194e-01,7.242e+00
9.210e-01,8.130e+00
9.226e-01,8.450e+00
9.241e-01,8.744e+00
9.257e-01,9.447e+00
9.272e-01,9.894e+00
9.288e-01,1.064e+01
9.304e-01,1.104e+01
9.319e-01,1.246e+01
9.335e-01,1.260e+01
9.351e-01,1.252e+01
9.366e-01,1.398e+01
9.382e-01,1.396e+01
9.398e-01,1.495e+01
9.413e-01,1.587e+01
9.429e-01,1.611e+01
9.445e-01,1.703e+01
9.460e-01,1.677e+01
9.476e-01,1.765e+01
9.492e-01,1.758e+01
9.507e-01,1.797e+01
9.523e-01,1.763e+01
9.538e-01,1.748e+01
9.554e-01,1.757e+01
9.570e-01,1.753e+01
9.585e-01,1.770e+01
9.601e-01,1.707e+01
9.617e-01,1.726e+01
9.632e-01,1.675e+01
9.648e-01,1.576e+01
9.664e-01,1.520e+01
9.679e-01,1.455e+01
9.695e-01,1.444e+01
9.711e-01,1.266e+01
9.726e-01,1.147e+01
9.742e-01,1.025e+01
9.757e-01,9.345e+00
9.773e-01,7.894e+00
9.789e-01,7.063e+00
9.804e-01,6.264e+00
9.820e-01,4.870e+00
9.836e-01,3.969e+00
9.851e-01,2.684e+00
9.867e-01,1.917e+00
9.883e-01,1.655e+00
9.898e-01,9.587e-01
9.914e-01,5.561e-01
9.930e-01,3.324e-01
9.945e-01,1.342e-01
9.961e-01,4.474e-02
9.977e-01,6.392e-03
9.992e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_033.csv <==
transmittance,probability_density
7.128e-01,0.000e+00
7.143e-01,0.000e+00
7.157e-01,0.000e+00
7.171e-01,0.000e+00
7.186e-01,0.000e+00
7.200e-01,0.000e+00
7.214e-01,0.000e+00
7.229e-01,0.000e+00
7.243e-01,0.000e+00
7.258e-01,0.000e+00
7.272e-01,0.000e+00
7.286e-01,0.000e+00
7.301e-01,0.000e+00
7.315e-01,0.000e+00
7.330e-01,0.000e+00
7.344e-01,0.000e+00
7.358e-01,0.000e+00
7.373e-01,0.000e+00
7.387e-01,0.000e+00
7.402e-01,0.000e+00
7.416e-01,0.000e+00
7.430e-01,0.000e+00
7.445e-01,0.000e+00
7.459e-01,0.000e+00
7.474e-01,0.000e+00
7.488e-01,0.000e+00
7.502e-01,0.000e+00
7.517e-01,0.000e+00
7.531e-01,0.000e+00
7.546e-01,0.000e+00
7.560e-01,0.000e+00
7.574e-01,0.000e+00
7.589e-01,0.000e+00
7.603e-01,0.000e+00
7.618e-01,0.000e+00
7.632e-01,0.000e+00
7.646e-01,0.000e+00
7.661e-01,0.000e+00
7.675e-01,0.000e+00
7.690e-01,0.000e+00
7.704e-01,0.000e+00
7.718e-01,0.000e+00
7.733e-01,0.000e+00
7.747e-01,0.000e+00
7.762e-01,0.000e+00
7.776e-01,0.000e+00
7.790e-01,0.000e+00
7.805e-01,0.000e+00
7.819e-01,0.000e+00
7.833e-01,0.000e+00
7.848e-01,0.000e+00
7.862e-01,0.000e+00
7.877e-01,1.389e-02
7.891e-01,0.000e+00
7.905e-01,0.000e+00
7.920e-01,0.000e+00
7.934e-01,0.000e+00
7.949e-01,0.000e+00
7.963e-01,0.000e+00
7.977e-01,0.000e+00
7.992e-01,0.000e+00
8.006e-01,0.000e+00
8.021e-01,0.000e+00
8.035e-01,0.000e+00
8.049e-01,0.000e+00
8.064e-01,0.000e+00
8.078e-01,0.000e+00
8.093e-01,0.000e+00
8.107e-01,0.000e+00
8.121e-01,0.000e+00
8.136e-01,0.000e+00
8.150e-01,0.000e+00
8.165e-01,0.000e+00
8.179e-01,0.000e+00
8.193e-01,0.000e+00
8.208e-01,0.000e+00
8.222e-01,0.000e+00
8.237e-01,0.000e+00
8.251e-01,2.084e-02
8.265e-01,1.389e-02
8.280e-01,6.947e-03
8.294e-01,0.000e+00
8.309e-01,6.947e-03
8.323e-01,1.389e-02
8.337e-01,1.389e-02
8.352e-01,0.000e+00
8.366e-01,6.947e-03
8.381e-01,1.389e-02
8.395e-01,0.000e+00
8.409e-01,6.947e-03
8.424e-01,2.084e-02
8.438e-01,0.000e+00
8.452e-01,2.084e-02
8.467e-01,2.779e-02
8.481e-01,2.084e-02
8.496e-01,3.473e-02
8.510e-01,2.779e-02
8.524e-01,3.473e-02
8.539e-01,3.473e-02
8.553e-01,4.168e-02
8.568e-01,4.168e-02
8.582e-01,4.168e-02
8.596e-01,6.252e-02
8.611e-01,6.252e-02
8.625e-01,8.336e-02
8.640e-01,1.250e-01
8.654e-01,8.336e-02
8.668e-01,8.336e-02
8.683e-01,1.181e-01
8.697e-01,1.181e-01
8.712e-01,1.737e-01
8.726e-01,1.459e-01
8.740e-01,2.153e-01
8.755e-01,2.431e-01
8.769e-01,2.292e-01
8.784e-01,2.709e-01
8.798e-01,2.570e-01
8.812e-01,3.821e-01
8.827e-01,4.237e-01
8.841e-01,4.863e-01
8.856e-01,4.168e-01
8.870e-01,5.696e-01
8.884e-01,5.279e-01
8.899e-01,7.711e-01
8.913e-01,7.641e-01
8.928e-01,6.808e-01
8.942e-01,9.656e-01
8.956e-01,9.795e-01
8.971e-01,1.125e+00
8.985e-01,1.153e+00
9.000e-01,1.320e+00
9.014e-01,1.452e+00
9.028e-01,1.528e+00
9.043e-01,1.778e+00
9.057e-01,1.945e+00
9.071e-01,1.945e+00
9.086e-01,2.244e+00
9.100e-01,2.994e+00
9.115e-01,2.654e+00
9.129e-01,2.959e+00
9.143e-01,3.175e+00
9.158e-01,3.411e+00
9.172e-01,3.980e+00
9.187e-01,4.071e+00
9.201e-01,4.383e+00
9.215e-01,4.925e+00
9.230e-01,5.585e+00
9.244e-01,5.571e+00
9.259e-01,6.016e+00
9.273e-01,6.849e+00
9.287e-01,7.030e+00
9.302e-01,7.669e+00
9.316e-01,8.600e+00
9.331e-01,8.899e+00
9.345e-01,9.566e+00
9.359e-01,9.975e+00
9.374e-01,1.066e+01
9.388e-01,1.105e+01
9.403e-01,1.258e+01
9.417e-01,1.292e+01
9.431e-01,1.375e+01
9.446e-01,1.432e+01
9.460e-01,1.507e+01
9.475e-01,1.546e+01
9.489e-01,1.619e+01
9.503e-01,1.783e+01
9.518e-01,1.812e+01
9.532e-01,1.856e+01
9.547e-01,1.917e+01
9.561e-01,1.965e+01
9.575e-01,2.023e+01
9.590e-01,2.035e+01
9.604e-01,2.015e+01
9.619e-01,2.000e+01
9.633e-01,1.996e+01
9.647e-01,2.035e+01
9.662e-01,2.013e+01
9.676e-01,1.946e+01
9.690e-01,1.961e+01
9.705e-01,1.893e+01
9.719e-01,1.802e+01
9.734e-01,1.735e+01
9.748e-01,1.724e+01
9.762e-01,1.549e+01
9.777e-01,1.368e+01
9.791e-01,1.254e+01
9.806e-01,1.094e+01
9.820e-01,9.524e+00
9.834e-01,8.322e+00
9.849e-01,7.218e+00
9.863e-01,5.703e+00
9.878e-01,4.099e+00
9.892e-01,2.737e+00
9.906e-01,2.181e+00
9.921e-01,1.341e+00
9.935e-01,7.086e-01
9.950e-01,3.890e-01
9.964e-01,1.320e-01
9.978e-01,2.779e-02
9.993e-01,0.000e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_034.csv <==
transmittance,probability_density
7.373e-01,0.000e+00
7.386e-01,0.000e+00
7.399e-01,0.000e+00
7.412e-01,0.000e+00
7.426e-01,0.000e+00
7.439e-01,0.000e+00
7.452e-01,0.000e+00
7.465e-01,0.000e+00
7.478e-01,0.000e+00
7.491e-01,0.000e+00
7.505e-01,0.000e+00
7.518e-01,0.000e+00
7.531e-01,0.000e+00
7.544e-01,0.000e+00
7.557e-01,0.000e+00
7.570e-01,0.000e+00
7.584e-01,0.000e+00
7.597e-01,0.000e+00
7.610e-01,0.000e+00
7.623e-01,0.000e+00
7.636e-01,0.000e+00
7.649e-01,0.000e+00
7.663e-01,0.000e+00
7.676e-01,0.000e+00
7.689e-01,0.000e+00
7.702e-01,0.000e+00
7.715e-01,0.000e+00
7.728e-01,0.000e+00
7.742e-01,0.000e+00
7.755e-01,0.000e+00
7.768e-01,0.000e+00
7.781e-01,0.000e+00
7.794e-01,0.000e+00
7.807e-01,0.000e+00
7.821e-01,0.000e+00
7.834e-01,0.000e+00
7.847e-01,0.000e+00
7.860e-01,0.000e+00
7.873e-01,0.000e+00
7.887e-01,0.000e+00
7.900e-01,0.000e+00
7.913e-01,0.000e+00
7.926e-01,0.000e+00
7.939e-01,0.000e+00
7.952e-01,0.000e+00
7.966e-01,0.000e+00
7.979e-01,0.000e+00
7.992e-01,0.000e+00
8.005e-01,0.000e+00
8.018e-01,0.000e+00
8.031e-01,0.000e+00
8.045e-01,0.000e+00
8.058e-01,0.000e+00
8.071e-01,0.000e+00
8.084e-01,1.519e-02
8.097e-01,0.000e+00
8.110e-01,0.000e+00
8.124e-01,0.000e+00
8.137e-01,0.000e+00
8.150e-01,0.000e+00
8.163e-01,0.000e+00
8.176e-01,0.000e+00
8.189e-01,0.000e+00
8.203e-01,0.000e+00
8.216e-01,0.000e+00
8.229e-01,0.000e+00
8.242e-01,0.000e+00
8.255e-01,0.000e+00
8.268e-01,0.000e+00
8.282e-01,0.000e+00
8.295e-01,0.000e+00
8.308e-01,0.000e+00
8.321e-01,0.000e+00
8.334e-01,0.000e+00
8.347e-01,0.000e+00
8.361e-01,0.000e+00
8.374e-01,0.000e+00
8.387e-01,0.000e+00
8.400e-01,0.000e+00
8.413e-01,0.000e+00
8.426e-01,0.000e+00
8.440e-01,0.000e+00
8.453e-01,3.038e-02
8.466e-01,7.594e-03
8.479e-01,0.000e+00
8.492e-01,7.594e-03
8.505e-01,7.594e-03
8.519e-01,1.519e-02
8.532e-01,7.594e-03
8.545e-01,0.000e+00
8.558e-01,1.519e-02
8.571e-01,1.519e-02
8.584e-01,0.000e+00
8.598e-01,2.278e-02
8.611e-01,7.594e-03
8.624e-01,0.000e+00
8.637e-01,2.278e-02
8.650e-01,3.038e-02
8.663e-01,4.556e-02
8.677e-01,1.519e-02
8.690e-01,3.038e-02
8.703e-01,3.797e-02
8.716e-01,3.797e-02
8.729e-01,4.556e-02
8.742e-01,4.556e-02
8.756e-01,6.835e-02
8.769e-01,6.075e-02
8.782e-01,6.075e-02
8.795e-01,6.075e-02
8.808e-01,1.671e-01
8.821e-01,6.835e-02
8.835e-01,9.113e-02
8.848e-01,1.291e-01
8.861e-01,1.291e-01
8.874e-01,1.595e-01
8.887e-01,1.823e-01
8.900e-01,2.658e-01
8.914e-01,2.278e-01
8.927e-01,2.886e-01
8.940e-01,3.038e-01
8.953e-01,2.582e-01
8.966e-01,3.721e-01
8.979e-01,4.860e-01
8.993e-01,5.088e-01
9.006e-01,4.177e-01
9.019e-01,6.227e-01
9.032e-01,6.075e-01
9.045e-01,7.670e-01
9.058e-01,7.898e-01
9.072e-01,8.050e-01
9.085e-01,9.872e-01
9.098e-01,1.109e+00
9.111e-01,1.245e+00
9.124e-01,1.185e+00
9.137e-01,1.397e+00
9.151e-01,1.587e+00
9.164e-01,1.625e+00
9.177e-01,2.020e+00
9.190e-01,2.104e+00
9.203e-01,2.149e+00
9.216e-01,2.309e+00
9.230e-01,3.303e+00
9.243e-01,2.840e+00
9.256e-01,3.220e+00
9.269e-01,3.592e+00
9.282e-01,3.713e+00
9.296e-01,4.336e+00
9.309e-01,4.488e+00
9.322e-01,4.891e+00
9.335e-01,5.475e+00
9.348e-01,6.204e+00
9.361e-01,6.387e+00
9.375e-01,6.652e+00
9.388e-01,7.473e+00
9.401e-01,8.164e+00
9.414e-01,8.543e+00
9.427e-01,9.933e+00
9.440e-01,9.812e+00
9.454e-01,1.078e+01
9.467e-01,1.137e+01
9.480e-01,1.220e+01
9.493e-01,1.299e+01
9.506e-01,1.416e+01
9.519e-01,1.533e+01
9.533e-01,1.577e+01
9.546e-01,1.611e+01
9.559e-01,1.774e+01
9.572e-01,1.786e+01
9.585e-01,1.992e+01
9.598e-01,2.053e+01
9.612e-01,2.075e+01
9.625e-01,2.230e+01
9.638e-01,2.183e+01
9.651e-01,2.339e+01
9.664e-01,2.372e+01
9.677e-01,2.311e+01
9.691e-01,2.302e+01
9.704e-01,2.352e+01
9.717e-01,2.379e+01
9.730e-01,2.328e+01
9.743e-01,2.295e+01
9.756e-01,2.334e+01
9.770e-01,2.158e+01
9.783e-01,2.146e+01
9.796e-01,1.983e+01
9.809e-01,1.968e+01
9.822e-01,1.702e+01
9.835e-01,1.528e+01
9.849e-01,1.322e+01
9.862e-01,1.155e+01
9.875e-01,1.012e+01
9.888e-01,8.300e+00
9.901e-01,6.235e+00
9.914e-01,4.086e+00
9.928e-01,2.901e+00
9.941e-01,1.876e+00
9.954e-01,8.961e-01
9.967e-01,4.177e-01
9.980e-01,8.353e-02
9.993e-01,7.594e-03


==> anc/03_results/weak_inf/num_elliptical_beam/0_035.csv <==
transmittance,probability_density
7.590e-01,0.000e+00
7.602e-01,0.000e+00
7.614e-01,0.000e+00
7.626e-01,0.000e+00
7.638e-01,0.000e+00
7.650e-01,0.000e+00
7.662e-01,0.000e+00
7.674e-01,0.000e+00
7.686e-01,0.000e+00
7.698e-01,0.000e+00
7.710e-01,0.000e+00
7.723e-01,0.000e+00
7.735e-01,0.000e+00
7.747e-01,0.000e+00
7.759e-01,0.000e+00
7.771e-01,0.000e+00
7.783e-01,0.000e+00
7.795e-01,0.000e+00
7.807e-01,0.000e+00
7.819e-01,0.000e+00
7.831e-01,0.000e+00
7.843e-01,0.000e+00
7.855e-01,0.000e+00
7.868e-01,0.000e+00
7.880e-01,0.000e+00
7.892e-01,0.000e+00
7.904e-01,0.000e+00
7.916e-01,0.000e+00
7.928e-01,0.000e+00
7.940e-01,0.000e+00
7.952e-01,0.000e+00
7.964e-01,0.000e+00
7.976e-01,0.000e+00
7.988e-01,0.000e+00
8.000e-01,0.000e+00
8.013e-01,0.000e+00
8.025e-01,0.000e+00
8.037e-01,0.000e+00
8.049e-01,0.000e+00
8.061e-01,0.000e+00
8.073e-01,0.000e+00
8.085e-01,0.000e+00
8.097e-01,0.000e+00
8.109e-01,0.000e+00
8.121e-01,0.000e+00
8.133e-01,0.000e+00
8.145e-01,0.000e+00
8.158e-01,0.000e+00
8.170e-01,0.000e+00
8.182e-01,0.000e+00
8.194e-01,0.000e+00
8.206e-01,0.000e+00
8.218e-01,0.000e+00
8.230e-01,0.000e+00
8.242e-01,0.000e+00
8.254e-01,1.655e-02
8.266e-01,0.000e+00
8.278e-01,0.000e+00
8.290e-01,0.000e+00
8.303e-01,0.000e+00
8.315e-01,0.000e+00
8.327e-01,0.000e+00
8.339e-01,0.000e+00
8.351e-01,0.000e+00
8.363e-01,0.000e+00
8.375e-01,0.000e+00
8.387e-01,0.000e+00
8.399e-01,0.000e+00
8.411e-01,0.000e+00
8.423e-01,0.000e+00
8.435e-01,0.000e+00
8.447e-01,0.000e+00
8.460e-01,0.000e+00
8.472e-01,0.000e+00
8.484e-01,0.000e+00
8.496e-01,0.000e+00
8.508e-01,0.000e+00
8.520e-01,0.000e+00
8.532e-01,0.000e+00
8.544e-01,0.000e+00
8.556e-01,0.000e+00
8.568e-01,0.000e+00
8.580e-01,0.000e+00
8.592e-01,0.000e+00
8.605e-01,8.277e-03
8.617e-01,1.655e-02
8.629e-01,1.655e-02
8.641e-01,8.277e-03
8.653e-01,0.000e+00
8.665e-01,1.655e-02
8.677e-01,1.655e-02
8.689e-01,0.000e+00
8.701e-01,8.277e-03
8.713e-01,8.277e-03
8.725e-01,1.655e-02
8.737e-01,1.655e-02
8.750e-01,1.655e-02
8.762e-01,0.000e+00
8.774e-01,8.277e-03
8.786e-01,2.483e-02
8.798e-01,4.138e-02
8.810e-01,4.138e-02
8.822e-01,1.655e-02
8.834e-01,3.311e-02
8.846e-01,4.966e-02
8.858e-01,4.966e-02
8.870e-01,4.138e-02
8.882e-01,4.138e-02
8.895e-01,6.622e-02
8.907e-01,8.277e-02
8.919e-01,6.622e-02
8.931e-01,8.277e-02
8.943e-01,1.324e-01
8.955e-01,1.242e-01
8.967e-01,9.105e-02
8.979e-01,9.932e-02
8.991e-01,1.986e-01
9.003e-01,1.821e-01
9.015e-01,1.324e-01
9.027e-01,3.145e-01
9.039e-01,2.649e-01
9.052e-01,2.897e-01
9.064e-01,3.559e-01
9.076e-01,2.814e-01
9.088e-01,3.890e-01
9.100e-01,5.546e-01
9.112e-01,4.552e-01
9.124e-01,5.380e-01
9.136e-01,7.035e-01
9.148e-01,6.456e-01
9.160e-01,7.780e-01
9.172e-01,8.277e-01
9.184e-01,9.187e-01
9.197e-01,1.076e+00
9.209e-01,1.150e+00
9.221e-01,1.407e+00
9.233e-01,1.175e+00
9.245e-01,1.597e+00
9.257e-01,1.606e+00
9.269e-01,1.929e+00
9.281e-01,2.160e+00
9.293e-01,2.251e+00
9.305e-01,2.284e+00
9.317e-01,2.417e+00
9.329e-01,3.617e+00
9.342e-01,3.302e+00
9.354e-01,3.344e+00
9.366e-01,3.940e+00
9.378e-01,4.072e+00
9.390e-01,4.685e+00
9.402e-01,5.032e+00
9.414e-01,5.430e+00
9.426e-01,6.042e+00
9.438e-01,6.737e+00
9.450e-01,7.044e+00
9.462e-01,7.391e+00
9.474e-01,8.211e+00
9.487e-01,9.113e+00
9.499e-01,9.709e+00
9.511e-01,1.089e+01
9.523e-01,1.117e+01
9.535e-01,1.184e+01
9.547e-01,1.275e+01
9.559e-01,1.403e+01
9.571e-01,1.489e+01
9.583e-01,1.619e+01
9.595e-01,1.696e+01
9.607e-01,1.800e+01
9.619e-01,1.887e+01
9.632e-01,1.979e+01
9.644e-01,2.068e+01
9.656e-01,2.296e+01
9.668e-01,2.313e+01
9.680e-01,2.479e+01
9.692e-01,2.499e+01
9.704e-01,2.594e+01
9.716e-01,2.684e+01
9.728e-01,2.661e+01
9.740e-01,2.632e+01
9.752e-01,2.685e+01
9.764e-01,2.721e+01
9.776e-01,2.746e+01
9.789e-01,2.628e+01
9.801e-01,2.702e+01
9.813e-01,2.503e+01
9.825e-01,2.464e+01
9.837e-01,2.380e+01
9.849e-01,2.209e+01
9.861e-01,1.907e+01
9.873e-01,1.714e+01
9.885e-01,1.494e+01
9.897e-01,1.246e+01
9.909e-01,1.062e+01
9.921e-01,7.913e+00
9.934e-01,5.115e+00
9.946e-01,3.518e+00
9.958e-01,2.011e+00
9.970e-01,7.698e-01
9.982e-01,2.814e-01
9.994e-01,1.655e-02


==> anc/03_results/weak_inf/num_elliptical_beam/0_036.csv <==
transmittance,probability_density
7.790e-01,0.000e+00
7.801e-01,0.000e+00
7.812e-01,0.000e+00
7.823e-01,0.000e+00
7.834e-01,0.000e+00
7.845e-01,0.000e+00
7.857e-01,0.000e+00
7.868e-01,0.000e+00
7.879e-01,0.000e+00
7.890e-01,0.000e+00
7.901e-01,0.000e+00
7.912e-01,0.000e+00
7.923e-01,0.000e+00
7.934e-01,0.000e+00
7.945e-01,0.000e+00
7.956e-01,0.000e+00
7.967e-01,0.000e+00
7.978e-01,0.000e+00
7.989e-01,0.000e+00
8.001e-01,0.000e+00
8.012e-01,0.000e+00
8.023e-01,0.000e+00
8.034e-01,0.000e+00
8.045e-01,0.000e+00
8.056e-01,0.000e+00
8.067e-01,0.000e+00
8.078e-01,0.000e+00
8.089e-01,0.000e+00
8.100e-01,0.000e+00
8.111e-01,0.000e+00
8.122e-01,0.000e+00
8.133e-01,0.000e+00
8.145e-01,0.000e+00
8.156e-01,0.000e+00
8.167e-01,0.000e+00
8.178e-01,0.000e+00
8.189e-01,0.000e+00
8.200e-01,0.000e+00
8.211e-01,0.000e+00
8.222e-01,0.000e+00
8.233e-01,0.000e+00
8.244e-01,0.000e+00
8.255e-01,0.000e+00
8.266e-01,0.000e+00
8.277e-01,0.000e+00
8.289e-01,0.000e+00
8.300e-01,0.000e+00
8.311e-01,0.000e+00
8.322e-01,0.000e+00
8.333e-01,0.000e+00
8.344e-01,0.000e+00
8.355e-01,0.000e+00
8.366e-01,0.000e+00
8.377e-01,0.000e+00
8.388e-01,0.000e+00
8.399e-01,0.000e+00
8.410e-01,0.000e+00
8.421e-01,0.000e+00
8.433e-01,1.805e-02
8.444e-01,0.000e+00
8.455e-01,0.000e+00
8.466e-01,0.000e+00
8.477e-01,0.000e+00
8.488e-01,0.000e+00
8.499e-01,0.000e+00
8.510e-01,0.000e+00
8.521e-01,0.000e+00
8.532e-01,0.000e+00
8.543e-01,0.000e+00
8.554e-01,0.000e+00
8.565e-01,0.000e+00
8.577e-01,0.000e+00
8.588e-01,0.000e+00
8.599e-01,0.000e+00
8.610e-01,0.000e+00
8.621e-01,0.000e+00
8.632e-01,0.000e+00
8.643e-01,0.000e+00
8.654e-01,0.000e+00
8.665e-01,0.000e+00
8.676e-01,0.000e+00
8.687e-01,0.000e+00
8.698e-01,0.000e+00
8.709e-01,0.000e+00
8.721e-01,0.000e+00
8.732e-01,0.000e+00
8.743e-01,0.000e+00
8.754e-01,0.000e+00
8.765e-01,9.027e-03
8.776e-01,9.027e-03
8.787e-01,1.805e-02
8.798e-01,9.027e-03
8.809e-01,9.027e-03
8.820e-01,1.805e-02
8.831e-01,0.000e+00
8.842e-01,9.027e-03
8.854e-01,9.027e-03
8.865e-01,1.805e-02
8.876e-01,9.027e-03
8.887e-01,1.805e-02
8.898e-01,9.027e-03
8.909e-01,1.805e-02
8.920e-01,9.027e-03
8.931e-01,9.027e-03
8.942e-01,4.514e-02
8.953e-01,6.319e-02
8.964e-01,1.805e-02
8.975e-01,2.708e-02
8.986e-01,3.611e-02
8.998e-01,4.514e-02
9.009e-01,6.319e-02
9.020e-01,5.416e-02
9.031e-01,6.319e-02
9.042e-01,6.319e-02
9.053e-01,9.930e-02
9.064e-01,5.416e-02
9.075e-01,1.264e-01
9.086e-01,1.444e-01
9.097e-01,1.174e-01
9.108e-01,9.930e-02
9.119e-01,1.625e-01
9.130e-01,1.896e-01
9.142e-01,1.896e-01
9.153e-01,2.528e-01
9.164e-01,3.611e-01
9.175e-01,3.069e-01
9.186e-01,3.792e-01
9.197e-01,2.889e-01
9.208e-01,4.604e-01
9.219e-01,5.146e-01
9.230e-01,4.965e-01
9.241e-01,5.146e-01
9.252e-01,6.680e-01
9.263e-01,8.125e-01
9.274e-01,8.125e-01
9.286e-01,8.576e-01
9.297e-01,1.056e+00
9.308e-01,1.156e+00
9.319e-01,1.183e+00
9.330e-01,1.462e+00
9.341e-01,1.399e+00
9.352e-01,1.607e+00
9.363e-01,1.760e+00
9.374e-01,2.121e+00
9.385e-01,2.392e+00
9.396e-01,2.437e+00
9.407e-01,2.573e+00
9.418e-01,2.600e+00
9.430e-01,3.909e+00
9.441e-01,3.620e+00
9.452e-01,3.846e+00
9.463e-01,4.369e+00
9.474e-01,4.613e+00
9.485e-01,5.164e+00
9.496e-01,5.543e+00
9.507e-01,6.184e+00
9.518e-01,7.005e+00
9.529e-01,7.565e+00
9.540e-01,8.034e+00
9.551e-01,8.459e+00
9.562e-01,9.596e+00
9.574e-01,1.033e+01
9.585e-01,1.150e+01
9.596e-01,1.217e+01
9.607e-01,1.340e+01
9.618e-01,1.390e+01
9.629e-01,1.507e+01
9.640e-01,1.671e+01
9.651e-01,1.722e+01
9.662e-01,1.960e+01
9.673e-01,1.985e+01
9.684e-01,2.137e+01
9.695e-01,2.270e+01
9.706e-01,2.373e+01
9.718e-01,2.644e+01
9.729e-01,2.664e+01
9.740e-01,2.871e+01
9.751e-01,2.901e+01
9.762e-01,3.073e+01
9.773e-01,3.109e+01
9.784e-01,3.128e+01
9.795e-01,3.137e+01
9.806e-01,3.188e+01
9.817e-01,3.192e+01
9.828e-01,3.201e+01
9.839e-01,3.199e+01
9.850e-01,3.043e+01
9.862e-01,2.988e+01
9.873e-01,2.873e+01
9.884e-01,2.648e+01
9.895e-01,2.272e+01
9.906e-01,1.982e+01
9.917e-01,1.687e+01
9.928e-01,1.451e+01
9.939e-01,1.062e+01
9.950e-01,6.671e+00
9.961e-01,4.342e+00
9.972e-01,2.058e+00
9.983e-01,6.771e-01
9.994e-01,7.222e-02


==> anc/03_results/weak_inf/num_elliptical_beam/0_037.csv <==
transmittance,probability_density
7.975e-01,0.000e+00
7.985e-01,0.000e+00
7.995e-01,0.000e+00
8.006e-01,0.000e+00
8.016e-01,0.000e+00
8.026e-01,0.000e+00
8.036e-01,0.000e+00
8.046e-01,0.000e+00
8.056e-01,0.000e+00
8.066e-01,0.000e+00
8.077e-01,0.000e+00
8.087e-01,0.000e+00
8.097e-01,0.000e+00
8.107e-01,0.000e+00
8.117e-01,0.000e+00
8.127e-01,0.000e+00
8.137e-01,0.000e+00
8.148e-01,0.000e+00
8.158e-01,0.000e+00
8.168e-01,0.000e+00
8.178e-01,0.000e+00
8.188e-01,0.000e+00
8.198e-01,0.000e+00
8.209e-01,0.000e+00
8.219e-01,0.000e+00
8.229e-01,0.000e+00
8.239e-01,0.000e+00
8.249e-01,0.000e+00
8.259e-01,0.000e+00
8.269e-01,0.000e+00
8.280e-01,0.000e+00
8.290e-01,0.000e+00
8.300e-01,0.000e+00
8.310e-01,0.000e+00
8.320e-01,0.000e+00
8.330e-01,0.000e+00
8.340e-01,0.000e+00
8.351e-01,0.000e+00
8.361e-01,0.000e+00
8.371e-01,0.000e+00
8.381e-01,0.000e+00
8.391e-01,0.000e+00
8.401e-01,0.000e+00
8.412e-01,0.000e+00
8.422e-01,0.000e+00
8.432e-01,0.000e+00
8.442e-01,0.000e+00
8.452e-01,0.000e+00
8.462e-01,0.000e+00
8.472e-01,0.000e+00
8.483e-01,0.000e+00
8.493e-01,0.000e+00
8.503e-01,0.000e+00
8.513e-01,0.000e+00
8.523e-01,0.000e+00
8.533e-01,0.000e+00
8.543e-01,0.000e+00
8.554e-01,0.000e+00
8.564e-01,0.000e+00
8.574e-01,0.000e+00
8.584e-01,0.000e+00
8.594e-01,1.970e-02
8.604e-01,0.000e+00
8.615e-01,0.000e+00
8.625e-01,0.000e+00
8.635e-01,0.000e+00
8.645e-01,0.000e+00
8.655e-01,0.000e+00
8.665e-01,0.000e+00
8.675e-01,0.000e+00
8.686e-01,0.000e+00
8.696e-01,0.000e+00
8.706e-01,0.000e+00
8.716e-01,0.000e+00
8.726e-01,0.000e+00
8.736e-01,0.000e+00
8.746e-01,0.000e+00
8.757e-01,0.000e+00
8.767e-01,0.000e+00
8.777e-01,0.000e+00
8.787e-01,0.000e+00
8.797e-01,0.000e+00
8.807e-01,0.000e+00
8.818e-01,0.000e+00
8.828e-01,0.000e+00
8.838e-01,0.000e+00
8.848e-01,0.000e+00
8.858e-01,0.000e+00
8.868e-01,0.000e+00
8.878e-01,0.000e+00
8.889e-01,0.000e+00
8.899e-01,0.000e+00
8.909e-01,9.852e-03
8.919e-01,9.852e-03
8.929e-01,0.000e+00
8.939e-01,1.970e-02
8.949e-01,9.852e-03
8.960e-01,2.956e-02
8.970e-01,0.000e+00
8.980e-01,9.852e-03
8.990e-01,9.852e-03
9.000e-01,1.970e-02
9.010e-01,9.852e-03
9.021e-01,1.970e-02
9.031e-01,9.852e-03
9.041e-01,9.852e-03
9.051e-01,9.852e-03
9.061e-01,1.970e-02
9.071e-01,5.911e-02
9.081e-01,5.911e-02
9.092e-01,1.970e-02
9.102e-01,2.956e-02
9.112e-01,3.941e-02
9.122e-01,5.911e-02
9.132e-01,2.956e-02
9.142e-01,7.882e-02
9.152e-01,7.882e-02
9.163e-01,5.911e-02
9.173e-01,9.852e-02
9.183e-01,6.897e-02
9.193e-01,1.576e-01
9.203e-01,1.576e-01
9.213e-01,1.182e-01
9.224e-01,8.867e-02
9.234e-01,1.576e-01
9.244e-01,1.970e-01
9.254e-01,2.365e-01
9.264e-01,2.463e-01
9.274e-01,3.645e-01
9.284e-01,3.645e-01
9.295e-01,3.941e-01
9.305e-01,3.941e-01
9.315e-01,5.419e-01
9.325e-01,5.025e-01
9.335e-01,5.320e-01
9.345e-01,5.616e-01
9.355e-01,6.798e-01
9.366e-01,9.951e-01
9.376e-01,9.064e-01
9.386e-01,8.473e-01
9.396e-01,1.212e+00
9.406e-01,1.291e+00
9.416e-01,1.320e+00
9.427e-01,1.675e+00
9.437e-01,1.488e+00
9.447e-01,1.813e+00
9.457e-01,2.118e+00
9.467e-01,2.325e+00
9.477e-01,2.690e+00
9.487e-01,2.768e+00
9.498e-01,2.739e+00
9.508e-01,3.123e+00
9.518e-01,4.532e+00
9.528e-01,4.108e+00
9.538e-01,4.325e+00
9.548e-01,4.946e+00
9.558e-01,5.567e+00
9.569e-01,5.704e+00
9.579e-01,6.483e+00
9.589e-01,7.596e+00
9.599e-01,8.039e+00
9.609e-01,9.172e+00
9.619e-01,8.936e+00
9.630e-01,1.019e+01
9.640e-01,1.178e+01
9.650e-01,1.237e+01
9.660e-01,1.383e+01
9.670e-01,1.463e+01
9.680e-01,1.593e+01
9.690e-01,1.663e+01
9.701e-01,1.905e+01
9.711e-01,1.987e+01
9.721e-01,2.220e+01
9.731e-01,2.274e+01
9.741e-01,2.488e+01
9.751e-01,2.686e+01
9.761e-01,2.749e+01
9.772e-01,3.139e+01
9.782e-01,3.149e+01
9.792e-01,3.376e+01
9.802e-01,3.452e+01
9.812e-01,3.651e+01
9.822e-01,3.640e+01
9.833e-01,3.710e+01
9.843e-01,3.752e+01
9.853e-01,3.811e+01
9.863e-01,3.820e+01
9.873e-01,3.790e+01
9.883e-01,3.634e+01
9.893e-01,3.544e+01
9.904e-01,3.467e+01
9.914e-01,2.987e+01
9.924e-01,2.617e+01
9.934e-01,2.201e+01
9.944e-01,1.842e+01
9.954e-01,1.331e+01
9.964e-01,7.813e+00
9.975e-01,4.729e+00
9.985e-01,1.557e+00
9.995e-01,2.167e-01


==> anc/03_results/weak_inf/num_elliptical_beam/0_038.csv <==
transmittance,probability_density
8.125e-01,0.000e+00
8.134e-01,0.000e+00
8.143e-01,0.000e+00
8.153e-01,0.000e+00
8.162e-01,0.000e+00
8.172e-01,0.000e+00
8.181e-01,0.000e+00
8.190e-01,0.000e+00
8.200e-01,0.000e+00
8.209e-01,0.000e+00
8.219e-01,0.000e+00
8.228e-01,0.000e+00
8.237e-01,0.000e+00
8.247e-01,0.000e+00
8.256e-01,0.000e+00
8.266e-01,0.000e+00
8.275e-01,0.000e+00
8.284e-01,0.000e+00
8.294e-01,0.000e+00
8.303e-01,0.000e+00
8.313e-01,0.000e+00
8.322e-01,0.000e+00
8.331e-01,0.000e+00
8.341e-01,0.000e+00
8.350e-01,0.000e+00
8.360e-01,0.000e+00
8.369e-01,0.000e+00
8.378e-01,0.000e+00
8.388e-01,0.000e+00
8.397e-01,0.000e+00
8.407e-01,0.000e+00
8.416e-01,0.000e+00
8.425e-01,0.000e+00
8.435e-01,0.000e+00
8.444e-01,0.000e+00
8.454e-01,0.000e+00
8.463e-01,0.000e+00
8.472e-01,0.000e+00
8.482e-01,0.000e+00
8.491e-01,0.000e+00
8.501e-01,0.000e+00
8.510e-01,0.000e+00
8.519e-01,0.000e+00
8.529e-01,0.000e+00
8.538e-01,0.000e+00
8.548e-01,0.000e+00
8.557e-01,0.000e+00
8.566e-01,0.000e+00
8.576e-01,0.000e+00
8.585e-01,0.000e+00
8.595e-01,0.000e+00
8.604e-01,0.000e+00
8.613e-01,0.000e+00
8.623e-01,0.000e+00
8.632e-01,0.000e+00
8.642e-01,0.000e+00
8.651e-01,0.000e+00
8.660e-01,0.000e+00
8.670e-01,0.000e+00
8.679e-01,0.000e+00
8.689e-01,0.000e+00
8.698e-01,0.000e+00
8.707e-01,0.000e+00
8.717e-01,0.000e+00
8.726e-01,0.000e+00
8.736e-01,2.128e-02
8.745e-01,0.000e+00
8.754e-01,0.000e+00
8.764e-01,0.000e+00
8.773e-01,0.000e+00
8.783e-01,0.000e+00
8.792e-01,0.000e+00
8.801e-01,0.000e+00
8.811e-01,0.000e+00
8.820e-01,0.000e+00
8.830e-01,0.000e+00
8.839e-01,0.000e+00
8.848e-01,0.000e+00
8.858e-01,0.000e+00
8.867e-01,0.000e+00
8.877e-01,0.000e+00
8.886e-01,0.000e+00
8.895e-01,0.000e+00
8.905e-01,0.000e+00
8.914e-01,0.000e+00
8.924e-01,0.000e+00
8.933e-01,0.000e+00
8.942e-01,0.000e+00
8.952e-01,0.000e+00
8.961e-01,0.000e+00
8.971e-01,0.000e+00
8.980e-01,0.000e+00
8.989e-01,0.000e+00
8.999e-01,0.000e+00
9.008e-01,0.000e+00
9.018e-01,0.000e+00
9.027e-01,0.000e+00
9.037e-01,1.064e-02
9.046e-01,1.064e-02
9.055e-01,0.000e+00
9.065e-01,2.128e-02
9.074e-01,0.000e+00
9.083e-01,1.064e-02
9.093e-01,3.191e-02
9.102e-01,1.064e-02
9.112e-01,1.064e-02
9.121e-01,1.064e-02
9.130e-01,1.064e-02
9.140e-01,3.191e-02
9.149e-01,2.128e-02
9.159e-01,0.000e+00
9.168e-01,1.064e-02
9.178e-01,2.128e-02
9.187e-01,4.255e-02
9.196e-01,6.383e-02
9.206e-01,4.255e-02
9.215e-01,4.255e-02
9.224e-01,4.255e-02
9.234e-01,5.319e-02
9.243e-01,5.319e-02
9.253e-01,7.447e-02
9.262e-01,7.447e-02
9.271e-01,9.574e-02
9.281e-01,9.574e-02
9.290e-01,1.277e-01
9.300e-01,1.383e-01
9.309e-01,1.596e-01
9.319e-01,1.170e-01
9.328e-01,1.277e-01
9.337e-01,1.915e-01
9.347e-01,2.021e-01
9.356e-01,2.979e-01
9.365e-01,2.979e-01
9.375e-01,4.043e-01
9.384e-01,3.936e-01
9.394e-01,4.681e-01
9.403e-01,4.468e-01
9.412e-01,5.851e-01
9.422e-01,6.170e-01
9.431e-01,6.170e-01
9.441e-01,7.234e-01
9.450e-01,8.404e-01
9.460e-01,1.032e+00
9.469e-01,1.085e+00
9.478e-01,1.191e+00
9.488e-01,1.309e+00
9.497e-01,1.564e+00
9.506e-01,1.489e+00
9.516e-01,1.894e+00
9.525e-01,1.957e+00
9.535e-01,2.191e+00
9.544e-01,2.670e+00
9.553e-01,2.904e+00
9.563e-01,3.053e+00
9.572e-01,3.053e+00
9.582e-01,3.691e+00
9.591e-01,5.011e+00
9.601e-01,4.500e+00
9.610e-01,4.936e+00
9.619e-01,5.511e+00
9.629e-01,6.489e+00
9.638e-01,6.713e+00
9.647e-01,7.404e+00
9.657e-01,9.085e+00
9.666e-01,9.415e+00
9.676e-01,1.018e+01
9.685e-01,1.094e+01
9.694e-01,1.240e+01
9.704e-01,1.339e+01
9.713e-01,1.578e+01
9.723e-01,1.622e+01
9.732e-01,1.752e+01
9.742e-01,1.898e+01
9.751e-01,2.133e+01
9.760e-01,2.311e+01
9.770e-01,2.532e+01
9.779e-01,2.644e+01
9.788e-01,2.927e+01
9.798e-01,3.122e+01
9.807e-01,3.324e+01
9.817e-01,3.629e+01
9.826e-01,3.791e+01
9.835e-01,3.978e+01
9.845e-01,4.282e+01
9.854e-01,4.310e+01
9.864e-01,4.335e+01
9.873e-01,4.461e+01
9.883e-01,4.516e+01
9.892e-01,4.563e+01
9.901e-01,4.543e+01
9.911e-01,4.378e+01
9.920e-01,4.215e+01
9.929e-01,3.991e+01
9.939e-01,3.347e+01
9.948e-01,2.802e+01
9.958e-01,2.281e+01
9.967e-01,1.593e+01
9.976e-01,8.468e+00
9.986e-01,3.521e+00
9.995e-01,5.532e-01


==> anc/03_results/weak_inf/num_elliptical_beam/0_039.csv <==
transmittance,probability_density
8.254e-01,0.000e+00
8.263e-01,0.000e+00
8.272e-01,0.000e+00
8.281e-01,0.000e+00
8.289e-01,0.000e+00
8.298e-01,0.000e+00
8.307e-01,0.000e+00
8.316e-01,0.000e+00
8.324e-01,0.000e+00
8.333e-01,0.000e+00
8.342e-01,0.000e+00
8.351e-01,0.000e+00
8.359e-01,0.000e+00
8.368e-01,0.000e+00
8.377e-01,0.000e+00
8.386e-01,0.000e+00
8.394e-01,0.000e+00
8.403e-01,0.000e+00
8.412e-01,0.000e+00
8.421e-01,0.000e+00
8.429e-01,0.000e+00
8.438e-01,0.000e+00
8.447e-01,0.000e+00
8.456e-01,0.000e+00
8.464e-01,0.000e+00
8.473e-01,0.000e+00
8.482e-01,0.000e+00
8.491e-01,0.000e+00
8.499e-01,0.000e+00
8.508e-01,0.000e+00
8.517e-01,0.000e+00
8.526e-01,0.000e+00
8.534e-01,0.000e+00
8.543e-01,0.000e+00
8.552e-01,0.000e+00
8.561e-01,0.000e+00
8.569e-01,0.000e+00
8.578e-01,0.000e+00
8.587e-01,0.000e+00
8.596e-01,0.000e+00
8.604e-01,0.000e+00
8.613e-01,0.000e+00
8.622e-01,0.000e+00
8.631e-01,0.000e+00
8.639e-01,0.000e+00
8.648e-01,0.000e+00
8.657e-01,0.000e+00
8.666e-01,0.000e+00
8.674e-01,0.000e+00
8.683e-01,0.000e+00
8.692e-01,0.000e+00
8.701e-01,0.000e+00
8.709e-01,0.000e+00
8.718e-01,0.000e+00
8.727e-01,0.000e+00
8.736e-01,0.000e+00
8.744e-01,0.000e+00
8.753e-01,0.000e+00
8.762e-01,0.000e+00
8.771e-01,0.000e+00
8.779e-01,0.000e+00
8.788e-01,0.000e+00
8.797e-01,0.000e+00
8.806e-01,0.000e+00
8.814e-01,0.000e+00
8.823e-01,0.000e+00
8.832e-01,0.000e+00
8.841e-01,0.000e+00
8.849e-01,0.000e+00
8.858e-01,0.000e+00
8.867e-01,0.000e+00
8.876e-01,2.286e-02
8.884e-01,0.000e+00
8.893e-01,0.000e+00
8.902e-01,0.000e+00
8.911e-01,0.000e+00
8.919e-01,0.000e+00
8.928e-01,0.000e+00
8.937e-01,0.000e+00
8.946e-01,0.000e+00
8.954e-01,0.000e+00
8.963e-01,0.000e+00
8.972e-01,0.000e+00
8.981e-01,0.000e+00
8.989e-01,0.000e+00
8.998e-01,0.000e+00
9.007e-01,0.000e+00
9.016e-01,0.000e+00
9.024e-01,0.000e+00
9.033e-01,0.000e+00
9.042e-01,0.000e+00
9.051e-01,0.000e+00
9.059e-01,0.000e+00
9.068e-01,0.000e+00
9.077e-01,0.000e+00
9.086e-01,0.000e+00
9.094e-01,0.000e+00
9.103e-01,0.000e+00
9.112e-01,0.000e+00
9.121e-01,0.000e+00
9.129e-01,0.000e+00
9.138e-01,0.000e+00
9.147e-01,0.000e+00
9.156e-01,1.143e-02
9.164e-01,1.143e-02
9.173e-01,0.000e+00
9.182e-01,1.143e-02
9.191e-01,1.143e-02
9.199e-01,2.286e-02
9.208e-01,2.286e-02
9.217e-01,2.286e-02
9.226e-01,1.143e-02
9.234e-01,0.000e+00
9.243e-01,3.429e-02
9.252e-01,2.286e-02
9.261e-01,1.143e-02
9.269e-01,1.143e-02
9.278e-01,2.286e-02
9.287e-01,3.429e-02
9.296e-01,3.429e-02
9.304e-01,8.000e-02
9.313e-01,4.571e-02
9.322e-01,2.286e-02
9.331e-01,8.000e-02
9.339e-01,4.571e-02
9.348e-01,9.143e-02
9.357e-01,8.000e-02
9.366e-01,1.029e-01
9.374e-01,1.029e-01
9.383e-01,1.029e-01
9.392e-01,1.829e-01
9.401e-01,1.600e-01
9.409e-01,1.371e-01
9.418e-01,1.486e-01
9.427e-01,1.943e-01
9.436e-01,1.943e-01
9.444e-01,3.200e-01
9.453e-01,4.229e-01
9.462e-01,4.343e-01
9.471e-01,4.114e-01
9.479e-01,5.029e-01
9.488e-01,5.714e-01
9.497e-01,6.857e-01
9.506e-01,6.629e-01
9.514e-01,6.857e-01
9.523e-01,8.114e-01
9.532e-01,1.051e+00
9.541e-01,1.109e+00
9.549e-01,1.211e+00
9.558e-01,1.383e+00
9.567e-01,1.634e+00
9.576e-01,1.600e+00
9.584e-01,2.160e+00
9.593e-01,2.171e+00
9.602e-01,2.103e+00
9.611e-01,3.040e+00
9.619e-01,3.177e+00
9.628e-01,3.394e+00
9.637e-01,3.257e+00
9.646e-01,4.011e+00
9.654e-01,5.463e+00
9.663e-01,5.234e+00
9.672e-01,5.623e+00
9.681e-01,6.366e+00
9.689e-01,7.280e+00
9.698e-01,7.760e+00
9.707e-01,8.903e+00
9.716e-01,1.023e+01
9.724e-01,1.130e+01
9.733e-01,1.195e+01
9.742e-01,1.325e+01
9.751e-01,1.536e+01
9.759e-01,1.643e+01
9.768e-01,1.853e+01
9.777e-01,2.033e+01
9.786e-01,2.131e+01
9.794e-01,2.459e+01
9.803e-01,2.631e+01
9.812e-01,2.958e+01
9.821e-01,3.118e+01
9.829e-01,3.488e+01
9.838e-01,3.685e+01
9.847e-01,4.153e+01
9.856e-01,4.293e+01
9.864e-01,4.673e+01
9.873e-01,4.871e+01
9.882e-01,5.134e+01
9.891e-01,5.186e+01
9.899e-01,5.350e+01
9.908e-01,5.446e+01
9.917e-01,5.474e+01
9.926e-01,5.418e+01
9.934e-01,5.275e+01
9.943e-01,5.069e+01
9.952e-01,4.299e+01
9.961e-01,3.531e+01
9.969e-01,2.757e+01
9.978e-01,1.690e+01
9.987e-01,7.714e+00
9.996e-01,1.337e+00


==> anc/03_results/weak_inf/num_elliptical_beam/0_04.csv <==
transmittance,probability_density
8.373e-01,0.000e+00
8.381e-01,0.000e+00
8.389e-01,0.000e+00
8.398e-01,0.000e+00
8.406e-01,0.000e+00
8.414e-01,0.000e+00
8.422e-01,0.000e+00
8.430e-01,0.000e+00
8.438e-01,0.000e+00
8.447e-01,0.000e+00
8.455e-01,0.000e+00
8.463e-01,0.000e+00
8.471e-01,0.000e+00
8.479e-01,0.000e+00
8.487e-01,0.000e+00
8.495e-01,0.000e+00
8.504e-01,0.000e+00
8.512e-01,0.000e+00
8.520e-01,0.000e+00
8.528e-01,0.000e+00
8.536e-01,0.000e+00
8.544e-01,0.000e+00
8.553e-01,0.000e+00
8.561e-01,0.000e+00
8.569e-01,0.000e+00
8.577e-01,0.000e+00
8.585e-01,0.000e+00
8.593e-01,0.000e+00
8.601e-01,0.000e+00
8.610e-01,0.000e+00
8.618e-01,0.000e+00
8.626e-01,0.000e+00
8.634e-01,0.000e+00
8.642e-01,0.000e+00
8.650e-01,0.000e+00
8.659e-01,0.000e+00
8.667e-01,0.000e+00
8.675e-01,0.000e+00
8.683e-01,0.000e+00
8.691e-01,0.000e+00
8.699e-01,0.000e+00
8.708e-01,0.000e+00
8.716e-01,0.000e+00
8.724e-01,0.000e+00
8.732e-01,0.000e+00
8.740e-01,0.000e+00
8.748e-01,0.000e+00
8.756e-01,0.000e+00
8.765e-01,0.000e+00
8.773e-01,0.000e+00
8.781e-01,0.000e+00
8.789e-01,0.000e+00
8.797e-01,0.000e+00
8.805e-01,0.000e+00
8.814e-01,0.000e+00
8.822e-01,0.000e+00
8.830e-01,0.000e+00
8.838e-01,0.000e+00
8.846e-01,0.000e+00
8.854e-01,0.000e+00
8.862e-01,0.000e+00
8.871e-01,0.000e+00
8.879e-01,0.000e+00
8.887e-01,0.000e+00
8.895e-01,0.000e+00
8.903e-01,0.000e+00
8.911e-01,0.000e+00
8.920e-01,0.000e+00
8.928e-01,0.000e+00
8.936e-01,0.000e+00
8.944e-01,0.000e+00
8.952e-01,0.000e+00
8.960e-01,0.000e+00
8.968e-01,0.000e+00
8.977e-01,0.000e+00
8.985e-01,0.000e+00
8.993e-01,2.453e-02
9.001e-01,0.000e+00
9.009e-01,0.000e+00
9.017e-01,0.000e+00
9.026e-01,0.000e+00
9.034e-01,0.000e+00
9.042e-01,0.000e+00
9.050e-01,0.000e+00
9.058e-01,0.000e+00
9.066e-01,0.000e+00
9.074e-01,0.000e+00
9.083e-01,0.000e+00
9.091e-01,0.000e+00
9.099e-01,0.000e+00
9.107e-01,0.000e+00
9.115e-01,0.000e+00
9.123e-01,0.000e+00
9.132e-01,0.000e+00
9.140e-01,0.000e+00
9.148e-01,0.000e+00
9.156e-01,0.000e+00
9.164e-01,0.000e+00
9.172e-01,0.000e+00
9.180e-01,0.000e+00
9.189e-01,0.000e+00
9.197e-01,0.000e+00
9.205e-01,0.000e+00
9.213e-01,0.000e+00
9.221e-01,0.000e+00
9.229e-01,0.000e+00
9.238e-01,0.000e+00
9.246e-01,0.000e+00
9.254e-01,1.226e-02
9.262e-01,0.000e+00
9.270e-01,1.226e-02
9.278e-01,0.000e+00
9.286e-01,1.226e-02
9.295e-01,2.453e-02
9.303e-01,1.226e-02
9.311e-01,2.453e-02
9.319e-01,2.453e-02
9.327e-01,1.226e-02
9.335e-01,1.226e-02
9.344e-01,2.453e-02
9.352e-01,3.679e-02
9.360e-01,1.226e-02
9.368e-01,2.453e-02
9.376e-01,2.453e-02
9.384e-01,4.905e-02
9.392e-01,4.905e-02
9.401e-01,7.358e-02
9.409e-01,1.226e-02
9.417e-01,1.104e-01
9.425e-01,3.679e-02
9.433e-01,1.104e-01
9.441e-01,6.132e-02
9.450e-01,1.349e-01
9.458e-01,9.810e-02
9.466e-01,1.472e-01
9.474e-01,1.962e-01
9.482e-01,1.839e-01
9.490e-01,1.472e-01
9.498e-01,1.839e-01
9.507e-01,2.207e-01
9.515e-01,2.575e-01
9.523e-01,3.066e-01
9.531e-01,4.905e-01
9.539e-01,4.415e-01
9.547e-01,4.905e-01
9.556e-01,5.764e-01
9.564e-01,7.726e-01
9.572e-01,7.358e-01
9.580e-01,7.971e-01
9.588e-01,7.603e-01
9.596e-01,1.018e+00
9.605e-01,1.300e+00
9.613e-01,1.435e+00
9.621e-01,1.312e+00
9.629e-01,1.766e+00
9.637e-01,1.803e+00
9.645e-01,2.305e+00
9.653e-01,2.453e+00
9.662e-01,2.428e+00
9.670e-01,3.446e+00
9.678e-01,3.520e+00
9.686e-01,3.667e+00
9.694e-01,3.973e+00
9.702e-01,4.697e+00
9.711e-01,6.487e+00
9.719e-01,5.923e+00
9.727e-01,6.463e+00
9.735e-01,7.946e+00
9.743e-01,8.327e+00
9.751e-01,9.651e+00
9.759e-01,1.109e+01
9.768e-01,1.245e+01
9.776e-01,1.349e+01
9.784e-01,1.479e+01
9.792e-01,1.741e+01
9.800e-01,1.849e+01
9.808e-01,2.168e+01
9.817e-01,2.319e+01
9.825e-01,2.572e+01
9.833e-01,2.910e+01
9.841e-01,3.195e+01
9.849e-01,3.490e+01
9.857e-01,3.900e+01
9.865e-01,4.276e+01
9.874e-01,4.535e+01
9.882e-01,5.068e+01
9.890e-01,5.521e+01
9.898e-01,5.796e+01
9.906e-01,6.121e+01
9.914e-01,6.219e+01
9.923e-01,6.464e+01
9.931e-01,6.648e+01
9.939e-01,6.669e+01
9.947e-01,6.503e+01
9.955e-01,6.265e+01
9.963e-01,5.349e+01
9.971e-01,4.245e+01
9.980e-01,3.093e+01
9.988e-01,1.488e+01
9.996e-01,2.821e+00


==> anc/03_results/weak_inf/num_total_probability/0_001.csv <==
transmittance,probability_density
2.756e-05,5.684e-40
8.267e-05,2.703e-21
1.378e-04,1.201e-14
1.929e-04,5.714e-11
2.480e-04,1.394e-08
3.031e-04,6.805e-07
3.582e-04,1.239e-05
4.133e-04,1.173e-04
4.684e-04,7.023e-04
5.235e-04,3.008e-03
5.787e-04,1.003e-02
6.338e-04,2.761e-02
6.889e-04,6.566e-02
7.440e-04,1.395e-01
7.991e-04,2.717e-01
8.542e-04,4.956e-01
9.093e-04,8.592e-01
9.644e-04,1.431e+00
1.020e-03,2.306e+00
1.075e-03,3.609e+00
1.130e-03,5.495e+00
1.185e-03,8.151e+00
1.240e-03,1.178e+01
1.295e-03,1.662e+01
1.350e-03,2.287e+01
1.405e-03,3.074e+01
1.460e-03,4.040e+01
1.516e-03,5.198e+01
1.571e-03,6.555e+01
1.626e-03,8.111e+01
1.681e-03,9.859e+01
1.736e-03,1.179e+02
1.791e-03,1.388e+02
1.846e-03,1.610e+02
1.901e-03,1.843e+02
1.956e-03,2.083e+02
2.012e-03,2.327e+02
2.067e-03,2.571e+02
2.122e-03,2.812e+02
2.177e-03,3.046e+02
2.232e-03,3.270e+02
2.287e-03,3.481e+02
2.342e-03,3.677e+02
2.397e-03,3.855e+02
2.452e-03,4.014e+02
2.508e-03,4.152e+02
2.563e-03,4.269e+02
2.618e-03,4.364e+02
2.673e-03,4.438e+02
2.728e-03,4.489e+02
2.783e-03,4.519e+02
2.838e-03,4.529e+02
2.893e-03,4.520e+02
2.948e-03,4.492e+02
3.003e-03,4.447e+02
3.059e-03,4.387e+02
3.114e-03,4.313e+02
3.169e-03,4.227e+02
3.224e-03,4.130e+02
3.279e-03,4.023e+02
3.334e-03,3.908e+02
3.389e-03,3.786e+02
3.444e-03,3.659e+02
3.499e-03,3.528e+02
3.555e-03,3.394e+02
3.610e-03,3.258e+02
3.665e-03,3.121e+02
3.720e-03,2.984e+02
3.775e-03,2.848e+02
3.830e-03,2.714e+02
3.885e-03,2.581e+02
3.940e-03,2.451e+02
3.995e-03,2.324e+02
4.051e-03,2.201e+02
4.106e-03,2.081e+02
4.161e-03,1.965e+02
4.216e-03,1.853e+02
4.271e-03,1.746e+02
4.326e-03,1.643e+02
4.381e-03,1.544e+02
4.436e-03,1.450e+02
4.491e-03,1.360e+02
4.547e-03,1.274e+02
4.602e-03,1.193e+02
4.657e-03,1.116e+02
4.712e-03,1.043e+02
4.767e-03,9.743e+01
4.822e-03,9.093e+01
4.877e-03,8.481e+01
4.932e-03,7.904e+01
4.987e-03,7.362e+01
5.043e-03,6.852e+01
5.098e-03,6.375e+01
5.153e-03,5.927e+01
5.208e-03,5.507e+01
5.263e-03,5.115e+01
5.318e-03,4.748e+01
5.373e-03,4.406e+01
5.428e-03,4.086e+01
5.483e-03,3.788e+01
5.539e-03,3.511e+01
5.594e-03,3.252e+01
5.649e-03,3.011e+01
5.704e-03,2.788e+01
5.759e-03,2.580e+01
5.814e-03,2.386e+01
5.869e-03,2.207e+01
5.924e-03,2.040e+01
5.979e-03,1.886e+01
6.035e-03,1.743e+01
6.090e-03,1.610e+01
6.145e-03,1.487e+01
6.200e-03,1.373e+01
6.255e-03,1.268e+01
6.310e-03,1.170e+01
6.365e-03,1.080e+01
6.420e-03,9.965e+00
6.475e-03,9.194e+00
6.531e-03,8.481e+00
6.586e-03,7.822e+00
6.641e-03,7.213e+00
6.696e-03,6.651e+00
6.751e-03,6.132e+00
6.806e-03,5.653e+00
6.861e-03,5.211e+00
6.916e-03,4.803e+00
6.971e-03,4.426e+00
7.027e-03,4.079e+00
7.082e-03,3.759e+00
7.137e-03,3.463e+00
7.192e-03,3.191e+00
7.247e-03,2.940e+00
7.302e-03,2.708e+00
7.357e-03,2.495e+00
7.412e-03,2.298e+00
7.467e-03,2.117e+00
7.523e-03,1.950e+00
7.578e-03,1.796e+00
7.633e-03,1.655e+00
7.688e-03,1.524e+00
7.743e-03,1.404e+00
7.798e-03,1.293e+00
7.853e-03,1.191e+00
7.908e-03,1.097e+00
7.963e-03,1.010e+00
8.019e-03,9.307e-01
8.074e-03,8.573e-01
8.129e-03,7.897e-01
8.184e-03,7.274e-01
8.239e-03,6.701e-01
8.294e-03,6.173e-01
8.349e-03,5.687e-01
8.404e-03,5.239e-01
8.459e-03,4.827e-01
8.514e-03,4.447e-01
8.570e-03,4.098e-01
8.625e-03,3.776e-01
8.680e-03,3.479e-01
8.735e-03,3.206e-01
8.790e-03,2.955e-01
8.845e-03,2.723e-01
8.900e-03,2.510e-01
8.955e-03,2.313e-01
9.010e-03,2.132e-01
9.066e-03,1.966e-01
9.121e-03,1.812e-01
9.176e-03,1.671e-01
9.231e-03,1.541e-01
9.286e-03,1.421e-01
9.341e-03,1.310e-01
9.396e-03,1.208e-01
9.451e-03,1.114e-01
9.506e-03,1.028e-01
9.562e-03,9.480e-02
9.617e-03,8.745e-02
9.672e-03,8.068e-02
9.727e-03,7.444e-02
9.782e-03,6.869e-02
9.837e-03,6.338e-02
9.892e-03,5.850e-02
9.947e-03,5.399e-02
1.000e-02,4.984e-02
1.006e-02,4.600e-02
1.011e-02,4.247e-02
1.017e-02,3.921e-02
1.022e-02,3.621e-02
1.028e-02,3.344e-02
1.033e-02,3.088e-02
1.039e-02,2.852e-02
1.044e-02,2.635e-02
1.050e-02,2.434e-02
1.055e-02,2.249e-02
1.061e-02,2.078e-02
1.066e-02,1.920e-02
1.072e-02,1.774e-02
1.077e-02,1.640e-02
1.083e-02,1.516e-02
1.088e-02,1.401e-02
1.094e-02,1.295e-02
1.099e-02,1.198e-02


==> anc/03_results/weak_inf/num_total_probability/0_002.csv <==
transmittance,probability_density
9.966e-05,1.984e-45
2.990e-04,6.698e-25
4.983e-04,1.582e-17
6.976e-04,2.023e-13
8.969e-04,9.732e-11
1.096e-03,7.864e-09
1.296e-03,2.122e-07
1.495e-03,2.758e-06
1.694e-03,2.144e-05
1.894e-03,1.143e-04
2.093e-03,4.582e-04
2.292e-03,1.473e-03
2.492e-03,3.984e-03
2.691e-03,9.394e-03
2.890e-03,1.986e-02
3.089e-03,3.851e-02
3.289e-03,6.976e-02
3.488e-03,1.198e-01
3.687e-03,1.971e-01
3.887e-03,3.138e-01
4.086e-03,4.859e-01
4.285e-03,7.344e-01
4.485e-03,1.086e+00
4.684e-03,1.573e+00
4.883e-03,2.233e+00
5.083e-03,3.106e+00
5.282e-03,4.236e+00
5.481e-03,5.665e+00
5.681e-03,7.434e+00
5.880e-03,9.579e+00
6.079e-03,1.213e+01
6.279e-03,1.510e+01
6.478e-03,1.849e+01
6.677e-03,2.232e+01
6.877e-03,2.655e+01
7.076e-03,3.116e+01
7.275e-03,3.611e+01
7.475e-03,4.135e+01
7.674e-03,4.682e+01
7.873e-03,5.246e+01
8.072e-03,5.819e+01
8.272e-03,6.395e+01
8.471e-03,6.967e+01
8.670e-03,7.527e+01
8.870e-03,8.069e+01
9.069e-03,8.587e+01
9.268e-03,9.075e+01
9.468e-03,9.528e+01
9.667e-03,9.943e+01
9.866e-03,1.032e+02
1.007e-02,1.064e+02
1.026e-02,1.092e+02
1.046e-02,1.116e+02
1.066e-02,1.134e+02
1.086e-02,1.148e+02
1.106e-02,1.157e+02
1.126e-02,1.161e+02
1.146e-02,1.162e+02
1.166e-02,1.157e+02
1.186e-02,1.150e+02
1.206e-02,1.138e+02
1.226e-02,1.123e+02
1.246e-02,1.105e+02
1.266e-02,1.084e+02
1.286e-02,1.061e+02
1.306e-02,1.036e+02
1.325e-02,1.009e+02
1.345e-02,9.800e+01
1.365e-02,9.501e+01
1.385e-02,9.192e+01
1.405e-02,8.874e+01
1.425e-02,8.552e+01
1.445e-02,8.226e+01
1.465e-02,7.899e+01
1.485e-02,7.572e+01
1.505e-02,7.247e+01
1.525e-02,6.925e+01
1.545e-02,6.608e+01
1.565e-02,6.297e+01
1.585e-02,5.993e+01
1.605e-02,5.696e+01
1.624e-02,5.407e+01
1.644e-02,5.126e+01
1.664e-02,4.855e+01
1.684e-02,4.593e+01
1.704e-02,4.341e+01
1.724e-02,4.099e+01
1.744e-02,3.866e+01
1.764e-02,3.644e+01
1.784e-02,3.431e+01
1.804e-02,3.228e+01
1.824e-02,3.034e+01
1.844e-02,2.850e+01
1.864e-02,2.675e+01
1.884e-02,2.510e+01
1.904e-02,2.352e+01
1.923e-02,2.204e+01
1.943e-02,2.063e+01
1.963e-02,1.930e+01
1.983e-02,1.805e+01
2.003e-02,1.687e+01
2.023e-02,1.576e+01
2.043e-02,1.471e+01
2.063e-02,1.373e+01
2.083e-02,1.280e+01
2.103e-02,1.194e+01
2.123e-02,1.113e+01
2.143e-02,1.036e+01
2.163e-02,9.651e+00
2.183e-02,8.984e+00
2.202e-02,8.359e+00
2.222e-02,7.776e+00
2.242e-02,7.231e+00
2.262e-02,6.722e+00
2.282e-02,6.247e+00
2.302e-02,5.804e+00
2.322e-02,5.391e+00
2.342e-02,5.006e+00
2.362e-02,4.647e+00
2.382e-02,4.313e+00
2.402e-02,4.002e+00
2.422e-02,3.713e+00
2.442e-02,3.444e+00
2.462e-02,3.194e+00
2.482e-02,2.961e+00
2.501e-02,2.745e+00
2.521e-02,2.544e+00
2.541e-02,2.358e+00
2.561e-02,2.185e+00
2.581e-02,2.024e+00
2.601e-02,1.875e+00
2.621e-02,1.736e+00
2.641e-02,1.608e+00
2.661e-02,1.489e+00
2.681e-02,1.379e+00
2.701e-02,1.276e+00
2.721e-02,1.182e+00
2.741e-02,1.094e+00
2.761e-02,1.012e+00
2.781e-02,9.368e-01
2.800e-02,8.670e-01
2.820e-02,8.022e-01
2.840e-02,7.423e-01
2.860e-02,6.868e-01
2.880e-02,6.355e-01
2.900e-02,5.879e-01
2.920e-02,5.439e-01
2.940e-02,5.031e-01
2.960e-02,4.654e-01
2.980e-02,4.305e-01
3.000e-02,3.983e-01
3.020e-02,3.684e-01
3.040e-02,3.407e-01
3.060e-02,3.152e-01
3.079e-02,2.915e-01
3.099e-02,2.696e-01
3.119e-02,2.494e-01
3.139e-02,2.307e-01
3.159e-02,2.134e-01
3.179e-02,1.974e-01
3.199e-02,1.826e-01
3.219e-02,1.689e-01
3.239e-02,1.562e-01
3.259e-02,1.445e-01
3.279e-02,1.337e-01
3.299e-02,1.236e-01
3.319e-02,1.144e-01
3.339e-02,1.058e-01
3.359e-02,9.788e-02
3.378e-02,9.056e-02
3.398e-02,8.378e-02
3.418e-02,7.752e-02
3.438e-02,7.172e-02
3.458e-02,6.636e-02
3.478e-02,6.141e-02
3.498e-02,5.683e-02
3.518e-02,5.259e-02
3.538e-02,4.867e-02
3.558e-02,4.504e-02
3.578e-02,4.169e-02
3.598e-02,3.859e-02
3.618e-02,3.572e-02
3.638e-02,3.306e-02
3.658e-02,3.061e-02
3.677e-02,2.834e-02
3.697e-02,2.624e-02
3.717e-02,2.429e-02
3.737e-02,2.249e-02
3.757e-02,2.083e-02
3.777e-02,1.929e-02
3.797e-02,1.787e-02
3.817e-02,1.655e-02
3.837e-02,1.533e-02
3.857e-02,1.420e-02
3.877e-02,1.315e-02
3.897e-02,1.219e-02
3.917e-02,1.129e-02
3.937e-02,1.046e-02
3.957e-02,9.694e-03
3.976e-02,8.983e-03


==> anc/03_results/weak_inf/num_total_probability/0_003.csv <==
transmittance,probability_density
2.157e-04,1.237e-49
6.472e-04,1.662e-27
1.079e-03,1.569e-19
1.510e-03,4.454e-15
1.942e-03,3.655e-12
2.373e-03,4.356e-10
2.805e-03,1.582e-08
3.236e-03,2.605e-07
3.668e-03,2.454e-06
4.099e-03,1.535e-05
4.530e-03,7.042e-05
4.962e-03,2.538e-04
5.393e-03,7.564e-04
5.825e-03,1.936e-03
6.256e-03,4.382e-03
6.688e-03,8.984e-03
7.119e-03,1.701e-02
7.551e-03,3.022e-02
7.982e-03,5.105e-02
8.414e-03,8.284e-02
8.845e-03,1.302e-01
9.277e-03,1.992e-01
9.708e-03,2.982e-01
1.014e-02,4.374e-01
1.057e-02,6.294e-01
1.100e-02,8.891e-01
1.143e-02,1.233e+00
1.187e-02,1.680e+00
1.230e-02,2.247e+00
1.273e-02,2.952e+00
1.316e-02,3.813e+00
1.359e-02,4.843e+00
1.402e-02,6.052e+00
1.445e-02,7.448e+00
1.489e-02,9.031e+00
1.532e-02,1.080e+01
1.575e-02,1.274e+01
1.618e-02,1.485e+01
1.661e-02,1.710e+01
1.704e-02,1.947e+01
1.747e-02,2.194e+01
1.791e-02,2.448e+01
1.834e-02,2.706e+01
1.877e-02,2.965e+01
1.920e-02,3.221e+01
1.963e-02,3.472e+01
2.006e-02,3.715e+01
2.050e-02,3.947e+01
2.093e-02,4.165e+01
2.136e-02,4.369e+01
2.179e-02,4.555e+01
2.222e-02,4.722e+01
2.265e-02,4.870e+01
2.308e-02,4.997e+01
2.352e-02,5.102e+01
2.395e-02,5.187e+01
2.438e-02,5.250e+01
2.481e-02,5.292e+01
2.524e-02,5.313e+01
2.567e-02,5.315e+01
2.610e-02,5.299e+01
2.654e-02,5.265e+01
2.697e-02,5.214e+01
2.740e-02,5.148e+01
2.783e-02,5.068e+01
2.826e-02,4.976e+01
2.869e-02,4.873e+01
2.912e-02,4.759e+01
2.956e-02,4.637e+01
2.999e-02,4.508e+01
3.042e-02,4.373e+01
3.085e-02,4.234e+01
3.128e-02,4.090e+01
3.171e-02,3.944e+01
3.214e-02,3.796e+01
3.258e-02,3.647e+01
3.301e-02,3.498e+01
3.344e-02,3.350e+01
3.387e-02,3.203e+01
3.430e-02,3.058e+01
3.473e-02,2.916e+01
3.517e-02,2.776e+01
3.560e-02,2.640e+01
3.603e-02,2.507e+01
3.646e-02,2.378e+01
3.689e-02,2.253e+01
3.732e-02,2.133e+01
3.775e-02,2.016e+01
3.819e-02,1.904e+01
3.862e-02,1.797e+01
3.905e-02,1.694e+01
3.948e-02,1.596e+01
3.991e-02,1.502e+01
4.034e-02,1.412e+01
4.077e-02,1.327e+01
4.121e-02,1.245e+01
4.164e-02,1.168e+01
4.207e-02,1.095e+01
4.250e-02,1.026e+01
4.293e-02,9.609e+00
4.336e-02,8.991e+00
4.379e-02,8.408e+00
4.423e-02,7.858e+00
4.466e-02,7.341e+00
4.509e-02,6.853e+00
4.552e-02,6.395e+00
4.595e-02,5.965e+00
4.638e-02,5.561e+00
4.682e-02,5.182e+00
4.725e-02,4.826e+00
4.768e-02,4.494e+00
4.811e-02,4.182e+00
4.854e-02,3.891e+00
4.897e-02,3.619e+00
4.940e-02,3.364e+00
4.984e-02,3.126e+00
5.027e-02,2.905e+00
5.070e-02,2.698e+00
5.113e-02,2.505e+00
5.156e-02,2.325e+00
5.199e-02,2.158e+00
5.242e-02,2.002e+00
5.286e-02,1.857e+00
5.329e-02,1.722e+00
5.372e-02,1.597e+00
5.415e-02,1.480e+00
5.458e-02,1.372e+00
5.501e-02,1.271e+00
5.544e-02,1.177e+00
5.588e-02,1.090e+00
5.631e-02,1.010e+00
5.674e-02,9.350e-01
5.717e-02,8.656e-01
5.760e-02,8.012e-01
5.803e-02,7.415e-01
5.846e-02,6.862e-01
5.890e-02,6.350e-01
5.933e-02,5.874e-01
5.976e-02,5.434e-01
6.019e-02,5.027e-01
6.062e-02,4.649e-01
6.105e-02,4.300e-01
6.149e-02,3.976e-01
6.192e-02,3.676e-01
6.235e-02,3.399e-01
6.278e-02,3.143e-01
6.321e-02,2.905e-01
6.364e-02,2.686e-01
6.407e-02,2.482e-01
6.451e-02,2.295e-01
6.494e-02,2.121e-01
6.537e-02,1.960e-01
6.580e-02,1.812e-01
6.623e-02,1.674e-01
6.666e-02,1.547e-01
6.709e-02,1.430e-01
6.753e-02,1.321e-01
6.796e-02,1.221e-01
6.839e-02,1.128e-01
6.882e-02,1.043e-01
6.925e-02,9.634e-02
6.968e-02,8.902e-02
7.011e-02,8.226e-02
7.055e-02,7.601e-02
7.098e-02,7.024e-02
7.141e-02,6.491e-02
7.184e-02,5.998e-02
7.227e-02,5.542e-02
7.270e-02,5.122e-02
7.314e-02,4.733e-02
7.357e-02,4.374e-02
7.400e-02,4.042e-02
7.443e-02,3.736e-02
7.486e-02,3.453e-02
7.529e-02,3.191e-02
7.572e-02,2.949e-02
7.616e-02,2.726e-02
7.659e-02,2.520e-02
7.702e-02,2.329e-02
7.745e-02,2.153e-02
7.788e-02,1.990e-02
7.831e-02,1.840e-02
7.874e-02,1.701e-02
7.918e-02,1.573e-02
7.961e-02,1.454e-02
8.004e-02,1.344e-02
8.047e-02,1.243e-02
8.090e-02,1.150e-02
8.133e-02,1.063e-02
8.176e-02,9.831e-03
8.220e-02,9.093e-03
8.263e-02,8.410e-03
8.306e-02,7.779e-03
8.349e-02,7.196e-03
8.392e-02,6.657e-03
8.435e-02,6.159e-03
8.478e-02,5.698e-03
8.522e-02,5.272e-03
8.565e-02,4.878e-03
8.608e-02,4.514e-03


==> anc/03_results/weak_inf/num_total_probability/0_004.csv <==
transmittance,probability_density
3.682e-04,4.724e-55
1.105e-03,9.195e-31
1.841e-03,5.614e-22
2.578e-03,4.657e-17
3.314e-03,7.837e-14
4.050e-03,1.573e-11
4.787e-03,8.517e-10
5.523e-03,1.923e-08
6.260e-03,2.343e-07
6.996e-03,1.814e-06
7.733e-03,9.958e-06
8.469e-03,4.182e-05
9.206e-03,1.420e-04
9.942e-03,4.065e-04
1.068e-02,1.013e-03
1.141e-02,2.252e-03
1.215e-02,4.560e-03
1.289e-02,8.559e-03
1.362e-02,1.510e-02
1.436e-02,2.534e-02
1.510e-02,4.087e-02
1.583e-02,6.381e-02
1.657e-02,9.707e-02
1.731e-02,1.445e-01
1.804e-02,2.109e-01
1.878e-02,3.025e-01
1.952e-02,4.265e-01
2.025e-02,5.915e-01
2.099e-02,8.067e-01
2.173e-02,1.082e+00
2.246e-02,1.428e+00
2.320e-02,1.853e+00
2.393e-02,2.368e+00
2.467e-02,2.978e+00
2.541e-02,3.690e+00
2.614e-02,4.508e+00
2.688e-02,5.431e+00
2.762e-02,6.458e+00
2.835e-02,7.583e+00
2.909e-02,8.800e+00
2.983e-02,1.010e+01
3.056e-02,1.147e+01
3.130e-02,1.289e+01
3.204e-02,1.435e+01
3.277e-02,1.583e+01
3.351e-02,1.732e+01
3.424e-02,1.880e+01
3.498e-02,2.025e+01
3.572e-02,2.165e+01
3.645e-02,2.299e+01
3.719e-02,2.426e+01
3.793e-02,2.544e+01
3.866e-02,2.652e+01
3.940e-02,2.750e+01
4.014e-02,2.837e+01
4.087e-02,2.911e+01
4.161e-02,2.974e+01
4.235e-02,3.024e+01
4.308e-02,3.062e+01
4.382e-02,3.088e+01
4.456e-02,3.103e+01
4.529e-02,3.105e+01
4.603e-02,3.097e+01
4.676e-02,3.079e+01
4.750e-02,3.051e+01
4.824e-02,3.014e+01
4.897e-02,2.969e+01
4.971e-02,2.916e+01
5.045e-02,2.857e+01
5.118e-02,2.792e+01
5.192e-02,2.721e+01
5.266e-02,2.647e+01
5.339e-02,2.568e+01
5.413e-02,2.487e+01
5.487e-02,2.404e+01
5.560e-02,2.318e+01
5.634e-02,2.232e+01
5.707e-02,2.145e+01
5.781e-02,2.058e+01
5.855e-02,1.971e+01
5.928e-02,1.885e+01
6.002e-02,1.800e+01
6.076e-02,1.716e+01
6.149e-02,1.634e+01
6.223e-02,1.554e+01
6.297e-02,1.475e+01
6.370e-02,1.399e+01
6.444e-02,1.326e+01
6.518e-02,1.254e+01
6.591e-02,1.186e+01
6.665e-02,1.120e+01
6.739e-02,1.056e+01
6.812e-02,9.955e+00
6.886e-02,9.373e+00
6.959e-02,8.818e+00
7.033e-02,8.288e+00
7.107e-02,7.783e+00
7.180e-02,7.304e+00
7.254e-02,6.849e+00
7.328e-02,6.417e+00
7.401e-02,6.009e+00
7.475e-02,5.622e+00
7.549e-02,5.257e+00
7.622e-02,4.913e+00
7.696e-02,4.588e+00
7.770e-02,4.283e+00
7.843e-02,3.995e+00
7.917e-02,3.725e+00
7.990e-02,3.472e+00
8.064e-02,3.234e+00
8.138e-02,3.011e+00
8.211e-02,2.802e+00
8.285e-02,2.606e+00
8.359e-02,2.423e+00
8.432e-02,2.252e+00
8.506e-02,2.092e+00
8.580e-02,1.943e+00
8.653e-02,1.804e+00
8.727e-02,1.674e+00
8.801e-02,1.553e+00
8.874e-02,1.440e+00
8.948e-02,1.335e+00
9.022e-02,1.238e+00
9.095e-02,1.147e+00
9.169e-02,1.062e+00
9.242e-02,9.840e-01
9.316e-02,9.111e-01
9.390e-02,8.434e-01
9.463e-02,7.806e-01
9.537e-02,7.223e-01
9.611e-02,6.682e-01
9.684e-02,6.180e-01
9.758e-02,5.715e-01
9.832e-02,5.284e-01
9.905e-02,4.884e-01
9.979e-02,4.514e-01
1.005e-01,4.172e-01
1.013e-01,3.855e-01
1.020e-01,3.561e-01
1.027e-01,3.290e-01
1.035e-01,3.038e-01
1.042e-01,2.806e-01
1.049e-01,2.591e-01
1.057e-01,2.392e-01
1.064e-01,2.208e-01
1.072e-01,2.039e-01
1.079e-01,1.882e-01
1.086e-01,1.737e-01
1.094e-01,1.603e-01
1.101e-01,1.479e-01
1.108e-01,1.365e-01
1.116e-01,1.259e-01
1.123e-01,1.162e-01
1.130e-01,1.072e-01
1.138e-01,9.889e-02
1.145e-01,9.122e-02
1.153e-01,8.415e-02
1.160e-01,7.762e-02
1.167e-01,7.160e-02
1.175e-01,6.604e-02
1.182e-01,6.091e-02
1.189e-01,5.618e-02
1.197e-01,5.181e-02
1.204e-01,4.778e-02
1.211e-01,4.407e-02
1.219e-01,4.064e-02
1.226e-01,3.748e-02
1.234e-01,3.457e-02
1.241e-01,3.188e-02
1.248e-01,2.940e-02
1.256e-01,2.712e-02
1.263e-01,2.501e-02
1.270e-01,2.306e-02
1.278e-01,2.127e-02
1.285e-01,1.962e-02
1.292e-01,1.809e-02
1.300e-01,1.669e-02
1.307e-01,1.539e-02
1.315e-01,1.420e-02
1.322e-01,1.310e-02
1.329e-01,1.208e-02
1.337e-01,1.114e-02
1.344e-01,1.028e-02
1.351e-01,9.483e-03
1.359e-01,8.748e-03
1.366e-01,8.071e-03
1.373e-01,7.446e-03
1.381e-01,6.870e-03
1.388e-01,6.339e-03
1.396e-01,5.849e-03
1.403e-01,5.397e-03
1.410e-01,4.981e-03
1.418e-01,4.596e-03
1.425e-01,4.242e-03
1.432e-01,3.915e-03
1.440e-01,3.614e-03
1.447e-01,3.336e-03
1.454e-01,3.079e-03
1.462e-01,2.842e-03
1.469e-01,2.624e-03


==> anc/03_results/weak_inf/num_total_probability/0_005.csv <==
transmittance,probability_density
5.528e-04,6.258e-62
1.658e-03,7.915e-35
2.764e-03,5.447e-25
3.869e-03,1.814e-19
4.975e-03,7.739e-16
6.080e-03,3.054e-13
7.186e-03,2.772e-11
8.291e-03,9.422e-10
9.397e-03,1.601e-08
1.050e-02,1.632e-07
1.161e-02,1.129e-06
1.271e-02,5.776e-06
1.382e-02,2.323e-05
1.492e-02,7.694e-05
1.603e-02,2.174e-04
1.714e-02,5.386e-04
1.824e-02,1.197e-03
1.935e-02,2.429e-03
2.045e-02,4.574e-03
2.156e-02,8.093e-03
2.266e-02,1.361e-02
2.377e-02,2.196e-02
2.487e-02,3.427e-02
2.598e-02,5.204e-02
2.708e-02,7.729e-02
2.819e-02,1.126e-01
2.930e-02,1.614e-01
3.040e-02,2.275e-01
3.151e-02,3.160e-01
3.261e-02,4.322e-01
3.372e-02,5.823e-01
3.482e-02,7.725e-01
3.593e-02,1.009e+00
3.703e-02,1.299e+00
3.814e-02,1.647e+00
3.925e-02,2.059e+00
4.035e-02,2.537e+00
4.146e-02,3.084e+00
4.256e-02,3.700e+00
4.367e-02,4.384e+00
4.477e-02,5.133e+00
4.588e-02,5.942e+00
4.698e-02,6.805e+00
4.809e-02,7.713e+00
4.919e-02,8.658e+00
5.030e-02,9.629e+00
5.141e-02,1.062e+01
5.251e-02,1.161e+01
5.362e-02,1.259e+01
5.472e-02,1.356e+01
5.583e-02,1.449e+01
5.693e-02,1.539e+01
5.804e-02,1.624e+01
5.914e-02,1.703e+01
6.025e-02,1.776e+01
6.136e-02,1.841e+01
6.246e-02,1.899e+01
6.357e-02,1.950e+01
6.467e-02,1.992e+01
6.578e-02,2.026e+01
6.688e-02,2.052e+01
6.799e-02,2.070e+01
6.909e-02,2.079e+01
7.020e-02,2.081e+01
7.130e-02,2.076e+01
7.241e-02,2.064e+01
7.352e-02,2.045e+01
7.462e-02,2.020e+01
7.573e-02,1.990e+01
7.683e-02,1.954e+01
7.794e-02,1.914e+01
7.904e-02,1.870e+01
8.015e-02,1.822e+01
8.125e-02,1.772e+01
8.236e-02,1.719e+01
8.347e-02,1.663e+01
8.457e-02,1.607e+01
8.568e-02,1.549e+01
8.678e-02,1.490e+01
8.789e-02,1.431e+01
8.899e-02,1.372e+01
9.010e-02,1.313e+01
9.120e-02,1.255e+01
9.231e-02,1.197e+01
9.341e-02,1.140e+01
9.452e-02,1.085e+01
9.563e-02,1.030e+01
9.673e-02,9.776e+00
9.784e-02,9.262e+00
9.894e-02,8.765e+00
1.000e-01,8.284e+00
1.012e-01,7.821e+00
1.023e-01,7.376e+00
1.034e-01,6.948e+00
1.045e-01,6.539e+00
1.056e-01,6.148e+00
1.067e-01,5.775e+00
1.078e-01,5.420e+00
1.089e-01,5.082e+00
1.100e-01,4.761e+00
1.111e-01,4.457e+00
1.122e-01,4.170e+00
1.133e-01,3.897e+00
1.144e-01,3.640e+00
1.155e-01,3.398e+00
1.166e-01,3.170e+00
1.177e-01,2.955e+00
1.188e-01,2.753e+00
1.199e-01,2.563e+00
1.211e-01,2.385e+00
1.222e-01,2.218e+00
1.233e-01,2.062e+00
1.244e-01,1.915e+00
1.255e-01,1.779e+00
1.266e-01,1.651e+00
1.277e-01,1.532e+00
1.288e-01,1.420e+00
1.299e-01,1.317e+00
1.310e-01,1.220e+00
1.321e-01,1.130e+00
1.332e-01,1.046e+00
1.343e-01,9.683e-01
1.354e-01,8.959e-01
1.365e-01,8.287e-01
1.376e-01,7.662e-01
1.387e-01,7.082e-01
1.398e-01,6.545e-01
1.410e-01,6.046e-01
1.421e-01,5.584e-01
1.432e-01,5.156e-01
1.443e-01,4.759e-01
1.454e-01,4.392e-01
1.465e-01,4.052e-01
1.476e-01,3.738e-01
1.487e-01,3.448e-01
1.498e-01,3.179e-01
1.509e-01,2.931e-01
1.520e-01,2.701e-01
1.531e-01,2.489e-01
1.542e-01,2.294e-01
1.553e-01,2.113e-01
1.564e-01,1.946e-01
1.575e-01,1.793e-01
1.586e-01,1.651e-01
1.597e-01,1.520e-01
1.609e-01,1.399e-01
1.620e-01,1.288e-01
1.631e-01,1.186e-01
1.642e-01,1.091e-01
1.653e-01,1.004e-01
1.664e-01,9.238e-02
1.675e-01,8.500e-02
1.686e-01,7.819e-02
1.697e-01,7.193e-02
1.708e-01,6.616e-02
1.719e-01,6.086e-02
1.730e-01,5.597e-02
1.741e-01,5.147e-02
1.752e-01,4.733e-02
1.763e-01,4.353e-02
1.774e-01,4.002e-02
1.785e-01,3.680e-02
1.796e-01,3.383e-02
1.807e-01,3.111e-02
1.819e-01,2.860e-02
1.830e-01,2.629e-02
1.841e-01,2.417e-02
1.852e-01,2.222e-02
1.863e-01,2.043e-02
1.874e-01,1.878e-02
1.885e-01,1.726e-02
1.896e-01,1.587e-02
1.907e-01,1.459e-02
1.918e-01,1.341e-02
1.929e-01,1.233e-02
1.940e-01,1.133e-02
1.951e-01,1.042e-02
1.962e-01,9.575e-03
1.973e-01,8.802e-03
1.984e-01,8.092e-03
1.995e-01,7.439e-03
2.006e-01,6.838e-03
2.018e-01,6.287e-03
2.029e-01,5.780e-03
2.040e-01,5.314e-03
2.051e-01,4.886e-03
2.062e-01,4.492e-03
2.073e-01,4.130e-03
2.084e-01,3.798e-03
2.095e-01,3.492e-03
2.106e-01,3.211e-03
2.117e-01,2.953e-03
2.128e-01,2.715e-03
2.139e-01,2.497e-03
2.150e-01,2.297e-03
2.161e-01,2.112e-03
2.172e-01,1.943e-03
2.183e-01,1.787e-03
2.194e-01,1.644e-03
2.205e-01,1.512e-03


==> anc/03_results/weak_inf/num_total_probability/0_006.csv <==
transmittance,probability_density
7.477e-04,4.677e-71
2.243e-03,2.675e-40
3.739e-03,4.447e-29
5.234e-03,9.363e-23
6.730e-03,1.387e-18
8.225e-03,1.361e-15
9.720e-03,2.493e-13
1.122e-02,1.483e-11
1.271e-02,3.984e-10
1.421e-02,5.952e-09
1.570e-02,5.693e-08
1.720e-02,3.843e-07
1.869e-02,1.965e-06
2.019e-02,8.027e-06
2.168e-02,2.725e-05
2.318e-02,7.934e-05
2.467e-02,2.031e-04
2.617e-02,4.663e-04
2.767e-02,9.768e-04
2.916e-02,1.893e-03
3.066e-02,3.436e-03
3.215e-02,5.902e-03
3.365e-02,9.683e-03
3.514e-02,1.530e-02
3.664e-02,2.342e-02
3.813e-02,3.497e-02
3.963e-02,5.113e-02
4.112e-02,7.344e-02
4.262e-02,1.039e-01
4.412e-02,1.449e-01
4.561e-02,1.993e-01
4.711e-02,2.706e-01
4.860e-02,3.626e-01
5.010e-02,4.793e-01
5.159e-02,6.251e-01
5.309e-02,8.041e-01
5.458e-02,1.021e+00
5.608e-02,1.278e+00
5.757e-02,1.580e+00
5.907e-02,1.928e+00
6.057e-02,2.324e+00
6.206e-02,2.768e+00
6.356e-02,3.259e+00
6.505e-02,3.796e+00
6.655e-02,4.374e+00
6.804e-02,4.990e+00
6.954e-02,5.638e+00
7.103e-02,6.313e+00
7.253e-02,7.006e+00
7.402e-02,7.712e+00
7.552e-02,8.422e+00
7.702e-02,9.129e+00
7.851e-02,9.824e+00
8.001e-02,1.050e+01
8.150e-02,1.115e+01
8.300e-02,1.177e+01
8.449e-02,1.235e+01
8.599e-02,1.288e+01
8.748e-02,1.337e+01
8.898e-02,1.381e+01
9.047e-02,1.419e+01
9.197e-02,1.451e+01
9.347e-02,1.478e+01
9.496e-02,1.498e+01
9.646e-02,1.513e+01
9.795e-02,1.522e+01
9.945e-02,1.526e+01
1.009e-01,1.524e+01
1.024e-01,1.517e+01
1.039e-01,1.505e+01
1.054e-01,1.489e+01
1.069e-01,1.468e+01
1.084e-01,1.444e+01
1.099e-01,1.416e+01
1.114e-01,1.386e+01
1.129e-01,1.352e+01
1.144e-01,1.316e+01
1.159e-01,1.278e+01
1.174e-01,1.239e+01
1.189e-01,1.198e+01
1.204e-01,1.156e+01
1.219e-01,1.113e+01
1.234e-01,1.070e+01
1.249e-01,1.027e+01
1.264e-01,9.837e+00
1.279e-01,9.407e+00
1.294e-01,8.982e+00
1.309e-01,8.562e+00
1.323e-01,8.150e+00
1.338e-01,7.747e+00
1.353e-01,7.353e+00
1.368e-01,6.970e+00
1.383e-01,6.599e+00
1.398e-01,6.240e+00
1.413e-01,5.893e+00
1.428e-01,5.559e+00
1.443e-01,5.238e+00
1.458e-01,4.931e+00
1.473e-01,4.637e+00
1.488e-01,4.356e+00
1.503e-01,4.088e+00
1.518e-01,3.833e+00
1.533e-01,3.591e+00
1.548e-01,3.361e+00
1.563e-01,3.144e+00
1.578e-01,2.938e+00
1.593e-01,2.743e+00
1.608e-01,2.560e+00
1.623e-01,2.387e+00
1.638e-01,2.224e+00
1.652e-01,2.071e+00
1.667e-01,1.927e+00
1.682e-01,1.793e+00
1.697e-01,1.666e+00
1.712e-01,1.548e+00
1.727e-01,1.437e+00
1.742e-01,1.333e+00
1.757e-01,1.237e+00
1.772e-01,1.146e+00
1.787e-01,1.062e+00
1.802e-01,9.836e-01
1.817e-01,9.106e-01
1.832e-01,8.425e-01
1.847e-01,7.793e-01
1.862e-01,7.205e-01
1.877e-01,6.659e-01
1.892e-01,6.152e-01
1.907e-01,5.681e-01
1.922e-01,5.245e-01
1.937e-01,4.840e-01
1.952e-01,4.466e-01
1.967e-01,4.119e-01
1.981e-01,3.798e-01
1.996e-01,3.501e-01
2.011e-01,3.226e-01
2.026e-01,2.972e-01
2.041e-01,2.738e-01
2.056e-01,2.521e-01
2.071e-01,2.321e-01
2.086e-01,2.136e-01
2.101e-01,1.966e-01
2.116e-01,1.808e-01
2.131e-01,1.663e-01
2.146e-01,1.530e-01
2.161e-01,1.407e-01
2.176e-01,1.293e-01
2.191e-01,1.189e-01
2.206e-01,1.092e-01
2.221e-01,1.004e-01
2.236e-01,9.222e-02
2.251e-01,8.472e-02
2.266e-01,7.781e-02
2.281e-01,7.146e-02
2.296e-01,6.562e-02
2.310e-01,6.025e-02
2.325e-01,5.531e-02
2.340e-01,5.078e-02
2.355e-01,4.661e-02
2.370e-01,4.278e-02
2.385e-01,3.926e-02
2.400e-01,3.602e-02
2.415e-01,3.305e-02
2.430e-01,3.033e-02
2.445e-01,2.782e-02
2.460e-01,2.552e-02
2.475e-01,2.341e-02
2.490e-01,2.148e-02
2.505e-01,1.970e-02
2.520e-01,1.807e-02
2.535e-01,1.657e-02
2.550e-01,1.520e-02
2.565e-01,1.394e-02
2.580e-01,1.278e-02
2.595e-01,1.172e-02
2.610e-01,1.075e-02
2.625e-01,9.853e-03
2.639e-01,9.035e-03
2.654e-01,8.284e-03
2.669e-01,7.596e-03
2.684e-01,6.964e-03
2.699e-01,6.385e-03
2.714e-01,5.855e-03
2.729e-01,5.368e-03
2.744e-01,4.922e-03
2.759e-01,4.513e-03
2.774e-01,4.138e-03
2.789e-01,3.794e-03
2.804e-01,3.478e-03
2.819e-01,3.189e-03
2.834e-01,2.924e-03
2.849e-01,2.682e-03
2.864e-01,2.459e-03
2.879e-01,2.255e-03
2.894e-01,2.067e-03
2.909e-01,1.896e-03
2.924e-01,1.739e-03
2.939e-01,1.594e-03
2.954e-01,1.462e-03
2.968e-01,1.341e-03
2.983e-01,1.230e-03


==> anc/03_results/weak_inf/num_total_probability/0_007.csv <==
transmittance,probability_density
9.658e-04,5.302e-82
2.897e-03,8.582e-47
4.829e-03,6.769e-34
6.761e-03,1.321e-26
8.692e-03,8.763e-22
1.062e-02,2.573e-18
1.256e-02,1.094e-15
1.449e-02,1.274e-13
1.642e-02,5.919e-12
1.835e-02,1.396e-10
2.028e-02,1.965e-09
2.221e-02,1.846e-08
2.415e-02,1.257e-07
2.608e-02,6.588e-07
2.801e-02,2.784e-06
2.994e-02,9.831e-06
3.187e-02,2.985e-05
3.380e-02,7.972e-05
3.573e-02,1.908e-04
3.767e-02,4.159e-04
3.960e-02,8.362e-04
4.153e-02,1.569e-03
4.346e-02,2.775e-03
4.539e-02,4.666e-03
4.732e-02,7.521e-03
4.926e-02,1.170e-02
5.119e-02,1.767e-02
5.312e-02,2.606e-02
5.505e-02,3.765e-02
5.698e-02,5.351e-02
5.891e-02,7.496e-02
6.085e-02,1.036e-01
6.278e-02,1.416e-01
6.471e-02,1.911e-01
6.664e-02,2.549e-01
6.857e-02,3.359e-01
7.050e-02,4.372e-01
7.244e-02,5.622e-01
7.437e-02,7.139e-01
7.630e-02,8.952e-01
7.823e-02,1.109e+00
8.016e-02,1.357e+00
8.209e-02,1.641e+00
8.402e-02,1.962e+00
8.596e-02,2.319e+00
8.789e-02,2.713e+00
8.982e-02,3.140e+00
9.175e-02,3.598e+00
9.368e-02,4.084e+00
9.561e-02,4.594e+00
9.755e-02,5.123e+00
9.948e-02,5.665e+00
1.014e-01,6.214e+00
1.033e-01,6.766e+00
1.053e-01,7.313e+00
1.072e-01,7.850e+00
1.091e-01,8.371e+00
1.111e-01,8.871e+00
1.130e-01,9.345e+00
1.149e-01,9.787e+00
1.169e-01,1.019e+01
1.188e-01,1.056e+01
1.207e-01,1.089e+01
1.227e-01,1.117e+01
1.246e-01,1.141e+01
1.265e-01,1.161e+01
1.285e-01,1.175e+01
1.304e-01,1.186e+01
1.323e-01,1.191e+01
1.342e-01,1.193e+01
1.362e-01,1.190e+01
1.381e-01,1.183e+01
1.400e-01,1.172e+01
1.420e-01,1.158e+01
1.439e-01,1.141e+01
1.458e-01,1.120e+01
1.478e-01,1.097e+01
1.497e-01,1.072e+01
1.516e-01,1.045e+01
1.536e-01,1.015e+01
1.555e-01,9.848e+00
1.574e-01,9.529e+00
1.594e-01,9.201e+00
1.613e-01,8.865e+00
1.632e-01,8.525e+00
1.652e-01,8.181e+00
1.671e-01,7.838e+00
1.690e-01,7.495e+00
1.709e-01,7.154e+00
1.729e-01,6.818e+00
1.748e-01,6.488e+00
1.767e-01,6.164e+00
1.787e-01,5.847e+00
1.806e-01,5.539e+00
1.825e-01,5.240e+00
1.845e-01,4.950e+00
1.864e-01,4.670e+00
1.883e-01,4.401e+00
1.903e-01,4.142e+00
1.922e-01,3.894e+00
1.941e-01,3.657e+00
1.961e-01,3.431e+00
1.980e-01,3.215e+00
1.999e-01,3.010e+00
2.019e-01,2.815e+00
2.038e-01,2.630e+00
2.057e-01,2.455e+00
2.076e-01,2.290e+00
2.096e-01,2.134e+00
2.115e-01,1.987e+00
2.134e-01,1.849e+00
2.154e-01,1.719e+00
2.173e-01,1.598e+00
2.192e-01,1.483e+00
2.212e-01,1.376e+00
2.231e-01,1.276e+00
2.250e-01,1.182e+00
2.270e-01,1.095e+00
2.289e-01,1.013e+00
2.308e-01,9.372e-01
2.328e-01,8.664e-01
2.347e-01,8.005e-01
2.366e-01,7.392e-01
2.386e-01,6.823e-01
2.405e-01,6.295e-01
2.424e-01,5.805e-01
2.443e-01,5.350e-01
2.463e-01,4.929e-01
2.482e-01,4.540e-01
2.501e-01,4.179e-01
2.521e-01,3.845e-01
2.540e-01,3.537e-01
2.559e-01,3.253e-01
2.579e-01,2.990e-01
2.598e-01,2.747e-01
2.617e-01,2.524e-01
2.637e-01,2.317e-01
2.656e-01,2.127e-01
2.675e-01,1.952e-01
2.695e-01,1.791e-01
2.714e-01,1.643e-01
2.733e-01,1.507e-01
2.753e-01,1.381e-01
2.772e-01,1.266e-01
2.791e-01,1.160e-01
2.810e-01,1.063e-01
2.830e-01,9.734e-02
2.849e-01,8.914e-02
2.868e-01,8.161e-02
2.888e-01,7.471e-02
2.907e-01,6.837e-02
2.926e-01,6.257e-02
2.946e-01,5.724e-02
2.965e-01,5.236e-02
2.984e-01,4.789e-02
3.004e-01,4.379e-02
3.023e-01,4.004e-02
3.042e-01,3.661e-02
3.062e-01,3.346e-02
3.081e-01,3.058e-02
3.100e-01,2.795e-02
3.120e-01,2.554e-02
3.139e-01,2.333e-02
3.158e-01,2.132e-02
3.177e-01,1.947e-02
3.197e-01,1.779e-02
3.216e-01,1.624e-02
3.235e-01,1.484e-02
3.255e-01,1.355e-02
3.274e-01,1.237e-02
3.293e-01,1.129e-02
3.313e-01,1.031e-02
3.332e-01,9.414e-03
3.351e-01,8.594e-03
3.371e-01,7.845e-03
3.390e-01,7.161e-03
3.409e-01,6.536e-03
3.429e-01,5.965e-03
3.448e-01,5.444e-03
3.467e-01,4.969e-03
3.487e-01,4.534e-03
3.506e-01,4.138e-03
3.525e-01,3.776e-03
3.544e-01,3.446e-03
3.564e-01,3.145e-03
3.583e-01,2.869e-03
3.602e-01,2.618e-03
3.622e-01,2.389e-03
3.641e-01,2.180e-03
3.660e-01,1.989e-03
3.680e-01,1.815e-03
3.699e-01,1.656e-03
3.718e-01,1.511e-03
3.738e-01,1.379e-03
3.757e-01,1.258e-03
3.776e-01,1.148e-03
3.796e-01,1.048e-03
3.815e-01,9.562e-04
3.834e-01,8.726e-04
3.854e-01,7.963e-04


==> anc/03_results/weak_inf/num_total_probability/0_008.csv <==
transmittance,probability_density
1.181e-03,4.246e-96
3.542e-03,3.017e-55
5.903e-03,3.271e-40
8.264e-03,1.109e-31
1.063e-02,5.074e-26
1.299e-02,6.148e-22
1.535e-02,7.816e-19
1.771e-02,2.185e-16
2.007e-02,2.085e-14
2.243e-02,8.978e-13
2.479e-02,2.107e-11
2.715e-02,3.072e-10
2.951e-02,3.065e-09
3.188e-02,2.244e-08
3.424e-02,1.274e-07
3.660e-02,5.846e-07
3.896e-02,2.242e-06
4.132e-02,7.377e-06
4.368e-02,2.129e-05
4.604e-02,5.487e-05
4.840e-02,1.282e-04
5.076e-02,2.748e-04
5.313e-02,5.469e-04
5.549e-02,1.020e-03
5.785e-02,1.798e-03
6.021e-02,3.017e-03
6.257e-02,4.855e-03
6.493e-02,7.538e-03
6.729e-02,1.136e-02
6.965e-02,1.668e-02
7.202e-02,2.400e-02
7.438e-02,3.393e-02
7.674e-02,4.728e-02
7.910e-02,6.505e-02
8.146e-02,8.849e-02
8.382e-02,1.191e-01
8.618e-02,1.587e-01
8.854e-02,2.092e-01
9.090e-02,2.729e-01
9.327e-02,3.522e-01
9.563e-02,4.495e-01
9.799e-02,5.672e-01
1.003e-01,7.078e-01
1.027e-01,8.734e-01
1.051e-01,1.066e+00
1.074e-01,1.286e+00
1.098e-01,1.535e+00
1.122e-01,1.813e+00
1.145e-01,2.120e+00
1.169e-01,2.455e+00
1.192e-01,2.816e+00
1.216e-01,3.199e+00
1.240e-01,3.604e+00
1.263e-01,4.025e+00
1.287e-01,4.459e+00
1.310e-01,4.902e+00
1.334e-01,5.349e+00
1.358e-01,5.795e+00
1.381e-01,6.235e+00
1.405e-01,6.665e+00
1.428e-01,7.081e+00
1.452e-01,7.477e+00
1.476e-01,7.851e+00
1.499e-01,8.198e+00
1.523e-01,8.515e+00
1.547e-01,8.801e+00
1.570e-01,9.052e+00
1.594e-01,9.268e+00
1.617e-01,9.446e+00
1.641e-01,9.587e+00
1.665e-01,9.691e+00
1.688e-01,9.758e+00
1.712e-01,9.788e+00
1.735e-01,9.783e+00
1.759e-01,9.744e+00
1.783e-01,9.673e+00
1.806e-01,9.572e+00
1.830e-01,9.443e+00
1.854e-01,9.288e+00
1.877e-01,9.110e+00
1.901e-01,8.911e+00
1.924e-01,8.693e+00
1.948e-01,8.459e+00
1.972e-01,8.211e+00
1.995e-01,7.952e+00
2.019e-01,7.684e+00
2.042e-01,7.408e+00
2.066e-01,7.128e+00
2.090e-01,6.844e+00
2.113e-01,6.558e+00
2.137e-01,6.273e+00
2.160e-01,5.989e+00
2.184e-01,5.708e+00
2.208e-01,5.431e+00
2.231e-01,5.159e+00
2.255e-01,4.893e+00
2.279e-01,4.633e+00
2.302e-01,4.381e+00
2.326e-01,4.137e+00
2.349e-01,3.901e+00
2.373e-01,3.673e+00
2.397e-01,3.454e+00
2.420e-01,3.245e+00
2.444e-01,3.044e+00
2.467e-01,2.853e+00
2.491e-01,2.670e+00
2.515e-01,2.497e+00
2.538e-01,2.332e+00
2.562e-01,2.176e+00
2.585e-01,2.029e+00
2.609e-01,1.889e+00
2.633e-01,1.758e+00
2.656e-01,1.634e+00
2.680e-01,1.518e+00
2.704e-01,1.409e+00
2.727e-01,1.306e+00
2.751e-01,1.211e+00
2.774e-01,1.121e+00
2.798e-01,1.037e+00
2.822e-01,9.589e-01
2.845e-01,8.860e-01
2.869e-01,8.180e-01
2.892e-01,7.549e-01
2.916e-01,6.961e-01
2.940e-01,6.416e-01
2.963e-01,5.910e-01
2.987e-01,5.441e-01
3.010e-01,5.006e-01
3.034e-01,4.603e-01
3.058e-01,4.231e-01
3.081e-01,3.887e-01
3.105e-01,3.570e-01
3.129e-01,3.276e-01
3.152e-01,3.006e-01
3.176e-01,2.756e-01
3.199e-01,2.527e-01
3.223e-01,2.315e-01
3.247e-01,2.121e-01
3.270e-01,1.942e-01
3.294e-01,1.777e-01
3.317e-01,1.626e-01
3.341e-01,1.487e-01
3.365e-01,1.360e-01
3.388e-01,1.243e-01
3.412e-01,1.136e-01
3.435e-01,1.037e-01
3.459e-01,9.474e-02
3.483e-01,8.649e-02
3.506e-01,7.895e-02
3.530e-01,7.204e-02
3.554e-01,6.572e-02
3.577e-01,5.994e-02
3.601e-01,5.466e-02
3.624e-01,4.983e-02
3.648e-01,4.541e-02
3.672e-01,4.138e-02
3.695e-01,3.770e-02
3.719e-01,3.434e-02
3.742e-01,3.128e-02
3.766e-01,2.848e-02
3.790e-01,2.593e-02
3.813e-01,2.360e-02
3.837e-01,2.148e-02
3.860e-01,1.955e-02
3.884e-01,1.779e-02
3.908e-01,1.618e-02
3.931e-01,1.472e-02
3.955e-01,1.339e-02
3.979e-01,1.217e-02
4.002e-01,1.107e-02
4.026e-01,1.006e-02
4.049e-01,9.150e-03
4.073e-01,8.317e-03
4.097e-01,7.559e-03
4.120e-01,6.870e-03
4.144e-01,6.243e-03
4.167e-01,5.673e-03
4.191e-01,5.155e-03
4.215e-01,4.683e-03
4.238e-01,4.255e-03
4.262e-01,3.865e-03
4.285e-01,3.511e-03
4.309e-01,3.189e-03
4.333e-01,2.896e-03
4.356e-01,2.631e-03
4.380e-01,2.389e-03
4.404e-01,2.170e-03
4.427e-01,1.970e-03
4.451e-01,1.789e-03
4.474e-01,1.624e-03
4.498e-01,1.475e-03
4.522e-01,1.339e-03
4.545e-01,1.216e-03
4.569e-01,1.104e-03
4.592e-01,1.002e-03
4.616e-01,9.102e-04
4.640e-01,8.263e-04
4.663e-01,7.502e-04
4.687e-01,6.811e-04
4.710e-01,6.184e-04


==> anc/03_results/weak_inf/num_total_probability/0_009.csv <==
transmittance,probability_density
1.384e-03,5.891e-114
4.151e-03,4.583e-66
6.918e-03,2.388e-48
9.685e-03,2.950e-38
1.245e-02,1.548e-31
1.522e-02,1.132e-26
1.799e-02,5.801e-23
2.075e-02,4.967e-20
2.352e-02,1.192e-17
2.629e-02,1.113e-15
2.905e-02,5.056e-14
3.182e-02,1.304e-12
3.459e-02,2.139e-11
3.736e-02,2.425e-10
4.012e-02,2.028e-09
4.289e-02,1.314e-08
4.566e-02,6.861e-08
4.842e-02,2.981e-07
5.119e-02,1.106e-06
5.396e-02,3.576e-06
5.672e-02,1.026e-05
5.949e-02,2.652e-05
6.226e-02,6.250e-05
6.503e-02,1.358e-04
6.779e-02,2.745e-04
7.056e-02,5.207e-04
7.333e-02,9.338e-04
7.609e-02,1.593e-03
7.886e-02,2.603e-03
8.163e-02,4.095e-03
8.440e-02,6.233e-03
8.716e-02,9.227e-03
8.993e-02,1.334e-02
9.270e-02,1.890e-02
9.546e-02,2.635e-02
9.823e-02,3.622e-02
1.010e-01,4.921e-02
1.038e-01,6.617e-02
1.065e-01,8.815e-02
1.093e-01,1.164e-01
1.121e-01,1.523e-01
1.148e-01,1.976e-01
1.176e-01,2.539e-01
1.204e-01,3.233e-01
1.231e-01,4.076e-01
1.259e-01,5.087e-01
1.287e-01,6.286e-01
1.314e-01,7.688e-01
1.342e-01,9.309e-01
1.370e-01,1.116e+00
1.397e-01,1.324e+00
1.425e-01,1.557e+00
1.453e-01,1.812e+00
1.480e-01,2.091e+00
1.508e-01,2.391e+00
1.536e-01,2.710e+00
1.563e-01,3.047e+00
1.591e-01,3.398e+00
1.619e-01,3.761e+00
1.646e-01,4.131e+00
1.674e-01,4.505e+00
1.702e-01,4.880e+00
1.729e-01,5.252e+00
1.757e-01,5.616e+00
1.785e-01,5.968e+00
1.812e-01,6.306e+00
1.840e-01,6.626e+00
1.868e-01,6.925e+00
1.895e-01,7.200e+00
1.923e-01,7.449e+00
1.951e-01,7.670e+00
1.978e-01,7.861e+00
2.006e-01,8.022e+00
2.034e-01,8.151e+00
2.061e-01,8.249e+00
2.089e-01,8.315e+00
2.117e-01,8.350e+00
2.144e-01,8.355e+00
2.172e-01,8.331e+00
2.200e-01,8.279e+00
2.227e-01,8.200e+00
2.255e-01,8.097e+00
2.283e-01,7.972e+00
2.310e-01,7.825e+00
2.338e-01,7.660e+00
2.366e-01,7.478e+00
2.393e-01,7.282e+00
2.421e-01,7.073e+00
2.449e-01,6.853e+00
2.477e-01,6.625e+00
2.504e-01,6.390e+00
2.532e-01,6.149e+00
2.560e-01,5.906e+00
2.587e-01,5.660e+00
2.615e-01,5.414e+00
2.643e-01,5.169e+00
2.670e-01,4.926e+00
2.698e-01,4.686e+00
2.726e-01,4.450e+00
2.753e-01,4.219e+00
2.781e-01,3.993e+00
2.809e-01,3.774e+00
2.836e-01,3.561e+00
2.864e-01,3.356e+00
2.892e-01,3.158e+00
2.919e-01,2.967e+00
2.947e-01,2.785e+00
2.975e-01,2.610e+00
3.002e-01,2.443e+00
3.030e-01,2.284e+00
3.058e-01,2.133e+00
3.085e-01,1.990e+00
3.113e-01,1.854e+00
3.141e-01,1.726e+00
3.168e-01,1.605e+00
3.196e-01,1.491e+00
3.224e-01,1.384e+00
3.251e-01,1.283e+00
3.279e-01,1.188e+00
3.307e-01,1.100e+00
3.334e-01,1.017e+00
3.362e-01,9.399e-01
3.390e-01,8.678e-01
3.417e-01,8.006e-01
3.445e-01,7.380e-01
3.473e-01,6.798e-01
3.500e-01,6.258e-01
3.528e-01,5.757e-01
3.556e-01,5.293e-01
3.583e-01,4.862e-01
3.611e-01,4.464e-01
3.639e-01,4.096e-01
3.666e-01,3.757e-01
3.694e-01,3.443e-01
3.722e-01,3.154e-01
3.749e-01,2.888e-01
3.777e-01,2.642e-01
3.805e-01,2.417e-01
3.832e-01,2.209e-01
3.860e-01,2.019e-01
3.888e-01,1.844e-01
3.915e-01,1.683e-01
3.943e-01,1.536e-01
3.971e-01,1.401e-01
3.998e-01,1.277e-01
4.026e-01,1.164e-01
4.054e-01,1.061e-01
4.081e-01,9.659e-02
4.109e-01,8.794e-02
4.137e-01,8.003e-02
4.164e-01,7.281e-02
4.192e-01,6.622e-02
4.220e-01,6.021e-02
4.247e-01,5.473e-02
4.275e-01,4.973e-02
4.303e-01,4.518e-02
4.330e-01,4.103e-02
4.358e-01,3.725e-02
4.386e-01,3.381e-02
4.413e-01,3.068e-02
4.441e-01,2.784e-02
4.469e-01,2.525e-02
4.496e-01,2.290e-02
4.524e-01,2.076e-02
4.552e-01,1.882e-02
4.579e-01,1.705e-02
4.607e-01,1.545e-02
4.635e-01,1.400e-02
4.662e-01,1.268e-02
4.690e-01,1.148e-02
4.718e-01,1.040e-02
4.745e-01,9.412e-03
4.773e-01,8.519e-03
4.801e-01,7.710e-03
4.829e-01,6.977e-03
4.856e-01,6.313e-03
4.884e-01,5.711e-03
4.912e-01,5.166e-03
4.939e-01,4.672e-03
4.967e-01,4.225e-03
4.995e-01,3.820e-03
5.022e-01,3.454e-03
5.050e-01,3.122e-03
5.078e-01,2.823e-03
5.105e-01,2.551e-03
5.133e-01,2.306e-03
5.161e-01,2.084e-03
5.188e-01,1.883e-03
5.216e-01,1.701e-03
5.244e-01,1.537e-03
5.271e-01,1.389e-03
5.299e-01,1.254e-03
5.327e-01,1.133e-03
5.354e-01,1.024e-03
5.382e-01,9.245e-04
5.410e-01,8.350e-04
5.437e-01,7.541e-04
5.465e-01,6.810e-04
5.493e-01,6.150e-04
5.520e-01,5.553e-04


==> anc/03_results/weak_inf/num_total_probability/0_01.csv <==
transmittance,probability_density
1.588e-03,9.423e-136
4.765e-03,2.762e-79
7.942e-03,2.663e-58
1.112e-02,2.627e-46
1.430e-02,2.697e-38
1.747e-02,1.764e-32
2.065e-02,4.945e-28
2.383e-02,1.659e-24
2.700e-02,1.227e-21
3.018e-02,2.954e-19
3.336e-02,3.010e-17
3.653e-02,1.561e-15
3.971e-02,4.710e-14
4.289e-02,9.135e-13
4.606e-02,1.229e-11
4.924e-02,1.218e-10
5.242e-02,9.305e-10
5.559e-02,5.698e-09
5.877e-02,2.882e-08
6.195e-02,1.235e-07
6.512e-02,4.579e-07
6.830e-02,1.495e-06
7.148e-02,4.361e-06
7.465e-02,1.152e-05
7.783e-02,2.782e-05
8.101e-02,6.211e-05
8.419e-02,1.292e-04
8.736e-02,2.520e-04
9.054e-02,4.647e-04
9.372e-02,8.142e-04
9.689e-02,1.363e-03
1.001e-01,2.192e-03
1.032e-01,3.403e-03
1.064e-01,5.120e-03
1.096e-01,7.498e-03
1.128e-01,1.073e-02
1.160e-01,1.506e-02
1.191e-01,2.079e-02
1.223e-01,2.830e-02
1.255e-01,3.810e-02
1.287e-01,5.080e-02
1.318e-01,6.714e-02
1.350e-01,8.804e-02
1.382e-01,1.146e-01
1.414e-01,1.480e-01
1.445e-01,1.896e-01
1.477e-01,2.410e-01
1.509e-01,3.038e-01
1.541e-01,3.796e-01
1.573e-01,4.700e-01
1.604e-01,5.766e-01
1.636e-01,7.007e-01
1.668e-01,8.437e-01
1.700e-01,1.006e+00
1.731e-01,1.189e+00
1.763e-01,1.393e+00
1.795e-01,1.617e+00
1.827e-01,1.860e+00
1.858e-01,2.122e+00
1.890e-01,2.402e+00
1.922e-01,2.696e+00
1.954e-01,3.003e+00
1.986e-01,3.320e+00
2.017e-01,3.644e+00
2.049e-01,3.972e+00
2.081e-01,4.301e+00
2.113e-01,4.627e+00
2.144e-01,4.947e+00
2.176e-01,5.257e+00
2.208e-01,5.555e+00
2.240e-01,5.837e+00
2.271e-01,6.101e+00
2.303e-01,6.344e+00
2.335e-01,6.565e+00
2.367e-01,6.760e+00
2.398e-01,6.929e+00
2.430e-01,7.072e+00
2.462e-01,7.186e+00
2.494e-01,7.272e+00
2.526e-01,7.331e+00
2.557e-01,7.361e+00
2.589e-01,7.365e+00
2.621e-01,7.342e+00
2.653e-01,7.294e+00
2.684e-01,7.223e+00
2.716e-01,7.129e+00
2.748e-01,7.015e+00
2.780e-01,6.883e+00
2.811e-01,6.733e+00
2.843e-01,6.568e+00
2.875e-01,6.390e+00
2.907e-01,6.201e+00
2.939e-01,6.003e+00
2.970e-01,5.796e+00
3.002e-01,5.584e+00
3.034e-01,5.367e+00
3.066e-01,5.147e+00
3.097e-01,4.926e+00
3.129e-01,4.704e+00
3.161e-01,4.484e+00
3.193e-01,4.265e+00
3.224e-01,4.050e+00
3.256e-01,3.838e+00
3.288e-01,3.632e+00
3.320e-01,3.430e+00
3.352e-01,3.234e+00
3.383e-01,3.045e+00
3.415e-01,2.862e+00
3.447e-01,2.687e+00
3.479e-01,2.518e+00
3.510e-01,2.357e+00
3.542e-01,2.202e+00
3.574e-01,2.056e+00
3.606e-01,1.916e+00
3.637e-01,1.784e+00
3.669e-01,1.659e+00
3.701e-01,1.541e+00
3.733e-01,1.429e+00
3.765e-01,1.325e+00
3.796e-01,1.226e+00
3.828e-01,1.134e+00
3.860e-01,1.048e+00
3.892e-01,9.668e-01
3.923e-01,8.914e-01
3.955e-01,8.212e-01
3.987e-01,7.557e-01
4.019e-01,6.949e-01
4.050e-01,6.385e-01
4.082e-01,5.861e-01
4.114e-01,5.376e-01
4.146e-01,4.927e-01
4.177e-01,4.513e-01
4.209e-01,4.130e-01
4.241e-01,3.777e-01
4.273e-01,3.452e-01
4.305e-01,3.152e-01
4.336e-01,2.877e-01
4.368e-01,2.624e-01
4.400e-01,2.392e-01
4.432e-01,2.179e-01
4.463e-01,1.984e-01
4.495e-01,1.805e-01
4.527e-01,1.642e-01
4.559e-01,1.493e-01
4.590e-01,1.356e-01
4.622e-01,1.231e-01
4.654e-01,1.118e-01
4.686e-01,1.014e-01
4.718e-01,9.193e-02
4.749e-01,8.332e-02
4.781e-01,7.548e-02
4.813e-01,6.836e-02
4.845e-01,6.188e-02
4.876e-01,5.599e-02
4.908e-01,5.064e-02
4.940e-01,4.579e-02
4.972e-01,4.139e-02
5.003e-01,3.740e-02
5.035e-01,3.378e-02
5.067e-01,3.050e-02
5.099e-01,2.753e-02
5.131e-01,2.484e-02
5.162e-01,2.241e-02
5.194e-01,2.021e-02
5.226e-01,1.822e-02
5.258e-01,1.642e-02
5.289e-01,1.480e-02
5.321e-01,1.333e-02
5.353e-01,1.200e-02
5.385e-01,1.081e-02
5.416e-01,9.730e-03
5.448e-01,8.757e-03
5.480e-01,7.879e-03
5.512e-01,7.088e-03
5.544e-01,6.375e-03
5.575e-01,5.733e-03
5.607e-01,5.154e-03
5.639e-01,4.633e-03
5.671e-01,4.164e-03
5.702e-01,3.742e-03
5.734e-01,3.362e-03
5.766e-01,3.020e-03
5.798e-01,2.712e-03
5.829e-01,2.436e-03
5.861e-01,2.187e-03
5.893e-01,1.963e-03
5.925e-01,1.762e-03
5.957e-01,1.582e-03
5.988e-01,1.420e-03
6.020e-01,1.274e-03
6.052e-01,1.143e-03
6.084e-01,1.025e-03
6.115e-01,9.198e-04
6.147e-01,8.250e-04
6.179e-01,7.399e-04
6.211e-01,6.635e-04
6.242e-01,5.950e-04
6.274e-01,5.335e-04
6.306e-01,4.783e-04
6.338e-01,4.288e-04


==> anc/03_results/weak_inf/num_total_probability/0_011.csv <==
transmittance,probability_density
1.757e-03,9.496e-164
5.272e-03,1.609e-96
8.786e-03,2.095e-71
1.230e-02,5.408e-57
1.582e-02,2.473e-47
1.933e-02,2.685e-40
2.284e-02,6.714e-35
2.636e-02,1.317e-30
2.987e-02,4.200e-27
3.339e-02,3.472e-24
3.690e-02,1.019e-21
4.042e-02,1.323e-19
4.393e-02,8.931e-18
4.745e-02,3.530e-16
5.096e-02,8.954e-15
5.447e-02,1.566e-13
5.799e-02,1.996e-12
6.150e-02,1.943e-11
6.502e-02,1.497e-10
6.853e-02,9.421e-10
7.205e-02,4.964e-09
7.556e-02,2.237e-08
7.908e-02,8.777e-08
8.259e-02,3.046e-07
8.611e-02,9.469e-07
8.962e-02,2.668e-06
9.313e-02,6.880e-06
9.665e-02,1.638e-05
1.002e-01,3.628e-05
1.037e-01,7.527e-05
1.072e-01,1.472e-04
1.107e-01,2.727e-04
1.142e-01,4.812e-04
1.177e-01,8.125e-04
1.213e-01,1.318e-03
1.248e-01,2.064e-03
1.283e-01,3.130e-03
1.318e-01,4.614e-03
1.353e-01,6.634e-03
1.388e-01,9.336e-03
1.423e-01,1.290e-02
1.459e-01,1.755e-02
1.494e-01,2.356e-02
1.529e-01,3.128e-02
1.564e-01,4.117e-02
1.599e-01,5.375e-02
1.634e-01,6.970e-02
1.669e-01,8.980e-02
1.705e-01,1.150e-01
1.740e-01,1.463e-01
1.775e-01,1.849e-01
1.810e-01,2.321e-01
1.845e-01,2.893e-01
1.880e-01,3.577e-01
1.915e-01,4.388e-01
1.951e-01,5.339e-01
1.986e-01,6.443e-01
2.021e-01,7.708e-01
2.056e-01,9.144e-01
2.091e-01,1.076e+00
2.126e-01,1.255e+00
2.161e-01,1.451e+00
2.197e-01,1.665e+00
2.232e-01,1.896e+00
2.267e-01,2.141e+00
2.302e-01,2.401e+00
2.337e-01,2.672e+00
2.372e-01,2.952e+00
2.407e-01,3.240e+00
2.443e-01,3.532e+00
2.478e-01,3.825e+00
2.513e-01,4.117e+00
2.548e-01,4.405e+00
2.583e-01,4.685e+00
2.618e-01,4.956e+00
2.653e-01,5.213e+00
2.689e-01,5.455e+00
2.724e-01,5.680e+00
2.759e-01,5.884e+00
2.794e-01,6.068e+00
2.829e-01,6.229e+00
2.864e-01,6.365e+00
2.899e-01,6.477e+00
2.935e-01,6.564e+00
2.970e-01,6.626e+00
3.005e-01,6.662e+00
3.040e-01,6.674e+00
3.075e-01,6.662e+00
3.110e-01,6.626e+00
3.145e-01,6.569e+00
3.181e-01,6.491e+00
3.216e-01,6.394e+00
3.251e-01,6.279e+00
3.286e-01,6.148e+00
3.321e-01,6.002e+00
3.356e-01,5.843e+00
3.391e-01,5.674e+00
3.427e-01,5.495e+00
3.462e-01,5.308e+00
3.497e-01,5.115e+00
3.532e-01,4.918e+00
3.567e-01,4.717e+00
3.602e-01,4.514e+00
3.638e-01,4.311e+00
3.673e-01,4.108e+00
3.708e-01,3.907e+00
3.743e-01,3.709e+00
3.778e-01,3.513e+00
3.813e-01,3.322e+00
3.848e-01,3.136e+00
3.884e-01,2.955e+00
3.919e-01,2.779e+00
3.954e-01,2.610e+00
3.989e-01,2.447e+00
4.024e-01,2.291e+00
4.059e-01,2.141e+00
4.094e-01,1.998e+00
4.130e-01,1.862e+00
4.165e-01,1.733e+00
4.200e-01,1.611e+00
4.235e-01,1.495e+00
4.270e-01,1.386e+00
4.305e-01,1.283e+00
4.340e-01,1.187e+00
4.376e-01,1.096e+00
4.411e-01,1.011e+00
4.446e-01,9.321e-01
4.481e-01,8.581e-01
4.516e-01,7.891e-01
4.551e-01,7.250e-01
4.586e-01,6.654e-01
4.622e-01,6.101e-01
4.657e-01,5.589e-01
4.692e-01,5.115e-01
4.727e-01,4.677e-01
4.762e-01,4.273e-01
4.797e-01,3.901e-01
4.832e-01,3.558e-01
4.868e-01,3.242e-01
4.903e-01,2.953e-01
4.938e-01,2.687e-01
4.973e-01,2.443e-01
5.008e-01,2.220e-01
5.043e-01,2.016e-01
5.078e-01,1.829e-01
5.114e-01,1.659e-01
5.149e-01,1.503e-01
5.184e-01,1.361e-01
5.219e-01,1.232e-01
5.254e-01,1.115e-01
5.289e-01,1.008e-01
5.324e-01,9.104e-02
5.360e-01,8.222e-02
5.395e-01,7.421e-02
5.430e-01,6.694e-02
5.465e-01,6.036e-02
5.500e-01,5.440e-02
5.535e-01,4.900e-02
5.570e-01,4.412e-02
5.606e-01,3.971e-02
5.641e-01,3.572e-02
5.676e-01,3.212e-02
5.711e-01,2.887e-02
5.746e-01,2.594e-02
5.781e-01,2.330e-02
5.816e-01,2.091e-02
5.852e-01,1.877e-02
5.887e-01,1.684e-02
5.922e-01,1.510e-02
5.957e-01,1.354e-02
5.992e-01,1.213e-02
6.027e-01,1.087e-02
6.063e-01,9.735e-03
6.098e-01,8.717e-03
6.133e-01,7.802e-03
6.168e-01,6.982e-03
6.203e-01,6.246e-03
6.238e-01,5.586e-03
6.273e-01,4.995e-03
6.309e-01,4.465e-03
6.344e-01,3.990e-03
6.379e-01,3.565e-03
6.414e-01,3.184e-03
6.449e-01,2.844e-03
6.484e-01,2.539e-03
6.519e-01,2.267e-03
6.555e-01,2.023e-03
6.590e-01,1.805e-03
6.625e-01,1.610e-03
6.660e-01,1.436e-03
6.695e-01,1.281e-03
6.730e-01,1.142e-03
6.765e-01,1.018e-03
6.801e-01,9.077e-04
6.836e-01,8.090e-04
6.871e-01,7.209e-04
6.906e-01,6.423e-04
6.941e-01,5.722e-04
6.976e-01,5.096e-04
7.011e-01,4.539e-04


==> anc/03_results/weak_inf/num_total_probability/0_012.csv <==
transmittance,probability_density
1.077e-01,8.698e-07
1.110e-01,2.032e-06
1.143e-01,4.480e-06
1.176e-01,9.363e-06
1.209e-01,1.862e-05
1.242e-01,3.539e-05
1.275e-01,6.444e-05
1.308e-01,1.128e-04
1.341e-01,1.904e-04
1.374e-01,3.105e-04
1.407e-01,4.909e-04
1.440e-01,7.538e-04
1.473e-01,1.127e-03
1.506e-01,1.643e-03
1.539e-01,2.342e-03
1.572e-01,3.271e-03
1.605e-01,4.482e-03
1.638e-01,6.039e-03
1.671e-01,8.015e-03
1.704e-01,1.050e-02
1.737e-01,1.359e-02
1.770e-01,1.742e-02
1.803e-01,2.213e-02
1.836e-01,2.791e-02
1.869e-01,3.499e-02
1.902e-01,4.362e-02
1.935e-01,5.412e-02
1.968e-01,6.688e-02
2.001e-01,8.233e-02
2.034e-01,1.010e-01
2.066e-01,1.233e-01
2.099e-01,1.501e-01
2.132e-01,1.819e-01
2.165e-01,2.194e-01
2.198e-01,2.635e-01
2.231e-01,3.149e-01
2.264e-01,3.744e-01
2.297e-01,4.427e-01
2.330e-01,5.205e-01
2.363e-01,6.087e-01
2.396e-01,7.076e-01
2.429e-01,8.178e-01
2.462e-01,9.398e-01
2.495e-01,1.074e+00
2.528e-01,1.219e+00
2.561e-01,1.377e+00
2.594e-01,1.546e+00
2.627e-01,1.727e+00
2.660e-01,1.918e+00
2.693e-01,2.118e+00
2.726e-01,2.328e+00
2.759e-01,2.544e+00
2.792e-01,2.767e+00
2.825e-01,2.995e+00
2.858e-01,3.226e+00
2.891e-01,3.459e+00
2.924e-01,3.691e+00
2.957e-01,3.922e+00
2.990e-01,4.149e+00
3.023e-01,4.371e+00
3.056e-01,4.586e+00
3.089e-01,4.793e+00
3.122e-01,4.989e+00
3.155e-01,5.175e+00
3.187e-01,5.347e+00
3.220e-01,5.505e+00
3.253e-01,5.649e+00
3.286e-01,5.776e+00
3.319e-01,5.888e+00
3.352e-01,5.982e+00
3.385e-01,6.059e+00
3.418e-01,6.119e+00
3.451e-01,6.160e+00
3.484e-01,6.185e+00
3.517e-01,6.192e+00
3.550e-01,6.183e+00
3.583e-01,6.157e+00
3.616e-01,6.116e+00
3.649e-01,6.059e+00
3.682e-01,5.989e+00
3.715e-01,5.905e+00
3.748e-01,5.809e+00
3.781e-01,5.702e+00
3.814e-01,5.585e+00
3.847e-01,5.458e+00
3.880e-01,5.323e+00
3.913e-01,5.180e+00
3.946e-01,5.032e+00
3.979e-01,4.878e+00
4.012e-01,4.720e+00
4.045e-01,4.559e+00
4.078e-01,4.396e+00
4.111e-01,4.231e+00
4.144e-01,4.065e+00
4.177e-01,3.899e+00
4.210e-01,3.734e+00
4.243e-01,3.570e+00
4.275e-01,3.408e+00
4.308e-01,3.249e+00
4.341e-01,3.092e+00
4.374e-01,2.939e+00
4.407e-01,2.789e+00
4.440e-01,2.644e+00
4.473e-01,2.502e+00
4.506e-01,2.365e+00
4.539e-01,2.233e+00
4.572e-01,2.106e+00
4.605e-01,1.983e+00
4.638e-01,1.865e+00
4.671e-01,1.752e+00
4.704e-01,1.645e+00
4.737e-01,1.542e+00
4.770e-01,1.444e+00
4.803e-01,1.350e+00
4.836e-01,1.262e+00
4.869e-01,1.178e+00
4.902e-01,1.099e+00
4.935e-01,1.023e+00
4.968e-01,9.526e-01
5.001e-01,8.859e-01
5.034e-01,8.231e-01
5.067e-01,7.640e-01
5.100e-01,7.086e-01
5.133e-01,6.566e-01
5.166e-01,6.080e-01
5.199e-01,5.625e-01
5.232e-01,5.200e-01
5.265e-01,4.803e-01
5.298e-01,4.434e-01
5.331e-01,4.089e-01
5.363e-01,3.769e-01
5.396e-01,3.471e-01
5.429e-01,3.195e-01
5.462e-01,2.939e-01
5.495e-01,2.701e-01
5.528e-01,2.481e-01
5.561e-01,2.278e-01
5.594e-01,2.089e-01
5.627e-01,1.916e-01
5.660e-01,1.755e-01
5.693e-01,1.608e-01
5.726e-01,1.471e-01
5.759e-01,1.346e-01
5.792e-01,1.230e-01
5.825e-01,1.124e-01
5.858e-01,1.027e-01
5.891e-01,9.374e-02
5.924e-01,8.553e-02
5.957e-01,7.799e-02
5.990e-01,7.109e-02
6.023e-01,6.477e-02
6.056e-01,5.898e-02
6.089e-01,5.369e-02
6.122e-01,4.885e-02
6.155e-01,4.443e-02
6.188e-01,4.039e-02
6.221e-01,3.670e-02
6.254e-01,3.334e-02
6.287e-01,3.027e-02
6.320e-01,2.748e-02
6.353e-01,2.493e-02
6.386e-01,2.261e-02
6.419e-01,2.050e-02
6.451e-01,1.858e-02
6.484e-01,1.683e-02
6.517e-01,1.525e-02
6.550e-01,1.381e-02
6.583e-01,1.250e-02
6.616e-01,1.131e-02
6.649e-01,1.023e-02
6.682e-01,9.250e-03
6.715e-01,8.362e-03
6.748e-01,7.558e-03
6.781e-01,6.829e-03
6.814e-01,6.169e-03
6.847e-01,5.571e-03
6.880e-01,5.029e-03
6.913e-01,4.539e-03
6.946e-01,4.096e-03
6.979e-01,3.695e-03
7.012e-01,3.333e-03
7.045e-01,3.005e-03
7.078e-01,2.709e-03
7.111e-01,2.442e-03
7.144e-01,2.201e-03
7.177e-01,1.983e-03
7.210e-01,1.786e-03
7.243e-01,1.608e-03
7.276e-01,1.448e-03
7.309e-01,1.304e-03
7.342e-01,1.173e-03
7.375e-01,1.056e-03
7.408e-01,9.499e-04
7.441e-01,8.545e-04
7.474e-01,7.686e-04
7.507e-01,6.911e-04
7.540e-01,6.214e-04
7.572e-01,5.586e-04
7.605e-01,5.021e-04
7.638e-01,4.513e-04


==> anc/03_results/weak_inf/num_total_probability/0_013.csv <==
transmittance,probability_density
1.282e-01,3.067e-07
1.316e-01,7.180e-07
1.351e-01,1.595e-06
1.386e-01,3.371e-06
1.420e-01,6.805e-06
1.455e-01,1.316e-05
1.490e-01,2.444e-05
1.524e-01,4.372e-05
1.559e-01,7.550e-05
1.594e-01,1.261e-04
1.628e-01,2.043e-04
1.663e-01,3.216e-04
1.697e-01,4.925e-04
1.732e-01,7.355e-04
1.767e-01,1.073e-03
1.801e-01,1.531e-03
1.836e-01,2.141e-03
1.871e-01,2.939e-03
1.905e-01,3.965e-03
1.940e-01,5.267e-03
1.974e-01,6.898e-03
2.009e-01,8.921e-03
2.044e-01,1.141e-02
2.078e-01,1.445e-02
2.113e-01,1.814e-02
2.148e-01,2.262e-02
2.182e-01,2.802e-02
2.217e-01,3.454e-02
2.252e-01,4.238e-02
2.286e-01,5.181e-02
2.321e-01,6.313e-02
2.355e-01,7.670e-02
2.390e-01,9.291e-02
2.425e-01,1.122e-01
2.459e-01,1.351e-01
2.494e-01,1.622e-01
2.529e-01,1.941e-01
2.563e-01,2.313e-01
2.598e-01,2.746e-01
2.632e-01,3.246e-01
2.667e-01,3.820e-01
2.702e-01,4.474e-01
2.736e-01,5.215e-01
2.771e-01,6.048e-01
2.806e-01,6.979e-01
2.840e-01,8.011e-01
2.875e-01,9.148e-01
2.909e-01,1.039e+00
2.944e-01,1.174e+00
2.979e-01,1.320e+00
3.013e-01,1.476e+00
3.048e-01,1.642e+00
3.083e-01,1.818e+00
3.117e-01,2.003e+00
3.152e-01,2.195e+00
3.187e-01,2.395e+00
3.221e-01,2.600e+00
3.256e-01,2.810e+00
3.290e-01,3.023e+00
3.325e-01,3.238e+00
3.360e-01,3.454e+00
3.394e-01,3.669e+00
3.429e-01,3.880e+00
3.464e-01,4.088e+00
3.498e-01,4.290e+00
3.533e-01,4.485e+00
3.567e-01,4.671e+00
3.602e-01,4.847e+00
3.637e-01,5.012e+00
3.671e-01,5.164e+00
3.706e-01,5.304e+00
3.741e-01,5.429e+00
3.775e-01,5.539e+00
3.810e-01,5.634e+00
3.845e-01,5.713e+00
3.879e-01,5.775e+00
3.914e-01,5.822e+00
3.948e-01,5.852e+00
3.983e-01,5.866e+00
4.018e-01,5.865e+00
4.052e-01,5.847e+00
4.087e-01,5.815e+00
4.122e-01,5.769e+00
4.156e-01,5.708e+00
4.191e-01,5.635e+00
4.225e-01,5.550e+00
4.260e-01,5.454e+00
4.295e-01,5.347e+00
4.329e-01,5.231e+00
4.364e-01,5.107e+00
4.399e-01,4.975e+00
4.433e-01,4.837e+00
4.468e-01,4.693e+00
4.502e-01,4.545e+00
4.537e-01,4.393e+00
4.572e-01,4.238e+00
4.606e-01,4.081e+00
4.641e-01,3.924e+00
4.676e-01,3.765e+00
4.710e-01,3.607e+00
4.745e-01,3.450e+00
4.780e-01,3.295e+00
4.814e-01,3.141e+00
4.849e-01,2.990e+00
4.883e-01,2.842e+00
4.918e-01,2.698e+00
4.953e-01,2.557e+00
4.987e-01,2.419e+00
5.022e-01,2.286e+00
5.057e-01,2.158e+00
5.091e-01,2.034e+00
5.126e-01,1.915e+00
5.160e-01,1.800e+00
5.195e-01,1.690e+00
5.230e-01,1.585e+00
5.264e-01,1.484e+00
5.299e-01,1.389e+00
5.334e-01,1.298e+00
5.368e-01,1.212e+00
5.403e-01,1.130e+00
5.437e-01,1.052e+00
5.472e-01,9.792e-01
5.507e-01,9.102e-01
5.541e-01,8.452e-01
5.576e-01,7.840e-01
5.611e-01,7.266e-01
5.645e-01,6.728e-01
5.680e-01,6.224e-01
5.715e-01,5.752e-01
5.749e-01,5.311e-01
5.784e-01,4.900e-01
5.818e-01,4.517e-01
5.853e-01,4.160e-01
5.888e-01,3.829e-01
5.922e-01,3.521e-01
5.957e-01,3.235e-01
5.992e-01,2.970e-01
6.026e-01,2.725e-01
6.061e-01,2.498e-01
6.095e-01,2.288e-01
6.130e-01,2.095e-01
6.165e-01,1.916e-01
6.199e-01,1.752e-01
6.234e-01,1.601e-01
6.269e-01,1.461e-01
6.303e-01,1.333e-01
6.338e-01,1.216e-01
6.373e-01,1.108e-01
6.407e-01,1.009e-01
6.442e-01,9.183e-02
6.476e-01,8.353e-02
6.511e-01,7.594e-02
6.546e-01,6.900e-02
6.580e-01,6.266e-02
6.615e-01,5.688e-02
6.650e-01,5.160e-02
6.684e-01,4.679e-02
6.719e-01,4.240e-02
6.753e-01,3.841e-02
6.788e-01,3.477e-02
6.823e-01,3.147e-02
6.857e-01,2.846e-02
6.892e-01,2.573e-02
6.927e-01,2.326e-02
6.961e-01,2.101e-02
6.996e-01,1.897e-02
7.030e-01,1.712e-02
7.065e-01,1.545e-02
7.100e-01,1.393e-02
7.134e-01,1.256e-02
7.169e-01,1.132e-02
7.204e-01,1.019e-02
7.238e-01,9.178e-03
7.273e-01,8.261e-03
7.308e-01,7.434e-03
7.342e-01,6.686e-03
7.377e-01,6.012e-03
7.411e-01,5.404e-03
7.446e-01,4.856e-03
7.481e-01,4.362e-03
7.515e-01,3.917e-03
7.550e-01,3.517e-03
7.585e-01,3.156e-03
7.619e-01,2.832e-03
7.654e-01,2.540e-03
7.688e-01,2.278e-03
7.723e-01,2.042e-03
7.758e-01,1.830e-03
7.792e-01,1.639e-03
7.827e-01,1.468e-03
7.862e-01,1.315e-03
7.896e-01,1.177e-03
7.931e-01,1.054e-03
7.966e-01,9.429e-04
8.000e-01,8.436e-04
8.035e-01,7.545e-04
8.069e-01,6.747e-04
8.104e-01,6.032e-04
8.139e-01,5.392e-04
8.173e-01,4.818e-04


==> anc/03_results/weak_inf/num_total_probability/0_014.csv <==
transmittance,probability_density
1.501e-01,9.709e-08
1.537e-01,2.273e-07
1.573e-01,5.074e-07
1.608e-01,1.082e-06
1.644e-01,2.214e-06
1.680e-01,4.350e-06
1.715e-01,8.231e-06
1.751e-01,1.503e-05
1.787e-01,2.655e-05
1.822e-01,4.543e-05
1.858e-01,7.544e-05
1.894e-01,1.218e-04
1.929e-01,1.915e-04
1.965e-01,2.936e-04
2.001e-01,4.395e-04
2.036e-01,6.435e-04
2.072e-01,9.225e-04
2.108e-01,1.297e-03
2.143e-01,1.790e-03
2.179e-01,2.428e-03
2.215e-01,3.241e-03
2.250e-01,4.264e-03
2.286e-01,5.535e-03
2.321e-01,7.097e-03
2.357e-01,8.999e-03
2.393e-01,1.130e-02
2.428e-01,1.406e-02
2.464e-01,1.737e-02
2.500e-01,2.132e-02
2.535e-01,2.602e-02
2.571e-01,3.161e-02
2.607e-01,3.825e-02
2.642e-01,4.614e-02
2.678e-01,5.551e-02
2.714e-01,6.662e-02
2.749e-01,7.979e-02
2.785e-01,9.537e-02
2.821e-01,1.138e-01
2.856e-01,1.354e-01
2.892e-01,1.607e-01
2.928e-01,1.903e-01
2.963e-01,2.247e-01
2.999e-01,2.644e-01
3.035e-01,3.101e-01
3.070e-01,3.623e-01
3.106e-01,4.216e-01
3.141e-01,4.885e-01
3.177e-01,5.636e-01
3.213e-01,6.474e-01
3.248e-01,7.402e-01
3.284e-01,8.425e-01
3.320e-01,9.543e-01
3.355e-01,1.076e+00
3.391e-01,1.207e+00
3.427e-01,1.348e+00
3.462e-01,1.499e+00
3.498e-01,1.658e+00
3.534e-01,1.826e+00
3.569e-01,2.002e+00
3.605e-01,2.185e+00
3.641e-01,2.374e+00
3.676e-01,2.569e+00
3.712e-01,2.767e+00
3.748e-01,2.969e+00
3.783e-01,3.172e+00
3.819e-01,3.375e+00
3.855e-01,3.577e+00
3.890e-01,3.777e+00
3.926e-01,3.972e+00
3.961e-01,4.163e+00
3.997e-01,4.347e+00
4.033e-01,4.522e+00
4.068e-01,4.689e+00
4.104e-01,4.845e+00
4.140e-01,4.990e+00
4.175e-01,5.122e+00
4.211e-01,5.241e+00
4.247e-01,5.346e+00
4.282e-01,5.437e+00
4.318e-01,5.513e+00
4.354e-01,5.574e+00
4.389e-01,5.619e+00
4.425e-01,5.649e+00
4.461e-01,5.664e+00
4.496e-01,5.664e+00
4.532e-01,5.648e+00
4.568e-01,5.619e+00
4.603e-01,5.576e+00
4.639e-01,5.519e+00
4.675e-01,5.450e+00
4.710e-01,5.370e+00
4.746e-01,5.278e+00
4.781e-01,5.176e+00
4.817e-01,5.066e+00
4.853e-01,4.946e+00
4.888e-01,4.820e+00
4.924e-01,4.687e+00
4.960e-01,4.549e+00
4.995e-01,4.406e+00
5.031e-01,4.259e+00
5.067e-01,4.109e+00
5.102e-01,3.958e+00
5.138e-01,3.804e+00
5.174e-01,3.651e+00
5.209e-01,3.497e+00
5.245e-01,3.344e+00
5.281e-01,3.193e+00
5.316e-01,3.043e+00
5.352e-01,2.896e+00
5.388e-01,2.752e+00
5.423e-01,2.610e+00
5.459e-01,2.473e+00
5.495e-01,2.339e+00
5.530e-01,2.209e+00
5.566e-01,2.083e+00
5.601e-01,1.962e+00
5.637e-01,1.845e+00
5.673e-01,1.733e+00
5.708e-01,1.625e+00
5.744e-01,1.523e+00
5.780e-01,1.425e+00
5.815e-01,1.331e+00
5.851e-01,1.243e+00
5.887e-01,1.158e+00
5.922e-01,1.078e+00
5.958e-01,1.003e+00
5.994e-01,9.318e-01
6.029e-01,8.647e-01
6.065e-01,8.016e-01
6.101e-01,7.422e-01
6.136e-01,6.866e-01
6.172e-01,6.345e-01
6.208e-01,5.857e-01
6.243e-01,5.402e-01
6.279e-01,4.977e-01
6.315e-01,4.581e-01
6.350e-01,4.213e-01
6.386e-01,3.871e-01
6.421e-01,3.554e-01
6.457e-01,3.259e-01
6.493e-01,2.987e-01
6.528e-01,2.735e-01
6.564e-01,2.502e-01
6.600e-01,2.287e-01
6.635e-01,2.089e-01
6.671e-01,1.906e-01
6.707e-01,1.739e-01
6.742e-01,1.584e-01
6.778e-01,1.443e-01
6.814e-01,1.313e-01
6.849e-01,1.194e-01
6.885e-01,1.085e-01
6.921e-01,9.849e-02
6.956e-01,8.937e-02
6.992e-01,8.104e-02
7.028e-01,7.344e-02
7.063e-01,6.651e-02
7.099e-01,6.020e-02
7.135e-01,5.445e-02
7.170e-01,4.922e-02
7.206e-01,4.447e-02
7.241e-01,4.015e-02
7.277e-01,3.623e-02
7.313e-01,3.268e-02
7.348e-01,2.946e-02
7.384e-01,2.654e-02
7.420e-01,2.389e-02
7.455e-01,2.150e-02
7.491e-01,1.934e-02
7.527e-01,1.739e-02
7.562e-01,1.563e-02
7.598e-01,1.404e-02
7.634e-01,1.260e-02
7.669e-01,1.131e-02
7.705e-01,1.014e-02
7.741e-01,9.092e-03
7.776e-01,8.148e-03
7.812e-01,7.298e-03
7.848e-01,6.534e-03
7.883e-01,5.848e-03
7.919e-01,5.232e-03
7.955e-01,4.679e-03
7.990e-01,4.182e-03
8.026e-01,3.737e-03
8.061e-01,3.338e-03
8.097e-01,2.980e-03
8.133e-01,2.660e-03
8.168e-01,2.373e-03
8.204e-01,2.117e-03
8.240e-01,1.887e-03
8.275e-01,1.682e-03
8.311e-01,1.499e-03
8.347e-01,1.335e-03
8.382e-01,1.189e-03
8.418e-01,1.058e-03
8.454e-01,9.417e-04
8.489e-01,8.378e-04
8.525e-01,7.451e-04
8.561e-01,6.624e-04
8.596e-01,5.888e-04


==> anc/03_results/weak_inf/num_total_probability/0_015.csv <==
transmittance,probability_density
1.744e-01,3.508e-08
1.781e-01,8.109e-08
1.817e-01,1.796e-07
1.853e-01,3.821e-07
1.889e-01,7.825e-07
1.925e-01,1.545e-06
1.961e-01,2.947e-06
1.998e-01,5.442e-06
2.034e-01,9.739e-06
2.070e-01,1.692e-05
2.106e-01,2.859e-05
2.142e-01,4.701e-05
2.178e-01,7.538e-05
2.215e-01,1.180e-04
2.251e-01,1.804e-04
2.287e-01,2.700e-04
2.323e-01,3.956e-04
2.359e-01,5.685e-04
2.395e-01,8.017e-04
2.432e-01,1.111e-03
2.468e-01,1.514e-03
2.504e-01,2.030e-03
2.540e-01,2.684e-03
2.576e-01,3.499e-03
2.612e-01,4.504e-03
2.649e-01,5.730e-03
2.685e-01,7.210e-03
2.721e-01,8.985e-03
2.757e-01,1.110e-02
2.793e-01,1.360e-02
2.829e-01,1.655e-02
2.866e-01,2.003e-02
2.902e-01,2.411e-02
2.938e-01,2.890e-02
2.974e-01,3.452e-02
3.010e-01,4.112e-02
3.046e-01,4.887e-02
3.083e-01,5.798e-02
3.119e-01,6.868e-02
3.155e-01,8.124e-02
3.191e-01,9.597e-02
3.227e-01,1.132e-01
3.263e-01,1.333e-01
3.300e-01,1.568e-01
3.336e-01,1.840e-01
3.372e-01,2.155e-01
3.408e-01,2.517e-01
3.444e-01,2.931e-01
3.480e-01,3.403e-01
3.517e-01,3.939e-01
3.553e-01,4.542e-01
3.589e-01,5.219e-01
3.625e-01,5.973e-01
3.661e-01,6.809e-01
3.697e-01,7.730e-01
3.734e-01,8.740e-01
3.770e-01,9.838e-01
3.806e-01,1.103e+00
3.842e-01,1.231e+00
3.878e-01,1.368e+00
3.914e-01,1.514e+00
3.951e-01,1.668e+00
3.987e-01,1.830e+00
4.023e-01,1.999e+00
4.059e-01,2.176e+00
4.095e-01,2.358e+00
4.131e-01,2.544e+00
4.168e-01,2.735e+00
4.204e-01,2.929e+00
4.240e-01,3.124e+00
4.276e-01,3.319e+00
4.312e-01,3.514e+00
4.348e-01,3.706e+00
4.385e-01,3.895e+00
4.421e-01,4.079e+00
4.457e-01,4.257e+00
4.493e-01,4.428e+00
4.529e-01,4.590e+00
4.565e-01,4.742e+00
4.602e-01,4.884e+00
4.638e-01,5.014e+00
4.674e-01,5.132e+00
4.710e-01,5.236e+00
4.746e-01,5.327e+00
4.782e-01,5.403e+00
4.819e-01,5.465e+00
4.855e-01,5.512e+00
4.891e-01,5.544e+00
4.927e-01,5.562e+00
4.963e-01,5.564e+00
4.999e-01,5.553e+00
5.036e-01,5.527e+00
5.072e-01,5.487e+00
5.108e-01,5.435e+00
5.144e-01,5.370e+00
5.180e-01,5.293e+00
5.216e-01,5.206e+00
5.253e-01,5.108e+00
5.289e-01,5.001e+00
5.325e-01,4.885e+00
5.361e-01,4.762e+00
5.397e-01,4.633e+00
5.433e-01,4.497e+00
5.470e-01,4.357e+00
5.506e-01,4.213e+00
5.542e-01,4.065e+00
5.578e-01,3.915e+00
5.614e-01,3.764e+00
5.650e-01,3.612e+00
5.687e-01,3.460e+00
5.723e-01,3.308e+00
5.759e-01,3.158e+00
5.795e-01,3.009e+00
5.831e-01,2.862e+00
5.867e-01,2.718e+00
5.903e-01,2.577e+00
5.940e-01,2.440e+00
5.976e-01,2.306e+00
6.012e-01,2.177e+00
6.048e-01,2.051e+00
6.084e-01,1.930e+00
6.120e-01,1.813e+00
6.157e-01,1.701e+00
6.193e-01,1.594e+00
6.229e-01,1.492e+00
6.265e-01,1.394e+00
6.301e-01,1.301e+00
6.337e-01,1.212e+00
6.374e-01,1.128e+00
6.410e-01,1.049e+00
6.446e-01,9.737e-01
6.482e-01,9.029e-01
6.518e-01,8.363e-01
6.554e-01,7.737e-01
6.591e-01,7.150e-01
6.627e-01,6.599e-01
6.663e-01,6.085e-01
6.699e-01,5.604e-01
6.735e-01,5.156e-01
6.771e-01,4.739e-01
6.808e-01,4.351e-01
6.844e-01,3.990e-01
6.880e-01,3.656e-01
6.916e-01,3.347e-01
6.952e-01,3.061e-01
6.988e-01,2.796e-01
7.025e-01,2.552e-01
7.061e-01,2.328e-01
7.097e-01,2.121e-01
7.133e-01,1.931e-01
7.169e-01,1.756e-01
7.205e-01,1.596e-01
7.242e-01,1.449e-01
7.278e-01,1.314e-01
7.314e-01,1.192e-01
7.350e-01,1.079e-01
7.386e-01,9.769e-02
7.422e-01,8.835e-02
7.459e-01,7.984e-02
7.495e-01,7.210e-02
7.531e-01,6.506e-02
7.567e-01,5.866e-02
7.603e-01,5.286e-02
7.639e-01,4.760e-02
7.676e-01,4.283e-02
7.712e-01,3.851e-02
7.748e-01,3.461e-02
7.784e-01,3.108e-02
7.820e-01,2.789e-02
7.856e-01,2.502e-02
7.893e-01,2.243e-02
7.929e-01,2.009e-02
7.965e-01,1.799e-02
8.001e-01,1.609e-02
8.037e-01,1.439e-02
8.073e-01,1.286e-02
8.110e-01,1.149e-02
8.146e-01,1.026e-02
8.182e-01,9.152e-03
8.218e-01,8.161e-03
8.254e-01,7.274e-03
8.290e-01,6.480e-03
8.327e-01,5.770e-03
8.363e-01,5.135e-03
8.399e-01,4.568e-03
8.435e-01,4.062e-03
8.471e-01,3.610e-03
8.507e-01,3.206e-03
8.544e-01,2.847e-03
8.580e-01,2.527e-03
8.616e-01,2.241e-03
8.652e-01,1.987e-03
8.688e-01,1.762e-03
8.724e-01,1.561e-03
8.761e-01,1.382e-03
8.797e-01,1.224e-03
8.833e-01,1.083e-03
8.869e-01,9.577e-04
8.905e-01,8.468e-04
8.941e-01,7.485e-04


==> anc/03_results/weak_inf/num_total_probability/0_016.csv <==
transmittance,probability_density
2.036e-01,2.703e-08
2.076e-01,6.417e-08
2.116e-01,1.458e-07
2.156e-01,3.180e-07
2.196e-01,6.666e-07
2.236e-01,1.346e-06
2.276e-01,2.624e-06
2.316e-01,4.943e-06
2.356e-01,9.018e-06
2.396e-01,1.595e-05
2.436e-01,2.741e-05
2.475e-01,4.579e-05
2.515e-01,7.451e-05
2.555e-01,1.182e-04
2.595e-01,1.830e-04
2.635e-01,2.770e-04
2.675e-01,4.101e-04
2.715e-01,5.947e-04
2.755e-01,8.457e-04
2.795e-01,1.180e-03
2.835e-01,1.618e-03
2.875e-01,2.183e-03
2.915e-01,2.898e-03
2.954e-01,3.793e-03
2.994e-01,4.897e-03
3.034e-01,6.245e-03
3.074e-01,7.873e-03
3.114e-01,9.824e-03
3.154e-01,1.215e-02
3.194e-01,1.490e-02
3.234e-01,1.815e-02
3.274e-01,2.197e-02
3.314e-01,2.648e-02
3.354e-01,3.178e-02
3.394e-01,3.803e-02
3.433e-01,4.540e-02
3.473e-01,5.412e-02
3.513e-01,6.442e-02
3.553e-01,7.661e-02
3.593e-01,9.102e-02
3.633e-01,1.080e-01
3.673e-01,1.281e-01
3.713e-01,1.517e-01
3.753e-01,1.794e-01
3.793e-01,2.117e-01
3.833e-01,2.493e-01
3.873e-01,2.927e-01
3.912e-01,3.426e-01
3.952e-01,3.996e-01
3.992e-01,4.645e-01
4.032e-01,5.377e-01
4.072e-01,6.198e-01
4.112e-01,7.114e-01
4.152e-01,8.129e-01
4.192e-01,9.246e-01
4.232e-01,1.047e+00
4.272e-01,1.179e+00
4.312e-01,1.322e+00
4.352e-01,1.476e+00
4.391e-01,1.639e+00
4.431e-01,1.812e+00
4.471e-01,1.993e+00
4.511e-01,2.182e+00
4.551e-01,2.379e+00
4.591e-01,2.581e+00
4.631e-01,2.787e+00
4.671e-01,2.996e+00
4.711e-01,3.207e+00
4.751e-01,3.418e+00
4.791e-01,3.628e+00
4.831e-01,3.833e+00
4.871e-01,4.034e+00
4.910e-01,4.228e+00
4.950e-01,4.414e+00
4.990e-01,4.590e+00
5.030e-01,4.755e+00
5.070e-01,4.906e+00
5.110e-01,5.044e+00
5.150e-01,5.167e+00
5.190e-01,5.274e+00
5.230e-01,5.364e+00
5.270e-01,5.437e+00
5.310e-01,5.492e+00
5.350e-01,5.530e+00
5.389e-01,5.549e+00
5.429e-01,5.551e+00
5.469e-01,5.536e+00
5.509e-01,5.503e+00
5.549e-01,5.454e+00
5.589e-01,5.390e+00
5.629e-01,5.311e+00
5.669e-01,5.218e+00
5.709e-01,5.112e+00
5.749e-01,4.995e+00
5.789e-01,4.867e+00
5.829e-01,4.730e+00
5.868e-01,4.585e+00
5.908e-01,4.433e+00
5.948e-01,4.276e+00
5.988e-01,4.114e+00
6.028e-01,3.948e+00
6.068e-01,3.780e+00
6.108e-01,3.611e+00
6.148e-01,3.442e+00
6.188e-01,3.273e+00
6.228e-01,3.106e+00
6.268e-01,2.941e+00
6.308e-01,2.779e+00
6.347e-01,2.620e+00
6.387e-01,2.465e+00
6.427e-01,2.315e+00
6.467e-01,2.170e+00
6.507e-01,2.030e+00
6.547e-01,1.895e+00
6.587e-01,1.766e+00
6.627e-01,1.643e+00
6.667e-01,1.525e+00
6.707e-01,1.414e+00
6.747e-01,1.308e+00
6.787e-01,1.208e+00
6.827e-01,1.114e+00
6.866e-01,1.026e+00
6.906e-01,9.431e-01
6.946e-01,8.655e-01
6.986e-01,7.931e-01
7.026e-01,7.256e-01
7.066e-01,6.629e-01
7.106e-01,6.047e-01
7.146e-01,5.508e-01
7.186e-01,5.010e-01
7.226e-01,4.550e-01
7.266e-01,4.128e-01
7.306e-01,3.739e-01
7.345e-01,3.382e-01
7.385e-01,3.056e-01
7.425e-01,2.757e-01
7.465e-01,2.485e-01
7.505e-01,2.237e-01
7.545e-01,2.011e-01
7.585e-01,1.805e-01
7.625e-01,1.619e-01
7.665e-01,1.450e-01
7.705e-01,1.298e-01
7.745e-01,1.160e-01
7.785e-01,1.036e-01
7.824e-01,9.238e-02
7.864e-01,8.230e-02
7.904e-01,7.325e-02
7.944e-01,6.513e-02
7.984e-01,5.785e-02
8.024e-01,5.133e-02
8.064e-01,4.550e-02
8.104e-01,4.030e-02
8.144e-01,3.566e-02
8.184e-01,3.152e-02
8.224e-01,2.784e-02
8.264e-01,2.456e-02
8.303e-01,2.166e-02
8.343e-01,1.908e-02
8.383e-01,1.679e-02
8.423e-01,1.477e-02
8.463e-01,1.297e-02
8.503e-01,1.139e-02
8.543e-01,9.994e-03
8.583e-01,8.761e-03
8.623e-01,7.674e-03
8.663e-01,6.717e-03
8.703e-01,5.875e-03
8.743e-01,5.135e-03
8.782e-01,4.485e-03
8.822e-01,3.914e-03
8.862e-01,3.414e-03
8.902e-01,2.975e-03
8.942e-01,2.592e-03
8.982e-01,2.256e-03
9.022e-01,1.962e-03
9.062e-01,1.706e-03
9.102e-01,1.482e-03
9.142e-01,1.287e-03
9.182e-01,1.117e-03
9.222e-01,9.684e-04
9.262e-01,8.393e-04
9.301e-01,7.271e-04
9.341e-01,6.294e-04
9.381e-01,5.446e-04
9.421e-01,4.710e-04
9.461e-01,4.071e-04
9.501e-01,3.517e-04
9.541e-01,3.037e-04
9.581e-01,2.621e-04
9.621e-01,2.261e-04
9.661e-01,1.949e-04
9.701e-01,1.680e-04
9.741e-01,1.447e-04
9.780e-01,1.245e-04
9.820e-01,1.072e-04
9.860e-01,9.219e-05
9.900e-01,7.926e-05
9.940e-01,6.812e-05
9.980e-01,5.852e-05


==> anc/03_results/weak_inf/num_total_probability/0_017.csv <==
transmittance,probability_density
2.342e-01,2.007e-08
2.380e-01,4.424e-08
2.419e-01,9.419e-08
2.457e-01,1.939e-07
2.495e-01,3.867e-07
2.534e-01,7.477e-07
2.572e-01,1.404e-06
2.611e-01,2.562e-06
2.649e-01,4.552e-06
2.687e-01,7.879e-06
2.726e-01,1.330e-05
2.764e-01,2.193e-05
2.803e-01,3.533e-05
2.841e-01,5.568e-05
2.879e-01,8.590e-05
2.918e-01,1.299e-04
2.956e-01,1.926e-04
2.994e-01,2.802e-04
3.033e-01,4.006e-04
3.071e-01,5.629e-04
3.110e-01,7.782e-04
3.148e-01,1.059e-03
3.186e-01,1.420e-03
3.225e-01,1.877e-03
3.263e-01,2.448e-03
3.302e-01,3.153e-03
3.340e-01,4.012e-03
3.378e-01,5.049e-03
3.417e-01,6.287e-03
3.455e-01,7.755e-03
3.494e-01,9.482e-03
3.532e-01,1.150e-02
3.570e-01,1.385e-02
3.609e-01,1.658e-02
3.647e-01,1.974e-02
3.685e-01,2.340e-02
3.724e-01,2.764e-02
3.762e-01,3.254e-02
3.801e-01,3.823e-02
3.839e-01,4.485e-02
3.877e-01,5.256e-02
3.916e-01,6.154e-02
3.954e-01,7.204e-02
3.993e-01,8.431e-02
4.031e-01,9.864e-02
4.069e-01,1.154e-01
4.108e-01,1.349e-01
4.146e-01,1.576e-01
4.184e-01,1.839e-01
4.223e-01,2.144e-01
4.261e-01,2.495e-01
4.300e-01,2.897e-01
4.338e-01,3.357e-01
4.376e-01,3.879e-01
4.415e-01,4.469e-01
4.453e-01,5.133e-01
4.492e-01,5.875e-01
4.530e-01,6.700e-01
4.568e-01,7.613e-01
4.607e-01,8.617e-01
4.645e-01,9.715e-01
4.683e-01,1.091e+00
4.722e-01,1.220e+00
4.760e-01,1.358e+00
4.799e-01,1.506e+00
4.837e-01,1.664e+00
4.875e-01,1.830e+00
4.914e-01,2.004e+00
4.952e-01,2.185e+00
4.991e-01,2.373e+00
5.029e-01,2.567e+00
5.067e-01,2.766e+00
5.106e-01,2.968e+00
5.144e-01,3.171e+00
5.183e-01,3.376e+00
5.221e-01,3.580e+00
5.259e-01,3.781e+00
5.298e-01,3.979e+00
5.336e-01,4.172e+00
5.374e-01,4.358e+00
5.413e-01,4.535e+00
5.451e-01,4.703e+00
5.490e-01,4.860e+00
5.528e-01,5.004e+00
5.566e-01,5.136e+00
5.605e-01,5.253e+00
5.643e-01,5.355e+00
5.682e-01,5.440e+00
5.720e-01,5.510e+00
5.758e-01,5.563e+00
5.797e-01,5.599e+00
5.835e-01,5.617e+00
5.873e-01,5.619e+00
5.912e-01,5.604e+00
5.950e-01,5.573e+00
5.989e-01,5.526e+00
6.027e-01,5.464e+00
6.065e-01,5.388e+00
6.104e-01,5.298e+00
6.142e-01,5.195e+00
6.181e-01,5.081e+00
6.219e-01,4.957e+00
6.257e-01,4.823e+00
6.296e-01,4.681e+00
6.334e-01,4.531e+00
6.372e-01,4.376e+00
6.411e-01,4.216e+00
6.449e-01,4.052e+00
6.488e-01,3.886e+00
6.526e-01,3.718e+00
6.564e-01,3.549e+00
6.603e-01,3.380e+00
6.641e-01,3.212e+00
6.680e-01,3.046e+00
6.718e-01,2.882e+00
6.756e-01,2.722e+00
6.795e-01,2.565e+00
6.833e-01,2.412e+00
6.872e-01,2.264e+00
6.910e-01,2.121e+00
6.948e-01,1.983e+00
6.987e-01,1.851e+00
7.025e-01,1.724e+00
7.063e-01,1.603e+00
7.102e-01,1.488e+00
7.140e-01,1.379e+00
7.179e-01,1.275e+00
7.217e-01,1.177e+00
7.255e-01,1.085e+00
7.294e-01,9.984e-01
7.332e-01,9.172e-01
7.371e-01,8.412e-01
7.409e-01,7.704e-01
7.447e-01,7.043e-01
7.486e-01,6.430e-01
7.524e-01,5.861e-01
7.562e-01,5.335e-01
7.601e-01,4.848e-01
7.639e-01,4.400e-01
7.678e-01,3.987e-01
7.716e-01,3.609e-01
7.754e-01,3.261e-01
7.793e-01,2.943e-01
7.831e-01,2.653e-01
7.870e-01,2.388e-01
7.908e-01,2.146e-01
7.946e-01,1.927e-01
7.985e-01,1.728e-01
8.023e-01,1.548e-01
8.061e-01,1.384e-01
8.100e-01,1.237e-01
8.138e-01,1.104e-01
8.177e-01,9.837e-02
8.215e-01,8.758e-02
8.253e-01,7.789e-02
8.292e-01,6.919e-02
8.330e-01,6.140e-02
8.369e-01,5.442e-02
8.407e-01,4.819e-02
8.445e-01,4.263e-02
8.484e-01,3.767e-02
8.522e-01,3.325e-02
8.561e-01,2.932e-02
8.599e-01,2.583e-02
8.637e-01,2.274e-02
8.676e-01,1.999e-02
8.714e-01,1.756e-02
8.752e-01,1.542e-02
8.791e-01,1.352e-02
8.829e-01,1.184e-02
8.868e-01,1.037e-02
8.906e-01,9.068e-03
8.944e-01,7.924e-03
8.983e-01,6.918e-03
9.021e-01,6.035e-03
9.060e-01,5.261e-03
9.098e-01,4.582e-03
9.136e-01,3.988e-03
9.175e-01,3.468e-03
9.213e-01,3.013e-03
9.251e-01,2.616e-03
9.290e-01,2.270e-03
9.328e-01,1.968e-03
9.367e-01,1.705e-03
9.405e-01,1.476e-03
9.443e-01,1.277e-03
9.482e-01,1.104e-03
9.520e-01,9.541e-04
9.559e-01,8.237e-04
9.597e-01,7.107e-04
9.635e-01,6.129e-04
9.674e-01,5.281e-04
9.712e-01,4.548e-04
9.750e-01,3.914e-04
9.789e-01,3.367e-04
9.827e-01,2.894e-04
9.866e-01,2.486e-04
9.904e-01,2.134e-04
9.942e-01,1.832e-04
9.981e-01,1.571e-04


==> anc/03_results/weak_inf/num_total_probability/0_018.csv <==
transmittance,probability_density
2.661e-01,1.560e-08
2.698e-01,3.222e-08
2.735e-01,6.470e-08
2.771e-01,1.264e-07
2.808e-01,2.406e-07
2.845e-01,4.464e-07
2.882e-01,8.082e-07
2.919e-01,1.429e-06
2.955e-01,2.470e-06
2.992e-01,4.176e-06
3.029e-01,6.914e-06
3.066e-01,1.121e-05
3.103e-01,1.783e-05
3.139e-01,2.781e-05
3.176e-01,4.259e-05
3.213e-01,6.407e-05
3.250e-01,9.474e-05
3.286e-01,1.378e-04
3.323e-01,1.972e-04
3.360e-01,2.780e-04
3.397e-01,3.860e-04
3.434e-01,5.283e-04
3.470e-01,7.133e-04
3.507e-01,9.503e-04
3.544e-01,1.250e-03
3.581e-01,1.624e-03
3.618e-01,2.086e-03
3.654e-01,2.650e-03
3.691e-01,3.331e-03
3.728e-01,4.145e-03
3.765e-01,5.110e-03
3.801e-01,6.243e-03
3.838e-01,7.565e-03
3.875e-01,9.098e-03
3.912e-01,1.087e-02
3.949e-01,1.290e-02
3.985e-01,1.522e-02
4.022e-01,1.787e-02
4.059e-01,2.090e-02
4.096e-01,2.435e-02
4.133e-01,2.829e-02
4.169e-01,3.279e-02
4.206e-01,3.795e-02
4.243e-01,4.387e-02
4.280e-01,5.069e-02
4.317e-01,5.855e-02
4.353e-01,6.762e-02
4.390e-01,7.812e-02
4.427e-01,9.028e-02
4.464e-01,1.044e-01
4.500e-01,1.206e-01
4.537e-01,1.395e-01
4.574e-01,1.612e-01
4.611e-01,1.862e-01
4.648e-01,2.149e-01
4.684e-01,2.478e-01
4.721e-01,2.853e-01
4.758e-01,3.279e-01
4.795e-01,3.760e-01
4.832e-01,4.303e-01
4.868e-01,4.912e-01
4.905e-01,5.591e-01
4.942e-01,6.345e-01
4.979e-01,7.179e-01
5.015e-01,8.095e-01
5.052e-01,9.098e-01
5.089e-01,1.019e+00
5.126e-01,1.137e+00
5.163e-01,1.265e+00
5.199e-01,1.401e+00
5.236e-01,1.547e+00
5.273e-01,1.701e+00
5.310e-01,1.864e+00
5.347e-01,2.035e+00
5.383e-01,2.213e+00
5.420e-01,2.397e+00
5.457e-01,2.588e+00
5.494e-01,2.783e+00
5.530e-01,2.982e+00
5.567e-01,3.183e+00
5.604e-01,3.386e+00
5.641e-01,3.589e+00
5.678e-01,3.790e+00
5.714e-01,3.989e+00
5.751e-01,4.183e+00
5.788e-01,4.372e+00
5.825e-01,4.554e+00
5.862e-01,4.727e+00
5.898e-01,4.890e+00
5.935e-01,5.042e+00
5.972e-01,5.182e+00
6.009e-01,5.309e+00
6.045e-01,5.422e+00
6.082e-01,5.520e+00
6.119e-01,5.601e+00
6.156e-01,5.667e+00
6.193e-01,5.716e+00
6.229e-01,5.749e+00
6.266e-01,5.764e+00
6.303e-01,5.763e+00
6.340e-01,5.745e+00
6.377e-01,5.712e+00
6.413e-01,5.662e+00
6.450e-01,5.598e+00
6.487e-01,5.519e+00
6.524e-01,5.426e+00
6.560e-01,5.322e+00
6.597e-01,5.205e+00
6.634e-01,5.078e+00
6.671e-01,4.942e+00
6.708e-01,4.797e+00
6.744e-01,4.645e+00
6.781e-01,4.487e+00
6.818e-01,4.324e+00
6.855e-01,4.157e+00
6.892e-01,3.987e+00
6.928e-01,3.815e+00
6.965e-01,3.643e+00
7.002e-01,3.470e+00
7.039e-01,3.299e+00
7.075e-01,3.129e+00
7.112e-01,2.961e+00
7.149e-01,2.797e+00
7.186e-01,2.636e+00
7.223e-01,2.479e+00
7.259e-01,2.327e+00
7.296e-01,2.180e+00
7.333e-01,2.038e+00
7.370e-01,1.902e+00
7.407e-01,1.771e+00
7.443e-01,1.646e+00
7.480e-01,1.528e+00
7.517e-01,1.415e+00
7.554e-01,1.308e+00
7.590e-01,1.207e+00
7.627e-01,1.112e+00
7.664e-01,1.023e+00
7.701e-01,9.388e-01
7.738e-01,8.605e-01
7.774e-01,7.873e-01
7.811e-01,7.192e-01
7.848e-01,6.559e-01
7.885e-01,5.973e-01
7.922e-01,5.430e-01
7.958e-01,4.929e-01
7.995e-01,4.468e-01
8.032e-01,4.043e-01
8.069e-01,3.654e-01
8.106e-01,3.297e-01
8.142e-01,2.970e-01
8.179e-01,2.673e-01
8.216e-01,2.401e-01
8.253e-01,2.155e-01
8.289e-01,1.931e-01
8.326e-01,1.728e-01
8.363e-01,1.544e-01
8.400e-01,1.378e-01
8.437e-01,1.228e-01
8.473e-01,1.093e-01
8.510e-01,9.719e-02
8.547e-01,8.630e-02
8.584e-01,7.654e-02
8.621e-01,6.780e-02
8.657e-01,5.999e-02
8.694e-01,5.301e-02
8.731e-01,4.680e-02
8.768e-01,4.126e-02
8.804e-01,3.634e-02
8.841e-01,3.197e-02
8.878e-01,2.809e-02
8.915e-01,2.466e-02
8.952e-01,2.163e-02
8.988e-01,1.894e-02
9.025e-01,1.658e-02
9.062e-01,1.449e-02
9.099e-01,1.266e-02
9.136e-01,1.104e-02
9.172e-01,9.624e-03
9.209e-01,8.380e-03
9.246e-01,7.290e-03
9.283e-01,6.336e-03
9.319e-01,5.501e-03
9.356e-01,4.772e-03
9.393e-01,4.136e-03
9.430e-01,3.582e-03
9.467e-01,3.099e-03
9.503e-01,2.679e-03
9.540e-01,2.314e-03
9.577e-01,1.997e-03
9.614e-01,1.722e-03
9.651e-01,1.483e-03
9.687e-01,1.277e-03
9.724e-01,1.098e-03
9.761e-01,9.442e-04
9.798e-01,8.109e-04
9.834e-01,6.959e-04
9.871e-01,5.967e-04
9.908e-01,5.113e-04
9.945e-01,4.378e-04
9.982e-01,3.746e-04


==> anc/03_results/weak_inf/num_total_probability/0_019.csv <==
transmittance,probability_density
3.029e-01,2.635e-08
3.064e-01,4.992e-08
3.099e-01,9.249e-08
3.134e-01,1.677e-07
3.169e-01,2.978e-07
3.204e-01,5.183e-07
3.239e-01,8.846e-07
3.274e-01,1.481e-06
3.309e-01,2.435e-06
3.344e-01,3.933e-06
3.379e-01,6.242e-06
3.414e-01,9.742e-06
3.449e-01,1.496e-05
3.484e-01,2.261e-05
3.518e-01,3.365e-05
3.553e-01,4.933e-05
3.588e-01,7.130e-05
3.623e-01,1.016e-04
3.658e-01,1.428e-04
3.693e-01,1.982e-04
3.728e-01,2.714e-04
3.763e-01,3.672e-04
3.798e-01,4.909e-04
3.833e-01,6.486e-04
3.868e-01,8.474e-04
3.903e-01,1.095e-03
3.938e-01,1.401e-03
3.973e-01,1.774e-03
4.008e-01,2.225e-03
4.043e-01,2.764e-03
4.078e-01,3.404e-03
4.112e-01,4.158e-03
4.147e-01,5.037e-03
4.182e-01,6.056e-03
4.217e-01,7.229e-03
4.252e-01,8.573e-03
4.287e-01,1.010e-02
4.322e-01,1.184e-02
4.357e-01,1.381e-02
4.392e-01,1.602e-02
4.427e-01,1.852e-02
4.462e-01,2.133e-02
4.497e-01,2.450e-02
4.532e-01,2.808e-02
4.567e-01,3.211e-02
4.602e-01,3.668e-02
4.637e-01,4.187e-02
4.672e-01,4.776e-02
4.706e-01,5.449e-02
4.741e-01,6.217e-02
4.776e-01,7.097e-02
4.811e-01,8.106e-02
4.846e-01,9.265e-02
4.881e-01,1.060e-01
4.916e-01,1.212e-01
4.951e-01,1.388e-01
4.986e-01,1.589e-01
5.021e-01,1.819e-01
5.056e-01,2.082e-01
5.091e-01,2.381e-01
5.126e-01,2.721e-01
5.161e-01,3.106e-01
5.196e-01,3.540e-01
5.231e-01,4.027e-01
5.266e-01,4.574e-01
5.300e-01,5.183e-01
5.335e-01,5.859e-01
5.370e-01,6.607e-01
5.405e-01,7.431e-01
5.440e-01,8.334e-01
5.475e-01,9.320e-01
5.510e-01,1.039e+00
5.545e-01,1.155e+00
5.580e-01,1.279e+00
5.615e-01,1.413e+00
5.650e-01,1.555e+00
5.685e-01,1.706e+00
5.720e-01,1.865e+00
5.755e-01,2.033e+00
5.790e-01,2.208e+00
5.825e-01,2.389e+00
5.860e-01,2.577e+00
5.894e-01,2.771e+00
5.929e-01,2.969e+00
5.964e-01,3.170e+00
5.999e-01,3.374e+00
6.034e-01,3.578e+00
6.069e-01,3.783e+00
6.104e-01,3.986e+00
6.139e-01,4.186e+00
6.174e-01,4.382e+00
6.209e-01,4.572e+00
6.244e-01,4.755e+00
6.279e-01,4.929e+00
6.314e-01,5.094e+00
6.349e-01,5.248e+00
6.384e-01,5.390e+00
6.419e-01,5.518e+00
6.453e-01,5.633e+00
6.488e-01,5.733e+00
6.523e-01,5.816e+00
6.558e-01,5.884e+00
6.593e-01,5.935e+00
6.628e-01,5.970e+00
6.663e-01,5.987e+00
6.698e-01,5.987e+00
6.733e-01,5.971e+00
6.768e-01,5.938e+00
6.803e-01,5.889e+00
6.838e-01,5.825e+00
6.873e-01,5.746e+00
6.908e-01,5.653e+00
6.943e-01,5.547e+00
6.978e-01,5.429e+00
7.013e-01,5.300e+00
7.047e-01,5.161e+00
7.082e-01,5.013e+00
7.117e-01,4.857e+00
7.152e-01,4.695e+00
7.187e-01,4.527e+00
7.222e-01,4.354e+00
7.257e-01,4.179e+00
7.292e-01,4.001e+00
7.327e-01,3.822e+00
7.362e-01,3.643e+00
7.397e-01,3.464e+00
7.432e-01,3.287e+00
7.467e-01,3.112e+00
7.502e-01,2.940e+00
7.537e-01,2.772e+00
7.572e-01,2.608e+00
7.607e-01,2.448e+00
7.641e-01,2.293e+00
7.676e-01,2.144e+00
7.711e-01,2.001e+00
7.746e-01,1.863e+00
7.781e-01,1.732e+00
7.816e-01,1.606e+00
7.851e-01,1.487e+00
7.886e-01,1.375e+00
7.921e-01,1.268e+00
7.956e-01,1.167e+00
7.991e-01,1.073e+00
8.026e-01,9.842e-01
8.061e-01,9.014e-01
8.096e-01,8.240e-01
8.131e-01,7.520e-01
8.166e-01,6.851e-01
8.201e-01,6.231e-01
8.235e-01,5.658e-01
8.270e-01,5.129e-01
8.305e-01,4.642e-01
8.340e-01,4.195e-01
8.375e-01,3.784e-01
8.410e-01,3.409e-01
8.445e-01,3.066e-01
8.480e-01,2.753e-01
8.515e-01,2.469e-01
8.550e-01,2.210e-01
8.585e-01,1.976e-01
8.620e-01,1.764e-01
8.655e-01,1.573e-01
8.690e-01,1.400e-01
8.725e-01,1.244e-01
8.760e-01,1.105e-01
8.795e-01,9.793e-02
8.829e-01,8.670e-02
8.864e-01,7.666e-02
8.899e-01,6.769e-02
8.934e-01,5.969e-02
8.969e-01,5.257e-02
9.004e-01,4.625e-02
9.039e-01,4.063e-02
9.074e-01,3.565e-02
9.109e-01,3.124e-02
9.144e-01,2.735e-02
9.179e-01,2.391e-02
9.214e-01,2.088e-02
9.249e-01,1.821e-02
9.284e-01,1.587e-02
9.319e-01,1.381e-02
9.354e-01,1.200e-02
9.389e-01,1.042e-02
9.423e-01,9.041e-03
9.458e-01,7.834e-03
9.493e-01,6.780e-03
9.528e-01,5.863e-03
9.563e-01,5.064e-03
9.598e-01,4.369e-03
9.633e-01,3.766e-03
9.668e-01,3.243e-03
9.703e-01,2.790e-03
9.738e-01,2.398e-03
9.773e-01,2.059e-03
9.808e-01,1.766e-03
9.843e-01,1.514e-03
9.878e-01,1.296e-03
9.913e-01,1.108e-03
9.948e-01,9.474e-04
9.983e-01,8.089e-04


==> anc/03_results/weak_inf/num_total_probability/0_02.csv <==
transmittance,probability_density
3.399e-01,3.908e-08
3.432e-01,6.909e-08
3.465e-01,1.200e-07
3.499e-01,2.049e-07
3.532e-01,3.440e-07
3.565e-01,5.682e-07
3.598e-01,9.238e-07
3.631e-01,1.479e-06
3.664e-01,2.331e-06
3.697e-01,3.622e-06
3.730e-01,5.547e-06
3.763e-01,8.378e-06
3.796e-01,1.248e-05
3.829e-01,1.835e-05
3.862e-01,2.664e-05
3.896e-01,3.818e-05
3.929e-01,5.405e-05
3.962e-01,7.562e-05
3.995e-01,1.046e-04
4.028e-01,1.430e-04
4.061e-01,1.933e-04
4.094e-01,2.586e-04
4.127e-01,3.424e-04
4.160e-01,4.487e-04
4.193e-01,5.823e-04
4.226e-01,7.485e-04
4.260e-01,9.531e-04
4.293e-01,1.203e-03
4.326e-01,1.505e-03
4.359e-01,1.867e-03
4.392e-01,2.297e-03
4.425e-01,2.804e-03
4.458e-01,3.397e-03
4.491e-01,4.086e-03
4.524e-01,4.881e-03
4.557e-01,5.793e-03
4.590e-01,6.832e-03
4.623e-01,8.011e-03
4.657e-01,9.341e-03
4.690e-01,1.084e-02
4.723e-01,1.251e-02
4.756e-01,1.439e-02
4.789e-01,1.648e-02
4.822e-01,1.881e-02
4.855e-01,2.140e-02
4.888e-01,2.430e-02
4.921e-01,2.753e-02
4.954e-01,3.114e-02
4.987e-01,3.518e-02
5.021e-01,3.973e-02
5.054e-01,4.484e-02
5.087e-01,5.061e-02
5.120e-01,5.715e-02
5.153e-01,6.456e-02
5.186e-01,7.299e-02
5.219e-01,8.259e-02
5.252e-01,9.354e-02
5.285e-01,1.060e-01
5.318e-01,1.203e-01
5.351e-01,1.366e-01
5.384e-01,1.551e-01
5.418e-01,1.762e-01
5.451e-01,2.002e-01
5.484e-01,2.275e-01
5.517e-01,2.583e-01
5.550e-01,2.932e-01
5.583e-01,3.324e-01
5.616e-01,3.764e-01
5.649e-01,4.257e-01
5.682e-01,4.806e-01
5.715e-01,5.416e-01
5.748e-01,6.092e-01
5.781e-01,6.838e-01
5.815e-01,7.656e-01
5.848e-01,8.553e-01
5.881e-01,9.529e-01
5.914e-01,1.059e+00
5.947e-01,1.174e+00
5.980e-01,1.297e+00
6.013e-01,1.429e+00
6.046e-01,1.570e+00
6.079e-01,1.720e+00
6.112e-01,1.878e+00
6.145e-01,2.045e+00
6.179e-01,2.219e+00
6.212e-01,2.401e+00
6.245e-01,2.590e+00
6.278e-01,2.785e+00
6.311e-01,2.985e+00
6.344e-01,3.190e+00
6.377e-01,3.397e+00
6.410e-01,3.607e+00
6.443e-01,3.818e+00
6.476e-01,4.029e+00
6.509e-01,4.237e+00
6.542e-01,4.443e+00
6.576e-01,4.644e+00
6.609e-01,4.840e+00
6.642e-01,5.028e+00
6.675e-01,5.207e+00
6.708e-01,5.377e+00
6.741e-01,5.535e+00
6.774e-01,5.681e+00
6.807e-01,5.813e+00
6.840e-01,5.930e+00
6.873e-01,6.033e+00
6.906e-01,6.119e+00
6.940e-01,6.188e+00
6.973e-01,6.240e+00
7.006e-01,6.275e+00
7.039e-01,6.292e+00
7.072e-01,6.291e+00
7.105e-01,6.273e+00
7.138e-01,6.238e+00
7.171e-01,6.186e+00
7.204e-01,6.118e+00
7.237e-01,6.034e+00
7.270e-01,5.936e+00
7.303e-01,5.824e+00
7.337e-01,5.699e+00
7.370e-01,5.563e+00
7.403e-01,5.416e+00
7.436e-01,5.259e+00
7.469e-01,5.094e+00
7.502e-01,4.922e+00
7.535e-01,4.745e+00
7.568e-01,4.562e+00
7.601e-01,4.376e+00
7.634e-01,4.188e+00
7.667e-01,3.999e+00
7.700e-01,3.809e+00
7.734e-01,3.619e+00
7.767e-01,3.432e+00
7.800e-01,3.246e+00
7.833e-01,3.064e+00
7.866e-01,2.886e+00
7.899e-01,2.712e+00
7.932e-01,2.543e+00
7.965e-01,2.379e+00
7.998e-01,2.222e+00
8.031e-01,2.070e+00
8.064e-01,1.925e+00
8.098e-01,1.786e+00
8.131e-01,1.654e+00
8.164e-01,1.529e+00
8.197e-01,1.410e+00
8.230e-01,1.298e+00
8.263e-01,1.193e+00
8.296e-01,1.094e+00
8.329e-01,1.001e+00
8.362e-01,9.147e-01
8.395e-01,8.341e-01
8.428e-01,7.592e-01
8.461e-01,6.898e-01
8.495e-01,6.256e-01
8.528e-01,5.664e-01
8.561e-01,5.119e-01
8.594e-01,4.618e-01
8.627e-01,4.159e-01
8.660e-01,3.740e-01
8.693e-01,3.357e-01
8.726e-01,3.008e-01
8.759e-01,2.691e-01
8.792e-01,2.404e-01
8.825e-01,2.144e-01
8.859e-01,1.908e-01
8.892e-01,1.697e-01
8.925e-01,1.506e-01
8.958e-01,1.335e-01
8.991e-01,1.181e-01
9.024e-01,1.043e-01
9.057e-01,9.205e-02
9.090e-01,8.110e-02
9.123e-01,7.134e-02
9.156e-01,6.267e-02
9.189e-01,5.497e-02
9.222e-01,4.815e-02
9.256e-01,4.212e-02
9.289e-01,3.679e-02
9.322e-01,3.210e-02
9.355e-01,2.796e-02
9.388e-01,2.433e-02
9.421e-01,2.114e-02
9.454e-01,1.834e-02
9.487e-01,1.590e-02
9.520e-01,1.376e-02
9.553e-01,1.189e-02
9.586e-01,1.027e-02
9.620e-01,8.856e-03
9.653e-01,7.628e-03
9.686e-01,6.562e-03
9.719e-01,5.638e-03
9.752e-01,4.839e-03
9.785e-01,4.148e-03
9.818e-01,3.552e-03
9.851e-01,3.038e-03
9.884e-01,2.595e-03
9.917e-01,2.215e-03
9.950e-01,1.888e-03
9.983e-01,1.608e-03


==> anc/03_results/weak_inf/num_total_probability/0_021.csv <==
transmittance,probability_density
3.781e-01,6.526e-08
3.812e-01,1.083e-07
3.843e-01,1.773e-07
3.875e-01,2.861e-07
3.906e-01,4.556e-07
3.937e-01,7.158e-07
3.968e-01,1.110e-06
3.999e-01,1.701e-06
4.030e-01,2.573e-06
4.062e-01,3.845e-06
4.093e-01,5.679e-06
4.124e-01,8.292e-06
4.155e-01,1.197e-05
4.186e-01,1.709e-05
4.217e-01,2.414e-05
4.249e-01,3.375e-05
4.280e-01,4.668e-05
4.311e-01,6.392e-05
4.342e-01,8.668e-05
4.373e-01,1.164e-04
4.404e-01,1.549e-04
4.436e-01,2.042e-04
4.467e-01,2.667e-04
4.498e-01,3.454e-04
4.529e-01,4.435e-04
4.560e-01,5.647e-04
4.592e-01,7.132e-04
4.623e-01,8.936e-04
4.654e-01,1.111e-03
4.685e-01,1.371e-03
4.716e-01,1.680e-03
4.747e-01,2.044e-03
4.779e-01,2.469e-03
4.810e-01,2.963e-03
4.841e-01,3.534e-03
4.872e-01,4.188e-03
4.903e-01,4.935e-03
4.934e-01,5.782e-03
4.966e-01,6.738e-03
4.997e-01,7.812e-03
5.028e-01,9.014e-03
5.059e-01,1.035e-02
5.090e-01,1.184e-02
5.121e-01,1.349e-02
5.153e-01,1.532e-02
5.184e-01,1.734e-02
5.215e-01,1.957e-02
5.246e-01,2.203e-02
5.277e-01,2.475e-02
5.309e-01,2.776e-02
5.340e-01,3.110e-02
5.371e-01,3.481e-02
5.402e-01,3.893e-02
5.433e-01,4.354e-02
5.464e-01,4.870e-02
5.496e-01,5.449e-02
5.527e-01,6.101e-02
5.558e-01,6.837e-02
5.589e-01,7.668e-02
5.620e-01,8.609e-02
5.651e-01,9.676e-02
5.683e-01,1.089e-01
5.714e-01,1.226e-01
5.745e-01,1.382e-01
5.776e-01,1.559e-01
5.807e-01,1.760e-01
5.838e-01,1.987e-01
5.870e-01,2.244e-01
5.901e-01,2.533e-01
5.932e-01,2.860e-01
5.963e-01,3.226e-01
5.994e-01,3.637e-01
6.025e-01,4.096e-01
6.057e-01,4.608e-01
6.088e-01,5.176e-01
6.119e-01,5.806e-01
6.150e-01,6.501e-01
6.181e-01,7.265e-01
6.213e-01,8.103e-01
6.244e-01,9.018e-01
6.275e-01,1.001e+00
6.306e-01,1.109e+00
6.337e-01,1.226e+00
6.368e-01,1.352e+00
6.400e-01,1.486e+00
6.431e-01,1.630e+00
6.462e-01,1.782e+00
6.493e-01,1.944e+00
6.524e-01,2.114e+00
6.555e-01,2.292e+00
6.587e-01,2.479e+00
6.618e-01,2.673e+00
6.649e-01,2.873e+00
6.680e-01,3.080e+00
6.711e-01,3.291e+00
6.742e-01,3.507e+00
6.774e-01,3.725e+00
6.805e-01,3.946e+00
6.836e-01,4.167e+00
6.867e-01,4.387e+00
6.898e-01,4.605e+00
6.929e-01,4.819e+00
6.961e-01,5.028e+00
6.992e-01,5.231e+00
7.023e-01,5.425e+00
7.054e-01,5.610e+00
7.085e-01,5.784e+00
7.117e-01,5.946e+00
7.148e-01,6.094e+00
7.179e-01,6.228e+00
7.210e-01,6.346e+00
7.241e-01,6.447e+00
7.272e-01,6.532e+00
7.304e-01,6.598e+00
7.335e-01,6.646e+00
7.366e-01,6.675e+00
7.397e-01,6.686e+00
7.428e-01,6.678e+00
7.459e-01,6.651e+00
7.491e-01,6.606e+00
7.522e-01,6.543e+00
7.553e-01,6.464e+00
7.584e-01,6.368e+00
7.615e-01,6.256e+00
7.646e-01,6.130e+00
7.678e-01,5.991e+00
7.709e-01,5.839e+00
7.740e-01,5.677e+00
7.771e-01,5.505e+00
7.802e-01,5.324e+00
7.833e-01,5.136e+00
7.865e-01,4.942e+00
7.896e-01,4.744e+00
7.927e-01,4.543e+00
7.958e-01,4.339e+00
7.989e-01,4.134e+00
8.021e-01,3.930e+00
8.052e-01,3.727e+00
8.083e-01,3.525e+00
8.114e-01,3.327e+00
8.145e-01,3.133e+00
8.176e-01,2.943e+00
8.208e-01,2.759e+00
8.239e-01,2.580e+00
8.270e-01,2.408e+00
8.301e-01,2.241e+00
8.332e-01,2.082e+00
8.363e-01,1.930e+00
8.395e-01,1.785e+00
8.426e-01,1.648e+00
8.457e-01,1.518e+00
8.488e-01,1.395e+00
8.519e-01,1.280e+00
8.550e-01,1.171e+00
8.582e-01,1.070e+00
8.613e-01,9.753e-01
8.644e-01,8.874e-01
8.675e-01,8.058e-01
8.706e-01,7.302e-01
8.738e-01,6.605e-01
8.769e-01,5.963e-01
8.800e-01,5.373e-01
8.831e-01,4.832e-01
8.862e-01,4.338e-01
8.893e-01,3.887e-01
8.925e-01,3.476e-01
8.956e-01,3.103e-01
8.987e-01,2.766e-01
9.018e-01,2.460e-01
9.049e-01,2.185e-01
9.080e-01,1.937e-01
9.112e-01,1.714e-01
9.143e-01,1.515e-01
9.174e-01,1.336e-01
9.205e-01,1.176e-01
9.236e-01,1.034e-01
9.267e-01,9.076e-02
9.299e-01,7.953e-02
9.330e-01,6.957e-02
9.361e-01,6.077e-02
9.392e-01,5.300e-02
9.423e-01,4.615e-02
9.454e-01,4.012e-02
9.486e-01,3.483e-02
9.517e-01,3.019e-02
9.548e-01,2.613e-02
9.579e-01,2.258e-02
9.610e-01,1.948e-02
9.642e-01,1.679e-02
9.673e-01,1.445e-02
9.704e-01,1.241e-02
9.735e-01,1.065e-02
9.766e-01,9.126e-03
9.797e-01,7.809e-03
9.829e-01,6.672e-03
9.860e-01,5.694e-03
9.891e-01,4.852e-03
9.922e-01,4.130e-03
9.953e-01,3.510e-03
9.984e-01,2.980e-03


==> anc/03_results/weak_inf/num_total_probability/0_022.csv <==
transmittance,probability_density
4.081e-01,2.799e-08
4.111e-01,4.583e-08
4.141e-01,7.411e-08
4.170e-01,1.184e-07
4.200e-01,1.869e-07
4.230e-01,2.915e-07
4.259e-01,4.495e-07
4.289e-01,6.854e-07
4.319e-01,1.034e-06
4.348e-01,1.542e-06
4.378e-01,2.276e-06
4.408e-01,3.324e-06
4.437e-01,4.806e-06
4.467e-01,6.880e-06
4.497e-01,9.752e-06
4.526e-01,1.369e-05
4.556e-01,1.904e-05
4.586e-01,2.624e-05
4.615e-01,3.583e-05
4.645e-01,4.849e-05
4.675e-01,6.506e-05
4.704e-01,8.655e-05
4.734e-01,1.142e-04
4.764e-01,1.494e-04
4.793e-01,1.939e-04
4.823e-01,2.497e-04
4.853e-01,3.192e-04
4.882e-01,4.048e-04
4.912e-01,5.097e-04
4.942e-01,6.372e-04
4.971e-01,7.910e-04
5.001e-01,9.751e-04
5.031e-01,1.194e-03
5.060e-01,1.453e-03
5.090e-01,1.756e-03
5.120e-01,2.110e-03
5.149e-01,2.520e-03
5.179e-01,2.992e-03
5.209e-01,3.532e-03
5.238e-01,4.147e-03
5.268e-01,4.844e-03
5.298e-01,5.629e-03
5.327e-01,6.509e-03
5.357e-01,7.493e-03
5.387e-01,8.588e-03
5.416e-01,9.803e-03
5.446e-01,1.115e-02
5.476e-01,1.263e-02
5.505e-01,1.426e-02
5.535e-01,1.605e-02
5.565e-01,1.801e-02
5.594e-01,2.017e-02
5.624e-01,2.254e-02
5.654e-01,2.515e-02
5.683e-01,2.801e-02
5.713e-01,3.117e-02
5.743e-01,3.466e-02
5.772e-01,3.852e-02
5.802e-01,4.281e-02
5.832e-01,4.758e-02
5.861e-01,5.291e-02
5.891e-01,5.887e-02
5.921e-01,6.556e-02
5.950e-01,7.308e-02
5.980e-01,8.156e-02
6.010e-01,9.114e-02
6.039e-01,1.020e-01
6.069e-01,1.142e-01
6.099e-01,1.281e-01
6.128e-01,1.437e-01
6.158e-01,1.615e-01
6.188e-01,1.816e-01
6.217e-01,2.042e-01
6.247e-01,2.298e-01
6.277e-01,2.586e-01
6.306e-01,2.911e-01
6.336e-01,3.275e-01
6.366e-01,3.682e-01
6.395e-01,4.138e-01
6.425e-01,4.645e-01
6.455e-01,5.209e-01
6.484e-01,5.834e-01
6.514e-01,6.525e-01
6.544e-01,7.286e-01
6.573e-01,8.121e-01
6.603e-01,9.036e-01
6.633e-01,1.003e+00
6.662e-01,1.112e+00
6.692e-01,1.229e+00
6.722e-01,1.356e+00
6.751e-01,1.492e+00
6.781e-01,1.638e+00
6.811e-01,1.794e+00
6.840e-01,1.959e+00
6.870e-01,2.134e+00
6.900e-01,2.319e+00
6.929e-01,2.512e+00
6.959e-01,2.714e+00
6.989e-01,2.924e+00
7.018e-01,3.141e+00
7.048e-01,3.365e+00
7.078e-01,3.594e+00
7.107e-01,3.827e+00
7.137e-01,4.064e+00
7.167e-01,4.302e+00
7.196e-01,4.541e+00
7.226e-01,4.779e+00
7.256e-01,5.014e+00
7.285e-01,5.245e+00
7.315e-01,5.469e+00
7.345e-01,5.687e+00
7.374e-01,5.895e+00
7.404e-01,6.092e+00
7.434e-01,6.276e+00
7.463e-01,6.447e+00
7.493e-01,6.603e+00
7.523e-01,6.741e+00
7.552e-01,6.863e+00
7.582e-01,6.965e+00
7.612e-01,7.048e+00
7.641e-01,7.110e+00
7.671e-01,7.152e+00
7.701e-01,7.173e+00
7.730e-01,7.173e+00
7.760e-01,7.152e+00
7.790e-01,7.110e+00
7.819e-01,7.048e+00
7.849e-01,6.966e+00
7.879e-01,6.865e+00
7.908e-01,6.747e+00
7.938e-01,6.612e+00
7.968e-01,6.461e+00
7.997e-01,6.296e+00
8.027e-01,6.118e+00
8.057e-01,5.929e+00
8.086e-01,5.730e+00
8.116e-01,5.523e+00
8.146e-01,5.308e+00
8.175e-01,5.089e+00
8.205e-01,4.865e+00
8.235e-01,4.639e+00
8.264e-01,4.411e+00
8.294e-01,4.184e+00
8.324e-01,3.959e+00
8.353e-01,3.736e+00
8.383e-01,3.516e+00
8.413e-01,3.301e+00
8.442e-01,3.091e+00
8.472e-01,2.888e+00
8.502e-01,2.691e+00
8.531e-01,2.502e+00
8.561e-01,2.320e+00
8.591e-01,2.146e+00
8.620e-01,1.981e+00
8.650e-01,1.824e+00
8.680e-01,1.675e+00
8.709e-01,1.535e+00
8.739e-01,1.404e+00
8.769e-01,1.280e+00
8.798e-01,1.165e+00
8.828e-01,1.058e+00
8.858e-01,9.589e-01
8.887e-01,8.670e-01
8.917e-01,7.821e-01
8.947e-01,7.040e-01
8.976e-01,6.324e-01
9.006e-01,5.668e-01
9.036e-01,5.070e-01
9.065e-01,4.525e-01
9.095e-01,4.031e-01
9.125e-01,3.583e-01
9.154e-01,3.178e-01
9.184e-01,2.814e-01
9.214e-01,2.486e-01
9.243e-01,2.192e-01
9.273e-01,1.929e-01
9.303e-01,1.694e-01
9.332e-01,1.485e-01
9.362e-01,1.300e-01
9.392e-01,1.135e-01
9.421e-01,9.894e-02
9.451e-01,8.609e-02
9.481e-01,7.476e-02
9.510e-01,6.481e-02
9.540e-01,5.608e-02
9.570e-01,4.844e-02
9.599e-01,4.177e-02
9.629e-01,3.595e-02
9.659e-01,3.089e-02
9.688e-01,2.650e-02
9.718e-01,2.269e-02
9.748e-01,1.940e-02
9.777e-01,1.655e-02
9.807e-01,1.410e-02
9.837e-01,1.200e-02
9.866e-01,1.019e-02
9.896e-01,8.637e-03
9.926e-01,7.311e-03
9.955e-01,6.179e-03
9.985e-01,5.214e-03


==> anc/03_results/weak_inf/num_total_probability/0_023.csv <==
transmittance,probability_density
4.363e-01,9.123e-09
4.391e-01,1.486e-08
4.420e-01,2.394e-08
4.448e-01,3.815e-08
4.476e-01,6.012e-08
4.504e-01,9.375e-08
4.533e-01,1.447e-07
4.561e-01,2.210e-07
4.589e-01,3.342e-07
4.618e-01,5.003e-07
4.646e-01,7.419e-07
4.674e-01,1.090e-06
4.702e-01,1.585e-06
4.731e-01,2.285e-06
4.759e-01,3.265e-06
4.787e-01,4.623e-06
4.815e-01,6.489e-06
4.844e-01,9.030e-06
4.872e-01,1.246e-05
4.900e-01,1.705e-05
4.928e-01,2.315e-05
4.957e-01,3.117e-05
4.985e-01,4.165e-05
5.013e-01,5.522e-05
5.041e-01,7.266e-05
5.070e-01,9.489e-05
5.098e-01,1.230e-04
5.126e-01,1.584e-04
5.154e-01,2.024e-04
5.183e-01,2.570e-04
5.211e-01,3.240e-04
5.239e-01,4.058e-04
5.267e-01,5.049e-04
5.296e-01,6.243e-04
5.324e-01,7.671e-04
5.352e-01,9.367e-04
5.380e-01,1.137e-03
5.409e-01,1.372e-03
5.437e-01,1.646e-03
5.465e-01,1.965e-03
5.493e-01,2.331e-03
5.522e-01,2.752e-03
5.550e-01,3.232e-03
5.578e-01,3.776e-03
5.606e-01,4.392e-03
5.635e-01,5.083e-03
5.663e-01,5.857e-03
5.691e-01,6.720e-03
5.719e-01,7.678e-03
5.748e-01,8.738e-03
5.776e-01,9.907e-03
5.804e-01,1.119e-02
5.832e-01,1.261e-02
5.861e-01,1.415e-02
5.889e-01,1.585e-02
5.917e-01,1.770e-02
5.945e-01,1.972e-02
5.974e-01,2.193e-02
6.002e-01,2.435e-02
6.030e-01,2.699e-02
6.058e-01,2.990e-02
6.087e-01,3.308e-02
6.115e-01,3.659e-02
6.143e-01,4.047e-02
6.172e-01,4.476e-02
6.200e-01,4.952e-02
6.228e-01,5.482e-02
6.256e-01,6.074e-02
6.285e-01,6.736e-02
6.313e-01,7.479e-02
6.341e-01,8.314e-02
6.369e-01,9.254e-02
6.398e-01,1.031e-01
6.426e-01,1.151e-01
6.454e-01,1.286e-01
6.482e-01,1.439e-01
6.511e-01,1.612e-01
6.539e-01,1.807e-01
6.567e-01,2.027e-01
6.595e-01,2.275e-01
6.624e-01,2.555e-01
6.652e-01,2.869e-01
6.680e-01,3.223e-01
6.708e-01,3.619e-01
6.737e-01,4.062e-01
6.765e-01,4.556e-01
6.793e-01,5.107e-01
6.821e-01,5.719e-01
6.850e-01,6.396e-01
6.878e-01,7.145e-01
6.906e-01,7.970e-01
6.934e-01,8.876e-01
6.963e-01,9.868e-01
6.991e-01,1.095e+00
7.019e-01,1.213e+00
7.047e-01,1.341e+00
7.076e-01,1.478e+00
7.104e-01,1.627e+00
7.132e-01,1.786e+00
7.160e-01,1.956e+00
7.189e-01,2.137e+00
7.217e-01,2.328e+00
7.245e-01,2.530e+00
7.273e-01,2.742e+00
7.302e-01,2.964e+00
7.330e-01,3.195e+00
7.358e-01,3.434e+00
7.386e-01,3.680e+00
7.415e-01,3.933e+00
7.443e-01,4.190e+00
7.471e-01,4.451e+00
7.499e-01,4.714e+00
7.528e-01,4.978e+00
7.556e-01,5.240e+00
7.584e-01,5.499e+00
7.612e-01,5.753e+00
7.641e-01,5.999e+00
7.669e-01,6.237e+00
7.697e-01,6.464e+00
7.726e-01,6.678e+00
7.754e-01,6.878e+00
7.782e-01,7.061e+00
7.810e-01,7.226e+00
7.839e-01,7.372e+00
7.867e-01,7.496e+00
7.895e-01,7.599e+00
7.923e-01,7.679e+00
7.952e-01,7.735e+00
7.980e-01,7.767e+00
8.008e-01,7.774e+00
8.036e-01,7.758e+00
8.065e-01,7.717e+00
8.093e-01,7.652e+00
8.121e-01,7.564e+00
8.149e-01,7.454e+00
8.178e-01,7.324e+00
8.206e-01,7.173e+00
8.234e-01,7.004e+00
8.262e-01,6.818e+00
8.291e-01,6.617e+00
8.319e-01,6.403e+00
8.347e-01,6.177e+00
8.375e-01,5.941e+00
8.404e-01,5.697e+00
8.432e-01,5.447e+00
8.460e-01,5.193e+00
8.488e-01,4.936e+00
8.517e-01,4.679e+00
8.545e-01,4.422e+00
8.573e-01,4.167e+00
8.601e-01,3.916e+00
8.630e-01,3.670e+00
8.658e-01,3.429e+00
8.686e-01,3.196e+00
8.714e-01,2.970e+00
8.743e-01,2.752e+00
8.771e-01,2.544e+00
8.799e-01,2.345e+00
8.827e-01,2.156e+00
8.856e-01,1.976e+00
8.884e-01,1.807e+00
8.912e-01,1.648e+00
8.940e-01,1.499e+00
8.969e-01,1.360e+00
8.997e-01,1.231e+00
9.025e-01,1.111e+00
9.053e-01,1.001e+00
9.082e-01,8.989e-01
9.110e-01,8.054e-01
9.138e-01,7.198e-01
9.166e-01,6.418e-01
9.195e-01,5.708e-01
9.223e-01,5.065e-01
9.251e-01,4.484e-01
9.280e-01,3.960e-01
9.308e-01,3.489e-01
9.336e-01,3.066e-01
9.364e-01,2.689e-01
9.393e-01,2.353e-01
9.421e-01,2.054e-01
9.449e-01,1.789e-01
9.477e-01,1.555e-01
9.506e-01,1.349e-01
9.534e-01,1.167e-01
9.562e-01,1.008e-01
9.590e-01,8.681e-02
9.619e-01,7.464e-02
9.647e-01,6.403e-02
9.675e-01,5.482e-02
9.703e-01,4.684e-02
9.732e-01,3.993e-02
9.760e-01,3.398e-02
9.788e-01,2.885e-02
9.816e-01,2.445e-02
9.845e-01,2.068e-02
9.873e-01,1.745e-02
9.901e-01,1.470e-02
9.929e-01,1.236e-02
9.958e-01,1.037e-02
9.986e-01,8.690e-03


==> anc/03_results/weak_inf/num_total_probability/0_024.csv <==
transmittance,probability_density
4.635e-01,2.591e-09
4.662e-01,4.214e-09
4.689e-01,6.785e-09
4.716e-01,1.081e-08
4.743e-01,1.707e-08
4.770e-01,2.667e-08
4.797e-01,4.129e-08
4.823e-01,6.331e-08
4.850e-01,9.619e-08
4.877e-01,1.448e-07
4.904e-01,2.161e-07
4.931e-01,3.196e-07
4.958e-01,4.686e-07
4.985e-01,6.811e-07
5.012e-01,9.818e-07
5.039e-01,1.404e-06
5.066e-01,1.990e-06
5.092e-01,2.800e-06
5.119e-01,3.907e-06
5.146e-01,5.410e-06
5.173e-01,7.435e-06
5.200e-01,1.014e-05
5.227e-01,1.373e-05
5.254e-01,1.845e-05
5.281e-01,2.462e-05
5.308e-01,3.262e-05
5.334e-01,4.292e-05
5.361e-01,5.609e-05
5.388e-01,7.280e-05
5.415e-01,9.387e-05
5.442e-01,1.203e-04
5.469e-01,1.531e-04
5.496e-01,1.936e-04
5.523e-01,2.434e-04
5.550e-01,3.041e-04
5.576e-01,3.776e-04
5.603e-01,4.662e-04
5.630e-01,5.723e-04
5.657e-01,6.986e-04
5.684e-01,8.479e-04
5.711e-01,1.024e-03
5.738e-01,1.229e-03
5.765e-01,1.468e-03
5.792e-01,1.745e-03
5.818e-01,2.063e-03
5.845e-01,2.427e-03
5.872e-01,2.842e-03
5.899e-01,3.313e-03
5.926e-01,3.845e-03
5.953e-01,4.442e-03
5.980e-01,5.109e-03
6.007e-01,5.854e-03
6.034e-01,6.680e-03
6.060e-01,7.595e-03
6.087e-01,8.603e-03
6.114e-01,9.711e-03
6.141e-01,1.093e-02
6.168e-01,1.226e-02
6.195e-01,1.371e-02
6.222e-01,1.530e-02
6.249e-01,1.702e-02
6.276e-01,1.891e-02
6.302e-01,2.096e-02
6.329e-01,2.319e-02
6.356e-01,2.562e-02
6.383e-01,2.828e-02
6.410e-01,3.119e-02
6.437e-01,3.438e-02
6.464e-01,3.788e-02
6.491e-01,4.174e-02
6.518e-01,4.600e-02
6.545e-01,5.072e-02
6.571e-01,5.596e-02
6.598e-01,6.179e-02
6.625e-01,6.831e-02
6.652e-01,7.561e-02
6.679e-01,8.379e-02
6.706e-01,9.299e-02
6.733e-01,1.033e-01
6.760e-01,1.150e-01
6.787e-01,1.282e-01
6.813e-01,1.431e-01
6.840e-01,1.598e-01
6.867e-01,1.788e-01
6.894e-01,2.002e-01
6.921e-01,2.243e-01
6.948e-01,2.515e-01
6.975e-01,2.821e-01
7.002e-01,3.165e-01
7.029e-01,3.551e-01
7.055e-01,3.984e-01
7.082e-01,4.469e-01
7.109e-01,5.009e-01
7.136e-01,5.611e-01
7.163e-01,6.281e-01
7.190e-01,7.023e-01
7.217e-01,7.843e-01
7.244e-01,8.748e-01
7.271e-01,9.743e-01
7.297e-01,1.083e+00
7.324e-01,1.203e+00
7.351e-01,1.333e+00
7.378e-01,1.474e+00
7.405e-01,1.626e+00
7.432e-01,1.791e+00
7.459e-01,1.967e+00
7.486e-01,2.156e+00
7.513e-01,2.358e+00
7.539e-01,2.571e+00
7.566e-01,2.797e+00
7.593e-01,3.035e+00
7.620e-01,3.283e+00
7.647e-01,3.542e+00
7.674e-01,3.811e+00
7.701e-01,4.088e+00
7.728e-01,4.372e+00
7.755e-01,4.662e+00
7.782e-01,4.955e+00
7.808e-01,5.251e+00
7.835e-01,5.547e+00
7.862e-01,5.840e+00
7.889e-01,6.130e+00
7.916e-01,6.413e+00
7.943e-01,6.687e+00
7.970e-01,6.950e+00
7.997e-01,7.199e+00
8.024e-01,7.432e+00
8.050e-01,7.647e+00
8.077e-01,7.841e+00
8.104e-01,8.013e+00
8.131e-01,8.162e+00
8.158e-01,8.285e+00
8.185e-01,8.380e+00
8.212e-01,8.449e+00
8.239e-01,8.488e+00
8.266e-01,8.499e+00
8.292e-01,8.481e+00
8.319e-01,8.433e+00
8.346e-01,8.358e+00
8.373e-01,8.255e+00
8.400e-01,8.126e+00
8.427e-01,7.971e+00
8.454e-01,7.793e+00
8.481e-01,7.594e+00
8.508e-01,7.375e+00
8.534e-01,7.138e+00
8.561e-01,6.885e+00
8.588e-01,6.620e+00
8.615e-01,6.344e+00
8.642e-01,6.059e+00
8.669e-01,5.768e+00
8.696e-01,5.473e+00
8.723e-01,5.177e+00
8.750e-01,4.880e+00
8.776e-01,4.586e+00
8.803e-01,4.296e+00
8.830e-01,4.012e+00
8.857e-01,3.734e+00
8.884e-01,3.465e+00
8.911e-01,3.205e+00
8.938e-01,2.956e+00
8.965e-01,2.717e+00
8.992e-01,2.490e+00
9.018e-01,2.275e+00
9.045e-01,2.073e+00
9.072e-01,1.883e+00
9.099e-01,1.705e+00
9.126e-01,1.539e+00
9.153e-01,1.386e+00
9.180e-01,1.244e+00
9.207e-01,1.113e+00
9.234e-01,9.935e-01
9.260e-01,8.841e-01
9.287e-01,7.845e-01
9.314e-01,6.942e-01
9.341e-01,6.126e-01
9.368e-01,5.391e-01
9.395e-01,4.731e-01
9.422e-01,4.140e-01
9.449e-01,3.614e-01
9.476e-01,3.146e-01
9.503e-01,2.731e-01
9.529e-01,2.365e-01
9.556e-01,2.042e-01
9.583e-01,1.759e-01
9.610e-01,1.511e-01
9.637e-01,1.295e-01
9.664e-01,1.107e-01
9.691e-01,9.437e-02
9.718e-01,8.026e-02
9.745e-01,6.809e-02
9.771e-01,5.762e-02
9.798e-01,4.864e-02
9.825e-01,4.097e-02
9.852e-01,3.442e-02
9.879e-01,2.885e-02
9.906e-01,2.412e-02
9.933e-01,2.012e-02
9.960e-01,1.675e-02
9.987e-01,1.391e-02


==> anc/03_results/weak_inf/num_total_probability/0_025.csv <==
transmittance,probability_density
4.928e-01,1.158e-09
4.954e-01,1.859e-09
4.979e-01,2.957e-09
5.004e-01,4.663e-09
5.030e-01,7.287e-09
5.055e-01,1.129e-08
5.081e-01,1.734e-08
5.106e-01,2.641e-08
5.132e-01,3.989e-08
5.157e-01,5.975e-08
5.182e-01,8.878e-08
5.208e-01,1.309e-07
5.233e-01,1.914e-07
5.259e-01,2.777e-07
5.284e-01,4.000e-07
5.310e-01,5.716e-07
5.335e-01,8.109e-07
5.360e-01,1.142e-06
5.386e-01,1.597e-06
5.411e-01,2.216e-06
5.437e-01,3.055e-06
5.462e-01,4.182e-06
5.487e-01,5.686e-06
5.513e-01,7.679e-06
5.538e-01,1.030e-05
5.564e-01,1.373e-05
5.589e-01,1.818e-05
5.615e-01,2.392e-05
5.640e-01,3.128e-05
5.665e-01,4.064e-05
5.691e-01,5.250e-05
5.716e-01,6.740e-05
5.742e-01,8.601e-05
5.767e-01,1.091e-04
5.793e-01,1.377e-04
5.818e-01,1.727e-04
5.843e-01,2.154e-04
5.869e-01,2.673e-04
5.894e-01,3.298e-04
5.920e-01,4.047e-04
5.945e-01,4.941e-04
5.970e-01,6.002e-04
5.996e-01,7.253e-04
6.021e-01,8.721e-04
6.047e-01,1.044e-03
6.072e-01,1.243e-03
6.098e-01,1.473e-03
6.123e-01,1.738e-03
6.148e-01,2.041e-03
6.174e-01,2.386e-03
6.199e-01,2.778e-03
6.225e-01,3.221e-03
6.250e-01,3.718e-03
6.276e-01,4.276e-03
6.301e-01,4.897e-03
6.326e-01,5.588e-03
6.352e-01,6.354e-03
6.377e-01,7.199e-03
6.403e-01,8.129e-03
6.428e-01,9.149e-03
6.454e-01,1.027e-02
6.479e-01,1.149e-02
6.504e-01,1.282e-02
6.530e-01,1.427e-02
6.555e-01,1.584e-02
6.581e-01,1.755e-02
6.606e-01,1.941e-02
6.631e-01,2.143e-02
6.657e-01,2.362e-02
6.682e-01,2.601e-02
6.708e-01,2.860e-02
6.733e-01,3.144e-02
6.759e-01,3.453e-02
6.784e-01,3.793e-02
6.809e-01,4.165e-02
6.835e-01,4.576e-02
6.860e-01,5.029e-02
6.886e-01,5.530e-02
6.911e-01,6.088e-02
6.937e-01,6.708e-02
6.962e-01,7.401e-02
6.987e-01,8.176e-02
7.013e-01,9.044e-02
7.038e-01,1.002e-01
7.064e-01,1.112e-01
7.089e-01,1.235e-01
7.115e-01,1.375e-01
7.140e-01,1.532e-01
7.165e-01,1.709e-01
7.191e-01,1.909e-01
7.216e-01,2.135e-01
7.242e-01,2.389e-01
7.267e-01,2.676e-01
7.292e-01,2.999e-01
7.318e-01,3.362e-01
7.343e-01,3.769e-01
7.369e-01,4.226e-01
7.394e-01,4.738e-01
7.420e-01,5.309e-01
7.445e-01,5.947e-01
7.470e-01,6.657e-01
7.496e-01,7.445e-01
7.521e-01,8.318e-01
7.547e-01,9.283e-01
7.572e-01,1.035e+00
7.598e-01,1.152e+00
7.623e-01,1.280e+00
7.648e-01,1.420e+00
7.674e-01,1.572e+00
7.699e-01,1.738e+00
7.725e-01,1.917e+00
7.750e-01,2.110e+00
7.776e-01,2.317e+00
7.801e-01,2.538e+00
7.826e-01,2.774e+00
7.852e-01,3.024e+00
7.877e-01,3.288e+00
7.903e-01,3.565e+00
7.928e-01,3.855e+00
7.953e-01,4.156e+00
7.979e-01,4.467e+00
8.004e-01,4.788e+00
8.030e-01,5.115e+00
8.055e-01,5.447e+00
8.081e-01,5.783e+00
8.106e-01,6.119e+00
8.131e-01,6.453e+00
8.157e-01,6.782e+00
8.182e-01,7.103e+00
8.208e-01,7.414e+00
8.233e-01,7.712e+00
8.259e-01,7.993e+00
8.284e-01,8.255e+00
8.309e-01,8.495e+00
8.335e-01,8.710e+00
8.360e-01,8.898e+00
8.386e-01,9.056e+00
8.411e-01,9.184e+00
8.437e-01,9.279e+00
8.462e-01,9.340e+00
8.487e-01,9.367e+00
8.513e-01,9.358e+00
8.538e-01,9.315e+00
8.564e-01,9.237e+00
8.589e-01,9.126e+00
8.614e-01,8.983e+00
8.640e-01,8.808e+00
8.665e-01,8.605e+00
8.691e-01,8.375e+00
8.716e-01,8.121e+00
8.742e-01,7.846e+00
8.767e-01,7.551e+00
8.792e-01,7.241e+00
8.818e-01,6.918e+00
8.843e-01,6.585e+00
8.869e-01,6.246e+00
8.894e-01,5.902e+00
8.920e-01,5.557e+00
8.945e-01,5.213e+00
8.970e-01,4.873e+00
8.996e-01,4.539e+00
9.021e-01,4.212e+00
9.047e-01,3.896e+00
9.072e-01,3.590e+00
9.097e-01,3.297e+00
9.123e-01,3.017e+00
9.148e-01,2.751e+00
9.174e-01,2.500e+00
9.199e-01,2.264e+00
9.225e-01,2.044e+00
9.250e-01,1.838e+00
9.275e-01,1.648e+00
9.301e-01,1.472e+00
9.326e-01,1.311e+00
9.352e-01,1.164e+00
9.377e-01,1.030e+00
9.403e-01,9.079e-01
9.428e-01,7.980e-01
9.453e-01,6.991e-01
9.479e-01,6.106e-01
9.504e-01,5.315e-01
9.530e-01,4.613e-01
9.555e-01,3.990e-01
9.581e-01,3.441e-01
9.606e-01,2.959e-01
9.631e-01,2.536e-01
9.657e-01,2.167e-01
9.682e-01,1.846e-01
9.708e-01,1.568e-01
9.733e-01,1.328e-01
9.758e-01,1.121e-01
9.784e-01,9.442e-02
9.809e-01,7.926e-02
9.835e-01,6.635e-02
9.860e-01,5.538e-02
9.886e-01,4.610e-02
9.911e-01,3.826e-02
9.936e-01,3.167e-02
9.962e-01,2.614e-02
9.987e-01,2.151e-02


==> anc/03_results/weak_inf/num_total_probability/0_026.csv <==
transmittance,probability_density
5.214e-01,4.938e-10
5.238e-01,7.845e-10
5.262e-01,1.236e-09
5.286e-01,1.932e-09
5.310e-01,2.996e-09
5.334e-01,4.609e-09
5.358e-01,7.035e-09
5.382e-01,1.066e-08
5.406e-01,1.602e-08
5.430e-01,2.390e-08
5.454e-01,3.540e-08
5.478e-01,5.205e-08
5.502e-01,7.599e-08
5.526e-01,1.101e-07
5.550e-01,1.585e-07
5.574e-01,2.266e-07
5.598e-01,3.217e-07
5.622e-01,4.537e-07
5.646e-01,6.355e-07
5.670e-01,8.844e-07
5.694e-01,1.223e-06
5.718e-01,1.680e-06
5.742e-01,2.293e-06
5.766e-01,3.111e-06
5.790e-01,4.195e-06
5.814e-01,5.621e-06
5.838e-01,7.488e-06
5.862e-01,9.915e-06
5.886e-01,1.305e-05
5.910e-01,1.708e-05
5.934e-01,2.223e-05
5.958e-01,2.877e-05
5.982e-01,3.702e-05
6.006e-01,4.738e-05
6.030e-01,6.032e-05
6.053e-01,7.637e-05
6.077e-01,9.618e-05
6.101e-01,1.205e-04
6.125e-01,1.502e-04
6.149e-01,1.863e-04
6.173e-01,2.298e-04
6.197e-01,2.822e-04
6.221e-01,3.448e-04
6.245e-01,4.194e-04
6.269e-01,5.075e-04
6.293e-01,6.114e-04
6.317e-01,7.332e-04
6.341e-01,8.753e-04
6.365e-01,1.040e-03
6.389e-01,1.231e-03
6.413e-01,1.450e-03
6.437e-01,1.701e-03
6.461e-01,1.988e-03
6.485e-01,2.313e-03
6.509e-01,2.681e-03
6.533e-01,3.096e-03
6.557e-01,3.561e-03
6.581e-01,4.080e-03
6.605e-01,4.659e-03
6.629e-01,5.301e-03
6.653e-01,6.011e-03
6.677e-01,6.794e-03
6.701e-01,7.654e-03
6.725e-01,8.598e-03
6.749e-01,9.630e-03
6.773e-01,1.076e-02
6.797e-01,1.198e-02
6.821e-01,1.331e-02
6.845e-01,1.476e-02
6.869e-01,1.633e-02
6.893e-01,1.803e-02
6.917e-01,1.988e-02
6.941e-01,2.188e-02
6.965e-01,2.405e-02
6.989e-01,2.640e-02
7.013e-01,2.896e-02
7.037e-01,3.175e-02
7.061e-01,3.479e-02
7.085e-01,3.811e-02
7.109e-01,4.176e-02
7.133e-01,4.576e-02
7.157e-01,5.017e-02
7.181e-01,5.504e-02
7.205e-01,6.044e-02
7.229e-01,6.644e-02
7.253e-01,7.313e-02
7.277e-01,8.059e-02
7.301e-01,8.894e-02
7.325e-01,9.830e-02
7.349e-01,1.088e-01
7.373e-01,1.206e-01
7.397e-01,1.340e-01
7.421e-01,1.490e-01
7.445e-01,1.659e-01
7.469e-01,1.850e-01
7.493e-01,2.066e-01
7.517e-01,2.309e-01
7.541e-01,2.583e-01
7.565e-01,2.892e-01
7.589e-01,3.240e-01
7.613e-01,3.632e-01
7.637e-01,4.072e-01
7.661e-01,4.566e-01
7.685e-01,5.119e-01
7.709e-01,5.739e-01
7.733e-01,6.431e-01
7.757e-01,7.202e-01
7.781e-01,8.061e-01
7.805e-01,9.014e-01
7.829e-01,1.007e+00
7.853e-01,1.124e+00
7.877e-01,1.252e+00
7.901e-01,1.394e+00
7.925e-01,1.549e+00
7.949e-01,1.718e+00
7.973e-01,1.902e+00
7.997e-01,2.102e+00
8.021e-01,2.318e+00
8.045e-01,2.551e+00
8.069e-01,2.801e+00
8.093e-01,3.068e+00
8.117e-01,3.351e+00
8.141e-01,3.652e+00
8.165e-01,3.968e+00
8.189e-01,4.299e+00
8.213e-01,4.645e+00
8.237e-01,5.003e+00
8.261e-01,5.371e+00
8.285e-01,5.748e+00
8.309e-01,6.131e+00
8.333e-01,6.518e+00
8.357e-01,6.905e+00
8.381e-01,7.288e+00
8.405e-01,7.666e+00
8.429e-01,8.033e+00
8.453e-01,8.387e+00
8.477e-01,8.723e+00
8.501e-01,9.038e+00
8.525e-01,9.328e+00
8.549e-01,9.589e+00
8.573e-01,9.819e+00
8.597e-01,1.001e+01
8.621e-01,1.017e+01
8.645e-01,1.029e+01
8.669e-01,1.037e+01
8.692e-01,1.040e+01
8.716e-01,1.039e+01
8.740e-01,1.034e+01
8.764e-01,1.025e+01
8.788e-01,1.012e+01
8.812e-01,9.941e+00
8.836e-01,9.729e+00
8.860e-01,9.482e+00
8.884e-01,9.202e+00
8.908e-01,8.894e+00
8.932e-01,8.560e+00
8.956e-01,8.204e+00
8.980e-01,7.831e+00
9.004e-01,7.443e+00
9.028e-01,7.046e+00
9.052e-01,6.642e+00
9.076e-01,6.235e+00
9.100e-01,5.830e+00
9.124e-01,5.428e+00
9.148e-01,5.034e+00
9.172e-01,4.649e+00
9.196e-01,4.276e+00
9.220e-01,3.918e+00
9.244e-01,3.575e+00
9.268e-01,3.249e+00
9.292e-01,2.941e+00
9.316e-01,2.652e+00
9.340e-01,2.382e+00
9.364e-01,2.131e+00
9.388e-01,1.899e+00
9.412e-01,1.686e+00
9.436e-01,1.491e+00
9.460e-01,1.313e+00
9.484e-01,1.153e+00
9.508e-01,1.008e+00
9.532e-01,8.779e-01
9.556e-01,7.619e-01
9.580e-01,6.588e-01
9.604e-01,5.675e-01
9.628e-01,4.871e-01
9.652e-01,4.166e-01
9.676e-01,3.550e-01
9.700e-01,3.014e-01
9.724e-01,2.550e-01
9.748e-01,2.150e-01
9.772e-01,1.807e-01
9.796e-01,1.513e-01
9.820e-01,1.262e-01
9.844e-01,1.050e-01
9.868e-01,8.700e-02
9.892e-01,7.186e-02
9.916e-01,5.916e-02
9.940e-01,4.854e-02
9.964e-01,3.970e-02
9.988e-01,3.236e-02


==> anc/03_results/weak_inf/num_total_probability/0_027.csv <==
transmittance,probability_density
5.501e-01,2.434e-10
5.524e-01,3.820e-10
5.546e-01,5.949e-10
5.569e-01,9.197e-10
5.591e-01,1.412e-09
5.614e-01,2.152e-09
5.637e-01,3.257e-09
5.659e-01,4.894e-09
5.682e-01,7.306e-09
5.704e-01,1.083e-08
5.727e-01,1.595e-08
5.749e-01,2.333e-08
5.772e-01,3.391e-08
5.794e-01,4.897e-08
5.817e-01,7.026e-08
5.840e-01,1.002e-07
5.862e-01,1.419e-07
5.885e-01,1.998e-07
5.907e-01,2.797e-07
5.930e-01,3.891e-07
5.952e-01,5.380e-07
5.975e-01,7.396e-07
5.997e-01,1.011e-06
6.020e-01,1.374e-06
6.042e-01,1.856e-06
6.065e-01,2.493e-06
6.088e-01,3.331e-06
6.110e-01,4.427e-06
6.133e-01,5.850e-06
6.155e-01,7.689e-06
6.178e-01,1.005e-05
6.200e-01,1.308e-05
6.223e-01,1.692e-05
6.245e-01,2.178e-05
6.268e-01,2.789e-05
6.291e-01,3.554e-05
6.313e-01,4.507e-05
6.336e-01,5.687e-05
6.358e-01,7.141e-05
6.381e-01,8.924e-05
6.403e-01,1.110e-04
6.426e-01,1.374e-04
6.448e-01,1.693e-04
6.471e-01,2.077e-04
6.493e-01,2.537e-04
6.516e-01,3.084e-04
6.539e-01,3.733e-04
6.561e-01,4.499e-04
6.584e-01,5.399e-04
6.606e-01,6.452e-04
6.629e-01,7.678e-04
6.651e-01,9.100e-04
6.674e-01,1.074e-03
6.696e-01,1.263e-03
6.719e-01,1.479e-03
6.742e-01,1.725e-03
6.764e-01,2.005e-03
6.787e-01,2.321e-03
6.809e-01,2.678e-03
6.832e-01,3.079e-03
6.854e-01,3.527e-03
6.877e-01,4.026e-03
6.899e-01,4.581e-03
6.922e-01,5.196e-03
6.944e-01,5.874e-03
6.967e-01,6.621e-03
6.990e-01,7.441e-03
7.012e-01,8.338e-03
7.035e-01,9.319e-03
7.057e-01,1.039e-02
7.080e-01,1.155e-02
7.102e-01,1.281e-02
7.125e-01,1.418e-02
7.147e-01,1.567e-02
7.170e-01,1.727e-02
7.193e-01,1.901e-02
7.215e-01,2.090e-02
7.238e-01,2.293e-02
7.260e-01,2.514e-02
7.283e-01,2.754e-02
7.305e-01,3.014e-02
7.328e-01,3.296e-02
7.350e-01,3.605e-02
7.373e-01,3.941e-02
7.395e-01,4.310e-02
7.418e-01,4.715e-02
7.441e-01,5.161e-02
7.463e-01,5.653e-02
7.486e-01,6.197e-02
7.508e-01,6.802e-02
7.531e-01,7.474e-02
7.553e-01,8.225e-02
7.576e-01,9.063e-02
7.598e-01,1.000e-01
7.621e-01,1.106e-01
7.644e-01,1.224e-01
7.666e-01,1.358e-01
7.689e-01,1.508e-01
7.711e-01,1.678e-01
7.734e-01,1.869e-01
7.756e-01,2.085e-01
7.779e-01,2.329e-01
7.801e-01,2.604e-01
7.824e-01,2.915e-01
7.846e-01,3.265e-01
7.869e-01,3.659e-01
7.892e-01,4.103e-01
7.914e-01,4.602e-01
7.937e-01,5.164e-01
7.959e-01,5.793e-01
7.982e-01,6.498e-01
8.004e-01,7.287e-01
8.027e-01,8.168e-01
8.049e-01,9.150e-01
8.072e-01,1.024e+00
8.095e-01,1.145e+00
8.117e-01,1.279e+00
8.140e-01,1.428e+00
8.162e-01,1.591e+00
8.185e-01,1.770e+00
8.207e-01,1.966e+00
8.230e-01,2.180e+00
8.252e-01,2.413e+00
8.275e-01,2.666e+00
8.297e-01,2.938e+00
8.320e-01,3.231e+00
8.343e-01,3.544e+00
8.365e-01,3.877e+00
8.388e-01,4.231e+00
8.410e-01,4.604e+00
8.433e-01,4.994e+00
8.455e-01,5.402e+00
8.478e-01,5.823e+00
8.500e-01,6.257e+00
8.523e-01,6.699e+00
8.546e-01,7.148e+00
8.568e-01,7.599e+00
8.591e-01,8.048e+00
8.613e-01,8.491e+00
8.636e-01,8.922e+00
8.658e-01,9.339e+00
8.681e-01,9.734e+00
8.703e-01,1.010e+01
8.726e-01,1.044e+01
8.748e-01,1.075e+01
8.771e-01,1.101e+01
8.794e-01,1.124e+01
8.816e-01,1.141e+01
8.839e-01,1.154e+01
8.861e-01,1.161e+01
8.884e-01,1.164e+01
8.906e-01,1.161e+01
8.929e-01,1.152e+01
8.951e-01,1.138e+01
8.974e-01,1.120e+01
8.997e-01,1.096e+01
9.019e-01,1.068e+01
9.042e-01,1.036e+01
9.064e-01,9.995e+00
9.087e-01,9.602e+00
9.109e-01,9.181e+00
9.132e-01,8.737e+00
9.154e-01,8.275e+00
9.177e-01,7.801e+00
9.199e-01,7.320e+00
9.222e-01,6.836e+00
9.245e-01,6.355e+00
9.267e-01,5.880e+00
9.290e-01,5.415e+00
9.312e-01,4.964e+00
9.335e-01,4.530e+00
9.357e-01,4.114e+00
9.380e-01,3.720e+00
9.402e-01,3.348e+00
9.425e-01,3.000e+00
9.448e-01,2.675e+00
9.470e-01,2.376e+00
9.493e-01,2.100e+00
9.515e-01,1.848e+00
9.538e-01,1.619e+00
9.560e-01,1.412e+00
9.583e-01,1.227e+00
9.605e-01,1.061e+00
9.628e-01,9.134e-01
9.650e-01,7.831e-01
9.673e-01,6.685e-01
9.696e-01,5.683e-01
9.718e-01,4.811e-01
9.741e-01,4.056e-01
9.763e-01,3.405e-01
9.786e-01,2.847e-01
9.808e-01,2.371e-01
9.831e-01,1.966e-01
9.853e-01,1.624e-01
9.876e-01,1.336e-01
9.899e-01,1.095e-01
9.921e-01,8.939e-02
9.944e-01,7.269e-02
9.966e-01,5.888e-02
9.989e-01,4.751e-02


==> anc/03_results/weak_inf/num_total_probability/0_028.csv <==
transmittance,probability_density
5.789e-01,1.373e-10
5.810e-01,2.125e-10
5.831e-01,3.268e-10
5.852e-01,4.991e-10
5.873e-01,7.574e-10
5.894e-01,1.142e-09
5.915e-01,1.711e-09
5.937e-01,2.547e-09
5.958e-01,3.769e-09
5.979e-01,5.542e-09
6.000e-01,8.099e-09
6.021e-01,1.177e-08
6.042e-01,1.699e-08
6.063e-01,2.439e-08
6.084e-01,3.482e-08
6.105e-01,4.941e-08
6.126e-01,6.971e-08
6.148e-01,9.780e-08
6.169e-01,1.365e-07
6.190e-01,1.893e-07
6.211e-01,2.612e-07
6.232e-01,3.585e-07
6.253e-01,4.895e-07
6.274e-01,6.646e-07
6.295e-01,8.978e-07
6.316e-01,1.206e-06
6.338e-01,1.613e-06
6.359e-01,2.145e-06
6.380e-01,2.839e-06
6.401e-01,3.738e-06
6.422e-01,4.899e-06
6.443e-01,6.388e-06
6.464e-01,8.289e-06
6.485e-01,1.071e-05
6.506e-01,1.376e-05
6.528e-01,1.761e-05
6.549e-01,2.242e-05
6.570e-01,2.842e-05
6.591e-01,3.587e-05
6.612e-01,4.506e-05
6.633e-01,5.636e-05
6.654e-01,7.018e-05
6.675e-01,8.702e-05
6.696e-01,1.074e-04
6.718e-01,1.321e-04
6.739e-01,1.617e-04
6.760e-01,1.971e-04
6.781e-01,2.392e-04
6.802e-01,2.892e-04
6.823e-01,3.483e-04
6.844e-01,4.178e-04
6.865e-01,4.992e-04
6.886e-01,5.941e-04
6.908e-01,7.043e-04
6.929e-01,8.318e-04
6.950e-01,9.788e-04
6.971e-01,1.148e-03
6.992e-01,1.340e-03
7.013e-01,1.560e-03
7.034e-01,1.810e-03
7.055e-01,2.092e-03
7.076e-01,2.409e-03
7.097e-01,2.766e-03
7.119e-01,3.165e-03
7.140e-01,3.611e-03
7.161e-01,4.106e-03
7.182e-01,4.654e-03
7.203e-01,5.260e-03
7.224e-01,5.927e-03
7.245e-01,6.661e-03
7.266e-01,7.465e-03
7.287e-01,8.343e-03
7.309e-01,9.302e-03
7.330e-01,1.035e-02
7.351e-01,1.148e-02
7.372e-01,1.271e-02
7.393e-01,1.404e-02
7.414e-01,1.549e-02
7.435e-01,1.705e-02
7.456e-01,1.873e-02
7.477e-01,2.056e-02
7.499e-01,2.253e-02
7.520e-01,2.467e-02
7.541e-01,2.698e-02
7.562e-01,2.949e-02
7.583e-01,3.221e-02
7.604e-01,3.517e-02
7.625e-01,3.840e-02
7.646e-01,4.192e-02
7.667e-01,4.579e-02
7.689e-01,5.003e-02
7.710e-01,5.470e-02
7.731e-01,5.985e-02
7.752e-01,6.556e-02
7.773e-01,7.190e-02
7.794e-01,7.896e-02
7.815e-01,8.683e-02
7.836e-01,9.563e-02
7.857e-01,1.055e-01
7.879e-01,1.166e-01
7.900e-01,1.290e-01
7.921e-01,1.430e-01
7.942e-01,1.588e-01
7.963e-01,1.766e-01
7.984e-01,1.968e-01
8.005e-01,2.195e-01
8.026e-01,2.452e-01
8.047e-01,2.742e-01
8.069e-01,3.069e-01
8.090e-01,3.439e-01
8.111e-01,3.856e-01
8.132e-01,4.327e-01
8.153e-01,4.857e-01
8.174e-01,5.454e-01
8.195e-01,6.125e-01
8.216e-01,6.879e-01
8.237e-01,7.724e-01
8.258e-01,8.671e-01
8.280e-01,9.729e-01
8.301e-01,1.091e+00
8.322e-01,1.222e+00
8.343e-01,1.369e+00
8.364e-01,1.531e+00
8.385e-01,1.710e+00
8.406e-01,1.907e+00
8.427e-01,2.125e+00
8.448e-01,2.363e+00
8.470e-01,2.624e+00
8.491e-01,2.907e+00
8.512e-01,3.215e+00
8.533e-01,3.547e+00
8.554e-01,3.904e+00
8.575e-01,4.287e+00
8.596e-01,4.693e+00
8.617e-01,5.124e+00
8.638e-01,5.578e+00
8.660e-01,6.052e+00
8.681e-01,6.544e+00
8.702e-01,7.052e+00
8.723e-01,7.572e+00
8.744e-01,8.100e+00
8.765e-01,8.630e+00
8.786e-01,9.158e+00
8.807e-01,9.678e+00
8.828e-01,1.018e+01
8.850e-01,1.067e+01
8.871e-01,1.113e+01
8.892e-01,1.155e+01
8.913e-01,1.193e+01
8.934e-01,1.227e+01
8.955e-01,1.256e+01
8.976e-01,1.279e+01
8.997e-01,1.296e+01
9.018e-01,1.306e+01
9.040e-01,1.310e+01
9.061e-01,1.307e+01
9.082e-01,1.298e+01
9.103e-01,1.281e+01
9.124e-01,1.259e+01
9.145e-01,1.230e+01
9.166e-01,1.196e+01
9.187e-01,1.156e+01
9.208e-01,1.112e+01
9.230e-01,1.063e+01
9.251e-01,1.012e+01
9.272e-01,9.574e+00
9.293e-01,9.012e+00
9.314e-01,8.438e+00
9.335e-01,7.859e+00
9.356e-01,7.280e+00
9.377e-01,6.708e+00
9.398e-01,6.148e+00
9.420e-01,5.605e+00
9.441e-01,5.083e+00
9.462e-01,4.585e+00
9.483e-01,4.115e+00
9.504e-01,3.673e+00
9.525e-01,3.262e+00
9.546e-01,2.882e+00
9.567e-01,2.533e+00
9.588e-01,2.215e+00
9.609e-01,1.927e+00
9.631e-01,1.668e+00
9.652e-01,1.437e+00
9.673e-01,1.231e+00
9.694e-01,1.050e+00
9.715e-01,8.907e-01
9.736e-01,7.520e-01
9.757e-01,6.319e-01
9.778e-01,5.284e-01
9.799e-01,4.397e-01
9.821e-01,3.642e-01
9.842e-01,3.002e-01
9.863e-01,2.463e-01
9.884e-01,2.012e-01
9.905e-01,1.635e-01
9.926e-01,1.323e-01
9.947e-01,1.066e-01
9.968e-01,8.551e-02
9.989e-01,6.828e-02


==> anc/03_results/weak_inf/num_total_probability/0_029.csv <==
transmittance,probability_density
6.074e-01,8.651e-11
6.094e-01,1.320e-10
6.114e-01,2.003e-10
6.133e-01,3.021e-10
6.153e-01,4.529e-10
6.173e-01,6.751e-10
6.192e-01,1.000e-09
6.212e-01,1.474e-09
6.232e-01,2.160e-09
6.251e-01,3.148e-09
6.271e-01,4.561e-09
6.291e-01,6.573e-09
6.311e-01,9.421e-09
6.330e-01,1.343e-08
6.350e-01,1.904e-08
6.370e-01,2.686e-08
6.389e-01,3.770e-08
6.409e-01,5.262e-08
6.429e-01,7.308e-08
6.448e-01,1.010e-07
6.468e-01,1.388e-07
6.488e-01,1.899e-07
6.507e-01,2.586e-07
6.527e-01,3.503e-07
6.547e-01,4.723e-07
6.566e-01,6.336e-07
6.586e-01,8.462e-07
6.606e-01,1.125e-06
6.625e-01,1.488e-06
6.645e-01,1.959e-06
6.665e-01,2.568e-06
6.684e-01,3.351e-06
6.704e-01,4.354e-06
6.724e-01,5.631e-06
6.743e-01,7.251e-06
6.763e-01,9.297e-06
6.783e-01,1.187e-05
6.802e-01,1.509e-05
6.822e-01,1.909e-05
6.842e-01,2.407e-05
6.861e-01,3.021e-05
6.881e-01,3.777e-05
6.901e-01,4.702e-05
6.921e-01,5.830e-05
6.940e-01,7.201e-05
6.960e-01,8.858e-05
6.980e-01,1.085e-04
6.999e-01,1.325e-04
7.019e-01,1.611e-04
7.039e-01,1.951e-04
7.058e-01,2.355e-04
7.078e-01,2.831e-04
7.098e-01,3.391e-04
7.117e-01,4.047e-04
7.137e-01,4.812e-04
7.157e-01,5.702e-04
7.176e-01,6.732e-04
7.196e-01,7.921e-04
7.216e-01,9.288e-04
7.235e-01,1.085e-03
7.255e-01,1.264e-03
7.275e-01,1.467e-03
7.294e-01,1.698e-03
7.314e-01,1.958e-03
7.334e-01,2.251e-03
7.353e-01,2.579e-03
7.373e-01,2.947e-03
7.393e-01,3.357e-03
7.412e-01,3.812e-03
7.432e-01,4.317e-03
7.452e-01,4.875e-03
7.471e-01,5.490e-03
7.491e-01,6.165e-03
7.511e-01,6.906e-03
7.531e-01,7.716e-03
7.550e-01,8.601e-03
7.570e-01,9.564e-03
7.590e-01,1.061e-02
7.609e-01,1.175e-02
7.629e-01,1.298e-02
7.649e-01,1.431e-02
7.668e-01,1.576e-02
7.688e-01,1.732e-02
7.708e-01,1.900e-02
7.727e-01,2.082e-02
7.747e-01,2.279e-02
7.767e-01,2.491e-02
7.786e-01,2.722e-02
7.806e-01,2.971e-02
7.826e-01,3.241e-02
7.845e-01,3.535e-02
7.865e-01,3.855e-02
7.885e-01,4.204e-02
7.904e-01,4.586e-02
7.924e-01,5.005e-02
7.944e-01,5.466e-02
7.963e-01,5.974e-02
7.983e-01,6.535e-02
8.003e-01,7.158e-02
8.022e-01,7.850e-02
8.042e-01,8.621e-02
8.062e-01,9.482e-02
8.081e-01,1.045e-01
8.101e-01,1.153e-01
8.121e-01,1.274e-01
8.140e-01,1.411e-01
8.160e-01,1.565e-01
8.180e-01,1.740e-01
8.200e-01,1.936e-01
8.219e-01,2.158e-01
8.239e-01,2.409e-01
8.259e-01,2.694e-01
8.278e-01,3.015e-01
8.298e-01,3.378e-01
8.318e-01,3.789e-01
8.337e-01,4.254e-01
8.357e-01,4.779e-01
8.377e-01,5.371e-01
8.396e-01,6.039e-01
8.416e-01,6.792e-01
8.436e-01,7.639e-01
8.455e-01,8.591e-01
8.475e-01,9.660e-01
8.495e-01,1.086e+00
8.514e-01,1.220e+00
8.534e-01,1.370e+00
8.554e-01,1.537e+00
8.573e-01,1.722e+00
8.593e-01,1.928e+00
8.613e-01,2.156e+00
8.632e-01,2.408e+00
8.652e-01,2.685e+00
8.672e-01,2.989e+00
8.691e-01,3.321e+00
8.711e-01,3.683e+00
8.731e-01,4.075e+00
8.750e-01,4.497e+00
8.770e-01,4.951e+00
8.790e-01,5.435e+00
8.810e-01,5.949e+00
8.829e-01,6.490e+00
8.849e-01,7.057e+00
8.869e-01,7.647e+00
8.888e-01,8.254e+00
8.908e-01,8.875e+00
8.928e-01,9.503e+00
8.947e-01,1.013e+01
8.967e-01,1.075e+01
8.987e-01,1.136e+01
9.006e-01,1.195e+01
9.026e-01,1.250e+01
9.046e-01,1.301e+01
9.065e-01,1.348e+01
9.085e-01,1.389e+01
9.105e-01,1.423e+01
9.124e-01,1.450e+01
9.144e-01,1.469e+01
9.164e-01,1.481e+01
9.183e-01,1.483e+01
9.203e-01,1.478e+01
9.223e-01,1.463e+01
9.242e-01,1.441e+01
9.262e-01,1.410e+01
9.282e-01,1.371e+01
9.301e-01,1.326e+01
9.321e-01,1.274e+01
9.341e-01,1.217e+01
9.360e-01,1.156e+01
9.380e-01,1.091e+01
9.400e-01,1.023e+01
9.420e-01,9.539e+00
9.439e-01,8.839e+00
9.459e-01,8.140e+00
9.479e-01,7.451e+00
9.498e-01,6.779e+00
9.518e-01,6.130e+00
9.538e-01,5.510e+00
9.557e-01,4.923e+00
9.577e-01,4.372e+00
9.597e-01,3.859e+00
9.616e-01,3.387e+00
9.636e-01,2.955e+00
9.656e-01,2.562e+00
9.675e-01,2.209e+00
9.695e-01,1.894e+00
9.715e-01,1.614e+00
9.734e-01,1.367e+00
9.754e-01,1.152e+00
9.774e-01,9.652e-01
9.793e-01,8.041e-01
9.813e-01,6.662e-01
9.833e-01,5.489e-01
9.852e-01,4.497e-01
9.872e-01,3.665e-01
9.892e-01,2.971e-01
9.911e-01,2.396e-01
9.931e-01,1.922e-01
9.951e-01,1.534e-01
9.970e-01,1.218e-01
9.990e-01,9.620e-02


==> anc/03_results/weak_inf/num_total_probability/0_03.csv <==
transmittance,probability_density
6.348e-01,4.938e-11
6.367e-01,7.459e-11
6.385e-01,1.121e-10
6.403e-01,1.674e-10
6.421e-01,2.488e-10
6.440e-01,3.678e-10
6.458e-01,5.409e-10
6.476e-01,7.912e-10
6.495e-01,1.151e-09
6.513e-01,1.667e-09
6.531e-01,2.401e-09
6.550e-01,3.441e-09
6.568e-01,4.907e-09
6.586e-01,6.963e-09
6.605e-01,9.832e-09
6.623e-01,1.381e-08
6.641e-01,1.932e-08
6.659e-01,2.688e-08
6.678e-01,3.724e-08
6.696e-01,5.133e-08
6.714e-01,7.044e-08
6.733e-01,9.621e-08
6.751e-01,1.308e-07
6.769e-01,1.771e-07
6.788e-01,2.386e-07
6.806e-01,3.200e-07
6.824e-01,4.274e-07
6.842e-01,5.682e-07
6.861e-01,7.523e-07
6.879e-01,9.917e-07
6.897e-01,1.302e-06
6.916e-01,1.701e-06
6.934e-01,2.215e-06
6.952e-01,2.871e-06
6.971e-01,3.706e-06
6.989e-01,4.764e-06
7.007e-01,6.100e-06
7.026e-01,7.779e-06
7.044e-01,9.881e-06
7.062e-01,1.250e-05
7.080e-01,1.576e-05
7.099e-01,1.978e-05
7.117e-01,2.474e-05
7.135e-01,3.082e-05
7.154e-01,3.826e-05
7.172e-01,4.730e-05
7.190e-01,5.828e-05
7.209e-01,7.153e-05
7.227e-01,8.748e-05
7.245e-01,1.066e-04
7.263e-01,1.294e-04
7.282e-01,1.566e-04
7.300e-01,1.888e-04
7.318e-01,2.268e-04
7.337e-01,2.716e-04
7.355e-01,3.240e-04
7.373e-01,3.853e-04
7.392e-01,4.567e-04
7.410e-01,5.394e-04
7.428e-01,6.351e-04
7.447e-01,7.453e-04
7.465e-01,8.719e-04
7.483e-01,1.017e-03
7.501e-01,1.182e-03
7.520e-01,1.369e-03
7.538e-01,1.582e-03
7.556e-01,1.822e-03
7.575e-01,2.092e-03
7.593e-01,2.395e-03
7.611e-01,2.734e-03
7.630e-01,3.112e-03
7.648e-01,3.533e-03
7.666e-01,3.999e-03
7.684e-01,4.515e-03
7.703e-01,5.084e-03
7.721e-01,5.710e-03
7.739e-01,6.397e-03
7.758e-01,7.149e-03
7.776e-01,7.971e-03
7.794e-01,8.867e-03
7.813e-01,9.842e-03
7.831e-01,1.090e-02
7.849e-01,1.205e-02
7.868e-01,1.329e-02
7.886e-01,1.464e-02
7.904e-01,1.610e-02
7.922e-01,1.767e-02
7.941e-01,1.937e-02
7.959e-01,2.121e-02
7.977e-01,2.319e-02
7.996e-01,2.533e-02
8.014e-01,2.765e-02
8.032e-01,3.016e-02
8.051e-01,3.288e-02
8.069e-01,3.584e-02
8.087e-01,3.906e-02
8.105e-01,4.257e-02
8.124e-01,4.641e-02
8.142e-01,5.061e-02
8.160e-01,5.523e-02
8.179e-01,6.032e-02
8.197e-01,6.595e-02
8.215e-01,7.218e-02
8.234e-01,7.911e-02
8.252e-01,8.682e-02
8.270e-01,9.543e-02
8.289e-01,1.051e-01
8.307e-01,1.159e-01
8.325e-01,1.280e-01
8.343e-01,1.417e-01
8.362e-01,1.571e-01
8.380e-01,1.745e-01
8.398e-01,1.942e-01
8.417e-01,2.165e-01
8.435e-01,2.417e-01
8.453e-01,2.703e-01
8.472e-01,3.027e-01
8.490e-01,3.394e-01
8.508e-01,3.810e-01
8.526e-01,4.281e-01
8.545e-01,4.815e-01
8.563e-01,5.420e-01
8.581e-01,6.104e-01
8.600e-01,6.877e-01
8.618e-01,7.750e-01
8.636e-01,8.736e-01
8.655e-01,9.846e-01
8.673e-01,1.110e+00
8.691e-01,1.250e+00
8.710e-01,1.408e+00
8.728e-01,1.585e+00
8.746e-01,1.782e+00
8.764e-01,2.003e+00
8.783e-01,2.248e+00
8.801e-01,2.521e+00
8.819e-01,2.823e+00
8.838e-01,3.157e+00
8.856e-01,3.524e+00
8.874e-01,3.926e+00
8.893e-01,4.366e+00
8.911e-01,4.843e+00
8.929e-01,5.360e+00
8.947e-01,5.915e+00
8.966e-01,6.508e+00
8.984e-01,7.138e+00
9.002e-01,7.802e+00
9.021e-01,8.496e+00
9.039e-01,9.216e+00
9.057e-01,9.955e+00
9.076e-01,1.071e+01
9.094e-01,1.146e+01
9.112e-01,1.221e+01
9.131e-01,1.294e+01
9.149e-01,1.364e+01
9.167e-01,1.430e+01
9.185e-01,1.492e+01
9.204e-01,1.546e+01
9.222e-01,1.593e+01
9.240e-01,1.632e+01
9.259e-01,1.661e+01
9.277e-01,1.681e+01
9.295e-01,1.689e+01
9.314e-01,1.687e+01
9.332e-01,1.673e+01
9.350e-01,1.648e+01
9.368e-01,1.613e+01
9.387e-01,1.568e+01
9.405e-01,1.514e+01
9.423e-01,1.451e+01
9.442e-01,1.382e+01
9.460e-01,1.306e+01
9.478e-01,1.226e+01
9.497e-01,1.143e+01
9.515e-01,1.059e+01
9.533e-01,9.733e+00
9.552e-01,8.886e+00
9.570e-01,8.056e+00
9.588e-01,7.253e+00
9.606e-01,6.484e+00
9.625e-01,5.757e+00
9.643e-01,5.077e+00
9.661e-01,4.446e+00
9.680e-01,3.866e+00
9.698e-01,3.340e+00
9.716e-01,2.866e+00
9.735e-01,2.442e+00
9.753e-01,2.068e+00
9.771e-01,1.739e+00
9.789e-01,1.453e+00
9.808e-01,1.206e+00
9.826e-01,9.946e-01
9.844e-01,8.151e-01
9.863e-01,6.638e-01
9.881e-01,5.372e-01
9.899e-01,4.321e-01
9.918e-01,3.454e-01
9.936e-01,2.745e-01
9.954e-01,2.169e-01
9.973e-01,1.703e-01
9.991e-01,1.330e-01


==> anc/03_results/weak_inf/num_total_probability/0_031.csv <==
transmittance,probability_density
6.620e-01,3.196e-11
6.637e-01,4.776e-11
6.654e-01,7.101e-11
6.671e-01,1.051e-10
6.688e-01,1.547e-10
6.705e-01,2.266e-10
6.722e-01,3.303e-10
6.739e-01,4.792e-10
6.756e-01,6.920e-10
6.773e-01,9.945e-10
6.790e-01,1.423e-09
6.807e-01,2.026e-09
6.824e-01,2.871e-09
6.841e-01,4.050e-09
6.857e-01,5.688e-09
6.874e-01,7.952e-09
6.891e-01,1.107e-08
6.908e-01,1.534e-08
6.925e-01,2.116e-08
6.942e-01,2.906e-08
6.959e-01,3.975e-08
6.976e-01,5.413e-08
6.993e-01,7.341e-08
7.010e-01,9.912e-08
7.027e-01,1.333e-07
7.044e-01,1.785e-07
7.061e-01,2.380e-07
7.078e-01,3.162e-07
7.095e-01,4.183e-07
7.112e-01,5.511e-07
7.129e-01,7.232e-07
7.145e-01,9.453e-07
7.162e-01,1.231e-06
7.179e-01,1.596e-06
7.196e-01,2.062e-06
7.213e-01,2.654e-06
7.230e-01,3.403e-06
7.247e-01,4.347e-06
7.264e-01,5.532e-06
7.281e-01,7.014e-06
7.298e-01,8.860e-06
7.315e-01,1.115e-05
7.332e-01,1.399e-05
7.349e-01,1.748e-05
7.366e-01,2.176e-05
7.383e-01,2.700e-05
7.400e-01,3.338e-05
7.417e-01,4.113e-05
7.433e-01,5.051e-05
7.450e-01,6.181e-05
7.467e-01,7.537e-05
7.484e-01,9.161e-05
7.501e-01,1.110e-04
7.518e-01,1.340e-04
7.535e-01,1.613e-04
7.552e-01,1.934e-04
7.569e-01,2.313e-04
7.586e-01,2.756e-04
7.603e-01,3.275e-04
7.620e-01,3.878e-04
7.637e-01,4.578e-04
7.654e-01,5.388e-04
7.671e-01,6.322e-04
7.688e-01,7.396e-04
7.705e-01,8.625e-04
7.721e-01,1.003e-03
7.738e-01,1.163e-03
7.755e-01,1.344e-03
7.772e-01,1.549e-03
7.789e-01,1.781e-03
7.806e-01,2.041e-03
7.823e-01,2.333e-03
7.840e-01,2.659e-03
7.857e-01,3.023e-03
7.874e-01,3.428e-03
7.891e-01,3.876e-03
7.908e-01,4.372e-03
7.925e-01,4.920e-03
7.942e-01,5.522e-03
7.959e-01,6.183e-03
7.976e-01,6.907e-03
7.993e-01,7.698e-03
8.009e-01,8.561e-03
8.026e-01,9.501e-03
8.043e-01,1.052e-02
8.060e-01,1.163e-02
8.077e-01,1.283e-02
8.094e-01,1.413e-02
8.111e-01,1.554e-02
8.128e-01,1.706e-02
8.145e-01,1.870e-02
8.162e-01,2.048e-02
8.179e-01,2.239e-02
8.196e-01,2.446e-02
8.213e-01,2.670e-02
8.230e-01,2.912e-02
8.247e-01,3.174e-02
8.264e-01,3.458e-02
8.280e-01,3.767e-02
8.297e-01,4.103e-02
8.314e-01,4.470e-02
8.331e-01,4.872e-02
8.348e-01,5.312e-02
8.365e-01,5.796e-02
8.382e-01,6.329e-02
8.399e-01,6.918e-02
8.416e-01,7.572e-02
8.433e-01,8.298e-02
8.450e-01,9.107e-02
8.467e-01,1.001e-01
8.484e-01,1.102e-01
8.501e-01,1.216e-01
8.518e-01,1.344e-01
8.535e-01,1.488e-01
8.552e-01,1.651e-01
8.568e-01,1.835e-01
8.585e-01,2.043e-01
8.602e-01,2.279e-01
8.619e-01,2.547e-01
8.636e-01,2.851e-01
8.653e-01,3.196e-01
8.670e-01,3.588e-01
8.687e-01,4.033e-01
8.704e-01,4.540e-01
8.721e-01,5.114e-01
8.738e-01,5.767e-01
8.755e-01,6.507e-01
8.772e-01,7.347e-01
8.789e-01,8.299e-01
8.806e-01,9.376e-01
8.823e-01,1.059e+00
8.840e-01,1.197e+00
8.856e-01,1.352e+00
8.873e-01,1.527e+00
8.890e-01,1.724e+00
8.907e-01,1.946e+00
8.924e-01,2.194e+00
8.941e-01,2.471e+00
8.958e-01,2.781e+00
8.975e-01,3.126e+00
8.992e-01,3.509e+00
9.009e-01,3.933e+00
9.026e-01,4.401e+00
9.043e-01,4.914e+00
9.060e-01,5.475e+00
9.077e-01,6.085e+00
9.094e-01,6.744e+00
9.111e-01,7.451e+00
9.128e-01,8.206e+00
9.144e-01,9.004e+00
9.161e-01,9.841e+00
9.178e-01,1.071e+01
9.195e-01,1.160e+01
9.212e-01,1.251e+01
9.229e-01,1.342e+01
9.246e-01,1.432e+01
9.263e-01,1.519e+01
9.280e-01,1.602e+01
9.297e-01,1.679e+01
9.314e-01,1.748e+01
9.331e-01,1.809e+01
9.348e-01,1.859e+01
9.365e-01,1.897e+01
9.382e-01,1.922e+01
9.399e-01,1.933e+01
9.416e-01,1.930e+01
9.432e-01,1.913e+01
9.449e-01,1.881e+01
9.466e-01,1.836e+01
9.483e-01,1.778e+01
9.500e-01,1.709e+01
9.517e-01,1.629e+01
9.534e-01,1.541e+01
9.551e-01,1.446e+01
9.568e-01,1.346e+01
9.585e-01,1.242e+01
9.602e-01,1.138e+01
9.619e-01,1.034e+01
9.636e-01,9.323e+00
9.653e-01,8.338e+00
9.670e-01,7.397e+00
9.687e-01,6.511e+00
9.704e-01,5.686e+00
9.720e-01,4.926e+00
9.737e-01,4.235e+00
9.754e-01,3.612e+00
9.771e-01,3.058e+00
9.788e-01,2.568e+00
9.805e-01,2.141e+00
9.822e-01,1.772e+00
9.839e-01,1.455e+00
9.856e-01,1.186e+00
9.873e-01,9.604e-01
9.890e-01,7.719e-01
9.907e-01,6.161e-01
9.924e-01,4.883e-01
9.941e-01,3.844e-01
9.958e-01,3.007e-01
9.975e-01,2.336e-01
9.992e-01,1.804e-01


==> anc/03_results/weak_inf/num_total_probability/0_032.csv <==
transmittance,probability_density
6.879e-01,1.818e-11
6.894e-01,2.698e-11
6.910e-01,3.984e-11
6.926e-01,5.857e-11
6.941e-01,8.571e-11
6.957e-01,1.249e-10
6.973e-01,1.811e-10
6.988e-01,2.614e-10
7.004e-01,3.758e-10
7.020e-01,5.378e-10
7.035e-01,7.662e-10
7.051e-01,1.087e-09
7.066e-01,1.535e-09
7.082e-01,2.159e-09
7.098e-01,3.024e-09
7.113e-01,4.218e-09
7.129e-01,5.858e-09
7.145e-01,8.102e-09
7.160e-01,1.116e-08
7.176e-01,1.531e-08
7.192e-01,2.092e-08
7.207e-01,2.846e-08
7.223e-01,3.857e-08
7.239e-01,5.207e-08
7.254e-01,7.001e-08
7.270e-01,9.377e-08
7.286e-01,1.251e-07
7.301e-01,1.663e-07
7.317e-01,2.202e-07
7.332e-01,2.904e-07
7.348e-01,3.816e-07
7.364e-01,4.996e-07
7.379e-01,6.516e-07
7.395e-01,8.467e-07
7.411e-01,1.096e-06
7.426e-01,1.414e-06
7.442e-01,1.818e-06
7.458e-01,2.329e-06
7.473e-01,2.973e-06
7.489e-01,3.781e-06
7.505e-01,4.792e-06
7.520e-01,6.053e-06
7.536e-01,7.619e-06
7.551e-01,9.558e-06
7.567e-01,1.195e-05
7.583e-01,1.489e-05
7.598e-01,1.849e-05
7.614e-01,2.289e-05
7.630e-01,2.824e-05
7.645e-01,3.472e-05
7.661e-01,4.256e-05
7.677e-01,5.200e-05
7.692e-01,6.333e-05
7.708e-01,7.688e-05
7.724e-01,9.304e-05
7.739e-01,1.122e-04
7.755e-01,1.350e-04
7.771e-01,1.619e-04
7.786e-01,1.935e-04
7.802e-01,2.306e-04
7.817e-01,2.739e-04
7.833e-01,3.245e-04
7.849e-01,3.833e-04
7.864e-01,4.513e-04
7.880e-01,5.300e-04
7.896e-01,6.205e-04
7.911e-01,7.244e-04
7.927e-01,8.432e-04
7.943e-01,9.789e-04
7.958e-01,1.133e-03
7.974e-01,1.308e-03
7.990e-01,1.506e-03
8.005e-01,1.729e-03
8.021e-01,1.980e-03
8.036e-01,2.262e-03
8.052e-01,2.576e-03
8.068e-01,2.927e-03
8.083e-01,3.317e-03
8.099e-01,3.750e-03
8.115e-01,4.230e-03
8.130e-01,4.758e-03
8.146e-01,5.341e-03
8.162e-01,5.981e-03
8.177e-01,6.682e-03
8.193e-01,7.450e-03
8.209e-01,8.287e-03
8.224e-01,9.201e-03
8.240e-01,1.019e-02
8.256e-01,1.127e-02
8.271e-01,1.244e-02
8.287e-01,1.371e-02
8.302e-01,1.508e-02
8.318e-01,1.657e-02
8.334e-01,1.817e-02
8.349e-01,1.990e-02
8.365e-01,2.177e-02
8.381e-01,2.380e-02
8.396e-01,2.598e-02
8.412e-01,2.834e-02
8.428e-01,3.090e-02
8.443e-01,3.368e-02
8.459e-01,3.669e-02
8.475e-01,3.996e-02
8.490e-01,4.353e-02
8.506e-01,4.742e-02
8.522e-01,5.169e-02
8.537e-01,5.636e-02
8.553e-01,6.151e-02
8.568e-01,6.719e-02
8.584e-01,7.348e-02
8.600e-01,8.046e-02
8.615e-01,8.822e-02
8.631e-01,9.688e-02
8.647e-01,1.066e-01
8.662e-01,1.174e-01
8.678e-01,1.297e-01
8.694e-01,1.434e-01
8.709e-01,1.590e-01
8.725e-01,1.766e-01
8.741e-01,1.965e-01
8.756e-01,2.191e-01
8.772e-01,2.448e-01
8.787e-01,2.740e-01
8.803e-01,3.072e-01
8.819e-01,3.451e-01
8.834e-01,3.882e-01
8.850e-01,4.374e-01
8.866e-01,4.934e-01
8.881e-01,5.572e-01
8.897e-01,6.299e-01
8.913e-01,7.127e-01
8.928e-01,8.069e-01
8.944e-01,9.140e-01
8.960e-01,1.036e+00
8.975e-01,1.174e+00
8.991e-01,1.331e+00
9.007e-01,1.509e+00
9.022e-01,1.710e+00
9.038e-01,1.937e+00
9.053e-01,2.193e+00
9.069e-01,2.482e+00
9.085e-01,2.807e+00
9.100e-01,3.172e+00
9.116e-01,3.580e+00
9.132e-01,4.035e+00
9.147e-01,4.542e+00
9.163e-01,5.103e+00
9.179e-01,5.723e+00
9.194e-01,6.403e+00
9.210e-01,7.146e+00
9.226e-01,7.952e+00
9.241e-01,8.820e+00
9.257e-01,9.749e+00
9.272e-01,1.073e+01
9.288e-01,1.176e+01
9.304e-01,1.283e+01
9.319e-01,1.393e+01
9.335e-01,1.503e+01
9.351e-01,1.613e+01
9.366e-01,1.721e+01
9.382e-01,1.823e+01
9.398e-01,1.919e+01
9.413e-01,2.005e+01
9.429e-01,2.079e+01
9.445e-01,2.140e+01
9.460e-01,2.185e+01
9.476e-01,2.214e+01
9.492e-01,2.224e+01
9.507e-01,2.215e+01
9.523e-01,2.188e+01
9.538e-01,2.142e+01
9.554e-01,2.079e+01
9.570e-01,1.999e+01
9.585e-01,1.906e+01
9.601e-01,1.800e+01
9.617e-01,1.685e+01
9.632e-01,1.563e+01
9.648e-01,1.436e+01
9.664e-01,1.308e+01
9.679e-01,1.180e+01
9.695e-01,1.055e+01
9.711e-01,9.345e+00
9.726e-01,8.203e+00
9.742e-01,7.135e+00
9.757e-01,6.151e+00
9.773e-01,5.255e+00
9.789e-01,4.450e+00
9.804e-01,3.734e+00
9.820e-01,3.107e+00
9.836e-01,2.563e+00
9.851e-01,2.096e+00
9.867e-01,1.700e+00
9.883e-01,1.367e+00
9.898e-01,1.091e+00
9.914e-01,8.633e-01
9.930e-01,6.780e-01
9.945e-01,5.284e-01
9.961e-01,4.087e-01
9.977e-01,3.139e-01
9.992e-01,2.394e-01


==> anc/03_results/weak_inf/num_total_probability/0_033.csv <==
transmittance,probability_density
7.128e-01,1.012e-11
7.143e-01,1.493e-11
7.157e-01,2.194e-11
7.171e-01,3.211e-11
7.186e-01,4.678e-11
7.200e-01,6.787e-11
7.214e-01,9.806e-11
7.229e-01,1.411e-10
7.243e-01,2.021e-10
7.258e-01,2.884e-10
7.272e-01,4.098e-10
7.286e-01,5.799e-10
7.301e-01,8.173e-10
7.315e-01,1.147e-09
7.330e-01,1.604e-09
7.344e-01,2.234e-09
7.358e-01,3.099e-09
7.373e-01,4.281e-09
7.387e-01,5.893e-09
7.402e-01,8.079e-09
7.416e-01,1.103e-08
7.430e-01,1.501e-08
7.445e-01,2.035e-08
7.459e-01,2.748e-08
7.474e-01,3.697e-08
7.488e-01,4.956e-08
7.502e-01,6.618e-08
7.517e-01,8.806e-08
7.531e-01,1.168e-07
7.546e-01,1.542e-07
7.560e-01,2.030e-07
7.574e-01,2.663e-07
7.589e-01,3.480e-07
7.603e-01,4.533e-07
7.618e-01,5.884e-07
7.632e-01,7.610e-07
7.646e-01,9.810e-07
7.661e-01,1.260e-06
7.675e-01,1.613e-06
7.690e-01,2.059e-06
7.704e-01,2.618e-06
7.718e-01,3.319e-06
7.733e-01,4.194e-06
7.747e-01,5.281e-06
7.762e-01,6.629e-06
7.776e-01,8.294e-06
7.790e-01,1.035e-05
7.805e-01,1.286e-05
7.819e-01,1.594e-05
7.833e-01,1.969e-05
7.848e-01,2.426e-05
7.862e-01,2.978e-05
7.877e-01,3.646e-05
7.891e-01,4.449e-05
7.905e-01,5.413e-05
7.920e-01,6.567e-05
7.934e-01,7.942e-05
7.949e-01,9.577e-05
7.963e-01,1.151e-04
7.977e-01,1.380e-04
7.992e-01,1.650e-04
8.006e-01,1.966e-04
8.021e-01,2.337e-04
8.035e-01,2.769e-04
8.049e-01,3.273e-04
8.064e-01,3.857e-04
8.078e-01,4.532e-04
8.093e-01,5.311e-04
8.107e-01,6.207e-04
8.121e-01,7.234e-04
8.136e-01,8.408e-04
8.150e-01,9.747e-04
8.165e-01,1.127e-03
8.179e-01,1.300e-03
8.193e-01,1.495e-03
8.208e-01,1.715e-03
8.222e-01,1.962e-03
8.237e-01,2.239e-03
8.251e-01,2.549e-03
8.265e-01,2.895e-03
8.280e-01,3.280e-03
8.294e-01,3.708e-03
8.309e-01,4.181e-03
8.323e-01,4.703e-03
8.337e-01,5.279e-03
8.352e-01,5.912e-03
8.366e-01,6.607e-03
8.381e-01,7.368e-03
8.395e-01,8.199e-03
8.409e-01,9.106e-03
8.424e-01,1.009e-02
8.438e-01,1.117e-02
8.452e-01,1.233e-02
8.467e-01,1.359e-02
8.481e-01,1.496e-02
8.496e-01,1.644e-02
8.510e-01,1.805e-02
8.524e-01,1.978e-02
8.539e-01,2.165e-02
8.553e-01,2.367e-02
8.568e-01,2.585e-02
8.582e-01,2.822e-02
8.596e-01,3.078e-02
8.611e-01,3.355e-02
8.625e-01,3.656e-02
8.640e-01,3.983e-02
8.654e-01,4.339e-02
8.668e-01,4.728e-02
8.683e-01,5.153e-02
8.697e-01,5.619e-02
8.712e-01,6.131e-02
8.726e-01,6.696e-02
8.740e-01,7.321e-02
8.755e-01,8.013e-02
8.769e-01,8.783e-02
8.784e-01,9.641e-02
8.798e-01,1.060e-01
8.812e-01,1.168e-01
8.827e-01,1.289e-01
8.841e-01,1.425e-01
8.856e-01,1.579e-01
8.870e-01,1.754e-01
8.884e-01,1.952e-01
8.899e-01,2.176e-01
8.913e-01,2.432e-01
8.928e-01,2.724e-01
8.942e-01,3.057e-01
8.956e-01,3.436e-01
8.971e-01,3.870e-01
8.985e-01,4.366e-01
9.000e-01,4.934e-01
9.014e-01,5.583e-01
9.028e-01,6.325e-01
9.043e-01,7.173e-01
9.057e-01,8.143e-01
9.071e-01,9.251e-01
9.086e-01,1.052e+00
9.100e-01,1.196e+00
9.115e-01,1.361e+00
9.129e-01,1.548e+00
9.143e-01,1.761e+00
9.158e-01,2.004e+00
9.172e-01,2.279e+00
9.187e-01,2.591e+00
9.201e-01,2.944e+00
9.215e-01,3.343e+00
9.230e-01,3.792e+00
9.244e-01,4.298e+00
9.259e-01,4.865e+00
9.273e-01,5.498e+00
9.287e-01,6.204e+00
9.302e-01,6.985e+00
9.316e-01,7.845e+00
9.331e-01,8.787e+00
9.345e-01,9.811e+00
9.359e-01,1.091e+01
9.374e-01,1.209e+01
9.388e-01,1.333e+01
9.403e-01,1.463e+01
9.417e-01,1.597e+01
9.431e-01,1.732e+01
9.446e-01,1.867e+01
9.460e-01,1.998e+01
9.475e-01,2.123e+01
9.489e-01,2.238e+01
9.503e-01,2.341e+01
9.518e-01,2.428e+01
9.532e-01,2.496e+01
9.547e-01,2.542e+01
9.561e-01,2.566e+01
9.575e-01,2.566e+01
9.590e-01,2.540e+01
9.604e-01,2.490e+01
9.619e-01,2.416e+01
9.633e-01,2.321e+01
9.647e-01,2.207e+01
9.662e-01,2.077e+01
9.676e-01,1.934e+01
9.690e-01,1.782e+01
9.705e-01,1.625e+01
9.719e-01,1.466e+01
9.734e-01,1.309e+01
9.748e-01,1.156e+01
9.762e-01,1.011e+01
9.777e-01,8.744e+00
9.791e-01,7.487e+00
9.806e-01,6.345e+00
9.820e-01,5.323e+00
9.834e-01,4.421e+00
9.849e-01,3.635e+00
9.863e-01,2.960e+00
9.878e-01,2.388e+00
9.892e-01,1.907e+00
9.906e-01,1.510e+00
9.921e-01,1.184e+00
9.935e-01,9.211e-01
9.950e-01,7.101e-01
9.964e-01,5.430e-01
9.978e-01,4.119e-01
9.993e-01,3.101e-01


==> anc/03_results/weak_inf/num_total_probability/0_034.csv <==
transmittance,probability_density
7.373e-01,6.385e-12
7.386e-01,9.368e-12
7.399e-01,1.369e-11
7.412e-01,1.992e-11
7.426e-01,2.887e-11
7.439e-01,4.169e-11
7.452e-01,5.995e-11
7.465e-01,8.587e-11
7.478e-01,1.225e-10
7.491e-01,1.741e-10
7.505e-01,2.466e-10
7.518e-01,3.477e-10
7.531e-01,4.886e-10
7.544e-01,6.839e-10
7.557e-01,9.536e-10
7.570e-01,1.325e-09
7.584e-01,1.834e-09
7.597e-01,2.529e-09
7.610e-01,3.474e-09
7.623e-01,4.756e-09
7.636e-01,6.486e-09
7.649e-01,8.815e-09
7.663e-01,1.194e-08
7.676e-01,1.611e-08
7.689e-01,2.166e-08
7.702e-01,2.902e-08
7.715e-01,3.875e-08
7.728e-01,5.156e-08
7.742e-01,6.836e-08
7.755e-01,9.034e-08
7.768e-01,1.190e-07
7.781e-01,1.562e-07
7.794e-01,2.043e-07
7.807e-01,2.664e-07
7.821e-01,3.461e-07
7.834e-01,4.483e-07
7.847e-01,5.788e-07
7.860e-01,7.448e-07
7.873e-01,9.553e-07
7.887e-01,1.221e-06
7.900e-01,1.557e-06
7.913e-01,1.978e-06
7.926e-01,2.505e-06
7.939e-01,3.162e-06
7.952e-01,3.980e-06
7.966e-01,4.995e-06
7.979e-01,6.248e-06
7.992e-01,7.792e-06
8.005e-01,9.689e-06
8.018e-01,1.201e-05
8.031e-01,1.484e-05
8.045e-01,1.829e-05
8.058e-01,2.248e-05
8.071e-01,2.754e-05
8.084e-01,3.364e-05
8.097e-01,4.097e-05
8.110e-01,4.976e-05
8.124e-01,6.027e-05
8.137e-01,7.278e-05
8.150e-01,8.765e-05
8.163e-01,1.053e-04
8.176e-01,1.261e-04
8.189e-01,1.505e-04
8.203e-01,1.793e-04
8.216e-01,2.129e-04
8.229e-01,2.522e-04
8.242e-01,2.980e-04
8.255e-01,3.511e-04
8.268e-01,4.125e-04
8.282e-01,4.834e-04
8.295e-01,5.650e-04
8.308e-01,6.587e-04
8.321e-01,7.660e-04
8.334e-01,8.884e-04
8.347e-01,1.028e-03
8.361e-01,1.186e-03
8.374e-01,1.365e-03
8.387e-01,1.567e-03
8.400e-01,1.795e-03
8.413e-01,2.051e-03
8.426e-01,2.338e-03
8.440e-01,2.659e-03
8.453e-01,3.016e-03
8.466e-01,3.414e-03
8.479e-01,3.855e-03
8.492e-01,4.343e-03
8.505e-01,4.882e-03
8.519e-01,5.476e-03
8.532e-01,6.129e-03
8.545e-01,6.846e-03
8.558e-01,7.631e-03
8.571e-01,8.489e-03
8.584e-01,9.426e-03
8.598e-01,1.045e-02
8.611e-01,1.155e-02
8.624e-01,1.276e-02
8.637e-01,1.407e-02
8.650e-01,1.548e-02
8.663e-01,1.702e-02
8.677e-01,1.867e-02
8.690e-01,2.047e-02
8.703e-01,2.241e-02
8.716e-01,2.450e-02
8.729e-01,2.677e-02
8.742e-01,2.923e-02
8.756e-01,3.188e-02
8.769e-01,3.476e-02
8.782e-01,3.789e-02
8.795e-01,4.129e-02
8.808e-01,4.499e-02
8.821e-01,4.903e-02
8.835e-01,5.345e-02
8.848e-01,5.830e-02
8.861e-01,6.363e-02
8.874e-01,6.950e-02
8.887e-01,7.600e-02
8.900e-01,8.320e-02
8.914e-01,9.122e-02
8.927e-01,1.002e-01
8.940e-01,1.102e-01
8.953e-01,1.214e-01
8.966e-01,1.340e-01
8.979e-01,1.483e-01
8.993e-01,1.644e-01
9.006e-01,1.827e-01
9.019e-01,2.034e-01
9.032e-01,2.270e-01
9.045e-01,2.540e-01
9.058e-01,2.848e-01
9.072e-01,3.200e-01
9.085e-01,3.603e-01
9.098e-01,4.065e-01
9.111e-01,4.595e-01
9.124e-01,5.204e-01
9.137e-01,5.902e-01
9.151e-01,6.704e-01
9.164e-01,7.625e-01
9.177e-01,8.682e-01
9.190e-01,9.894e-01
9.203e-01,1.129e+00
9.216e-01,1.288e+00
9.230e-01,1.471e+00
9.243e-01,1.680e+00
9.256e-01,1.919e+00
9.269e-01,2.192e+00
9.282e-01,2.503e+00
9.296e-01,2.858e+00
9.309e-01,3.263e+00
9.322e-01,3.722e+00
9.335e-01,4.244e+00
9.348e-01,4.834e+00
9.361e-01,5.500e+00
9.375e-01,6.249e+00
9.388e-01,7.089e+00
9.401e-01,8.026e+00
9.414e-01,9.064e+00
9.427e-01,1.021e+01
9.440e-01,1.146e+01
9.454e-01,1.281e+01
9.467e-01,1.426e+01
9.480e-01,1.580e+01
9.493e-01,1.740e+01
9.506e-01,1.905e+01
9.519e-01,2.071e+01
9.533e-01,2.235e+01
9.546e-01,2.394e+01
9.559e-01,2.542e+01
9.572e-01,2.675e+01
9.585e-01,2.789e+01
9.598e-01,2.879e+01
9.612e-01,2.942e+01
9.625e-01,2.976e+01
9.638e-01,2.977e+01
9.651e-01,2.945e+01
9.664e-01,2.882e+01
9.677e-01,2.787e+01
9.691e-01,2.664e+01
9.704e-01,2.517e+01
9.717e-01,2.350e+01
9.730e-01,2.168e+01
9.743e-01,1.976e+01
9.756e-01,1.780e+01
9.770e-01,1.584e+01
9.783e-01,1.393e+01
9.796e-01,1.210e+01
9.809e-01,1.039e+01
9.822e-01,8.819e+00
9.835e-01,7.397e+00
9.849e-01,6.133e+00
9.862e-01,5.028e+00
9.875e-01,4.076e+00
9.888e-01,3.269e+00
9.901e-01,2.593e+00
9.914e-01,2.036e+00
9.928e-01,1.582e+00
9.941e-01,1.218e+00
9.954e-01,9.286e-01
9.967e-01,7.016e-01
9.980e-01,5.255e-01
9.993e-01,3.905e-01


==> anc/03_results/weak_inf/num_total_probability/0_035.csv <==
transmittance,probability_density
7.590e-01,2.278e-12
7.602e-01,3.355e-12
7.614e-01,4.922e-12
7.626e-01,7.193e-12
7.638e-01,1.047e-11
7.650e-01,1.519e-11
7.662e-01,2.194e-11
7.674e-01,3.158e-11
7.686e-01,4.527e-11
7.698e-01,6.467e-11
7.710e-01,9.203e-11
7.723e-01,1.305e-10
7.735e-01,1.843e-10
7.747e-01,2.594e-10
7.759e-01,3.638e-10
7.771e-01,5.082e-10
7.783e-01,7.075e-10
7.795e-01,9.814e-10
7.807e-01,1.357e-09
7.819e-01,1.868e-09
7.831e-01,2.564e-09
7.843e-01,3.507e-09
7.855e-01,4.780e-09
7.868e-01,6.491e-09
7.880e-01,8.786e-09
7.892e-01,1.185e-08
7.904e-01,1.593e-08
7.916e-01,2.134e-08
7.928e-01,2.850e-08
7.940e-01,3.792e-08
7.952e-01,5.029e-08
7.964e-01,6.648e-08
7.976e-01,8.760e-08
7.988e-01,1.150e-07
8.000e-01,1.506e-07
8.013e-01,1.965e-07
8.025e-01,2.556e-07
8.037e-01,3.314e-07
8.049e-01,4.283e-07
8.061e-01,5.517e-07
8.073e-01,7.086e-07
8.085e-01,9.073e-07
8.097e-01,1.158e-06
8.109e-01,1.474e-06
8.121e-01,1.870e-06
8.133e-01,2.365e-06
8.145e-01,2.982e-06
8.158e-01,3.749e-06
8.170e-01,4.699e-06
8.182e-01,5.873e-06
8.194e-01,7.318e-06
8.206e-01,9.093e-06
8.218e-01,1.127e-05
8.230e-01,1.392e-05
8.242e-01,1.714e-05
8.254e-01,2.106e-05
8.266e-01,2.579e-05
8.278e-01,3.150e-05
8.290e-01,3.837e-05
8.303e-01,4.660e-05
8.315e-01,5.645e-05
8.327e-01,6.818e-05
8.339e-01,8.214e-05
8.351e-01,9.868e-05
8.363e-01,1.182e-04
8.375e-01,1.413e-04
8.387e-01,1.684e-04
8.399e-01,2.001e-04
8.411e-01,2.372e-04
8.423e-01,2.805e-04
8.435e-01,3.308e-04
8.447e-01,3.891e-04
8.460e-01,4.564e-04
8.472e-01,5.341e-04
8.484e-01,6.234e-04
8.496e-01,7.259e-04
8.508e-01,8.430e-04
8.520e-01,9.766e-04
8.532e-01,1.129e-03
8.544e-01,1.301e-03
8.556e-01,1.496e-03
8.568e-01,1.716e-03
8.580e-01,1.964e-03
8.592e-01,2.243e-03
8.605e-01,2.555e-03
8.617e-01,2.903e-03
8.629e-01,3.292e-03
8.641e-01,3.724e-03
8.653e-01,4.203e-03
8.665e-01,4.734e-03
8.677e-01,5.320e-03
8.689e-01,5.966e-03
8.701e-01,6.676e-03
8.713e-01,7.455e-03
8.725e-01,8.310e-03
8.737e-01,9.243e-03
8.750e-01,1.026e-02
8.762e-01,1.137e-02
8.774e-01,1.258e-02
8.786e-01,1.390e-02
8.798e-01,1.532e-02
8.810e-01,1.687e-02
8.822e-01,1.855e-02
8.834e-01,2.036e-02
8.846e-01,2.233e-02
8.858e-01,2.445e-02
8.870e-01,2.676e-02
8.882e-01,2.925e-02
8.895e-01,3.195e-02
8.907e-01,3.488e-02
8.919e-01,3.807e-02
8.931e-01,4.153e-02
8.943e-01,4.530e-02
8.955e-01,4.941e-02
8.967e-01,5.391e-02
8.979e-01,5.884e-02
8.991e-01,6.427e-02
9.003e-01,7.025e-02
9.015e-01,7.686e-02
9.027e-01,8.419e-02
9.039e-01,9.235e-02
9.052e-01,1.015e-01
9.064e-01,1.116e-01
9.076e-01,1.231e-01
9.088e-01,1.360e-01
9.100e-01,1.505e-01
9.112e-01,1.670e-01
9.124e-01,1.857e-01
9.136e-01,2.070e-01
9.148e-01,2.314e-01
9.160e-01,2.592e-01
9.172e-01,2.910e-01
9.184e-01,3.276e-01
9.197e-01,3.697e-01
9.209e-01,4.181e-01
9.221e-01,4.738e-01
9.233e-01,5.381e-01
9.245e-01,6.123e-01
9.257e-01,6.979e-01
9.269e-01,7.967e-01
9.281e-01,9.108e-01
9.293e-01,1.042e+00
9.305e-01,1.194e+00
9.317e-01,1.370e+00
9.329e-01,1.572e+00
9.342e-01,1.804e+00
9.354e-01,2.072e+00
9.366e-01,2.380e+00
9.378e-01,2.733e+00
9.390e-01,3.139e+00
9.402e-01,3.605e+00
9.414e-01,4.137e+00
9.426e-01,4.746e+00
9.438e-01,5.441e+00
9.450e-01,6.232e+00
9.462e-01,7.128e+00
9.474e-01,8.142e+00
9.487e-01,9.281e+00
9.499e-01,1.055e+01
9.511e-01,1.197e+01
9.523e-01,1.352e+01
9.535e-01,1.521e+01
9.547e-01,1.703e+01
9.559e-01,1.895e+01
9.571e-01,2.097e+01
9.583e-01,2.302e+01
9.595e-01,2.509e+01
9.607e-01,2.710e+01
9.619e-01,2.900e+01
9.632e-01,3.073e+01
9.644e-01,3.221e+01
9.656e-01,3.340e+01
9.668e-01,3.423e+01
9.680e-01,3.466e+01
9.692e-01,3.467e+01
9.704e-01,3.423e+01
9.716e-01,3.336e+01
9.728e-01,3.209e+01
9.740e-01,3.044e+01
9.752e-01,2.850e+01
9.764e-01,2.631e+01
9.776e-01,2.396e+01
9.789e-01,2.151e+01
9.801e-01,1.905e+01
9.813e-01,1.664e+01
9.825e-01,1.434e+01
9.837e-01,1.219e+01
9.849e-01,1.022e+01
9.861e-01,8.453e+00
9.873e-01,6.903e+00
9.885e-01,5.564e+00
9.897e-01,4.429e+00
9.909e-01,3.483e+00
9.921e-01,2.706e+00
9.934e-01,2.079e+00
9.946e-01,1.579e+00
9.958e-01,1.187e+00
9.970e-01,8.837e-01
9.982e-01,6.517e-01
9.994e-01,4.764e-01


==> anc/03_results/weak_inf/num_total_probability/0_036.csv <==
transmittance,probability_density
7.790e-01,5.997e-13
7.801e-01,8.913e-13
7.812e-01,1.319e-12
7.823e-01,1.946e-12
7.834e-01,2.859e-12
7.845e-01,4.185e-12
7.857e-01,6.103e-12
7.868e-01,8.868e-12
7.879e-01,1.284e-11
7.890e-01,1.851e-11
7.901e-01,2.660e-11
7.912e-01,3.808e-11
7.923e-01,5.433e-11
7.934e-01,7.722e-11
7.945e-01,1.094e-10
7.956e-01,1.543e-10
7.967e-01,2.170e-10
7.978e-01,3.041e-10
7.989e-01,4.245e-10
8.001e-01,5.907e-10
8.012e-01,8.190e-10
8.023e-01,1.132e-09
8.034e-01,1.558e-09
8.045e-01,2.138e-09
8.056e-01,2.924e-09
8.067e-01,3.985e-09
8.078e-01,5.413e-09
8.089e-01,7.328e-09
8.100e-01,9.887e-09
8.111e-01,1.329e-08
8.122e-01,1.782e-08
8.133e-01,2.380e-08
8.145e-01,3.170e-08
8.156e-01,4.207e-08
8.167e-01,5.565e-08
8.178e-01,7.339e-08
8.189e-01,9.646e-08
8.200e-01,1.264e-07
8.211e-01,1.651e-07
8.222e-01,2.150e-07
8.233e-01,2.790e-07
8.244e-01,3.611e-07
8.255e-01,4.658e-07
8.266e-01,5.990e-07
8.277e-01,7.681e-07
8.289e-01,9.818e-07
8.300e-01,1.251e-06
8.311e-01,1.590e-06
8.322e-01,2.014e-06
8.333e-01,2.544e-06
8.344e-01,3.204e-06
8.355e-01,4.024e-06
8.366e-01,5.038e-06
8.377e-01,6.290e-06
8.388e-01,7.831e-06
8.399e-01,9.722e-06
8.410e-01,1.203e-05
8.421e-01,1.486e-05
8.433e-01,1.829e-05
8.444e-01,2.245e-05
8.455e-01,2.748e-05
8.466e-01,3.355e-05
8.477e-01,4.084e-05
8.488e-01,4.959e-05
8.499e-01,6.005e-05
8.510e-01,7.251e-05
8.521e-01,8.733e-05
8.532e-01,1.049e-04
8.543e-01,1.257e-04
8.554e-01,1.502e-04
8.565e-01,1.790e-04
8.577e-01,2.127e-04
8.588e-01,2.522e-04
8.599e-01,2.982e-04
8.610e-01,3.518e-04
8.621e-01,4.139e-04
8.632e-01,4.857e-04
8.643e-01,5.685e-04
8.654e-01,6.638e-04
8.665e-01,7.732e-04
8.676e-01,8.984e-04
8.687e-01,1.041e-03
8.698e-01,1.204e-03
8.709e-01,1.389e-03
8.721e-01,1.598e-03
8.732e-01,1.834e-03
8.743e-01,2.100e-03
8.754e-01,2.400e-03
8.765e-01,2.735e-03
8.776e-01,3.111e-03
8.787e-01,3.530e-03
8.798e-01,3.996e-03
8.809e-01,4.514e-03
8.820e-01,5.088e-03
8.831e-01,5.723e-03
8.842e-01,6.423e-03
8.854e-01,7.194e-03
8.865e-01,8.042e-03
8.876e-01,8.971e-03
8.887e-01,9.988e-03
8.898e-01,1.110e-02
8.909e-01,1.231e-02
8.920e-01,1.364e-02
8.931e-01,1.507e-02
8.942e-01,1.664e-02
8.953e-01,1.834e-02
8.964e-01,2.018e-02
8.975e-01,2.218e-02
8.986e-01,2.434e-02
8.998e-01,2.669e-02
9.009e-01,2.924e-02
9.020e-01,3.200e-02
9.031e-01,3.500e-02
9.042e-01,3.827e-02
9.053e-01,4.181e-02
9.064e-01,4.568e-02
9.075e-01,4.990e-02
9.086e-01,5.452e-02
9.097e-01,5.958e-02
9.108e-01,6.515e-02
9.119e-01,7.129e-02
9.130e-01,7.809e-02
9.142e-01,8.562e-02
9.153e-01,9.401e-02
9.164e-01,1.034e-01
9.175e-01,1.139e-01
9.186e-01,1.257e-01
9.197e-01,1.390e-01
9.208e-01,1.540e-01
9.219e-01,1.711e-01
9.230e-01,1.905e-01
9.241e-01,2.127e-01
9.252e-01,2.381e-01
9.263e-01,2.672e-01
9.274e-01,3.007e-01
9.286e-01,3.394e-01
9.297e-01,3.840e-01
9.308e-01,4.355e-01
9.319e-01,4.952e-01
9.330e-01,5.645e-01
9.341e-01,6.449e-01
9.352e-01,7.382e-01
9.363e-01,8.466e-01
9.374e-01,9.726e-01
9.385e-01,1.119e+00
9.396e-01,1.289e+00
9.407e-01,1.487e+00
9.418e-01,1.716e+00
9.430e-01,1.982e+00
9.441e-01,2.290e+00
9.452e-01,2.647e+00
9.463e-01,3.061e+00
9.474e-01,3.539e+00
9.485e-01,4.092e+00
9.496e-01,4.729e+00
9.507e-01,5.464e+00
9.518e-01,6.310e+00
9.529e-01,7.280e+00
9.540e-01,8.390e+00
9.551e-01,9.655e+00
9.562e-01,1.109e+01
9.574e-01,1.270e+01
9.585e-01,1.450e+01
9.596e-01,1.649e+01
9.607e-01,1.866e+01
9.618e-01,2.099e+01
9.629e-01,2.346e+01
9.640e-01,2.602e+01
9.651e-01,2.861e+01
9.662e-01,3.116e+01
9.673e-01,3.358e+01
9.684e-01,3.578e+01
9.695e-01,3.766e+01
9.706e-01,3.914e+01
9.718e-01,4.014e+01
9.729e-01,4.058e+01
9.740e-01,4.045e+01
9.751e-01,3.971e+01
9.762e-01,3.840e+01
9.773e-01,3.656e+01
9.784e-01,3.427e+01
9.795e-01,3.161e+01
9.806e-01,2.869e+01
9.817e-01,2.563e+01
9.828e-01,2.253e+01
9.839e-01,1.949e+01
9.850e-01,1.659e+01
9.862e-01,1.391e+01
9.873e-01,1.148e+01
9.884e-01,9.326e+00
9.895e-01,7.466e+00
9.906e-01,5.891e+00
9.917e-01,4.583e+00
9.928e-01,3.517e+00
9.939e-01,2.664e+00
9.950e-01,1.993e+00
9.961e-01,1.474e+00
9.972e-01,1.078e+00
9.983e-01,7.808e-01
9.994e-01,5.603e-01


==> anc/03_results/weak_inf/num_total_probability/0_037.csv <==
transmittance,probability_density
7.975e-01,1.119e-13
7.985e-01,1.687e-13
7.995e-01,2.533e-13
8.006e-01,3.790e-13
8.016e-01,5.650e-13
8.026e-01,8.390e-13
8.036e-01,1.241e-12
8.046e-01,1.830e-12
8.056e-01,2.687e-12
8.066e-01,3.932e-12
8.077e-01,5.733e-12
8.087e-01,8.327e-12
8.097e-01,1.205e-11
8.107e-01,1.738e-11
8.117e-01,2.498e-11
8.127e-01,3.576e-11
8.137e-01,5.102e-11
8.148e-01,7.254e-11
8.158e-01,1.028e-10
8.168e-01,1.451e-10
8.178e-01,2.041e-10
8.188e-01,2.861e-10
8.198e-01,3.997e-10
8.209e-01,5.565e-10
8.219e-01,7.721e-10
8.229e-01,1.068e-09
8.239e-01,1.471e-09
8.249e-01,2.020e-09
8.259e-01,2.765e-09
8.269e-01,3.772e-09
8.280e-01,5.129e-09
8.290e-01,6.950e-09
8.300e-01,9.386e-09
8.310e-01,1.264e-08
8.320e-01,1.695e-08
8.330e-01,2.268e-08
8.340e-01,3.023e-08
8.351e-01,4.017e-08
8.361e-01,5.321e-08
8.371e-01,7.026e-08
8.381e-01,9.248e-08
8.391e-01,1.213e-07
8.401e-01,1.587e-07
8.412e-01,2.069e-07
8.422e-01,2.690e-07
8.432e-01,3.486e-07
8.442e-01,4.504e-07
8.452e-01,5.801e-07
8.462e-01,7.450e-07
8.472e-01,9.538e-07
8.483e-01,1.218e-06
8.493e-01,1.550e-06
8.503e-01,1.966e-06
8.513e-01,2.488e-06
8.523e-01,3.139e-06
8.533e-01,3.948e-06
8.543e-01,4.952e-06
8.554e-01,6.193e-06
8.564e-01,7.724e-06
8.574e-01,9.606e-06
8.584e-01,1.191e-05
8.594e-01,1.473e-05
8.604e-01,1.817e-05
8.615e-01,2.234e-05
8.625e-01,2.740e-05
8.635e-01,3.351e-05
8.645e-01,4.088e-05
8.655e-01,4.972e-05
8.665e-01,6.033e-05
8.675e-01,7.299e-05
8.686e-01,8.808e-05
8.696e-01,1.060e-04
8.706e-01,1.272e-04
8.716e-01,1.523e-04
8.726e-01,1.819e-04
8.736e-01,2.167e-04
8.746e-01,2.574e-04
8.757e-01,3.050e-04
8.767e-01,3.604e-04
8.777e-01,4.249e-04
8.787e-01,4.996e-04
8.797e-01,5.860e-04
8.807e-01,6.857e-04
8.818e-01,8.002e-04
8.828e-01,9.317e-04
8.838e-01,1.082e-03
8.848e-01,1.254e-03
8.858e-01,1.449e-03
8.868e-01,1.670e-03
8.878e-01,1.921e-03
8.889e-01,2.205e-03
8.899e-01,2.524e-03
8.909e-01,2.882e-03
8.919e-01,3.284e-03
8.929e-01,3.734e-03
8.939e-01,4.235e-03
8.949e-01,4.793e-03
8.960e-01,5.413e-03
8.970e-01,6.100e-03
8.980e-01,6.859e-03
8.990e-01,7.696e-03
9.000e-01,8.619e-03
9.010e-01,9.632e-03
9.021e-01,1.074e-02
9.031e-01,1.196e-02
9.041e-01,1.329e-02
9.051e-01,1.474e-02
9.061e-01,1.633e-02
9.071e-01,1.805e-02
9.081e-01,1.993e-02
9.092e-01,2.197e-02
9.102e-01,2.419e-02
9.112e-01,2.660e-02
9.122e-01,2.921e-02
9.132e-01,3.206e-02
9.142e-01,3.515e-02
9.152e-01,3.851e-02
9.163e-01,4.217e-02
9.173e-01,4.617e-02
9.183e-01,5.054e-02
9.193e-01,5.532e-02
9.203e-01,6.056e-02
9.213e-01,6.634e-02
9.224e-01,7.271e-02
9.234e-01,7.976e-02
9.244e-01,8.759e-02
9.254e-01,9.630e-02
9.264e-01,1.061e-01
9.274e-01,1.170e-01
9.284e-01,1.293e-01
9.295e-01,1.432e-01
9.305e-01,1.590e-01
9.315e-01,1.769e-01
9.325e-01,1.974e-01
9.335e-01,2.208e-01
9.345e-01,2.478e-01
9.355e-01,2.788e-01
9.366e-01,3.147e-01
9.376e-01,3.562e-01
9.386e-01,4.044e-01
9.396e-01,4.605e-01
9.406e-01,5.258e-01
9.416e-01,6.021e-01
9.427e-01,6.911e-01
9.437e-01,7.953e-01
9.447e-01,9.172e-01
9.457e-01,1.060e+00
9.467e-01,1.227e+00
9.477e-01,1.423e+00
9.487e-01,1.652e+00
9.498e-01,1.920e+00
9.508e-01,2.234e+00
9.518e-01,2.600e+00
9.528e-01,3.029e+00
9.538e-01,3.529e+00
9.548e-01,4.112e+00
9.558e-01,4.793e+00
9.569e-01,5.585e+00
9.579e-01,6.506e+00
9.589e-01,7.575e+00
9.599e-01,8.814e+00
9.609e-01,1.024e+01
9.619e-01,1.188e+01
9.630e-01,1.376e+01
9.640e-01,1.588e+01
9.650e-01,1.826e+01
9.660e-01,2.089e+01
9.670e-01,2.376e+01
9.680e-01,2.683e+01
9.690e-01,3.004e+01
9.701e-01,3.331e+01
9.711e-01,3.653e+01
9.721e-01,3.958e+01
9.731e-01,4.233e+01
9.741e-01,4.464e+01
9.751e-01,4.636e+01
9.761e-01,4.740e+01
9.772e-01,4.766e+01
9.782e-01,4.712e+01
9.792e-01,4.576e+01
9.802e-01,4.365e+01
9.812e-01,4.088e+01
9.822e-01,3.759e+01
9.833e-01,3.391e+01
9.843e-01,3.003e+01
9.853e-01,2.611e+01
9.863e-01,2.227e+01
9.873e-01,1.865e+01
9.883e-01,1.534e+01
9.893e-01,1.239e+01
9.904e-01,9.839e+00
9.914e-01,7.680e+00
9.924e-01,5.897e+00
9.934e-01,4.459e+00
9.944e-01,3.321e+00
9.954e-01,2.440e+00
9.964e-01,1.769e+00
9.975e-01,1.268e+00
9.985e-01,8.992e-01
9.995e-01,6.318e-01


==> anc/03_results/weak_inf/num_total_probability/0_038.csv <==
transmittance,probability_density
8.125e-01,5.263e-15
8.134e-01,8.205e-15
8.143e-01,1.274e-14
8.153e-01,1.971e-14
8.162e-01,3.036e-14
8.172e-01,4.660e-14
8.181e-01,7.125e-14
8.190e-01,1.085e-13
8.200e-01,1.646e-13
8.209e-01,2.488e-13
8.219e-01,3.746e-13
8.228e-01,5.619e-13
8.237e-01,8.397e-13
8.247e-01,1.250e-12
8.256e-01,1.854e-12
8.266e-01,2.739e-12
8.275e-01,4.032e-12
8.284e-01,5.914e-12
8.294e-01,8.641e-12
8.303e-01,1.258e-11
8.313e-01,1.825e-11
8.322e-01,2.637e-11
8.331e-01,3.797e-11
8.341e-01,5.448e-11
8.350e-01,7.789e-11
8.360e-01,1.109e-10
8.369e-01,1.575e-10
8.378e-01,2.227e-10
8.388e-01,3.139e-10
8.397e-01,4.408e-10
8.407e-01,6.168e-10
8.416e-01,8.602e-10
8.425e-01,1.195e-09
8.435e-01,1.655e-09
8.444e-01,2.284e-09
8.454e-01,3.142e-09
8.463e-01,4.306e-09
8.472e-01,5.882e-09
8.482e-01,8.008e-09
8.491e-01,1.086e-08
8.501e-01,1.469e-08
8.510e-01,1.980e-08
8.519e-01,2.659e-08
8.529e-01,3.560e-08
8.538e-01,4.751e-08
8.548e-01,6.318e-08
8.557e-01,8.376e-08
8.566e-01,1.107e-07
8.576e-01,1.458e-07
8.585e-01,1.914e-07
8.595e-01,2.505e-07
8.604e-01,3.268e-07
8.613e-01,4.251e-07
8.623e-01,5.511e-07
8.632e-01,7.123e-07
8.642e-01,9.177e-07
8.651e-01,1.179e-06
8.660e-01,1.510e-06
8.670e-01,1.927e-06
8.679e-01,2.453e-06
8.689e-01,3.113e-06
8.698e-01,3.939e-06
8.707e-01,4.969e-06
8.717e-01,6.249e-06
8.726e-01,7.837e-06
8.736e-01,9.800e-06
8.745e-01,1.222e-05
8.754e-01,1.519e-05
8.764e-01,1.883e-05
8.773e-01,2.328e-05
8.783e-01,2.869e-05
8.792e-01,3.526e-05
8.801e-01,4.322e-05
8.811e-01,5.283e-05
8.820e-01,6.440e-05
8.830e-01,7.828e-05
8.839e-01,9.489e-05
8.848e-01,1.147e-04
8.858e-01,1.383e-04
8.867e-01,1.663e-04
8.877e-01,1.994e-04
8.886e-01,2.385e-04
8.895e-01,2.844e-04
8.905e-01,3.383e-04
8.914e-01,4.014e-04
8.924e-01,4.750e-04
8.933e-01,5.607e-04
8.942e-01,6.600e-04
8.952e-01,7.750e-04
8.961e-01,9.076e-04
8.971e-01,1.060e-03
8.980e-01,1.235e-03
8.989e-01,1.436e-03
8.999e-01,1.665e-03
9.008e-01,1.925e-03
9.018e-01,2.221e-03
9.027e-01,2.555e-03
9.037e-01,2.934e-03
9.046e-01,3.360e-03
9.055e-01,3.838e-03
9.065e-01,4.375e-03
9.074e-01,4.975e-03
9.083e-01,5.644e-03
9.093e-01,6.388e-03
9.102e-01,7.215e-03
9.112e-01,8.131e-03
9.121e-01,9.143e-03
9.130e-01,1.026e-02
9.140e-01,1.149e-02
9.149e-01,1.284e-02
9.159e-01,1.433e-02
9.168e-01,1.595e-02
9.178e-01,1.773e-02
9.187e-01,1.967e-02
9.196e-01,2.179e-02
9.206e-01,2.411e-02
9.215e-01,2.663e-02
9.224e-01,2.938e-02
9.234e-01,3.238e-02
9.243e-01,3.564e-02
9.253e-01,3.921e-02
9.262e-01,4.311e-02
9.271e-01,4.737e-02
9.281e-01,5.203e-02
9.290e-01,5.716e-02
9.300e-01,6.279e-02
9.309e-01,6.901e-02
9.319e-01,7.589e-02
9.328e-01,8.352e-02
9.337e-01,9.203e-02
9.347e-01,1.015e-01
9.356e-01,1.122e-01
9.365e-01,1.242e-01
9.375e-01,1.378e-01
9.384e-01,1.532e-01
9.394e-01,1.708e-01
9.403e-01,1.909e-01
9.412e-01,2.140e-01
9.422e-01,2.406e-01
9.431e-01,2.715e-01
9.441e-01,3.072e-01
9.450e-01,3.489e-01
9.460e-01,3.976e-01
9.469e-01,4.546e-01
9.478e-01,5.215e-01
9.488e-01,6.002e-01
9.497e-01,6.930e-01
9.506e-01,8.026e-01
9.516e-01,9.321e-01
9.525e-01,1.085e+00
9.535e-01,1.267e+00
9.544e-01,1.481e+00
9.553e-01,1.735e+00
9.563e-01,2.036e+00
9.572e-01,2.392e+00
9.582e-01,2.813e+00
9.591e-01,3.310e+00
9.601e-01,3.898e+00
9.610e-01,4.592e+00
9.619e-01,5.411e+00
9.629e-01,6.376e+00
9.638e-01,7.513e+00
9.647e-01,8.850e+00
9.657e-01,1.042e+01
9.666e-01,1.225e+01
9.676e-01,1.438e+01
9.685e-01,1.684e+01
9.694e-01,1.965e+01
9.704e-01,2.283e+01
9.713e-01,2.635e+01
9.723e-01,3.018e+01
9.732e-01,3.425e+01
9.742e-01,3.845e+01
9.751e-01,4.262e+01
9.760e-01,4.657e+01
9.770e-01,5.010e+01
9.779e-01,5.299e+01
9.788e-01,5.504e+01
9.798e-01,5.608e+01
9.807e-01,5.600e+01
9.817e-01,5.477e+01
9.826e-01,5.243e+01
9.835e-01,4.911e+01
9.845e-01,4.498e+01
9.854e-01,4.029e+01
9.864e-01,3.529e+01
9.873e-01,3.022e+01
9.883e-01,2.531e+01
9.892e-01,2.074e+01
9.901e-01,1.663e+01
9.911e-01,1.306e+01
9.920e-01,1.005e+01
9.929e-01,7.585e+00
9.939e-01,5.620e+00
9.948e-01,4.092e+00
9.958e-01,2.933e+00
9.967e-01,2.071e+00
9.976e-01,1.444e+00
9.986e-01,9.959e-01
9.995e-01,6.804e-01


==> anc/03_results/weak_inf/num_total_probability/0_039.csv <==
transmittance,probability_density
8.254e-01,7.793e-17
8.263e-01,1.275e-16
8.272e-01,2.078e-16
8.281e-01,3.372e-16
8.289e-01,5.449e-16
8.298e-01,8.768e-16
8.307e-01,1.405e-15
8.316e-01,2.243e-15
8.324e-01,3.565e-15
8.333e-01,5.644e-15
8.342e-01,8.900e-15
8.351e-01,1.397e-14
8.359e-01,2.186e-14
8.368e-01,3.405e-14
8.377e-01,5.282e-14
8.386e-01,8.162e-14
8.394e-01,1.256e-13
8.403e-01,1.926e-13
8.412e-01,2.940e-13
8.421e-01,4.472e-13
8.429e-01,6.774e-13
8.438e-01,1.022e-12
8.447e-01,1.536e-12
8.456e-01,2.300e-12
8.464e-01,3.431e-12
8.473e-01,5.097e-12
8.482e-01,7.543e-12
8.491e-01,1.112e-11
8.499e-01,1.633e-11
8.508e-01,2.389e-11
8.517e-01,3.482e-11
8.526e-01,5.056e-11
8.534e-01,7.314e-11
8.543e-01,1.054e-10
8.552e-01,1.513e-10
8.561e-01,2.164e-10
8.569e-01,3.084e-10
8.578e-01,4.379e-10
8.587e-01,6.194e-10
8.596e-01,8.729e-10
8.604e-01,1.226e-09
8.613e-01,1.715e-09
8.622e-01,2.391e-09
8.631e-01,3.321e-09
8.639e-01,4.596e-09
8.648e-01,6.338e-09
8.657e-01,8.710e-09
8.666e-01,1.193e-08
8.674e-01,1.627e-08
8.683e-01,2.213e-08
8.692e-01,2.998e-08
8.701e-01,4.048e-08
8.709e-01,5.448e-08
8.718e-01,7.305e-08
8.727e-01,9.763e-08
8.736e-01,1.300e-07
8.744e-01,1.726e-07
8.753e-01,2.283e-07
8.762e-01,3.011e-07
8.771e-01,3.957e-07
8.779e-01,5.182e-07
8.788e-01,6.765e-07
8.797e-01,8.803e-07
8.806e-01,1.142e-06
8.814e-01,1.476e-06
8.823e-01,1.902e-06
8.832e-01,2.443e-06
8.841e-01,3.129e-06
8.849e-01,3.994e-06
8.858e-01,5.082e-06
8.867e-01,6.446e-06
8.876e-01,8.151e-06
8.884e-01,1.028e-05
8.893e-01,1.291e-05
8.902e-01,1.618e-05
8.911e-01,2.021e-05
8.919e-01,2.517e-05
8.928e-01,3.126e-05
8.937e-01,3.870e-05
8.946e-01,4.777e-05
8.954e-01,5.879e-05
8.963e-01,7.214e-05
8.972e-01,8.826e-05
8.981e-01,1.077e-04
8.989e-01,1.310e-04
8.998e-01,1.589e-04
9.007e-01,1.922e-04
9.016e-01,2.318e-04
9.024e-01,2.788e-04
9.033e-01,3.343e-04
9.042e-01,3.999e-04
9.051e-01,4.769e-04
9.059e-01,5.672e-04
9.068e-01,6.727e-04
9.077e-01,7.957e-04
9.086e-01,9.386e-04
9.094e-01,1.104e-03
9.103e-01,1.295e-03
9.112e-01,1.516e-03
9.121e-01,1.769e-03
9.129e-01,2.058e-03
9.138e-01,2.389e-03
9.147e-01,2.766e-03
9.156e-01,3.194e-03
9.164e-01,3.679e-03
9.173e-01,4.227e-03
9.182e-01,4.844e-03
9.191e-01,5.537e-03
9.199e-01,6.314e-03
9.208e-01,7.182e-03
9.217e-01,8.151e-03
9.226e-01,9.229e-03
9.234e-01,1.043e-02
9.243e-01,1.175e-02
9.252e-01,1.322e-02
9.261e-01,1.483e-02
9.269e-01,1.661e-02
9.278e-01,1.857e-02
9.287e-01,2.072e-02
9.296e-01,2.308e-02
9.304e-01,2.567e-02
9.313e-01,2.850e-02
9.322e-01,3.160e-02
9.331e-01,3.500e-02
9.339e-01,3.872e-02
9.348e-01,4.279e-02
9.357e-01,4.727e-02
9.366e-01,5.218e-02
9.374e-01,5.759e-02
9.383e-01,6.356e-02
9.392e-01,7.017e-02
9.401e-01,7.749e-02
9.409e-01,8.565e-02
9.418e-01,9.477e-02
9.427e-01,1.050e-01
9.436e-01,1.165e-01
9.444e-01,1.296e-01
9.453e-01,1.444e-01
9.462e-01,1.613e-01
9.471e-01,1.807e-01
9.479e-01,2.030e-01
9.488e-01,2.288e-01
9.497e-01,2.589e-01
9.506e-01,2.939e-01
9.514e-01,3.350e-01
9.523e-01,3.832e-01
9.532e-01,4.402e-01
9.541e-01,5.077e-01
9.549e-01,5.878e-01
9.558e-01,6.832e-01
9.567e-01,7.970e-01
9.576e-01,9.332e-01
9.584e-01,1.096e+00
9.593e-01,1.292e+00
9.602e-01,1.526e+00
9.611e-01,1.808e+00
9.619e-01,2.145e+00
9.628e-01,2.551e+00
9.637e-01,3.037e+00
9.646e-01,3.620e+00
9.654e-01,4.320e+00
9.663e-01,5.157e+00
9.672e-01,6.160e+00
9.681e-01,7.361e+00
9.689e-01,8.797e+00
9.698e-01,1.051e+01
9.707e-01,1.255e+01
9.716e-01,1.498e+01
9.724e-01,1.784e+01
9.733e-01,2.117e+01
9.742e-01,2.502e+01
9.751e-01,2.939e+01
9.759e-01,3.423e+01
9.768e-01,3.946e+01
9.777e-01,4.491e+01
9.786e-01,5.035e+01
9.794e-01,5.549e+01
9.803e-01,5.999e+01
9.812e-01,6.352e+01
9.821e-01,6.575e+01
9.829e-01,6.646e+01
9.838e-01,6.551e+01
9.847e-01,6.293e+01
9.856e-01,5.886e+01
9.864e-01,5.359e+01
9.873e-01,4.747e+01
9.882e-01,4.092e+01
9.891e-01,3.433e+01
9.899e-01,2.803e+01
9.908e-01,2.229e+01
9.917e-01,1.728e+01
9.926e-01,1.307e+01
9.934e-01,9.651e+00
9.943e-01,6.972e+00
9.952e-01,4.934e+00
9.961e-01,3.428e+00
9.969e-01,2.343e+00
9.978e-01,1.580e+00
9.987e-01,1.053e+00
9.996e-01,6.954e-01


==> anc/03_results/weak_inf/num_total_probability/0_04.csv <==
transmittance,probability_density
8.373e-01,4.052e-19
8.381e-01,7.048e-19
8.389e-01,1.220e-18
8.398e-01,2.103e-18
8.406e-01,3.609e-18
8.414e-01,6.166e-18
8.422e-01,1.049e-17
8.430e-01,1.775e-17
8.438e-01,2.993e-17
8.447e-01,5.022e-17
8.455e-01,8.391e-17
8.463e-01,1.396e-16
8.471e-01,2.312e-16
8.479e-01,3.812e-16
8.487e-01,6.258e-16
8.495e-01,1.023e-15
8.504e-01,1.665e-15
8.512e-01,2.698e-15
8.520e-01,4.354e-15
8.528e-01,6.995e-15
8.536e-01,1.119e-14
8.544e-01,1.783e-14
8.553e-01,2.827e-14
8.561e-01,4.466e-14
8.569e-01,7.024e-14
8.577e-01,1.100e-13
8.585e-01,1.715e-13
8.593e-01,2.664e-13
8.601e-01,4.120e-13
8.610e-01,6.346e-13
8.618e-01,9.732e-13
8.626e-01,1.486e-12
8.634e-01,2.261e-12
8.642e-01,3.425e-12
8.650e-01,5.167e-12
8.659e-01,7.762e-12
8.667e-01,1.161e-11
8.675e-01,1.731e-11
8.683e-01,2.569e-11
8.691e-01,3.797e-11
8.699e-01,5.591e-11
8.708e-01,8.198e-11
8.716e-01,1.197e-10
8.724e-01,1.742e-10
8.732e-01,2.524e-10
8.740e-01,3.642e-10
8.748e-01,5.236e-10
8.756e-01,7.497e-10
8.765e-01,1.069e-09
8.773e-01,1.519e-09
8.781e-01,2.150e-09
8.789e-01,3.031e-09
8.797e-01,4.257e-09
8.805e-01,5.956e-09
8.814e-01,8.301e-09
8.822e-01,1.153e-08
8.830e-01,1.594e-08
8.838e-01,2.197e-08
8.846e-01,3.016e-08
8.854e-01,4.126e-08
8.862e-01,5.622e-08
8.871e-01,7.633e-08
8.879e-01,1.033e-07
8.887e-01,1.392e-07
8.895e-01,1.869e-07
8.903e-01,2.501e-07
8.911e-01,3.334e-07
8.920e-01,4.430e-07
8.928e-01,5.864e-07
8.936e-01,7.736e-07
8.944e-01,1.017e-06
8.952e-01,1.332e-06
8.960e-01,1.739e-06
8.968e-01,2.263e-06
8.977e-01,2.934e-06
8.985e-01,3.791e-06
8.993e-01,4.881e-06
9.001e-01,6.265e-06
9.009e-01,8.014e-06
9.017e-01,1.022e-05
9.026e-01,1.298e-05
9.034e-01,1.644e-05
9.042e-01,2.076e-05
9.050e-01,2.612e-05
9.058e-01,3.276e-05
9.066e-01,4.096e-05
9.074e-01,5.105e-05
9.083e-01,6.343e-05
9.091e-01,7.855e-05
9.099e-01,9.697e-05
9.107e-01,1.193e-04
9.115e-01,1.464e-04
9.123e-01,1.791e-04
9.132e-01,2.184e-04
9.140e-01,2.655e-04
9.148e-01,3.218e-04
9.156e-01,3.888e-04
9.164e-01,4.684e-04
9.172e-01,5.626e-04
9.180e-01,6.737e-04
9.189e-01,8.044e-04
9.197e-01,9.576e-04
9.205e-01,1.137e-03
9.213e-01,1.345e-03
9.221e-01,1.587e-03
9.229e-01,1.868e-03
9.238e-01,2.191e-03
9.246e-01,2.564e-03
9.254e-01,2.991e-03
9.262e-01,3.479e-03
9.270e-01,4.037e-03
9.278e-01,4.670e-03
9.286e-01,5.388e-03
9.295e-01,6.200e-03
9.303e-01,7.115e-03
9.311e-01,8.143e-03
9.319e-01,9.297e-03
9.327e-01,1.059e-02
9.335e-01,1.203e-02
9.344e-01,1.363e-02
9.352e-01,1.541e-02
9.360e-01,1.738e-02
9.368e-01,1.957e-02
9.376e-01,2.198e-02
9.384e-01,2.464e-02
9.392e-01,2.757e-02
9.401e-01,3.081e-02
9.409e-01,3.436e-02
9.417e-01,3.828e-02
9.425e-01,4.259e-02
9.433e-01,4.735e-02
9.441e-01,5.259e-02
9.450e-01,5.838e-02
9.458e-01,6.480e-02
9.466e-01,7.193e-02
9.474e-01,7.987e-02
9.482e-01,8.874e-02
9.490e-01,9.870e-02
9.498e-01,1.099e-01
9.507e-01,1.226e-01
9.515e-01,1.371e-01
9.523e-01,1.536e-01
9.531e-01,1.726e-01
9.539e-01,1.946e-01
9.547e-01,2.201e-01
9.556e-01,2.499e-01
9.564e-01,2.848e-01
9.572e-01,3.260e-01
9.580e-01,3.748e-01
9.588e-01,4.330e-01
9.596e-01,5.024e-01
9.605e-01,5.858e-01
9.613e-01,6.862e-01
9.621e-01,8.075e-01
9.629e-01,9.546e-01
9.637e-01,1.133e+00
9.645e-01,1.350e+00
9.653e-01,1.615e+00
9.662e-01,1.938e+00
9.670e-01,2.331e+00
9.678e-01,2.812e+00
9.686e-01,3.397e+00
9.694e-01,4.111e+00
9.702e-01,4.982e+00
9.711e-01,6.043e+00
9.719e-01,7.335e+00
9.727e-01,8.909e+00
9.735e-01,1.083e+01
9.743e-01,1.315e+01
9.751e-01,1.598e+01
9.759e-01,1.938e+01
9.768e-01,2.344e+01
9.776e-01,2.823e+01
9.784e-01,3.378e+01
9.792e-01,4.003e+01
9.800e-01,4.687e+01
9.808e-01,5.403e+01
9.817e-01,6.114e+01
9.825e-01,6.771e+01
9.833e-01,7.319e+01
9.841e-01,7.703e+01
9.849e-01,7.878e+01
9.857e-01,7.817e+01
9.865e-01,7.515e+01
9.874e-01,6.993e+01
9.882e-01,6.294e+01
9.890e-01,5.479e+01
9.898e-01,4.611e+01
9.906e-01,3.754e+01
9.914e-01,2.959e+01
9.923e-01,2.259e+01
9.931e-01,1.673e+01
9.939e-01,1.204e+01
9.947e-01,8.434e+00
9.955e-01,5.768e+00
9.963e-01,3.861e+00
9.971e-01,2.539e+00
9.980e-01,1.645e+00
9.988e-01,1.054e+00
9.996e-01,6.711e-01


==> anc/03_results/weak_inf/numerical/0_001.csv <==
transmittance,probability_density
2.756e-05,0.000e+00
8.267e-05,0.000e+00
1.378e-04,0.000e+00
1.929e-04,0.000e+00
2.480e-04,0.000e+00
3.031e-04,0.000e+00
3.582e-04,0.000e+00
4.133e-04,0.000e+00
4.684e-04,1.815e-01
5.235e-04,1.815e-01
5.787e-04,0.000e+00
6.338e-04,1.815e-01
6.889e-04,1.270e+00
7.440e-04,9.073e-01
7.991e-04,2.359e+00
8.542e-04,2.177e+00
9.093e-04,5.444e+00
9.644e-04,5.262e+00
1.020e-03,6.895e+00
1.075e-03,1.016e+01
1.130e-03,1.633e+01
1.185e-03,1.615e+01
1.240e-03,2.976e+01
1.295e-03,3.194e+01
1.350e-03,4.065e+01
1.405e-03,4.573e+01
1.460e-03,6.079e+01
1.516e-03,7.313e+01
1.571e-03,8.401e+01
1.626e-03,9.436e+01
1.681e-03,1.185e+02
1.736e-03,1.256e+02
1.791e-03,1.490e+02
1.846e-03,1.686e+02
1.901e-03,1.885e+02
1.956e-03,2.049e+02
2.012e-03,2.148e+02
2.067e-03,2.393e+02
2.122e-03,2.562e+02
2.177e-03,2.769e+02
2.232e-03,2.996e+02
2.287e-03,3.019e+02
2.342e-03,3.255e+02
2.397e-03,3.330e+02
2.452e-03,3.498e+02
2.508e-03,3.571e+02
2.563e-03,3.682e+02
2.618e-03,3.845e+02
2.673e-03,3.789e+02
2.728e-03,3.987e+02
2.783e-03,3.965e+02
2.838e-03,3.832e+02
2.893e-03,4.097e+02
2.948e-03,4.159e+02
3.003e-03,4.273e+02
3.059e-03,4.007e+02
3.114e-03,4.099e+02
3.169e-03,3.950e+02
3.224e-03,3.843e+02
3.279e-03,3.713e+02
3.334e-03,3.723e+02
3.389e-03,3.889e+02
3.444e-03,3.633e+02
3.499e-03,3.640e+02
3.555e-03,3.522e+02
3.610e-03,3.462e+02
3.665e-03,3.192e+02
3.720e-03,3.032e+02
3.775e-03,3.043e+02
3.830e-03,2.676e+02
3.885e-03,2.765e+02
3.940e-03,2.651e+02
3.995e-03,2.537e+02
4.051e-03,2.404e+02
4.106e-03,2.303e+02
4.161e-03,2.201e+02
4.216e-03,2.012e+02
4.271e-03,2.007e+02
4.326e-03,1.844e+02
4.381e-03,1.804e+02
4.436e-03,1.767e+02
4.491e-03,1.702e+02
4.547e-03,1.530e+02
4.602e-03,1.441e+02
4.657e-03,1.308e+02
4.712e-03,1.303e+02
4.767e-03,1.245e+02
4.822e-03,1.054e+02
4.877e-03,1.022e+02
4.932e-03,8.928e+01
4.987e-03,9.508e+01
5.043e-03,8.057e+01
5.098e-03,8.565e+01
5.153e-03,7.857e+01
5.208e-03,6.968e+01
5.263e-03,6.133e+01
5.318e-03,6.097e+01
5.373e-03,5.988e+01
5.428e-03,5.171e+01
5.483e-03,5.026e+01
5.539e-03,4.137e+01
5.594e-03,4.663e+01
5.649e-03,3.575e+01
5.704e-03,3.430e+01
5.759e-03,3.067e+01
5.814e-03,2.994e+01
5.869e-03,2.903e+01
5.924e-03,2.395e+01
5.979e-03,1.887e+01
6.035e-03,1.942e+01
6.090e-03,1.996e+01
6.145e-03,1.669e+01
6.200e-03,1.742e+01
6.255e-03,1.597e+01
6.310e-03,1.379e+01
6.365e-03,1.034e+01
6.420e-03,1.052e+01
6.475e-03,1.071e+01
6.531e-03,7.621e+00
6.586e-03,8.165e+00
6.641e-03,8.165e+00
6.696e-03,5.988e+00
6.751e-03,5.625e+00
6.806e-03,6.351e+00
6.861e-03,6.351e+00
6.916e-03,5.081e+00
6.971e-03,5.625e+00
7.027e-03,4.718e+00
7.082e-03,3.448e+00
7.137e-03,4.355e+00
7.192e-03,1.633e+00
7.247e-03,2.540e+00
7.302e-03,2.722e+00
7.357e-03,3.266e+00
7.412e-03,2.722e+00
7.467e-03,3.266e+00
7.523e-03,1.633e+00
7.578e-03,9.073e-01
7.633e-03,1.452e+00
7.688e-03,1.270e+00
7.743e-03,7.258e-01
7.798e-03,1.452e+00
7.853e-03,0.000e+00
7.908e-03,5.444e-01
7.963e-03,7.258e-01
8.019e-03,7.258e-01
8.074e-03,0.000e+00
8.129e-03,5.444e-01
8.184e-03,1.089e+00
8.239e-03,5.444e-01
8.294e-03,5.444e-01
8.349e-03,9.073e-01
8.404e-03,1.815e-01
8.459e-03,5.444e-01
8.514e-03,1.815e-01
8.570e-03,5.444e-01
8.625e-03,1.815e-01
8.680e-03,1.815e-01
8.735e-03,1.815e-01
8.790e-03,1.815e-01
8.845e-03,0.000e+00
8.900e-03,0.000e+00
8.955e-03,0.000e+00
9.010e-03,1.815e-01
9.066e-03,0.000e+00
9.121e-03,0.000e+00
9.176e-03,0.000e+00
9.231e-03,0.000e+00
9.286e-03,1.815e-01
9.341e-03,3.629e-01
9.396e-03,0.000e+00
9.451e-03,1.815e-01
9.506e-03,0.000e+00
9.562e-03,0.000e+00
9.617e-03,0.000e+00
9.672e-03,1.815e-01
9.727e-03,1.815e-01
9.782e-03,1.815e-01
9.837e-03,0.000e+00
9.892e-03,0.000e+00
9.947e-03,1.815e-01
1.000e-02,3.629e-01
1.006e-02,0.000e+00
1.011e-02,0.000e+00
1.017e-02,0.000e+00
1.022e-02,0.000e+00
1.028e-02,0.000e+00
1.033e-02,0.000e+00
1.039e-02,0.000e+00
1.044e-02,0.000e+00
1.050e-02,0.000e+00
1.055e-02,0.000e+00
1.061e-02,0.000e+00
1.066e-02,0.000e+00
1.072e-02,0.000e+00
1.077e-02,0.000e+00
1.083e-02,0.000e+00
1.088e-02,0.000e+00
1.094e-02,0.000e+00
1.099e-02,0.000e+00


==> anc/03_results/weak_inf/numerical/0_002.csv <==
transmittance,probability_density
9.966e-05,0.000e+00
2.990e-04,0.000e+00
4.983e-04,0.000e+00
6.976e-04,0.000e+00
8.969e-04,0.000e+00
1.096e-03,0.000e+00
1.296e-03,0.000e+00
1.495e-03,0.000e+00
1.694e-03,5.017e-02
1.894e-03,0.000e+00
2.093e-03,5.017e-02
2.292e-03,5.017e-02
2.492e-03,0.000e+00
2.691e-03,4.014e-01
2.890e-03,3.010e-01
3.089e-03,8.027e-01
3.289e-03,8.529e-01
3.488e-03,1.254e+00
3.687e-03,1.756e+00
3.887e-03,2.157e+00
4.086e-03,3.261e+00
4.285e-03,3.813e+00
4.485e-03,5.268e+00
4.684e-03,8.228e+00
4.883e-03,9.733e+00
5.083e-03,1.179e+01
5.282e-03,1.289e+01
5.481e-03,1.570e+01
5.681e-03,1.987e+01
5.880e-03,2.288e+01
6.079e-03,2.649e+01
6.279e-03,3.296e+01
6.478e-03,3.427e+01
6.677e-03,4.129e+01
6.877e-03,4.641e+01
7.076e-03,5.203e+01
7.275e-03,5.363e+01
7.475e-03,5.955e+01
7.674e-03,6.507e+01
7.873e-03,7.094e+01
8.072e-03,7.822e+01
8.272e-03,8.002e+01
8.471e-03,8.348e+01
8.670e-03,8.700e+01
8.870e-03,9.066e+01
9.069e-03,9.542e+01
9.268e-03,9.869e+01
9.468e-03,1.006e+02
9.667e-03,1.018e+02
9.866e-03,1.057e+02
1.007e-02,1.110e+02
1.026e-02,1.068e+02
1.046e-02,1.098e+02
1.066e-02,1.100e+02
1.086e-02,1.152e+02
1.106e-02,1.157e+02
1.126e-02,1.141e+02
1.146e-02,1.100e+02
1.166e-02,1.019e+02
1.186e-02,1.100e+02
1.206e-02,1.036e+02
1.226e-02,1.052e+02
1.246e-02,1.057e+02
1.266e-02,1.010e+02
1.286e-02,1.020e+02
1.306e-02,9.663e+01
1.325e-02,9.251e+01
1.345e-02,9.241e+01
1.365e-02,8.579e+01
1.385e-02,8.253e+01
1.405e-02,7.661e+01
1.425e-02,7.601e+01
1.445e-02,7.495e+01
1.465e-02,6.397e+01
1.485e-02,6.984e+01
1.505e-02,6.347e+01
1.525e-02,6.010e+01
1.545e-02,5.905e+01
1.565e-02,5.654e+01
1.585e-02,5.544e+01
1.605e-02,4.927e+01
1.624e-02,4.741e+01
1.644e-02,4.781e+01
1.664e-02,4.244e+01
1.684e-02,3.953e+01
1.704e-02,4.024e+01
1.724e-02,3.627e+01
1.744e-02,3.412e+01
1.764e-02,2.990e+01
1.784e-02,2.800e+01
1.804e-02,2.574e+01
1.824e-02,2.498e+01
1.844e-02,2.383e+01
1.864e-02,2.298e+01
1.884e-02,2.243e+01
1.904e-02,1.972e+01
1.923e-02,1.771e+01
1.943e-02,1.826e+01
1.963e-02,1.565e+01
1.983e-02,1.505e+01
2.003e-02,1.284e+01
2.023e-02,1.279e+01
2.043e-02,1.159e+01
2.063e-02,1.094e+01
2.083e-02,9.633e+00
2.103e-02,8.830e+00
2.123e-02,9.081e+00
2.143e-02,7.877e+00
2.163e-02,6.020e+00
2.183e-02,5.669e+00
2.202e-02,6.171e+00
2.222e-02,5.770e+00
2.242e-02,4.716e+00
2.262e-02,4.114e+00
2.282e-02,3.863e+00
2.302e-02,4.064e+00
2.322e-02,3.562e+00
2.342e-02,2.659e+00
2.362e-02,3.161e+00
2.382e-02,2.208e+00
2.402e-02,2.157e+00
2.422e-02,2.107e+00
2.442e-02,1.706e+00
2.462e-02,1.355e+00
2.482e-02,1.856e+00
2.501e-02,1.806e+00
2.521e-02,1.455e+00
2.541e-02,1.254e+00
2.561e-02,1.505e+00
2.581e-02,1.204e+00
2.601e-02,1.054e+00
2.621e-02,5.017e-01
2.641e-02,7.024e-01
2.661e-02,9.031e-01
2.681e-02,8.529e-01
2.701e-02,9.031e-01
2.721e-02,5.519e-01
2.741e-02,5.017e-01
2.761e-02,5.519e-01
2.781e-02,2.007e-01
2.800e-02,3.010e-01
2.820e-02,2.007e-01
2.840e-02,4.014e-01
2.860e-02,1.003e-01
2.880e-02,5.017e-02
2.900e-02,3.512e-01
2.920e-02,1.505e-01
2.940e-02,1.505e-01
2.960e-02,5.017e-02
2.980e-02,2.007e-01
3.000e-02,1.505e-01
3.020e-02,3.512e-01
3.040e-02,2.007e-01
3.060e-02,5.017e-02
3.079e-02,1.505e-01
3.099e-02,5.017e-02
3.119e-02,5.017e-02
3.139e-02,1.003e-01
3.159e-02,0.000e+00
3.179e-02,5.017e-02
3.199e-02,0.000e+00
3.219e-02,5.017e-02
3.239e-02,0.000e+00
3.259e-02,5.017e-02
3.279e-02,0.000e+00
3.299e-02,0.000e+00
3.319e-02,5.017e-02
3.339e-02,0.000e+00
3.359e-02,0.000e+00
3.378e-02,0.000e+00
3.398e-02,1.003e-01
3.418e-02,5.017e-02
3.438e-02,0.000e+00
3.458e-02,0.000e+00
3.478e-02,0.000e+00
3.498e-02,0.000e+00
3.518e-02,1.003e-01
3.538e-02,5.017e-02
3.558e-02,0.000e+00
3.578e-02,0.000e+00
3.598e-02,1.003e-01
3.618e-02,5.017e-02
3.638e-02,0.000e+00
3.658e-02,0.000e+00
3.677e-02,0.000e+00
3.697e-02,0.000e+00
3.717e-02,0.000e+00
3.737e-02,0.000e+00
3.757e-02,0.000e+00
3.777e-02,0.000e+00
3.797e-02,0.000e+00
3.817e-02,0.000e+00
3.837e-02,0.000e+00
3.857e-02,0.000e+00
3.877e-02,0.000e+00
3.897e-02,0.000e+00
3.917e-02,0.000e+00
3.937e-02,0.000e+00
3.957e-02,0.000e+00
3.976e-02,0.000e+00


==> anc/03_results/weak_inf/numerical/0_003.csv <==
transmittance,probability_density
2.157e-04,0.000e+00
6.472e-04,0.000e+00
1.079e-03,0.000e+00
1.510e-03,0.000e+00
1.942e-03,0.000e+00
2.373e-03,0.000e+00
2.805e-03,0.000e+00
3.236e-03,0.000e+00
3.668e-03,0.000e+00
4.099e-03,2.318e-02
4.530e-03,0.000e+00
4.962e-03,0.000e+00
5.393e-03,2.318e-02
5.825e-03,2.318e-02
6.256e-03,1.622e-01
6.688e-03,1.622e-01
7.119e-03,3.013e-01
7.551e-03,3.940e-01
7.982e-03,5.562e-01
8.414e-03,6.953e-01
8.845e-03,8.807e-01
9.277e-03,1.391e+00
9.708e-03,1.599e+00
1.014e-02,1.970e+00
1.057e-02,3.361e+00
1.100e-02,4.149e+00
1.143e-02,4.774e+00
1.187e-02,5.238e+00
1.230e-02,6.744e+00
1.273e-02,7.949e+00
1.316e-02,9.572e+00
1.359e-02,1.110e+01
1.402e-02,1.282e+01
1.445e-02,1.516e+01
1.489e-02,1.761e+01
1.532e-02,1.910e+01
1.575e-02,2.070e+01
1.618e-02,2.471e+01
1.661e-02,2.357e+01
1.704e-02,2.848e+01
1.747e-02,2.997e+01
1.791e-02,3.259e+01
1.834e-02,3.518e+01
1.877e-02,3.724e+01
1.920e-02,3.762e+01
1.963e-02,3.854e+01
2.006e-02,4.146e+01
2.050e-02,4.519e+01
2.093e-02,4.545e+01
2.136e-02,4.485e+01
2.179e-02,4.645e+01
2.222e-02,4.772e+01
2.265e-02,4.999e+01
2.308e-02,4.909e+01
2.352e-02,5.205e+01
2.395e-02,4.948e+01
2.438e-02,5.048e+01
2.481e-02,5.280e+01
2.524e-02,5.066e+01
2.567e-02,4.967e+01
2.610e-02,5.006e+01
2.654e-02,5.001e+01
2.697e-02,4.844e+01
2.740e-02,4.763e+01
2.783e-02,4.742e+01
2.826e-02,4.689e+01
2.869e-02,4.533e+01
2.912e-02,4.559e+01
2.956e-02,4.248e+01
2.999e-02,4.114e+01
3.042e-02,3.984e+01
3.085e-02,3.794e+01
3.128e-02,3.602e+01
3.171e-02,3.504e+01
3.214e-02,3.312e+01
3.258e-02,3.330e+01
3.301e-02,3.055e+01
3.344e-02,3.013e+01
3.387e-02,2.814e+01
3.430e-02,2.726e+01
3.473e-02,2.656e+01
3.517e-02,2.605e+01
3.560e-02,2.362e+01
3.603e-02,2.276e+01
3.646e-02,2.042e+01
3.689e-02,1.931e+01
3.732e-02,1.965e+01
3.775e-02,1.819e+01
3.819e-02,1.710e+01
3.862e-02,1.634e+01
3.905e-02,1.481e+01
3.948e-02,1.340e+01
3.991e-02,1.187e+01
4.034e-02,1.198e+01
4.077e-02,1.122e+01
4.121e-02,1.066e+01
4.164e-02,9.919e+00
4.207e-02,9.062e+00
4.250e-02,8.830e+00
4.293e-02,8.112e+00
4.336e-02,7.973e+00
4.379e-02,6.976e+00
4.423e-02,5.864e+00
4.466e-02,5.887e+00
4.509e-02,5.979e+00
4.552e-02,4.913e+00
4.595e-02,4.821e+00
4.638e-02,4.751e+00
4.682e-02,3.963e+00
4.725e-02,3.407e+00
4.768e-02,2.874e+00
4.811e-02,2.688e+00
4.854e-02,3.106e+00
4.897e-02,2.480e+00
4.940e-02,2.271e+00
4.984e-02,2.016e+00
5.027e-02,1.854e+00
5.070e-02,1.785e+00
5.113e-02,1.576e+00
5.156e-02,1.599e+00
5.199e-02,1.205e+00
5.242e-02,1.275e+00
5.286e-02,9.502e-01
5.329e-02,9.039e-01
5.372e-02,7.880e-01
5.415e-02,8.575e-01
5.458e-02,8.807e-01
5.501e-02,6.721e-01
5.544e-02,9.039e-01
5.588e-02,5.331e-01
5.631e-02,6.721e-01
5.674e-02,4.403e-01
5.717e-02,5.562e-01
5.760e-02,2.318e-01
5.803e-02,3.476e-01
5.846e-02,4.403e-01
5.890e-02,3.708e-01
5.933e-02,3.245e-01
5.976e-02,3.476e-01
6.019e-02,1.622e-01
6.062e-02,2.086e-01
6.105e-02,1.159e-01
6.149e-02,1.159e-01
6.192e-02,2.086e-01
6.235e-02,1.391e-01
6.278e-02,6.953e-02
6.321e-02,1.159e-01
6.364e-02,6.953e-02
6.407e-02,6.953e-02
6.451e-02,6.953e-02
6.494e-02,9.271e-02
6.537e-02,2.318e-02
6.580e-02,1.854e-01
6.623e-02,6.953e-02
6.666e-02,1.391e-01
6.709e-02,4.635e-02
6.753e-02,2.318e-02
6.796e-02,0.000e+00
6.839e-02,2.318e-02
6.882e-02,2.318e-02
6.925e-02,2.318e-02
6.968e-02,2.318e-02
7.011e-02,0.000e+00
7.055e-02,0.000e+00
7.098e-02,4.635e-02
7.141e-02,2.318e-02
7.184e-02,0.000e+00
7.227e-02,0.000e+00
7.270e-02,0.000e+00
7.314e-02,0.000e+00
7.357e-02,0.000e+00
7.400e-02,2.318e-02
7.443e-02,2.318e-02
7.486e-02,2.318e-02
7.529e-02,0.000e+00
7.572e-02,2.318e-02
7.616e-02,0.000e+00
7.659e-02,2.318e-02
7.702e-02,4.635e-02
7.745e-02,0.000e+00
7.788e-02,0.000e+00
7.831e-02,4.635e-02
7.874e-02,0.000e+00
7.918e-02,0.000e+00
7.961e-02,0.000e+00
8.004e-02,0.000e+00
8.047e-02,0.000e+00
8.090e-02,0.000e+00
8.133e-02,0.000e+00
8.176e-02,0.000e+00
8.220e-02,0.000e+00
8.263e-02,0.000e+00
8.306e-02,0.000e+00
8.349e-02,0.000e+00
8.392e-02,0.000e+00
8.435e-02,0.000e+00
8.478e-02,0.000e+00
8.522e-02,0.000e+00
8.565e-02,0.000e+00
8.608e-02,0.000e+00


==> anc/03_results/weak_inf/numerical/0_004.csv <==
transmittance,probability_density
3.682e-04,0.000e+00
1.105e-03,0.000e+00
1.841e-03,0.000e+00
2.578e-03,0.000e+00
3.314e-03,0.000e+00
4.050e-03,0.000e+00
4.787e-03,0.000e+00
5.523e-03,0.000e+00
6.260e-03,0.000e+00
6.996e-03,0.000e+00
7.733e-03,0.000e+00
8.469e-03,1.358e-02
9.206e-03,0.000e+00
9.942e-03,0.000e+00
1.068e-02,2.716e-02
1.141e-02,5.431e-02
1.215e-02,1.086e-01
1.289e-02,1.086e-01
1.362e-02,2.037e-01
1.436e-02,2.987e-01
1.510e-02,3.395e-01
1.583e-02,4.074e-01
1.657e-02,6.925e-01
1.731e-02,8.147e-01
1.804e-02,9.777e-01
1.878e-02,1.385e+00
1.952e-02,1.982e+00
2.025e-02,2.458e+00
2.099e-02,2.865e+00
2.173e-02,2.947e+00
2.246e-02,4.237e+00
2.320e-02,4.617e+00
2.393e-02,5.377e+00
2.467e-02,6.694e+00
2.541e-02,7.251e+00
2.614e-02,8.867e+00
2.688e-02,1.017e+01
2.762e-02,1.081e+01
2.835e-02,1.214e+01
2.909e-02,1.314e+01
2.983e-02,1.486e+01
3.056e-02,1.571e+01
3.130e-02,1.666e+01
3.204e-02,1.817e+01
3.277e-02,2.027e+01
3.351e-02,2.113e+01
3.424e-02,2.196e+01
3.498e-02,2.236e+01
3.572e-02,2.329e+01
3.645e-02,2.545e+01
3.719e-02,2.607e+01
3.793e-02,2.585e+01
3.866e-02,2.633e+01
3.940e-02,2.789e+01
4.014e-02,2.858e+01
4.087e-02,2.887e+01
4.161e-02,2.880e+01
4.235e-02,2.900e+01
4.308e-02,2.963e+01
4.382e-02,2.993e+01
4.456e-02,2.979e+01
4.529e-02,2.890e+01
4.603e-02,2.896e+01
4.676e-02,2.944e+01
4.750e-02,2.733e+01
4.824e-02,2.788e+01
4.897e-02,2.902e+01
4.971e-02,2.737e+01
5.045e-02,2.683e+01
5.118e-02,2.610e+01
5.192e-02,2.576e+01
5.266e-02,2.418e+01
5.339e-02,2.341e+01
5.413e-02,2.182e+01
5.487e-02,2.284e+01
5.560e-02,2.069e+01
5.634e-02,1.954e+01
5.707e-02,1.911e+01
5.781e-02,1.868e+01
5.855e-02,1.820e+01
5.928e-02,1.672e+01
6.002e-02,1.699e+01
6.076e-02,1.549e+01
6.149e-02,1.568e+01
6.223e-02,1.414e+01
6.297e-02,1.355e+01
6.370e-02,1.274e+01
6.444e-02,1.196e+01
6.518e-02,1.145e+01
6.591e-02,1.054e+01
6.665e-02,1.059e+01
6.739e-02,9.532e+00
6.812e-02,9.016e+00
6.886e-02,8.880e+00
6.959e-02,7.346e+00
7.033e-02,7.115e+00
7.107e-02,6.599e+00
7.180e-02,6.558e+00
7.254e-02,5.880e+00
7.328e-02,5.540e+00
7.401e-02,5.364e+00
7.475e-02,5.146e+00
7.549e-02,4.671e+00
7.622e-02,4.250e+00
7.696e-02,3.558e+00
7.770e-02,3.490e+00
7.843e-02,3.558e+00
7.917e-02,3.096e+00
7.990e-02,2.947e+00
8.064e-02,2.770e+00
8.138e-02,2.512e+00
8.211e-02,2.064e+00
8.285e-02,2.023e+00
8.359e-02,1.779e+00
8.432e-02,1.670e+00
8.506e-02,1.412e+00
8.580e-02,1.358e+00
8.653e-02,1.344e+00
8.727e-02,1.018e+00
8.801e-02,1.100e+00
8.874e-02,9.369e-01
8.948e-02,8.555e-01
9.022e-02,8.147e-01
9.095e-02,7.332e-01
9.169e-02,5.296e-01
9.242e-02,6.246e-01
9.316e-02,5.839e-01
9.390e-02,5.160e-01
9.463e-02,5.160e-01
9.537e-02,3.530e-01
9.611e-02,4.209e-01
9.684e-02,3.938e-01
9.758e-02,2.852e-01
9.832e-02,3.395e-01
9.905e-02,3.123e-01
9.979e-02,2.444e-01
1.005e-01,1.901e-01
1.013e-01,2.173e-01
1.020e-01,1.765e-01
1.027e-01,1.901e-01
1.035e-01,1.494e-01
1.042e-01,6.789e-02
1.049e-01,1.901e-01
1.057e-01,1.086e-01
1.064e-01,6.789e-02
1.072e-01,9.505e-02
1.079e-01,2.716e-02
1.086e-01,8.147e-02
1.094e-01,9.505e-02
1.101e-01,5.431e-02
1.108e-01,5.431e-02
1.116e-01,4.074e-02
1.123e-01,4.074e-02
1.130e-01,1.086e-01
1.138e-01,4.074e-02
1.145e-01,1.358e-02
1.153e-01,6.789e-02
1.160e-01,1.358e-02
1.167e-01,1.358e-02
1.175e-01,0.000e+00
1.182e-01,2.716e-02
1.189e-01,1.358e-02
1.197e-01,1.358e-02
1.204e-01,1.358e-02
1.211e-01,0.000e+00
1.219e-01,1.358e-02
1.226e-01,1.358e-02
1.234e-01,0.000e+00
1.241e-01,0.000e+00
1.248e-01,0.000e+00
1.256e-01,0.000e+00
1.263e-01,1.358e-02
1.270e-01,0.000e+00
1.278e-01,4.074e-02
1.285e-01,0.000e+00
1.292e-01,1.358e-02
1.300e-01,1.358e-02
1.307e-01,0.000e+00
1.315e-01,0.000e+00
1.322e-01,1.358e-02
1.329e-01,1.358e-02
1.337e-01,1.358e-02
1.344e-01,0.000e+00
1.351e-01,0.000e+00
1.359e-01,0.000e+00
1.366e-01,0.000e+00
1.373e-01,0.000e+00
1.381e-01,0.000e+00
1.388e-01,0.000e+00
1.396e-01,0.000e+00
1.403e-01,0.000e+00
1.410e-01,0.000e+00
1.418e-01,0.000e+00
1.425e-01,0.000e+00
1.432e-01,0.000e+00
1.440e-01,0.000e+00
1.447e-01,0.000e+00
1.454e-01,0.000e+00
1.462e-01,0.000e+00
1.469e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_005.csv <==
transmittance,probability_density
5.528e-04,0.000e+00
1.658e-03,0.000e+00
2.764e-03,0.000e+00
3.869e-03,0.000e+00
4.975e-03,0.000e+00
6.080e-03,0.000e+00
7.186e-03,0.000e+00
8.291e-03,0.000e+00
9.397e-03,0.000e+00
1.050e-02,0.000e+00
1.161e-02,0.000e+00
1.271e-02,0.000e+00
1.382e-02,9.046e-03
1.492e-02,0.000e+00
1.603e-02,0.000e+00
1.714e-02,0.000e+00
1.824e-02,4.523e-02
1.935e-02,2.714e-02
2.045e-02,2.714e-02
2.156e-02,1.085e-01
2.266e-02,1.719e-01
2.377e-02,1.719e-01
2.487e-02,3.166e-01
2.598e-02,2.533e-01
2.708e-02,4.885e-01
2.819e-02,4.794e-01
2.930e-02,6.061e-01
3.040e-02,9.588e-01
3.151e-02,1.131e+00
3.261e-02,1.547e+00
3.372e-02,1.900e+00
3.482e-02,2.026e+00
3.593e-02,2.524e+00
3.703e-02,2.922e+00
3.814e-02,3.410e+00
3.925e-02,3.998e+00
4.035e-02,4.722e+00
4.146e-02,5.373e+00
4.256e-02,6.052e+00
4.367e-02,6.965e+00
4.477e-02,7.761e+00
4.588e-02,8.195e+00
4.698e-02,9.037e+00
4.809e-02,1.007e+01
4.919e-02,1.058e+01
5.030e-02,1.138e+01
5.141e-02,1.243e+01
5.251e-02,1.332e+01
5.362e-02,1.364e+01
5.472e-02,1.487e+01
5.583e-02,1.488e+01
5.693e-02,1.581e+01
5.804e-02,1.634e+01
5.914e-02,1.760e+01
6.025e-02,1.698e+01
6.136e-02,1.796e+01
6.246e-02,1.835e+01
6.357e-02,1.882e+01
6.467e-02,1.904e+01
6.578e-02,1.888e+01
6.688e-02,1.929e+01
6.799e-02,1.961e+01
6.909e-02,1.983e+01
7.020e-02,1.926e+01
7.130e-02,1.955e+01
7.241e-02,1.877e+01
7.352e-02,1.916e+01
7.462e-02,1.894e+01
7.573e-02,1.853e+01
7.683e-02,1.851e+01
7.794e-02,1.864e+01
7.904e-02,1.780e+01
8.015e-02,1.660e+01
8.125e-02,1.679e+01
8.236e-02,1.664e+01
8.347e-02,1.521e+01
8.457e-02,1.483e+01
8.568e-02,1.440e+01
8.678e-02,1.391e+01
8.789e-02,1.275e+01
8.899e-02,1.303e+01
9.010e-02,1.237e+01
9.120e-02,1.192e+01
9.231e-02,1.167e+01
9.341e-02,1.118e+01
9.452e-02,1.066e+01
9.563e-02,9.941e+00
9.673e-02,9.209e+00
9.784e-02,9.073e+00
9.894e-02,8.376e+00
1.000e-01,8.223e+00
1.012e-01,7.273e+00
1.023e-01,7.083e+00
1.034e-01,7.065e+00
1.045e-01,6.431e+00
1.056e-01,5.952e+00
1.067e-01,5.608e+00
1.078e-01,4.966e+00
1.089e-01,4.704e+00
1.100e-01,4.270e+00
1.111e-01,4.414e+00
1.122e-01,3.636e+00
1.133e-01,3.763e+00
1.144e-01,3.519e+00
1.155e-01,3.311e+00
1.166e-01,2.994e+00
1.177e-01,2.714e+00
1.188e-01,2.388e+00
1.199e-01,2.343e+00
1.211e-01,2.479e+00
1.222e-01,2.090e+00
1.233e-01,1.728e+00
1.244e-01,1.827e+00
1.255e-01,1.511e+00
1.266e-01,1.701e+00
1.277e-01,1.104e+00
1.288e-01,1.113e+00
1.299e-01,1.239e+00
1.310e-01,8.865e-01
1.321e-01,7.056e-01
1.332e-01,6.513e-01
1.343e-01,7.870e-01
1.354e-01,6.965e-01
1.365e-01,6.242e-01
1.376e-01,5.337e-01
1.387e-01,5.789e-01
1.398e-01,4.071e-01
1.410e-01,4.523e-01
1.421e-01,3.799e-01
1.432e-01,3.709e-01
1.443e-01,2.895e-01
1.454e-01,2.895e-01
1.465e-01,2.442e-01
1.476e-01,2.985e-01
1.487e-01,1.990e-01
1.498e-01,2.804e-01
1.509e-01,1.628e-01
1.520e-01,1.719e-01
1.531e-01,1.266e-01
1.542e-01,1.266e-01
1.553e-01,1.357e-01
1.564e-01,6.332e-02
1.575e-01,7.237e-02
1.586e-01,1.357e-01
1.597e-01,2.714e-02
1.609e-01,1.176e-01
1.620e-01,7.237e-02
1.631e-01,3.618e-02
1.642e-01,7.237e-02
1.653e-01,3.618e-02
1.664e-01,3.618e-02
1.675e-01,7.237e-02
1.686e-01,1.809e-02
1.697e-01,8.141e-02
1.708e-01,2.714e-02
1.719e-01,1.809e-02
1.730e-01,9.046e-03
1.741e-01,3.618e-02
1.752e-01,1.809e-02
1.763e-01,2.714e-02
1.774e-01,9.046e-03
1.785e-01,9.046e-03
1.796e-01,0.000e+00
1.807e-01,9.046e-03
1.819e-01,0.000e+00
1.830e-01,1.809e-02
1.841e-01,9.046e-03
1.852e-01,0.000e+00
1.863e-01,0.000e+00
1.874e-01,0.000e+00
1.885e-01,9.046e-03
1.896e-01,9.046e-03
1.907e-01,9.046e-03
1.918e-01,9.046e-03
1.929e-01,9.046e-03
1.940e-01,9.046e-03
1.951e-01,9.046e-03
1.962e-01,0.000e+00
1.973e-01,0.000e+00
1.984e-01,0.000e+00
1.995e-01,0.000e+00
2.006e-01,1.809e-02
2.018e-01,0.000e+00
2.029e-01,0.000e+00
2.040e-01,0.000e+00
2.051e-01,0.000e+00
2.062e-01,0.000e+00
2.073e-01,0.000e+00
2.084e-01,0.000e+00
2.095e-01,0.000e+00
2.106e-01,0.000e+00
2.117e-01,0.000e+00
2.128e-01,0.000e+00
2.139e-01,0.000e+00
2.150e-01,0.000e+00
2.161e-01,0.000e+00
2.172e-01,0.000e+00
2.183e-01,0.000e+00
2.194e-01,0.000e+00
2.205e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_006.csv <==
transmittance,probability_density
7.477e-04,0.000e+00
2.243e-03,0.000e+00
3.739e-03,0.000e+00
5.234e-03,0.000e+00
6.730e-03,0.000e+00
8.225e-03,0.000e+00
9.720e-03,0.000e+00
1.122e-02,0.000e+00
1.271e-02,0.000e+00
1.421e-02,0.000e+00
1.570e-02,0.000e+00
1.720e-02,0.000e+00
1.869e-02,0.000e+00
2.019e-02,0.000e+00
2.168e-02,6.687e-03
2.318e-02,0.000e+00
2.467e-02,0.000e+00
2.617e-02,2.006e-02
2.767e-02,2.006e-02
2.916e-02,2.006e-02
3.066e-02,2.675e-02
3.215e-02,8.693e-02
3.365e-02,1.404e-01
3.514e-02,1.672e-01
3.664e-02,2.140e-01
3.813e-02,2.407e-01
3.963e-02,3.210e-01
4.112e-02,2.942e-01
4.262e-02,4.681e-01
4.412e-02,7.489e-01
4.561e-02,8.492e-01
4.711e-02,1.050e+00
4.860e-02,1.418e+00
5.010e-02,1.491e+00
5.159e-02,1.892e+00
5.309e-02,2.013e+00
5.458e-02,2.474e+00
5.608e-02,2.822e+00
5.757e-02,3.497e+00
5.907e-02,3.618e+00
6.057e-02,4.420e+00
6.206e-02,4.621e+00
6.356e-02,5.951e+00
6.505e-02,5.905e+00
6.655e-02,6.480e+00
6.804e-02,7.095e+00
6.954e-02,7.770e+00
7.103e-02,7.998e+00
7.253e-02,8.807e+00
7.402e-02,9.502e+00
7.552e-02,9.857e+00
7.702e-02,1.081e+01
7.851e-02,1.095e+01
8.001e-02,1.135e+01
8.150e-02,1.184e+01
8.300e-02,1.262e+01
8.449e-02,1.265e+01
8.599e-02,1.322e+01
8.748e-02,1.323e+01
8.898e-02,1.360e+01
9.047e-02,1.417e+01
9.197e-02,1.402e+01
9.347e-02,1.466e+01
9.496e-02,1.404e+01
9.646e-02,1.478e+01
9.795e-02,1.428e+01
9.945e-02,1.385e+01
1.009e-01,1.430e+01
1.024e-01,1.415e+01
1.039e-01,1.424e+01
1.054e-01,1.399e+01
1.069e-01,1.380e+01
1.084e-01,1.369e+01
1.099e-01,1.353e+01
1.114e-01,1.246e+01
1.129e-01,1.258e+01
1.144e-01,1.249e+01
1.159e-01,1.202e+01
1.174e-01,1.130e+01
1.189e-01,1.057e+01
1.204e-01,1.038e+01
1.219e-01,1.006e+01
1.234e-01,9.556e+00
1.249e-01,9.549e+00
1.264e-01,9.054e+00
1.279e-01,9.088e+00
1.294e-01,8.245e+00
1.309e-01,7.563e+00
1.323e-01,7.496e+00
1.338e-01,7.041e+00
1.353e-01,6.827e+00
1.368e-01,6.379e+00
1.383e-01,5.731e+00
1.398e-01,5.751e+00
1.413e-01,5.256e+00
1.428e-01,5.497e+00
1.443e-01,4.915e+00
1.458e-01,4.179e+00
1.473e-01,4.407e+00
1.488e-01,4.019e+00
1.503e-01,3.524e+00
1.518e-01,3.243e+00
1.533e-01,3.150e+00
1.548e-01,2.655e+00
1.563e-01,2.982e+00
1.578e-01,2.615e+00
1.593e-01,2.494e+00
1.608e-01,2.147e+00
1.623e-01,2.026e+00
1.638e-01,1.759e+00
1.652e-01,1.846e+00
1.667e-01,1.551e+00
1.682e-01,1.418e+00
1.697e-01,1.404e+00
1.712e-01,1.297e+00
1.727e-01,1.224e+00
1.742e-01,1.023e+00
1.757e-01,9.161e-01
1.772e-01,8.760e-01
1.787e-01,7.757e-01
1.802e-01,5.550e-01
1.817e-01,5.751e-01
1.832e-01,5.015e-01
1.847e-01,5.483e-01
1.862e-01,4.815e-01
1.877e-01,4.413e-01
1.892e-01,4.347e-01
1.907e-01,3.544e-01
1.922e-01,3.611e-01
1.937e-01,2.340e-01
1.952e-01,2.474e-01
1.967e-01,2.407e-01
1.981e-01,2.207e-01
1.996e-01,2.207e-01
2.011e-01,2.340e-01
2.026e-01,1.471e-01
2.041e-01,1.672e-01
2.056e-01,1.003e-01
2.071e-01,1.404e-01
2.086e-01,1.204e-01
2.101e-01,9.362e-02
2.116e-01,5.350e-02
2.131e-01,7.356e-02
2.146e-01,5.350e-02
2.161e-01,7.356e-02
2.176e-01,5.350e-02
2.191e-01,4.681e-02
2.206e-01,6.018e-02
2.221e-01,4.012e-02
2.236e-01,6.018e-02
2.251e-01,3.343e-02
2.266e-01,6.018e-02
2.281e-01,2.006e-02
2.296e-01,1.337e-02
2.310e-01,3.343e-02
2.325e-01,1.337e-02
2.340e-01,1.337e-02
2.355e-01,2.006e-02
2.370e-01,1.337e-02
2.385e-01,2.675e-02
2.400e-01,6.687e-03
2.415e-01,0.000e+00
2.430e-01,0.000e+00
2.445e-01,6.687e-03
2.460e-01,6.687e-03
2.475e-01,1.337e-02
2.490e-01,0.000e+00
2.505e-01,6.687e-03
2.520e-01,1.337e-02
2.535e-01,0.000e+00
2.550e-01,0.000e+00
2.565e-01,6.687e-03
2.580e-01,2.006e-02
2.595e-01,0.000e+00
2.610e-01,0.000e+00
2.625e-01,0.000e+00
2.639e-01,0.000e+00
2.654e-01,0.000e+00
2.669e-01,0.000e+00
2.684e-01,6.687e-03
2.699e-01,0.000e+00
2.714e-01,6.687e-03
2.729e-01,0.000e+00
2.744e-01,0.000e+00
2.759e-01,0.000e+00
2.774e-01,0.000e+00
2.789e-01,0.000e+00
2.804e-01,0.000e+00
2.819e-01,0.000e+00
2.834e-01,0.000e+00
2.849e-01,0.000e+00
2.864e-01,0.000e+00
2.879e-01,0.000e+00
2.894e-01,0.000e+00
2.909e-01,0.000e+00
2.924e-01,0.000e+00
2.939e-01,0.000e+00
2.954e-01,0.000e+00
2.968e-01,0.000e+00
2.983e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_007.csv <==
transmittance,probability_density
9.658e-04,0.000e+00
2.897e-03,0.000e+00
4.829e-03,0.000e+00
6.761e-03,0.000e+00
8.692e-03,0.000e+00
1.062e-02,0.000e+00
1.256e-02,0.000e+00
1.449e-02,0.000e+00
1.642e-02,0.000e+00
1.835e-02,0.000e+00
2.028e-02,0.000e+00
2.221e-02,0.000e+00
2.415e-02,0.000e+00
2.608e-02,0.000e+00
2.801e-02,0.000e+00
2.994e-02,5.177e-03
3.187e-02,0.000e+00
3.380e-02,0.000e+00
3.573e-02,5.177e-03
3.767e-02,1.035e-02
3.960e-02,1.553e-02
4.153e-02,1.553e-02
4.346e-02,1.553e-02
4.539e-02,5.177e-02
4.732e-02,9.836e-02
4.926e-02,1.346e-01
5.119e-02,1.346e-01
5.312e-02,2.123e-01
5.505e-02,2.019e-01
5.698e-02,1.916e-01
5.891e-02,3.210e-01
6.085e-02,5.022e-01
6.278e-02,5.539e-01
6.471e-02,6.523e-01
6.664e-02,9.940e-01
6.857e-02,1.108e+00
7.050e-02,1.180e+00
7.244e-02,1.387e+00
7.437e-02,1.828e+00
7.630e-02,1.957e+00
7.823e-02,2.221e+00
8.016e-02,2.682e+00
8.209e-02,2.837e+00
8.402e-02,3.272e+00
8.596e-02,3.743e+00
8.789e-02,4.478e+00
8.982e-02,4.727e+00
9.175e-02,5.068e+00
9.368e-02,5.405e+00
9.561e-02,5.990e+00
9.755e-02,6.124e+00
9.948e-02,6.808e+00
1.014e-01,6.875e+00
1.033e-01,8.014e+00
1.053e-01,7.973e+00
1.072e-01,8.335e+00
1.091e-01,9.184e+00
1.111e-01,9.132e+00
1.130e-01,9.236e+00
1.149e-01,9.598e+00
1.169e-01,1.028e+01
1.188e-01,9.992e+00
1.207e-01,1.025e+01
1.227e-01,1.162e+01
1.246e-01,1.075e+01
1.265e-01,1.090e+01
1.285e-01,1.172e+01
1.304e-01,1.080e+01
1.323e-01,1.100e+01
1.342e-01,1.143e+01
1.362e-01,1.116e+01
1.381e-01,1.062e+01
1.400e-01,1.148e+01
1.420e-01,1.063e+01
1.439e-01,1.034e+01
1.458e-01,1.110e+01
1.478e-01,9.847e+00
1.497e-01,9.919e+00
1.516e-01,9.738e+00
1.536e-01,9.987e+00
1.555e-01,8.879e+00
1.574e-01,8.930e+00
1.594e-01,8.822e+00
1.613e-01,7.569e+00
1.632e-01,8.061e+00
1.652e-01,7.636e+00
1.671e-01,7.269e+00
1.690e-01,7.191e+00
1.709e-01,7.341e+00
1.729e-01,6.259e+00
1.748e-01,6.047e+00
1.767e-01,6.140e+00
1.787e-01,5.420e+00
1.806e-01,5.022e+00
1.825e-01,5.042e+00
1.845e-01,4.706e+00
1.864e-01,4.054e+00
1.883e-01,4.256e+00
1.903e-01,4.318e+00
1.922e-01,3.562e+00
1.941e-01,3.339e+00
1.961e-01,3.479e+00
1.980e-01,2.920e+00
1.999e-01,2.930e+00
2.019e-01,2.516e+00
2.038e-01,2.205e+00
2.057e-01,2.180e+00
2.076e-01,2.216e+00
2.096e-01,1.998e+00
2.115e-01,1.817e+00
2.134e-01,1.807e+00
2.154e-01,1.507e+00
2.173e-01,1.356e+00
2.192e-01,1.346e+00
2.212e-01,1.103e+00
2.231e-01,1.113e+00
2.250e-01,1.035e+00
2.270e-01,1.035e+00
2.289e-01,7.196e-01
2.308e-01,7.921e-01
2.328e-01,6.885e-01
2.347e-01,6.316e-01
2.366e-01,5.074e-01
2.386e-01,4.504e-01
2.405e-01,3.986e-01
2.424e-01,4.038e-01
2.443e-01,3.986e-01
2.463e-01,3.262e-01
2.482e-01,2.951e-01
2.501e-01,3.158e-01
2.521e-01,2.226e-01
2.540e-01,1.708e-01
2.559e-01,2.744e-01
2.579e-01,1.708e-01
2.598e-01,2.174e-01
2.617e-01,1.553e-01
2.637e-01,1.501e-01
2.656e-01,7.766e-02
2.675e-01,1.087e-01
2.695e-01,1.035e-01
2.714e-01,7.248e-02
2.733e-01,8.283e-02
2.753e-01,7.248e-02
2.772e-01,7.248e-02
2.791e-01,5.177e-02
2.810e-01,6.212e-02
2.830e-01,1.035e-02
2.849e-01,4.142e-02
2.868e-01,4.659e-02
2.888e-01,5.177e-02
2.907e-01,4.142e-02
2.926e-01,2.589e-02
2.946e-01,1.035e-02
2.965e-01,3.106e-02
2.984e-01,3.106e-02
3.004e-01,1.035e-02
3.023e-01,2.589e-02
3.042e-01,0.000e+00
3.062e-01,5.177e-03
3.081e-01,1.553e-02
3.100e-01,1.553e-02
3.120e-01,5.177e-03
3.139e-01,1.035e-02
3.158e-01,0.000e+00
3.177e-01,5.177e-03
3.197e-01,1.553e-02
3.216e-01,5.177e-03
3.235e-01,0.000e+00
3.255e-01,1.035e-02
3.274e-01,0.000e+00
3.293e-01,5.177e-03
3.313e-01,0.000e+00
3.332e-01,5.177e-03
3.351e-01,0.000e+00
3.371e-01,0.000e+00
3.390e-01,0.000e+00
3.409e-01,0.000e+00
3.429e-01,5.177e-03
3.448e-01,0.000e+00
3.467e-01,0.000e+00
3.487e-01,0.000e+00
3.506e-01,5.177e-03
3.525e-01,0.000e+00
3.544e-01,0.000e+00
3.564e-01,0.000e+00
3.583e-01,0.000e+00
3.602e-01,0.000e+00
3.622e-01,0.000e+00
3.641e-01,0.000e+00
3.660e-01,0.000e+00
3.680e-01,0.000e+00
3.699e-01,0.000e+00
3.718e-01,0.000e+00
3.738e-01,0.000e+00
3.757e-01,0.000e+00
3.776e-01,0.000e+00
3.796e-01,0.000e+00
3.815e-01,0.000e+00
3.834e-01,0.000e+00
3.854e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_008.csv <==
transmittance,probability_density
1.181e-03,0.000e+00
3.542e-03,0.000e+00
5.903e-03,0.000e+00
8.264e-03,0.000e+00
1.063e-02,0.000e+00
1.299e-02,0.000e+00
1.535e-02,0.000e+00
1.771e-02,0.000e+00
2.007e-02,0.000e+00
2.243e-02,0.000e+00
2.479e-02,0.000e+00
2.715e-02,0.000e+00
2.951e-02,0.000e+00
3.188e-02,0.000e+00
3.424e-02,0.000e+00
3.660e-02,0.000e+00
3.896e-02,0.000e+00
4.132e-02,0.000e+00
4.368e-02,4.235e-03
4.604e-02,0.000e+00
4.840e-02,4.235e-03
5.076e-02,1.271e-02
5.313e-02,4.235e-03
5.549e-02,1.694e-02
5.785e-02,4.235e-03
6.021e-02,2.541e-02
6.257e-02,6.353e-02
6.493e-02,9.317e-02
6.729e-02,9.317e-02
6.965e-02,1.313e-01
7.202e-02,1.694e-01
7.438e-02,1.567e-01
7.674e-02,1.906e-01
7.910e-02,3.007e-01
8.146e-02,3.981e-01
8.382e-02,4.235e-01
8.618e-02,6.014e-01
8.854e-02,6.988e-01
9.090e-02,9.190e-01
9.327e-02,9.868e-01
9.563e-02,1.127e+00
9.799e-02,1.419e+00
1.003e-01,1.592e+00
1.027e-01,1.741e+00
1.051e-01,2.003e+00
1.074e-01,2.355e+00
1.098e-01,2.528e+00
1.122e-01,2.977e+00
1.145e-01,3.401e+00
1.169e-01,3.769e+00
1.192e-01,4.210e+00
1.216e-01,4.189e+00
1.240e-01,4.642e+00
1.263e-01,4.985e+00
1.287e-01,5.205e+00
1.310e-01,5.823e+00
1.334e-01,5.777e+00
1.358e-01,6.200e+00
1.381e-01,6.908e+00
1.405e-01,7.200e+00
1.428e-01,7.429e+00
1.452e-01,7.471e+00
1.476e-01,7.755e+00
1.499e-01,8.271e+00
1.523e-01,7.882e+00
1.547e-01,8.665e+00
1.570e-01,8.547e+00
1.594e-01,9.241e+00
1.617e-01,9.165e+00
1.641e-01,8.729e+00
1.665e-01,9.432e+00
1.688e-01,9.195e+00
1.712e-01,9.017e+00
1.735e-01,9.296e+00
1.759e-01,8.970e+00
1.783e-01,9.055e+00
1.806e-01,9.051e+00
1.830e-01,8.352e+00
1.854e-01,8.974e+00
1.877e-01,8.437e+00
1.901e-01,8.475e+00
1.924e-01,8.199e+00
1.948e-01,7.924e+00
1.972e-01,7.691e+00
1.995e-01,7.395e+00
2.019e-01,7.238e+00
2.042e-01,6.980e+00
2.066e-01,6.353e+00
2.090e-01,6.467e+00
2.113e-01,6.471e+00
2.137e-01,5.679e+00
2.160e-01,5.955e+00
2.184e-01,5.319e+00
2.208e-01,5.159e+00
2.231e-01,5.142e+00
2.255e-01,4.523e+00
2.279e-01,4.320e+00
2.302e-01,4.151e+00
2.326e-01,3.918e+00
2.349e-01,3.735e+00
2.373e-01,3.431e+00
2.397e-01,3.447e+00
2.420e-01,3.011e+00
2.444e-01,2.918e+00
2.467e-01,2.905e+00
2.491e-01,2.452e+00
2.515e-01,2.329e+00
2.538e-01,2.096e+00
2.562e-01,1.986e+00
2.585e-01,1.902e+00
2.609e-01,1.571e+00
2.633e-01,1.753e+00
2.656e-01,1.495e+00
2.680e-01,1.419e+00
2.704e-01,1.385e+00
2.727e-01,9.910e-01
2.751e-01,1.080e+00
2.774e-01,1.059e+00
2.798e-01,8.852e-01
2.822e-01,8.598e-01
2.845e-01,6.183e-01
2.869e-01,6.522e-01
2.892e-01,6.565e-01
2.916e-01,5.336e-01
2.940e-01,4.447e-01
2.963e-01,4.405e-01
2.987e-01,3.431e-01
3.010e-01,3.515e-01
3.034e-01,2.922e-01
3.058e-01,3.303e-01
3.081e-01,2.456e-01
3.105e-01,2.033e-01
3.129e-01,1.991e-01
3.152e-01,2.372e-01
3.176e-01,1.821e-01
3.199e-01,1.821e-01
3.223e-01,1.228e-01
3.247e-01,1.144e-01
3.270e-01,1.059e-01
3.294e-01,9.317e-02
3.317e-01,1.016e-01
3.341e-01,5.506e-02
3.365e-01,8.470e-02
3.388e-01,5.082e-02
3.412e-01,6.353e-02
3.435e-01,3.388e-02
3.459e-01,4.659e-02
3.483e-01,7.623e-02
3.506e-01,1.694e-02
3.530e-01,1.271e-02
3.554e-01,2.965e-02
3.577e-01,3.388e-02
3.601e-01,4.235e-02
3.624e-01,1.271e-02
3.648e-01,2.118e-02
3.672e-01,2.118e-02
3.695e-01,1.694e-02
3.719e-01,8.470e-03
3.742e-01,4.235e-03
3.766e-01,1.271e-02
3.790e-01,8.470e-03
3.813e-01,1.271e-02
3.837e-01,1.271e-02
3.860e-01,0.000e+00
3.884e-01,4.235e-03
3.908e-01,8.470e-03
3.931e-01,1.271e-02
3.955e-01,4.235e-03
3.979e-01,0.000e+00
4.002e-01,0.000e+00
4.026e-01,0.000e+00
4.049e-01,4.235e-03
4.073e-01,0.000e+00
4.097e-01,0.000e+00
4.120e-01,0.000e+00
4.144e-01,4.235e-03
4.167e-01,0.000e+00
4.191e-01,0.000e+00
4.215e-01,0.000e+00
4.238e-01,0.000e+00
4.262e-01,0.000e+00
4.285e-01,4.235e-03
4.309e-01,0.000e+00
4.333e-01,0.000e+00
4.356e-01,0.000e+00
4.380e-01,0.000e+00
4.404e-01,0.000e+00
4.427e-01,0.000e+00
4.451e-01,0.000e+00
4.474e-01,0.000e+00
4.498e-01,0.000e+00
4.522e-01,0.000e+00
4.545e-01,0.000e+00
4.569e-01,0.000e+00
4.592e-01,0.000e+00
4.616e-01,0.000e+00
4.640e-01,0.000e+00
4.663e-01,0.000e+00
4.687e-01,0.000e+00
4.710e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_009.csv <==
transmittance,probability_density
1.384e-03,0.000e+00
4.151e-03,0.000e+00
6.918e-03,0.000e+00
9.685e-03,0.000e+00
1.245e-02,0.000e+00
1.522e-02,0.000e+00
1.799e-02,0.000e+00
2.075e-02,0.000e+00
2.352e-02,0.000e+00
2.629e-02,0.000e+00
2.905e-02,0.000e+00
3.182e-02,0.000e+00
3.459e-02,0.000e+00
3.736e-02,0.000e+00
4.012e-02,0.000e+00
4.289e-02,0.000e+00
4.566e-02,0.000e+00
4.842e-02,0.000e+00
5.119e-02,0.000e+00
5.396e-02,0.000e+00
5.672e-02,3.614e-03
5.949e-02,0.000e+00
6.226e-02,3.614e-03
6.503e-02,1.084e-02
6.779e-02,0.000e+00
7.056e-02,1.446e-02
7.333e-02,3.614e-03
7.609e-02,1.084e-02
7.886e-02,3.614e-02
8.163e-02,4.698e-02
8.440e-02,7.589e-02
8.716e-02,7.228e-02
8.993e-02,1.084e-01
9.270e-02,1.482e-01
9.546e-02,1.518e-01
9.823e-02,1.301e-01
1.010e-01,2.783e-01
1.038e-01,3.108e-01
1.065e-01,3.614e-01
1.093e-01,4.120e-01
1.121e-01,5.782e-01
1.148e-01,7.192e-01
1.176e-01,8.095e-01
1.204e-01,8.746e-01
1.231e-01,1.128e+00
1.259e-01,1.272e+00
1.287e-01,1.402e+00
1.314e-01,1.572e+00
1.342e-01,1.680e+00
1.370e-01,2.208e+00
1.397e-01,2.436e+00
1.425e-01,2.530e+00
1.453e-01,2.906e+00
1.480e-01,3.357e+00
1.508e-01,3.491e+00
1.536e-01,3.737e+00
1.563e-01,3.975e+00
1.591e-01,4.297e+00
1.619e-01,4.503e+00
1.646e-01,5.139e+00
1.674e-01,4.723e+00
1.702e-01,5.428e+00
1.729e-01,5.916e+00
1.757e-01,6.292e+00
1.785e-01,6.133e+00
1.812e-01,6.595e+00
1.840e-01,6.455e+00
1.868e-01,6.939e+00
1.895e-01,7.141e+00
1.923e-01,7.054e+00
1.951e-01,7.651e+00
1.978e-01,7.803e+00
2.006e-01,7.260e+00
2.034e-01,7.756e+00
2.061e-01,7.965e+00
2.089e-01,8.005e+00
2.117e-01,7.925e+00
2.144e-01,7.925e+00
2.172e-01,7.550e+00
2.200e-01,8.157e+00
2.227e-01,7.275e+00
2.255e-01,7.383e+00
2.283e-01,7.589e+00
2.310e-01,7.228e+00
2.338e-01,7.000e+00
2.366e-01,7.185e+00
2.393e-01,6.787e+00
2.421e-01,6.679e+00
2.449e-01,6.183e+00
2.477e-01,6.267e+00
2.504e-01,6.003e+00
2.532e-01,5.674e+00
2.560e-01,5.544e+00
2.587e-01,5.172e+00
2.615e-01,5.143e+00
2.643e-01,4.778e+00
2.670e-01,4.763e+00
2.698e-01,4.344e+00
2.726e-01,3.954e+00
2.753e-01,4.095e+00
2.781e-01,3.578e+00
2.809e-01,3.679e+00
2.836e-01,3.238e+00
2.864e-01,3.094e+00
2.892e-01,2.902e+00
2.919e-01,2.714e+00
2.947e-01,2.645e+00
2.975e-01,2.606e+00
3.002e-01,2.194e+00
3.030e-01,2.027e+00
3.058e-01,1.890e+00
3.085e-01,1.796e+00
3.113e-01,1.670e+00
3.141e-01,1.623e+00
3.168e-01,1.305e+00
3.196e-01,1.315e+00
3.224e-01,1.334e+00
3.251e-01,1.142e+00
3.279e-01,9.794e-01
3.307e-01,8.782e-01
3.334e-01,9.288e-01
3.362e-01,6.939e-01
3.390e-01,7.842e-01
3.417e-01,5.421e-01
3.445e-01,5.421e-01
3.473e-01,4.662e-01
3.500e-01,4.698e-01
3.528e-01,4.228e-01
3.556e-01,3.759e-01
3.583e-01,2.855e-01
3.611e-01,3.000e-01
3.639e-01,3.144e-01
3.666e-01,1.590e-01
3.694e-01,1.807e-01
3.722e-01,2.132e-01
3.749e-01,2.277e-01
3.777e-01,1.879e-01
3.805e-01,1.301e-01
3.832e-01,8.673e-02
3.860e-01,1.048e-01
3.888e-01,8.312e-02
3.915e-01,8.673e-02
3.943e-01,1.156e-01
3.971e-01,6.505e-02
3.998e-01,3.253e-02
4.026e-01,5.060e-02
4.054e-01,4.337e-02
4.081e-01,5.060e-02
4.109e-01,3.614e-02
4.137e-01,3.975e-02
4.164e-01,2.168e-02
4.192e-01,3.253e-02
4.220e-01,1.807e-02
4.247e-01,3.253e-02
4.275e-01,2.530e-02
4.303e-01,7.228e-03
4.330e-01,1.446e-02
4.358e-01,1.084e-02
4.386e-01,1.084e-02
4.413e-01,1.446e-02
4.441e-01,1.084e-02
4.469e-01,1.084e-02
4.496e-01,3.614e-03
4.524e-01,1.084e-02
4.552e-01,7.228e-03
4.579e-01,3.614e-03
4.607e-01,7.228e-03
4.635e-01,3.614e-03
4.662e-01,0.000e+00
4.690e-01,0.000e+00
4.718e-01,0.000e+00
4.745e-01,0.000e+00
4.773e-01,3.614e-03
4.801e-01,3.614e-03
4.829e-01,0.000e+00
4.856e-01,0.000e+00
4.884e-01,0.000e+00
4.912e-01,0.000e+00
4.939e-01,0.000e+00
4.967e-01,0.000e+00
4.995e-01,0.000e+00
5.022e-01,3.614e-03
5.050e-01,0.000e+00
5.078e-01,0.000e+00
5.105e-01,0.000e+00
5.133e-01,0.000e+00
5.161e-01,0.000e+00
5.188e-01,0.000e+00
5.216e-01,0.000e+00
5.244e-01,0.000e+00
5.271e-01,0.000e+00
5.299e-01,0.000e+00
5.327e-01,0.000e+00
5.354e-01,0.000e+00
5.382e-01,0.000e+00
5.410e-01,0.000e+00
5.437e-01,0.000e+00
5.465e-01,0.000e+00
5.493e-01,0.000e+00
5.520e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_01.csv <==
transmittance,probability_density
1.588e-03,0.000e+00
4.765e-03,0.000e+00
7.942e-03,0.000e+00
1.112e-02,0.000e+00
1.430e-02,0.000e+00
1.747e-02,0.000e+00
2.065e-02,0.000e+00
2.383e-02,0.000e+00
2.700e-02,0.000e+00
3.018e-02,0.000e+00
3.336e-02,0.000e+00
3.653e-02,0.000e+00
3.971e-02,0.000e+00
4.289e-02,0.000e+00
4.606e-02,0.000e+00
4.924e-02,0.000e+00
5.242e-02,0.000e+00
5.559e-02,0.000e+00
5.877e-02,0.000e+00
6.195e-02,0.000e+00
6.512e-02,0.000e+00
6.830e-02,0.000e+00
7.148e-02,0.000e+00
7.465e-02,0.000e+00
7.783e-02,6.296e-03
8.101e-02,3.148e-03
8.419e-02,6.296e-03
8.736e-02,6.296e-03
9.054e-02,0.000e+00
9.372e-02,9.443e-03
9.689e-02,6.296e-03
1.001e-01,2.833e-02
1.032e-01,3.777e-02
1.064e-01,4.092e-02
1.096e-01,6.610e-02
1.128e-01,6.296e-02
1.160e-01,9.443e-02
1.191e-01,1.322e-01
1.223e-01,1.322e-01
1.255e-01,1.668e-01
1.287e-01,2.078e-01
1.318e-01,2.518e-01
1.350e-01,3.463e-01
1.382e-01,3.494e-01
1.414e-01,4.785e-01
1.445e-01,6.233e-01
1.477e-01,6.390e-01
1.509e-01,7.492e-01
1.541e-01,9.318e-01
1.573e-01,9.979e-01
1.604e-01,1.253e+00
1.636e-01,1.240e+00
1.668e-01,1.457e+00
1.700e-01,1.797e+00
1.731e-01,2.049e+00
1.763e-01,2.203e+00
1.795e-01,2.270e+00
1.827e-01,2.701e+00
1.858e-01,2.890e+00
1.890e-01,3.160e+00
1.922e-01,3.208e+00
1.954e-01,3.714e+00
1.986e-01,3.812e+00
2.017e-01,4.070e+00
2.049e-01,4.187e+00
2.081e-01,4.404e+00
2.113e-01,4.807e+00
2.144e-01,5.339e+00
2.176e-01,5.269e+00
2.208e-01,5.408e+00
2.240e-01,5.792e+00
2.271e-01,5.902e+00
2.303e-01,6.132e+00
2.335e-01,5.959e+00
2.367e-01,6.472e+00
2.398e-01,6.677e+00
2.430e-01,6.604e+00
2.462e-01,6.425e+00
2.494e-01,6.626e+00
2.526e-01,7.152e+00
2.557e-01,7.054e+00
2.589e-01,6.793e+00
2.621e-01,7.064e+00
2.653e-01,7.035e+00
2.684e-01,6.497e+00
2.716e-01,6.702e+00
2.748e-01,6.390e+00
2.780e-01,6.343e+00
2.811e-01,6.639e+00
2.843e-01,6.097e+00
2.875e-01,5.801e+00
2.907e-01,5.962e+00
2.939e-01,5.833e+00
2.970e-01,5.679e+00
3.002e-01,5.421e+00
3.034e-01,5.175e+00
3.066e-01,4.889e+00
3.097e-01,4.659e+00
3.129e-01,4.542e+00
3.161e-01,4.287e+00
3.193e-01,4.243e+00
3.224e-01,4.098e+00
3.256e-01,3.762e+00
3.288e-01,3.349e+00
3.320e-01,3.422e+00
3.352e-01,3.211e+00
3.383e-01,3.019e+00
3.415e-01,2.748e+00
3.447e-01,2.704e+00
3.479e-01,2.506e+00
3.510e-01,2.367e+00
3.542e-01,2.194e+00
3.574e-01,1.933e+00
3.606e-01,1.882e+00
3.637e-01,1.703e+00
3.669e-01,1.678e+00
3.701e-01,1.439e+00
3.733e-01,1.382e+00
3.765e-01,1.309e+00
3.796e-01,1.143e+00
3.828e-01,1.036e+00
3.860e-01,1.007e+00
3.892e-01,8.625e-01
3.923e-01,8.782e-01
3.955e-01,7.146e-01
3.987e-01,6.233e-01
4.019e-01,5.635e-01
4.050e-01,5.005e-01
4.082e-01,4.627e-01
4.114e-01,4.155e-01
4.146e-01,4.564e-01
4.177e-01,2.959e-01
4.209e-01,2.802e-01
4.241e-01,2.770e-01
4.273e-01,2.109e-01
4.305e-01,1.826e-01
4.336e-01,2.203e-01
4.368e-01,1.574e-01
4.400e-01,1.920e-01
4.432e-01,1.385e-01
4.463e-01,1.291e-01
4.495e-01,1.102e-01
4.527e-01,6.610e-02
4.559e-01,6.925e-02
4.590e-01,9.443e-02
4.622e-01,6.925e-02
4.654e-01,4.407e-02
4.686e-01,5.037e-02
4.718e-01,4.722e-02
4.749e-01,3.148e-02
4.781e-01,2.203e-02
4.813e-01,4.407e-02
4.845e-01,3.148e-02
4.876e-01,3.148e-02
4.908e-01,1.574e-02
4.940e-01,1.574e-02
4.972e-01,2.203e-02
5.003e-01,1.574e-02
5.035e-01,9.443e-03
5.067e-01,6.296e-03
5.099e-01,1.574e-02
5.131e-01,1.259e-02
5.162e-01,6.296e-03
5.194e-01,9.443e-03
5.226e-01,1.259e-02
5.258e-01,0.000e+00
5.289e-01,3.148e-03
5.321e-01,3.148e-03
5.353e-01,0.000e+00
5.385e-01,3.148e-03
5.416e-01,0.000e+00
5.448e-01,3.148e-03
5.480e-01,0.000e+00
5.512e-01,3.148e-03
5.544e-01,0.000e+00
5.575e-01,0.000e+00
5.607e-01,0.000e+00
5.639e-01,0.000e+00
5.671e-01,0.000e+00
5.702e-01,0.000e+00
5.734e-01,0.000e+00
5.766e-01,3.148e-03
5.798e-01,0.000e+00
5.829e-01,0.000e+00
5.861e-01,0.000e+00
5.893e-01,0.000e+00
5.925e-01,0.000e+00
5.957e-01,0.000e+00
5.988e-01,0.000e+00
6.020e-01,0.000e+00
6.052e-01,0.000e+00
6.084e-01,0.000e+00
6.115e-01,0.000e+00
6.147e-01,0.000e+00
6.179e-01,0.000e+00
6.211e-01,0.000e+00
6.242e-01,0.000e+00
6.274e-01,0.000e+00
6.306e-01,0.000e+00
6.338e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_011.csv <==
transmittance,probability_density
1.757e-03,0.000e+00
5.272e-03,0.000e+00
8.786e-03,0.000e+00
1.230e-02,0.000e+00
1.582e-02,0.000e+00
1.933e-02,0.000e+00
2.284e-02,0.000e+00
2.636e-02,0.000e+00
2.987e-02,0.000e+00
3.339e-02,0.000e+00
3.690e-02,0.000e+00
4.042e-02,0.000e+00
4.393e-02,0.000e+00
4.745e-02,0.000e+00
5.096e-02,0.000e+00
5.447e-02,0.000e+00
5.799e-02,0.000e+00
6.150e-02,0.000e+00
6.502e-02,0.000e+00
6.853e-02,0.000e+00
7.205e-02,0.000e+00
7.556e-02,0.000e+00
7.908e-02,0.000e+00
8.259e-02,0.000e+00
8.611e-02,0.000e+00
8.962e-02,0.000e+00
9.313e-02,0.000e+00
9.665e-02,8.536e-03
1.002e-01,0.000e+00
1.037e-01,2.845e-03
1.072e-01,8.536e-03
1.107e-01,0.000e+00
1.142e-01,2.845e-03
1.177e-01,2.276e-02
1.213e-01,8.536e-03
1.248e-01,2.845e-02
1.283e-01,1.707e-02
1.318e-01,5.975e-02
1.353e-01,5.122e-02
1.388e-01,4.553e-02
1.423e-01,8.252e-02
1.459e-01,1.423e-01
1.494e-01,1.167e-01
1.529e-01,1.480e-01
1.564e-01,1.906e-01
1.599e-01,2.162e-01
1.634e-01,2.902e-01
1.669e-01,3.329e-01
1.705e-01,4.183e-01
1.740e-01,4.894e-01
1.775e-01,5.492e-01
1.810e-01,7.000e-01
1.845e-01,7.341e-01
1.880e-01,8.479e-01
1.915e-01,1.058e+00
1.951e-01,1.124e+00
1.986e-01,1.269e+00
2.021e-01,1.511e+00
2.056e-01,1.670e+00
2.091e-01,1.878e+00
2.126e-01,2.046e+00
2.161e-01,2.234e+00
2.197e-01,2.549e+00
2.232e-01,2.518e+00
2.267e-01,2.874e+00
2.302e-01,3.036e+00
2.337e-01,3.298e+00
2.372e-01,3.560e+00
2.407e-01,3.850e+00
2.443e-01,3.870e+00
2.478e-01,4.026e+00
2.513e-01,4.410e+00
2.548e-01,4.635e+00
2.583e-01,4.843e+00
2.618e-01,5.164e+00
2.653e-01,5.193e+00
2.689e-01,5.284e+00
2.724e-01,5.534e+00
2.759e-01,5.594e+00
2.794e-01,5.830e+00
2.829e-01,5.944e+00
2.864e-01,5.861e+00
2.899e-01,6.066e+00
2.935e-01,6.254e+00
2.970e-01,6.294e+00
3.005e-01,6.334e+00
3.040e-01,6.388e+00
3.075e-01,6.314e+00
3.110e-01,6.149e+00
3.145e-01,6.257e+00
3.181e-01,5.913e+00
3.216e-01,5.779e+00
3.251e-01,5.930e+00
3.286e-01,5.802e+00
3.321e-01,5.440e+00
3.356e-01,5.514e+00
3.391e-01,5.327e+00
3.427e-01,5.241e+00
3.462e-01,5.275e+00
3.497e-01,4.911e+00
3.532e-01,4.473e+00
3.567e-01,4.379e+00
3.602e-01,4.129e+00
3.638e-01,4.311e+00
3.673e-01,3.799e+00
3.708e-01,3.787e+00
3.743e-01,3.574e+00
3.778e-01,3.227e+00
3.813e-01,3.133e+00
3.848e-01,3.042e+00
3.884e-01,2.857e+00
3.919e-01,2.669e+00
3.954e-01,2.487e+00
3.989e-01,2.316e+00
4.024e-01,2.140e+00
4.059e-01,1.983e+00
4.094e-01,1.955e+00
4.130e-01,1.761e+00
4.165e-01,1.582e+00
4.200e-01,1.559e+00
4.235e-01,1.414e+00
4.270e-01,1.229e+00
4.305e-01,1.107e+00
4.340e-01,1.104e+00
4.376e-01,1.007e+00
4.411e-01,8.792e-01
4.446e-01,8.565e-01
4.481e-01,6.914e-01
4.516e-01,6.288e-01
4.551e-01,6.004e-01
4.586e-01,4.382e-01
4.622e-01,4.553e-01
4.657e-01,4.581e-01
4.692e-01,3.898e-01
4.727e-01,2.874e-01
4.762e-01,2.902e-01
4.797e-01,2.390e-01
4.832e-01,2.504e-01
4.868e-01,1.394e-01
4.903e-01,2.134e-01
4.938e-01,1.849e-01
4.973e-01,1.337e-01
5.008e-01,1.508e-01
5.043e-01,1.081e-01
5.078e-01,1.053e-01
5.114e-01,5.975e-02
5.149e-01,7.113e-02
5.184e-01,7.113e-02
5.219e-01,5.691e-02
5.254e-01,5.691e-02
5.289e-01,3.983e-02
5.324e-01,3.130e-02
5.360e-01,3.983e-02
5.395e-01,3.130e-02
5.430e-01,2.276e-02
5.465e-01,2.561e-02
5.500e-01,1.423e-02
5.535e-01,1.707e-02
5.570e-01,2.561e-02
5.606e-01,8.536e-03
5.641e-01,1.992e-02
5.676e-01,2.845e-03
5.711e-01,1.138e-02
5.746e-01,5.691e-03
5.781e-01,1.138e-02
5.816e-01,5.691e-03
5.852e-01,2.845e-03
5.887e-01,2.845e-03
5.922e-01,0.000e+00
5.957e-01,2.845e-03
5.992e-01,5.691e-03
6.027e-01,0.000e+00
6.063e-01,0.000e+00
6.098e-01,0.000e+00
6.133e-01,2.845e-03
6.168e-01,0.000e+00
6.203e-01,0.000e+00
6.238e-01,0.000e+00
6.273e-01,0.000e+00
6.309e-01,0.000e+00
6.344e-01,0.000e+00
6.379e-01,2.845e-03
6.414e-01,0.000e+00
6.449e-01,0.000e+00
6.484e-01,0.000e+00
6.519e-01,0.000e+00
6.555e-01,0.000e+00
6.590e-01,0.000e+00
6.625e-01,0.000e+00
6.660e-01,0.000e+00
6.695e-01,0.000e+00
6.730e-01,0.000e+00
6.765e-01,0.000e+00
6.801e-01,0.000e+00
6.836e-01,0.000e+00
6.871e-01,0.000e+00
6.906e-01,0.000e+00
6.941e-01,0.000e+00
6.976e-01,0.000e+00
7.011e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_012.csv <==
transmittance,probability_density
1.077e-01,0.000e+00
1.110e-01,0.000e+00
1.143e-01,0.000e+00
1.176e-01,6.066e-03
1.209e-01,3.033e-03
1.242e-01,0.000e+00
1.275e-01,9.099e-03
1.308e-01,3.033e-03
1.341e-01,0.000e+00
1.374e-01,6.066e-03
1.407e-01,9.099e-03
1.440e-01,9.099e-03
1.473e-01,1.517e-02
1.506e-01,1.517e-02
1.539e-01,2.426e-02
1.572e-01,1.820e-02
1.605e-01,4.853e-02
1.638e-01,5.156e-02
1.671e-01,3.640e-02
1.704e-01,6.369e-02
1.737e-01,8.493e-02
1.770e-01,1.031e-01
1.803e-01,1.304e-01
1.836e-01,1.092e-01
1.869e-01,1.881e-01
1.902e-01,1.941e-01
1.935e-01,2.002e-01
1.968e-01,2.851e-01
2.001e-01,2.790e-01
2.034e-01,3.367e-01
2.066e-01,4.580e-01
2.099e-01,4.186e-01
2.132e-01,5.096e-01
2.165e-01,5.975e-01
2.198e-01,6.824e-01
2.231e-01,8.129e-01
2.264e-01,8.007e-01
2.297e-01,1.007e+00
2.330e-01,1.062e+00
2.363e-01,1.183e+00
2.396e-01,1.316e+00
2.429e-01,1.404e+00
2.462e-01,1.790e+00
2.495e-01,1.750e+00
2.528e-01,1.853e+00
2.561e-01,2.108e+00
2.594e-01,2.153e+00
2.627e-01,2.396e+00
2.660e-01,2.496e+00
2.693e-01,2.624e+00
2.726e-01,2.939e+00
2.759e-01,3.006e+00
2.792e-01,3.403e+00
2.825e-01,3.382e+00
2.858e-01,3.400e+00
2.891e-01,3.813e+00
2.924e-01,3.825e+00
2.957e-01,4.095e+00
2.990e-01,4.192e+00
3.023e-01,4.580e+00
3.056e-01,4.668e+00
3.089e-01,4.638e+00
3.122e-01,4.892e+00
3.155e-01,4.716e+00
3.187e-01,5.311e+00
3.220e-01,5.141e+00
3.253e-01,5.365e+00
3.286e-01,5.551e+00
3.319e-01,5.387e+00
3.352e-01,5.423e+00
3.385e-01,5.729e+00
3.418e-01,5.851e+00
3.451e-01,5.723e+00
3.484e-01,5.787e+00
3.517e-01,5.993e+00
3.550e-01,5.914e+00
3.583e-01,5.775e+00
3.616e-01,5.632e+00
3.649e-01,5.766e+00
3.682e-01,5.393e+00
3.715e-01,5.350e+00
3.748e-01,5.872e+00
3.781e-01,5.226e+00
3.814e-01,5.332e+00
3.847e-01,4.986e+00
3.880e-01,5.008e+00
3.913e-01,5.020e+00
3.946e-01,4.677e+00
3.979e-01,4.841e+00
4.012e-01,4.668e+00
4.045e-01,4.268e+00
4.078e-01,4.231e+00
4.111e-01,3.855e+00
4.144e-01,3.858e+00
4.177e-01,3.870e+00
4.210e-01,3.552e+00
4.243e-01,3.415e+00
4.275e-01,3.239e+00
4.308e-01,3.191e+00
4.341e-01,2.963e+00
4.374e-01,2.915e+00
4.407e-01,2.727e+00
4.440e-01,2.551e+00
4.473e-01,2.396e+00
4.506e-01,2.342e+00
4.539e-01,2.096e+00
4.572e-01,2.193e+00
4.605e-01,1.838e+00
4.638e-01,1.762e+00
4.671e-01,1.553e+00
4.704e-01,1.674e+00
4.737e-01,1.659e+00
4.770e-01,1.313e+00
4.803e-01,1.256e+00
4.836e-01,1.052e+00
4.869e-01,1.146e+00
4.902e-01,1.052e+00
4.935e-01,9.524e-01
4.968e-01,8.220e-01
5.001e-01,7.583e-01
5.034e-01,6.824e-01
5.067e-01,5.975e-01
5.100e-01,6.369e-01
5.133e-01,4.944e-01
5.166e-01,4.398e-01
5.199e-01,3.882e-01
5.232e-01,4.337e-01
5.265e-01,3.518e-01
5.298e-01,2.912e-01
5.331e-01,2.335e-01
5.363e-01,2.790e-01
5.396e-01,2.153e-01
5.429e-01,1.820e-01
5.462e-01,2.153e-01
5.495e-01,1.759e-01
5.528e-01,1.335e-01
5.561e-01,1.304e-01
5.594e-01,1.304e-01
5.627e-01,1.092e-01
5.660e-01,9.099e-02
5.693e-01,7.279e-02
5.726e-01,7.279e-02
5.759e-01,5.460e-02
5.792e-01,5.763e-02
5.825e-01,6.066e-02
5.858e-01,2.426e-02
5.891e-01,3.943e-02
5.924e-01,4.853e-02
5.957e-01,3.336e-02
5.990e-01,2.426e-02
6.023e-01,3.033e-02
6.056e-01,6.066e-03
6.089e-01,1.820e-02
6.122e-01,2.426e-02
6.155e-01,1.517e-02
6.188e-01,2.426e-02
6.221e-01,1.213e-02
6.254e-01,0.000e+00
6.287e-01,1.213e-02
6.320e-01,1.213e-02
6.353e-01,3.033e-03
6.386e-01,0.000e+00
6.419e-01,6.066e-03
6.451e-01,3.033e-03
6.484e-01,3.033e-03
6.517e-01,3.033e-03
6.550e-01,3.033e-03
6.583e-01,3.033e-03
6.616e-01,0.000e+00
6.649e-01,0.000e+00
6.682e-01,0.000e+00
6.715e-01,3.033e-03
6.748e-01,0.000e+00
6.781e-01,0.000e+00
6.814e-01,0.000e+00
6.847e-01,0.000e+00
6.880e-01,0.000e+00
6.913e-01,0.000e+00
6.946e-01,3.033e-03
6.979e-01,0.000e+00
7.012e-01,0.000e+00
7.045e-01,0.000e+00
7.078e-01,0.000e+00
7.111e-01,0.000e+00
7.144e-01,0.000e+00
7.177e-01,0.000e+00
7.210e-01,0.000e+00
7.243e-01,0.000e+00
7.276e-01,0.000e+00
7.309e-01,0.000e+00
7.342e-01,0.000e+00
7.375e-01,0.000e+00
7.408e-01,0.000e+00
7.441e-01,0.000e+00
7.474e-01,0.000e+00
7.507e-01,0.000e+00
7.540e-01,0.000e+00
7.572e-01,0.000e+00
7.605e-01,0.000e+00
7.638e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_013.csv <==
transmittance,probability_density
1.282e-01,0.000e+00
1.316e-01,0.000e+00
1.351e-01,0.000e+00
1.386e-01,2.888e-03
1.420e-01,0.000e+00
1.455e-01,2.888e-03
1.490e-01,2.888e-03
1.524e-01,8.663e-03
1.559e-01,0.000e+00
1.594e-01,2.888e-03
1.628e-01,5.775e-03
1.663e-01,2.888e-03
1.697e-01,8.663e-03
1.732e-01,0.000e+00
1.767e-01,1.733e-02
1.801e-01,1.733e-02
1.836e-01,2.021e-02
1.871e-01,1.733e-02
1.905e-01,2.599e-02
1.940e-01,5.487e-02
1.974e-01,2.310e-02
2.009e-01,5.487e-02
2.044e-01,5.487e-02
2.078e-01,7.508e-02
2.113e-01,9.529e-02
2.148e-01,1.068e-01
2.182e-01,1.299e-01
2.217e-01,1.559e-01
2.252e-01,1.906e-01
2.286e-01,1.733e-01
2.321e-01,2.541e-01
2.355e-01,2.541e-01
2.390e-01,2.974e-01
2.425e-01,3.321e-01
2.459e-01,4.360e-01
2.494e-01,4.216e-01
2.529e-01,4.793e-01
2.563e-01,5.458e-01
2.598e-01,7.681e-01
2.632e-01,6.642e-01
2.667e-01,8.894e-01
2.702e-01,8.692e-01
2.736e-01,1.042e+00
2.771e-01,1.152e+00
2.806e-01,1.132e+00
2.840e-01,1.331e+00
2.875e-01,1.542e+00
2.909e-01,1.634e+00
2.944e-01,1.750e+00
2.979e-01,1.842e+00
3.013e-01,2.050e+00
3.048e-01,2.131e+00
3.083e-01,2.258e+00
3.117e-01,2.443e+00
3.152e-01,2.593e+00
3.187e-01,2.703e+00
3.221e-01,2.943e+00
3.256e-01,3.211e+00
3.290e-01,3.277e+00
3.325e-01,3.451e+00
3.360e-01,3.462e+00
3.394e-01,3.615e+00
3.429e-01,4.063e+00
3.464e-01,4.011e+00
3.498e-01,4.222e+00
3.533e-01,4.202e+00
3.567e-01,4.467e+00
3.602e-01,4.617e+00
3.637e-01,4.837e+00
3.671e-01,4.655e+00
3.706e-01,5.108e+00
3.741e-01,4.996e+00
3.775e-01,5.126e+00
3.810e-01,5.198e+00
3.845e-01,5.290e+00
3.879e-01,5.345e+00
3.914e-01,5.637e+00
3.948e-01,5.296e+00
3.983e-01,5.452e+00
4.018e-01,5.293e+00
4.052e-01,5.648e+00
4.087e-01,5.562e+00
4.122e-01,5.351e+00
4.156e-01,5.409e+00
4.191e-01,5.206e+00
4.225e-01,5.212e+00
4.260e-01,5.397e+00
4.295e-01,5.143e+00
4.329e-01,4.935e+00
4.364e-01,4.895e+00
4.399e-01,4.568e+00
4.433e-01,4.727e+00
4.468e-01,4.612e+00
4.502e-01,4.470e+00
4.537e-01,4.323e+00
4.572e-01,4.187e+00
4.606e-01,3.910e+00
4.641e-01,3.754e+00
4.676e-01,3.532e+00
4.710e-01,3.791e+00
4.745e-01,3.413e+00
4.780e-01,3.191e+00
4.814e-01,3.223e+00
4.849e-01,2.940e+00
4.883e-01,2.893e+00
4.918e-01,2.772e+00
4.953e-01,2.553e+00
4.987e-01,2.319e+00
5.022e-01,2.374e+00
5.057e-01,2.183e+00
5.091e-01,1.978e+00
5.126e-01,1.868e+00
5.160e-01,1.842e+00
5.195e-01,1.672e+00
5.230e-01,1.666e+00
5.264e-01,1.401e+00
5.299e-01,1.450e+00
5.334e-01,1.224e+00
5.368e-01,1.213e+00
5.403e-01,1.068e+00
5.437e-01,1.014e+00
5.472e-01,9.154e-01
5.507e-01,8.778e-01
5.541e-01,6.873e-01
5.576e-01,6.584e-01
5.611e-01,5.775e-01
5.645e-01,5.689e-01
5.680e-01,5.689e-01
5.715e-01,4.216e-01
5.749e-01,4.447e-01
5.784e-01,3.436e-01
5.818e-01,3.523e-01
5.853e-01,2.830e-01
5.888e-01,2.483e-01
5.922e-01,2.281e-01
5.957e-01,2.368e-01
5.992e-01,1.761e-01
6.026e-01,2.050e-01
6.061e-01,1.213e-01
6.095e-01,1.473e-01
6.130e-01,1.097e-01
6.165e-01,1.299e-01
6.199e-01,1.040e-01
6.234e-01,6.642e-02
6.269e-01,5.487e-02
6.303e-01,8.663e-02
6.338e-01,3.465e-02
6.373e-01,6.064e-02
6.407e-01,3.176e-02
6.442e-01,5.487e-02
6.476e-01,3.754e-02
6.511e-01,2.021e-02
6.546e-01,2.599e-02
6.580e-01,1.733e-02
6.615e-01,1.733e-02
6.650e-01,2.310e-02
6.684e-01,2.888e-02
6.719e-01,8.663e-03
6.753e-01,1.155e-02
6.788e-01,8.663e-03
6.823e-01,1.155e-02
6.857e-01,2.888e-03
6.892e-01,2.888e-03
6.927e-01,5.775e-03
6.961e-01,2.888e-03
6.996e-01,2.888e-03
7.030e-01,0.000e+00
7.065e-01,0.000e+00
7.100e-01,5.775e-03
7.134e-01,2.888e-03
7.169e-01,0.000e+00
7.204e-01,0.000e+00
7.238e-01,2.888e-03
7.273e-01,0.000e+00
7.308e-01,0.000e+00
7.342e-01,0.000e+00
7.377e-01,0.000e+00
7.411e-01,0.000e+00
7.446e-01,2.888e-03
7.481e-01,0.000e+00
7.515e-01,0.000e+00
7.550e-01,0.000e+00
7.585e-01,0.000e+00
7.619e-01,0.000e+00
7.654e-01,0.000e+00
7.688e-01,0.000e+00
7.723e-01,0.000e+00
7.758e-01,0.000e+00
7.792e-01,0.000e+00
7.827e-01,0.000e+00
7.862e-01,0.000e+00
7.896e-01,0.000e+00
7.931e-01,0.000e+00
7.966e-01,0.000e+00
8.000e-01,0.000e+00
8.035e-01,0.000e+00
8.069e-01,0.000e+00
8.104e-01,0.000e+00
8.139e-01,0.000e+00
8.173e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_014.csv <==
transmittance,probability_density
1.501e-01,0.000e+00
1.537e-01,0.000e+00
1.573e-01,0.000e+00
1.608e-01,0.000e+00
1.644e-01,2.805e-03
1.680e-01,0.000e+00
1.715e-01,0.000e+00
1.751e-01,2.805e-03
1.787e-01,5.610e-03
1.822e-01,5.610e-03
1.858e-01,2.805e-03
1.894e-01,8.415e-03
1.929e-01,0.000e+00
1.965e-01,8.415e-03
2.001e-01,0.000e+00
2.036e-01,5.610e-03
2.072e-01,1.402e-02
2.108e-01,8.415e-03
2.143e-01,2.244e-02
2.179e-01,1.683e-02
2.215e-01,2.244e-02
2.250e-01,3.646e-02
2.286e-01,2.524e-02
2.321e-01,3.646e-02
2.357e-01,4.768e-02
2.393e-01,5.329e-02
2.428e-01,7.573e-02
2.464e-01,7.573e-02
2.500e-01,9.256e-02
2.535e-01,1.487e-01
2.571e-01,1.374e-01
2.607e-01,1.683e-01
2.642e-01,1.711e-01
2.678e-01,2.104e-01
2.714e-01,2.384e-01
2.749e-01,2.749e-01
2.785e-01,2.889e-01
2.821e-01,3.394e-01
2.856e-01,3.646e-01
2.892e-01,4.432e-01
2.928e-01,5.021e-01
2.963e-01,5.049e-01
2.999e-01,6.816e-01
3.035e-01,7.741e-01
3.070e-01,7.321e-01
3.106e-01,8.499e-01
3.141e-01,1.043e+00
3.177e-01,9.761e-01
3.213e-01,1.172e+00
3.248e-01,1.220e+00
3.284e-01,1.436e+00
3.320e-01,1.489e+00
3.355e-01,1.588e+00
3.391e-01,1.815e+00
3.427e-01,1.905e+00
3.462e-01,1.899e+00
3.498e-01,2.056e+00
3.534e-01,2.294e+00
3.569e-01,2.348e+00
3.605e-01,2.566e+00
3.641e-01,2.550e+00
3.676e-01,2.925e+00
3.712e-01,3.032e+00
3.748e-01,3.430e+00
3.783e-01,3.161e+00
3.819e-01,3.447e+00
3.855e-01,3.694e+00
3.890e-01,3.601e+00
3.926e-01,3.840e+00
3.961e-01,4.061e+00
3.997e-01,4.042e+00
4.033e-01,4.420e+00
4.068e-01,4.429e+00
4.104e-01,4.544e+00
4.140e-01,4.670e+00
4.175e-01,4.763e+00
4.211e-01,4.836e+00
4.247e-01,5.077e+00
4.282e-01,4.984e+00
4.318e-01,5.186e+00
4.354e-01,5.217e+00
4.389e-01,5.284e+00
4.425e-01,5.108e+00
4.461e-01,5.155e+00
4.496e-01,5.189e+00
4.532e-01,5.296e+00
4.568e-01,5.447e+00
4.603e-01,5.326e+00
4.639e-01,5.001e+00
4.675e-01,5.312e+00
4.710e-01,5.024e+00
4.746e-01,5.116e+00
4.781e-01,5.040e+00
4.817e-01,4.763e+00
4.853e-01,4.763e+00
4.888e-01,4.664e+00
4.924e-01,4.291e+00
4.960e-01,4.625e+00
4.995e-01,4.423e+00
5.031e-01,4.126e+00
5.067e-01,3.932e+00
5.102e-01,3.736e+00
5.138e-01,3.618e+00
5.174e-01,3.778e+00
5.209e-01,3.526e+00
5.245e-01,3.385e+00
5.281e-01,3.130e+00
5.316e-01,3.032e+00
5.352e-01,2.889e+00
5.388e-01,2.710e+00
5.423e-01,2.853e+00
5.459e-01,2.407e+00
5.495e-01,2.393e+00
5.530e-01,2.224e+00
5.566e-01,2.076e+00
5.601e-01,1.958e+00
5.637e-01,1.747e+00
5.673e-01,1.871e+00
5.708e-01,1.574e+00
5.744e-01,1.453e+00
5.780e-01,1.445e+00
5.815e-01,1.397e+00
5.851e-01,1.172e+00
5.887e-01,1.043e+00
5.922e-01,1.142e+00
5.958e-01,8.976e-01
5.994e-01,8.218e-01
6.029e-01,8.022e-01
6.065e-01,6.676e-01
6.101e-01,6.255e-01
6.136e-01,4.852e-01
6.172e-01,5.357e-01
6.208e-01,5.077e-01
6.243e-01,4.432e-01
6.279e-01,2.945e-01
6.315e-01,3.702e-01
6.350e-01,2.945e-01
6.386e-01,2.384e-01
6.421e-01,2.552e-01
6.457e-01,2.020e-01
6.493e-01,1.655e-01
6.528e-01,1.795e-01
6.564e-01,1.515e-01
6.600e-01,1.459e-01
6.635e-01,1.206e-01
6.671e-01,8.134e-02
6.707e-01,7.573e-02
6.742e-01,7.573e-02
6.778e-01,6.732e-02
6.814e-01,6.451e-02
6.849e-01,4.768e-02
6.885e-01,4.768e-02
6.921e-01,3.646e-02
6.956e-01,3.646e-02
6.992e-01,2.524e-02
7.028e-01,1.963e-02
7.063e-01,2.524e-02
7.099e-01,1.402e-02
7.135e-01,2.524e-02
7.170e-01,2.244e-02
7.206e-01,8.415e-03
7.241e-01,1.402e-02
7.277e-01,2.805e-03
7.313e-01,8.415e-03
7.348e-01,0.000e+00
7.384e-01,2.805e-03
7.420e-01,5.610e-03
7.455e-01,0.000e+00
7.491e-01,0.000e+00
7.527e-01,2.805e-03
7.562e-01,2.805e-03
7.598e-01,2.805e-03
7.634e-01,0.000e+00
7.669e-01,0.000e+00
7.705e-01,2.805e-03
7.741e-01,0.000e+00
7.776e-01,0.000e+00
7.812e-01,0.000e+00
7.848e-01,2.805e-03
7.883e-01,0.000e+00
7.919e-01,0.000e+00
7.955e-01,0.000e+00
7.990e-01,0.000e+00
8.026e-01,0.000e+00
8.061e-01,0.000e+00
8.097e-01,0.000e+00
8.133e-01,0.000e+00
8.168e-01,0.000e+00
8.204e-01,0.000e+00
8.240e-01,0.000e+00
8.275e-01,0.000e+00
8.311e-01,0.000e+00
8.347e-01,0.000e+00
8.382e-01,0.000e+00
8.418e-01,0.000e+00
8.454e-01,0.000e+00
8.489e-01,0.000e+00
8.525e-01,0.000e+00
8.561e-01,0.000e+00
8.596e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_015.csv <==
transmittance,probability_density
1.744e-01,0.000e+00
1.781e-01,0.000e+00
1.817e-01,0.000e+00
1.853e-01,0.000e+00
1.889e-01,2.765e-03
1.925e-01,0.000e+00
1.961e-01,0.000e+00
1.998e-01,0.000e+00
2.034e-01,2.765e-03
2.070e-01,5.530e-03
2.106e-01,0.000e+00
2.142e-01,8.295e-03
2.178e-01,5.530e-03
2.215e-01,0.000e+00
2.251e-01,8.295e-03
2.287e-01,2.765e-03
2.323e-01,2.765e-03
2.359e-01,5.530e-03
2.395e-01,1.106e-02
2.432e-01,1.106e-02
2.468e-01,1.106e-02
2.504e-01,1.659e-02
2.540e-01,2.212e-02
2.576e-01,2.765e-02
2.612e-01,2.765e-02
2.649e-01,3.595e-02
2.685e-01,3.318e-02
2.721e-01,4.977e-02
2.757e-01,4.424e-02
2.793e-01,6.636e-02
2.829e-01,6.360e-02
2.866e-01,1.106e-01
2.902e-01,1.272e-01
2.938e-01,1.272e-01
2.974e-01,1.217e-01
3.010e-01,2.157e-01
3.046e-01,1.853e-01
3.083e-01,2.129e-01
3.119e-01,2.323e-01
3.155e-01,2.516e-01
3.191e-01,2.959e-01
3.227e-01,3.539e-01
3.263e-01,3.982e-01
3.300e-01,4.065e-01
3.336e-01,4.618e-01
3.372e-01,5.281e-01
3.408e-01,7.327e-01
3.444e-01,6.636e-01
3.480e-01,7.687e-01
3.517e-01,8.378e-01
3.553e-01,9.484e-01
3.589e-01,9.208e-01
3.625e-01,1.109e+00
3.661e-01,1.208e+00
3.697e-01,1.258e+00
3.734e-01,1.477e+00
3.770e-01,1.490e+00
3.806e-01,1.673e+00
3.842e-01,1.814e+00
3.878e-01,1.803e+00
3.914e-01,1.952e+00
3.951e-01,2.032e+00
3.987e-01,2.195e+00
4.023e-01,2.389e+00
4.059e-01,2.522e+00
4.095e-01,2.693e+00
4.131e-01,2.959e+00
4.168e-01,2.967e+00
4.204e-01,3.078e+00
4.240e-01,3.315e+00
4.276e-01,3.487e+00
4.312e-01,3.512e+00
4.348e-01,3.608e+00
4.385e-01,3.805e+00
4.421e-01,3.841e+00
4.457e-01,4.009e+00
4.493e-01,4.457e+00
4.529e-01,4.311e+00
4.565e-01,4.399e+00
4.602e-01,4.676e+00
4.638e-01,4.477e+00
4.674e-01,4.861e+00
4.710e-01,4.994e+00
4.746e-01,5.060e+00
4.782e-01,4.919e+00
4.819e-01,5.057e+00
4.855e-01,5.079e+00
4.891e-01,5.124e+00
4.927e-01,5.149e+00
4.963e-01,5.090e+00
4.999e-01,5.082e+00
5.036e-01,5.334e+00
5.072e-01,5.207e+00
5.108e-01,4.949e+00
5.144e-01,5.298e+00
5.180e-01,5.093e+00
5.216e-01,4.966e+00
5.253e-01,4.861e+00
5.289e-01,4.828e+00
5.325e-01,4.662e+00
5.361e-01,4.667e+00
5.397e-01,4.269e+00
5.433e-01,4.427e+00
5.470e-01,4.410e+00
5.506e-01,4.109e+00
5.542e-01,3.675e+00
5.578e-01,3.777e+00
5.614e-01,3.752e+00
5.650e-01,3.644e+00
5.687e-01,3.415e+00
5.723e-01,3.268e+00
5.759e-01,3.180e+00
5.795e-01,3.053e+00
5.831e-01,2.782e+00
5.867e-01,2.889e+00
5.903e-01,2.619e+00
5.940e-01,2.381e+00
5.976e-01,2.292e+00
6.012e-01,2.325e+00
6.048e-01,1.933e+00
6.084e-01,1.900e+00
6.120e-01,1.764e+00
6.157e-01,1.678e+00
6.193e-01,1.532e+00
6.229e-01,1.548e+00
6.265e-01,1.352e+00
6.301e-01,1.247e+00
6.337e-01,1.145e+00
6.374e-01,9.927e-01
6.410e-01,9.844e-01
6.446e-01,9.429e-01
6.482e-01,7.991e-01
6.518e-01,6.802e-01
6.554e-01,5.917e-01
6.591e-01,5.475e-01
6.627e-01,5.115e-01
6.663e-01,5.226e-01
6.699e-01,3.899e-01
6.735e-01,3.456e-01
6.771e-01,3.512e-01
6.808e-01,2.848e-01
6.844e-01,2.654e-01
6.880e-01,2.350e-01
6.916e-01,1.853e-01
6.952e-01,2.074e-01
6.988e-01,1.521e-01
7.025e-01,1.383e-01
7.061e-01,1.272e-01
7.097e-01,1.106e-01
7.133e-01,8.572e-02
7.169e-01,5.807e-02
7.205e-01,6.636e-02
7.242e-01,7.189e-02
7.278e-01,4.148e-02
7.314e-01,3.871e-02
7.350e-01,6.083e-02
7.386e-01,2.765e-02
7.422e-01,2.212e-02
7.459e-01,1.659e-02
7.495e-01,2.212e-02
7.531e-01,3.318e-02
7.567e-01,1.383e-02
7.603e-01,1.106e-02
7.639e-01,1.383e-02
7.676e-01,5.530e-03
7.712e-01,0.000e+00
7.748e-01,2.765e-03
7.784e-01,5.530e-03
7.820e-01,2.765e-03
7.856e-01,0.000e+00
7.893e-01,2.765e-03
7.929e-01,0.000e+00
7.965e-01,5.530e-03
8.001e-01,0.000e+00
8.037e-01,2.765e-03
8.073e-01,0.000e+00
8.110e-01,0.000e+00
8.146e-01,2.765e-03
8.182e-01,0.000e+00
8.218e-01,0.000e+00
8.254e-01,0.000e+00
8.290e-01,0.000e+00
8.327e-01,0.000e+00
8.363e-01,0.000e+00
8.399e-01,0.000e+00
8.435e-01,0.000e+00
8.471e-01,0.000e+00
8.507e-01,0.000e+00
8.544e-01,0.000e+00
8.580e-01,0.000e+00
8.616e-01,0.000e+00
8.652e-01,0.000e+00
8.688e-01,0.000e+00
8.724e-01,0.000e+00
8.761e-01,0.000e+00
8.797e-01,0.000e+00
8.833e-01,0.000e+00
8.869e-01,0.000e+00
8.905e-01,0.000e+00
8.941e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_016.csv <==
transmittance,probability_density
2.036e-01,0.000e+00
2.076e-01,0.000e+00
2.116e-01,0.000e+00
2.156e-01,0.000e+00
2.196e-01,0.000e+00
2.236e-01,2.505e-03
2.276e-01,0.000e+00
2.316e-01,0.000e+00
2.356e-01,0.000e+00
2.396e-01,5.010e-03
2.436e-01,2.505e-03
2.475e-01,7.515e-03
2.515e-01,2.505e-03
2.555e-01,5.010e-03
2.595e-01,2.505e-03
2.635e-01,7.515e-03
2.675e-01,2.505e-03
2.715e-01,5.010e-03
2.755e-01,1.002e-02
2.795e-01,2.505e-03
2.835e-01,1.253e-02
2.875e-01,1.253e-02
2.915e-01,2.004e-02
2.954e-01,2.505e-02
2.994e-01,1.754e-02
3.034e-01,4.259e-02
3.074e-01,3.758e-02
3.114e-01,3.758e-02
3.154e-01,4.008e-02
3.194e-01,6.513e-02
3.234e-01,6.764e-02
3.274e-01,9.519e-02
3.314e-01,1.177e-01
3.354e-01,1.403e-01
3.394e-01,1.253e-01
3.433e-01,1.854e-01
3.473e-01,1.954e-01
3.513e-01,1.879e-01
3.553e-01,2.530e-01
3.593e-01,2.630e-01
3.633e-01,3.081e-01
3.673e-01,3.632e-01
3.713e-01,3.482e-01
3.753e-01,4.484e-01
3.793e-01,4.985e-01
3.833e-01,5.536e-01
3.873e-01,6.939e-01
3.912e-01,7.390e-01
3.952e-01,8.593e-01
3.992e-01,8.192e-01
4.032e-01,9.269e-01
4.072e-01,1.100e+00
4.112e-01,1.155e+00
4.152e-01,1.172e+00
4.192e-01,1.390e+00
4.232e-01,1.573e+00
4.272e-01,1.601e+00
4.312e-01,1.806e+00
4.352e-01,1.806e+00
4.391e-01,1.841e+00
4.431e-01,2.019e+00
4.471e-01,2.297e+00
4.511e-01,2.513e+00
4.551e-01,2.683e+00
4.591e-01,2.803e+00
4.631e-01,2.756e+00
4.671e-01,3.094e+00
4.711e-01,3.192e+00
4.751e-01,3.219e+00
4.791e-01,3.582e+00
4.831e-01,3.773e+00
4.871e-01,3.740e+00
4.910e-01,3.900e+00
4.950e-01,4.148e+00
4.990e-01,4.319e+00
5.030e-01,4.364e+00
5.070e-01,4.437e+00
5.110e-01,4.522e+00
5.150e-01,4.767e+00
5.190e-01,4.953e+00
5.230e-01,5.105e+00
5.270e-01,4.847e+00
5.310e-01,5.033e+00
5.350e-01,5.130e+00
5.389e-01,5.156e+00
5.429e-01,5.130e+00
5.469e-01,5.236e+00
5.509e-01,5.143e+00
5.549e-01,5.128e+00
5.589e-01,4.845e+00
5.629e-01,5.253e+00
5.669e-01,5.168e+00
5.709e-01,5.068e+00
5.749e-01,4.840e+00
5.789e-01,4.752e+00
5.829e-01,4.629e+00
5.868e-01,4.319e+00
5.908e-01,4.665e+00
5.948e-01,4.299e+00
5.988e-01,4.031e+00
6.028e-01,3.885e+00
6.068e-01,3.910e+00
6.108e-01,3.394e+00
6.148e-01,3.595e+00
6.188e-01,3.462e+00
6.228e-01,3.224e+00
6.268e-01,2.974e+00
6.308e-01,3.051e+00
6.347e-01,2.841e+00
6.387e-01,2.610e+00
6.427e-01,2.422e+00
6.467e-01,2.252e+00
6.507e-01,2.139e+00
6.547e-01,1.919e+00
6.587e-01,1.686e+00
6.627e-01,1.779e+00
6.667e-01,1.568e+00
6.707e-01,1.440e+00
6.747e-01,1.308e+00
6.787e-01,1.200e+00
6.827e-01,1.007e+00
6.866e-01,1.047e+00
6.906e-01,9.169e-01
6.946e-01,7.791e-01
6.986e-01,6.238e-01
7.026e-01,6.213e-01
7.066e-01,5.411e-01
7.106e-01,4.885e-01
7.146e-01,3.758e-01
7.186e-01,3.958e-01
7.226e-01,3.357e-01
7.266e-01,2.430e-01
7.306e-01,2.856e-01
7.345e-01,2.079e-01
7.385e-01,1.528e-01
7.425e-01,1.678e-01
7.465e-01,1.478e-01
7.505e-01,1.328e-01
7.545e-01,5.511e-02
7.585e-01,9.519e-02
7.625e-01,4.760e-02
7.665e-01,6.012e-02
7.705e-01,5.010e-02
7.745e-01,4.760e-02
7.785e-01,3.257e-02
7.824e-01,2.255e-02
7.864e-01,3.006e-02
7.904e-01,2.004e-02
7.944e-01,2.004e-02
7.984e-01,7.515e-03
8.024e-01,7.515e-03
8.064e-01,7.515e-03
8.104e-01,5.010e-03
8.144e-01,0.000e+00
8.184e-01,2.505e-03
8.224e-01,2.505e-03
8.264e-01,0.000e+00
8.303e-01,2.505e-03
8.343e-01,2.505e-03
8.383e-01,2.505e-03
8.423e-01,2.505e-03
8.463e-01,0.000e+00
8.503e-01,0.000e+00
8.543e-01,0.000e+00
8.583e-01,0.000e+00
8.623e-01,0.000e+00
8.663e-01,0.000e+00
8.703e-01,0.000e+00
8.743e-01,0.000e+00
8.782e-01,0.000e+00
8.822e-01,0.000e+00
8.862e-01,0.000e+00
8.902e-01,0.000e+00
8.942e-01,0.000e+00
8.982e-01,0.000e+00
9.022e-01,0.000e+00
9.062e-01,0.000e+00
9.102e-01,0.000e+00
9.142e-01,0.000e+00
9.182e-01,0.000e+00
9.222e-01,0.000e+00
9.262e-01,0.000e+00
9.301e-01,0.000e+00
9.341e-01,0.000e+00
9.381e-01,0.000e+00
9.421e-01,0.000e+00
9.461e-01,0.000e+00
9.501e-01,0.000e+00
9.541e-01,0.000e+00
9.581e-01,0.000e+00
9.621e-01,0.000e+00
9.661e-01,0.000e+00
9.701e-01,0.000e+00
9.741e-01,0.000e+00
9.780e-01,0.000e+00
9.820e-01,0.000e+00
9.860e-01,0.000e+00
9.900e-01,0.000e+00
9.940e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_017.csv <==
transmittance,probability_density
2.342e-01,0.000e+00
2.380e-01,0.000e+00
2.419e-01,0.000e+00
2.457e-01,0.000e+00
2.495e-01,0.000e+00
2.534e-01,0.000e+00
2.572e-01,2.605e-03
2.611e-01,0.000e+00
2.649e-01,0.000e+00
2.687e-01,0.000e+00
2.726e-01,2.605e-03
2.764e-01,2.605e-03
2.803e-01,5.210e-03
2.841e-01,5.210e-03
2.879e-01,5.210e-03
2.918e-01,2.605e-03
2.956e-01,5.210e-03
2.994e-01,2.605e-03
3.033e-01,5.210e-03
3.071e-01,7.815e-03
3.110e-01,5.210e-03
3.148e-01,2.605e-03
3.186e-01,7.815e-03
3.225e-01,2.605e-03
3.263e-01,2.866e-02
3.302e-01,1.042e-02
3.340e-01,2.866e-02
3.378e-01,2.084e-02
3.417e-01,3.126e-02
3.455e-01,2.866e-02
3.494e-01,3.908e-02
3.532e-01,3.126e-02
3.570e-01,6.252e-02
3.609e-01,6.513e-02
3.647e-01,5.471e-02
3.685e-01,1.016e-01
3.724e-01,1.146e-01
3.762e-01,1.146e-01
3.801e-01,1.433e-01
3.839e-01,2.006e-01
3.877e-01,1.798e-01
3.916e-01,1.745e-01
3.954e-01,1.850e-01
3.993e-01,2.787e-01
4.031e-01,2.996e-01
4.069e-01,3.022e-01
4.108e-01,3.178e-01
4.146e-01,4.012e-01
4.184e-01,4.481e-01
4.223e-01,5.080e-01
4.261e-01,5.653e-01
4.300e-01,6.304e-01
4.338e-01,7.164e-01
4.376e-01,7.659e-01
4.415e-01,8.779e-01
4.453e-01,9.274e-01
4.492e-01,9.404e-01
4.530e-01,1.084e+00
4.568e-01,1.159e+00
4.607e-01,1.284e+00
4.645e-01,1.446e+00
4.683e-01,1.451e+00
4.722e-01,1.633e+00
4.760e-01,1.748e+00
4.799e-01,1.795e+00
4.837e-01,1.936e+00
4.875e-01,2.042e+00
4.914e-01,2.160e+00
4.952e-01,2.412e+00
4.991e-01,2.634e+00
5.029e-01,2.800e+00
5.067e-01,2.899e+00
5.106e-01,2.991e+00
5.144e-01,3.048e+00
5.183e-01,3.124e+00
5.221e-01,3.410e+00
5.259e-01,3.744e+00
5.298e-01,3.624e+00
5.336e-01,3.939e+00
5.374e-01,3.874e+00
5.413e-01,4.275e+00
5.451e-01,4.408e+00
5.490e-01,4.364e+00
5.528e-01,4.590e+00
5.566e-01,4.640e+00
5.605e-01,4.791e+00
5.643e-01,5.012e+00
5.682e-01,4.848e+00
5.720e-01,5.127e+00
5.758e-01,5.041e+00
5.797e-01,5.218e+00
5.835e-01,5.228e+00
5.873e-01,5.265e+00
5.912e-01,5.145e+00
5.950e-01,5.273e+00
5.989e-01,5.124e+00
6.027e-01,5.294e+00
6.065e-01,5.127e+00
6.104e-01,5.372e+00
6.142e-01,5.046e+00
6.181e-01,4.866e+00
6.219e-01,4.955e+00
6.257e-01,4.733e+00
6.296e-01,4.687e+00
6.334e-01,4.569e+00
6.372e-01,4.337e+00
6.411e-01,4.220e+00
6.449e-01,4.155e+00
6.488e-01,3.923e+00
6.526e-01,3.889e+00
6.564e-01,3.473e+00
6.603e-01,3.556e+00
6.641e-01,3.598e+00
6.680e-01,3.241e+00
6.718e-01,3.157e+00
6.756e-01,2.853e+00
6.795e-01,2.748e+00
6.833e-01,2.602e+00
6.872e-01,2.378e+00
6.910e-01,2.306e+00
6.948e-01,2.131e+00
6.987e-01,1.829e+00
7.025e-01,1.855e+00
7.063e-01,1.649e+00
7.102e-01,1.482e+00
7.140e-01,1.428e+00
7.179e-01,1.326e+00
7.217e-01,1.136e+00
7.255e-01,1.006e+00
7.294e-01,9.014e-01
7.332e-01,8.675e-01
7.371e-01,7.477e-01
7.409e-01,6.930e-01
7.447e-01,5.549e-01
7.486e-01,4.950e-01
7.524e-01,4.298e-01
7.562e-01,4.090e-01
7.601e-01,3.595e-01
7.639e-01,2.631e-01
7.678e-01,2.475e-01
7.716e-01,2.527e-01
7.754e-01,1.798e-01
7.793e-01,1.850e-01
7.831e-01,1.303e-01
7.870e-01,1.146e-01
7.908e-01,9.118e-02
7.946e-01,7.555e-02
7.985e-01,4.429e-02
8.023e-01,6.252e-02
8.061e-01,4.950e-02
8.100e-01,3.387e-02
8.138e-01,3.126e-02
8.177e-01,2.605e-02
8.215e-01,3.387e-02
8.253e-01,1.303e-02
8.292e-01,1.303e-02
8.330e-01,7.815e-03
8.369e-01,5.210e-03
8.407e-01,5.210e-03
8.445e-01,0.000e+00
8.484e-01,5.210e-03
8.522e-01,0.000e+00
8.561e-01,2.605e-03
8.599e-01,2.605e-03
8.637e-01,5.210e-03
8.676e-01,0.000e+00
8.714e-01,0.000e+00
8.752e-01,0.000e+00
8.791e-01,0.000e+00
8.829e-01,0.000e+00
8.868e-01,0.000e+00
8.906e-01,0.000e+00
8.944e-01,0.000e+00
8.983e-01,0.000e+00
9.021e-01,0.000e+00
9.060e-01,0.000e+00
9.098e-01,0.000e+00
9.136e-01,0.000e+00
9.175e-01,0.000e+00
9.213e-01,0.000e+00
9.251e-01,0.000e+00
9.290e-01,0.000e+00
9.328e-01,0.000e+00
9.367e-01,0.000e+00
9.405e-01,0.000e+00
9.443e-01,0.000e+00
9.482e-01,0.000e+00
9.520e-01,0.000e+00
9.559e-01,0.000e+00
9.597e-01,0.000e+00
9.635e-01,0.000e+00
9.674e-01,0.000e+00
9.712e-01,0.000e+00
9.750e-01,0.000e+00
9.789e-01,0.000e+00
9.827e-01,0.000e+00
9.866e-01,0.000e+00
9.904e-01,0.000e+00
9.942e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_018.csv <==
transmittance,probability_density
2.661e-01,0.000e+00
2.698e-01,0.000e+00
2.735e-01,0.000e+00
2.771e-01,0.000e+00
2.808e-01,0.000e+00
2.845e-01,0.000e+00
2.882e-01,0.000e+00
2.919e-01,2.718e-03
2.955e-01,0.000e+00
2.992e-01,0.000e+00
3.029e-01,0.000e+00
3.066e-01,0.000e+00
3.103e-01,2.718e-03
3.139e-01,5.437e-03
3.176e-01,5.437e-03
3.213e-01,2.718e-03
3.250e-01,5.437e-03
3.286e-01,8.155e-03
3.323e-01,0.000e+00
3.360e-01,5.437e-03
3.397e-01,2.718e-03
3.434e-01,5.437e-03
3.470e-01,8.155e-03
3.507e-01,0.000e+00
3.544e-01,5.437e-03
3.581e-01,5.437e-03
3.618e-01,1.087e-02
3.654e-01,1.903e-02
3.691e-01,1.359e-02
3.728e-01,2.990e-02
3.765e-01,2.718e-02
3.801e-01,2.447e-02
3.838e-01,2.175e-02
3.875e-01,3.262e-02
3.912e-01,4.349e-02
3.949e-01,4.078e-02
3.985e-01,6.524e-02
4.022e-01,6.796e-02
4.059e-01,5.437e-02
4.096e-01,1.142e-01
4.133e-01,9.243e-02
4.169e-01,1.250e-01
4.206e-01,1.767e-01
4.243e-01,1.631e-01
4.280e-01,1.713e-01
4.317e-01,1.821e-01
4.353e-01,2.012e-01
4.390e-01,2.229e-01
4.427e-01,2.963e-01
4.464e-01,2.854e-01
4.500e-01,2.963e-01
4.537e-01,3.914e-01
4.574e-01,4.349e-01
4.611e-01,4.485e-01
4.648e-01,4.567e-01
4.684e-01,6.171e-01
4.721e-01,5.926e-01
4.758e-01,7.530e-01
4.795e-01,7.938e-01
4.832e-01,8.237e-01
4.868e-01,9.514e-01
4.905e-01,9.079e-01
4.942e-01,1.199e+00
4.979e-01,1.017e+00
5.015e-01,1.185e+00
5.052e-01,1.403e+00
5.089e-01,1.389e+00
5.126e-01,1.541e+00
5.163e-01,1.634e+00
5.199e-01,1.827e+00
5.236e-01,1.889e+00
5.273e-01,1.998e+00
5.310e-01,2.196e+00
5.347e-01,2.104e+00
5.383e-01,2.403e+00
5.420e-01,2.746e+00
5.457e-01,2.914e+00
5.494e-01,2.936e+00
5.530e-01,2.952e+00
5.567e-01,3.110e+00
5.604e-01,3.091e+00
5.641e-01,3.490e+00
5.678e-01,3.365e+00
5.714e-01,4.135e+00
5.751e-01,3.857e+00
5.788e-01,4.078e+00
5.825e-01,4.026e+00
5.862e-01,4.366e+00
5.898e-01,4.629e+00
5.935e-01,4.559e+00
5.972e-01,4.790e+00
6.009e-01,4.918e+00
6.045e-01,4.735e+00
6.082e-01,5.124e+00
6.119e-01,5.121e+00
6.156e-01,5.309e+00
6.193e-01,5.546e+00
6.229e-01,5.108e+00
6.266e-01,5.353e+00
6.303e-01,5.347e+00
6.340e-01,5.361e+00
6.377e-01,5.497e+00
6.413e-01,5.217e+00
6.450e-01,5.369e+00
6.487e-01,5.556e+00
6.524e-01,5.230e+00
6.560e-01,5.094e+00
6.597e-01,4.950e+00
6.634e-01,5.160e+00
6.671e-01,4.939e+00
6.708e-01,4.850e+00
6.744e-01,4.371e+00
6.781e-01,4.594e+00
6.818e-01,4.450e+00
6.855e-01,4.241e+00
6.892e-01,3.980e+00
6.928e-01,3.885e+00
6.965e-01,3.830e+00
7.002e-01,3.781e+00
7.039e-01,3.577e+00
7.075e-01,3.303e+00
7.112e-01,3.161e+00
7.149e-01,2.892e+00
7.186e-01,2.955e+00
7.223e-01,2.577e+00
7.259e-01,2.398e+00
7.296e-01,2.335e+00
7.333e-01,2.183e+00
7.370e-01,1.922e+00
7.407e-01,1.805e+00
7.443e-01,1.710e+00
7.480e-01,1.514e+00
7.517e-01,1.370e+00
7.554e-01,1.348e+00
7.590e-01,1.090e+00
7.627e-01,1.057e+00
7.664e-01,8.699e-01
7.701e-01,8.672e-01
7.738e-01,7.013e-01
7.774e-01,6.144e-01
7.811e-01,6.388e-01
7.848e-01,4.812e-01
7.885e-01,4.349e-01
7.922e-01,3.425e-01
7.958e-01,2.854e-01
7.995e-01,2.773e-01
8.032e-01,2.311e-01
8.069e-01,2.582e-01
8.106e-01,1.522e-01
8.142e-01,1.250e-01
8.179e-01,1.223e-01
8.216e-01,1.006e-01
8.253e-01,7.340e-02
8.289e-01,4.349e-02
8.326e-01,5.437e-02
8.363e-01,5.709e-02
8.400e-01,2.718e-02
8.437e-01,2.718e-02
8.473e-01,2.990e-02
8.510e-01,1.903e-02
8.547e-01,1.631e-02
8.584e-01,1.087e-02
8.621e-01,2.718e-03
8.657e-01,0.000e+00
8.694e-01,5.437e-03
8.731e-01,2.718e-03
8.768e-01,2.718e-03
8.804e-01,5.437e-03
8.841e-01,2.718e-03
8.878e-01,0.000e+00
8.915e-01,0.000e+00
8.952e-01,0.000e+00
8.988e-01,0.000e+00
9.025e-01,0.000e+00
9.062e-01,0.000e+00
9.099e-01,0.000e+00
9.136e-01,0.000e+00
9.172e-01,0.000e+00
9.209e-01,0.000e+00
9.246e-01,0.000e+00
9.283e-01,0.000e+00
9.319e-01,0.000e+00
9.356e-01,0.000e+00
9.393e-01,0.000e+00
9.430e-01,0.000e+00
9.467e-01,0.000e+00
9.503e-01,0.000e+00
9.540e-01,0.000e+00
9.577e-01,0.000e+00
9.614e-01,0.000e+00
9.651e-01,0.000e+00
9.687e-01,0.000e+00
9.724e-01,0.000e+00
9.761e-01,0.000e+00
9.798e-01,0.000e+00
9.834e-01,0.000e+00
9.871e-01,0.000e+00
9.908e-01,0.000e+00
9.945e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_019.csv <==
transmittance,probability_density
3.029e-01,0.000e+00
3.064e-01,0.000e+00
3.099e-01,0.000e+00
3.134e-01,0.000e+00
3.169e-01,0.000e+00
3.204e-01,0.000e+00
3.239e-01,0.000e+00
3.274e-01,0.000e+00
3.309e-01,2.862e-03
3.344e-01,0.000e+00
3.379e-01,0.000e+00
3.414e-01,0.000e+00
3.449e-01,0.000e+00
3.484e-01,0.000e+00
3.518e-01,5.724e-03
3.553e-01,5.724e-03
3.588e-01,8.586e-03
3.623e-01,2.862e-03
3.658e-01,2.862e-03
3.693e-01,2.862e-03
3.728e-01,2.862e-03
3.763e-01,2.862e-03
3.798e-01,2.862e-03
3.833e-01,8.586e-03
3.868e-01,5.724e-03
3.903e-01,5.724e-03
3.938e-01,2.862e-03
3.973e-01,2.862e-03
4.008e-01,8.586e-03
4.043e-01,1.717e-02
4.078e-01,5.724e-03
4.112e-01,1.145e-02
4.147e-01,3.721e-02
4.182e-01,2.003e-02
4.217e-01,2.576e-02
4.252e-01,1.717e-02
4.287e-01,3.148e-02
4.322e-01,3.434e-02
4.357e-01,5.152e-02
4.392e-01,4.865e-02
4.427e-01,6.869e-02
4.462e-01,6.010e-02
4.497e-01,6.869e-02
4.532e-01,8.586e-02
4.567e-01,1.088e-01
4.602e-01,1.488e-01
4.637e-01,1.545e-01
4.672e-01,1.545e-01
4.706e-01,1.631e-01
4.741e-01,1.660e-01
4.776e-01,2.089e-01
4.811e-01,2.003e-01
4.846e-01,2.547e-01
4.881e-01,2.576e-01
4.916e-01,2.891e-01
4.951e-01,3.577e-01
4.986e-01,4.207e-01
5.021e-01,4.522e-01
5.056e-01,4.035e-01
5.091e-01,4.779e-01
5.126e-01,5.581e-01
5.161e-01,7.040e-01
5.196e-01,7.012e-01
5.231e-01,7.355e-01
5.266e-01,8.386e-01
5.300e-01,8.929e-01
5.335e-01,9.960e-01
5.370e-01,1.022e+00
5.405e-01,1.059e+00
5.440e-01,1.113e+00
5.475e-01,1.371e+00
5.510e-01,1.351e+00
5.545e-01,1.451e+00
5.580e-01,1.580e+00
5.615e-01,1.694e+00
5.650e-01,1.743e+00
5.685e-01,2.104e+00
5.720e-01,1.969e+00
5.755e-01,2.284e+00
5.790e-01,2.287e+00
5.825e-01,2.438e+00
5.860e-01,2.707e+00
5.894e-01,2.816e+00
5.929e-01,2.931e+00
5.964e-01,3.082e+00
5.999e-01,3.237e+00
6.034e-01,3.111e+00
6.069e-01,3.480e+00
6.104e-01,3.535e+00
6.139e-01,3.950e+00
6.174e-01,4.095e+00
6.209e-01,4.095e+00
6.244e-01,4.158e+00
6.279e-01,4.333e+00
6.314e-01,4.642e+00
6.349e-01,4.676e+00
6.384e-01,4.971e+00
6.419e-01,4.885e+00
6.453e-01,4.911e+00
6.488e-01,5.169e+00
6.523e-01,5.389e+00
6.558e-01,5.461e+00
6.593e-01,5.486e+00
6.628e-01,5.681e+00
6.663e-01,5.524e+00
6.698e-01,5.710e+00
6.733e-01,5.389e+00
6.768e-01,5.713e+00
6.803e-01,5.730e+00
6.838e-01,5.632e+00
6.873e-01,5.441e+00
6.908e-01,5.601e+00
6.943e-01,5.598e+00
6.978e-01,5.280e+00
7.013e-01,5.401e+00
7.047e-01,4.871e+00
7.082e-01,5.212e+00
7.117e-01,5.100e+00
7.152e-01,4.811e+00
7.187e-01,4.714e+00
7.222e-01,4.616e+00
7.257e-01,4.456e+00
7.292e-01,4.161e+00
7.327e-01,4.236e+00
7.362e-01,4.184e+00
7.397e-01,3.755e+00
7.432e-01,3.701e+00
7.467e-01,3.612e+00
7.502e-01,3.328e+00
7.537e-01,2.919e+00
7.572e-01,2.888e+00
7.607e-01,2.667e+00
7.641e-01,2.507e+00
7.676e-01,2.367e+00
7.711e-01,2.212e+00
7.746e-01,1.963e+00
7.781e-01,1.935e+00
7.816e-01,1.709e+00
7.851e-01,1.580e+00
7.886e-01,1.308e+00
7.921e-01,1.342e+00
7.956e-01,1.179e+00
7.991e-01,9.645e-01
8.026e-01,8.987e-01
8.061e-01,7.756e-01
8.096e-01,7.670e-01
8.131e-01,6.382e-01
8.166e-01,5.466e-01
8.201e-01,4.350e-01
8.235e-01,3.434e-01
8.270e-01,2.948e-01
8.305e-01,2.862e-01
8.340e-01,2.805e-01
8.375e-01,2.032e-01
8.410e-01,1.717e-01
8.445e-01,1.345e-01
8.480e-01,1.431e-01
8.515e-01,7.441e-02
8.550e-01,5.438e-02
8.585e-01,5.152e-02
8.620e-01,4.865e-02
8.655e-01,3.721e-02
8.690e-01,3.148e-02
8.725e-01,2.576e-02
8.760e-01,2.290e-02
8.795e-01,2.003e-02
8.829e-01,5.724e-03
8.864e-01,2.862e-03
8.899e-01,0.000e+00
8.934e-01,2.862e-03
8.969e-01,8.586e-03
9.004e-01,5.724e-03
9.039e-01,0.000e+00
9.074e-01,0.000e+00
9.109e-01,0.000e+00
9.144e-01,0.000e+00
9.179e-01,0.000e+00
9.214e-01,0.000e+00
9.249e-01,0.000e+00
9.284e-01,0.000e+00
9.319e-01,0.000e+00
9.354e-01,0.000e+00
9.389e-01,0.000e+00
9.423e-01,0.000e+00
9.458e-01,0.000e+00
9.493e-01,0.000e+00
9.528e-01,0.000e+00
9.563e-01,0.000e+00
9.598e-01,0.000e+00
9.633e-01,0.000e+00
9.668e-01,0.000e+00
9.703e-01,0.000e+00
9.738e-01,0.000e+00
9.773e-01,0.000e+00
9.808e-01,0.000e+00
9.843e-01,0.000e+00
9.878e-01,0.000e+00
9.913e-01,0.000e+00
9.948e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_02.csv <==
transmittance,probability_density
3.399e-01,0.000e+00
3.432e-01,0.000e+00
3.465e-01,0.000e+00
3.499e-01,0.000e+00
3.532e-01,0.000e+00
3.565e-01,0.000e+00
3.598e-01,0.000e+00
3.631e-01,0.000e+00
3.664e-01,0.000e+00
3.697e-01,0.000e+00
3.730e-01,3.022e-03
3.763e-01,0.000e+00
3.796e-01,0.000e+00
3.829e-01,0.000e+00
3.862e-01,0.000e+00
3.896e-01,9.067e-03
3.929e-01,3.022e-03
3.962e-01,9.067e-03
3.995e-01,3.022e-03
4.028e-01,0.000e+00
4.061e-01,3.022e-03
4.094e-01,0.000e+00
4.127e-01,0.000e+00
4.160e-01,6.045e-03
4.193e-01,3.022e-03
4.226e-01,1.209e-02
4.260e-01,9.067e-03
4.293e-01,3.022e-03
4.326e-01,3.022e-03
4.359e-01,3.022e-03
4.392e-01,9.067e-03
4.425e-01,9.067e-03
4.458e-01,6.045e-03
4.491e-01,1.813e-02
4.524e-01,1.511e-02
4.557e-01,1.511e-02
4.590e-01,3.627e-02
4.623e-01,1.209e-02
4.657e-01,3.022e-02
4.690e-01,3.325e-02
4.723e-01,3.022e-02
4.756e-01,4.836e-02
4.789e-01,5.138e-02
4.822e-01,6.347e-02
4.855e-01,7.254e-02
4.888e-01,5.743e-02
4.921e-01,7.858e-02
4.954e-01,8.463e-02
4.987e-01,1.088e-01
5.021e-01,1.541e-01
5.054e-01,1.783e-01
5.087e-01,1.269e-01
5.120e-01,1.693e-01
5.153e-01,1.995e-01
5.186e-01,1.511e-01
5.219e-01,2.176e-01
5.252e-01,2.599e-01
5.285e-01,2.690e-01
5.318e-01,3.083e-01
5.351e-01,3.174e-01
5.384e-01,3.657e-01
5.418e-01,4.352e-01
5.451e-01,4.141e-01
5.484e-01,4.262e-01
5.517e-01,5.531e-01
5.550e-01,6.831e-01
5.583e-01,6.256e-01
5.616e-01,7.647e-01
5.649e-01,7.677e-01
5.682e-01,8.644e-01
5.715e-01,9.218e-01
5.748e-01,1.031e+00
5.781e-01,1.076e+00
5.815e-01,9.309e-01
5.848e-01,1.167e+00
5.881e-01,1.418e+00
5.914e-01,1.405e+00
5.947e-01,1.508e+00
5.980e-01,1.523e+00
6.013e-01,1.677e+00
6.046e-01,1.765e+00
6.079e-01,2.028e+00
6.112e-01,2.010e+00
6.145e-01,2.200e+00
6.179e-01,2.421e+00
6.212e-01,2.512e+00
6.245e-01,2.557e+00
6.278e-01,2.998e+00
6.311e-01,2.911e+00
6.344e-01,3.031e+00
6.377e-01,3.167e+00
6.410e-01,3.409e+00
6.443e-01,3.467e+00
6.476e-01,3.455e+00
6.509e-01,3.844e+00
6.542e-01,4.132e+00
6.576e-01,4.174e+00
6.609e-01,4.256e+00
6.642e-01,4.443e+00
6.675e-01,4.627e+00
6.708e-01,4.712e+00
6.741e-01,4.890e+00
6.774e-01,5.211e+00
6.807e-01,4.969e+00
6.840e-01,5.594e+00
6.873e-01,5.398e+00
6.906e-01,5.670e+00
6.940e-01,5.712e+00
6.973e-01,5.655e+00
7.006e-01,6.066e+00
7.039e-01,5.818e+00
7.072e-01,5.984e+00
7.105e-01,6.009e+00
7.138e-01,5.863e+00
7.171e-01,6.042e+00
7.204e-01,5.821e+00
7.237e-01,5.800e+00
7.270e-01,5.730e+00
7.303e-01,6.027e+00
7.337e-01,5.631e+00
7.370e-01,5.519e+00
7.403e-01,5.437e+00
7.436e-01,5.477e+00
7.469e-01,5.307e+00
7.502e-01,5.165e+00
7.535e-01,4.933e+00
7.568e-01,4.960e+00
7.601e-01,4.733e+00
7.634e-01,4.603e+00
7.667e-01,4.307e+00
7.700e-01,4.413e+00
7.734e-01,4.186e+00
7.767e-01,3.875e+00
7.800e-01,3.820e+00
7.833e-01,3.518e+00
7.866e-01,3.028e+00
7.899e-01,2.971e+00
7.932e-01,2.883e+00
7.965e-01,2.723e+00
7.998e-01,2.324e+00
8.031e-01,2.243e+00
8.064e-01,2.134e+00
8.098e-01,2.016e+00
8.131e-01,1.726e+00
8.164e-01,1.614e+00
8.197e-01,1.411e+00
8.230e-01,1.239e+00
8.263e-01,1.200e+00
8.296e-01,9.762e-01
8.329e-01,8.735e-01
8.362e-01,8.191e-01
8.395e-01,7.254e-01
8.428e-01,5.501e-01
8.461e-01,4.896e-01
8.495e-01,4.110e-01
8.528e-01,3.264e-01
8.561e-01,3.022e-01
8.594e-01,2.418e-01
8.627e-01,2.176e-01
8.660e-01,1.783e-01
8.693e-01,1.541e-01
8.726e-01,7.858e-02
8.759e-01,9.067e-02
8.792e-01,6.952e-02
8.825e-01,3.627e-02
8.859e-01,3.325e-02
8.892e-01,4.534e-02
8.925e-01,2.720e-02
8.958e-01,2.116e-02
8.991e-01,1.813e-02
9.024e-01,3.022e-03
9.057e-01,0.000e+00
9.090e-01,3.022e-03
9.123e-01,1.511e-02
9.156e-01,0.000e+00
9.189e-01,0.000e+00
9.222e-01,0.000e+00
9.256e-01,0.000e+00
9.289e-01,0.000e+00
9.322e-01,0.000e+00
9.355e-01,0.000e+00
9.388e-01,0.000e+00
9.421e-01,0.000e+00
9.454e-01,0.000e+00
9.487e-01,0.000e+00
9.520e-01,0.000e+00
9.553e-01,0.000e+00
9.586e-01,0.000e+00
9.620e-01,0.000e+00
9.653e-01,0.000e+00
9.686e-01,0.000e+00
9.719e-01,0.000e+00
9.752e-01,0.000e+00
9.785e-01,0.000e+00
9.818e-01,0.000e+00
9.851e-01,0.000e+00
9.884e-01,0.000e+00
9.917e-01,0.000e+00
9.950e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_021.csv <==
transmittance,probability_density
3.781e-01,0.000e+00
3.812e-01,0.000e+00
3.843e-01,0.000e+00
3.875e-01,0.000e+00
3.906e-01,0.000e+00
3.937e-01,0.000e+00
3.968e-01,0.000e+00
3.999e-01,0.000e+00
4.030e-01,0.000e+00
4.062e-01,0.000e+00
4.093e-01,0.000e+00
4.124e-01,0.000e+00
4.155e-01,3.208e-03
4.186e-01,3.208e-03
4.217e-01,0.000e+00
4.249e-01,0.000e+00
4.280e-01,6.416e-03
4.311e-01,3.208e-03
4.342e-01,6.416e-03
4.373e-01,3.208e-03
4.404e-01,3.208e-03
4.436e-01,0.000e+00
4.467e-01,3.208e-03
4.498e-01,0.000e+00
4.529e-01,0.000e+00
4.560e-01,0.000e+00
4.592e-01,9.624e-03
4.623e-01,3.208e-03
4.654e-01,1.283e-02
4.685e-01,3.208e-03
4.716e-01,1.283e-02
4.747e-01,3.208e-03
4.779e-01,9.624e-03
4.810e-01,3.208e-03
4.841e-01,6.416e-03
4.872e-01,1.283e-02
4.903e-01,1.925e-02
4.934e-01,1.604e-02
4.966e-01,1.925e-02
4.997e-01,1.604e-02
5.028e-01,1.925e-02
5.059e-01,4.170e-02
5.090e-01,1.604e-02
5.121e-01,4.812e-02
5.153e-01,5.774e-02
5.184e-01,4.170e-02
5.215e-01,7.057e-02
5.246e-01,5.774e-02
5.277e-01,6.416e-02
5.309e-01,8.661e-02
5.340e-01,8.341e-02
5.371e-01,9.624e-02
5.402e-01,1.155e-01
5.433e-01,1.476e-01
5.464e-01,1.444e-01
5.496e-01,1.700e-01
5.527e-01,1.732e-01
5.558e-01,1.829e-01
5.589e-01,2.181e-01
5.620e-01,1.796e-01
5.651e-01,2.631e-01
5.683e-01,2.759e-01
5.714e-01,3.529e-01
5.745e-01,3.304e-01
5.776e-01,3.400e-01
5.807e-01,3.978e-01
5.838e-01,4.106e-01
5.870e-01,4.587e-01
5.901e-01,5.453e-01
5.932e-01,6.320e-01
5.963e-01,6.384e-01
5.994e-01,7.474e-01
6.025e-01,8.052e-01
6.057e-01,7.763e-01
6.088e-01,8.982e-01
6.119e-01,9.720e-01
6.150e-01,1.001e+00
6.181e-01,1.062e+00
6.213e-01,1.203e+00
6.244e-01,1.155e+00
6.275e-01,1.399e+00
6.306e-01,1.453e+00
6.337e-01,1.565e+00
6.368e-01,1.540e+00
6.400e-01,1.822e+00
6.431e-01,1.960e+00
6.462e-01,2.047e+00
6.493e-01,1.999e+00
6.524e-01,2.239e+00
6.555e-01,2.534e+00
6.587e-01,2.608e+00
6.618e-01,2.650e+00
6.649e-01,2.910e+00
6.680e-01,3.012e+00
6.711e-01,3.173e+00
6.742e-01,3.452e+00
6.774e-01,3.365e+00
6.805e-01,3.625e+00
6.836e-01,3.683e+00
6.867e-01,3.920e+00
6.898e-01,4.183e+00
6.929e-01,4.251e+00
6.961e-01,4.401e+00
6.992e-01,4.725e+00
7.023e-01,4.773e+00
7.054e-01,4.988e+00
7.085e-01,4.905e+00
7.117e-01,5.421e+00
7.148e-01,5.325e+00
7.179e-01,5.643e+00
7.210e-01,6.060e+00
7.241e-01,5.784e+00
7.272e-01,5.903e+00
7.304e-01,6.134e+00
7.335e-01,6.085e+00
7.366e-01,6.272e+00
7.397e-01,6.525e+00
7.428e-01,6.368e+00
7.459e-01,6.551e+00
7.491e-01,6.291e+00
7.522e-01,6.185e+00
7.553e-01,6.233e+00
7.584e-01,6.089e+00
7.615e-01,6.355e+00
7.646e-01,6.076e+00
7.678e-01,5.989e+00
7.709e-01,6.018e+00
7.740e-01,5.765e+00
7.771e-01,5.527e+00
7.802e-01,5.614e+00
7.833e-01,5.704e+00
7.865e-01,5.264e+00
7.896e-01,5.344e+00
7.927e-01,5.014e+00
7.958e-01,4.719e+00
7.989e-01,4.684e+00
8.021e-01,4.565e+00
8.052e-01,4.491e+00
8.083e-01,4.129e+00
8.114e-01,3.670e+00
8.145e-01,3.631e+00
8.176e-01,3.157e+00
8.208e-01,3.128e+00
8.239e-01,2.861e+00
8.270e-01,2.573e+00
8.301e-01,2.435e+00
8.332e-01,2.258e+00
8.363e-01,2.037e+00
8.395e-01,2.015e+00
8.426e-01,1.707e+00
8.457e-01,1.466e+00
8.488e-01,1.363e+00
8.519e-01,1.232e+00
8.550e-01,1.094e+00
8.582e-01,9.239e-01
8.613e-01,8.148e-01
8.644e-01,6.063e-01
8.675e-01,5.582e-01
8.706e-01,4.780e-01
8.738e-01,4.234e-01
8.769e-01,3.176e-01
8.800e-01,2.983e-01
8.831e-01,2.053e-01
8.862e-01,2.021e-01
8.893e-01,1.379e-01
8.925e-01,1.155e-01
8.956e-01,8.020e-02
8.987e-01,5.453e-02
9.018e-01,3.208e-02
9.049e-01,5.133e-02
9.080e-01,3.529e-02
9.112e-01,1.925e-02
9.143e-01,2.887e-02
9.174e-01,0.000e+00
9.205e-01,9.624e-03
9.236e-01,3.208e-03
9.267e-01,6.416e-03
9.299e-01,0.000e+00
9.330e-01,0.000e+00
9.361e-01,0.000e+00
9.392e-01,0.000e+00
9.423e-01,0.000e+00
9.454e-01,0.000e+00
9.486e-01,0.000e+00
9.517e-01,0.000e+00
9.548e-01,0.000e+00
9.579e-01,0.000e+00
9.610e-01,0.000e+00
9.642e-01,0.000e+00
9.673e-01,0.000e+00
9.704e-01,0.000e+00
9.735e-01,0.000e+00
9.766e-01,0.000e+00
9.797e-01,0.000e+00
9.829e-01,0.000e+00
9.860e-01,0.000e+00
9.891e-01,0.000e+00
9.922e-01,0.000e+00
9.953e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_022.csv <==
transmittance,probability_density
4.081e-01,0.000e+00
4.111e-01,0.000e+00
4.141e-01,0.000e+00
4.170e-01,0.000e+00
4.200e-01,0.000e+00
4.230e-01,0.000e+00
4.259e-01,0.000e+00
4.289e-01,0.000e+00
4.319e-01,0.000e+00
4.348e-01,0.000e+00
4.378e-01,0.000e+00
4.408e-01,0.000e+00
4.437e-01,0.000e+00
4.467e-01,3.371e-03
4.497e-01,0.000e+00
4.526e-01,0.000e+00
4.556e-01,0.000e+00
4.586e-01,3.371e-03
4.615e-01,0.000e+00
4.645e-01,3.371e-03
4.675e-01,6.741e-03
4.704e-01,0.000e+00
4.734e-01,0.000e+00
4.764e-01,6.741e-03
4.793e-01,0.000e+00
4.823e-01,0.000e+00
4.853e-01,1.011e-02
4.882e-01,0.000e+00
4.912e-01,0.000e+00
4.942e-01,3.371e-03
4.971e-01,0.000e+00
5.001e-01,3.371e-03
5.031e-01,3.371e-03
5.060e-01,6.741e-03
5.090e-01,6.741e-03
5.120e-01,1.348e-02
5.149e-01,1.011e-02
5.179e-01,6.741e-03
5.209e-01,6.741e-03
5.238e-01,6.741e-03
5.268e-01,1.685e-02
5.298e-01,1.011e-02
5.327e-01,2.022e-02
5.357e-01,6.741e-03
5.387e-01,2.359e-02
5.416e-01,2.696e-02
5.446e-01,1.348e-02
5.476e-01,2.696e-02
5.505e-01,4.382e-02
5.535e-01,3.371e-02
5.565e-01,6.741e-02
5.594e-01,4.382e-02
5.624e-01,7.415e-02
5.654e-01,6.067e-02
5.683e-01,5.393e-02
5.713e-01,9.101e-02
5.743e-01,1.146e-01
5.772e-01,8.089e-02
5.802e-01,1.079e-01
5.832e-01,1.247e-01
5.861e-01,1.213e-01
5.891e-01,1.652e-01
5.921e-01,1.921e-01
5.950e-01,2.157e-01
5.980e-01,1.888e-01
6.010e-01,2.461e-01
6.039e-01,2.326e-01
6.069e-01,2.461e-01
6.099e-01,3.607e-01
6.128e-01,3.067e-01
6.158e-01,3.404e-01
6.188e-01,3.640e-01
6.217e-01,4.382e-01
6.247e-01,4.517e-01
6.277e-01,5.528e-01
6.306e-01,5.730e-01
6.336e-01,5.562e-01
6.366e-01,6.977e-01
6.395e-01,8.258e-01
6.425e-01,7.887e-01
6.455e-01,9.000e-01
6.484e-01,8.595e-01
6.514e-01,9.067e-01
6.544e-01,1.207e+00
6.573e-01,1.126e+00
6.603e-01,1.217e+00
6.633e-01,1.315e+00
6.662e-01,1.456e+00
6.692e-01,1.395e+00
6.722e-01,1.611e+00
6.751e-01,1.817e+00
6.781e-01,1.780e+00
6.811e-01,2.039e+00
6.840e-01,2.231e+00
6.870e-01,2.188e+00
6.900e-01,2.265e+00
6.929e-01,2.626e+00
6.959e-01,2.723e+00
6.989e-01,2.855e+00
7.018e-01,3.064e+00
7.048e-01,3.067e+00
7.078e-01,3.323e+00
7.107e-01,3.566e+00
7.137e-01,3.607e+00
7.167e-01,4.018e+00
7.196e-01,3.967e+00
7.226e-01,3.991e+00
7.256e-01,4.385e+00
7.285e-01,4.662e+00
7.315e-01,4.689e+00
7.345e-01,4.972e+00
7.374e-01,5.241e+00
7.404e-01,5.154e+00
7.434e-01,5.528e+00
7.463e-01,5.551e+00
7.493e-01,5.774e+00
7.523e-01,6.350e+00
7.552e-01,6.296e+00
7.582e-01,6.178e+00
7.612e-01,6.461e+00
7.641e-01,6.623e+00
7.671e-01,6.488e+00
7.701e-01,6.974e+00
7.730e-01,7.082e+00
7.760e-01,6.917e+00
7.790e-01,7.048e+00
7.819e-01,6.768e+00
7.849e-01,6.377e+00
7.879e-01,7.048e+00
7.908e-01,6.761e+00
7.938e-01,6.350e+00
7.968e-01,6.596e+00
7.997e-01,6.556e+00
8.027e-01,6.475e+00
8.057e-01,6.259e+00
8.086e-01,6.236e+00
8.116e-01,5.979e+00
8.146e-01,5.915e+00
8.175e-01,5.733e+00
8.205e-01,5.619e+00
8.235e-01,5.373e+00
8.264e-01,5.113e+00
8.294e-01,5.063e+00
8.324e-01,4.864e+00
8.353e-01,4.604e+00
8.383e-01,4.058e+00
8.413e-01,3.876e+00
8.442e-01,3.468e+00
8.472e-01,3.155e+00
8.502e-01,3.077e+00
8.531e-01,2.868e+00
8.561e-01,2.504e+00
8.591e-01,2.319e+00
8.620e-01,2.211e+00
8.650e-01,1.962e+00
8.680e-01,1.716e+00
8.709e-01,1.665e+00
8.739e-01,1.325e+00
8.769e-01,1.308e+00
8.798e-01,9.539e-01
8.828e-01,7.786e-01
8.858e-01,7.078e-01
8.887e-01,6.303e-01
8.917e-01,4.854e-01
8.947e-01,4.011e-01
8.976e-01,3.337e-01
9.006e-01,2.562e-01
9.036e-01,2.359e-01
9.065e-01,1.550e-01
9.095e-01,1.213e-01
9.125e-01,6.404e-02
9.154e-01,6.404e-02
9.184e-01,4.382e-02
9.214e-01,4.382e-02
9.243e-01,3.034e-02
9.273e-01,3.034e-02
9.303e-01,1.011e-02
9.332e-01,6.741e-03
9.362e-01,3.371e-03
9.392e-01,3.371e-03
9.421e-01,0.000e+00
9.451e-01,0.000e+00
9.481e-01,0.000e+00
9.510e-01,0.000e+00
9.540e-01,0.000e+00
9.570e-01,0.000e+00
9.599e-01,0.000e+00
9.629e-01,0.000e+00
9.659e-01,0.000e+00
9.688e-01,0.000e+00
9.718e-01,0.000e+00
9.748e-01,0.000e+00
9.777e-01,0.000e+00
9.807e-01,0.000e+00
9.837e-01,0.000e+00
9.866e-01,0.000e+00
9.896e-01,0.000e+00
9.926e-01,0.000e+00
9.955e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_023.csv <==
transmittance,probability_density
4.363e-01,0.000e+00
4.391e-01,0.000e+00
4.420e-01,0.000e+00
4.448e-01,0.000e+00
4.476e-01,0.000e+00
4.504e-01,0.000e+00
4.533e-01,0.000e+00
4.561e-01,0.000e+00
4.589e-01,0.000e+00
4.618e-01,0.000e+00
4.646e-01,0.000e+00
4.674e-01,0.000e+00
4.702e-01,0.000e+00
4.731e-01,0.000e+00
4.759e-01,0.000e+00
4.787e-01,3.539e-03
4.815e-01,0.000e+00
4.844e-01,0.000e+00
4.872e-01,0.000e+00
4.900e-01,0.000e+00
4.928e-01,0.000e+00
4.957e-01,0.000e+00
4.985e-01,0.000e+00
5.013e-01,3.539e-03
5.041e-01,0.000e+00
5.070e-01,7.079e-03
5.098e-01,3.539e-03
5.126e-01,0.000e+00
5.154e-01,0.000e+00
5.183e-01,7.079e-03
5.211e-01,0.000e+00
5.239e-01,0.000e+00
5.267e-01,3.539e-03
5.296e-01,1.062e-02
5.324e-01,0.000e+00
5.352e-01,0.000e+00
5.380e-01,0.000e+00
5.409e-01,0.000e+00
5.437e-01,1.062e-02
5.465e-01,3.539e-03
5.493e-01,7.079e-03
5.522e-01,7.079e-03
5.550e-01,7.079e-03
5.578e-01,3.539e-03
5.606e-01,1.770e-02
5.635e-01,1.770e-02
5.663e-01,7.079e-03
5.691e-01,2.124e-02
5.719e-01,7.079e-03
5.748e-01,1.770e-02
5.776e-01,2.831e-02
5.804e-01,1.416e-02
5.832e-01,2.124e-02
5.861e-01,2.124e-02
5.889e-01,4.601e-02
5.917e-01,3.185e-02
5.945e-01,3.539e-02
5.974e-01,4.247e-02
6.002e-01,6.725e-02
6.030e-01,6.017e-02
6.058e-01,1.026e-01
6.087e-01,7.079e-02
6.115e-01,6.017e-02
6.143e-01,1.203e-01
6.172e-01,7.786e-02
6.200e-01,1.168e-01
6.228e-01,1.310e-01
6.256e-01,1.203e-01
6.285e-01,1.840e-01
6.313e-01,1.876e-01
6.341e-01,1.982e-01
6.369e-01,2.796e-01
6.398e-01,1.911e-01
6.426e-01,2.619e-01
6.454e-01,3.044e-01
6.482e-01,3.185e-01
6.511e-01,3.327e-01
6.539e-01,2.867e-01
6.567e-01,3.752e-01
6.595e-01,5.238e-01
6.624e-01,5.167e-01
6.652e-01,4.636e-01
6.680e-01,5.840e-01
6.708e-01,6.406e-01
6.737e-01,7.255e-01
6.765e-01,7.326e-01
6.793e-01,7.609e-01
6.821e-01,9.698e-01
6.850e-01,9.556e-01
6.878e-01,8.954e-01
6.906e-01,1.072e+00
6.934e-01,1.218e+00
6.963e-01,1.384e+00
6.991e-01,1.412e+00
7.019e-01,1.532e+00
7.047e-01,1.444e+00
7.076e-01,1.607e+00
7.104e-01,1.894e+00
7.132e-01,1.936e+00
7.160e-01,2.007e+00
7.189e-01,2.230e+00
7.217e-01,2.393e+00
7.245e-01,2.523e+00
7.273e-01,2.601e+00
7.302e-01,2.842e+00
7.330e-01,2.984e+00
7.358e-01,3.157e+00
7.386e-01,3.359e+00
7.415e-01,3.391e+00
7.443e-01,3.815e+00
7.471e-01,3.826e+00
7.499e-01,4.162e+00
7.528e-01,4.247e+00
7.556e-01,4.449e+00
7.584e-01,4.760e+00
7.612e-01,4.732e+00
7.641e-01,5.245e+00
7.669e-01,5.454e+00
7.697e-01,5.581e+00
7.726e-01,5.518e+00
7.754e-01,5.627e+00
7.782e-01,6.654e+00
7.810e-01,6.275e+00
7.839e-01,6.463e+00
7.867e-01,6.764e+00
7.895e-01,6.916e+00
7.923e-01,7.093e+00
7.952e-01,7.255e+00
7.980e-01,7.394e+00
8.008e-01,7.620e+00
8.036e-01,7.521e+00
8.065e-01,7.641e+00
8.093e-01,7.496e+00
8.121e-01,7.563e+00
8.149e-01,7.004e+00
8.178e-01,7.454e+00
8.206e-01,7.369e+00
8.234e-01,7.408e+00
8.262e-01,6.891e+00
8.291e-01,7.121e+00
8.319e-01,7.061e+00
8.347e-01,7.032e+00
8.375e-01,6.714e+00
8.404e-01,6.226e+00
8.432e-01,6.264e+00
8.460e-01,6.449e+00
8.488e-01,6.070e+00
8.517e-01,5.748e+00
8.545e-01,5.489e+00
8.573e-01,5.482e+00
8.601e-01,4.714e+00
8.630e-01,4.360e+00
8.658e-01,4.088e+00
8.686e-01,3.737e+00
8.714e-01,3.369e+00
8.743e-01,3.274e+00
8.771e-01,2.899e+00
8.799e-01,2.626e+00
8.827e-01,2.431e+00
8.856e-01,2.095e+00
8.884e-01,1.943e+00
8.912e-01,1.872e+00
8.940e-01,1.402e+00
8.969e-01,1.225e+00
8.997e-01,1.140e+00
9.025e-01,7.468e-01
9.053e-01,6.795e-01
9.082e-01,5.804e-01
9.110e-01,4.813e-01
9.138e-01,3.468e-01
9.166e-01,3.079e-01
9.195e-01,2.407e-01
9.223e-01,1.239e-01
9.251e-01,1.239e-01
9.280e-01,7.079e-02
9.308e-01,5.309e-02
9.336e-01,4.601e-02
9.364e-01,4.601e-02
9.393e-01,2.831e-02
9.421e-01,7.079e-03
9.449e-01,3.539e-03
9.477e-01,3.539e-03
9.506e-01,0.000e+00
9.534e-01,0.000e+00
9.562e-01,0.000e+00
9.590e-01,0.000e+00
9.619e-01,0.000e+00
9.647e-01,0.000e+00
9.675e-01,0.000e+00
9.703e-01,0.000e+00
9.732e-01,0.000e+00
9.760e-01,0.000e+00
9.788e-01,0.000e+00
9.816e-01,0.000e+00
9.845e-01,0.000e+00
9.873e-01,0.000e+00
9.901e-01,0.000e+00
9.929e-01,0.000e+00
9.958e-01,0.000e+00
9.986e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_024.csv <==
transmittance,probability_density
4.635e-01,0.000e+00
4.662e-01,0.000e+00
4.689e-01,0.000e+00
4.716e-01,0.000e+00
4.743e-01,0.000e+00
4.770e-01,0.000e+00
4.797e-01,0.000e+00
4.823e-01,0.000e+00
4.850e-01,0.000e+00
4.877e-01,0.000e+00
4.904e-01,0.000e+00
4.931e-01,0.000e+00
4.958e-01,0.000e+00
4.985e-01,0.000e+00
5.012e-01,0.000e+00
5.039e-01,0.000e+00
5.066e-01,0.000e+00
5.092e-01,3.719e-03
5.119e-01,0.000e+00
5.146e-01,0.000e+00
5.173e-01,0.000e+00
5.200e-01,0.000e+00
5.227e-01,0.000e+00
5.254e-01,0.000e+00
5.281e-01,0.000e+00
5.308e-01,0.000e+00
5.334e-01,3.719e-03
5.361e-01,0.000e+00
5.388e-01,0.000e+00
5.415e-01,0.000e+00
5.442e-01,0.000e+00
5.469e-01,3.719e-03
5.496e-01,7.437e-03
5.523e-01,0.000e+00
5.550e-01,0.000e+00
5.576e-01,7.437e-03
5.603e-01,0.000e+00
5.630e-01,3.719e-03
5.657e-01,3.719e-03
5.684e-01,0.000e+00
5.711e-01,3.719e-03
5.738e-01,3.719e-03
5.765e-01,3.719e-03
5.792e-01,0.000e+00
5.818e-01,3.719e-03
5.845e-01,1.116e-02
5.872e-01,3.719e-03
5.899e-01,3.719e-03
5.926e-01,3.719e-03
5.953e-01,1.859e-02
5.980e-01,1.116e-02
6.007e-01,1.116e-02
6.034e-01,1.487e-02
6.060e-01,1.859e-02
6.087e-01,7.437e-03
6.114e-01,2.975e-02
6.141e-01,2.975e-02
6.168e-01,7.437e-03
6.195e-01,2.231e-02
6.222e-01,2.603e-02
6.249e-01,4.462e-02
6.276e-01,2.603e-02
6.302e-01,3.347e-02
6.329e-01,6.322e-02
6.356e-01,4.091e-02
6.383e-01,7.066e-02
6.410e-01,6.322e-02
6.437e-01,1.004e-01
6.464e-01,5.950e-02
6.491e-01,8.925e-02
6.518e-01,1.116e-01
6.545e-01,1.116e-01
6.571e-01,1.264e-01
6.598e-01,1.302e-01
6.625e-01,1.636e-01
6.652e-01,2.045e-01
6.679e-01,2.231e-01
6.706e-01,1.822e-01
6.733e-01,2.380e-01
6.760e-01,2.306e-01
6.787e-01,3.049e-01
6.813e-01,3.384e-01
6.840e-01,3.533e-01
6.867e-01,3.124e-01
6.894e-01,3.235e-01
6.921e-01,4.686e-01
6.948e-01,4.872e-01
6.975e-01,5.095e-01
7.002e-01,6.471e-01
7.029e-01,5.690e-01
7.055e-01,6.099e-01
7.082e-01,8.107e-01
7.109e-01,8.181e-01
7.136e-01,8.962e-01
7.163e-01,9.148e-01
7.190e-01,1.011e+00
7.217e-01,1.034e+00
7.244e-01,1.056e+00
7.271e-01,1.409e+00
7.297e-01,1.473e+00
7.324e-01,1.580e+00
7.351e-01,1.644e+00
7.378e-01,1.532e+00
7.405e-01,1.711e+00
7.432e-01,1.986e+00
7.459e-01,2.161e+00
7.486e-01,2.335e+00
7.513e-01,2.428e+00
7.539e-01,2.477e+00
7.566e-01,2.875e+00
7.593e-01,2.904e+00
7.620e-01,3.079e+00
7.647e-01,3.198e+00
7.674e-01,3.351e+00
7.701e-01,3.737e+00
7.728e-01,3.920e+00
7.755e-01,4.224e+00
7.782e-01,4.091e+00
7.808e-01,4.436e+00
7.835e-01,4.756e+00
7.862e-01,4.983e+00
7.889e-01,5.437e+00
7.916e-01,5.422e+00
7.943e-01,5.779e+00
7.970e-01,6.102e+00
7.997e-01,6.076e+00
8.024e-01,5.980e+00
8.050e-01,6.764e+00
8.077e-01,6.954e+00
8.104e-01,7.051e+00
8.131e-01,7.434e+00
8.158e-01,7.564e+00
8.185e-01,7.861e+00
8.212e-01,8.029e+00
8.239e-01,7.977e+00
8.266e-01,8.200e+00
8.292e-01,8.334e+00
8.319e-01,8.230e+00
8.346e-01,8.367e+00
8.373e-01,8.155e+00
8.400e-01,8.085e+00
8.427e-01,8.226e+00
8.454e-01,7.992e+00
8.481e-01,8.107e+00
8.508e-01,7.716e+00
8.534e-01,7.731e+00
8.561e-01,7.701e+00
8.588e-01,7.620e+00
8.615e-01,7.125e+00
8.642e-01,7.177e+00
8.669e-01,7.077e+00
8.696e-01,6.831e+00
8.723e-01,6.523e+00
8.750e-01,6.095e+00
8.776e-01,5.742e+00
8.803e-01,5.314e+00
8.830e-01,4.779e+00
8.857e-01,4.500e+00
8.884e-01,4.024e+00
8.911e-01,3.834e+00
8.938e-01,3.339e+00
8.965e-01,3.183e+00
8.992e-01,2.704e+00
9.018e-01,2.361e+00
9.045e-01,2.220e+00
9.072e-01,1.963e+00
9.099e-01,1.588e+00
9.126e-01,1.406e+00
9.153e-01,1.130e+00
9.180e-01,8.442e-01
9.207e-01,7.177e-01
9.234e-01,6.173e-01
9.260e-01,3.905e-01
9.287e-01,4.016e-01
9.314e-01,2.306e-01
9.341e-01,1.487e-01
9.368e-01,1.302e-01
9.395e-01,8.925e-02
9.422e-01,5.206e-02
9.449e-01,4.834e-02
9.476e-01,4.462e-02
9.503e-01,7.437e-03
9.529e-01,3.719e-03
9.556e-01,3.719e-03
9.583e-01,0.000e+00
9.610e-01,0.000e+00
9.637e-01,0.000e+00
9.664e-01,0.000e+00
9.691e-01,0.000e+00
9.718e-01,0.000e+00
9.745e-01,0.000e+00
9.771e-01,0.000e+00
9.798e-01,0.000e+00
9.825e-01,0.000e+00
9.852e-01,0.000e+00
9.879e-01,0.000e+00
9.906e-01,0.000e+00
9.933e-01,0.000e+00
9.960e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_025.csv <==
transmittance,probability_density
4.928e-01,0.000e+00
4.954e-01,0.000e+00
4.979e-01,0.000e+00
5.004e-01,0.000e+00
5.030e-01,0.000e+00
5.055e-01,0.000e+00
5.081e-01,0.000e+00
5.106e-01,0.000e+00
5.132e-01,0.000e+00
5.157e-01,0.000e+00
5.182e-01,0.000e+00
5.208e-01,0.000e+00
5.233e-01,0.000e+00
5.259e-01,0.000e+00
5.284e-01,0.000e+00
5.310e-01,0.000e+00
5.335e-01,0.000e+00
5.360e-01,0.000e+00
5.386e-01,0.000e+00
5.411e-01,3.933e-03
5.437e-01,0.000e+00
5.462e-01,0.000e+00
5.487e-01,0.000e+00
5.513e-01,0.000e+00
5.538e-01,0.000e+00
5.564e-01,0.000e+00
5.589e-01,0.000e+00
5.615e-01,0.000e+00
5.640e-01,0.000e+00
5.665e-01,3.933e-03
5.691e-01,0.000e+00
5.716e-01,0.000e+00
5.742e-01,0.000e+00
5.767e-01,0.000e+00
5.793e-01,0.000e+00
5.818e-01,0.000e+00
5.843e-01,0.000e+00
5.869e-01,3.933e-03
5.894e-01,0.000e+00
5.920e-01,3.933e-03
5.945e-01,0.000e+00
5.970e-01,1.180e-02
5.996e-01,3.933e-03
6.021e-01,0.000e+00
6.047e-01,3.933e-03
6.072e-01,0.000e+00
6.098e-01,0.000e+00
6.123e-01,7.867e-03
6.148e-01,0.000e+00
6.174e-01,3.933e-03
6.199e-01,3.933e-03
6.225e-01,3.933e-03
6.250e-01,1.180e-02
6.276e-01,1.180e-02
6.301e-01,3.933e-03
6.326e-01,7.867e-03
6.352e-01,3.933e-03
6.377e-01,1.573e-02
6.403e-01,1.967e-02
6.428e-01,2.360e-02
6.454e-01,1.180e-02
6.479e-01,1.180e-02
6.504e-01,2.753e-02
6.530e-01,2.360e-02
6.555e-01,1.573e-02
6.581e-01,1.967e-02
6.606e-01,5.114e-02
6.631e-01,3.933e-02
6.657e-01,4.327e-02
6.682e-01,5.114e-02
6.708e-01,4.720e-02
6.733e-01,3.540e-02
6.759e-01,6.294e-02
6.784e-01,7.867e-02
6.809e-01,7.867e-02
6.835e-01,9.440e-02
6.860e-01,9.047e-02
6.886e-01,9.440e-02
6.911e-01,1.141e-01
6.937e-01,1.770e-01
6.962e-01,1.534e-01
6.987e-01,2.045e-01
7.013e-01,1.967e-01
7.038e-01,2.163e-01
7.064e-01,1.967e-01
7.089e-01,2.635e-01
7.115e-01,2.242e-01
7.140e-01,2.950e-01
7.165e-01,3.461e-01
7.191e-01,3.343e-01
7.216e-01,4.681e-01
7.242e-01,4.130e-01
7.267e-01,4.169e-01
7.292e-01,4.445e-01
7.318e-01,5.704e-01
7.343e-01,6.294e-01
7.369e-01,7.395e-01
7.394e-01,7.552e-01
7.420e-01,7.946e-01
7.445e-01,8.496e-01
7.470e-01,9.322e-01
7.496e-01,9.834e-01
7.521e-01,8.614e-01
7.547e-01,1.243e+00
7.572e-01,1.385e+00
7.598e-01,1.503e+00
7.623e-01,1.534e+00
7.648e-01,1.672e+00
7.674e-01,1.672e+00
7.699e-01,1.723e+00
7.725e-01,2.093e+00
7.750e-01,2.006e+00
7.776e-01,2.360e+00
7.801e-01,2.458e+00
7.826e-01,2.777e+00
7.852e-01,2.777e+00
7.877e-01,3.068e+00
7.903e-01,3.465e+00
7.928e-01,3.253e+00
7.953e-01,3.497e+00
7.979e-01,3.756e+00
8.004e-01,4.339e+00
8.030e-01,4.339e+00
8.055e-01,4.559e+00
8.081e-01,4.846e+00
8.106e-01,5.043e+00
8.131e-01,5.389e+00
8.157e-01,5.562e+00
8.182e-01,5.688e+00
8.208e-01,6.530e+00
8.233e-01,6.447e+00
8.259e-01,6.943e+00
8.284e-01,6.683e+00
8.309e-01,7.647e+00
8.335e-01,7.312e+00
8.360e-01,7.792e+00
8.386e-01,8.540e+00
8.411e-01,8.178e+00
8.437e-01,8.823e+00
8.462e-01,8.485e+00
8.487e-01,9.232e+00
8.513e-01,9.075e+00
8.538e-01,9.315e+00
8.564e-01,9.362e+00
8.589e-01,9.051e+00
8.614e-01,9.700e+00
8.640e-01,8.858e+00
8.665e-01,9.004e+00
8.691e-01,8.839e+00
8.716e-01,8.728e+00
8.742e-01,9.090e+00
8.767e-01,8.461e+00
8.792e-01,8.858e+00
8.818e-01,8.040e+00
8.843e-01,8.119e+00
8.869e-01,7.938e+00
8.894e-01,7.619e+00
8.920e-01,7.383e+00
8.945e-01,6.596e+00
8.970e-01,6.494e+00
8.996e-01,5.656e+00
9.021e-01,5.275e+00
9.047e-01,5.011e+00
9.072e-01,4.327e+00
9.097e-01,3.937e+00
9.123e-01,3.528e+00
9.148e-01,3.151e+00
9.174e-01,2.738e+00
9.199e-01,2.356e+00
9.225e-01,2.187e+00
9.250e-01,1.589e+00
9.275e-01,1.412e+00
9.301e-01,1.149e+00
9.326e-01,9.165e-01
9.352e-01,7.041e-01
9.377e-01,4.996e-01
9.403e-01,4.130e-01
9.428e-01,2.281e-01
9.453e-01,1.691e-01
9.479e-01,1.691e-01
9.504e-01,7.474e-02
9.530e-01,4.327e-02
9.555e-01,4.327e-02
9.581e-01,7.867e-03
9.606e-01,3.933e-03
9.631e-01,3.933e-03
9.657e-01,0.000e+00
9.682e-01,0.000e+00
9.708e-01,0.000e+00
9.733e-01,0.000e+00
9.758e-01,0.000e+00
9.784e-01,0.000e+00
9.809e-01,0.000e+00
9.835e-01,0.000e+00
9.860e-01,0.000e+00
9.886e-01,0.000e+00
9.911e-01,0.000e+00
9.936e-01,0.000e+00
9.962e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_026.csv <==
transmittance,probability_density
5.214e-01,0.000e+00
5.238e-01,0.000e+00
5.262e-01,0.000e+00
5.286e-01,0.000e+00
5.310e-01,0.000e+00
5.334e-01,0.000e+00
5.358e-01,0.000e+00
5.382e-01,0.000e+00
5.406e-01,0.000e+00
5.430e-01,0.000e+00
5.454e-01,0.000e+00
5.478e-01,0.000e+00
5.502e-01,0.000e+00
5.526e-01,0.000e+00
5.550e-01,0.000e+00
5.574e-01,0.000e+00
5.598e-01,0.000e+00
5.622e-01,0.000e+00
5.646e-01,0.000e+00
5.670e-01,0.000e+00
5.694e-01,0.000e+00
5.718e-01,4.168e-03
5.742e-01,0.000e+00
5.766e-01,0.000e+00
5.790e-01,0.000e+00
5.814e-01,0.000e+00
5.838e-01,0.000e+00
5.862e-01,0.000e+00
5.886e-01,0.000e+00
5.910e-01,0.000e+00
5.934e-01,0.000e+00
5.958e-01,0.000e+00
5.982e-01,4.168e-03
6.006e-01,0.000e+00
6.030e-01,0.000e+00
6.053e-01,0.000e+00
6.077e-01,0.000e+00
6.101e-01,0.000e+00
6.125e-01,0.000e+00
6.149e-01,0.000e+00
6.173e-01,0.000e+00
6.197e-01,0.000e+00
6.221e-01,0.000e+00
6.245e-01,0.000e+00
6.269e-01,4.168e-03
6.293e-01,0.000e+00
6.317e-01,8.336e-03
6.341e-01,0.000e+00
6.365e-01,4.168e-03
6.389e-01,4.168e-03
6.413e-01,8.336e-03
6.437e-01,4.168e-03
6.461e-01,0.000e+00
6.485e-01,4.168e-03
6.509e-01,4.168e-03
6.533e-01,0.000e+00
6.557e-01,1.250e-02
6.581e-01,0.000e+00
6.605e-01,4.168e-03
6.629e-01,8.336e-03
6.653e-01,1.250e-02
6.677e-01,8.336e-03
6.701e-01,1.667e-02
6.725e-01,4.168e-03
6.749e-01,8.336e-03
6.773e-01,2.918e-02
6.797e-01,8.336e-03
6.821e-01,2.918e-02
6.845e-01,4.168e-02
6.869e-01,8.336e-03
6.893e-01,2.501e-02
6.917e-01,3.335e-02
6.941e-01,2.918e-02
6.965e-01,2.501e-02
6.989e-01,4.585e-02
7.013e-01,6.252e-02
7.037e-01,5.002e-02
7.061e-01,4.168e-02
7.085e-01,7.503e-02
7.109e-01,5.002e-02
7.133e-01,1.000e-01
7.157e-01,1.084e-01
7.181e-01,7.503e-02
7.205e-01,1.042e-01
7.229e-01,1.292e-01
7.253e-01,1.167e-01
7.277e-01,1.834e-01
7.301e-01,2.084e-01
7.325e-01,2.001e-01
7.349e-01,2.167e-01
7.373e-01,2.251e-01
7.397e-01,1.917e-01
7.421e-01,2.668e-01
7.445e-01,3.043e-01
7.469e-01,2.751e-01
7.493e-01,3.668e-01
7.517e-01,4.293e-01
7.541e-01,4.835e-01
7.565e-01,4.919e-01
7.589e-01,5.044e-01
7.613e-01,4.710e-01
7.637e-01,6.878e-01
7.661e-01,7.294e-01
7.685e-01,7.670e-01
7.709e-01,8.086e-01
7.733e-01,9.295e-01
7.757e-01,8.253e-01
7.781e-01,1.059e+00
7.805e-01,1.117e+00
7.829e-01,1.313e+00
7.853e-01,1.317e+00
7.877e-01,1.567e+00
7.901e-01,1.551e+00
7.925e-01,1.780e+00
7.949e-01,1.817e+00
7.973e-01,1.876e+00
7.997e-01,2.055e+00
8.021e-01,2.388e+00
8.045e-01,2.443e+00
8.069e-01,2.518e+00
8.093e-01,2.930e+00
8.117e-01,3.139e+00
8.141e-01,3.293e+00
8.165e-01,3.706e+00
8.189e-01,3.610e+00
8.213e-01,3.997e+00
8.237e-01,4.281e+00
8.261e-01,4.327e+00
8.285e-01,4.760e+00
8.309e-01,5.189e+00
8.333e-01,5.502e+00
8.357e-01,5.377e+00
8.381e-01,5.794e+00
8.405e-01,6.552e+00
8.429e-01,6.740e+00
8.453e-01,6.736e+00
8.477e-01,7.319e+00
8.501e-01,7.799e+00
8.525e-01,7.836e+00
8.549e-01,8.407e+00
8.573e-01,8.774e+00
8.597e-01,9.024e+00
8.621e-01,9.083e+00
8.645e-01,9.608e+00
8.669e-01,9.587e+00
8.692e-01,1.020e+01
8.716e-01,1.022e+01
8.740e-01,1.040e+01
8.764e-01,1.036e+01
8.788e-01,1.040e+01
8.812e-01,1.056e+01
8.836e-01,1.039e+01
8.860e-01,9.862e+00
8.884e-01,1.004e+01
8.908e-01,1.030e+01
8.932e-01,9.887e+00
8.956e-01,9.683e+00
8.980e-01,9.612e+00
9.004e-01,9.529e+00
9.028e-01,9.095e+00
9.052e-01,8.687e+00
9.076e-01,8.203e+00
9.100e-01,7.507e+00
9.124e-01,7.332e+00
9.148e-01,6.515e+00
9.172e-01,6.123e+00
9.196e-01,5.594e+00
9.220e-01,4.852e+00
9.244e-01,4.156e+00
9.268e-01,3.735e+00
9.292e-01,3.364e+00
9.316e-01,2.901e+00
9.340e-01,2.351e+00
9.364e-01,1.884e+00
9.388e-01,1.576e+00
9.412e-01,1.313e+00
9.436e-01,9.879e-01
9.460e-01,7.378e-01
9.484e-01,5.002e-01
9.508e-01,2.876e-01
9.532e-01,2.459e-01
9.556e-01,1.834e-01
9.580e-01,8.336e-02
9.604e-01,6.669e-02
9.628e-01,2.918e-02
9.652e-01,1.250e-02
9.676e-01,4.168e-03
9.700e-01,0.000e+00
9.724e-01,0.000e+00
9.748e-01,0.000e+00
9.772e-01,0.000e+00
9.796e-01,0.000e+00
9.820e-01,0.000e+00
9.844e-01,0.000e+00
9.868e-01,0.000e+00
9.892e-01,0.000e+00
9.916e-01,0.000e+00
9.940e-01,0.000e+00
9.964e-01,0.000e+00
9.988e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_027.csv <==
transmittance,probability_density
5.501e-01,0.000e+00
5.524e-01,0.000e+00
5.546e-01,0.000e+00
5.569e-01,0.000e+00
5.591e-01,0.000e+00
5.614e-01,0.000e+00
5.637e-01,0.000e+00
5.659e-01,0.000e+00
5.682e-01,0.000e+00
5.704e-01,0.000e+00
5.727e-01,0.000e+00
5.749e-01,0.000e+00
5.772e-01,0.000e+00
5.794e-01,0.000e+00
5.817e-01,0.000e+00
5.840e-01,0.000e+00
5.862e-01,0.000e+00
5.885e-01,0.000e+00
5.907e-01,0.000e+00
5.930e-01,0.000e+00
5.952e-01,0.000e+00
5.975e-01,0.000e+00
5.997e-01,0.000e+00
6.020e-01,0.000e+00
6.042e-01,4.435e-03
6.065e-01,0.000e+00
6.088e-01,0.000e+00
6.110e-01,0.000e+00
6.133e-01,0.000e+00
6.155e-01,0.000e+00
6.178e-01,0.000e+00
6.200e-01,0.000e+00
6.223e-01,0.000e+00
6.245e-01,0.000e+00
6.268e-01,0.000e+00
6.291e-01,4.435e-03
6.313e-01,0.000e+00
6.336e-01,0.000e+00
6.358e-01,0.000e+00
6.381e-01,0.000e+00
6.403e-01,0.000e+00
6.426e-01,0.000e+00
6.448e-01,0.000e+00
6.471e-01,0.000e+00
6.493e-01,0.000e+00
6.516e-01,0.000e+00
6.539e-01,0.000e+00
6.561e-01,0.000e+00
6.584e-01,0.000e+00
6.606e-01,0.000e+00
6.629e-01,0.000e+00
6.651e-01,4.435e-03
6.674e-01,4.435e-03
6.696e-01,4.435e-03
6.719e-01,0.000e+00
6.742e-01,4.435e-03
6.764e-01,4.435e-03
6.787e-01,1.330e-02
6.809e-01,0.000e+00
6.832e-01,4.435e-03
6.854e-01,8.869e-03
6.877e-01,8.869e-03
6.899e-01,0.000e+00
6.922e-01,0.000e+00
6.944e-01,4.435e-03
6.967e-01,8.869e-03
6.990e-01,8.869e-03
7.012e-01,1.774e-02
7.035e-01,8.869e-03
7.057e-01,8.869e-03
7.080e-01,1.774e-02
7.102e-01,2.217e-02
7.125e-01,1.774e-02
7.147e-01,2.661e-02
7.170e-01,2.217e-02
7.193e-01,3.104e-02
7.215e-01,3.104e-02
7.238e-01,3.104e-02
7.260e-01,8.869e-03
7.283e-01,3.991e-02
7.305e-01,4.435e-02
7.328e-01,3.991e-02
7.350e-01,7.095e-02
7.373e-01,5.322e-02
7.395e-01,7.982e-02
7.418e-01,8.426e-02
7.441e-01,7.539e-02
7.463e-01,6.652e-02
7.486e-01,1.020e-01
7.508e-01,1.286e-01
7.531e-01,1.375e-01
7.553e-01,1.641e-01
7.576e-01,1.596e-01
7.598e-01,1.863e-01
7.621e-01,1.996e-01
7.644e-01,1.951e-01
7.666e-01,2.616e-01
7.689e-01,2.528e-01
7.711e-01,2.395e-01
7.734e-01,2.838e-01
7.756e-01,3.326e-01
7.779e-01,3.548e-01
7.801e-01,4.701e-01
7.824e-01,4.701e-01
7.846e-01,5.011e-01
7.869e-01,6.253e-01
7.892e-01,6.386e-01
7.914e-01,5.987e-01
7.937e-01,6.741e-01
7.959e-01,8.071e-01
7.982e-01,8.204e-01
8.004e-01,9.135e-01
8.027e-01,1.064e+00
8.049e-01,1.135e+00
8.072e-01,1.264e+00
8.095e-01,1.339e+00
8.117e-01,1.552e+00
8.140e-01,1.490e+00
8.162e-01,1.734e+00
8.185e-01,1.809e+00
8.207e-01,2.137e+00
8.230e-01,2.191e+00
8.252e-01,2.106e+00
8.275e-01,2.625e+00
8.297e-01,2.612e+00
8.320e-01,2.931e+00
8.343e-01,3.335e+00
8.365e-01,3.308e+00
8.388e-01,3.783e+00
8.410e-01,3.925e+00
8.433e-01,4.532e+00
8.455e-01,4.514e+00
8.478e-01,4.763e+00
8.500e-01,4.962e+00
8.523e-01,5.290e+00
8.546e-01,5.783e+00
8.568e-01,6.084e+00
8.591e-01,6.368e+00
8.613e-01,7.175e+00
8.636e-01,6.900e+00
8.658e-01,7.920e+00
8.681e-01,8.302e+00
8.703e-01,8.257e+00
8.726e-01,9.038e+00
8.748e-01,9.082e+00
8.771e-01,1.009e+01
8.794e-01,9.827e+00
8.816e-01,1.051e+01
8.839e-01,1.055e+01
8.861e-01,1.106e+01
8.884e-01,1.174e+01
8.906e-01,1.144e+01
8.929e-01,1.174e+01
8.951e-01,1.192e+01
8.974e-01,1.184e+01
8.997e-01,1.164e+01
9.019e-01,1.174e+01
9.042e-01,1.132e+01
9.064e-01,1.153e+01
9.087e-01,1.143e+01
9.109e-01,1.138e+01
9.132e-01,1.120e+01
9.154e-01,1.051e+01
9.177e-01,1.061e+01
9.199e-01,9.690e+00
9.222e-01,9.388e+00
9.245e-01,8.186e+00
9.267e-01,8.071e+00
9.290e-01,7.251e+00
9.312e-01,6.718e+00
9.335e-01,5.996e+00
9.357e-01,4.758e+00
9.380e-01,4.497e+00
9.402e-01,3.721e+00
9.425e-01,3.157e+00
9.448e-01,2.554e+00
9.470e-01,2.151e+00
9.493e-01,1.632e+00
9.515e-01,1.308e+00
9.538e-01,9.446e-01
9.560e-01,6.208e-01
9.583e-01,3.592e-01
9.605e-01,3.193e-01
9.628e-01,1.729e-01
9.650e-01,7.982e-02
9.673e-01,7.539e-02
9.696e-01,1.330e-02
9.718e-01,8.869e-03
9.741e-01,4.435e-03
9.763e-01,0.000e+00
9.786e-01,0.000e+00
9.808e-01,0.000e+00
9.831e-01,0.000e+00
9.853e-01,0.000e+00
9.876e-01,0.000e+00
9.899e-01,0.000e+00
9.921e-01,0.000e+00
9.944e-01,0.000e+00
9.966e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_028.csv <==
transmittance,probability_density
5.789e-01,0.000e+00
5.810e-01,0.000e+00
5.831e-01,0.000e+00
5.852e-01,0.000e+00
5.873e-01,0.000e+00
5.894e-01,0.000e+00
5.915e-01,0.000e+00
5.937e-01,0.000e+00
5.958e-01,0.000e+00
5.979e-01,0.000e+00
6.000e-01,0.000e+00
6.021e-01,0.000e+00
6.042e-01,0.000e+00
6.063e-01,0.000e+00
6.084e-01,0.000e+00
6.105e-01,0.000e+00
6.126e-01,0.000e+00
6.148e-01,0.000e+00
6.169e-01,0.000e+00
6.190e-01,0.000e+00
6.211e-01,0.000e+00
6.232e-01,0.000e+00
6.253e-01,0.000e+00
6.274e-01,0.000e+00
6.295e-01,0.000e+00
6.316e-01,0.000e+00
6.338e-01,0.000e+00
6.359e-01,4.737e-03
6.380e-01,0.000e+00
6.401e-01,0.000e+00
6.422e-01,0.000e+00
6.443e-01,0.000e+00
6.464e-01,0.000e+00
6.485e-01,0.000e+00
6.506e-01,0.000e+00
6.528e-01,0.000e+00
6.549e-01,0.000e+00
6.570e-01,0.000e+00
6.591e-01,0.000e+00
6.612e-01,4.737e-03
6.633e-01,0.000e+00
6.654e-01,0.000e+00
6.675e-01,0.000e+00
6.696e-01,0.000e+00
6.718e-01,0.000e+00
6.739e-01,0.000e+00
6.760e-01,0.000e+00
6.781e-01,0.000e+00
6.802e-01,0.000e+00
6.823e-01,0.000e+00
6.844e-01,0.000e+00
6.865e-01,0.000e+00
6.886e-01,0.000e+00
6.908e-01,0.000e+00
6.929e-01,0.000e+00
6.950e-01,0.000e+00
6.971e-01,0.000e+00
6.992e-01,4.737e-03
7.013e-01,0.000e+00
7.034e-01,0.000e+00
7.055e-01,4.737e-03
7.076e-01,1.421e-02
7.097e-01,4.737e-03
7.119e-01,4.737e-03
7.140e-01,1.421e-02
7.161e-01,0.000e+00
7.182e-01,4.737e-03
7.203e-01,0.000e+00
7.224e-01,9.475e-03
7.245e-01,0.000e+00
7.266e-01,9.475e-03
7.287e-01,4.737e-03
7.309e-01,4.737e-03
7.330e-01,1.895e-02
7.351e-01,9.475e-03
7.372e-01,3.316e-02
7.393e-01,9.475e-03
7.414e-01,2.369e-02
7.435e-01,1.895e-02
7.456e-01,1.895e-02
7.477e-01,3.316e-02
7.499e-01,2.369e-02
7.520e-01,1.895e-02
7.541e-01,2.842e-02
7.562e-01,2.369e-02
7.583e-01,4.737e-02
7.604e-01,5.211e-02
7.625e-01,4.737e-02
7.646e-01,7.106e-02
7.667e-01,7.106e-02
7.689e-01,7.580e-02
7.710e-01,6.632e-02
7.731e-01,9.475e-02
7.752e-01,5.685e-02
7.773e-01,1.279e-01
7.794e-01,1.090e-01
7.815e-01,1.800e-01
7.836e-01,1.469e-01
7.857e-01,1.516e-01
7.879e-01,2.132e-01
7.900e-01,2.227e-01
7.921e-01,2.369e-01
7.942e-01,2.463e-01
7.963e-01,2.984e-01
7.984e-01,2.037e-01
8.005e-01,2.463e-01
8.026e-01,4.121e-01
8.047e-01,3.837e-01
8.069e-01,5.543e-01
8.090e-01,5.401e-01
8.111e-01,5.448e-01
8.132e-01,5.353e-01
8.153e-01,7.201e-01
8.174e-01,7.011e-01
8.195e-01,7.722e-01
8.216e-01,7.911e-01
8.237e-01,9.096e-01
8.258e-01,1.061e+00
8.280e-01,1.184e+00
8.301e-01,1.236e+00
8.322e-01,1.317e+00
8.343e-01,1.535e+00
8.364e-01,1.743e+00
8.385e-01,1.615e+00
8.406e-01,1.971e+00
8.427e-01,2.018e+00
8.448e-01,2.440e+00
8.470e-01,2.492e+00
8.491e-01,2.568e+00
8.512e-01,2.752e+00
8.533e-01,3.112e+00
8.554e-01,3.416e+00
8.575e-01,3.771e+00
8.596e-01,3.866e+00
8.617e-01,4.368e+00
8.638e-01,4.813e+00
8.660e-01,5.055e+00
8.681e-01,4.965e+00
8.702e-01,5.633e+00
8.723e-01,5.960e+00
8.744e-01,6.305e+00
8.765e-01,6.817e+00
8.786e-01,7.139e+00
8.807e-01,7.565e+00
8.828e-01,8.238e+00
8.850e-01,9.309e+00
8.871e-01,9.261e+00
8.892e-01,9.399e+00
8.913e-01,9.768e+00
8.934e-01,1.088e+01
8.955e-01,1.135e+01
8.976e-01,1.146e+01
8.997e-01,1.175e+01
9.018e-01,1.241e+01
9.040e-01,1.381e+01
9.061e-01,1.293e+01
9.082e-01,1.354e+01
9.103e-01,1.293e+01
9.124e-01,1.367e+01
9.145e-01,1.361e+01
9.166e-01,1.324e+01
9.187e-01,1.330e+01
9.208e-01,1.302e+01
9.230e-01,1.380e+01
9.251e-01,1.285e+01
9.272e-01,1.248e+01
9.293e-01,1.233e+01
9.314e-01,1.155e+01
9.335e-01,1.076e+01
9.356e-01,9.910e+00
9.377e-01,9.503e+00
9.398e-01,8.342e+00
9.420e-01,7.826e+00
9.441e-01,6.651e+00
9.462e-01,5.808e+00
9.483e-01,4.709e+00
9.504e-01,4.050e+00
9.525e-01,3.330e+00
9.546e-01,2.714e+00
9.567e-01,1.994e+00
9.588e-01,1.506e+00
9.609e-01,1.189e+00
9.631e-01,6.774e-01
9.652e-01,3.979e-01
9.673e-01,2.890e-01
9.694e-01,1.421e-01
9.715e-01,9.475e-02
9.736e-01,1.895e-02
9.757e-01,1.895e-02
9.778e-01,4.737e-03
9.799e-01,0.000e+00
9.821e-01,0.000e+00
9.842e-01,0.000e+00
9.863e-01,0.000e+00
9.884e-01,0.000e+00
9.905e-01,0.000e+00
9.926e-01,0.000e+00
9.947e-01,0.000e+00
9.968e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_029.csv <==
transmittance,probability_density
6.074e-01,0.000e+00
6.094e-01,0.000e+00
6.114e-01,0.000e+00
6.133e-01,0.000e+00
6.153e-01,0.000e+00
6.173e-01,0.000e+00
6.192e-01,0.000e+00
6.212e-01,0.000e+00
6.232e-01,0.000e+00
6.251e-01,0.000e+00
6.271e-01,0.000e+00
6.291e-01,0.000e+00
6.311e-01,0.000e+00
6.330e-01,0.000e+00
6.350e-01,0.000e+00
6.370e-01,0.000e+00
6.389e-01,0.000e+00
6.409e-01,0.000e+00
6.429e-01,0.000e+00
6.448e-01,0.000e+00
6.468e-01,0.000e+00
6.488e-01,0.000e+00
6.507e-01,0.000e+00
6.527e-01,0.000e+00
6.547e-01,0.000e+00
6.566e-01,0.000e+00
6.586e-01,0.000e+00
6.606e-01,0.000e+00
6.625e-01,0.000e+00
6.645e-01,0.000e+00
6.665e-01,5.082e-03
6.684e-01,0.000e+00
6.704e-01,0.000e+00
6.724e-01,0.000e+00
6.743e-01,0.000e+00
6.763e-01,0.000e+00
6.783e-01,0.000e+00
6.802e-01,0.000e+00
6.822e-01,0.000e+00
6.842e-01,0.000e+00
6.861e-01,0.000e+00
6.881e-01,0.000e+00
6.901e-01,5.082e-03
6.921e-01,0.000e+00
6.940e-01,0.000e+00
6.960e-01,0.000e+00
6.980e-01,0.000e+00
6.999e-01,0.000e+00
7.019e-01,0.000e+00
7.039e-01,0.000e+00
7.058e-01,0.000e+00
7.078e-01,0.000e+00
7.098e-01,0.000e+00
7.117e-01,0.000e+00
7.137e-01,0.000e+00
7.157e-01,0.000e+00
7.176e-01,0.000e+00
7.196e-01,0.000e+00
7.216e-01,0.000e+00
7.235e-01,0.000e+00
7.255e-01,0.000e+00
7.275e-01,0.000e+00
7.294e-01,0.000e+00
7.314e-01,5.082e-03
7.334e-01,0.000e+00
7.353e-01,5.082e-03
7.373e-01,0.000e+00
7.393e-01,5.082e-03
7.412e-01,1.016e-02
7.432e-01,1.525e-02
7.452e-01,5.082e-03
7.471e-01,5.082e-03
7.491e-01,5.082e-03
7.511e-01,5.082e-03
7.531e-01,5.082e-03
7.550e-01,5.082e-03
7.570e-01,0.000e+00
7.590e-01,1.016e-02
7.609e-01,1.016e-02
7.629e-01,3.557e-02
7.649e-01,3.049e-02
7.668e-01,0.000e+00
7.688e-01,1.016e-02
7.708e-01,3.557e-02
7.727e-01,1.016e-02
7.747e-01,2.033e-02
7.767e-01,2.033e-02
7.786e-01,3.557e-02
7.806e-01,5.082e-03
7.826e-01,3.557e-02
7.845e-01,4.066e-02
7.865e-01,3.049e-02
7.885e-01,7.115e-02
7.904e-01,9.656e-02
7.924e-01,4.066e-02
7.944e-01,9.148e-02
7.963e-01,7.115e-02
7.983e-01,6.098e-02
8.003e-01,9.656e-02
8.022e-01,1.067e-01
8.042e-01,1.220e-01
8.062e-01,1.626e-01
8.081e-01,1.626e-01
8.101e-01,1.220e-01
8.121e-01,2.084e-01
8.140e-01,1.982e-01
8.160e-01,2.846e-01
8.180e-01,2.236e-01
8.200e-01,2.795e-01
8.219e-01,2.490e-01
8.239e-01,2.998e-01
8.259e-01,3.761e-01
8.278e-01,4.269e-01
8.298e-01,5.031e-01
8.318e-01,4.777e-01
8.337e-01,5.031e-01
8.357e-01,6.861e-01
8.377e-01,6.607e-01
8.396e-01,7.725e-01
8.416e-01,7.725e-01
8.436e-01,9.300e-01
8.455e-01,9.148e-01
8.475e-01,9.656e-01
8.495e-01,1.240e+00
8.514e-01,1.291e+00
8.534e-01,1.392e+00
8.554e-01,1.677e+00
8.573e-01,1.718e+00
8.593e-01,1.814e+00
8.613e-01,2.109e+00
8.632e-01,2.226e+00
8.652e-01,2.465e+00
8.672e-01,2.917e+00
8.691e-01,2.851e+00
8.711e-01,3.003e+00
8.731e-01,3.324e+00
8.750e-01,4.000e+00
8.770e-01,4.289e+00
8.790e-01,4.315e+00
8.810e-01,4.838e+00
8.829e-01,5.270e+00
8.849e-01,5.290e+00
8.869e-01,5.997e+00
8.888e-01,6.368e+00
8.908e-01,6.637e+00
8.928e-01,7.674e+00
8.947e-01,7.964e+00
8.967e-01,7.928e+00
8.987e-01,9.356e+00
9.006e-01,9.905e+00
9.026e-01,9.935e+00
9.046e-01,1.082e+01
9.065e-01,1.130e+01
9.085e-01,1.124e+01
9.105e-01,1.317e+01
9.124e-01,1.362e+01
9.144e-01,1.353e+01
9.164e-01,1.417e+01
9.183e-01,1.510e+01
9.203e-01,1.472e+01
9.223e-01,1.577e+01
9.242e-01,1.578e+01
9.262e-01,1.507e+01
9.282e-01,1.605e+01
9.301e-01,1.588e+01
9.321e-01,1.465e+01
9.341e-01,1.539e+01
9.360e-01,1.547e+01
9.380e-01,1.508e+01
9.400e-01,1.393e+01
9.420e-01,1.354e+01
9.439e-01,1.286e+01
9.459e-01,1.133e+01
9.479e-01,1.086e+01
9.498e-01,9.310e+00
9.518e-01,8.187e+00
9.538e-01,7.450e+00
9.557e-01,6.114e+00
9.577e-01,4.665e+00
9.597e-01,4.259e+00
9.616e-01,3.222e+00
9.636e-01,2.165e+00
9.656e-01,1.606e+00
9.675e-01,1.321e+00
9.695e-01,6.353e-01
9.715e-01,3.608e-01
9.734e-01,2.592e-01
9.754e-01,1.118e-01
9.774e-01,2.033e-02
9.793e-01,2.541e-02
9.813e-01,5.082e-03
9.833e-01,0.000e+00
9.852e-01,0.000e+00
9.872e-01,0.000e+00
9.892e-01,0.000e+00
9.911e-01,0.000e+00
9.931e-01,0.000e+00
9.951e-01,0.000e+00
9.970e-01,0.000e+00
9.990e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_03.csv <==
transmittance,probability_density
6.348e-01,0.000e+00
6.367e-01,0.000e+00
6.385e-01,0.000e+00
6.403e-01,0.000e+00
6.421e-01,0.000e+00
6.440e-01,0.000e+00
6.458e-01,0.000e+00
6.476e-01,0.000e+00
6.495e-01,0.000e+00
6.513e-01,0.000e+00
6.531e-01,0.000e+00
6.550e-01,0.000e+00
6.568e-01,0.000e+00
6.586e-01,0.000e+00
6.605e-01,0.000e+00
6.623e-01,0.000e+00
6.641e-01,0.000e+00
6.659e-01,0.000e+00
6.678e-01,0.000e+00
6.696e-01,0.000e+00
6.714e-01,0.000e+00
6.733e-01,0.000e+00
6.751e-01,0.000e+00
6.769e-01,0.000e+00
6.788e-01,0.000e+00
6.806e-01,0.000e+00
6.824e-01,0.000e+00
6.842e-01,0.000e+00
6.861e-01,0.000e+00
6.879e-01,0.000e+00
6.897e-01,0.000e+00
6.916e-01,0.000e+00
6.934e-01,0.000e+00
6.952e-01,0.000e+00
6.971e-01,5.463e-03
6.989e-01,0.000e+00
7.007e-01,0.000e+00
7.026e-01,0.000e+00
7.044e-01,0.000e+00
7.062e-01,0.000e+00
7.080e-01,0.000e+00
7.099e-01,0.000e+00
7.117e-01,0.000e+00
7.135e-01,0.000e+00
7.154e-01,0.000e+00
7.172e-01,5.463e-03
7.190e-01,0.000e+00
7.209e-01,0.000e+00
7.227e-01,0.000e+00
7.245e-01,0.000e+00
7.263e-01,0.000e+00
7.282e-01,0.000e+00
7.300e-01,0.000e+00
7.318e-01,0.000e+00
7.337e-01,0.000e+00
7.355e-01,0.000e+00
7.373e-01,0.000e+00
7.392e-01,0.000e+00
7.410e-01,0.000e+00
7.428e-01,0.000e+00
7.447e-01,0.000e+00
7.465e-01,0.000e+00
7.483e-01,0.000e+00
7.501e-01,0.000e+00
7.520e-01,0.000e+00
7.538e-01,0.000e+00
7.556e-01,0.000e+00
7.575e-01,0.000e+00
7.593e-01,5.463e-03
7.611e-01,0.000e+00
7.630e-01,5.463e-03
7.648e-01,0.000e+00
7.666e-01,0.000e+00
7.684e-01,5.463e-03
7.703e-01,5.463e-03
7.721e-01,5.463e-03
7.739e-01,1.639e-02
7.758e-01,1.639e-02
7.776e-01,5.463e-03
7.794e-01,5.463e-03
7.813e-01,0.000e+00
7.831e-01,1.093e-02
7.849e-01,5.463e-03
7.868e-01,2.185e-02
7.886e-01,5.463e-03
7.904e-01,2.732e-02
7.922e-01,2.185e-02
7.941e-01,2.732e-02
7.959e-01,1.093e-02
7.977e-01,2.732e-02
7.996e-01,1.093e-02
8.014e-01,1.093e-02
8.032e-01,3.278e-02
8.051e-01,3.278e-02
8.069e-01,2.185e-02
8.087e-01,2.185e-02
8.105e-01,4.370e-02
8.124e-01,7.102e-02
8.142e-01,6.556e-02
8.160e-01,8.741e-02
8.179e-01,6.556e-02
8.197e-01,8.195e-02
8.215e-01,8.741e-02
8.234e-01,6.556e-02
8.252e-01,1.038e-01
8.270e-01,1.475e-01
8.289e-01,1.311e-01
8.307e-01,1.857e-01
8.325e-01,1.584e-01
8.343e-01,1.639e-01
8.362e-01,2.458e-01
8.380e-01,2.349e-01
8.398e-01,2.404e-01
8.417e-01,3.005e-01
8.435e-01,3.660e-01
8.453e-01,2.622e-01
8.472e-01,4.152e-01
8.490e-01,4.261e-01
8.508e-01,4.207e-01
8.526e-01,5.190e-01
8.545e-01,6.392e-01
8.563e-01,6.720e-01
8.581e-01,7.266e-01
8.600e-01,7.976e-01
8.618e-01,8.468e-01
8.636e-01,1.022e+00
8.655e-01,1.033e+00
8.673e-01,1.022e+00
8.691e-01,1.267e+00
8.710e-01,1.393e+00
8.728e-01,1.475e+00
8.746e-01,1.814e+00
8.764e-01,1.874e+00
8.783e-01,2.092e+00
8.801e-01,2.267e+00
8.819e-01,2.546e+00
8.838e-01,2.857e+00
8.856e-01,3.338e+00
8.874e-01,3.382e+00
8.893e-01,3.431e+00
8.911e-01,3.961e+00
8.929e-01,4.431e+00
8.947e-01,4.731e+00
8.966e-01,5.097e+00
8.984e-01,5.813e+00
9.002e-01,5.878e+00
9.021e-01,6.474e+00
9.039e-01,7.102e+00
9.057e-01,7.517e+00
9.076e-01,7.774e+00
9.094e-01,9.216e+00
9.112e-01,9.708e+00
9.131e-01,9.883e+00
9.149e-01,1.090e+01
9.167e-01,1.214e+01
9.185e-01,1.214e+01
9.204e-01,1.231e+01
9.222e-01,1.447e+01
9.240e-01,1.417e+01
9.259e-01,1.550e+01
9.277e-01,1.690e+01
9.295e-01,1.655e+01
9.314e-01,1.701e+01
9.332e-01,1.838e+01
9.350e-01,1.774e+01
9.368e-01,1.756e+01
9.387e-01,1.802e+01
9.405e-01,1.898e+01
9.423e-01,1.749e+01
9.442e-01,1.745e+01
9.460e-01,1.853e+01
9.478e-01,1.660e+01
9.497e-01,1.636e+01
9.515e-01,1.573e+01
9.533e-01,1.401e+01
9.552e-01,1.272e+01
9.570e-01,1.129e+01
9.588e-01,1.037e+01
9.606e-01,8.665e+00
9.625e-01,7.108e+00
9.643e-01,5.938e+00
9.661e-01,4.502e+00
9.680e-01,3.469e+00
9.698e-01,2.333e+00
9.716e-01,1.601e+00
9.735e-01,1.033e+00
9.753e-01,5.026e-01
9.771e-01,3.059e-01
9.789e-01,1.311e-01
9.808e-01,2.185e-02
9.826e-01,3.278e-02
9.844e-01,0.000e+00
9.863e-01,0.000e+00
9.881e-01,0.000e+00
9.899e-01,0.000e+00
9.918e-01,0.000e+00
9.936e-01,0.000e+00
9.954e-01,0.000e+00
9.973e-01,0.000e+00
9.991e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_031.csv <==
transmittance,probability_density
6.620e-01,0.000e+00
6.637e-01,0.000e+00
6.654e-01,0.000e+00
6.671e-01,0.000e+00
6.688e-01,0.000e+00
6.705e-01,0.000e+00
6.722e-01,0.000e+00
6.739e-01,0.000e+00
6.756e-01,0.000e+00
6.773e-01,0.000e+00
6.790e-01,0.000e+00
6.807e-01,0.000e+00
6.824e-01,0.000e+00
6.841e-01,0.000e+00
6.857e-01,0.000e+00
6.874e-01,0.000e+00
6.891e-01,0.000e+00
6.908e-01,0.000e+00
6.925e-01,0.000e+00
6.942e-01,0.000e+00
6.959e-01,0.000e+00
6.976e-01,0.000e+00
6.993e-01,0.000e+00
7.010e-01,0.000e+00
7.027e-01,0.000e+00
7.044e-01,0.000e+00
7.061e-01,0.000e+00
7.078e-01,0.000e+00
7.095e-01,0.000e+00
7.112e-01,0.000e+00
7.129e-01,0.000e+00
7.145e-01,0.000e+00
7.162e-01,0.000e+00
7.179e-01,0.000e+00
7.196e-01,0.000e+00
7.213e-01,0.000e+00
7.230e-01,0.000e+00
7.247e-01,0.000e+00
7.264e-01,0.000e+00
7.281e-01,5.903e-03
7.298e-01,0.000e+00
7.315e-01,0.000e+00
7.332e-01,0.000e+00
7.349e-01,0.000e+00
7.366e-01,0.000e+00
7.383e-01,0.000e+00
7.400e-01,0.000e+00
7.417e-01,0.000e+00
7.433e-01,5.903e-03
7.450e-01,0.000e+00
7.467e-01,0.000e+00
7.484e-01,0.000e+00
7.501e-01,0.000e+00
7.518e-01,0.000e+00
7.535e-01,0.000e+00
7.552e-01,0.000e+00
7.569e-01,0.000e+00
7.586e-01,0.000e+00
7.603e-01,0.000e+00
7.620e-01,0.000e+00
7.637e-01,0.000e+00
7.654e-01,0.000e+00
7.671e-01,0.000e+00
7.688e-01,0.000e+00
7.705e-01,0.000e+00
7.721e-01,0.000e+00
7.738e-01,0.000e+00
7.755e-01,0.000e+00
7.772e-01,0.000e+00
7.789e-01,0.000e+00
7.806e-01,0.000e+00
7.823e-01,0.000e+00
7.840e-01,0.000e+00
7.857e-01,5.903e-03
7.874e-01,0.000e+00
7.891e-01,0.000e+00
7.908e-01,0.000e+00
7.925e-01,5.903e-03
7.942e-01,0.000e+00
7.959e-01,5.903e-03
7.976e-01,1.181e-02
7.993e-01,5.903e-03
8.009e-01,5.903e-03
8.026e-01,1.181e-02
8.043e-01,2.361e-02
8.060e-01,5.903e-03
8.077e-01,1.181e-02
8.094e-01,0.000e+00
8.111e-01,1.771e-02
8.128e-01,5.903e-03
8.145e-01,2.951e-02
8.162e-01,1.181e-02
8.179e-01,3.542e-02
8.196e-01,1.181e-02
8.213e-01,1.771e-02
8.230e-01,2.361e-02
8.247e-01,1.771e-02
8.264e-01,2.951e-02
8.280e-01,2.361e-02
8.297e-01,1.771e-02
8.314e-01,4.132e-02
8.331e-01,2.361e-02
8.348e-01,7.674e-02
8.365e-01,7.674e-02
8.382e-01,7.083e-02
8.399e-01,8.264e-02
8.416e-01,7.083e-02
8.433e-01,7.083e-02
8.450e-01,1.181e-01
8.467e-01,8.264e-02
8.484e-01,1.417e-01
8.501e-01,1.653e-01
8.518e-01,1.299e-01
8.535e-01,2.007e-01
8.552e-01,2.243e-01
8.568e-01,1.889e-01
8.585e-01,2.420e-01
8.602e-01,2.715e-01
8.619e-01,2.951e-01
8.636e-01,3.424e-01
8.653e-01,4.014e-01
8.670e-01,4.722e-01
8.687e-01,3.365e-01
8.704e-01,6.198e-01
8.721e-01,5.076e-01
8.738e-01,6.611e-01
8.755e-01,8.087e-01
8.772e-01,7.320e-01
8.789e-01,7.261e-01
8.806e-01,1.080e+00
8.823e-01,1.033e+00
8.840e-01,1.063e+00
8.856e-01,1.169e+00
8.873e-01,1.428e+00
8.890e-01,1.564e+00
8.907e-01,1.665e+00
8.924e-01,1.895e+00
8.941e-01,2.155e+00
8.958e-01,2.414e+00
8.975e-01,2.674e+00
8.992e-01,3.182e+00
9.009e-01,3.335e+00
9.026e-01,3.713e+00
9.043e-01,4.055e+00
9.060e-01,4.002e+00
9.077e-01,4.510e+00
9.094e-01,5.484e+00
9.111e-01,6.039e+00
9.128e-01,6.003e+00
9.144e-01,6.056e+00
9.161e-01,7.544e+00
9.178e-01,7.992e+00
9.195e-01,8.459e+00
9.212e-01,9.439e+00
9.229e-01,9.999e+00
9.246e-01,1.146e+01
9.263e-01,1.190e+01
9.280e-01,1.284e+01
9.297e-01,1.367e+01
9.314e-01,1.432e+01
9.331e-01,1.512e+01
9.348e-01,1.691e+01
9.365e-01,1.771e+01
9.382e-01,1.848e+01
9.399e-01,1.943e+01
9.416e-01,2.042e+01
9.432e-01,1.921e+01
9.449e-01,2.124e+01
9.466e-01,2.101e+01
9.483e-01,2.160e+01
9.500e-01,2.138e+01
9.517e-01,2.141e+01
9.534e-01,2.097e+01
9.551e-01,2.055e+01
9.568e-01,1.957e+01
9.585e-01,1.905e+01
9.602e-01,1.685e+01
9.619e-01,1.552e+01
9.636e-01,1.385e+01
9.653e-01,1.166e+01
9.670e-01,1.037e+01
9.687e-01,8.477e+00
9.704e-01,6.151e+00
9.720e-01,4.616e+00
9.737e-01,3.312e+00
9.754e-01,2.172e+00
9.771e-01,1.328e+00
9.788e-01,7.261e-01
9.805e-01,3.247e-01
9.822e-01,1.240e-01
9.839e-01,2.951e-02
9.856e-01,2.361e-02
9.873e-01,0.000e+00
9.890e-01,0.000e+00
9.907e-01,0.000e+00
9.924e-01,0.000e+00
9.941e-01,0.000e+00
9.958e-01,0.000e+00
9.975e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_032.csv <==
transmittance,probability_density
6.879e-01,0.000e+00
6.894e-01,0.000e+00
6.910e-01,0.000e+00
6.926e-01,0.000e+00
6.941e-01,0.000e+00
6.957e-01,0.000e+00
6.973e-01,0.000e+00
6.988e-01,0.000e+00
7.004e-01,0.000e+00
7.020e-01,0.000e+00
7.035e-01,0.000e+00
7.051e-01,0.000e+00
7.066e-01,0.000e+00
7.082e-01,0.000e+00
7.098e-01,0.000e+00
7.113e-01,0.000e+00
7.129e-01,0.000e+00
7.145e-01,0.000e+00
7.160e-01,0.000e+00
7.176e-01,0.000e+00
7.192e-01,0.000e+00
7.207e-01,0.000e+00
7.223e-01,0.000e+00
7.239e-01,0.000e+00
7.254e-01,0.000e+00
7.270e-01,0.000e+00
7.286e-01,0.000e+00
7.301e-01,0.000e+00
7.317e-01,0.000e+00
7.332e-01,0.000e+00
7.348e-01,0.000e+00
7.364e-01,0.000e+00
7.379e-01,0.000e+00
7.395e-01,0.000e+00
7.411e-01,0.000e+00
7.426e-01,0.000e+00
7.442e-01,0.000e+00
7.458e-01,0.000e+00
7.473e-01,0.000e+00
7.489e-01,0.000e+00
7.505e-01,0.000e+00
7.520e-01,0.000e+00
7.536e-01,0.000e+00
7.551e-01,6.392e-03
7.567e-01,0.000e+00
7.583e-01,0.000e+00
7.598e-01,0.000e+00
7.614e-01,0.000e+00
7.630e-01,0.000e+00
7.645e-01,0.000e+00
7.661e-01,0.000e+00
7.677e-01,0.000e+00
7.692e-01,6.392e-03
7.708e-01,0.000e+00
7.724e-01,0.000e+00
7.739e-01,0.000e+00
7.755e-01,0.000e+00
7.771e-01,0.000e+00
7.786e-01,0.000e+00
7.802e-01,0.000e+00
7.817e-01,0.000e+00
7.833e-01,0.000e+00
7.849e-01,0.000e+00
7.864e-01,0.000e+00
7.880e-01,0.000e+00
7.896e-01,0.000e+00
7.911e-01,0.000e+00
7.927e-01,0.000e+00
7.943e-01,0.000e+00
7.958e-01,0.000e+00
7.974e-01,0.000e+00
7.990e-01,0.000e+00
8.005e-01,0.000e+00
8.021e-01,0.000e+00
8.036e-01,0.000e+00
8.052e-01,0.000e+00
8.068e-01,0.000e+00
8.083e-01,0.000e+00
8.099e-01,6.392e-03
8.115e-01,0.000e+00
8.130e-01,0.000e+00
8.146e-01,0.000e+00
8.162e-01,0.000e+00
8.177e-01,6.392e-03
8.193e-01,6.392e-03
8.209e-01,6.392e-03
8.224e-01,6.392e-03
8.240e-01,6.392e-03
8.256e-01,1.278e-02
8.271e-01,1.278e-02
8.287e-01,1.917e-02
8.302e-01,0.000e+00
8.318e-01,1.917e-02
8.334e-01,2.557e-02
8.349e-01,1.917e-02
8.365e-01,1.917e-02
8.381e-01,1.278e-02
8.396e-01,1.917e-02
8.412e-01,1.917e-02
8.428e-01,6.392e-03
8.443e-01,3.196e-02
8.459e-01,3.196e-02
8.475e-01,1.917e-02
8.490e-01,3.196e-02
8.506e-01,2.557e-02
8.522e-01,5.113e-02
8.537e-01,5.752e-02
8.553e-01,6.392e-02
8.568e-01,6.392e-02
8.584e-01,6.392e-02
8.600e-01,1.087e-01
8.615e-01,7.031e-02
8.631e-01,3.835e-02
8.647e-01,9.587e-02
8.662e-01,1.406e-01
8.678e-01,1.598e-01
8.694e-01,1.278e-01
8.709e-01,2.109e-01
8.725e-01,1.917e-01
8.741e-01,2.301e-01
8.756e-01,2.365e-01
8.772e-01,3.004e-01
8.787e-01,2.940e-01
8.803e-01,2.812e-01
8.819e-01,4.282e-01
8.834e-01,4.218e-01
8.850e-01,4.730e-01
8.866e-01,5.880e-01
8.881e-01,6.136e-01
8.897e-01,6.264e-01
8.913e-01,8.181e-01
8.928e-01,7.606e-01
8.944e-01,8.309e-01
8.960e-01,9.140e-01
8.975e-01,1.074e+00
8.991e-01,1.323e+00
9.007e-01,1.285e+00
9.022e-01,1.266e+00
9.038e-01,1.809e+00
9.053e-01,1.854e+00
9.069e-01,1.937e+00
9.085e-01,2.410e+00
9.100e-01,2.557e+00
9.116e-01,3.036e+00
9.132e-01,3.515e+00
9.147e-01,3.726e+00
9.163e-01,3.854e+00
9.179e-01,4.442e+00
9.194e-01,4.928e+00
9.210e-01,5.299e+00
9.226e-01,6.155e+00
9.241e-01,6.635e+00
9.257e-01,6.916e+00
9.272e-01,7.977e+00
9.288e-01,7.894e+00
9.304e-01,9.600e+00
9.319e-01,1.083e+01
9.335e-01,1.071e+01
9.351e-01,1.290e+01
9.366e-01,1.324e+01
9.382e-01,1.382e+01
9.398e-01,1.634e+01
9.413e-01,1.673e+01
9.429e-01,1.678e+01
9.445e-01,1.988e+01
9.460e-01,2.075e+01
9.476e-01,2.050e+01
9.492e-01,2.347e+01
9.507e-01,2.250e+01
9.523e-01,2.455e+01
9.538e-01,2.545e+01
9.554e-01,2.395e+01
9.570e-01,2.608e+01
9.585e-01,2.546e+01
9.601e-01,2.362e+01
9.617e-01,2.483e+01
9.632e-01,2.389e+01
9.648e-01,2.112e+01
9.664e-01,2.032e+01
9.679e-01,1.823e+01
9.695e-01,1.511e+01
9.711e-01,1.332e+01
9.726e-01,1.179e+01
9.742e-01,7.868e+00
9.757e-01,6.328e+00
9.773e-01,4.167e+00
9.789e-01,2.716e+00
9.804e-01,1.655e+00
9.820e-01,6.967e-01
9.836e-01,3.132e-01
9.851e-01,8.948e-02
9.867e-01,3.835e-02
9.883e-01,0.000e+00
9.898e-01,0.000e+00
9.914e-01,0.000e+00
9.930e-01,0.000e+00
9.945e-01,0.000e+00
9.961e-01,0.000e+00
9.977e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_033.csv <==
transmittance,probability_density
7.128e-01,0.000e+00
7.143e-01,0.000e+00
7.157e-01,0.000e+00
7.171e-01,0.000e+00
7.186e-01,0.000e+00
7.200e-01,0.000e+00
7.214e-01,0.000e+00
7.229e-01,0.000e+00
7.243e-01,0.000e+00
7.258e-01,0.000e+00
7.272e-01,0.000e+00
7.286e-01,0.000e+00
7.301e-01,0.000e+00
7.315e-01,0.000e+00
7.330e-01,0.000e+00
7.344e-01,0.000e+00
7.358e-01,0.000e+00
7.373e-01,0.000e+00
7.387e-01,0.000e+00
7.402e-01,0.000e+00
7.416e-01,0.000e+00
7.430e-01,0.000e+00
7.445e-01,0.000e+00
7.459e-01,0.000e+00
7.474e-01,0.000e+00
7.488e-01,0.000e+00
7.502e-01,0.000e+00
7.517e-01,0.000e+00
7.531e-01,0.000e+00
7.546e-01,0.000e+00
7.560e-01,0.000e+00
7.574e-01,0.000e+00
7.589e-01,0.000e+00
7.603e-01,0.000e+00
7.618e-01,0.000e+00
7.632e-01,0.000e+00
7.646e-01,0.000e+00
7.661e-01,0.000e+00
7.675e-01,0.000e+00
7.690e-01,0.000e+00
7.704e-01,0.000e+00
7.718e-01,0.000e+00
7.733e-01,0.000e+00
7.747e-01,0.000e+00
7.762e-01,0.000e+00
7.776e-01,0.000e+00
7.790e-01,0.000e+00
7.805e-01,0.000e+00
7.819e-01,0.000e+00
7.833e-01,6.947e-03
7.848e-01,0.000e+00
7.862e-01,0.000e+00
7.877e-01,0.000e+00
7.891e-01,0.000e+00
7.905e-01,0.000e+00
7.920e-01,0.000e+00
7.934e-01,6.947e-03
7.949e-01,0.000e+00
7.963e-01,0.000e+00
7.977e-01,0.000e+00
7.992e-01,0.000e+00
8.006e-01,0.000e+00
8.021e-01,0.000e+00
8.035e-01,0.000e+00
8.049e-01,0.000e+00
8.064e-01,0.000e+00
8.078e-01,0.000e+00
8.093e-01,0.000e+00
8.107e-01,0.000e+00
8.121e-01,0.000e+00
8.136e-01,0.000e+00
8.150e-01,0.000e+00
8.165e-01,0.000e+00
8.179e-01,0.000e+00
8.193e-01,0.000e+00
8.208e-01,0.000e+00
8.222e-01,0.000e+00
8.237e-01,0.000e+00
8.251e-01,0.000e+00
8.265e-01,0.000e+00
8.280e-01,0.000e+00
8.294e-01,0.000e+00
8.309e-01,0.000e+00
8.323e-01,6.947e-03
8.337e-01,0.000e+00
8.352e-01,6.947e-03
8.366e-01,0.000e+00
8.381e-01,0.000e+00
8.395e-01,6.947e-03
8.409e-01,6.947e-03
8.424e-01,0.000e+00
8.438e-01,0.000e+00
8.452e-01,0.000e+00
8.467e-01,2.779e-02
8.481e-01,6.947e-03
8.496e-01,1.389e-02
8.510e-01,1.389e-02
8.524e-01,2.779e-02
8.539e-01,2.084e-02
8.553e-01,1.389e-02
8.568e-01,2.084e-02
8.582e-01,2.779e-02
8.596e-01,6.947e-03
8.611e-01,2.084e-02
8.625e-01,1.389e-02
8.640e-01,2.779e-02
8.654e-01,1.389e-02
8.668e-01,3.473e-02
8.683e-01,5.557e-02
8.697e-01,4.168e-02
8.712e-01,6.252e-02
8.726e-01,6.947e-02
8.740e-01,8.336e-02
8.755e-01,4.168e-02
8.769e-01,6.252e-02
8.784e-01,9.031e-02
8.798e-01,4.863e-02
8.812e-01,1.598e-01
8.827e-01,7.641e-02
8.841e-01,1.250e-01
8.856e-01,1.876e-01
8.870e-01,1.806e-01
8.884e-01,2.015e-01
8.899e-01,2.362e-01
8.913e-01,2.570e-01
8.928e-01,3.195e-01
8.942e-01,2.848e-01
8.956e-01,2.918e-01
8.971e-01,4.168e-01
8.985e-01,4.793e-01
9.000e-01,4.724e-01
9.014e-01,6.391e-01
9.028e-01,7.294e-01
9.043e-01,5.627e-01
9.057e-01,8.822e-01
9.071e-01,9.100e-01
9.086e-01,8.892e-01
9.100e-01,9.031e-01
9.115e-01,1.167e+00
9.129e-01,1.438e+00
9.143e-01,1.417e+00
9.158e-01,1.695e+00
9.172e-01,1.570e+00
9.187e-01,2.119e+00
9.201e-01,2.466e+00
9.215e-01,2.709e+00
9.230e-01,3.189e+00
9.244e-01,3.432e+00
9.259e-01,3.494e+00
9.273e-01,4.279e+00
9.287e-01,4.828e+00
9.302e-01,5.516e+00
9.316e-01,5.488e+00
9.331e-01,6.440e+00
9.345e-01,7.419e+00
9.359e-01,7.502e+00
9.374e-01,8.586e+00
9.388e-01,9.941e+00
9.403e-01,9.871e+00
9.417e-01,1.180e+01
9.431e-01,1.307e+01
9.446e-01,1.385e+01
9.460e-01,1.602e+01
9.475e-01,1.652e+01
9.489e-01,1.947e+01
9.503e-01,1.892e+01
9.518e-01,2.032e+01
9.532e-01,2.378e+01
9.547e-01,2.333e+01
9.561e-01,2.701e+01
9.575e-01,2.617e+01
9.590e-01,2.789e+01
9.604e-01,2.991e+01
9.619e-01,2.856e+01
9.633e-01,3.134e+01
9.647e-01,2.888e+01
9.662e-01,2.843e+01
9.676e-01,2.979e+01
9.690e-01,2.663e+01
9.705e-01,2.612e+01
9.719e-01,2.243e+01
9.734e-01,1.912e+01
9.748e-01,1.780e+01
9.762e-01,1.368e+01
9.777e-01,1.123e+01
9.791e-01,7.329e+00
9.806e-01,4.877e+00
9.820e-01,3.334e+00
9.834e-01,1.535e+00
9.849e-01,6.530e-01
9.863e-01,1.667e-01
9.878e-01,6.252e-02
9.892e-01,6.947e-03
9.906e-01,0.000e+00
9.921e-01,0.000e+00
9.935e-01,0.000e+00
9.950e-01,0.000e+00
9.964e-01,0.000e+00
9.978e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_034.csv <==
transmittance,probability_density
7.373e-01,0.000e+00
7.386e-01,0.000e+00
7.399e-01,0.000e+00
7.412e-01,0.000e+00
7.426e-01,0.000e+00
7.439e-01,0.000e+00
7.452e-01,0.000e+00
7.465e-01,0.000e+00
7.478e-01,0.000e+00
7.491e-01,0.000e+00
7.505e-01,0.000e+00
7.518e-01,0.000e+00
7.531e-01,0.000e+00
7.544e-01,0.000e+00
7.557e-01,0.000e+00
7.570e-01,0.000e+00
7.584e-01,0.000e+00
7.597e-01,0.000e+00
7.610e-01,0.000e+00
7.623e-01,0.000e+00
7.636e-01,0.000e+00
7.649e-01,0.000e+00
7.663e-01,0.000e+00
7.676e-01,0.000e+00
7.689e-01,0.000e+00
7.702e-01,0.000e+00
7.715e-01,0.000e+00
7.728e-01,0.000e+00
7.742e-01,0.000e+00
7.755e-01,0.000e+00
7.768e-01,0.000e+00
7.781e-01,0.000e+00
7.794e-01,0.000e+00
7.807e-01,0.000e+00
7.821e-01,0.000e+00
7.834e-01,0.000e+00
7.847e-01,0.000e+00
7.860e-01,0.000e+00
7.873e-01,0.000e+00
7.887e-01,0.000e+00
7.900e-01,0.000e+00
7.913e-01,0.000e+00
7.926e-01,0.000e+00
7.939e-01,0.000e+00
7.952e-01,0.000e+00
7.966e-01,0.000e+00
7.979e-01,0.000e+00
7.992e-01,0.000e+00
8.005e-01,0.000e+00
8.018e-01,0.000e+00
8.031e-01,0.000e+00
8.045e-01,0.000e+00
8.058e-01,0.000e+00
8.071e-01,0.000e+00
8.084e-01,0.000e+00
8.097e-01,7.594e-03
8.110e-01,0.000e+00
8.124e-01,0.000e+00
8.137e-01,0.000e+00
8.150e-01,0.000e+00
8.163e-01,7.594e-03
8.176e-01,0.000e+00
8.189e-01,0.000e+00
8.203e-01,0.000e+00
8.216e-01,0.000e+00
8.229e-01,0.000e+00
8.242e-01,0.000e+00
8.255e-01,0.000e+00
8.268e-01,0.000e+00
8.282e-01,0.000e+00
8.295e-01,0.000e+00
8.308e-01,0.000e+00
8.321e-01,0.000e+00
8.334e-01,0.000e+00
8.347e-01,0.000e+00
8.361e-01,0.000e+00
8.374e-01,0.000e+00
8.387e-01,0.000e+00
8.400e-01,0.000e+00
8.413e-01,0.000e+00
8.426e-01,0.000e+00
8.440e-01,0.000e+00
8.453e-01,0.000e+00
8.466e-01,0.000e+00
8.479e-01,0.000e+00
8.492e-01,0.000e+00
8.505e-01,0.000e+00
8.519e-01,0.000e+00
8.532e-01,7.594e-03
8.545e-01,7.594e-03
8.558e-01,0.000e+00
8.571e-01,0.000e+00
8.584e-01,7.594e-03
8.598e-01,0.000e+00
8.611e-01,7.594e-03
8.624e-01,0.000e+00
8.637e-01,7.594e-03
8.650e-01,0.000e+00
8.663e-01,0.000e+00
8.677e-01,1.519e-02
8.690e-01,2.278e-02
8.703e-01,2.278e-02
8.716e-01,3.797e-02
8.729e-01,7.594e-03
8.742e-01,1.519e-02
8.756e-01,7.594e-03
8.769e-01,3.797e-02
8.782e-01,7.594e-03
8.795e-01,1.519e-02
8.808e-01,7.594e-03
8.821e-01,6.075e-02
8.835e-01,3.038e-02
8.848e-01,2.278e-02
8.861e-01,4.556e-02
8.874e-01,6.835e-02
8.887e-01,8.353e-02
8.900e-01,7.594e-02
8.914e-01,5.316e-02
8.927e-01,9.113e-02
8.940e-01,3.797e-02
8.953e-01,9.113e-02
8.966e-01,1.215e-01
8.979e-01,8.353e-02
8.993e-01,1.519e-01
9.006e-01,2.126e-01
9.019e-01,1.823e-01
9.032e-01,2.050e-01
9.045e-01,1.443e-01
9.058e-01,3.645e-01
9.072e-01,2.582e-01
9.085e-01,2.658e-01
9.098e-01,4.632e-01
9.111e-01,3.949e-01
9.124e-01,4.556e-01
9.137e-01,5.316e-01
9.151e-01,6.911e-01
9.164e-01,5.544e-01
9.177e-01,8.581e-01
9.190e-01,8.202e-01
9.203e-01,8.885e-01
9.216e-01,1.132e+00
9.230e-01,1.215e+00
9.243e-01,1.124e+00
9.256e-01,1.663e+00
9.269e-01,1.549e+00
9.282e-01,1.686e+00
9.296e-01,2.210e+00
9.309e-01,2.286e+00
9.322e-01,2.772e+00
9.335e-01,3.265e+00
9.348e-01,3.584e+00
9.361e-01,3.873e+00
9.375e-01,4.648e+00
9.388e-01,5.080e+00
9.401e-01,5.574e+00
9.414e-01,6.797e+00
9.427e-01,6.857e+00
9.440e-01,7.480e+00
9.454e-01,9.113e+00
9.467e-01,9.842e+00
9.480e-01,1.074e+01
9.493e-01,1.214e+01
9.506e-01,1.285e+01
9.519e-01,1.519e+01
9.533e-01,1.826e+01
9.546e-01,1.821e+01
9.559e-01,2.009e+01
9.572e-01,2.191e+01
9.585e-01,2.318e+01
9.598e-01,2.578e+01
9.612e-01,2.945e+01
9.625e-01,2.893e+01
9.638e-01,3.143e+01
9.651e-01,3.304e+01
9.664e-01,3.355e+01
9.677e-01,3.466e+01
9.691e-01,3.881e+01
9.704e-01,3.426e+01
9.717e-01,3.476e+01
9.730e-01,3.344e+01
9.743e-01,3.142e+01
9.756e-01,2.897e+01
9.770e-01,2.672e+01
9.783e-01,2.131e+01
9.796e-01,1.706e+01
9.809e-01,1.321e+01
9.822e-01,8.786e+00
9.835e-01,5.673e+00
9.849e-01,3.273e+00
9.862e-01,1.466e+00
9.875e-01,3.873e-01
9.888e-01,1.291e-01
9.901e-01,1.519e-02
9.914e-01,0.000e+00
9.928e-01,0.000e+00
9.941e-01,0.000e+00
9.954e-01,0.000e+00
9.967e-01,0.000e+00
9.980e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_035.csv <==
transmittance,probability_density
7.590e-01,0.000e+00
7.602e-01,0.000e+00
7.614e-01,0.000e+00
7.626e-01,0.000e+00
7.638e-01,0.000e+00
7.650e-01,0.000e+00
7.662e-01,0.000e+00
7.674e-01,0.000e+00
7.686e-01,0.000e+00
7.698e-01,0.000e+00
7.710e-01,0.000e+00
7.723e-01,0.000e+00
7.735e-01,0.000e+00
7.747e-01,0.000e+00
7.759e-01,0.000e+00
7.771e-01,0.000e+00
7.783e-01,0.000e+00
7.795e-01,0.000e+00
7.807e-01,0.000e+00
7.819e-01,0.000e+00
7.831e-01,0.000e+00
7.843e-01,0.000e+00
7.855e-01,0.000e+00
7.868e-01,0.000e+00
7.880e-01,0.000e+00
7.892e-01,0.000e+00
7.904e-01,0.000e+00
7.916e-01,0.000e+00
7.928e-01,0.000e+00
7.940e-01,0.000e+00
7.952e-01,0.000e+00
7.964e-01,0.000e+00
7.976e-01,0.000e+00
7.988e-01,0.000e+00
8.000e-01,0.000e+00
8.013e-01,0.000e+00
8.025e-01,0.000e+00
8.037e-01,0.000e+00
8.049e-01,0.000e+00
8.061e-01,0.000e+00
8.073e-01,0.000e+00
8.085e-01,0.000e+00
8.097e-01,0.000e+00
8.109e-01,0.000e+00
8.121e-01,0.000e+00
8.133e-01,0.000e+00
8.145e-01,0.000e+00
8.158e-01,0.000e+00
8.170e-01,0.000e+00
8.182e-01,0.000e+00
8.194e-01,0.000e+00
8.206e-01,0.000e+00
8.218e-01,0.000e+00
8.230e-01,0.000e+00
8.242e-01,0.000e+00
8.254e-01,0.000e+00
8.266e-01,0.000e+00
8.278e-01,0.000e+00
8.290e-01,0.000e+00
8.303e-01,0.000e+00
8.315e-01,0.000e+00
8.327e-01,0.000e+00
8.339e-01,8.277e-03
8.351e-01,0.000e+00
8.363e-01,0.000e+00
8.375e-01,8.277e-03
8.387e-01,0.000e+00
8.399e-01,0.000e+00
8.411e-01,0.000e+00
8.423e-01,0.000e+00
8.435e-01,0.000e+00
8.447e-01,0.000e+00
8.460e-01,0.000e+00
8.472e-01,0.000e+00
8.484e-01,0.000e+00
8.496e-01,0.000e+00
8.508e-01,0.000e+00
8.520e-01,0.000e+00
8.532e-01,0.000e+00
8.544e-01,0.000e+00
8.556e-01,0.000e+00
8.568e-01,0.000e+00
8.580e-01,0.000e+00
8.592e-01,0.000e+00
8.605e-01,0.000e+00
8.617e-01,0.000e+00
8.629e-01,0.000e+00
8.641e-01,0.000e+00
8.653e-01,0.000e+00
8.665e-01,0.000e+00
8.677e-01,0.000e+00
8.689e-01,8.277e-03
8.701e-01,0.000e+00
8.713e-01,0.000e+00
8.725e-01,0.000e+00
8.737e-01,8.277e-03
8.750e-01,8.277e-03
8.762e-01,0.000e+00
8.774e-01,0.000e+00
8.786e-01,8.277e-03
8.798e-01,8.277e-03
8.810e-01,0.000e+00
8.822e-01,1.655e-02
8.834e-01,0.000e+00
8.846e-01,8.277e-03
8.858e-01,2.483e-02
8.870e-01,8.277e-03
8.882e-01,2.483e-02
8.895e-01,0.000e+00
8.907e-01,3.311e-02
8.919e-01,2.483e-02
8.931e-01,2.483e-02
8.943e-01,2.483e-02
8.955e-01,8.277e-03
8.967e-01,3.311e-02
8.979e-01,3.311e-02
8.991e-01,5.794e-02
9.003e-01,8.277e-02
9.015e-01,5.794e-02
9.027e-01,5.794e-02
9.039e-01,5.794e-02
9.052e-01,5.794e-02
9.064e-01,1.076e-01
9.076e-01,5.794e-02
9.088e-01,9.105e-02
9.100e-01,1.242e-01
9.112e-01,1.242e-01
9.124e-01,1.573e-01
9.136e-01,2.235e-01
9.148e-01,1.821e-01
9.160e-01,2.069e-01
9.172e-01,2.318e-01
9.184e-01,2.318e-01
9.197e-01,2.649e-01
9.209e-01,4.304e-01
9.221e-01,4.635e-01
9.233e-01,4.883e-01
9.245e-01,4.138e-01
9.257e-01,6.870e-01
9.269e-01,6.125e-01
9.281e-01,8.194e-01
9.293e-01,6.787e-01
9.305e-01,1.010e+00
9.317e-01,1.225e+00
9.329e-01,1.093e+00
9.342e-01,1.316e+00
9.354e-01,1.622e+00
9.366e-01,1.705e+00
9.378e-01,1.929e+00
9.390e-01,2.185e+00
9.402e-01,2.359e+00
9.414e-01,3.245e+00
9.426e-01,3.352e+00
9.438e-01,3.932e+00
9.450e-01,4.635e+00
9.462e-01,5.049e+00
9.474e-01,5.554e+00
9.487e-01,6.241e+00
9.499e-01,7.184e+00
9.511e-01,8.674e+00
9.523e-01,8.649e+00
9.535e-01,9.883e+00
9.547e-01,1.081e+01
9.559e-01,1.421e+01
9.571e-01,1.458e+01
9.583e-01,1.680e+01
9.595e-01,1.878e+01
9.607e-01,2.104e+01
9.619e-01,2.253e+01
9.632e-01,2.539e+01
9.644e-01,2.656e+01
9.656e-01,3.012e+01
9.668e-01,3.205e+01
9.680e-01,3.447e+01
9.692e-01,3.725e+01
9.704e-01,4.184e+01
9.716e-01,4.139e+01
9.728e-01,4.219e+01
9.740e-01,4.214e+01
9.752e-01,4.095e+01
9.764e-01,4.171e+01
9.776e-01,3.795e+01
9.789e-01,3.569e+01
9.801e-01,3.145e+01
9.813e-01,2.539e+01
9.825e-01,2.038e+01
9.837e-01,1.474e+01
9.849e-01,1.030e+01
9.861e-01,5.430e+00
9.873e-01,2.425e+00
9.885e-01,7.532e-01
9.897e-01,2.318e-01
9.909e-01,8.277e-03
9.921e-01,0.000e+00
9.934e-01,0.000e+00
9.946e-01,0.000e+00
9.958e-01,0.000e+00
9.970e-01,0.000e+00
9.982e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_036.csv <==
transmittance,probability_density
7.790e-01,0.000e+00
7.801e-01,0.000e+00
7.812e-01,0.000e+00
7.823e-01,0.000e+00
7.834e-01,0.000e+00
7.845e-01,0.000e+00
7.857e-01,0.000e+00
7.868e-01,0.000e+00
7.879e-01,0.000e+00
7.890e-01,0.000e+00
7.901e-01,0.000e+00
7.912e-01,0.000e+00
7.923e-01,0.000e+00
7.934e-01,0.000e+00
7.945e-01,0.000e+00
7.956e-01,0.000e+00
7.967e-01,0.000e+00
7.978e-01,0.000e+00
7.989e-01,0.000e+00
8.001e-01,0.000e+00
8.012e-01,0.000e+00
8.023e-01,0.000e+00
8.034e-01,0.000e+00
8.045e-01,0.000e+00
8.056e-01,0.000e+00
8.067e-01,0.000e+00
8.078e-01,0.000e+00
8.089e-01,0.000e+00
8.100e-01,0.000e+00
8.111e-01,0.000e+00
8.122e-01,0.000e+00
8.133e-01,0.000e+00
8.145e-01,0.000e+00
8.156e-01,0.000e+00
8.167e-01,0.000e+00
8.178e-01,0.000e+00
8.189e-01,0.000e+00
8.200e-01,0.000e+00
8.211e-01,0.000e+00
8.222e-01,0.000e+00
8.233e-01,0.000e+00
8.244e-01,0.000e+00
8.255e-01,0.000e+00
8.266e-01,0.000e+00
8.277e-01,0.000e+00
8.289e-01,0.000e+00
8.300e-01,0.000e+00
8.311e-01,0.000e+00
8.322e-01,0.000e+00
8.333e-01,0.000e+00
8.344e-01,0.000e+00
8.355e-01,0.000e+00
8.366e-01,0.000e+00
8.377e-01,0.000e+00
8.388e-01,0.000e+00
8.399e-01,0.000e+00
8.410e-01,0.000e+00
8.421e-01,0.000e+00
8.433e-01,0.000e+00
8.444e-01,0.000e+00
8.455e-01,0.000e+00
8.466e-01,0.000e+00
8.477e-01,0.000e+00
8.488e-01,0.000e+00
8.499e-01,0.000e+00
8.510e-01,0.000e+00
8.521e-01,0.000e+00
8.532e-01,0.000e+00
8.543e-01,0.000e+00
8.554e-01,0.000e+00
8.565e-01,9.027e-03
8.577e-01,9.027e-03
8.588e-01,0.000e+00
8.599e-01,0.000e+00
8.610e-01,0.000e+00
8.621e-01,0.000e+00
8.632e-01,0.000e+00
8.643e-01,0.000e+00
8.654e-01,0.000e+00
8.665e-01,0.000e+00
8.676e-01,0.000e+00
8.687e-01,0.000e+00
8.698e-01,0.000e+00
8.709e-01,0.000e+00
8.721e-01,0.000e+00
8.732e-01,0.000e+00
8.743e-01,0.000e+00
8.754e-01,0.000e+00
8.765e-01,0.000e+00
8.776e-01,0.000e+00
8.787e-01,0.000e+00
8.798e-01,0.000e+00
8.809e-01,0.000e+00
8.820e-01,0.000e+00
8.831e-01,9.027e-03
8.842e-01,0.000e+00
8.854e-01,0.000e+00
8.865e-01,0.000e+00
8.876e-01,0.000e+00
8.887e-01,0.000e+00
8.898e-01,9.027e-03
8.909e-01,0.000e+00
8.920e-01,9.027e-03
8.931e-01,0.000e+00
8.942e-01,9.027e-03
8.953e-01,1.805e-02
8.964e-01,9.027e-03
8.975e-01,0.000e+00
8.986e-01,9.027e-03
8.998e-01,9.027e-03
9.009e-01,9.027e-03
9.020e-01,1.805e-02
9.031e-01,9.027e-03
9.042e-01,9.027e-03
9.053e-01,9.027e-03
9.064e-01,3.611e-02
9.075e-01,9.027e-03
9.086e-01,1.805e-02
9.097e-01,6.319e-02
9.108e-01,4.514e-02
9.119e-01,1.805e-02
9.130e-01,6.319e-02
9.142e-01,9.930e-02
9.153e-01,7.222e-02
9.164e-01,8.125e-02
9.175e-01,8.125e-02
9.186e-01,4.514e-02
9.197e-01,1.083e-01
9.208e-01,1.264e-01
9.219e-01,9.027e-02
9.230e-01,1.535e-01
9.241e-01,1.986e-01
9.252e-01,1.535e-01
9.263e-01,1.805e-01
9.274e-01,2.347e-01
9.286e-01,2.528e-01
9.297e-01,2.889e-01
9.308e-01,3.250e-01
9.319e-01,3.792e-01
9.330e-01,5.326e-01
9.341e-01,4.875e-01
9.352e-01,6.500e-01
9.363e-01,5.146e-01
9.374e-01,8.847e-01
9.385e-01,7.673e-01
9.396e-01,9.930e-01
9.407e-01,1.047e+00
9.418e-01,1.020e+00
9.430e-01,1.598e+00
9.441e-01,1.499e+00
9.452e-01,2.185e+00
9.463e-01,2.094e+00
9.474e-01,2.356e+00
9.485e-01,2.582e+00
9.496e-01,3.042e+00
9.507e-01,3.819e+00
9.518e-01,4.523e+00
9.529e-01,4.730e+00
9.540e-01,5.480e+00
9.551e-01,6.563e+00
9.562e-01,7.339e+00
9.574e-01,9.235e+00
9.585e-01,9.741e+00
9.596e-01,1.044e+01
9.607e-01,1.178e+01
9.618e-01,1.342e+01
9.629e-01,1.599e+01
9.640e-01,1.855e+01
9.651e-01,2.110e+01
9.662e-01,2.352e+01
9.673e-01,2.612e+01
9.684e-01,2.819e+01
9.695e-01,3.147e+01
9.706e-01,3.560e+01
9.718e-01,4.111e+01
9.729e-01,4.177e+01
9.740e-01,4.579e+01
9.751e-01,4.705e+01
9.762e-01,4.891e+01
9.773e-01,5.110e+01
9.784e-01,5.019e+01
9.795e-01,4.935e+01
9.806e-01,4.703e+01
9.817e-01,4.390e+01
9.828e-01,3.766e+01
9.839e-01,3.033e+01
9.850e-01,2.329e+01
9.862e-01,1.710e+01
9.873e-01,8.793e+00
9.884e-01,4.333e+00
9.895e-01,1.508e+00
9.906e-01,3.701e-01
9.917e-01,2.708e-02
9.928e-01,0.000e+00
9.939e-01,0.000e+00
9.950e-01,0.000e+00
9.961e-01,0.000e+00
9.972e-01,0.000e+00
9.983e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_037.csv <==
transmittance,probability_density
7.975e-01,0.000e+00
7.985e-01,0.000e+00
7.995e-01,0.000e+00
8.006e-01,0.000e+00
8.016e-01,0.000e+00
8.026e-01,0.000e+00
8.036e-01,0.000e+00
8.046e-01,0.000e+00
8.056e-01,0.000e+00
8.066e-01,0.000e+00
8.077e-01,0.000e+00
8.087e-01,0.000e+00
8.097e-01,0.000e+00
8.107e-01,0.000e+00
8.117e-01,0.000e+00
8.127e-01,0.000e+00
8.137e-01,0.000e+00
8.148e-01,0.000e+00
8.158e-01,0.000e+00
8.168e-01,0.000e+00
8.178e-01,0.000e+00
8.188e-01,0.000e+00
8.198e-01,0.000e+00
8.209e-01,0.000e+00
8.219e-01,0.000e+00
8.229e-01,0.000e+00
8.239e-01,0.000e+00
8.249e-01,0.000e+00
8.259e-01,0.000e+00
8.269e-01,0.000e+00
8.280e-01,0.000e+00
8.290e-01,0.000e+00
8.300e-01,0.000e+00
8.310e-01,0.000e+00
8.320e-01,0.000e+00
8.330e-01,0.000e+00
8.340e-01,0.000e+00
8.351e-01,0.000e+00
8.361e-01,0.000e+00
8.371e-01,0.000e+00
8.381e-01,0.000e+00
8.391e-01,0.000e+00
8.401e-01,0.000e+00
8.412e-01,0.000e+00
8.422e-01,0.000e+00
8.432e-01,0.000e+00
8.442e-01,0.000e+00
8.452e-01,0.000e+00
8.462e-01,0.000e+00
8.472e-01,0.000e+00
8.483e-01,0.000e+00
8.493e-01,0.000e+00
8.503e-01,0.000e+00
8.513e-01,0.000e+00
8.523e-01,0.000e+00
8.533e-01,0.000e+00
8.543e-01,0.000e+00
8.554e-01,0.000e+00
8.564e-01,0.000e+00
8.574e-01,0.000e+00
8.584e-01,0.000e+00
8.594e-01,0.000e+00
8.604e-01,0.000e+00
8.615e-01,0.000e+00
8.625e-01,0.000e+00
8.635e-01,0.000e+00
8.645e-01,0.000e+00
8.655e-01,0.000e+00
8.665e-01,0.000e+00
8.675e-01,0.000e+00
8.686e-01,0.000e+00
8.696e-01,0.000e+00
8.706e-01,0.000e+00
8.716e-01,0.000e+00
8.726e-01,0.000e+00
8.736e-01,0.000e+00
8.746e-01,0.000e+00
8.757e-01,0.000e+00
8.767e-01,1.970e-02
8.777e-01,0.000e+00
8.787e-01,0.000e+00
8.797e-01,0.000e+00
8.807e-01,0.000e+00
8.818e-01,0.000e+00
8.828e-01,0.000e+00
8.838e-01,0.000e+00
8.848e-01,0.000e+00
8.858e-01,0.000e+00
8.868e-01,0.000e+00
8.878e-01,0.000e+00
8.889e-01,0.000e+00
8.899e-01,0.000e+00
8.909e-01,0.000e+00
8.919e-01,0.000e+00
8.929e-01,0.000e+00
8.939e-01,0.000e+00
8.949e-01,0.000e+00
8.960e-01,0.000e+00
8.970e-01,9.852e-03
8.980e-01,0.000e+00
8.990e-01,0.000e+00
9.000e-01,0.000e+00
9.010e-01,0.000e+00
9.021e-01,0.000e+00
9.031e-01,0.000e+00
9.041e-01,9.852e-03
9.051e-01,0.000e+00
9.061e-01,0.000e+00
9.071e-01,9.852e-03
9.081e-01,2.956e-02
9.092e-01,0.000e+00
9.102e-01,0.000e+00
9.112e-01,9.852e-03
9.122e-01,9.852e-03
9.132e-01,0.000e+00
9.142e-01,1.970e-02
9.152e-01,0.000e+00
9.163e-01,1.970e-02
9.173e-01,1.970e-02
9.183e-01,9.852e-03
9.193e-01,0.000e+00
9.203e-01,3.941e-02
9.213e-01,5.911e-02
9.224e-01,0.000e+00
9.234e-01,1.970e-02
9.244e-01,7.882e-02
9.254e-01,1.281e-01
9.264e-01,6.897e-02
9.274e-01,8.867e-02
9.284e-01,5.911e-02
9.295e-01,1.182e-01
9.305e-01,1.379e-01
9.315e-01,5.911e-02
9.325e-01,1.379e-01
9.335e-01,1.773e-01
9.345e-01,1.675e-01
9.355e-01,1.084e-01
9.366e-01,2.266e-01
9.376e-01,2.463e-01
9.386e-01,2.266e-01
9.396e-01,3.744e-01
9.406e-01,3.547e-01
9.416e-01,4.039e-01
9.427e-01,5.320e-01
9.437e-01,6.305e-01
9.447e-01,5.911e-01
9.457e-01,8.768e-01
9.467e-01,7.882e-01
9.477e-01,9.951e-01
9.487e-01,1.054e+00
9.498e-01,1.261e+00
9.508e-01,1.389e+00
9.518e-01,1.606e+00
9.528e-01,2.079e+00
9.538e-01,2.276e+00
9.548e-01,2.542e+00
9.558e-01,3.103e+00
9.569e-01,3.478e+00
9.579e-01,3.921e+00
9.589e-01,5.350e+00
9.599e-01,5.990e+00
9.609e-01,6.069e+00
9.619e-01,7.232e+00
9.630e-01,8.611e+00
9.640e-01,1.060e+01
9.650e-01,1.108e+01
9.660e-01,1.362e+01
9.670e-01,1.527e+01
9.680e-01,1.740e+01
9.690e-01,2.023e+01
9.701e-01,2.360e+01
9.711e-01,2.707e+01
9.721e-01,2.959e+01
9.731e-01,3.680e+01
9.741e-01,3.796e+01
9.751e-01,4.306e+01
9.761e-01,4.464e+01
9.772e-01,5.132e+01
9.782e-01,5.518e+01
9.792e-01,5.712e+01
9.802e-01,6.670e+01
9.812e-01,5.970e+01
9.822e-01,5.987e+01
9.833e-01,5.764e+01
9.843e-01,5.263e+01
9.853e-01,4.443e+01
9.863e-01,3.731e+01
9.873e-01,2.353e+01
9.883e-01,1.484e+01
9.893e-01,7.025e+00
9.904e-01,2.453e+00
9.914e-01,6.798e-01
9.924e-01,4.926e-02
9.934e-01,0.000e+00
9.944e-01,0.000e+00
9.954e-01,0.000e+00
9.964e-01,0.000e+00
9.975e-01,0.000e+00
9.985e-01,0.000e+00
9.995e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_038.csv <==
transmittance,probability_density
8.125e-01,0.000e+00
8.134e-01,0.000e+00
8.143e-01,0.000e+00
8.153e-01,0.000e+00
8.162e-01,0.000e+00
8.172e-01,0.000e+00
8.181e-01,0.000e+00
8.190e-01,0.000e+00
8.200e-01,0.000e+00
8.209e-01,0.000e+00
8.219e-01,0.000e+00
8.228e-01,0.000e+00
8.237e-01,0.000e+00
8.247e-01,0.000e+00
8.256e-01,0.000e+00
8.266e-01,0.000e+00
8.275e-01,0.000e+00
8.284e-01,0.000e+00
8.294e-01,0.000e+00
8.303e-01,0.000e+00
8.313e-01,0.000e+00
8.322e-01,0.000e+00
8.331e-01,0.000e+00
8.341e-01,0.000e+00
8.350e-01,0.000e+00
8.360e-01,0.000e+00
8.369e-01,0.000e+00
8.378e-01,0.000e+00
8.388e-01,0.000e+00
8.397e-01,0.000e+00
8.407e-01,0.000e+00
8.416e-01,0.000e+00
8.425e-01,0.000e+00
8.435e-01,0.000e+00
8.444e-01,0.000e+00
8.454e-01,0.000e+00
8.463e-01,0.000e+00
8.472e-01,0.000e+00
8.482e-01,0.000e+00
8.491e-01,0.000e+00
8.501e-01,0.000e+00
8.510e-01,0.000e+00
8.519e-01,0.000e+00
8.529e-01,0.000e+00
8.538e-01,0.000e+00
8.548e-01,0.000e+00
8.557e-01,0.000e+00
8.566e-01,0.000e+00
8.576e-01,0.000e+00
8.585e-01,0.000e+00
8.595e-01,0.000e+00
8.604e-01,0.000e+00
8.613e-01,0.000e+00
8.623e-01,0.000e+00
8.632e-01,0.000e+00
8.642e-01,0.000e+00
8.651e-01,0.000e+00
8.660e-01,0.000e+00
8.670e-01,0.000e+00
8.679e-01,0.000e+00
8.689e-01,0.000e+00
8.698e-01,0.000e+00
8.707e-01,0.000e+00
8.717e-01,0.000e+00
8.726e-01,0.000e+00
8.736e-01,0.000e+00
8.745e-01,0.000e+00
8.754e-01,0.000e+00
8.764e-01,0.000e+00
8.773e-01,0.000e+00
8.783e-01,0.000e+00
8.792e-01,0.000e+00
8.801e-01,0.000e+00
8.811e-01,0.000e+00
8.820e-01,0.000e+00
8.830e-01,0.000e+00
8.839e-01,0.000e+00
8.848e-01,0.000e+00
8.858e-01,0.000e+00
8.867e-01,0.000e+00
8.877e-01,0.000e+00
8.886e-01,0.000e+00
8.895e-01,0.000e+00
8.905e-01,0.000e+00
8.914e-01,0.000e+00
8.924e-01,0.000e+00
8.933e-01,1.064e-02
8.942e-01,1.064e-02
8.952e-01,0.000e+00
8.961e-01,0.000e+00
8.971e-01,0.000e+00
8.980e-01,0.000e+00
8.989e-01,0.000e+00
8.999e-01,0.000e+00
9.008e-01,0.000e+00
9.018e-01,0.000e+00
9.027e-01,0.000e+00
9.037e-01,0.000e+00
9.046e-01,0.000e+00
9.055e-01,0.000e+00
9.065e-01,0.000e+00
9.074e-01,0.000e+00
9.083e-01,0.000e+00
9.093e-01,1.064e-02
9.102e-01,0.000e+00
9.112e-01,0.000e+00
9.121e-01,0.000e+00
9.130e-01,0.000e+00
9.140e-01,0.000e+00
9.149e-01,0.000e+00
9.159e-01,0.000e+00
9.168e-01,1.064e-02
9.178e-01,0.000e+00
9.187e-01,1.064e-02
9.196e-01,1.064e-02
9.206e-01,1.064e-02
9.215e-01,0.000e+00
9.224e-01,2.128e-02
9.234e-01,0.000e+00
9.243e-01,0.000e+00
9.253e-01,1.064e-02
9.262e-01,3.191e-02
9.271e-01,0.000e+00
9.281e-01,2.128e-02
9.290e-01,0.000e+00
9.300e-01,3.191e-02
9.309e-01,1.064e-02
9.319e-01,4.255e-02
9.328e-01,1.064e-02
9.337e-01,6.383e-02
9.347e-01,4.255e-02
9.356e-01,6.383e-02
9.365e-01,1.277e-01
9.375e-01,1.596e-01
9.384e-01,9.574e-02
9.394e-01,7.447e-02
9.403e-01,1.383e-01
9.412e-01,1.170e-01
9.422e-01,1.489e-01
9.431e-01,1.596e-01
9.441e-01,1.809e-01
9.450e-01,1.596e-01
9.460e-01,2.447e-01
9.469e-01,2.447e-01
9.478e-01,3.617e-01
9.488e-01,3.404e-01
9.497e-01,4.787e-01
9.506e-01,7.234e-01
9.516e-01,6.064e-01
9.525e-01,7.447e-01
9.535e-01,8.830e-01
9.544e-01,8.085e-01
9.553e-01,1.149e+00
9.563e-01,1.330e+00
9.572e-01,1.287e+00
9.582e-01,1.830e+00
9.591e-01,1.979e+00
9.601e-01,2.362e+00
9.610e-01,2.489e+00
9.619e-01,3.160e+00
9.629e-01,4.532e+00
9.638e-01,4.330e+00
9.647e-01,6.138e+00
9.657e-01,5.947e+00
9.666e-01,6.894e+00
9.676e-01,9.085e+00
9.685e-01,9.511e+00
9.694e-01,1.306e+01
9.704e-01,1.390e+01
9.713e-01,1.543e+01
9.723e-01,2.056e+01
9.732e-01,2.170e+01
9.742e-01,2.906e+01
9.751e-01,2.844e+01
9.760e-01,3.423e+01
9.770e-01,4.359e+01
9.779e-01,4.423e+01
9.788e-01,5.513e+01
9.798e-01,5.587e+01
9.807e-01,6.052e+01
9.817e-01,7.355e+01
9.826e-01,6.885e+01
9.835e-01,7.933e+01
9.845e-01,7.041e+01
9.854e-01,6.860e+01
9.864e-01,6.743e+01
9.873e-01,5.003e+01
9.883e-01,4.027e+01
9.892e-01,2.257e+01
9.901e-01,1.174e+01
9.911e-01,5.011e+00
9.920e-01,9.681e-01
9.929e-01,8.511e-02
9.939e-01,0.000e+00
9.948e-01,0.000e+00
9.958e-01,0.000e+00
9.967e-01,0.000e+00
9.976e-01,0.000e+00
9.986e-01,0.000e+00
9.995e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_039.csv <==
transmittance,probability_density
8.254e-01,0.000e+00
8.263e-01,0.000e+00
8.272e-01,0.000e+00
8.281e-01,0.000e+00
8.289e-01,0.000e+00
8.298e-01,0.000e+00
8.307e-01,0.000e+00
8.316e-01,0.000e+00
8.324e-01,0.000e+00
8.333e-01,0.000e+00
8.342e-01,0.000e+00
8.351e-01,0.000e+00
8.359e-01,0.000e+00
8.368e-01,0.000e+00
8.377e-01,0.000e+00
8.386e-01,0.000e+00
8.394e-01,0.000e+00
8.403e-01,0.000e+00
8.412e-01,0.000e+00
8.421e-01,0.000e+00
8.429e-01,0.000e+00
8.438e-01,0.000e+00
8.447e-01,0.000e+00
8.456e-01,0.000e+00
8.464e-01,0.000e+00
8.473e-01,0.000e+00
8.482e-01,0.000e+00
8.491e-01,0.000e+00
8.499e-01,0.000e+00
8.508e-01,0.000e+00
8.517e-01,0.000e+00
8.526e-01,0.000e+00
8.534e-01,0.000e+00
8.543e-01,0.000e+00
8.552e-01,0.000e+00
8.561e-01,0.000e+00
8.569e-01,0.000e+00
8.578e-01,0.000e+00
8.587e-01,0.000e+00
8.596e-01,0.000e+00
8.604e-01,0.000e+00
8.613e-01,0.000e+00
8.622e-01,0.000e+00
8.631e-01,0.000e+00
8.639e-01,0.000e+00
8.648e-01,0.000e+00
8.657e-01,0.000e+00
8.666e-01,0.000e+00
8.674e-01,0.000e+00
8.683e-01,0.000e+00
8.692e-01,0.000e+00
8.701e-01,0.000e+00
8.709e-01,0.000e+00
8.718e-01,0.000e+00
8.727e-01,0.000e+00
8.736e-01,0.000e+00
8.744e-01,0.000e+00
8.753e-01,0.000e+00
8.762e-01,0.000e+00
8.771e-01,0.000e+00
8.779e-01,0.000e+00
8.788e-01,0.000e+00
8.797e-01,0.000e+00
8.806e-01,0.000e+00
8.814e-01,0.000e+00
8.823e-01,0.000e+00
8.832e-01,0.000e+00
8.841e-01,0.000e+00
8.849e-01,0.000e+00
8.858e-01,0.000e+00
8.867e-01,0.000e+00
8.876e-01,0.000e+00
8.884e-01,0.000e+00
8.893e-01,0.000e+00
8.902e-01,0.000e+00
8.911e-01,0.000e+00
8.919e-01,0.000e+00
8.928e-01,0.000e+00
8.937e-01,0.000e+00
8.946e-01,0.000e+00
8.954e-01,0.000e+00
8.963e-01,0.000e+00
8.972e-01,0.000e+00
8.981e-01,0.000e+00
8.989e-01,0.000e+00
8.998e-01,0.000e+00
9.007e-01,0.000e+00
9.016e-01,0.000e+00
9.024e-01,0.000e+00
9.033e-01,0.000e+00
9.042e-01,0.000e+00
9.051e-01,0.000e+00
9.059e-01,0.000e+00
9.068e-01,0.000e+00
9.077e-01,1.143e-02
9.086e-01,0.000e+00
9.094e-01,1.143e-02
9.103e-01,0.000e+00
9.112e-01,0.000e+00
9.121e-01,0.000e+00
9.129e-01,0.000e+00
9.138e-01,0.000e+00
9.147e-01,0.000e+00
9.156e-01,0.000e+00
9.164e-01,0.000e+00
9.173e-01,0.000e+00
9.182e-01,0.000e+00
9.191e-01,0.000e+00
9.199e-01,0.000e+00
9.208e-01,1.143e-02
9.217e-01,0.000e+00
9.226e-01,0.000e+00
9.234e-01,0.000e+00
9.243e-01,0.000e+00
9.252e-01,0.000e+00
9.261e-01,0.000e+00
9.269e-01,0.000e+00
9.278e-01,1.143e-02
9.287e-01,1.143e-02
9.296e-01,0.000e+00
9.304e-01,2.286e-02
9.313e-01,0.000e+00
9.322e-01,0.000e+00
9.331e-01,1.143e-02
9.339e-01,0.000e+00
9.348e-01,1.143e-02
9.357e-01,1.143e-02
9.366e-01,1.143e-02
9.374e-01,3.429e-02
9.383e-01,2.286e-02
9.392e-01,1.143e-02
9.401e-01,1.143e-02
9.409e-01,3.429e-02
9.418e-01,2.286e-02
9.427e-01,6.857e-02
9.436e-01,5.714e-02
9.444e-01,1.371e-01
9.453e-01,6.857e-02
9.462e-01,1.257e-01
9.471e-01,9.143e-02
9.479e-01,8.000e-02
9.488e-01,1.943e-01
9.497e-01,1.257e-01
9.506e-01,1.943e-01
9.514e-01,2.286e-01
9.523e-01,1.600e-01
9.532e-01,2.057e-01
9.541e-01,2.971e-01
9.549e-01,3.429e-01
9.558e-01,3.886e-01
9.567e-01,5.143e-01
9.576e-01,7.429e-01
9.584e-01,6.971e-01
9.593e-01,9.829e-01
9.602e-01,9.829e-01
9.611e-01,9.371e-01
9.619e-01,1.394e+00
9.628e-01,1.440e+00
9.637e-01,1.897e+00
9.646e-01,1.794e+00
9.654e-01,2.583e+00
9.663e-01,3.097e+00
9.672e-01,3.794e+00
9.681e-01,4.080e+00
9.689e-01,5.509e+00
9.698e-01,6.697e+00
9.707e-01,7.634e+00
9.716e-01,7.829e+00
9.724e-01,1.102e+01
9.733e-01,1.269e+01
9.742e-01,1.549e+01
9.751e-01,1.693e+01
9.759e-01,2.239e+01
9.768e-01,2.656e+01
9.777e-01,3.280e+01
9.786e-01,3.219e+01
9.794e-01,4.375e+01
9.803e-01,5.130e+01
9.812e-01,5.854e+01
9.821e-01,5.958e+01
9.829e-01,7.509e+01
9.838e-01,8.318e+01
9.847e-01,8.832e+01
9.856e-01,8.227e+01
9.864e-01,9.181e+01
9.873e-01,8.717e+01
9.882e-01,7.661e+01
9.891e-01,5.123e+01
9.899e-01,3.882e+01
9.908e-01,2.049e+01
9.917e-01,7.429e+00
9.926e-01,1.429e+00
9.934e-01,1.600e-01
9.943e-01,0.000e+00
9.952e-01,0.000e+00
9.961e-01,0.000e+00
9.969e-01,0.000e+00
9.978e-01,0.000e+00
9.987e-01,0.000e+00
9.996e-01,0.000e+00


==> anc/03_results/weak_inf/numerical/0_04.csv <==
transmittance,probability_density
8.373e-01,0.000e+00
8.381e-01,0.000e+00
8.389e-01,0.000e+00
8.398e-01,0.000e+00
8.406e-01,0.000e+00
8.414e-01,0.000e+00
8.422e-01,0.000e+00
8.430e-01,0.000e+00
8.438e-01,0.000e+00
8.447e-01,0.000e+00
8.455e-01,0.000e+00
8.463e-01,0.000e+00
8.471e-01,0.000e+00
8.479e-01,0.000e+00
8.487e-01,0.000e+00
8.495e-01,0.000e+00
8.504e-01,0.000e+00
8.512e-01,0.000e+00
8.520e-01,0.000e+00
8.528e-01,0.000e+00
8.536e-01,0.000e+00
8.544e-01,0.000e+00
8.553e-01,0.000e+00
8.561e-01,0.000e+00
8.569e-01,0.000e+00
8.577e-01,0.000e+00
8.585e-01,0.000e+00
8.593e-01,0.000e+00
8.601e-01,0.000e+00
8.610e-01,0.000e+00
8.618e-01,0.000e+00
8.626e-01,0.000e+00
8.634e-01,0.000e+00
8.642e-01,0.000e+00
8.650e-01,0.000e+00
8.659e-01,0.000e+00
8.667e-01,0.000e+00
8.675e-01,0.000e+00
8.683e-01,0.000e+00
8.691e-01,0.000e+00
8.699e-01,0.000e+00
8.708e-01,0.000e+00
8.716e-01,0.000e+00
8.724e-01,0.000e+00
8.732e-01,0.000e+00
8.740e-01,0.000e+00
8.748e-01,0.000e+00
8.756e-01,0.000e+00
8.765e-01,0.000e+00
8.773e-01,0.000e+00
8.781e-01,0.000e+00
8.789e-01,0.000e+00
8.797e-01,0.000e+00
8.805e-01,0.000e+00
8.814e-01,0.000e+00
8.822e-01,0.000e+00
8.830e-01,0.000e+00
8.838e-01,0.000e+00
8.846e-01,0.000e+00
8.854e-01,0.000e+00
8.862e-01,0.000e+00
8.871e-01,0.000e+00
8.879e-01,0.000e+00
8.887e-01,0.000e+00
8.895e-01,0.000e+00
8.903e-01,0.000e+00
8.911e-01,0.000e+00
8.920e-01,0.000e+00
8.928e-01,0.000e+00
8.936e-01,0.000e+00
8.944e-01,0.000e+00
8.952e-01,0.000e+00
8.960e-01,0.000e+00
8.968e-01,0.000e+00
8.977e-01,0.000e+00
8.985e-01,0.000e+00
8.993e-01,0.000e+00
9.001e-01,0.000e+00
9.009e-01,0.000e+00
9.017e-01,0.000e+00
9.026e-01,0.000e+00
9.034e-01,0.000e+00
9.042e-01,0.000e+00
9.050e-01,0.000e+00
9.058e-01,0.000e+00
9.066e-01,0.000e+00
9.074e-01,0.000e+00
9.083e-01,0.000e+00
9.091e-01,0.000e+00
9.099e-01,0.000e+00
9.107e-01,0.000e+00
9.115e-01,0.000e+00
9.123e-01,0.000e+00
9.132e-01,0.000e+00
9.140e-01,0.000e+00
9.148e-01,0.000e+00
9.156e-01,0.000e+00
9.164e-01,0.000e+00
9.172e-01,0.000e+00
9.180e-01,0.000e+00
9.189e-01,0.000e+00
9.197e-01,0.000e+00
9.205e-01,1.226e-02
9.213e-01,0.000e+00
9.221e-01,0.000e+00
9.229e-01,1.226e-02
9.238e-01,0.000e+00
9.246e-01,0.000e+00
9.254e-01,0.000e+00
9.262e-01,0.000e+00
9.270e-01,0.000e+00
9.278e-01,0.000e+00
9.286e-01,0.000e+00
9.295e-01,0.000e+00
9.303e-01,0.000e+00
9.311e-01,1.226e-02
9.319e-01,0.000e+00
9.327e-01,0.000e+00
9.335e-01,0.000e+00
9.344e-01,0.000e+00
9.352e-01,0.000e+00
9.360e-01,0.000e+00
9.368e-01,0.000e+00
9.376e-01,1.226e-02
9.384e-01,0.000e+00
9.392e-01,0.000e+00
9.401e-01,2.453e-02
9.409e-01,1.226e-02
9.417e-01,1.226e-02
9.425e-01,0.000e+00
9.433e-01,1.226e-02
9.441e-01,0.000e+00
9.450e-01,0.000e+00
9.458e-01,1.226e-02
9.466e-01,4.905e-02
9.474e-01,2.453e-02
9.482e-01,1.226e-02
9.490e-01,4.905e-02
9.498e-01,3.679e-02
9.507e-01,4.905e-02
9.515e-01,9.810e-02
9.523e-01,7.358e-02
9.531e-01,7.358e-02
9.539e-01,1.104e-01
9.547e-01,1.226e-01
9.556e-01,1.104e-01
9.564e-01,1.472e-01
9.572e-01,1.594e-01
9.580e-01,2.575e-01
9.588e-01,2.575e-01
9.596e-01,1.962e-01
9.605e-01,2.821e-01
9.613e-01,4.169e-01
9.621e-01,3.924e-01
9.629e-01,5.641e-01
9.637e-01,7.726e-01
9.645e-01,8.216e-01
9.653e-01,9.810e-01
9.662e-01,1.067e+00
9.670e-01,1.324e+00
9.678e-01,1.582e+00
9.686e-01,2.122e+00
9.694e-01,2.036e+00
9.702e-01,2.514e+00
9.711e-01,3.127e+00
9.719e-01,4.292e+00
9.727e-01,4.991e+00
9.735e-01,6.610e+00
9.743e-01,7.517e+00
9.751e-01,8.400e+00
9.759e-01,1.088e+01
9.768e-01,1.320e+01
9.776e-01,1.570e+01
9.784e-01,1.947e+01
9.792e-01,2.694e+01
9.800e-01,3.061e+01
9.808e-01,3.600e+01
9.817e-01,4.247e+01
9.825e-01,5.136e+01
9.833e-01,6.094e+01
9.841e-01,8.021e+01
9.849e-01,8.490e+01
9.857e-01,9.395e+01
9.865e-01,1.008e+02
9.874e-01,1.070e+02
9.882e-01,1.078e+02
9.890e-01,9.991e+01
9.898e-01,9.191e+01
9.906e-01,5.499e+01
9.914e-01,3.063e+01
9.923e-01,1.201e+01
9.931e-01,2.637e+00
9.939e-01,2.698e-01
9.947e-01,0.000e+00
9.955e-01,0.000e+00
9.963e-01,0.000e+00
9.971e-01,0.000e+00
9.980e-01,0.000e+00
9.988e-01,0.000e+00
9.996e-01,0.000e+00


==> anc/03_results/weak_inf/total_probability/0_001.csv <==
transmittance,probability_density
2.756e-05,3.077e-38
8.267e-05,1.449e-20
1.378e-04,2.467e-14
1.929e-04,6.556e-11
2.480e-04,1.069e-08
3.031e-04,3.895e-07
3.582e-04,5.742e-06
4.133e-04,4.711e-05
4.684e-04,2.602e-04
5.235e-04,1.091e-03
5.787e-04,3.760e-03
6.338e-04,1.119e-02
6.889e-04,2.971e-02
7.440e-04,7.180e-02
7.991e-04,1.600e-01
8.542e-04,3.316e-01
9.093e-04,6.442e-01
9.644e-04,1.180e+00
1.020e-03,2.050e+00
1.075e-03,3.392e+00
1.130e-03,5.373e+00
1.185e-03,8.178e+00
1.240e-03,1.200e+01
1.295e-03,1.705e+01
1.350e-03,2.350e+01
1.405e-03,3.152e+01
1.460e-03,4.124e+01
1.516e-03,5.273e+01
1.571e-03,6.602e+01
1.626e-03,8.109e+01
1.681e-03,9.785e+01
1.736e-03,1.162e+02
1.791e-03,1.358e+02
1.846e-03,1.567e+02
1.901e-03,1.783e+02
1.956e-03,2.006e+02
2.012e-03,2.231e+02
2.067e-03,2.456e+02
2.122e-03,2.678e+02
2.177e-03,2.893e+02
2.232e-03,3.100e+02
2.287e-03,3.295e+02
2.342e-03,3.477e+02
2.397e-03,3.643e+02
2.452e-03,3.793e+02
2.508e-03,3.925e+02
2.563e-03,4.038e+02
2.618e-03,4.132e+02
2.673e-03,4.207e+02
2.728e-03,4.263e+02
2.783e-03,4.300e+02
2.838e-03,4.319e+02
2.893e-03,4.320e+02
2.948e-03,4.305e+02
3.003e-03,4.275e+02
3.059e-03,4.231e+02
3.114e-03,4.173e+02
3.169e-03,4.103e+02
3.224e-03,4.023e+02
3.279e-03,3.934e+02
3.334e-03,3.836e+02
3.389e-03,3.732e+02
3.444e-03,3.622e+02
3.499e-03,3.507e+02
3.555e-03,3.389e+02
3.610e-03,3.268e+02
3.665e-03,3.145e+02
3.720e-03,3.021e+02
3.775e-03,2.897e+02
3.830e-03,2.774e+02
3.885e-03,2.651e+02
3.940e-03,2.530e+02
3.995e-03,2.411e+02
4.051e-03,2.295e+02
4.106e-03,2.181e+02
4.161e-03,2.070e+02
4.216e-03,1.963e+02
4.271e-03,1.859e+02
4.326e-03,1.758e+02
4.381e-03,1.662e+02
4.436e-03,1.569e+02
4.491e-03,1.479e+02
4.547e-03,1.394e+02
4.602e-03,1.312e+02
4.657e-03,1.234e+02
4.712e-03,1.160e+02
4.767e-03,1.090e+02
4.822e-03,1.023e+02
4.877e-03,9.592e+01
4.932e-03,8.990e+01
4.987e-03,8.421e+01
5.043e-03,7.883e+01
5.098e-03,7.375e+01
5.153e-03,6.895e+01
5.208e-03,6.444e+01
5.263e-03,6.019e+01
5.318e-03,5.620e+01
5.373e-03,5.244e+01
5.428e-03,4.892e+01
5.483e-03,4.561e+01
5.539e-03,4.251e+01
5.594e-03,3.960e+01
5.649e-03,3.688e+01
5.704e-03,3.434e+01
5.759e-03,3.196e+01
5.814e-03,2.974e+01
5.869e-03,2.766e+01
5.924e-03,2.572e+01
5.979e-03,2.391e+01
6.035e-03,2.222e+01
6.090e-03,2.064e+01
6.145e-03,1.918e+01
6.200e-03,1.781e+01
6.255e-03,1.654e+01
6.310e-03,1.535e+01
6.365e-03,1.425e+01
6.420e-03,1.322e+01
6.475e-03,1.227e+01
6.531e-03,1.138e+01
6.586e-03,1.056e+01
6.641e-03,9.792e+00
6.696e-03,9.080e+00
6.751e-03,8.419e+00
6.806e-03,7.806e+00
6.861e-03,7.236e+00
6.916e-03,6.707e+00
6.971e-03,6.216e+00
7.027e-03,5.761e+00
7.082e-03,5.338e+00
7.137e-03,4.946e+00
7.192e-03,4.583e+00
7.247e-03,4.246e+00
7.302e-03,3.934e+00
7.357e-03,3.644e+00
7.412e-03,3.376e+00
7.467e-03,3.127e+00
7.523e-03,2.896e+00
7.578e-03,2.683e+00
7.633e-03,2.485e+00
7.688e-03,2.301e+00
7.743e-03,2.131e+00
7.798e-03,1.974e+00
7.853e-03,1.828e+00
7.908e-03,1.693e+00
7.963e-03,1.568e+00
8.019e-03,1.452e+00
8.074e-03,1.345e+00
8.129e-03,1.246e+00
8.184e-03,1.154e+00
8.239e-03,1.069e+00
8.294e-03,9.899e-01
8.349e-03,9.169e-01
8.404e-03,8.493e-01
8.459e-03,7.867e-01
8.514e-03,7.287e-01
8.570e-03,6.751e-01
8.625e-03,6.254e-01
8.680e-03,5.794e-01
8.735e-03,5.367e-01
8.790e-03,4.973e-01
8.845e-03,4.608e-01
8.900e-03,4.269e-01
8.955e-03,3.956e-01
9.010e-03,3.666e-01
9.066e-03,3.397e-01
9.121e-03,3.148e-01
9.176e-03,2.918e-01
9.231e-03,2.705e-01
9.286e-03,2.507e-01
9.341e-03,2.324e-01
9.396e-03,2.154e-01
9.451e-03,1.997e-01
9.506e-03,1.852e-01
9.562e-03,1.717e-01
9.617e-03,1.592e-01
9.672e-03,1.477e-01
9.727e-03,1.369e-01
9.782e-03,1.270e-01
9.837e-03,1.178e-01
9.892e-03,1.093e-01
9.947e-03,1.014e-01
1.000e-02,9.405e-02
1.006e-02,8.726e-02
1.011e-02,8.097e-02
1.017e-02,7.514e-02
1.022e-02,6.973e-02
1.028e-02,6.472e-02
1.033e-02,6.007e-02
1.039e-02,5.576e-02
1.044e-02,5.177e-02
1.050e-02,4.806e-02
1.055e-02,4.463e-02
1.061e-02,4.144e-02
1.066e-02,3.848e-02
1.072e-02,3.574e-02
1.077e-02,3.320e-02
1.083e-02,3.084e-02
1.088e-02,2.865e-02
1.094e-02,2.662e-02
1.099e-02,2.473e-02


==> anc/03_results/weak_inf/total_probability/0_002.csv <==
transmittance,probability_density
9.966e-05,3.623e-42
2.990e-04,2.395e-23
4.983e-04,1.249e-16
6.976e-04,6.839e-13
8.969e-04,1.926e-10
1.096e-03,1.097e-08
1.296e-03,2.358e-07
1.495e-03,2.674e-06
1.694e-03,1.942e-05
1.894e-03,1.022e-04
2.093e-03,4.224e-04
2.292e-03,1.448e-03
2.492e-03,4.277e-03
2.691e-03,1.120e-02
2.890e-03,2.649e-02
3.089e-03,5.750e-02
3.289e-03,1.159e-01
3.488e-03,2.188e-01
3.687e-03,3.899e-01
3.887e-03,6.602e-01
4.086e-03,1.068e+00
4.285e-03,1.656e+00
4.485e-03,2.476e+00
4.684e-03,3.577e+00
4.883e-03,5.011e+00
5.083e-03,6.825e+00
5.282e-03,9.061e+00
5.481e-03,1.175e+01
5.681e-03,1.491e+01
5.880e-03,1.855e+01
6.079e-03,2.266e+01
6.279e-03,2.722e+01
6.478e-03,3.219e+01
6.677e-03,3.752e+01
6.877e-03,4.315e+01
7.076e-03,4.902e+01
7.275e-03,5.504e+01
7.475e-03,6.114e+01
7.674e-03,6.723e+01
7.873e-03,7.324e+01
8.072e-03,7.909e+01
8.272e-03,8.471e+01
8.471e-03,9.004e+01
8.670e-03,9.500e+01
8.870e-03,9.957e+01
9.069e-03,1.037e+02
9.268e-03,1.073e+02
9.468e-03,1.105e+02
9.667e-03,1.131e+02
9.866e-03,1.152e+02
1.007e-02,1.168e+02
1.026e-02,1.179e+02
1.046e-02,1.185e+02
1.066e-02,1.187e+02
1.086e-02,1.183e+02
1.106e-02,1.176e+02
1.126e-02,1.165e+02
1.146e-02,1.150e+02
1.166e-02,1.131e+02
1.186e-02,1.110e+02
1.206e-02,1.086e+02
1.226e-02,1.060e+02
1.246e-02,1.032e+02
1.266e-02,1.003e+02
1.286e-02,9.716e+01
1.306e-02,9.395e+01
1.325e-02,9.066e+01
1.345e-02,8.731e+01
1.365e-02,8.394e+01
1.385e-02,8.054e+01
1.405e-02,7.716e+01
1.425e-02,7.380e+01
1.445e-02,7.047e+01
1.465e-02,6.720e+01
1.485e-02,6.399e+01
1.505e-02,6.085e+01
1.525e-02,5.779e+01
1.545e-02,5.482e+01
1.565e-02,5.193e+01
1.585e-02,4.915e+01
1.605e-02,4.647e+01
1.624e-02,4.388e+01
1.644e-02,4.140e+01
1.664e-02,3.903e+01
1.684e-02,3.675e+01
1.704e-02,3.458e+01
1.724e-02,3.251e+01
1.744e-02,3.055e+01
1.764e-02,2.868e+01
1.784e-02,2.690e+01
1.804e-02,2.522e+01
1.824e-02,2.362e+01
1.844e-02,2.212e+01
1.864e-02,2.070e+01
1.884e-02,1.935e+01
1.904e-02,1.809e+01
1.923e-02,1.690e+01
1.943e-02,1.578e+01
1.963e-02,1.472e+01
1.983e-02,1.373e+01
2.003e-02,1.280e+01
2.023e-02,1.193e+01
2.043e-02,1.112e+01
2.063e-02,1.035e+01
2.083e-02,9.639e+00
2.103e-02,8.970e+00
2.123e-02,8.345e+00
2.143e-02,7.761e+00
2.163e-02,7.216e+00
2.183e-02,6.707e+00
2.202e-02,6.232e+00
2.222e-02,5.789e+00
2.242e-02,5.377e+00
2.262e-02,4.993e+00
2.282e-02,4.635e+00
2.302e-02,4.302e+00
2.322e-02,3.992e+00
2.342e-02,3.703e+00
2.362e-02,3.435e+00
2.382e-02,3.186e+00
2.402e-02,2.954e+00
2.422e-02,2.739e+00
2.442e-02,2.539e+00
2.462e-02,2.353e+00
2.482e-02,2.181e+00
2.501e-02,2.021e+00
2.521e-02,1.872e+00
2.541e-02,1.735e+00
2.561e-02,1.607e+00
2.581e-02,1.489e+00
2.601e-02,1.379e+00
2.621e-02,1.277e+00
2.641e-02,1.182e+00
2.661e-02,1.095e+00
2.681e-02,1.014e+00
2.701e-02,9.386e-01
2.721e-02,8.690e-01
2.741e-02,8.045e-01
2.761e-02,7.448e-01
2.781e-02,6.895e-01
2.800e-02,6.383e-01
2.820e-02,5.908e-01
2.840e-02,5.469e-01
2.860e-02,5.062e-01
2.880e-02,4.686e-01
2.900e-02,4.337e-01
2.920e-02,4.015e-01
2.940e-02,3.716e-01
2.960e-02,3.439e-01
2.980e-02,3.184e-01
3.000e-02,2.947e-01
3.020e-02,2.728e-01
3.040e-02,2.525e-01
3.060e-02,2.337e-01
3.079e-02,2.163e-01
3.099e-02,2.003e-01
3.119e-02,1.854e-01
3.139e-02,1.716e-01
3.159e-02,1.589e-01
3.179e-02,1.471e-01
3.199e-02,1.362e-01
3.219e-02,1.261e-01
3.239e-02,1.168e-01
3.259e-02,1.081e-01
3.279e-02,1.001e-01
3.299e-02,9.271e-02
3.319e-02,8.585e-02
3.339e-02,7.951e-02
3.359e-02,7.364e-02
3.378e-02,6.821e-02
3.398e-02,6.318e-02
3.418e-02,5.853e-02
3.438e-02,5.422e-02
3.458e-02,5.023e-02
3.478e-02,4.654e-02
3.498e-02,4.312e-02
3.518e-02,3.996e-02
3.538e-02,3.703e-02
3.558e-02,3.431e-02
3.578e-02,3.180e-02
3.598e-02,2.948e-02
3.618e-02,2.732e-02
3.638e-02,2.533e-02
3.658e-02,2.348e-02
3.677e-02,2.177e-02
3.697e-02,2.018e-02
3.717e-02,1.872e-02
3.737e-02,1.736e-02
3.757e-02,1.610e-02
3.777e-02,1.493e-02
3.797e-02,1.385e-02
3.817e-02,1.285e-02
3.837e-02,1.192e-02
3.857e-02,1.106e-02
3.877e-02,1.026e-02
3.897e-02,9.520e-03
3.917e-02,8.834e-03
3.937e-02,8.199e-03
3.957e-02,7.610e-03
3.976e-02,7.064e-03


==> anc/03_results/weak_inf/total_probability/0_003.csv <==
transmittance,probability_density
2.157e-04,1.161e-44
6.472e-04,7.444e-25
1.079e-03,9.085e-18
1.510e-03,7.967e-14
1.942e-03,2.999e-11
2.373e-03,2.050e-09
2.805e-03,4.936e-08
3.236e-03,5.969e-07
3.668e-03,4.474e-06
4.099e-03,2.377e-05
4.530e-03,9.799e-05
4.962e-03,3.334e-04
5.393e-03,9.780e-04
5.825e-03,2.552e-03
6.256e-03,6.053e-03
6.688e-03,1.325e-02
7.119e-03,2.709e-02
7.551e-03,5.211e-02
7.982e-03,9.496e-02
8.414e-03,1.648e-01
8.845e-03,2.736e-01
9.277e-03,4.361e-01
9.708e-03,6.698e-01
1.014e-02,9.943e-01
1.057e-02,1.431e+00
1.100e-02,2.000e+00
1.143e-02,2.723e+00
1.187e-02,3.619e+00
1.230e-02,4.702e+00
1.273e-02,5.984e+00
1.316e-02,7.472e+00
1.359e-02,9.164e+00
1.402e-02,1.106e+01
1.445e-02,1.314e+01
1.489e-02,1.539e+01
1.532e-02,1.780e+01
1.575e-02,2.032e+01
1.618e-02,2.294e+01
1.661e-02,2.563e+01
1.704e-02,2.834e+01
1.747e-02,3.104e+01
1.791e-02,3.371e+01
1.834e-02,3.630e+01
1.877e-02,3.879e+01
1.920e-02,4.115e+01
1.963e-02,4.336e+01
2.006e-02,4.539e+01
2.050e-02,4.722e+01
2.093e-02,4.885e+01
2.136e-02,5.026e+01
2.179e-02,5.145e+01
2.222e-02,5.241e+01
2.265e-02,5.315e+01
2.308e-02,5.366e+01
2.352e-02,5.396e+01
2.395e-02,5.404e+01
2.438e-02,5.393e+01
2.481e-02,5.362e+01
2.524e-02,5.315e+01
2.567e-02,5.250e+01
2.610e-02,5.171e+01
2.654e-02,5.079e+01
2.697e-02,4.975e+01
2.740e-02,4.860e+01
2.783e-02,4.736e+01
2.826e-02,4.604e+01
2.869e-02,4.466e+01
2.912e-02,4.323e+01
2.956e-02,4.176e+01
2.999e-02,4.026e+01
3.042e-02,3.874e+01
3.085e-02,3.722e+01
3.128e-02,3.569e+01
3.171e-02,3.417e+01
3.214e-02,3.266e+01
3.258e-02,3.117e+01
3.301e-02,2.971e+01
3.344e-02,2.828e+01
3.387e-02,2.688e+01
3.430e-02,2.552e+01
3.473e-02,2.420e+01
3.517e-02,2.293e+01
3.560e-02,2.169e+01
3.603e-02,2.050e+01
3.646e-02,1.936e+01
3.689e-02,1.826e+01
3.732e-02,1.721e+01
3.775e-02,1.621e+01
3.819e-02,1.525e+01
3.862e-02,1.434e+01
3.905e-02,1.347e+01
3.948e-02,1.264e+01
3.991e-02,1.186e+01
4.034e-02,1.111e+01
4.077e-02,1.041e+01
4.121e-02,9.746e+00
4.164e-02,9.118e+00
4.207e-02,8.526e+00
4.250e-02,7.968e+00
4.293e-02,7.443e+00
4.336e-02,6.949e+00
4.379e-02,6.484e+00
4.423e-02,6.048e+00
4.466e-02,5.638e+00
4.509e-02,5.254e+00
4.552e-02,4.895e+00
4.595e-02,4.558e+00
4.638e-02,4.242e+00
4.682e-02,3.948e+00
4.725e-02,3.672e+00
4.768e-02,3.414e+00
4.811e-02,3.174e+00
4.854e-02,2.950e+00
4.897e-02,2.740e+00
4.940e-02,2.545e+00
4.984e-02,2.363e+00
5.027e-02,2.194e+00
5.070e-02,2.036e+00
5.113e-02,1.889e+00
5.156e-02,1.753e+00
5.199e-02,1.626e+00
5.242e-02,1.508e+00
5.286e-02,1.398e+00
5.329e-02,1.296e+00
5.372e-02,1.201e+00
5.415e-02,1.113e+00
5.458e-02,1.031e+00
5.501e-02,9.554e-01
5.544e-02,8.850e-01
5.588e-02,8.197e-01
5.631e-02,7.591e-01
5.674e-02,7.029e-01
5.717e-02,6.508e-01
5.760e-02,6.026e-01
5.803e-02,5.578e-01
5.846e-02,5.163e-01
5.890e-02,4.779e-01
5.933e-02,4.423e-01
5.976e-02,4.093e-01
6.019e-02,3.788e-01
6.062e-02,3.505e-01
6.105e-02,3.243e-01
6.149e-02,3.001e-01
6.192e-02,2.777e-01
6.235e-02,2.569e-01
6.278e-02,2.377e-01
6.321e-02,2.199e-01
6.364e-02,2.034e-01
6.407e-02,1.882e-01
6.451e-02,1.741e-01
6.494e-02,1.610e-01
6.537e-02,1.490e-01
6.580e-02,1.378e-01
6.623e-02,1.275e-01
6.666e-02,1.179e-01
6.709e-02,1.091e-01
6.753e-02,1.009e-01
6.796e-02,9.334e-02
6.839e-02,8.634e-02
6.882e-02,7.988e-02
6.925e-02,7.389e-02
6.968e-02,6.836e-02
7.011e-02,6.325e-02
7.055e-02,5.851e-02
7.098e-02,5.414e-02
7.141e-02,5.009e-02
7.184e-02,4.635e-02
7.227e-02,4.288e-02
7.270e-02,3.968e-02
7.314e-02,3.672e-02
7.357e-02,3.398e-02
7.400e-02,3.145e-02
7.443e-02,2.911e-02
7.486e-02,2.694e-02
7.529e-02,2.493e-02
7.572e-02,2.308e-02
7.616e-02,2.136e-02
7.659e-02,1.978e-02
7.702e-02,1.831e-02
7.745e-02,1.695e-02
7.788e-02,1.569e-02
7.831e-02,1.453e-02
7.874e-02,1.346e-02
7.918e-02,1.246e-02
7.961e-02,1.154e-02
8.004e-02,1.069e-02
8.047e-02,9.900e-03
8.090e-02,9.170e-03
8.133e-02,8.495e-03
8.176e-02,7.870e-03
8.220e-02,7.291e-03
8.263e-02,6.756e-03
8.306e-02,6.260e-03
8.349e-02,5.801e-03
8.392e-02,5.376e-03
8.435e-02,4.983e-03
8.478e-02,4.618e-03
8.522e-02,4.281e-03
8.565e-02,3.969e-03
8.608e-02,3.679e-03


==> anc/03_results/weak_inf/total_probability/0_004.csv <==
transmittance,probability_density
3.682e-04,1.024e-48
1.105e-03,2.065e-27
1.841e-03,8.717e-20
2.578e-03,1.532e-15
3.314e-03,9.160e-13
4.050e-03,8.804e-11
4.787e-03,2.774e-09
5.523e-03,4.194e-08
6.260e-03,3.806e-07
6.996e-03,2.390e-06
7.733e-03,1.141e-05
8.469e-03,4.422e-05
9.206e-03,1.455e-04
9.942e-03,4.197e-04
1.068e-02,1.088e-03
1.141e-02,2.575e-03
1.215e-02,5.643e-03
1.289e-02,1.156e-02
1.362e-02,2.230e-02
1.436e-02,4.080e-02
1.510e-02,7.111e-02
1.583e-02,1.187e-01
1.657e-02,1.902e-01
1.731e-02,2.941e-01
1.804e-02,4.397e-01
1.878e-02,6.376e-01
1.952e-02,8.988e-01
2.025e-02,1.235e+00
2.099e-02,1.655e+00
2.173e-02,2.171e+00
2.246e-02,2.790e+00
2.320e-02,3.517e+00
2.393e-02,4.356e+00
2.467e-02,5.307e+00
2.541e-02,6.368e+00
2.614e-02,7.532e+00
2.688e-02,8.792e+00
2.762e-02,1.014e+01
2.835e-02,1.155e+01
2.909e-02,1.302e+01
2.983e-02,1.453e+01
3.056e-02,1.606e+01
3.130e-02,1.759e+01
3.204e-02,1.910e+01
3.277e-02,2.058e+01
3.351e-02,2.201e+01
3.424e-02,2.337e+01
3.498e-02,2.465e+01
3.572e-02,2.584e+01
3.645e-02,2.693e+01
3.719e-02,2.790e+01
3.793e-02,2.875e+01
3.866e-02,2.949e+01
3.940e-02,3.009e+01
4.014e-02,3.057e+01
4.087e-02,3.093e+01
4.161e-02,3.116e+01
4.235e-02,3.127e+01
4.308e-02,3.126e+01
4.382e-02,3.115e+01
4.456e-02,3.093e+01
4.529e-02,3.062e+01
4.603e-02,3.022e+01
4.676e-02,2.973e+01
4.750e-02,2.918e+01
4.824e-02,2.856e+01
4.897e-02,2.788e+01
4.971e-02,2.716e+01
5.045e-02,2.639e+01
5.118e-02,2.559e+01
5.192e-02,2.476e+01
5.266e-02,2.391e+01
5.339e-02,2.304e+01
5.413e-02,2.217e+01
5.487e-02,2.129e+01
5.560e-02,2.041e+01
5.634e-02,1.954e+01
5.707e-02,1.867e+01
5.781e-02,1.782e+01
5.855e-02,1.698e+01
5.928e-02,1.616e+01
6.002e-02,1.536e+01
6.076e-02,1.458e+01
6.149e-02,1.383e+01
6.223e-02,1.310e+01
6.297e-02,1.239e+01
6.370e-02,1.171e+01
6.444e-02,1.106e+01
6.518e-02,1.043e+01
6.591e-02,9.827e+00
6.665e-02,9.252e+00
6.739e-02,8.703e+00
6.812e-02,8.181e+00
6.886e-02,7.683e+00
6.959e-02,7.211e+00
7.033e-02,6.762e+00
7.107e-02,6.337e+00
7.180e-02,5.935e+00
7.254e-02,5.555e+00
7.328e-02,5.195e+00
7.401e-02,4.857e+00
7.475e-02,4.537e+00
7.549e-02,4.237e+00
7.622e-02,3.954e+00
7.696e-02,3.688e+00
7.770e-02,3.439e+00
7.843e-02,3.205e+00
7.917e-02,2.985e+00
7.990e-02,2.780e+00
8.064e-02,2.587e+00
8.138e-02,2.407e+00
8.211e-02,2.238e+00
8.285e-02,2.081e+00
8.359e-02,1.934e+00
8.432e-02,1.797e+00
8.506e-02,1.669e+00
8.580e-02,1.549e+00
8.653e-02,1.438e+00
8.727e-02,1.335e+00
8.801e-02,1.238e+00
8.874e-02,1.148e+00
8.948e-02,1.065e+00
9.022e-02,9.870e-01
9.095e-02,9.148e-01
9.169e-02,8.477e-01
9.242e-02,7.853e-01
9.316e-02,7.274e-01
9.390e-02,6.737e-01
9.463e-02,6.238e-01
9.537e-02,5.775e-01
9.611e-02,5.345e-01
9.684e-02,4.947e-01
9.758e-02,4.578e-01
9.832e-02,4.236e-01
9.905e-02,3.919e-01
9.979e-02,3.625e-01
1.005e-01,3.353e-01
1.013e-01,3.100e-01
1.020e-01,2.867e-01
1.027e-01,2.651e-01
1.035e-01,2.451e-01
1.042e-01,2.266e-01
1.049e-01,2.095e-01
1.057e-01,1.936e-01
1.064e-01,1.789e-01
1.072e-01,1.654e-01
1.079e-01,1.528e-01
1.086e-01,1.412e-01
1.094e-01,1.305e-01
1.101e-01,1.206e-01
1.108e-01,1.114e-01
1.116e-01,1.030e-01
1.123e-01,9.514e-02
1.130e-01,8.790e-02
1.138e-01,8.121e-02
1.145e-01,7.503e-02
1.153e-01,6.932e-02
1.160e-01,6.404e-02
1.167e-01,5.916e-02
1.175e-01,5.466e-02
1.182e-01,5.049e-02
1.189e-01,4.665e-02
1.197e-01,4.310e-02
1.204e-01,3.981e-02
1.211e-01,3.678e-02
1.219e-01,3.398e-02
1.226e-01,3.140e-02
1.234e-01,2.901e-02
1.241e-01,2.680e-02
1.248e-01,2.476e-02
1.256e-01,2.288e-02
1.263e-01,2.114e-02
1.270e-01,1.953e-02
1.278e-01,1.805e-02
1.285e-01,1.668e-02
1.292e-01,1.541e-02
1.300e-01,1.424e-02
1.307e-01,1.316e-02
1.315e-01,1.217e-02
1.322e-01,1.125e-02
1.329e-01,1.039e-02
1.337e-01,9.607e-03
1.344e-01,8.881e-03
1.351e-01,8.210e-03
1.359e-01,7.590e-03
1.366e-01,7.017e-03
1.373e-01,6.488e-03
1.381e-01,5.998e-03
1.388e-01,5.547e-03
1.396e-01,5.129e-03
1.403e-01,4.743e-03
1.410e-01,4.387e-03
1.418e-01,4.057e-03
1.425e-01,3.753e-03
1.432e-01,3.471e-03
1.440e-01,3.211e-03
1.447e-01,2.971e-03
1.454e-01,2.749e-03
1.462e-01,2.543e-03
1.469e-01,2.353e-03


==> anc/03_results/weak_inf/total_probability/0_005.csv <==
transmittance,probability_density
5.528e-04,4.384e-55
1.658e-03,3.214e-31
2.764e-03,1.362e-22
3.869e-03,9.256e-18
4.975e-03,1.378e-14
6.080e-03,2.560e-12
7.186e-03,1.323e-10
8.291e-03,2.922e-09
9.397e-03,3.554e-08
1.050e-02,2.800e-07
1.161e-02,1.593e-06
1.271e-02,7.064e-06
1.382e-02,2.579e-05
1.492e-02,8.067e-05
1.603e-02,2.229e-04
1.714e-02,5.565e-04
1.824e-02,1.277e-03
1.935e-02,2.726e-03
2.045e-02,5.469e-03
2.156e-02,1.039e-02
2.266e-02,1.881e-02
2.377e-02,3.259e-02
2.487e-02,5.425e-02
2.598e-02,8.706e-02
2.708e-02,1.351e-01
2.819e-02,2.031e-01
2.930e-02,2.968e-01
3.040e-02,4.222e-01
3.151e-02,5.859e-01
3.261e-02,7.944e-01
3.372e-02,1.054e+00
3.482e-02,1.371e+00
3.593e-02,1.750e+00
3.703e-02,2.196e+00
3.814e-02,2.710e+00
3.925e-02,3.293e+00
4.035e-02,3.946e+00
4.146e-02,4.664e+00
4.256e-02,5.445e+00
4.367e-02,6.282e+00
4.477e-02,7.167e+00
4.588e-02,8.092e+00
4.698e-02,9.047e+00
4.809e-02,1.002e+01
4.919e-02,1.101e+01
5.030e-02,1.199e+01
5.141e-02,1.295e+01
5.251e-02,1.390e+01
5.362e-02,1.480e+01
5.472e-02,1.567e+01
5.583e-02,1.648e+01
5.693e-02,1.723e+01
5.804e-02,1.791e+01
5.914e-02,1.853e+01
6.025e-02,1.906e+01
6.136e-02,1.952e+01
6.246e-02,1.990e+01
6.357e-02,2.020e+01
6.467e-02,2.042e+01
6.578e-02,2.056e+01
6.688e-02,2.062e+01
6.799e-02,2.061e+01
6.909e-02,2.053e+01
7.020e-02,2.038e+01
7.130e-02,2.017e+01
7.241e-02,1.991e+01
7.352e-02,1.959e+01
7.462e-02,1.923e+01
7.573e-02,1.882e+01
7.683e-02,1.838e+01
7.794e-02,1.790e+01
7.904e-02,1.740e+01
8.015e-02,1.687e+01
8.125e-02,1.633e+01
8.236e-02,1.577e+01
8.347e-02,1.520e+01
8.457e-02,1.463e+01
8.568e-02,1.405e+01
8.678e-02,1.347e+01
8.789e-02,1.290e+01
8.899e-02,1.233e+01
9.010e-02,1.177e+01
9.120e-02,1.122e+01
9.231e-02,1.068e+01
9.341e-02,1.015e+01
9.452e-02,9.635e+00
9.563e-02,9.136e+00
9.673e-02,8.653e+00
9.784e-02,8.186e+00
9.894e-02,7.736e+00
1.000e-01,7.303e+00
1.012e-01,6.887e+00
1.023e-01,6.489e+00
1.034e-01,6.108e+00
1.045e-01,5.745e+00
1.056e-01,5.398e+00
1.067e-01,5.069e+00
1.078e-01,4.755e+00
1.089e-01,4.458e+00
1.100e-01,4.176e+00
1.111e-01,3.909e+00
1.122e-01,3.657e+00
1.133e-01,3.419e+00
1.144e-01,3.194e+00
1.155e-01,2.983e+00
1.166e-01,2.783e+00
1.177e-01,2.596e+00
1.188e-01,2.420e+00
1.199e-01,2.255e+00
1.211e-01,2.100e+00
1.222e-01,1.954e+00
1.233e-01,1.818e+00
1.244e-01,1.691e+00
1.255e-01,1.572e+00
1.266e-01,1.461e+00
1.277e-01,1.357e+00
1.288e-01,1.260e+00
1.299e-01,1.169e+00
1.310e-01,1.085e+00
1.321e-01,1.006e+00
1.332e-01,9.329e-01
1.343e-01,8.647e-01
1.354e-01,8.013e-01
1.365e-01,7.424e-01
1.376e-01,6.875e-01
1.387e-01,6.366e-01
1.398e-01,5.893e-01
1.410e-01,5.454e-01
1.421e-01,5.046e-01
1.432e-01,4.668e-01
1.443e-01,4.317e-01
1.454e-01,3.992e-01
1.465e-01,3.691e-01
1.476e-01,3.411e-01
1.487e-01,3.153e-01
1.498e-01,2.913e-01
1.509e-01,2.691e-01
1.520e-01,2.486e-01
1.531e-01,2.296e-01
1.542e-01,2.120e-01
1.553e-01,1.958e-01
1.564e-01,1.808e-01
1.575e-01,1.669e-01
1.586e-01,1.540e-01
1.597e-01,1.422e-01
1.609e-01,1.312e-01
1.620e-01,1.211e-01
1.631e-01,1.117e-01
1.642e-01,1.031e-01
1.653e-01,9.507e-02
1.664e-01,8.770e-02
1.675e-01,8.089e-02
1.686e-01,7.461e-02
1.697e-01,6.882e-02
1.708e-01,6.347e-02
1.719e-01,5.853e-02
1.730e-01,5.397e-02
1.741e-01,4.977e-02
1.752e-01,4.589e-02
1.763e-01,4.232e-02
1.774e-01,3.902e-02
1.785e-01,3.598e-02
1.796e-01,3.317e-02
1.807e-01,3.058e-02
1.819e-01,2.820e-02
1.830e-01,2.600e-02
1.841e-01,2.397e-02
1.852e-01,2.210e-02
1.863e-01,2.037e-02
1.874e-01,1.878e-02
1.885e-01,1.732e-02
1.896e-01,1.596e-02
1.907e-01,1.472e-02
1.918e-01,1.357e-02
1.929e-01,1.251e-02
1.940e-01,1.154e-02
1.951e-01,1.064e-02
1.962e-01,9.807e-03
1.973e-01,9.042e-03
1.984e-01,8.338e-03
1.995e-01,7.688e-03
2.006e-01,7.090e-03
2.018e-01,6.538e-03
2.029e-01,6.029e-03
2.040e-01,5.560e-03
2.051e-01,5.128e-03
2.062e-01,4.729e-03
2.073e-01,4.362e-03
2.084e-01,4.023e-03
2.095e-01,3.711e-03
2.106e-01,3.423e-03
2.117e-01,3.158e-03
2.128e-01,2.913e-03
2.139e-01,2.688e-03
2.150e-01,2.480e-03
2.161e-01,2.288e-03
2.172e-01,2.111e-03
2.183e-01,1.948e-03
2.194e-01,1.798e-03
2.205e-01,1.659e-03


==> anc/03_results/weak_inf/total_probability/0_006.csv <==
transmittance,probability_density
7.477e-04,1.806e-59
2.243e-03,9.597e-34
3.739e-03,1.824e-24
5.234e-03,2.804e-19
6.730e-03,7.026e-16
8.225e-03,1.872e-13
9.720e-03,1.259e-11
1.122e-02,3.388e-10
1.271e-02,4.804e-09
1.421e-02,4.271e-08
1.570e-02,2.678e-07
1.720e-02,1.286e-06
1.869e-02,5.016e-06
2.019e-02,1.661e-05
2.168e-02,4.829e-05
2.318e-02,1.262e-04
2.467e-02,3.025e-04
2.617e-02,6.735e-04
2.767e-02,1.409e-03
2.916e-02,2.789e-03
3.066e-02,5.260e-03
3.215e-02,9.492e-03
3.365e-02,1.646e-02
3.514e-02,2.750e-02
3.664e-02,4.440e-02
3.813e-02,6.944e-02
3.963e-02,1.054e-01
4.112e-02,1.557e-01
4.262e-02,2.240e-01
4.412e-02,3.146e-01
4.561e-02,4.319e-01
4.711e-02,5.805e-01
4.860e-02,7.648e-01
5.010e-02,9.890e-01
5.159e-02,1.257e+00
5.309e-02,1.571e+00
5.458e-02,1.934e+00
5.608e-02,2.346e+00
5.757e-02,2.807e+00
5.907e-02,3.317e+00
6.057e-02,3.872e+00
6.206e-02,4.468e+00
6.356e-02,5.102e+00
6.505e-02,5.766e+00
6.655e-02,6.456e+00
6.804e-02,7.162e+00
6.954e-02,7.878e+00
7.103e-02,8.596e+00
7.253e-02,9.307e+00
7.402e-02,1.000e+01
7.552e-02,1.068e+01
7.702e-02,1.133e+01
7.851e-02,1.194e+01
8.001e-02,1.251e+01
8.150e-02,1.304e+01
8.300e-02,1.351e+01
8.449e-02,1.393e+01
8.599e-02,1.430e+01
8.748e-02,1.460e+01
8.898e-02,1.485e+01
9.047e-02,1.504e+01
9.197e-02,1.517e+01
9.347e-02,1.525e+01
9.496e-02,1.527e+01
9.646e-02,1.523e+01
9.795e-02,1.515e+01
9.945e-02,1.501e+01
1.009e-01,1.484e+01
1.024e-01,1.462e+01
1.039e-01,1.437e+01
1.054e-01,1.408e+01
1.069e-01,1.376e+01
1.084e-01,1.342e+01
1.099e-01,1.306e+01
1.114e-01,1.267e+01
1.129e-01,1.227e+01
1.144e-01,1.186e+01
1.159e-01,1.144e+01
1.174e-01,1.102e+01
1.189e-01,1.059e+01
1.204e-01,1.016e+01
1.219e-01,9.728e+00
1.234e-01,9.301e+00
1.249e-01,8.879e+00
1.264e-01,8.464e+00
1.279e-01,8.056e+00
1.294e-01,7.657e+00
1.309e-01,7.268e+00
1.323e-01,6.891e+00
1.338e-01,6.524e+00
1.353e-01,6.170e+00
1.368e-01,5.828e+00
1.383e-01,5.500e+00
1.398e-01,5.184e+00
1.413e-01,4.881e+00
1.428e-01,4.592e+00
1.443e-01,4.315e+00
1.458e-01,4.052e+00
1.473e-01,3.801e+00
1.488e-01,3.563e+00
1.503e-01,3.337e+00
1.518e-01,3.122e+00
1.533e-01,2.920e+00
1.548e-01,2.728e+00
1.563e-01,2.548e+00
1.578e-01,2.377e+00
1.593e-01,2.217e+00
1.608e-01,2.066e+00
1.623e-01,1.924e+00
1.638e-01,1.791e+00
1.652e-01,1.666e+00
1.667e-01,1.549e+00
1.682e-01,1.440e+00
1.697e-01,1.337e+00
1.712e-01,1.242e+00
1.727e-01,1.152e+00
1.742e-01,1.069e+00
1.757e-01,9.908e-01
1.772e-01,9.182e-01
1.787e-01,8.506e-01
1.802e-01,7.877e-01
1.817e-01,7.291e-01
1.832e-01,6.747e-01
1.847e-01,6.241e-01
1.862e-01,5.771e-01
1.877e-01,5.335e-01
1.892e-01,4.931e-01
1.907e-01,4.555e-01
1.922e-01,4.207e-01
1.937e-01,3.885e-01
1.952e-01,3.586e-01
1.967e-01,3.310e-01
1.981e-01,3.054e-01
1.996e-01,2.817e-01
2.011e-01,2.598e-01
2.026e-01,2.396e-01
2.041e-01,2.208e-01
2.056e-01,2.035e-01
2.071e-01,1.876e-01
2.086e-01,1.728e-01
2.101e-01,1.592e-01
2.116e-01,1.466e-01
2.131e-01,1.350e-01
2.146e-01,1.243e-01
2.161e-01,1.145e-01
2.176e-01,1.054e-01
2.191e-01,9.699e-02
2.206e-01,8.926e-02
2.221e-01,8.213e-02
2.236e-01,7.557e-02
2.251e-01,6.952e-02
2.266e-01,6.396e-02
2.281e-01,5.883e-02
2.296e-01,5.411e-02
2.310e-01,4.976e-02
2.325e-01,4.576e-02
2.340e-01,4.208e-02
2.355e-01,3.869e-02
2.370e-01,3.557e-02
2.385e-01,3.270e-02
2.400e-01,3.006e-02
2.415e-01,2.763e-02
2.430e-01,2.540e-02
2.445e-01,2.335e-02
2.460e-01,2.146e-02
2.475e-01,1.973e-02
2.490e-01,1.813e-02
2.505e-01,1.666e-02
2.520e-01,1.531e-02
2.535e-01,1.407e-02
2.550e-01,1.293e-02
2.565e-01,1.189e-02
2.580e-01,1.092e-02
2.595e-01,1.004e-02
2.610e-01,9.224e-03
2.625e-01,8.476e-03
2.639e-01,7.789e-03
2.654e-01,7.158e-03
2.669e-01,6.578e-03
2.684e-01,6.045e-03
2.699e-01,5.556e-03
2.714e-01,5.106e-03
2.729e-01,4.692e-03
2.744e-01,4.312e-03
2.759e-01,3.963e-03
2.774e-01,3.642e-03
2.789e-01,3.348e-03
2.804e-01,3.077e-03
2.819e-01,2.828e-03
2.834e-01,2.600e-03
2.849e-01,2.389e-03
2.864e-01,2.196e-03
2.879e-01,2.019e-03
2.894e-01,1.856e-03
2.909e-01,1.706e-03
2.924e-01,1.569e-03
2.939e-01,1.442e-03
2.954e-01,1.326e-03
2.968e-01,1.219e-03
2.983e-01,1.121e-03


==> anc/03_results/weak_inf/total_probability/0_007.csv <==
transmittance,probability_density
9.658e-04,1.472e-63
2.897e-03,8.712e-36
4.829e-03,7.796e-26
6.761e-03,2.643e-20
8.692e-03,1.055e-16
1.062e-02,3.769e-14
1.256e-02,3.052e-12
1.449e-02,9.230e-11
1.642e-02,1.399e-09
1.835e-02,1.283e-08
2.028e-02,8.080e-08
2.221e-02,3.821e-07
2.415e-02,1.449e-06
2.608e-02,4.630e-06
2.801e-02,1.295e-05
2.994e-02,3.265e-05
3.187e-02,7.588e-05
3.380e-02,1.653e-04
3.573e-02,3.418e-04
3.767e-02,6.759e-04
3.960e-02,1.285e-03
4.153e-02,2.359e-03
4.346e-02,4.189e-03
4.539e-02,7.206e-03
4.732e-02,1.203e-02
4.926e-02,1.950e-02
5.119e-02,3.076e-02
5.312e-02,4.723e-02
5.505e-02,7.072e-02
5.698e-02,1.034e-01
5.891e-02,1.476e-01
6.085e-02,2.063e-01
6.278e-02,2.825e-01
6.471e-02,3.792e-01
6.664e-02,4.998e-01
6.857e-02,6.474e-01
7.050e-02,8.249e-01
7.244e-02,1.035e+00
7.437e-02,1.279e+00
7.630e-02,1.559e+00
7.823e-02,1.875e+00
8.016e-02,2.228e+00
8.209e-02,2.616e+00
8.402e-02,3.038e+00
8.596e-02,3.491e+00
8.789e-02,3.971e+00
8.982e-02,4.474e+00
9.175e-02,4.996e+00
9.368e-02,5.532e+00
9.561e-02,6.075e+00
9.755e-02,6.620e+00
9.948e-02,7.162e+00
1.014e-01,7.694e+00
1.033e-01,8.211e+00
1.053e-01,8.707e+00
1.072e-01,9.178e+00
1.091e-01,9.619e+00
1.111e-01,1.003e+01
1.130e-01,1.040e+01
1.149e-01,1.073e+01
1.169e-01,1.101e+01
1.188e-01,1.126e+01
1.207e-01,1.146e+01
1.227e-01,1.161e+01
1.246e-01,1.172e+01
1.265e-01,1.179e+01
1.285e-01,1.181e+01
1.304e-01,1.179e+01
1.323e-01,1.174e+01
1.342e-01,1.164e+01
1.362e-01,1.151e+01
1.381e-01,1.135e+01
1.400e-01,1.116e+01
1.420e-01,1.095e+01
1.439e-01,1.071e+01
1.458e-01,1.044e+01
1.478e-01,1.017e+01
1.497e-01,9.871e+00
1.516e-01,9.563e+00
1.536e-01,9.245e+00
1.555e-01,8.920e+00
1.574e-01,8.589e+00
1.594e-01,8.255e+00
1.613e-01,7.919e+00
1.632e-01,7.583e+00
1.652e-01,7.250e+00
1.671e-01,6.920e+00
1.690e-01,6.594e+00
1.709e-01,6.275e+00
1.729e-01,5.962e+00
1.748e-01,5.656e+00
1.767e-01,5.360e+00
1.787e-01,5.072e+00
1.806e-01,4.793e+00
1.825e-01,4.525e+00
1.845e-01,4.266e+00
1.864e-01,4.018e+00
1.883e-01,3.780e+00
1.903e-01,3.552e+00
1.922e-01,3.335e+00
1.941e-01,3.128e+00
1.961e-01,2.931e+00
1.980e-01,2.744e+00
1.999e-01,2.566e+00
2.019e-01,2.399e+00
2.038e-01,2.240e+00
2.057e-01,2.090e+00
2.076e-01,1.949e+00
2.096e-01,1.815e+00
2.115e-01,1.690e+00
2.134e-01,1.573e+00
2.154e-01,1.462e+00
2.173e-01,1.359e+00
2.192e-01,1.262e+00
2.212e-01,1.171e+00
2.231e-01,1.086e+00
2.250e-01,1.007e+00
2.270e-01,9.327e-01
2.289e-01,8.637e-01
2.308e-01,7.995e-01
2.328e-01,7.396e-01
2.347e-01,6.839e-01
2.366e-01,6.321e-01
2.386e-01,5.840e-01
2.405e-01,5.394e-01
2.424e-01,4.979e-01
2.443e-01,4.595e-01
2.463e-01,4.238e-01
2.482e-01,3.908e-01
2.501e-01,3.603e-01
2.521e-01,3.320e-01
2.540e-01,3.058e-01
2.559e-01,2.816e-01
2.579e-01,2.593e-01
2.598e-01,2.386e-01
2.617e-01,2.196e-01
2.637e-01,2.020e-01
2.656e-01,1.857e-01
2.675e-01,1.708e-01
2.695e-01,1.570e-01
2.714e-01,1.442e-01
2.733e-01,1.325e-01
2.753e-01,1.217e-01
2.772e-01,1.118e-01
2.791e-01,1.027e-01
2.810e-01,9.424e-02
2.830e-01,8.650e-02
2.849e-01,7.939e-02
2.868e-01,7.284e-02
2.888e-01,6.683e-02
2.907e-01,6.130e-02
2.926e-01,5.622e-02
2.946e-01,5.156e-02
2.965e-01,4.728e-02
2.984e-01,4.334e-02
3.004e-01,3.973e-02
3.023e-01,3.642e-02
3.042e-01,3.338e-02
3.062e-01,3.059e-02
3.081e-01,2.803e-02
3.100e-01,2.568e-02
3.120e-01,2.353e-02
3.139e-01,2.155e-02
3.158e-01,1.974e-02
3.177e-01,1.808e-02
3.197e-01,1.656e-02
3.216e-01,1.517e-02
3.235e-01,1.389e-02
3.255e-01,1.272e-02
3.274e-01,1.165e-02
3.293e-01,1.066e-02
3.313e-01,9.764e-03
3.332e-01,8.939e-03
3.351e-01,8.184e-03
3.371e-01,7.493e-03
3.390e-01,6.859e-03
3.409e-01,6.279e-03
3.429e-01,5.748e-03
3.448e-01,5.262e-03
3.467e-01,4.817e-03
3.487e-01,4.409e-03
3.506e-01,4.036e-03
3.525e-01,3.694e-03
3.544e-01,3.382e-03
3.564e-01,3.095e-03
3.583e-01,2.833e-03
3.602e-01,2.594e-03
3.622e-01,2.374e-03
3.641e-01,2.173e-03
3.660e-01,1.989e-03
3.680e-01,1.821e-03
3.699e-01,1.667e-03
3.718e-01,1.526e-03
3.738e-01,1.397e-03
3.757e-01,1.279e-03
3.776e-01,1.171e-03
3.796e-01,1.072e-03
3.815e-01,9.812e-04
3.834e-01,8.983e-04
3.854e-01,8.225e-04


==> anc/03_results/weak_inf/total_probability/0_008.csv <==
transmittance,probability_density
1.181e-03,1.245e-74
3.542e-03,1.268e-42
5.903e-03,5.148e-31
8.264e-03,1.688e-24
1.063e-02,3.244e-20
1.299e-02,3.765e-17
1.535e-02,7.721e-15
1.771e-02,4.973e-13
2.007e-02,1.415e-11
2.243e-02,2.206e-10
2.479e-02,2.184e-09
2.715e-02,1.519e-08
2.951e-02,8.001e-08
3.188e-02,3.376e-07
3.424e-02,1.191e-06
3.660e-02,3.639e-06
3.896e-02,9.881e-06
4.132e-02,2.439e-05
4.368e-02,5.566e-05
4.604e-02,1.191e-04
4.840e-02,2.416e-04
5.076e-02,4.684e-04
5.313e-02,8.729e-04
5.549e-02,1.571e-03
5.785e-02,2.738e-03
6.021e-02,4.633e-03
6.257e-02,7.626e-03
6.493e-02,1.223e-02
6.729e-02,1.912e-02
6.965e-02,2.918e-02
7.202e-02,4.352e-02
7.438e-02,6.351e-02
7.674e-02,9.075e-02
7.910e-02,1.271e-01
8.146e-02,1.746e-01
8.382e-02,2.355e-01
8.618e-02,3.122e-01
8.854e-02,4.072e-01
9.090e-02,5.226e-01
9.327e-02,6.609e-01
9.563e-02,8.239e-01
9.799e-02,1.013e+00
1.003e-01,1.230e+00
1.027e-01,1.476e+00
1.051e-01,1.749e+00
1.074e-01,2.051e+00
1.098e-01,2.380e+00
1.122e-01,2.733e+00
1.145e-01,3.110e+00
1.169e-01,3.506e+00
1.192e-01,3.918e+00
1.216e-01,4.344e+00
1.240e-01,4.778e+00
1.263e-01,5.215e+00
1.287e-01,5.653e+00
1.310e-01,6.085e+00
1.334e-01,6.508e+00
1.358e-01,6.917e+00
1.381e-01,7.308e+00
1.405e-01,7.678e+00
1.428e-01,8.022e+00
1.452e-01,8.339e+00
1.476e-01,8.625e+00
1.499e-01,8.878e+00
1.523e-01,9.097e+00
1.547e-01,9.280e+00
1.570e-01,9.428e+00
1.594e-01,9.539e+00
1.617e-01,9.615e+00
1.641e-01,9.655e+00
1.665e-01,9.661e+00
1.688e-01,9.634e+00
1.712e-01,9.576e+00
1.735e-01,9.488e+00
1.759e-01,9.373e+00
1.783e-01,9.232e+00
1.806e-01,9.067e+00
1.830e-01,8.882e+00
1.854e-01,8.678e+00
1.877e-01,8.457e+00
1.901e-01,8.222e+00
1.924e-01,7.976e+00
1.948e-01,7.719e+00
1.972e-01,7.455e+00
1.995e-01,7.185e+00
2.019e-01,6.910e+00
2.042e-01,6.634e+00
2.066e-01,6.357e+00
2.090e-01,6.080e+00
2.113e-01,5.806e+00
2.137e-01,5.535e+00
2.160e-01,5.268e+00
2.184e-01,5.006e+00
2.208e-01,4.750e+00
2.231e-01,4.500e+00
2.255e-01,4.258e+00
2.279e-01,4.023e+00
2.302e-01,3.797e+00
2.326e-01,3.578e+00
2.349e-01,3.368e+00
2.373e-01,3.167e+00
2.397e-01,2.975e+00
2.420e-01,2.791e+00
2.444e-01,2.615e+00
2.467e-01,2.448e+00
2.491e-01,2.290e+00
2.515e-01,2.140e+00
2.538e-01,1.997e+00
2.562e-01,1.863e+00
2.585e-01,1.736e+00
2.609e-01,1.617e+00
2.633e-01,1.504e+00
2.656e-01,1.398e+00
2.680e-01,1.299e+00
2.704e-01,1.206e+00
2.727e-01,1.118e+00
2.751e-01,1.037e+00
2.774e-01,9.604e-01
2.798e-01,8.891e-01
2.822e-01,8.226e-01
2.845e-01,7.606e-01
2.869e-01,7.029e-01
2.892e-01,6.492e-01
2.916e-01,5.993e-01
2.940e-01,5.529e-01
2.963e-01,5.099e-01
2.987e-01,4.700e-01
3.010e-01,4.330e-01
3.034e-01,3.987e-01
3.058e-01,3.670e-01
3.081e-01,3.377e-01
3.105e-01,3.106e-01
3.129e-01,2.855e-01
3.152e-01,2.624e-01
3.176e-01,2.410e-01
3.199e-01,2.213e-01
3.223e-01,2.032e-01
3.247e-01,1.864e-01
3.270e-01,1.710e-01
3.294e-01,1.569e-01
3.317e-01,1.438e-01
3.341e-01,1.318e-01
3.365e-01,1.208e-01
3.388e-01,1.106e-01
3.412e-01,1.013e-01
3.435e-01,9.277e-02
3.459e-01,8.492e-02
3.483e-01,7.771e-02
3.506e-01,7.110e-02
3.530e-01,6.504e-02
3.554e-01,5.948e-02
3.577e-01,5.439e-02
3.601e-01,4.972e-02
3.624e-01,4.545e-02
3.648e-01,4.153e-02
3.672e-01,3.795e-02
3.695e-01,3.467e-02
3.719e-01,3.167e-02
3.742e-01,2.892e-02
3.766e-01,2.641e-02
3.790e-01,2.411e-02
3.813e-01,2.201e-02
3.837e-01,2.009e-02
3.860e-01,1.834e-02
3.884e-01,1.673e-02
3.908e-01,1.527e-02
3.931e-01,1.393e-02
3.955e-01,1.271e-02
3.979e-01,1.159e-02
4.002e-01,1.057e-02
4.026e-01,9.644e-03
4.049e-01,8.795e-03
4.073e-01,8.020e-03
4.097e-01,7.313e-03
4.120e-01,6.668e-03
4.144e-01,6.079e-03
4.167e-01,5.542e-03
4.191e-01,5.052e-03
4.215e-01,4.605e-03
4.238e-01,4.198e-03
4.262e-01,3.826e-03
4.285e-01,3.487e-03
4.309e-01,3.178e-03
4.333e-01,2.897e-03
4.356e-01,2.640e-03
4.380e-01,2.406e-03
4.404e-01,2.192e-03
4.427e-01,1.998e-03
4.451e-01,1.820e-03
4.474e-01,1.659e-03
4.498e-01,1.512e-03
4.522e-01,1.377e-03
4.545e-01,1.255e-03
4.569e-01,1.144e-03
4.592e-01,1.042e-03
4.616e-01,9.496e-04
4.640e-01,8.653e-04
4.663e-01,7.885e-04
4.687e-01,7.185e-04
4.710e-01,6.547e-04


==> anc/03_results/weak_inf/total_probability/0_009.csv <==
transmittance,probability_density
1.384e-03,3.172e-90
4.151e-03,1.603e-52
6.918e-03,1.224e-38
9.685e-03,9.351e-31
1.245e-02,1.615e-25
1.522e-02,9.820e-22
1.799e-02,7.490e-19
2.075e-02,1.417e-16
2.352e-02,9.975e-15
2.629e-02,3.381e-13
2.905e-02,6.562e-12
3.182e-02,8.239e-11
3.459e-02,7.310e-10
3.736e-02,4.894e-09
4.012e-02,2.601e-08
4.289e-02,1.141e-07
4.566e-02,4.261e-07
4.842e-02,1.389e-06
5.119e-02,4.037e-06
5.396e-02,1.063e-05
5.672e-02,2.572e-05
5.949e-02,5.787e-05
6.226e-02,1.223e-04
6.503e-02,2.446e-04
6.779e-02,4.665e-04
7.056e-02,8.532e-04
7.333e-02,1.503e-03
7.609e-02,2.562e-03
7.886e-02,4.236e-03
8.163e-02,6.813e-03
8.440e-02,1.068e-02
8.716e-02,1.636e-02
8.993e-02,2.450e-02
9.270e-02,3.594e-02
9.546e-02,5.166e-02
9.823e-02,7.287e-02
1.010e-01,1.010e-01
1.038e-01,1.375e-01
1.065e-01,1.841e-01
1.093e-01,2.427e-01
1.121e-01,3.151e-01
1.148e-01,4.032e-01
1.176e-01,5.089e-01
1.204e-01,6.338e-01
1.231e-01,7.795e-01
1.259e-01,9.471e-01
1.287e-01,1.138e+00
1.314e-01,1.351e+00
1.342e-01,1.588e+00
1.370e-01,1.848e+00
1.397e-01,2.129e+00
1.425e-01,2.431e+00
1.453e-01,2.751e+00
1.480e-01,3.087e+00
1.508e-01,3.436e+00
1.536e-01,3.795e+00
1.563e-01,4.160e+00
1.591e-01,4.529e+00
1.619e-01,4.897e+00
1.646e-01,5.260e+00
1.674e-01,5.615e+00
1.702e-01,5.959e+00
1.729e-01,6.288e+00
1.757e-01,6.598e+00
1.785e-01,6.887e+00
1.812e-01,7.153e+00
1.840e-01,7.393e+00
1.868e-01,7.606e+00
1.895e-01,7.789e+00
1.923e-01,7.943e+00
1.951e-01,8.067e+00
1.978e-01,8.160e+00
2.006e-01,8.222e+00
2.034e-01,8.255e+00
2.061e-01,8.258e+00
2.089e-01,8.234e+00
2.117e-01,8.183e+00
2.144e-01,8.106e+00
2.172e-01,8.005e+00
2.200e-01,7.883e+00
2.227e-01,7.741e+00
2.255e-01,7.581e+00
2.283e-01,7.404e+00
2.310e-01,7.214e+00
2.338e-01,7.011e+00
2.366e-01,6.797e+00
2.393e-01,6.576e+00
2.421e-01,6.347e+00
2.449e-01,6.114e+00
2.477e-01,5.877e+00
2.504e-01,5.638e+00
2.532e-01,5.399e+00
2.560e-01,5.160e+00
2.587e-01,4.923e+00
2.615e-01,4.689e+00
2.643e-01,4.458e+00
2.670e-01,4.232e+00
2.698e-01,4.011e+00
2.726e-01,3.796e+00
2.753e-01,3.588e+00
2.781e-01,3.386e+00
2.809e-01,3.191e+00
2.836e-01,3.003e+00
2.864e-01,2.823e+00
2.892e-01,2.650e+00
2.919e-01,2.485e+00
2.947e-01,2.327e+00
2.975e-01,2.177e+00
3.002e-01,2.035e+00
3.030e-01,1.900e+00
3.058e-01,1.772e+00
3.085e-01,1.651e+00
3.113e-01,1.536e+00
3.141e-01,1.429e+00
3.168e-01,1.328e+00
3.196e-01,1.232e+00
3.224e-01,1.143e+00
3.251e-01,1.059e+00
3.279e-01,9.811e-01
3.307e-01,9.079e-01
3.334e-01,8.395e-01
3.362e-01,7.757e-01
3.390e-01,7.163e-01
3.417e-01,6.610e-01
3.445e-01,6.095e-01
3.473e-01,5.617e-01
3.500e-01,5.173e-01
3.528e-01,4.762e-01
3.556e-01,4.381e-01
3.583e-01,4.028e-01
3.611e-01,3.701e-01
3.639e-01,3.399e-01
3.666e-01,3.121e-01
3.694e-01,2.863e-01
3.722e-01,2.626e-01
3.749e-01,2.407e-01
3.777e-01,2.206e-01
3.805e-01,2.020e-01
3.832e-01,1.849e-01
3.860e-01,1.692e-01
3.888e-01,1.548e-01
3.915e-01,1.416e-01
3.943e-01,1.294e-01
3.971e-01,1.183e-01
3.998e-01,1.080e-01
4.026e-01,9.864e-02
4.054e-01,9.005e-02
4.081e-01,8.218e-02
4.109e-01,7.497e-02
4.137e-01,6.838e-02
4.164e-01,6.235e-02
4.192e-01,5.683e-02
4.220e-01,5.179e-02
4.247e-01,4.719e-02
4.275e-01,4.298e-02
4.303e-01,3.914e-02
4.330e-01,3.563e-02
4.358e-01,3.243e-02
4.386e-01,2.952e-02
4.413e-01,2.686e-02
4.441e-01,2.443e-02
4.469e-01,2.222e-02
4.496e-01,2.021e-02
4.524e-01,1.837e-02
4.552e-01,1.670e-02
4.579e-01,1.518e-02
4.607e-01,1.379e-02
4.635e-01,1.253e-02
4.662e-01,1.139e-02
4.690e-01,1.034e-02
4.718e-01,9.393e-03
4.745e-01,8.530e-03
4.773e-01,7.745e-03
4.801e-01,7.032e-03
4.829e-01,6.383e-03
4.856e-01,5.794e-03
4.884e-01,5.259e-03
4.912e-01,4.772e-03
4.939e-01,4.331e-03
4.967e-01,3.929e-03
4.995e-01,3.565e-03
5.022e-01,3.234e-03
5.050e-01,2.934e-03
5.078e-01,2.661e-03
5.105e-01,2.414e-03
5.133e-01,2.189e-03
5.161e-01,1.985e-03
5.188e-01,1.801e-03
5.216e-01,1.633e-03
5.244e-01,1.481e-03
5.271e-01,1.342e-03
5.299e-01,1.217e-03
5.327e-01,1.104e-03
5.354e-01,1.001e-03
5.382e-01,9.070e-04
5.410e-01,8.223e-04
5.437e-01,7.454e-04
5.465e-01,6.758e-04
5.493e-01,6.126e-04
5.520e-01,5.553e-04


==> anc/03_results/weak_inf/total_probability/0_01.csv <==
transmittance,probability_density
1.588e-03,2.064e-102
4.765e-03,1.462e-59
7.942e-03,8.630e-44
1.112e-02,7.705e-35
1.430e-02,6.746e-29
1.747e-02,1.315e-24
2.065e-02,2.414e-21
2.383e-02,9.069e-19
2.700e-02,1.105e-16
3.018e-02,5.852e-15
3.336e-02,1.642e-13
3.653e-02,2.803e-12
3.971e-02,3.218e-11
4.289e-02,2.679e-10
4.606e-02,1.712e-09
4.924e-02,8.783e-09
5.242e-02,3.749e-08
5.559e-02,1.370e-07
5.877e-02,4.389e-07
6.195e-02,1.256e-06
6.512e-02,3.265e-06
6.830e-02,7.816e-06
7.148e-02,1.743e-05
7.465e-02,3.655e-05
7.783e-02,7.271e-05
8.101e-02,1.382e-04
8.419e-02,2.524e-04
8.736e-02,4.452e-04
9.054e-02,7.615e-04
9.372e-02,1.267e-03
9.689e-02,2.058e-03
1.001e-01,3.266e-03
1.032e-01,5.077e-03
1.064e-01,7.737e-03
1.096e-01,1.157e-02
1.128e-01,1.701e-02
1.160e-01,2.457e-02
1.191e-01,3.492e-02
1.223e-01,4.883e-02
1.255e-01,6.725e-02
1.287e-01,9.124e-02
1.318e-01,1.220e-01
1.350e-01,1.609e-01
1.382e-01,2.093e-01
1.414e-01,2.686e-01
1.445e-01,3.405e-01
1.477e-01,4.264e-01
1.509e-01,5.276e-01
1.541e-01,6.455e-01
1.573e-01,7.811e-01
1.604e-01,9.352e-01
1.636e-01,1.108e+00
1.668e-01,1.301e+00
1.700e-01,1.513e+00
1.731e-01,1.743e+00
1.763e-01,1.991e+00
1.795e-01,2.255e+00
1.827e-01,2.534e+00
1.858e-01,2.825e+00
1.890e-01,3.127e+00
1.922e-01,3.436e+00
1.954e-01,3.750e+00
1.986e-01,4.066e+00
2.017e-01,4.380e+00
2.049e-01,4.690e+00
2.081e-01,4.992e+00
2.113e-01,5.284e+00
2.144e-01,5.563e+00
2.176e-01,5.825e+00
2.208e-01,6.070e+00
2.240e-01,6.294e+00
2.271e-01,6.496e+00
2.303e-01,6.674e+00
2.335e-01,6.827e+00
2.367e-01,6.955e+00
2.398e-01,7.056e+00
2.430e-01,7.131e+00
2.462e-01,7.180e+00
2.494e-01,7.203e+00
2.526e-01,7.201e+00
2.557e-01,7.174e+00
2.589e-01,7.125e+00
2.621e-01,7.054e+00
2.653e-01,6.962e+00
2.684e-01,6.851e+00
2.716e-01,6.723e+00
2.748e-01,6.579e+00
2.780e-01,6.421e+00
2.811e-01,6.251e+00
2.843e-01,6.071e+00
2.875e-01,5.881e+00
2.907e-01,5.685e+00
2.939e-01,5.482e+00
2.970e-01,5.276e+00
3.002e-01,5.066e+00
3.034e-01,4.855e+00
3.066e-01,4.644e+00
3.097e-01,4.433e+00
3.129e-01,4.224e+00
3.161e-01,4.018e+00
3.193e-01,3.815e+00
3.224e-01,3.617e+00
3.256e-01,3.423e+00
3.288e-01,3.234e+00
3.320e-01,3.052e+00
3.352e-01,2.875e+00
3.383e-01,2.705e+00
3.415e-01,2.541e+00
3.447e-01,2.384e+00
3.479e-01,2.233e+00
3.510e-01,2.090e+00
3.542e-01,1.953e+00
3.574e-01,1.824e+00
3.606e-01,1.700e+00
3.637e-01,1.584e+00
3.669e-01,1.473e+00
3.701e-01,1.369e+00
3.733e-01,1.271e+00
3.765e-01,1.179e+00
3.796e-01,1.093e+00
3.828e-01,1.012e+00
3.860e-01,9.358e-01
3.892e-01,8.648e-01
3.923e-01,7.985e-01
3.955e-01,7.366e-01
3.987e-01,6.791e-01
4.019e-01,6.255e-01
4.050e-01,5.757e-01
4.082e-01,5.295e-01
4.114e-01,4.867e-01
4.146e-01,4.470e-01
4.177e-01,4.102e-01
4.209e-01,3.763e-01
4.241e-01,3.449e-01
4.273e-01,3.160e-01
4.305e-01,2.893e-01
4.336e-01,2.647e-01
4.368e-01,2.420e-01
4.400e-01,2.212e-01
4.432e-01,2.021e-01
4.463e-01,1.845e-01
4.495e-01,1.684e-01
4.527e-01,1.536e-01
4.559e-01,1.400e-01
4.590e-01,1.276e-01
4.622e-01,1.162e-01
4.654e-01,1.058e-01
4.686e-01,9.631e-02
4.718e-01,8.762e-02
4.749e-01,7.968e-02
4.781e-01,7.243e-02
4.813e-01,6.582e-02
4.845e-01,5.979e-02
4.876e-01,5.429e-02
4.908e-01,4.928e-02
4.940e-01,4.472e-02
4.972e-01,4.057e-02
5.003e-01,3.679e-02
5.035e-01,3.336e-02
5.067e-01,3.023e-02
5.099e-01,2.739e-02
5.131e-01,2.482e-02
5.162e-01,2.247e-02
5.194e-01,2.035e-02
5.226e-01,1.842e-02
5.258e-01,1.667e-02
5.289e-01,1.508e-02
5.321e-01,1.364e-02
5.353e-01,1.234e-02
5.385e-01,1.115e-02
5.416e-01,1.008e-02
5.448e-01,9.113e-03
5.480e-01,8.235e-03
5.512e-01,7.440e-03
5.544e-01,6.721e-03
5.575e-01,6.070e-03
5.607e-01,5.482e-03
5.639e-01,4.949e-03
5.671e-01,4.468e-03
5.702e-01,4.033e-03
5.734e-01,3.640e-03
5.766e-01,3.284e-03
5.798e-01,2.963e-03
5.829e-01,2.673e-03
5.861e-01,2.412e-03
5.893e-01,2.175e-03
5.925e-01,1.962e-03
5.957e-01,1.769e-03
5.988e-01,1.595e-03
6.020e-01,1.438e-03
6.052e-01,1.296e-03
6.084e-01,1.169e-03
6.115e-01,1.053e-03
6.147e-01,9.492e-04
6.179e-01,8.555e-04
6.211e-01,7.709e-04
6.242e-01,6.946e-04
6.274e-01,6.259e-04
6.306e-01,5.639e-04
6.338e-01,5.080e-04


==> anc/03_results/weak_inf/total_probability/0_011.csv <==
transmittance,probability_density
1.757e-03,2.130e-116
5.272e-03,1.147e-67
8.786e-03,1.001e-49
1.230e-02,1.521e-39
1.582e-02,8.704e-33
1.933e-02,6.539e-28
2.284e-02,3.331e-24
2.636e-02,2.780e-21
2.987e-02,6.419e-19
3.339e-02,5.727e-17
3.690e-02,2.471e-15
4.042e-02,6.038e-14
4.393e-02,9.366e-13
4.745e-02,1.005e-11
5.096e-02,7.957e-11
5.447e-02,4.897e-10
5.799e-02,2.440e-09
6.150e-02,1.018e-08
6.502e-02,3.650e-08
6.853e-02,1.152e-07
7.205e-02,3.259e-07
7.556e-02,8.404e-07
7.908e-02,2.002e-06
8.259e-02,4.458e-06
8.611e-02,9.370e-06
8.962e-02,1.874e-05
9.313e-02,3.589e-05
9.665e-02,6.622e-05
1.002e-01,1.182e-04
1.037e-01,2.050e-04
1.072e-01,3.464e-04
1.107e-01,5.717e-04
1.142e-01,9.235e-04
1.177e-01,1.463e-03
1.213e-01,2.274e-03
1.248e-01,3.474e-03
1.283e-01,5.222e-03
1.318e-01,7.725e-03
1.353e-01,1.126e-02
1.388e-01,1.616e-02
1.423e-01,2.288e-02
1.459e-01,3.193e-02
1.494e-01,4.396e-02
1.529e-01,5.972e-02
1.564e-01,8.008e-02
1.599e-01,1.060e-01
1.634e-01,1.386e-01
1.669e-01,1.790e-01
1.705e-01,2.284e-01
1.740e-01,2.882e-01
1.775e-01,3.596e-01
1.810e-01,4.438e-01
1.845e-01,5.419e-01
1.880e-01,6.550e-01
1.915e-01,7.839e-01
1.951e-01,9.292e-01
1.986e-01,1.091e+00
2.021e-01,1.270e+00
2.056e-01,1.466e+00
2.091e-01,1.678e+00
2.126e-01,1.905e+00
2.161e-01,2.145e+00
2.197e-01,2.399e+00
2.232e-01,2.662e+00
2.267e-01,2.934e+00
2.302e-01,3.213e+00
2.337e-01,3.495e+00
2.372e-01,3.778e+00
2.407e-01,4.059e+00
2.443e-01,4.335e+00
2.478e-01,4.605e+00
2.513e-01,4.864e+00
2.548e-01,5.112e+00
2.583e-01,5.345e+00
2.618e-01,5.561e+00
2.653e-01,5.759e+00
2.689e-01,5.936e+00
2.724e-01,6.092e+00
2.759e-01,6.226e+00
2.794e-01,6.336e+00
2.829e-01,6.423e+00
2.864e-01,6.485e+00
2.899e-01,6.525e+00
2.935e-01,6.540e+00
2.970e-01,6.533e+00
3.005e-01,6.505e+00
3.040e-01,6.455e+00
3.075e-01,6.385e+00
3.110e-01,6.297e+00
3.145e-01,6.192e+00
3.181e-01,6.071e+00
3.216e-01,5.936e+00
3.251e-01,5.789e+00
3.286e-01,5.630e+00
3.321e-01,5.462e+00
3.356e-01,5.286e+00
3.391e-01,5.104e+00
3.427e-01,4.917e+00
3.462e-01,4.726e+00
3.497e-01,4.533e+00
3.532e-01,4.338e+00
3.567e-01,4.144e+00
3.602e-01,3.950e+00
3.638e-01,3.759e+00
3.673e-01,3.570e+00
3.708e-01,3.384e+00
3.743e-01,3.203e+00
3.778e-01,3.026e+00
3.813e-01,2.854e+00
3.848e-01,2.688e+00
3.884e-01,2.527e+00
3.919e-01,2.372e+00
3.954e-01,2.224e+00
3.989e-01,2.082e+00
4.024e-01,1.947e+00
4.059e-01,1.817e+00
4.094e-01,1.694e+00
4.130e-01,1.578e+00
4.165e-01,1.468e+00
4.200e-01,1.363e+00
4.235e-01,1.265e+00
4.270e-01,1.173e+00
4.305e-01,1.086e+00
4.340e-01,1.004e+00
4.376e-01,9.277e-01
4.411e-01,8.563e-01
4.446e-01,7.896e-01
4.481e-01,7.274e-01
4.516e-01,6.695e-01
4.551e-01,6.156e-01
4.586e-01,5.656e-01
4.622e-01,5.192e-01
4.657e-01,4.762e-01
4.692e-01,4.364e-01
4.727e-01,3.997e-01
4.762e-01,3.657e-01
4.797e-01,3.344e-01
4.832e-01,3.056e-01
4.868e-01,2.790e-01
4.903e-01,2.546e-01
4.938e-01,2.322e-01
4.973e-01,2.116e-01
5.008e-01,1.927e-01
5.043e-01,1.754e-01
5.078e-01,1.595e-01
5.114e-01,1.450e-01
5.149e-01,1.318e-01
5.184e-01,1.197e-01
5.219e-01,1.086e-01
5.254e-01,9.855e-02
5.289e-01,8.936e-02
5.324e-01,8.099e-02
5.360e-01,7.337e-02
5.395e-01,6.643e-02
5.430e-01,6.012e-02
5.465e-01,5.439e-02
5.500e-01,4.918e-02
5.535e-01,4.446e-02
5.570e-01,4.017e-02
5.606e-01,3.628e-02
5.641e-01,3.276e-02
5.676e-01,2.957e-02
5.711e-01,2.668e-02
5.746e-01,2.406e-02
5.781e-01,2.169e-02
5.816e-01,1.955e-02
5.852e-01,1.762e-02
5.887e-01,1.587e-02
5.922e-01,1.429e-02
5.957e-01,1.286e-02
5.992e-01,1.158e-02
6.027e-01,1.042e-02
6.063e-01,9.371e-03
6.098e-01,8.427e-03
6.133e-01,7.576e-03
6.168e-01,6.810e-03
6.203e-01,6.120e-03
6.238e-01,5.498e-03
6.273e-01,4.939e-03
6.309e-01,4.435e-03
6.344e-01,3.982e-03
6.379e-01,3.575e-03
6.414e-01,3.209e-03
6.449e-01,2.879e-03
6.484e-01,2.583e-03
6.519e-01,2.317e-03
6.555e-01,2.078e-03
6.590e-01,1.864e-03
6.625e-01,1.671e-03
6.660e-01,1.498e-03
6.695e-01,1.343e-03
6.730e-01,1.203e-03
6.765e-01,1.078e-03
6.801e-01,9.662e-04
6.836e-01,8.656e-04
6.871e-01,7.754e-04
6.906e-01,6.945e-04
6.941e-01,6.220e-04
6.976e-01,5.569e-04
7.011e-01,4.987e-04


==> anc/03_results/weak_inf/total_probability/0_012.csv <==
transmittance,probability_density
1.077e-01,9.215e-06
1.110e-01,1.604e-05
1.143e-01,2.715e-05
1.176e-01,4.481e-05
1.209e-01,7.232e-05
1.242e-01,1.144e-04
1.275e-01,1.777e-04
1.308e-01,2.715e-04
1.341e-01,4.087e-04
1.374e-01,6.067e-04
1.407e-01,8.892e-04
1.440e-01,1.288e-03
1.473e-01,1.843e-03
1.506e-01,2.611e-03
1.539e-01,3.659e-03
1.572e-01,5.078e-03
1.605e-01,6.978e-03
1.638e-01,9.497e-03
1.671e-01,1.281e-02
1.704e-01,1.711e-02
1.737e-01,2.266e-02
1.770e-01,2.974e-02
1.803e-01,3.869e-02
1.836e-01,4.990e-02
1.869e-01,6.381e-02
1.902e-01,8.091e-02
1.935e-01,1.017e-01
1.968e-01,1.269e-01
2.001e-01,1.570e-01
2.034e-01,1.928e-01
2.066e-01,2.348e-01
2.099e-01,2.838e-01
2.132e-01,3.406e-01
2.165e-01,4.057e-01
2.198e-01,4.798e-01
2.231e-01,5.636e-01
2.264e-01,6.574e-01
2.297e-01,7.618e-01
2.330e-01,8.771e-01
2.363e-01,1.003e+00
2.396e-01,1.141e+00
2.429e-01,1.290e+00
2.462e-01,1.449e+00
2.495e-01,1.619e+00
2.528e-01,1.799e+00
2.561e-01,1.988e+00
2.594e-01,2.185e+00
2.627e-01,2.390e+00
2.660e-01,2.601e+00
2.693e-01,2.817e+00
2.726e-01,3.036e+00
2.759e-01,3.258e+00
2.792e-01,3.480e+00
2.825e-01,3.702e+00
2.858e-01,3.921e+00
2.891e-01,4.136e+00
2.924e-01,4.345e+00
2.957e-01,4.548e+00
2.990e-01,4.742e+00
3.023e-01,4.926e+00
3.056e-01,5.099e+00
3.089e-01,5.259e+00
3.122e-01,5.407e+00
3.155e-01,5.540e+00
3.187e-01,5.659e+00
3.220e-01,5.762e+00
3.253e-01,5.849e+00
3.286e-01,5.921e+00
3.319e-01,5.975e+00
3.352e-01,6.014e+00
3.385e-01,6.036e+00
3.418e-01,6.043e+00
3.451e-01,6.033e+00
3.484e-01,6.009e+00
3.517e-01,5.970e+00
3.550e-01,5.918e+00
3.583e-01,5.852e+00
3.616e-01,5.774e+00
3.649e-01,5.684e+00
3.682e-01,5.584e+00
3.715e-01,5.474e+00
3.748e-01,5.355e+00
3.781e-01,5.228e+00
3.814e-01,5.095e+00
3.847e-01,4.955e+00
3.880e-01,4.811e+00
3.913e-01,4.662e+00
3.946e-01,4.510e+00
3.979e-01,4.356e+00
4.012e-01,4.199e+00
4.045e-01,4.042e+00
4.078e-01,3.885e+00
4.111e-01,3.727e+00
4.144e-01,3.571e+00
4.177e-01,3.417e+00
4.210e-01,3.264e+00
4.243e-01,3.114e+00
4.275e-01,2.966e+00
4.308e-01,2.822e+00
4.341e-01,2.681e+00
4.374e-01,2.545e+00
4.407e-01,2.412e+00
4.440e-01,2.283e+00
4.473e-01,2.158e+00
4.506e-01,2.038e+00
4.539e-01,1.923e+00
4.572e-01,1.812e+00
4.605e-01,1.706e+00
4.638e-01,1.604e+00
4.671e-01,1.506e+00
4.704e-01,1.413e+00
4.737e-01,1.325e+00
4.770e-01,1.241e+00
4.803e-01,1.161e+00
4.836e-01,1.085e+00
4.869e-01,1.014e+00
4.902e-01,9.460e-01
4.935e-01,8.820e-01
4.968e-01,8.217e-01
5.001e-01,7.648e-01
5.034e-01,7.113e-01
5.067e-01,6.611e-01
5.100e-01,6.139e-01
5.133e-01,5.697e-01
5.166e-01,5.282e-01
5.199e-01,4.895e-01
5.232e-01,4.532e-01
5.265e-01,4.194e-01
5.298e-01,3.878e-01
5.331e-01,3.584e-01
5.363e-01,3.310e-01
5.396e-01,3.055e-01
5.429e-01,2.818e-01
5.462e-01,2.598e-01
5.495e-01,2.393e-01
5.528e-01,2.204e-01
5.561e-01,2.028e-01
5.594e-01,1.865e-01
5.627e-01,1.715e-01
5.660e-01,1.576e-01
5.693e-01,1.447e-01
5.726e-01,1.328e-01
5.759e-01,1.219e-01
5.792e-01,1.117e-01
5.825e-01,1.024e-01
5.858e-01,9.384e-02
5.891e-01,8.593e-02
5.924e-01,7.866e-02
5.957e-01,7.198e-02
5.990e-01,6.583e-02
6.023e-01,6.018e-02
6.056e-01,5.500e-02
6.089e-01,5.024e-02
6.122e-01,4.588e-02
6.155e-01,4.188e-02
6.188e-01,3.822e-02
6.221e-01,3.486e-02
6.254e-01,3.179e-02
6.287e-01,2.898e-02
6.320e-01,2.641e-02
6.353e-01,2.406e-02
6.386e-01,2.191e-02
6.419e-01,1.995e-02
6.451e-01,1.815e-02
6.484e-01,1.652e-02
6.517e-01,1.502e-02
6.550e-01,1.366e-02
6.583e-01,1.242e-02
6.616e-01,1.129e-02
6.649e-01,1.026e-02
6.682e-01,9.317e-03
6.715e-01,8.462e-03
6.748e-01,7.683e-03
6.781e-01,6.974e-03
6.814e-01,6.329e-03
6.847e-01,5.742e-03
6.880e-01,5.209e-03
6.913e-01,4.724e-03
6.946e-01,4.283e-03
6.979e-01,3.883e-03
7.012e-01,3.519e-03
7.045e-01,3.189e-03
7.078e-01,2.889e-03
7.111e-01,2.617e-03
7.144e-01,2.370e-03
7.177e-01,2.146e-03
7.210e-01,1.943e-03
7.243e-01,1.759e-03
7.276e-01,1.592e-03
7.309e-01,1.441e-03
7.342e-01,1.303e-03
7.375e-01,1.179e-03
7.408e-01,1.067e-03
7.441e-01,9.645e-04
7.474e-01,8.722e-04
7.507e-01,7.885e-04
7.540e-01,7.128e-04
7.572e-01,6.443e-04
7.605e-01,5.823e-04
7.638e-01,5.262e-04


==> anc/03_results/weak_inf/total_probability/0_013.csv <==
transmittance,probability_density
1.282e-01,1.505e-05
1.316e-01,2.370e-05
1.351e-01,3.629e-05
1.386e-01,5.421e-05
1.420e-01,7.926e-05
1.455e-01,1.137e-04
1.490e-01,1.607e-04
1.524e-01,2.240e-04
1.559e-01,3.089e-04
1.594e-01,4.225e-04
1.628e-01,5.739e-04
1.663e-01,7.757e-04
1.697e-01,1.044e-03
1.732e-01,1.401e-03
1.767e-01,1.875e-03
1.801e-01,2.502e-03
1.836e-01,3.329e-03
1.871e-01,4.415e-03
1.905e-01,5.836e-03
1.940e-01,7.683e-03
1.974e-01,1.007e-02
2.009e-01,1.313e-02
2.044e-01,1.704e-02
2.078e-01,2.198e-02
2.113e-01,2.819e-02
2.148e-01,3.592e-02
2.182e-01,4.550e-02
2.217e-01,5.725e-02
2.252e-01,7.157e-02
2.286e-01,8.887e-02
2.321e-01,1.096e-01
2.355e-01,1.344e-01
2.390e-01,1.636e-01
2.425e-01,1.978e-01
2.459e-01,2.377e-01
2.494e-01,2.838e-01
2.529e-01,3.367e-01
2.563e-01,3.969e-01
2.598e-01,4.651e-01
2.632e-01,5.416e-01
2.667e-01,6.270e-01
2.702e-01,7.216e-01
2.736e-01,8.258e-01
2.771e-01,9.396e-01
2.806e-01,1.063e+00
2.840e-01,1.197e+00
2.875e-01,1.340e+00
2.909e-01,1.492e+00
2.944e-01,1.654e+00
2.979e-01,1.824e+00
3.013e-01,2.002e+00
3.048e-01,2.186e+00
3.083e-01,2.377e+00
3.117e-01,2.573e+00
3.152e-01,2.772e+00
3.187e-01,2.975e+00
3.221e-01,3.178e+00
3.256e-01,3.382e+00
3.290e-01,3.585e+00
3.325e-01,3.785e+00
3.360e-01,3.981e+00
3.394e-01,4.171e+00
3.429e-01,4.355e+00
3.464e-01,4.531e+00
3.498e-01,4.698e+00
3.533e-01,4.854e+00
3.567e-01,5.000e+00
3.602e-01,5.133e+00
3.637e-01,5.253e+00
3.671e-01,5.360e+00
3.706e-01,5.453e+00
3.741e-01,5.531e+00
3.775e-01,5.594e+00
3.810e-01,5.643e+00
3.845e-01,5.677e+00
3.879e-01,5.695e+00
3.914e-01,5.699e+00
3.948e-01,5.689e+00
3.983e-01,5.665e+00
4.018e-01,5.627e+00
4.052e-01,5.577e+00
4.087e-01,5.514e+00
4.122e-01,5.440e+00
4.156e-01,5.356e+00
4.191e-01,5.261e+00
4.225e-01,5.157e+00
4.260e-01,5.045e+00
4.295e-01,4.926e+00
4.329e-01,4.800e+00
4.364e-01,4.669e+00
4.399e-01,4.533e+00
4.433e-01,4.392e+00
4.468e-01,4.249e+00
4.502e-01,4.103e+00
4.537e-01,3.956e+00
4.572e-01,3.807e+00
4.606e-01,3.658e+00
4.641e-01,3.510e+00
4.676e-01,3.362e+00
4.710e-01,3.216e+00
4.745e-01,3.071e+00
4.780e-01,2.929e+00
4.814e-01,2.789e+00
4.849e-01,2.652e+00
4.883e-01,2.519e+00
4.918e-01,2.389e+00
4.953e-01,2.263e+00
4.987e-01,2.141e+00
5.022e-01,2.023e+00
5.057e-01,1.909e+00
5.091e-01,1.800e+00
5.126e-01,1.695e+00
5.160e-01,1.594e+00
5.195e-01,1.497e+00
5.230e-01,1.405e+00
5.264e-01,1.317e+00
5.299e-01,1.233e+00
5.334e-01,1.154e+00
5.368e-01,1.078e+00
5.403e-01,1.007e+00
5.437e-01,9.391e-01
5.472e-01,8.751e-01
5.507e-01,8.148e-01
5.541e-01,7.579e-01
5.576e-01,7.044e-01
5.611e-01,6.541e-01
5.645e-01,6.069e-01
5.680e-01,5.626e-01
5.715e-01,5.211e-01
5.749e-01,4.824e-01
5.784e-01,4.461e-01
5.818e-01,4.123e-01
5.853e-01,3.807e-01
5.888e-01,3.513e-01
5.922e-01,3.240e-01
5.957e-01,2.986e-01
5.992e-01,2.749e-01
6.026e-01,2.530e-01
6.061e-01,2.327e-01
6.095e-01,2.139e-01
6.130e-01,1.964e-01
6.165e-01,1.803e-01
6.199e-01,1.654e-01
6.234e-01,1.517e-01
6.269e-01,1.390e-01
6.303e-01,1.273e-01
6.338e-01,1.165e-01
6.373e-01,1.066e-01
6.407e-01,9.745e-02
6.442e-01,8.905e-02
6.476e-01,8.134e-02
6.511e-01,7.425e-02
6.546e-01,6.776e-02
6.580e-01,6.180e-02
6.615e-01,5.633e-02
6.650e-01,5.133e-02
6.684e-01,4.675e-02
6.719e-01,4.256e-02
6.753e-01,3.873e-02
6.788e-01,3.523e-02
6.823e-01,3.203e-02
6.857e-01,2.911e-02
6.892e-01,2.645e-02
6.927e-01,2.402e-02
6.961e-01,2.181e-02
6.996e-01,1.979e-02
7.030e-01,1.795e-02
7.065e-01,1.628e-02
7.100e-01,1.475e-02
7.134e-01,1.337e-02
7.169e-01,1.211e-02
7.204e-01,1.097e-02
7.238e-01,9.929e-03
7.273e-01,8.986e-03
7.308e-01,8.130e-03
7.342e-01,7.353e-03
7.377e-01,6.648e-03
7.411e-01,6.009e-03
7.446e-01,5.430e-03
7.481e-01,4.906e-03
7.515e-01,4.431e-03
7.550e-01,4.001e-03
7.585e-01,3.611e-03
7.619e-01,3.259e-03
7.654e-01,2.940e-03
7.688e-01,2.652e-03
7.723e-01,2.392e-03
7.758e-01,2.156e-03
7.792e-01,1.944e-03
7.827e-01,1.752e-03
7.862e-01,1.578e-03
7.896e-01,1.422e-03
7.931e-01,1.280e-03
7.966e-01,1.153e-03
8.000e-01,1.038e-03
8.035e-01,9.341e-04
8.069e-01,8.405e-04
8.104e-01,7.562e-04
8.139e-01,6.803e-04
8.173e-01,6.118e-04


==> anc/03_results/weak_inf/total_probability/0_014.csv <==
transmittance,probability_density
1.501e-01,4.263e-06
1.537e-01,6.876e-06
1.573e-01,1.083e-05
1.608e-01,1.668e-05
1.644e-01,2.520e-05
1.680e-01,3.744e-05
1.715e-01,5.481e-05
1.751e-01,7.918e-05
1.787e-01,1.131e-04
1.822e-01,1.599e-04
1.858e-01,2.240e-04
1.894e-01,3.113e-04
1.929e-01,4.296e-04
1.965e-01,5.886e-04
2.001e-01,8.014e-04
2.036e-01,1.084e-03
2.072e-01,1.459e-03
2.108e-01,1.951e-03
2.143e-01,2.594e-03
2.179e-01,3.429e-03
2.215e-01,4.508e-03
2.250e-01,5.893e-03
2.286e-01,7.660e-03
2.321e-01,9.903e-03
2.357e-01,1.273e-02
2.393e-01,1.627e-02
2.428e-01,2.068e-02
2.464e-01,2.614e-02
2.500e-01,3.286e-02
2.535e-01,4.107e-02
2.571e-01,5.105e-02
2.607e-01,6.308e-02
2.642e-01,7.753e-02
2.678e-01,9.474e-02
2.714e-01,1.151e-01
2.749e-01,1.391e-01
2.785e-01,1.671e-01
2.821e-01,1.997e-01
2.856e-01,2.373e-01
2.892e-01,2.805e-01
2.928e-01,3.297e-01
2.963e-01,3.854e-01
2.999e-01,4.481e-01
3.035e-01,5.183e-01
3.070e-01,5.964e-01
3.106e-01,6.827e-01
3.141e-01,7.775e-01
3.177e-01,8.810e-01
3.213e-01,9.933e-01
3.248e-01,1.115e+00
3.284e-01,1.245e+00
3.320e-01,1.383e+00
3.355e-01,1.530e+00
3.391e-01,1.686e+00
3.427e-01,1.848e+00
3.462e-01,2.017e+00
3.498e-01,2.193e+00
3.534e-01,2.373e+00
3.569e-01,2.558e+00
3.605e-01,2.747e+00
3.641e-01,2.937e+00
3.676e-01,3.129e+00
3.712e-01,3.320e+00
3.748e-01,3.510e+00
3.783e-01,3.697e+00
3.819e-01,3.881e+00
3.855e-01,4.059e+00
3.890e-01,4.231e+00
3.926e-01,4.396e+00
3.961e-01,4.552e+00
3.997e-01,4.698e+00
4.033e-01,4.835e+00
4.068e-01,4.959e+00
4.104e-01,5.072e+00
4.140e-01,5.172e+00
4.175e-01,5.259e+00
4.211e-01,5.333e+00
4.247e-01,5.392e+00
4.282e-01,5.438e+00
4.318e-01,5.470e+00
4.354e-01,5.487e+00
4.389e-01,5.491e+00
4.425e-01,5.481e+00
4.461e-01,5.459e+00
4.496e-01,5.423e+00
4.532e-01,5.375e+00
4.568e-01,5.316e+00
4.603e-01,5.245e+00
4.639e-01,5.164e+00
4.675e-01,5.074e+00
4.710e-01,4.975e+00
4.746e-01,4.868e+00
4.781e-01,4.754e+00
4.817e-01,4.633e+00
4.853e-01,4.507e+00
4.888e-01,4.376e+00
4.924e-01,4.241e+00
4.960e-01,4.103e+00
4.995e-01,3.963e+00
5.031e-01,3.820e+00
5.067e-01,3.677e+00
5.102e-01,3.533e+00
5.138e-01,3.389e+00
5.174e-01,3.246e+00
5.209e-01,3.105e+00
5.245e-01,2.965e+00
5.281e-01,2.827e+00
5.316e-01,2.691e+00
5.352e-01,2.559e+00
5.388e-01,2.429e+00
5.423e-01,2.303e+00
5.459e-01,2.181e+00
5.495e-01,2.062e+00
5.530e-01,1.947e+00
5.566e-01,1.836e+00
5.601e-01,1.730e+00
5.637e-01,1.628e+00
5.673e-01,1.530e+00
5.708e-01,1.436e+00
5.744e-01,1.346e+00
5.780e-01,1.261e+00
5.815e-01,1.179e+00
5.851e-01,1.102e+00
5.887e-01,1.029e+00
5.922e-01,9.593e-01
5.958e-01,8.937e-01
5.994e-01,8.317e-01
6.029e-01,7.733e-01
6.065e-01,7.183e-01
6.101e-01,6.665e-01
6.136e-01,6.180e-01
6.172e-01,5.724e-01
6.208e-01,5.298e-01
6.243e-01,4.899e-01
6.279e-01,4.526e-01
6.315e-01,4.178e-01
6.350e-01,3.853e-01
6.386e-01,3.551e-01
6.421e-01,3.270e-01
6.457e-01,3.009e-01
6.493e-01,2.767e-01
6.528e-01,2.542e-01
6.564e-01,2.334e-01
6.600e-01,2.142e-01
6.635e-01,1.964e-01
6.671e-01,1.799e-01
6.707e-01,1.647e-01
6.742e-01,1.507e-01
6.778e-01,1.378e-01
6.814e-01,1.259e-01
6.849e-01,1.150e-01
6.885e-01,1.050e-01
6.921e-01,9.573e-02
6.956e-01,8.726e-02
6.992e-01,7.950e-02
7.028e-01,7.239e-02
7.063e-01,6.587e-02
7.099e-01,5.991e-02
7.135e-01,5.446e-02
7.170e-01,4.948e-02
7.206e-01,4.493e-02
7.241e-01,4.078e-02
7.277e-01,3.700e-02
7.313e-01,3.355e-02
7.348e-01,3.040e-02
7.384e-01,2.754e-02
7.420e-01,2.494e-02
7.455e-01,2.257e-02
7.491e-01,2.042e-02
7.527e-01,1.846e-02
7.562e-01,1.669e-02
7.598e-01,1.507e-02
7.634e-01,1.361e-02
7.669e-01,1.229e-02
7.705e-01,1.109e-02
7.741e-01,1.000e-02
7.776e-01,9.019e-03
7.812e-01,8.130e-03
7.848e-01,7.325e-03
7.883e-01,6.597e-03
7.919e-01,5.940e-03
7.955e-01,5.346e-03
7.990e-01,4.810e-03
8.026e-01,4.327e-03
8.061e-01,3.890e-03
8.097e-01,3.497e-03
8.133e-01,3.142e-03
8.168e-01,2.822e-03
8.204e-01,2.535e-03
8.240e-01,2.276e-03
8.275e-01,2.042e-03
8.311e-01,1.832e-03
8.347e-01,1.644e-03
8.382e-01,1.474e-03
8.418e-01,1.321e-03
8.454e-01,1.184e-03
8.489e-01,1.061e-03
8.525e-01,9.506e-04
8.561e-01,8.513e-04
8.596e-01,7.622e-04


==> anc/03_results/weak_inf/total_probability/0_015.csv <==
transmittance,probability_density
1.744e-01,1.107e-06
1.781e-01,1.853e-06
1.817e-01,3.031e-06
1.853e-01,4.858e-06
1.889e-01,7.640e-06
1.925e-01,1.181e-05
1.961e-01,1.796e-05
1.998e-01,2.693e-05
2.034e-01,3.982e-05
2.070e-01,5.817e-05
2.106e-01,8.399e-05
2.142e-01,1.200e-04
2.178e-01,1.697e-04
2.215e-01,2.377e-04
2.251e-01,3.300e-04
2.287e-01,4.543e-04
2.323e-01,6.204e-04
2.359e-01,8.407e-04
2.395e-01,1.131e-03
2.432e-01,1.511e-03
2.468e-01,2.004e-03
2.504e-01,2.642e-03
2.540e-01,3.460e-03
2.576e-01,4.503e-03
2.612e-01,5.826e-03
2.649e-01,7.495e-03
2.685e-01,9.585e-03
2.721e-01,1.219e-02
2.757e-01,1.542e-02
2.793e-01,1.940e-02
2.829e-01,2.428e-02
2.866e-01,3.022e-02
2.902e-01,3.743e-02
2.938e-01,4.612e-02
2.974e-01,5.652e-02
3.010e-01,6.893e-02
3.046e-01,8.364e-02
3.083e-01,1.010e-01
3.119e-01,1.213e-01
3.155e-01,1.450e-01
3.191e-01,1.724e-01
3.227e-01,2.040e-01
3.263e-01,2.403e-01
3.300e-01,2.816e-01
3.336e-01,3.284e-01
3.372e-01,3.812e-01
3.408e-01,4.403e-01
3.444e-01,5.062e-01
3.480e-01,5.793e-01
3.517e-01,6.598e-01
3.553e-01,7.481e-01
3.589e-01,8.444e-01
3.625e-01,9.488e-01
3.661e-01,1.061e+00
3.697e-01,1.182e+00
3.734e-01,1.311e+00
3.770e-01,1.448e+00
3.806e-01,1.592e+00
3.842e-01,1.744e+00
3.878e-01,1.902e+00
3.914e-01,2.066e+00
3.951e-01,2.236e+00
3.987e-01,2.410e+00
4.023e-01,2.588e+00
4.059e-01,2.769e+00
4.095e-01,2.951e+00
4.131e-01,3.135e+00
4.168e-01,3.317e+00
4.204e-01,3.499e+00
4.240e-01,3.677e+00
4.276e-01,3.852e+00
4.312e-01,4.022e+00
4.348e-01,4.185e+00
4.385e-01,4.342e+00
4.421e-01,4.490e+00
4.457e-01,4.629e+00
4.493e-01,4.758e+00
4.529e-01,4.877e+00
4.565e-01,4.984e+00
4.602e-01,5.079e+00
4.638e-01,5.161e+00
4.674e-01,5.230e+00
4.710e-01,5.286e+00
4.746e-01,5.329e+00
4.782e-01,5.359e+00
4.819e-01,5.374e+00
4.855e-01,5.377e+00
4.891e-01,5.367e+00
4.927e-01,5.344e+00
4.963e-01,5.308e+00
4.999e-01,5.261e+00
5.036e-01,5.203e+00
5.072e-01,5.133e+00
5.108e-01,5.054e+00
5.144e-01,4.966e+00
5.180e-01,4.869e+00
5.216e-01,4.764e+00
5.253e-01,4.652e+00
5.289e-01,4.534e+00
5.325e-01,4.410e+00
5.361e-01,4.281e+00
5.397e-01,4.149e+00
5.433e-01,4.013e+00
5.470e-01,3.875e+00
5.506e-01,3.735e+00
5.542e-01,3.595e+00
5.578e-01,3.453e+00
5.614e-01,3.312e+00
5.650e-01,3.171e+00
5.687e-01,3.031e+00
5.723e-01,2.893e+00
5.759e-01,2.757e+00
5.795e-01,2.624e+00
5.831e-01,2.493e+00
5.867e-01,2.366e+00
5.903e-01,2.241e+00
5.940e-01,2.121e+00
5.976e-01,2.004e+00
6.012e-01,1.891e+00
6.048e-01,1.782e+00
6.084e-01,1.677e+00
6.120e-01,1.576e+00
6.157e-01,1.480e+00
6.193e-01,1.387e+00
6.229e-01,1.299e+00
6.265e-01,1.215e+00
6.301e-01,1.135e+00
6.337e-01,1.059e+00
6.374e-01,9.876e-01
6.410e-01,9.196e-01
6.446e-01,8.554e-01
6.482e-01,7.948e-01
6.518e-01,7.377e-01
6.554e-01,6.840e-01
6.591e-01,6.336e-01
6.627e-01,5.864e-01
6.663e-01,5.421e-01
6.699e-01,5.007e-01
6.735e-01,4.620e-01
6.771e-01,4.260e-01
6.808e-01,3.924e-01
6.844e-01,3.611e-01
6.880e-01,3.320e-01
6.916e-01,3.050e-01
6.952e-01,2.800e-01
6.988e-01,2.568e-01
7.025e-01,2.353e-01
7.061e-01,2.155e-01
7.097e-01,1.972e-01
7.133e-01,1.803e-01
7.169e-01,1.647e-01
7.205e-01,1.503e-01
7.242e-01,1.371e-01
7.278e-01,1.250e-01
7.314e-01,1.139e-01
7.350e-01,1.037e-01
7.386e-01,9.432e-02
7.422e-01,8.574e-02
7.459e-01,7.790e-02
7.495e-01,7.072e-02
7.531e-01,6.417e-02
7.567e-01,5.819e-02
7.603e-01,5.273e-02
7.639e-01,4.776e-02
7.676e-01,4.323e-02
7.712e-01,3.911e-02
7.748e-01,3.535e-02
7.784e-01,3.195e-02
7.820e-01,2.885e-02
7.856e-01,2.604e-02
7.893e-01,2.349e-02
7.929e-01,2.118e-02
7.965e-01,1.909e-02
8.001e-01,1.719e-02
8.037e-01,1.548e-02
8.073e-01,1.393e-02
8.110e-01,1.253e-02
8.146e-01,1.126e-02
8.182e-01,1.012e-02
8.218e-01,9.091e-03
8.254e-01,8.161e-03
8.290e-01,7.324e-03
8.327e-01,6.569e-03
8.363e-01,5.890e-03
8.399e-01,5.279e-03
8.435e-01,4.729e-03
8.471e-01,4.235e-03
8.507e-01,3.791e-03
8.544e-01,3.392e-03
8.580e-01,3.034e-03
8.616e-01,2.713e-03
8.652e-01,2.425e-03
8.688e-01,2.167e-03
8.724e-01,1.935e-03
8.761e-01,1.728e-03
8.797e-01,1.542e-03
8.833e-01,1.376e-03
8.869e-01,1.227e-03
8.905e-01,1.094e-03
8.941e-01,9.754e-04


==> anc/03_results/weak_inf/total_probability/0_016.csv <==
transmittance,probability_density
2.036e-01,2.200e-06
2.076e-01,3.524e-06
2.116e-01,5.505e-06
2.156e-01,8.405e-06
2.196e-01,1.257e-05
2.236e-01,1.845e-05
2.276e-01,2.662e-05
2.316e-01,3.786e-05
2.356e-01,5.316e-05
2.396e-01,7.381e-05
2.436e-01,1.015e-04
2.475e-01,1.385e-04
2.515e-01,1.876e-04
2.555e-01,2.528e-04
2.595e-01,3.388e-04
2.635e-01,4.522e-04
2.675e-01,6.011e-04
2.715e-01,7.963e-04
2.755e-01,1.051e-03
2.795e-01,1.383e-03
2.835e-01,1.814e-03
2.875e-01,2.370e-03
2.915e-01,3.086e-03
2.954e-01,4.003e-03
2.994e-01,5.174e-03
3.034e-01,6.660e-03
3.074e-01,8.538e-03
3.114e-01,1.090e-02
3.154e-01,1.386e-02
3.194e-01,1.754e-02
3.234e-01,2.210e-02
3.274e-01,2.771e-02
3.314e-01,3.460e-02
3.354e-01,4.299e-02
3.394e-01,5.315e-02
3.433e-01,6.541e-02
3.473e-01,8.009e-02
3.513e-01,9.758e-02
3.553e-01,1.183e-01
3.593e-01,1.427e-01
3.633e-01,1.712e-01
3.673e-01,2.044e-01
3.713e-01,2.428e-01
3.753e-01,2.869e-01
3.793e-01,3.373e-01
3.833e-01,3.945e-01
3.873e-01,4.591e-01
3.912e-01,5.314e-01
3.952e-01,6.121e-01
3.992e-01,7.014e-01
4.032e-01,7.998e-01
4.072e-01,9.074e-01
4.112e-01,1.024e+00
4.152e-01,1.151e+00
4.192e-01,1.287e+00
4.232e-01,1.432e+00
4.272e-01,1.586e+00
4.312e-01,1.748e+00
4.352e-01,1.918e+00
4.391e-01,2.096e+00
4.431e-01,2.279e+00
4.471e-01,2.468e+00
4.511e-01,2.660e+00
4.551e-01,2.856e+00
4.591e-01,3.053e+00
4.631e-01,3.250e+00
4.671e-01,3.446e+00
4.711e-01,3.639e+00
4.751e-01,3.828e+00
4.791e-01,4.012e+00
4.831e-01,4.188e+00
4.871e-01,4.356e+00
4.910e-01,4.514e+00
4.950e-01,4.661e+00
4.990e-01,4.797e+00
5.030e-01,4.919e+00
5.070e-01,5.027e+00
5.110e-01,5.120e+00
5.150e-01,5.199e+00
5.190e-01,5.261e+00
5.230e-01,5.308e+00
5.270e-01,5.339e+00
5.310e-01,5.354e+00
5.350e-01,5.352e+00
5.389e-01,5.336e+00
5.429e-01,5.304e+00
5.469e-01,5.257e+00
5.509e-01,5.197e+00
5.549e-01,5.124e+00
5.589e-01,5.038e+00
5.629e-01,4.941e+00
5.669e-01,4.833e+00
5.709e-01,4.716e+00
5.749e-01,4.591e+00
5.789e-01,4.458e+00
5.829e-01,4.319e+00
5.868e-01,4.175e+00
5.908e-01,4.026e+00
5.948e-01,3.874e+00
5.988e-01,3.719e+00
6.028e-01,3.563e+00
6.068e-01,3.407e+00
6.108e-01,3.250e+00
6.148e-01,3.095e+00
6.188e-01,2.941e+00
6.228e-01,2.789e+00
6.268e-01,2.640e+00
6.308e-01,2.495e+00
6.347e-01,2.353e+00
6.387e-01,2.215e+00
6.427e-01,2.081e+00
6.467e-01,1.952e+00
6.507e-01,1.828e+00
6.547e-01,1.709e+00
6.587e-01,1.595e+00
6.627e-01,1.487e+00
6.667e-01,1.383e+00
6.707e-01,1.285e+00
6.747e-01,1.192e+00
6.787e-01,1.104e+00
6.827e-01,1.021e+00
6.866e-01,9.425e-01
6.906e-01,8.691e-01
6.946e-01,8.003e-01
6.986e-01,7.359e-01
7.026e-01,6.758e-01
7.066e-01,6.198e-01
7.106e-01,5.677e-01
7.146e-01,5.193e-01
7.186e-01,4.745e-01
7.226e-01,4.329e-01
7.266e-01,3.946e-01
7.306e-01,3.592e-01
7.345e-01,3.266e-01
7.385e-01,2.966e-01
7.425e-01,2.691e-01
7.465e-01,2.439e-01
7.505e-01,2.207e-01
7.545e-01,1.996e-01
7.585e-01,1.803e-01
7.625e-01,1.627e-01
7.665e-01,1.467e-01
7.705e-01,1.321e-01
7.745e-01,1.188e-01
7.785e-01,1.068e-01
7.824e-01,9.592e-02
7.864e-01,8.606e-02
7.904e-01,7.714e-02
7.944e-01,6.908e-02
7.984e-01,6.181e-02
8.024e-01,5.526e-02
8.064e-01,4.936e-02
8.104e-01,4.406e-02
8.144e-01,3.929e-02
8.184e-01,3.501e-02
8.224e-01,3.117e-02
8.264e-01,2.773e-02
8.303e-01,2.465e-02
8.343e-01,2.190e-02
8.383e-01,1.944e-02
8.423e-01,1.724e-02
8.463e-01,1.529e-02
8.503e-01,1.354e-02
8.543e-01,1.199e-02
8.583e-01,1.060e-02
8.623e-01,9.372e-03
8.663e-01,8.280e-03
8.703e-01,7.310e-03
8.743e-01,6.450e-03
8.782e-01,5.687e-03
8.822e-01,5.012e-03
8.862e-01,4.414e-03
8.902e-01,3.885e-03
8.942e-01,3.418e-03
8.982e-01,3.005e-03
9.022e-01,2.640e-03
9.062e-01,2.319e-03
9.102e-01,2.035e-03
9.142e-01,1.786e-03
9.182e-01,1.566e-03
9.222e-01,1.372e-03
9.262e-01,1.202e-03
9.301e-01,1.052e-03
9.341e-01,9.209e-04
9.381e-01,8.055e-04
9.421e-01,7.042e-04
9.461e-01,6.154e-04
9.501e-01,5.375e-04
9.541e-01,4.693e-04
9.581e-01,4.096e-04
9.621e-01,3.573e-04
9.661e-01,3.115e-04
9.701e-01,2.716e-04
9.741e-01,2.366e-04
9.780e-01,2.061e-04
9.820e-01,1.794e-04
9.860e-01,1.561e-04
9.900e-01,1.358e-04
9.940e-01,1.181e-04
9.980e-01,1.027e-04


==> anc/03_results/weak_inf/total_probability/0_017.csv <==
transmittance,probability_density
2.342e-01,9.057e-07
2.380e-01,1.457e-06
2.419e-01,2.297e-06
2.457e-01,3.557e-06
2.495e-01,5.415e-06
2.534e-01,8.113e-06
2.572e-01,1.198e-05
2.611e-01,1.744e-05
2.649e-01,2.509e-05
2.687e-01,3.565e-05
2.726e-01,5.011e-05
2.764e-01,6.973e-05
2.803e-01,9.609e-05
2.841e-01,1.313e-04
2.879e-01,1.778e-04
2.918e-01,2.390e-04
2.956e-01,3.188e-04
2.994e-01,4.225e-04
3.033e-01,5.562e-04
3.071e-01,7.277e-04
3.110e-01,9.466e-04
3.148e-01,1.225e-03
3.186e-01,1.576e-03
3.225e-01,2.019e-03
3.263e-01,2.575e-03
3.302e-01,3.268e-03
3.340e-01,4.131e-03
3.378e-01,5.201e-03
3.417e-01,6.524e-03
3.455e-01,8.152e-03
3.494e-01,1.015e-02
3.532e-01,1.259e-02
3.570e-01,1.557e-02
3.609e-01,1.919e-02
3.647e-01,2.356e-02
3.685e-01,2.884e-02
3.724e-01,3.518e-02
3.762e-01,4.276e-02
3.801e-01,5.180e-02
3.839e-01,6.254e-02
3.877e-01,7.522e-02
3.916e-01,9.015e-02
3.954e-01,1.077e-01
3.993e-01,1.281e-01
4.031e-01,1.518e-01
4.069e-01,1.792e-01
4.108e-01,2.107e-01
4.146e-01,2.468e-01
4.184e-01,2.878e-01
4.223e-01,3.344e-01
4.261e-01,3.869e-01
4.300e-01,4.459e-01
4.338e-01,5.116e-01
4.376e-01,5.847e-01
4.415e-01,6.653e-01
4.453e-01,7.540e-01
4.492e-01,8.509e-01
4.530e-01,9.563e-01
4.568e-01,1.070e+00
4.607e-01,1.193e+00
4.645e-01,1.324e+00
4.683e-01,1.463e+00
4.722e-01,1.611e+00
4.760e-01,1.767e+00
4.799e-01,1.929e+00
4.837e-01,2.099e+00
4.875e-01,2.274e+00
4.914e-01,2.454e+00
4.952e-01,2.639e+00
4.991e-01,2.826e+00
5.029e-01,3.016e+00
5.067e-01,3.206e+00
5.106e-01,3.396e+00
5.144e-01,3.584e+00
5.183e-01,3.769e+00
5.221e-01,3.950e+00
5.259e-01,4.125e+00
5.298e-01,4.293e+00
5.336e-01,4.453e+00
5.374e-01,4.603e+00
5.413e-01,4.743e+00
5.451e-01,4.872e+00
5.490e-01,4.988e+00
5.528e-01,5.091e+00
5.566e-01,5.180e+00
5.605e-01,5.255e+00
5.643e-01,5.315e+00
5.682e-01,5.361e+00
5.720e-01,5.390e+00
5.758e-01,5.405e+00
5.797e-01,5.405e+00
5.835e-01,5.390e+00
5.873e-01,5.360e+00
5.912e-01,5.316e+00
5.950e-01,5.259e+00
5.989e-01,5.190e+00
6.027e-01,5.108e+00
6.065e-01,5.015e+00
6.104e-01,4.911e+00
6.142e-01,4.799e+00
6.181e-01,4.677e+00
6.219e-01,4.549e+00
6.257e-01,4.413e+00
6.296e-01,4.272e+00
6.334e-01,4.127e+00
6.372e-01,3.977e+00
6.411e-01,3.825e+00
6.449e-01,3.671e+00
6.488e-01,3.516e+00
6.526e-01,3.361e+00
6.564e-01,3.206e+00
6.603e-01,3.052e+00
6.641e-01,2.900e+00
6.680e-01,2.750e+00
6.718e-01,2.603e+00
6.756e-01,2.460e+00
6.795e-01,2.320e+00
6.833e-01,2.184e+00
6.872e-01,2.053e+00
6.910e-01,1.926e+00
6.948e-01,1.804e+00
6.987e-01,1.686e+00
7.025e-01,1.574e+00
7.063e-01,1.467e+00
7.102e-01,1.365e+00
7.140e-01,1.268e+00
7.179e-01,1.177e+00
7.217e-01,1.090e+00
7.255e-01,1.008e+00
7.294e-01,9.309e-01
7.332e-01,8.584e-01
7.371e-01,7.905e-01
7.409e-01,7.270e-01
7.447e-01,6.676e-01
7.486e-01,6.122e-01
7.524e-01,5.607e-01
7.562e-01,5.129e-01
7.601e-01,4.685e-01
7.639e-01,4.275e-01
7.678e-01,3.895e-01
7.716e-01,3.545e-01
7.754e-01,3.223e-01
7.793e-01,2.926e-01
7.831e-01,2.653e-01
7.870e-01,2.404e-01
7.908e-01,2.175e-01
7.946e-01,1.966e-01
7.985e-01,1.775e-01
8.023e-01,1.600e-01
8.061e-01,1.442e-01
8.100e-01,1.298e-01
8.138e-01,1.167e-01
8.177e-01,1.048e-01
8.215e-01,9.400e-02
8.253e-01,8.426e-02
8.292e-01,7.545e-02
8.330e-01,6.750e-02
8.369e-01,6.033e-02
8.407e-01,5.387e-02
8.445e-01,4.807e-02
8.484e-01,4.284e-02
8.522e-01,3.816e-02
8.561e-01,3.395e-02
8.599e-01,3.019e-02
8.637e-01,2.682e-02
8.676e-01,2.380e-02
8.714e-01,2.111e-02
8.752e-01,1.871e-02
8.791e-01,1.656e-02
8.829e-01,1.465e-02
8.868e-01,1.296e-02
8.906e-01,1.145e-02
8.944e-01,1.010e-02
8.983e-01,8.914e-03
9.021e-01,7.858e-03
9.060e-01,6.922e-03
9.098e-01,6.093e-03
9.136e-01,5.360e-03
9.175e-01,4.712e-03
9.213e-01,4.140e-03
9.251e-01,3.634e-03
9.290e-01,3.189e-03
9.328e-01,2.796e-03
9.367e-01,2.450e-03
9.405e-01,2.146e-03
9.443e-01,1.878e-03
9.482e-01,1.643e-03
9.520e-01,1.436e-03
9.559e-01,1.254e-03
9.597e-01,1.095e-03
9.635e-01,9.559e-04
9.674e-01,8.338e-04
9.712e-01,7.268e-04
9.750e-01,6.333e-04
9.789e-01,5.515e-04
9.827e-01,4.800e-04
9.866e-01,4.175e-04
9.904e-01,3.630e-04
9.942e-01,3.155e-04
9.981e-01,2.741e-04


==> anc/03_results/weak_inf/total_probability/0_018.csv <==
transmittance,probability_density
2.661e-01,5.320e-07
2.698e-01,8.629e-07
2.735e-01,1.372e-06
2.771e-01,2.141e-06
2.808e-01,3.280e-06
2.845e-01,4.941e-06
2.882e-01,7.323e-06
2.919e-01,1.069e-05
2.955e-01,1.537e-05
2.992e-01,2.180e-05
3.029e-01,3.051e-05
3.066e-01,4.220e-05
3.103e-01,5.770e-05
3.139e-01,7.805e-05
3.176e-01,1.045e-04
3.213e-01,1.387e-04
3.250e-01,1.825e-04
3.286e-01,2.382e-04
3.323e-01,3.087e-04
3.360e-01,3.975e-04
3.397e-01,5.088e-04
3.434e-01,6.478e-04
3.470e-01,8.206e-04
3.507e-01,1.035e-03
3.544e-01,1.300e-03
3.581e-01,1.627e-03
3.618e-01,2.030e-03
3.654e-01,2.524e-03
3.691e-01,3.131e-03
3.728e-01,3.872e-03
3.765e-01,4.778e-03
3.801e-01,5.881e-03
3.838e-01,7.221e-03
3.875e-01,8.847e-03
3.912e-01,1.081e-02
3.949e-01,1.319e-02
3.985e-01,1.605e-02
4.022e-01,1.948e-02
4.059e-01,2.359e-02
4.096e-01,2.849e-02
4.133e-01,3.432e-02
4.169e-01,4.124e-02
4.206e-01,4.941e-02
4.243e-01,5.904e-02
4.280e-01,7.034e-02
4.317e-01,8.355e-02
4.353e-01,9.895e-02
4.390e-01,1.168e-01
4.427e-01,1.375e-01
4.464e-01,1.612e-01
4.500e-01,1.885e-01
4.537e-01,2.196e-01
4.574e-01,2.549e-01
4.611e-01,2.950e-01
4.648e-01,3.401e-01
4.684e-01,3.906e-01
4.721e-01,4.472e-01
4.758e-01,5.100e-01
4.795e-01,5.795e-01
4.832e-01,6.561e-01
4.868e-01,7.400e-01
4.905e-01,8.317e-01
4.942e-01,9.312e-01
4.979e-01,1.039e+00
5.015e-01,1.154e+00
5.052e-01,1.278e+00
5.089e-01,1.410e+00
5.126e-01,1.550e+00
5.163e-01,1.698e+00
5.199e-01,1.852e+00
5.236e-01,2.014e+00
5.273e-01,2.182e+00
5.310e-01,2.355e+00
5.347e-01,2.534e+00
5.383e-01,2.716e+00
5.420e-01,2.901e+00
5.457e-01,3.088e+00
5.494e-01,3.276e+00
5.530e-01,3.464e+00
5.567e-01,3.650e+00
5.604e-01,3.834e+00
5.641e-01,4.014e+00
5.678e-01,4.188e+00
5.714e-01,4.356e+00
5.751e-01,4.517e+00
5.788e-01,4.669e+00
5.825e-01,4.811e+00
5.862e-01,4.943e+00
5.898e-01,5.063e+00
5.935e-01,5.170e+00
5.972e-01,5.264e+00
6.009e-01,5.345e+00
6.045e-01,5.411e+00
6.082e-01,5.463e+00
6.119e-01,5.500e+00
6.156e-01,5.523e+00
6.193e-01,5.530e+00
6.229e-01,5.523e+00
6.266e-01,5.501e+00
6.303e-01,5.465e+00
6.340e-01,5.416e+00
6.377e-01,5.353e+00
6.413e-01,5.279e+00
6.450e-01,5.192e+00
6.487e-01,5.095e+00
6.524e-01,4.988e+00
6.560e-01,4.872e+00
6.597e-01,4.747e+00
6.634e-01,4.615e+00
6.671e-01,4.477e+00
6.708e-01,4.333e+00
6.744e-01,4.185e+00
6.781e-01,4.033e+00
6.818e-01,3.879e+00
6.855e-01,3.723e+00
6.892e-01,3.566e+00
6.928e-01,3.408e+00
6.965e-01,3.251e+00
7.002e-01,3.095e+00
7.039e-01,2.941e+00
7.075e-01,2.790e+00
7.112e-01,2.641e+00
7.149e-01,2.495e+00
7.186e-01,2.354e+00
7.223e-01,2.216e+00
7.259e-01,2.083e+00
7.296e-01,1.954e+00
7.333e-01,1.830e+00
7.370e-01,1.711e+00
7.407e-01,1.597e+00
7.443e-01,1.489e+00
7.480e-01,1.385e+00
7.517e-01,1.287e+00
7.554e-01,1.193e+00
7.590e-01,1.105e+00
7.627e-01,1.022e+00
7.664e-01,9.436e-01
7.701e-01,8.699e-01
7.738e-01,8.008e-01
7.774e-01,7.361e-01
7.811e-01,6.757e-01
7.848e-01,6.194e-01
7.885e-01,5.670e-01
7.922e-01,5.183e-01
7.958e-01,4.732e-01
7.995e-01,4.314e-01
8.032e-01,3.928e-01
8.069e-01,3.572e-01
8.106e-01,3.245e-01
8.142e-01,2.943e-01
8.179e-01,2.667e-01
8.216e-01,2.413e-01
8.253e-01,2.181e-01
8.289e-01,1.969e-01
8.326e-01,1.775e-01
8.363e-01,1.599e-01
8.400e-01,1.439e-01
8.437e-01,1.293e-01
8.473e-01,1.161e-01
8.510e-01,1.041e-01
8.547e-01,9.324e-02
8.584e-01,8.343e-02
8.621e-01,7.458e-02
8.657e-01,6.660e-02
8.694e-01,5.942e-02
8.731e-01,5.296e-02
8.768e-01,4.715e-02
8.804e-01,4.194e-02
8.841e-01,3.727e-02
8.878e-01,3.309e-02
8.915e-01,2.935e-02
8.952e-01,2.601e-02
8.988e-01,2.303e-02
9.025e-01,2.038e-02
9.062e-01,1.801e-02
9.099e-01,1.590e-02
9.136e-01,1.403e-02
9.172e-01,1.237e-02
9.209e-01,1.090e-02
9.246e-01,9.593e-03
9.283e-01,8.437e-03
9.319e-01,7.414e-03
9.356e-01,6.510e-03
9.393e-01,5.712e-03
9.430e-01,5.008e-03
9.467e-01,4.388e-03
9.503e-01,3.841e-03
9.540e-01,3.361e-03
9.577e-01,2.938e-03
9.614e-01,2.566e-03
9.651e-01,2.240e-03
9.687e-01,1.955e-03
9.724e-01,1.704e-03
9.761e-01,1.484e-03
9.798e-01,1.292e-03
9.834e-01,1.125e-03
9.871e-01,9.778e-04
9.908e-01,8.496e-04
9.945e-01,7.378e-04
9.982e-01,6.404e-04


==> anc/03_results/weak_inf/total_probability/0_019.csv <==
transmittance,probability_density
3.029e-01,3.245e-06
3.064e-01,4.660e-06
3.099e-01,6.592e-06
3.134e-01,9.191e-06
3.169e-01,1.264e-05
3.204e-01,1.716e-05
3.239e-01,2.301e-05
3.274e-01,3.049e-05
3.309e-01,3.997e-05
3.344e-01,5.186e-05
3.379e-01,6.662e-05
3.414e-01,8.483e-05
3.449e-01,1.071e-04
3.484e-01,1.342e-04
3.518e-01,1.669e-04
3.553e-01,2.063e-04
3.588e-01,2.535e-04
3.623e-01,3.098e-04
3.658e-01,3.769e-04
3.693e-01,4.566e-04
3.728e-01,5.512e-04
3.763e-01,6.633e-04
3.798e-01,7.961e-04
3.833e-01,9.533e-04
3.868e-01,1.140e-03
3.903e-01,1.360e-03
3.938e-01,1.622e-03
3.973e-01,1.932e-03
4.008e-01,2.299e-03
4.043e-01,2.735e-03
4.078e-01,3.252e-03
4.112e-01,3.866e-03
4.147e-01,4.595e-03
4.182e-01,5.459e-03
4.217e-01,6.485e-03
4.252e-01,7.701e-03
4.287e-01,9.143e-03
4.322e-01,1.085e-02
4.357e-01,1.287e-02
4.392e-01,1.526e-02
4.427e-01,1.808e-02
4.462e-01,2.140e-02
4.497e-01,2.531e-02
4.532e-01,2.990e-02
4.567e-01,3.529e-02
4.602e-01,4.160e-02
4.637e-01,4.896e-02
4.672e-01,5.753e-02
4.706e-01,6.750e-02
4.741e-01,7.905e-02
4.776e-01,9.240e-02
4.811e-01,1.078e-01
4.846e-01,1.255e-01
4.881e-01,1.457e-01
4.916e-01,1.689e-01
4.951e-01,1.952e-01
4.986e-01,2.251e-01
5.021e-01,2.588e-01
5.056e-01,2.969e-01
5.091e-01,3.395e-01
5.126e-01,3.872e-01
5.161e-01,4.403e-01
5.196e-01,4.993e-01
5.231e-01,5.644e-01
5.266e-01,6.360e-01
5.300e-01,7.145e-01
5.335e-01,8.002e-01
5.370e-01,8.933e-01
5.405e-01,9.941e-01
5.440e-01,1.103e+00
5.475e-01,1.219e+00
5.510e-01,1.344e+00
5.545e-01,1.476e+00
5.580e-01,1.616e+00
5.615e-01,1.763e+00
5.650e-01,1.918e+00
5.685e-01,2.080e+00
5.720e-01,2.247e+00
5.755e-01,2.421e+00
5.790e-01,2.599e+00
5.825e-01,2.782e+00
5.860e-01,2.968e+00
5.894e-01,3.156e+00
5.929e-01,3.346e+00
5.964e-01,3.535e+00
5.999e-01,3.724e+00
6.034e-01,3.911e+00
6.069e-01,4.095e+00
6.104e-01,4.274e+00
6.139e-01,4.447e+00
6.174e-01,4.614e+00
6.209e-01,4.773e+00
6.244e-01,4.922e+00
6.279e-01,5.062e+00
6.314e-01,5.191e+00
6.349e-01,5.307e+00
6.384e-01,5.411e+00
6.419e-01,5.502e+00
6.453e-01,5.579e+00
6.488e-01,5.641e+00
6.523e-01,5.689e+00
6.558e-01,5.722e+00
6.593e-01,5.740e+00
6.628e-01,5.742e+00
6.663e-01,5.730e+00
6.698e-01,5.704e+00
6.733e-01,5.663e+00
6.768e-01,5.609e+00
6.803e-01,5.542e+00
6.838e-01,5.462e+00
6.873e-01,5.370e+00
6.908e-01,5.268e+00
6.943e-01,5.155e+00
6.978e-01,5.034e+00
7.013e-01,4.903e+00
7.047e-01,4.766e+00
7.082e-01,4.622e+00
7.117e-01,4.473e+00
7.152e-01,4.319e+00
7.187e-01,4.161e+00
7.222e-01,4.001e+00
7.257e-01,3.839e+00
7.292e-01,3.676e+00
7.327e-01,3.512e+00
7.362e-01,3.350e+00
7.397e-01,3.188e+00
7.432e-01,3.028e+00
7.467e-01,2.871e+00
7.502e-01,2.717e+00
7.537e-01,2.566e+00
7.572e-01,2.419e+00
7.607e-01,2.277e+00
7.641e-01,2.139e+00
7.676e-01,2.005e+00
7.711e-01,1.877e+00
7.746e-01,1.754e+00
7.781e-01,1.636e+00
7.816e-01,1.524e+00
7.851e-01,1.416e+00
7.886e-01,1.315e+00
7.921e-01,1.218e+00
7.956e-01,1.127e+00
7.991e-01,1.041e+00
8.026e-01,9.600e-01
8.061e-01,8.840e-01
8.096e-01,8.128e-01
8.131e-01,7.462e-01
8.166e-01,6.840e-01
8.201e-01,6.261e-01
8.235e-01,5.722e-01
8.270e-01,5.223e-01
8.305e-01,4.760e-01
8.340e-01,4.332e-01
8.375e-01,3.937e-01
8.410e-01,3.574e-01
8.445e-01,3.239e-01
8.480e-01,2.933e-01
8.515e-01,2.651e-01
8.550e-01,2.394e-01
8.585e-01,2.159e-01
8.620e-01,1.944e-01
8.655e-01,1.749e-01
8.690e-01,1.571e-01
8.725e-01,1.410e-01
8.760e-01,1.263e-01
8.795e-01,1.131e-01
8.829e-01,1.011e-01
8.864e-01,9.033e-02
8.899e-01,8.058e-02
8.934e-01,7.181e-02
8.969e-01,6.392e-02
9.004e-01,5.683e-02
9.039e-01,5.048e-02
9.074e-01,4.479e-02
9.109e-01,3.970e-02
9.144e-01,3.515e-02
9.179e-01,3.109e-02
9.214e-01,2.747e-02
9.249e-01,2.425e-02
9.284e-01,2.139e-02
9.319e-01,1.884e-02
9.354e-01,1.658e-02
9.389e-01,1.458e-02
9.423e-01,1.281e-02
9.458e-01,1.124e-02
9.493e-01,9.859e-03
9.528e-01,8.637e-03
9.563e-01,7.560e-03
9.598e-01,6.612e-03
9.633e-01,5.777e-03
9.668e-01,5.044e-03
9.703e-01,4.400e-03
9.738e-01,3.835e-03
9.773e-01,3.339e-03
9.808e-01,2.906e-03
9.843e-01,2.526e-03
9.878e-01,2.195e-03
9.913e-01,1.905e-03
9.948e-01,1.652e-03
9.983e-01,1.432e-03


==> anc/03_results/weak_inf/total_probability/0_02.csv <==
transmittance,probability_density
3.399e-01,1.103e-06
3.432e-01,1.601e-06
3.465e-01,2.292e-06
3.499e-01,3.239e-06
3.532e-01,4.520e-06
3.565e-01,6.234e-06
3.598e-01,8.502e-06
3.631e-01,1.147e-05
3.664e-01,1.531e-05
3.697e-01,2.024e-05
3.730e-01,2.651e-05
3.763e-01,3.442e-05
3.796e-01,4.431e-05
3.829e-01,5.660e-05
3.862e-01,7.177e-05
3.896e-01,9.039e-05
3.929e-01,1.131e-04
3.962e-01,1.407e-04
3.995e-01,1.741e-04
4.028e-01,2.143e-04
4.061e-01,2.627e-04
4.094e-01,3.206e-04
4.127e-01,3.898e-04
4.160e-01,4.724e-04
4.193e-01,5.708e-04
4.226e-01,6.878e-04
4.260e-01,8.267e-04
4.293e-01,9.917e-04
4.326e-01,1.187e-03
4.359e-01,1.419e-03
4.392e-01,1.694e-03
4.425e-01,2.019e-03
4.458e-01,2.405e-03
4.491e-01,2.860e-03
4.524e-01,3.399e-03
4.557e-01,4.035e-03
4.590e-01,4.786e-03
4.623e-01,5.673e-03
4.657e-01,6.719e-03
4.690e-01,7.951e-03
4.723e-01,9.401e-03
4.756e-01,1.111e-02
4.789e-01,1.311e-02
4.822e-01,1.546e-02
4.855e-01,1.822e-02
4.888e-01,2.144e-02
4.921e-01,2.521e-02
4.954e-01,2.960e-02
4.987e-01,3.472e-02
5.021e-01,4.068e-02
5.054e-01,4.759e-02
5.087e-01,5.559e-02
5.120e-01,6.484e-02
5.153e-01,7.551e-02
5.186e-01,8.778e-02
5.219e-01,1.019e-01
5.252e-01,1.180e-01
5.285e-01,1.364e-01
5.318e-01,1.574e-01
5.351e-01,1.812e-01
5.384e-01,2.082e-01
5.418e-01,2.387e-01
5.451e-01,2.729e-01
5.484e-01,3.114e-01
5.517e-01,3.544e-01
5.550e-01,4.023e-01
5.583e-01,4.555e-01
5.616e-01,5.144e-01
5.649e-01,5.793e-01
5.682e-01,6.506e-01
5.715e-01,7.286e-01
5.748e-01,8.137e-01
5.781e-01,9.062e-01
5.815e-01,1.006e+00
5.848e-01,1.114e+00
5.881e-01,1.230e+00
5.914e-01,1.353e+00
5.947e-01,1.485e+00
5.980e-01,1.624e+00
6.013e-01,1.771e+00
6.046e-01,1.926e+00
6.079e-01,2.088e+00
6.112e-01,2.256e+00
6.145e-01,2.431e+00
6.179e-01,2.611e+00
6.212e-01,2.796e+00
6.245e-01,2.985e+00
6.278e-01,3.177e+00
6.311e-01,3.372e+00
6.344e-01,3.567e+00
6.377e-01,3.763e+00
6.410e-01,3.958e+00
6.443e-01,4.150e+00
6.476e-01,4.339e+00
6.509e-01,4.523e+00
6.542e-01,4.701e+00
6.576e-01,4.873e+00
6.609e-01,5.036e+00
6.642e-01,5.190e+00
6.675e-01,5.333e+00
6.708e-01,5.465e+00
6.741e-01,5.585e+00
6.774e-01,5.692e+00
6.807e-01,5.785e+00
6.840e-01,5.863e+00
6.873e-01,5.927e+00
6.906e-01,5.976e+00
6.940e-01,6.009e+00
6.973e-01,6.027e+00
7.006e-01,6.030e+00
7.039e-01,6.017e+00
7.072e-01,5.989e+00
7.105e-01,5.946e+00
7.138e-01,5.889e+00
7.171e-01,5.818e+00
7.204e-01,5.734e+00
7.237e-01,5.638e+00
7.270e-01,5.530e+00
7.303e-01,5.412e+00
7.337e-01,5.284e+00
7.370e-01,5.148e+00
7.403e-01,5.003e+00
7.436e-01,4.852e+00
7.469e-01,4.695e+00
7.502e-01,4.532e+00
7.535e-01,4.367e+00
7.568e-01,4.198e+00
7.601e-01,4.027e+00
7.634e-01,3.855e+00
7.667e-01,3.683e+00
7.700e-01,3.511e+00
7.734e-01,3.341e+00
7.767e-01,3.172e+00
7.800e-01,3.006e+00
7.833e-01,2.843e+00
7.866e-01,2.684e+00
7.899e-01,2.529e+00
7.932e-01,2.378e+00
7.965e-01,2.232e+00
7.998e-01,2.091e+00
8.031e-01,1.956e+00
8.064e-01,1.826e+00
8.098e-01,1.702e+00
8.131e-01,1.583e+00
8.164e-01,1.470e+00
8.197e-01,1.363e+00
8.230e-01,1.261e+00
8.263e-01,1.165e+00
8.296e-01,1.075e+00
8.329e-01,9.896e-01
8.362e-01,9.098e-01
8.395e-01,8.351e-01
8.428e-01,7.654e-01
8.461e-01,7.003e-01
8.495e-01,6.398e-01
8.528e-01,5.836e-01
8.561e-01,5.316e-01
8.594e-01,4.834e-01
8.627e-01,4.390e-01
8.660e-01,3.981e-01
8.693e-01,3.605e-01
8.726e-01,3.259e-01
8.759e-01,2.943e-01
8.792e-01,2.654e-01
8.825e-01,2.389e-01
8.859e-01,2.148e-01
8.892e-01,1.929e-01
8.925e-01,1.730e-01
8.958e-01,1.550e-01
8.991e-01,1.386e-01
9.024e-01,1.238e-01
9.057e-01,1.105e-01
9.090e-01,9.842e-02
9.123e-01,8.759e-02
9.156e-01,7.785e-02
9.189e-01,6.911e-02
9.222e-01,6.128e-02
9.256e-01,5.428e-02
9.289e-01,4.801e-02
9.322e-01,4.242e-02
9.355e-01,3.744e-02
9.388e-01,3.301e-02
9.421e-01,2.907e-02
9.454e-01,2.557e-02
9.487e-01,2.247e-02
9.520e-01,1.972e-02
9.553e-01,1.729e-02
9.586e-01,1.514e-02
9.620e-01,1.325e-02
9.653e-01,1.158e-02
9.686e-01,1.011e-02
9.719e-01,8.818e-03
9.752e-01,7.684e-03
9.785e-01,6.689e-03
9.818e-01,5.817e-03
9.851e-01,5.054e-03
9.884e-01,4.387e-03
9.917e-01,3.804e-03
9.950e-01,3.296e-03
9.983e-01,2.853e-03


==> anc/03_results/weak_inf/total_probability/0_021.csv <==
transmittance,probability_density
3.781e-01,1.921e-05
3.812e-01,2.434e-05
3.843e-01,3.051e-05
3.875e-01,3.783e-05
3.906e-01,4.643e-05
3.937e-01,5.642e-05
3.968e-01,6.792e-05
3.999e-01,8.103e-05
4.030e-01,9.584e-05
4.062e-01,1.125e-04
4.093e-01,1.310e-04
4.124e-01,1.515e-04
4.155e-01,1.740e-04
4.186e-01,1.989e-04
4.217e-01,2.260e-04
4.249e-01,2.558e-04
4.280e-01,2.884e-04
4.311e-01,3.242e-04
4.342e-01,3.636e-04
4.373e-01,4.072e-04
4.404e-01,4.556e-04
4.436e-01,5.096e-04
4.467e-01,5.705e-04
4.498e-01,6.392e-04
4.529e-01,7.175e-04
4.560e-01,8.070e-04
4.592e-01,9.098e-04
4.623e-01,1.028e-03
4.654e-01,1.166e-03
4.685e-01,1.325e-03
4.716e-01,1.510e-03
4.747e-01,1.725e-03
4.779e-01,1.977e-03
4.810e-01,2.270e-03
4.841e-01,2.611e-03
4.872e-01,3.010e-03
4.903e-01,3.476e-03
4.934e-01,4.019e-03
4.966e-01,4.652e-03
4.997e-01,5.391e-03
5.028e-01,6.252e-03
5.059e-01,7.256e-03
5.090e-01,8.424e-03
5.121e-01,9.784e-03
5.153e-01,1.137e-02
5.184e-01,1.321e-02
5.215e-01,1.534e-02
5.246e-01,1.782e-02
5.277e-01,2.070e-02
5.309e-01,2.403e-02
5.340e-01,2.788e-02
5.371e-01,3.234e-02
5.402e-01,3.749e-02
5.433e-01,4.342e-02
5.464e-01,5.026e-02
5.496e-01,5.812e-02
5.527e-01,6.715e-02
5.558e-01,7.750e-02
5.589e-01,8.933e-02
5.620e-01,1.029e-01
5.651e-01,1.183e-01
5.683e-01,1.358e-01
5.714e-01,1.557e-01
5.745e-01,1.782e-01
5.776e-01,2.037e-01
5.807e-01,2.323e-01
5.838e-01,2.645e-01
5.870e-01,3.006e-01
5.901e-01,3.410e-01
5.932e-01,3.859e-01
5.963e-01,4.359e-01
5.994e-01,4.912e-01
6.025e-01,5.522e-01
6.057e-01,6.194e-01
6.088e-01,6.930e-01
6.119e-01,7.735e-01
6.150e-01,8.611e-01
6.181e-01,9.562e-01
6.213e-01,1.059e+00
6.244e-01,1.170e+00
6.275e-01,1.288e+00
6.306e-01,1.415e+00
6.337e-01,1.551e+00
6.368e-01,1.694e+00
6.400e-01,1.845e+00
6.431e-01,2.005e+00
6.462e-01,2.171e+00
6.493e-01,2.345e+00
6.524e-01,2.526e+00
6.555e-01,2.712e+00
6.587e-01,2.904e+00
6.618e-01,3.100e+00
6.649e-01,3.300e+00
6.680e-01,3.503e+00
6.711e-01,3.708e+00
6.742e-01,3.913e+00
6.774e-01,4.118e+00
6.805e-01,4.321e+00
6.836e-01,4.521e+00
6.867e-01,4.717e+00
6.898e-01,4.907e+00
6.929e-01,5.091e+00
6.961e-01,5.266e+00
6.992e-01,5.433e+00
7.023e-01,5.589e+00
7.054e-01,5.734e+00
7.085e-01,5.867e+00
7.117e-01,5.986e+00
7.148e-01,6.091e+00
7.179e-01,6.182e+00
7.210e-01,6.257e+00
7.241e-01,6.316e+00
7.272e-01,6.360e+00
7.304e-01,6.387e+00
7.335e-01,6.397e+00
7.366e-01,6.391e+00
7.397e-01,6.369e+00
7.428e-01,6.331e+00
7.459e-01,6.278e+00
7.491e-01,6.209e+00
7.522e-01,6.127e+00
7.553e-01,6.031e+00
7.584e-01,5.922e+00
7.615e-01,5.801e+00
7.646e-01,5.670e+00
7.678e-01,5.528e+00
7.709e-01,5.377e+00
7.740e-01,5.219e+00
7.771e-01,5.054e+00
7.802e-01,4.883e+00
7.833e-01,4.707e+00
7.865e-01,4.528e+00
7.896e-01,4.346e+00
7.927e-01,4.162e+00
7.958e-01,3.978e+00
7.989e-01,3.794e+00
8.021e-01,3.611e+00
8.052e-01,3.429e+00
8.083e-01,3.250e+00
8.114e-01,3.074e+00
8.145e-01,2.902e+00
8.176e-01,2.733e+00
8.208e-01,2.570e+00
8.239e-01,2.412e+00
8.270e-01,2.259e+00
8.301e-01,2.111e+00
8.332e-01,1.970e+00
8.363e-01,1.835e+00
8.395e-01,1.705e+00
8.426e-01,1.582e+00
8.457e-01,1.466e+00
8.488e-01,1.355e+00
8.519e-01,1.250e+00
8.550e-01,1.152e+00
8.582e-01,1.059e+00
8.613e-01,9.727e-01
8.644e-01,8.915e-01
8.675e-01,8.157e-01
8.706e-01,7.451e-01
8.738e-01,6.795e-01
8.769e-01,6.187e-01
8.800e-01,5.624e-01
8.831e-01,5.104e-01
8.862e-01,4.624e-01
8.893e-01,4.184e-01
8.925e-01,3.779e-01
8.956e-01,3.408e-01
8.987e-01,3.069e-01
9.018e-01,2.760e-01
9.049e-01,2.478e-01
9.080e-01,2.222e-01
9.112e-01,1.989e-01
9.143e-01,1.778e-01
9.174e-01,1.587e-01
9.205e-01,1.415e-01
9.236e-01,1.259e-01
9.267e-01,1.120e-01
9.299e-01,9.939e-02
9.330e-01,8.811e-02
9.361e-01,7.801e-02
9.392e-01,6.897e-02
9.423e-01,6.091e-02
9.454e-01,5.371e-02
9.486e-01,4.731e-02
9.517e-01,4.161e-02
9.548e-01,3.656e-02
9.579e-01,3.208e-02
9.610e-01,2.811e-02
9.642e-01,2.460e-02
9.673e-01,2.151e-02
9.704e-01,1.878e-02
9.735e-01,1.638e-02
9.766e-01,1.427e-02
9.797e-01,1.242e-02
9.829e-01,1.079e-02
9.860e-01,9.368e-03
9.891e-01,8.124e-03
9.922e-01,7.037e-03
9.953e-01,6.089e-03
9.984e-01,5.263e-03


==> anc/03_results/weak_inf/total_probability/0_022.csv <==
transmittance,probability_density
4.081e-01,7.402e-08
4.111e-01,1.145e-07
4.141e-01,1.750e-07
4.170e-01,2.643e-07
4.200e-01,3.946e-07
4.230e-01,5.822e-07
4.259e-01,8.497e-07
4.289e-01,1.227e-06
4.319e-01,1.752e-06
4.348e-01,2.477e-06
4.378e-01,3.467e-06
4.408e-01,4.805e-06
4.437e-01,6.597e-06
4.467e-01,8.973e-06
4.497e-01,1.209e-05
4.526e-01,1.616e-05
4.556e-01,2.141e-05
4.586e-01,2.813e-05
4.615e-01,3.665e-05
4.645e-01,4.740e-05
4.675e-01,6.083e-05
4.704e-01,7.750e-05
4.734e-01,9.804e-05
4.764e-01,1.232e-04
4.793e-01,1.538e-04
4.823e-01,1.907e-04
4.853e-01,2.352e-04
4.882e-01,2.883e-04
4.912e-01,3.515e-04
4.942e-01,4.263e-04
4.971e-01,5.145e-04
5.001e-01,6.180e-04
5.031e-01,7.391e-04
5.060e-01,8.804e-04
5.090e-01,1.045e-03
5.120e-01,1.235e-03
5.149e-01,1.456e-03
5.179e-01,1.711e-03
5.209e-01,2.006e-03
5.238e-01,2.345e-03
5.268e-01,2.736e-03
5.298e-01,3.186e-03
5.327e-01,3.704e-03
5.357e-01,4.300e-03
5.387e-01,4.986e-03
5.416e-01,5.776e-03
5.446e-01,6.684e-03
5.476e-01,7.730e-03
5.505e-01,8.933e-03
5.535e-01,1.032e-02
5.565e-01,1.191e-02
5.594e-01,1.375e-02
5.624e-01,1.587e-02
5.654e-01,1.830e-02
5.683e-01,2.110e-02
5.713e-01,2.433e-02
5.743e-01,2.804e-02
5.772e-01,3.230e-02
5.802e-01,3.721e-02
5.832e-01,4.283e-02
5.861e-01,4.929e-02
5.891e-01,5.669e-02
5.921e-01,6.516e-02
5.950e-01,7.485e-02
5.980e-01,8.592e-02
6.010e-01,9.854e-02
6.039e-01,1.129e-01
6.069e-01,1.293e-01
6.099e-01,1.478e-01
6.128e-01,1.688e-01
6.158e-01,1.926e-01
6.188e-01,2.193e-01
6.217e-01,2.495e-01
6.247e-01,2.834e-01
6.277e-01,3.213e-01
6.306e-01,3.636e-01
6.336e-01,4.108e-01
6.366e-01,4.633e-01
6.395e-01,5.214e-01
6.425e-01,5.855e-01
6.455e-01,6.561e-01
6.484e-01,7.337e-01
6.514e-01,8.184e-01
6.544e-01,9.109e-01
6.573e-01,1.011e+00
6.603e-01,1.120e+00
6.633e-01,1.237e+00
6.662e-01,1.363e+00
6.692e-01,1.498e+00
6.722e-01,1.642e+00
6.751e-01,1.795e+00
6.781e-01,1.956e+00
6.811e-01,2.126e+00
6.840e-01,2.305e+00
6.870e-01,2.491e+00
6.900e-01,2.685e+00
6.929e-01,2.886e+00
6.959e-01,3.093e+00
6.989e-01,3.305e+00
7.018e-01,3.521e+00
7.048e-01,3.741e+00
7.078e-01,3.963e+00
7.107e-01,4.186e+00
7.137e-01,4.408e+00
7.167e-01,4.629e+00
7.196e-01,4.847e+00
7.226e-01,5.060e+00
7.256e-01,5.268e+00
7.285e-01,5.468e+00
7.315e-01,5.660e+00
7.345e-01,5.841e+00
7.374e-01,6.012e+00
7.404e-01,6.169e+00
7.434e-01,6.313e+00
7.463e-01,6.443e+00
7.493e-01,6.556e+00
7.523e-01,6.653e+00
7.552e-01,6.733e+00
7.582e-01,6.795e+00
7.612e-01,6.839e+00
7.641e-01,6.865e+00
7.671e-01,6.872e+00
7.701e-01,6.861e+00
7.730e-01,6.832e+00
7.760e-01,6.785e+00
7.790e-01,6.721e+00
7.819e-01,6.640e+00
7.849e-01,6.543e+00
7.879e-01,6.431e+00
7.908e-01,6.305e+00
7.938e-01,6.166e+00
7.968e-01,6.015e+00
7.997e-01,5.854e+00
8.027e-01,5.682e+00
8.057e-01,5.503e+00
8.086e-01,5.316e+00
8.116e-01,5.123e+00
8.146e-01,4.926e+00
8.175e-01,4.725e+00
8.205e-01,4.522e+00
8.235e-01,4.317e+00
8.264e-01,4.113e+00
8.294e-01,3.909e+00
8.324e-01,3.707e+00
8.353e-01,3.508e+00
8.383e-01,3.312e+00
8.413e-01,3.120e+00
8.442e-01,2.933e+00
8.472e-01,2.751e+00
8.502e-01,2.575e+00
8.531e-01,2.405e+00
8.561e-01,2.242e+00
8.591e-01,2.086e+00
8.620e-01,1.936e+00
8.650e-01,1.794e+00
8.680e-01,1.658e+00
8.709e-01,1.530e+00
8.739e-01,1.409e+00
8.769e-01,1.295e+00
8.798e-01,1.188e+00
8.828e-01,1.088e+00
8.858e-01,9.942e-01
8.887e-01,9.069e-01
8.917e-01,8.257e-01
8.947e-01,7.503e-01
8.976e-01,6.806e-01
9.006e-01,6.163e-01
9.036e-01,5.570e-01
9.065e-01,5.026e-01
9.095e-01,4.527e-01
9.125e-01,4.070e-01
9.154e-01,3.653e-01
9.184e-01,3.273e-01
9.214e-01,2.928e-01
9.243e-01,2.615e-01
9.273e-01,2.331e-01
9.303e-01,2.075e-01
9.332e-01,1.844e-01
9.362e-01,1.636e-01
9.392e-01,1.449e-01
9.421e-01,1.281e-01
9.451e-01,1.131e-01
9.481e-01,9.974e-02
9.510e-01,8.780e-02
9.540e-01,7.717e-02
9.570e-01,6.772e-02
9.599e-01,5.935e-02
9.629e-01,5.193e-02
9.659e-01,4.537e-02
9.688e-01,3.958e-02
9.718e-01,3.448e-02
9.748e-01,3.000e-02
9.777e-01,2.606e-02
9.807e-01,2.261e-02
9.837e-01,1.959e-02
9.866e-01,1.694e-02
9.896e-01,1.464e-02
9.926e-01,1.263e-02
9.955e-01,1.088e-02
9.985e-01,9.365e-03


==> anc/03_results/weak_inf/total_probability/0_023.csv <==
transmittance,probability_density
4.363e-01,6.246e-09
4.391e-01,1.015e-08
4.420e-01,1.627e-08
4.448e-01,2.576e-08
4.476e-01,4.025e-08
4.504e-01,6.214e-08
4.533e-01,9.476e-08
4.561e-01,1.428e-07
4.589e-01,2.128e-07
4.618e-01,3.134e-07
4.646e-01,4.566e-07
4.674e-01,6.580e-07
4.702e-01,9.385e-07
4.731e-01,1.325e-06
4.759e-01,1.852e-06
4.787e-01,2.564e-06
4.815e-01,3.516e-06
4.844e-01,4.778e-06
4.872e-01,6.436e-06
4.900e-01,8.595e-06
4.928e-01,1.138e-05
4.957e-01,1.496e-05
4.985e-01,1.950e-05
5.013e-01,2.524e-05
5.041e-01,3.242e-05
5.070e-01,4.137e-05
5.098e-01,5.245e-05
5.126e-01,6.606e-05
5.154e-01,8.271e-05
5.183e-01,1.030e-04
5.211e-01,1.275e-04
5.239e-01,1.570e-04
5.267e-01,1.924e-04
5.296e-01,2.346e-04
5.324e-01,2.849e-04
5.352e-01,3.445e-04
5.380e-01,4.150e-04
5.409e-01,4.980e-04
5.437e-01,5.955e-04
5.465e-01,7.099e-04
5.493e-01,8.436e-04
5.522e-01,9.997e-04
5.550e-01,1.182e-03
5.578e-01,1.393e-03
5.606e-01,1.639e-03
5.635e-01,1.924e-03
5.663e-01,2.255e-03
5.691e-01,2.638e-03
5.719e-01,3.080e-03
5.748e-01,3.592e-03
5.776e-01,4.182e-03
5.804e-01,4.864e-03
5.832e-01,5.651e-03
5.861e-01,6.558e-03
5.889e-01,7.604e-03
5.917e-01,8.809e-03
5.945e-01,1.020e-02
5.974e-01,1.180e-02
6.002e-01,1.364e-02
6.030e-01,1.575e-02
6.058e-01,1.819e-02
6.087e-01,2.099e-02
6.115e-01,2.421e-02
6.143e-01,2.792e-02
6.172e-01,3.217e-02
6.200e-01,3.705e-02
6.228e-01,4.266e-02
6.256e-01,4.909e-02
6.285e-01,5.645e-02
6.313e-01,6.488e-02
6.341e-01,7.452e-02
6.369e-01,8.554e-02
6.398e-01,9.811e-02
6.426e-01,1.124e-01
6.454e-01,1.288e-01
6.482e-01,1.473e-01
6.511e-01,1.683e-01
6.539e-01,1.921e-01
6.567e-01,2.191e-01
6.595e-01,2.494e-01
6.624e-01,2.836e-01
6.652e-01,3.220e-01
6.680e-01,3.650e-01
6.708e-01,4.131e-01
6.737e-01,4.666e-01
6.765e-01,5.262e-01
6.793e-01,5.921e-01
6.821e-01,6.650e-01
6.850e-01,7.452e-01
6.878e-01,8.333e-01
6.906e-01,9.297e-01
6.934e-01,1.035e+00
6.963e-01,1.149e+00
6.991e-01,1.273e+00
7.019e-01,1.406e+00
7.047e-01,1.549e+00
7.076e-01,1.703e+00
7.104e-01,1.866e+00
7.132e-01,2.040e+00
7.160e-01,2.224e+00
7.189e-01,2.417e+00
7.217e-01,2.619e+00
7.245e-01,2.831e+00
7.273e-01,3.050e+00
7.302e-01,3.277e+00
7.330e-01,3.510e+00
7.358e-01,3.749e+00
7.386e-01,3.992e+00
7.415e-01,4.238e+00
7.443e-01,4.486e+00
7.471e-01,4.734e+00
7.499e-01,4.981e+00
7.528e-01,5.225e+00
7.556e-01,5.464e+00
7.584e-01,5.696e+00
7.612e-01,5.921e+00
7.641e-01,6.136e+00
7.669e-01,6.340e+00
7.697e-01,6.531e+00
7.726e-01,6.707e+00
7.754e-01,6.868e+00
7.782e-01,7.012e+00
7.810e-01,7.138e+00
7.839e-01,7.244e+00
7.867e-01,7.331e+00
7.895e-01,7.396e+00
7.923e-01,7.441e+00
7.952e-01,7.465e+00
7.980e-01,7.467e+00
8.008e-01,7.447e+00
8.036e-01,7.407e+00
8.065e-01,7.346e+00
8.093e-01,7.265e+00
8.121e-01,7.166e+00
8.149e-01,7.047e+00
8.178e-01,6.912e+00
8.206e-01,6.761e+00
8.234e-01,6.595e+00
8.262e-01,6.416e+00
8.291e-01,6.226e+00
8.319e-01,6.024e+00
8.347e-01,5.815e+00
8.375e-01,5.597e+00
8.404e-01,5.374e+00
8.432e-01,5.146e+00
8.460e-01,4.916e+00
8.488e-01,4.684e+00
8.517e-01,4.452e+00
8.545e-01,4.220e+00
8.573e-01,3.991e+00
8.601e-01,3.765e+00
8.630e-01,3.543e+00
8.658e-01,3.326e+00
8.686e-01,3.115e+00
8.714e-01,2.911e+00
8.743e-01,2.713e+00
8.771e-01,2.523e+00
8.799e-01,2.341e+00
8.827e-01,2.167e+00
8.856e-01,2.002e+00
8.884e-01,1.844e+00
8.912e-01,1.696e+00
8.940e-01,1.556e+00
8.969e-01,1.424e+00
8.997e-01,1.301e+00
9.025e-01,1.185e+00
9.053e-01,1.078e+00
9.082e-01,9.784e-01
9.110e-01,8.861e-01
9.138e-01,8.008e-01
9.166e-01,7.222e-01
9.195e-01,6.500e-01
9.223e-01,5.838e-01
9.251e-01,5.233e-01
9.280e-01,4.681e-01
9.308e-01,4.179e-01
9.336e-01,3.724e-01
9.364e-01,3.312e-01
9.393e-01,2.939e-01
9.421e-01,2.604e-01
9.449e-01,2.303e-01
9.477e-01,2.032e-01
9.506e-01,1.790e-01
9.534e-01,1.574e-01
9.562e-01,1.381e-01
9.590e-01,1.210e-01
9.619e-01,1.058e-01
9.647e-01,9.239e-02
9.675e-01,8.051e-02
9.703e-01,7.003e-02
9.732e-01,6.081e-02
9.760e-01,5.272e-02
9.788e-01,4.562e-02
9.816e-01,3.941e-02
9.845e-01,3.399e-02
9.873e-01,2.927e-02
9.901e-01,2.516e-02
9.929e-01,2.159e-02
9.958e-01,1.850e-02
9.986e-01,1.583e-02


==> anc/03_results/weak_inf/total_probability/0_024.csv <==
transmittance,probability_density
4.635e-01,9.080e-08
4.662e-01,1.354e-07
4.689e-01,1.992e-07
4.716e-01,2.895e-07
4.743e-01,4.154e-07
4.770e-01,5.888e-07
4.797e-01,8.246e-07
4.823e-01,1.142e-06
4.850e-01,1.562e-06
4.877e-01,2.114e-06
4.904e-01,2.829e-06
4.931e-01,3.746e-06
4.958e-01,4.909e-06
4.985e-01,6.368e-06
5.012e-01,8.179e-06
5.039e-01,1.041e-05
5.066e-01,1.311e-05
5.092e-01,1.638e-05
5.119e-01,2.029e-05
5.146e-01,2.492e-05
5.173e-01,3.036e-05
5.200e-01,3.671e-05
5.227e-01,4.408e-05
5.254e-01,5.257e-05
5.281e-01,6.229e-05
5.308e-01,7.338e-05
5.334e-01,8.597e-05
5.361e-01,1.002e-04
5.388e-01,1.163e-04
5.415e-01,1.344e-04
5.442e-01,1.548e-04
5.469e-01,1.777e-04
5.496e-01,2.035e-04
5.523e-01,2.326e-04
5.550e-01,2.653e-04
5.576e-01,3.022e-04
5.603e-01,3.438e-04
5.630e-01,3.909e-04
5.657e-01,4.443e-04
5.684e-01,5.049e-04
5.711e-01,5.737e-04
5.738e-01,6.519e-04
5.765e-01,7.410e-04
5.792e-01,8.424e-04
5.818e-01,9.581e-04
5.845e-01,1.090e-03
5.872e-01,1.241e-03
5.899e-01,1.413e-03
5.926e-01,1.609e-03
5.953e-01,1.833e-03
5.980e-01,2.089e-03
6.007e-01,2.382e-03
6.034e-01,2.716e-03
6.060e-01,3.099e-03
6.087e-01,3.537e-03
6.114e-01,4.037e-03
6.141e-01,4.611e-03
6.168e-01,5.267e-03
6.195e-01,6.019e-03
6.222e-01,6.881e-03
6.249e-01,7.869e-03
6.276e-01,9.001e-03
6.302e-01,1.030e-02
6.329e-01,1.179e-02
6.356e-01,1.350e-02
6.383e-01,1.547e-02
6.410e-01,1.772e-02
6.437e-01,2.031e-02
6.464e-01,2.329e-02
6.491e-01,2.670e-02
6.518e-01,3.062e-02
6.545e-01,3.512e-02
6.571e-01,4.028e-02
6.598e-01,4.620e-02
6.625e-01,5.298e-02
6.652e-01,6.075e-02
6.679e-01,6.965e-02
6.706e-01,7.984e-02
6.733e-01,9.148e-02
6.760e-01,1.048e-01
6.787e-01,1.199e-01
6.813e-01,1.372e-01
6.840e-01,1.569e-01
6.867e-01,1.793e-01
6.894e-01,2.046e-01
6.921e-01,2.333e-01
6.948e-01,2.658e-01
6.975e-01,3.024e-01
7.002e-01,3.437e-01
7.029e-01,3.900e-01
7.055e-01,4.418e-01
7.082e-01,4.998e-01
7.109e-01,5.644e-01
7.136e-01,6.362e-01
7.163e-01,7.158e-01
7.190e-01,8.036e-01
7.217e-01,9.004e-01
7.244e-01,1.007e+00
7.271e-01,1.123e+00
7.297e-01,1.249e+00
7.324e-01,1.386e+00
7.351e-01,1.535e+00
7.378e-01,1.695e+00
7.405e-01,1.866e+00
7.432e-01,2.050e+00
7.459e-01,2.245e+00
7.486e-01,2.451e+00
7.513e-01,2.669e+00
7.539e-01,2.898e+00
7.566e-01,3.136e+00
7.593e-01,3.384e+00
7.620e-01,3.641e+00
7.647e-01,3.905e+00
7.674e-01,4.175e+00
7.701e-01,4.450e+00
7.728e-01,4.728e+00
7.755e-01,5.008e+00
7.782e-01,5.287e+00
7.808e-01,5.564e+00
7.835e-01,5.837e+00
7.862e-01,6.104e+00
7.889e-01,6.362e+00
7.916e-01,6.610e+00
7.943e-01,6.846e+00
7.970e-01,7.067e+00
7.997e-01,7.273e+00
8.024e-01,7.460e+00
8.050e-01,7.628e+00
8.077e-01,7.775e+00
8.104e-01,7.899e+00
8.131e-01,8.000e+00
8.158e-01,8.077e+00
8.185e-01,8.130e+00
8.212e-01,8.157e+00
8.239e-01,8.158e+00
8.266e-01,8.135e+00
8.292e-01,8.086e+00
8.319e-01,8.014e+00
8.346e-01,7.917e+00
8.373e-01,7.798e+00
8.400e-01,7.658e+00
8.427e-01,7.498e+00
8.454e-01,7.319e+00
8.481e-01,7.124e+00
8.508e-01,6.913e+00
8.534e-01,6.689e+00
8.561e-01,6.454e+00
8.588e-01,6.208e+00
8.615e-01,5.955e+00
8.642e-01,5.697e+00
8.669e-01,5.433e+00
8.696e-01,5.168e+00
8.723e-01,4.902e+00
8.750e-01,4.637e+00
8.776e-01,4.374e+00
8.803e-01,4.114e+00
8.830e-01,3.860e+00
8.857e-01,3.612e+00
8.884e-01,3.370e+00
8.911e-01,3.137e+00
8.938e-01,2.912e+00
8.965e-01,2.696e+00
8.992e-01,2.489e+00
9.018e-01,2.293e+00
9.045e-01,2.107e+00
9.072e-01,1.930e+00
9.099e-01,1.765e+00
9.126e-01,1.609e+00
9.153e-01,1.464e+00
9.180e-01,1.328e+00
9.207e-01,1.202e+00
9.234e-01,1.085e+00
9.260e-01,9.778e-01
9.287e-01,8.788e-01
9.314e-01,7.879e-01
9.341e-01,7.048e-01
9.368e-01,6.290e-01
9.395e-01,5.600e-01
9.422e-01,4.975e-01
9.449e-01,4.409e-01
9.476e-01,3.899e-01
9.503e-01,3.441e-01
9.529e-01,3.029e-01
9.556e-01,2.661e-01
9.583e-01,2.333e-01
9.610e-01,2.041e-01
9.637e-01,1.781e-01
9.664e-01,1.552e-01
9.691e-01,1.349e-01
9.718e-01,1.170e-01
9.745e-01,1.013e-01
9.771e-01,8.746e-02
9.798e-01,7.540e-02
9.825e-01,6.487e-02
9.852e-01,5.569e-02
9.879e-01,4.772e-02
9.906e-01,4.081e-02
9.933e-01,3.484e-02
9.960e-01,2.968e-02
9.987e-01,2.523e-02


==> anc/03_results/weak_inf/total_probability/0_025.csv <==
transmittance,probability_density
4.928e-01,2.172e-08
4.954e-01,3.384e-08
4.979e-01,5.200e-08
5.004e-01,7.885e-08
5.030e-01,1.180e-07
5.055e-01,1.743e-07
5.081e-01,2.543e-07
5.106e-01,3.664e-07
5.132e-01,5.213e-07
5.157e-01,7.329e-07
5.182e-01,1.018e-06
5.208e-01,1.398e-06
5.233e-01,1.898e-06
5.259e-01,2.547e-06
5.284e-01,3.381e-06
5.310e-01,4.441e-06
5.335e-01,5.771e-06
5.360e-01,7.422e-06
5.386e-01,9.450e-06
5.411e-01,1.191e-05
5.437e-01,1.488e-05
5.462e-01,1.841e-05
5.487e-01,2.258e-05
5.513e-01,2.746e-05
5.538e-01,3.311e-05
5.564e-01,3.961e-05
5.589e-01,4.704e-05
5.615e-01,5.547e-05
5.640e-01,6.498e-05
5.665e-01,7.564e-05
5.691e-01,8.757e-05
5.716e-01,1.009e-04
5.742e-01,1.156e-04
5.767e-01,1.320e-04
5.793e-01,1.502e-04
5.818e-01,1.704e-04
5.843e-01,1.929e-04
5.869e-01,2.180e-04
5.894e-01,2.460e-04
5.920e-01,2.773e-04
5.945e-01,3.125e-04
5.970e-01,3.522e-04
5.996e-01,3.970e-04
6.021e-01,4.477e-04
6.047e-01,5.052e-04
6.072e-01,5.704e-04
6.098e-01,6.445e-04
6.123e-01,7.287e-04
6.148e-01,8.244e-04
6.174e-01,9.332e-04
6.199e-01,1.057e-03
6.225e-01,1.197e-03
6.250e-01,1.357e-03
6.276e-01,1.538e-03
6.301e-01,1.743e-03
6.326e-01,1.976e-03
6.352e-01,2.240e-03
6.377e-01,2.540e-03
6.403e-01,2.879e-03
6.428e-01,3.265e-03
6.454e-01,3.702e-03
6.479e-01,4.198e-03
6.504e-01,4.761e-03
6.530e-01,5.402e-03
6.555e-01,6.130e-03
6.581e-01,6.959e-03
6.606e-01,7.902e-03
6.631e-01,8.978e-03
6.657e-01,1.020e-02
6.682e-01,1.160e-02
6.708e-01,1.320e-02
6.733e-01,1.503e-02
6.759e-01,1.712e-02
6.784e-01,1.951e-02
6.809e-01,2.224e-02
6.835e-01,2.537e-02
6.860e-01,2.895e-02
6.886e-01,3.305e-02
6.911e-01,3.775e-02
6.937e-01,4.313e-02
6.962e-01,4.929e-02
6.987e-01,5.635e-02
7.013e-01,6.444e-02
7.038e-01,7.370e-02
7.064e-01,8.431e-02
7.089e-01,9.644e-02
7.115e-01,1.103e-01
7.140e-01,1.262e-01
7.165e-01,1.443e-01
7.191e-01,1.649e-01
7.216e-01,1.884e-01
7.242e-01,2.152e-01
7.267e-01,2.456e-01
7.292e-01,2.801e-01
7.318e-01,3.192e-01
7.343e-01,3.633e-01
7.369e-01,4.131e-01
7.394e-01,4.691e-01
7.420e-01,5.320e-01
7.445e-01,6.024e-01
7.470e-01,6.809e-01
7.496e-01,7.683e-01
7.521e-01,8.653e-01
7.547e-01,9.725e-01
7.572e-01,1.091e+00
7.598e-01,1.220e+00
7.623e-01,1.362e+00
7.648e-01,1.517e+00
7.674e-01,1.685e+00
7.699e-01,1.867e+00
7.725e-01,2.062e+00
7.750e-01,2.271e+00
7.776e-01,2.495e+00
7.801e-01,2.732e+00
7.826e-01,2.983e+00
7.852e-01,3.246e+00
7.877e-01,3.522e+00
7.903e-01,3.809e+00
7.928e-01,4.106e+00
7.953e-01,4.411e+00
7.979e-01,4.724e+00
8.004e-01,5.042e+00
8.030e-01,5.363e+00
8.055e-01,5.686e+00
8.081e-01,6.007e+00
8.106e-01,6.325e+00
8.131e-01,6.636e+00
8.157e-01,6.939e+00
8.182e-01,7.231e+00
8.208e-01,7.508e+00
8.233e-01,7.770e+00
8.259e-01,8.012e+00
8.284e-01,8.234e+00
8.309e-01,8.432e+00
8.335e-01,8.605e+00
8.360e-01,8.751e+00
8.386e-01,8.869e+00
8.411e-01,8.958e+00
8.437e-01,9.016e+00
8.462e-01,9.044e+00
8.487e-01,9.041e+00
8.513e-01,9.007e+00
8.538e-01,8.943e+00
8.564e-01,8.850e+00
8.589e-01,8.728e+00
8.614e-01,8.579e+00
8.640e-01,8.404e+00
8.665e-01,8.206e+00
8.691e-01,7.986e+00
8.716e-01,7.747e+00
8.742e-01,7.490e+00
8.767e-01,7.218e+00
8.792e-01,6.934e+00
8.818e-01,6.639e+00
8.843e-01,6.337e+00
8.869e-01,6.029e+00
8.894e-01,5.719e+00
8.920e-01,5.407e+00
8.945e-01,5.096e+00
8.970e-01,4.789e+00
8.996e-01,4.486e+00
9.021e-01,4.190e+00
9.047e-01,3.901e+00
9.072e-01,3.621e+00
9.097e-01,3.352e+00
9.123e-01,3.093e+00
9.148e-01,2.845e+00
9.174e-01,2.610e+00
9.199e-01,2.388e+00
9.225e-01,2.178e+00
9.250e-01,1.980e+00
9.275e-01,1.796e+00
9.301e-01,1.624e+00
9.326e-01,1.465e+00
9.352e-01,1.317e+00
9.377e-01,1.181e+00
9.403e-01,1.056e+00
9.428e-01,9.420e-01
9.453e-01,8.379e-01
9.479e-01,7.433e-01
9.504e-01,6.576e-01
9.530e-01,5.802e-01
9.555e-01,5.106e-01
9.581e-01,4.482e-01
9.606e-01,3.924e-01
9.631e-01,3.426e-01
9.657e-01,2.984e-01
9.682e-01,2.593e-01
9.708e-01,2.247e-01
9.733e-01,1.942e-01
9.758e-01,1.675e-01
9.784e-01,1.441e-01
9.809e-01,1.236e-01
9.835e-01,1.058e-01
9.860e-01,9.038e-02
9.886e-01,7.699e-02
9.911e-01,6.544e-02
9.936e-01,5.548e-02
9.962e-01,4.694e-02
9.987e-01,3.961e-02


==> anc/03_results/weak_inf/total_probability/0_026.csv <==
transmittance,probability_density
5.214e-01,1.733e-09
5.238e-01,2.918e-09
5.262e-01,4.845e-09
5.286e-01,7.934e-09
5.310e-01,1.282e-08
5.334e-01,2.043e-08
5.358e-01,3.215e-08
5.382e-01,4.993e-08
5.406e-01,7.657e-08
5.430e-01,1.159e-07
5.454e-01,1.734e-07
5.478e-01,2.562e-07
5.502e-01,3.739e-07
5.526e-01,5.394e-07
5.550e-01,7.691e-07
5.574e-01,1.084e-06
5.598e-01,1.511e-06
5.622e-01,2.082e-06
5.646e-01,2.839e-06
5.670e-01,3.829e-06
5.694e-01,5.111e-06
5.718e-01,6.751e-06
5.742e-01,8.828e-06
5.766e-01,1.143e-05
5.790e-01,1.465e-05
5.814e-01,1.861e-05
5.838e-01,2.342e-05
5.862e-01,2.920e-05
5.886e-01,3.609e-05
5.910e-01,4.422e-05
5.934e-01,5.374e-05
5.958e-01,6.477e-05
5.982e-01,7.747e-05
6.006e-01,9.196e-05
6.030e-01,1.084e-04
6.053e-01,1.269e-04
6.077e-01,1.475e-04
6.101e-01,1.704e-04
6.125e-01,1.958e-04
6.149e-01,2.237e-04
6.173e-01,2.543e-04
6.197e-01,2.877e-04
6.221e-01,3.241e-04
6.245e-01,3.636e-04
6.269e-01,4.067e-04
6.293e-01,4.534e-04
6.317e-01,5.043e-04
6.341e-01,5.597e-04
6.365e-01,6.201e-04
6.389e-01,6.862e-04
6.413e-01,7.588e-04
6.437e-01,8.385e-04
6.461e-01,9.265e-04
6.485e-01,1.024e-03
6.509e-01,1.132e-03
6.533e-01,1.253e-03
6.557e-01,1.387e-03
6.581e-01,1.537e-03
6.605e-01,1.706e-03
6.629e-01,1.896e-03
6.653e-01,2.109e-03
6.677e-01,2.349e-03
6.701e-01,2.620e-03
6.725e-01,2.925e-03
6.749e-01,3.271e-03
6.773e-01,3.661e-03
6.797e-01,4.103e-03
6.821e-01,4.603e-03
6.845e-01,5.169e-03
6.869e-01,5.812e-03
6.893e-01,6.540e-03
6.917e-01,7.368e-03
6.941e-01,8.307e-03
6.965e-01,9.376e-03
6.989e-01,1.059e-02
7.013e-01,1.198e-02
7.037e-01,1.355e-02
7.061e-01,1.535e-02
7.085e-01,1.740e-02
7.109e-01,1.975e-02
7.133e-01,2.243e-02
7.157e-01,2.549e-02
7.181e-01,2.900e-02
7.205e-01,3.302e-02
7.229e-01,3.762e-02
7.253e-01,4.290e-02
7.277e-01,4.894e-02
7.301e-01,5.588e-02
7.325e-01,6.384e-02
7.349e-01,7.297e-02
7.373e-01,8.344e-02
7.397e-01,9.545e-02
7.421e-01,1.092e-01
7.445e-01,1.250e-01
7.469e-01,1.431e-01
7.493e-01,1.638e-01
7.517e-01,1.875e-01
7.541e-01,2.146e-01
7.565e-01,2.455e-01
7.589e-01,2.807e-01
7.613e-01,3.208e-01
7.637e-01,3.663e-01
7.661e-01,4.179e-01
7.685e-01,4.762e-01
7.709e-01,5.421e-01
7.733e-01,6.162e-01
7.757e-01,6.994e-01
7.781e-01,7.925e-01
7.805e-01,8.964e-01
7.829e-01,1.012e+00
7.853e-01,1.140e+00
7.877e-01,1.281e+00
7.901e-01,1.437e+00
7.925e-01,1.607e+00
7.949e-01,1.793e+00
7.973e-01,1.995e+00
7.997e-01,2.214e+00
8.021e-01,2.449e+00
8.045e-01,2.701e+00
8.069e-01,2.970e+00
8.093e-01,3.256e+00
8.117e-01,3.557e+00
8.141e-01,3.873e+00
8.165e-01,4.203e+00
8.189e-01,4.545e+00
8.213e-01,4.898e+00
8.237e-01,5.260e+00
8.261e-01,5.629e+00
8.285e-01,6.001e+00
8.309e-01,6.375e+00
8.333e-01,6.747e+00
8.357e-01,7.114e+00
8.381e-01,7.474e+00
8.405e-01,7.822e+00
8.429e-01,8.156e+00
8.453e-01,8.472e+00
8.477e-01,8.767e+00
8.501e-01,9.038e+00
8.525e-01,9.282e+00
8.549e-01,9.497e+00
8.573e-01,9.680e+00
8.597e-01,9.829e+00
8.621e-01,9.942e+00
8.645e-01,1.002e+01
8.669e-01,1.006e+01
8.692e-01,1.006e+01
8.716e-01,1.002e+01
8.740e-01,9.950e+00
8.764e-01,9.840e+00
8.788e-01,9.696e+00
8.812e-01,9.517e+00
8.836e-01,9.308e+00
8.860e-01,9.070e+00
8.884e-01,8.805e+00
8.908e-01,8.517e+00
8.932e-01,8.209e+00
8.956e-01,7.883e+00
8.980e-01,7.543e+00
9.004e-01,7.191e+00
9.028e-01,6.832e+00
9.052e-01,6.467e+00
9.076e-01,6.101e+00
9.100e-01,5.735e+00
9.124e-01,5.372e+00
9.148e-01,5.015e+00
9.172e-01,4.665e+00
9.196e-01,4.325e+00
9.220e-01,3.996e+00
9.244e-01,3.679e+00
9.268e-01,3.376e+00
9.292e-01,3.088e+00
9.316e-01,2.815e+00
9.340e-01,2.558e+00
9.364e-01,2.316e+00
9.388e-01,2.091e+00
9.412e-01,1.881e+00
9.436e-01,1.687e+00
9.460e-01,1.508e+00
9.484e-01,1.344e+00
9.508e-01,1.194e+00
9.532e-01,1.057e+00
9.556e-01,9.331e-01
9.580e-01,8.211e-01
9.604e-01,7.204e-01
9.628e-01,6.301e-01
9.652e-01,5.494e-01
9.676e-01,4.776e-01
9.700e-01,4.140e-01
9.724e-01,3.577e-01
9.748e-01,3.082e-01
9.772e-01,2.648e-01
9.796e-01,2.268e-01
9.820e-01,1.937e-01
9.844e-01,1.650e-01
9.868e-01,1.401e-01
9.892e-01,1.186e-01
9.916e-01,1.002e-01
9.940e-01,8.436e-02
9.964e-01,7.084e-02
9.988e-01,5.932e-02


==> anc/03_results/weak_inf/total_probability/0_027.csv <==
transmittance,probability_density
5.501e-01,6.958e-13
5.524e-01,1.382e-12
5.546e-01,2.702e-12
5.569e-01,5.206e-12
5.591e-01,9.884e-12
5.614e-01,1.849e-11
5.637e-01,3.410e-11
5.659e-01,6.201e-11
5.682e-01,1.112e-10
5.704e-01,1.965e-10
5.727e-01,3.427e-10
5.749e-01,5.896e-10
5.772e-01,1.001e-09
5.794e-01,1.677e-09
5.817e-01,2.772e-09
5.840e-01,4.525e-09
5.862e-01,7.292e-09
5.885e-01,1.160e-08
5.907e-01,1.824e-08
5.930e-01,2.832e-08
5.952e-01,4.344e-08
5.975e-01,6.584e-08
5.997e-01,9.865e-08
6.020e-01,1.461e-07
6.042e-01,2.139e-07
6.065e-01,3.097e-07
6.088e-01,4.435e-07
6.110e-01,6.283e-07
6.133e-01,8.808e-07
6.155e-01,1.222e-06
6.178e-01,1.678e-06
6.200e-01,2.281e-06
6.223e-01,3.070e-06
6.245e-01,4.094e-06
6.268e-01,5.409e-06
6.291e-01,7.082e-06
6.313e-01,9.190e-06
6.336e-01,1.183e-05
6.358e-01,1.509e-05
6.381e-01,1.911e-05
6.403e-01,2.400e-05
6.426e-01,2.993e-05
6.448e-01,3.706e-05
6.471e-01,4.558e-05
6.493e-01,5.568e-05
6.516e-01,6.761e-05
6.539e-01,8.161e-05
6.561e-01,9.796e-05
6.584e-01,1.170e-04
6.606e-01,1.389e-04
6.629e-01,1.643e-04
6.651e-01,1.934e-04
6.674e-01,2.266e-04
6.696e-01,2.646e-04
6.719e-01,3.078e-04
6.742e-01,3.568e-04
6.764e-01,4.124e-04
6.787e-01,4.751e-04
6.809e-01,5.460e-04
6.832e-01,6.260e-04
6.854e-01,7.161e-04
6.877e-01,8.177e-04
6.899e-01,9.323e-04
6.922e-01,1.062e-03
6.944e-01,1.207e-03
6.967e-01,1.373e-03
6.990e-01,1.560e-03
7.012e-01,1.772e-03
7.035e-01,2.013e-03
7.057e-01,2.288e-03
7.080e-01,2.601e-03
7.102e-01,2.960e-03
7.125e-01,3.370e-03
7.147e-01,3.841e-03
7.170e-01,4.382e-03
7.193e-01,5.002e-03
7.215e-01,5.716e-03
7.238e-01,6.536e-03
7.260e-01,7.479e-03
7.283e-01,8.562e-03
7.305e-01,9.807e-03
7.328e-01,1.124e-02
7.350e-01,1.288e-02
7.373e-01,1.476e-02
7.395e-01,1.691e-02
7.418e-01,1.938e-02
7.441e-01,2.221e-02
7.463e-01,2.544e-02
7.486e-01,2.914e-02
7.508e-01,3.337e-02
7.531e-01,3.821e-02
7.553e-01,4.375e-02
7.576e-01,5.008e-02
7.598e-01,5.733e-02
7.621e-01,6.562e-02
7.644e-01,7.511e-02
7.666e-01,8.598e-02
7.689e-01,9.843e-02
7.711e-01,1.127e-01
7.734e-01,1.290e-01
7.756e-01,1.478e-01
7.779e-01,1.692e-01
7.801e-01,1.938e-01
7.824e-01,2.220e-01
7.846e-01,2.542e-01
7.869e-01,2.911e-01
7.892e-01,3.333e-01
7.914e-01,3.813e-01
7.937e-01,4.361e-01
7.959e-01,4.984e-01
7.982e-01,5.691e-01
8.004e-01,6.492e-01
8.027e-01,7.396e-01
8.049e-01,8.415e-01
8.072e-01,9.559e-01
8.095e-01,1.084e+00
8.117e-01,1.227e+00
8.140e-01,1.385e+00
8.162e-01,1.561e+00
8.185e-01,1.754e+00
8.207e-01,1.967e+00
8.230e-01,2.199e+00
8.252e-01,2.451e+00
8.275e-01,2.724e+00
8.297e-01,3.018e+00
8.320e-01,3.333e+00
8.343e-01,3.668e+00
8.365e-01,4.023e+00
8.388e-01,4.396e+00
8.410e-01,4.786e+00
8.433e-01,5.192e+00
8.455e-01,5.610e+00
8.478e-01,6.039e+00
8.500e-01,6.476e+00
8.523e-01,6.916e+00
8.546e-01,7.357e+00
8.568e-01,7.794e+00
8.591e-01,8.224e+00
8.613e-01,8.641e+00
8.636e-01,9.043e+00
8.658e-01,9.423e+00
8.681e-01,9.779e+00
8.703e-01,1.011e+01
8.726e-01,1.040e+01
8.748e-01,1.066e+01
8.771e-01,1.088e+01
8.794e-01,1.105e+01
8.816e-01,1.118e+01
8.839e-01,1.127e+01
8.861e-01,1.131e+01
8.884e-01,1.130e+01
8.906e-01,1.124e+01
8.929e-01,1.114e+01
8.951e-01,1.099e+01
8.974e-01,1.080e+01
8.997e-01,1.057e+01
9.019e-01,1.030e+01
9.042e-01,9.991e+00
9.064e-01,9.655e+00
9.087e-01,9.293e+00
9.109e-01,8.907e+00
9.132e-01,8.503e+00
9.154e-01,8.084e+00
9.177e-01,7.655e+00
9.199e-01,7.220e+00
9.222e-01,6.782e+00
9.245e-01,6.345e+00
9.267e-01,5.913e+00
9.290e-01,5.489e+00
9.312e-01,5.075e+00
9.335e-01,4.674e+00
9.357e-01,4.288e+00
9.380e-01,3.919e+00
9.402e-01,3.568e+00
9.425e-01,3.236e+00
9.448e-01,2.923e+00
9.470e-01,2.631e+00
9.493e-01,2.359e+00
9.515e-01,2.108e+00
9.538e-01,1.876e+00
9.560e-01,1.664e+00
9.583e-01,1.470e+00
9.605e-01,1.294e+00
9.628e-01,1.135e+00
9.650e-01,9.918e-01
9.673e-01,8.637e-01
9.696e-01,7.494e-01
9.718e-01,6.480e-01
9.741e-01,5.583e-01
9.763e-01,4.794e-01
9.786e-01,4.102e-01
9.808e-01,3.498e-01
9.831e-01,2.972e-01
9.853e-01,2.517e-01
9.876e-01,2.124e-01
9.899e-01,1.787e-01
9.921e-01,1.498e-01
9.944e-01,1.252e-01
9.966e-01,1.043e-01
9.989e-01,8.654e-02


==> anc/03_results/weak_inf/total_probability/0_028.csv <==
transmittance,probability_density
5.789e-01,1.221e-13
5.810e-01,2.556e-13
5.831e-01,5.267e-13
5.852e-01,1.069e-12
5.873e-01,2.135e-12
5.894e-01,4.203e-12
5.915e-01,8.151e-12
5.937e-01,1.557e-11
5.958e-01,2.933e-11
5.979e-01,5.443e-11
6.000e-01,9.958e-11
6.021e-01,1.796e-10
6.042e-01,3.195e-10
6.063e-01,5.605e-10
6.084e-01,9.700e-10
6.105e-01,1.656e-09
6.126e-01,2.790e-09
6.148e-01,4.637e-09
6.169e-01,7.608e-09
6.190e-01,1.232e-08
6.211e-01,1.970e-08
6.232e-01,3.110e-08
6.253e-01,4.850e-08
6.274e-01,7.469e-08
6.295e-01,1.136e-07
6.316e-01,1.708e-07
6.338e-01,2.536e-07
6.359e-01,3.722e-07
6.380e-01,5.400e-07
6.401e-01,7.745e-07
6.422e-01,1.098e-06
6.443e-01,1.540e-06
6.464e-01,2.135e-06
6.485e-01,2.928e-06
6.506e-01,3.974e-06
6.528e-01,5.335e-06
6.549e-01,7.089e-06
6.570e-01,9.322e-06
6.591e-01,1.214e-05
6.612e-01,1.564e-05
6.633e-01,1.997e-05
6.654e-01,2.524e-05
6.675e-01,3.161e-05
6.696e-01,3.923e-05
6.718e-01,4.826e-05
6.739e-01,5.884e-05
6.760e-01,7.114e-05
6.781e-01,8.531e-05
6.802e-01,1.015e-04
6.823e-01,1.199e-04
6.844e-01,1.405e-04
6.865e-01,1.636e-04
6.886e-01,1.893e-04
6.908e-01,2.177e-04
6.929e-01,2.490e-04
6.950e-01,2.834e-04
6.971e-01,3.211e-04
6.992e-01,3.625e-04
7.013e-01,4.078e-04
7.034e-01,4.576e-04
7.055e-01,5.125e-04
7.076e-01,5.732e-04
7.097e-01,6.405e-04
7.119e-01,7.155e-04
7.140e-01,7.994e-04
7.161e-01,8.937e-04
7.182e-01,1.000e-03
7.203e-01,1.120e-03
7.224e-01,1.257e-03
7.245e-01,1.411e-03
7.266e-01,1.587e-03
7.287e-01,1.787e-03
7.309e-01,2.014e-03
7.330e-01,2.272e-03
7.351e-01,2.566e-03
7.372e-01,2.898e-03
7.393e-01,3.276e-03
7.414e-01,3.704e-03
7.435e-01,4.188e-03
7.456e-01,4.737e-03
7.477e-01,5.359e-03
7.499e-01,6.062e-03
7.520e-01,6.859e-03
7.541e-01,7.761e-03
7.562e-01,8.784e-03
7.583e-01,9.944e-03
7.604e-01,1.126e-02
7.625e-01,1.276e-02
7.646e-01,1.446e-02
7.667e-01,1.639e-02
7.689e-01,1.860e-02
7.710e-01,2.111e-02
7.731e-01,2.398e-02
7.752e-01,2.725e-02
7.773e-01,3.099e-02
7.794e-01,3.526e-02
7.815e-01,4.016e-02
7.836e-01,4.577e-02
7.857e-01,5.219e-02
7.879e-01,5.957e-02
7.900e-01,6.804e-02
7.921e-01,7.777e-02
7.942e-01,8.897e-02
7.963e-01,1.018e-01
7.984e-01,1.167e-01
8.005e-01,1.338e-01
8.026e-01,1.535e-01
8.047e-01,1.762e-01
8.069e-01,2.024e-01
8.090e-01,2.325e-01
8.111e-01,2.673e-01
8.132e-01,3.073e-01
8.153e-01,3.534e-01
8.174e-01,4.063e-01
8.195e-01,4.671e-01
8.216e-01,5.366e-01
8.237e-01,6.161e-01
8.258e-01,7.068e-01
8.280e-01,8.099e-01
8.301e-01,9.268e-01
8.322e-01,1.059e+00
8.343e-01,1.208e+00
8.364e-01,1.375e+00
8.385e-01,1.562e+00
8.406e-01,1.770e+00
8.427e-01,2.000e+00
8.448e-01,2.254e+00
8.470e-01,2.533e+00
8.491e-01,2.837e+00
8.512e-01,3.167e+00
8.533e-01,3.524e+00
8.554e-01,3.907e+00
8.575e-01,4.315e+00
8.596e-01,4.747e+00
8.617e-01,5.202e+00
8.638e-01,5.678e+00
8.660e-01,6.171e+00
8.681e-01,6.680e+00
8.702e-01,7.199e+00
8.723e-01,7.724e+00
8.744e-01,8.252e+00
8.765e-01,8.776e+00
8.786e-01,9.291e+00
8.807e-01,9.791e+00
8.828e-01,1.027e+01
8.850e-01,1.073e+01
8.871e-01,1.115e+01
8.892e-01,1.153e+01
8.913e-01,1.187e+01
8.934e-01,1.217e+01
8.955e-01,1.241e+01
8.976e-01,1.260e+01
8.997e-01,1.273e+01
9.018e-01,1.280e+01
9.040e-01,1.281e+01
9.061e-01,1.276e+01
9.082e-01,1.265e+01
9.103e-01,1.248e+01
9.124e-01,1.226e+01
9.145e-01,1.198e+01
9.166e-01,1.166e+01
9.187e-01,1.129e+01
9.208e-01,1.088e+01
9.230e-01,1.044e+01
9.251e-01,9.965e+00
9.272e-01,9.471e+00
9.293e-01,8.961e+00
9.314e-01,8.439e+00
9.335e-01,7.911e+00
9.356e-01,7.382e+00
9.377e-01,6.857e+00
9.398e-01,6.341e+00
9.420e-01,5.837e+00
9.441e-01,5.350e+00
9.462e-01,4.881e+00
9.483e-01,4.433e+00
9.504e-01,4.009e+00
9.525e-01,3.610e+00
9.546e-01,3.236e+00
9.567e-01,2.888e+00
9.588e-01,2.567e+00
9.609e-01,2.271e+00
9.631e-01,2.001e+00
9.652e-01,1.755e+00
9.673e-01,1.534e+00
9.694e-01,1.334e+00
9.715e-01,1.156e+00
9.736e-01,9.969e-01
9.757e-01,8.564e-01
9.778e-01,7.327e-01
9.799e-01,6.243e-01
9.821e-01,5.298e-01
9.842e-01,4.477e-01
9.863e-01,3.769e-01
9.884e-01,3.160e-01
9.905e-01,2.638e-01
9.926e-01,2.194e-01
9.947e-01,1.818e-01
9.968e-01,1.500e-01
9.989e-01,1.233e-01


==> anc/03_results/weak_inf/total_probability/0_029.csv <==
transmittance,probability_density
6.074e-01,1.550e-21
6.094e-01,4.437e-21
6.114e-01,1.249e-20
6.133e-01,3.455e-20
6.153e-01,9.401e-20
6.173e-01,2.515e-19
6.192e-01,6.621e-19
6.212e-01,1.714e-18
6.232e-01,4.368e-18
6.251e-01,1.095e-17
6.271e-01,2.703e-17
6.291e-01,6.565e-17
6.311e-01,1.570e-16
6.330e-01,3.697e-16
6.350e-01,8.572e-16
6.370e-01,1.958e-15
6.389e-01,4.405e-15
6.409e-01,9.764e-15
6.429e-01,2.132e-14
6.448e-01,4.590e-14
6.468e-01,9.736e-14
6.488e-01,2.036e-13
6.507e-01,4.197e-13
6.527e-01,8.531e-13
6.547e-01,1.710e-12
6.566e-01,3.380e-12
6.586e-01,6.592e-12
6.606e-01,1.268e-11
6.625e-01,2.407e-11
6.645e-01,4.508e-11
6.665e-01,8.332e-11
6.684e-01,1.520e-10
6.704e-01,2.738e-10
6.724e-01,4.868e-10
6.743e-01,8.546e-10
6.763e-01,1.482e-09
6.783e-01,2.537e-09
6.802e-01,4.292e-09
6.822e-01,7.173e-09
6.842e-01,1.184e-08
6.861e-01,1.933e-08
6.881e-01,3.117e-08
6.901e-01,4.968e-08
6.921e-01,7.830e-08
6.940e-01,1.220e-07
6.960e-01,1.880e-07
6.980e-01,2.864e-07
6.999e-01,4.318e-07
7.019e-01,6.439e-07
7.039e-01,9.500e-07
7.058e-01,1.387e-06
7.078e-01,2.004e-06
7.098e-01,2.867e-06
7.117e-01,4.061e-06
7.137e-01,5.695e-06
7.157e-01,7.910e-06
7.176e-01,1.088e-05
7.196e-01,1.483e-05
7.216e-01,2.003e-05
7.235e-01,2.681e-05
7.255e-01,3.557e-05
7.275e-01,4.679e-05
7.294e-01,6.103e-05
7.314e-01,7.896e-05
7.334e-01,1.013e-04
7.353e-01,1.291e-04
7.373e-01,1.631e-04
7.393e-01,2.046e-04
7.412e-01,2.549e-04
7.432e-01,3.153e-04
7.452e-01,3.874e-04
7.471e-01,4.730e-04
7.491e-01,5.740e-04
7.511e-01,6.923e-04
7.531e-01,8.304e-04
7.550e-01,9.907e-04
7.570e-01,1.176e-03
7.590e-01,1.389e-03
7.609e-01,1.633e-03
7.629e-01,1.912e-03
7.649e-01,2.230e-03
7.668e-01,2.592e-03
7.688e-01,3.002e-03
7.708e-01,3.466e-03
7.727e-01,3.992e-03
7.747e-01,4.587e-03
7.767e-01,5.260e-03
7.786e-01,6.020e-03
7.806e-01,6.881e-03
7.826e-01,7.856e-03
7.845e-01,8.961e-03
7.865e-01,1.021e-02
7.885e-01,1.164e-02
7.904e-01,1.326e-02
7.924e-01,1.510e-02
7.944e-01,1.721e-02
7.963e-01,1.961e-02
7.983e-01,2.235e-02
8.003e-01,2.549e-02
8.022e-01,2.908e-02
8.042e-01,3.320e-02
8.062e-01,3.792e-02
8.081e-01,4.335e-02
8.101e-01,4.957e-02
8.121e-01,5.673e-02
8.140e-01,6.497e-02
8.160e-01,7.446e-02
8.180e-01,8.539e-02
8.200e-01,9.800e-02
8.219e-01,1.125e-01
8.239e-01,1.294e-01
8.259e-01,1.488e-01
8.278e-01,1.712e-01
8.298e-01,1.972e-01
8.318e-01,2.273e-01
8.337e-01,2.622e-01
8.357e-01,3.025e-01
8.377e-01,3.492e-01
8.396e-01,4.031e-01
8.416e-01,4.655e-01
8.436e-01,5.374e-01
8.455e-01,6.203e-01
8.475e-01,7.156e-01
8.495e-01,8.250e-01
8.514e-01,9.501e-01
8.534e-01,1.093e+00
8.554e-01,1.255e+00
8.573e-01,1.439e+00
8.593e-01,1.646e+00
8.613e-01,1.878e+00
8.632e-01,2.138e+00
8.652e-01,2.428e+00
8.672e-01,2.747e+00
8.691e-01,3.099e+00
8.711e-01,3.484e+00
8.731e-01,3.902e+00
8.750e-01,4.354e+00
8.770e-01,4.838e+00
8.790e-01,5.354e+00
8.810e-01,5.899e+00
8.829e-01,6.471e+00
8.849e-01,7.066e+00
8.869e-01,7.680e+00
8.888e-01,8.307e+00
8.908e-01,8.942e+00
8.928e-01,9.578e+00
8.947e-01,1.021e+01
8.967e-01,1.083e+01
8.987e-01,1.142e+01
9.006e-01,1.199e+01
9.026e-01,1.251e+01
9.046e-01,1.300e+01
9.065e-01,1.343e+01
9.085e-01,1.380e+01
9.105e-01,1.411e+01
9.124e-01,1.435e+01
9.144e-01,1.451e+01
9.164e-01,1.460e+01
9.183e-01,1.461e+01
9.203e-01,1.454e+01
9.223e-01,1.439e+01
9.242e-01,1.417e+01
9.262e-01,1.388e+01
9.282e-01,1.352e+01
9.301e-01,1.310e+01
9.321e-01,1.263e+01
9.341e-01,1.211e+01
9.360e-01,1.155e+01
9.380e-01,1.095e+01
9.400e-01,1.034e+01
9.420e-01,9.701e+00
9.439e-01,9.059e+00
9.459e-01,8.414e+00
9.479e-01,7.775e+00
9.498e-01,7.147e+00
9.518e-01,6.536e+00
9.538e-01,5.947e+00
9.557e-01,5.383e+00
9.577e-01,4.847e+00
9.597e-01,4.343e+00
9.616e-01,3.871e+00
9.636e-01,3.434e+00
9.656e-01,3.030e+00
9.675e-01,2.661e+00
9.695e-01,2.325e+00
9.715e-01,2.021e+00
9.734e-01,1.748e+00
9.754e-01,1.505e+00
9.774e-01,1.290e+00
9.793e-01,1.099e+00
9.813e-01,9.328e-01
9.833e-01,7.876e-01
9.852e-01,6.618e-01
9.872e-01,5.535e-01
9.892e-01,4.607e-01
9.911e-01,3.817e-01
9.931e-01,3.148e-01
9.951e-01,2.583e-01
9.970e-01,2.111e-01
9.990e-01,1.716e-01


==> anc/03_results/weak_inf/total_probability/0_03.csv <==
transmittance,probability_density
6.348e-01,1.434e-09
6.367e-01,2.581e-09
6.385e-01,4.568e-09
6.403e-01,7.956e-09
6.421e-01,1.364e-08
6.440e-01,2.300e-08
6.458e-01,3.819e-08
6.476e-01,6.242e-08
6.495e-01,1.004e-07
6.513e-01,1.592e-07
6.531e-01,2.484e-07
6.550e-01,3.818e-07
6.568e-01,5.780e-07
6.586e-01,8.622e-07
6.605e-01,1.267e-06
6.623e-01,1.835e-06
6.641e-01,2.619e-06
6.659e-01,3.685e-06
6.678e-01,5.110e-06
6.696e-01,6.986e-06
6.714e-01,9.417e-06
6.733e-01,1.252e-05
6.751e-01,1.641e-05
6.769e-01,2.122e-05
6.788e-01,2.706e-05
6.806e-01,3.405e-05
6.824e-01,4.227e-05
6.842e-01,5.179e-05
6.861e-01,6.260e-05
6.879e-01,7.470e-05
6.897e-01,8.797e-05
6.916e-01,1.023e-04
6.934e-01,1.174e-04
6.952e-01,1.330e-04
6.971e-01,1.488e-04
6.989e-01,1.645e-04
7.007e-01,1.795e-04
7.026e-01,1.935e-04
7.044e-01,2.061e-04
7.062e-01,2.168e-04
7.080e-01,2.254e-04
7.099e-01,2.316e-04
7.117e-01,2.351e-04
7.135e-01,2.359e-04
7.154e-01,2.340e-04
7.172e-01,2.296e-04
7.190e-01,2.227e-04
7.209e-01,2.138e-04
7.227e-01,2.032e-04
7.245e-01,1.912e-04
7.263e-01,1.785e-04
7.282e-01,1.654e-04
7.300e-01,1.525e-04
7.318e-01,1.404e-04
7.337e-01,1.296e-04
7.355e-01,1.206e-04
7.373e-01,1.138e-04
7.392e-01,1.099e-04
7.410e-01,1.093e-04
7.428e-01,1.125e-04
7.447e-01,1.200e-04
7.465e-01,1.324e-04
7.483e-01,1.501e-04
7.501e-01,1.736e-04
7.520e-01,2.035e-04
7.538e-01,2.402e-04
7.556e-01,2.842e-04
7.575e-01,3.359e-04
7.593e-01,3.957e-04
7.611e-01,4.639e-04
7.630e-01,5.408e-04
7.648e-01,6.265e-04
7.666e-01,7.211e-04
7.684e-01,8.248e-04
7.703e-01,9.377e-04
7.721e-01,1.060e-03
7.739e-01,1.191e-03
7.758e-01,1.333e-03
7.776e-01,1.484e-03
7.794e-01,1.647e-03
7.813e-01,1.822e-03
7.831e-01,2.011e-03
7.849e-01,2.216e-03
7.868e-01,2.439e-03
7.886e-01,2.685e-03
7.904e-01,2.958e-03
7.922e-01,3.264e-03
7.941e-01,3.608e-03
7.959e-01,3.998e-03
7.977e-01,4.444e-03
7.996e-01,4.955e-03
8.014e-01,5.544e-03
8.032e-01,6.223e-03
8.051e-01,7.007e-03
8.069e-01,7.914e-03
8.087e-01,8.963e-03
8.105e-01,1.017e-02
8.124e-01,1.157e-02
8.142e-01,1.318e-02
8.160e-01,1.503e-02
8.179e-01,1.716e-02
8.197e-01,1.961e-02
8.215e-01,2.241e-02
8.234e-01,2.562e-02
8.252e-01,2.930e-02
8.270e-01,3.352e-02
8.289e-01,3.834e-02
8.307e-01,4.387e-02
8.325e-01,5.020e-02
8.343e-01,5.747e-02
8.362e-01,6.583e-02
8.380e-01,7.543e-02
8.398e-01,8.650e-02
8.417e-01,9.928e-02
8.435e-01,1.141e-01
8.453e-01,1.312e-01
8.472e-01,1.510e-01
8.490e-01,1.741e-01
8.508e-01,2.009e-01
8.526e-01,2.321e-01
8.545e-01,2.686e-01
8.563e-01,3.111e-01
8.581e-01,3.606e-01
8.600e-01,4.184e-01
8.618e-01,4.858e-01
8.636e-01,5.644e-01
8.655e-01,6.557e-01
8.673e-01,7.616e-01
8.691e-01,8.844e-01
8.710e-01,1.026e+00
8.728e-01,1.189e+00
8.746e-01,1.377e+00
8.764e-01,1.591e+00
8.783e-01,1.834e+00
8.801e-01,2.110e+00
8.819e-01,2.420e+00
8.838e-01,2.768e+00
8.856e-01,3.155e+00
8.874e-01,3.583e+00
8.893e-01,4.054e+00
8.911e-01,4.569e+00
8.929e-01,5.126e+00
8.947e-01,5.725e+00
8.966e-01,6.364e+00
8.984e-01,7.040e+00
9.002e-01,7.749e+00
9.021e-01,8.485e+00
9.039e-01,9.242e+00
9.057e-01,1.001e+01
9.076e-01,1.079e+01
9.094e-01,1.156e+01
9.112e-01,1.231e+01
9.131e-01,1.304e+01
9.149e-01,1.373e+01
9.167e-01,1.437e+01
9.185e-01,1.495e+01
9.204e-01,1.547e+01
9.222e-01,1.591e+01
9.240e-01,1.626e+01
9.259e-01,1.652e+01
9.277e-01,1.668e+01
9.295e-01,1.674e+01
9.314e-01,1.670e+01
9.332e-01,1.656e+01
9.350e-01,1.631e+01
9.368e-01,1.598e+01
9.387e-01,1.556e+01
9.405e-01,1.505e+01
9.423e-01,1.448e+01
9.442e-01,1.384e+01
9.460e-01,1.315e+01
9.478e-01,1.242e+01
9.497e-01,1.165e+01
9.515e-01,1.087e+01
9.533e-01,1.009e+01
9.552e-01,9.297e+00
9.570e-01,8.520e+00
9.588e-01,7.762e+00
9.606e-01,7.029e+00
9.625e-01,6.327e+00
9.643e-01,5.662e+00
9.661e-01,5.038e+00
9.680e-01,4.456e+00
9.698e-01,3.918e+00
9.716e-01,3.426e+00
9.735e-01,2.978e+00
9.753e-01,2.573e+00
9.771e-01,2.211e+00
9.789e-01,1.889e+00
9.808e-01,1.605e+00
9.826e-01,1.356e+00
9.844e-01,1.139e+00
9.863e-01,9.512e-01
9.881e-01,7.901e-01
9.899e-01,6.526e-01
9.918e-01,5.361e-01
9.936e-01,4.380e-01
9.954e-01,3.559e-01
9.973e-01,2.876e-01
9.991e-01,2.311e-01


==> anc/03_results/weak_inf/total_probability/0_031.csv <==
transmittance,probability_density
6.620e-01,2.914e-25
6.637e-01,1.001e-24
6.654e-01,3.376e-24
6.671e-01,1.117e-23
6.688e-01,3.628e-23
6.705e-01,1.157e-22
6.722e-01,3.623e-22
6.739e-01,1.114e-21
6.756e-01,3.364e-21
6.773e-01,9.978e-21
6.790e-01,2.908e-20
6.807e-01,8.325e-20
6.824e-01,2.342e-19
6.841e-01,6.476e-19
6.857e-01,1.760e-18
6.874e-01,4.702e-18
6.891e-01,1.235e-17
6.908e-01,3.190e-17
6.925e-01,8.101e-17
6.942e-01,2.024e-16
6.959e-01,4.972e-16
6.976e-01,1.202e-15
6.993e-01,2.858e-15
7.010e-01,6.687e-15
7.027e-01,1.540e-14
7.044e-01,3.490e-14
7.061e-01,7.787e-14
7.078e-01,1.710e-13
7.095e-01,3.698e-13
7.112e-01,7.875e-13
7.129e-01,1.651e-12
7.145e-01,3.411e-12
7.162e-01,6.938e-12
7.179e-01,1.391e-11
7.196e-01,2.746e-11
7.213e-01,5.342e-11
7.230e-01,1.024e-10
7.247e-01,1.936e-10
7.264e-01,3.606e-10
7.281e-01,6.621e-10
7.298e-01,1.199e-09
7.315e-01,2.140e-09
7.332e-01,3.766e-09
7.349e-01,6.538e-09
7.366e-01,1.120e-08
7.383e-01,1.891e-08
7.400e-01,3.151e-08
7.417e-01,5.182e-08
7.433e-01,8.407e-08
7.450e-01,1.346e-07
7.467e-01,2.128e-07
7.484e-01,3.319e-07
7.501e-01,5.112e-07
7.518e-01,7.773e-07
7.535e-01,1.167e-06
7.552e-01,1.731e-06
7.569e-01,2.535e-06
7.586e-01,3.668e-06
7.603e-01,5.242e-06
7.620e-01,7.403e-06
7.637e-01,1.033e-05
7.654e-01,1.425e-05
7.671e-01,1.943e-05
7.688e-01,2.619e-05
7.705e-01,3.491e-05
7.721e-01,4.602e-05
7.738e-01,6.001e-05
7.755e-01,7.741e-05
7.772e-01,9.881e-05
7.789e-01,1.248e-04
7.806e-01,1.562e-04
7.823e-01,1.935e-04
7.840e-01,2.374e-04
7.857e-01,2.887e-04
7.874e-01,3.480e-04
7.891e-01,4.159e-04
7.908e-01,4.932e-04
7.925e-01,5.806e-04
7.942e-01,6.786e-04
7.959e-01,7.881e-04
7.976e-01,9.098e-04
7.993e-01,1.045e-03
8.009e-01,1.194e-03
8.026e-01,1.359e-03
8.043e-01,1.542e-03
8.060e-01,1.744e-03
8.077e-01,1.968e-03
8.094e-01,2.218e-03
8.111e-01,2.495e-03
8.128e-01,2.805e-03
8.145e-01,3.152e-03
8.162e-01,3.540e-03
8.179e-01,3.977e-03
8.196e-01,4.468e-03
8.213e-01,5.020e-03
8.230e-01,5.642e-03
8.247e-01,6.343e-03
8.264e-01,7.134e-03
8.280e-01,8.025e-03
8.297e-01,9.030e-03
8.314e-01,1.016e-02
8.331e-01,1.145e-02
8.348e-01,1.290e-02
8.365e-01,1.454e-02
8.382e-01,1.640e-02
8.399e-01,1.851e-02
8.416e-01,2.091e-02
8.433e-01,2.365e-02
8.450e-01,2.677e-02
8.467e-01,3.035e-02
8.484e-01,3.444e-02
8.501e-01,3.915e-02
8.518e-01,4.457e-02
8.535e-01,5.081e-02
8.552e-01,5.803e-02
8.568e-01,6.637e-02
8.585e-01,7.605e-02
8.602e-01,8.729e-02
8.619e-01,1.004e-01
8.636e-01,1.156e-01
8.653e-01,1.334e-01
8.670e-01,1.542e-01
8.687e-01,1.786e-01
8.704e-01,2.073e-01
8.721e-01,2.409e-01
8.738e-01,2.804e-01
8.755e-01,3.270e-01
8.772e-01,3.818e-01
8.789e-01,4.463e-01
8.806e-01,5.223e-01
8.823e-01,6.116e-01
8.840e-01,7.166e-01
8.856e-01,8.397e-01
8.873e-01,9.838e-01
8.890e-01,1.152e+00
8.907e-01,1.347e+00
8.924e-01,1.573e+00
8.941e-01,1.834e+00
8.958e-01,2.134e+00
8.975e-01,2.475e+00
8.992e-01,2.863e+00
9.009e-01,3.300e+00
9.026e-01,3.790e+00
9.043e-01,4.334e+00
9.060e-01,4.935e+00
9.077e-01,5.592e+00
9.094e-01,6.306e+00
9.111e-01,7.074e+00
9.128e-01,7.892e+00
9.144e-01,8.755e+00
9.161e-01,9.656e+00
9.178e-01,1.059e+01
9.195e-01,1.154e+01
9.212e-01,1.249e+01
9.229e-01,1.344e+01
9.246e-01,1.437e+01
9.263e-01,1.526e+01
9.280e-01,1.610e+01
9.297e-01,1.687e+01
9.314e-01,1.756e+01
9.331e-01,1.816e+01
9.348e-01,1.864e+01
9.365e-01,1.901e+01
9.382e-01,1.925e+01
9.399e-01,1.936e+01
9.416e-01,1.933e+01
9.432e-01,1.917e+01
9.449e-01,1.887e+01
9.466e-01,1.846e+01
9.483e-01,1.792e+01
9.500e-01,1.728e+01
9.517e-01,1.655e+01
9.534e-01,1.573e+01
9.551e-01,1.485e+01
9.568e-01,1.393e+01
9.585e-01,1.297e+01
9.602e-01,1.199e+01
9.619e-01,1.101e+01
9.636e-01,1.004e+01
9.653e-01,9.093e+00
9.670e-01,8.178e+00
9.687e-01,7.305e+00
9.704e-01,6.481e+00
9.720e-01,5.710e+00
9.737e-01,4.997e+00
9.754e-01,4.343e+00
9.771e-01,3.750e+00
9.788e-01,3.216e+00
9.805e-01,2.739e+00
9.822e-01,2.318e+00
9.839e-01,1.948e+00
9.856e-01,1.626e+00
9.873e-01,1.349e+00
9.890e-01,1.112e+00
9.907e-01,9.099e-01
9.924e-01,7.400e-01
9.941e-01,5.979e-01
9.958e-01,4.800e-01
9.975e-01,3.828e-01
9.992e-01,3.034e-01


==> anc/03_results/weak_inf/total_probability/0_032.csv <==
transmittance,probability_density
6.879e-01,1.944e-27
6.894e-01,7.446e-27
6.910e-01,2.796e-26
6.926e-01,1.029e-25
6.941e-01,3.714e-25
6.957e-01,1.314e-24
6.973e-01,4.563e-24
6.988e-01,1.553e-23
7.004e-01,5.189e-23
7.020e-01,1.700e-22
7.035e-01,5.468e-22
7.051e-01,1.726e-21
7.066e-01,5.345e-21
7.082e-01,1.625e-20
7.098e-01,4.850e-20
7.113e-01,1.421e-19
7.129e-01,4.090e-19
7.145e-01,1.156e-18
7.160e-01,3.208e-18
7.176e-01,8.748e-18
7.192e-01,2.343e-17
7.207e-01,6.167e-17
7.223e-01,1.595e-16
7.239e-01,4.053e-16
7.254e-01,1.012e-15
7.270e-01,2.486e-15
7.286e-01,6.000e-15
7.301e-01,1.424e-14
7.317e-01,3.322e-14
7.332e-01,7.623e-14
7.348e-01,1.720e-13
7.364e-01,3.819e-13
7.379e-01,8.338e-13
7.395e-01,1.791e-12
7.411e-01,3.786e-12
7.426e-01,7.874e-12
7.442e-01,1.612e-11
7.458e-01,3.246e-11
7.473e-01,6.437e-11
7.489e-01,1.256e-10
7.505e-01,2.414e-10
7.520e-01,4.568e-10
7.536e-01,8.511e-10
7.551e-01,1.562e-09
7.567e-01,2.822e-09
7.583e-01,5.024e-09
7.598e-01,8.809e-09
7.614e-01,1.522e-08
7.630e-01,2.591e-08
7.645e-01,4.346e-08
7.661e-01,7.184e-08
7.677e-01,1.170e-07
7.692e-01,1.880e-07
7.708e-01,2.976e-07
7.724e-01,4.645e-07
7.739e-01,7.150e-07
7.755e-01,1.085e-06
7.771e-01,1.624e-06
7.786e-01,2.398e-06
7.802e-01,3.493e-06
7.817e-01,5.020e-06
7.833e-01,7.118e-06
7.849e-01,9.959e-06
7.864e-01,1.375e-05
7.880e-01,1.875e-05
7.896e-01,2.523e-05
7.911e-01,3.353e-05
7.927e-01,4.401e-05
7.943e-01,5.705e-05
7.958e-01,7.307e-05
7.974e-01,9.247e-05
7.990e-01,1.157e-04
8.005e-01,1.430e-04
8.021e-01,1.749e-04
8.036e-01,2.116e-04
8.052e-01,2.534e-04
8.068e-01,3.002e-04
8.083e-01,3.524e-04
8.099e-01,4.098e-04
8.115e-01,4.724e-04
8.130e-01,5.401e-04
8.146e-01,6.130e-04
8.162e-01,6.911e-04
8.177e-01,7.745e-04
8.193e-01,8.635e-04
8.209e-01,9.587e-04
8.224e-01,1.061e-03
8.240e-01,1.171e-03
8.256e-01,1.291e-03
8.271e-01,1.423e-03
8.287e-01,1.568e-03
8.302e-01,1.730e-03
8.318e-01,1.912e-03
8.334e-01,2.118e-03
8.349e-01,2.352e-03
8.365e-01,2.618e-03
8.381e-01,2.922e-03
8.396e-01,3.269e-03
8.412e-01,3.666e-03
8.428e-01,4.121e-03
8.443e-01,4.641e-03
8.459e-01,5.235e-03
8.475e-01,5.915e-03
8.490e-01,6.691e-03
8.506e-01,7.580e-03
8.522e-01,8.595e-03
8.537e-01,9.758e-03
8.553e-01,1.109e-02
8.568e-01,1.262e-02
8.584e-01,1.438e-02
8.600e-01,1.640e-02
8.615e-01,1.872e-02
8.631e-01,2.141e-02
8.647e-01,2.451e-02
8.662e-01,2.809e-02
8.678e-01,3.225e-02
8.694e-01,3.707e-02
8.709e-01,4.266e-02
8.725e-01,4.917e-02
8.741e-01,5.675e-02
8.756e-01,6.559e-02
8.772e-01,7.592e-02
8.787e-01,8.802e-02
8.803e-01,1.022e-01
8.819e-01,1.189e-01
8.834e-01,1.385e-01
8.850e-01,1.617e-01
8.866e-01,1.892e-01
8.881e-01,2.217e-01
8.897e-01,2.603e-01
8.913e-01,3.062e-01
8.928e-01,3.608e-01
8.944e-01,4.259e-01
8.960e-01,5.035e-01
8.975e-01,5.959e-01
8.991e-01,7.059e-01
9.007e-01,8.366e-01
9.022e-01,9.917e-01
9.038e-01,1.175e+00
9.053e-01,1.391e+00
9.069e-01,1.645e+00
9.085e-01,1.941e+00
9.100e-01,2.285e+00
9.116e-01,2.683e+00
9.132e-01,3.140e+00
9.147e-01,3.660e+00
9.163e-01,4.249e+00
9.179e-01,4.909e+00
9.194e-01,5.644e+00
9.210e-01,6.454e+00
9.226e-01,7.338e+00
9.241e-01,8.294e+00
9.257e-01,9.316e+00
9.272e-01,1.040e+01
9.288e-01,1.152e+01
9.304e-01,1.269e+01
9.319e-01,1.387e+01
9.335e-01,1.505e+01
9.351e-01,1.622e+01
9.366e-01,1.734e+01
9.382e-01,1.840e+01
9.398e-01,1.938e+01
9.413e-01,2.026e+01
9.429e-01,2.101e+01
9.445e-01,2.161e+01
9.460e-01,2.206e+01
9.476e-01,2.234e+01
9.492e-01,2.245e+01
9.507e-01,2.237e+01
9.523e-01,2.212e+01
9.538e-01,2.170e+01
9.554e-01,2.111e+01
9.570e-01,2.038e+01
9.585e-01,1.951e+01
9.601e-01,1.853e+01
9.617e-01,1.746e+01
9.632e-01,1.632e+01
9.648e-01,1.513e+01
9.664e-01,1.392e+01
9.679e-01,1.270e+01
9.695e-01,1.149e+01
9.711e-01,1.032e+01
9.726e-01,9.196e+00
9.742e-01,8.127e+00
9.757e-01,7.127e+00
9.773e-01,6.200e+00
9.789e-01,5.351e+00
9.804e-01,4.583e+00
9.820e-01,3.894e+00
9.836e-01,3.283e+00
9.851e-01,2.747e+00
9.867e-01,2.280e+00
9.883e-01,1.878e+00
9.898e-01,1.535e+00
9.914e-01,1.246e+00
9.930e-01,1.003e+00
9.945e-01,8.010e-01
9.961e-01,6.351e-01
9.977e-01,4.998e-01
9.992e-01,3.903e-01


==> anc/03_results/weak_inf/total_probability/0_033.csv <==
transmittance,probability_density
7.128e-01,2.965e-29
7.143e-01,1.268e-28
7.157e-01,5.313e-28
7.171e-01,2.179e-27
7.186e-01,8.752e-27
7.200e-01,3.442e-26
7.214e-01,1.326e-25
7.229e-01,5.006e-25
7.243e-01,1.851e-24
7.258e-01,6.707e-24
7.272e-01,2.381e-23
7.286e-01,8.287e-23
7.301e-01,2.827e-22
7.315e-01,9.453e-22
7.330e-01,3.099e-21
7.344e-01,9.962e-21
7.358e-01,3.140e-20
7.373e-01,9.709e-20
7.387e-01,2.944e-19
7.402e-01,8.759e-19
7.416e-01,2.556e-18
7.430e-01,7.320e-18
7.445e-01,2.057e-17
7.459e-01,5.673e-17
7.474e-01,1.536e-16
7.488e-01,4.081e-16
7.502e-01,1.064e-15
7.517e-01,2.726e-15
7.531e-01,6.857e-15
7.546e-01,1.694e-14
7.560e-01,4.108e-14
7.574e-01,9.788e-14
7.589e-01,2.291e-13
7.603e-01,5.269e-13
7.618e-01,1.190e-12
7.632e-01,2.643e-12
7.646e-01,5.768e-12
7.661e-01,1.237e-11
7.675e-01,2.608e-11
7.690e-01,5.406e-11
7.704e-01,1.102e-10
7.718e-01,2.208e-10
7.733e-01,4.350e-10
7.747e-01,8.431e-10
7.762e-01,1.607e-09
7.776e-01,3.014e-09
7.790e-01,5.561e-09
7.805e-01,1.009e-08
7.819e-01,1.803e-08
7.833e-01,3.170e-08
7.848e-01,5.486e-08
7.862e-01,9.344e-08
7.877e-01,1.567e-07
7.891e-01,2.587e-07
7.905e-01,4.207e-07
7.920e-01,6.736e-07
7.934e-01,1.062e-06
7.949e-01,1.650e-06
7.963e-01,2.526e-06
7.977e-01,3.810e-06
7.992e-01,5.662e-06
8.006e-01,8.294e-06
8.021e-01,1.198e-05
8.035e-01,1.705e-05
8.049e-01,2.393e-05
8.064e-01,3.312e-05
8.078e-01,4.521e-05
8.093e-01,6.089e-05
8.107e-01,8.090e-05
8.121e-01,1.061e-04
8.136e-01,1.373e-04
8.150e-01,1.754e-04
8.165e-01,2.213e-04
8.179e-01,2.757e-04
8.193e-01,3.393e-04
8.208e-01,4.126e-04
8.222e-01,4.960e-04
8.237e-01,5.894e-04
8.251e-01,6.927e-04
8.265e-01,8.054e-04
8.280e-01,9.267e-04
8.294e-01,1.056e-03
8.309e-01,1.191e-03
8.323e-01,1.332e-03
8.337e-01,1.476e-03
8.352e-01,1.623e-03
8.366e-01,1.770e-03
8.381e-01,1.918e-03
8.395e-01,2.065e-03
8.409e-01,2.210e-03
8.424e-01,2.353e-03
8.438e-01,2.495e-03
8.452e-01,2.636e-03
8.467e-01,2.777e-03
8.481e-01,2.919e-03
8.496e-01,3.065e-03
8.510e-01,3.217e-03
8.524e-01,3.378e-03
8.539e-01,3.552e-03
8.553e-01,3.743e-03
8.568e-01,3.956e-03
8.582e-01,4.197e-03
8.596e-01,4.472e-03
8.611e-01,4.791e-03
8.625e-01,5.161e-03
8.640e-01,5.593e-03
8.654e-01,6.099e-03
8.668e-01,6.693e-03
8.683e-01,7.391e-03
8.697e-01,8.211e-03
8.712e-01,9.174e-03
8.726e-01,1.030e-02
8.740e-01,1.163e-02
8.755e-01,1.319e-02
8.769e-01,1.501e-02
8.784e-01,1.714e-02
8.798e-01,1.964e-02
8.812e-01,2.256e-02
8.827e-01,2.597e-02
8.841e-01,2.996e-02
8.856e-01,3.462e-02
8.870e-01,4.007e-02
8.884e-01,4.645e-02
8.899e-01,5.391e-02
8.913e-01,6.267e-02
8.928e-01,7.295e-02
8.942e-01,8.505e-02
8.956e-01,9.931e-02
8.971e-01,1.162e-01
8.985e-01,1.362e-01
9.000e-01,1.599e-01
9.014e-01,1.882e-01
9.028e-01,2.220e-01
9.043e-01,2.626e-01
9.057e-01,3.112e-01
9.071e-01,3.698e-01
9.086e-01,4.404e-01
9.100e-01,5.255e-01
9.115e-01,6.282e-01
9.129e-01,7.520e-01
9.143e-01,9.010e-01
9.158e-01,1.080e+00
9.172e-01,1.294e+00
9.187e-01,1.550e+00
9.201e-01,1.855e+00
9.215e-01,2.214e+00
9.230e-01,2.636e+00
9.244e-01,3.129e+00
9.259e-01,3.700e+00
9.273e-01,4.355e+00
9.287e-01,5.103e+00
9.302e-01,5.946e+00
9.316e-01,6.888e+00
9.331e-01,7.930e+00
9.345e-01,9.069e+00
9.359e-01,1.030e+01
9.374e-01,1.161e+01
9.388e-01,1.300e+01
9.403e-01,1.443e+01
9.417e-01,1.590e+01
9.431e-01,1.737e+01
9.446e-01,1.882e+01
9.460e-01,2.022e+01
9.475e-01,2.153e+01
9.489e-01,2.273e+01
9.503e-01,2.379e+01
9.518e-01,2.468e+01
9.532e-01,2.537e+01
9.547e-01,2.584e+01
9.561e-01,2.608e+01
9.575e-01,2.609e+01
9.590e-01,2.586e+01
9.604e-01,2.540e+01
9.619e-01,2.471e+01
9.633e-01,2.383e+01
9.647e-01,2.276e+01
9.662e-01,2.154e+01
9.676e-01,2.020e+01
9.690e-01,1.877e+01
9.705e-01,1.728e+01
9.719e-01,1.576e+01
9.734e-01,1.424e+01
9.748e-01,1.275e+01
9.762e-01,1.131e+01
9.777e-01,9.946e+00
9.791e-01,8.664e+00
9.806e-01,7.478e+00
9.820e-01,6.396e+00
9.834e-01,5.421e+00
9.849e-01,4.554e+00
9.863e-01,3.790e+00
9.878e-01,3.127e+00
9.892e-01,2.556e+00
9.906e-01,2.071e+00
9.921e-01,1.663e+00
9.935e-01,1.323e+00
9.950e-01,1.044e+00
9.964e-01,8.161e-01
9.978e-01,6.325e-01
9.993e-01,4.859e-01


==> anc/03_results/weak_inf/total_probability/0_034.csv <==
transmittance,probability_density
7.373e-01,7.053e-39
7.386e-01,4.226e-38
7.399e-01,2.474e-37
7.412e-01,1.415e-36
7.426e-01,7.912e-36
7.439e-01,4.323e-35
7.452e-01,2.309e-34
7.465e-01,1.205e-33
7.478e-01,6.153e-33
7.491e-01,3.071e-32
7.505e-01,1.499e-31
7.518e-01,7.155e-31
7.531e-01,3.341e-30
7.544e-01,1.526e-29
7.557e-01,6.820e-29
7.570e-01,2.982e-28
7.584e-01,1.276e-27
7.597e-01,5.344e-27
7.610e-01,2.191e-26
7.623e-01,8.790e-26
7.636e-01,3.453e-25
7.649e-01,1.328e-24
7.663e-01,5.001e-24
7.676e-01,1.845e-23
7.689e-01,6.663e-23
7.702e-01,2.358e-22
7.715e-01,8.171e-22
7.728e-01,2.775e-21
7.742e-01,9.233e-21
7.755e-01,3.010e-20
7.768e-01,9.619e-20
7.781e-01,3.012e-19
7.794e-01,9.247e-19
7.807e-01,2.783e-18
7.821e-01,8.210e-18
7.834e-01,2.375e-17
7.847e-01,6.737e-17
7.860e-01,1.874e-16
7.873e-01,5.114e-16
7.887e-01,1.369e-15
7.900e-01,3.593e-15
7.913e-01,9.256e-15
7.926e-01,2.339e-14
7.939e-01,5.801e-14
7.952e-01,1.412e-13
7.966e-01,3.372e-13
7.979e-01,7.905e-13
7.992e-01,1.819e-12
8.005e-01,4.110e-12
8.018e-01,9.117e-12
8.031e-01,1.986e-11
8.045e-01,4.247e-11
8.058e-01,8.922e-11
8.071e-01,1.841e-10
8.084e-01,3.731e-10
8.097e-01,7.427e-10
8.110e-01,1.453e-09
8.124e-01,2.792e-09
8.137e-01,5.273e-09
8.150e-01,9.786e-09
8.163e-01,1.785e-08
8.176e-01,3.201e-08
8.189e-01,5.642e-08
8.203e-01,9.777e-08
8.216e-01,1.666e-07
8.229e-01,2.791e-07
8.242e-01,4.600e-07
8.255e-01,7.455e-07
8.268e-01,1.189e-06
8.282e-01,1.864e-06
8.295e-01,2.877e-06
8.308e-01,4.369e-06
8.321e-01,6.529e-06
8.334e-01,9.605e-06
8.347e-01,1.391e-05
8.361e-01,1.984e-05
8.374e-01,2.785e-05
8.387e-01,3.852e-05
8.400e-01,5.248e-05
8.413e-01,7.045e-05
8.426e-01,9.320e-05
8.440e-01,1.215e-04
8.453e-01,1.562e-04
8.466e-01,1.981e-04
8.479e-01,2.478e-04
8.492e-01,3.058e-04
8.505e-01,3.725e-04
8.519e-01,4.480e-04
8.532e-01,5.323e-04
8.545e-01,6.249e-04
8.558e-01,7.252e-04
8.571e-01,8.322e-04
8.584e-01,9.450e-04
8.598e-01,1.062e-03
8.611e-01,1.183e-03
8.624e-01,1.305e-03
8.637e-01,1.429e-03
8.650e-01,1.552e-03
8.663e-01,1.674e-03
8.677e-01,1.795e-03
8.690e-01,1.915e-03
8.703e-01,2.035e-03
8.716e-01,2.157e-03
8.729e-01,2.283e-03
8.742e-01,2.417e-03
8.756e-01,2.563e-03
8.769e-01,2.727e-03
8.782e-01,2.915e-03
8.795e-01,3.138e-03
8.808e-01,3.405e-03
8.821e-01,3.728e-03
8.835e-01,4.122e-03
8.848e-01,4.603e-03
8.861e-01,5.191e-03
8.874e-01,5.908e-03
8.887e-01,6.782e-03
8.900e-01,7.841e-03
8.914e-01,9.123e-03
8.927e-01,1.067e-02
8.940e-01,1.253e-02
8.953e-01,1.475e-02
8.966e-01,1.742e-02
8.979e-01,2.060e-02
8.993e-01,2.439e-02
9.006e-01,2.890e-02
9.019e-01,3.425e-02
9.032e-01,4.061e-02
9.045e-01,4.815e-02
9.058e-01,5.709e-02
9.072e-01,6.769e-02
9.085e-01,8.028e-02
9.098e-01,9.523e-02
9.111e-01,1.130e-01
9.124e-01,1.342e-01
9.137e-01,1.596e-01
9.151e-01,1.900e-01
9.164e-01,2.266e-01
9.177e-01,2.708e-01
9.190e-01,3.242e-01
9.203e-01,3.891e-01
9.216e-01,4.680e-01
9.230e-01,5.642e-01
9.243e-01,6.816e-01
9.256e-01,8.250e-01
9.269e-01,9.999e-01
9.282e-01,1.213e+00
9.296e-01,1.472e+00
9.309e-01,1.785e+00
9.322e-01,2.162e+00
9.335e-01,2.613e+00
9.348e-01,3.150e+00
9.361e-01,3.784e+00
9.375e-01,4.526e+00
9.388e-01,5.385e+00
9.401e-01,6.372e+00
9.414e-01,7.491e+00
9.427e-01,8.747e+00
9.440e-01,1.014e+01
9.454e-01,1.166e+01
9.467e-01,1.330e+01
9.480e-01,1.503e+01
9.493e-01,1.685e+01
9.506e-01,1.871e+01
9.519e-01,2.057e+01
9.533e-01,2.241e+01
9.546e-01,2.417e+01
9.559e-01,2.581e+01
9.572e-01,2.728e+01
9.585e-01,2.853e+01
9.598e-01,2.954e+01
9.612e-01,3.027e+01
9.625e-01,3.068e+01
9.638e-01,3.078e+01
9.651e-01,3.055e+01
9.664e-01,2.999e+01
9.677e-01,2.914e+01
9.691e-01,2.800e+01
9.704e-01,2.662e+01
9.717e-01,2.504e+01
9.730e-01,2.330e+01
9.743e-01,2.145e+01
9.756e-01,1.953e+01
9.770e-01,1.759e+01
9.783e-01,1.568e+01
9.796e-01,1.382e+01
9.809e-01,1.206e+01
9.822e-01,1.040e+01
9.835e-01,8.881e+00
9.849e-01,7.501e+00
9.862e-01,6.268e+00
9.875e-01,5.183e+00
9.888e-01,4.240e+00
9.901e-01,3.432e+00
9.914e-01,2.748e+00
9.928e-01,2.178e+00
9.941e-01,1.708e+00
9.954e-01,1.326e+00
9.967e-01,1.018e+00
9.980e-01,7.736e-01
9.993e-01,5.818e-01


==> anc/03_results/weak_inf/total_probability/0_035.csv <==
transmittance,probability_density
7.590e-01,2.418e-33
7.602e-01,1.347e-32
7.614e-01,7.315e-32
7.626e-01,3.877e-31
7.638e-01,2.005e-30
7.650e-01,1.012e-29
7.662e-01,4.981e-29
7.674e-01,2.394e-28
7.686e-01,1.123e-27
7.698e-01,5.143e-27
7.710e-01,2.299e-26
7.723e-01,1.004e-25
7.735e-01,4.280e-25
7.747e-01,1.782e-24
7.759e-01,7.248e-24
7.771e-01,2.880e-23
7.783e-01,1.118e-22
7.795e-01,4.239e-22
7.807e-01,1.571e-21
7.819e-01,5.689e-21
7.831e-01,2.014e-20
7.843e-01,6.967e-20
7.855e-01,2.356e-19
7.868e-01,7.792e-19
7.880e-01,2.519e-18
7.892e-01,7.964e-18
7.904e-01,2.463e-17
7.916e-01,7.447e-17
7.928e-01,2.203e-16
7.940e-01,6.374e-16
7.952e-01,1.805e-15
7.964e-01,4.999e-15
7.976e-01,1.355e-14
7.988e-01,3.594e-14
8.000e-01,9.331e-14
8.013e-01,2.371e-13
8.025e-01,5.899e-13
8.037e-01,1.437e-12
8.049e-01,3.426e-12
8.061e-01,7.998e-12
8.073e-01,1.829e-11
8.085e-01,4.095e-11
8.097e-01,8.983e-11
8.109e-01,1.930e-10
8.121e-01,4.062e-10
8.133e-01,8.377e-10
8.145e-01,1.693e-09
8.158e-01,3.352e-09
8.170e-01,6.504e-09
8.182e-01,1.237e-08
8.194e-01,2.306e-08
8.206e-01,4.214e-08
8.218e-01,7.550e-08
8.230e-01,1.326e-07
8.242e-01,2.285e-07
8.254e-01,3.859e-07
8.266e-01,6.395e-07
8.278e-01,1.039e-06
8.290e-01,1.657e-06
8.303e-01,2.592e-06
8.315e-01,3.978e-06
8.327e-01,5.993e-06
8.339e-01,8.860e-06
8.351e-01,1.286e-05
8.363e-01,1.832e-05
8.375e-01,2.564e-05
8.387e-01,3.524e-05
8.399e-01,4.758e-05
8.411e-01,6.312e-05
8.423e-01,8.230e-05
8.435e-01,1.055e-04
8.447e-01,1.330e-04
8.460e-01,1.650e-04
8.472e-01,2.015e-04
8.484e-01,2.422e-04
8.496e-01,2.869e-04
8.508e-01,3.350e-04
8.520e-01,3.858e-04
8.532e-01,4.385e-04
8.544e-01,4.924e-04
8.556e-01,5.465e-04
8.568e-01,6.001e-04
8.580e-01,6.524e-04
8.592e-01,7.028e-04
8.605e-01,7.508e-04
8.617e-01,7.958e-04
8.629e-01,8.377e-04
8.641e-01,8.760e-04
8.653e-01,9.106e-04
8.665e-01,9.413e-04
8.677e-01,9.682e-04
8.689e-01,9.914e-04
8.701e-01,1.011e-03
8.713e-01,1.028e-03
8.725e-01,1.044e-03
8.737e-01,1.059e-03
8.750e-01,1.077e-03
8.762e-01,1.100e-03
8.774e-01,1.130e-03
8.786e-01,1.172e-03
8.798e-01,1.230e-03
8.810e-01,1.308e-03
8.822e-01,1.410e-03
8.834e-01,1.541e-03
8.846e-01,1.705e-03
8.858e-01,1.907e-03
8.870e-01,2.151e-03
8.882e-01,2.443e-03
8.895e-01,2.787e-03
8.907e-01,3.189e-03
8.919e-01,3.656e-03
8.931e-01,4.196e-03
8.943e-01,4.821e-03
8.955e-01,5.541e-03
8.967e-01,6.371e-03
8.979e-01,7.328e-03
8.991e-01,8.432e-03
9.003e-01,9.705e-03
9.015e-01,1.117e-02
9.027e-01,1.286e-02
9.039e-01,1.480e-02
9.052e-01,1.702e-02
9.064e-01,1.956e-02
9.076e-01,2.246e-02
9.088e-01,2.576e-02
9.100e-01,2.953e-02
9.112e-01,3.383e-02
9.124e-01,3.872e-02
9.136e-01,4.432e-02
9.148e-01,5.073e-02
9.160e-01,5.810e-02
9.172e-01,6.662e-02
9.184e-01,7.651e-02
9.197e-01,8.808e-02
9.209e-01,1.017e-01
9.221e-01,1.177e-01
9.233e-01,1.368e-01
9.245e-01,1.597e-01
9.257e-01,1.872e-01
9.269e-01,2.205e-01
9.281e-01,2.611e-01
9.293e-01,3.107e-01
9.305e-01,3.716e-01
9.317e-01,4.469e-01
9.329e-01,5.400e-01
9.342e-01,6.556e-01
9.354e-01,7.993e-01
9.366e-01,9.779e-01
9.378e-01,1.200e+00
9.390e-01,1.475e+00
9.402e-01,1.814e+00
9.414e-01,2.231e+00
9.426e-01,2.740e+00
9.438e-01,3.357e+00
9.450e-01,4.097e+00
9.462e-01,4.979e+00
9.474e-01,6.017e+00
9.487e-01,7.224e+00
9.499e-01,8.611e+00
9.511e-01,1.018e+01
9.523e-01,1.194e+01
9.535e-01,1.387e+01
9.547e-01,1.596e+01
9.559e-01,1.817e+01
9.571e-01,2.048e+01
9.583e-01,2.284e+01
9.595e-01,2.518e+01
9.607e-01,2.746e+01
9.619e-01,2.959e+01
9.632e-01,3.152e+01
9.644e-01,3.318e+01
9.656e-01,3.450e+01
9.668e-01,3.545e+01
9.680e-01,3.599e+01
9.692e-01,3.608e+01
9.704e-01,3.573e+01
9.716e-01,3.495e+01
9.728e-01,3.377e+01
9.740e-01,3.222e+01
9.752e-01,3.036e+01
9.764e-01,2.825e+01
9.776e-01,2.596e+01
9.789e-01,2.356e+01
9.801e-01,2.112e+01
9.813e-01,1.869e+01
9.825e-01,1.634e+01
9.837e-01,1.410e+01
9.849e-01,1.202e+01
9.861e-01,1.012e+01
9.873e-01,8.417e+00
9.885e-01,6.912e+00
9.897e-01,5.607e+00
9.909e-01,4.492e+00
9.921e-01,3.554e+00
9.934e-01,2.778e+00
9.946e-01,2.145e+00
9.958e-01,1.635e+00
9.970e-01,1.232e+00
9.982e-01,9.168e-01
9.994e-01,6.740e-01


==> anc/03_results/weak_inf/total_probability/0_036.csv <==
transmittance,probability_density
7.790e-01,4.743e-58
7.801e-01,5.630e-57
7.812e-01,6.497e-56
7.823e-01,7.289e-55
7.834e-01,7.951e-54
7.845e-01,8.434e-53
7.857e-01,8.700e-52
7.868e-01,8.729e-51
7.879e-01,8.520e-50
7.890e-01,8.090e-49
7.901e-01,7.474e-48
7.912e-01,6.719e-47
7.923e-01,5.878e-46
7.934e-01,5.006e-45
7.945e-01,4.149e-44
7.956e-01,3.348e-43
7.967e-01,2.630e-42
7.978e-01,2.012e-41
7.989e-01,1.499e-40
8.001e-01,1.087e-39
8.012e-01,7.682e-39
8.023e-01,5.288e-38
8.034e-01,3.546e-37
8.045e-01,2.317e-36
8.056e-01,1.475e-35
8.067e-01,9.152e-35
8.078e-01,5.535e-34
8.089e-01,3.262e-33
8.100e-01,1.874e-32
8.111e-01,1.050e-31
8.122e-01,5.735e-31
8.133e-01,3.055e-30
8.145e-01,1.587e-29
8.156e-01,8.037e-29
8.167e-01,3.971e-28
8.178e-01,1.914e-27
8.189e-01,9.003e-27
8.200e-01,4.131e-26
8.211e-01,1.849e-25
8.222e-01,8.081e-25
8.233e-01,3.446e-24
8.244e-01,1.434e-23
8.255e-01,5.828e-23
8.266e-01,2.312e-22
8.277e-01,8.953e-22
8.289e-01,3.386e-21
8.300e-01,1.250e-20
8.311e-01,4.509e-20
8.322e-01,1.588e-19
8.333e-01,5.465e-19
8.344e-01,1.837e-18
8.355e-01,6.032e-18
8.366e-01,1.936e-17
8.377e-01,6.069e-17
8.388e-01,1.859e-16
8.399e-01,5.568e-16
8.410e-01,1.630e-15
8.421e-01,4.663e-15
8.433e-01,1.304e-14
8.444e-01,3.566e-14
8.455e-01,9.534e-14
8.466e-01,2.493e-13
8.477e-01,6.373e-13
8.488e-01,1.594e-12
8.499e-01,3.898e-12
8.510e-01,9.324e-12
8.521e-01,2.182e-11
8.532e-01,4.997e-11
8.543e-01,1.119e-10
8.554e-01,2.454e-10
8.565e-01,5.264e-10
8.577e-01,1.105e-09
8.588e-01,2.271e-09
8.599e-01,4.568e-09
8.610e-01,8.995e-09
8.621e-01,1.734e-08
8.632e-01,3.273e-08
8.643e-01,6.048e-08
8.654e-01,1.094e-07
8.665e-01,1.940e-07
8.676e-01,3.367e-07
8.687e-01,5.725e-07
8.698e-01,9.536e-07
8.709e-01,1.556e-06
8.721e-01,2.488e-06
8.732e-01,3.897e-06
8.743e-01,5.983e-06
8.754e-01,9.003e-06
8.765e-01,1.328e-05
8.776e-01,1.920e-05
8.787e-01,2.723e-05
8.798e-01,3.786e-05
8.809e-01,5.163e-05
8.820e-01,6.909e-05
8.831e-01,9.072e-05
8.842e-01,1.170e-04
8.854e-01,1.481e-04
8.865e-01,1.842e-04
8.876e-01,2.252e-04
8.887e-01,2.708e-04
8.898e-01,3.208e-04
8.909e-01,3.744e-04
8.920e-01,4.313e-04
8.931e-01,4.911e-04
8.942e-01,5.536e-04
8.953e-01,6.193e-04
8.964e-01,6.891e-04
8.975e-01,7.647e-04
8.986e-01,8.485e-04
8.998e-01,9.440e-04
9.009e-01,1.055e-03
9.020e-01,1.188e-03
9.031e-01,1.348e-03
9.042e-01,1.541e-03
9.053e-01,1.777e-03
9.064e-01,2.063e-03
9.075e-01,2.409e-03
9.086e-01,2.826e-03
9.097e-01,3.327e-03
9.108e-01,3.925e-03
9.119e-01,4.637e-03
9.130e-01,5.482e-03
9.142e-01,6.483e-03
9.153e-01,7.667e-03
9.164e-01,9.065e-03
9.175e-01,1.072e-02
9.186e-01,1.267e-02
9.197e-01,1.497e-02
9.208e-01,1.769e-02
9.219e-01,2.091e-02
9.230e-01,2.471e-02
9.241e-01,2.922e-02
9.252e-01,3.457e-02
9.263e-01,4.091e-02
9.274e-01,4.845e-02
9.286e-01,5.742e-02
9.297e-01,6.812e-02
9.308e-01,8.091e-02
9.319e-01,9.623e-02
9.330e-01,1.146e-01
9.341e-01,1.368e-01
9.352e-01,1.637e-01
9.363e-01,1.963e-01
9.374e-01,2.362e-01
9.385e-01,2.852e-01
9.396e-01,3.457e-01
9.407e-01,4.209e-01
9.418e-01,5.148e-01
9.430e-01,6.325e-01
9.441e-01,7.808e-01
9.452e-01,9.678e-01
9.463e-01,1.204e+00
9.474e-01,1.502e+00
9.485e-01,1.878e+00
9.496e-01,2.348e+00
9.507e-01,2.933e+00
9.518e-01,3.657e+00
9.529e-01,4.543e+00
9.540e-01,5.617e+00
9.551e-01,6.901e+00
9.562e-01,8.418e+00
9.574e-01,1.018e+01
9.585e-01,1.220e+01
9.596e-01,1.448e+01
9.607e-01,1.699e+01
9.618e-01,1.971e+01
9.629e-01,2.260e+01
9.640e-01,2.559e+01
9.651e-01,2.861e+01
9.662e-01,3.156e+01
9.673e-01,3.436e+01
9.684e-01,3.689e+01
9.695e-01,3.906e+01
9.706e-01,4.078e+01
9.718e-01,4.198e+01
9.729e-01,4.260e+01
9.740e-01,4.260e+01
9.751e-01,4.200e+01
9.762e-01,4.080e+01
9.773e-01,3.906e+01
9.784e-01,3.685e+01
9.795e-01,3.426e+01
9.806e-01,3.138e+01
9.817e-01,2.832e+01
9.828e-01,2.519e+01
9.839e-01,2.208e+01
9.850e-01,1.906e+01
9.862e-01,1.622e+01
9.873e-01,1.360e+01
9.884e-01,1.124e+01
9.895e-01,9.148e+00
9.906e-01,7.339e+00
9.917e-01,5.802e+00
9.928e-01,4.520e+00
9.939e-01,3.470e+00
9.950e-01,2.625e+00
9.961e-01,1.958e+00
9.972e-01,1.439e+00
9.983e-01,1.042e+00
9.994e-01,7.440e-01


==> anc/03_results/weak_inf/total_probability/0_037.csv <==
transmittance,probability_density
7.975e-01,8.945e-49
7.985e-01,9.932e-48
7.995e-01,1.069e-46
8.006e-01,1.114e-45
8.016e-01,1.126e-44
8.026e-01,1.104e-43
8.036e-01,1.049e-42
8.046e-01,9.659e-42
8.056e-01,8.629e-41
8.066e-01,7.476e-40
8.077e-01,6.282e-39
8.087e-01,5.121e-38
8.097e-01,4.050e-37
8.107e-01,3.108e-36
8.117e-01,2.315e-35
8.127e-01,1.673e-34
8.137e-01,1.173e-33
8.148e-01,7.990e-33
8.158e-01,5.281e-32
8.168e-01,3.390e-31
8.178e-01,2.112e-30
8.188e-01,1.279e-29
8.198e-01,7.515e-29
8.209e-01,4.291e-28
8.219e-01,2.380e-27
8.229e-01,1.282e-26
8.239e-01,6.714e-26
8.249e-01,3.416e-25
8.259e-01,1.689e-24
8.269e-01,8.117e-24
8.280e-01,3.792e-23
8.290e-01,1.722e-22
8.300e-01,7.602e-22
8.310e-01,3.264e-21
8.320e-01,1.362e-20
8.330e-01,5.531e-20
8.340e-01,2.184e-19
8.351e-01,8.389e-19
8.361e-01,3.135e-18
8.371e-01,1.140e-17
8.381e-01,4.031e-17
8.391e-01,1.387e-16
8.401e-01,4.648e-16
8.412e-01,1.515e-15
8.422e-01,4.809e-15
8.432e-01,1.486e-14
8.442e-01,4.469e-14
8.452e-01,1.309e-13
8.462e-01,3.732e-13
8.472e-01,1.036e-12
8.483e-01,2.803e-12
8.493e-01,7.385e-12
8.503e-01,1.895e-11
8.513e-01,4.739e-11
8.523e-01,1.154e-10
8.533e-01,2.740e-10
8.543e-01,6.336e-10
8.554e-01,1.428e-09
8.564e-01,3.138e-09
8.574e-01,6.719e-09
8.584e-01,1.403e-08
8.594e-01,2.855e-08
8.604e-01,5.665e-08
8.615e-01,1.096e-07
8.625e-01,2.068e-07
8.635e-01,3.806e-07
8.645e-01,6.830e-07
8.655e-01,1.196e-06
8.665e-01,2.042e-06
8.675e-01,3.403e-06
8.686e-01,5.532e-06
8.696e-01,8.775e-06
8.706e-01,1.358e-05
8.716e-01,2.052e-05
8.726e-01,3.025e-05
8.736e-01,4.354e-05
8.746e-01,6.117e-05
8.757e-01,8.391e-05
8.767e-01,1.124e-04
8.777e-01,1.469e-04
8.787e-01,1.876e-04
8.797e-01,2.339e-04
8.807e-01,2.849e-04
8.818e-01,3.388e-04
8.828e-01,3.937e-04
8.838e-01,4.469e-04
8.848e-01,4.956e-04
8.858e-01,5.370e-04
8.868e-01,5.686e-04
8.878e-01,5.883e-04
8.889e-01,5.950e-04
8.899e-01,5.882e-04
8.909e-01,5.686e-04
8.919e-01,5.376e-04
8.929e-01,4.975e-04
8.939e-01,4.513e-04
8.949e-01,4.020e-04
8.960e-01,3.531e-04
8.970e-01,3.081e-04
8.980e-01,2.704e-04
8.990e-01,2.433e-04
9.000e-01,2.303e-04
9.010e-01,2.348e-04
9.021e-01,2.608e-04
9.031e-01,3.124e-04
9.041e-01,3.945e-04
9.051e-01,5.121e-04
9.061e-01,6.708e-04
9.071e-01,8.763e-04
9.081e-01,1.134e-03
9.092e-01,1.449e-03
9.102e-01,1.825e-03
9.112e-01,2.266e-03
9.122e-01,2.773e-03
9.132e-01,3.346e-03
9.142e-01,3.985e-03
9.152e-01,4.689e-03
9.163e-01,5.457e-03
9.173e-01,6.286e-03
9.183e-01,7.179e-03
9.193e-01,8.136e-03
9.203e-01,9.164e-03
9.213e-01,1.027e-02
9.224e-01,1.146e-02
9.234e-01,1.276e-02
9.244e-01,1.417e-02
9.254e-01,1.572e-02
9.264e-01,1.743e-02
9.274e-01,1.934e-02
9.284e-01,2.146e-02
9.295e-01,2.384e-02
9.305e-01,2.652e-02
9.315e-01,2.955e-02
9.325e-01,3.302e-02
9.335e-01,3.699e-02
9.345e-01,4.159e-02
9.355e-01,4.695e-02
9.366e-01,5.324e-02
9.376e-01,6.068e-02
9.386e-01,6.955e-02
9.396e-01,8.019e-02
9.406e-01,9.303e-02
9.416e-01,1.086e-01
9.427e-01,1.277e-01
9.437e-01,1.510e-01
9.447e-01,1.799e-01
9.457e-01,2.157e-01
9.467e-01,2.605e-01
9.477e-01,3.167e-01
9.487e-01,3.879e-01
9.498e-01,4.784e-01
9.508e-01,5.943e-01
9.518e-01,7.433e-01
9.528e-01,9.356e-01
9.538e-01,1.184e+00
9.548e-01,1.506e+00
9.558e-01,1.921e+00
9.569e-01,2.455e+00
9.579e-01,3.138e+00
9.589e-01,4.002e+00
9.599e-01,5.085e+00
9.609e-01,6.426e+00
9.619e-01,8.062e+00
9.630e-01,1.003e+01
9.640e-01,1.235e+01
9.650e-01,1.503e+01
9.660e-01,1.808e+01
9.670e-01,2.145e+01
9.680e-01,2.510e+01
9.690e-01,2.895e+01
9.701e-01,3.289e+01
9.711e-01,3.678e+01
9.721e-01,4.047e+01
9.731e-01,4.382e+01
9.741e-01,4.666e+01
9.751e-01,4.886e+01
9.761e-01,5.030e+01
9.772e-01,5.090e+01
9.782e-01,5.062e+01
9.792e-01,4.948e+01
9.802e-01,4.753e+01
9.812e-01,4.486e+01
9.822e-01,4.160e+01
9.833e-01,3.790e+01
9.843e-01,3.393e+01
9.853e-01,2.984e+01
9.863e-01,2.579e+01
9.873e-01,2.189e+01
9.883e-01,1.826e+01
9.893e-01,1.497e+01
9.904e-01,1.205e+01
9.914e-01,9.533e+00
9.924e-01,7.409e+00
9.934e-01,5.659e+00
9.944e-01,4.246e+00
9.954e-01,3.131e+00
9.964e-01,2.268e+00
9.975e-01,1.615e+00
9.985e-01,1.130e+00
9.995e-01,7.770e-01


==> anc/03_results/weak_inf/total_probability/0_038.csv <==
transmittance,probability_density
8.125e-01,3.022e-80
8.134e-01,9.154e-79
8.143e-01,2.671e-77
8.153e-01,7.510e-76
8.162e-01,2.035e-74
8.172e-01,5.312e-73
8.181e-01,1.337e-71
8.190e-01,3.244e-70
8.200e-01,7.587e-69
8.209e-01,1.711e-67
8.219e-01,3.721e-66
8.228e-01,7.806e-65
8.237e-01,1.579e-63
8.247e-01,3.083e-62
8.256e-01,5.806e-61
8.266e-01,1.055e-59
8.275e-01,1.850e-58
8.284e-01,3.131e-57
8.294e-01,5.115e-56
8.303e-01,8.067e-55
8.313e-01,1.228e-53
8.322e-01,1.806e-52
8.331e-01,2.564e-51
8.341e-01,3.516e-50
8.350e-01,4.658e-49
8.360e-01,5.960e-48
8.369e-01,7.369e-47
8.378e-01,8.803e-46
8.388e-01,1.016e-44
8.397e-01,1.134e-43
8.407e-01,1.223e-42
8.416e-01,1.275e-41
8.425e-01,1.285e-40
8.435e-01,1.252e-39
8.444e-01,1.180e-38
8.454e-01,1.075e-37
8.463e-01,9.478e-37
8.472e-01,8.082e-36
8.482e-01,6.667e-35
8.491e-01,5.321e-34
8.501e-01,4.109e-33
8.510e-01,3.071e-32
8.519e-01,2.221e-31
8.529e-01,1.555e-30
8.538e-01,1.054e-29
8.548e-01,6.918e-29
8.557e-01,4.395e-28
8.566e-01,2.704e-27
8.576e-01,1.611e-26
8.585e-01,9.298e-26
8.595e-01,5.197e-25
8.604e-01,2.815e-24
8.613e-01,1.477e-23
8.623e-01,7.507e-23
8.632e-01,3.698e-22
8.642e-01,1.766e-21
8.651e-01,8.170e-21
8.660e-01,3.664e-20
8.670e-01,1.593e-19
8.679e-01,6.717e-19
8.689e-01,2.746e-18
8.698e-01,1.088e-17
8.707e-01,4.184e-17
8.717e-01,1.560e-16
8.726e-01,5.642e-16
8.736e-01,1.980e-15
8.745e-01,6.739e-15
8.754e-01,2.226e-14
8.764e-01,7.133e-14
8.773e-01,2.219e-13
8.783e-01,6.697e-13
8.792e-01,1.962e-12
8.801e-01,5.582e-12
8.811e-01,1.541e-11
8.820e-01,4.133e-11
8.830e-01,1.076e-10
8.839e-01,2.720e-10
8.848e-01,6.679e-10
8.858e-01,1.593e-09
8.867e-01,3.690e-09
8.877e-01,8.304e-09
8.886e-01,1.816e-08
8.895e-01,3.857e-08
8.905e-01,7.963e-08
8.914e-01,1.598e-07
8.924e-01,3.115e-07
8.933e-01,5.903e-07
8.942e-01,1.088e-06
8.952e-01,1.948e-06
8.961e-01,3.392e-06
8.971e-01,5.742e-06
8.980e-01,9.454e-06
8.989e-01,1.514e-05
8.999e-01,2.357e-05
9.008e-01,3.570e-05
9.018e-01,5.260e-05
9.027e-01,7.540e-05
9.037e-01,1.052e-04
9.046e-01,1.427e-04
9.055e-01,1.884e-04
9.065e-01,2.421e-04
9.074e-01,3.028e-04
9.083e-01,3.686e-04
9.093e-01,4.369e-04
9.102e-01,5.043e-04
9.112e-01,5.668e-04
9.121e-01,6.208e-04
9.130e-01,6.628e-04
9.140e-01,6.904e-04
9.149e-01,7.028e-04
9.159e-01,7.008e-04
9.168e-01,6.871e-04
9.178e-01,6.666e-04
9.187e-01,6.460e-04
9.196e-01,6.334e-04
9.206e-01,6.385e-04
9.215e-01,6.717e-04
9.224e-01,7.437e-04
9.234e-01,8.654e-04
9.243e-01,1.047e-03
9.253e-01,1.299e-03
9.262e-01,1.630e-03
9.271e-01,2.047e-03
9.281e-01,2.559e-03
9.290e-01,3.170e-03
9.300e-01,3.887e-03
9.309e-01,4.719e-03
9.319e-01,5.672e-03
9.328e-01,6.759e-03
9.337e-01,7.996e-03
9.347e-01,9.401e-03
9.356e-01,1.100e-02
9.365e-01,1.282e-02
9.375e-01,1.491e-02
9.384e-01,1.730e-02
9.394e-01,2.005e-02
9.403e-01,2.323e-02
9.412e-01,2.691e-02
9.422e-01,3.121e-02
9.431e-01,3.626e-02
9.441e-01,4.221e-02
9.450e-01,4.929e-02
9.460e-01,5.774e-02
9.469e-01,6.791e-02
9.478e-01,8.021e-02
9.488e-01,9.516e-02
9.497e-01,1.134e-01
9.506e-01,1.358e-01
9.516e-01,1.635e-01
9.525e-01,1.978e-01
9.535e-01,2.407e-01
9.544e-01,2.948e-01
9.553e-01,3.634e-01
9.563e-01,4.515e-01
9.572e-01,5.655e-01
9.582e-01,7.144e-01
9.591e-01,9.103e-01
9.601e-01,1.170e+00
9.610e-01,1.514e+00
9.619e-01,1.972e+00
9.629e-01,2.578e+00
9.638e-01,3.375e+00
9.647e-01,4.416e+00
9.657e-01,5.756e+00
9.666e-01,7.458e+00
9.676e-01,9.583e+00
9.685e-01,1.218e+01
9.694e-01,1.530e+01
9.704e-01,1.894e+01
9.713e-01,2.310e+01
9.723e-01,2.771e+01
9.732e-01,3.267e+01
9.742e-01,3.781e+01
9.751e-01,4.295e+01
9.760e-01,4.785e+01
9.770e-01,5.226e+01
9.779e-01,5.594e+01
9.788e-01,5.866e+01
9.798e-01,6.025e+01
9.807e-01,6.060e+01
9.817e-01,5.968e+01
9.826e-01,5.755e+01
9.835e-01,5.431e+01
9.845e-01,5.018e+01
9.854e-01,4.537e+01
9.864e-01,4.015e+01
9.873e-01,3.478e+01
9.883e-01,2.948e+01
9.892e-01,2.446e+01
9.901e-01,1.986e+01
9.911e-01,1.578e+01
9.920e-01,1.227e+01
9.929e-01,9.335e+00
9.939e-01,6.953e+00
9.948e-01,5.068e+00
9.958e-01,3.616e+00
9.967e-01,2.525e+00
9.976e-01,1.726e+00
9.986e-01,1.155e+00
9.995e-01,7.562e-01


==> anc/03_results/weak_inf/total_probability/0_039.csv <==
transmittance,probability_density
8.254e-01,2.591e-132
8.263e-01,3.252e-130
8.272e-01,3.903e-128
8.281e-01,4.480e-126
8.289e-01,4.917e-124
8.298e-01,5.163e-122
8.307e-01,5.187e-120
8.316e-01,4.985e-118
8.324e-01,4.585e-116
8.333e-01,4.036e-114
8.342e-01,3.400e-112
8.351e-01,2.743e-110
8.359e-01,2.118e-108
8.368e-01,1.566e-106
8.377e-01,1.109e-104
8.386e-01,7.526e-103
8.394e-01,4.890e-101
8.403e-01,3.045e-99
8.412e-01,1.816e-97
8.421e-01,1.038e-95
8.429e-01,5.690e-94
8.438e-01,2.989e-92
8.447e-01,1.505e-90
8.456e-01,7.266e-89
8.464e-01,3.364e-87
8.473e-01,1.494e-85
8.482e-01,6.362e-84
8.491e-01,2.599e-82
8.499e-01,1.019e-80
8.508e-01,3.832e-79
8.517e-01,1.383e-77
8.526e-01,4.792e-76
8.534e-01,1.594e-74
8.543e-01,5.087e-73
8.552e-01,1.559e-71
8.561e-01,4.590e-70
8.569e-01,1.297e-68
8.578e-01,3.523e-67
8.587e-01,9.188e-66
8.596e-01,2.302e-64
8.604e-01,5.543e-63
8.613e-01,1.282e-61
8.622e-01,2.851e-60
8.631e-01,6.093e-59
8.639e-01,1.252e-57
8.648e-01,2.473e-56
8.657e-01,4.696e-55
8.666e-01,8.577e-54
8.674e-01,1.507e-52
8.683e-01,2.545e-51
8.692e-01,4.137e-50
8.701e-01,6.469e-49
8.709e-01,9.733e-48
8.718e-01,1.409e-46
8.727e-01,1.964e-45
8.736e-01,2.634e-44
8.744e-01,3.401e-43
8.753e-01,4.229e-42
8.762e-01,5.062e-41
8.771e-01,5.835e-40
8.779e-01,6.478e-39
8.788e-01,6.928e-38
8.797e-01,7.137e-37
8.806e-01,7.083e-36
8.814e-01,6.774e-35
8.823e-01,6.243e-34
8.832e-01,5.545e-33
8.841e-01,4.747e-32
8.849e-01,3.918e-31
8.858e-01,3.118e-30
8.867e-01,2.392e-29
8.876e-01,1.770e-28
8.884e-01,1.263e-27
8.893e-01,8.691e-27
8.902e-01,5.771e-26
8.911e-01,3.696e-25
8.919e-01,2.285e-24
8.928e-01,1.363e-23
8.937e-01,7.844e-23
8.946e-01,4.358e-22
8.954e-01,2.338e-21
8.963e-01,1.210e-20
8.972e-01,6.052e-20
8.981e-01,2.922e-19
8.989e-01,1.363e-18
8.998e-01,6.139e-18
9.007e-01,2.671e-17
9.016e-01,1.123e-16
9.024e-01,4.562e-16
9.033e-01,1.791e-15
9.042e-01,6.794e-15
9.051e-01,2.492e-14
9.059e-01,8.834e-14
9.068e-01,3.028e-13
9.077e-01,1.004e-12
9.086e-01,3.217e-12
9.094e-01,9.975e-12
9.103e-01,2.991e-11
9.112e-01,8.680e-11
9.121e-01,2.437e-10
9.129e-01,6.620e-10
9.138e-01,1.741e-09
9.147e-01,4.430e-09
9.156e-01,1.091e-08
9.164e-01,2.603e-08
9.173e-01,6.014e-08
9.182e-01,1.345e-07
9.191e-01,2.915e-07
9.199e-01,6.120e-07
9.208e-01,1.245e-06
9.217e-01,2.454e-06
9.226e-01,4.687e-06
9.234e-01,8.680e-06
9.243e-01,1.559e-05
9.252e-01,2.714e-05
9.261e-01,4.585e-05
9.269e-01,7.516e-05
9.278e-01,1.196e-04
9.287e-01,1.847e-04
9.296e-01,2.772e-04
9.304e-01,4.043e-04
9.313e-01,5.734e-04
9.322e-01,7.916e-04
9.331e-01,1.065e-03
9.339e-01,1.397e-03
9.348e-01,1.789e-03
9.357e-01,2.243e-03
9.366e-01,2.756e-03
9.374e-01,3.328e-03
9.383e-01,3.961e-03
9.392e-01,4.659e-03
9.401e-01,5.435e-03
9.409e-01,6.308e-03
9.418e-01,7.305e-03
9.427e-01,8.465e-03
9.436e-01,9.832e-03
9.444e-01,1.146e-02
9.453e-01,1.341e-02
9.462e-01,1.576e-02
9.471e-01,1.857e-02
9.479e-01,2.193e-02
9.488e-01,2.594e-02
9.497e-01,3.071e-02
9.506e-01,3.638e-02
9.514e-01,4.310e-02
9.523e-01,5.108e-02
9.532e-01,6.058e-02
9.541e-01,7.194e-02
9.549e-01,8.560e-02
9.558e-01,1.021e-01
9.567e-01,1.223e-01
9.576e-01,1.472e-01
9.584e-01,1.782e-01
9.593e-01,2.173e-01
9.602e-01,2.671e-01
9.611e-01,3.315e-01
9.619e-01,4.159e-01
9.628e-01,5.279e-01
9.637e-01,6.783e-01
9.646e-01,8.825e-01
9.654e-01,1.162e+00
9.663e-01,1.546e+00
9.672e-01,2.075e+00
9.681e-01,2.801e+00
9.689e-01,3.789e+00
9.698e-01,5.120e+00
9.707e-01,6.886e+00
9.716e-01,9.185e+00
9.724e-01,1.212e+01
9.733e-01,1.576e+01
9.742e-01,2.017e+01
9.751e-01,2.535e+01
9.759e-01,3.123e+01
9.768e-01,3.767e+01
9.777e-01,4.444e+01
9.786e-01,5.122e+01
9.794e-01,5.765e+01
9.803e-01,6.332e+01
9.812e-01,6.784e+01
9.821e-01,7.086e+01
9.829e-01,7.216e+01
9.838e-01,7.160e+01
9.847e-01,6.923e+01
9.856e-01,6.520e+01
9.864e-01,5.982e+01
9.873e-01,5.345e+01
9.882e-01,4.652e+01
9.891e-01,3.943e+01
9.899e-01,3.254e+01
9.908e-01,2.615e+01
9.917e-01,2.047e+01
9.926e-01,1.560e+01
9.934e-01,1.158e+01
9.943e-01,8.368e+00
9.952e-01,5.890e+00
9.961e-01,4.037e+00
9.969e-01,2.695e+00
9.978e-01,1.752e+00
9.987e-01,1.110e+00
9.996e-01,6.843e-01


==> anc/03_results/weak_inf/total_probability/0_04.csv <==
transmittance,probability_density
8.373e-01,2.072e-164
8.381e-01,8.298e-162
8.389e-01,3.146e-159
8.398e-01,1.129e-156
8.406e-01,3.839e-154
8.414e-01,1.236e-151
8.422e-01,3.771e-149
8.430e-01,1.090e-146
8.438e-01,2.986e-144
8.447e-01,7.753e-142
8.455e-01,1.908e-139
8.463e-01,4.452e-137
8.471e-01,9.849e-135
8.479e-01,2.067e-132
8.487e-01,4.113e-130
8.495e-01,7.764e-128
8.504e-01,1.391e-125
8.512e-01,2.364e-123
8.520e-01,3.813e-121
8.528e-01,5.838e-119
8.536e-01,8.486e-117
8.544e-01,1.171e-114
8.553e-01,1.535e-112
8.561e-01,1.910e-110
8.569e-01,2.259e-108
8.577e-01,2.537e-106
8.585e-01,2.707e-104
8.593e-01,2.746e-102
8.601e-01,2.646e-100
8.610e-01,2.424e-98
8.618e-01,2.112e-96
8.626e-01,1.749e-94
8.634e-01,1.377e-92
8.642e-01,1.031e-90
8.650e-01,7.348e-89
8.659e-01,4.980e-87
8.667e-01,3.212e-85
8.675e-01,1.971e-83
8.683e-01,1.151e-81
8.691e-01,6.399e-80
8.699e-01,3.387e-78
8.708e-01,1.706e-76
8.716e-01,8.188e-75
8.724e-01,3.741e-73
8.732e-01,1.628e-71
8.740e-01,6.752e-70
8.748e-01,2.667e-68
8.756e-01,1.004e-66
8.765e-01,3.602e-65
8.773e-01,1.232e-63
8.781e-01,4.014e-62
8.789e-01,1.247e-60
8.797e-01,3.696e-59
8.805e-01,1.044e-57
8.814e-01,2.814e-56
8.822e-01,7.233e-55
8.830e-01,1.774e-53
8.838e-01,4.150e-52
8.846e-01,9.264e-51
8.854e-01,1.974e-49
8.862e-01,4.014e-48
8.871e-01,7.792e-47
8.879e-01,1.444e-45
8.887e-01,2.556e-44
8.895e-01,4.319e-43
8.903e-01,6.971e-42
8.911e-01,1.075e-40
8.920e-01,1.583e-39
8.928e-01,2.227e-38
8.936e-01,2.995e-37
8.944e-01,3.848e-36
8.952e-01,4.726e-35
8.960e-01,5.548e-34
8.968e-01,6.227e-33
8.977e-01,6.682e-32
8.985e-01,6.856e-31
8.993e-01,6.728e-30
9.001e-01,6.315e-29
9.009e-01,5.670e-28
9.017e-01,4.870e-27
9.026e-01,4.003e-26
9.034e-01,3.148e-25
9.042e-01,2.369e-24
9.050e-01,1.707e-23
9.058e-01,1.177e-22
9.066e-01,7.771e-22
9.074e-01,4.912e-21
9.083e-01,2.974e-20
9.091e-01,1.724e-19
9.099e-01,9.572e-19
9.107e-01,5.091e-18
9.115e-01,2.594e-17
9.123e-01,1.267e-16
9.132e-01,5.926e-16
9.140e-01,2.657e-15
9.148e-01,1.142e-14
9.156e-01,4.705e-14
9.164e-01,1.858e-13
9.172e-01,7.036e-13
9.180e-01,2.555e-12
9.189e-01,8.898e-12
9.197e-01,2.972e-11
9.205e-01,9.522e-11
9.213e-01,2.927e-10
9.221e-01,8.634e-10
9.229e-01,2.444e-09
9.238e-01,6.639e-09
9.246e-01,1.731e-08
9.254e-01,4.334e-08
9.262e-01,1.042e-07
9.270e-01,2.406e-07
9.278e-01,5.336e-07
9.286e-01,1.137e-06
9.295e-01,2.329e-06
9.303e-01,4.587e-06
9.311e-01,8.688e-06
9.319e-01,1.583e-05
9.327e-01,2.778e-05
9.335e-01,4.694e-05
9.344e-01,7.648e-05
9.352e-01,1.202e-04
9.360e-01,1.825e-04
9.368e-01,2.680e-04
9.376e-01,3.813e-04
9.384e-01,5.263e-04
9.392e-01,7.064e-04
9.401e-01,9.243e-04
9.409e-01,1.182e-03
9.417e-01,1.481e-03
9.425e-01,1.825e-03
9.433e-01,2.217e-03
9.441e-01,2.663e-03
9.450e-01,3.172e-03
9.458e-01,3.755e-03
9.466e-01,4.427e-03
9.474e-01,5.207e-03
9.482e-01,6.118e-03
9.490e-01,7.186e-03
9.498e-01,8.441e-03
9.507e-01,9.916e-03
9.515e-01,1.165e-02
9.523e-01,1.368e-02
9.531e-01,1.604e-02
9.539e-01,1.881e-02
9.547e-01,2.203e-02
9.556e-01,2.581e-02
9.564e-01,3.025e-02
9.572e-01,3.552e-02
9.580e-01,4.183e-02
9.588e-01,4.947e-02
9.596e-01,5.880e-02
9.605e-01,7.030e-02
9.613e-01,8.459e-02
9.621e-01,1.025e-01
9.629e-01,1.251e-01
9.637e-01,1.537e-01
9.645e-01,1.905e-01
9.653e-01,2.379e-01
9.662e-01,3.000e-01
9.670e-01,3.823e-01
9.678e-01,4.929e-01
9.686e-01,6.441e-01
9.694e-01,8.541e-01
9.702e-01,1.150e+00
9.711e-01,1.572e+00
9.719e-01,2.175e+00
9.727e-01,3.040e+00
9.735e-01,4.271e+00
9.743e-01,6.000e+00
9.751e-01,8.383e+00
9.759e-01,1.159e+01
9.768e-01,1.579e+01
9.776e-01,2.112e+01
9.784e-01,2.762e+01
9.792e-01,3.526e+01
9.800e-01,4.384e+01
9.808e-01,5.300e+01
9.817e-01,6.222e+01
9.825e-01,7.086e+01
9.833e-01,7.824e+01
9.841e-01,8.368e+01
9.849e-01,8.668e+01
9.857e-01,8.690e+01
9.865e-01,8.431e+01
9.874e-01,7.914e+01
9.882e-01,7.186e+01
9.890e-01,6.311e+01
9.898e-01,5.360e+01
9.906e-01,4.402e+01
9.914e-01,3.496e+01
9.923e-01,2.684e+01
9.931e-01,1.993e+01
9.939e-01,1.431e+01
9.947e-01,9.934e+00
9.955e-01,6.668e+00
9.963e-01,4.328e+00
9.971e-01,2.716e+00
9.980e-01,1.649e+00
9.988e-01,9.677e-01
9.996e-01,5.493e-01


==> anc/03_results/weak_inf/tracked_numerical/0_001.csv <==
transmittance,probability_density
2.986e-05,0.000e+00
8.959e-05,0.000e+00
1.493e-04,0.000e+00
2.091e-04,0.000e+00
2.688e-04,0.000e+00
3.285e-04,0.000e+00
3.882e-04,0.000e+00
4.480e-04,0.000e+00
5.077e-04,0.000e+00
5.674e-04,0.000e+00
6.272e-04,0.000e+00
6.869e-04,0.000e+00
7.466e-04,0.000e+00
8.064e-04,0.000e+00
8.661e-04,1.674e-01
9.258e-04,1.172e+00
9.855e-04,8.371e-01
1.045e-03,2.009e+00
1.105e-03,2.511e+00
1.165e-03,5.692e+00
1.224e-03,1.005e+01
1.284e-03,1.323e+01
1.344e-03,1.607e+01
1.404e-03,1.959e+01
1.463e-03,2.495e+01
1.523e-03,3.666e+01
1.583e-03,4.386e+01
1.643e-03,5.357e+01
1.702e-03,6.412e+01
1.762e-03,8.170e+01
1.822e-03,9.359e+01
1.881e-03,1.125e+02
1.941e-03,1.256e+02
2.001e-03,1.473e+02
2.061e-03,1.575e+02
2.120e-03,1.800e+02
2.180e-03,1.976e+02
2.240e-03,2.242e+02
2.300e-03,2.362e+02
2.359e-03,2.669e+02
2.419e-03,2.774e+02
2.479e-03,2.960e+02
2.539e-03,3.064e+02
2.598e-03,3.283e+02
2.658e-03,3.352e+02
2.718e-03,3.414e+02
2.777e-03,3.623e+02
2.837e-03,3.829e+02
2.897e-03,3.779e+02
2.957e-03,3.898e+02
3.016e-03,3.959e+02
3.076e-03,3.931e+02
3.136e-03,4.010e+02
3.196e-03,4.050e+02
3.255e-03,3.968e+02
3.315e-03,3.821e+02
3.375e-03,4.083e+02
3.434e-03,3.936e+02
3.494e-03,3.852e+02
3.554e-03,3.817e+02
3.614e-03,3.723e+02
3.673e-03,3.589e+02
3.733e-03,3.481e+02
3.793e-03,3.347e+02
3.853e-03,3.380e+02
3.912e-03,3.156e+02
3.972e-03,2.871e+02
4.032e-03,2.905e+02
4.092e-03,2.714e+02
4.151e-03,2.667e+02
4.211e-03,2.587e+02
4.271e-03,2.513e+02
4.330e-03,2.429e+02
4.390e-03,2.187e+02
4.450e-03,2.123e+02
4.510e-03,2.091e+02
4.569e-03,1.932e+02
4.629e-03,1.766e+02
4.689e-03,1.689e+02
4.749e-03,1.559e+02
4.808e-03,1.431e+02
4.868e-03,1.358e+02
4.928e-03,1.304e+02
4.987e-03,1.165e+02
5.047e-03,1.179e+02
5.107e-03,1.090e+02
5.167e-03,1.030e+02
5.226e-03,9.493e+01
5.286e-03,8.656e+01
5.346e-03,7.534e+01
5.406e-03,7.701e+01
5.465e-03,7.383e+01
5.525e-03,6.295e+01
5.585e-03,5.994e+01
5.644e-03,4.889e+01
5.704e-03,4.838e+01
5.764e-03,4.721e+01
5.824e-03,3.901e+01
5.883e-03,3.951e+01
5.943e-03,3.616e+01
6.003e-03,2.796e+01
6.063e-03,3.147e+01
6.122e-03,3.064e+01
6.182e-03,2.545e+01
6.242e-03,2.361e+01
6.302e-03,2.227e+01
6.361e-03,1.574e+01
6.421e-03,1.524e+01
6.481e-03,1.758e+01
6.540e-03,1.624e+01
6.600e-03,1.105e+01
6.660e-03,1.155e+01
6.720e-03,1.222e+01
6.779e-03,9.543e+00
6.839e-03,9.543e+00
6.899e-03,8.706e+00
6.959e-03,7.534e+00
7.018e-03,6.529e+00
7.078e-03,6.362e+00
7.138e-03,6.027e+00
7.197e-03,5.357e+00
7.257e-03,4.855e+00
7.317e-03,3.851e+00
7.377e-03,5.357e+00
7.436e-03,2.511e+00
7.496e-03,3.348e+00
7.556e-03,3.348e+00
7.616e-03,1.339e+00
7.675e-03,2.511e+00
7.735e-03,1.507e+00
7.795e-03,1.172e+00
7.854e-03,1.507e+00
7.914e-03,1.674e+00
7.974e-03,1.507e+00
8.034e-03,1.674e+00
8.093e-03,8.371e-01
8.153e-03,1.339e+00
8.213e-03,1.339e+00
8.273e-03,5.023e-01
8.332e-03,1.674e-01
8.392e-03,8.371e-01
8.452e-03,5.023e-01
8.512e-03,5.023e-01
8.571e-03,5.023e-01
8.631e-03,5.023e-01
8.691e-03,3.348e-01
8.750e-03,6.697e-01
8.810e-03,5.023e-01
8.870e-03,5.023e-01
8.930e-03,3.348e-01
8.989e-03,1.674e-01
9.049e-03,3.348e-01
9.109e-03,1.674e-01
9.169e-03,0.000e+00
9.228e-03,1.674e-01
9.288e-03,0.000e+00
9.348e-03,0.000e+00
9.407e-03,1.674e-01
9.467e-03,1.674e-01
9.527e-03,1.674e-01
9.587e-03,0.000e+00
9.646e-03,1.674e-01
9.706e-03,0.000e+00
9.766e-03,0.000e+00
9.826e-03,1.674e-01
9.885e-03,0.000e+00
9.945e-03,0.000e+00
1.000e-02,0.000e+00
1.006e-02,0.000e+00
1.012e-02,0.000e+00
1.018e-02,0.000e+00
1.024e-02,0.000e+00
1.030e-02,0.000e+00
1.036e-02,0.000e+00
1.042e-02,0.000e+00
1.048e-02,0.000e+00
1.054e-02,0.000e+00
1.060e-02,0.000e+00
1.066e-02,0.000e+00
1.072e-02,0.000e+00
1.078e-02,0.000e+00
1.084e-02,1.674e-01
1.090e-02,0.000e+00
1.096e-02,0.000e+00
1.102e-02,0.000e+00
1.108e-02,0.000e+00
1.114e-02,0.000e+00
1.120e-02,0.000e+00
1.126e-02,0.000e+00
1.132e-02,0.000e+00
1.138e-02,0.000e+00
1.144e-02,0.000e+00
1.150e-02,0.000e+00
1.156e-02,0.000e+00
1.162e-02,0.000e+00
1.168e-02,0.000e+00
1.174e-02,0.000e+00
1.180e-02,0.000e+00
1.186e-02,0.000e+00
1.192e-02,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_002.csv <==
transmittance,probability_density
1.126e-04,0.000e+00
3.379e-04,0.000e+00
5.632e-04,0.000e+00
7.885e-04,0.000e+00
1.014e-03,0.000e+00
1.239e-03,0.000e+00
1.464e-03,0.000e+00
1.690e-03,0.000e+00
1.915e-03,0.000e+00
2.140e-03,0.000e+00
2.365e-03,0.000e+00
2.591e-03,0.000e+00
2.816e-03,0.000e+00
3.041e-03,0.000e+00
3.267e-03,0.000e+00
3.492e-03,1.332e-01
3.717e-03,4.439e-02
3.942e-03,4.883e-01
4.168e-03,1.332e-01
4.393e-03,6.214e-01
4.618e-03,7.990e-01
4.844e-03,2.219e+00
5.069e-03,2.308e+00
5.294e-03,3.462e+00
5.519e-03,4.128e+00
5.745e-03,5.726e+00
5.970e-03,6.925e+00
6.195e-03,8.256e+00
6.420e-03,1.061e+01
6.646e-03,1.327e+01
6.871e-03,1.678e+01
7.096e-03,1.966e+01
7.322e-03,2.357e+01
7.547e-03,2.641e+01
7.772e-03,3.134e+01
7.997e-03,3.280e+01
8.223e-03,4.017e+01
8.448e-03,4.426e+01
8.673e-03,4.838e+01
8.899e-03,5.331e+01
9.124e-03,5.704e+01
9.349e-03,6.539e+01
9.574e-03,6.552e+01
9.800e-03,7.311e+01
1.002e-02,7.622e+01
1.025e-02,8.043e+01
1.048e-02,8.363e+01
1.070e-02,8.802e+01
1.093e-02,8.634e+01
1.115e-02,9.419e+01
1.138e-02,9.646e+01
1.160e-02,1.032e+02
1.183e-02,9.579e+01
1.205e-02,1.043e+02
1.228e-02,1.042e+02
1.250e-02,1.001e+02
1.273e-02,1.072e+02
1.295e-02,9.868e+01
1.318e-02,1.032e+02
1.340e-02,9.615e+01
1.363e-02,1.036e+02
1.385e-02,9.655e+01
1.408e-02,1.022e+02
1.431e-02,9.233e+01
1.453e-02,9.752e+01
1.476e-02,8.856e+01
1.498e-02,9.335e+01
1.521e-02,8.256e+01
1.543e-02,8.310e+01
1.566e-02,7.675e+01
1.588e-02,8.123e+01
1.611e-02,7.071e+01
1.633e-02,6.831e+01
1.656e-02,7.280e+01
1.678e-02,6.547e+01
1.701e-02,6.534e+01
1.723e-02,5.979e+01
1.746e-02,5.580e+01
1.768e-02,5.384e+01
1.791e-02,5.442e+01
1.814e-02,4.679e+01
1.836e-02,4.497e+01
1.859e-02,4.066e+01
1.881e-02,4.119e+01
1.904e-02,3.684e+01
1.926e-02,3.578e+01
1.949e-02,3.320e+01
1.971e-02,3.125e+01
1.994e-02,2.805e+01
2.016e-02,2.743e+01
2.039e-02,2.583e+01
2.061e-02,2.486e+01
2.084e-02,2.299e+01
2.106e-02,2.126e+01
2.129e-02,1.993e+01
2.151e-02,1.744e+01
2.174e-02,1.620e+01
2.196e-02,1.718e+01
2.219e-02,1.429e+01
2.242e-02,1.159e+01
2.264e-02,1.212e+01
2.287e-02,1.105e+01
2.309e-02,1.025e+01
2.332e-02,9.766e+00
2.354e-02,8.833e+00
2.377e-02,7.946e+00
2.399e-02,7.413e+00
2.422e-02,6.525e+00
2.444e-02,6.081e+00
2.467e-02,5.060e+00
2.489e-02,5.504e+00
2.512e-02,5.060e+00
2.534e-02,4.439e+00
2.557e-02,3.507e+00
2.579e-02,3.329e+00
2.602e-02,3.374e+00
2.625e-02,2.619e+00
2.647e-02,2.752e+00
2.670e-02,2.974e+00
2.692e-02,2.219e+00
2.715e-02,1.909e+00
2.737e-02,1.776e+00
2.760e-02,1.731e+00
2.782e-02,1.731e+00
2.805e-02,1.243e+00
2.827e-02,1.154e+00
2.850e-02,1.376e+00
2.872e-02,7.990e-01
2.895e-02,7.102e-01
2.917e-02,8.434e-01
2.940e-02,9.766e-01
2.962e-02,4.883e-01
2.985e-02,8.434e-01
3.007e-02,3.551e-01
3.030e-02,6.214e-01
3.053e-02,3.995e-01
3.075e-02,3.995e-01
3.098e-02,4.439e-01
3.120e-02,2.219e-01
3.143e-02,3.551e-01
3.165e-02,5.327e-01
3.188e-02,2.219e-01
3.210e-02,1.332e-01
3.233e-02,8.878e-02
3.255e-02,2.663e-01
3.278e-02,1.332e-01
3.300e-02,1.332e-01
3.323e-02,8.878e-02
3.345e-02,1.776e-01
3.368e-02,4.439e-02
3.390e-02,1.332e-01
3.413e-02,8.878e-02
3.436e-02,0.000e+00
3.458e-02,8.878e-02
3.481e-02,4.439e-02
3.503e-02,4.439e-02
3.526e-02,0.000e+00
3.548e-02,4.439e-02
3.571e-02,8.878e-02
3.593e-02,8.878e-02
3.616e-02,0.000e+00
3.638e-02,0.000e+00
3.661e-02,0.000e+00
3.683e-02,0.000e+00
3.706e-02,0.000e+00
3.728e-02,4.439e-02
3.751e-02,8.878e-02
3.773e-02,4.439e-02
3.796e-02,0.000e+00
3.818e-02,0.000e+00
3.841e-02,0.000e+00
3.864e-02,4.439e-02
3.886e-02,0.000e+00
3.909e-02,0.000e+00
3.931e-02,0.000e+00
3.954e-02,0.000e+00
3.976e-02,0.000e+00
3.999e-02,0.000e+00
4.021e-02,0.000e+00
4.044e-02,4.439e-02
4.066e-02,0.000e+00
4.089e-02,4.439e-02
4.111e-02,0.000e+00
4.134e-02,0.000e+00
4.156e-02,0.000e+00
4.179e-02,0.000e+00
4.201e-02,0.000e+00
4.224e-02,0.000e+00
4.247e-02,0.000e+00
4.269e-02,0.000e+00
4.292e-02,0.000e+00
4.314e-02,0.000e+00
4.337e-02,0.000e+00
4.359e-02,0.000e+00
4.382e-02,0.000e+00
4.404e-02,0.000e+00
4.427e-02,0.000e+00
4.449e-02,0.000e+00
4.472e-02,0.000e+00
4.494e-02,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_003.csv <==
transmittance,probability_density
2.415e-04,0.000e+00
7.246e-04,0.000e+00
1.208e-03,0.000e+00
1.691e-03,0.000e+00
2.174e-03,0.000e+00
2.657e-03,0.000e+00
3.140e-03,0.000e+00
3.623e-03,0.000e+00
4.106e-03,0.000e+00
4.589e-03,0.000e+00
5.072e-03,0.000e+00
5.555e-03,0.000e+00
6.038e-03,0.000e+00
6.521e-03,0.000e+00
7.004e-03,0.000e+00
7.488e-03,2.070e-02
7.971e-03,2.070e-02
8.454e-03,4.140e-02
8.937e-03,1.863e-01
9.420e-03,1.035e-01
9.903e-03,1.449e-01
1.039e-02,3.312e-01
1.087e-02,7.659e-01
1.135e-02,8.901e-01
1.184e-02,1.201e+00
1.232e-02,1.780e+00
1.280e-02,1.905e+00
1.328e-02,2.733e+00
1.377e-02,3.768e+00
1.425e-02,3.809e+00
1.473e-02,4.906e+00
1.522e-02,6.417e+00
1.570e-02,7.970e+00
1.618e-02,8.860e+00
1.667e-02,1.108e+01
1.715e-02,1.269e+01
1.763e-02,1.335e+01
1.811e-02,1.555e+01
1.860e-02,1.865e+01
1.908e-02,1.946e+01
1.956e-02,2.223e+01
2.005e-02,2.393e+01
2.053e-02,2.722e+01
2.101e-02,2.650e+01
2.150e-02,3.132e+01
2.198e-02,3.260e+01
2.246e-02,3.519e+01
2.295e-02,3.498e+01
2.343e-02,3.892e+01
2.391e-02,3.884e+01
2.439e-02,4.066e+01
2.488e-02,4.091e+01
2.536e-02,4.523e+01
2.584e-02,4.575e+01
2.633e-02,4.482e+01
2.681e-02,4.670e+01
2.729e-02,4.639e+01
2.778e-02,4.732e+01
2.826e-02,4.703e+01
2.874e-02,4.699e+01
2.923e-02,4.736e+01
2.971e-02,4.616e+01
3.019e-02,4.565e+01
3.067e-02,4.523e+01
3.116e-02,4.548e+01
3.164e-02,4.401e+01
3.212e-02,4.457e+01
3.261e-02,4.333e+01
3.309e-02,4.229e+01
3.357e-02,4.020e+01
3.406e-02,3.908e+01
3.454e-02,3.610e+01
3.502e-02,3.527e+01
3.551e-02,3.424e+01
3.599e-02,3.372e+01
3.647e-02,3.397e+01
3.695e-02,3.070e+01
3.744e-02,3.087e+01
3.792e-02,2.993e+01
3.840e-02,2.726e+01
3.889e-02,2.552e+01
3.937e-02,2.507e+01
3.985e-02,2.310e+01
4.034e-02,2.145e+01
4.082e-02,2.087e+01
4.130e-02,1.863e+01
4.179e-02,1.938e+01
4.227e-02,1.629e+01
4.275e-02,1.627e+01
4.323e-02,1.435e+01
4.372e-02,1.408e+01
4.420e-02,1.426e+01
4.468e-02,1.265e+01
4.517e-02,1.250e+01
4.565e-02,1.122e+01
4.613e-02,1.018e+01
4.662e-02,9.233e+00
4.710e-02,9.295e+00
4.758e-02,8.239e+00
4.806e-02,7.597e+00
4.855e-02,6.976e+00
4.903e-02,6.976e+00
4.951e-02,6.169e+00
5.000e-02,4.823e+00
5.048e-02,5.444e+00
5.096e-02,3.995e+00
5.145e-02,4.347e+00
5.193e-02,4.140e+00
5.241e-02,3.892e+00
5.290e-02,3.643e+00
5.338e-02,3.167e+00
5.386e-02,2.650e+00
5.434e-02,2.629e+00
5.483e-02,2.401e+00
5.531e-02,1.801e+00
5.579e-02,1.822e+00
5.628e-02,2.049e+00
5.676e-02,1.967e+00
5.724e-02,1.470e+00
5.773e-02,1.201e+00
5.821e-02,1.056e+00
5.869e-02,1.014e+00
5.918e-02,8.901e-01
5.966e-02,1.097e+00
6.014e-02,5.382e-01
6.062e-02,7.866e-01
6.111e-02,6.831e-01
6.159e-02,7.038e-01
6.207e-02,6.003e-01
6.256e-02,5.589e-01
6.304e-02,3.312e-01
6.352e-02,6.003e-01
6.401e-02,4.140e-01
6.449e-02,4.554e-01
6.497e-02,3.105e-01
6.546e-02,2.484e-01
6.594e-02,1.656e-01
6.642e-02,2.277e-01
6.690e-02,4.554e-01
6.739e-02,1.449e-01
6.787e-02,1.242e-01
6.835e-02,1.449e-01
6.884e-02,8.280e-02
6.932e-02,1.035e-01
6.980e-02,1.449e-01
7.029e-02,1.242e-01
7.077e-02,4.140e-02
7.125e-02,4.140e-02
7.174e-02,6.210e-02
7.222e-02,2.070e-02
7.270e-02,2.070e-02
7.318e-02,8.280e-02
7.367e-02,6.210e-02
7.415e-02,4.140e-02
7.463e-02,4.140e-02
7.512e-02,2.070e-02
7.560e-02,2.070e-02
7.608e-02,2.070e-02
7.657e-02,6.210e-02
7.705e-02,2.070e-02
7.753e-02,0.000e+00
7.801e-02,0.000e+00
7.850e-02,0.000e+00
7.898e-02,2.070e-02
7.946e-02,2.070e-02
7.995e-02,2.070e-02
8.043e-02,0.000e+00
8.091e-02,4.140e-02
8.140e-02,2.070e-02
8.188e-02,0.000e+00
8.236e-02,2.070e-02
8.285e-02,0.000e+00
8.333e-02,0.000e+00
8.381e-02,0.000e+00
8.429e-02,0.000e+00
8.478e-02,0.000e+00
8.526e-02,0.000e+00
8.574e-02,0.000e+00
8.623e-02,0.000e+00
8.671e-02,0.000e+00
8.719e-02,2.070e-02
8.768e-02,2.070e-02
8.816e-02,0.000e+00
8.864e-02,0.000e+00
8.913e-02,0.000e+00
8.961e-02,0.000e+00
9.009e-02,0.000e+00
9.057e-02,0.000e+00
9.106e-02,0.000e+00
9.154e-02,0.000e+00
9.202e-02,0.000e+00
9.251e-02,0.000e+00
9.299e-02,0.000e+00
9.347e-02,0.000e+00
9.396e-02,0.000e+00
9.444e-02,0.000e+00
9.492e-02,0.000e+00
9.541e-02,0.000e+00
9.589e-02,0.000e+00
9.637e-02,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_004.csv <==
transmittance,probability_density
4.032e-04,0.000e+00
1.209e-03,0.000e+00
2.016e-03,0.000e+00
2.822e-03,0.000e+00
3.628e-03,0.000e+00
4.435e-03,0.000e+00
5.241e-03,0.000e+00
6.047e-03,0.000e+00
6.854e-03,0.000e+00
7.660e-03,0.000e+00
8.466e-03,0.000e+00
9.272e-03,0.000e+00
1.008e-02,0.000e+00
1.089e-02,0.000e+00
1.169e-02,0.000e+00
1.250e-02,0.000e+00
1.330e-02,1.240e-02
1.411e-02,1.240e-02
1.492e-02,0.000e+00
1.572e-02,6.201e-02
1.653e-02,3.721e-02
1.734e-02,1.240e-01
1.814e-02,9.922e-02
1.895e-02,1.860e-01
1.975e-02,3.845e-01
2.056e-02,5.333e-01
2.137e-02,7.441e-01
2.217e-02,8.558e-01
2.298e-02,1.253e+00
2.379e-02,1.315e+00
2.459e-02,2.022e+00
2.540e-02,2.294e+00
2.620e-02,2.418e+00
2.701e-02,3.435e+00
2.782e-02,4.564e+00
2.862e-02,4.576e+00
2.943e-02,5.904e+00
3.024e-02,6.387e+00
3.104e-02,7.727e+00
3.185e-02,8.086e+00
3.266e-02,9.711e+00
3.346e-02,1.099e+01
3.427e-02,1.197e+01
3.507e-02,1.316e+01
3.588e-02,1.399e+01
3.669e-02,1.512e+01
3.749e-02,1.700e+01
3.830e-02,1.716e+01
3.911e-02,1.958e+01
3.991e-02,2.038e+01
4.072e-02,2.081e+01
4.152e-02,2.178e+01
4.233e-02,2.303e+01
4.314e-02,2.350e+01
4.394e-02,2.457e+01
4.475e-02,2.519e+01
4.556e-02,2.629e+01
4.636e-02,2.662e+01
4.717e-02,2.760e+01
4.797e-02,2.622e+01
4.878e-02,2.667e+01
4.959e-02,2.900e+01
5.039e-02,2.750e+01
5.120e-02,2.779e+01
5.201e-02,2.752e+01
5.281e-02,2.669e+01
5.362e-02,2.659e+01
5.443e-02,2.654e+01
5.523e-02,2.640e+01
5.604e-02,2.547e+01
5.684e-02,2.622e+01
5.765e-02,2.508e+01
5.846e-02,2.443e+01
5.926e-02,2.365e+01
6.007e-02,2.234e+01
6.088e-02,2.048e+01
6.168e-02,2.035e+01
6.249e-02,2.120e+01
6.329e-02,1.976e+01
6.410e-02,1.921e+01
6.491e-02,1.849e+01
6.571e-02,1.725e+01
6.652e-02,1.662e+01
6.733e-02,1.626e+01
6.813e-02,1.550e+01
6.894e-02,1.478e+01
6.974e-02,1.351e+01
7.055e-02,1.222e+01
7.136e-02,1.162e+01
7.216e-02,1.161e+01
7.297e-02,1.039e+01
7.378e-02,9.674e+00
7.458e-02,9.748e+00
7.539e-02,8.458e+00
7.620e-02,8.161e+00
7.700e-02,7.925e+00
7.781e-02,7.689e+00
7.861e-02,7.280e+00
7.942e-02,6.722e+00
8.023e-02,5.916e+00
8.103e-02,5.370e+00
8.184e-02,5.494e+00
8.265e-02,5.011e+00
8.345e-02,4.366e+00
8.426e-02,4.552e+00
8.506e-02,3.808e+00
8.587e-02,3.373e+00
8.668e-02,3.237e+00
8.748e-02,2.629e+00
8.829e-02,3.026e+00
8.910e-02,2.431e+00
8.990e-02,2.319e+00
9.071e-02,2.220e+00
9.152e-02,2.071e+00
9.232e-02,1.885e+00
9.313e-02,1.538e+00
9.393e-02,1.327e+00
9.474e-02,1.476e+00
9.555e-02,1.513e+00
9.635e-02,1.005e+00
9.716e-02,1.203e+00
9.797e-02,8.930e-01
9.877e-02,8.806e-01
9.958e-02,7.317e-01
1.004e-01,5.953e-01
1.012e-01,5.705e-01
1.020e-01,6.449e-01
1.028e-01,5.457e-01
1.036e-01,4.217e-01
1.044e-01,4.589e-01
1.052e-01,3.845e-01
1.060e-01,3.845e-01
1.068e-01,3.225e-01
1.076e-01,2.480e-01
1.084e-01,3.597e-01
1.093e-01,2.853e-01
1.101e-01,2.853e-01
1.109e-01,1.984e-01
1.117e-01,1.736e-01
1.125e-01,1.488e-01
1.133e-01,1.488e-01
1.141e-01,1.240e-01
1.149e-01,1.488e-01
1.157e-01,9.922e-02
1.165e-01,1.364e-01
1.173e-01,6.201e-02
1.181e-01,1.116e-01
1.189e-01,7.441e-02
1.197e-01,7.441e-02
1.205e-01,3.721e-02
1.213e-01,0.000e+00
1.222e-01,3.721e-02
1.230e-01,1.240e-02
1.238e-01,2.480e-02
1.246e-01,3.721e-02
1.254e-01,6.201e-02
1.262e-01,3.721e-02
1.270e-01,1.240e-02
1.278e-01,1.240e-02
1.286e-01,1.240e-02
1.294e-01,0.000e+00
1.302e-01,3.721e-02
1.310e-01,1.240e-02
1.318e-01,1.240e-02
1.326e-01,0.000e+00
1.334e-01,1.240e-02
1.342e-01,0.000e+00
1.351e-01,1.240e-02
1.359e-01,0.000e+00
1.367e-01,1.240e-02
1.375e-01,1.240e-02
1.383e-01,0.000e+00
1.391e-01,0.000e+00
1.399e-01,2.480e-02
1.407e-01,0.000e+00
1.415e-01,0.000e+00
1.423e-01,1.240e-02
1.431e-01,1.240e-02
1.439e-01,0.000e+00
1.447e-01,0.000e+00
1.455e-01,0.000e+00
1.463e-01,1.240e-02
1.471e-01,0.000e+00
1.480e-01,0.000e+00
1.488e-01,0.000e+00
1.496e-01,0.000e+00
1.504e-01,0.000e+00
1.512e-01,0.000e+00
1.520e-01,0.000e+00
1.528e-01,0.000e+00
1.536e-01,0.000e+00
1.544e-01,0.000e+00
1.552e-01,0.000e+00
1.560e-01,0.000e+00
1.568e-01,0.000e+00
1.576e-01,0.000e+00
1.584e-01,0.000e+00
1.592e-01,0.000e+00
1.601e-01,0.000e+00
1.609e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_005.csv <==
transmittance,probability_density
5.992e-04,0.000e+00
1.798e-03,0.000e+00
2.996e-03,0.000e+00
4.195e-03,0.000e+00
5.393e-03,0.000e+00
6.591e-03,0.000e+00
7.790e-03,0.000e+00
8.988e-03,0.000e+00
1.019e-02,0.000e+00
1.139e-02,0.000e+00
1.258e-02,0.000e+00
1.378e-02,0.000e+00
1.498e-02,0.000e+00
1.618e-02,0.000e+00
1.738e-02,0.000e+00
1.858e-02,0.000e+00
1.977e-02,0.000e+00
2.097e-02,8.344e-03
2.217e-02,0.000e+00
2.337e-02,8.344e-03
2.457e-02,4.172e-02
2.577e-02,1.669e-02
2.697e-02,3.338e-02
2.816e-02,9.179e-02
2.936e-02,5.006e-02
3.056e-02,1.502e-01
3.176e-02,2.670e-01
3.296e-02,3.588e-01
3.416e-02,4.923e-01
3.535e-02,5.841e-01
3.655e-02,8.010e-01
3.775e-02,1.051e+00
3.895e-02,1.151e+00
4.015e-02,1.377e+00
4.135e-02,1.777e+00
4.254e-02,2.111e+00
4.374e-02,2.912e+00
4.494e-02,3.187e+00
4.614e-02,3.580e+00
4.734e-02,4.180e+00
4.854e-02,5.023e+00
4.974e-02,5.566e+00
5.093e-02,6.041e+00
5.213e-02,7.009e+00
5.333e-02,7.877e+00
5.453e-02,8.319e+00
5.573e-02,9.237e+00
5.693e-02,9.771e+00
5.812e-02,1.070e+01
5.932e-02,1.200e+01
6.052e-02,1.223e+01
6.172e-02,1.341e+01
6.292e-02,1.398e+01
6.412e-02,1.428e+01
6.532e-02,1.464e+01
6.651e-02,1.527e+01
6.771e-02,1.689e+01
6.891e-02,1.685e+01
7.011e-02,1.711e+01
7.131e-02,1.813e+01
7.251e-02,1.786e+01
7.370e-02,1.745e+01
7.490e-02,1.842e+01
7.610e-02,1.837e+01
7.730e-02,1.912e+01
7.850e-02,1.882e+01
7.970e-02,1.849e+01
8.090e-02,1.862e+01
8.209e-02,1.801e+01
8.329e-02,1.782e+01
8.449e-02,1.774e+01
8.569e-02,1.756e+01
8.689e-02,1.727e+01
8.809e-02,1.665e+01
8.928e-02,1.664e+01
9.048e-02,1.641e+01
9.168e-02,1.514e+01
9.288e-02,1.449e+01
9.408e-02,1.411e+01
9.528e-02,1.476e+01
9.648e-02,1.349e+01
9.767e-02,1.300e+01
9.887e-02,1.266e+01
1.001e-01,1.189e+01
1.013e-01,1.151e+01
1.025e-01,1.109e+01
1.037e-01,1.072e+01
1.049e-01,1.015e+01
1.061e-01,9.370e+00
1.073e-01,8.528e+00
1.085e-01,8.227e+00
1.097e-01,7.543e+00
1.109e-01,7.485e+00
1.121e-01,6.717e+00
1.133e-01,6.959e+00
1.145e-01,6.125e+00
1.157e-01,5.641e+00
1.168e-01,5.223e+00
1.180e-01,5.215e+00
1.192e-01,4.781e+00
1.204e-01,4.614e+00
1.216e-01,4.030e+00
1.228e-01,3.947e+00
1.240e-01,3.571e+00
1.252e-01,3.638e+00
1.264e-01,3.029e+00
1.276e-01,2.812e+00
1.288e-01,2.537e+00
1.300e-01,2.520e+00
1.312e-01,2.069e+00
1.324e-01,2.094e+00
1.336e-01,1.852e+00
1.348e-01,1.702e+00
1.360e-01,1.435e+00
1.372e-01,1.460e+00
1.384e-01,1.410e+00
1.396e-01,1.469e+00
1.408e-01,9.929e-01
1.420e-01,1.043e+00
1.432e-01,9.429e-01
1.444e-01,9.679e-01
1.456e-01,6.425e-01
1.468e-01,5.924e-01
1.480e-01,6.008e-01
1.492e-01,6.508e-01
1.504e-01,4.089e-01
1.516e-01,4.589e-01
1.528e-01,3.004e-01
1.540e-01,3.588e-01
1.552e-01,3.421e-01
1.564e-01,2.837e-01
1.576e-01,3.338e-01
1.588e-01,2.670e-01
1.600e-01,1.919e-01
1.612e-01,2.837e-01
1.624e-01,2.837e-01
1.636e-01,1.836e-01
1.648e-01,1.085e-01
1.660e-01,1.168e-01
1.672e-01,1.335e-01
1.684e-01,1.252e-01
1.696e-01,8.344e-02
1.708e-01,9.179e-02
1.720e-01,1.335e-01
1.732e-01,9.179e-02
1.744e-01,3.338e-02
1.756e-01,9.179e-02
1.768e-01,5.006e-02
1.780e-01,5.841e-02
1.792e-01,2.503e-02
1.804e-01,1.669e-02
1.816e-01,2.503e-02
1.828e-01,2.503e-02
1.840e-01,1.669e-02
1.852e-01,2.503e-02
1.864e-01,3.338e-02
1.876e-01,8.344e-03
1.888e-01,1.669e-02
1.900e-01,0.000e+00
1.912e-01,3.338e-02
1.924e-01,0.000e+00
1.935e-01,8.344e-03
1.947e-01,8.344e-03
1.959e-01,8.344e-03
1.971e-01,0.000e+00
1.983e-01,0.000e+00
1.995e-01,1.669e-02
2.007e-01,8.344e-03
2.019e-01,0.000e+00
2.031e-01,0.000e+00
2.043e-01,0.000e+00
2.055e-01,1.669e-02
2.067e-01,8.344e-03
2.079e-01,8.344e-03
2.091e-01,8.344e-03
2.103e-01,0.000e+00
2.115e-01,0.000e+00
2.127e-01,0.000e+00
2.139e-01,0.000e+00
2.151e-01,0.000e+00
2.163e-01,0.000e+00
2.175e-01,8.344e-03
2.187e-01,0.000e+00
2.199e-01,0.000e+00
2.211e-01,0.000e+00
2.223e-01,0.000e+00
2.235e-01,0.000e+00
2.247e-01,0.000e+00
2.259e-01,0.000e+00
2.271e-01,0.000e+00
2.283e-01,0.000e+00
2.295e-01,0.000e+00
2.307e-01,0.000e+00
2.319e-01,0.000e+00
2.331e-01,0.000e+00
2.343e-01,0.000e+00
2.355e-01,0.000e+00
2.367e-01,0.000e+00
2.379e-01,0.000e+00
2.391e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_006.csv <==
transmittance,probability_density
8.033e-04,0.000e+00
2.410e-03,0.000e+00
4.016e-03,0.000e+00
5.623e-03,0.000e+00
7.229e-03,0.000e+00
8.836e-03,0.000e+00
1.044e-02,0.000e+00
1.205e-02,0.000e+00
1.366e-02,0.000e+00
1.526e-02,0.000e+00
1.687e-02,0.000e+00
1.848e-02,0.000e+00
2.008e-02,0.000e+00
2.169e-02,0.000e+00
2.329e-02,0.000e+00
2.490e-02,0.000e+00
2.651e-02,0.000e+00
2.811e-02,0.000e+00
2.972e-02,6.225e-03
3.133e-02,0.000e+00
3.293e-02,0.000e+00
3.454e-02,0.000e+00
3.615e-02,3.735e-02
3.775e-02,6.225e-03
3.936e-02,2.490e-02
4.097e-02,4.980e-02
4.257e-02,3.112e-02
4.418e-02,9.337e-02
4.579e-02,1.432e-01
4.739e-02,2.054e-01
4.900e-02,2.926e-01
5.061e-02,3.735e-01
5.221e-02,4.419e-01
5.382e-02,6.598e-01
5.543e-02,8.092e-01
5.703e-02,7.781e-01
5.864e-02,9.772e-01
6.025e-02,1.332e+00
6.185e-02,1.631e+00
6.346e-02,1.973e+00
6.507e-02,2.284e+00
6.667e-02,2.558e+00
6.828e-02,3.019e+00
6.988e-02,3.374e+00
7.149e-02,3.984e+00
7.310e-02,4.438e+00
7.470e-02,4.843e+00
7.631e-02,5.465e+00
7.792e-02,6.075e+00
7.952e-02,6.430e+00
8.113e-02,6.884e+00
8.274e-02,7.631e+00
8.434e-02,8.285e+00
8.595e-02,9.050e+00
8.756e-02,9.250e+00
8.916e-02,9.785e+00
9.077e-02,1.011e+01
9.238e-02,1.071e+01
9.398e-02,1.097e+01
9.559e-02,1.158e+01
9.720e-02,1.207e+01
9.880e-02,1.298e+01
1.004e-01,1.264e+01
1.020e-01,1.314e+01
1.036e-01,1.282e+01
1.052e-01,1.344e+01
1.068e-01,1.326e+01
1.084e-01,1.352e+01
1.100e-01,1.399e+01
1.117e-01,1.377e+01
1.133e-01,1.352e+01
1.149e-01,1.364e+01
1.165e-01,1.360e+01
1.181e-01,1.280e+01
1.197e-01,1.287e+01
1.213e-01,1.307e+01
1.229e-01,1.331e+01
1.245e-01,1.237e+01
1.261e-01,1.164e+01
1.277e-01,1.233e+01
1.293e-01,1.115e+01
1.309e-01,1.076e+01
1.325e-01,1.094e+01
1.341e-01,1.023e+01
1.358e-01,1.028e+01
1.374e-01,9.256e+00
1.390e-01,9.804e+00
1.406e-01,8.472e+00
1.422e-01,8.689e+00
1.438e-01,8.310e+00
1.454e-01,7.855e+00
1.470e-01,7.793e+00
1.486e-01,6.897e+00
1.502e-01,6.112e+00
1.518e-01,6.075e+00
1.534e-01,5.776e+00
1.550e-01,5.465e+00
1.566e-01,5.173e+00
1.582e-01,4.905e+00
1.599e-01,4.650e+00
1.615e-01,4.376e+00
1.631e-01,3.940e+00
1.647e-01,3.803e+00
1.663e-01,3.430e+00
1.679e-01,3.150e+00
1.695e-01,3.075e+00
1.711e-01,3.268e+00
1.727e-01,2.459e+00
1.743e-01,2.652e+00
1.759e-01,2.216e+00
1.775e-01,2.154e+00
1.791e-01,1.874e+00
1.807e-01,1.805e+00
1.823e-01,1.606e+00
1.839e-01,1.463e+00
1.856e-01,1.407e+00
1.872e-01,1.307e+00
1.888e-01,1.102e+00
1.904e-01,1.152e+00
1.920e-01,8.777e-01
1.936e-01,9.772e-01
1.952e-01,8.092e-01
1.968e-01,7.283e-01
1.984e-01,7.656e-01
2.000e-01,5.789e-01
2.016e-01,5.415e-01
2.032e-01,4.668e-01
2.048e-01,3.921e-01
2.064e-01,4.233e-01
2.080e-01,3.299e-01
2.097e-01,2.863e-01
2.113e-01,2.739e-01
2.129e-01,3.175e-01
2.145e-01,1.930e-01
2.161e-01,2.116e-01
2.177e-01,2.677e-01
2.193e-01,1.930e-01
2.209e-01,2.054e-01
2.225e-01,1.618e-01
2.241e-01,1.369e-01
2.257e-01,7.469e-02
2.273e-01,8.714e-02
2.289e-01,8.714e-02
2.305e-01,8.714e-02
2.321e-01,1.183e-01
2.338e-01,7.469e-02
2.354e-01,8.092e-02
2.370e-01,4.980e-02
2.386e-01,3.735e-02
2.402e-01,7.469e-02
2.418e-01,3.735e-02
2.434e-01,1.867e-02
2.450e-01,3.112e-02
2.466e-01,3.112e-02
2.482e-01,1.867e-02
2.498e-01,6.225e-03
2.514e-01,3.112e-02
2.530e-01,6.225e-03
2.546e-01,1.867e-02
2.562e-01,0.000e+00
2.579e-01,6.225e-03
2.595e-01,1.245e-02
2.611e-01,1.245e-02
2.627e-01,1.245e-02
2.643e-01,6.225e-03
2.659e-01,0.000e+00
2.675e-01,1.245e-02
2.691e-01,6.225e-03
2.707e-01,6.225e-03
2.723e-01,0.000e+00
2.739e-01,6.225e-03
2.755e-01,6.225e-03
2.771e-01,0.000e+00
2.787e-01,6.225e-03
2.803e-01,6.225e-03
2.819e-01,0.000e+00
2.836e-01,0.000e+00
2.852e-01,6.225e-03
2.868e-01,0.000e+00
2.884e-01,0.000e+00
2.900e-01,0.000e+00
2.916e-01,6.225e-03
2.932e-01,0.000e+00
2.948e-01,0.000e+00
2.964e-01,0.000e+00
2.980e-01,0.000e+00
2.996e-01,0.000e+00
3.012e-01,0.000e+00
3.028e-01,0.000e+00
3.044e-01,0.000e+00
3.060e-01,0.000e+00
3.077e-01,0.000e+00
3.093e-01,0.000e+00
3.109e-01,0.000e+00
3.125e-01,0.000e+00
3.141e-01,0.000e+00
3.157e-01,0.000e+00
3.173e-01,0.000e+00
3.189e-01,0.000e+00
3.205e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_007.csv <==
transmittance,probability_density
1.005e-03,0.000e+00
3.014e-03,0.000e+00
5.023e-03,0.000e+00
7.032e-03,0.000e+00
9.041e-03,0.000e+00
1.105e-02,0.000e+00
1.306e-02,0.000e+00
1.507e-02,0.000e+00
1.708e-02,0.000e+00
1.909e-02,0.000e+00
2.110e-02,0.000e+00
2.311e-02,0.000e+00
2.511e-02,0.000e+00
2.712e-02,0.000e+00
2.913e-02,0.000e+00
3.114e-02,0.000e+00
3.315e-02,0.000e+00
3.516e-02,0.000e+00
3.717e-02,0.000e+00
3.918e-02,0.000e+00
4.119e-02,4.977e-03
4.320e-02,0.000e+00
4.521e-02,0.000e+00
4.722e-02,0.000e+00
4.922e-02,1.493e-02
5.123e-02,1.493e-02
5.324e-02,1.493e-02
5.525e-02,4.977e-03
5.726e-02,3.982e-02
5.927e-02,2.489e-02
6.128e-02,7.964e-02
6.329e-02,9.457e-02
6.530e-02,1.045e-01
6.731e-02,2.638e-01
6.932e-02,2.240e-01
7.132e-02,3.385e-01
7.333e-02,4.529e-01
7.534e-02,5.176e-01
7.735e-02,5.375e-01
7.936e-02,7.864e-01
8.137e-02,7.267e-01
8.338e-02,1.130e+00
8.539e-02,1.374e+00
8.740e-02,1.628e+00
8.941e-02,1.662e+00
9.142e-02,2.071e+00
9.343e-02,2.439e+00
9.543e-02,2.618e+00
9.744e-02,3.046e+00
9.945e-02,3.444e+00
1.015e-01,3.648e+00
1.035e-01,4.251e+00
1.055e-01,4.559e+00
1.075e-01,4.818e+00
1.095e-01,5.460e+00
1.115e-01,5.769e+00
1.135e-01,6.222e+00
1.155e-01,6.908e+00
1.175e-01,6.993e+00
1.195e-01,7.550e+00
1.216e-01,7.635e+00
1.236e-01,8.058e+00
1.256e-01,8.501e+00
1.276e-01,8.616e+00
1.296e-01,9.422e+00
1.316e-01,1.014e+01
1.336e-01,9.502e+00
1.356e-01,9.860e+00
1.376e-01,1.011e+01
1.396e-01,1.055e+01
1.416e-01,1.030e+01
1.437e-01,1.059e+01
1.457e-01,1.085e+01
1.477e-01,1.074e+01
1.497e-01,1.081e+01
1.517e-01,1.066e+01
1.537e-01,1.137e+01
1.557e-01,1.023e+01
1.577e-01,1.049e+01
1.597e-01,9.885e+00
1.617e-01,1.014e+01
1.637e-01,9.945e+00
1.658e-01,9.556e+00
1.678e-01,9.302e+00
1.698e-01,9.696e+00
1.718e-01,8.944e+00
1.738e-01,8.790e+00
1.758e-01,8.924e+00
1.778e-01,7.769e+00
1.798e-01,8.347e+00
1.818e-01,7.501e+00
1.838e-01,7.421e+00
1.858e-01,7.033e+00
1.879e-01,6.709e+00
1.899e-01,6.515e+00
1.919e-01,6.122e+00
1.939e-01,5.714e+00
1.959e-01,5.719e+00
1.979e-01,5.012e+00
1.999e-01,5.042e+00
2.019e-01,4.504e+00
2.039e-01,4.375e+00
2.059e-01,4.265e+00
2.079e-01,3.912e+00
2.100e-01,3.633e+00
2.120e-01,3.544e+00
2.140e-01,3.096e+00
2.160e-01,2.927e+00
2.180e-01,2.812e+00
2.200e-01,2.658e+00
2.220e-01,2.434e+00
2.240e-01,2.314e+00
2.260e-01,2.235e+00
2.280e-01,1.986e+00
2.300e-01,1.827e+00
2.321e-01,1.642e+00
2.341e-01,1.642e+00
2.361e-01,1.324e+00
2.381e-01,1.180e+00
2.401e-01,1.339e+00
2.421e-01,1.040e+00
2.441e-01,1.010e+00
2.461e-01,9.905e-01
2.481e-01,7.117e-01
2.501e-01,7.366e-01
2.521e-01,7.715e-01
2.542e-01,6.620e-01
2.562e-01,6.321e-01
2.582e-01,4.778e-01
2.602e-01,4.579e-01
2.622e-01,4.181e-01
2.642e-01,4.032e-01
2.662e-01,3.434e-01
2.682e-01,2.887e-01
2.702e-01,2.787e-01
2.722e-01,2.588e-01
2.742e-01,1.692e-01
2.763e-01,1.991e-01
2.783e-01,2.240e-01
2.803e-01,2.041e-01
2.823e-01,1.443e-01
2.843e-01,1.493e-01
2.863e-01,1.244e-01
2.883e-01,1.244e-01
2.903e-01,8.461e-02
2.923e-01,9.457e-02
2.943e-01,8.959e-02
2.963e-01,7.466e-02
2.984e-01,6.470e-02
3.004e-01,5.475e-02
3.024e-01,3.982e-02
3.044e-01,4.977e-02
3.064e-01,6.968e-02
3.084e-01,2.489e-02
3.104e-01,3.484e-02
3.124e-01,4.480e-02
3.144e-01,2.489e-02
3.164e-01,4.977e-03
3.185e-01,1.991e-02
3.205e-01,9.954e-03
3.225e-01,4.977e-03
3.245e-01,1.991e-02
3.265e-01,4.977e-03
3.285e-01,1.991e-02
3.305e-01,4.977e-03
3.325e-01,0.000e+00
3.345e-01,9.954e-03
3.365e-01,4.977e-03
3.385e-01,9.954e-03
3.406e-01,9.954e-03
3.426e-01,4.977e-03
3.446e-01,4.977e-03
3.466e-01,0.000e+00
3.486e-01,4.977e-03
3.506e-01,0.000e+00
3.526e-01,0.000e+00
3.546e-01,0.000e+00
3.566e-01,4.977e-03
3.586e-01,4.977e-03
3.606e-01,0.000e+00
3.627e-01,0.000e+00
3.647e-01,9.954e-03
3.667e-01,0.000e+00
3.687e-01,0.000e+00
3.707e-01,0.000e+00
3.727e-01,0.000e+00
3.747e-01,0.000e+00
3.767e-01,0.000e+00
3.787e-01,0.000e+00
3.807e-01,0.000e+00
3.827e-01,0.000e+00
3.848e-01,0.000e+00
3.868e-01,0.000e+00
3.888e-01,0.000e+00
3.908e-01,0.000e+00
3.928e-01,0.000e+00
3.948e-01,0.000e+00
3.968e-01,0.000e+00
3.988e-01,0.000e+00
4.008e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_008.csv <==
transmittance,probability_density
1.223e-03,0.000e+00
3.670e-03,0.000e+00
6.116e-03,0.000e+00
8.562e-03,0.000e+00
1.101e-02,0.000e+00
1.346e-02,0.000e+00
1.590e-02,0.000e+00
1.835e-02,0.000e+00
2.079e-02,0.000e+00
2.324e-02,0.000e+00
2.569e-02,0.000e+00
2.813e-02,0.000e+00
3.058e-02,0.000e+00
3.303e-02,0.000e+00
3.547e-02,0.000e+00
3.792e-02,0.000e+00
4.037e-02,0.000e+00
4.281e-02,0.000e+00
4.526e-02,0.000e+00
4.770e-02,0.000e+00
5.015e-02,0.000e+00
5.260e-02,4.088e-03
5.504e-02,0.000e+00
5.749e-02,0.000e+00
5.994e-02,0.000e+00
6.238e-02,0.000e+00
6.483e-02,4.088e-03
6.728e-02,8.175e-03
6.972e-02,1.635e-02
7.217e-02,8.175e-03
7.462e-02,8.175e-03
7.706e-02,3.270e-02
7.951e-02,3.270e-02
8.195e-02,6.131e-02
8.440e-02,6.949e-02
8.685e-02,1.226e-01
8.929e-02,1.717e-01
9.174e-02,1.839e-01
9.419e-02,2.534e-01
9.663e-02,3.720e-01
9.908e-02,4.047e-01
1.015e-01,3.965e-01
1.040e-01,5.477e-01
1.064e-01,6.826e-01
1.089e-01,7.930e-01
1.113e-01,1.014e+00
1.138e-01,1.210e+00
1.162e-01,1.312e+00
1.187e-01,1.488e+00
1.211e-01,1.938e+00
1.235e-01,2.027e+00
1.260e-01,2.457e+00
1.284e-01,2.583e+00
1.309e-01,2.923e+00
1.333e-01,3.078e+00
1.358e-01,3.630e+00
1.382e-01,3.904e+00
1.407e-01,3.936e+00
1.431e-01,4.615e+00
1.456e-01,4.729e+00
1.480e-01,5.461e+00
1.505e-01,5.445e+00
1.529e-01,6.127e+00
1.553e-01,5.968e+00
1.578e-01,6.659e+00
1.602e-01,6.512e+00
1.627e-01,7.435e+00
1.651e-01,7.182e+00
1.676e-01,7.689e+00
1.700e-01,7.856e+00
1.725e-01,7.709e+00
1.749e-01,8.376e+00
1.774e-01,8.347e+00
1.798e-01,8.809e+00
1.823e-01,8.461e+00
1.847e-01,9.336e+00
1.871e-01,8.396e+00
1.896e-01,9.238e+00
1.920e-01,8.866e+00
1.945e-01,9.046e+00
1.969e-01,8.600e+00
1.994e-01,8.837e+00
2.018e-01,8.228e+00
2.043e-01,8.220e+00
2.067e-01,8.416e+00
2.092e-01,7.946e+00
2.116e-01,8.306e+00
2.141e-01,7.926e+00
2.165e-01,8.053e+00
2.190e-01,7.305e+00
2.214e-01,7.076e+00
2.238e-01,6.777e+00
2.263e-01,6.920e+00
2.287e-01,6.499e+00
2.312e-01,6.414e+00
2.336e-01,5.719e+00
2.361e-01,6.054e+00
2.385e-01,5.396e+00
2.410e-01,5.163e+00
2.434e-01,4.995e+00
2.459e-01,4.639e+00
2.483e-01,4.537e+00
2.508e-01,4.039e+00
2.532e-01,4.059e+00
2.556e-01,3.667e+00
2.581e-01,3.613e+00
2.605e-01,3.434e+00
2.630e-01,3.107e+00
2.654e-01,2.870e+00
2.679e-01,2.816e+00
2.703e-01,2.547e+00
2.728e-01,2.367e+00
2.752e-01,2.273e+00
2.777e-01,1.942e+00
2.801e-01,1.925e+00
2.826e-01,1.786e+00
2.850e-01,1.717e+00
2.875e-01,1.566e+00
2.899e-01,1.455e+00
2.923e-01,1.275e+00
2.948e-01,1.091e+00
2.972e-01,1.014e+00
2.997e-01,9.524e-01
3.021e-01,8.829e-01
3.046e-01,8.707e-01
3.070e-01,7.194e-01
3.095e-01,6.704e-01
3.119e-01,6.377e-01
3.144e-01,5.927e-01
3.168e-01,5.150e-01
3.193e-01,4.864e-01
3.217e-01,3.924e-01
3.241e-01,3.352e-01
3.266e-01,3.761e-01
3.290e-01,2.534e-01
3.315e-01,2.984e-01
3.339e-01,2.412e-01
3.364e-01,2.003e-01
3.388e-01,1.839e-01
3.413e-01,1.962e-01
3.437e-01,1.676e-01
3.462e-01,1.185e-01
3.486e-01,1.308e-01
3.511e-01,1.104e-01
3.535e-01,1.022e-01
3.560e-01,1.145e-01
3.584e-01,8.584e-02
3.608e-01,7.358e-02
3.633e-01,3.679e-02
3.657e-01,5.314e-02
3.682e-01,6.131e-02
3.706e-01,5.314e-02
3.731e-01,4.496e-02
3.755e-01,3.679e-02
3.780e-01,2.453e-02
3.804e-01,3.270e-02
3.829e-01,4.088e-02
3.853e-01,1.635e-02
3.878e-01,1.226e-02
3.902e-01,8.175e-03
3.926e-01,4.088e-03
3.951e-01,8.175e-03
3.975e-01,2.044e-02
4.000e-01,1.226e-02
4.024e-01,8.175e-03
4.049e-01,8.175e-03
4.073e-01,4.088e-03
4.098e-01,4.088e-03
4.122e-01,8.175e-03
4.147e-01,8.175e-03
4.171e-01,8.175e-03
4.196e-01,0.000e+00
4.220e-01,0.000e+00
4.245e-01,0.000e+00
4.269e-01,0.000e+00
4.293e-01,0.000e+00
4.318e-01,4.088e-03
4.342e-01,0.000e+00
4.367e-01,0.000e+00
4.391e-01,8.175e-03
4.416e-01,0.000e+00
4.440e-01,4.088e-03
4.465e-01,0.000e+00
4.489e-01,0.000e+00
4.514e-01,0.000e+00
4.538e-01,0.000e+00
4.563e-01,0.000e+00
4.587e-01,0.000e+00
4.611e-01,0.000e+00
4.636e-01,0.000e+00
4.660e-01,0.000e+00
4.685e-01,0.000e+00
4.709e-01,0.000e+00
4.734e-01,0.000e+00
4.758e-01,0.000e+00
4.783e-01,0.000e+00
4.807e-01,0.000e+00
4.832e-01,0.000e+00
4.856e-01,0.000e+00
4.881e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_009.csv <==
transmittance,probability_density
1.436e-03,0.000e+00
4.307e-03,0.000e+00
7.179e-03,0.000e+00
1.005e-02,0.000e+00
1.292e-02,0.000e+00
1.579e-02,0.000e+00
1.867e-02,0.000e+00
2.154e-02,0.000e+00
2.441e-02,0.000e+00
2.728e-02,0.000e+00
3.015e-02,0.000e+00
3.302e-02,0.000e+00
3.589e-02,0.000e+00
3.877e-02,0.000e+00
4.164e-02,0.000e+00
4.451e-02,0.000e+00
4.738e-02,0.000e+00
5.025e-02,0.000e+00
5.312e-02,0.000e+00
5.600e-02,0.000e+00
5.887e-02,0.000e+00
6.174e-02,0.000e+00
6.461e-02,0.000e+00
6.748e-02,0.000e+00
7.035e-02,3.482e-03
7.322e-02,0.000e+00
7.610e-02,0.000e+00
7.897e-02,0.000e+00
8.184e-02,0.000e+00
8.471e-02,6.965e-03
8.758e-02,6.965e-03
9.045e-02,3.482e-03
9.333e-02,1.045e-02
9.620e-02,6.965e-03
9.907e-02,2.786e-02
1.019e-01,3.482e-02
1.048e-01,3.482e-02
1.077e-01,4.875e-02
1.106e-01,9.751e-02
1.134e-01,1.254e-01
1.163e-01,1.602e-01
1.192e-01,1.741e-01
1.220e-01,2.264e-01
1.249e-01,3.204e-01
1.278e-01,3.970e-01
1.307e-01,2.960e-01
1.335e-01,5.084e-01
1.364e-01,6.303e-01
1.393e-01,7.592e-01
1.421e-01,8.079e-01
1.450e-01,1.034e+00
1.479e-01,1.201e+00
1.508e-01,1.369e+00
1.536e-01,1.511e+00
1.565e-01,1.933e+00
1.594e-01,2.006e+00
1.622e-01,2.089e+00
1.651e-01,2.567e+00
1.680e-01,2.762e+00
1.709e-01,2.981e+00
1.737e-01,3.211e+00
1.766e-01,3.451e+00
1.795e-01,3.852e+00
1.823e-01,4.144e+00
1.852e-01,4.485e+00
1.881e-01,4.855e+00
1.910e-01,4.691e+00
1.938e-01,5.258e+00
1.967e-01,5.610e+00
1.996e-01,5.795e+00
2.024e-01,6.136e+00
2.053e-01,6.265e+00
2.082e-01,6.373e+00
2.111e-01,6.564e+00
2.139e-01,6.965e+00
2.168e-01,6.920e+00
2.197e-01,7.247e+00
2.225e-01,7.383e+00
2.254e-01,7.595e+00
2.283e-01,7.564e+00
2.312e-01,7.365e+00
2.340e-01,7.808e+00
2.369e-01,7.668e+00
2.398e-01,7.801e+00
2.426e-01,7.383e+00
2.455e-01,7.331e+00
2.484e-01,7.515e+00
2.513e-01,6.934e+00
2.541e-01,7.052e+00
2.570e-01,7.334e+00
2.599e-01,7.191e+00
2.627e-01,6.568e+00
2.656e-01,6.899e+00
2.685e-01,6.296e+00
2.714e-01,6.268e+00
2.742e-01,5.708e+00
2.771e-01,5.854e+00
2.800e-01,5.711e+00
2.828e-01,5.220e+00
2.857e-01,5.213e+00
2.886e-01,5.084e+00
2.915e-01,4.600e+00
2.943e-01,4.569e+00
2.972e-01,4.311e+00
3.001e-01,4.078e+00
3.029e-01,3.695e+00
3.058e-01,3.413e+00
3.087e-01,3.420e+00
3.116e-01,3.183e+00
3.144e-01,3.110e+00
3.173e-01,2.957e+00
3.202e-01,2.556e+00
3.230e-01,2.385e+00
3.259e-01,2.441e+00
3.288e-01,2.253e+00
3.317e-01,1.825e+00
3.345e-01,1.800e+00
3.374e-01,1.783e+00
3.403e-01,1.532e+00
3.432e-01,1.529e+00
3.460e-01,1.327e+00
3.489e-01,1.285e+00
3.518e-01,1.139e+00
3.546e-01,9.020e-01
3.575e-01,9.646e-01
3.604e-01,8.497e-01
3.633e-01,7.731e-01
3.661e-01,6.756e-01
3.690e-01,6.338e-01
3.719e-01,6.582e-01
3.747e-01,5.084e-01
3.776e-01,4.388e-01
3.805e-01,4.527e-01
3.834e-01,3.517e-01
3.862e-01,3.552e-01
3.891e-01,2.647e-01
3.920e-01,3.239e-01
3.948e-01,2.229e-01
3.977e-01,2.194e-01
4.006e-01,2.507e-01
4.035e-01,2.020e-01
4.063e-01,1.358e-01
4.092e-01,1.080e-01
4.121e-01,1.184e-01
4.149e-01,1.219e-01
4.178e-01,9.403e-02
4.207e-01,9.054e-02
4.236e-01,6.617e-02
4.264e-01,8.010e-02
4.293e-01,6.268e-02
4.322e-01,4.527e-02
4.350e-01,4.527e-02
4.379e-01,6.617e-02
4.408e-01,3.134e-02
4.437e-01,2.786e-02
4.465e-01,2.089e-02
4.494e-01,3.482e-02
4.523e-01,2.438e-02
4.551e-01,1.045e-02
4.580e-01,1.393e-02
4.609e-01,6.965e-03
4.638e-01,1.393e-02
4.666e-01,6.965e-03
4.695e-01,1.393e-02
4.724e-01,1.045e-02
4.752e-01,6.965e-03
4.781e-01,3.482e-03
4.810e-01,3.482e-03
4.839e-01,6.965e-03
4.867e-01,1.045e-02
4.896e-01,0.000e+00
4.925e-01,0.000e+00
4.953e-01,3.482e-03
4.982e-01,0.000e+00
5.011e-01,0.000e+00
5.040e-01,0.000e+00
5.068e-01,6.965e-03
5.097e-01,0.000e+00
5.126e-01,0.000e+00
5.154e-01,0.000e+00
5.183e-01,3.482e-03
5.212e-01,3.482e-03
5.241e-01,0.000e+00
5.269e-01,0.000e+00
5.298e-01,0.000e+00
5.327e-01,0.000e+00
5.355e-01,0.000e+00
5.384e-01,0.000e+00
5.413e-01,0.000e+00
5.442e-01,0.000e+00
5.470e-01,0.000e+00
5.499e-01,0.000e+00
5.528e-01,0.000e+00
5.556e-01,0.000e+00
5.585e-01,0.000e+00
5.614e-01,0.000e+00
5.643e-01,0.000e+00
5.671e-01,0.000e+00
5.700e-01,0.000e+00
5.729e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_01.csv <==
transmittance,probability_density
1.638e-03,0.000e+00
4.915e-03,0.000e+00
8.192e-03,0.000e+00
1.147e-02,0.000e+00
1.475e-02,0.000e+00
1.802e-02,0.000e+00
2.130e-02,0.000e+00
2.458e-02,0.000e+00
2.785e-02,0.000e+00
3.113e-02,0.000e+00
3.441e-02,0.000e+00
3.768e-02,0.000e+00
4.096e-02,0.000e+00
4.424e-02,0.000e+00
4.752e-02,0.000e+00
5.079e-02,0.000e+00
5.407e-02,0.000e+00
5.735e-02,0.000e+00
6.062e-02,0.000e+00
6.390e-02,0.000e+00
6.718e-02,0.000e+00
7.045e-02,0.000e+00
7.373e-02,0.000e+00
7.701e-02,0.000e+00
8.028e-02,0.000e+00
8.356e-02,0.000e+00
8.684e-02,0.000e+00
9.011e-02,3.052e-03
9.339e-02,0.000e+00
9.667e-02,0.000e+00
9.995e-02,0.000e+00
1.032e-01,0.000e+00
1.065e-01,3.052e-03
1.098e-01,9.155e-03
1.131e-01,3.052e-03
1.163e-01,3.052e-03
1.196e-01,9.155e-03
1.229e-01,1.526e-02
1.262e-01,2.746e-02
1.294e-01,3.967e-02
1.327e-01,2.746e-02
1.360e-01,5.493e-02
1.393e-01,9.765e-02
1.425e-01,1.160e-01
1.458e-01,1.160e-01
1.491e-01,1.648e-01
1.524e-01,1.892e-01
1.557e-01,2.716e-01
1.589e-01,3.052e-01
1.622e-01,3.693e-01
1.655e-01,3.998e-01
1.688e-01,5.401e-01
1.720e-01,6.317e-01
1.753e-01,7.477e-01
1.786e-01,7.690e-01
1.819e-01,1.126e+00
1.851e-01,1.108e+00
1.884e-01,1.389e+00
1.917e-01,1.486e+00
1.950e-01,1.822e+00
1.983e-01,1.749e+00
2.015e-01,2.158e+00
2.048e-01,2.420e+00
2.081e-01,2.579e+00
2.114e-01,2.557e+00
2.146e-01,3.110e+00
2.179e-01,3.250e+00
2.212e-01,3.662e+00
2.245e-01,3.927e+00
2.277e-01,3.842e+00
2.310e-01,4.239e+00
2.343e-01,4.483e+00
2.376e-01,5.026e+00
2.409e-01,4.895e+00
2.441e-01,5.157e+00
2.474e-01,5.520e+00
2.507e-01,5.600e+00
2.540e-01,5.771e+00
2.572e-01,5.978e+00
2.605e-01,6.036e+00
2.638e-01,6.549e+00
2.671e-01,6.622e+00
2.703e-01,6.457e+00
2.736e-01,6.570e+00
2.769e-01,6.848e+00
2.802e-01,6.817e+00
2.835e-01,6.647e+00
2.867e-01,6.759e+00
2.900e-01,6.701e+00
2.933e-01,6.762e+00
2.966e-01,6.326e+00
2.998e-01,6.540e+00
3.031e-01,6.408e+00
3.064e-01,6.567e+00
3.097e-01,6.241e+00
3.129e-01,6.024e+00
3.162e-01,5.954e+00
3.195e-01,5.722e+00
3.228e-01,5.740e+00
3.261e-01,4.999e+00
3.293e-01,5.380e+00
3.326e-01,4.840e+00
3.359e-01,4.803e+00
3.392e-01,4.581e+00
3.424e-01,4.620e+00
3.457e-01,4.236e+00
3.490e-01,3.958e+00
3.523e-01,3.964e+00
3.555e-01,3.412e+00
3.588e-01,3.281e+00
3.621e-01,3.186e+00
3.654e-01,3.091e+00
3.687e-01,2.725e+00
3.719e-01,2.652e+00
3.752e-01,2.603e+00
3.785e-01,2.350e+00
3.818e-01,2.103e+00
3.850e-01,1.990e+00
3.883e-01,1.938e+00
3.916e-01,1.657e+00
3.949e-01,1.535e+00
3.981e-01,1.462e+00
4.014e-01,1.422e+00
4.047e-01,1.224e+00
4.080e-01,1.117e+00
4.113e-01,9.948e-01
4.145e-01,9.247e-01
4.178e-01,8.667e-01
4.211e-01,8.301e-01
4.244e-01,7.019e-01
4.276e-01,5.340e-01
4.309e-01,5.615e-01
4.342e-01,4.730e-01
4.375e-01,4.974e-01
4.407e-01,4.120e-01
4.440e-01,3.723e-01
4.473e-01,3.052e-01
4.506e-01,2.563e-01
4.539e-01,2.960e-01
4.571e-01,2.136e-01
4.604e-01,2.594e-01
4.637e-01,1.923e-01
4.670e-01,1.434e-01
4.702e-01,1.434e-01
4.735e-01,1.312e-01
4.768e-01,1.068e-01
4.801e-01,1.129e-01
4.833e-01,7.019e-02
4.866e-01,7.324e-02
4.899e-01,5.798e-02
4.932e-01,7.019e-02
4.965e-01,5.188e-02
4.997e-01,3.967e-02
5.030e-01,6.103e-02
5.063e-01,3.052e-02
5.096e-01,1.526e-02
5.128e-01,2.441e-02
5.161e-01,2.136e-02
5.194e-01,2.441e-02
5.227e-01,1.526e-02
5.259e-01,1.221e-02
5.292e-01,1.221e-02
5.325e-01,6.103e-03
5.358e-01,1.221e-02
5.391e-01,1.221e-02
5.423e-01,6.103e-03
5.456e-01,9.155e-03
5.489e-01,3.052e-03
5.522e-01,3.052e-03
5.554e-01,3.052e-03
5.587e-01,3.052e-03
5.620e-01,0.000e+00
5.653e-01,6.103e-03
5.685e-01,0.000e+00
5.718e-01,0.000e+00
5.751e-01,0.000e+00
5.784e-01,3.052e-03
5.816e-01,0.000e+00
5.849e-01,0.000e+00
5.882e-01,3.052e-03
5.915e-01,0.000e+00
5.948e-01,3.052e-03
5.980e-01,0.000e+00
6.013e-01,0.000e+00
6.046e-01,0.000e+00
6.079e-01,0.000e+00
6.111e-01,0.000e+00
6.144e-01,0.000e+00
6.177e-01,0.000e+00
6.210e-01,0.000e+00
6.242e-01,0.000e+00
6.275e-01,0.000e+00
6.308e-01,0.000e+00
6.341e-01,0.000e+00
6.374e-01,0.000e+00
6.406e-01,0.000e+00
6.439e-01,0.000e+00
6.472e-01,0.000e+00
6.505e-01,0.000e+00
6.537e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_011.csv <==
transmittance,probability_density
1.044e-01,0.000e+00
1.075e-01,0.000e+00
1.106e-01,0.000e+00
1.138e-01,3.194e-03
1.169e-01,0.000e+00
1.200e-01,0.000e+00
1.232e-01,0.000e+00
1.263e-01,0.000e+00
1.294e-01,0.000e+00
1.326e-01,3.194e-03
1.357e-01,6.387e-03
1.388e-01,6.387e-03
1.420e-01,0.000e+00
1.451e-01,3.194e-03
1.482e-01,1.597e-02
1.514e-01,9.581e-03
1.545e-01,2.235e-02
1.576e-01,3.832e-02
1.607e-01,3.194e-02
1.639e-01,2.555e-02
1.670e-01,6.068e-02
1.701e-01,8.303e-02
1.733e-01,8.942e-02
1.764e-01,1.150e-01
1.795e-01,1.214e-01
1.827e-01,1.373e-01
1.858e-01,1.565e-01
1.889e-01,2.204e-01
1.921e-01,2.842e-01
1.952e-01,2.842e-01
1.983e-01,3.705e-01
2.015e-01,3.864e-01
2.046e-01,4.982e-01
2.077e-01,5.525e-01
2.108e-01,6.547e-01
2.140e-01,7.026e-01
2.171e-01,7.888e-01
2.202e-01,9.772e-01
2.234e-01,1.111e+00
2.265e-01,1.188e+00
2.296e-01,1.344e+00
2.328e-01,1.495e+00
2.359e-01,1.587e+00
2.390e-01,1.709e+00
2.422e-01,1.974e+00
2.453e-01,2.140e+00
2.484e-01,2.290e+00
2.516e-01,2.398e+00
2.547e-01,2.647e+00
2.578e-01,2.737e+00
2.609e-01,3.257e+00
2.641e-01,3.139e+00
2.672e-01,3.309e+00
2.703e-01,3.915e+00
2.735e-01,3.593e+00
2.766e-01,3.829e+00
2.797e-01,4.299e+00
2.829e-01,4.404e+00
2.860e-01,4.580e+00
2.891e-01,4.710e+00
2.923e-01,4.972e+00
2.954e-01,5.007e+00
2.985e-01,5.068e+00
3.017e-01,5.541e+00
3.048e-01,5.483e+00
3.079e-01,5.707e+00
3.111e-01,6.065e+00
3.142e-01,5.768e+00
3.173e-01,5.643e+00
3.204e-01,6.170e+00
3.236e-01,6.176e+00
3.267e-01,6.106e+00
3.298e-01,6.189e+00
3.330e-01,6.065e+00
3.361e-01,6.243e+00
3.392e-01,6.001e+00
3.424e-01,6.186e+00
3.455e-01,6.074e+00
3.486e-01,5.940e+00
3.518e-01,6.167e+00
3.549e-01,5.672e+00
3.580e-01,5.943e+00
3.612e-01,5.828e+00
3.643e-01,5.416e+00
3.674e-01,5.378e+00
3.705e-01,5.279e+00
3.737e-01,5.368e+00
3.768e-01,5.075e+00
3.799e-01,4.982e+00
3.831e-01,4.685e+00
3.862e-01,4.401e+00
3.893e-01,4.340e+00
3.925e-01,4.292e+00
3.956e-01,4.085e+00
3.987e-01,4.142e+00
4.019e-01,3.986e+00
4.050e-01,3.545e+00
4.081e-01,3.369e+00
4.113e-01,3.398e+00
4.144e-01,2.893e+00
4.175e-01,2.932e+00
4.206e-01,2.935e+00
4.238e-01,2.654e+00
4.269e-01,2.520e+00
4.300e-01,2.517e+00
4.332e-01,2.223e+00
4.363e-01,2.124e+00
4.394e-01,1.961e+00
4.426e-01,1.865e+00
4.457e-01,1.645e+00
4.488e-01,1.610e+00
4.520e-01,1.507e+00
4.551e-01,1.386e+00
4.582e-01,1.252e+00
4.614e-01,1.335e+00
4.645e-01,1.012e+00
4.676e-01,1.025e+00
4.707e-01,9.581e-01
4.739e-01,8.655e-01
4.770e-01,7.952e-01
4.801e-01,7.792e-01
4.833e-01,5.780e-01
4.864e-01,5.525e-01
4.895e-01,5.269e-01
4.927e-01,4.918e-01
4.958e-01,4.535e-01
4.989e-01,3.736e-01
5.021e-01,3.545e-01
5.052e-01,3.385e-01
5.083e-01,3.002e-01
5.115e-01,2.810e-01
5.146e-01,2.204e-01
5.177e-01,2.555e-01
5.208e-01,2.235e-01
5.240e-01,1.629e-01
5.271e-01,1.756e-01
5.302e-01,1.469e-01
5.334e-01,1.277e-01
5.365e-01,1.054e-01
5.396e-01,1.245e-01
5.428e-01,8.303e-02
5.459e-01,7.345e-02
5.490e-01,6.387e-02
5.522e-01,7.026e-02
5.553e-01,3.832e-02
5.584e-01,3.194e-02
5.616e-01,6.706e-02
5.647e-01,5.110e-02
5.678e-01,3.513e-02
5.709e-01,1.597e-02
5.741e-01,2.235e-02
5.772e-01,1.597e-02
5.803e-01,1.597e-02
5.835e-01,1.277e-02
5.866e-01,1.916e-02
5.897e-01,9.581e-03
5.929e-01,3.194e-03
5.960e-01,2.555e-02
5.991e-01,9.581e-03
6.023e-01,6.387e-03
6.054e-01,6.387e-03
6.085e-01,3.194e-03
6.117e-01,3.194e-03
6.148e-01,3.194e-03
6.179e-01,6.387e-03
6.210e-01,3.194e-03
6.242e-01,0.000e+00
6.273e-01,3.194e-03
6.304e-01,3.194e-03
6.336e-01,0.000e+00
6.367e-01,0.000e+00
6.398e-01,3.194e-03
6.430e-01,0.000e+00
6.461e-01,0.000e+00
6.492e-01,0.000e+00
6.524e-01,3.194e-03
6.555e-01,0.000e+00
6.586e-01,0.000e+00
6.618e-01,3.194e-03
6.649e-01,0.000e+00
6.680e-01,0.000e+00
6.712e-01,0.000e+00
6.743e-01,0.000e+00
6.774e-01,0.000e+00
6.805e-01,0.000e+00
6.837e-01,0.000e+00
6.868e-01,0.000e+00
6.899e-01,0.000e+00
6.931e-01,0.000e+00
6.962e-01,0.000e+00
6.993e-01,0.000e+00
7.025e-01,0.000e+00
7.056e-01,0.000e+00
7.087e-01,0.000e+00
7.119e-01,0.000e+00
7.150e-01,0.000e+00
7.181e-01,0.000e+00
7.213e-01,0.000e+00
7.244e-01,0.000e+00
7.275e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_012.csv <==
transmittance,probability_density
1.288e-01,0.000e+00
1.322e-01,0.000e+00
1.355e-01,0.000e+00
1.388e-01,3.004e-03
1.422e-01,0.000e+00
1.455e-01,0.000e+00
1.488e-01,0.000e+00
1.521e-01,0.000e+00
1.555e-01,0.000e+00
1.588e-01,0.000e+00
1.621e-01,3.004e-03
1.655e-01,6.009e-03
1.688e-01,3.004e-03
1.721e-01,3.004e-03
1.754e-01,9.013e-03
1.788e-01,6.009e-03
1.821e-01,9.013e-03
1.854e-01,2.103e-02
1.888e-01,3.305e-02
1.921e-01,2.704e-02
1.954e-01,3.305e-02
1.987e-01,6.009e-02
2.021e-01,4.206e-02
2.054e-01,6.009e-02
2.087e-01,9.614e-02
2.121e-01,1.112e-01
2.154e-01,1.112e-01
2.187e-01,1.082e-01
2.220e-01,1.863e-01
2.254e-01,1.893e-01
2.287e-01,2.223e-01
2.320e-01,3.064e-01
2.354e-01,3.155e-01
2.387e-01,2.974e-01
2.420e-01,4.597e-01
2.453e-01,5.198e-01
2.487e-01,6.129e-01
2.520e-01,5.919e-01
2.553e-01,7.451e-01
2.587e-01,8.082e-01
2.620e-01,9.494e-01
2.653e-01,1.067e+00
2.686e-01,1.136e+00
2.720e-01,1.199e+00
2.753e-01,1.436e+00
2.786e-01,1.547e+00
2.820e-01,1.616e+00
2.853e-01,1.803e+00
2.886e-01,1.956e+00
2.919e-01,2.307e+00
2.953e-01,2.181e+00
2.986e-01,2.482e+00
3.019e-01,2.533e+00
3.053e-01,2.962e+00
3.086e-01,2.893e+00
3.119e-01,3.158e+00
3.152e-01,3.548e+00
3.186e-01,3.482e+00
3.219e-01,3.500e+00
3.252e-01,3.767e+00
3.286e-01,4.119e+00
3.319e-01,4.194e+00
3.352e-01,4.263e+00
3.385e-01,4.636e+00
3.419e-01,4.813e+00
3.452e-01,4.714e+00
3.485e-01,4.891e+00
3.519e-01,5.207e+00
3.552e-01,5.447e+00
3.585e-01,5.489e+00
3.618e-01,5.507e+00
3.652e-01,5.177e+00
3.685e-01,5.591e+00
3.718e-01,5.702e+00
3.752e-01,5.789e+00
3.785e-01,5.588e+00
3.818e-01,5.750e+00
3.851e-01,6.063e+00
3.885e-01,5.588e+00
3.918e-01,5.720e+00
3.951e-01,5.747e+00
3.985e-01,5.780e+00
4.018e-01,5.660e+00
4.051e-01,5.267e+00
4.084e-01,5.756e+00
4.118e-01,5.402e+00
4.151e-01,5.062e+00
4.184e-01,4.900e+00
4.218e-01,5.366e+00
4.251e-01,5.180e+00
4.284e-01,4.690e+00
4.317e-01,4.774e+00
4.351e-01,4.437e+00
4.384e-01,4.323e+00
4.417e-01,4.257e+00
4.451e-01,4.029e+00
4.484e-01,3.671e+00
4.517e-01,3.990e+00
4.550e-01,3.837e+00
4.584e-01,3.341e+00
4.617e-01,3.365e+00
4.650e-01,3.164e+00
4.684e-01,3.022e+00
4.717e-01,2.767e+00
4.750e-01,2.632e+00
4.783e-01,2.602e+00
4.817e-01,2.476e+00
4.850e-01,2.235e+00
4.883e-01,2.256e+00
4.917e-01,2.046e+00
4.950e-01,1.860e+00
4.983e-01,1.706e+00
5.016e-01,1.610e+00
5.050e-01,1.505e+00
5.083e-01,1.472e+00
5.116e-01,1.262e+00
5.150e-01,1.304e+00
5.183e-01,1.055e+00
5.216e-01,1.058e+00
5.249e-01,1.000e+00
5.283e-01,8.562e-01
5.316e-01,8.532e-01
5.349e-01,6.880e-01
5.383e-01,6.069e-01
5.416e-01,6.219e-01
5.449e-01,5.017e-01
5.482e-01,4.957e-01
5.516e-01,4.386e-01
5.549e-01,4.296e-01
5.582e-01,3.064e-01
5.615e-01,3.185e-01
5.649e-01,2.974e-01
5.682e-01,2.434e-01
5.715e-01,2.464e-01
5.749e-01,2.584e-01
5.782e-01,1.863e-01
5.815e-01,1.712e-01
5.848e-01,1.803e-01
5.882e-01,1.442e-01
5.915e-01,1.322e-01
5.948e-01,1.142e-01
5.982e-01,9.314e-02
6.015e-01,8.713e-02
6.048e-01,6.309e-02
6.081e-01,4.807e-02
6.115e-01,6.009e-02
6.148e-01,6.309e-02
6.181e-01,4.206e-02
6.215e-01,4.206e-02
6.248e-01,2.704e-02
6.281e-01,1.502e-02
6.314e-01,2.403e-02
6.348e-01,1.502e-02
6.381e-01,9.013e-03
6.414e-01,1.803e-02
6.448e-01,1.803e-02
6.481e-01,2.103e-02
6.514e-01,3.004e-03
6.547e-01,9.013e-03
6.581e-01,1.202e-02
6.614e-01,6.009e-03
6.647e-01,3.004e-03
6.681e-01,3.004e-03
6.714e-01,3.004e-03
6.747e-01,9.013e-03
6.780e-01,0.000e+00
6.814e-01,0.000e+00
6.847e-01,3.004e-03
6.880e-01,3.004e-03
6.914e-01,0.000e+00
6.947e-01,3.004e-03
6.980e-01,0.000e+00
7.013e-01,0.000e+00
7.047e-01,0.000e+00
7.080e-01,0.000e+00
7.113e-01,3.004e-03
7.147e-01,0.000e+00
7.180e-01,0.000e+00
7.213e-01,3.004e-03
7.246e-01,0.000e+00
7.280e-01,0.000e+00
7.313e-01,0.000e+00
7.346e-01,0.000e+00
7.380e-01,0.000e+00
7.413e-01,0.000e+00
7.446e-01,0.000e+00
7.479e-01,0.000e+00
7.513e-01,0.000e+00
7.546e-01,0.000e+00
7.579e-01,0.000e+00
7.613e-01,0.000e+00
7.646e-01,0.000e+00
7.679e-01,0.000e+00
7.712e-01,0.000e+00
7.746e-01,0.000e+00
7.779e-01,0.000e+00
7.812e-01,0.000e+00
7.846e-01,0.000e+00
7.879e-01,0.000e+00
7.912e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_013.csv <==
transmittance,probability_density
1.583e-01,0.000e+00
1.617e-01,0.000e+00
1.652e-01,0.000e+00
1.686e-01,0.000e+00
1.721e-01,2.896e-03
1.755e-01,0.000e+00
1.790e-01,0.000e+00
1.824e-01,0.000e+00
1.859e-01,0.000e+00
1.893e-01,0.000e+00
1.928e-01,0.000e+00
1.963e-01,5.792e-03
1.997e-01,0.000e+00
2.032e-01,8.689e-03
2.066e-01,5.792e-03
2.101e-01,2.896e-03
2.135e-01,1.158e-02
2.170e-01,1.448e-02
2.204e-01,1.738e-02
2.239e-01,2.027e-02
2.273e-01,2.896e-02
2.308e-01,3.475e-02
2.342e-01,5.213e-02
2.377e-01,5.792e-02
2.411e-01,4.344e-02
2.446e-01,7.820e-02
2.480e-01,8.689e-02
2.515e-01,1.101e-01
2.550e-01,9.847e-02
2.584e-01,1.274e-01
2.619e-01,1.796e-01
2.653e-01,1.709e-01
2.688e-01,2.433e-01
2.722e-01,3.128e-01
2.757e-01,2.462e-01
2.791e-01,3.215e-01
2.826e-01,4.402e-01
2.860e-01,5.068e-01
2.895e-01,5.648e-01
2.929e-01,5.763e-01
2.964e-01,7.038e-01
2.998e-01,7.269e-01
3.033e-01,9.007e-01
3.067e-01,8.920e-01
3.102e-01,1.046e+00
3.136e-01,1.103e+00
3.171e-01,1.315e+00
3.206e-01,1.271e+00
3.240e-01,1.529e+00
3.275e-01,1.578e+00
3.309e-01,1.825e+00
3.344e-01,1.845e+00
3.378e-01,2.242e+00
3.413e-01,2.216e+00
3.447e-01,2.305e+00
3.482e-01,2.517e+00
3.516e-01,2.627e+00
3.551e-01,2.957e+00
3.585e-01,3.047e+00
3.620e-01,3.278e+00
3.654e-01,3.281e+00
3.689e-01,3.441e+00
3.723e-01,3.574e+00
3.758e-01,3.971e+00
3.793e-01,3.748e+00
3.827e-01,4.153e+00
3.862e-01,4.171e+00
3.896e-01,4.854e+00
3.931e-01,4.483e+00
3.965e-01,4.619e+00
4.000e-01,4.825e+00
4.034e-01,4.990e+00
4.069e-01,5.416e+00
4.103e-01,5.170e+00
4.138e-01,5.207e+00
4.172e-01,5.262e+00
4.207e-01,5.288e+00
4.241e-01,5.404e+00
4.276e-01,5.555e+00
4.310e-01,5.451e+00
4.345e-01,5.613e+00
4.380e-01,5.462e+00
4.414e-01,5.619e+00
4.449e-01,5.509e+00
4.483e-01,5.578e+00
4.518e-01,5.231e+00
4.552e-01,5.280e+00
4.587e-01,5.129e+00
4.621e-01,5.367e+00
4.656e-01,4.924e+00
4.690e-01,5.259e+00
4.725e-01,4.897e+00
4.759e-01,4.805e+00
4.794e-01,4.822e+00
4.828e-01,4.463e+00
4.863e-01,4.388e+00
4.897e-01,4.003e+00
4.932e-01,4.379e+00
4.966e-01,3.997e+00
5.001e-01,3.681e+00
5.036e-01,3.672e+00
5.070e-01,3.562e+00
5.105e-01,3.281e+00
5.139e-01,3.464e+00
5.174e-01,3.174e+00
5.208e-01,2.960e+00
5.243e-01,2.746e+00
5.277e-01,2.569e+00
5.312e-01,2.491e+00
5.346e-01,2.317e+00
5.381e-01,2.288e+00
5.415e-01,2.163e+00
5.450e-01,1.987e+00
5.484e-01,1.767e+00
5.519e-01,1.657e+00
5.553e-01,1.576e+00
5.588e-01,1.512e+00
5.623e-01,1.353e+00
5.657e-01,1.344e+00
5.692e-01,1.112e+00
5.726e-01,1.124e+00
5.761e-01,9.731e-01
5.795e-01,9.036e-01
5.830e-01,9.557e-01
5.864e-01,6.980e-01
5.899e-01,6.661e-01
5.933e-01,6.314e-01
5.968e-01,5.387e-01
6.002e-01,4.750e-01
6.037e-01,4.576e-01
6.071e-01,3.852e-01
6.106e-01,3.562e-01
6.140e-01,2.983e-01
6.175e-01,3.099e-01
6.210e-01,2.636e-01
6.244e-01,2.375e-01
6.279e-01,2.114e-01
6.313e-01,2.230e-01
6.348e-01,1.622e-01
6.382e-01,1.796e-01
6.417e-01,1.564e-01
6.451e-01,1.419e-01
6.486e-01,1.072e-01
6.520e-01,7.820e-02
6.555e-01,6.082e-02
6.589e-01,6.372e-02
6.624e-01,6.661e-02
6.658e-01,5.792e-02
6.693e-01,4.634e-02
6.727e-01,2.607e-02
6.762e-01,3.475e-02
6.796e-01,1.738e-02
6.831e-01,2.027e-02
6.866e-01,1.738e-02
6.900e-01,1.158e-02
6.935e-01,1.448e-02
6.969e-01,2.317e-02
7.004e-01,1.158e-02
7.038e-01,8.689e-03
7.073e-01,5.792e-03
7.107e-01,5.792e-03
7.142e-01,1.158e-02
7.176e-01,0.000e+00
7.211e-01,2.896e-03
7.245e-01,5.792e-03
7.280e-01,2.896e-03
7.314e-01,0.000e+00
7.349e-01,2.896e-03
7.383e-01,2.896e-03
7.418e-01,2.896e-03
7.453e-01,0.000e+00
7.487e-01,0.000e+00
7.522e-01,0.000e+00
7.556e-01,2.896e-03
7.591e-01,0.000e+00
7.625e-01,0.000e+00
7.660e-01,0.000e+00
7.694e-01,2.896e-03
7.729e-01,0.000e+00
7.763e-01,0.000e+00
7.798e-01,0.000e+00
7.832e-01,0.000e+00
7.867e-01,0.000e+00
7.901e-01,0.000e+00
7.936e-01,0.000e+00
7.970e-01,0.000e+00
8.005e-01,0.000e+00
8.039e-01,0.000e+00
8.074e-01,0.000e+00
8.109e-01,0.000e+00
8.143e-01,0.000e+00
8.178e-01,0.000e+00
8.212e-01,0.000e+00
8.247e-01,0.000e+00
8.281e-01,0.000e+00
8.316e-01,0.000e+00
8.350e-01,0.000e+00
8.385e-01,0.000e+00
8.419e-01,0.000e+00
8.454e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_014.csv <==
transmittance,probability_density
1.920e-01,0.000e+00
1.955e-01,0.000e+00
1.990e-01,0.000e+00
2.025e-01,0.000e+00
2.060e-01,0.000e+00
2.095e-01,2.854e-03
2.130e-01,0.000e+00
2.165e-01,0.000e+00
2.201e-01,0.000e+00
2.236e-01,0.000e+00
2.271e-01,0.000e+00
2.306e-01,5.708e-03
2.341e-01,0.000e+00
2.376e-01,5.708e-03
2.411e-01,5.708e-03
2.446e-01,5.708e-03
2.481e-01,2.854e-03
2.516e-01,1.998e-02
2.551e-01,1.998e-02
2.586e-01,1.713e-02
2.621e-01,1.142e-02
2.656e-01,2.569e-02
2.691e-01,4.281e-02
2.726e-01,5.708e-02
2.761e-01,5.138e-02
2.796e-01,2.569e-02
2.831e-01,7.421e-02
2.866e-01,9.990e-02
2.901e-01,5.994e-02
2.936e-01,1.085e-01
2.971e-01,1.256e-01
3.006e-01,1.256e-01
3.041e-01,1.855e-01
3.076e-01,1.969e-01
3.111e-01,2.112e-01
3.147e-01,3.025e-01
3.182e-01,2.883e-01
3.217e-01,3.083e-01
3.252e-01,4.652e-01
3.287e-01,4.310e-01
3.322e-01,5.737e-01
3.357e-01,5.623e-01
3.392e-01,6.251e-01
3.427e-01,7.535e-01
3.462e-01,7.735e-01
3.497e-01,8.848e-01
3.532e-01,9.875e-01
3.567e-01,1.030e+00
3.602e-01,1.047e+00
3.637e-01,1.244e+00
3.672e-01,1.359e+00
3.707e-01,1.587e+00
3.742e-01,1.647e+00
3.777e-01,1.658e+00
3.812e-01,1.972e+00
3.847e-01,2.046e+00
3.882e-01,2.152e+00
3.917e-01,2.286e+00
3.952e-01,2.429e+00
3.987e-01,2.640e+00
4.022e-01,2.820e+00
4.057e-01,3.151e+00
4.093e-01,3.085e+00
4.128e-01,3.225e+00
4.163e-01,3.171e+00
4.198e-01,3.588e+00
4.233e-01,3.656e+00
4.268e-01,3.859e+00
4.303e-01,3.790e+00
4.338e-01,4.201e+00
4.373e-01,4.532e+00
4.408e-01,4.581e+00
4.443e-01,4.441e+00
4.478e-01,4.521e+00
4.513e-01,4.804e+00
4.548e-01,4.986e+00
4.583e-01,5.112e+00
4.618e-01,5.001e+00
4.653e-01,5.195e+00
4.688e-01,5.203e+00
4.723e-01,5.235e+00
4.758e-01,5.394e+00
4.793e-01,5.360e+00
4.828e-01,5.363e+00
4.863e-01,5.554e+00
4.898e-01,5.286e+00
4.933e-01,5.560e+00
4.968e-01,5.249e+00
5.003e-01,5.260e+00
5.038e-01,5.195e+00
5.074e-01,5.317e+00
5.109e-01,4.952e+00
5.144e-01,5.026e+00
5.179e-01,5.072e+00
5.214e-01,4.869e+00
5.249e-01,4.901e+00
5.284e-01,4.667e+00
5.319e-01,4.418e+00
5.354e-01,4.327e+00
5.389e-01,4.207e+00
5.424e-01,4.296e+00
5.459e-01,4.076e+00
5.494e-01,3.688e+00
5.529e-01,3.645e+00
5.564e-01,3.325e+00
5.599e-01,3.545e+00
5.634e-01,3.411e+00
5.669e-01,3.154e+00
5.704e-01,3.005e+00
5.739e-01,2.757e+00
5.774e-01,2.609e+00
5.809e-01,2.449e+00
5.844e-01,2.340e+00
5.879e-01,2.280e+00
5.914e-01,2.201e+00
5.949e-01,1.949e+00
5.984e-01,1.827e+00
6.019e-01,1.735e+00
6.055e-01,1.544e+00
6.090e-01,1.498e+00
6.125e-01,1.387e+00
6.160e-01,1.302e+00
6.195e-01,1.222e+00
6.230e-01,9.990e-01
6.265e-01,9.561e-01
6.300e-01,9.533e-01
6.335e-01,8.363e-01
6.370e-01,7.193e-01
6.405e-01,6.850e-01
6.440e-01,6.251e-01
6.475e-01,4.938e-01
6.510e-01,4.595e-01
6.545e-01,4.253e-01
6.580e-01,3.882e-01
6.615e-01,3.311e-01
6.650e-01,3.197e-01
6.685e-01,2.654e-01
6.720e-01,2.455e-01
6.755e-01,2.340e-01
6.790e-01,2.369e-01
6.825e-01,1.541e-01
6.860e-01,1.798e-01
6.895e-01,1.541e-01
6.930e-01,1.484e-01
6.965e-01,1.113e-01
7.001e-01,1.028e-01
7.036e-01,6.565e-02
7.071e-01,6.279e-02
7.106e-01,5.994e-02
7.141e-01,3.425e-02
7.176e-01,3.710e-02
7.211e-01,3.710e-02
7.246e-01,2.283e-02
7.281e-01,2.569e-02
7.316e-01,5.708e-03
7.351e-01,1.998e-02
7.386e-01,1.713e-02
7.421e-01,1.998e-02
7.456e-01,1.142e-02
7.491e-01,1.142e-02
7.526e-01,2.854e-03
7.561e-01,1.142e-02
7.596e-01,0.000e+00
7.631e-01,2.854e-03
7.666e-01,2.854e-03
7.701e-01,8.563e-03
7.736e-01,0.000e+00
7.771e-01,2.854e-03
7.806e-01,2.854e-03
7.841e-01,2.854e-03
7.876e-01,0.000e+00
7.911e-01,0.000e+00
7.947e-01,2.854e-03
7.982e-01,0.000e+00
8.017e-01,0.000e+00
8.052e-01,0.000e+00
8.087e-01,2.854e-03
8.122e-01,0.000e+00
8.157e-01,0.000e+00
8.192e-01,0.000e+00
8.227e-01,0.000e+00
8.262e-01,0.000e+00
8.297e-01,0.000e+00
8.332e-01,0.000e+00
8.367e-01,0.000e+00
8.402e-01,0.000e+00
8.437e-01,0.000e+00
8.472e-01,0.000e+00
8.507e-01,0.000e+00
8.542e-01,0.000e+00
8.577e-01,0.000e+00
8.612e-01,0.000e+00
8.647e-01,0.000e+00
8.682e-01,0.000e+00
8.717e-01,0.000e+00
8.752e-01,0.000e+00
8.787e-01,0.000e+00
8.822e-01,0.000e+00
8.857e-01,0.000e+00
8.892e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_015.csv <==
transmittance,probability_density
2.297e-01,0.000e+00
2.336e-01,0.000e+00
2.375e-01,0.000e+00
2.413e-01,0.000e+00
2.452e-01,0.000e+00
2.491e-01,2.590e-03
2.529e-01,0.000e+00
2.568e-01,0.000e+00
2.606e-01,0.000e+00
2.645e-01,0.000e+00
2.684e-01,2.590e-03
2.722e-01,7.770e-03
2.761e-01,2.590e-03
2.799e-01,0.000e+00
2.838e-01,1.036e-02
2.877e-01,1.036e-02
2.915e-01,2.331e-02
2.954e-01,1.036e-02
2.992e-01,1.036e-02
3.031e-01,2.072e-02
3.070e-01,3.626e-02
3.108e-01,5.180e-02
3.147e-01,3.626e-02
3.185e-01,4.921e-02
3.224e-01,5.180e-02
3.263e-01,9.065e-02
3.301e-01,6.475e-02
3.340e-01,9.065e-02
3.379e-01,1.010e-01
3.417e-01,1.450e-01
3.456e-01,1.476e-01
3.494e-01,2.098e-01
3.533e-01,2.305e-01
3.572e-01,2.409e-01
3.610e-01,2.849e-01
3.649e-01,3.574e-01
3.687e-01,3.471e-01
3.726e-01,4.792e-01
3.765e-01,5.854e-01
3.803e-01,5.672e-01
3.842e-01,6.087e-01
3.880e-01,7.226e-01
3.919e-01,8.159e-01
3.958e-01,8.910e-01
3.996e-01,9.376e-01
4.035e-01,1.039e+00
4.074e-01,1.057e+00
4.112e-01,1.342e+00
4.151e-01,1.533e+00
4.189e-01,1.505e+00
4.228e-01,1.650e+00
4.267e-01,1.798e+00
4.305e-01,1.943e+00
4.344e-01,2.215e+00
4.382e-01,2.186e+00
4.421e-01,2.518e+00
4.460e-01,2.619e+00
4.498e-01,2.911e+00
4.537e-01,2.878e+00
4.575e-01,2.971e+00
4.614e-01,3.424e+00
4.653e-01,3.194e+00
4.691e-01,3.458e+00
4.730e-01,3.903e+00
4.768e-01,3.813e+00
4.807e-01,4.022e+00
4.846e-01,4.167e+00
4.884e-01,4.618e+00
4.923e-01,4.483e+00
4.962e-01,4.476e+00
5.000e-01,4.737e+00
5.039e-01,5.030e+00
5.077e-01,4.864e+00
5.116e-01,5.216e+00
5.155e-01,5.157e+00
5.193e-01,5.253e+00
5.232e-01,5.390e+00
5.270e-01,5.369e+00
5.309e-01,5.393e+00
5.348e-01,5.312e+00
5.386e-01,5.519e+00
5.425e-01,5.291e+00
5.463e-01,5.069e+00
5.502e-01,5.494e+00
5.541e-01,4.983e+00
5.579e-01,5.077e+00
5.618e-01,5.299e+00
5.656e-01,4.748e+00
5.695e-01,5.017e+00
5.734e-01,4.566e+00
5.772e-01,4.859e+00
5.811e-01,4.502e+00
5.850e-01,4.279e+00
5.888e-01,4.377e+00
5.927e-01,4.079e+00
5.965e-01,3.844e+00
6.004e-01,3.704e+00
6.043e-01,3.434e+00
6.081e-01,3.450e+00
6.120e-01,3.463e+00
6.158e-01,3.049e+00
6.197e-01,2.955e+00
6.236e-01,2.569e+00
6.274e-01,2.676e+00
6.313e-01,2.489e+00
6.351e-01,2.160e+00
6.390e-01,2.183e+00
6.429e-01,1.950e+00
6.467e-01,1.842e+00
6.506e-01,1.627e+00
6.544e-01,1.489e+00
6.583e-01,1.518e+00
6.622e-01,1.336e+00
6.660e-01,1.176e+00
6.699e-01,1.065e+00
6.738e-01,9.739e-01
6.776e-01,8.884e-01
6.815e-01,7.667e-01
6.853e-01,7.356e-01
6.892e-01,5.983e-01
6.931e-01,5.517e-01
6.969e-01,4.559e-01
7.008e-01,4.584e-01
7.046e-01,3.497e-01
7.085e-01,3.471e-01
7.124e-01,2.694e-01
7.162e-01,2.590e-01
7.201e-01,2.305e-01
7.239e-01,1.917e-01
7.278e-01,1.839e-01
7.317e-01,1.761e-01
7.355e-01,1.347e-01
7.394e-01,1.373e-01
7.432e-01,7.252e-02
7.471e-01,9.324e-02
7.510e-01,5.180e-02
7.548e-01,3.885e-02
7.587e-01,2.849e-02
7.626e-01,3.626e-02
7.664e-01,3.626e-02
7.703e-01,1.036e-02
7.741e-01,1.554e-02
7.780e-01,3.367e-02
7.819e-01,5.180e-03
7.857e-01,1.295e-02
7.896e-01,7.770e-03
7.934e-01,5.180e-03
7.973e-01,2.590e-03
8.012e-01,2.590e-03
8.050e-01,7.770e-03
8.089e-01,2.590e-03
8.127e-01,2.590e-03
8.166e-01,5.180e-03
8.205e-01,0.000e+00
8.243e-01,0.000e+00
8.282e-01,2.590e-03
8.321e-01,0.000e+00
8.359e-01,0.000e+00
8.398e-01,2.590e-03
8.436e-01,0.000e+00
8.475e-01,0.000e+00
8.514e-01,0.000e+00
8.552e-01,0.000e+00
8.591e-01,0.000e+00
8.629e-01,0.000e+00
8.668e-01,0.000e+00
8.707e-01,0.000e+00
8.745e-01,0.000e+00
8.784e-01,0.000e+00
8.822e-01,0.000e+00
8.861e-01,0.000e+00
8.900e-01,0.000e+00
8.938e-01,0.000e+00
8.977e-01,0.000e+00
9.015e-01,0.000e+00
9.054e-01,0.000e+00
9.093e-01,0.000e+00
9.131e-01,0.000e+00
9.170e-01,0.000e+00
9.209e-01,0.000e+00
9.247e-01,0.000e+00
9.286e-01,0.000e+00
9.324e-01,0.000e+00
9.363e-01,0.000e+00
9.402e-01,0.000e+00
9.440e-01,0.000e+00
9.479e-01,0.000e+00
9.517e-01,0.000e+00
9.556e-01,0.000e+00
9.595e-01,0.000e+00
9.633e-01,0.000e+00
9.672e-01,0.000e+00
9.710e-01,0.000e+00
9.749e-01,0.000e+00
9.788e-01,0.000e+00
9.826e-01,0.000e+00
9.865e-01,0.000e+00
9.903e-01,0.000e+00
9.942e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_016.csv <==
transmittance,probability_density
2.704e-01,0.000e+00
2.740e-01,0.000e+00
2.777e-01,0.000e+00
2.813e-01,0.000e+00
2.850e-01,0.000e+00
2.887e-01,0.000e+00
2.923e-01,0.000e+00
2.960e-01,2.734e-03
2.996e-01,0.000e+00
3.033e-01,0.000e+00
3.069e-01,5.469e-03
3.106e-01,5.469e-03
3.143e-01,2.734e-03
3.179e-01,0.000e+00
3.216e-01,5.469e-03
3.252e-01,1.367e-02
3.289e-01,1.914e-02
3.325e-01,1.094e-02
3.362e-01,1.094e-02
3.399e-01,1.641e-02
3.435e-01,2.461e-02
3.472e-01,2.461e-02
3.508e-01,3.555e-02
3.545e-01,5.469e-02
3.581e-01,3.281e-02
3.618e-01,4.648e-02
3.655e-01,7.383e-02
3.691e-01,6.836e-02
3.728e-01,7.656e-02
3.764e-01,7.656e-02
3.801e-01,1.066e-01
3.837e-01,1.094e-01
3.874e-01,1.668e-01
3.911e-01,1.996e-01
3.947e-01,1.859e-01
3.984e-01,1.996e-01
4.020e-01,3.062e-01
4.057e-01,3.226e-01
4.094e-01,2.871e-01
4.130e-01,4.129e-01
4.167e-01,5.004e-01
4.203e-01,5.004e-01
4.240e-01,5.441e-01
4.276e-01,6.289e-01
4.313e-01,6.344e-01
4.350e-01,7.355e-01
4.386e-01,8.804e-01
4.423e-01,8.750e-01
4.459e-01,9.543e-01
4.496e-01,9.980e-01
4.532e-01,1.102e+00
4.569e-01,1.389e+00
4.606e-01,1.425e+00
4.642e-01,1.548e+00
4.679e-01,1.507e+00
4.715e-01,1.799e+00
4.752e-01,1.963e+00
4.788e-01,1.936e+00
4.825e-01,2.174e+00
4.862e-01,2.434e+00
4.898e-01,2.606e+00
4.935e-01,2.625e+00
4.971e-01,2.718e+00
5.008e-01,3.021e+00
5.044e-01,3.164e+00
5.081e-01,3.385e+00
5.118e-01,3.196e+00
5.154e-01,3.503e+00
5.191e-01,3.672e+00
5.227e-01,3.823e+00
5.264e-01,4.058e+00
5.300e-01,4.255e+00
5.337e-01,4.328e+00
5.374e-01,4.367e+00
5.410e-01,4.793e+00
5.447e-01,4.512e+00
5.483e-01,4.916e+00
5.520e-01,4.845e+00
5.556e-01,5.242e+00
5.593e-01,5.203e+00
5.630e-01,5.135e+00
5.666e-01,5.433e+00
5.703e-01,5.324e+00
5.739e-01,5.523e+00
5.776e-01,5.488e+00
5.812e-01,5.414e+00
5.849e-01,5.490e+00
5.886e-01,5.143e+00
5.922e-01,5.455e+00
5.959e-01,5.253e+00
5.995e-01,5.315e+00
6.032e-01,5.313e+00
6.068e-01,5.075e+00
6.105e-01,5.039e+00
6.142e-01,4.894e+00
6.178e-01,4.845e+00
6.215e-01,4.933e+00
6.251e-01,4.654e+00
6.288e-01,4.708e+00
6.324e-01,4.296e+00
6.361e-01,4.271e+00
6.398e-01,4.153e+00
6.434e-01,3.907e+00
6.471e-01,3.806e+00
6.507e-01,3.442e+00
6.544e-01,3.497e+00
6.580e-01,3.276e+00
6.617e-01,3.139e+00
6.654e-01,2.909e+00
6.690e-01,2.729e+00
6.727e-01,2.639e+00
6.763e-01,2.439e+00
6.800e-01,2.382e+00
6.836e-01,2.007e+00
6.873e-01,2.081e+00
6.910e-01,1.783e+00
6.946e-01,1.679e+00
6.983e-01,1.635e+00
7.019e-01,1.397e+00
7.056e-01,1.310e+00
7.092e-01,1.225e+00
7.129e-01,1.146e+00
7.166e-01,9.406e-01
7.202e-01,9.160e-01
7.239e-01,7.957e-01
7.275e-01,7.301e-01
7.312e-01,6.097e-01
7.348e-01,5.250e-01
7.385e-01,5.633e-01
7.422e-01,4.348e-01
7.458e-01,3.199e-01
7.495e-01,3.609e-01
7.531e-01,2.734e-01
7.568e-01,2.625e-01
7.604e-01,1.914e-01
7.641e-01,2.324e-01
7.678e-01,1.559e-01
7.714e-01,1.750e-01
7.751e-01,1.559e-01
7.787e-01,1.148e-01
7.824e-01,7.383e-02
7.860e-01,8.476e-02
7.897e-01,3.281e-02
7.934e-01,3.555e-02
7.970e-01,4.648e-02
8.007e-01,2.187e-02
8.043e-01,2.187e-02
8.080e-01,3.008e-02
8.117e-01,1.367e-02
8.153e-01,1.367e-02
8.190e-01,1.094e-02
8.226e-01,1.094e-02
8.263e-01,5.469e-03
8.299e-01,2.734e-03
8.336e-01,0.000e+00
8.373e-01,5.469e-03
8.409e-01,8.203e-03
8.446e-01,5.469e-03
8.482e-01,0.000e+00
8.519e-01,2.734e-03
8.555e-01,0.000e+00
8.592e-01,0.000e+00
8.629e-01,0.000e+00
8.665e-01,2.734e-03
8.702e-01,0.000e+00
8.738e-01,0.000e+00
8.775e-01,0.000e+00
8.811e-01,0.000e+00
8.848e-01,0.000e+00
8.885e-01,0.000e+00
8.921e-01,0.000e+00
8.958e-01,0.000e+00
8.994e-01,0.000e+00
9.031e-01,0.000e+00
9.067e-01,0.000e+00
9.104e-01,0.000e+00
9.141e-01,0.000e+00
9.177e-01,0.000e+00
9.214e-01,0.000e+00
9.250e-01,0.000e+00
9.287e-01,0.000e+00
9.323e-01,0.000e+00
9.360e-01,0.000e+00
9.397e-01,0.000e+00
9.433e-01,0.000e+00
9.470e-01,0.000e+00
9.506e-01,0.000e+00
9.543e-01,0.000e+00
9.579e-01,0.000e+00
9.616e-01,0.000e+00
9.653e-01,0.000e+00
9.689e-01,0.000e+00
9.726e-01,0.000e+00
9.762e-01,0.000e+00
9.799e-01,0.000e+00
9.835e-01,0.000e+00
9.872e-01,0.000e+00
9.909e-01,0.000e+00
9.945e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_017.csv <==
transmittance,probability_density
3.139e-01,0.000e+00
3.173e-01,0.000e+00
3.208e-01,0.000e+00
3.242e-01,0.000e+00
3.277e-01,0.000e+00
3.311e-01,0.000e+00
3.345e-01,0.000e+00
3.380e-01,0.000e+00
3.414e-01,0.000e+00
3.449e-01,5.815e-03
3.483e-01,2.908e-03
3.517e-01,5.815e-03
3.552e-01,2.908e-03
3.586e-01,2.908e-03
3.620e-01,5.815e-03
3.655e-01,1.454e-02
3.689e-01,5.815e-03
3.724e-01,1.163e-02
3.758e-01,1.745e-02
3.792e-01,2.035e-02
3.827e-01,1.745e-02
3.861e-01,2.617e-02
3.896e-01,2.617e-02
3.930e-01,2.035e-02
3.964e-01,3.780e-02
3.999e-01,4.362e-02
4.033e-01,5.234e-02
4.068e-01,6.106e-02
4.102e-01,6.688e-02
4.136e-01,7.269e-02
4.171e-01,7.560e-02
4.205e-01,9.596e-02
4.240e-01,9.596e-02
4.274e-01,1.367e-01
4.308e-01,1.657e-01
4.343e-01,1.628e-01
4.377e-01,1.657e-01
4.411e-01,2.210e-01
4.446e-01,2.617e-01
4.480e-01,3.257e-01
4.515e-01,2.995e-01
4.549e-01,3.896e-01
4.583e-01,4.158e-01
4.618e-01,4.972e-01
4.652e-01,4.711e-01
4.687e-01,5.467e-01
4.721e-01,6.281e-01
4.755e-01,6.659e-01
4.790e-01,6.630e-01
4.824e-01,8.200e-01
4.859e-01,7.764e-01
4.893e-01,1.053e+00
4.927e-01,9.479e-01
4.962e-01,1.102e+00
4.996e-01,1.242e+00
5.031e-01,1.242e+00
5.065e-01,1.495e+00
5.099e-01,1.631e+00
5.134e-01,1.564e+00
5.168e-01,1.689e+00
5.202e-01,1.989e+00
5.237e-01,2.041e+00
5.271e-01,2.123e+00
5.306e-01,2.399e+00
5.340e-01,2.553e+00
5.374e-01,2.570e+00
5.409e-01,2.826e+00
5.443e-01,2.908e+00
5.478e-01,3.111e+00
5.512e-01,3.341e+00
5.546e-01,3.216e+00
5.581e-01,3.437e+00
5.615e-01,3.707e+00
5.650e-01,3.684e+00
5.684e-01,3.957e+00
5.718e-01,3.978e+00
5.753e-01,4.411e+00
5.787e-01,4.373e+00
5.822e-01,4.443e+00
5.856e-01,4.655e+00
5.890e-01,4.955e+00
5.925e-01,4.655e+00
5.959e-01,5.283e+00
5.993e-01,5.109e+00
6.028e-01,5.592e+00
6.062e-01,5.106e+00
6.097e-01,5.304e+00
6.131e-01,5.813e+00
6.165e-01,5.603e+00
6.200e-01,5.536e+00
6.234e-01,5.522e+00
6.269e-01,5.458e+00
6.303e-01,5.592e+00
6.337e-01,5.461e+00
6.372e-01,5.528e+00
6.406e-01,5.595e+00
6.441e-01,5.405e+00
6.475e-01,5.440e+00
6.509e-01,5.190e+00
6.544e-01,5.173e+00
6.578e-01,5.051e+00
6.612e-01,4.856e+00
6.647e-01,5.173e+00
6.681e-01,4.856e+00
6.716e-01,4.713e+00
6.750e-01,4.615e+00
6.784e-01,4.414e+00
6.819e-01,4.417e+00
6.853e-01,4.013e+00
6.888e-01,3.830e+00
6.922e-01,3.795e+00
6.956e-01,3.469e+00
6.991e-01,3.556e+00
7.025e-01,3.231e+00
7.060e-01,2.966e+00
7.094e-01,2.882e+00
7.128e-01,2.791e+00
7.163e-01,2.634e+00
7.197e-01,2.457e+00
7.232e-01,2.254e+00
7.266e-01,2.033e+00
7.300e-01,1.957e+00
7.335e-01,1.733e+00
7.369e-01,1.689e+00
7.403e-01,1.466e+00
7.438e-01,1.486e+00
7.472e-01,1.247e+00
7.507e-01,1.181e+00
7.541e-01,1.082e+00
7.575e-01,9.247e-01
7.610e-01,8.432e-01
7.644e-01,7.269e-01
7.679e-01,6.106e-01
7.713e-01,6.746e-01
7.747e-01,6.164e-01
7.782e-01,4.333e-01
7.816e-01,3.606e-01
7.851e-01,3.257e-01
7.885e-01,2.995e-01
7.919e-01,2.413e-01
7.954e-01,2.413e-01
7.988e-01,2.152e-01
8.023e-01,1.861e-01
8.057e-01,1.628e-01
8.091e-01,1.454e-01
8.126e-01,1.047e-01
8.160e-01,9.014e-02
8.194e-01,4.652e-02
8.229e-01,5.234e-02
8.263e-01,4.362e-02
8.298e-01,2.908e-02
8.332e-01,4.071e-02
8.366e-01,2.035e-02
8.401e-01,2.326e-02
8.435e-01,8.723e-03
8.470e-01,8.723e-03
8.504e-01,1.163e-02
8.538e-01,8.723e-03
8.573e-01,0.000e+00
8.607e-01,2.908e-03
8.642e-01,5.815e-03
8.676e-01,8.723e-03
8.710e-01,5.815e-03
8.745e-01,0.000e+00
8.779e-01,0.000e+00
8.814e-01,0.000e+00
8.848e-01,2.908e-03
8.882e-01,0.000e+00
8.917e-01,0.000e+00
8.951e-01,0.000e+00
8.985e-01,0.000e+00
9.020e-01,0.000e+00
9.054e-01,0.000e+00
9.089e-01,0.000e+00
9.123e-01,0.000e+00
9.157e-01,0.000e+00
9.192e-01,0.000e+00
9.226e-01,0.000e+00
9.261e-01,0.000e+00
9.295e-01,0.000e+00
9.329e-01,0.000e+00
9.364e-01,0.000e+00
9.398e-01,0.000e+00
9.433e-01,0.000e+00
9.467e-01,0.000e+00
9.501e-01,0.000e+00
9.536e-01,0.000e+00
9.570e-01,0.000e+00
9.605e-01,0.000e+00
9.639e-01,0.000e+00
9.673e-01,0.000e+00
9.708e-01,0.000e+00
9.742e-01,0.000e+00
9.776e-01,0.000e+00
9.811e-01,0.000e+00
9.845e-01,0.000e+00
9.880e-01,0.000e+00
9.914e-01,0.000e+00
9.948e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_018.csv <==
transmittance,probability_density
3.514e-01,0.000e+00
3.547e-01,0.000e+00
3.579e-01,0.000e+00
3.612e-01,0.000e+00
3.644e-01,0.000e+00
3.677e-01,0.000e+00
3.709e-01,0.000e+00
3.742e-01,0.000e+00
3.775e-01,0.000e+00
3.807e-01,0.000e+00
3.840e-01,3.076e-03
3.872e-01,3.076e-03
3.905e-01,0.000e+00
3.937e-01,6.152e-03
3.970e-01,6.152e-03
4.002e-01,1.230e-02
4.035e-01,6.152e-03
4.067e-01,6.152e-03
4.100e-01,0.000e+00
4.132e-01,1.538e-02
4.165e-01,1.230e-02
4.197e-01,1.538e-02
4.230e-01,2.461e-02
4.262e-01,2.768e-02
4.295e-01,2.768e-02
4.327e-01,9.228e-03
4.360e-01,3.691e-02
4.392e-01,2.768e-02
4.425e-01,4.306e-02
4.457e-01,5.537e-02
4.490e-01,4.306e-02
4.522e-01,7.690e-02
4.555e-01,5.229e-02
4.587e-01,9.536e-02
4.620e-01,8.305e-02
4.652e-01,9.843e-02
4.685e-01,1.446e-01
4.717e-01,1.107e-01
4.750e-01,1.630e-01
4.782e-01,1.507e-01
4.815e-01,1.692e-01
4.847e-01,2.430e-01
4.880e-01,2.584e-01
4.912e-01,3.384e-01
4.945e-01,3.015e-01
4.977e-01,3.722e-01
5.010e-01,3.907e-01
5.042e-01,4.737e-01
5.075e-01,5.045e-01
5.107e-01,5.137e-01
5.140e-01,5.691e-01
5.172e-01,6.121e-01
5.205e-01,6.860e-01
5.237e-01,6.829e-01
5.270e-01,8.213e-01
5.302e-01,7.813e-01
5.335e-01,1.006e+00
5.367e-01,1.098e+00
5.400e-01,1.098e+00
5.432e-01,1.187e+00
5.465e-01,1.286e+00
5.497e-01,1.403e+00
5.530e-01,1.615e+00
5.563e-01,1.593e+00
5.595e-01,1.769e+00
5.628e-01,1.947e+00
5.660e-01,2.015e+00
5.693e-01,2.036e+00
5.725e-01,2.458e+00
5.758e-01,2.381e+00
5.790e-01,2.584e+00
5.823e-01,2.569e+00
5.855e-01,3.079e+00
5.888e-01,3.101e+00
5.920e-01,3.288e+00
5.953e-01,3.150e+00
5.985e-01,3.525e+00
6.018e-01,3.593e+00
6.050e-01,3.697e+00
6.083e-01,3.891e+00
6.115e-01,4.100e+00
6.148e-01,4.097e+00
6.180e-01,4.353e+00
6.213e-01,4.513e+00
6.245e-01,4.700e+00
6.278e-01,4.599e+00
6.310e-01,5.115e+00
6.343e-01,4.971e+00
6.375e-01,5.405e+00
6.408e-01,5.257e+00
6.440e-01,5.546e+00
6.473e-01,5.669e+00
6.505e-01,5.605e+00
6.538e-01,5.675e+00
6.570e-01,5.881e+00
6.603e-01,5.968e+00
6.635e-01,5.540e+00
6.668e-01,5.814e+00
6.700e-01,5.445e+00
6.733e-01,5.740e+00
6.765e-01,5.943e+00
6.798e-01,6.029e+00
6.830e-01,5.491e+00
6.863e-01,5.961e+00
6.895e-01,5.543e+00
6.928e-01,5.337e+00
6.960e-01,5.349e+00
6.993e-01,5.149e+00
7.025e-01,5.303e+00
7.058e-01,5.239e+00
7.090e-01,4.968e+00
7.123e-01,5.094e+00
7.155e-01,4.669e+00
7.188e-01,4.780e+00
7.220e-01,4.380e+00
7.253e-01,4.107e+00
7.285e-01,3.934e+00
7.318e-01,4.131e+00
7.351e-01,3.673e+00
7.383e-01,3.504e+00
7.416e-01,3.254e+00
7.448e-01,3.224e+00
7.481e-01,2.968e+00
7.513e-01,2.975e+00
7.546e-01,2.504e+00
7.578e-01,2.565e+00
7.611e-01,2.190e+00
7.643e-01,2.061e+00
7.676e-01,1.987e+00
7.708e-01,1.867e+00
7.741e-01,1.587e+00
7.773e-01,1.609e+00
7.806e-01,1.292e+00
7.838e-01,1.366e+00
7.871e-01,1.129e+00
7.903e-01,1.067e+00
7.936e-01,8.613e-01
7.968e-01,8.828e-01
8.001e-01,6.798e-01
8.033e-01,6.860e-01
8.066e-01,6.490e-01
8.098e-01,4.583e-01
8.131e-01,4.030e-01
8.163e-01,2.984e-01
8.196e-01,3.445e-01
8.228e-01,2.707e-01
8.261e-01,2.522e-01
8.293e-01,2.153e-01
8.326e-01,1.969e-01
8.358e-01,1.600e-01
8.391e-01,1.138e-01
8.423e-01,1.046e-01
8.456e-01,7.383e-02
8.488e-01,5.229e-02
8.521e-01,5.537e-02
8.553e-01,4.614e-02
8.586e-01,2.768e-02
8.618e-01,2.461e-02
8.651e-01,2.153e-02
8.683e-01,9.228e-03
8.716e-01,9.228e-03
8.748e-01,1.230e-02
8.781e-01,3.076e-03
8.813e-01,6.152e-03
8.846e-01,3.076e-03
8.878e-01,1.230e-02
8.911e-01,3.076e-03
8.943e-01,0.000e+00
8.976e-01,0.000e+00
9.008e-01,3.076e-03
9.041e-01,0.000e+00
9.073e-01,0.000e+00
9.106e-01,0.000e+00
9.139e-01,0.000e+00
9.171e-01,0.000e+00
9.204e-01,0.000e+00
9.236e-01,0.000e+00
9.269e-01,0.000e+00
9.301e-01,0.000e+00
9.334e-01,0.000e+00
9.366e-01,0.000e+00
9.399e-01,0.000e+00
9.431e-01,0.000e+00
9.464e-01,0.000e+00
9.496e-01,0.000e+00
9.529e-01,0.000e+00
9.561e-01,0.000e+00
9.594e-01,0.000e+00
9.626e-01,0.000e+00
9.659e-01,0.000e+00
9.691e-01,0.000e+00
9.724e-01,0.000e+00
9.756e-01,0.000e+00
9.789e-01,0.000e+00
9.821e-01,0.000e+00
9.854e-01,0.000e+00
9.886e-01,0.000e+00
9.919e-01,0.000e+00
9.951e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_019.csv <==
transmittance,probability_density
3.880e-01,0.000e+00
3.911e-01,0.000e+00
3.941e-01,0.000e+00
3.972e-01,0.000e+00
4.003e-01,0.000e+00
4.033e-01,0.000e+00
4.064e-01,0.000e+00
4.095e-01,0.000e+00
4.125e-01,0.000e+00
4.156e-01,0.000e+00
4.187e-01,0.000e+00
4.217e-01,0.000e+00
4.248e-01,3.260e-03
4.279e-01,0.000e+00
4.309e-01,3.260e-03
4.340e-01,3.260e-03
4.371e-01,3.260e-03
4.401e-01,9.779e-03
4.432e-01,6.519e-03
4.463e-01,1.304e-02
4.493e-01,3.260e-03
4.524e-01,6.519e-03
4.555e-01,9.779e-03
4.585e-01,1.630e-02
4.616e-01,1.304e-02
4.647e-01,2.934e-02
4.677e-01,1.304e-02
4.708e-01,2.934e-02
4.739e-01,2.282e-02
4.770e-01,9.779e-03
4.800e-01,3.912e-02
4.831e-01,3.586e-02
4.862e-01,5.216e-02
4.892e-01,3.912e-02
4.923e-01,4.564e-02
4.954e-01,7.171e-02
4.984e-01,8.149e-02
5.015e-01,9.127e-02
5.046e-01,7.823e-02
5.076e-01,1.336e-01
5.107e-01,1.239e-01
5.138e-01,1.108e-01
5.168e-01,1.206e-01
5.199e-01,1.695e-01
5.230e-01,1.532e-01
5.260e-01,2.380e-01
5.291e-01,2.543e-01
5.322e-01,2.510e-01
5.352e-01,3.129e-01
5.383e-01,3.912e-01
5.414e-01,3.651e-01
5.444e-01,3.879e-01
5.475e-01,5.053e-01
5.506e-01,5.411e-01
5.536e-01,4.629e-01
5.567e-01,5.444e-01
5.598e-01,6.422e-01
5.628e-01,6.291e-01
5.659e-01,7.628e-01
5.690e-01,7.628e-01
5.721e-01,8.736e-01
5.751e-01,9.747e-01
5.782e-01,9.779e-01
5.813e-01,1.154e+00
5.843e-01,1.222e+00
5.874e-01,1.297e+00
5.905e-01,1.255e+00
5.935e-01,1.519e+00
5.966e-01,1.679e+00
5.997e-01,1.777e+00
6.027e-01,1.887e+00
6.058e-01,2.018e+00
6.089e-01,2.080e+00
6.119e-01,2.279e+00
6.150e-01,2.334e+00
6.181e-01,2.559e+00
6.211e-01,2.605e+00
6.242e-01,2.794e+00
6.273e-01,3.139e+00
6.303e-01,3.146e+00
6.334e-01,3.361e+00
6.365e-01,3.556e+00
6.395e-01,3.371e+00
6.426e-01,3.684e+00
6.457e-01,3.863e+00
6.487e-01,4.104e+00
6.518e-01,4.228e+00
6.549e-01,4.397e+00
6.579e-01,4.283e+00
6.610e-01,4.779e+00
6.641e-01,4.912e+00
6.672e-01,4.880e+00
6.702e-01,5.059e+00
6.733e-01,5.408e+00
6.764e-01,5.427e+00
6.794e-01,5.672e+00
6.825e-01,5.698e+00
6.856e-01,5.659e+00
6.886e-01,6.096e+00
6.917e-01,6.092e+00
6.948e-01,6.004e+00
6.978e-01,6.122e+00
7.009e-01,6.197e+00
7.040e-01,5.571e+00
7.070e-01,6.154e+00
7.101e-01,6.180e+00
7.132e-01,6.373e+00
7.162e-01,5.815e+00
7.193e-01,6.360e+00
7.224e-01,6.278e+00
7.254e-01,5.613e+00
7.285e-01,6.014e+00
7.316e-01,5.770e+00
7.346e-01,5.538e+00
7.377e-01,5.656e+00
7.408e-01,5.727e+00
7.438e-01,5.232e+00
7.469e-01,5.278e+00
7.500e-01,5.405e+00
7.530e-01,4.984e+00
7.561e-01,4.753e+00
7.592e-01,4.489e+00
7.623e-01,4.417e+00
7.653e-01,4.238e+00
7.684e-01,4.215e+00
7.715e-01,3.674e+00
7.745e-01,3.674e+00
7.776e-01,3.534e+00
7.807e-01,3.116e+00
7.837e-01,3.087e+00
7.868e-01,2.764e+00
7.899e-01,2.598e+00
7.929e-01,2.549e+00
7.960e-01,2.425e+00
7.991e-01,2.034e+00
8.021e-01,1.907e+00
8.052e-01,1.936e+00
8.083e-01,1.535e+00
8.113e-01,1.460e+00
8.144e-01,1.425e+00
8.175e-01,1.164e+00
8.205e-01,1.085e+00
8.236e-01,1.079e+00
8.267e-01,8.312e-01
8.297e-01,7.237e-01
8.328e-01,6.748e-01
8.359e-01,6.356e-01
8.389e-01,4.270e-01
8.420e-01,4.172e-01
8.451e-01,3.488e-01
8.481e-01,3.684e-01
8.512e-01,2.380e-01
8.543e-01,2.673e-01
8.574e-01,1.695e-01
8.604e-01,1.499e-01
8.635e-01,1.532e-01
8.666e-01,9.453e-02
8.696e-01,8.801e-02
8.727e-01,6.845e-02
8.758e-01,3.260e-02
8.788e-01,4.238e-02
8.819e-01,2.934e-02
8.850e-01,3.260e-02
8.880e-01,9.779e-03
8.911e-01,6.519e-03
8.942e-01,1.304e-02
8.972e-01,9.779e-03
9.003e-01,9.779e-03
9.034e-01,3.260e-03
9.064e-01,3.260e-03
9.095e-01,3.260e-03
9.126e-01,3.260e-03
9.156e-01,0.000e+00
9.187e-01,0.000e+00
9.218e-01,0.000e+00
9.248e-01,0.000e+00
9.279e-01,0.000e+00
9.310e-01,0.000e+00
9.340e-01,0.000e+00
9.371e-01,0.000e+00
9.402e-01,0.000e+00
9.432e-01,0.000e+00
9.463e-01,0.000e+00
9.494e-01,0.000e+00
9.525e-01,0.000e+00
9.555e-01,0.000e+00
9.586e-01,0.000e+00
9.617e-01,0.000e+00
9.647e-01,0.000e+00
9.678e-01,0.000e+00
9.709e-01,0.000e+00
9.739e-01,0.000e+00
9.770e-01,0.000e+00
9.801e-01,0.000e+00
9.831e-01,0.000e+00
9.862e-01,0.000e+00
9.893e-01,0.000e+00
9.923e-01,0.000e+00
9.954e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_02.csv <==
transmittance,probability_density
4.251e-01,0.000e+00
4.280e-01,0.000e+00
4.308e-01,0.000e+00
4.337e-01,0.000e+00
4.366e-01,0.000e+00
4.395e-01,0.000e+00
4.424e-01,0.000e+00
4.453e-01,0.000e+00
4.481e-01,0.000e+00
4.510e-01,0.000e+00
4.539e-01,0.000e+00
4.568e-01,0.000e+00
4.597e-01,0.000e+00
4.625e-01,0.000e+00
4.654e-01,3.470e-03
4.683e-01,0.000e+00
4.712e-01,0.000e+00
4.741e-01,3.470e-03
4.769e-01,6.940e-03
4.798e-01,6.940e-03
4.827e-01,6.940e-03
4.856e-01,3.470e-03
4.885e-01,1.041e-02
4.914e-01,3.470e-03
4.942e-01,6.940e-03
4.971e-01,1.388e-02
5.000e-01,3.123e-02
5.029e-01,1.041e-02
5.058e-01,1.388e-02
5.087e-01,6.940e-03
5.115e-01,2.429e-02
5.144e-01,2.082e-02
5.173e-01,2.082e-02
5.202e-01,1.735e-02
5.231e-01,3.817e-02
5.259e-01,6.940e-02
5.288e-01,4.164e-02
5.317e-01,4.511e-02
5.346e-01,4.164e-02
5.375e-01,7.287e-02
5.403e-01,6.246e-02
5.432e-01,8.675e-02
5.461e-01,1.110e-01
5.490e-01,1.145e-01
5.519e-01,1.562e-01
5.548e-01,7.634e-02
5.576e-01,1.006e-01
5.605e-01,1.631e-01
5.634e-01,2.151e-01
5.663e-01,1.909e-01
5.692e-01,2.325e-01
5.720e-01,2.429e-01
5.749e-01,2.845e-01
5.778e-01,3.435e-01
5.807e-01,3.678e-01
5.836e-01,4.476e-01
5.865e-01,3.886e-01
5.893e-01,4.719e-01
5.922e-01,4.580e-01
5.951e-01,5.726e-01
5.980e-01,5.066e-01
6.009e-01,6.385e-01
6.038e-01,6.975e-01
6.066e-01,7.183e-01
6.095e-01,9.057e-01
6.124e-01,8.432e-01
6.153e-01,9.924e-01
6.182e-01,1.003e+00
6.210e-01,1.097e+00
6.239e-01,1.173e+00
6.268e-01,1.242e+00
6.297e-01,1.454e+00
6.326e-01,1.506e+00
6.355e-01,1.530e+00
6.383e-01,1.738e+00
6.412e-01,1.943e+00
6.441e-01,2.103e+00
6.470e-01,2.075e+00
6.499e-01,2.124e+00
6.527e-01,2.460e+00
6.556e-01,2.606e+00
6.585e-01,2.620e+00
6.614e-01,2.776e+00
6.643e-01,3.057e+00
6.672e-01,2.970e+00
6.700e-01,3.498e+00
6.729e-01,3.512e+00
6.758e-01,3.703e+00
6.787e-01,3.734e+00
6.816e-01,3.602e+00
6.844e-01,4.081e+00
6.873e-01,4.393e+00
6.902e-01,4.577e+00
6.931e-01,4.570e+00
6.960e-01,4.848e+00
6.988e-01,4.844e+00
7.017e-01,5.073e+00
7.046e-01,5.351e+00
7.075e-01,5.507e+00
7.104e-01,5.625e+00
7.133e-01,5.639e+00
7.161e-01,6.076e+00
7.190e-01,6.062e+00
7.219e-01,6.062e+00
7.248e-01,6.527e+00
7.277e-01,6.381e+00
7.306e-01,6.305e+00
7.334e-01,6.610e+00
7.363e-01,6.485e+00
7.392e-01,6.392e+00
7.421e-01,6.357e+00
7.450e-01,6.354e+00
7.478e-01,6.791e+00
7.507e-01,6.711e+00
7.536e-01,6.506e+00
7.565e-01,6.562e+00
7.594e-01,6.433e+00
7.623e-01,6.222e+00
7.651e-01,6.267e+00
7.680e-01,6.208e+00
7.709e-01,5.989e+00
7.738e-01,6.187e+00
7.767e-01,5.816e+00
7.795e-01,5.566e+00
7.824e-01,5.601e+00
7.853e-01,5.580e+00
7.882e-01,5.163e+00
7.911e-01,5.038e+00
7.940e-01,4.636e+00
7.968e-01,4.591e+00
7.997e-01,4.331e+00
8.026e-01,4.220e+00
8.055e-01,3.883e+00
8.084e-01,3.623e+00
8.112e-01,3.241e+00
8.141e-01,3.276e+00
8.170e-01,2.963e+00
8.199e-01,2.825e+00
8.228e-01,2.807e+00
8.256e-01,2.405e+00
8.285e-01,2.117e+00
8.314e-01,2.006e+00
8.343e-01,1.773e+00
8.372e-01,1.679e+00
8.401e-01,1.572e+00
8.429e-01,1.357e+00
8.458e-01,1.308e+00
8.487e-01,1.076e+00
8.516e-01,9.508e-01
8.545e-01,7.530e-01
8.574e-01,7.252e-01
8.602e-01,6.385e-01
8.631e-01,5.483e-01
8.660e-01,4.823e-01
8.689e-01,4.060e-01
8.718e-01,2.707e-01
8.746e-01,3.123e-01
8.775e-01,2.151e-01
8.804e-01,1.666e-01
8.833e-01,1.666e-01
8.862e-01,1.353e-01
8.891e-01,6.593e-02
8.919e-01,7.634e-02
8.948e-01,5.205e-02
8.977e-01,4.164e-02
9.006e-01,3.123e-02
9.035e-01,2.776e-02
9.063e-01,3.470e-03
9.092e-01,1.388e-02
9.121e-01,1.735e-02
9.150e-01,1.041e-02
9.179e-01,0.000e+00
9.207e-01,3.470e-03
9.236e-01,6.940e-03
9.265e-01,0.000e+00
9.294e-01,0.000e+00
9.323e-01,0.000e+00
9.352e-01,0.000e+00
9.380e-01,0.000e+00
9.409e-01,0.000e+00
9.438e-01,0.000e+00
9.467e-01,0.000e+00
9.496e-01,0.000e+00
9.525e-01,0.000e+00
9.553e-01,0.000e+00
9.582e-01,0.000e+00
9.611e-01,0.000e+00
9.640e-01,0.000e+00
9.669e-01,0.000e+00
9.697e-01,0.000e+00
9.726e-01,0.000e+00
9.755e-01,0.000e+00
9.784e-01,0.000e+00
9.813e-01,0.000e+00
9.842e-01,0.000e+00
9.870e-01,0.000e+00
9.899e-01,0.000e+00
9.928e-01,0.000e+00
9.957e-01,0.000e+00
9.986e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_021.csv <==
transmittance,probability_density
4.623e-01,0.000e+00
4.650e-01,0.000e+00
4.676e-01,0.000e+00
4.703e-01,0.000e+00
4.730e-01,0.000e+00
4.757e-01,0.000e+00
4.784e-01,0.000e+00
4.811e-01,0.000e+00
4.838e-01,0.000e+00
4.865e-01,0.000e+00
4.892e-01,0.000e+00
4.919e-01,0.000e+00
4.946e-01,0.000e+00
4.973e-01,0.000e+00
5.000e-01,0.000e+00
5.027e-01,0.000e+00
5.054e-01,0.000e+00
5.081e-01,3.710e-03
5.108e-01,0.000e+00
5.135e-01,3.710e-03
5.162e-01,3.710e-03
5.189e-01,3.710e-03
5.216e-01,1.113e-02
5.243e-01,3.710e-03
5.269e-01,3.710e-03
5.296e-01,1.113e-02
5.323e-01,0.000e+00
5.350e-01,1.113e-02
5.377e-01,1.484e-02
5.404e-01,2.597e-02
5.431e-01,1.113e-02
5.458e-01,1.113e-02
5.485e-01,7.420e-03
5.512e-01,1.484e-02
5.539e-01,1.484e-02
5.566e-01,1.855e-02
5.593e-01,3.710e-02
5.620e-01,2.597e-02
5.647e-01,4.081e-02
5.674e-01,6.678e-02
5.701e-01,4.823e-02
5.728e-01,5.565e-02
5.755e-01,6.307e-02
5.782e-01,6.307e-02
5.809e-01,5.194e-02
5.836e-01,4.823e-02
5.862e-01,1.150e-01
5.889e-01,1.224e-01
5.916e-01,1.298e-01
5.943e-01,9.275e-02
5.970e-01,1.373e-01
5.997e-01,1.261e-01
6.024e-01,1.966e-01
6.051e-01,2.411e-01
6.078e-01,1.632e-01
6.105e-01,3.005e-01
6.132e-01,2.597e-01
6.159e-01,3.116e-01
6.186e-01,3.413e-01
6.213e-01,3.636e-01
6.240e-01,4.229e-01
6.267e-01,4.415e-01
6.294e-01,4.749e-01
6.321e-01,4.971e-01
6.348e-01,5.528e-01
6.375e-01,5.083e-01
6.402e-01,6.789e-01
6.429e-01,6.233e-01
6.455e-01,8.384e-01
6.482e-01,8.978e-01
6.509e-01,8.718e-01
6.536e-01,9.943e-01
6.563e-01,1.028e+00
6.590e-01,1.076e+00
6.617e-01,1.269e+00
6.644e-01,1.328e+00
6.671e-01,1.358e+00
6.698e-01,1.592e+00
6.725e-01,1.618e+00
6.752e-01,1.747e+00
6.779e-01,1.914e+00
6.806e-01,2.055e+00
6.833e-01,2.048e+00
6.860e-01,2.282e+00
6.887e-01,2.549e+00
6.914e-01,2.601e+00
6.941e-01,2.760e+00
6.968e-01,2.979e+00
6.995e-01,2.957e+00
7.022e-01,3.142e+00
7.048e-01,3.291e+00
7.075e-01,3.469e+00
7.102e-01,3.881e+00
7.129e-01,3.832e+00
7.156e-01,3.992e+00
7.183e-01,4.185e+00
7.210e-01,4.393e+00
7.237e-01,4.560e+00
7.264e-01,4.956e+00
7.291e-01,5.083e+00
7.318e-01,5.153e+00
7.345e-01,5.212e+00
7.372e-01,5.558e+00
7.399e-01,5.661e+00
7.426e-01,6.099e+00
7.453e-01,6.073e+00
7.480e-01,6.173e+00
7.507e-01,6.474e+00
7.534e-01,6.726e+00
7.561e-01,6.515e+00
7.588e-01,6.893e+00
7.615e-01,6.537e+00
7.641e-01,7.186e+00
7.668e-01,7.123e+00
7.695e-01,6.741e+00
7.722e-01,6.915e+00
7.749e-01,7.194e+00
7.776e-01,7.056e+00
7.803e-01,7.067e+00
7.830e-01,7.220e+00
7.857e-01,7.108e+00
7.884e-01,7.041e+00
7.911e-01,7.131e+00
7.938e-01,7.038e+00
7.965e-01,6.622e+00
7.992e-01,6.567e+00
8.019e-01,6.730e+00
8.046e-01,6.607e+00
8.073e-01,6.266e+00
8.100e-01,6.173e+00
8.127e-01,6.107e+00
8.154e-01,5.914e+00
8.181e-01,5.624e+00
8.208e-01,5.290e+00
8.234e-01,5.079e+00
8.261e-01,4.515e+00
8.288e-01,4.749e+00
8.315e-01,4.166e+00
8.342e-01,4.207e+00
8.369e-01,3.747e+00
8.396e-01,3.454e+00
8.423e-01,3.458e+00
8.450e-01,3.068e+00
8.477e-01,3.102e+00
8.504e-01,2.719e+00
8.531e-01,2.341e+00
8.558e-01,2.063e+00
8.585e-01,1.981e+00
8.612e-01,1.888e+00
8.639e-01,1.647e+00
8.666e-01,1.480e+00
8.693e-01,1.310e+00
8.720e-01,1.117e+00
8.747e-01,9.312e-01
8.774e-01,8.273e-01
8.801e-01,7.197e-01
8.827e-01,5.973e-01
8.854e-01,6.270e-01
8.881e-01,3.673e-01
8.908e-01,3.895e-01
8.935e-01,3.228e-01
8.962e-01,2.115e-01
8.989e-01,1.892e-01
9.016e-01,1.484e-01
9.043e-01,1.373e-01
9.070e-01,7.420e-02
9.097e-01,6.678e-02
9.124e-01,6.307e-02
9.151e-01,2.968e-02
9.178e-01,2.597e-02
9.205e-01,1.855e-02
9.232e-01,1.113e-02
9.259e-01,1.484e-02
9.286e-01,3.710e-03
9.313e-01,7.420e-03
9.340e-01,3.710e-03
9.367e-01,0.000e+00
9.394e-01,0.000e+00
9.420e-01,0.000e+00
9.447e-01,0.000e+00
9.474e-01,0.000e+00
9.501e-01,0.000e+00
9.528e-01,0.000e+00
9.555e-01,0.000e+00
9.582e-01,0.000e+00
9.609e-01,0.000e+00
9.636e-01,0.000e+00
9.663e-01,0.000e+00
9.690e-01,0.000e+00
9.717e-01,0.000e+00
9.744e-01,0.000e+00
9.771e-01,0.000e+00
9.798e-01,0.000e+00
9.825e-01,0.000e+00
9.852e-01,0.000e+00
9.879e-01,0.000e+00
9.906e-01,0.000e+00
9.933e-01,0.000e+00
9.960e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_022.csv <==
transmittance,probability_density
4.989e-01,0.000e+00
5.014e-01,0.000e+00
5.039e-01,0.000e+00
5.064e-01,0.000e+00
5.089e-01,0.000e+00
5.115e-01,0.000e+00
5.140e-01,0.000e+00
5.165e-01,0.000e+00
5.190e-01,0.000e+00
5.215e-01,0.000e+00
5.240e-01,0.000e+00
5.265e-01,0.000e+00
5.290e-01,0.000e+00
5.315e-01,0.000e+00
5.341e-01,0.000e+00
5.366e-01,0.000e+00
5.391e-01,0.000e+00
5.416e-01,0.000e+00
5.441e-01,0.000e+00
5.466e-01,3.981e-03
5.491e-01,0.000e+00
5.516e-01,3.981e-03
5.542e-01,0.000e+00
5.567e-01,0.000e+00
5.592e-01,7.962e-03
5.617e-01,3.981e-03
5.642e-01,7.962e-03
5.667e-01,3.981e-03
5.692e-01,1.194e-02
5.717e-01,3.981e-03
5.742e-01,1.592e-02
5.768e-01,3.981e-03
5.793e-01,2.787e-02
5.818e-01,1.194e-02
5.843e-01,0.000e+00
5.868e-01,1.592e-02
5.893e-01,3.981e-03
5.918e-01,7.962e-03
5.943e-01,2.389e-02
5.969e-01,2.787e-02
5.994e-01,1.991e-02
6.019e-01,4.379e-02
6.044e-01,5.574e-02
6.069e-01,5.176e-02
6.094e-01,7.564e-02
6.119e-01,3.981e-02
6.144e-01,6.370e-02
6.169e-01,3.981e-02
6.195e-01,5.574e-02
6.220e-01,9.157e-02
6.245e-01,6.768e-02
6.270e-01,1.234e-01
6.295e-01,9.555e-02
6.320e-01,1.513e-01
6.345e-01,1.075e-01
6.370e-01,1.274e-01
6.396e-01,1.831e-01
6.421e-01,1.911e-01
6.446e-01,2.628e-01
6.471e-01,2.986e-01
6.496e-01,2.229e-01
6.521e-01,2.667e-01
6.546e-01,3.344e-01
6.571e-01,3.663e-01
6.596e-01,3.026e-01
6.622e-01,4.618e-01
6.647e-01,4.061e-01
6.672e-01,5.176e-01
6.697e-01,5.375e-01
6.722e-01,5.295e-01
6.747e-01,5.335e-01
6.772e-01,6.211e-01
6.797e-01,7.803e-01
6.823e-01,8.321e-01
6.848e-01,9.197e-01
6.873e-01,9.515e-01
6.898e-01,9.555e-01
6.923e-01,9.754e-01
6.948e-01,1.218e+00
6.973e-01,1.362e+00
6.998e-01,1.246e+00
7.023e-01,1.521e+00
7.049e-01,1.652e+00
7.074e-01,1.668e+00
7.099e-01,1.712e+00
7.124e-01,1.995e+00
7.149e-01,2.022e+00
7.174e-01,2.102e+00
7.199e-01,2.401e+00
7.224e-01,2.456e+00
7.250e-01,2.799e+00
7.275e-01,2.839e+00
7.300e-01,3.050e+00
7.325e-01,3.038e+00
7.350e-01,3.599e+00
7.375e-01,3.519e+00
7.400e-01,3.460e+00
7.425e-01,3.687e+00
7.451e-01,4.172e+00
7.476e-01,4.240e+00
7.501e-01,4.411e+00
7.526e-01,4.598e+00
7.551e-01,4.837e+00
7.576e-01,4.937e+00
7.601e-01,5.152e+00
7.626e-01,5.653e+00
7.651e-01,5.741e+00
7.677e-01,5.856e+00
7.702e-01,6.370e+00
7.727e-01,6.135e+00
7.752e-01,6.386e+00
7.777e-01,6.553e+00
7.802e-01,6.967e+00
7.827e-01,7.313e+00
7.852e-01,7.106e+00
7.878e-01,7.540e+00
7.903e-01,7.298e+00
7.928e-01,7.489e+00
7.953e-01,7.624e+00
7.978e-01,7.668e+00
8.003e-01,7.477e+00
8.028e-01,7.807e+00
8.053e-01,7.672e+00
8.078e-01,8.161e+00
8.104e-01,7.457e+00
8.129e-01,7.978e+00
8.154e-01,7.716e+00
8.179e-01,7.644e+00
8.204e-01,7.528e+00
8.229e-01,7.879e+00
8.254e-01,7.055e+00
8.279e-01,7.325e+00
8.305e-01,7.516e+00
8.330e-01,7.230e+00
8.355e-01,6.820e+00
8.380e-01,6.732e+00
8.405e-01,6.661e+00
8.430e-01,6.187e+00
8.455e-01,5.964e+00
8.480e-01,5.355e+00
8.505e-01,5.391e+00
8.531e-01,4.976e+00
8.556e-01,4.543e+00
8.581e-01,4.714e+00
8.606e-01,4.017e+00
8.631e-01,3.838e+00
8.656e-01,3.603e+00
8.681e-01,3.444e+00
8.706e-01,3.058e+00
8.732e-01,2.990e+00
8.757e-01,2.425e+00
8.782e-01,2.313e+00
8.807e-01,2.130e+00
8.832e-01,1.792e+00
8.857e-01,1.736e+00
8.882e-01,1.393e+00
8.907e-01,1.334e+00
8.932e-01,1.035e+00
8.958e-01,9.197e-01
8.983e-01,8.639e-01
9.008e-01,6.808e-01
9.033e-01,5.454e-01
9.058e-01,4.220e-01
9.083e-01,4.140e-01
9.108e-01,2.747e-01
9.133e-01,2.190e-01
9.159e-01,1.831e-01
9.184e-01,1.115e-01
9.209e-01,1.035e-01
9.234e-01,8.759e-02
9.259e-01,4.379e-02
9.284e-01,3.981e-02
9.309e-01,2.389e-02
9.334e-01,2.787e-02
9.359e-01,1.194e-02
9.385e-01,3.981e-03
9.410e-01,3.981e-03
9.435e-01,7.962e-03
9.460e-01,0.000e+00
9.485e-01,0.000e+00
9.510e-01,0.000e+00
9.535e-01,0.000e+00
9.560e-01,0.000e+00
9.586e-01,0.000e+00
9.611e-01,0.000e+00
9.636e-01,0.000e+00
9.661e-01,0.000e+00
9.686e-01,0.000e+00
9.711e-01,0.000e+00
9.736e-01,0.000e+00
9.761e-01,0.000e+00
9.786e-01,0.000e+00
9.812e-01,0.000e+00
9.837e-01,0.000e+00
9.862e-01,0.000e+00
9.887e-01,0.000e+00
9.912e-01,0.000e+00
9.937e-01,0.000e+00
9.962e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_023.csv <==
transmittance,probability_density
5.352e-01,0.000e+00
5.375e-01,0.000e+00
5.398e-01,0.000e+00
5.422e-01,0.000e+00
5.445e-01,0.000e+00
5.468e-01,0.000e+00
5.491e-01,0.000e+00
5.515e-01,0.000e+00
5.538e-01,0.000e+00
5.561e-01,0.000e+00
5.585e-01,0.000e+00
5.608e-01,0.000e+00
5.631e-01,0.000e+00
5.655e-01,0.000e+00
5.678e-01,0.000e+00
5.701e-01,0.000e+00
5.724e-01,0.000e+00
5.748e-01,0.000e+00
5.771e-01,0.000e+00
5.794e-01,0.000e+00
5.818e-01,0.000e+00
5.841e-01,0.000e+00
5.864e-01,4.292e-03
5.888e-01,4.292e-03
5.911e-01,0.000e+00
5.934e-01,0.000e+00
5.957e-01,0.000e+00
5.981e-01,4.292e-03
6.004e-01,4.292e-03
6.027e-01,4.292e-03
6.051e-01,0.000e+00
6.074e-01,1.717e-02
6.097e-01,2.146e-02
6.121e-01,8.584e-03
6.144e-01,4.292e-03
6.167e-01,8.584e-03
6.190e-01,2.146e-02
6.214e-01,4.292e-03
6.237e-01,1.288e-02
6.260e-01,4.292e-03
6.284e-01,8.584e-03
6.307e-01,1.717e-02
6.330e-01,2.575e-02
6.354e-01,1.288e-02
6.377e-01,3.004e-02
6.400e-01,4.721e-02
6.423e-01,4.721e-02
6.447e-01,5.579e-02
6.470e-01,6.009e-02
6.493e-01,7.725e-02
6.517e-01,5.150e-02
6.540e-01,3.863e-02
6.563e-01,7.296e-02
6.587e-01,7.296e-02
6.610e-01,7.296e-02
6.633e-01,1.202e-01
6.656e-01,1.159e-01
6.680e-01,9.871e-02
6.703e-01,1.073e-01
6.726e-01,1.588e-01
6.750e-01,1.674e-01
6.773e-01,1.760e-01
6.796e-01,2.361e-01
6.820e-01,3.219e-01
6.843e-01,2.532e-01
6.866e-01,2.575e-01
6.889e-01,3.305e-01
6.913e-01,2.833e-01
6.936e-01,3.562e-01
6.959e-01,3.391e-01
6.983e-01,4.421e-01
7.006e-01,4.506e-01
7.029e-01,5.064e-01
7.053e-01,5.622e-01
7.076e-01,5.021e-01
7.099e-01,6.781e-01
7.122e-01,6.738e-01
7.146e-01,6.953e-01
7.169e-01,9.442e-01
7.192e-01,1.043e+00
7.216e-01,8.841e-01
7.239e-01,1.004e+00
7.262e-01,1.086e+00
7.286e-01,1.300e+00
7.309e-01,1.313e+00
7.332e-01,1.442e+00
7.355e-01,1.545e+00
7.379e-01,1.657e+00
7.402e-01,1.747e+00
7.425e-01,1.940e+00
7.449e-01,2.120e+00
7.472e-01,2.047e+00
7.495e-01,2.202e+00
7.519e-01,2.644e+00
7.542e-01,2.489e+00
7.565e-01,2.953e+00
7.588e-01,2.871e+00
7.612e-01,3.034e+00
7.635e-01,3.498e+00
7.658e-01,3.519e+00
7.682e-01,3.807e+00
7.705e-01,3.944e+00
7.728e-01,4.103e+00
7.752e-01,4.069e+00
7.775e-01,4.494e+00
7.798e-01,4.712e+00
7.821e-01,4.983e+00
7.845e-01,5.266e+00
7.868e-01,5.270e+00
7.891e-01,5.472e+00
7.915e-01,6.382e+00
7.938e-01,5.773e+00
7.961e-01,6.330e+00
7.985e-01,7.082e+00
8.008e-01,6.558e+00
8.031e-01,6.867e+00
8.054e-01,7.609e+00
8.078e-01,7.597e+00
8.101e-01,7.979e+00
8.124e-01,8.167e+00
8.148e-01,7.841e+00
8.171e-01,8.137e+00
8.194e-01,7.781e+00
8.218e-01,8.579e+00
8.241e-01,8.433e+00
8.264e-01,8.459e+00
8.287e-01,8.700e+00
8.311e-01,8.433e+00
8.334e-01,8.532e+00
8.357e-01,8.481e+00
8.381e-01,9.082e+00
8.404e-01,8.412e+00
8.427e-01,8.275e+00
8.451e-01,8.983e+00
8.474e-01,8.335e+00
8.497e-01,8.270e+00
8.520e-01,8.519e+00
8.544e-01,7.901e+00
8.567e-01,7.841e+00
8.590e-01,8.026e+00
8.614e-01,7.167e+00
8.637e-01,7.485e+00
8.660e-01,6.451e+00
8.684e-01,6.511e+00
8.707e-01,5.918e+00
8.730e-01,5.584e+00
8.753e-01,5.687e+00
8.777e-01,4.845e+00
8.800e-01,4.858e+00
8.823e-01,4.657e+00
8.847e-01,4.009e+00
8.870e-01,3.725e+00
8.893e-01,3.361e+00
8.917e-01,3.339e+00
8.940e-01,2.854e+00
8.963e-01,2.549e+00
8.986e-01,2.455e+00
9.010e-01,1.991e+00
9.033e-01,1.691e+00
9.056e-01,1.481e+00
9.080e-01,1.429e+00
9.103e-01,1.124e+00
9.126e-01,9.399e-01
9.150e-01,9.571e-01
9.173e-01,5.751e-01
9.196e-01,5.064e-01
9.219e-01,4.249e-01
9.243e-01,3.433e-01
9.266e-01,2.103e-01
9.289e-01,1.674e-01
9.313e-01,1.288e-01
9.336e-01,1.073e-01
9.359e-01,9.442e-02
9.383e-01,6.009e-02
9.406e-01,2.575e-02
9.429e-01,3.433e-02
9.452e-01,8.584e-03
9.476e-01,4.292e-03
9.499e-01,4.292e-03
9.522e-01,4.292e-03
9.546e-01,0.000e+00
9.569e-01,0.000e+00
9.592e-01,0.000e+00
9.616e-01,0.000e+00
9.639e-01,0.000e+00
9.662e-01,0.000e+00
9.685e-01,0.000e+00
9.709e-01,0.000e+00
9.732e-01,0.000e+00
9.755e-01,0.000e+00
9.779e-01,0.000e+00
9.802e-01,0.000e+00
9.825e-01,0.000e+00
9.849e-01,0.000e+00
9.872e-01,0.000e+00
9.895e-01,0.000e+00
9.918e-01,0.000e+00
9.942e-01,0.000e+00
9.965e-01,0.000e+00
9.988e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_024.csv <==
transmittance,probability_density
5.705e-01,0.000e+00
5.727e-01,0.000e+00
5.748e-01,0.000e+00
5.770e-01,0.000e+00
5.791e-01,0.000e+00
5.813e-01,0.000e+00
5.834e-01,0.000e+00
5.856e-01,0.000e+00
5.878e-01,0.000e+00
5.899e-01,0.000e+00
5.921e-01,0.000e+00
5.942e-01,0.000e+00
5.964e-01,0.000e+00
5.985e-01,0.000e+00
6.007e-01,0.000e+00
6.028e-01,0.000e+00
6.050e-01,0.000e+00
6.071e-01,0.000e+00
6.093e-01,0.000e+00
6.114e-01,0.000e+00
6.136e-01,0.000e+00
6.157e-01,0.000e+00
6.179e-01,0.000e+00
6.200e-01,0.000e+00
6.222e-01,0.000e+00
6.243e-01,0.000e+00
6.265e-01,4.645e-03
6.287e-01,4.645e-03
6.308e-01,0.000e+00
6.330e-01,0.000e+00
6.351e-01,4.645e-03
6.373e-01,0.000e+00
6.394e-01,0.000e+00
6.416e-01,4.645e-03
6.437e-01,1.394e-02
6.459e-01,4.645e-03
6.480e-01,2.787e-02
6.502e-01,9.291e-03
6.523e-01,0.000e+00
6.545e-01,1.394e-02
6.566e-01,1.858e-02
6.588e-01,4.645e-03
6.609e-01,1.394e-02
6.631e-01,4.645e-03
6.653e-01,9.291e-03
6.674e-01,2.787e-02
6.696e-01,3.716e-02
6.717e-01,1.394e-02
6.739e-01,1.858e-02
6.760e-01,3.716e-02
6.782e-01,3.716e-02
6.803e-01,3.716e-02
6.825e-01,5.110e-02
6.846e-01,8.826e-02
6.868e-01,6.968e-02
6.889e-01,6.968e-02
6.911e-01,6.968e-02
6.932e-01,7.897e-02
6.954e-01,5.574e-02
6.975e-01,6.968e-02
6.997e-01,1.394e-01
7.018e-01,1.394e-01
7.040e-01,1.301e-01
7.062e-01,1.208e-01
7.083e-01,1.672e-01
7.105e-01,1.765e-01
7.126e-01,2.044e-01
7.148e-01,2.601e-01
7.169e-01,2.462e-01
7.191e-01,3.670e-01
7.212e-01,2.648e-01
7.234e-01,2.927e-01
7.255e-01,2.880e-01
7.277e-01,3.623e-01
7.298e-01,4.692e-01
7.320e-01,4.088e-01
7.341e-01,5.249e-01
7.363e-01,3.902e-01
7.384e-01,6.364e-01
7.406e-01,5.946e-01
7.427e-01,6.968e-01
7.449e-01,7.061e-01
7.471e-01,7.897e-01
7.492e-01,1.036e+00
7.514e-01,9.755e-01
7.535e-01,9.941e-01
7.557e-01,1.157e+00
7.578e-01,1.166e+00
7.600e-01,1.287e+00
7.621e-01,1.491e+00
7.643e-01,1.463e+00
7.664e-01,1.719e+00
7.686e-01,1.635e+00
7.707e-01,1.997e+00
7.729e-01,2.053e+00
7.750e-01,2.248e+00
7.772e-01,2.141e+00
7.793e-01,2.583e+00
7.815e-01,2.583e+00
7.837e-01,2.838e+00
7.858e-01,2.806e+00
7.880e-01,3.210e+00
7.901e-01,3.400e+00
7.923e-01,3.577e+00
7.944e-01,3.712e+00
7.966e-01,4.306e+00
7.987e-01,4.092e+00
8.009e-01,4.446e+00
8.030e-01,4.961e+00
8.052e-01,4.483e+00
8.073e-01,5.328e+00
8.095e-01,5.319e+00
8.116e-01,5.853e+00
8.138e-01,5.848e+00
8.159e-01,6.225e+00
8.181e-01,6.434e+00
8.202e-01,6.791e+00
8.224e-01,6.703e+00
8.246e-01,7.576e+00
8.267e-01,7.432e+00
8.289e-01,7.832e+00
8.310e-01,8.269e+00
8.332e-01,8.631e+00
8.353e-01,8.259e+00
8.375e-01,9.123e+00
8.396e-01,9.058e+00
8.418e-01,9.253e+00
8.439e-01,9.137e+00
8.461e-01,9.105e+00
8.482e-01,9.681e+00
8.504e-01,9.239e+00
8.525e-01,9.750e+00
8.547e-01,9.281e+00
8.568e-01,9.802e+00
8.590e-01,9.504e+00
8.611e-01,9.788e+00
8.633e-01,9.221e+00
8.655e-01,9.913e+00
8.676e-01,9.500e+00
8.698e-01,9.913e+00
8.719e-01,9.281e+00
8.741e-01,9.509e+00
8.762e-01,8.677e+00
8.784e-01,8.696e+00
8.805e-01,8.492e+00
8.827e-01,8.496e+00
8.848e-01,7.632e+00
8.870e-01,7.070e+00
8.891e-01,6.935e+00
8.913e-01,6.290e+00
8.934e-01,6.211e+00
8.956e-01,5.533e+00
8.977e-01,5.421e+00
8.999e-01,4.994e+00
9.021e-01,4.887e+00
9.042e-01,3.916e+00
9.064e-01,3.837e+00
9.085e-01,3.326e+00
9.107e-01,3.187e+00
9.128e-01,2.727e+00
9.150e-01,2.499e+00
9.171e-01,1.979e+00
9.193e-01,1.858e+00
9.214e-01,1.514e+00
9.236e-01,1.361e+00
9.257e-01,1.147e+00
9.279e-01,8.501e-01
9.300e-01,6.829e-01
9.322e-01,5.853e-01
9.343e-01,4.738e-01
9.365e-01,2.508e-01
9.386e-01,2.230e-01
9.408e-01,1.812e-01
9.430e-01,1.208e-01
9.451e-01,1.254e-01
9.473e-01,5.574e-02
9.494e-01,5.110e-02
9.516e-01,2.323e-02
9.537e-01,1.394e-02
9.559e-01,4.645e-03
9.580e-01,0.000e+00
9.602e-01,4.645e-03
9.623e-01,0.000e+00
9.645e-01,0.000e+00
9.666e-01,0.000e+00
9.688e-01,0.000e+00
9.709e-01,0.000e+00
9.731e-01,0.000e+00
9.752e-01,0.000e+00
9.774e-01,0.000e+00
9.795e-01,0.000e+00
9.817e-01,0.000e+00
9.839e-01,0.000e+00
9.860e-01,0.000e+00
9.882e-01,0.000e+00
9.903e-01,0.000e+00
9.925e-01,0.000e+00
9.946e-01,0.000e+00
9.968e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_025.csv <==
transmittance,probability_density
6.047e-01,0.000e+00
6.067e-01,0.000e+00
6.087e-01,0.000e+00
6.107e-01,0.000e+00
6.126e-01,0.000e+00
6.146e-01,0.000e+00
6.166e-01,0.000e+00
6.186e-01,0.000e+00
6.206e-01,0.000e+00
6.226e-01,0.000e+00
6.245e-01,0.000e+00
6.265e-01,0.000e+00
6.285e-01,0.000e+00
6.305e-01,0.000e+00
6.325e-01,0.000e+00
6.344e-01,0.000e+00
6.364e-01,0.000e+00
6.384e-01,0.000e+00
6.404e-01,0.000e+00
6.424e-01,0.000e+00
6.443e-01,0.000e+00
6.463e-01,0.000e+00
6.483e-01,0.000e+00
6.503e-01,0.000e+00
6.523e-01,0.000e+00
6.543e-01,0.000e+00
6.562e-01,0.000e+00
6.582e-01,0.000e+00
6.602e-01,0.000e+00
6.622e-01,0.000e+00
6.642e-01,5.047e-03
6.661e-01,5.047e-03
6.681e-01,0.000e+00
6.701e-01,0.000e+00
6.721e-01,5.047e-03
6.741e-01,0.000e+00
6.760e-01,5.047e-03
6.780e-01,1.009e-02
6.800e-01,5.047e-03
6.820e-01,5.047e-03
6.840e-01,1.009e-02
6.860e-01,1.514e-02
6.879e-01,2.019e-02
6.899e-01,1.009e-02
6.919e-01,5.047e-03
6.939e-01,1.514e-02
6.959e-01,1.009e-02
6.978e-01,5.047e-03
6.998e-01,3.533e-02
7.018e-01,1.009e-02
7.038e-01,2.019e-02
7.058e-01,3.028e-02
7.077e-01,3.533e-02
7.097e-01,4.038e-02
7.117e-01,3.028e-02
7.137e-01,3.028e-02
7.157e-01,4.038e-02
7.177e-01,5.047e-02
7.196e-01,7.571e-02
7.216e-01,8.580e-02
7.236e-01,7.571e-02
7.256e-01,9.085e-02
7.276e-01,6.056e-02
7.295e-01,7.066e-02
7.315e-01,1.312e-01
7.335e-01,1.211e-01
7.355e-01,1.262e-01
7.375e-01,1.666e-01
7.395e-01,1.615e-01
7.414e-01,2.170e-01
7.434e-01,1.514e-01
7.454e-01,2.120e-01
7.474e-01,2.524e-01
7.494e-01,2.675e-01
7.513e-01,3.180e-01
7.533e-01,3.281e-01
7.553e-01,2.826e-01
7.573e-01,3.836e-01
7.593e-01,3.886e-01
7.612e-01,4.189e-01
7.632e-01,4.997e-01
7.652e-01,4.694e-01
7.672e-01,5.602e-01
7.692e-01,6.107e-01
7.712e-01,6.662e-01
7.731e-01,7.217e-01
7.751e-01,7.520e-01
7.771e-01,8.883e-01
7.791e-01,9.943e-01
7.811e-01,1.141e+00
7.830e-01,1.181e+00
7.850e-01,1.257e+00
7.870e-01,1.120e+00
7.890e-01,1.423e+00
7.910e-01,1.580e+00
7.929e-01,1.751e+00
7.949e-01,1.817e+00
7.969e-01,1.862e+00
7.989e-01,1.948e+00
8.009e-01,2.216e+00
8.029e-01,2.448e+00
8.048e-01,2.458e+00
8.068e-01,2.771e+00
8.088e-01,2.766e+00
8.108e-01,3.144e+00
8.128e-01,3.104e+00
8.147e-01,3.417e+00
8.167e-01,3.750e+00
8.187e-01,3.780e+00
8.207e-01,4.144e+00
8.227e-01,4.643e+00
8.246e-01,4.669e+00
8.266e-01,4.986e+00
8.286e-01,5.325e+00
8.306e-01,5.395e+00
8.326e-01,5.532e+00
8.346e-01,6.147e+00
8.365e-01,6.405e+00
8.385e-01,6.551e+00
8.405e-01,6.743e+00
8.425e-01,7.273e+00
8.445e-01,7.697e+00
8.464e-01,8.000e+00
8.484e-01,8.444e+00
8.504e-01,8.282e+00
8.524e-01,8.984e+00
8.544e-01,9.105e+00
8.564e-01,9.504e+00
8.583e-01,9.710e+00
8.603e-01,1.044e+01
8.623e-01,1.003e+01
8.643e-01,1.030e+01
8.663e-01,1.039e+01
8.682e-01,1.039e+01
8.702e-01,1.082e+01
8.722e-01,1.028e+01
8.742e-01,1.098e+01
8.762e-01,1.083e+01
8.781e-01,1.089e+01
8.801e-01,1.065e+01
8.821e-01,1.072e+01
8.841e-01,1.135e+01
8.861e-01,1.120e+01
8.881e-01,1.114e+01
8.900e-01,1.075e+01
8.920e-01,1.060e+01
8.940e-01,9.594e+00
8.960e-01,1.022e+01
8.980e-01,9.544e+00
8.999e-01,8.817e+00
9.019e-01,8.822e+00
9.039e-01,8.116e+00
9.059e-01,7.651e+00
9.079e-01,7.227e+00
9.098e-01,6.889e+00
9.118e-01,6.400e+00
9.138e-01,6.001e+00
9.158e-01,5.168e+00
9.178e-01,4.916e+00
9.198e-01,4.366e+00
9.217e-01,4.098e+00
9.237e-01,3.699e+00
9.257e-01,2.973e+00
9.277e-01,2.660e+00
9.297e-01,2.574e+00
9.316e-01,1.883e+00
9.336e-01,1.681e+00
9.356e-01,1.544e+00
9.376e-01,1.201e+00
9.396e-01,7.924e-01
9.415e-01,7.621e-01
9.435e-01,5.855e-01
9.455e-01,3.785e-01
9.475e-01,2.120e-01
9.495e-01,2.322e-01
9.515e-01,1.968e-01
9.534e-01,8.580e-02
9.554e-01,8.075e-02
9.574e-01,3.533e-02
9.594e-01,3.533e-02
9.614e-01,5.047e-03
9.633e-01,0.000e+00
9.653e-01,5.047e-03
9.673e-01,0.000e+00
9.693e-01,0.000e+00
9.713e-01,0.000e+00
9.733e-01,0.000e+00
9.752e-01,0.000e+00
9.772e-01,0.000e+00
9.792e-01,0.000e+00
9.812e-01,0.000e+00
9.832e-01,0.000e+00
9.851e-01,0.000e+00
9.871e-01,0.000e+00
9.891e-01,0.000e+00
9.911e-01,0.000e+00
9.931e-01,0.000e+00
9.950e-01,0.000e+00
9.970e-01,0.000e+00
9.990e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_026.csv <==
transmittance,probability_density
6.383e-01,0.000e+00
6.401e-01,0.000e+00
6.419e-01,0.000e+00
6.437e-01,0.000e+00
6.455e-01,0.000e+00
6.473e-01,0.000e+00
6.491e-01,0.000e+00
6.510e-01,0.000e+00
6.528e-01,0.000e+00
6.546e-01,0.000e+00
6.564e-01,0.000e+00
6.582e-01,0.000e+00
6.600e-01,0.000e+00
6.618e-01,0.000e+00
6.637e-01,0.000e+00
6.655e-01,0.000e+00
6.673e-01,0.000e+00
6.691e-01,0.000e+00
6.709e-01,0.000e+00
6.727e-01,0.000e+00
6.745e-01,0.000e+00
6.763e-01,0.000e+00
6.782e-01,0.000e+00
6.800e-01,0.000e+00
6.818e-01,0.000e+00
6.836e-01,0.000e+00
6.854e-01,0.000e+00
6.872e-01,0.000e+00
6.890e-01,0.000e+00
6.909e-01,0.000e+00
6.927e-01,0.000e+00
6.945e-01,0.000e+00
6.963e-01,0.000e+00
6.981e-01,0.000e+00
6.999e-01,0.000e+00
7.017e-01,1.103e-02
7.035e-01,0.000e+00
7.054e-01,0.000e+00
7.072e-01,1.103e-02
7.090e-01,0.000e+00
7.108e-01,5.515e-03
7.126e-01,1.103e-02
7.144e-01,0.000e+00
7.162e-01,5.515e-03
7.181e-01,1.103e-02
7.199e-01,1.103e-02
7.217e-01,2.206e-02
7.235e-01,1.655e-02
7.253e-01,1.103e-02
7.271e-01,5.515e-03
7.289e-01,1.103e-02
7.307e-01,1.655e-02
7.326e-01,2.206e-02
7.344e-01,1.103e-02
7.362e-01,3.861e-02
7.380e-01,2.758e-02
7.398e-01,3.861e-02
7.416e-01,4.412e-02
7.434e-01,1.103e-02
7.452e-01,5.515e-02
7.471e-01,4.412e-02
7.489e-01,1.655e-02
7.507e-01,7.170e-02
7.525e-01,8.824e-02
7.543e-01,7.721e-02
7.561e-01,7.721e-02
7.579e-01,9.376e-02
7.598e-01,8.273e-02
7.616e-01,1.103e-01
7.634e-01,1.213e-01
7.652e-01,1.324e-01
7.670e-01,2.537e-01
7.688e-01,1.820e-01
7.706e-01,1.820e-01
7.724e-01,1.158e-01
7.743e-01,2.592e-01
7.761e-01,1.985e-01
7.779e-01,2.372e-01
7.797e-01,3.088e-01
7.815e-01,3.199e-01
7.833e-01,3.475e-01
7.851e-01,3.199e-01
7.870e-01,3.805e-01
7.888e-01,5.350e-01
7.906e-01,4.357e-01
7.924e-01,5.074e-01
7.942e-01,6.177e-01
7.960e-01,5.736e-01
7.978e-01,6.949e-01
7.996e-01,7.445e-01
8.015e-01,7.501e-01
8.033e-01,8.935e-01
8.051e-01,9.707e-01
8.069e-01,1.219e+00
8.087e-01,1.142e+00
8.105e-01,1.274e+00
8.123e-01,1.340e+00
8.141e-01,1.417e+00
8.160e-01,1.699e+00
8.178e-01,1.677e+00
8.196e-01,1.842e+00
8.214e-01,2.035e+00
8.232e-01,2.052e+00
8.250e-01,2.421e+00
8.268e-01,2.399e+00
8.287e-01,2.537e+00
8.305e-01,2.868e+00
8.323e-01,3.116e+00
8.341e-01,3.419e+00
8.359e-01,3.293e+00
8.377e-01,3.469e+00
8.395e-01,3.932e+00
8.413e-01,3.888e+00
8.432e-01,4.572e+00
8.450e-01,4.627e+00
8.468e-01,5.195e+00
8.486e-01,5.631e+00
8.504e-01,5.719e+00
8.522e-01,5.967e+00
8.540e-01,6.221e+00
8.559e-01,6.320e+00
8.577e-01,6.905e+00
8.595e-01,7.126e+00
8.613e-01,7.297e+00
8.631e-01,8.653e+00
8.649e-01,8.300e+00
8.667e-01,8.708e+00
8.685e-01,9.536e+00
8.704e-01,9.778e+00
8.722e-01,9.514e+00
8.740e-01,9.828e+00
8.758e-01,1.098e+01
8.776e-01,1.091e+01
8.794e-01,1.166e+01
8.812e-01,1.117e+01
8.830e-01,1.165e+01
8.849e-01,1.169e+01
8.867e-01,1.164e+01
8.885e-01,1.245e+01
8.903e-01,1.260e+01
8.921e-01,1.213e+01
8.939e-01,1.207e+01
8.957e-01,1.205e+01
8.976e-01,1.246e+01
8.994e-01,1.278e+01
9.012e-01,1.284e+01
9.030e-01,1.319e+01
9.048e-01,1.198e+01
9.066e-01,1.229e+01
9.084e-01,1.168e+01
9.102e-01,1.122e+01
9.121e-01,1.106e+01
9.139e-01,1.037e+01
9.157e-01,9.751e+00
9.175e-01,1.009e+01
9.193e-01,9.095e+00
9.211e-01,8.069e+00
9.229e-01,8.433e+00
9.248e-01,7.236e+00
9.266e-01,6.304e+00
9.284e-01,6.227e+00
9.302e-01,5.824e+00
9.320e-01,5.151e+00
9.338e-01,4.252e+00
9.356e-01,3.960e+00
9.374e-01,3.414e+00
9.393e-01,2.978e+00
9.411e-01,2.416e+00
9.429e-01,2.145e+00
9.447e-01,1.814e+00
9.465e-01,1.473e+00
9.483e-01,1.048e+00
9.501e-01,7.832e-01
9.520e-01,7.170e-01
9.538e-01,3.309e-01
9.556e-01,3.419e-01
9.574e-01,2.978e-01
9.592e-01,1.875e-01
9.610e-01,8.273e-02
9.628e-01,7.170e-02
9.646e-01,3.309e-02
9.665e-01,2.206e-02
9.683e-01,0.000e+00
9.701e-01,0.000e+00
9.719e-01,5.515e-03
9.737e-01,0.000e+00
9.755e-01,0.000e+00
9.773e-01,0.000e+00
9.791e-01,0.000e+00
9.810e-01,0.000e+00
9.828e-01,0.000e+00
9.846e-01,0.000e+00
9.864e-01,0.000e+00
9.882e-01,0.000e+00
9.900e-01,0.000e+00
9.918e-01,0.000e+00
9.937e-01,0.000e+00
9.955e-01,0.000e+00
9.973e-01,0.000e+00
9.991e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_027.csv <==
transmittance,probability_density
6.695e-01,0.000e+00
6.711e-01,0.000e+00
6.728e-01,0.000e+00
6.744e-01,0.000e+00
6.761e-01,0.000e+00
6.777e-01,0.000e+00
6.794e-01,0.000e+00
6.811e-01,0.000e+00
6.827e-01,0.000e+00
6.844e-01,0.000e+00
6.860e-01,0.000e+00
6.877e-01,0.000e+00
6.893e-01,0.000e+00
6.910e-01,0.000e+00
6.927e-01,0.000e+00
6.943e-01,0.000e+00
6.960e-01,0.000e+00
6.976e-01,0.000e+00
6.993e-01,0.000e+00
7.009e-01,0.000e+00
7.026e-01,0.000e+00
7.043e-01,0.000e+00
7.059e-01,0.000e+00
7.076e-01,0.000e+00
7.092e-01,0.000e+00
7.109e-01,0.000e+00
7.125e-01,0.000e+00
7.142e-01,0.000e+00
7.159e-01,0.000e+00
7.175e-01,0.000e+00
7.192e-01,0.000e+00
7.208e-01,0.000e+00
7.225e-01,0.000e+00
7.241e-01,0.000e+00
7.258e-01,0.000e+00
7.275e-01,0.000e+00
7.291e-01,0.000e+00
7.308e-01,0.000e+00
7.324e-01,0.000e+00
7.341e-01,0.000e+00
7.357e-01,6.036e-03
7.374e-01,1.207e-02
7.391e-01,0.000e+00
7.407e-01,6.036e-03
7.424e-01,6.036e-03
7.440e-01,6.036e-03
7.457e-01,6.036e-03
7.473e-01,1.207e-02
7.490e-01,6.036e-03
7.506e-01,1.207e-02
7.523e-01,1.207e-02
7.540e-01,6.036e-03
7.556e-01,1.811e-02
7.573e-01,6.036e-03
7.589e-01,1.207e-02
7.606e-01,1.811e-02
7.622e-01,2.414e-02
7.639e-01,3.018e-02
7.656e-01,3.018e-02
7.672e-01,3.018e-02
7.689e-01,5.432e-02
7.705e-01,1.207e-02
7.722e-01,4.225e-02
7.738e-01,3.621e-02
7.755e-01,3.018e-02
7.772e-01,6.639e-02
7.788e-01,4.225e-02
7.805e-01,4.225e-02
7.821e-01,1.086e-01
7.838e-01,4.829e-02
7.854e-01,6.639e-02
7.871e-01,9.657e-02
7.888e-01,1.811e-01
7.904e-01,1.147e-01
7.921e-01,1.690e-01
7.937e-01,1.811e-01
7.954e-01,1.509e-01
7.970e-01,1.871e-01
7.987e-01,1.931e-01
8.004e-01,2.233e-01
8.020e-01,2.354e-01
8.037e-01,1.931e-01
8.053e-01,3.320e-01
8.070e-01,2.776e-01
8.086e-01,3.320e-01
8.103e-01,3.199e-01
8.120e-01,3.682e-01
8.136e-01,5.010e-01
8.153e-01,4.949e-01
8.169e-01,6.096e-01
8.186e-01,6.096e-01
8.202e-01,4.708e-01
8.219e-01,7.182e-01
8.235e-01,7.665e-01
8.252e-01,7.846e-01
8.269e-01,9.416e-01
8.285e-01,1.008e+00
8.302e-01,1.213e+00
8.318e-01,1.129e+00
8.335e-01,1.255e+00
8.351e-01,1.334e+00
8.368e-01,1.708e+00
8.385e-01,1.569e+00
8.401e-01,1.690e+00
8.418e-01,2.088e+00
8.434e-01,2.143e+00
8.451e-01,2.239e+00
8.467e-01,2.372e+00
8.484e-01,2.505e+00
8.501e-01,2.601e+00
8.517e-01,3.066e+00
8.534e-01,3.169e+00
8.550e-01,3.652e+00
8.567e-01,3.821e+00
8.583e-01,3.483e+00
8.600e-01,4.273e+00
8.617e-01,4.195e+00
8.633e-01,4.804e+00
8.650e-01,4.865e+00
8.666e-01,5.812e+00
8.683e-01,6.156e+00
8.699e-01,6.108e+00
8.716e-01,6.712e+00
8.733e-01,6.512e+00
8.749e-01,7.394e+00
8.766e-01,7.508e+00
8.782e-01,8.118e+00
8.799e-01,8.468e+00
8.815e-01,8.547e+00
8.832e-01,9.874e+00
8.849e-01,9.796e+00
8.865e-01,1.098e+01
8.882e-01,1.046e+01
8.898e-01,1.093e+01
8.915e-01,1.181e+01
8.931e-01,1.181e+01
8.948e-01,1.242e+01
8.964e-01,1.240e+01
8.981e-01,1.356e+01
8.998e-01,1.290e+01
9.014e-01,1.395e+01
9.031e-01,1.395e+01
9.047e-01,1.325e+01
9.064e-01,1.429e+01
9.080e-01,1.337e+01
9.097e-01,1.478e+01
9.114e-01,1.412e+01
9.130e-01,1.506e+01
9.147e-01,1.467e+01
9.163e-01,1.406e+01
9.180e-01,1.498e+01
9.196e-01,1.350e+01
9.213e-01,1.388e+01
9.230e-01,1.280e+01
9.246e-01,1.283e+01
9.263e-01,1.188e+01
9.279e-01,1.184e+01
9.296e-01,1.120e+01
9.312e-01,1.019e+01
9.329e-01,1.013e+01
9.346e-01,9.023e+00
9.362e-01,8.432e+00
9.379e-01,7.490e+00
9.395e-01,7.412e+00
9.412e-01,6.132e+00
9.428e-01,5.529e+00
9.445e-01,4.641e+00
9.462e-01,4.098e+00
9.478e-01,3.706e+00
9.495e-01,3.139e+00
9.511e-01,2.535e+00
9.528e-01,1.998e+00
9.544e-01,1.569e+00
9.561e-01,1.424e+00
9.578e-01,9.114e-01
9.594e-01,7.122e-01
9.611e-01,4.104e-01
9.627e-01,3.742e-01
9.644e-01,2.475e-01
9.660e-01,1.992e-01
9.677e-01,9.657e-02
9.693e-01,2.414e-02
9.710e-01,2.414e-02
9.727e-01,1.207e-02
9.743e-01,0.000e+00
9.760e-01,6.036e-03
9.776e-01,0.000e+00
9.793e-01,0.000e+00
9.809e-01,0.000e+00
9.826e-01,0.000e+00
9.843e-01,0.000e+00
9.859e-01,0.000e+00
9.876e-01,0.000e+00
9.892e-01,0.000e+00
9.909e-01,0.000e+00
9.925e-01,0.000e+00
9.942e-01,0.000e+00
9.959e-01,0.000e+00
9.975e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_028.csv <==
transmittance,probability_density
6.946e-01,0.000e+00
6.961e-01,0.000e+00
6.976e-01,0.000e+00
6.992e-01,0.000e+00
7.007e-01,0.000e+00
7.022e-01,0.000e+00
7.038e-01,0.000e+00
7.053e-01,0.000e+00
7.068e-01,0.000e+00
7.084e-01,0.000e+00
7.099e-01,0.000e+00
7.114e-01,0.000e+00
7.130e-01,0.000e+00
7.145e-01,0.000e+00
7.160e-01,0.000e+00
7.175e-01,0.000e+00
7.191e-01,0.000e+00
7.206e-01,0.000e+00
7.221e-01,0.000e+00
7.237e-01,0.000e+00
7.252e-01,0.000e+00
7.267e-01,0.000e+00
7.283e-01,0.000e+00
7.298e-01,0.000e+00
7.313e-01,0.000e+00
7.329e-01,0.000e+00
7.344e-01,0.000e+00
7.359e-01,0.000e+00
7.374e-01,0.000e+00
7.390e-01,0.000e+00
7.405e-01,0.000e+00
7.420e-01,0.000e+00
7.436e-01,0.000e+00
7.451e-01,0.000e+00
7.466e-01,0.000e+00
7.482e-01,0.000e+00
7.497e-01,0.000e+00
7.512e-01,0.000e+00
7.528e-01,0.000e+00
7.543e-01,0.000e+00
7.558e-01,0.000e+00
7.574e-01,0.000e+00
7.589e-01,0.000e+00
7.604e-01,0.000e+00
7.619e-01,0.000e+00
7.635e-01,6.532e-03
7.650e-01,0.000e+00
7.665e-01,0.000e+00
7.681e-01,0.000e+00
7.696e-01,0.000e+00
7.711e-01,1.306e-02
7.727e-01,2.613e-02
7.742e-01,0.000e+00
7.757e-01,6.532e-03
7.773e-01,1.960e-02
7.788e-01,0.000e+00
7.803e-01,0.000e+00
7.818e-01,1.960e-02
7.834e-01,6.532e-03
7.849e-01,1.306e-02
7.864e-01,0.000e+00
7.880e-01,2.613e-02
7.895e-01,1.306e-02
7.910e-01,3.919e-02
7.926e-01,1.960e-02
7.941e-01,4.572e-02
7.956e-01,5.226e-02
7.972e-01,3.266e-02
7.987e-01,3.266e-02
8.002e-01,4.572e-02
8.017e-01,4.572e-02
8.033e-01,5.226e-02
8.048e-01,1.306e-02
8.063e-01,7.838e-02
8.079e-01,5.226e-02
8.094e-01,5.879e-02
8.109e-01,1.045e-01
8.125e-01,9.798e-02
8.140e-01,1.437e-01
8.155e-01,2.352e-01
8.171e-01,1.306e-01
8.186e-01,1.176e-01
8.201e-01,1.698e-01
8.216e-01,2.090e-01
8.232e-01,1.698e-01
8.247e-01,1.960e-01
8.262e-01,2.352e-01
8.278e-01,2.874e-01
8.293e-01,2.939e-01
8.308e-01,3.397e-01
8.324e-01,4.181e-01
8.339e-01,3.005e-01
8.354e-01,4.115e-01
8.370e-01,4.442e-01
8.385e-01,5.291e-01
8.400e-01,5.814e-01
8.416e-01,6.663e-01
8.431e-01,6.075e-01
8.446e-01,6.401e-01
8.461e-01,8.884e-01
8.477e-01,9.080e-01
8.492e-01,1.124e+00
8.507e-01,1.091e+00
8.523e-01,1.208e+00
8.538e-01,1.339e+00
8.553e-01,1.248e+00
8.569e-01,1.659e+00
8.584e-01,1.718e+00
8.599e-01,1.764e+00
8.615e-01,1.986e+00
8.630e-01,2.188e+00
8.645e-01,2.345e+00
8.660e-01,2.652e+00
8.676e-01,2.698e+00
8.691e-01,2.985e+00
8.706e-01,2.894e+00
8.722e-01,3.410e+00
8.737e-01,3.612e+00
8.752e-01,3.854e+00
8.768e-01,4.350e+00
8.783e-01,4.324e+00
8.798e-01,4.559e+00
8.814e-01,5.507e+00
8.829e-01,5.650e+00
8.844e-01,5.716e+00
8.859e-01,6.591e+00
8.875e-01,6.872e+00
8.890e-01,7.329e+00
8.905e-01,7.858e+00
8.921e-01,8.335e+00
8.936e-01,8.511e+00
8.951e-01,8.688e+00
8.967e-01,9.687e+00
8.982e-01,1.001e+01
8.997e-01,1.080e+01
9.013e-01,1.192e+01
9.028e-01,1.201e+01
9.043e-01,1.204e+01
9.058e-01,1.338e+01
9.074e-01,1.321e+01
9.089e-01,1.349e+01
9.104e-01,1.445e+01
9.120e-01,1.485e+01
9.135e-01,1.520e+01
9.150e-01,1.479e+01
9.166e-01,1.623e+01
9.181e-01,1.544e+01
9.196e-01,1.576e+01
9.212e-01,1.700e+01
9.227e-01,1.660e+01
9.242e-01,1.596e+01
9.258e-01,1.803e+01
9.273e-01,1.619e+01
9.288e-01,1.664e+01
9.303e-01,1.705e+01
9.319e-01,1.567e+01
9.334e-01,1.517e+01
9.349e-01,1.576e+01
9.365e-01,1.410e+01
9.380e-01,1.358e+01
9.395e-01,1.253e+01
9.411e-01,1.312e+01
9.426e-01,1.116e+01
9.441e-01,1.031e+01
9.457e-01,1.048e+01
9.472e-01,8.662e+00
9.487e-01,8.243e+00
9.502e-01,7.303e+00
9.518e-01,6.173e+00
9.533e-01,5.062e+00
9.548e-01,4.853e+00
9.564e-01,3.743e+00
9.579e-01,3.109e+00
9.594e-01,2.482e+00
9.610e-01,2.038e+00
9.625e-01,1.626e+00
9.640e-01,1.130e+00
9.656e-01,8.034e-01
9.671e-01,5.291e-01
9.686e-01,3.070e-01
9.701e-01,3.331e-01
9.717e-01,1.568e-01
9.732e-01,9.145e-02
9.747e-01,6.532e-03
9.763e-01,1.306e-02
9.778e-01,1.306e-02
9.793e-01,6.532e-03
9.809e-01,0.000e+00
9.824e-01,0.000e+00
9.839e-01,0.000e+00
9.855e-01,0.000e+00
9.870e-01,0.000e+00
9.885e-01,0.000e+00
9.900e-01,0.000e+00
9.916e-01,0.000e+00
9.931e-01,0.000e+00
9.946e-01,0.000e+00
9.962e-01,0.000e+00
9.977e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_029.csv <==
transmittance,probability_density
7.180e-01,0.000e+00
7.194e-01,0.000e+00
7.208e-01,0.000e+00
7.222e-01,0.000e+00
7.236e-01,0.000e+00
7.250e-01,0.000e+00
7.265e-01,0.000e+00
7.279e-01,0.000e+00
7.293e-01,0.000e+00
7.307e-01,0.000e+00
7.321e-01,0.000e+00
7.335e-01,0.000e+00
7.349e-01,0.000e+00
7.364e-01,0.000e+00
7.378e-01,0.000e+00
7.392e-01,0.000e+00
7.406e-01,0.000e+00
7.420e-01,0.000e+00
7.434e-01,0.000e+00
7.448e-01,0.000e+00
7.463e-01,0.000e+00
7.477e-01,0.000e+00
7.491e-01,0.000e+00
7.505e-01,0.000e+00
7.519e-01,0.000e+00
7.533e-01,0.000e+00
7.547e-01,0.000e+00
7.561e-01,0.000e+00
7.576e-01,0.000e+00
7.590e-01,0.000e+00
7.604e-01,0.000e+00
7.618e-01,0.000e+00
7.632e-01,0.000e+00
7.646e-01,0.000e+00
7.660e-01,0.000e+00
7.675e-01,0.000e+00
7.689e-01,0.000e+00
7.703e-01,0.000e+00
7.717e-01,0.000e+00
7.731e-01,0.000e+00
7.745e-01,0.000e+00
7.759e-01,0.000e+00
7.774e-01,0.000e+00
7.788e-01,0.000e+00
7.802e-01,0.000e+00
7.816e-01,0.000e+00
7.830e-01,0.000e+00
7.844e-01,0.000e+00
7.858e-01,0.000e+00
7.872e-01,0.000e+00
7.887e-01,7.074e-03
7.901e-01,0.000e+00
7.915e-01,0.000e+00
7.929e-01,0.000e+00
7.943e-01,0.000e+00
7.957e-01,7.074e-03
7.971e-01,0.000e+00
7.986e-01,0.000e+00
8.000e-01,7.074e-03
8.014e-01,2.830e-02
8.028e-01,7.074e-03
8.042e-01,1.415e-02
8.056e-01,7.074e-03
8.070e-01,7.074e-03
8.085e-01,0.000e+00
8.099e-01,1.415e-02
8.113e-01,2.830e-02
8.127e-01,1.415e-02
8.141e-01,2.122e-02
8.155e-01,0.000e+00
8.169e-01,1.415e-02
8.183e-01,4.952e-02
8.198e-01,4.952e-02
8.212e-01,4.952e-02
8.226e-01,4.952e-02
8.240e-01,5.659e-02
8.254e-01,2.122e-02
8.268e-01,3.537e-02
8.282e-01,7.781e-02
8.297e-01,4.244e-02
8.311e-01,3.537e-02
8.325e-01,8.489e-02
8.339e-01,1.132e-01
8.353e-01,9.904e-02
8.367e-01,1.486e-01
8.381e-01,1.556e-01
8.396e-01,1.698e-01
8.410e-01,1.273e-01
8.424e-01,1.627e-01
8.438e-01,1.981e-01
8.452e-01,2.476e-01
8.466e-01,2.193e-01
8.480e-01,1.910e-01
8.494e-01,2.617e-01
8.509e-01,2.688e-01
8.523e-01,3.537e-01
8.537e-01,4.032e-01
8.551e-01,5.023e-01
8.565e-01,4.669e-01
8.579e-01,4.527e-01
8.593e-01,6.084e-01
8.608e-01,5.801e-01
8.622e-01,5.518e-01
8.636e-01,6.862e-01
8.650e-01,7.923e-01
8.664e-01,9.621e-01
8.678e-01,1.047e+00
8.692e-01,1.195e+00
8.707e-01,1.160e+00
8.721e-01,1.386e+00
8.735e-01,1.295e+00
8.749e-01,1.662e+00
8.763e-01,1.839e+00
8.777e-01,1.868e+00
8.791e-01,2.073e+00
8.805e-01,2.271e+00
8.820e-01,2.377e+00
8.834e-01,2.716e+00
8.848e-01,2.830e+00
8.862e-01,3.495e+00
8.876e-01,3.261e+00
8.890e-01,3.381e+00
8.904e-01,3.799e+00
8.919e-01,4.103e+00
8.933e-01,4.761e+00
8.947e-01,4.761e+00
8.961e-01,5.907e+00
8.975e-01,5.652e+00
8.989e-01,6.147e+00
9.003e-01,6.508e+00
9.018e-01,6.869e+00
9.032e-01,7.704e+00
9.046e-01,8.064e+00
9.060e-01,9.451e+00
9.074e-01,9.571e+00
9.088e-01,9.819e+00
9.102e-01,1.049e+01
9.116e-01,1.078e+01
9.131e-01,1.169e+01
9.145e-01,1.230e+01
9.159e-01,1.348e+01
9.173e-01,1.481e+01
9.187e-01,1.473e+01
9.201e-01,1.478e+01
9.215e-01,1.558e+01
9.230e-01,1.626e+01
9.244e-01,1.674e+01
9.258e-01,1.684e+01
9.272e-01,1.875e+01
9.286e-01,1.745e+01
9.300e-01,1.836e+01
9.314e-01,1.867e+01
9.329e-01,1.893e+01
9.343e-01,1.859e+01
9.357e-01,1.982e+01
9.371e-01,1.959e+01
9.385e-01,2.024e+01
9.399e-01,1.933e+01
9.413e-01,1.887e+01
9.427e-01,1.756e+01
9.442e-01,1.706e+01
9.456e-01,1.738e+01
9.470e-01,1.602e+01
9.484e-01,1.604e+01
9.498e-01,1.408e+01
9.512e-01,1.358e+01
9.526e-01,1.225e+01
9.541e-01,1.072e+01
9.555e-01,1.034e+01
9.569e-01,9.033e+00
9.583e-01,8.503e+00
9.597e-01,6.628e+00
9.611e-01,5.829e+00
9.625e-01,4.407e+00
9.640e-01,3.608e+00
9.654e-01,3.311e+00
9.668e-01,2.278e+00
9.682e-01,1.882e+00
9.696e-01,1.231e+00
9.710e-01,8.347e-01
9.724e-01,5.023e-01
9.738e-01,3.678e-01
9.753e-01,2.688e-01
9.767e-01,1.273e-01
9.781e-01,2.830e-02
9.795e-01,1.415e-02
9.809e-01,1.415e-02
9.823e-01,7.074e-03
9.837e-01,0.000e+00
9.852e-01,0.000e+00
9.866e-01,0.000e+00
9.880e-01,0.000e+00
9.894e-01,0.000e+00
9.908e-01,0.000e+00
9.922e-01,0.000e+00
9.936e-01,0.000e+00
9.951e-01,0.000e+00
9.965e-01,0.000e+00
9.979e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_03.csv <==
transmittance,probability_density
7.398e-01,0.000e+00
7.411e-01,0.000e+00
7.424e-01,0.000e+00
7.437e-01,0.000e+00
7.451e-01,0.000e+00
7.464e-01,0.000e+00
7.477e-01,0.000e+00
7.490e-01,0.000e+00
7.503e-01,0.000e+00
7.516e-01,0.000e+00
7.529e-01,0.000e+00
7.542e-01,0.000e+00
7.555e-01,0.000e+00
7.568e-01,0.000e+00
7.581e-01,0.000e+00
7.594e-01,0.000e+00
7.607e-01,0.000e+00
7.620e-01,0.000e+00
7.633e-01,0.000e+00
7.646e-01,0.000e+00
7.659e-01,0.000e+00
7.672e-01,0.000e+00
7.685e-01,0.000e+00
7.698e-01,0.000e+00
7.711e-01,0.000e+00
7.724e-01,0.000e+00
7.737e-01,0.000e+00
7.750e-01,0.000e+00
7.763e-01,0.000e+00
7.777e-01,0.000e+00
7.790e-01,0.000e+00
7.803e-01,0.000e+00
7.816e-01,0.000e+00
7.829e-01,0.000e+00
7.842e-01,0.000e+00
7.855e-01,0.000e+00
7.868e-01,0.000e+00
7.881e-01,0.000e+00
7.894e-01,0.000e+00
7.907e-01,0.000e+00
7.920e-01,0.000e+00
7.933e-01,0.000e+00
7.946e-01,0.000e+00
7.959e-01,0.000e+00
7.972e-01,0.000e+00
7.985e-01,0.000e+00
7.998e-01,0.000e+00
8.011e-01,0.000e+00
8.024e-01,0.000e+00
8.037e-01,0.000e+00
8.050e-01,0.000e+00
8.063e-01,0.000e+00
8.076e-01,0.000e+00
8.090e-01,0.000e+00
8.103e-01,0.000e+00
8.116e-01,0.000e+00
8.129e-01,7.668e-03
8.142e-01,0.000e+00
8.155e-01,0.000e+00
8.168e-01,0.000e+00
8.181e-01,7.668e-03
8.194e-01,0.000e+00
8.207e-01,0.000e+00
8.220e-01,0.000e+00
8.233e-01,0.000e+00
8.246e-01,7.668e-03
8.259e-01,1.534e-02
8.272e-01,7.668e-03
8.285e-01,7.668e-03
8.298e-01,2.300e-02
8.311e-01,0.000e+00
8.324e-01,7.668e-03
8.337e-01,2.300e-02
8.350e-01,2.300e-02
8.363e-01,1.534e-02
8.376e-01,2.300e-02
8.389e-01,7.668e-03
8.402e-01,1.534e-02
8.416e-01,3.067e-02
8.429e-01,7.668e-02
8.442e-01,8.435e-02
8.455e-01,3.834e-02
8.468e-01,2.300e-02
8.481e-01,3.067e-02
8.494e-01,4.601e-02
8.507e-01,7.668e-02
8.520e-01,1.074e-01
8.533e-01,5.368e-02
8.546e-01,7.668e-02
8.559e-01,9.969e-02
8.572e-01,1.227e-01
8.585e-01,1.687e-01
8.598e-01,1.764e-01
8.611e-01,1.534e-01
8.624e-01,1.764e-01
8.637e-01,1.457e-01
8.650e-01,2.530e-01
8.663e-01,2.914e-01
8.676e-01,2.761e-01
8.689e-01,2.377e-01
8.702e-01,2.914e-01
8.715e-01,3.067e-01
8.729e-01,3.987e-01
8.742e-01,5.138e-01
8.755e-01,5.291e-01
8.768e-01,6.365e-01
8.781e-01,6.595e-01
8.794e-01,6.058e-01
8.807e-01,6.365e-01
8.820e-01,7.591e-01
8.833e-01,8.282e-01
8.846e-01,1.074e+00
8.859e-01,1.173e+00
8.872e-01,1.212e+00
8.885e-01,1.442e+00
8.898e-01,1.526e+00
8.911e-01,1.764e+00
8.924e-01,1.710e+00
8.937e-01,1.948e+00
8.950e-01,2.262e+00
8.963e-01,2.308e+00
8.976e-01,2.684e+00
8.989e-01,2.853e+00
9.002e-01,3.044e+00
9.015e-01,3.382e+00
9.028e-01,3.573e+00
9.041e-01,4.402e+00
9.055e-01,4.179e+00
9.068e-01,4.793e+00
9.081e-01,4.724e+00
9.094e-01,5.874e+00
9.107e-01,6.411e+00
9.120e-01,6.089e+00
9.133e-01,7.269e+00
9.146e-01,7.492e+00
9.159e-01,8.105e+00
9.172e-01,8.933e+00
9.185e-01,9.409e+00
9.198e-01,1.010e+01
9.211e-01,1.102e+01
9.224e-01,1.202e+01
9.237e-01,1.260e+01
9.250e-01,1.271e+01
9.263e-01,1.418e+01
9.276e-01,1.527e+01
9.289e-01,1.561e+01
9.302e-01,1.607e+01
9.315e-01,1.831e+01
9.328e-01,1.797e+01
9.341e-01,1.857e+01
9.354e-01,1.916e+01
9.368e-01,2.086e+01
9.381e-01,2.060e+01
9.394e-01,2.154e+01
9.407e-01,2.172e+01
9.420e-01,2.152e+01
9.433e-01,2.233e+01
9.446e-01,2.222e+01
9.459e-01,2.316e+01
9.472e-01,2.267e+01
9.485e-01,2.258e+01
9.498e-01,2.132e+01
9.511e-01,2.139e+01
9.524e-01,2.034e+01
9.537e-01,1.979e+01
9.550e-01,1.902e+01
9.563e-01,1.777e+01
9.576e-01,1.668e+01
9.589e-01,1.494e+01
9.602e-01,1.392e+01
9.615e-01,1.206e+01
9.628e-01,1.126e+01
9.641e-01,9.992e+00
9.654e-01,8.665e+00
9.667e-01,6.947e+00
9.680e-01,5.690e+00
9.694e-01,4.440e+00
9.707e-01,3.650e+00
9.720e-01,2.546e+00
9.733e-01,1.587e+00
9.746e-01,1.419e+00
9.759e-01,7.591e-01
9.772e-01,5.368e-01
9.785e-01,3.221e-01
9.798e-01,1.304e-01
9.811e-01,6.135e-02
9.824e-01,1.534e-02
9.837e-01,2.300e-02
9.850e-01,0.000e+00
9.863e-01,0.000e+00
9.876e-01,0.000e+00
9.889e-01,0.000e+00
9.902e-01,0.000e+00
9.915e-01,0.000e+00
9.928e-01,0.000e+00
9.941e-01,0.000e+00
9.954e-01,0.000e+00
9.967e-01,0.000e+00
9.980e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_031.csv <==
transmittance,probability_density
7.602e-01,0.000e+00
7.614e-01,0.000e+00
7.626e-01,0.000e+00
7.638e-01,0.000e+00
7.650e-01,0.000e+00
7.662e-01,0.000e+00
7.674e-01,0.000e+00
7.686e-01,0.000e+00
7.699e-01,0.000e+00
7.711e-01,0.000e+00
7.723e-01,0.000e+00
7.735e-01,0.000e+00
7.747e-01,0.000e+00
7.759e-01,0.000e+00
7.771e-01,0.000e+00
7.783e-01,0.000e+00
7.795e-01,0.000e+00
7.807e-01,0.000e+00
7.819e-01,0.000e+00
7.831e-01,0.000e+00
7.843e-01,0.000e+00
7.855e-01,0.000e+00
7.867e-01,0.000e+00
7.879e-01,0.000e+00
7.891e-01,0.000e+00
7.903e-01,0.000e+00
7.915e-01,0.000e+00
7.927e-01,0.000e+00
7.939e-01,0.000e+00
7.951e-01,0.000e+00
7.963e-01,0.000e+00
7.975e-01,0.000e+00
7.987e-01,0.000e+00
7.999e-01,0.000e+00
8.011e-01,0.000e+00
8.023e-01,0.000e+00
8.035e-01,0.000e+00
8.047e-01,0.000e+00
8.059e-01,0.000e+00
8.071e-01,0.000e+00
8.083e-01,0.000e+00
8.095e-01,0.000e+00
8.107e-01,0.000e+00
8.119e-01,0.000e+00
8.131e-01,0.000e+00
8.143e-01,0.000e+00
8.155e-01,0.000e+00
8.167e-01,0.000e+00
8.179e-01,0.000e+00
8.191e-01,0.000e+00
8.203e-01,0.000e+00
8.215e-01,0.000e+00
8.227e-01,0.000e+00
8.239e-01,0.000e+00
8.251e-01,0.000e+00
8.263e-01,0.000e+00
8.275e-01,0.000e+00
8.287e-01,0.000e+00
8.299e-01,0.000e+00
8.311e-01,0.000e+00
8.323e-01,0.000e+00
8.335e-01,0.000e+00
8.347e-01,0.000e+00
8.360e-01,8.321e-03
8.372e-01,0.000e+00
8.384e-01,8.321e-03
8.396e-01,0.000e+00
8.408e-01,0.000e+00
8.420e-01,0.000e+00
8.432e-01,0.000e+00
8.444e-01,0.000e+00
8.456e-01,0.000e+00
8.468e-01,8.321e-03
8.480e-01,1.664e-02
8.492e-01,0.000e+00
8.504e-01,8.321e-03
8.516e-01,8.321e-03
8.528e-01,1.664e-02
8.540e-01,2.496e-02
8.552e-01,8.321e-03
8.564e-01,1.664e-02
8.576e-01,8.321e-03
8.588e-01,8.321e-03
8.600e-01,5.825e-02
8.612e-01,3.328e-02
8.624e-01,1.664e-02
8.636e-01,6.657e-02
8.648e-01,8.321e-02
8.660e-01,3.328e-02
8.672e-01,4.160e-02
8.684e-01,9.153e-02
8.696e-01,4.992e-02
8.708e-01,6.657e-02
8.720e-01,7.489e-02
8.732e-01,9.153e-02
8.744e-01,7.489e-02
8.756e-01,1.331e-01
8.768e-01,1.747e-01
8.780e-01,2.080e-01
8.792e-01,1.498e-01
8.804e-01,1.747e-01
8.816e-01,1.831e-01
8.828e-01,2.496e-01
8.840e-01,2.912e-01
8.852e-01,2.330e-01
8.864e-01,4.077e-01
8.876e-01,2.663e-01
8.888e-01,3.495e-01
8.900e-01,4.493e-01
8.912e-01,4.660e-01
8.924e-01,6.074e-01
8.936e-01,6.074e-01
8.948e-01,6.490e-01
8.960e-01,9.070e-01
8.972e-01,8.404e-01
8.984e-01,6.989e-01
8.996e-01,1.115e+00
9.008e-01,1.281e+00
9.021e-01,1.265e+00
9.033e-01,1.473e+00
9.045e-01,1.648e+00
9.057e-01,1.781e+00
9.069e-01,1.980e+00
9.081e-01,1.955e+00
9.093e-01,2.355e+00
9.105e-01,2.713e+00
9.117e-01,2.779e+00
9.129e-01,3.278e+00
9.141e-01,3.411e+00
9.153e-01,3.653e+00
9.165e-01,3.969e+00
9.177e-01,4.759e+00
9.189e-01,4.884e+00
9.201e-01,5.367e+00
9.213e-01,5.891e+00
9.225e-01,6.390e+00
9.237e-01,7.056e+00
9.249e-01,7.439e+00
9.261e-01,8.246e+00
9.273e-01,8.745e+00
9.285e-01,9.760e+00
9.297e-01,1.127e+01
9.309e-01,1.122e+01
9.321e-01,1.168e+01
9.333e-01,1.308e+01
9.345e-01,1.586e+01
9.357e-01,1.504e+01
9.369e-01,1.647e+01
9.381e-01,1.705e+01
9.393e-01,1.894e+01
9.405e-01,1.938e+01
9.417e-01,1.989e+01
9.429e-01,2.118e+01
9.441e-01,2.208e+01
9.453e-01,2.236e+01
9.465e-01,2.361e+01
9.477e-01,2.405e+01
9.489e-01,2.536e+01
9.501e-01,2.553e+01
9.513e-01,2.615e+01
9.525e-01,2.618e+01
9.537e-01,2.637e+01
9.549e-01,2.663e+01
9.561e-01,2.610e+01
9.573e-01,2.538e+01
9.585e-01,2.451e+01
9.597e-01,2.398e+01
9.609e-01,2.326e+01
9.621e-01,2.113e+01
9.633e-01,2.081e+01
9.645e-01,1.842e+01
9.657e-01,1.648e+01
9.669e-01,1.485e+01
9.682e-01,1.367e+01
9.694e-01,1.179e+01
9.706e-01,1.023e+01
9.718e-01,8.104e+00
9.730e-01,6.157e+00
9.742e-01,5.159e+00
9.754e-01,3.678e+00
9.766e-01,2.430e+00
9.778e-01,1.797e+00
9.790e-01,1.198e+00
9.802e-01,7.405e-01
9.814e-01,4.160e-01
9.826e-01,1.248e-01
9.838e-01,7.489e-02
9.850e-01,3.328e-02
9.862e-01,8.321e-03
9.874e-01,0.000e+00
9.886e-01,0.000e+00
9.898e-01,0.000e+00
9.910e-01,0.000e+00
9.922e-01,0.000e+00
9.934e-01,0.000e+00
9.946e-01,0.000e+00
9.958e-01,0.000e+00
9.970e-01,0.000e+00
9.982e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_032.csv <==
transmittance,probability_density
7.796e-01,0.000e+00
7.807e-01,0.000e+00
7.818e-01,0.000e+00
7.829e-01,0.000e+00
7.840e-01,0.000e+00
7.851e-01,0.000e+00
7.862e-01,0.000e+00
7.873e-01,0.000e+00
7.884e-01,0.000e+00
7.895e-01,0.000e+00
7.906e-01,0.000e+00
7.917e-01,0.000e+00
7.928e-01,0.000e+00
7.939e-01,0.000e+00
7.950e-01,0.000e+00
7.961e-01,0.000e+00
7.972e-01,0.000e+00
7.983e-01,0.000e+00
7.994e-01,0.000e+00
8.005e-01,0.000e+00
8.017e-01,0.000e+00
8.028e-01,0.000e+00
8.039e-01,0.000e+00
8.050e-01,0.000e+00
8.061e-01,0.000e+00
8.072e-01,0.000e+00
8.083e-01,0.000e+00
8.094e-01,0.000e+00
8.105e-01,0.000e+00
8.116e-01,0.000e+00
8.127e-01,0.000e+00
8.138e-01,0.000e+00
8.149e-01,0.000e+00
8.160e-01,0.000e+00
8.171e-01,0.000e+00
8.182e-01,0.000e+00
8.193e-01,0.000e+00
8.204e-01,0.000e+00
8.215e-01,0.000e+00
8.226e-01,0.000e+00
8.238e-01,0.000e+00
8.249e-01,0.000e+00
8.260e-01,0.000e+00
8.271e-01,0.000e+00
8.282e-01,0.000e+00
8.293e-01,0.000e+00
8.304e-01,0.000e+00
8.315e-01,0.000e+00
8.326e-01,0.000e+00
8.337e-01,0.000e+00
8.348e-01,0.000e+00
8.359e-01,0.000e+00
8.370e-01,0.000e+00
8.381e-01,0.000e+00
8.392e-01,0.000e+00
8.403e-01,0.000e+00
8.414e-01,0.000e+00
8.425e-01,0.000e+00
8.436e-01,0.000e+00
8.447e-01,0.000e+00
8.459e-01,0.000e+00
8.470e-01,0.000e+00
8.481e-01,0.000e+00
8.492e-01,0.000e+00
8.503e-01,0.000e+00
8.514e-01,0.000e+00
8.525e-01,0.000e+00
8.536e-01,0.000e+00
8.547e-01,0.000e+00
8.558e-01,0.000e+00
8.569e-01,1.810e-02
8.580e-01,0.000e+00
8.591e-01,0.000e+00
8.602e-01,0.000e+00
8.613e-01,0.000e+00
8.624e-01,0.000e+00
8.635e-01,0.000e+00
8.646e-01,0.000e+00
8.657e-01,9.050e-03
8.668e-01,9.050e-03
8.680e-01,9.050e-03
8.691e-01,0.000e+00
8.702e-01,9.050e-03
8.713e-01,1.810e-02
8.724e-01,0.000e+00
8.735e-01,1.810e-02
8.746e-01,9.050e-03
8.757e-01,2.715e-02
8.768e-01,2.715e-02
8.779e-01,9.050e-03
8.790e-01,5.430e-02
8.801e-01,4.525e-02
8.812e-01,3.620e-02
8.823e-01,7.240e-02
8.834e-01,6.335e-02
8.845e-01,9.050e-02
8.856e-01,5.430e-02
8.867e-01,4.525e-02
8.878e-01,8.145e-02
8.889e-01,5.430e-02
8.901e-01,9.050e-02
8.912e-01,7.240e-02
8.923e-01,2.534e-01
8.934e-01,1.448e-01
8.945e-01,1.267e-01
8.956e-01,1.629e-01
8.967e-01,2.172e-01
8.978e-01,2.715e-01
8.989e-01,3.077e-01
9.000e-01,3.439e-01
9.011e-01,1.900e-01
9.022e-01,3.348e-01
9.033e-01,4.163e-01
9.044e-01,4.434e-01
9.055e-01,3.891e-01
9.066e-01,5.882e-01
9.077e-01,6.335e-01
9.088e-01,9.231e-01
9.099e-01,8.054e-01
9.110e-01,8.235e-01
9.122e-01,9.050e-01
9.133e-01,1.131e+00
9.144e-01,1.403e+00
9.155e-01,1.529e+00
9.166e-01,1.656e+00
9.177e-01,1.729e+00
9.188e-01,1.900e+00
9.199e-01,2.145e+00
9.210e-01,2.145e+00
9.221e-01,2.751e+00
9.232e-01,3.014e+00
9.243e-01,3.493e+00
9.254e-01,3.484e+00
9.265e-01,3.855e+00
9.276e-01,4.072e+00
9.287e-01,4.995e+00
9.298e-01,5.629e+00
9.309e-01,5.738e+00
9.320e-01,6.326e+00
9.331e-01,6.860e+00
9.343e-01,8.615e+00
9.354e-01,8.425e+00
9.365e-01,9.457e+00
9.376e-01,9.520e+00
9.387e-01,1.126e+01
9.398e-01,1.255e+01
9.409e-01,1.348e+01
9.420e-01,1.378e+01
9.431e-01,1.494e+01
9.442e-01,1.672e+01
9.453e-01,1.796e+01
9.464e-01,1.912e+01
9.475e-01,2.018e+01
9.486e-01,2.190e+01
9.497e-01,2.243e+01
9.508e-01,2.404e+01
9.519e-01,2.462e+01
9.530e-01,2.691e+01
9.541e-01,2.687e+01
9.552e-01,2.917e+01
9.564e-01,3.119e+01
9.575e-01,2.967e+01
9.586e-01,2.983e+01
9.597e-01,3.099e+01
9.608e-01,3.108e+01
9.619e-01,3.077e+01
9.630e-01,2.995e+01
9.641e-01,2.967e+01
9.652e-01,2.819e+01
9.663e-01,2.815e+01
9.674e-01,2.601e+01
9.685e-01,2.454e+01
9.696e-01,2.224e+01
9.707e-01,1.922e+01
9.718e-01,1.791e+01
9.729e-01,1.592e+01
9.740e-01,1.348e+01
9.751e-01,1.147e+01
9.762e-01,8.851e+00
9.773e-01,6.878e+00
9.785e-01,5.303e+00
9.796e-01,3.439e+00
9.807e-01,2.281e+00
9.818e-01,1.475e+00
9.829e-01,8.507e-01
9.840e-01,3.710e-01
9.851e-01,1.357e-01
9.862e-01,5.430e-02
9.873e-01,3.620e-02
9.884e-01,0.000e+00
9.895e-01,0.000e+00
9.906e-01,0.000e+00
9.917e-01,0.000e+00
9.928e-01,0.000e+00
9.939e-01,0.000e+00
9.950e-01,0.000e+00
9.961e-01,0.000e+00
9.972e-01,0.000e+00
9.983e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_033.csv <==
transmittance,probability_density
7.953e-01,0.000e+00
7.964e-01,0.000e+00
7.974e-01,0.000e+00
7.984e-01,0.000e+00
7.994e-01,0.000e+00
8.005e-01,0.000e+00
8.015e-01,0.000e+00
8.025e-01,0.000e+00
8.035e-01,0.000e+00
8.046e-01,0.000e+00
8.056e-01,0.000e+00
8.066e-01,0.000e+00
8.076e-01,0.000e+00
8.087e-01,0.000e+00
8.097e-01,0.000e+00
8.107e-01,0.000e+00
8.117e-01,0.000e+00
8.128e-01,0.000e+00
8.138e-01,0.000e+00
8.148e-01,0.000e+00
8.158e-01,0.000e+00
8.169e-01,0.000e+00
8.179e-01,0.000e+00
8.189e-01,0.000e+00
8.200e-01,0.000e+00
8.210e-01,0.000e+00
8.220e-01,0.000e+00
8.230e-01,0.000e+00
8.241e-01,0.000e+00
8.251e-01,0.000e+00
8.261e-01,0.000e+00
8.271e-01,0.000e+00
8.282e-01,0.000e+00
8.292e-01,0.000e+00
8.302e-01,0.000e+00
8.312e-01,0.000e+00
8.323e-01,0.000e+00
8.333e-01,0.000e+00
8.343e-01,0.000e+00
8.353e-01,0.000e+00
8.364e-01,0.000e+00
8.374e-01,0.000e+00
8.384e-01,0.000e+00
8.394e-01,0.000e+00
8.405e-01,0.000e+00
8.415e-01,0.000e+00
8.425e-01,0.000e+00
8.435e-01,0.000e+00
8.446e-01,0.000e+00
8.456e-01,0.000e+00
8.466e-01,0.000e+00
8.477e-01,0.000e+00
8.487e-01,0.000e+00
8.497e-01,0.000e+00
8.507e-01,0.000e+00
8.518e-01,0.000e+00
8.528e-01,0.000e+00
8.538e-01,0.000e+00
8.548e-01,0.000e+00
8.559e-01,0.000e+00
8.569e-01,0.000e+00
8.579e-01,0.000e+00
8.589e-01,0.000e+00
8.600e-01,0.000e+00
8.610e-01,0.000e+00
8.620e-01,0.000e+00
8.630e-01,0.000e+00
8.641e-01,0.000e+00
8.651e-01,0.000e+00
8.661e-01,0.000e+00
8.671e-01,0.000e+00
8.682e-01,0.000e+00
8.692e-01,0.000e+00
8.702e-01,0.000e+00
8.712e-01,0.000e+00
8.723e-01,0.000e+00
8.733e-01,0.000e+00
8.743e-01,9.747e-03
8.754e-01,0.000e+00
8.764e-01,9.747e-03
8.774e-01,0.000e+00
8.784e-01,0.000e+00
8.795e-01,0.000e+00
8.805e-01,0.000e+00
8.815e-01,0.000e+00
8.825e-01,9.747e-03
8.836e-01,0.000e+00
8.846e-01,9.747e-03
8.856e-01,9.747e-03
8.866e-01,9.747e-03
8.877e-01,9.747e-03
8.887e-01,9.747e-03
8.897e-01,9.747e-03
8.907e-01,0.000e+00
8.918e-01,9.747e-03
8.928e-01,2.924e-02
8.938e-01,3.899e-02
8.948e-01,4.874e-02
8.959e-01,4.874e-02
8.969e-01,5.848e-02
8.979e-01,8.773e-02
8.989e-01,6.823e-02
9.000e-01,2.924e-02
9.010e-01,5.848e-02
9.020e-01,5.848e-02
9.031e-01,5.848e-02
9.041e-01,1.267e-01
9.051e-01,1.365e-01
9.061e-01,8.773e-02
9.072e-01,1.560e-01
9.082e-01,1.852e-01
9.092e-01,1.949e-01
9.102e-01,2.047e-01
9.113e-01,1.852e-01
9.123e-01,2.924e-01
9.133e-01,3.607e-01
9.143e-01,2.827e-01
9.154e-01,3.022e-01
9.164e-01,5.166e-01
9.174e-01,5.361e-01
9.184e-01,5.166e-01
9.195e-01,5.848e-01
9.205e-01,6.043e-01
9.215e-01,8.285e-01
9.225e-01,1.014e+00
9.236e-01,1.014e+00
9.246e-01,1.062e+00
9.256e-01,1.394e+00
9.266e-01,1.423e+00
9.277e-01,1.706e+00
9.287e-01,2.027e+00
9.297e-01,1.891e+00
9.308e-01,2.242e+00
9.318e-01,2.534e+00
9.328e-01,3.051e+00
9.338e-01,3.343e+00
9.349e-01,3.763e+00
9.359e-01,3.597e+00
9.369e-01,4.650e+00
9.379e-01,5.020e+00
9.390e-01,5.137e+00
9.400e-01,5.644e+00
9.410e-01,7.964e+00
9.420e-01,7.389e+00
9.431e-01,7.856e+00
9.441e-01,1.028e+01
9.451e-01,1.004e+01
9.461e-01,1.041e+01
9.472e-01,1.229e+01
9.482e-01,1.445e+01
9.492e-01,1.480e+01
9.502e-01,1.574e+01
9.513e-01,1.732e+01
9.523e-01,2.048e+01
9.533e-01,1.984e+01
9.543e-01,2.249e+01
9.554e-01,2.298e+01
9.564e-01,2.787e+01
9.574e-01,2.578e+01
9.585e-01,2.842e+01
9.595e-01,2.913e+01
9.605e-01,3.486e+01
9.615e-01,3.267e+01
9.626e-01,3.299e+01
9.636e-01,3.386e+01
9.646e-01,3.754e+01
9.656e-01,3.543e+01
9.667e-01,3.553e+01
9.677e-01,3.523e+01
9.687e-01,3.872e+01
9.697e-01,3.331e+01
9.708e-01,3.284e+01
9.718e-01,3.441e+01
9.728e-01,2.883e+01
9.738e-01,2.600e+01
9.749e-01,2.351e+01
9.759e-01,2.276e+01
9.769e-01,1.815e+01
9.779e-01,1.504e+01
9.790e-01,1.214e+01
9.800e-01,1.021e+01
9.810e-01,6.541e+00
9.820e-01,4.776e+00
9.831e-01,3.129e+00
9.841e-01,1.842e+00
9.851e-01,9.942e-01
9.862e-01,4.191e-01
9.872e-01,1.462e-01
9.882e-01,6.823e-02
9.892e-01,0.000e+00
9.903e-01,0.000e+00
9.913e-01,0.000e+00
9.923e-01,0.000e+00
9.933e-01,0.000e+00
9.944e-01,0.000e+00
9.954e-01,0.000e+00
9.964e-01,0.000e+00
9.974e-01,0.000e+00
9.985e-01,0.000e+00
9.995e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_034.csv <==
transmittance,probability_density
8.097e-01,0.000e+00
8.106e-01,0.000e+00
8.116e-01,0.000e+00
8.125e-01,0.000e+00
8.135e-01,0.000e+00
8.144e-01,0.000e+00
8.154e-01,0.000e+00
8.163e-01,0.000e+00
8.173e-01,0.000e+00
8.182e-01,0.000e+00
8.192e-01,0.000e+00
8.202e-01,0.000e+00
8.211e-01,0.000e+00
8.221e-01,0.000e+00
8.230e-01,0.000e+00
8.240e-01,0.000e+00
8.249e-01,0.000e+00
8.259e-01,0.000e+00
8.268e-01,0.000e+00
8.278e-01,0.000e+00
8.287e-01,0.000e+00
8.297e-01,0.000e+00
8.306e-01,0.000e+00
8.316e-01,0.000e+00
8.326e-01,0.000e+00
8.335e-01,0.000e+00
8.345e-01,0.000e+00
8.354e-01,0.000e+00
8.364e-01,0.000e+00
8.373e-01,0.000e+00
8.383e-01,0.000e+00
8.392e-01,0.000e+00
8.402e-01,0.000e+00
8.411e-01,0.000e+00
8.421e-01,0.000e+00
8.431e-01,0.000e+00
8.440e-01,0.000e+00
8.450e-01,0.000e+00
8.459e-01,0.000e+00
8.469e-01,0.000e+00
8.478e-01,0.000e+00
8.488e-01,0.000e+00
8.497e-01,0.000e+00
8.507e-01,0.000e+00
8.516e-01,0.000e+00
8.526e-01,0.000e+00
8.535e-01,0.000e+00
8.545e-01,0.000e+00
8.555e-01,0.000e+00
8.564e-01,0.000e+00
8.574e-01,0.000e+00
8.583e-01,0.000e+00
8.593e-01,0.000e+00
8.602e-01,0.000e+00
8.612e-01,0.000e+00
8.621e-01,0.000e+00
8.631e-01,0.000e+00
8.640e-01,0.000e+00
8.650e-01,0.000e+00
8.660e-01,0.000e+00
8.669e-01,0.000e+00
8.679e-01,0.000e+00
8.688e-01,0.000e+00
8.698e-01,0.000e+00
8.707e-01,0.000e+00
8.717e-01,0.000e+00
8.726e-01,0.000e+00
8.736e-01,0.000e+00
8.745e-01,0.000e+00
8.755e-01,0.000e+00
8.764e-01,0.000e+00
8.774e-01,0.000e+00
8.784e-01,0.000e+00
8.793e-01,0.000e+00
8.803e-01,0.000e+00
8.812e-01,0.000e+00
8.822e-01,0.000e+00
8.831e-01,0.000e+00
8.841e-01,0.000e+00
8.850e-01,0.000e+00
8.860e-01,0.000e+00
8.869e-01,0.000e+00
8.879e-01,0.000e+00
8.888e-01,0.000e+00
8.898e-01,1.048e-02
8.908e-01,0.000e+00
8.917e-01,0.000e+00
8.927e-01,0.000e+00
8.936e-01,0.000e+00
8.946e-01,1.048e-02
8.955e-01,0.000e+00
8.965e-01,0.000e+00
8.974e-01,0.000e+00
8.984e-01,1.048e-02
8.993e-01,0.000e+00
9.003e-01,1.048e-02
9.013e-01,1.048e-02
9.022e-01,0.000e+00
9.032e-01,1.048e-02
9.041e-01,1.048e-02
9.051e-01,3.144e-02
9.060e-01,2.096e-02
9.070e-01,3.144e-02
9.079e-01,1.048e-02
9.089e-01,5.241e-02
9.098e-01,4.192e-02
9.108e-01,9.433e-02
9.117e-01,2.096e-02
9.127e-01,5.241e-02
9.137e-01,9.433e-02
9.146e-01,7.337e-02
9.156e-01,5.241e-02
9.165e-01,8.385e-02
9.175e-01,1.153e-01
9.184e-01,1.467e-01
9.194e-01,1.153e-01
9.203e-01,1.991e-01
9.213e-01,1.887e-01
9.222e-01,2.201e-01
9.232e-01,2.515e-01
9.241e-01,2.725e-01
9.251e-01,3.040e-01
9.261e-01,3.564e-01
9.270e-01,3.459e-01
9.280e-01,5.136e-01
9.289e-01,5.450e-01
9.299e-01,6.498e-01
9.308e-01,8.175e-01
9.318e-01,7.127e-01
9.327e-01,9.538e-01
9.337e-01,9.643e-01
9.346e-01,1.153e+00
9.356e-01,1.425e+00
9.366e-01,1.520e+00
9.375e-01,1.813e+00
9.385e-01,2.002e+00
9.394e-01,2.086e+00
9.404e-01,2.421e+00
9.413e-01,3.071e+00
9.423e-01,3.364e+00
9.432e-01,3.972e+00
9.442e-01,3.868e+00
9.451e-01,4.706e+00
9.461e-01,4.832e+00
9.470e-01,5.890e+00
9.480e-01,6.341e+00
9.490e-01,7.578e+00
9.499e-01,7.892e+00
9.509e-01,9.580e+00
9.518e-01,9.695e+00
9.528e-01,1.249e+01
9.537e-01,1.270e+01
9.547e-01,1.363e+01
9.556e-01,1.619e+01
9.566e-01,1.662e+01
9.575e-01,1.958e+01
9.585e-01,1.963e+01
9.595e-01,2.430e+01
9.604e-01,2.242e+01
9.614e-01,2.721e+01
9.623e-01,2.816e+01
9.633e-01,3.215e+01
9.642e-01,3.099e+01
9.652e-01,3.729e+01
9.661e-01,3.914e+01
9.671e-01,3.663e+01
9.680e-01,4.177e+01
9.690e-01,3.954e+01
9.699e-01,4.369e+01
9.709e-01,4.015e+01
9.719e-01,4.526e+01
9.728e-01,3.969e+01
9.738e-01,4.378e+01
9.747e-01,3.789e+01
9.757e-01,4.104e+01
9.766e-01,3.689e+01
9.776e-01,3.072e+01
9.785e-01,2.984e+01
9.795e-01,2.268e+01
9.804e-01,2.185e+01
9.814e-01,1.610e+01
9.823e-01,1.357e+01
9.833e-01,8.542e+00
9.843e-01,7.001e+00
9.852e-01,3.574e+00
9.862e-01,2.180e+00
9.871e-01,1.006e+00
9.881e-01,4.507e-01
9.890e-01,1.258e-01
9.900e-01,2.096e-02
9.909e-01,0.000e+00
9.919e-01,0.000e+00
9.928e-01,0.000e+00
9.938e-01,0.000e+00
9.948e-01,0.000e+00
9.957e-01,0.000e+00
9.967e-01,0.000e+00
9.976e-01,0.000e+00
9.986e-01,0.000e+00
9.995e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_035.csv <==
transmittance,probability_density
8.226e-01,0.000e+00
8.235e-01,0.000e+00
8.244e-01,0.000e+00
8.253e-01,0.000e+00
8.262e-01,0.000e+00
8.271e-01,0.000e+00
8.280e-01,0.000e+00
8.288e-01,0.000e+00
8.297e-01,0.000e+00
8.306e-01,0.000e+00
8.315e-01,0.000e+00
8.324e-01,0.000e+00
8.333e-01,0.000e+00
8.342e-01,0.000e+00
8.351e-01,0.000e+00
8.360e-01,0.000e+00
8.369e-01,0.000e+00
8.377e-01,0.000e+00
8.386e-01,0.000e+00
8.395e-01,0.000e+00
8.404e-01,0.000e+00
8.413e-01,0.000e+00
8.422e-01,0.000e+00
8.431e-01,0.000e+00
8.440e-01,0.000e+00
8.449e-01,0.000e+00
8.457e-01,0.000e+00
8.466e-01,0.000e+00
8.475e-01,0.000e+00
8.484e-01,0.000e+00
8.493e-01,0.000e+00
8.502e-01,0.000e+00
8.511e-01,0.000e+00
8.520e-01,0.000e+00
8.529e-01,0.000e+00
8.537e-01,0.000e+00
8.546e-01,0.000e+00
8.555e-01,0.000e+00
8.564e-01,0.000e+00
8.573e-01,0.000e+00
8.582e-01,0.000e+00
8.591e-01,0.000e+00
8.600e-01,0.000e+00
8.609e-01,0.000e+00
8.617e-01,0.000e+00
8.626e-01,0.000e+00
8.635e-01,0.000e+00
8.644e-01,0.000e+00
8.653e-01,0.000e+00
8.662e-01,0.000e+00
8.671e-01,0.000e+00
8.680e-01,0.000e+00
8.689e-01,0.000e+00
8.697e-01,0.000e+00
8.706e-01,0.000e+00
8.715e-01,0.000e+00
8.724e-01,0.000e+00
8.733e-01,0.000e+00
8.742e-01,0.000e+00
8.751e-01,0.000e+00
8.760e-01,0.000e+00
8.769e-01,0.000e+00
8.778e-01,0.000e+00
8.786e-01,0.000e+00
8.795e-01,0.000e+00
8.804e-01,0.000e+00
8.813e-01,0.000e+00
8.822e-01,0.000e+00
8.831e-01,0.000e+00
8.840e-01,0.000e+00
8.849e-01,0.000e+00
8.858e-01,0.000e+00
8.866e-01,0.000e+00
8.875e-01,0.000e+00
8.884e-01,0.000e+00
8.893e-01,0.000e+00
8.902e-01,0.000e+00
8.911e-01,0.000e+00
8.920e-01,0.000e+00
8.929e-01,0.000e+00
8.938e-01,0.000e+00
8.946e-01,0.000e+00
8.955e-01,0.000e+00
8.964e-01,0.000e+00
8.973e-01,0.000e+00
8.982e-01,0.000e+00
8.991e-01,0.000e+00
9.000e-01,0.000e+00
9.009e-01,0.000e+00
9.018e-01,0.000e+00
9.026e-01,0.000e+00
9.035e-01,0.000e+00
9.044e-01,1.125e-02
9.053e-01,0.000e+00
9.062e-01,0.000e+00
9.071e-01,0.000e+00
9.080e-01,0.000e+00
9.089e-01,0.000e+00
9.098e-01,0.000e+00
9.106e-01,0.000e+00
9.115e-01,2.249e-02
9.124e-01,0.000e+00
9.133e-01,0.000e+00
9.142e-01,2.249e-02
9.151e-01,0.000e+00
9.160e-01,3.374e-02
9.169e-01,0.000e+00
9.178e-01,2.249e-02
9.186e-01,1.125e-02
9.195e-01,3.374e-02
9.204e-01,5.624e-02
9.213e-01,1.125e-02
9.222e-01,8.998e-02
9.231e-01,5.624e-02
9.240e-01,4.499e-02
9.249e-01,3.374e-02
9.258e-01,4.499e-02
9.266e-01,1.237e-01
9.275e-01,1.350e-01
9.284e-01,7.873e-02
9.293e-01,1.012e-01
9.302e-01,1.237e-01
9.311e-01,2.025e-01
9.320e-01,2.249e-01
9.329e-01,2.025e-01
9.338e-01,2.474e-01
9.347e-01,2.924e-01
9.355e-01,2.474e-01
9.364e-01,5.061e-01
9.373e-01,4.836e-01
9.382e-01,5.961e-01
9.391e-01,6.411e-01
9.400e-01,8.211e-01
9.409e-01,8.773e-01
9.418e-01,9.560e-01
9.427e-01,1.024e+00
9.435e-01,1.024e+00
9.444e-01,1.575e+00
9.453e-01,1.620e+00
9.462e-01,2.115e+00
9.471e-01,2.103e+00
9.480e-01,2.384e+00
9.489e-01,2.936e+00
9.498e-01,3.532e+00
9.507e-01,3.419e+00
9.515e-01,4.420e+00
9.524e-01,5.163e+00
9.533e-01,5.286e+00
9.542e-01,6.299e+00
9.551e-01,6.951e+00
9.560e-01,8.481e+00
9.569e-01,9.324e+00
9.578e-01,1.036e+01
9.587e-01,1.190e+01
9.595e-01,1.187e+01
9.604e-01,1.524e+01
9.613e-01,1.669e+01
9.622e-01,1.846e+01
9.631e-01,2.056e+01
9.640e-01,2.377e+01
9.649e-01,2.544e+01
9.658e-01,2.766e+01
9.667e-01,3.044e+01
9.675e-01,2.965e+01
9.684e-01,3.565e+01
9.693e-01,3.865e+01
9.702e-01,4.330e+01
9.711e-01,4.437e+01
9.720e-01,4.581e+01
9.729e-01,4.849e+01
9.738e-01,5.113e+01
9.747e-01,5.029e+01
9.755e-01,4.624e+01
9.764e-01,5.141e+01
9.773e-01,4.913e+01
9.782e-01,4.998e+01
9.791e-01,4.611e+01
9.800e-01,4.330e+01
9.809e-01,3.802e+01
9.818e-01,3.274e+01
9.827e-01,2.687e+01
9.836e-01,2.074e+01
9.844e-01,1.721e+01
9.853e-01,1.194e+01
9.862e-01,8.233e+00
9.871e-01,4.611e+00
9.880e-01,2.171e+00
9.889e-01,9.223e-01
9.898e-01,3.599e-01
9.907e-01,2.249e-02
9.916e-01,0.000e+00
9.924e-01,0.000e+00
9.933e-01,0.000e+00
9.942e-01,0.000e+00
9.951e-01,0.000e+00
9.960e-01,0.000e+00
9.969e-01,0.000e+00
9.978e-01,0.000e+00
9.987e-01,0.000e+00
9.996e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_036.csv <==
transmittance,probability_density
8.343e-01,0.000e+00
8.352e-01,0.000e+00
8.360e-01,0.000e+00
8.368e-01,0.000e+00
8.376e-01,0.000e+00
8.385e-01,0.000e+00
8.393e-01,0.000e+00
8.401e-01,0.000e+00
8.410e-01,0.000e+00
8.418e-01,0.000e+00
8.426e-01,0.000e+00
8.435e-01,0.000e+00
8.443e-01,0.000e+00
8.451e-01,0.000e+00
8.460e-01,0.000e+00
8.468e-01,0.000e+00
8.476e-01,0.000e+00
8.484e-01,0.000e+00
8.493e-01,0.000e+00
8.501e-01,0.000e+00
8.509e-01,0.000e+00
8.518e-01,0.000e+00
8.526e-01,0.000e+00
8.534e-01,0.000e+00
8.543e-01,0.000e+00
8.551e-01,0.000e+00
8.559e-01,0.000e+00
8.567e-01,0.000e+00
8.576e-01,0.000e+00
8.584e-01,0.000e+00
8.592e-01,0.000e+00
8.601e-01,0.000e+00
8.609e-01,0.000e+00
8.617e-01,0.000e+00
8.626e-01,0.000e+00
8.634e-01,0.000e+00
8.642e-01,0.000e+00
8.651e-01,0.000e+00
8.659e-01,0.000e+00
8.667e-01,0.000e+00
8.675e-01,0.000e+00
8.684e-01,0.000e+00
8.692e-01,0.000e+00
8.700e-01,0.000e+00
8.709e-01,0.000e+00
8.717e-01,0.000e+00
8.725e-01,0.000e+00
8.734e-01,0.000e+00
8.742e-01,0.000e+00
8.750e-01,0.000e+00
8.758e-01,0.000e+00
8.767e-01,0.000e+00
8.775e-01,0.000e+00
8.783e-01,0.000e+00
8.792e-01,0.000e+00
8.800e-01,0.000e+00
8.808e-01,0.000e+00
8.817e-01,0.000e+00
8.825e-01,0.000e+00
8.833e-01,0.000e+00
8.842e-01,0.000e+00
8.850e-01,0.000e+00
8.858e-01,0.000e+00
8.866e-01,0.000e+00
8.875e-01,0.000e+00
8.883e-01,0.000e+00
8.891e-01,0.000e+00
8.900e-01,0.000e+00
8.908e-01,0.000e+00
8.916e-01,0.000e+00
8.925e-01,0.000e+00
8.933e-01,0.000e+00
8.941e-01,0.000e+00
8.949e-01,0.000e+00
8.958e-01,0.000e+00
8.966e-01,0.000e+00
8.974e-01,0.000e+00
8.983e-01,0.000e+00
8.991e-01,0.000e+00
8.999e-01,0.000e+00
9.008e-01,0.000e+00
9.016e-01,0.000e+00
9.024e-01,0.000e+00
9.033e-01,0.000e+00
9.041e-01,0.000e+00
9.049e-01,0.000e+00
9.057e-01,0.000e+00
9.066e-01,0.000e+00
9.074e-01,0.000e+00
9.082e-01,0.000e+00
9.091e-01,0.000e+00
9.099e-01,0.000e+00
9.107e-01,0.000e+00
9.116e-01,0.000e+00
9.124e-01,0.000e+00
9.132e-01,0.000e+00
9.140e-01,0.000e+00
9.149e-01,0.000e+00
9.157e-01,0.000e+00
9.165e-01,0.000e+00
9.174e-01,1.204e-02
9.182e-01,0.000e+00
9.190e-01,0.000e+00
9.199e-01,0.000e+00
9.207e-01,0.000e+00
9.215e-01,0.000e+00
9.224e-01,0.000e+00
9.232e-01,0.000e+00
9.240e-01,1.204e-02
9.248e-01,0.000e+00
9.257e-01,3.612e-02
9.265e-01,2.408e-02
9.273e-01,1.204e-02
9.282e-01,1.204e-02
9.290e-01,1.204e-02
9.298e-01,1.204e-02
9.307e-01,4.817e-02
9.315e-01,4.817e-02
9.323e-01,2.408e-02
9.331e-01,7.225e-02
9.340e-01,6.021e-02
9.348e-01,6.021e-02
9.356e-01,6.021e-02
9.365e-01,8.429e-02
9.373e-01,1.686e-01
9.381e-01,8.429e-02
9.390e-01,6.021e-02
9.398e-01,1.927e-01
9.406e-01,2.047e-01
9.415e-01,1.686e-01
9.423e-01,1.565e-01
9.431e-01,3.733e-01
9.439e-01,3.251e-01
9.448e-01,3.372e-01
9.456e-01,5.539e-01
9.464e-01,6.021e-01
9.473e-01,6.864e-01
9.481e-01,9.513e-01
9.489e-01,9.513e-01
9.498e-01,9.392e-01
9.506e-01,1.385e+00
9.514e-01,1.192e+00
9.522e-01,1.457e+00
9.531e-01,1.854e+00
9.539e-01,2.228e+00
9.547e-01,2.264e+00
9.556e-01,2.902e+00
9.564e-01,3.817e+00
9.572e-01,3.914e+00
9.581e-01,4.612e+00
9.589e-01,5.780e+00
9.597e-01,5.587e+00
9.606e-01,7.153e+00
9.614e-01,7.321e+00
9.622e-01,9.958e+00
9.630e-01,9.934e+00
9.639e-01,1.181e+01
9.647e-01,1.524e+01
9.655e-01,1.503e+01
9.664e-01,1.686e+01
9.672e-01,2.218e+01
9.680e-01,2.190e+01
9.689e-01,2.440e+01
9.697e-01,3.168e+01
9.705e-01,3.014e+01
9.713e-01,3.356e+01
9.722e-01,3.621e+01
9.730e-01,4.576e+01
9.738e-01,4.402e+01
9.747e-01,4.860e+01
9.755e-01,5.792e+01
9.763e-01,5.254e+01
9.772e-01,5.569e+01
9.780e-01,6.504e+01
9.788e-01,5.894e+01
9.797e-01,5.776e+01
9.805e-01,5.739e+01
9.813e-01,6.187e+01
9.821e-01,5.244e+01
9.830e-01,4.819e+01
9.838e-01,4.557e+01
9.846e-01,3.397e+01
9.855e-01,2.771e+01
9.863e-01,2.288e+01
9.871e-01,1.370e+01
9.880e-01,8.899e+00
9.888e-01,4.901e+00
9.896e-01,1.866e+00
9.904e-01,6.502e-01
9.913e-01,1.325e-01
9.921e-01,0.000e+00
9.929e-01,0.000e+00
9.938e-01,0.000e+00
9.946e-01,0.000e+00
9.954e-01,0.000e+00
9.963e-01,0.000e+00
9.971e-01,0.000e+00
9.979e-01,0.000e+00
9.988e-01,0.000e+00
9.996e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_037.csv <==
transmittance,probability_density
8.446e-01,0.000e+00
8.454e-01,0.000e+00
8.461e-01,0.000e+00
8.469e-01,0.000e+00
8.477e-01,0.000e+00
8.485e-01,0.000e+00
8.492e-01,0.000e+00
8.500e-01,0.000e+00
8.508e-01,0.000e+00
8.516e-01,0.000e+00
8.524e-01,0.000e+00
8.531e-01,0.000e+00
8.539e-01,0.000e+00
8.547e-01,0.000e+00
8.555e-01,0.000e+00
8.563e-01,0.000e+00
8.570e-01,0.000e+00
8.578e-01,0.000e+00
8.586e-01,0.000e+00
8.594e-01,0.000e+00
8.602e-01,0.000e+00
8.609e-01,0.000e+00
8.617e-01,0.000e+00
8.625e-01,0.000e+00
8.633e-01,0.000e+00
8.640e-01,0.000e+00
8.648e-01,0.000e+00
8.656e-01,0.000e+00
8.664e-01,0.000e+00
8.672e-01,0.000e+00
8.679e-01,0.000e+00
8.687e-01,0.000e+00
8.695e-01,0.000e+00
8.703e-01,0.000e+00
8.711e-01,0.000e+00
8.718e-01,0.000e+00
8.726e-01,0.000e+00
8.734e-01,0.000e+00
8.742e-01,0.000e+00
8.750e-01,0.000e+00
8.757e-01,0.000e+00
8.765e-01,0.000e+00
8.773e-01,0.000e+00
8.781e-01,0.000e+00
8.789e-01,0.000e+00
8.796e-01,0.000e+00
8.804e-01,0.000e+00
8.812e-01,0.000e+00
8.820e-01,0.000e+00
8.827e-01,0.000e+00
8.835e-01,0.000e+00
8.843e-01,0.000e+00
8.851e-01,0.000e+00
8.859e-01,0.000e+00
8.866e-01,0.000e+00
8.874e-01,0.000e+00
8.882e-01,0.000e+00
8.890e-01,0.000e+00
8.898e-01,0.000e+00
8.905e-01,0.000e+00
8.913e-01,0.000e+00
8.921e-01,0.000e+00
8.929e-01,0.000e+00
8.937e-01,0.000e+00
8.944e-01,0.000e+00
8.952e-01,0.000e+00
8.960e-01,0.000e+00
8.968e-01,0.000e+00
8.975e-01,0.000e+00
8.983e-01,0.000e+00
8.991e-01,0.000e+00
8.999e-01,0.000e+00
9.007e-01,0.000e+00
9.014e-01,0.000e+00
9.022e-01,0.000e+00
9.030e-01,0.000e+00
9.038e-01,0.000e+00
9.046e-01,0.000e+00
9.053e-01,0.000e+00
9.061e-01,0.000e+00
9.069e-01,0.000e+00
9.077e-01,0.000e+00
9.085e-01,0.000e+00
9.092e-01,0.000e+00
9.100e-01,0.000e+00
9.108e-01,0.000e+00
9.116e-01,0.000e+00
9.124e-01,0.000e+00
9.131e-01,0.000e+00
9.139e-01,0.000e+00
9.147e-01,0.000e+00
9.155e-01,0.000e+00
9.162e-01,0.000e+00
9.170e-01,0.000e+00
9.178e-01,0.000e+00
9.186e-01,0.000e+00
9.194e-01,0.000e+00
9.201e-01,0.000e+00
9.209e-01,0.000e+00
9.217e-01,0.000e+00
9.225e-01,0.000e+00
9.233e-01,0.000e+00
9.240e-01,0.000e+00
9.248e-01,0.000e+00
9.256e-01,0.000e+00
9.264e-01,0.000e+00
9.272e-01,0.000e+00
9.279e-01,0.000e+00
9.287e-01,1.284e-02
9.295e-01,0.000e+00
9.303e-01,0.000e+00
9.311e-01,0.000e+00
9.318e-01,0.000e+00
9.326e-01,0.000e+00
9.334e-01,0.000e+00
9.342e-01,1.284e-02
9.349e-01,2.567e-02
9.357e-01,0.000e+00
9.365e-01,1.284e-02
9.373e-01,2.567e-02
9.381e-01,5.134e-02
9.388e-01,0.000e+00
9.396e-01,2.567e-02
9.404e-01,3.851e-02
9.412e-01,3.851e-02
9.420e-01,5.134e-02
9.427e-01,3.851e-02
9.435e-01,5.134e-02
9.443e-01,1.027e-01
9.451e-01,1.155e-01
9.459e-01,1.412e-01
9.466e-01,6.418e-02
9.474e-01,2.310e-01
9.482e-01,1.284e-01
9.490e-01,1.925e-01
9.497e-01,1.925e-01
9.505e-01,3.209e-01
9.513e-01,2.182e-01
9.521e-01,4.236e-01
9.529e-01,5.134e-01
9.536e-01,6.289e-01
9.544e-01,7.445e-01
9.552e-01,8.343e-01
9.560e-01,1.168e+00
9.568e-01,1.361e+00
9.575e-01,1.348e+00
9.583e-01,1.720e+00
9.591e-01,1.296e+00
9.599e-01,2.272e+00
9.607e-01,2.439e+00
9.614e-01,3.119e+00
9.622e-01,3.530e+00
9.630e-01,4.415e+00
9.638e-01,5.019e+00
9.646e-01,5.763e+00
9.653e-01,7.111e+00
9.661e-01,7.380e+00
9.669e-01,9.665e+00
9.677e-01,1.088e+01
9.684e-01,1.303e+01
9.692e-01,1.497e+01
9.700e-01,1.520e+01
9.708e-01,1.937e+01
9.716e-01,2.245e+01
9.723e-01,2.651e+01
9.731e-01,3.065e+01
9.739e-01,2.893e+01
9.747e-01,3.874e+01
9.755e-01,4.189e+01
9.762e-01,4.682e+01
9.770e-01,5.307e+01
9.778e-01,5.028e+01
9.786e-01,6.238e+01
9.794e-01,6.686e+01
9.801e-01,6.956e+01
9.809e-01,7.356e+01
9.817e-01,6.425e+01
9.825e-01,7.477e+01
9.832e-01,7.310e+01
9.840e-01,6.917e+01
9.848e-01,5.764e+01
9.856e-01,5.619e+01
9.864e-01,4.676e+01
9.871e-01,3.629e+01
9.879e-01,2.643e+01
9.887e-01,1.474e+01
9.895e-01,1.024e+01
9.903e-01,4.082e+00
9.910e-01,1.489e+00
9.918e-01,3.979e-01
9.926e-01,1.284e-02
9.934e-01,0.000e+00
9.942e-01,0.000e+00
9.949e-01,0.000e+00
9.957e-01,0.000e+00
9.965e-01,0.000e+00
9.973e-01,0.000e+00
9.981e-01,0.000e+00
9.988e-01,0.000e+00
9.996e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_038.csv <==
transmittance,probability_density
8.537e-01,0.000e+00
8.545e-01,0.000e+00
8.552e-01,0.000e+00
8.559e-01,0.000e+00
8.567e-01,0.000e+00
8.574e-01,0.000e+00
8.581e-01,0.000e+00
8.589e-01,0.000e+00
8.596e-01,0.000e+00
8.603e-01,0.000e+00
8.611e-01,0.000e+00
8.618e-01,0.000e+00
8.625e-01,0.000e+00
8.633e-01,0.000e+00
8.640e-01,0.000e+00
8.647e-01,0.000e+00
8.655e-01,0.000e+00
8.662e-01,0.000e+00
8.669e-01,0.000e+00
8.677e-01,0.000e+00
8.684e-01,0.000e+00
8.691e-01,0.000e+00
8.699e-01,0.000e+00
8.706e-01,0.000e+00
8.713e-01,0.000e+00
8.721e-01,0.000e+00
8.728e-01,0.000e+00
8.735e-01,0.000e+00
8.743e-01,0.000e+00
8.750e-01,0.000e+00
8.757e-01,0.000e+00
8.765e-01,0.000e+00
8.772e-01,0.000e+00
8.779e-01,0.000e+00
8.787e-01,0.000e+00
8.794e-01,0.000e+00
8.801e-01,0.000e+00
8.809e-01,0.000e+00
8.816e-01,0.000e+00
8.823e-01,0.000e+00
8.831e-01,0.000e+00
8.838e-01,0.000e+00
8.845e-01,0.000e+00
8.853e-01,0.000e+00
8.860e-01,0.000e+00
8.867e-01,0.000e+00
8.875e-01,0.000e+00
8.882e-01,0.000e+00
8.889e-01,0.000e+00
8.897e-01,0.000e+00
8.904e-01,0.000e+00
8.911e-01,0.000e+00
8.919e-01,0.000e+00
8.926e-01,0.000e+00
8.933e-01,0.000e+00
8.941e-01,0.000e+00
8.948e-01,0.000e+00
8.955e-01,0.000e+00
8.963e-01,0.000e+00
8.970e-01,0.000e+00
8.977e-01,0.000e+00
8.985e-01,0.000e+00
8.992e-01,0.000e+00
8.999e-01,0.000e+00
9.007e-01,0.000e+00
9.014e-01,0.000e+00
9.021e-01,0.000e+00
9.029e-01,0.000e+00
9.036e-01,0.000e+00
9.043e-01,0.000e+00
9.051e-01,0.000e+00
9.058e-01,0.000e+00
9.065e-01,0.000e+00
9.073e-01,0.000e+00
9.080e-01,0.000e+00
9.087e-01,0.000e+00
9.095e-01,0.000e+00
9.102e-01,0.000e+00
9.109e-01,0.000e+00
9.117e-01,0.000e+00
9.124e-01,0.000e+00
9.131e-01,0.000e+00
9.139e-01,0.000e+00
9.146e-01,0.000e+00
9.153e-01,0.000e+00
9.161e-01,0.000e+00
9.168e-01,0.000e+00
9.175e-01,0.000e+00
9.183e-01,0.000e+00
9.190e-01,0.000e+00
9.197e-01,0.000e+00
9.204e-01,0.000e+00
9.212e-01,0.000e+00
9.219e-01,0.000e+00
9.226e-01,0.000e+00
9.234e-01,0.000e+00
9.241e-01,0.000e+00
9.248e-01,0.000e+00
9.256e-01,0.000e+00
9.263e-01,0.000e+00
9.270e-01,0.000e+00
9.278e-01,0.000e+00
9.285e-01,0.000e+00
9.292e-01,0.000e+00
9.300e-01,0.000e+00
9.307e-01,0.000e+00
9.314e-01,0.000e+00
9.322e-01,0.000e+00
9.329e-01,0.000e+00
9.336e-01,0.000e+00
9.344e-01,0.000e+00
9.351e-01,0.000e+00
9.358e-01,0.000e+00
9.366e-01,0.000e+00
9.373e-01,0.000e+00
9.380e-01,0.000e+00
9.388e-01,1.364e-02
9.395e-01,0.000e+00
9.402e-01,0.000e+00
9.410e-01,0.000e+00
9.417e-01,0.000e+00
9.424e-01,1.364e-02
9.432e-01,1.364e-02
9.439e-01,1.364e-02
9.446e-01,2.728e-02
9.454e-01,0.000e+00
9.461e-01,1.364e-02
9.468e-01,1.364e-02
9.476e-01,6.820e-02
9.483e-01,1.364e-02
9.490e-01,4.092e-02
9.498e-01,5.456e-02
9.505e-01,4.092e-02
9.512e-01,8.184e-02
9.520e-01,5.456e-02
9.527e-01,1.909e-01
9.534e-01,9.547e-02
9.542e-01,1.228e-01
9.549e-01,2.046e-01
9.556e-01,2.728e-01
9.564e-01,2.046e-01
9.571e-01,2.864e-01
9.578e-01,3.137e-01
9.586e-01,3.137e-01
9.593e-01,5.319e-01
9.600e-01,6.820e-01
9.608e-01,7.502e-01
9.615e-01,9.411e-01
9.622e-01,1.541e+00
9.630e-01,1.391e+00
9.637e-01,1.637e+00
9.644e-01,1.869e+00
9.652e-01,2.291e+00
9.659e-01,2.414e+00
9.666e-01,3.437e+00
9.674e-01,4.064e+00
9.681e-01,4.296e+00
9.688e-01,5.960e+00
9.696e-01,6.492e+00
9.703e-01,7.870e+00
9.710e-01,1.057e+01
9.718e-01,1.101e+01
9.725e-01,1.318e+01
9.732e-01,1.675e+01
9.740e-01,1.859e+01
9.747e-01,2.006e+01
9.754e-01,2.784e+01
9.762e-01,2.814e+01
9.769e-01,3.286e+01
9.776e-01,4.335e+01
9.784e-01,4.255e+01
9.791e-01,4.958e+01
9.798e-01,6.169e+01
9.806e-01,6.101e+01
9.813e-01,6.794e+01
9.820e-01,8.329e+01
9.828e-01,7.662e+01
9.835e-01,8.289e+01
9.842e-01,9.445e+01
9.850e-01,8.346e+01
9.857e-01,7.990e+01
9.864e-01,8.497e+01
9.872e-01,6.689e+01
9.879e-01,5.381e+01
9.886e-01,4.658e+01
9.894e-01,2.771e+01
9.901e-01,1.678e+01
9.908e-01,9.288e+00
9.916e-01,2.673e+00
9.923e-01,8.320e-01
9.930e-01,4.092e-02
9.938e-01,0.000e+00
9.945e-01,0.000e+00
9.952e-01,0.000e+00
9.960e-01,0.000e+00
9.967e-01,0.000e+00
9.974e-01,0.000e+00
9.982e-01,0.000e+00
9.989e-01,0.000e+00
9.996e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_039.csv <==
transmittance,probability_density
8.618e-01,0.000e+00
8.625e-01,0.000e+00
8.632e-01,0.000e+00
8.639e-01,0.000e+00
8.646e-01,0.000e+00
8.653e-01,0.000e+00
8.660e-01,0.000e+00
8.666e-01,0.000e+00
8.673e-01,0.000e+00
8.680e-01,0.000e+00
8.687e-01,0.000e+00
8.694e-01,0.000e+00
8.701e-01,0.000e+00
8.708e-01,0.000e+00
8.715e-01,0.000e+00
8.722e-01,0.000e+00
8.729e-01,0.000e+00
8.736e-01,0.000e+00
8.743e-01,0.000e+00
8.750e-01,0.000e+00
8.757e-01,0.000e+00
8.763e-01,0.000e+00
8.770e-01,0.000e+00
8.777e-01,0.000e+00
8.784e-01,0.000e+00
8.791e-01,0.000e+00
8.798e-01,0.000e+00
8.805e-01,0.000e+00
8.812e-01,0.000e+00
8.819e-01,0.000e+00
8.826e-01,0.000e+00
8.833e-01,0.000e+00
8.840e-01,0.000e+00
8.847e-01,0.000e+00
8.854e-01,0.000e+00
8.860e-01,0.000e+00
8.867e-01,0.000e+00
8.874e-01,0.000e+00
8.881e-01,0.000e+00
8.888e-01,0.000e+00
8.895e-01,0.000e+00
8.902e-01,0.000e+00
8.909e-01,0.000e+00
8.916e-01,0.000e+00
8.923e-01,0.000e+00
8.930e-01,0.000e+00
8.937e-01,0.000e+00
8.944e-01,0.000e+00
8.951e-01,0.000e+00
8.957e-01,0.000e+00
8.964e-01,0.000e+00
8.971e-01,0.000e+00
8.978e-01,0.000e+00
8.985e-01,0.000e+00
8.992e-01,0.000e+00
8.999e-01,0.000e+00
9.006e-01,0.000e+00
9.013e-01,0.000e+00
9.020e-01,0.000e+00
9.027e-01,0.000e+00
9.034e-01,0.000e+00
9.041e-01,0.000e+00
9.047e-01,0.000e+00
9.054e-01,0.000e+00
9.061e-01,0.000e+00
9.068e-01,0.000e+00
9.075e-01,0.000e+00
9.082e-01,0.000e+00
9.089e-01,0.000e+00
9.096e-01,0.000e+00
9.103e-01,0.000e+00
9.110e-01,0.000e+00
9.117e-01,0.000e+00
9.124e-01,0.000e+00
9.131e-01,0.000e+00
9.138e-01,0.000e+00
9.144e-01,0.000e+00
9.151e-01,0.000e+00
9.158e-01,0.000e+00
9.165e-01,0.000e+00
9.172e-01,0.000e+00
9.179e-01,0.000e+00
9.186e-01,0.000e+00
9.193e-01,0.000e+00
9.200e-01,0.000e+00
9.207e-01,0.000e+00
9.214e-01,0.000e+00
9.221e-01,0.000e+00
9.228e-01,0.000e+00
9.235e-01,0.000e+00
9.241e-01,0.000e+00
9.248e-01,0.000e+00
9.255e-01,0.000e+00
9.262e-01,0.000e+00
9.269e-01,0.000e+00
9.276e-01,0.000e+00
9.283e-01,0.000e+00
9.290e-01,0.000e+00
9.297e-01,0.000e+00
9.304e-01,0.000e+00
9.311e-01,0.000e+00
9.318e-01,0.000e+00
9.325e-01,0.000e+00
9.332e-01,0.000e+00
9.338e-01,0.000e+00
9.345e-01,0.000e+00
9.352e-01,0.000e+00
9.359e-01,0.000e+00
9.366e-01,0.000e+00
9.373e-01,0.000e+00
9.380e-01,0.000e+00
9.387e-01,0.000e+00
9.394e-01,0.000e+00
9.401e-01,0.000e+00
9.408e-01,0.000e+00
9.415e-01,0.000e+00
9.422e-01,0.000e+00
9.428e-01,0.000e+00
9.435e-01,0.000e+00
9.442e-01,0.000e+00
9.449e-01,0.000e+00
9.456e-01,0.000e+00
9.463e-01,0.000e+00
9.470e-01,0.000e+00
9.477e-01,1.444e-02
9.484e-01,0.000e+00
9.491e-01,1.444e-02
9.498e-01,0.000e+00
9.505e-01,1.444e-02
9.512e-01,2.887e-02
9.519e-01,0.000e+00
9.525e-01,0.000e+00
9.532e-01,1.444e-02
9.539e-01,2.887e-02
9.546e-01,1.444e-02
9.553e-01,7.218e-02
9.560e-01,2.887e-02
9.567e-01,0.000e+00
9.574e-01,8.661e-02
9.581e-01,1.155e-01
9.588e-01,8.661e-02
9.595e-01,1.444e-01
9.602e-01,1.588e-01
9.609e-01,1.877e-01
9.616e-01,2.310e-01
9.622e-01,2.454e-01
9.629e-01,3.753e-01
9.636e-01,4.186e-01
9.643e-01,2.887e-01
9.650e-01,5.919e-01
9.657e-01,7.651e-01
9.664e-01,8.373e-01
9.671e-01,1.429e+00
9.678e-01,1.646e+00
9.685e-01,1.660e+00
9.692e-01,2.136e+00
9.699e-01,2.238e+00
9.706e-01,3.262e+00
9.713e-01,3.219e+00
9.719e-01,4.085e+00
9.726e-01,5.933e+00
9.733e-01,6.785e+00
9.740e-01,7.911e+00
9.747e-01,1.044e+01
9.754e-01,1.273e+01
9.761e-01,1.471e+01
9.768e-01,1.755e+01
9.775e-01,2.157e+01
9.782e-01,2.620e+01
9.789e-01,3.053e+01
9.796e-01,3.577e+01
9.803e-01,4.238e+01
9.809e-01,4.371e+01
9.816e-01,5.750e+01
9.823e-01,6.580e+01
9.830e-01,7.349e+01
9.837e-01,8.415e+01
9.844e-01,9.219e+01
9.851e-01,9.832e+01
9.858e-01,1.052e+02
9.865e-01,1.074e+02
9.872e-01,1.026e+02
9.879e-01,9.773e+01
9.886e-01,8.790e+01
9.893e-01,6.750e+01
9.900e-01,4.970e+01
9.906e-01,2.728e+01
9.913e-01,1.727e+01
9.920e-01,6.900e+00
9.927e-01,1.819e+00
9.934e-01,1.877e-01
9.941e-01,0.000e+00
9.948e-01,0.000e+00
9.955e-01,0.000e+00
9.962e-01,0.000e+00
9.969e-01,0.000e+00
9.976e-01,0.000e+00
9.983e-01,0.000e+00
9.990e-01,0.000e+00
9.997e-01,0.000e+00


==> anc/03_results/weak_inf/tracked_numerical/0_04.csv <==
transmittance,probability_density
8.688e-01,0.000e+00
8.694e-01,0.000e+00
8.701e-01,0.000e+00
8.708e-01,0.000e+00
8.714e-01,0.000e+00
8.721e-01,0.000e+00
8.727e-01,0.000e+00
8.734e-01,0.000e+00
8.740e-01,0.000e+00
8.747e-01,0.000e+00
8.754e-01,0.000e+00
8.760e-01,0.000e+00
8.767e-01,0.000e+00
8.773e-01,0.000e+00
8.780e-01,0.000e+00
8.786e-01,0.000e+00
8.793e-01,0.000e+00
8.800e-01,0.000e+00
8.806e-01,0.000e+00
8.813e-01,0.000e+00
8.819e-01,0.000e+00
8.826e-01,0.000e+00
8.833e-01,0.000e+00
8.839e-01,0.000e+00
8.846e-01,0.000e+00
8.852e-01,0.000e+00
8.859e-01,0.000e+00
8.865e-01,0.000e+00
8.872e-01,0.000e+00
8.879e-01,0.000e+00
8.885e-01,0.000e+00
8.892e-01,0.000e+00
8.898e-01,0.000e+00
8.905e-01,0.000e+00
8.911e-01,0.000e+00
8.918e-01,0.000e+00
8.925e-01,0.000e+00
8.931e-01,0.000e+00
8.938e-01,0.000e+00
8.944e-01,0.000e+00
8.951e-01,0.000e+00
8.958e-01,0.000e+00
8.964e-01,0.000e+00
8.971e-01,0.000e+00
8.977e-01,0.000e+00
8.984e-01,0.000e+00
8.990e-01,0.000e+00
8.997e-01,0.000e+00
9.004e-01,0.000e+00
9.010e-01,0.000e+00
9.017e-01,0.000e+00
9.023e-01,0.000e+00
9.030e-01,0.000e+00
9.036e-01,0.000e+00
9.043e-01,0.000e+00
9.050e-01,0.000e+00
9.056e-01,0.000e+00
9.063e-01,0.000e+00
9.069e-01,0.000e+00
9.076e-01,0.000e+00
9.082e-01,0.000e+00
9.089e-01,0.000e+00
9.096e-01,0.000e+00
9.102e-01,0.000e+00
9.109e-01,0.000e+00
9.115e-01,0.000e+00
9.122e-01,0.000e+00
9.129e-01,0.000e+00
9.135e-01,0.000e+00
9.142e-01,0.000e+00
9.148e-01,0.000e+00
9.155e-01,0.000e+00
9.161e-01,0.000e+00
9.168e-01,0.000e+00
9.175e-01,0.000e+00
9.181e-01,0.000e+00
9.188e-01,0.000e+00
9.194e-01,0.000e+00
9.201e-01,0.000e+00
9.207e-01,0.000e+00
9.214e-01,0.000e+00
9.221e-01,0.000e+00
9.227e-01,0.000e+00
9.234e-01,0.000e+00
9.240e-01,0.000e+00
9.247e-01,0.000e+00
9.253e-01,0.000e+00
9.260e-01,0.000e+00
9.267e-01,0.000e+00
9.273e-01,0.000e+00
9.280e-01,0.000e+00
9.286e-01,0.000e+00
9.293e-01,0.000e+00
9.300e-01,0.000e+00
9.306e-01,0.000e+00
9.313e-01,0.000e+00
9.319e-01,0.000e+00
9.326e-01,0.000e+00
9.332e-01,0.000e+00
9.339e-01,0.000e+00
9.346e-01,0.000e+00
9.352e-01,0.000e+00
9.359e-01,0.000e+00
9.365e-01,0.000e+00
9.372e-01,0.000e+00
9.378e-01,0.000e+00
9.385e-01,0.000e+00
9.392e-01,0.000e+00
9.398e-01,0.000e+00
9.405e-01,0.000e+00
9.411e-01,0.000e+00
9.418e-01,0.000e+00
9.424e-01,0.000e+00
9.431e-01,0.000e+00
9.438e-01,0.000e+00
9.444e-01,0.000e+00
9.451e-01,0.000e+00
9.457e-01,0.000e+00
9.464e-01,0.000e+00
9.471e-01,0.000e+00
9.477e-01,0.000e+00
9.484e-01,0.000e+00
9.490e-01,0.000e+00
9.497e-01,0.000e+00
9.503e-01,0.000e+00
9.510e-01,0.000e+00
9.517e-01,0.000e+00
9.523e-01,0.000e+00
9.530e-01,0.000e+00
9.536e-01,0.000e+00
9.543e-01,0.000e+00
9.549e-01,0.000e+00
9.556e-01,3.041e-02
9.563e-01,0.000e+00
9.569e-01,1.520e-02
9.576e-01,3.041e-02
9.582e-01,0.000e+00
9.589e-01,0.000e+00
9.595e-01,0.000e+00
9.602e-01,3.041e-02
9.609e-01,4.561e-02
9.615e-01,4.561e-02
9.622e-01,6.082e-02
9.628e-01,0.000e+00
9.635e-01,9.122e-02
9.642e-01,1.064e-01
9.648e-01,1.064e-01
9.655e-01,1.824e-01
9.661e-01,2.433e-01
9.668e-01,2.889e-01
9.674e-01,3.193e-01
9.681e-01,3.649e-01
9.688e-01,3.801e-01
9.694e-01,4.257e-01
9.701e-01,7.450e-01
9.707e-01,9.274e-01
9.714e-01,1.338e+00
9.720e-01,1.581e+00
9.727e-01,1.992e+00
9.734e-01,2.022e+00
9.740e-01,3.056e+00
9.747e-01,3.649e+00
9.753e-01,4.227e+00
9.760e-01,5.899e+00
9.767e-01,6.203e+00
9.773e-01,9.229e+00
9.780e-01,1.014e+01
9.786e-01,1.391e+01
9.793e-01,1.824e+01
9.799e-01,1.818e+01
9.806e-01,2.709e+01
9.813e-01,2.893e+01
9.819e-01,3.964e+01
9.826e-01,4.061e+01
9.832e-01,5.822e+01
9.839e-01,7.029e+01
9.845e-01,6.959e+01
9.852e-01,9.340e+01
9.859e-01,9.020e+01
9.865e-01,1.197e+02
9.872e-01,1.280e+02
9.878e-01,1.169e+02
9.885e-01,1.348e+02
9.891e-01,1.066e+02
9.898e-01,1.124e+02
9.905e-01,7.232e+01
9.911e-01,5.954e+01
9.918e-01,3.211e+01
9.924e-01,1.133e+01
9.931e-01,4.029e+00
9.938e-01,5.017e-01
9.944e-01,1.520e-02
9.951e-01,0.000e+00
9.957e-01,0.000e+00
9.964e-01,0.000e+00
9.970e-01,0.000e+00
9.977e-01,0.000e+00
9.984e-01,0.000e+00
9.990e-01,0.000e+00
9.997e-01,0.000e+00


==> anc/03_results/weak_zap/beam_params.csv <==
bw2,st2,lt2
1.343e-05,2.445e-04,2.982e-04


==> anc/03_results/weak_zap/beam_wandering/0_00075.csv <==
transmittance,probability_density
3.303e-05,2.330e-05
9.908e-05,1.164e-03
1.651e-04,7.176e-03
2.312e-04,2.378e-02
2.972e-04,5.818e-02
3.633e-04,1.189e-01
4.294e-04,2.154e-01
4.954e-04,3.586e-01
5.615e-04,5.599e-01
6.275e-04,8.320e-01
6.936e-04,1.188e+00
7.596e-04,1.643e+00
8.257e-04,2.210e+00
8.917e-04,2.907e+00
9.578e-04,3.749e+00
1.024e-03,4.754e+00
1.090e-03,5.939e+00
1.156e-03,7.324e+00
1.222e-03,8.926e+00
1.288e-03,1.077e+01
1.354e-03,1.286e+01
1.420e-03,1.524e+01
1.486e-03,1.792e+01
1.552e-03,2.092e+01
1.618e-03,2.427e+01
1.684e-03,2.798e+01
1.750e-03,3.209e+01
1.817e-03,3.661e+01
1.883e-03,4.157e+01
1.949e-03,4.700e+01
2.015e-03,5.293e+01
2.081e-03,5.937e+01
2.147e-03,6.636e+01
2.213e-03,7.392e+01
2.279e-03,8.208e+01
2.345e-03,9.087e+01
2.411e-03,1.003e+02
2.477e-03,1.104e+02
2.543e-03,1.213e+02
2.609e-03,1.329e+02
2.675e-03,1.453e+02
2.741e-03,1.584e+02
2.807e-03,1.725e+02
2.873e-03,1.873e+02
2.939e-03,2.031e+02
3.006e-03,2.199e+02
3.072e-03,2.376e+02
3.138e-03,2.563e+02
3.204e-03,2.760e+02
3.270e-03,2.968e+02
3.336e-03,3.187e+02
3.402e-03,3.417e+02
3.468e-03,3.659e+02
3.534e-03,3.914e+02
3.600e-03,4.181e+02
3.666e-03,4.460e+02
3.732e-03,4.753e+02
3.798e-03,5.059e+02
3.864e-03,5.380e+02
3.930e-03,5.714e+02
3.996e-03,6.063e+02
4.062e-03,6.428e+02
4.128e-03,6.808e+02
4.194e-03,7.204e+02
4.261e-03,7.616e+02
4.327e-03,8.045e+02
4.393e-03,8.490e+02
4.459e-03,8.954e+02
4.525e-03,9.435e+02
4.591e-03,0.000e+00
4.657e-03,0.000e+00
4.723e-03,0.000e+00
4.789e-03,0.000e+00
4.855e-03,0.000e+00
4.921e-03,0.000e+00
4.987e-03,0.000e+00
5.053e-03,0.000e+00
5.119e-03,0.000e+00
5.185e-03,0.000e+00
5.251e-03,0.000e+00
5.317e-03,0.000e+00
5.383e-03,0.000e+00
5.450e-03,0.000e+00
5.516e-03,0.000e+00
5.582e-03,0.000e+00
5.648e-03,0.000e+00
5.714e-03,0.000e+00
5.780e-03,0.000e+00
5.846e-03,0.000e+00
5.912e-03,0.000e+00
5.978e-03,0.000e+00
6.044e-03,0.000e+00
6.110e-03,0.000e+00
6.176e-03,0.000e+00
6.242e-03,0.000e+00
6.308e-03,0.000e+00
6.374e-03,0.000e+00
6.440e-03,0.000e+00
6.506e-03,0.000e+00
6.572e-03,0.000e+00
6.639e-03,0.000e+00
6.705e-03,0.000e+00
6.771e-03,0.000e+00
6.837e-03,0.000e+00
6.903e-03,0.000e+00
6.969e-03,0.000e+00
7.035e-03,0.000e+00
7.101e-03,0.000e+00
7.167e-03,0.000e+00
7.233e-03,0.000e+00
7.299e-03,0.000e+00
7.365e-03,0.000e+00
7.431e-03,0.000e+00
7.497e-03,0.000e+00
7.563e-03,0.000e+00
7.629e-03,0.000e+00
7.695e-03,0.000e+00
7.761e-03,0.000e+00
7.828e-03,0.000e+00
7.894e-03,0.000e+00
7.960e-03,0.000e+00
8.026e-03,0.000e+00
8.092e-03,0.000e+00
8.158e-03,0.000e+00
8.224e-03,0.000e+00
8.290e-03,0.000e+00
8.356e-03,0.000e+00
8.422e-03,0.000e+00
8.488e-03,0.000e+00
8.554e-03,0.000e+00
8.620e-03,0.000e+00
8.686e-03,0.000e+00
8.752e-03,0.000e+00
8.818e-03,0.000e+00
8.884e-03,0.000e+00
8.950e-03,0.000e+00
9.017e-03,0.000e+00
9.083e-03,0.000e+00
9.149e-03,0.000e+00
9.215e-03,0.000e+00
9.281e-03,0.000e+00
9.347e-03,0.000e+00
9.413e-03,0.000e+00
9.479e-03,0.000e+00
9.545e-03,0.000e+00
9.611e-03,0.000e+00
9.677e-03,0.000e+00
9.743e-03,0.000e+00
9.809e-03,0.000e+00
9.875e-03,0.000e+00
9.941e-03,0.000e+00
1.001e-02,0.000e+00
1.007e-02,0.000e+00
1.014e-02,0.000e+00
1.021e-02,0.000e+00
1.027e-02,0.000e+00
1.034e-02,0.000e+00
1.040e-02,0.000e+00
1.047e-02,0.000e+00
1.054e-02,0.000e+00
1.060e-02,0.000e+00
1.067e-02,0.000e+00
1.073e-02,0.000e+00
1.080e-02,0.000e+00
1.087e-02,0.000e+00
1.093e-02,0.000e+00
1.100e-02,0.000e+00
1.106e-02,0.000e+00
1.113e-02,0.000e+00
1.120e-02,0.000e+00
1.126e-02,0.000e+00
1.133e-02,0.000e+00
1.139e-02,0.000e+00
1.146e-02,0.000e+00
1.153e-02,0.000e+00
1.159e-02,0.000e+00
1.166e-02,0.000e+00
1.172e-02,0.000e+00
1.179e-02,0.000e+00
1.186e-02,0.000e+00
1.192e-02,0.000e+00
1.199e-02,0.000e+00
1.206e-02,0.000e+00
1.212e-02,0.000e+00
1.219e-02,0.000e+00
1.225e-02,0.000e+00
1.232e-02,0.000e+00
1.239e-02,0.000e+00
1.245e-02,0.000e+00
1.252e-02,0.000e+00
1.258e-02,0.000e+00
1.265e-02,0.000e+00
1.272e-02,0.000e+00
1.278e-02,0.000e+00
1.285e-02,0.000e+00
1.291e-02,0.000e+00
1.298e-02,0.000e+00
1.305e-02,0.000e+00
1.311e-02,0.000e+00
1.318e-02,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_0015.csv <==
transmittance,probability_density
1.137e-04,3.017e-06
3.410e-04,1.561e-04
5.683e-04,9.777e-04
7.956e-04,3.274e-03
1.023e-03,8.075e-03
1.250e-03,1.660e-02
1.478e-03,3.025e-02
1.705e-03,5.058e-02
1.932e-03,7.930e-02
2.159e-03,1.182e-01
2.387e-03,1.694e-01
2.614e-03,2.349e-01
2.841e-03,3.169e-01
3.069e-03,4.178e-01
3.296e-03,5.400e-01
3.523e-03,6.862e-01
3.751e-03,8.590e-01
3.978e-03,1.061e+00
4.205e-03,1.296e+00
4.433e-03,1.565e+00
4.660e-03,1.873e+00
4.887e-03,2.223e+00
5.115e-03,2.617e+00
5.342e-03,3.059e+00
5.569e-03,3.553e+00
5.797e-03,4.103e+00
6.024e-03,4.710e+00
6.251e-03,5.381e+00
6.478e-03,6.117e+00
6.706e-03,6.924e+00
6.933e-03,7.805e+00
7.160e-03,8.764e+00
7.388e-03,9.805e+00
7.615e-03,1.093e+01
7.842e-03,1.215e+01
8.070e-03,1.346e+01
8.297e-03,1.488e+01
8.524e-03,1.639e+01
8.752e-03,1.802e+01
8.979e-03,1.976e+01
9.206e-03,2.161e+01
9.434e-03,2.359e+01
9.661e-03,2.570e+01
9.888e-03,2.794e+01
1.012e-02,3.032e+01
1.034e-02,3.283e+01
1.057e-02,3.550e+01
1.080e-02,3.832e+01
1.102e-02,4.130e+01
1.125e-02,4.444e+01
1.148e-02,4.775e+01
1.171e-02,5.123e+01
1.193e-02,5.490e+01
1.216e-02,5.875e+01
1.239e-02,6.279e+01
1.262e-02,6.703e+01
1.284e-02,7.147e+01
1.307e-02,7.612e+01
1.330e-02,8.098e+01
1.353e-02,8.606e+01
1.375e-02,9.137e+01
1.398e-02,9.691e+01
1.421e-02,1.027e+02
1.443e-02,1.087e+02
1.466e-02,1.150e+02
1.489e-02,1.215e+02
1.512e-02,1.283e+02
1.534e-02,1.354e+02
1.557e-02,1.427e+02
1.580e-02,1.504e+02
1.603e-02,1.583e+02
1.625e-02,1.665e+02
1.648e-02,1.750e+02
1.671e-02,1.838e+02
1.693e-02,1.930e+02
1.716e-02,2.025e+02
1.739e-02,2.123e+02
1.762e-02,2.224e+02
1.784e-02,2.329e+02
1.807e-02,2.437e+02
1.830e-02,0.000e+00
1.853e-02,0.000e+00
1.875e-02,0.000e+00
1.898e-02,0.000e+00
1.921e-02,0.000e+00
1.944e-02,0.000e+00
1.966e-02,0.000e+00
1.989e-02,0.000e+00
2.012e-02,0.000e+00
2.034e-02,0.000e+00
2.057e-02,0.000e+00
2.080e-02,0.000e+00
2.103e-02,0.000e+00
2.125e-02,0.000e+00
2.148e-02,0.000e+00
2.171e-02,0.000e+00
2.194e-02,0.000e+00
2.216e-02,0.000e+00
2.239e-02,0.000e+00
2.262e-02,0.000e+00
2.285e-02,0.000e+00
2.307e-02,0.000e+00
2.330e-02,0.000e+00
2.353e-02,0.000e+00
2.375e-02,0.000e+00
2.398e-02,0.000e+00
2.421e-02,0.000e+00
2.444e-02,0.000e+00
2.466e-02,0.000e+00
2.489e-02,0.000e+00
2.512e-02,0.000e+00
2.535e-02,0.000e+00
2.557e-02,0.000e+00
2.580e-02,0.000e+00
2.603e-02,0.000e+00
2.625e-02,0.000e+00
2.648e-02,0.000e+00
2.671e-02,0.000e+00
2.694e-02,0.000e+00
2.716e-02,0.000e+00
2.739e-02,0.000e+00
2.762e-02,0.000e+00
2.785e-02,0.000e+00
2.807e-02,0.000e+00
2.830e-02,0.000e+00
2.853e-02,0.000e+00
2.876e-02,0.000e+00
2.898e-02,0.000e+00
2.921e-02,0.000e+00
2.944e-02,0.000e+00
2.966e-02,0.000e+00
2.989e-02,0.000e+00
3.012e-02,0.000e+00
3.035e-02,0.000e+00
3.057e-02,0.000e+00
3.080e-02,0.000e+00
3.103e-02,0.000e+00
3.126e-02,0.000e+00
3.148e-02,0.000e+00
3.171e-02,0.000e+00
3.194e-02,0.000e+00
3.217e-02,0.000e+00
3.239e-02,0.000e+00
3.262e-02,0.000e+00
3.285e-02,0.000e+00
3.307e-02,0.000e+00
3.330e-02,0.000e+00
3.353e-02,0.000e+00
3.376e-02,0.000e+00
3.398e-02,0.000e+00
3.421e-02,0.000e+00
3.444e-02,0.000e+00
3.467e-02,0.000e+00
3.489e-02,0.000e+00
3.512e-02,0.000e+00
3.535e-02,0.000e+00
3.557e-02,0.000e+00
3.580e-02,0.000e+00
3.603e-02,0.000e+00
3.626e-02,0.000e+00
3.648e-02,0.000e+00
3.671e-02,0.000e+00
3.694e-02,0.000e+00
3.717e-02,0.000e+00
3.739e-02,0.000e+00
3.762e-02,0.000e+00
3.785e-02,0.000e+00
3.808e-02,0.000e+00
3.830e-02,0.000e+00
3.853e-02,0.000e+00
3.876e-02,0.000e+00
3.898e-02,0.000e+00
3.921e-02,0.000e+00
3.944e-02,0.000e+00
3.967e-02,0.000e+00
3.989e-02,0.000e+00
4.012e-02,0.000e+00
4.035e-02,0.000e+00
4.058e-02,0.000e+00
4.080e-02,0.000e+00
4.103e-02,0.000e+00
4.126e-02,0.000e+00
4.148e-02,0.000e+00
4.171e-02,0.000e+00
4.194e-02,0.000e+00
4.217e-02,0.000e+00
4.239e-02,0.000e+00
4.262e-02,0.000e+00
4.285e-02,0.000e+00
4.308e-02,0.000e+00
4.330e-02,0.000e+00
4.353e-02,0.000e+00
4.376e-02,0.000e+00
4.399e-02,0.000e+00
4.421e-02,0.000e+00
4.444e-02,0.000e+00
4.467e-02,0.000e+00
4.489e-02,0.000e+00
4.512e-02,0.000e+00
4.535e-02,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_00225.csv <==
transmittance,probability_density
2.683e-04,1.301e-06
8.050e-04,7.134e-05
1.342e-03,4.592e-04
1.878e-03,1.566e-03
2.415e-03,3.914e-03
2.952e-03,8.133e-03
3.488e-03,1.495e-02
4.025e-03,2.519e-02
4.562e-03,3.976e-02
5.099e-03,5.964e-02
5.635e-03,8.589e-02
6.172e-03,1.197e-01
6.709e-03,1.622e-01
7.245e-03,2.147e-01
7.782e-03,2.786e-01
8.319e-03,3.552e-01
8.855e-03,4.462e-01
9.392e-03,5.529e-01
9.929e-03,6.771e-01
1.047e-02,8.203e-01
1.100e-02,9.843e-01
1.154e-02,1.171e+00
1.208e-02,1.382e+00
1.261e-02,1.619e+00
1.315e-02,1.885e+00
1.369e-02,2.181e+00
1.422e-02,2.509e+00
1.476e-02,2.872e+00
1.530e-02,3.271e+00
1.583e-02,3.710e+00
1.637e-02,4.189e+00
1.691e-02,4.712e+00
1.744e-02,5.280e+00
1.798e-02,5.897e+00
1.852e-02,6.565e+00
1.905e-02,7.285e+00
1.959e-02,8.062e+00
2.013e-02,8.896e+00
2.066e-02,9.792e+00
2.120e-02,1.075e+01
2.174e-02,1.178e+01
2.227e-02,1.287e+01
2.281e-02,1.404e+01
2.335e-02,1.528e+01
2.388e-02,1.660e+01
2.442e-02,1.800e+01
2.496e-02,1.949e+01
2.549e-02,2.106e+01
2.603e-02,2.272e+01
2.657e-02,2.448e+01
2.710e-02,2.633e+01
2.764e-02,2.828e+01
2.818e-02,3.033e+01
2.871e-02,3.249e+01
2.925e-02,3.476e+01
2.979e-02,3.714e+01
3.032e-02,3.964e+01
3.086e-02,4.226e+01
3.140e-02,4.500e+01
3.193e-02,4.787e+01
3.247e-02,5.087e+01
3.301e-02,5.400e+01
3.354e-02,5.727e+01
3.408e-02,6.068e+01
3.462e-02,6.424e+01
3.515e-02,6.794e+01
3.569e-02,7.180e+01
3.623e-02,7.582e+01
3.676e-02,7.999e+01
3.730e-02,8.433e+01
3.784e-02,8.884e+01
3.837e-02,9.352e+01
3.891e-02,9.838e+01
3.945e-02,1.034e+02
3.998e-02,1.086e+02
4.052e-02,1.140e+02
4.106e-02,0.000e+00
4.159e-02,0.000e+00
4.213e-02,0.000e+00
4.267e-02,0.000e+00
4.320e-02,0.000e+00
4.374e-02,0.000e+00
4.428e-02,0.000e+00
4.481e-02,0.000e+00
4.535e-02,0.000e+00
4.589e-02,0.000e+00
4.642e-02,0.000e+00
4.696e-02,0.000e+00
4.750e-02,0.000e+00
4.803e-02,0.000e+00
4.857e-02,0.000e+00
4.911e-02,0.000e+00
4.964e-02,0.000e+00
5.018e-02,0.000e+00
5.072e-02,0.000e+00
5.125e-02,0.000e+00
5.179e-02,0.000e+00
5.233e-02,0.000e+00
5.286e-02,0.000e+00
5.340e-02,0.000e+00
5.394e-02,0.000e+00
5.447e-02,0.000e+00
5.501e-02,0.000e+00
5.555e-02,0.000e+00
5.608e-02,0.000e+00
5.662e-02,0.000e+00
5.716e-02,0.000e+00
5.769e-02,0.000e+00
5.823e-02,0.000e+00
5.877e-02,0.000e+00
5.930e-02,0.000e+00
5.984e-02,0.000e+00
6.038e-02,0.000e+00
6.091e-02,0.000e+00
6.145e-02,0.000e+00
6.199e-02,0.000e+00
6.252e-02,0.000e+00
6.306e-02,0.000e+00
6.360e-02,0.000e+00
6.413e-02,0.000e+00
6.467e-02,0.000e+00
6.521e-02,0.000e+00
6.574e-02,0.000e+00
6.628e-02,0.000e+00
6.682e-02,0.000e+00
6.735e-02,0.000e+00
6.789e-02,0.000e+00
6.843e-02,0.000e+00
6.896e-02,0.000e+00
6.950e-02,0.000e+00
7.004e-02,0.000e+00
7.057e-02,0.000e+00
7.111e-02,0.000e+00
7.165e-02,0.000e+00
7.218e-02,0.000e+00
7.272e-02,0.000e+00
7.326e-02,0.000e+00
7.379e-02,0.000e+00
7.433e-02,0.000e+00
7.487e-02,0.000e+00
7.540e-02,0.000e+00
7.594e-02,0.000e+00
7.648e-02,0.000e+00
7.702e-02,0.000e+00
7.755e-02,0.000e+00
7.809e-02,0.000e+00
7.863e-02,0.000e+00
7.916e-02,0.000e+00
7.970e-02,0.000e+00
8.024e-02,0.000e+00
8.077e-02,0.000e+00
8.131e-02,0.000e+00
8.185e-02,0.000e+00
8.238e-02,0.000e+00
8.292e-02,0.000e+00
8.346e-02,0.000e+00
8.399e-02,0.000e+00
8.453e-02,0.000e+00
8.507e-02,0.000e+00
8.560e-02,0.000e+00
8.614e-02,0.000e+00
8.668e-02,0.000e+00
8.721e-02,0.000e+00
8.775e-02,0.000e+00
8.829e-02,0.000e+00
8.882e-02,0.000e+00
8.936e-02,0.000e+00
8.990e-02,0.000e+00
9.043e-02,0.000e+00
9.097e-02,0.000e+00
9.151e-02,0.000e+00
9.204e-02,0.000e+00
9.258e-02,0.000e+00
9.312e-02,0.000e+00
9.365e-02,0.000e+00
9.419e-02,0.000e+00
9.473e-02,0.000e+00
9.526e-02,0.000e+00
9.580e-02,0.000e+00
9.634e-02,0.000e+00
9.687e-02,0.000e+00
9.741e-02,0.000e+00
9.795e-02,0.000e+00
9.848e-02,0.000e+00
9.902e-02,0.000e+00
9.956e-02,0.000e+00
1.001e-01,0.000e+00
1.006e-01,0.000e+00
1.012e-01,0.000e+00
1.017e-01,0.000e+00
1.022e-01,0.000e+00
1.028e-01,0.000e+00
1.033e-01,0.000e+00
1.038e-01,0.000e+00
1.044e-01,0.000e+00
1.049e-01,0.000e+00
1.055e-01,0.000e+00
1.060e-01,0.000e+00
1.065e-01,0.000e+00
1.071e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_003.csv <==
transmittance,probability_density
4.507e-04,4.436e-07
1.352e-03,2.645e-05
2.254e-03,1.770e-04
3.155e-03,6.189e-04
4.057e-03,1.577e-03
4.958e-03,3.327e-03
5.859e-03,6.194e-03
6.761e-03,1.055e-02
7.662e-03,1.681e-02
8.564e-03,2.543e-02
9.465e-03,3.690e-02
1.037e-02,5.176e-02
1.127e-02,7.059e-02
1.217e-02,9.400e-02
1.307e-02,1.226e-01
1.397e-02,1.572e-01
1.487e-02,1.984e-01
1.578e-02,2.469e-01
1.668e-02,3.036e-01
1.758e-02,3.693e-01
1.848e-02,4.449e-01
1.938e-02,5.311e-01
2.028e-02,6.290e-01
2.118e-02,7.395e-01
2.209e-02,8.635e-01
2.299e-02,1.002e+00
2.389e-02,1.156e+00
2.479e-02,1.327e+00
2.569e-02,1.516e+00
2.659e-02,1.724e+00
2.749e-02,1.951e+00
2.840e-02,2.200e+00
2.930e-02,2.471e+00
3.020e-02,2.766e+00
3.110e-02,3.086e+00
3.200e-02,3.433e+00
3.290e-02,3.806e+00
3.380e-02,4.209e+00
3.471e-02,4.642e+00
3.561e-02,5.107e+00
3.651e-02,5.605e+00
3.741e-02,6.137e+00
3.831e-02,6.706e+00
3.921e-02,7.312e+00
4.011e-02,7.958e+00
4.102e-02,8.644e+00
4.192e-02,9.372e+00
4.282e-02,1.014e+01
4.372e-02,1.096e+01
4.462e-02,1.183e+01
4.552e-02,1.274e+01
4.642e-02,1.371e+01
4.733e-02,1.472e+01
4.823e-02,1.579e+01
4.913e-02,1.692e+01
5.003e-02,1.810e+01
5.093e-02,1.935e+01
5.183e-02,2.065e+01
5.273e-02,2.202e+01
5.364e-02,2.346e+01
5.454e-02,2.496e+01
5.544e-02,2.653e+01
5.634e-02,2.817e+01
5.724e-02,2.988e+01
5.814e-02,3.167e+01
5.904e-02,3.354e+01
5.995e-02,3.548e+01
6.085e-02,3.751e+01
6.175e-02,3.962e+01
6.265e-02,4.181e+01
6.355e-02,4.410e+01
6.445e-02,4.647e+01
6.536e-02,4.893e+01
6.626e-02,5.149e+01
6.716e-02,5.415e+01
6.806e-02,5.691e+01
6.896e-02,5.976e+01
6.986e-02,6.272e+01
7.076e-02,6.579e+01
7.167e-02,0.000e+00
7.257e-02,0.000e+00
7.347e-02,0.000e+00
7.437e-02,0.000e+00
7.527e-02,0.000e+00
7.617e-02,0.000e+00
7.707e-02,0.000e+00
7.798e-02,0.000e+00
7.888e-02,0.000e+00
7.978e-02,0.000e+00
8.068e-02,0.000e+00
8.158e-02,0.000e+00
8.248e-02,0.000e+00
8.338e-02,0.000e+00
8.429e-02,0.000e+00
8.519e-02,0.000e+00
8.609e-02,0.000e+00
8.699e-02,0.000e+00
8.789e-02,0.000e+00
8.879e-02,0.000e+00
8.969e-02,0.000e+00
9.060e-02,0.000e+00
9.150e-02,0.000e+00
9.240e-02,0.000e+00
9.330e-02,0.000e+00
9.420e-02,0.000e+00
9.510e-02,0.000e+00
9.600e-02,0.000e+00
9.691e-02,0.000e+00
9.781e-02,0.000e+00
9.871e-02,0.000e+00
9.961e-02,0.000e+00
1.005e-01,0.000e+00
1.014e-01,0.000e+00
1.023e-01,0.000e+00
1.032e-01,0.000e+00
1.041e-01,0.000e+00
1.050e-01,0.000e+00
1.059e-01,0.000e+00
1.068e-01,0.000e+00
1.077e-01,0.000e+00
1.086e-01,0.000e+00
1.095e-01,0.000e+00
1.104e-01,0.000e+00
1.113e-01,0.000e+00
1.122e-01,0.000e+00
1.131e-01,0.000e+00
1.140e-01,0.000e+00
1.149e-01,0.000e+00
1.158e-01,0.000e+00
1.167e-01,0.000e+00
1.176e-01,0.000e+00
1.185e-01,0.000e+00
1.194e-01,0.000e+00
1.203e-01,0.000e+00
1.212e-01,0.000e+00
1.221e-01,0.000e+00
1.230e-01,0.000e+00
1.239e-01,0.000e+00
1.249e-01,0.000e+00
1.258e-01,0.000e+00
1.267e-01,0.000e+00
1.276e-01,0.000e+00
1.285e-01,0.000e+00
1.294e-01,0.000e+00
1.303e-01,0.000e+00
1.312e-01,0.000e+00
1.321e-01,0.000e+00
1.330e-01,0.000e+00
1.339e-01,0.000e+00
1.348e-01,0.000e+00
1.357e-01,0.000e+00
1.366e-01,0.000e+00
1.375e-01,0.000e+00
1.384e-01,0.000e+00
1.393e-01,0.000e+00
1.402e-01,0.000e+00
1.411e-01,0.000e+00
1.420e-01,0.000e+00
1.429e-01,0.000e+00
1.438e-01,0.000e+00
1.447e-01,0.000e+00
1.456e-01,0.000e+00
1.465e-01,0.000e+00
1.474e-01,0.000e+00
1.483e-01,0.000e+00
1.492e-01,0.000e+00
1.501e-01,0.000e+00
1.510e-01,0.000e+00
1.519e-01,0.000e+00
1.528e-01,0.000e+00
1.537e-01,0.000e+00
1.546e-01,0.000e+00
1.555e-01,0.000e+00
1.564e-01,0.000e+00
1.573e-01,0.000e+00
1.582e-01,0.000e+00
1.591e-01,0.000e+00
1.600e-01,0.000e+00
1.609e-01,0.000e+00
1.618e-01,0.000e+00
1.627e-01,0.000e+00
1.636e-01,0.000e+00
1.645e-01,0.000e+00
1.654e-01,0.000e+00
1.663e-01,0.000e+00
1.672e-01,0.000e+00
1.681e-01,0.000e+00
1.690e-01,0.000e+00
1.699e-01,0.000e+00
1.708e-01,0.000e+00
1.717e-01,0.000e+00
1.726e-01,0.000e+00
1.735e-01,0.000e+00
1.744e-01,0.000e+00
1.753e-01,0.000e+00
1.762e-01,0.000e+00
1.771e-01,0.000e+00
1.780e-01,0.000e+00
1.789e-01,0.000e+00
1.798e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_00375.csv <==
transmittance,probability_density
6.762e-04,1.657e-07
2.029e-03,1.101e-05
3.381e-03,7.753e-05
4.734e-03,2.803e-04
6.086e-03,7.322e-04
7.438e-03,1.576e-03
8.791e-03,2.984e-03
1.014e-02,5.154e-03
1.150e-02,8.315e-03
1.285e-02,1.272e-02
1.420e-02,1.864e-02
1.555e-02,2.639e-02
1.691e-02,3.628e-02
1.826e-02,4.869e-02
1.961e-02,6.397e-02
2.096e-02,8.253e-02
2.232e-02,1.048e-01
2.367e-02,1.312e-01
2.502e-02,1.623e-01
2.637e-02,1.984e-01
2.773e-02,2.402e-01
2.908e-02,2.881e-01
3.043e-02,3.428e-01
3.178e-02,4.047e-01
3.314e-02,4.745e-01
3.449e-02,5.529e-01
3.584e-02,6.404e-01
3.719e-02,7.378e-01
3.854e-02,8.457e-01
3.990e-02,9.648e-01
4.125e-02,1.096e+00
4.260e-02,1.240e+00
4.395e-02,1.397e+00
4.531e-02,1.568e+00
4.666e-02,1.755e+00
4.801e-02,1.957e+00
4.936e-02,2.176e+00
5.072e-02,2.413e+00
5.207e-02,2.668e+00
5.342e-02,2.943e+00
5.477e-02,3.238e+00
5.613e-02,3.554e+00
5.748e-02,3.893e+00
5.883e-02,4.255e+00
6.018e-02,4.641e+00
6.154e-02,5.052e+00
6.289e-02,5.489e+00
6.424e-02,5.954e+00
6.559e-02,6.448e+00
6.695e-02,6.971e+00
6.830e-02,7.524e+00
6.965e-02,8.110e+00
7.100e-02,8.728e+00
7.236e-02,9.380e+00
7.371e-02,1.007e+01
7.506e-02,1.079e+01
7.641e-02,1.155e+01
7.777e-02,1.236e+01
7.912e-02,1.320e+01
8.047e-02,1.408e+01
8.182e-02,1.501e+01
8.318e-02,1.598e+01
8.453e-02,1.699e+01
8.588e-02,1.805e+01
8.723e-02,1.917e+01
8.859e-02,2.033e+01
8.994e-02,2.154e+01
9.129e-02,2.280e+01
9.264e-02,2.412e+01
9.400e-02,2.549e+01
9.535e-02,2.692e+01
9.670e-02,2.841e+01
9.805e-02,2.996e+01
9.941e-02,3.157e+01
1.008e-01,3.325e+01
1.021e-01,3.498e+01
1.035e-01,3.679e+01
1.048e-01,3.866e+01
1.062e-01,4.060e+01
1.075e-01,4.262e+01
1.089e-01,0.000e+00
1.102e-01,0.000e+00
1.116e-01,0.000e+00
1.129e-01,0.000e+00
1.143e-01,0.000e+00
1.156e-01,0.000e+00
1.170e-01,0.000e+00
1.183e-01,0.000e+00
1.197e-01,0.000e+00
1.210e-01,0.000e+00
1.224e-01,0.000e+00
1.237e-01,0.000e+00
1.251e-01,0.000e+00
1.265e-01,0.000e+00
1.278e-01,0.000e+00
1.292e-01,0.000e+00
1.305e-01,0.000e+00
1.319e-01,0.000e+00
1.332e-01,0.000e+00
1.346e-01,0.000e+00
1.359e-01,0.000e+00
1.373e-01,0.000e+00
1.386e-01,0.000e+00
1.400e-01,0.000e+00
1.413e-01,0.000e+00
1.427e-01,0.000e+00
1.440e-01,0.000e+00
1.454e-01,0.000e+00
1.467e-01,0.000e+00
1.481e-01,0.000e+00
1.494e-01,0.000e+00
1.508e-01,0.000e+00
1.522e-01,0.000e+00
1.535e-01,0.000e+00
1.549e-01,0.000e+00
1.562e-01,0.000e+00
1.576e-01,0.000e+00
1.589e-01,0.000e+00
1.603e-01,0.000e+00
1.616e-01,0.000e+00
1.630e-01,0.000e+00
1.643e-01,0.000e+00
1.657e-01,0.000e+00
1.670e-01,0.000e+00
1.684e-01,0.000e+00
1.697e-01,0.000e+00
1.711e-01,0.000e+00
1.724e-01,0.000e+00
1.738e-01,0.000e+00
1.751e-01,0.000e+00
1.765e-01,0.000e+00
1.778e-01,0.000e+00
1.792e-01,0.000e+00
1.806e-01,0.000e+00
1.819e-01,0.000e+00
1.833e-01,0.000e+00
1.846e-01,0.000e+00
1.860e-01,0.000e+00
1.873e-01,0.000e+00
1.887e-01,0.000e+00
1.900e-01,0.000e+00
1.914e-01,0.000e+00
1.927e-01,0.000e+00
1.941e-01,0.000e+00
1.954e-01,0.000e+00
1.968e-01,0.000e+00
1.981e-01,0.000e+00
1.995e-01,0.000e+00
2.008e-01,0.000e+00
2.022e-01,0.000e+00
2.035e-01,0.000e+00
2.049e-01,0.000e+00
2.062e-01,0.000e+00
2.076e-01,0.000e+00
2.090e-01,0.000e+00
2.103e-01,0.000e+00
2.117e-01,0.000e+00
2.130e-01,0.000e+00
2.144e-01,0.000e+00
2.157e-01,0.000e+00
2.171e-01,0.000e+00
2.184e-01,0.000e+00
2.198e-01,0.000e+00
2.211e-01,0.000e+00
2.225e-01,0.000e+00
2.238e-01,0.000e+00
2.252e-01,0.000e+00
2.265e-01,0.000e+00
2.279e-01,0.000e+00
2.292e-01,0.000e+00
2.306e-01,0.000e+00
2.319e-01,0.000e+00
2.333e-01,0.000e+00
2.347e-01,0.000e+00
2.360e-01,0.000e+00
2.374e-01,0.000e+00
2.387e-01,0.000e+00
2.401e-01,0.000e+00
2.414e-01,0.000e+00
2.428e-01,0.000e+00
2.441e-01,0.000e+00
2.455e-01,0.000e+00
2.468e-01,0.000e+00
2.482e-01,0.000e+00
2.495e-01,0.000e+00
2.509e-01,0.000e+00
2.522e-01,0.000e+00
2.536e-01,0.000e+00
2.549e-01,0.000e+00
2.563e-01,0.000e+00
2.576e-01,0.000e+00
2.590e-01,0.000e+00
2.603e-01,0.000e+00
2.617e-01,0.000e+00
2.631e-01,0.000e+00
2.644e-01,0.000e+00
2.658e-01,0.000e+00
2.671e-01,0.000e+00
2.685e-01,0.000e+00
2.698e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_0045.csv <==
transmittance,probability_density
9.067e-04,5.365e-08
2.720e-03,4.084e-06
4.533e-03,3.062e-05
6.347e-03,1.154e-04
8.160e-03,3.109e-04
9.973e-03,6.861e-04
1.179e-02,1.326e-03
1.360e-02,2.331e-03
1.541e-02,3.820e-03
1.723e-02,5.923e-03
1.904e-02,8.789e-03
2.085e-02,1.258e-02
2.267e-02,1.748e-02
2.448e-02,2.368e-02
2.629e-02,3.139e-02
2.811e-02,4.084e-02
2.992e-02,5.226e-02
3.173e-02,6.592e-02
3.355e-02,8.207e-02
3.536e-02,1.010e-01
3.717e-02,1.230e-01
3.899e-02,1.485e-01
4.080e-02,1.776e-01
4.261e-02,2.109e-01
4.443e-02,2.485e-01
4.624e-02,2.910e-01
4.805e-02,3.387e-01
4.987e-02,3.920e-01
5.168e-02,4.513e-01
5.349e-02,5.171e-01
5.531e-02,5.898e-01
5.712e-02,6.698e-01
5.893e-02,7.577e-01
6.075e-02,8.539e-01
6.256e-02,9.590e-01
6.437e-02,1.073e+00
6.619e-02,1.198e+00
6.800e-02,1.333e+00
6.981e-02,1.478e+00
7.163e-02,1.636e+00
7.344e-02,1.805e+00
7.525e-02,1.988e+00
7.707e-02,2.183e+00
7.888e-02,2.393e+00
8.069e-02,2.618e+00
8.251e-02,2.858e+00
8.432e-02,3.114e+00
8.613e-02,3.386e+00
8.795e-02,3.676e+00
8.976e-02,3.985e+00
9.157e-02,4.312e+00
9.339e-02,4.659e+00
9.520e-02,5.026e+00
9.701e-02,5.415e+00
9.883e-02,5.825e+00
1.006e-01,6.258e+00
1.025e-01,6.715e+00
1.043e-01,7.197e+00
1.061e-01,7.703e+00
1.079e-01,8.236e+00
1.097e-01,8.796e+00
1.115e-01,9.384e+00
1.133e-01,1.000e+01
1.151e-01,1.065e+01
1.170e-01,1.132e+01
1.188e-01,1.203e+01
1.206e-01,1.278e+01
1.224e-01,1.355e+01
1.242e-01,1.436e+01
1.260e-01,1.521e+01
1.278e-01,1.609e+01
1.297e-01,1.701e+01
1.315e-01,1.797e+01
1.333e-01,1.896e+01
1.351e-01,2.000e+01
1.369e-01,2.109e+01
1.387e-01,2.221e+01
1.405e-01,2.338e+01
1.423e-01,2.459e+01
1.442e-01,2.585e+01
1.460e-01,2.716e+01
1.478e-01,2.852e+01
1.496e-01,2.993e+01
1.514e-01,3.139e+01
1.532e-01,0.000e+00
1.550e-01,0.000e+00
1.569e-01,0.000e+00
1.587e-01,0.000e+00
1.605e-01,0.000e+00
1.623e-01,0.000e+00
1.641e-01,0.000e+00
1.659e-01,0.000e+00
1.677e-01,0.000e+00
1.695e-01,0.000e+00
1.714e-01,0.000e+00
1.732e-01,0.000e+00
1.750e-01,0.000e+00
1.768e-01,0.000e+00
1.786e-01,0.000e+00
1.804e-01,0.000e+00
1.822e-01,0.000e+00
1.841e-01,0.000e+00
1.859e-01,0.000e+00
1.877e-01,0.000e+00
1.895e-01,0.000e+00
1.913e-01,0.000e+00
1.931e-01,0.000e+00
1.949e-01,0.000e+00
1.967e-01,0.000e+00
1.986e-01,0.000e+00
2.004e-01,0.000e+00
2.022e-01,0.000e+00
2.040e-01,0.000e+00
2.058e-01,0.000e+00
2.076e-01,0.000e+00
2.094e-01,0.000e+00
2.113e-01,0.000e+00
2.131e-01,0.000e+00
2.149e-01,0.000e+00
2.167e-01,0.000e+00
2.185e-01,0.000e+00
2.203e-01,0.000e+00
2.221e-01,0.000e+00
2.239e-01,0.000e+00
2.258e-01,0.000e+00
2.276e-01,0.000e+00
2.294e-01,0.000e+00
2.312e-01,0.000e+00
2.330e-01,0.000e+00
2.348e-01,0.000e+00
2.366e-01,0.000e+00
2.385e-01,0.000e+00
2.403e-01,0.000e+00
2.421e-01,0.000e+00
2.439e-01,0.000e+00
2.457e-01,0.000e+00
2.475e-01,0.000e+00
2.493e-01,0.000e+00
2.511e-01,0.000e+00
2.530e-01,0.000e+00
2.548e-01,0.000e+00
2.566e-01,0.000e+00
2.584e-01,0.000e+00
2.602e-01,0.000e+00
2.620e-01,0.000e+00
2.638e-01,0.000e+00
2.657e-01,0.000e+00
2.675e-01,0.000e+00
2.693e-01,0.000e+00
2.711e-01,0.000e+00
2.729e-01,0.000e+00
2.747e-01,0.000e+00
2.765e-01,0.000e+00
2.783e-01,0.000e+00
2.802e-01,0.000e+00
2.820e-01,0.000e+00
2.838e-01,0.000e+00
2.856e-01,0.000e+00
2.874e-01,0.000e+00
2.892e-01,0.000e+00
2.910e-01,0.000e+00
2.929e-01,0.000e+00
2.947e-01,0.000e+00
2.965e-01,0.000e+00
2.983e-01,0.000e+00
3.001e-01,0.000e+00
3.019e-01,0.000e+00
3.037e-01,0.000e+00
3.055e-01,0.000e+00
3.074e-01,0.000e+00
3.092e-01,0.000e+00
3.110e-01,0.000e+00
3.128e-01,0.000e+00
3.146e-01,0.000e+00
3.164e-01,0.000e+00
3.182e-01,0.000e+00
3.201e-01,0.000e+00
3.219e-01,0.000e+00
3.237e-01,0.000e+00
3.255e-01,0.000e+00
3.273e-01,0.000e+00
3.291e-01,0.000e+00
3.309e-01,0.000e+00
3.327e-01,0.000e+00
3.346e-01,0.000e+00
3.364e-01,0.000e+00
3.382e-01,0.000e+00
3.400e-01,0.000e+00
3.418e-01,0.000e+00
3.436e-01,0.000e+00
3.454e-01,0.000e+00
3.473e-01,0.000e+00
3.491e-01,0.000e+00
3.509e-01,0.000e+00
3.527e-01,0.000e+00
3.545e-01,0.000e+00
3.563e-01,0.000e+00
3.581e-01,0.000e+00
3.599e-01,0.000e+00
3.618e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_00525.csv <==
transmittance,probability_density
1.170e-03,1.761e-08
3.510e-03,1.577e-06
5.851e-03,1.275e-05
8.191e-03,5.053e-05
1.053e-02,1.413e-04
1.287e-02,3.212e-04
1.521e-02,6.365e-04
1.755e-02,1.143e-03
1.989e-02,1.908e-03
2.223e-02,3.008e-03
2.457e-02,4.532e-03
2.691e-02,6.576e-03
2.925e-02,9.252e-03
3.159e-02,1.268e-02
3.393e-02,1.699e-02
3.627e-02,2.232e-02
3.861e-02,2.883e-02
4.095e-02,3.668e-02
4.329e-02,4.605e-02
4.563e-02,5.713e-02
4.798e-02,7.011e-02
5.032e-02,8.521e-02
5.266e-02,1.026e-01
5.500e-02,1.226e-01
5.734e-02,1.455e-01
5.968e-02,1.714e-01
6.202e-02,2.006e-01
6.436e-02,2.334e-01
6.670e-02,2.702e-01
6.904e-02,3.112e-01
7.138e-02,3.567e-01
7.372e-02,4.071e-01
7.606e-02,4.627e-01
7.840e-02,5.238e-01
8.074e-02,5.909e-01
8.308e-02,6.642e-01
8.542e-02,7.443e-01
8.776e-02,8.314e-01
9.010e-02,9.260e-01
9.244e-02,1.029e+00
9.478e-02,1.140e+00
9.712e-02,1.259e+00
9.946e-02,1.388e+00
1.018e-01,1.527e+00
1.041e-01,1.676e+00
1.065e-01,1.836e+00
1.088e-01,2.007e+00
1.112e-01,2.190e+00
1.135e-01,2.385e+00
1.158e-01,2.593e+00
1.182e-01,2.814e+00
1.205e-01,3.050e+00
1.229e-01,3.300e+00
1.252e-01,3.565e+00
1.275e-01,3.846e+00
1.299e-01,4.143e+00
1.322e-01,4.458e+00
1.346e-01,4.790e+00
1.369e-01,5.141e+00
1.392e-01,5.511e+00
1.416e-01,5.900e+00
1.439e-01,6.310e+00
1.463e-01,6.742e+00
1.486e-01,7.195e+00
1.509e-01,7.671e+00
1.533e-01,8.170e+00
1.556e-01,8.694e+00
1.580e-01,9.243e+00
1.603e-01,9.817e+00
1.626e-01,1.042e+01
1.650e-01,1.105e+01
1.673e-01,1.170e+01
1.697e-01,1.239e+01
1.720e-01,1.311e+01
1.743e-01,1.385e+01
1.767e-01,1.463e+01
1.790e-01,1.544e+01
1.814e-01,1.629e+01
1.837e-01,1.717e+01
1.860e-01,1.809e+01
1.884e-01,1.904e+01
1.907e-01,2.003e+01
1.931e-01,2.106e+01
1.954e-01,2.213e+01
1.978e-01,2.324e+01
2.001e-01,2.440e+01
2.024e-01,0.000e+00
2.048e-01,0.000e+00
2.071e-01,0.000e+00
2.095e-01,0.000e+00
2.118e-01,0.000e+00
2.141e-01,0.000e+00
2.165e-01,0.000e+00
2.188e-01,0.000e+00
2.212e-01,0.000e+00
2.235e-01,0.000e+00
2.258e-01,0.000e+00
2.282e-01,0.000e+00
2.305e-01,0.000e+00
2.329e-01,0.000e+00
2.352e-01,0.000e+00
2.375e-01,0.000e+00
2.399e-01,0.000e+00
2.422e-01,0.000e+00
2.446e-01,0.000e+00
2.469e-01,0.000e+00
2.492e-01,0.000e+00
2.516e-01,0.000e+00
2.539e-01,0.000e+00
2.563e-01,0.000e+00
2.586e-01,0.000e+00
2.609e-01,0.000e+00
2.633e-01,0.000e+00
2.656e-01,0.000e+00
2.680e-01,0.000e+00
2.703e-01,0.000e+00
2.726e-01,0.000e+00
2.750e-01,0.000e+00
2.773e-01,0.000e+00
2.797e-01,0.000e+00
2.820e-01,0.000e+00
2.843e-01,0.000e+00
2.867e-01,0.000e+00
2.890e-01,0.000e+00
2.914e-01,0.000e+00
2.937e-01,0.000e+00
2.960e-01,0.000e+00
2.984e-01,0.000e+00
3.007e-01,0.000e+00
3.031e-01,0.000e+00
3.054e-01,0.000e+00
3.077e-01,0.000e+00
3.101e-01,0.000e+00
3.124e-01,0.000e+00
3.148e-01,0.000e+00
3.171e-01,0.000e+00
3.194e-01,0.000e+00
3.218e-01,0.000e+00
3.241e-01,0.000e+00
3.265e-01,0.000e+00
3.288e-01,0.000e+00
3.311e-01,0.000e+00
3.335e-01,0.000e+00
3.358e-01,0.000e+00
3.382e-01,0.000e+00
3.405e-01,0.000e+00
3.428e-01,0.000e+00
3.452e-01,0.000e+00
3.475e-01,0.000e+00
3.499e-01,0.000e+00
3.522e-01,0.000e+00
3.545e-01,0.000e+00
3.569e-01,0.000e+00
3.592e-01,0.000e+00
3.616e-01,0.000e+00
3.639e-01,0.000e+00
3.662e-01,0.000e+00
3.686e-01,0.000e+00
3.709e-01,0.000e+00
3.733e-01,0.000e+00
3.756e-01,0.000e+00
3.780e-01,0.000e+00
3.803e-01,0.000e+00
3.826e-01,0.000e+00
3.850e-01,0.000e+00
3.873e-01,0.000e+00
3.897e-01,0.000e+00
3.920e-01,0.000e+00
3.943e-01,0.000e+00
3.967e-01,0.000e+00
3.990e-01,0.000e+00
4.014e-01,0.000e+00
4.037e-01,0.000e+00
4.060e-01,0.000e+00
4.084e-01,0.000e+00
4.107e-01,0.000e+00
4.131e-01,0.000e+00
4.154e-01,0.000e+00
4.177e-01,0.000e+00
4.201e-01,0.000e+00
4.224e-01,0.000e+00
4.248e-01,0.000e+00
4.271e-01,0.000e+00
4.294e-01,0.000e+00
4.318e-01,0.000e+00
4.341e-01,0.000e+00
4.365e-01,0.000e+00
4.388e-01,0.000e+00
4.411e-01,0.000e+00
4.435e-01,0.000e+00
4.458e-01,0.000e+00
4.482e-01,0.000e+00
4.505e-01,0.000e+00
4.528e-01,0.000e+00
4.552e-01,0.000e+00
4.575e-01,0.000e+00
4.599e-01,0.000e+00
4.622e-01,0.000e+00
4.645e-01,0.000e+00
4.669e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_006.csv <==
transmittance,probability_density
1.389e-03,4.469e-09
4.166e-03,4.838e-07
6.944e-03,4.274e-06
9.721e-03,1.795e-05
1.250e-02,5.246e-05
1.528e-02,1.235e-04
1.805e-02,2.519e-04
2.083e-02,4.639e-04
2.361e-02,7.915e-04
2.639e-02,1.272e-03
2.916e-02,1.950e-03
3.194e-02,2.876e-03
3.472e-02,4.105e-03
3.750e-02,5.702e-03
4.027e-02,7.736e-03
4.305e-02,1.028e-02
4.583e-02,1.343e-02
4.861e-02,1.727e-02
5.138e-02,2.189e-02
5.416e-02,2.741e-02
5.694e-02,3.394e-02
5.972e-02,4.159e-02
6.249e-02,5.051e-02
6.527e-02,6.081e-02
6.805e-02,7.266e-02
7.083e-02,8.620e-02
7.360e-02,1.016e-01
7.638e-02,1.190e-01
7.916e-02,1.386e-01
8.194e-02,1.606e-01
8.471e-02,1.852e-01
8.749e-02,2.126e-01
9.027e-02,2.430e-01
9.305e-02,2.766e-01
9.582e-02,3.136e-01
9.860e-02,3.543e-01
1.014e-01,3.990e-01
1.042e-01,4.479e-01
1.069e-01,5.012e-01
1.097e-01,5.592e-01
1.125e-01,6.223e-01
1.153e-01,6.907e-01
1.180e-01,7.647e-01
1.208e-01,8.447e-01
1.236e-01,9.309e-01
1.264e-01,1.024e+00
1.292e-01,1.123e+00
1.319e-01,1.230e+00
1.347e-01,1.345e+00
1.375e-01,1.468e+00
1.403e-01,1.599e+00
1.430e-01,1.739e+00
1.458e-01,1.888e+00
1.486e-01,2.046e+00
1.514e-01,2.215e+00
1.542e-01,2.394e+00
1.569e-01,2.584e+00
1.597e-01,2.786e+00
1.625e-01,2.999e+00
1.653e-01,3.224e+00
1.680e-01,3.463e+00
1.708e-01,3.715e+00
1.736e-01,3.980e+00
1.764e-01,4.260e+00
1.791e-01,4.554e+00
1.819e-01,4.865e+00
1.847e-01,5.191e+00
1.875e-01,5.533e+00
1.903e-01,5.893e+00
1.930e-01,6.270e+00
1.958e-01,6.666e+00
1.986e-01,7.080e+00
2.014e-01,7.514e+00
2.041e-01,7.969e+00
2.069e-01,8.444e+00
2.097e-01,8.940e+00
2.125e-01,9.459e+00
2.153e-01,1.000e+01
2.180e-01,1.057e+01
2.208e-01,1.116e+01
2.236e-01,1.177e+01
2.264e-01,1.241e+01
2.291e-01,1.308e+01
2.319e-01,1.377e+01
2.347e-01,1.449e+01
2.375e-01,1.525e+01
2.403e-01,1.603e+01
2.430e-01,1.684e+01
2.458e-01,1.769e+01
2.486e-01,1.857e+01
2.514e-01,1.949e+01
2.541e-01,2.046e+01
2.569e-01,0.000e+00
2.597e-01,0.000e+00
2.625e-01,0.000e+00
2.653e-01,0.000e+00
2.680e-01,0.000e+00
2.708e-01,0.000e+00
2.736e-01,0.000e+00
2.764e-01,0.000e+00
2.791e-01,0.000e+00
2.819e-01,0.000e+00
2.847e-01,0.000e+00
2.875e-01,0.000e+00
2.902e-01,0.000e+00
2.930e-01,0.000e+00
2.958e-01,0.000e+00
2.986e-01,0.000e+00
3.014e-01,0.000e+00
3.041e-01,0.000e+00
3.069e-01,0.000e+00
3.097e-01,0.000e+00
3.125e-01,0.000e+00
3.152e-01,0.000e+00
3.180e-01,0.000e+00
3.208e-01,0.000e+00
3.236e-01,0.000e+00
3.264e-01,0.000e+00
3.291e-01,0.000e+00
3.319e-01,0.000e+00
3.347e-01,0.000e+00
3.375e-01,0.000e+00
3.402e-01,0.000e+00
3.430e-01,0.000e+00
3.458e-01,0.000e+00
3.486e-01,0.000e+00
3.514e-01,0.000e+00
3.541e-01,0.000e+00
3.569e-01,0.000e+00
3.597e-01,0.000e+00
3.625e-01,0.000e+00
3.652e-01,0.000e+00
3.680e-01,0.000e+00
3.708e-01,0.000e+00
3.736e-01,0.000e+00
3.764e-01,0.000e+00
3.791e-01,0.000e+00
3.819e-01,0.000e+00
3.847e-01,0.000e+00
3.875e-01,0.000e+00
3.902e-01,0.000e+00
3.930e-01,0.000e+00
3.958e-01,0.000e+00
3.986e-01,0.000e+00
4.013e-01,0.000e+00
4.041e-01,0.000e+00
4.069e-01,0.000e+00
4.097e-01,0.000e+00
4.125e-01,0.000e+00
4.152e-01,0.000e+00
4.180e-01,0.000e+00
4.208e-01,0.000e+00
4.236e-01,0.000e+00
4.263e-01,0.000e+00
4.291e-01,0.000e+00
4.319e-01,0.000e+00
4.347e-01,0.000e+00
4.375e-01,0.000e+00
4.402e-01,0.000e+00
4.430e-01,0.000e+00
4.458e-01,0.000e+00
4.486e-01,0.000e+00
4.513e-01,0.000e+00
4.541e-01,0.000e+00
4.569e-01,0.000e+00
4.597e-01,0.000e+00
4.625e-01,0.000e+00
4.652e-01,0.000e+00
4.680e-01,0.000e+00
4.708e-01,0.000e+00
4.736e-01,0.000e+00
4.763e-01,0.000e+00
4.791e-01,0.000e+00
4.819e-01,0.000e+00
4.847e-01,0.000e+00
4.875e-01,0.000e+00
4.902e-01,0.000e+00
4.930e-01,0.000e+00
4.958e-01,0.000e+00
4.986e-01,0.000e+00
5.013e-01,0.000e+00
5.041e-01,0.000e+00
5.069e-01,0.000e+00
5.097e-01,0.000e+00
5.124e-01,0.000e+00
5.152e-01,0.000e+00
5.180e-01,0.000e+00
5.208e-01,0.000e+00
5.236e-01,0.000e+00
5.263e-01,0.000e+00
5.291e-01,0.000e+00
5.319e-01,0.000e+00
5.347e-01,0.000e+00
5.374e-01,0.000e+00
5.402e-01,0.000e+00
5.430e-01,0.000e+00
5.458e-01,0.000e+00
5.486e-01,0.000e+00
5.513e-01,0.000e+00
5.541e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_00675.csv <==
transmittance,probability_density
1.622e-03,1.096e-09
4.867e-03,1.473e-07
8.111e-03,1.439e-06
1.136e-02,6.463e-06
1.460e-02,1.985e-05
1.784e-02,4.864e-05
2.109e-02,1.026e-04
2.433e-02,1.944e-04
2.758e-02,3.400e-04
3.082e-02,5.590e-04
3.407e-02,8.742e-04
3.731e-02,1.313e-03
4.056e-02,1.906e-03
4.380e-02,2.689e-03
4.704e-02,3.701e-03
5.029e-02,4.986e-03
5.353e-02,6.595e-03
5.678e-02,8.580e-03
6.002e-02,1.100e-02
6.327e-02,1.392e-02
6.651e-02,1.741e-02
6.976e-02,2.155e-02
7.300e-02,2.641e-02
7.624e-02,3.208e-02
7.949e-02,3.866e-02
8.273e-02,4.624e-02
8.598e-02,5.493e-02
8.922e-02,6.484e-02
9.247e-02,7.608e-02
9.571e-02,8.878e-02
9.896e-02,1.031e-01
1.022e-01,1.191e-01
1.054e-01,1.370e-01
1.087e-01,1.569e-01
1.119e-01,1.790e-01
1.152e-01,2.034e-01
1.184e-01,2.304e-01
1.217e-01,2.600e-01
1.249e-01,2.926e-01
1.282e-01,3.282e-01
1.314e-01,3.671e-01
1.346e-01,4.095e-01
1.379e-01,4.557e-01
1.411e-01,5.057e-01
1.444e-01,5.600e-01
1.476e-01,6.186e-01
1.509e-01,6.820e-01
1.541e-01,7.502e-01
1.574e-01,8.237e-01
1.606e-01,9.027e-01
1.638e-01,9.874e-01
1.671e-01,1.078e+00
1.703e-01,1.175e+00
1.736e-01,1.279e+00
1.768e-01,1.390e+00
1.801e-01,1.508e+00
1.833e-01,1.634e+00
1.866e-01,1.768e+00
1.898e-01,1.910e+00
1.930e-01,2.061e+00
1.963e-01,2.221e+00
1.995e-01,2.391e+00
2.028e-01,2.571e+00
2.060e-01,2.761e+00
2.093e-01,2.962e+00
2.125e-01,3.174e+00
2.158e-01,3.397e+00
2.190e-01,3.633e+00
2.222e-01,3.881e+00
2.255e-01,4.142e+00
2.287e-01,4.417e+00
2.320e-01,4.706e+00
2.352e-01,5.010e+00
2.385e-01,5.328e+00
2.417e-01,5.662e+00
2.450e-01,6.013e+00
2.482e-01,6.380e+00
2.514e-01,6.764e+00
2.547e-01,7.166e+00
2.579e-01,7.587e+00
2.612e-01,8.027e+00
2.644e-01,8.486e+00
2.677e-01,8.966e+00
2.709e-01,9.467e+00
2.742e-01,9.990e+00
2.774e-01,1.054e+01
2.806e-01,1.110e+01
2.839e-01,1.170e+01
2.871e-01,1.231e+01
2.904e-01,1.296e+01
2.936e-01,1.363e+01
2.969e-01,1.433e+01
3.001e-01,1.506e+01
3.034e-01,1.582e+01
3.066e-01,1.662e+01
3.098e-01,1.747e+01
3.131e-01,0.000e+00
3.163e-01,0.000e+00
3.196e-01,0.000e+00
3.228e-01,0.000e+00
3.261e-01,0.000e+00
3.293e-01,0.000e+00
3.326e-01,0.000e+00
3.358e-01,0.000e+00
3.390e-01,0.000e+00
3.423e-01,0.000e+00
3.455e-01,0.000e+00
3.488e-01,0.000e+00
3.520e-01,0.000e+00
3.553e-01,0.000e+00
3.585e-01,0.000e+00
3.618e-01,0.000e+00
3.650e-01,0.000e+00
3.682e-01,0.000e+00
3.715e-01,0.000e+00
3.747e-01,0.000e+00
3.780e-01,0.000e+00
3.812e-01,0.000e+00
3.845e-01,0.000e+00
3.877e-01,0.000e+00
3.910e-01,0.000e+00
3.942e-01,0.000e+00
3.974e-01,0.000e+00
4.007e-01,0.000e+00
4.039e-01,0.000e+00
4.072e-01,0.000e+00
4.104e-01,0.000e+00
4.137e-01,0.000e+00
4.169e-01,0.000e+00
4.202e-01,0.000e+00
4.234e-01,0.000e+00
4.266e-01,0.000e+00
4.299e-01,0.000e+00
4.331e-01,0.000e+00
4.364e-01,0.000e+00
4.396e-01,0.000e+00
4.429e-01,0.000e+00
4.461e-01,0.000e+00
4.494e-01,0.000e+00
4.526e-01,0.000e+00
4.558e-01,0.000e+00
4.591e-01,0.000e+00
4.623e-01,0.000e+00
4.656e-01,0.000e+00
4.688e-01,0.000e+00
4.721e-01,0.000e+00
4.753e-01,0.000e+00
4.786e-01,0.000e+00
4.818e-01,0.000e+00
4.850e-01,0.000e+00
4.883e-01,0.000e+00
4.915e-01,0.000e+00
4.948e-01,0.000e+00
4.980e-01,0.000e+00
5.013e-01,0.000e+00
5.045e-01,0.000e+00
5.078e-01,0.000e+00
5.110e-01,0.000e+00
5.142e-01,0.000e+00
5.175e-01,0.000e+00
5.207e-01,0.000e+00
5.240e-01,0.000e+00
5.272e-01,0.000e+00
5.305e-01,0.000e+00
5.337e-01,0.000e+00
5.370e-01,0.000e+00
5.402e-01,0.000e+00
5.434e-01,0.000e+00
5.467e-01,0.000e+00
5.499e-01,0.000e+00
5.532e-01,0.000e+00
5.564e-01,0.000e+00
5.597e-01,0.000e+00
5.629e-01,0.000e+00
5.662e-01,0.000e+00
5.694e-01,0.000e+00
5.726e-01,0.000e+00
5.759e-01,0.000e+00
5.791e-01,0.000e+00
5.824e-01,0.000e+00
5.856e-01,0.000e+00
5.889e-01,0.000e+00
5.921e-01,0.000e+00
5.954e-01,0.000e+00
5.986e-01,0.000e+00
6.018e-01,0.000e+00
6.051e-01,0.000e+00
6.083e-01,0.000e+00
6.116e-01,0.000e+00
6.148e-01,0.000e+00
6.181e-01,0.000e+00
6.213e-01,0.000e+00
6.246e-01,0.000e+00
6.278e-01,0.000e+00
6.310e-01,0.000e+00
6.343e-01,0.000e+00
6.375e-01,0.000e+00
6.408e-01,0.000e+00
6.440e-01,0.000e+00
6.473e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_0075.csv <==
transmittance,probability_density
1.806e-03,2.177e-10
5.419e-03,3.716e-08
9.032e-03,4.063e-07
1.265e-02,1.966e-06
1.626e-02,6.383e-06
1.987e-02,1.636e-05
2.348e-02,3.580e-05
2.710e-02,7.006e-05
3.071e-02,1.261e-04
3.432e-02,2.125e-04
3.794e-02,3.399e-04
4.155e-02,5.210e-04
4.516e-02,7.708e-04
4.877e-02,1.106e-03
5.239e-02,1.548e-03
5.600e-02,2.118e-03
5.961e-02,2.841e-03
6.323e-02,3.746e-03
6.684e-02,4.865e-03
7.045e-02,6.231e-03
7.407e-02,7.883e-03
7.768e-02,9.863e-03
8.129e-02,1.221e-02
8.490e-02,1.499e-02
8.852e-02,1.823e-02
9.213e-02,2.201e-02
9.574e-02,2.638e-02
9.936e-02,3.141e-02
1.030e-01,3.716e-02
1.066e-01,4.371e-02
1.102e-01,5.114e-02
1.138e-01,5.954e-02
1.174e-01,6.898e-02
1.210e-01,7.957e-02
1.246e-01,9.140e-02
1.283e-01,1.046e-01
1.319e-01,1.192e-01
1.355e-01,1.354e-01
1.391e-01,1.533e-01
1.427e-01,1.730e-01
1.463e-01,1.947e-01
1.499e-01,2.184e-01
1.536e-01,2.444e-01
1.572e-01,2.727e-01
1.608e-01,3.036e-01
1.644e-01,3.372e-01
1.680e-01,3.736e-01
1.716e-01,4.131e-01
1.752e-01,4.558e-01
1.788e-01,5.019e-01
1.825e-01,5.517e-01
1.861e-01,6.052e-01
1.897e-01,6.628e-01
1.933e-01,7.246e-01
1.969e-01,7.909e-01
2.005e-01,8.619e-01
2.041e-01,9.378e-01
2.077e-01,1.019e+00
2.114e-01,1.106e+00
2.150e-01,1.198e+00
2.186e-01,1.296e+00
2.222e-01,1.401e+00
2.258e-01,1.512e+00
2.294e-01,1.630e+00
2.330e-01,1.755e+00
2.366e-01,1.888e+00
2.403e-01,2.028e+00
2.439e-01,2.177e+00
2.475e-01,2.334e+00
2.511e-01,2.500e+00
2.547e-01,2.675e+00
2.583e-01,2.860e+00
2.619e-01,3.055e+00
2.656e-01,3.260e+00
2.692e-01,3.476e+00
2.728e-01,3.703e+00
2.764e-01,3.942e+00
2.800e-01,4.193e+00
2.836e-01,4.457e+00
2.872e-01,4.733e+00
2.908e-01,5.023e+00
2.945e-01,5.327e+00
2.981e-01,5.646e+00
3.017e-01,5.979e+00
3.053e-01,6.328e+00
3.089e-01,6.693e+00
3.125e-01,7.075e+00
3.161e-01,7.474e+00
3.197e-01,7.892e+00
3.234e-01,8.327e+00
3.270e-01,8.782e+00
3.306e-01,9.257e+00
3.342e-01,9.752e+00
3.378e-01,1.027e+01
3.414e-01,1.081e+01
3.450e-01,1.137e+01
3.486e-01,1.196e+01
3.523e-01,1.257e+01
3.559e-01,1.321e+01
3.595e-01,1.388e+01
3.631e-01,1.459e+01
3.667e-01,1.536e+01
3.703e-01,0.000e+00
3.739e-01,0.000e+00
3.776e-01,0.000e+00
3.812e-01,0.000e+00
3.848e-01,0.000e+00
3.884e-01,0.000e+00
3.920e-01,0.000e+00
3.956e-01,0.000e+00
3.992e-01,0.000e+00
4.028e-01,0.000e+00
4.065e-01,0.000e+00
4.101e-01,0.000e+00
4.137e-01,0.000e+00
4.173e-01,0.000e+00
4.209e-01,0.000e+00
4.245e-01,0.000e+00
4.281e-01,0.000e+00
4.317e-01,0.000e+00
4.354e-01,0.000e+00
4.390e-01,0.000e+00
4.426e-01,0.000e+00
4.462e-01,0.000e+00
4.498e-01,0.000e+00
4.534e-01,0.000e+00
4.570e-01,0.000e+00
4.607e-01,0.000e+00
4.643e-01,0.000e+00
4.679e-01,0.000e+00
4.715e-01,0.000e+00
4.751e-01,0.000e+00
4.787e-01,0.000e+00
4.823e-01,0.000e+00
4.859e-01,0.000e+00
4.896e-01,0.000e+00
4.932e-01,0.000e+00
4.968e-01,0.000e+00
5.004e-01,0.000e+00
5.040e-01,0.000e+00
5.076e-01,0.000e+00
5.112e-01,0.000e+00
5.148e-01,0.000e+00
5.185e-01,0.000e+00
5.221e-01,0.000e+00
5.257e-01,0.000e+00
5.293e-01,0.000e+00
5.329e-01,0.000e+00
5.365e-01,0.000e+00
5.401e-01,0.000e+00
5.437e-01,0.000e+00
5.474e-01,0.000e+00
5.510e-01,0.000e+00
5.546e-01,0.000e+00
5.582e-01,0.000e+00
5.618e-01,0.000e+00
5.654e-01,0.000e+00
5.690e-01,0.000e+00
5.727e-01,0.000e+00
5.763e-01,0.000e+00
5.799e-01,0.000e+00
5.835e-01,0.000e+00
5.871e-01,0.000e+00
5.907e-01,0.000e+00
5.943e-01,0.000e+00
5.979e-01,0.000e+00
6.016e-01,0.000e+00
6.052e-01,0.000e+00
6.088e-01,0.000e+00
6.124e-01,0.000e+00
6.160e-01,0.000e+00
6.196e-01,0.000e+00
6.232e-01,0.000e+00
6.268e-01,0.000e+00
6.305e-01,0.000e+00
6.341e-01,0.000e+00
6.377e-01,0.000e+00
6.413e-01,0.000e+00
6.449e-01,0.000e+00
6.485e-01,0.000e+00
6.521e-01,0.000e+00
6.558e-01,0.000e+00
6.594e-01,0.000e+00
6.630e-01,0.000e+00
6.666e-01,0.000e+00
6.702e-01,0.000e+00
6.738e-01,0.000e+00
6.774e-01,0.000e+00
6.810e-01,0.000e+00
6.847e-01,0.000e+00
6.883e-01,0.000e+00
6.919e-01,0.000e+00
6.955e-01,0.000e+00
6.991e-01,0.000e+00
7.027e-01,0.000e+00
7.063e-01,0.000e+00
7.099e-01,0.000e+00
7.136e-01,0.000e+00
7.172e-01,0.000e+00
7.208e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_00825.csv <==
transmittance,probability_density
1.993e-03,4.066e-11
5.978e-03,8.994e-09
9.963e-03,1.111e-07
1.395e-02,5.829e-07
1.793e-02,2.012e-06
2.192e-02,5.413e-06
2.590e-02,1.235e-05
2.989e-02,2.502e-05
3.388e-02,4.643e-05
3.786e-02,8.044e-05
4.185e-02,1.319e-04
4.583e-02,2.069e-04
4.982e-02,3.125e-04
5.380e-02,4.573e-04
5.779e-02,6.513e-04
6.177e-02,9.061e-04
6.576e-02,1.235e-03
6.974e-02,1.653e-03
7.373e-02,2.177e-03
7.771e-02,2.825e-03
8.170e-02,3.620e-03
8.568e-02,4.585e-03
8.967e-02,5.744e-03
9.365e-02,7.128e-03
9.764e-02,8.765e-03
1.016e-01,1.069e-02
1.056e-01,1.294e-02
1.096e-01,1.555e-02
1.136e-01,1.857e-02
1.176e-01,2.204e-02
1.216e-01,2.601e-02
1.255e-01,3.054e-02
1.295e-01,3.567e-02
1.335e-01,4.147e-02
1.375e-01,4.801e-02
1.415e-01,5.534e-02
1.455e-01,6.355e-02
1.494e-01,7.270e-02
1.534e-01,8.287e-02
1.574e-01,9.416e-02
1.614e-01,1.066e-01
1.654e-01,1.204e-01
1.694e-01,1.356e-01
1.734e-01,1.523e-01
1.773e-01,1.705e-01
1.813e-01,1.905e-01
1.853e-01,2.123e-01
1.893e-01,2.361e-01
1.933e-01,2.620e-01
1.973e-01,2.901e-01
2.013e-01,3.205e-01
2.052e-01,3.535e-01
2.092e-01,3.892e-01
2.132e-01,4.276e-01
2.172e-01,4.691e-01
2.212e-01,5.137e-01
2.252e-01,5.617e-01
2.292e-01,6.132e-01
2.331e-01,6.685e-01
2.371e-01,7.277e-01
2.411e-01,7.910e-01
2.451e-01,8.587e-01
2.491e-01,9.309e-01
2.531e-01,1.008e+00
2.571e-01,1.090e+00
2.610e-01,1.177e+00
2.650e-01,1.270e+00
2.690e-01,1.369e+00
2.730e-01,1.474e+00
2.770e-01,1.585e+00
2.810e-01,1.703e+00
2.849e-01,1.828e+00
2.889e-01,1.960e+00
2.929e-01,2.100e+00
2.969e-01,2.248e+00
3.009e-01,2.404e+00
3.049e-01,2.568e+00
3.089e-01,2.742e+00
3.128e-01,2.925e+00
3.168e-01,3.118e+00
3.208e-01,3.321e+00
3.248e-01,3.534e+00
3.288e-01,3.759e+00
3.328e-01,3.995e+00
3.368e-01,4.242e+00
3.407e-01,4.502e+00
3.447e-01,4.775e+00
3.487e-01,5.062e+00
3.527e-01,5.362e+00
3.567e-01,5.677e+00
3.607e-01,6.006e+00
3.647e-01,6.351e+00
3.686e-01,6.713e+00
3.726e-01,7.091e+00
3.766e-01,7.486e+00
3.806e-01,7.900e+00
3.846e-01,8.333e+00
3.886e-01,8.785e+00
3.926e-01,9.258e+00
3.965e-01,9.753e+00
4.005e-01,1.027e+01
4.045e-01,1.081e+01
4.085e-01,1.138e+01
4.125e-01,1.198e+01
4.165e-01,1.261e+01
4.204e-01,1.328e+01
4.244e-01,1.403e+01
4.284e-01,0.000e+00
4.324e-01,0.000e+00
4.364e-01,0.000e+00
4.404e-01,0.000e+00
4.444e-01,0.000e+00
4.483e-01,0.000e+00
4.523e-01,0.000e+00
4.563e-01,0.000e+00
4.603e-01,0.000e+00
4.643e-01,0.000e+00
4.683e-01,0.000e+00
4.723e-01,0.000e+00
4.762e-01,0.000e+00
4.802e-01,0.000e+00
4.842e-01,0.000e+00
4.882e-01,0.000e+00
4.922e-01,0.000e+00
4.962e-01,0.000e+00
5.002e-01,0.000e+00
5.041e-01,0.000e+00
5.081e-01,0.000e+00
5.121e-01,0.000e+00
5.161e-01,0.000e+00
5.201e-01,0.000e+00
5.241e-01,0.000e+00
5.281e-01,0.000e+00
5.320e-01,0.000e+00
5.360e-01,0.000e+00
5.400e-01,0.000e+00
5.440e-01,0.000e+00
5.480e-01,0.000e+00
5.520e-01,0.000e+00
5.559e-01,0.000e+00
5.599e-01,0.000e+00
5.639e-01,0.000e+00
5.679e-01,0.000e+00
5.719e-01,0.000e+00
5.759e-01,0.000e+00
5.799e-01,0.000e+00
5.838e-01,0.000e+00
5.878e-01,0.000e+00
5.918e-01,0.000e+00
5.958e-01,0.000e+00
5.998e-01,0.000e+00
6.038e-01,0.000e+00
6.078e-01,0.000e+00
6.117e-01,0.000e+00
6.157e-01,0.000e+00
6.197e-01,0.000e+00
6.237e-01,0.000e+00
6.277e-01,0.000e+00
6.317e-01,0.000e+00
6.357e-01,0.000e+00
6.396e-01,0.000e+00
6.436e-01,0.000e+00
6.476e-01,0.000e+00
6.516e-01,0.000e+00
6.556e-01,0.000e+00
6.596e-01,0.000e+00
6.636e-01,0.000e+00
6.675e-01,0.000e+00
6.715e-01,0.000e+00
6.755e-01,0.000e+00
6.795e-01,0.000e+00
6.835e-01,0.000e+00
6.875e-01,0.000e+00
6.914e-01,0.000e+00
6.954e-01,0.000e+00
6.994e-01,0.000e+00
7.034e-01,0.000e+00
7.074e-01,0.000e+00
7.114e-01,0.000e+00
7.154e-01,0.000e+00
7.193e-01,0.000e+00
7.233e-01,0.000e+00
7.273e-01,0.000e+00
7.313e-01,0.000e+00
7.353e-01,0.000e+00
7.393e-01,0.000e+00
7.433e-01,0.000e+00
7.472e-01,0.000e+00
7.512e-01,0.000e+00
7.552e-01,0.000e+00
7.592e-01,0.000e+00
7.632e-01,0.000e+00
7.672e-01,0.000e+00
7.712e-01,0.000e+00
7.751e-01,0.000e+00
7.791e-01,0.000e+00
7.831e-01,0.000e+00
7.871e-01,0.000e+00
7.911e-01,0.000e+00
7.951e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_009.csv <==
transmittance,probability_density
2.135e-03,6.439e-12
6.406e-03,1.871e-09
1.068e-02,2.631e-08
1.495e-02,1.505e-07
1.922e-02,5.542e-07
2.349e-02,1.571e-06
2.776e-02,3.743e-06
3.203e-02,7.879e-06
3.630e-02,1.511e-05
4.057e-02,2.697e-05
4.484e-02,4.543e-05
4.911e-02,7.300e-05
5.338e-02,1.128e-04
5.766e-02,1.685e-04
6.193e-02,2.447e-04
6.620e-02,3.466e-04
7.047e-02,4.806e-04
7.474e-02,6.536e-04
7.901e-02,8.741e-04
8.328e-02,1.151e-03
8.755e-02,1.496e-03
9.182e-02,1.919e-03
9.609e-02,2.435e-03
1.004e-01,3.059e-03
1.046e-01,3.805e-03
1.089e-01,4.693e-03
1.132e-01,5.743e-03
1.174e-01,6.975e-03
1.217e-01,8.413e-03
1.260e-01,1.008e-02
1.303e-01,1.201e-02
1.345e-01,1.423e-02
1.388e-01,1.677e-02
1.431e-01,1.967e-02
1.473e-01,2.296e-02
1.516e-01,2.669e-02
1.559e-01,3.089e-02
1.602e-01,3.562e-02
1.644e-01,4.092e-02
1.687e-01,4.684e-02
1.730e-01,5.343e-02
1.772e-01,6.077e-02
1.815e-01,6.890e-02
1.858e-01,7.790e-02
1.900e-01,8.783e-02
1.943e-01,9.876e-02
1.986e-01,1.108e-01
2.029e-01,1.240e-01
2.071e-01,1.384e-01
2.114e-01,1.542e-01
2.157e-01,1.714e-01
2.199e-01,1.901e-01
2.242e-01,2.105e-01
2.285e-01,2.326e-01
2.328e-01,2.566e-01
2.370e-01,2.825e-01
2.413e-01,3.106e-01
2.456e-01,3.409e-01
2.498e-01,3.736e-01
2.541e-01,4.087e-01
2.584e-01,4.465e-01
2.627e-01,4.872e-01
2.669e-01,5.308e-01
2.712e-01,5.775e-01
2.755e-01,6.276e-01
2.797e-01,6.811e-01
2.840e-01,7.383e-01
2.883e-01,7.994e-01
2.925e-01,8.646e-01
2.968e-01,9.341e-01
3.011e-01,1.008e+00
3.054e-01,1.087e+00
3.096e-01,1.170e+00
3.139e-01,1.259e+00
3.182e-01,1.354e+00
3.224e-01,1.454e+00
3.267e-01,1.560e+00
3.310e-01,1.672e+00
3.353e-01,1.791e+00
3.395e-01,1.917e+00
3.438e-01,2.049e+00
3.481e-01,2.190e+00
3.523e-01,2.338e+00
3.566e-01,2.495e+00
3.609e-01,2.659e+00
3.651e-01,2.833e+00
3.694e-01,3.017e+00
3.737e-01,3.209e+00
3.780e-01,3.412e+00
3.822e-01,3.626e+00
3.865e-01,3.850e+00
3.908e-01,4.086e+00
3.950e-01,4.334e+00
3.993e-01,4.595e+00
4.036e-01,4.868e+00
4.079e-01,5.155e+00
4.121e-01,5.456e+00
4.164e-01,5.771e+00
4.207e-01,6.102e+00
4.249e-01,6.449e+00
4.292e-01,6.813e+00
4.335e-01,7.194e+00
4.378e-01,7.593e+00
4.420e-01,8.012e+00
4.463e-01,8.451e+00
4.506e-01,8.912e+00
4.548e-01,9.395e+00
4.591e-01,9.903e+00
4.634e-01,1.044e+01
4.676e-01,1.100e+01
4.719e-01,1.160e+01
4.762e-01,1.225e+01
4.805e-01,1.297e+01
4.847e-01,0.000e+00
4.890e-01,0.000e+00
4.933e-01,0.000e+00
4.975e-01,0.000e+00
5.018e-01,0.000e+00
5.061e-01,0.000e+00
5.104e-01,0.000e+00
5.146e-01,0.000e+00
5.189e-01,0.000e+00
5.232e-01,0.000e+00
5.274e-01,0.000e+00
5.317e-01,0.000e+00
5.360e-01,0.000e+00
5.402e-01,0.000e+00
5.445e-01,0.000e+00
5.488e-01,0.000e+00
5.531e-01,0.000e+00
5.573e-01,0.000e+00
5.616e-01,0.000e+00
5.659e-01,0.000e+00
5.701e-01,0.000e+00
5.744e-01,0.000e+00
5.787e-01,0.000e+00
5.830e-01,0.000e+00
5.872e-01,0.000e+00
5.915e-01,0.000e+00
5.958e-01,0.000e+00
6.000e-01,0.000e+00
6.043e-01,0.000e+00
6.086e-01,0.000e+00
6.129e-01,0.000e+00
6.171e-01,0.000e+00
6.214e-01,0.000e+00
6.257e-01,0.000e+00
6.299e-01,0.000e+00
6.342e-01,0.000e+00
6.385e-01,0.000e+00
6.427e-01,0.000e+00
6.470e-01,0.000e+00
6.513e-01,0.000e+00
6.556e-01,0.000e+00
6.598e-01,0.000e+00
6.641e-01,0.000e+00
6.684e-01,0.000e+00
6.726e-01,0.000e+00
6.769e-01,0.000e+00
6.812e-01,0.000e+00
6.855e-01,0.000e+00
6.897e-01,0.000e+00
6.940e-01,0.000e+00
6.983e-01,0.000e+00
7.025e-01,0.000e+00
7.068e-01,0.000e+00
7.111e-01,0.000e+00
7.154e-01,0.000e+00
7.196e-01,0.000e+00
7.239e-01,0.000e+00
7.282e-01,0.000e+00
7.324e-01,0.000e+00
7.367e-01,0.000e+00
7.410e-01,0.000e+00
7.452e-01,0.000e+00
7.495e-01,0.000e+00
7.538e-01,0.000e+00
7.581e-01,0.000e+00
7.623e-01,0.000e+00
7.666e-01,0.000e+00
7.709e-01,0.000e+00
7.751e-01,0.000e+00
7.794e-01,0.000e+00
7.837e-01,0.000e+00
7.880e-01,0.000e+00
7.922e-01,0.000e+00
7.965e-01,0.000e+00
8.008e-01,0.000e+00
8.050e-01,0.000e+00
8.093e-01,0.000e+00
8.136e-01,0.000e+00
8.178e-01,0.000e+00
8.221e-01,0.000e+00
8.264e-01,0.000e+00
8.307e-01,0.000e+00
8.349e-01,0.000e+00
8.392e-01,0.000e+00
8.435e-01,0.000e+00
8.477e-01,0.000e+00
8.520e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_00975.csv <==
transmittance,probability_density
2.500e-03,1.615e-12
7.500e-03,6.224e-10
1.250e-02,1.002e-08
1.750e-02,6.269e-08
2.250e-02,2.473e-07
2.750e-02,7.408e-07
3.250e-02,1.849e-06
3.750e-02,4.051e-06
4.250e-02,8.050e-06
4.750e-02,1.483e-05
5.250e-02,2.570e-05
5.750e-02,4.240e-05
6.250e-02,6.709e-05
6.750e-02,1.025e-04
7.250e-02,1.520e-04
7.750e-02,2.197e-04
8.250e-02,3.102e-04
8.750e-02,4.294e-04
9.250e-02,5.838e-04
9.750e-02,7.812e-04
1.025e-01,1.030e-03
1.075e-01,1.341e-03
1.125e-01,1.726e-03
1.175e-01,2.197e-03
1.225e-01,2.768e-03
1.275e-01,3.456e-03
1.325e-01,4.280e-03
1.375e-01,5.258e-03
1.425e-01,6.414e-03
1.475e-01,7.771e-03
1.525e-01,9.356e-03
1.575e-01,1.120e-02
1.625e-01,1.333e-02
1.675e-01,1.578e-02
1.725e-01,1.860e-02
1.775e-01,2.181e-02
1.825e-01,2.548e-02
1.875e-01,2.963e-02
1.925e-01,3.433e-02
1.975e-01,3.963e-02
2.025e-01,4.558e-02
2.075e-01,5.225e-02
2.125e-01,5.971e-02
2.175e-01,6.803e-02
2.225e-01,7.729e-02
2.275e-01,8.755e-02
2.325e-01,9.893e-02
2.375e-01,1.115e-01
2.425e-01,1.254e-01
2.475e-01,1.406e-01
2.525e-01,1.574e-01
2.575e-01,1.758e-01
2.625e-01,1.959e-01
2.675e-01,2.179e-01
2.725e-01,2.419e-01
2.775e-01,2.680e-01
2.825e-01,2.965e-01
2.875e-01,3.274e-01
2.925e-01,3.610e-01
2.975e-01,3.973e-01
3.025e-01,4.367e-01
3.075e-01,4.792e-01
3.125e-01,5.251e-01
3.175e-01,5.747e-01
3.225e-01,6.280e-01
3.275e-01,6.854e-01
3.325e-01,7.471e-01
3.375e-01,8.134e-01
3.425e-01,8.845e-01
3.475e-01,9.608e-01
3.525e-01,1.042e+00
3.575e-01,1.130e+00
3.625e-01,1.223e+00
3.675e-01,1.323e+00
3.725e-01,1.429e+00
3.775e-01,1.543e+00
3.825e-01,1.664e+00
3.875e-01,1.793e+00
3.925e-01,1.930e+00
3.975e-01,2.076e+00
4.025e-01,2.231e+00
4.075e-01,2.396e+00
4.125e-01,2.571e+00
4.175e-01,2.757e+00
4.225e-01,2.953e+00
4.275e-01,3.162e+00
4.325e-01,3.383e+00
4.375e-01,3.617e+00
4.425e-01,3.865e+00
4.475e-01,4.127e+00
4.525e-01,4.405e+00
4.575e-01,4.698e+00
4.625e-01,5.008e+00
4.675e-01,5.336e+00
4.725e-01,5.682e+00
4.775e-01,6.048e+00
4.825e-01,6.434e+00
4.875e-01,6.843e+00
4.925e-01,7.275e+00
4.975e-01,7.732e+00
5.025e-01,8.216e+00
5.075e-01,8.728e+00
5.125e-01,9.273e+00
5.175e-01,9.853e+00
5.225e-01,1.047e+01
5.275e-01,1.115e+01
5.325e-01,1.189e+01
5.375e-01,1.279e+01
5.425e-01,0.000e+00
5.475e-01,0.000e+00
5.525e-01,0.000e+00
5.575e-01,0.000e+00
5.625e-01,0.000e+00
5.675e-01,0.000e+00
5.725e-01,0.000e+00
5.775e-01,0.000e+00
5.825e-01,0.000e+00
5.875e-01,0.000e+00
5.925e-01,0.000e+00
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_0105.csv <==
transmittance,probability_density
2.500e-03,1.736e-13
7.500e-03,8.824e-11
1.250e-02,1.623e-09
1.750e-02,1.112e-08
2.250e-02,4.696e-08
2.750e-02,1.487e-07
3.250e-02,3.889e-07
3.750e-02,8.871e-07
4.250e-02,1.827e-06
4.750e-02,3.474e-06
5.250e-02,6.199e-06
5.750e-02,1.050e-05
6.250e-02,1.703e-05
6.750e-02,2.662e-05
7.250e-02,4.033e-05
7.750e-02,5.944e-05
8.250e-02,8.554e-05
8.750e-02,1.205e-04
9.250e-02,1.667e-04
9.750e-02,2.266e-04
1.025e-01,3.036e-04
1.075e-01,4.011e-04
1.125e-01,5.233e-04
1.175e-01,6.752e-04
1.225e-01,8.620e-04
1.275e-01,1.090e-03
1.325e-01,1.366e-03
1.375e-01,1.698e-03
1.425e-01,2.095e-03
1.475e-01,2.567e-03
1.525e-01,3.124e-03
1.575e-01,3.778e-03
1.625e-01,4.543e-03
1.675e-01,5.432e-03
1.725e-01,6.463e-03
1.775e-01,7.652e-03
1.825e-01,9.019e-03
1.875e-01,1.058e-02
1.925e-01,1.237e-02
1.975e-01,1.440e-02
2.025e-01,1.670e-02
2.075e-01,1.931e-02
2.125e-01,2.224e-02
2.175e-01,2.554e-02
2.225e-01,2.923e-02
2.275e-01,3.337e-02
2.325e-01,3.798e-02
2.375e-01,4.312e-02
2.425e-01,4.883e-02
2.475e-01,5.516e-02
2.525e-01,6.216e-02
2.575e-01,6.990e-02
2.625e-01,7.842e-02
2.675e-01,8.781e-02
2.725e-01,9.811e-02
2.775e-01,1.094e-01
2.825e-01,1.218e-01
2.875e-01,1.353e-01
2.925e-01,1.501e-01
2.975e-01,1.662e-01
3.025e-01,1.838e-01
3.075e-01,2.029e-01
3.125e-01,2.236e-01
3.175e-01,2.461e-01
3.225e-01,2.705e-01
3.275e-01,2.969e-01
3.325e-01,3.254e-01
3.375e-01,3.562e-01
3.425e-01,3.894e-01
3.475e-01,4.252e-01
3.525e-01,4.638e-01
3.575e-01,5.052e-01
3.625e-01,5.498e-01
3.675e-01,5.977e-01
3.725e-01,6.490e-01
3.775e-01,7.041e-01
3.825e-01,7.630e-01
3.875e-01,8.261e-01
3.925e-01,8.936e-01
3.975e-01,9.658e-01
4.025e-01,1.043e+00
4.075e-01,1.125e+00
4.125e-01,1.213e+00
4.175e-01,1.306e+00
4.225e-01,1.406e+00
4.275e-01,1.512e+00
4.325e-01,1.624e+00
4.375e-01,1.744e+00
4.425e-01,1.872e+00
4.475e-01,2.007e+00
4.525e-01,2.151e+00
4.575e-01,2.304e+00
4.625e-01,2.465e+00
4.675e-01,2.637e+00
4.725e-01,2.819e+00
4.775e-01,3.012e+00
4.825e-01,3.216e+00
4.875e-01,3.432e+00
4.925e-01,3.661e+00
4.975e-01,3.903e+00
5.025e-01,4.159e+00
5.075e-01,4.430e+00
5.125e-01,4.717e+00
5.175e-01,5.020e+00
5.225e-01,5.341e+00
5.275e-01,5.681e+00
5.325e-01,6.040e+00
5.375e-01,6.420e+00
5.425e-01,6.823e+00
5.475e-01,7.250e+00
5.525e-01,7.703e+00
5.575e-01,8.185e+00
5.625e-01,8.698e+00
5.675e-01,9.247e+00
5.725e-01,9.836e+00
5.775e-01,1.048e+01
5.825e-01,1.118e+01
5.875e-01,1.200e+01
5.925e-01,1.313e+01
5.975e-01,0.000e+00
6.025e-01,0.000e+00
6.075e-01,0.000e+00
6.125e-01,0.000e+00
6.175e-01,0.000e+00
6.225e-01,0.000e+00
6.275e-01,0.000e+00
6.325e-01,0.000e+00
6.375e-01,0.000e+00
6.425e-01,0.000e+00
6.475e-01,0.000e+00
6.525e-01,0.000e+00
6.575e-01,0.000e+00
6.625e-01,0.000e+00
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_01125.csv <==
transmittance,probability_density
1.138e-01,1.654e-04
1.182e-01,2.095e-04
1.227e-01,2.632e-04
1.271e-01,3.281e-04
1.315e-01,4.059e-04
1.360e-01,4.988e-04
1.404e-01,6.089e-04
1.449e-01,7.389e-04
1.493e-01,8.916e-04
1.537e-01,1.070e-03
1.582e-01,1.278e-03
1.626e-01,1.519e-03
1.671e-01,1.797e-03
1.715e-01,2.117e-03
1.760e-01,2.484e-03
1.804e-01,2.903e-03
1.848e-01,3.380e-03
1.893e-01,3.923e-03
1.937e-01,4.537e-03
1.982e-01,5.231e-03
2.026e-01,6.012e-03
2.071e-01,6.890e-03
2.115e-01,7.875e-03
2.159e-01,8.976e-03
2.204e-01,1.021e-02
2.248e-01,1.157e-02
2.293e-01,1.310e-02
2.337e-01,1.478e-02
2.382e-01,1.665e-02
2.426e-01,1.872e-02
2.470e-01,2.100e-02
2.515e-01,2.351e-02
2.559e-01,2.627e-02
2.604e-01,2.931e-02
2.648e-01,3.263e-02
2.692e-01,3.627e-02
2.737e-01,4.026e-02
2.781e-01,4.460e-02
2.826e-01,4.935e-02
2.870e-01,5.451e-02
2.915e-01,6.013e-02
2.959e-01,6.624e-02
3.003e-01,7.286e-02
3.048e-01,8.004e-02
3.092e-01,8.782e-02
3.137e-01,9.624e-02
3.181e-01,1.053e-01
3.226e-01,1.152e-01
3.270e-01,1.257e-01
3.314e-01,1.372e-01
3.359e-01,1.494e-01
3.403e-01,1.627e-01
3.448e-01,1.769e-01
3.492e-01,1.921e-01
3.536e-01,2.085e-01
3.581e-01,2.261e-01
3.625e-01,2.449e-01
3.670e-01,2.650e-01
3.714e-01,2.866e-01
3.759e-01,3.096e-01
3.803e-01,3.342e-01
3.847e-01,3.605e-01
3.892e-01,3.885e-01
3.936e-01,4.184e-01
3.981e-01,4.503e-01
4.025e-01,4.842e-01
4.070e-01,5.203e-01
4.114e-01,5.587e-01
4.158e-01,5.995e-01
4.203e-01,6.429e-01
4.247e-01,6.890e-01
4.292e-01,7.379e-01
4.336e-01,7.899e-01
4.381e-01,8.449e-01
4.425e-01,9.033e-01
4.469e-01,9.651e-01
4.514e-01,1.031e+00
4.558e-01,1.100e+00
4.603e-01,1.173e+00
4.647e-01,1.251e+00
4.691e-01,1.333e+00
4.736e-01,1.420e+00
4.780e-01,1.511e+00
4.825e-01,1.608e+00
4.869e-01,1.710e+00
4.914e-01,1.818e+00
4.958e-01,1.932e+00
5.002e-01,2.052e+00
5.047e-01,2.179e+00
5.091e-01,2.312e+00
5.136e-01,2.453e+00
5.180e-01,2.601e+00
5.225e-01,2.758e+00
5.269e-01,2.923e+00
5.313e-01,3.096e+00
5.358e-01,3.279e+00
5.402e-01,3.471e+00
5.447e-01,3.674e+00
5.491e-01,3.887e+00
5.536e-01,4.112e+00
5.580e-01,4.349e+00
5.624e-01,4.598e+00
5.669e-01,4.860e+00
5.713e-01,5.137e+00
5.758e-01,5.428e+00
5.802e-01,5.736e+00
5.846e-01,6.060e+00
5.891e-01,6.401e+00
5.935e-01,6.763e+00
5.980e-01,7.144e+00
6.024e-01,7.549e+00
6.069e-01,7.977e+00
6.113e-01,8.433e+00
6.157e-01,8.919e+00
6.202e-01,9.441e+00
6.246e-01,1.000e+01
6.291e-01,1.062e+01
6.335e-01,1.130e+01
6.380e-01,1.211e+01
6.424e-01,1.321e+01
6.468e-01,0.000e+00
6.513e-01,0.000e+00
6.557e-01,0.000e+00
6.602e-01,0.000e+00
6.646e-01,0.000e+00
6.691e-01,0.000e+00
6.735e-01,0.000e+00
6.779e-01,0.000e+00
6.824e-01,0.000e+00
6.868e-01,0.000e+00
6.913e-01,0.000e+00
6.957e-01,0.000e+00
7.001e-01,0.000e+00
7.046e-01,0.000e+00
7.090e-01,0.000e+00
7.135e-01,0.000e+00
7.179e-01,0.000e+00
7.224e-01,0.000e+00
7.268e-01,0.000e+00
7.312e-01,0.000e+00
7.357e-01,0.000e+00
7.401e-01,0.000e+00
7.446e-01,0.000e+00
7.490e-01,0.000e+00
7.535e-01,0.000e+00
7.579e-01,0.000e+00
7.623e-01,0.000e+00
7.668e-01,0.000e+00
7.712e-01,0.000e+00
7.757e-01,0.000e+00
7.801e-01,0.000e+00
7.845e-01,0.000e+00
7.890e-01,0.000e+00
7.934e-01,0.000e+00
7.979e-01,0.000e+00
8.023e-01,0.000e+00
8.068e-01,0.000e+00
8.112e-01,0.000e+00
8.156e-01,0.000e+00
8.201e-01,0.000e+00
8.245e-01,0.000e+00
8.290e-01,0.000e+00
8.334e-01,0.000e+00
8.379e-01,0.000e+00
8.423e-01,0.000e+00
8.467e-01,0.000e+00
8.512e-01,0.000e+00
8.556e-01,0.000e+00
8.601e-01,0.000e+00
8.645e-01,0.000e+00
8.690e-01,0.000e+00
8.734e-01,0.000e+00
8.778e-01,0.000e+00
8.823e-01,0.000e+00
8.867e-01,0.000e+00
8.912e-01,0.000e+00
8.956e-01,0.000e+00
9.000e-01,0.000e+00
9.045e-01,0.000e+00
9.089e-01,0.000e+00
9.134e-01,0.000e+00
9.178e-01,0.000e+00
9.223e-01,0.000e+00
9.267e-01,0.000e+00
9.311e-01,0.000e+00
9.356e-01,0.000e+00
9.400e-01,0.000e+00
9.445e-01,0.000e+00
9.489e-01,0.000e+00
9.534e-01,0.000e+00
9.578e-01,0.000e+00
9.622e-01,0.000e+00
9.667e-01,0.000e+00
9.711e-01,0.000e+00
9.756e-01,0.000e+00
9.800e-01,0.000e+00
9.845e-01,0.000e+00
9.889e-01,0.000e+00
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_012.csv <==
transmittance,probability_density
1.403e-01,1.865e-04
1.446e-01,2.274e-04
1.490e-01,2.756e-04
1.533e-01,3.323e-04
1.576e-01,3.987e-04
1.619e-01,4.761e-04
1.662e-01,5.659e-04
1.705e-01,6.699e-04
1.748e-01,7.898e-04
1.791e-01,9.276e-04
1.834e-01,1.085e-03
1.877e-01,1.266e-03
1.920e-01,1.471e-03
1.964e-01,1.704e-03
2.007e-01,1.968e-03
2.050e-01,2.267e-03
2.093e-01,2.603e-03
2.136e-01,2.981e-03
2.179e-01,3.405e-03
2.222e-01,3.881e-03
2.265e-01,4.412e-03
2.308e-01,5.004e-03
2.351e-01,5.663e-03
2.394e-01,6.395e-03
2.438e-01,7.207e-03
2.481e-01,8.106e-03
2.524e-01,9.101e-03
2.567e-01,1.020e-02
2.610e-01,1.141e-02
2.653e-01,1.274e-02
2.696e-01,1.420e-02
2.739e-01,1.580e-02
2.782e-01,1.756e-02
2.825e-01,1.949e-02
2.868e-01,2.159e-02
2.912e-01,2.388e-02
2.955e-01,2.639e-02
2.998e-01,2.912e-02
3.041e-01,3.208e-02
3.084e-01,3.531e-02
3.127e-01,3.881e-02
3.170e-01,4.260e-02
3.213e-01,4.672e-02
3.256e-01,5.117e-02
3.299e-01,5.599e-02
3.342e-01,6.119e-02
3.386e-01,6.681e-02
3.429e-01,7.287e-02
3.472e-01,7.940e-02
3.515e-01,8.643e-02
3.558e-01,9.400e-02
3.601e-01,1.021e-01
3.644e-01,1.109e-01
3.687e-01,1.203e-01
3.730e-01,1.303e-01
3.773e-01,1.411e-01
3.816e-01,1.527e-01
3.860e-01,1.651e-01
3.903e-01,1.783e-01
3.946e-01,1.925e-01
3.989e-01,2.076e-01
4.032e-01,2.238e-01
4.075e-01,2.410e-01
4.118e-01,2.594e-01
4.161e-01,2.791e-01
4.204e-01,3.000e-01
4.247e-01,3.222e-01
4.290e-01,3.460e-01
4.334e-01,3.712e-01
4.377e-01,3.980e-01
4.420e-01,4.265e-01
4.463e-01,4.568e-01
4.506e-01,4.890e-01
4.549e-01,5.231e-01
4.592e-01,5.594e-01
4.635e-01,5.978e-01
4.678e-01,6.386e-01
4.721e-01,6.818e-01
4.764e-01,7.275e-01
4.808e-01,7.760e-01
4.851e-01,8.273e-01
4.894e-01,8.815e-01
4.937e-01,9.390e-01
4.980e-01,9.997e-01
5.023e-01,1.064e+00
5.066e-01,1.132e+00
5.109e-01,1.203e+00
5.152e-01,1.279e+00
5.195e-01,1.359e+00
5.238e-01,1.444e+00
5.282e-01,1.533e+00
5.325e-01,1.627e+00
5.368e-01,1.726e+00
5.411e-01,1.831e+00
5.454e-01,1.941e+00
5.497e-01,2.058e+00
5.540e-01,2.180e+00
5.583e-01,2.310e+00
5.626e-01,2.446e+00
5.669e-01,2.590e+00
5.712e-01,2.742e+00
5.756e-01,2.901e+00
5.799e-01,3.069e+00
5.842e-01,3.247e+00
5.885e-01,3.434e+00
5.928e-01,3.631e+00
5.971e-01,3.838e+00
6.014e-01,4.057e+00
6.057e-01,4.288e+00
6.100e-01,4.531e+00
6.143e-01,4.787e+00
6.186e-01,5.058e+00
6.230e-01,5.344e+00
6.273e-01,5.646e+00
6.316e-01,5.966e+00
6.359e-01,6.303e+00
6.402e-01,6.661e+00
6.445e-01,7.041e+00
6.488e-01,7.444e+00
6.531e-01,7.874e+00
6.574e-01,8.333e+00
6.617e-01,8.825e+00
6.660e-01,9.355e+00
6.704e-01,9.931e+00
6.747e-01,1.056e+01
6.790e-01,1.127e+01
6.833e-01,1.210e+01
6.876e-01,1.317e+01
6.919e-01,1.614e+01
6.962e-01,0.000e+00
7.005e-01,0.000e+00
7.048e-01,0.000e+00
7.091e-01,0.000e+00
7.134e-01,0.000e+00
7.178e-01,0.000e+00
7.221e-01,0.000e+00
7.264e-01,0.000e+00
7.307e-01,0.000e+00
7.350e-01,0.000e+00
7.393e-01,0.000e+00
7.436e-01,0.000e+00
7.479e-01,0.000e+00
7.522e-01,0.000e+00
7.565e-01,0.000e+00
7.608e-01,0.000e+00
7.652e-01,0.000e+00
7.695e-01,0.000e+00
7.738e-01,0.000e+00
7.781e-01,0.000e+00
7.824e-01,0.000e+00
7.867e-01,0.000e+00
7.910e-01,0.000e+00
7.953e-01,0.000e+00
7.996e-01,0.000e+00
8.039e-01,0.000e+00
8.082e-01,0.000e+00
8.126e-01,0.000e+00
8.169e-01,0.000e+00
8.212e-01,0.000e+00
8.255e-01,0.000e+00
8.298e-01,0.000e+00
8.341e-01,0.000e+00
8.384e-01,0.000e+00
8.427e-01,0.000e+00
8.470e-01,0.000e+00
8.513e-01,0.000e+00
8.556e-01,0.000e+00
8.600e-01,0.000e+00
8.643e-01,0.000e+00
8.686e-01,0.000e+00
8.729e-01,0.000e+00
8.772e-01,0.000e+00
8.815e-01,0.000e+00
8.858e-01,0.000e+00
8.901e-01,0.000e+00
8.944e-01,0.000e+00
8.987e-01,0.000e+00
9.030e-01,0.000e+00
9.074e-01,0.000e+00
9.117e-01,0.000e+00
9.160e-01,0.000e+00
9.203e-01,0.000e+00
9.246e-01,0.000e+00
9.289e-01,0.000e+00
9.332e-01,0.000e+00
9.375e-01,0.000e+00
9.418e-01,0.000e+00
9.461e-01,0.000e+00
9.504e-01,0.000e+00
9.548e-01,0.000e+00
9.591e-01,0.000e+00
9.634e-01,0.000e+00
9.677e-01,0.000e+00
9.720e-01,0.000e+00
9.763e-01,0.000e+00
9.806e-01,0.000e+00
9.849e-01,0.000e+00
9.892e-01,0.000e+00
9.935e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_01275.csv <==
transmittance,probability_density
1.719e-01,2.255e-04
1.760e-01,2.662e-04
1.802e-01,3.131e-04
1.843e-01,3.669e-04
1.885e-01,4.285e-04
1.926e-01,4.989e-04
1.968e-01,5.791e-04
2.009e-01,6.701e-04
2.051e-01,7.734e-04
2.093e-01,8.901e-04
2.134e-01,1.022e-03
2.176e-01,1.170e-03
2.217e-01,1.337e-03
2.259e-01,1.523e-03
2.300e-01,1.732e-03
2.342e-01,1.966e-03
2.383e-01,2.226e-03
2.425e-01,2.515e-03
2.466e-01,2.837e-03
2.508e-01,3.194e-03
2.549e-01,3.589e-03
2.591e-01,4.026e-03
2.632e-01,4.509e-03
2.674e-01,5.042e-03
2.715e-01,5.628e-03
2.757e-01,6.273e-03
2.798e-01,6.981e-03
2.840e-01,7.758e-03
2.881e-01,8.609e-03
2.923e-01,9.541e-03
2.964e-01,1.056e-02
3.006e-01,1.167e-02
3.047e-01,1.288e-02
3.089e-01,1.421e-02
3.130e-01,1.564e-02
3.172e-01,1.721e-02
3.213e-01,1.891e-02
3.255e-01,2.075e-02
3.296e-01,2.275e-02
3.338e-01,2.492e-02
3.379e-01,2.727e-02
3.421e-01,2.981e-02
3.462e-01,3.255e-02
3.504e-01,3.551e-02
3.545e-01,3.870e-02
3.587e-01,4.215e-02
3.628e-01,4.586e-02
3.670e-01,4.986e-02
3.711e-01,5.416e-02
3.753e-01,5.878e-02
3.794e-01,6.374e-02
3.836e-01,6.908e-02
3.877e-01,7.480e-02
3.919e-01,8.093e-02
3.960e-01,8.751e-02
4.002e-01,9.455e-02
4.043e-01,1.021e-01
4.085e-01,1.101e-01
4.126e-01,1.188e-01
4.168e-01,1.280e-01
4.209e-01,1.378e-01
4.251e-01,1.483e-01
4.292e-01,1.595e-01
4.334e-01,1.715e-01
4.376e-01,1.842e-01
4.417e-01,1.978e-01
4.459e-01,2.123e-01
4.500e-01,2.277e-01
4.542e-01,2.440e-01
4.583e-01,2.615e-01
4.625e-01,2.800e-01
4.666e-01,2.997e-01
4.708e-01,3.206e-01
4.749e-01,3.428e-01
4.791e-01,3.664e-01
4.832e-01,3.914e-01
4.874e-01,4.179e-01
4.915e-01,4.460e-01
4.957e-01,4.758e-01
4.998e-01,5.074e-01
5.040e-01,5.409e-01
5.081e-01,5.764e-01
5.123e-01,6.139e-01
5.164e-01,6.536e-01
5.206e-01,6.957e-01
5.247e-01,7.401e-01
5.289e-01,7.871e-01
5.330e-01,8.369e-01
5.372e-01,8.894e-01
5.413e-01,9.450e-01
5.455e-01,1.004e+00
5.496e-01,1.066e+00
5.538e-01,1.131e+00
5.579e-01,1.200e+00
5.621e-01,1.273e+00
5.662e-01,1.350e+00
5.704e-01,1.432e+00
5.745e-01,1.517e+00
5.787e-01,1.608e+00
5.828e-01,1.703e+00
5.870e-01,1.804e+00
5.911e-01,1.911e+00
5.953e-01,2.023e+00
5.994e-01,2.141e+00
6.036e-01,2.266e+00
6.077e-01,2.397e+00
6.119e-01,2.536e+00
6.160e-01,2.682e+00
6.202e-01,2.837e+00
6.243e-01,2.999e+00
6.285e-01,3.171e+00
6.326e-01,3.352e+00
6.368e-01,3.544e+00
6.409e-01,3.745e+00
6.451e-01,3.959e+00
6.492e-01,4.184e+00
6.534e-01,4.422e+00
6.575e-01,4.673e+00
6.617e-01,4.939e+00
6.659e-01,5.220e+00
6.700e-01,5.519e+00
6.742e-01,5.835e+00
6.783e-01,6.170e+00
6.825e-01,6.526e+00
6.866e-01,6.906e+00
6.908e-01,7.310e+00
6.949e-01,7.743e+00
6.991e-01,8.207e+00
7.032e-01,8.706e+00
7.074e-01,9.246e+00
7.115e-01,9.836e+00
7.157e-01,1.049e+01
7.198e-01,1.121e+01
7.240e-01,1.205e+01
7.281e-01,1.308e+01
7.323e-01,1.455e+01
7.364e-01,0.000e+00
7.406e-01,0.000e+00
7.447e-01,0.000e+00
7.489e-01,0.000e+00
7.530e-01,0.000e+00
7.572e-01,0.000e+00
7.613e-01,0.000e+00
7.655e-01,0.000e+00
7.696e-01,0.000e+00
7.738e-01,0.000e+00
7.779e-01,0.000e+00
7.821e-01,0.000e+00
7.862e-01,0.000e+00
7.904e-01,0.000e+00
7.945e-01,0.000e+00
7.987e-01,0.000e+00
8.028e-01,0.000e+00
8.070e-01,0.000e+00
8.111e-01,0.000e+00
8.153e-01,0.000e+00
8.194e-01,0.000e+00
8.236e-01,0.000e+00
8.277e-01,0.000e+00
8.319e-01,0.000e+00
8.360e-01,0.000e+00
8.402e-01,0.000e+00
8.443e-01,0.000e+00
8.485e-01,0.000e+00
8.526e-01,0.000e+00
8.568e-01,0.000e+00
8.609e-01,0.000e+00
8.651e-01,0.000e+00
8.692e-01,0.000e+00
8.734e-01,0.000e+00
8.775e-01,0.000e+00
8.817e-01,0.000e+00
8.858e-01,0.000e+00
8.900e-01,0.000e+00
8.942e-01,0.000e+00
8.983e-01,0.000e+00
9.025e-01,0.000e+00
9.066e-01,0.000e+00
9.108e-01,0.000e+00
9.149e-01,0.000e+00
9.191e-01,0.000e+00
9.232e-01,0.000e+00
9.274e-01,0.000e+00
9.315e-01,0.000e+00
9.357e-01,0.000e+00
9.398e-01,0.000e+00
9.440e-01,0.000e+00
9.481e-01,0.000e+00
9.523e-01,0.000e+00
9.564e-01,0.000e+00
9.606e-01,0.000e+00
9.647e-01,0.000e+00
9.689e-01,0.000e+00
9.730e-01,0.000e+00
9.772e-01,0.000e+00
9.813e-01,0.000e+00
9.855e-01,0.000e+00
9.896e-01,0.000e+00
9.938e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_0135.csv <==
transmittance,probability_density
2.051e-01,2.539e-04
2.091e-01,2.927e-04
2.131e-01,3.365e-04
2.170e-01,3.859e-04
2.210e-01,4.417e-04
2.250e-01,5.043e-04
2.290e-01,5.746e-04
2.330e-01,6.533e-04
2.370e-01,7.413e-04
2.409e-01,8.395e-04
2.449e-01,9.490e-04
2.489e-01,1.071e-03
2.529e-01,1.206e-03
2.569e-01,1.356e-03
2.609e-01,1.522e-03
2.649e-01,1.706e-03
2.688e-01,1.910e-03
2.728e-01,2.134e-03
2.768e-01,2.381e-03
2.808e-01,2.653e-03
2.848e-01,2.951e-03
2.888e-01,3.279e-03
2.927e-01,3.639e-03
2.967e-01,4.033e-03
3.007e-01,4.464e-03
3.047e-01,4.936e-03
3.087e-01,5.451e-03
3.127e-01,6.012e-03
3.167e-01,6.624e-03
3.206e-01,7.291e-03
3.246e-01,8.016e-03
3.286e-01,8.805e-03
3.326e-01,9.661e-03
3.366e-01,1.059e-02
3.406e-01,1.160e-02
3.445e-01,1.269e-02
3.485e-01,1.387e-02
3.525e-01,1.515e-02
3.565e-01,1.653e-02
3.605e-01,1.802e-02
3.645e-01,1.963e-02
3.684e-01,2.137e-02
3.724e-01,2.324e-02
3.764e-01,2.526e-02
3.804e-01,2.743e-02
3.844e-01,2.977e-02
3.884e-01,3.228e-02
3.924e-01,3.498e-02
3.963e-01,3.788e-02
4.003e-01,4.099e-02
4.043e-01,4.432e-02
4.083e-01,4.790e-02
4.123e-01,5.173e-02
4.163e-01,5.584e-02
4.202e-01,6.023e-02
4.242e-01,6.493e-02
4.282e-01,6.996e-02
4.322e-01,7.534e-02
4.362e-01,8.108e-02
4.402e-01,8.721e-02
4.442e-01,9.375e-02
4.481e-01,1.007e-01
4.521e-01,1.082e-01
4.561e-01,1.161e-01
4.601e-01,1.246e-01
4.641e-01,1.336e-01
4.681e-01,1.432e-01
4.720e-01,1.534e-01
4.760e-01,1.642e-01
4.800e-01,1.758e-01
4.840e-01,1.881e-01
4.880e-01,2.011e-01
4.920e-01,2.150e-01
4.960e-01,2.297e-01
4.999e-01,2.454e-01
5.039e-01,2.620e-01
5.079e-01,2.796e-01
5.119e-01,2.982e-01
5.159e-01,3.181e-01
5.199e-01,3.391e-01
5.238e-01,3.613e-01
5.278e-01,3.849e-01
5.318e-01,4.099e-01
5.358e-01,4.364e-01
5.398e-01,4.644e-01
5.438e-01,4.941e-01
5.478e-01,5.255e-01
5.517e-01,5.587e-01
5.557e-01,5.939e-01
5.597e-01,6.311e-01
5.637e-01,6.704e-01
5.677e-01,7.120e-01
5.717e-01,7.559e-01
5.756e-01,8.024e-01
5.796e-01,8.515e-01
5.836e-01,9.033e-01
5.876e-01,9.581e-01
5.916e-01,1.016e+00
5.956e-01,1.077e+00
5.996e-01,1.142e+00
6.035e-01,1.210e+00
6.075e-01,1.282e+00
6.115e-01,1.358e+00
6.155e-01,1.438e+00
6.195e-01,1.523e+00
6.235e-01,1.613e+00
6.274e-01,1.707e+00
6.314e-01,1.807e+00
6.354e-01,1.912e+00
6.394e-01,2.023e+00
6.434e-01,2.141e+00
6.474e-01,2.265e+00
6.514e-01,2.396e+00
6.553e-01,2.534e+00
6.593e-01,2.680e+00
6.633e-01,2.834e+00
6.673e-01,2.997e+00
6.713e-01,3.169e+00
6.753e-01,3.352e+00
6.792e-01,3.544e+00
6.832e-01,3.748e+00
6.872e-01,3.964e+00
6.912e-01,4.192e+00
6.952e-01,4.434e+00
6.992e-01,4.691e+00
7.032e-01,4.963e+00
7.071e-01,5.252e+00
7.111e-01,5.560e+00
7.151e-01,5.887e+00
7.191e-01,6.236e+00
7.231e-01,6.608e+00
7.271e-01,7.006e+00
7.310e-01,7.433e+00
7.350e-01,7.892e+00
7.390e-01,8.388e+00
7.430e-01,8.925e+00
7.470e-01,9.510e+00
7.510e-01,1.015e+01
7.550e-01,1.087e+01
7.589e-01,1.168e+01
7.629e-01,1.263e+01
7.669e-01,1.380e+01
7.709e-01,1.546e+01
7.749e-01,0.000e+00
7.789e-01,0.000e+00
7.828e-01,0.000e+00
7.868e-01,0.000e+00
7.908e-01,0.000e+00
7.948e-01,0.000e+00
7.988e-01,0.000e+00
8.028e-01,0.000e+00
8.067e-01,0.000e+00
8.107e-01,0.000e+00
8.147e-01,0.000e+00
8.187e-01,0.000e+00
8.227e-01,0.000e+00
8.267e-01,0.000e+00
8.307e-01,0.000e+00
8.346e-01,0.000e+00
8.386e-01,0.000e+00
8.426e-01,0.000e+00
8.466e-01,0.000e+00
8.506e-01,0.000e+00
8.546e-01,0.000e+00
8.585e-01,0.000e+00
8.625e-01,0.000e+00
8.665e-01,0.000e+00
8.705e-01,0.000e+00
8.745e-01,0.000e+00
8.785e-01,0.000e+00
8.825e-01,0.000e+00
8.864e-01,0.000e+00
8.904e-01,0.000e+00
8.944e-01,0.000e+00
8.984e-01,0.000e+00
9.024e-01,0.000e+00
9.064e-01,0.000e+00
9.103e-01,0.000e+00
9.143e-01,0.000e+00
9.183e-01,0.000e+00
9.223e-01,0.000e+00
9.263e-01,0.000e+00
9.303e-01,0.000e+00
9.343e-01,0.000e+00
9.382e-01,0.000e+00
9.422e-01,0.000e+00
9.462e-01,0.000e+00
9.502e-01,0.000e+00
9.542e-01,0.000e+00
9.582e-01,0.000e+00
9.621e-01,0.000e+00
9.661e-01,0.000e+00
9.701e-01,0.000e+00
9.741e-01,0.000e+00
9.781e-01,0.000e+00
9.821e-01,0.000e+00
9.861e-01,0.000e+00
9.900e-01,0.000e+00
9.940e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_01425.csv <==
transmittance,probability_density
2.426e-01,2.985e-04
2.464e-01,3.373e-04
2.502e-01,3.805e-04
2.540e-01,4.284e-04
2.578e-01,4.817e-04
2.616e-01,5.407e-04
2.654e-01,6.061e-04
2.692e-01,6.784e-04
2.730e-01,7.583e-04
2.768e-01,8.463e-04
2.806e-01,9.434e-04
2.844e-01,1.050e-03
2.882e-01,1.168e-03
2.920e-01,1.297e-03
2.958e-01,1.438e-03
2.996e-01,1.593e-03
3.034e-01,1.763e-03
3.072e-01,1.949e-03
3.110e-01,2.152e-03
3.148e-01,2.374e-03
3.186e-01,2.615e-03
3.223e-01,2.879e-03
3.261e-01,3.166e-03
3.299e-01,3.478e-03
3.337e-01,3.818e-03
3.375e-01,4.187e-03
3.413e-01,4.587e-03
3.451e-01,5.021e-03
3.489e-01,5.492e-03
3.527e-01,6.002e-03
3.565e-01,6.554e-03
3.603e-01,7.151e-03
3.641e-01,7.796e-03
3.679e-01,8.493e-03
3.717e-01,9.246e-03
3.755e-01,1.006e-02
3.793e-01,1.093e-02
3.831e-01,1.188e-02
3.869e-01,1.289e-02
3.907e-01,1.398e-02
3.945e-01,1.516e-02
3.983e-01,1.643e-02
4.021e-01,1.778e-02
4.059e-01,1.924e-02
4.097e-01,2.081e-02
4.135e-01,2.249e-02
4.173e-01,2.429e-02
4.211e-01,2.622e-02
4.249e-01,2.829e-02
4.286e-01,3.051e-02
4.324e-01,3.288e-02
4.362e-01,3.542e-02
4.400e-01,3.813e-02
4.438e-01,4.103e-02
4.476e-01,4.413e-02
4.514e-01,4.744e-02
4.552e-01,5.097e-02
4.590e-01,5.474e-02
4.628e-01,5.877e-02
4.666e-01,6.306e-02
4.704e-01,6.763e-02
4.742e-01,7.251e-02
4.780e-01,7.770e-02
4.818e-01,8.323e-02
4.856e-01,8.912e-02
4.894e-01,9.539e-02
4.932e-01,1.021e-01
4.970e-01,1.091e-01
5.008e-01,1.167e-01
5.046e-01,1.247e-01
5.084e-01,1.332e-01
5.122e-01,1.423e-01
5.160e-01,1.519e-01
5.198e-01,1.621e-01
5.236e-01,1.729e-01
5.274e-01,1.844e-01
5.311e-01,1.966e-01
5.349e-01,2.095e-01
5.387e-01,2.232e-01
5.425e-01,2.377e-01
5.463e-01,2.532e-01
5.501e-01,2.695e-01
5.539e-01,2.868e-01
5.577e-01,3.051e-01
5.615e-01,3.245e-01
5.653e-01,3.451e-01
5.691e-01,3.668e-01
5.729e-01,3.899e-01
5.767e-01,4.142e-01
5.805e-01,4.400e-01
5.843e-01,4.673e-01
5.881e-01,4.962e-01
5.919e-01,5.267e-01
5.957e-01,5.590e-01
5.995e-01,5.931e-01
6.033e-01,6.293e-01
6.071e-01,6.674e-01
6.109e-01,7.078e-01
6.147e-01,7.504e-01
6.185e-01,7.955e-01
6.223e-01,8.431e-01
6.261e-01,8.935e-01
6.299e-01,9.467e-01
6.337e-01,1.003e+00
6.374e-01,1.062e+00
6.412e-01,1.125e+00
6.450e-01,1.191e+00
6.488e-01,1.261e+00
6.526e-01,1.335e+00
6.564e-01,1.414e+00
6.602e-01,1.496e+00
6.640e-01,1.584e+00
6.678e-01,1.676e+00
6.716e-01,1.774e+00
6.754e-01,1.877e+00
6.792e-01,1.986e+00
6.830e-01,2.101e+00
6.868e-01,2.223e+00
6.906e-01,2.352e+00
6.944e-01,2.489e+00
6.982e-01,2.633e+00
7.020e-01,2.786e+00
7.058e-01,2.948e+00
7.096e-01,3.119e+00
7.134e-01,3.301e+00
7.172e-01,3.494e+00
7.210e-01,3.698e+00
7.248e-01,3.915e+00
7.286e-01,4.145e+00
7.324e-01,4.390e+00
7.362e-01,4.650e+00
7.399e-01,4.928e+00
7.437e-01,5.223e+00
7.475e-01,5.538e+00
7.513e-01,5.875e+00
7.551e-01,6.235e+00
7.589e-01,6.622e+00
7.627e-01,7.037e+00
7.665e-01,7.485e+00
7.703e-01,7.968e+00
7.741e-01,8.493e+00
7.779e-01,9.065e+00
7.817e-01,9.693e+00
7.855e-01,1.039e+01
7.893e-01,1.117e+01
7.931e-01,1.205e+01
7.969e-01,1.308e+01
8.007e-01,1.435e+01
8.045e-01,1.604e+01
8.083e-01,1.913e+01
8.121e-01,0.000e+00
8.159e-01,0.000e+00
8.197e-01,0.000e+00
8.235e-01,0.000e+00
8.273e-01,0.000e+00
8.311e-01,0.000e+00
8.349e-01,0.000e+00
8.387e-01,0.000e+00
8.425e-01,0.000e+00
8.462e-01,0.000e+00
8.500e-01,0.000e+00
8.538e-01,0.000e+00
8.576e-01,0.000e+00
8.614e-01,0.000e+00
8.652e-01,0.000e+00
8.690e-01,0.000e+00
8.728e-01,0.000e+00
8.766e-01,0.000e+00
8.804e-01,0.000e+00
8.842e-01,0.000e+00
8.880e-01,0.000e+00
8.918e-01,0.000e+00
8.956e-01,0.000e+00
8.994e-01,0.000e+00
9.032e-01,0.000e+00
9.070e-01,0.000e+00
9.108e-01,0.000e+00
9.146e-01,0.000e+00
9.184e-01,0.000e+00
9.222e-01,0.000e+00
9.260e-01,0.000e+00
9.298e-01,0.000e+00
9.336e-01,0.000e+00
9.374e-01,0.000e+00
9.412e-01,0.000e+00
9.450e-01,0.000e+00
9.487e-01,0.000e+00
9.525e-01,0.000e+00
9.563e-01,0.000e+00
9.601e-01,0.000e+00
9.639e-01,0.000e+00
9.677e-01,0.000e+00
9.715e-01,0.000e+00
9.753e-01,0.000e+00
9.791e-01,0.000e+00
9.829e-01,0.000e+00
9.867e-01,0.000e+00
9.905e-01,0.000e+00
9.943e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_015.csv <==
transmittance,probability_density
2.777e-01,2.982e-04
2.813e-01,3.324e-04
2.850e-01,3.700e-04
2.886e-01,4.114e-04
2.922e-01,4.570e-04
2.958e-01,5.070e-04
2.994e-01,5.619e-04
3.031e-01,6.220e-04
3.067e-01,6.879e-04
3.103e-01,7.600e-04
3.139e-01,8.388e-04
3.175e-01,9.248e-04
3.212e-01,1.019e-03
3.248e-01,1.121e-03
3.284e-01,1.233e-03
3.320e-01,1.354e-03
3.356e-01,1.487e-03
3.393e-01,1.630e-03
3.429e-01,1.787e-03
3.465e-01,1.956e-03
3.501e-01,2.140e-03
3.537e-01,2.340e-03
3.574e-01,2.556e-03
3.610e-01,2.790e-03
3.646e-01,3.043e-03
3.682e-01,3.317e-03
3.719e-01,3.613e-03
3.755e-01,3.933e-03
3.791e-01,4.278e-03
3.827e-01,4.651e-03
3.863e-01,5.052e-03
3.900e-01,5.485e-03
3.936e-01,5.951e-03
3.972e-01,6.453e-03
4.008e-01,6.994e-03
4.044e-01,7.575e-03
4.081e-01,8.199e-03
4.117e-01,8.871e-03
4.153e-01,9.592e-03
4.189e-01,1.037e-02
4.225e-01,1.120e-02
4.262e-01,1.209e-02
4.298e-01,1.304e-02
4.334e-01,1.406e-02
4.370e-01,1.516e-02
4.406e-01,1.633e-02
4.443e-01,1.759e-02
4.479e-01,1.894e-02
4.515e-01,2.037e-02
4.551e-01,2.191e-02
4.587e-01,2.355e-02
4.624e-01,2.531e-02
4.660e-01,2.718e-02
4.696e-01,2.918e-02
4.732e-01,3.132e-02
4.768e-01,3.360e-02
4.805e-01,3.603e-02
4.841e-01,3.862e-02
4.877e-01,4.138e-02
4.913e-01,4.432e-02
4.949e-01,4.746e-02
4.986e-01,5.080e-02
5.022e-01,5.435e-02
5.058e-01,5.813e-02
5.094e-01,6.216e-02
5.130e-01,6.644e-02
5.167e-01,7.099e-02
5.203e-01,7.583e-02
5.239e-01,8.098e-02
5.275e-01,8.645e-02
5.312e-01,9.226e-02
5.348e-01,9.843e-02
5.384e-01,1.050e-01
5.420e-01,1.119e-01
5.456e-01,1.193e-01
5.493e-01,1.272e-01
5.529e-01,1.355e-01
5.565e-01,1.443e-01
5.601e-01,1.537e-01
5.637e-01,1.636e-01
5.674e-01,1.741e-01
5.710e-01,1.853e-01
5.746e-01,1.971e-01
5.782e-01,2.096e-01
5.818e-01,2.229e-01
5.855e-01,2.370e-01
5.891e-01,2.519e-01
5.927e-01,2.676e-01
5.963e-01,2.843e-01
5.999e-01,3.020e-01
6.036e-01,3.208e-01
6.072e-01,3.406e-01
6.108e-01,3.616e-01
6.144e-01,3.838e-01
6.180e-01,4.073e-01
6.217e-01,4.322e-01
6.253e-01,4.585e-01
6.289e-01,4.864e-01
6.325e-01,5.158e-01
6.361e-01,5.470e-01
6.398e-01,5.800e-01
6.434e-01,6.149e-01
6.470e-01,6.518e-01
6.506e-01,6.908e-01
6.542e-01,7.321e-01
6.579e-01,7.758e-01
6.615e-01,8.220e-01
6.651e-01,8.709e-01
6.687e-01,9.225e-01
6.723e-01,9.772e-01
6.760e-01,1.035e+00
6.796e-01,1.096e+00
6.832e-01,1.161e+00
6.868e-01,1.229e+00
6.905e-01,1.302e+00
6.941e-01,1.379e+00
6.977e-01,1.460e+00
7.013e-01,1.546e+00
7.049e-01,1.637e+00
7.086e-01,1.733e+00
7.122e-01,1.835e+00
7.158e-01,1.943e+00
7.194e-01,2.058e+00
7.230e-01,2.179e+00
7.267e-01,2.308e+00
7.303e-01,2.445e+00
7.339e-01,2.590e+00
7.375e-01,2.744e+00
7.411e-01,2.907e+00
7.448e-01,3.080e+00
7.484e-01,3.265e+00
7.520e-01,3.461e+00
7.556e-01,3.670e+00
7.592e-01,3.892e+00
7.629e-01,4.129e+00
7.665e-01,4.382e+00
7.701e-01,4.652e+00
7.737e-01,4.941e+00
7.773e-01,5.250e+00
7.810e-01,5.582e+00
7.846e-01,5.938e+00
7.882e-01,6.321e+00
7.918e-01,6.733e+00
7.954e-01,7.180e+00
7.991e-01,7.664e+00
8.027e-01,8.190e+00
8.063e-01,8.766e+00
8.099e-01,9.398e+00
8.135e-01,1.010e+01
8.172e-01,1.088e+01
8.208e-01,1.176e+01
8.244e-01,1.278e+01
8.280e-01,1.398e+01
8.316e-01,1.546e+01
8.353e-01,1.745e+01
8.389e-01,2.089e+01
8.425e-01,0.000e+00
8.461e-01,0.000e+00
8.498e-01,0.000e+00
8.534e-01,0.000e+00
8.570e-01,0.000e+00
8.606e-01,0.000e+00
8.642e-01,0.000e+00
8.679e-01,0.000e+00
8.715e-01,0.000e+00
8.751e-01,0.000e+00
8.787e-01,0.000e+00
8.823e-01,0.000e+00
8.860e-01,0.000e+00
8.896e-01,0.000e+00
8.932e-01,0.000e+00
8.968e-01,0.000e+00
9.004e-01,0.000e+00
9.041e-01,0.000e+00
9.077e-01,0.000e+00
9.113e-01,0.000e+00
9.149e-01,0.000e+00
9.185e-01,0.000e+00
9.222e-01,0.000e+00
9.258e-01,0.000e+00
9.294e-01,0.000e+00
9.330e-01,0.000e+00
9.366e-01,0.000e+00
9.403e-01,0.000e+00
9.439e-01,0.000e+00
9.475e-01,0.000e+00
9.511e-01,0.000e+00
9.547e-01,0.000e+00
9.584e-01,0.000e+00
9.620e-01,0.000e+00
9.656e-01,0.000e+00
9.692e-01,0.000e+00
9.728e-01,0.000e+00
9.765e-01,0.000e+00
9.801e-01,0.000e+00
9.837e-01,0.000e+00
9.873e-01,0.000e+00
9.909e-01,0.000e+00
9.946e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_01575.csv <==
transmittance,probability_density
3.178e-01,3.251e-04
3.212e-01,3.579e-04
3.246e-01,3.936e-04
3.281e-01,4.325e-04
3.315e-01,4.749e-04
3.349e-01,5.210e-04
3.383e-01,5.711e-04
3.417e-01,6.256e-04
3.452e-01,6.848e-04
3.486e-01,7.490e-04
3.520e-01,8.187e-04
3.554e-01,8.943e-04
3.588e-01,9.761e-04
3.623e-01,1.065e-03
3.657e-01,1.161e-03
3.691e-01,1.264e-03
3.725e-01,1.376e-03
3.759e-01,1.497e-03
3.794e-01,1.628e-03
3.828e-01,1.769e-03
3.862e-01,1.922e-03
3.896e-01,2.086e-03
3.930e-01,2.263e-03
3.965e-01,2.453e-03
3.999e-01,2.658e-03
4.033e-01,2.879e-03
4.067e-01,3.116e-03
4.101e-01,3.371e-03
4.135e-01,3.646e-03
4.170e-01,3.940e-03
4.204e-01,4.257e-03
4.238e-01,4.596e-03
4.272e-01,4.960e-03
4.306e-01,5.351e-03
4.341e-01,5.770e-03
4.375e-01,6.219e-03
4.409e-01,6.700e-03
4.443e-01,7.215e-03
4.477e-01,7.766e-03
4.512e-01,8.356e-03
4.546e-01,8.987e-03
4.580e-01,9.662e-03
4.614e-01,1.038e-02
4.648e-01,1.115e-02
4.683e-01,1.198e-02
4.717e-01,1.286e-02
4.751e-01,1.380e-02
4.785e-01,1.480e-02
4.819e-01,1.587e-02
4.854e-01,1.701e-02
4.888e-01,1.823e-02
4.922e-01,1.952e-02
4.956e-01,2.091e-02
4.990e-01,2.238e-02
5.025e-01,2.395e-02
5.059e-01,2.562e-02
5.093e-01,2.740e-02
5.127e-01,2.930e-02
5.161e-01,3.131e-02
5.196e-01,3.346e-02
5.230e-01,3.574e-02
5.264e-01,3.817e-02
5.298e-01,4.075e-02
5.332e-01,4.349e-02
5.367e-01,4.641e-02
5.401e-01,4.950e-02
5.435e-01,5.279e-02
5.469e-01,5.629e-02
5.503e-01,6.000e-02
5.537e-01,6.395e-02
5.572e-01,6.813e-02
5.606e-01,7.257e-02
5.640e-01,7.729e-02
5.674e-01,8.229e-02
5.708e-01,8.760e-02
5.743e-01,9.322e-02
5.777e-01,9.919e-02
5.811e-01,1.055e-01
5.845e-01,1.122e-01
5.879e-01,1.194e-01
5.914e-01,1.269e-01
5.948e-01,1.349e-01
5.982e-01,1.434e-01
6.016e-01,1.523e-01
6.050e-01,1.618e-01
6.085e-01,1.719e-01
6.119e-01,1.826e-01
6.153e-01,1.939e-01
6.187e-01,2.059e-01
6.221e-01,2.185e-01
6.256e-01,2.320e-01
6.290e-01,2.462e-01
6.324e-01,2.612e-01
6.358e-01,2.772e-01
6.392e-01,2.940e-01
6.427e-01,3.119e-01
6.461e-01,3.308e-01
6.495e-01,3.508e-01
6.529e-01,3.719e-01
6.563e-01,3.943e-01
6.598e-01,4.181e-01
6.632e-01,4.431e-01
6.666e-01,4.697e-01
6.700e-01,4.978e-01
6.734e-01,5.276e-01
6.769e-01,5.591e-01
6.803e-01,5.924e-01
6.837e-01,6.277e-01
6.871e-01,6.651e-01
6.905e-01,7.046e-01
6.940e-01,7.464e-01
6.974e-01,7.908e-01
7.008e-01,8.377e-01
7.042e-01,8.874e-01
7.076e-01,9.400e-01
7.110e-01,9.957e-01
7.145e-01,1.055e+00
7.179e-01,1.117e+00
7.213e-01,1.184e+00
7.247e-01,1.254e+00
7.281e-01,1.328e+00
7.316e-01,1.407e+00
7.350e-01,1.491e+00
7.384e-01,1.580e+00
7.418e-01,1.674e+00
7.452e-01,1.774e+00
7.487e-01,1.880e+00
7.521e-01,1.993e+00
7.555e-01,2.112e+00
7.589e-01,2.240e+00
7.623e-01,2.375e+00
7.658e-01,2.519e+00
7.692e-01,2.672e+00
7.726e-01,2.835e+00
7.760e-01,3.009e+00
7.794e-01,3.195e+00
7.829e-01,3.392e+00
7.863e-01,3.604e+00
7.897e-01,3.829e+00
7.931e-01,4.071e+00
7.965e-01,4.329e+00
8.000e-01,4.606e+00
8.034e-01,4.904e+00
8.068e-01,5.224e+00
8.102e-01,5.569e+00
8.136e-01,5.940e+00
8.171e-01,6.342e+00
8.205e-01,6.778e+00
8.239e-01,7.251e+00
8.273e-01,7.767e+00
8.307e-01,8.331e+00
8.342e-01,8.952e+00
8.376e-01,9.639e+00
8.410e-01,1.040e+01
8.444e-01,1.126e+01
8.478e-01,1.224e+01
8.512e-01,1.337e+01
8.547e-01,1.471e+01
8.581e-01,1.636e+01
8.615e-01,1.855e+01
8.649e-01,2.193e+01
8.683e-01,3.569e+01
8.718e-01,0.000e+00
8.752e-01,0.000e+00
8.786e-01,0.000e+00
8.820e-01,0.000e+00
8.854e-01,0.000e+00
8.889e-01,0.000e+00
8.923e-01,0.000e+00
8.957e-01,0.000e+00
8.991e-01,0.000e+00
9.025e-01,0.000e+00
9.060e-01,0.000e+00
9.094e-01,0.000e+00
9.128e-01,0.000e+00
9.162e-01,0.000e+00
9.196e-01,0.000e+00
9.231e-01,0.000e+00
9.265e-01,0.000e+00
9.299e-01,0.000e+00
9.333e-01,0.000e+00
9.367e-01,0.000e+00
9.402e-01,0.000e+00
9.436e-01,0.000e+00
9.470e-01,0.000e+00
9.504e-01,0.000e+00
9.538e-01,0.000e+00
9.573e-01,0.000e+00
9.607e-01,0.000e+00
9.641e-01,0.000e+00
9.675e-01,0.000e+00
9.709e-01,0.000e+00
9.744e-01,0.000e+00
9.778e-01,0.000e+00
9.812e-01,0.000e+00
9.846e-01,0.000e+00
9.880e-01,0.000e+00
9.915e-01,0.000e+00
9.949e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_0165.csv <==
transmittance,probability_density
3.536e-01,3.004e-04
3.569e-01,3.278e-04
3.601e-01,3.576e-04
3.633e-01,3.898e-04
3.666e-01,4.247e-04
3.698e-01,4.624e-04
3.731e-01,5.031e-04
3.763e-01,5.472e-04
3.795e-01,5.948e-04
3.828e-01,6.461e-04
3.860e-01,7.015e-04
3.893e-01,7.613e-04
3.925e-01,8.257e-04
3.957e-01,8.951e-04
3.990e-01,9.699e-04
4.022e-01,1.050e-03
4.055e-01,1.137e-03
4.087e-01,1.230e-03
4.119e-01,1.330e-03
4.152e-01,1.438e-03
4.184e-01,1.554e-03
4.217e-01,1.678e-03
4.249e-01,1.812e-03
4.281e-01,1.955e-03
4.314e-01,2.109e-03
4.346e-01,2.273e-03
4.379e-01,2.450e-03
4.411e-01,2.639e-03
4.443e-01,2.842e-03
4.476e-01,3.060e-03
4.508e-01,3.292e-03
4.541e-01,3.541e-03
4.573e-01,3.808e-03
4.605e-01,4.093e-03
4.638e-01,4.398e-03
4.670e-01,4.724e-03
4.703e-01,5.072e-03
4.735e-01,5.444e-03
4.767e-01,5.842e-03
4.800e-01,6.266e-03
4.832e-01,6.719e-03
4.865e-01,7.203e-03
4.897e-01,7.719e-03
4.929e-01,8.270e-03
4.962e-01,8.857e-03
4.994e-01,9.483e-03
5.027e-01,1.015e-02
5.059e-01,1.086e-02
5.091e-01,1.162e-02
5.124e-01,1.243e-02
5.156e-01,1.329e-02
5.189e-01,1.420e-02
5.221e-01,1.518e-02
5.253e-01,1.621e-02
5.286e-01,1.732e-02
5.318e-01,1.849e-02
5.351e-01,1.974e-02
5.383e-01,2.107e-02
5.415e-01,2.248e-02
5.448e-01,2.398e-02
5.480e-01,2.558e-02
5.513e-01,2.728e-02
5.545e-01,2.908e-02
5.577e-01,3.099e-02
5.610e-01,3.303e-02
5.642e-01,3.519e-02
5.675e-01,3.748e-02
5.707e-01,3.992e-02
5.739e-01,4.251e-02
5.772e-01,4.525e-02
5.804e-01,4.816e-02
5.837e-01,5.126e-02
5.869e-01,5.454e-02
5.901e-01,5.802e-02
5.934e-01,6.171e-02
5.966e-01,6.562e-02
5.999e-01,6.977e-02
6.031e-01,7.418e-02
6.063e-01,7.885e-02
6.096e-01,8.380e-02
6.128e-01,8.905e-02
6.161e-01,9.461e-02
6.193e-01,1.005e-01
6.225e-01,1.068e-01
6.258e-01,1.134e-01
6.290e-01,1.204e-01
6.323e-01,1.278e-01
6.355e-01,1.357e-01
6.387e-01,1.441e-01
6.420e-01,1.529e-01
6.452e-01,1.623e-01
6.485e-01,1.722e-01
6.517e-01,1.827e-01
6.549e-01,1.939e-01
6.582e-01,2.057e-01
6.614e-01,2.182e-01
6.647e-01,2.314e-01
6.679e-01,2.454e-01
6.711e-01,2.603e-01
6.744e-01,2.760e-01
6.776e-01,2.927e-01
6.809e-01,3.104e-01
6.841e-01,3.291e-01
6.873e-01,3.489e-01
6.906e-01,3.699e-01
6.938e-01,3.921e-01
6.971e-01,4.156e-01
7.003e-01,4.406e-01
7.035e-01,4.670e-01
7.068e-01,4.951e-01
7.100e-01,5.248e-01
7.133e-01,5.562e-01
7.165e-01,5.896e-01
7.197e-01,6.249e-01
7.230e-01,6.624e-01
7.262e-01,7.022e-01
7.295e-01,7.443e-01
7.327e-01,7.890e-01
7.359e-01,8.364e-01
7.392e-01,8.868e-01
7.424e-01,9.401e-01
7.457e-01,9.968e-01
7.489e-01,1.057e+00
7.521e-01,1.121e+00
7.554e-01,1.189e+00
7.586e-01,1.261e+00
7.619e-01,1.337e+00
7.651e-01,1.419e+00
7.683e-01,1.505e+00
7.716e-01,1.597e+00
7.748e-01,1.696e+00
7.781e-01,1.800e+00
7.813e-01,1.911e+00
7.845e-01,2.029e+00
7.878e-01,2.156e+00
7.910e-01,2.290e+00
7.943e-01,2.434e+00
7.975e-01,2.588e+00
8.007e-01,2.752e+00
8.040e-01,2.927e+00
8.072e-01,3.115e+00
8.105e-01,3.316e+00
8.137e-01,3.532e+00
8.169e-01,3.763e+00
8.202e-01,4.012e+00
8.234e-01,4.279e+00
8.267e-01,4.567e+00
8.299e-01,4.878e+00
8.331e-01,5.214e+00
8.364e-01,5.578e+00
8.396e-01,5.973e+00
8.429e-01,6.402e+00
8.461e-01,6.870e+00
8.493e-01,7.382e+00
8.526e-01,7.944e+00
8.558e-01,8.563e+00
8.591e-01,9.250e+00
8.623e-01,1.002e+01
8.655e-01,1.088e+01
8.688e-01,1.185e+01
8.720e-01,1.297e+01
8.753e-01,1.428e+01
8.785e-01,1.585e+01
8.817e-01,1.781e+01
8.850e-01,2.042e+01
8.882e-01,2.443e+01
8.915e-01,3.566e+01
8.947e-01,0.000e+00
8.979e-01,0.000e+00
9.012e-01,0.000e+00
9.044e-01,0.000e+00
9.077e-01,0.000e+00
9.109e-01,0.000e+00
9.141e-01,0.000e+00
9.174e-01,0.000e+00
9.206e-01,0.000e+00
9.239e-01,0.000e+00
9.271e-01,0.000e+00
9.303e-01,0.000e+00
9.336e-01,0.000e+00
9.368e-01,0.000e+00
9.401e-01,0.000e+00
9.433e-01,0.000e+00
9.465e-01,0.000e+00
9.498e-01,0.000e+00
9.530e-01,0.000e+00
9.563e-01,0.000e+00
9.595e-01,0.000e+00
9.627e-01,0.000e+00
9.660e-01,0.000e+00
9.692e-01,0.000e+00
9.725e-01,0.000e+00
9.757e-01,0.000e+00
9.789e-01,0.000e+00
9.822e-01,0.000e+00
9.854e-01,0.000e+00
9.887e-01,0.000e+00
9.919e-01,0.000e+00
9.951e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_01725.csv <==
transmittance,probability_density
3.954e-01,3.163e-04
3.985e-01,3.422e-04
4.015e-01,3.702e-04
4.045e-01,4.002e-04
4.075e-01,4.325e-04
4.106e-01,4.672e-04
4.136e-01,5.044e-04
4.166e-01,5.445e-04
4.197e-01,5.874e-04
4.227e-01,6.335e-04
4.257e-01,6.830e-04
4.288e-01,7.360e-04
4.318e-01,7.929e-04
4.348e-01,8.539e-04
4.379e-01,9.192e-04
4.409e-01,9.891e-04
4.439e-01,1.064e-03
4.469e-01,1.144e-03
4.500e-01,1.230e-03
4.530e-01,1.322e-03
4.560e-01,1.420e-03
4.591e-01,1.525e-03
4.621e-01,1.637e-03
4.651e-01,1.757e-03
4.682e-01,1.885e-03
4.712e-01,2.022e-03
4.742e-01,2.168e-03
4.772e-01,2.324e-03
4.803e-01,2.491e-03
4.833e-01,2.669e-03
4.863e-01,2.858e-03
4.894e-01,3.061e-03
4.924e-01,3.276e-03
4.954e-01,3.506e-03
4.985e-01,3.751e-03
5.015e-01,4.013e-03
5.045e-01,4.291e-03
5.076e-01,4.587e-03
5.106e-01,4.903e-03
5.136e-01,5.240e-03
5.166e-01,5.598e-03
5.197e-01,5.979e-03
5.227e-01,6.384e-03
5.257e-01,6.816e-03
5.288e-01,7.275e-03
5.318e-01,7.763e-03
5.348e-01,8.282e-03
5.379e-01,8.834e-03
5.409e-01,9.421e-03
5.439e-01,1.005e-02
5.469e-01,1.071e-02
5.500e-01,1.141e-02
5.530e-01,1.216e-02
5.560e-01,1.296e-02
5.591e-01,1.380e-02
5.621e-01,1.470e-02
5.651e-01,1.565e-02
5.682e-01,1.666e-02
5.712e-01,1.774e-02
5.742e-01,1.888e-02
5.773e-01,2.009e-02
5.803e-01,2.137e-02
5.833e-01,2.273e-02
5.863e-01,2.418e-02
5.894e-01,2.571e-02
5.924e-01,2.734e-02
5.954e-01,2.906e-02
5.985e-01,3.089e-02
6.015e-01,3.283e-02
6.045e-01,3.489e-02
6.076e-01,3.707e-02
6.106e-01,3.939e-02
6.136e-01,4.184e-02
6.166e-01,4.444e-02
6.197e-01,4.719e-02
6.227e-01,5.011e-02
6.257e-01,5.320e-02
6.288e-01,5.648e-02
6.318e-01,5.995e-02
6.348e-01,6.364e-02
6.379e-01,6.754e-02
6.409e-01,7.167e-02
6.439e-01,7.605e-02
6.470e-01,8.068e-02
6.500e-01,8.560e-02
6.530e-01,9.080e-02
6.560e-01,9.632e-02
6.591e-01,1.022e-01
6.621e-01,1.083e-01
6.651e-01,1.149e-01
6.682e-01,1.218e-01
6.712e-01,1.292e-01
6.742e-01,1.370e-01
6.773e-01,1.452e-01
6.803e-01,1.540e-01
6.833e-01,1.632e-01
6.863e-01,1.730e-01
6.894e-01,1.834e-01
6.924e-01,1.944e-01
6.954e-01,2.061e-01
6.985e-01,2.184e-01
7.015e-01,2.315e-01
7.045e-01,2.454e-01
7.076e-01,2.601e-01
7.106e-01,2.756e-01
7.136e-01,2.921e-01
7.167e-01,3.096e-01
7.197e-01,3.281e-01
7.227e-01,3.478e-01
7.257e-01,3.686e-01
7.288e-01,3.907e-01
7.318e-01,4.141e-01
7.348e-01,4.389e-01
7.379e-01,4.652e-01
7.409e-01,4.932e-01
7.439e-01,5.228e-01
7.470e-01,5.542e-01
7.500e-01,5.876e-01
7.530e-01,6.230e-01
7.560e-01,6.606e-01
7.591e-01,7.006e-01
7.621e-01,7.430e-01
7.651e-01,7.880e-01
7.682e-01,8.359e-01
7.712e-01,8.868e-01
7.742e-01,9.409e-01
7.773e-01,9.984e-01
7.803e-01,1.060e+00
7.833e-01,1.125e+00
7.864e-01,1.194e+00
7.894e-01,1.268e+00
7.924e-01,1.347e+00
7.954e-01,1.430e+00
7.985e-01,1.520e+00
8.015e-01,1.615e+00
8.045e-01,1.717e+00
8.076e-01,1.825e+00
8.106e-01,1.941e+00
8.136e-01,2.065e+00
8.167e-01,2.198e+00
8.197e-01,2.340e+00
8.227e-01,2.492e+00
8.257e-01,2.656e+00
8.288e-01,2.831e+00
8.318e-01,3.019e+00
8.348e-01,3.221e+00
8.379e-01,3.438e+00
8.409e-01,3.672e+00
8.439e-01,3.925e+00
8.470e-01,4.198e+00
8.500e-01,4.493e+00
8.530e-01,4.813e+00
8.561e-01,5.160e+00
8.591e-01,5.538e+00
8.621e-01,5.950e+00
8.651e-01,6.400e+00
8.682e-01,6.894e+00
8.712e-01,7.437e+00
8.742e-01,8.036e+00
8.773e-01,8.701e+00
8.803e-01,9.443e+00
8.833e-01,1.027e+01
8.864e-01,1.122e+01
8.894e-01,1.229e+01
8.924e-01,1.353e+01
8.954e-01,1.500e+01
8.985e-01,1.676e+01
9.015e-01,1.895e+01
9.045e-01,2.185e+01
9.076e-01,2.614e+01
9.106e-01,3.488e+01
9.136e-01,0.000e+00
9.167e-01,0.000e+00
9.197e-01,0.000e+00
9.227e-01,0.000e+00
9.258e-01,0.000e+00
9.288e-01,0.000e+00
9.318e-01,0.000e+00
9.348e-01,0.000e+00
9.379e-01,0.000e+00
9.409e-01,0.000e+00
9.439e-01,0.000e+00
9.470e-01,0.000e+00
9.500e-01,0.000e+00
9.530e-01,0.000e+00
9.561e-01,0.000e+00
9.591e-01,0.000e+00
9.621e-01,0.000e+00
9.651e-01,0.000e+00
9.682e-01,0.000e+00
9.712e-01,0.000e+00
9.742e-01,0.000e+00
9.773e-01,0.000e+00
9.803e-01,0.000e+00
9.833e-01,0.000e+00
9.864e-01,0.000e+00
9.894e-01,0.000e+00
9.924e-01,0.000e+00
9.955e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_018.csv <==
transmittance,probability_density
4.331e-01,2.934e-04
4.360e-01,3.156e-04
4.388e-01,3.393e-04
4.417e-01,3.647e-04
4.445e-01,3.918e-04
4.474e-01,4.209e-04
4.502e-01,4.520e-04
4.530e-01,4.852e-04
4.559e-01,5.207e-04
4.587e-01,5.587e-04
4.616e-01,5.992e-04
4.644e-01,6.425e-04
4.672e-01,6.888e-04
4.701e-01,7.382e-04
4.729e-01,7.909e-04
4.758e-01,8.472e-04
4.786e-01,9.072e-04
4.815e-01,9.713e-04
4.843e-01,1.040e-03
4.871e-01,1.112e-03
4.900e-01,1.190e-03
4.928e-01,1.273e-03
4.957e-01,1.361e-03
4.985e-01,1.455e-03
5.013e-01,1.555e-03
5.042e-01,1.662e-03
5.070e-01,1.776e-03
5.099e-01,1.896e-03
5.127e-01,2.025e-03
5.155e-01,2.162e-03
5.184e-01,2.308e-03
5.212e-01,2.463e-03
5.241e-01,2.628e-03
5.269e-01,2.804e-03
5.298e-01,2.991e-03
5.326e-01,3.189e-03
5.354e-01,3.400e-03
5.383e-01,3.625e-03
5.411e-01,3.863e-03
5.440e-01,4.117e-03
5.468e-01,4.386e-03
5.496e-01,4.672e-03
5.525e-01,4.976e-03
5.553e-01,5.299e-03
5.582e-01,5.642e-03
5.610e-01,6.006e-03
5.639e-01,6.393e-03
5.667e-01,6.803e-03
5.695e-01,7.239e-03
5.724e-01,7.701e-03
5.752e-01,8.192e-03
5.781e-01,8.713e-03
5.809e-01,9.265e-03
5.837e-01,9.852e-03
5.866e-01,1.047e-02
5.894e-01,1.113e-02
5.923e-01,1.183e-02
5.951e-01,1.258e-02
5.979e-01,1.336e-02
6.008e-01,1.420e-02
6.036e-01,1.508e-02
6.065e-01,1.602e-02
6.093e-01,1.702e-02
6.122e-01,1.807e-02
6.150e-01,1.919e-02
6.178e-01,2.037e-02
6.207e-01,2.163e-02
6.235e-01,2.296e-02
6.264e-01,2.437e-02
6.292e-01,2.587e-02
6.320e-01,2.745e-02
6.349e-01,2.913e-02
6.377e-01,3.091e-02
6.406e-01,3.279e-02
6.434e-01,3.479e-02
6.463e-01,3.691e-02
6.491e-01,3.915e-02
6.519e-01,4.152e-02
6.548e-01,4.404e-02
6.576e-01,4.670e-02
6.605e-01,4.952e-02
6.633e-01,5.251e-02
6.661e-01,5.568e-02
6.690e-01,5.904e-02
6.718e-01,6.259e-02
6.747e-01,6.636e-02
6.775e-01,7.035e-02
6.803e-01,7.457e-02
6.832e-01,7.905e-02
6.860e-01,8.379e-02
6.889e-01,8.882e-02
6.917e-01,9.414e-02
6.946e-01,9.978e-02
6.974e-01,1.058e-01
7.002e-01,1.121e-01
7.031e-01,1.188e-01
7.059e-01,1.259e-01
7.088e-01,1.334e-01
7.116e-01,1.414e-01
7.144e-01,1.499e-01
7.173e-01,1.588e-01
7.201e-01,1.683e-01
7.230e-01,1.784e-01
7.258e-01,1.891e-01
7.286e-01,2.004e-01
7.315e-01,2.124e-01
7.343e-01,2.251e-01
7.372e-01,2.387e-01
7.400e-01,2.530e-01
7.429e-01,2.682e-01
7.457e-01,2.843e-01
7.485e-01,3.014e-01
7.514e-01,3.195e-01
7.542e-01,3.388e-01
7.571e-01,3.593e-01
7.599e-01,3.810e-01
7.627e-01,4.040e-01
7.656e-01,4.285e-01
7.684e-01,4.546e-01
7.713e-01,4.822e-01
7.741e-01,5.116e-01
7.770e-01,5.428e-01
7.798e-01,5.761e-01
7.826e-01,6.114e-01
7.855e-01,6.490e-01
7.883e-01,6.890e-01
7.912e-01,7.316e-01
7.940e-01,7.769e-01
7.968e-01,8.252e-01
7.997e-01,8.767e-01
8.025e-01,9.315e-01
8.054e-01,9.900e-01
8.082e-01,1.052e+00
8.110e-01,1.119e+00
8.139e-01,1.190e+00
8.167e-01,1.266e+00
8.196e-01,1.347e+00
8.224e-01,1.434e+00
8.253e-01,1.527e+00
8.281e-01,1.626e+00
8.309e-01,1.732e+00
8.338e-01,1.847e+00
8.366e-01,1.969e+00
8.395e-01,2.100e+00
8.423e-01,2.241e+00
8.451e-01,2.393e+00
8.480e-01,2.556e+00
8.508e-01,2.732e+00
8.537e-01,2.921e+00
8.565e-01,3.126e+00
8.594e-01,3.347e+00
8.622e-01,3.586e+00
8.650e-01,3.846e+00
8.679e-01,4.127e+00
8.707e-01,4.433e+00
8.736e-01,4.767e+00
8.764e-01,5.130e+00
8.792e-01,5.528e+00
8.821e-01,5.965e+00
8.849e-01,6.445e+00
8.878e-01,6.975e+00
8.906e-01,7.562e+00
8.934e-01,8.215e+00
8.963e-01,8.944e+00
8.991e-01,9.765e+00
9.020e-01,1.069e+01
9.048e-01,1.175e+01
9.077e-01,1.298e+01
9.105e-01,1.440e+01
9.133e-01,1.610e+01
9.162e-01,1.818e+01
9.190e-01,2.080e+01
9.219e-01,2.431e+01
9.247e-01,2.958e+01
9.275e-01,4.023e+01
9.304e-01,0.000e+00
9.332e-01,0.000e+00
9.361e-01,0.000e+00
9.389e-01,0.000e+00
9.418e-01,0.000e+00
9.446e-01,0.000e+00
9.474e-01,0.000e+00
9.503e-01,0.000e+00
9.531e-01,0.000e+00
9.560e-01,0.000e+00
9.588e-01,0.000e+00
9.616e-01,0.000e+00
9.645e-01,0.000e+00
9.673e-01,0.000e+00
9.702e-01,0.000e+00
9.730e-01,0.000e+00
9.758e-01,0.000e+00
9.787e-01,0.000e+00
9.815e-01,0.000e+00
9.844e-01,0.000e+00
9.872e-01,0.000e+00
9.901e-01,0.000e+00
9.929e-01,0.000e+00
9.957e-01,0.000e+00
9.986e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_01875.csv <==
transmittance,probability_density
4.757e-01,3.057e-04
4.783e-01,3.267e-04
4.809e-01,3.491e-04
4.836e-01,3.730e-04
4.862e-01,3.984e-04
4.888e-01,4.255e-04
4.914e-01,4.543e-04
4.941e-01,4.849e-04
4.967e-01,5.175e-04
4.993e-01,5.522e-04
5.020e-01,5.892e-04
5.046e-01,6.284e-04
5.072e-01,6.702e-04
5.098e-01,7.146e-04
5.125e-01,7.618e-04
5.151e-01,8.119e-04
5.177e-01,8.653e-04
5.204e-01,9.219e-04
5.230e-01,9.821e-04
5.256e-01,1.046e-03
5.282e-01,1.114e-03
5.309e-01,1.186e-03
5.335e-01,1.263e-03
5.361e-01,1.344e-03
5.388e-01,1.431e-03
5.414e-01,1.522e-03
5.440e-01,1.620e-03
5.466e-01,1.723e-03
5.493e-01,1.833e-03
5.519e-01,1.949e-03
5.545e-01,2.072e-03
5.572e-01,2.203e-03
5.598e-01,2.342e-03
5.624e-01,2.490e-03
5.650e-01,2.646e-03
5.677e-01,2.812e-03
5.703e-01,2.987e-03
5.729e-01,3.174e-03
5.755e-01,3.371e-03
5.782e-01,3.580e-03
5.808e-01,3.802e-03
5.834e-01,4.037e-03
5.861e-01,4.287e-03
5.887e-01,4.551e-03
5.913e-01,4.831e-03
5.939e-01,5.127e-03
5.966e-01,5.441e-03
5.992e-01,5.774e-03
6.018e-01,6.127e-03
6.045e-01,6.500e-03
6.071e-01,6.896e-03
6.097e-01,7.315e-03
6.123e-01,7.759e-03
6.150e-01,8.229e-03
6.176e-01,8.726e-03
6.202e-01,9.253e-03
6.229e-01,9.811e-03
6.255e-01,1.040e-02
6.281e-01,1.103e-02
6.307e-01,1.169e-02
6.334e-01,1.239e-02
6.360e-01,1.313e-02
6.386e-01,1.392e-02
6.413e-01,1.475e-02
6.439e-01,1.563e-02
6.465e-01,1.656e-02
6.491e-01,1.755e-02
6.518e-01,1.860e-02
6.544e-01,1.970e-02
6.570e-01,2.087e-02
6.597e-01,2.211e-02
6.623e-01,2.342e-02
6.649e-01,2.481e-02
6.675e-01,2.628e-02
6.702e-01,2.783e-02
6.728e-01,2.948e-02
6.754e-01,3.122e-02
6.780e-01,3.306e-02
6.807e-01,3.501e-02
6.833e-01,3.708e-02
6.859e-01,3.927e-02
6.886e-01,4.158e-02
6.912e-01,4.403e-02
6.938e-01,4.663e-02
6.964e-01,4.937e-02
6.991e-01,5.228e-02
7.017e-01,5.536e-02
7.043e-01,5.862e-02
7.070e-01,6.207e-02
7.096e-01,6.572e-02
7.122e-01,6.959e-02
7.148e-01,7.369e-02
7.175e-01,7.803e-02
7.201e-01,8.262e-02
7.227e-01,8.749e-02
7.254e-01,9.265e-02
7.280e-01,9.811e-02
7.306e-01,1.039e-01
7.332e-01,1.100e-01
7.359e-01,1.165e-01
7.385e-01,1.234e-01
7.411e-01,1.307e-01
7.438e-01,1.384e-01
7.464e-01,1.466e-01
7.490e-01,1.553e-01
7.516e-01,1.646e-01
7.543e-01,1.743e-01
7.569e-01,1.847e-01
7.595e-01,1.957e-01
7.621e-01,2.074e-01
7.648e-01,2.198e-01
7.674e-01,2.329e-01
7.700e-01,2.469e-01
7.727e-01,2.617e-01
7.753e-01,2.774e-01
7.779e-01,2.941e-01
7.805e-01,3.119e-01
7.832e-01,3.307e-01
7.858e-01,3.508e-01
7.884e-01,3.721e-01
7.911e-01,3.947e-01
7.937e-01,4.188e-01
7.963e-01,4.444e-01
7.989e-01,4.717e-01
8.016e-01,5.007e-01
8.042e-01,5.316e-01
8.068e-01,5.645e-01
8.095e-01,5.996e-01
8.121e-01,6.370e-01
8.147e-01,6.768e-01
8.173e-01,7.193e-01
8.200e-01,7.646e-01
8.226e-01,8.130e-01
8.252e-01,8.647e-01
8.279e-01,9.199e-01
8.305e-01,9.788e-01
8.331e-01,1.042e+00
8.357e-01,1.109e+00
8.384e-01,1.182e+00
8.410e-01,1.259e+00
8.436e-01,1.342e+00
8.463e-01,1.431e+00
8.489e-01,1.526e+00
8.515e-01,1.629e+00
8.541e-01,1.739e+00
8.568e-01,1.857e+00
8.594e-01,1.984e+00
8.620e-01,2.122e+00
8.646e-01,2.270e+00
8.673e-01,2.429e+00
8.699e-01,2.602e+00
8.725e-01,2.789e+00
8.752e-01,2.991e+00
8.778e-01,3.211e+00
8.804e-01,3.449e+00
8.830e-01,3.708e+00
8.857e-01,3.990e+00
8.883e-01,4.299e+00
8.909e-01,4.636e+00
8.936e-01,5.006e+00
8.962e-01,5.412e+00
8.988e-01,5.860e+00
9.014e-01,6.354e+00
9.041e-01,6.903e+00
9.067e-01,7.514e+00
9.093e-01,8.197e+00
9.120e-01,8.964e+00
9.146e-01,9.832e+00
9.172e-01,1.082e+01
9.198e-01,1.195e+01
9.225e-01,1.327e+01
9.251e-01,1.481e+01
9.277e-01,1.666e+01
9.304e-01,1.892e+01
9.330e-01,2.177e+01
9.356e-01,2.555e+01
9.382e-01,3.104e+01
9.409e-01,4.071e+01
9.435e-01,9.643e+01
9.461e-01,0.000e+00
9.488e-01,0.000e+00
9.514e-01,0.000e+00
9.540e-01,0.000e+00
9.566e-01,0.000e+00
9.593e-01,0.000e+00
9.619e-01,0.000e+00
9.645e-01,0.000e+00
9.671e-01,0.000e+00
9.698e-01,0.000e+00
9.724e-01,0.000e+00
9.750e-01,0.000e+00
9.777e-01,0.000e+00
9.803e-01,0.000e+00
9.829e-01,0.000e+00
9.855e-01,0.000e+00
9.882e-01,0.000e+00
9.908e-01,0.000e+00
9.934e-01,0.000e+00
9.961e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_0195.csv <==
transmittance,probability_density
5.146e-01,2.915e-04
5.170e-01,3.101e-04
5.194e-01,3.299e-04
5.219e-01,3.509e-04
5.243e-01,3.731e-04
5.267e-01,3.967e-04
5.292e-01,4.218e-04
5.316e-01,4.483e-04
5.340e-01,4.765e-04
5.365e-01,5.064e-04
5.389e-01,5.380e-04
5.413e-01,5.716e-04
5.438e-01,6.072e-04
5.462e-01,6.449e-04
5.486e-01,6.849e-04
5.511e-01,7.273e-04
5.535e-01,7.722e-04
5.559e-01,8.198e-04
5.584e-01,8.702e-04
5.608e-01,9.236e-04
5.632e-01,9.802e-04
5.657e-01,1.040e-03
5.681e-01,1.104e-03
5.705e-01,1.171e-03
5.730e-01,1.242e-03
5.754e-01,1.317e-03
5.778e-01,1.397e-03
5.803e-01,1.482e-03
5.827e-01,1.571e-03
5.851e-01,1.666e-03
5.876e-01,1.766e-03
5.900e-01,1.872e-03
5.924e-01,1.985e-03
5.949e-01,2.104e-03
5.973e-01,2.229e-03
5.997e-01,2.363e-03
6.022e-01,2.504e-03
6.046e-01,2.653e-03
6.070e-01,2.811e-03
6.095e-01,2.977e-03
6.119e-01,3.154e-03
6.143e-01,3.341e-03
6.168e-01,3.539e-03
6.192e-01,3.748e-03
6.216e-01,3.969e-03
6.241e-01,4.203e-03
6.265e-01,4.451e-03
6.289e-01,4.712e-03
6.314e-01,4.989e-03
6.338e-01,5.282e-03
6.362e-01,5.592e-03
6.387e-01,5.920e-03
6.411e-01,6.266e-03
6.435e-01,6.633e-03
6.460e-01,7.020e-03
6.484e-01,7.430e-03
6.508e-01,7.864e-03
6.533e-01,8.322e-03
6.557e-01,8.807e-03
6.581e-01,9.320e-03
6.606e-01,9.862e-03
6.630e-01,1.044e-02
6.654e-01,1.104e-02
6.679e-01,1.168e-02
6.703e-01,1.236e-02
6.727e-01,1.308e-02
6.752e-01,1.384e-02
6.776e-01,1.464e-02
6.800e-01,1.549e-02
6.825e-01,1.638e-02
6.849e-01,1.733e-02
6.873e-01,1.834e-02
6.898e-01,1.940e-02
6.922e-01,2.052e-02
6.946e-01,2.171e-02
6.971e-01,2.296e-02
6.995e-01,2.429e-02
7.019e-01,2.570e-02
7.044e-01,2.719e-02
7.068e-01,2.876e-02
7.092e-01,3.042e-02
7.117e-01,3.219e-02
7.141e-01,3.405e-02
7.165e-01,3.602e-02
7.190e-01,3.811e-02
7.214e-01,4.032e-02
7.238e-01,4.265e-02
7.263e-01,4.513e-02
7.287e-01,4.775e-02
7.311e-01,5.052e-02
7.336e-01,5.346e-02
7.360e-01,5.657e-02
7.384e-01,5.986e-02
7.409e-01,6.334e-02
7.433e-01,6.703e-02
7.457e-01,7.094e-02
7.482e-01,7.509e-02
7.506e-01,7.948e-02
7.530e-01,8.413e-02
7.555e-01,8.905e-02
7.579e-01,9.428e-02
7.603e-01,9.981e-02
7.628e-01,1.057e-01
7.652e-01,1.119e-01
7.676e-01,1.185e-01
7.701e-01,1.255e-01
7.725e-01,1.329e-01
7.749e-01,1.408e-01
7.774e-01,1.491e-01
7.798e-01,1.580e-01
7.822e-01,1.674e-01
7.847e-01,1.774e-01
7.871e-01,1.880e-01
7.895e-01,1.993e-01
7.920e-01,2.113e-01
7.944e-01,2.240e-01
7.968e-01,2.375e-01
7.993e-01,2.519e-01
8.017e-01,2.672e-01
8.041e-01,2.834e-01
8.066e-01,3.007e-01
8.090e-01,3.191e-01
8.114e-01,3.387e-01
8.139e-01,3.595e-01
8.163e-01,3.818e-01
8.187e-01,4.054e-01
8.212e-01,4.306e-01
8.236e-01,4.575e-01
8.260e-01,4.862e-01
8.285e-01,5.167e-01
8.309e-01,5.494e-01
8.333e-01,5.842e-01
8.358e-01,6.215e-01
8.382e-01,6.612e-01
8.406e-01,7.038e-01
8.431e-01,7.492e-01
8.455e-01,7.979e-01
8.479e-01,8.500e-01
8.504e-01,9.058e-01
8.528e-01,9.657e-01
8.552e-01,1.030e+00
8.577e-01,1.099e+00
8.601e-01,1.173e+00
8.625e-01,1.252e+00
8.650e-01,1.337e+00
8.674e-01,1.429e+00
8.698e-01,1.528e+00
8.723e-01,1.635e+00
8.747e-01,1.750e+00
8.771e-01,1.875e+00
8.796e-01,2.009e+00
8.820e-01,2.154e+00
8.844e-01,2.312e+00
8.869e-01,2.483e+00
8.893e-01,2.668e+00
8.917e-01,2.870e+00
8.942e-01,3.089e+00
8.966e-01,3.329e+00
8.990e-01,3.591e+00
9.015e-01,3.877e+00
9.039e-01,4.192e+00
9.063e-01,4.537e+00
9.088e-01,4.918e+00
9.112e-01,5.338e+00
9.136e-01,5.804e+00
9.161e-01,6.322e+00
9.185e-01,6.900e+00
9.209e-01,7.548e+00
9.234e-01,8.276e+00
9.258e-01,9.101e+00
9.282e-01,1.004e+01
9.307e-01,1.112e+01
9.331e-01,1.237e+01
9.355e-01,1.382e+01
9.380e-01,1.556e+01
9.404e-01,1.764e+01
9.428e-01,2.023e+01
9.453e-01,2.352e+01
9.477e-01,2.794e+01
9.501e-01,3.439e+01
9.526e-01,4.567e+01
9.550e-01,8.756e+01
9.574e-01,0.000e+00
9.599e-01,0.000e+00
9.623e-01,0.000e+00
9.647e-01,0.000e+00
9.672e-01,0.000e+00
9.696e-01,0.000e+00
9.720e-01,0.000e+00
9.745e-01,0.000e+00
9.769e-01,0.000e+00
9.793e-01,0.000e+00
9.818e-01,0.000e+00
9.842e-01,0.000e+00
9.866e-01,0.000e+00
9.891e-01,0.000e+00
9.915e-01,0.000e+00
9.939e-01,0.000e+00
9.964e-01,0.000e+00
9.988e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_02025.csv <==
transmittance,probability_density
5.568e-01,3.078e-04
5.591e-01,3.260e-04
5.613e-01,3.451e-04
5.635e-01,3.654e-04
5.657e-01,3.868e-04
5.679e-01,4.095e-04
5.702e-01,4.334e-04
5.724e-01,4.587e-04
5.746e-01,4.854e-04
5.768e-01,5.137e-04
5.791e-01,5.435e-04
5.813e-01,5.751e-04
5.835e-01,6.084e-04
5.857e-01,6.436e-04
5.879e-01,6.808e-04
5.902e-01,7.200e-04
5.924e-01,7.615e-04
5.946e-01,8.054e-04
5.968e-01,8.517e-04
5.990e-01,9.006e-04
6.013e-01,9.522e-04
6.035e-01,1.007e-03
6.057e-01,1.064e-03
6.079e-01,1.125e-03
6.102e-01,1.189e-03
6.124e-01,1.257e-03
6.146e-01,1.329e-03
6.168e-01,1.405e-03
6.190e-01,1.484e-03
6.213e-01,1.569e-03
6.235e-01,1.658e-03
6.257e-01,1.752e-03
6.279e-01,1.851e-03
6.301e-01,1.956e-03
6.324e-01,2.067e-03
6.346e-01,2.183e-03
6.368e-01,2.307e-03
6.390e-01,2.437e-03
6.412e-01,2.574e-03
6.435e-01,2.719e-03
6.457e-01,2.872e-03
6.479e-01,3.034e-03
6.501e-01,3.205e-03
6.524e-01,3.385e-03
6.546e-01,3.575e-03
6.568e-01,3.776e-03
6.590e-01,3.988e-03
6.612e-01,4.212e-03
6.635e-01,4.448e-03
6.657e-01,4.697e-03
6.679e-01,4.960e-03
6.701e-01,5.238e-03
6.723e-01,5.532e-03
6.746e-01,5.841e-03
6.768e-01,6.168e-03
6.790e-01,6.514e-03
6.812e-01,6.878e-03
6.835e-01,7.263e-03
6.857e-01,7.669e-03
6.879e-01,8.098e-03
6.901e-01,8.551e-03
6.923e-01,9.030e-03
6.946e-01,9.535e-03
6.968e-01,1.007e-02
6.990e-01,1.063e-02
7.012e-01,1.123e-02
7.034e-01,1.185e-02
7.057e-01,1.252e-02
7.079e-01,1.322e-02
7.101e-01,1.396e-02
7.123e-01,1.474e-02
7.146e-01,1.557e-02
7.168e-01,1.644e-02
7.190e-01,1.736e-02
7.212e-01,1.834e-02
7.234e-01,1.937e-02
7.257e-01,2.045e-02
7.279e-01,2.160e-02
7.301e-01,2.282e-02
7.323e-01,2.410e-02
7.345e-01,2.546e-02
7.368e-01,2.689e-02
7.390e-01,2.841e-02
7.412e-01,3.001e-02
7.434e-01,3.171e-02
7.457e-01,3.350e-02
7.479e-01,3.540e-02
7.501e-01,3.740e-02
7.523e-01,3.952e-02
7.545e-01,4.177e-02
7.568e-01,4.414e-02
7.590e-01,4.666e-02
7.612e-01,4.931e-02
7.634e-01,5.213e-02
7.656e-01,5.511e-02
7.679e-01,5.826e-02
7.701e-01,6.160e-02
7.723e-01,6.513e-02
7.745e-01,6.888e-02
7.768e-01,7.284e-02
7.790e-01,7.705e-02
7.812e-01,8.150e-02
7.834e-01,8.622e-02
7.856e-01,9.122e-02
7.879e-01,9.652e-02
7.901e-01,1.021e-01
7.923e-01,1.081e-01
7.945e-01,1.144e-01
7.967e-01,1.211e-01
7.990e-01,1.282e-01
8.012e-01,1.358e-01
8.034e-01,1.438e-01
8.056e-01,1.523e-01
8.079e-01,1.614e-01
8.101e-01,1.710e-01
8.123e-01,1.812e-01
8.145e-01,1.920e-01
8.167e-01,2.035e-01
8.190e-01,2.158e-01
8.212e-01,2.288e-01
8.234e-01,2.427e-01
8.256e-01,2.575e-01
8.278e-01,2.732e-01
8.301e-01,2.899e-01
8.323e-01,3.077e-01
8.345e-01,3.267e-01
8.367e-01,3.470e-01
8.390e-01,3.686e-01
8.412e-01,3.916e-01
8.434e-01,4.162e-01
8.456e-01,4.424e-01
8.478e-01,4.704e-01
8.501e-01,5.004e-01
8.523e-01,5.324e-01
8.545e-01,5.666e-01
8.567e-01,6.032e-01
8.589e-01,6.424e-01
8.612e-01,6.844e-01
8.634e-01,7.294e-01
8.656e-01,7.777e-01
8.678e-01,8.294e-01
8.701e-01,8.850e-01
8.723e-01,9.447e-01
8.745e-01,1.009e+00
8.767e-01,1.078e+00
8.789e-01,1.152e+00
8.812e-01,1.232e+00
8.834e-01,1.319e+00
8.856e-01,1.412e+00
8.878e-01,1.512e+00
8.900e-01,1.621e+00
8.923e-01,1.739e+00
8.945e-01,1.867e+00
8.967e-01,2.005e+00
8.989e-01,2.155e+00
9.011e-01,2.319e+00
9.034e-01,2.497e+00
9.056e-01,2.691e+00
9.078e-01,2.902e+00
9.100e-01,3.134e+00
9.123e-01,3.388e+00
9.145e-01,3.667e+00
9.167e-01,3.974e+00
9.189e-01,4.312e+00
9.211e-01,4.686e+00
9.234e-01,5.101e+00
9.256e-01,5.562e+00
9.278e-01,6.076e+00
9.300e-01,6.652e+00
9.322e-01,7.300e+00
9.345e-01,8.032e+00
9.367e-01,8.863e+00
9.389e-01,9.813e+00
9.411e-01,1.091e+01
9.434e-01,1.218e+01
9.456e-01,1.367e+01
9.478e-01,1.543e+01
9.500e-01,1.757e+01
9.522e-01,2.020e+01
9.545e-01,2.354e+01
9.567e-01,2.794e+01
9.589e-01,3.413e+01
9.611e-01,4.390e+01
9.633e-01,6.439e+01
9.656e-01,0.000e+00
9.678e-01,0.000e+00
9.700e-01,0.000e+00
9.722e-01,0.000e+00
9.745e-01,0.000e+00
9.767e-01,0.000e+00
9.789e-01,0.000e+00
9.811e-01,0.000e+00
9.833e-01,0.000e+00
9.856e-01,0.000e+00
9.878e-01,0.000e+00
9.900e-01,0.000e+00
9.922e-01,0.000e+00
9.944e-01,0.000e+00
9.967e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_021.csv <==
transmittance,probability_density
5.932e-01,2.868e-04
5.952e-01,3.028e-04
5.973e-01,3.195e-04
5.993e-01,3.372e-04
6.014e-01,3.559e-04
6.034e-01,3.755e-04
6.054e-01,3.963e-04
6.075e-01,4.181e-04
6.095e-01,4.412e-04
6.116e-01,4.655e-04
6.136e-01,4.911e-04
6.156e-01,5.181e-04
6.177e-01,5.465e-04
6.197e-01,5.765e-04
6.217e-01,6.081e-04
6.238e-01,6.415e-04
6.258e-01,6.766e-04
6.279e-01,7.136e-04
6.299e-01,7.527e-04
6.319e-01,7.938e-04
6.340e-01,8.372e-04
6.360e-01,8.829e-04
6.381e-01,9.311e-04
6.401e-01,9.819e-04
6.421e-01,1.035e-03
6.442e-01,1.092e-03
6.462e-01,1.151e-03
6.483e-01,1.214e-03
6.503e-01,1.280e-03
6.523e-01,1.350e-03
6.544e-01,1.423e-03
6.564e-01,1.500e-03
6.585e-01,1.582e-03
6.605e-01,1.668e-03
6.625e-01,1.758e-03
6.646e-01,1.854e-03
6.666e-01,1.955e-03
6.686e-01,2.061e-03
6.707e-01,2.172e-03
6.727e-01,2.290e-03
6.748e-01,2.415e-03
6.768e-01,2.546e-03
6.788e-01,2.684e-03
6.809e-01,2.829e-03
6.829e-01,2.983e-03
6.850e-01,3.144e-03
6.870e-01,3.315e-03
6.890e-01,3.495e-03
6.911e-01,3.684e-03
6.931e-01,3.884e-03
6.952e-01,4.095e-03
6.972e-01,4.317e-03
6.992e-01,4.552e-03
7.013e-01,4.799e-03
7.033e-01,5.060e-03
7.054e-01,5.335e-03
7.074e-01,5.625e-03
7.094e-01,5.930e-03
7.115e-01,6.253e-03
7.135e-01,6.593e-03
7.155e-01,6.952e-03
7.176e-01,7.331e-03
7.196e-01,7.730e-03
7.217e-01,8.152e-03
7.237e-01,8.597e-03
7.257e-01,9.066e-03
7.278e-01,9.561e-03
7.298e-01,1.008e-02
7.319e-01,1.064e-02
7.339e-01,1.122e-02
7.359e-01,1.183e-02
7.380e-01,1.248e-02
7.400e-01,1.317e-02
7.421e-01,1.389e-02
7.441e-01,1.465e-02
7.461e-01,1.546e-02
7.482e-01,1.631e-02
7.502e-01,1.721e-02
7.523e-01,1.816e-02
7.543e-01,1.917e-02
7.563e-01,2.023e-02
7.584e-01,2.135e-02
7.604e-01,2.253e-02
7.624e-01,2.378e-02
7.645e-01,2.511e-02
7.665e-01,2.650e-02
7.686e-01,2.798e-02
7.706e-01,2.955e-02
7.726e-01,3.120e-02
7.747e-01,3.295e-02
7.767e-01,3.480e-02
7.788e-01,3.675e-02
7.808e-01,3.882e-02
7.828e-01,4.101e-02
7.849e-01,4.333e-02
7.869e-01,4.578e-02
7.890e-01,4.838e-02
7.910e-01,5.113e-02
7.930e-01,5.405e-02
7.951e-01,5.713e-02
7.971e-01,6.040e-02
7.991e-01,6.386e-02
8.012e-01,6.753e-02
8.032e-01,7.142e-02
8.053e-01,7.555e-02
8.073e-01,7.992e-02
8.093e-01,8.456e-02
8.114e-01,8.948e-02
8.134e-01,9.470e-02
8.155e-01,1.002e-01
8.175e-01,1.061e-01
8.195e-01,1.124e-01
8.216e-01,1.190e-01
8.236e-01,1.260e-01
8.257e-01,1.335e-01
8.277e-01,1.415e-01
8.297e-01,1.499e-01
8.318e-01,1.589e-01
8.338e-01,1.685e-01
8.359e-01,1.787e-01
8.379e-01,1.895e-01
8.399e-01,2.010e-01
8.420e-01,2.133e-01
8.440e-01,2.264e-01
8.460e-01,2.404e-01
8.481e-01,2.552e-01
8.501e-01,2.711e-01
8.522e-01,2.880e-01
8.542e-01,3.061e-01
8.562e-01,3.254e-01
8.583e-01,3.460e-01
8.603e-01,3.680e-01
8.624e-01,3.915e-01
8.644e-01,4.167e-01
8.664e-01,4.436e-01
8.685e-01,4.725e-01
8.705e-01,5.034e-01
8.726e-01,5.365e-01
8.746e-01,5.720e-01
8.766e-01,6.101e-01
8.787e-01,6.510e-01
8.807e-01,6.950e-01
8.828e-01,7.422e-01
8.848e-01,7.930e-01
8.868e-01,8.478e-01
8.889e-01,9.067e-01
8.909e-01,9.703e-01
8.929e-01,1.039e+00
8.950e-01,1.113e+00
8.970e-01,1.193e+00
8.991e-01,1.280e+00
9.011e-01,1.373e+00
9.031e-01,1.475e+00
9.052e-01,1.585e+00
9.072e-01,1.705e+00
9.093e-01,1.836e+00
9.113e-01,1.978e+00
9.133e-01,2.132e+00
9.154e-01,2.302e+00
9.174e-01,2.487e+00
9.195e-01,2.689e+00
9.215e-01,2.912e+00
9.235e-01,3.157e+00
9.256e-01,3.427e+00
9.276e-01,3.725e+00
9.297e-01,4.055e+00
9.317e-01,4.421e+00
9.337e-01,4.828e+00
9.358e-01,5.283e+00
9.378e-01,5.793e+00
9.398e-01,6.367e+00
9.419e-01,7.015e+00
9.439e-01,7.751e+00
9.460e-01,8.590e+00
9.480e-01,9.554e+00
9.500e-01,1.067e+01
9.521e-01,1.197e+01
9.541e-01,1.350e+01
9.562e-01,1.533e+01
9.582e-01,1.755e+01
9.602e-01,2.029e+01
9.623e-01,2.376e+01
9.643e-01,2.833e+01
9.664e-01,3.466e+01
9.684e-01,4.430e+01
9.704e-01,6.202e+01
9.725e-01,1.319e+02
9.745e-01,0.000e+00
9.766e-01,0.000e+00
9.786e-01,0.000e+00
9.806e-01,0.000e+00
9.827e-01,0.000e+00
9.847e-01,0.000e+00
9.867e-01,0.000e+00
9.888e-01,0.000e+00
9.908e-01,0.000e+00
9.929e-01,0.000e+00
9.949e-01,0.000e+00
9.969e-01,0.000e+00
9.990e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_02175.csv <==
transmittance,probability_density
6.317e-01,2.939e-04
6.336e-01,3.092e-04
6.354e-01,3.253e-04
6.373e-01,3.422e-04
6.391e-01,3.599e-04
6.410e-01,3.786e-04
6.428e-01,3.982e-04
6.447e-01,4.189e-04
6.465e-01,4.406e-04
6.484e-01,4.634e-04
6.502e-01,4.874e-04
6.520e-01,5.126e-04
6.539e-01,5.392e-04
6.557e-01,5.671e-04
6.576e-01,5.964e-04
6.594e-01,6.273e-04
6.613e-01,6.598e-04
6.631e-01,6.939e-04
6.650e-01,7.298e-04
6.668e-01,7.675e-04
6.687e-01,8.072e-04
6.705e-01,8.490e-04
6.724e-01,8.929e-04
6.742e-01,9.390e-04
6.760e-01,9.876e-04
6.779e-01,1.039e-03
6.797e-01,1.092e-03
6.816e-01,1.149e-03
6.834e-01,1.208e-03
6.853e-01,1.271e-03
6.871e-01,1.337e-03
6.890e-01,1.406e-03
6.908e-01,1.479e-03
6.927e-01,1.555e-03
6.945e-01,1.636e-03
6.963e-01,1.721e-03
6.982e-01,1.810e-03
7.000e-01,1.904e-03
7.019e-01,2.002e-03
7.037e-01,2.106e-03
7.056e-01,2.215e-03
7.074e-01,2.330e-03
7.093e-01,2.452e-03
7.111e-01,2.579e-03
7.130e-01,2.713e-03
7.148e-01,2.854e-03
7.167e-01,3.003e-03
7.185e-01,3.159e-03
7.203e-01,3.324e-03
7.222e-01,3.497e-03
7.240e-01,3.680e-03
7.259e-01,3.872e-03
7.277e-01,4.074e-03
7.296e-01,4.287e-03
7.314e-01,4.511e-03
7.333e-01,4.748e-03
7.351e-01,4.997e-03
7.370e-01,5.259e-03
7.388e-01,5.535e-03
7.406e-01,5.826e-03
7.425e-01,6.132e-03
7.443e-01,6.455e-03
7.462e-01,6.795e-03
7.480e-01,7.154e-03
7.499e-01,7.532e-03
7.517e-01,7.930e-03
7.536e-01,8.350e-03
7.554e-01,8.792e-03
7.573e-01,9.259e-03
7.591e-01,9.751e-03
7.610e-01,1.027e-02
7.628e-01,1.082e-02
7.646e-01,1.139e-02
7.665e-01,1.200e-02
7.683e-01,1.264e-02
7.702e-01,1.332e-02
7.720e-01,1.403e-02
7.739e-01,1.479e-02
7.757e-01,1.558e-02
7.776e-01,1.642e-02
7.794e-01,1.731e-02
7.813e-01,1.825e-02
7.831e-01,1.924e-02
7.850e-01,2.028e-02
7.868e-01,2.138e-02
7.886e-01,2.255e-02
7.905e-01,2.378e-02
7.923e-01,2.508e-02
7.942e-01,2.645e-02
7.960e-01,2.790e-02
7.979e-01,2.943e-02
7.997e-01,3.106e-02
8.016e-01,3.277e-02
8.034e-01,3.459e-02
8.053e-01,3.651e-02
8.071e-01,3.854e-02
8.089e-01,4.068e-02
8.108e-01,4.296e-02
8.126e-01,4.536e-02
8.145e-01,4.791e-02
8.163e-01,5.061e-02
8.182e-01,5.347e-02
8.200e-01,5.649e-02
8.219e-01,5.970e-02
8.237e-01,6.310e-02
8.256e-01,6.670e-02
8.274e-01,7.052e-02
8.293e-01,7.458e-02
8.311e-01,7.887e-02
8.329e-01,8.343e-02
8.348e-01,8.827e-02
8.366e-01,9.341e-02
8.385e-01,9.887e-02
8.403e-01,1.047e-01
8.422e-01,1.108e-01
8.440e-01,1.174e-01
8.459e-01,1.243e-01
8.477e-01,1.317e-01
8.496e-01,1.396e-01
8.514e-01,1.479e-01
8.533e-01,1.568e-01
8.551e-01,1.663e-01
8.569e-01,1.764e-01
8.588e-01,1.872e-01
8.606e-01,1.987e-01
8.625e-01,2.109e-01
8.643e-01,2.239e-01
8.662e-01,2.378e-01
8.680e-01,2.527e-01
8.699e-01,2.686e-01
8.717e-01,2.855e-01
8.736e-01,3.036e-01
8.754e-01,3.230e-01
8.772e-01,3.437e-01
8.791e-01,3.659e-01
8.809e-01,3.897e-01
8.828e-01,4.151e-01
8.846e-01,4.424e-01
8.865e-01,4.717e-01
8.883e-01,5.032e-01
8.902e-01,5.369e-01
8.920e-01,5.732e-01
8.939e-01,6.122e-01
8.957e-01,6.542e-01
8.976e-01,6.994e-01
8.994e-01,7.482e-01
9.012e-01,8.007e-01
9.031e-01,8.575e-01
9.049e-01,9.188e-01
9.068e-01,9.851e-01
9.086e-01,1.057e+00
9.105e-01,1.135e+00
9.123e-01,1.219e+00
9.142e-01,1.310e+00
9.160e-01,1.410e+00
9.179e-01,1.518e+00
9.197e-01,1.636e+00
9.215e-01,1.764e+00
9.234e-01,1.905e+00
9.252e-01,2.059e+00
9.271e-01,2.227e+00
9.289e-01,2.412e+00
9.308e-01,2.615e+00
9.326e-01,2.839e+00
9.345e-01,3.086e+00
9.363e-01,3.360e+00
9.382e-01,3.663e+00
9.400e-01,4.001e+00
9.419e-01,4.377e+00
9.437e-01,4.797e+00
9.455e-01,5.270e+00
9.474e-01,5.801e+00
9.492e-01,6.403e+00
9.511e-01,7.086e+00
9.529e-01,7.867e+00
9.548e-01,8.763e+00
9.566e-01,9.800e+00
9.585e-01,1.101e+01
9.603e-01,1.243e+01
9.622e-01,1.412e+01
9.640e-01,1.616e+01
9.659e-01,1.865e+01
9.677e-01,2.176e+01
9.695e-01,2.576e+01
9.714e-01,3.110e+01
9.732e-01,3.864e+01
9.751e-01,5.036e+01
9.769e-01,7.252e+01
9.788e-01,1.651e+02
9.806e-01,0.000e+00
9.825e-01,0.000e+00
9.843e-01,0.000e+00
9.862e-01,0.000e+00
9.880e-01,0.000e+00
9.898e-01,0.000e+00
9.917e-01,0.000e+00
9.935e-01,0.000e+00
9.954e-01,0.000e+00
9.972e-01,0.000e+00
9.991e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_0225.csv <==
transmittance,probability_density
6.644e-01,2.683e-04
6.661e-01,2.816e-04
6.678e-01,2.955e-04
6.694e-01,3.102e-04
6.711e-01,3.255e-04
6.728e-01,3.416e-04
6.745e-01,3.586e-04
6.762e-01,3.763e-04
6.778e-01,3.950e-04
6.795e-01,4.146e-04
6.812e-01,4.351e-04
6.829e-01,4.567e-04
6.846e-01,4.794e-04
6.863e-01,5.031e-04
6.879e-01,5.281e-04
6.896e-01,5.543e-04
6.913e-01,5.819e-04
6.930e-01,6.108e-04
6.947e-01,6.411e-04
6.963e-01,6.730e-04
6.980e-01,7.064e-04
6.997e-01,7.416e-04
7.014e-01,7.785e-04
7.031e-01,8.172e-04
7.048e-01,8.580e-04
7.064e-01,9.007e-04
7.081e-01,9.456e-04
7.098e-01,9.928e-04
7.115e-01,1.042e-03
7.132e-01,1.094e-03
7.149e-01,1.149e-03
7.165e-01,1.207e-03
7.182e-01,1.267e-03
7.199e-01,1.330e-03
7.216e-01,1.397e-03
7.233e-01,1.467e-03
7.249e-01,1.541e-03
7.266e-01,1.618e-03
7.283e-01,1.699e-03
7.300e-01,1.785e-03
7.317e-01,1.875e-03
7.334e-01,1.969e-03
7.350e-01,2.068e-03
7.367e-01,2.173e-03
7.384e-01,2.282e-03
7.401e-01,2.398e-03
7.418e-01,2.519e-03
7.435e-01,2.647e-03
7.451e-01,2.781e-03
7.468e-01,2.922e-03
7.485e-01,3.070e-03
7.502e-01,3.226e-03
7.519e-01,3.391e-03
7.535e-01,3.564e-03
7.552e-01,3.745e-03
7.569e-01,3.937e-03
7.586e-01,4.138e-03
7.603e-01,4.350e-03
7.620e-01,4.573e-03
7.636e-01,4.808e-03
7.653e-01,5.055e-03
7.670e-01,5.316e-03
7.687e-01,5.590e-03
7.704e-01,5.878e-03
7.721e-01,6.182e-03
7.737e-01,6.502e-03
7.754e-01,6.840e-03
7.771e-01,7.195e-03
7.788e-01,7.569e-03
7.805e-01,7.964e-03
7.821e-01,8.380e-03
7.838e-01,8.818e-03
7.855e-01,9.280e-03
7.872e-01,9.767e-03
7.889e-01,1.028e-02
7.906e-01,1.082e-02
7.922e-01,1.139e-02
7.939e-01,1.199e-02
7.956e-01,1.263e-02
7.973e-01,1.330e-02
7.990e-01,1.401e-02
8.007e-01,1.475e-02
8.023e-01,1.554e-02
8.040e-01,1.637e-02
8.057e-01,1.725e-02
8.074e-01,1.818e-02
8.091e-01,1.916e-02
8.107e-01,2.019e-02
8.124e-01,2.129e-02
8.141e-01,2.244e-02
8.158e-01,2.366e-02
8.175e-01,2.495e-02
8.192e-01,2.631e-02
8.208e-01,2.776e-02
8.225e-01,2.928e-02
8.242e-01,3.090e-02
8.259e-01,3.260e-02
8.276e-01,3.441e-02
8.292e-01,3.632e-02
8.309e-01,3.835e-02
8.326e-01,4.049e-02
8.343e-01,4.276e-02
8.360e-01,4.517e-02
8.377e-01,4.771e-02
8.393e-01,5.042e-02
8.410e-01,5.328e-02
8.427e-01,5.631e-02
8.444e-01,5.954e-02
8.461e-01,6.295e-02
8.478e-01,6.658e-02
8.494e-01,7.042e-02
8.511e-01,7.451e-02
8.528e-01,7.885e-02
8.545e-01,8.346e-02
8.562e-01,8.836e-02
8.578e-01,9.356e-02
8.595e-01,9.910e-02
8.612e-01,1.050e-01
8.629e-01,1.113e-01
8.646e-01,1.179e-01
8.663e-01,1.250e-01
8.679e-01,1.326e-01
8.696e-01,1.406e-01
8.713e-01,1.492e-01
8.730e-01,1.584e-01
8.747e-01,1.681e-01
8.764e-01,1.786e-01
8.780e-01,1.897e-01
8.797e-01,2.016e-01
8.814e-01,2.143e-01
8.831e-01,2.278e-01
8.848e-01,2.424e-01
8.864e-01,2.579e-01
8.881e-01,2.745e-01
8.898e-01,2.923e-01
8.915e-01,3.114e-01
8.932e-01,3.319e-01
8.949e-01,3.538e-01
8.965e-01,3.774e-01
8.982e-01,4.027e-01
8.999e-01,4.299e-01
9.016e-01,4.591e-01
9.033e-01,4.906e-01
9.050e-01,5.245e-01
9.066e-01,5.610e-01
9.083e-01,6.004e-01
9.100e-01,6.430e-01
9.117e-01,6.889e-01
9.134e-01,7.386e-01
9.150e-01,7.923e-01
9.167e-01,8.505e-01
9.184e-01,9.136e-01
9.201e-01,9.821e-01
9.218e-01,1.057e+00
9.235e-01,1.138e+00
9.251e-01,1.226e+00
9.268e-01,1.322e+00
9.285e-01,1.427e+00
9.302e-01,1.541e+00
9.319e-01,1.667e+00
9.336e-01,1.804e+00
9.352e-01,1.955e+00
9.369e-01,2.122e+00
9.386e-01,2.305e+00
9.403e-01,2.507e+00
9.420e-01,2.731e+00
9.436e-01,2.979e+00
9.453e-01,3.255e+00
9.470e-01,3.562e+00
9.487e-01,3.906e+00
9.504e-01,4.291e+00
9.521e-01,4.724e+00
9.537e-01,5.213e+00
9.554e-01,5.768e+00
9.571e-01,6.399e+00
9.588e-01,7.121e+00
9.605e-01,7.952e+00
9.621e-01,8.914e+00
9.638e-01,1.004e+01
9.655e-01,1.136e+01
9.672e-01,1.293e+01
9.689e-01,1.481e+01
9.706e-01,1.711e+01
9.722e-01,1.996e+01
9.739e-01,2.358e+01
9.756e-01,2.832e+01
9.773e-01,3.479e+01
9.790e-01,4.420e+01
9.807e-01,5.945e+01
9.823e-01,9.074e+01
9.840e-01,3.651e+02
9.857e-01,0.000e+00
9.874e-01,0.000e+00
9.891e-01,0.000e+00
9.907e-01,0.000e+00
9.924e-01,0.000e+00
9.941e-01,0.000e+00
9.958e-01,0.000e+00
9.975e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_02325.csv <==
transmittance,probability_density
6.923e-01,2.235e-04
6.939e-01,2.342e-04
6.954e-01,2.454e-04
6.969e-01,2.572e-04
6.985e-01,2.695e-04
7.000e-01,2.824e-04
7.016e-01,2.960e-04
7.031e-01,3.102e-04
7.047e-01,3.251e-04
7.062e-01,3.407e-04
7.077e-01,3.571e-04
7.093e-01,3.742e-04
7.108e-01,3.923e-04
7.124e-01,4.111e-04
7.139e-01,4.310e-04
7.155e-01,4.517e-04
7.170e-01,4.735e-04
7.185e-01,4.964e-04
7.201e-01,5.204e-04
7.216e-01,5.455e-04
7.232e-01,5.719e-04
7.247e-01,5.996e-04
7.262e-01,6.287e-04
7.278e-01,6.591e-04
7.293e-01,6.911e-04
7.309e-01,7.247e-04
7.324e-01,7.599e-04
7.340e-01,7.969e-04
7.355e-01,8.357e-04
7.370e-01,8.765e-04
7.386e-01,9.192e-04
7.401e-01,9.641e-04
7.417e-01,1.011e-03
7.432e-01,1.061e-03
7.448e-01,1.113e-03
7.463e-01,1.167e-03
7.478e-01,1.225e-03
7.494e-01,1.285e-03
7.509e-01,1.348e-03
7.525e-01,1.414e-03
7.540e-01,1.484e-03
7.555e-01,1.557e-03
7.571e-01,1.634e-03
7.586e-01,1.715e-03
7.602e-01,1.800e-03
7.617e-01,1.889e-03
7.633e-01,1.983e-03
7.648e-01,2.082e-03
7.663e-01,2.186e-03
7.679e-01,2.295e-03
7.694e-01,2.409e-03
7.710e-01,2.530e-03
7.725e-01,2.657e-03
7.741e-01,2.790e-03
7.756e-01,2.930e-03
7.771e-01,3.077e-03
7.787e-01,3.232e-03
7.802e-01,3.396e-03
7.818e-01,3.567e-03
7.833e-01,3.748e-03
7.849e-01,3.938e-03
7.864e-01,4.138e-03
7.879e-01,4.349e-03
7.895e-01,4.570e-03
7.910e-01,4.804e-03
7.926e-01,5.050e-03
7.941e-01,5.309e-03
7.956e-01,5.581e-03
7.972e-01,5.869e-03
7.987e-01,6.171e-03
8.003e-01,6.490e-03
8.018e-01,6.826e-03
8.034e-01,7.180e-03
8.049e-01,7.553e-03
8.064e-01,7.947e-03
8.080e-01,8.362e-03
8.095e-01,8.799e-03
8.111e-01,9.261e-03
8.126e-01,9.747e-03
8.142e-01,1.026e-02
8.157e-01,1.080e-02
8.172e-01,1.137e-02
8.188e-01,1.198e-02
8.203e-01,1.262e-02
8.219e-01,1.329e-02
8.234e-01,1.400e-02
8.250e-01,1.475e-02
8.265e-01,1.554e-02
8.280e-01,1.638e-02
8.296e-01,1.726e-02
8.311e-01,1.820e-02
8.327e-01,1.919e-02
8.342e-01,2.023e-02
8.357e-01,2.134e-02
8.373e-01,2.251e-02
8.388e-01,2.375e-02
8.404e-01,2.506e-02
8.419e-01,2.644e-02
8.435e-01,2.791e-02
8.450e-01,2.947e-02
8.465e-01,3.111e-02
8.481e-01,3.286e-02
8.496e-01,3.471e-02
8.512e-01,3.667e-02
8.527e-01,3.874e-02
8.543e-01,4.095e-02
8.558e-01,4.328e-02
8.573e-01,4.576e-02
8.589e-01,4.839e-02
8.604e-01,5.119e-02
8.620e-01,5.415e-02
8.635e-01,5.731e-02
8.651e-01,6.065e-02
8.666e-01,6.421e-02
8.681e-01,6.800e-02
8.697e-01,7.202e-02
8.712e-01,7.630e-02
8.728e-01,8.086e-02
8.743e-01,8.571e-02
8.758e-01,9.087e-02
8.774e-01,9.638e-02
8.789e-01,1.022e-01
8.805e-01,1.085e-01
8.820e-01,1.152e-01
8.836e-01,1.223e-01
8.851e-01,1.299e-01
8.866e-01,1.380e-01
8.882e-01,1.467e-01
8.897e-01,1.559e-01
8.913e-01,1.658e-01
8.928e-01,1.764e-01
8.944e-01,1.878e-01
8.959e-01,1.999e-01
8.974e-01,2.129e-01
8.990e-01,2.269e-01
9.005e-01,2.418e-01
9.021e-01,2.579e-01
9.036e-01,2.751e-01
9.052e-01,2.937e-01
9.067e-01,3.136e-01
9.082e-01,3.350e-01
9.098e-01,3.581e-01
9.113e-01,3.829e-01
9.129e-01,4.097e-01
9.144e-01,4.386e-01
9.159e-01,4.698e-01
9.175e-01,5.036e-01
9.190e-01,5.400e-01
9.206e-01,5.795e-01
9.221e-01,6.222e-01
9.237e-01,6.686e-01
9.252e-01,7.189e-01
9.267e-01,7.735e-01
9.283e-01,8.330e-01
9.298e-01,8.977e-01
9.314e-01,9.683e-01
9.329e-01,1.045e+00
9.345e-01,1.129e+00
9.360e-01,1.221e+00
9.375e-01,1.322e+00
9.391e-01,1.433e+00
9.406e-01,1.555e+00
9.422e-01,1.689e+00
9.437e-01,1.837e+00
9.452e-01,2.000e+00
9.468e-01,2.181e+00
9.483e-01,2.381e+00
9.499e-01,2.604e+00
9.514e-01,2.853e+00
9.530e-01,3.131e+00
9.545e-01,3.443e+00
9.560e-01,3.793e+00
9.576e-01,4.189e+00
9.591e-01,4.637e+00
9.607e-01,5.146e+00
9.622e-01,5.727e+00
9.638e-01,6.394e+00
9.653e-01,7.164e+00
9.668e-01,8.058e+00
9.684e-01,9.104e+00
9.699e-01,1.034e+01
9.715e-01,1.180e+01
9.730e-01,1.357e+01
9.746e-01,1.572e+01
9.761e-01,1.839e+01
9.776e-01,2.176e+01
9.792e-01,2.613e+01
9.807e-01,3.202e+01
9.823e-01,4.033e+01
9.838e-01,5.303e+01
9.853e-01,7.537e+01
9.869e-01,1.311e+02
9.884e-01,0.000e+00
9.900e-01,0.000e+00
9.915e-01,0.000e+00
9.931e-01,0.000e+00
9.946e-01,0.000e+00
9.961e-01,0.000e+00
9.977e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_024.csv <==
transmittance,probability_density
7.153e-01,1.670e-04
7.168e-01,1.748e-04
7.182e-01,1.830e-04
7.196e-01,1.916e-04
7.211e-01,2.006e-04
7.225e-01,2.100e-04
7.239e-01,2.199e-04
7.253e-01,2.302e-04
7.268e-01,2.411e-04
7.282e-01,2.525e-04
7.296e-01,2.644e-04
7.310e-01,2.769e-04
7.325e-01,2.900e-04
7.339e-01,3.037e-04
7.353e-01,3.181e-04
7.368e-01,3.332e-04
7.382e-01,3.490e-04
7.396e-01,3.656e-04
7.410e-01,3.830e-04
7.425e-01,4.012e-04
7.439e-01,4.203e-04
7.453e-01,4.404e-04
7.467e-01,4.614e-04
7.482e-01,4.835e-04
7.496e-01,5.066e-04
7.510e-01,5.309e-04
7.524e-01,5.564e-04
7.539e-01,5.831e-04
7.553e-01,6.111e-04
7.567e-01,6.406e-04
7.582e-01,6.715e-04
7.596e-01,7.039e-04
7.610e-01,7.379e-04
7.624e-01,7.736e-04
7.639e-01,8.111e-04
7.653e-01,8.504e-04
7.667e-01,8.917e-04
7.681e-01,9.351e-04
7.696e-01,9.807e-04
7.710e-01,1.029e-03
7.724e-01,1.079e-03
7.738e-01,1.132e-03
7.753e-01,1.187e-03
7.767e-01,1.245e-03
7.781e-01,1.306e-03
7.796e-01,1.371e-03
7.810e-01,1.438e-03
7.824e-01,1.509e-03
7.838e-01,1.584e-03
7.853e-01,1.663e-03
7.867e-01,1.745e-03
7.881e-01,1.832e-03
7.895e-01,1.923e-03
7.910e-01,2.019e-03
7.924e-01,2.120e-03
7.938e-01,2.226e-03
7.953e-01,2.338e-03
7.967e-01,2.455e-03
7.981e-01,2.579e-03
7.995e-01,2.709e-03
8.010e-01,2.846e-03
8.024e-01,2.990e-03
8.038e-01,3.142e-03
8.052e-01,3.301e-03
8.067e-01,3.469e-03
8.081e-01,3.647e-03
8.095e-01,3.833e-03
8.109e-01,4.030e-03
8.124e-01,4.237e-03
8.138e-01,4.455e-03
8.152e-01,4.685e-03
8.167e-01,4.928e-03
8.181e-01,5.183e-03
8.195e-01,5.453e-03
8.209e-01,5.737e-03
8.224e-01,6.037e-03
8.238e-01,6.353e-03
8.252e-01,6.686e-03
8.266e-01,7.038e-03
8.281e-01,7.410e-03
8.295e-01,7.802e-03
8.309e-01,8.216e-03
8.323e-01,8.653e-03
8.338e-01,9.114e-03
8.352e-01,9.602e-03
8.366e-01,1.012e-02
8.381e-01,1.066e-02
8.395e-01,1.124e-02
8.409e-01,1.184e-02
8.423e-01,1.249e-02
8.438e-01,1.317e-02
8.452e-01,1.389e-02
8.466e-01,1.465e-02
8.480e-01,1.545e-02
8.495e-01,1.631e-02
8.509e-01,1.721e-02
8.523e-01,1.816e-02
8.538e-01,1.917e-02
8.552e-01,2.025e-02
8.566e-01,2.138e-02
8.580e-01,2.259e-02
8.595e-01,2.386e-02
8.609e-01,2.522e-02
8.623e-01,2.665e-02
8.637e-01,2.817e-02
8.652e-01,2.979e-02
8.666e-01,3.151e-02
8.680e-01,3.333e-02
8.694e-01,3.526e-02
8.709e-01,3.732e-02
8.723e-01,3.951e-02
8.737e-01,4.183e-02
8.752e-01,4.430e-02
8.766e-01,4.693e-02
8.780e-01,4.973e-02
8.794e-01,5.270e-02
8.809e-01,5.587e-02
8.823e-01,5.925e-02
8.837e-01,6.285e-02
8.851e-01,6.669e-02
8.866e-01,7.078e-02
8.880e-01,7.515e-02
8.894e-01,7.981e-02
8.908e-01,8.478e-02
8.923e-01,9.009e-02
8.937e-01,9.577e-02
8.951e-01,1.018e-01
8.966e-01,1.083e-01
8.980e-01,1.153e-01
8.994e-01,1.227e-01
9.008e-01,1.307e-01
9.023e-01,1.392e-01
9.037e-01,1.484e-01
9.051e-01,1.582e-01
9.065e-01,1.687e-01
9.080e-01,1.801e-01
9.094e-01,1.922e-01
9.108e-01,2.053e-01
9.123e-01,2.194e-01
9.137e-01,2.345e-01
9.151e-01,2.508e-01
9.165e-01,2.684e-01
9.180e-01,2.874e-01
9.194e-01,3.079e-01
9.208e-01,3.300e-01
9.222e-01,3.539e-01
9.237e-01,3.798e-01
9.251e-01,4.079e-01
9.265e-01,4.383e-01
9.279e-01,4.713e-01
9.294e-01,5.071e-01
9.308e-01,5.460e-01
9.322e-01,5.884e-01
9.337e-01,6.345e-01
9.351e-01,6.848e-01
9.365e-01,7.397e-01
9.379e-01,7.998e-01
9.394e-01,8.655e-01
9.408e-01,9.375e-01
9.422e-01,1.017e+00
9.436e-01,1.103e+00
9.451e-01,1.199e+00
9.465e-01,1.305e+00
9.479e-01,1.421e+00
9.493e-01,1.550e+00
9.508e-01,1.693e+00
9.522e-01,1.852e+00
9.536e-01,2.028e+00
9.551e-01,2.226e+00
9.565e-01,2.447e+00
9.579e-01,2.694e+00
9.593e-01,2.973e+00
9.608e-01,3.288e+00
9.622e-01,3.644e+00
9.636e-01,4.050e+00
9.650e-01,4.512e+00
9.665e-01,5.043e+00
9.679e-01,5.655e+00
9.693e-01,6.363e+00
9.708e-01,7.190e+00
9.722e-01,8.161e+00
9.736e-01,9.310e+00
9.750e-01,1.068e+01
9.765e-01,1.234e+01
9.779e-01,1.437e+01
9.793e-01,1.689e+01
9.807e-01,2.008e+01
9.822e-01,2.422e+01
9.836e-01,2.976e+01
9.850e-01,3.750e+01
9.864e-01,4.906e+01
9.879e-01,6.825e+01
9.893e-01,1.079e+02
9.907e-01,3.015e+02
9.922e-01,0.000e+00
9.936e-01,0.000e+00
9.950e-01,0.000e+00
9.964e-01,0.000e+00
9.979e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_02475.csv <==
transmittance,probability_density
7.377e-01,1.269e-04
7.391e-01,1.327e-04
7.404e-01,1.388e-04
7.417e-01,1.452e-04
7.430e-01,1.519e-04
7.443e-01,1.589e-04
7.456e-01,1.663e-04
7.470e-01,1.739e-04
7.483e-01,1.820e-04
7.496e-01,1.904e-04
7.509e-01,1.993e-04
7.522e-01,2.085e-04
7.535e-01,2.182e-04
7.548e-01,2.284e-04
7.562e-01,2.390e-04
7.575e-01,2.502e-04
7.588e-01,2.619e-04
7.601e-01,2.741e-04
7.614e-01,2.869e-04
7.627e-01,3.004e-04
7.640e-01,3.145e-04
7.654e-01,3.293e-04
7.667e-01,3.448e-04
7.680e-01,3.611e-04
7.693e-01,3.781e-04
7.706e-01,3.960e-04
7.719e-01,4.147e-04
7.732e-01,4.344e-04
7.746e-01,4.550e-04
7.759e-01,4.766e-04
7.772e-01,4.993e-04
7.785e-01,5.232e-04
7.798e-01,5.481e-04
7.811e-01,5.744e-04
7.824e-01,6.019e-04
7.838e-01,6.308e-04
7.851e-01,6.611e-04
7.864e-01,6.929e-04
7.877e-01,7.263e-04
7.890e-01,7.614e-04
7.903e-01,7.983e-04
7.916e-01,8.370e-04
7.930e-01,8.776e-04
7.943e-01,9.203e-04
7.956e-01,9.651e-04
7.969e-01,1.012e-03
7.982e-01,1.062e-03
7.995e-01,1.114e-03
8.008e-01,1.168e-03
8.022e-01,1.226e-03
8.035e-01,1.286e-03
8.048e-01,1.350e-03
8.061e-01,1.417e-03
8.074e-01,1.487e-03
8.087e-01,1.561e-03
8.100e-01,1.639e-03
8.114e-01,1.720e-03
8.127e-01,1.806e-03
8.140e-01,1.897e-03
8.153e-01,1.992e-03
8.166e-01,2.092e-03
8.179e-01,2.198e-03
8.193e-01,2.309e-03
8.206e-01,2.426e-03
8.219e-01,2.549e-03
8.232e-01,2.679e-03
8.245e-01,2.816e-03
8.258e-01,2.960e-03
8.271e-01,3.111e-03
8.285e-01,3.271e-03
8.298e-01,3.440e-03
8.311e-01,3.618e-03
8.324e-01,3.805e-03
8.337e-01,4.003e-03
8.350e-01,4.211e-03
8.363e-01,4.431e-03
8.377e-01,4.663e-03
8.390e-01,4.908e-03
8.403e-01,5.167e-03
8.416e-01,5.439e-03
8.429e-01,5.727e-03
8.442e-01,6.032e-03
8.455e-01,6.353e-03
8.469e-01,6.693e-03
8.482e-01,7.051e-03
8.495e-01,7.430e-03
8.508e-01,7.831e-03
8.521e-01,8.255e-03
8.534e-01,8.703e-03
8.547e-01,9.177e-03
8.561e-01,9.678e-03
8.574e-01,1.021e-02
8.587e-01,1.077e-02
8.600e-01,1.137e-02
8.613e-01,1.200e-02
8.626e-01,1.266e-02
8.639e-01,1.337e-02
8.653e-01,1.412e-02
8.666e-01,1.491e-02
8.679e-01,1.575e-02
8.692e-01,1.665e-02
8.705e-01,1.759e-02
8.718e-01,1.860e-02
8.731e-01,1.966e-02
8.745e-01,2.079e-02
8.758e-01,2.200e-02
8.771e-01,2.327e-02
8.784e-01,2.463e-02
8.797e-01,2.607e-02
8.810e-01,2.761e-02
8.823e-01,2.924e-02
8.837e-01,3.097e-02
8.850e-01,3.282e-02
8.863e-01,3.479e-02
8.876e-01,3.688e-02
8.889e-01,3.911e-02
8.902e-01,4.149e-02
8.916e-01,4.402e-02
8.929e-01,4.673e-02
8.942e-01,4.961e-02
8.955e-01,5.269e-02
8.968e-01,5.598e-02
8.981e-01,5.949e-02
8.994e-01,6.325e-02
9.008e-01,6.726e-02
9.021e-01,7.156e-02
9.034e-01,7.615e-02
9.047e-01,8.107e-02
9.060e-01,8.634e-02
9.073e-01,9.199e-02
9.086e-01,9.805e-02
9.100e-01,1.045e-01
9.113e-01,1.115e-01
9.126e-01,1.190e-01
9.139e-01,1.271e-01
9.152e-01,1.357e-01
9.165e-01,1.450e-01
9.178e-01,1.551e-01
9.192e-01,1.659e-01
9.205e-01,1.775e-01
9.218e-01,1.901e-01
9.231e-01,2.036e-01
9.244e-01,2.183e-01
9.257e-01,2.341e-01
9.270e-01,2.512e-01
9.284e-01,2.698e-01
9.297e-01,2.898e-01
9.310e-01,3.116e-01
9.323e-01,3.353e-01
9.336e-01,3.610e-01
9.349e-01,3.890e-01
9.362e-01,4.194e-01
9.376e-01,4.525e-01
9.389e-01,4.887e-01
9.402e-01,5.283e-01
9.415e-01,5.715e-01
9.428e-01,6.188e-01
9.441e-01,6.706e-01
9.454e-01,7.276e-01
9.468e-01,7.902e-01
9.481e-01,8.591e-01
9.494e-01,9.350e-01
9.507e-01,1.019e+00
9.520e-01,1.112e+00
9.533e-01,1.215e+00
9.546e-01,1.329e+00
9.560e-01,1.456e+00
9.573e-01,1.598e+00
9.586e-01,1.756e+00
9.599e-01,1.934e+00
9.612e-01,2.133e+00
9.625e-01,2.358e+00
9.639e-01,2.612e+00
9.652e-01,2.900e+00
9.665e-01,3.228e+00
9.678e-01,3.603e+00
9.691e-01,4.032e+00
9.704e-01,4.528e+00
9.717e-01,5.101e+00
9.731e-01,5.770e+00
9.744e-01,6.554e+00
9.757e-01,7.480e+00
9.770e-01,8.583e+00
9.783e-01,9.909e+00
9.796e-01,1.152e+01
9.809e-01,1.351e+01
9.823e-01,1.599e+01
9.836e-01,1.915e+01
9.849e-01,2.328e+01
9.862e-01,2.884e+01
9.875e-01,3.665e+01
9.888e-01,4.830e+01
9.901e-01,6.749e+01
9.915e-01,1.056e+02
9.928e-01,2.373e+02
9.941e-01,0.000e+00
9.954e-01,0.000e+00
9.967e-01,0.000e+00
9.980e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_0255.csv <==
transmittance,probability_density
7.566e-01,8.869e-05
7.578e-01,9.272e-05
7.590e-01,9.694e-05
7.603e-01,1.014e-04
7.615e-01,1.060e-04
7.627e-01,1.108e-04
7.639e-01,1.159e-04
7.651e-01,1.212e-04
7.664e-01,1.268e-04
7.676e-01,1.326e-04
7.688e-01,1.387e-04
7.700e-01,1.451e-04
7.712e-01,1.518e-04
7.725e-01,1.588e-04
7.737e-01,1.661e-04
7.749e-01,1.738e-04
7.761e-01,1.819e-04
7.773e-01,1.903e-04
7.786e-01,1.992e-04
7.798e-01,2.085e-04
7.810e-01,2.182e-04
7.822e-01,2.284e-04
7.834e-01,2.391e-04
7.847e-01,2.503e-04
7.859e-01,2.621e-04
7.871e-01,2.744e-04
7.883e-01,2.873e-04
7.895e-01,3.009e-04
7.908e-01,3.151e-04
7.920e-01,3.300e-04
7.932e-01,3.457e-04
7.944e-01,3.621e-04
7.956e-01,3.793e-04
7.969e-01,3.974e-04
7.981e-01,4.164e-04
7.993e-01,4.363e-04
8.005e-01,4.572e-04
8.017e-01,4.792e-04
8.030e-01,5.023e-04
8.042e-01,5.265e-04
8.054e-01,5.519e-04
8.066e-01,5.786e-04
8.078e-01,6.067e-04
8.091e-01,6.362e-04
8.103e-01,6.671e-04
8.115e-01,6.997e-04
8.127e-01,7.339e-04
8.139e-01,7.699e-04
8.152e-01,8.077e-04
8.164e-01,8.474e-04
8.176e-01,8.892e-04
8.188e-01,9.331e-04
8.200e-01,9.793e-04
8.213e-01,1.028e-03
8.225e-01,1.079e-03
8.237e-01,1.133e-03
8.249e-01,1.190e-03
8.261e-01,1.249e-03
8.274e-01,1.312e-03
8.286e-01,1.378e-03
8.298e-01,1.447e-03
8.310e-01,1.521e-03
8.322e-01,1.598e-03
8.335e-01,1.679e-03
8.347e-01,1.765e-03
8.359e-01,1.855e-03
8.371e-01,1.950e-03
8.383e-01,2.050e-03
8.396e-01,2.156e-03
8.408e-01,2.267e-03
8.420e-01,2.385e-03
8.432e-01,2.508e-03
8.444e-01,2.639e-03
8.457e-01,2.777e-03
8.469e-01,2.922e-03
8.481e-01,3.076e-03
8.493e-01,3.238e-03
8.505e-01,3.409e-03
8.518e-01,3.590e-03
8.530e-01,3.781e-03
8.542e-01,3.983e-03
8.554e-01,4.196e-03
8.566e-01,4.421e-03
8.579e-01,4.659e-03
8.591e-01,4.911e-03
8.603e-01,5.178e-03
8.615e-01,5.459e-03
8.627e-01,5.757e-03
8.640e-01,6.073e-03
8.652e-01,6.407e-03
8.664e-01,6.760e-03
8.676e-01,7.135e-03
8.688e-01,7.531e-03
8.701e-01,7.951e-03
8.713e-01,8.396e-03
8.725e-01,8.868e-03
8.737e-01,9.369e-03
8.749e-01,9.900e-03
8.762e-01,1.046e-02
8.774e-01,1.106e-02
8.786e-01,1.169e-02
8.798e-01,1.237e-02
8.810e-01,1.308e-02
8.823e-01,1.384e-02
8.835e-01,1.465e-02
8.847e-01,1.551e-02
8.859e-01,1.642e-02
8.871e-01,1.739e-02
8.884e-01,1.842e-02
8.896e-01,1.952e-02
8.908e-01,2.069e-02
8.920e-01,2.194e-02
8.932e-01,2.327e-02
8.945e-01,2.468e-02
8.957e-01,2.619e-02
8.969e-01,2.780e-02
8.981e-01,2.952e-02
8.993e-01,3.135e-02
9.006e-01,3.331e-02
9.018e-01,3.540e-02
9.030e-01,3.763e-02
9.042e-01,4.002e-02
9.054e-01,4.258e-02
9.067e-01,4.531e-02
9.079e-01,4.824e-02
9.091e-01,5.137e-02
9.103e-01,5.473e-02
9.115e-01,5.834e-02
9.128e-01,6.220e-02
9.140e-01,6.635e-02
9.152e-01,7.080e-02
9.164e-01,7.558e-02
9.176e-01,8.072e-02
9.189e-01,8.626e-02
9.201e-01,9.221e-02
9.213e-01,9.862e-02
9.225e-01,1.055e-01
9.237e-01,1.130e-01
9.250e-01,1.210e-01
9.262e-01,1.297e-01
9.274e-01,1.391e-01
9.286e-01,1.492e-01
9.298e-01,1.602e-01
9.311e-01,1.720e-01
9.323e-01,1.849e-01
9.335e-01,1.989e-01
9.347e-01,2.140e-01
9.359e-01,2.305e-01
9.372e-01,2.484e-01
9.384e-01,2.679e-01
9.396e-01,2.891e-01
9.408e-01,3.123e-01
9.421e-01,3.376e-01
9.433e-01,3.652e-01
9.445e-01,3.955e-01
9.457e-01,4.286e-01
9.469e-01,4.650e-01
9.482e-01,5.049e-01
9.494e-01,5.488e-01
9.506e-01,5.972e-01
9.518e-01,6.506e-01
9.530e-01,7.096e-01
9.543e-01,7.749e-01
9.555e-01,8.473e-01
9.567e-01,9.277e-01
9.579e-01,1.017e+00
9.591e-01,1.117e+00
9.604e-01,1.228e+00
9.616e-01,1.353e+00
9.628e-01,1.494e+00
9.640e-01,1.651e+00
9.652e-01,1.830e+00
9.665e-01,2.032e+00
9.677e-01,2.261e+00
9.689e-01,2.522e+00
9.701e-01,2.821e+00
9.713e-01,3.165e+00
9.726e-01,3.562e+00
9.738e-01,4.022e+00
9.750e-01,4.558e+00
9.762e-01,5.188e+00
9.774e-01,5.931e+00
9.787e-01,6.816e+00
9.799e-01,7.878e+00
9.811e-01,9.165e+00
9.823e-01,1.074e+01
9.835e-01,1.271e+01
9.848e-01,1.518e+01
9.860e-01,1.838e+01
9.872e-01,2.259e+01
9.884e-01,2.834e+01
9.896e-01,3.652e+01
9.909e-01,4.891e+01
9.921e-01,6.964e+01
9.933e-01,1.113e+02
9.945e-01,2.530e+02
9.957e-01,0.000e+00
9.970e-01,0.000e+00
9.982e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_02625.csv <==
transmittance,probability_density
7.743e-01,6.143e-05
7.754e-01,6.420e-05
7.766e-01,6.710e-05
7.777e-01,7.014e-05
7.788e-01,7.331e-05
7.799e-01,7.664e-05
7.811e-01,8.012e-05
7.822e-01,8.376e-05
7.833e-01,8.758e-05
7.845e-01,9.157e-05
7.856e-01,9.576e-05
7.867e-01,1.001e-04
7.879e-01,1.047e-04
7.890e-01,1.095e-04
7.901e-01,1.146e-04
7.913e-01,1.199e-04
7.924e-01,1.254e-04
7.935e-01,1.312e-04
7.947e-01,1.372e-04
7.958e-01,1.436e-04
7.969e-01,1.503e-04
7.981e-01,1.573e-04
7.992e-01,1.646e-04
8.003e-01,1.723e-04
8.014e-01,1.804e-04
8.026e-01,1.888e-04
8.037e-01,1.977e-04
8.048e-01,2.070e-04
8.060e-01,2.167e-04
8.071e-01,2.270e-04
8.082e-01,2.377e-04
8.094e-01,2.490e-04
8.105e-01,2.608e-04
8.116e-01,2.732e-04
8.128e-01,2.862e-04
8.139e-01,2.999e-04
8.150e-01,3.143e-04
8.162e-01,3.294e-04
8.173e-01,3.452e-04
8.184e-01,3.618e-04
8.195e-01,3.793e-04
8.207e-01,3.976e-04
8.218e-01,4.169e-04
8.229e-01,4.372e-04
8.241e-01,4.585e-04
8.252e-01,4.809e-04
8.263e-01,5.044e-04
8.275e-01,5.291e-04
8.286e-01,5.552e-04
8.297e-01,5.825e-04
8.309e-01,6.113e-04
8.320e-01,6.415e-04
8.331e-01,6.734e-04
8.343e-01,7.069e-04
8.354e-01,7.421e-04
8.365e-01,7.793e-04
8.376e-01,8.183e-04
8.388e-01,8.594e-04
8.399e-01,9.028e-04
8.410e-01,9.484e-04
8.422e-01,9.964e-04
8.433e-01,1.047e-03
8.444e-01,1.100e-03
8.456e-01,1.157e-03
8.467e-01,1.216e-03
8.478e-01,1.278e-03
8.490e-01,1.344e-03
8.501e-01,1.413e-03
8.512e-01,1.487e-03
8.524e-01,1.564e-03
8.535e-01,1.645e-03
8.546e-01,1.731e-03
8.558e-01,1.822e-03
8.569e-01,1.918e-03
8.580e-01,2.019e-03
8.591e-01,2.126e-03
8.603e-01,2.239e-03
8.614e-01,2.358e-03
8.625e-01,2.484e-03
8.637e-01,2.617e-03
8.648e-01,2.758e-03
8.659e-01,2.907e-03
8.671e-01,3.064e-03
8.682e-01,3.231e-03
8.693e-01,3.407e-03
8.705e-01,3.593e-03
8.716e-01,3.791e-03
8.727e-01,3.999e-03
8.739e-01,4.221e-03
8.750e-01,4.455e-03
8.761e-01,4.703e-03
8.772e-01,4.967e-03
8.784e-01,5.246e-03
8.795e-01,5.541e-03
8.806e-01,5.855e-03
8.818e-01,6.188e-03
8.829e-01,6.541e-03
8.840e-01,6.916e-03
8.852e-01,7.314e-03
8.863e-01,7.737e-03
8.874e-01,8.186e-03
8.886e-01,8.663e-03
8.897e-01,9.171e-03
8.908e-01,9.710e-03
8.920e-01,1.028e-02
8.931e-01,1.089e-02
8.942e-01,1.154e-02
8.953e-01,1.224e-02
8.965e-01,1.297e-02
8.976e-01,1.376e-02
8.987e-01,1.460e-02
8.999e-01,1.549e-02
9.010e-01,1.644e-02
9.021e-01,1.745e-02
9.033e-01,1.854e-02
9.044e-01,1.970e-02
9.055e-01,2.093e-02
9.067e-01,2.225e-02
9.078e-01,2.366e-02
9.089e-01,2.518e-02
9.101e-01,2.679e-02
9.112e-01,2.852e-02
9.123e-01,3.037e-02
9.135e-01,3.236e-02
9.146e-01,3.449e-02
9.157e-01,3.677e-02
9.168e-01,3.922e-02
9.180e-01,4.185e-02
9.191e-01,4.467e-02
9.202e-01,4.771e-02
9.214e-01,5.097e-02
9.225e-01,5.448e-02
9.236e-01,5.826e-02
9.248e-01,6.234e-02
9.259e-01,6.673e-02
9.270e-01,7.146e-02
9.282e-01,7.657e-02
9.293e-01,8.209e-02
9.304e-01,8.805e-02
9.316e-01,9.450e-02
9.327e-01,1.015e-01
9.338e-01,1.090e-01
9.349e-01,1.172e-01
9.361e-01,1.261e-01
9.372e-01,1.358e-01
9.383e-01,1.462e-01
9.395e-01,1.576e-01
9.406e-01,1.701e-01
9.417e-01,1.836e-01
9.429e-01,1.983e-01
9.440e-01,2.144e-01
9.451e-01,2.320e-01
9.463e-01,2.513e-01
9.474e-01,2.723e-01
9.485e-01,2.955e-01
9.497e-01,3.208e-01
9.508e-01,3.488e-01
9.519e-01,3.795e-01
9.530e-01,4.133e-01
9.542e-01,4.507e-01
9.553e-01,4.920e-01
9.564e-01,5.378e-01
9.576e-01,5.886e-01
9.587e-01,6.450e-01
9.598e-01,7.078e-01
9.610e-01,7.778e-01
9.621e-01,8.561e-01
9.632e-01,9.439e-01
9.644e-01,1.042e+00
9.655e-01,1.153e+00
9.666e-01,1.278e+00
9.678e-01,1.420e+00
9.689e-01,1.581e+00
9.700e-01,1.763e+00
9.712e-01,1.973e+00
9.723e-01,2.212e+00
9.734e-01,2.488e+00
9.745e-01,2.808e+00
9.757e-01,3.179e+00
9.768e-01,3.612e+00
9.779e-01,4.122e+00
9.791e-01,4.724e+00
9.802e-01,5.442e+00
9.813e-01,6.304e+00
9.825e-01,7.348e+00
9.836e-01,8.628e+00
9.847e-01,1.021e+01
9.859e-01,1.221e+01
9.870e-01,1.477e+01
9.881e-01,1.811e+01
9.893e-01,2.260e+01
9.904e-01,2.884e+01
9.915e-01,3.795e+01
9.926e-01,5.216e+01
9.938e-01,7.694e+01
9.949e-01,1.304e+02
9.960e-01,3.589e+02
9.972e-01,0.000e+00
9.983e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_027.csv <==
transmittance,probability_density
7.898e-01,4.039e-05
7.909e-01,4.220e-05
7.919e-01,4.410e-05
7.930e-01,4.609e-05
7.940e-01,4.817e-05
7.951e-01,5.035e-05
7.961e-01,5.263e-05
7.972e-01,5.502e-05
7.982e-01,5.752e-05
7.993e-01,6.014e-05
8.003e-01,6.289e-05
8.014e-01,6.576e-05
8.024e-01,6.877e-05
8.035e-01,7.192e-05
8.046e-01,7.523e-05
8.056e-01,7.869e-05
8.067e-01,8.232e-05
8.077e-01,8.613e-05
8.088e-01,9.011e-05
8.098e-01,9.429e-05
8.109e-01,9.867e-05
8.119e-01,1.033e-04
8.130e-01,1.081e-04
8.140e-01,1.131e-04
8.151e-01,1.184e-04
8.161e-01,1.240e-04
8.172e-01,1.298e-04
8.182e-01,1.359e-04
8.193e-01,1.424e-04
8.204e-01,1.491e-04
8.214e-01,1.562e-04
8.225e-01,1.636e-04
8.235e-01,1.714e-04
8.246e-01,1.795e-04
8.256e-01,1.881e-04
8.267e-01,1.971e-04
8.277e-01,2.066e-04
8.288e-01,2.166e-04
8.298e-01,2.270e-04
8.309e-01,2.380e-04
8.319e-01,2.495e-04
8.330e-01,2.617e-04
8.341e-01,2.744e-04
8.351e-01,2.878e-04
8.362e-01,3.019e-04
8.372e-01,3.167e-04
8.383e-01,3.323e-04
8.393e-01,3.486e-04
8.404e-01,3.659e-04
8.414e-01,3.840e-04
8.425e-01,4.031e-04
8.435e-01,4.232e-04
8.446e-01,4.443e-04
8.456e-01,4.665e-04
8.467e-01,4.900e-04
8.477e-01,5.146e-04
8.488e-01,5.406e-04
8.499e-01,5.680e-04
8.509e-01,5.968e-04
8.520e-01,6.272e-04
8.530e-01,6.592e-04
8.541e-01,6.929e-04
8.551e-01,7.285e-04
8.562e-01,7.660e-04
8.572e-01,8.056e-04
8.583e-01,8.473e-04
8.593e-01,8.913e-04
8.604e-01,9.378e-04
8.614e-01,9.868e-04
8.625e-01,1.039e-03
8.636e-01,1.093e-03
8.646e-01,1.151e-03
8.657e-01,1.212e-03
8.667e-01,1.276e-03
8.678e-01,1.344e-03
8.688e-01,1.416e-03
8.699e-01,1.492e-03
8.709e-01,1.572e-03
8.720e-01,1.657e-03
8.730e-01,1.747e-03
8.741e-01,1.842e-03
8.751e-01,1.943e-03
8.762e-01,2.049e-03
8.773e-01,2.162e-03
8.783e-01,2.281e-03
8.794e-01,2.408e-03
8.804e-01,2.542e-03
8.815e-01,2.683e-03
8.825e-01,2.834e-03
8.836e-01,2.993e-03
8.846e-01,3.163e-03
8.857e-01,3.342e-03
8.867e-01,3.532e-03
8.878e-01,3.734e-03
8.888e-01,3.949e-03
8.899e-01,4.176e-03
8.909e-01,4.418e-03
8.920e-01,4.675e-03
8.931e-01,4.949e-03
8.941e-01,5.239e-03
8.952e-01,5.548e-03
8.962e-01,5.877e-03
8.973e-01,6.226e-03
8.983e-01,6.598e-03
8.994e-01,6.995e-03
9.004e-01,7.417e-03
9.015e-01,7.867e-03
9.025e-01,8.346e-03
9.036e-01,8.858e-03
9.046e-01,9.403e-03
9.057e-01,9.985e-03
9.068e-01,1.061e-02
9.078e-01,1.127e-02
9.089e-01,1.198e-02
9.099e-01,1.274e-02
9.110e-01,1.355e-02
9.120e-01,1.441e-02
9.131e-01,1.534e-02
9.141e-01,1.633e-02
9.152e-01,1.740e-02
9.162e-01,1.853e-02
9.173e-01,1.976e-02
9.183e-01,2.106e-02
9.194e-01,2.247e-02
9.205e-01,2.398e-02
9.215e-01,2.560e-02
9.226e-01,2.734e-02
9.236e-01,2.921e-02
9.247e-01,3.123e-02
9.257e-01,3.339e-02
9.268e-01,3.573e-02
9.278e-01,3.825e-02
9.289e-01,4.096e-02
9.299e-01,4.389e-02
9.310e-01,4.705e-02
9.320e-01,5.046e-02
9.331e-01,5.416e-02
9.341e-01,5.815e-02
9.352e-01,6.248e-02
9.363e-01,6.716e-02
9.373e-01,7.224e-02
9.384e-01,7.776e-02
9.394e-01,8.374e-02
9.405e-01,9.025e-02
9.415e-01,9.733e-02
9.426e-01,1.050e-01
9.436e-01,1.134e-01
9.447e-01,1.226e-01
9.457e-01,1.326e-01
9.468e-01,1.435e-01
9.478e-01,1.555e-01
9.489e-01,1.686e-01
9.500e-01,1.830e-01
9.510e-01,1.987e-01
9.521e-01,2.161e-01
9.531e-01,2.351e-01
9.542e-01,2.561e-01
9.552e-01,2.793e-01
9.563e-01,3.050e-01
9.573e-01,3.333e-01
9.584e-01,3.648e-01
9.594e-01,3.997e-01
9.605e-01,4.385e-01
9.615e-01,4.817e-01
9.626e-01,5.300e-01
9.636e-01,5.840e-01
9.647e-01,6.445e-01
9.658e-01,7.125e-01
9.668e-01,7.890e-01
9.679e-01,8.754e-01
9.689e-01,9.731e-01
9.700e-01,1.084e+00
9.710e-01,1.210e+00
9.721e-01,1.355e+00
9.731e-01,1.520e+00
9.742e-01,1.710e+00
9.752e-01,1.930e+00
9.763e-01,2.184e+00
9.773e-01,2.481e+00
9.784e-01,2.829e+00
9.795e-01,3.238e+00
9.805e-01,3.724e+00
9.816e-01,4.304e+00
9.826e-01,5.002e+00
9.837e-01,5.849e+00
9.847e-01,6.887e+00
9.858e-01,8.176e+00
9.868e-01,9.797e+00
9.879e-01,1.187e+01
9.889e-01,1.457e+01
9.900e-01,1.816e+01
9.910e-01,2.311e+01
9.921e-01,3.018e+01
9.932e-01,4.086e+01
9.942e-01,5.835e+01
9.953e-01,9.111e+01
9.963e-01,1.727e+02
9.974e-01,1.197e+03
9.984e-01,0.000e+00
9.995e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_02775.csv <==
transmittance,probability_density
8.039e-01,2.584e-05
8.049e-01,2.700e-05
8.059e-01,2.821e-05
8.069e-01,2.948e-05
8.079e-01,3.081e-05
8.089e-01,3.221e-05
8.098e-01,3.367e-05
8.108e-01,3.520e-05
8.118e-01,3.680e-05
8.128e-01,3.848e-05
8.138e-01,4.023e-05
8.148e-01,4.207e-05
8.157e-01,4.400e-05
8.167e-01,4.602e-05
8.177e-01,4.814e-05
8.187e-01,5.036e-05
8.197e-01,5.269e-05
8.207e-01,5.513e-05
8.216e-01,5.769e-05
8.226e-01,6.037e-05
8.236e-01,6.318e-05
8.246e-01,6.613e-05
8.256e-01,6.923e-05
8.265e-01,7.247e-05
8.275e-01,7.588e-05
8.285e-01,7.945e-05
8.295e-01,8.320e-05
8.305e-01,8.714e-05
8.315e-01,9.127e-05
8.324e-01,9.560e-05
8.334e-01,1.002e-04
8.344e-01,1.049e-04
8.354e-01,1.100e-04
8.364e-01,1.152e-04
8.374e-01,1.208e-04
8.383e-01,1.266e-04
8.393e-01,1.327e-04
8.403e-01,1.391e-04
8.413e-01,1.459e-04
8.423e-01,1.530e-04
8.433e-01,1.604e-04
8.442e-01,1.683e-04
8.452e-01,1.765e-04
8.462e-01,1.852e-04
8.472e-01,1.943e-04
8.482e-01,2.039e-04
8.492e-01,2.140e-04
8.501e-01,2.246e-04
8.511e-01,2.358e-04
8.521e-01,2.476e-04
8.531e-01,2.600e-04
8.541e-01,2.730e-04
8.550e-01,2.868e-04
8.560e-01,3.013e-04
8.570e-01,3.165e-04
8.580e-01,3.326e-04
8.590e-01,3.495e-04
8.600e-01,3.674e-04
8.609e-01,3.862e-04
8.619e-01,4.060e-04
8.629e-01,4.270e-04
8.639e-01,4.490e-04
8.649e-01,4.723e-04
8.659e-01,4.969e-04
8.668e-01,5.228e-04
8.678e-01,5.501e-04
8.688e-01,5.790e-04
8.698e-01,6.095e-04
8.708e-01,6.417e-04
8.718e-01,6.758e-04
8.727e-01,7.117e-04
8.737e-01,7.497e-04
8.747e-01,7.899e-04
8.757e-01,8.323e-04
8.767e-01,8.772e-04
8.777e-01,9.247e-04
8.786e-01,9.749e-04
8.796e-01,1.028e-03
8.806e-01,1.084e-03
8.816e-01,1.144e-03
8.826e-01,1.207e-03
8.835e-01,1.274e-03
8.845e-01,1.344e-03
8.855e-01,1.419e-03
8.865e-01,1.499e-03
8.875e-01,1.583e-03
8.885e-01,1.672e-03
8.894e-01,1.767e-03
8.904e-01,1.867e-03
8.914e-01,1.974e-03
8.924e-01,2.087e-03
8.934e-01,2.207e-03
8.944e-01,2.335e-03
8.953e-01,2.471e-03
8.963e-01,2.615e-03
8.973e-01,2.768e-03
8.983e-01,2.931e-03
8.993e-01,3.104e-03
9.003e-01,3.289e-03
9.012e-01,3.485e-03
9.022e-01,3.694e-03
9.032e-01,3.916e-03
9.042e-01,4.153e-03
9.052e-01,4.406e-03
9.061e-01,4.675e-03
9.071e-01,4.963e-03
9.081e-01,5.269e-03
9.091e-01,5.596e-03
9.101e-01,5.945e-03
9.111e-01,6.318e-03
9.120e-01,6.717e-03
9.130e-01,7.143e-03
9.140e-01,7.598e-03
9.150e-01,8.085e-03
9.160e-01,8.607e-03
9.170e-01,9.165e-03
9.179e-01,9.763e-03
9.189e-01,1.040e-02
9.199e-01,1.109e-02
9.209e-01,1.183e-02
9.219e-01,1.262e-02
9.229e-01,1.347e-02
9.238e-01,1.438e-02
9.248e-01,1.536e-02
9.258e-01,1.641e-02
9.268e-01,1.754e-02
9.278e-01,1.876e-02
9.288e-01,2.008e-02
9.297e-01,2.149e-02
9.307e-01,2.302e-02
9.317e-01,2.467e-02
9.327e-01,2.645e-02
9.337e-01,2.837e-02
9.346e-01,3.044e-02
9.356e-01,3.269e-02
9.366e-01,3.512e-02
9.376e-01,3.775e-02
9.386e-01,4.060e-02
9.396e-01,4.370e-02
9.405e-01,4.706e-02
9.415e-01,5.071e-02
9.425e-01,5.467e-02
9.435e-01,5.899e-02
9.445e-01,6.369e-02
9.455e-01,6.882e-02
9.464e-01,7.441e-02
9.474e-01,8.052e-02
9.484e-01,8.720e-02
9.494e-01,9.451e-02
9.504e-01,1.025e-01
9.514e-01,1.113e-01
9.523e-01,1.209e-01
9.533e-01,1.315e-01
9.543e-01,1.432e-01
9.553e-01,1.560e-01
9.563e-01,1.702e-01
9.573e-01,1.858e-01
9.582e-01,2.031e-01
9.592e-01,2.223e-01
9.602e-01,2.436e-01
9.612e-01,2.673e-01
9.622e-01,2.936e-01
9.631e-01,3.230e-01
9.641e-01,3.558e-01
9.651e-01,3.925e-01
9.661e-01,4.337e-01
9.671e-01,4.800e-01
9.681e-01,5.322e-01
9.690e-01,5.912e-01
9.700e-01,6.579e-01
9.710e-01,7.337e-01
9.720e-01,8.199e-01
9.730e-01,9.185e-01
9.740e-01,1.031e+00
9.749e-01,1.161e+00
9.759e-01,1.311e+00
9.769e-01,1.485e+00
9.779e-01,1.687e+00
9.789e-01,1.923e+00
9.799e-01,2.200e+00
9.808e-01,2.529e+00
9.818e-01,2.919e+00
9.828e-01,3.387e+00
9.838e-01,3.952e+00
9.848e-01,4.640e+00
9.858e-01,5.485e+00
9.867e-01,6.537e+00
9.877e-01,7.861e+00
9.887e-01,9.555e+00
9.897e-01,1.176e+01
9.907e-01,1.470e+01
9.916e-01,1.872e+01
9.926e-01,2.442e+01
9.936e-01,3.288e+01
9.946e-01,4.631e+01
9.956e-01,6.994e+01
9.966e-01,1.200e+02
9.975e-01,2.899e+02
9.985e-01,0.000e+00
9.995e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_0285.csv <==
transmittance,probability_density
8.164e-01,1.571e-05
8.173e-01,1.642e-05
8.182e-01,1.716e-05
8.191e-01,1.794e-05
8.201e-01,1.875e-05
8.210e-01,1.960e-05
8.219e-01,2.050e-05
8.228e-01,2.143e-05
8.237e-01,2.241e-05
8.247e-01,2.344e-05
8.256e-01,2.451e-05
8.265e-01,2.564e-05
8.274e-01,2.682e-05
8.283e-01,2.806e-05
8.293e-01,2.936e-05
8.302e-01,3.072e-05
8.311e-01,3.215e-05
8.320e-01,3.365e-05
8.329e-01,3.522e-05
8.339e-01,3.686e-05
8.348e-01,3.859e-05
8.357e-01,4.041e-05
8.366e-01,4.231e-05
8.375e-01,4.431e-05
8.385e-01,4.640e-05
8.394e-01,4.860e-05
8.403e-01,5.091e-05
8.412e-01,5.334e-05
8.421e-01,5.589e-05
8.431e-01,5.856e-05
8.440e-01,6.138e-05
8.449e-01,6.433e-05
8.458e-01,6.743e-05
8.467e-01,7.069e-05
8.477e-01,7.412e-05
8.486e-01,7.772e-05
8.495e-01,8.151e-05
8.504e-01,8.549e-05
8.513e-01,8.967e-05
8.523e-01,9.408e-05
8.532e-01,9.871e-05
8.541e-01,1.036e-04
8.550e-01,1.087e-04
8.559e-01,1.141e-04
8.569e-01,1.198e-04
8.578e-01,1.258e-04
8.587e-01,1.321e-04
8.596e-01,1.387e-04
8.606e-01,1.457e-04
8.615e-01,1.530e-04
8.624e-01,1.608e-04
8.633e-01,1.689e-04
8.642e-01,1.775e-04
8.652e-01,1.866e-04
8.661e-01,1.961e-04
8.670e-01,2.062e-04
8.679e-01,2.168e-04
8.688e-01,2.280e-04
8.698e-01,2.399e-04
8.707e-01,2.523e-04
8.716e-01,2.655e-04
8.725e-01,2.794e-04
8.734e-01,2.941e-04
8.744e-01,3.096e-04
8.753e-01,3.259e-04
8.762e-01,3.432e-04
8.771e-01,3.615e-04
8.780e-01,3.808e-04
8.790e-01,4.012e-04
8.799e-01,4.228e-04
8.808e-01,4.456e-04
8.817e-01,4.697e-04
8.826e-01,4.952e-04
8.836e-01,5.223e-04
8.845e-01,5.508e-04
8.854e-01,5.811e-04
8.863e-01,6.131e-04
8.872e-01,6.471e-04
8.882e-01,6.830e-04
8.891e-01,7.211e-04
8.900e-01,7.615e-04
8.909e-01,8.043e-04
8.918e-01,8.497e-04
8.928e-01,8.979e-04
8.937e-01,9.489e-04
8.946e-01,1.003e-03
8.955e-01,1.061e-03
8.964e-01,1.122e-03
8.974e-01,1.187e-03
8.983e-01,1.256e-03
8.992e-01,1.329e-03
9.001e-01,1.407e-03
9.011e-01,1.490e-03
9.020e-01,1.578e-03
9.029e-01,1.671e-03
9.038e-01,1.771e-03
9.047e-01,1.877e-03
9.057e-01,1.990e-03
9.066e-01,2.111e-03
9.075e-01,2.239e-03
9.084e-01,2.376e-03
9.093e-01,2.522e-03
9.103e-01,2.678e-03
9.112e-01,2.844e-03
9.121e-01,3.021e-03
9.130e-01,3.211e-03
9.139e-01,3.413e-03
9.149e-01,3.629e-03
9.158e-01,3.860e-03
9.167e-01,4.108e-03
9.176e-01,4.372e-03
9.185e-01,4.655e-03
9.195e-01,4.959e-03
9.204e-01,5.284e-03
9.213e-01,5.632e-03
9.222e-01,6.005e-03
9.231e-01,6.406e-03
9.241e-01,6.836e-03
9.250e-01,7.297e-03
9.259e-01,7.793e-03
9.268e-01,8.326e-03
9.277e-01,8.899e-03
9.287e-01,9.516e-03
9.296e-01,1.018e-02
9.305e-01,1.090e-02
9.314e-01,1.167e-02
9.323e-01,1.250e-02
9.333e-01,1.339e-02
9.342e-01,1.436e-02
9.351e-01,1.541e-02
9.360e-01,1.654e-02
9.369e-01,1.776e-02
9.379e-01,1.908e-02
9.388e-01,2.051e-02
9.397e-01,2.207e-02
9.406e-01,2.375e-02
9.416e-01,2.558e-02
9.425e-01,2.756e-02
9.434e-01,2.972e-02
9.443e-01,3.207e-02
9.452e-01,3.462e-02
9.462e-01,3.741e-02
9.471e-01,4.044e-02
9.480e-01,4.376e-02
9.489e-01,4.738e-02
9.498e-01,5.134e-02
9.508e-01,5.567e-02
9.517e-01,6.042e-02
9.526e-01,6.563e-02
9.535e-01,7.135e-02
9.544e-01,7.765e-02
9.554e-01,8.457e-02
9.563e-01,9.220e-02
9.572e-01,1.006e-01
9.581e-01,1.099e-01
9.590e-01,1.202e-01
9.600e-01,1.316e-01
9.609e-01,1.442e-01
9.618e-01,1.583e-01
9.627e-01,1.739e-01
9.636e-01,1.913e-01
9.646e-01,2.108e-01
9.655e-01,2.326e-01
9.664e-01,2.570e-01
9.673e-01,2.844e-01
9.682e-01,3.152e-01
9.692e-01,3.500e-01
9.701e-01,3.893e-01
9.710e-01,4.338e-01
9.719e-01,4.845e-01
9.728e-01,5.421e-01
9.738e-01,6.080e-01
9.747e-01,6.836e-01
9.756e-01,7.705e-01
9.765e-01,8.708e-01
9.774e-01,9.870e-01
9.784e-01,1.122e+00
9.793e-01,1.280e+00
9.802e-01,1.466e+00
9.811e-01,1.684e+00
9.821e-01,1.944e+00
9.830e-01,2.255e+00
9.839e-01,2.628e+00
9.848e-01,3.081e+00
9.857e-01,3.634e+00
9.867e-01,4.318e+00
9.876e-01,5.171e+00
9.885e-01,6.249e+00
9.894e-01,7.633e+00
9.903e-01,9.440e+00
9.913e-01,1.185e+01
9.922e-01,1.515e+01
9.931e-01,1.981e+01
9.940e-01,2.669e+01
9.949e-01,3.744e+01
9.959e-01,5.579e+01
9.968e-01,9.191e+01
9.977e-01,1.876e+02
9.986e-01,1.341e+03
9.995e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_02925.csv <==
transmittance,probability_density
8.277e-01,9.279e-06
8.286e-01,9.700e-06
8.294e-01,1.014e-05
8.303e-01,1.060e-05
8.312e-01,1.109e-05
8.320e-01,1.159e-05
8.329e-01,1.212e-05
8.337e-01,1.268e-05
8.346e-01,1.326e-05
8.355e-01,1.388e-05
8.363e-01,1.452e-05
8.372e-01,1.519e-05
8.381e-01,1.589e-05
8.389e-01,1.663e-05
8.398e-01,1.741e-05
8.407e-01,1.822e-05
8.415e-01,1.908e-05
8.424e-01,1.997e-05
8.433e-01,2.091e-05
8.441e-01,2.190e-05
8.450e-01,2.293e-05
8.458e-01,2.402e-05
8.467e-01,2.516e-05
8.476e-01,2.636e-05
8.484e-01,2.762e-05
8.493e-01,2.894e-05
8.502e-01,3.033e-05
8.510e-01,3.179e-05
8.519e-01,3.332e-05
8.528e-01,3.493e-05
8.536e-01,3.662e-05
8.545e-01,3.840e-05
8.553e-01,4.027e-05
8.562e-01,4.224e-05
8.571e-01,4.431e-05
8.579e-01,4.649e-05
8.588e-01,4.877e-05
8.597e-01,5.118e-05
8.605e-01,5.372e-05
8.614e-01,5.638e-05
8.622e-01,5.919e-05
8.631e-01,6.214e-05
8.640e-01,6.525e-05
8.648e-01,6.853e-05
8.657e-01,7.198e-05
8.666e-01,7.561e-05
8.674e-01,7.944e-05
8.683e-01,8.348e-05
8.692e-01,8.773e-05
8.700e-01,9.221e-05
8.709e-01,9.694e-05
8.718e-01,1.019e-04
8.726e-01,1.072e-04
8.735e-01,1.127e-04
8.743e-01,1.186e-04
8.752e-01,1.247e-04
8.761e-01,1.313e-04
8.769e-01,1.381e-04
8.778e-01,1.454e-04
8.787e-01,1.531e-04
8.795e-01,1.612e-04
8.804e-01,1.697e-04
8.813e-01,1.788e-04
8.821e-01,1.883e-04
8.830e-01,1.984e-04
8.838e-01,2.091e-04
8.847e-01,2.204e-04
8.856e-01,2.323e-04
8.864e-01,2.450e-04
8.873e-01,2.583e-04
8.882e-01,2.725e-04
8.890e-01,2.875e-04
8.899e-01,3.033e-04
8.907e-01,3.201e-04
8.916e-01,3.380e-04
8.925e-01,3.568e-04
8.933e-01,3.768e-04
8.942e-01,3.980e-04
8.951e-01,4.205e-04
8.959e-01,4.444e-04
8.968e-01,4.697e-04
8.977e-01,4.965e-04
8.985e-01,5.250e-04
8.994e-01,5.553e-04
9.002e-01,5.875e-04
9.011e-01,6.216e-04
9.020e-01,6.579e-04
9.028e-01,6.965e-04
9.037e-01,7.375e-04
9.046e-01,7.812e-04
9.054e-01,8.276e-04
9.063e-01,8.770e-04
9.072e-01,9.297e-04
9.080e-01,9.857e-04
9.089e-01,1.045e-03
9.098e-01,1.109e-03
9.106e-01,1.177e-03
9.115e-01,1.249e-03
9.123e-01,1.326e-03
9.132e-01,1.408e-03
9.141e-01,1.496e-03
9.149e-01,1.590e-03
9.158e-01,1.690e-03
9.167e-01,1.797e-03
9.175e-01,1.912e-03
9.184e-01,2.034e-03
9.192e-01,2.165e-03
9.201e-01,2.305e-03
9.210e-01,2.455e-03
9.218e-01,2.616e-03
9.227e-01,2.788e-03
9.236e-01,2.973e-03
9.244e-01,3.171e-03
9.253e-01,3.383e-03
9.262e-01,3.611e-03
9.270e-01,3.856e-03
9.279e-01,4.120e-03
9.287e-01,4.402e-03
9.296e-01,4.707e-03
9.305e-01,5.034e-03
9.313e-01,5.387e-03
9.322e-01,5.767e-03
9.331e-01,6.176e-03
9.339e-01,6.617e-03
9.348e-01,7.094e-03
9.357e-01,7.608e-03
9.365e-01,8.163e-03
9.374e-01,8.764e-03
9.383e-01,9.413e-03
9.391e-01,1.012e-02
9.400e-01,1.088e-02
9.408e-01,1.170e-02
9.417e-01,1.260e-02
9.426e-01,1.357e-02
9.434e-01,1.462e-02
9.443e-01,1.577e-02
9.452e-01,1.701e-02
9.460e-01,1.837e-02
9.469e-01,1.985e-02
9.478e-01,2.146e-02
9.486e-01,2.322e-02
9.495e-01,2.514e-02
9.503e-01,2.724e-02
9.512e-01,2.953e-02
9.521e-01,3.205e-02
9.529e-01,3.480e-02
9.538e-01,3.783e-02
9.547e-01,4.115e-02
9.555e-01,4.480e-02
9.564e-01,4.883e-02
9.572e-01,5.326e-02
9.581e-01,5.816e-02
9.590e-01,6.356e-02
9.598e-01,6.955e-02
9.607e-01,7.617e-02
9.616e-01,8.353e-02
9.624e-01,9.170e-02
9.633e-01,1.008e-01
9.642e-01,1.109e-01
9.650e-01,1.222e-01
9.659e-01,1.349e-01
9.667e-01,1.490e-01
9.676e-01,1.649e-01
9.685e-01,1.828e-01
9.693e-01,2.030e-01
9.702e-01,2.257e-01
9.711e-01,2.514e-01
9.719e-01,2.807e-01
9.728e-01,3.139e-01
9.737e-01,3.518e-01
9.745e-01,3.951e-01
9.754e-01,4.448e-01
9.763e-01,5.020e-01
9.771e-01,5.681e-01
9.780e-01,6.447e-01
9.788e-01,7.338e-01
9.797e-01,8.379e-01
9.806e-01,9.601e-01
9.814e-01,1.104e+00
9.823e-01,1.275e+00
9.832e-01,1.479e+00
9.840e-01,1.724e+00
9.849e-01,2.019e+00
9.857e-01,2.380e+00
9.866e-01,2.822e+00
9.875e-01,3.372e+00
9.883e-01,4.061e+00
9.892e-01,4.936e+00
9.901e-01,6.066e+00
9.909e-01,7.547e+00
9.918e-01,9.530e+00
9.927e-01,1.225e+01
9.935e-01,1.611e+01
9.944e-01,2.179e+01
9.952e-01,3.064e+01
9.961e-01,4.552e+01
9.970e-01,7.380e+01
9.978e-01,1.414e+02
9.987e-01,4.541e+02
9.996e-01,0.000e+00


==> anc/03_results/weak_zap/beam_wandering/0_03.csv <==
transmittance,probability_density
8.377e-01,5.213e-06
8.385e-01,5.451e-06
8.393e-01,5.701e-06
8.401e-01,5.963e-06
8.409e-01,6.238e-06
8.417e-01,6.525e-06
8.426e-01,6.827e-06
8.434e-01,7.144e-06
8.442e-01,7.476e-06
8.450e-01,7.824e-06
8.458e-01,8.189e-06
8.466e-01,8.572e-06
8.474e-01,8.974e-06
8.483e-01,9.396e-06
8.491e-01,9.839e-06
8.499e-01,1.030e-05
8.507e-01,1.079e-05
8.515e-01,1.130e-05
8.523e-01,1.184e-05
8.531e-01,1.241e-05
8.540e-01,1.300e-05
8.548e-01,1.362e-05
8.556e-01,1.428e-05
8.564e-01,1.496e-05
8.572e-01,1.569e-05
8.580e-01,1.645e-05
8.588e-01,1.725e-05
8.596e-01,1.808e-05
8.605e-01,1.897e-05
8.613e-01,1.990e-05
8.621e-01,2.087e-05
8.629e-01,2.190e-05
8.637e-01,2.298e-05
8.645e-01,2.412e-05
8.653e-01,2.531e-05
8.662e-01,2.657e-05
8.670e-01,2.790e-05
8.678e-01,2.929e-05
8.686e-01,3.076e-05
8.694e-01,3.231e-05
8.702e-01,3.394e-05
8.710e-01,3.566e-05
8.719e-01,3.747e-05
8.727e-01,3.938e-05
8.735e-01,4.139e-05
8.743e-01,4.351e-05
8.751e-01,4.574e-05
8.759e-01,4.810e-05
8.767e-01,5.059e-05
8.775e-01,5.321e-05
8.784e-01,5.598e-05
8.792e-01,5.890e-05
8.800e-01,6.198e-05
8.808e-01,6.524e-05
8.816e-01,6.868e-05
8.824e-01,7.231e-05
8.832e-01,7.614e-05
8.841e-01,8.020e-05
8.849e-01,8.448e-05
8.857e-01,8.901e-05
8.865e-01,9.379e-05
8.873e-01,9.885e-05
8.881e-01,1.042e-04
8.889e-01,1.099e-04
8.898e-01,1.159e-04
8.906e-01,1.222e-04
8.914e-01,1.289e-04
8.922e-01,1.360e-04
8.930e-01,1.436e-04
8.938e-01,1.515e-04
8.946e-01,1.600e-04
8.954e-01,1.689e-04
8.963e-01,1.784e-04
8.971e-01,1.885e-04
8.979e-01,1.992e-04
8.987e-01,2.105e-04
8.995e-01,2.225e-04
9.003e-01,2.353e-04
9.011e-01,2.488e-04
9.020e-01,2.632e-04
9.028e-01,2.785e-04
9.036e-01,2.947e-04
9.044e-01,3.120e-04
9.052e-01,3.303e-04
9.060e-01,3.498e-04
9.068e-01,3.706e-04
9.077e-01,3.927e-04
9.085e-01,4.162e-04
9.093e-01,4.412e-04
9.101e-01,4.678e-04
9.109e-01,4.962e-04
9.117e-01,5.265e-04
9.125e-01,5.587e-04
9.133e-01,5.931e-04
9.142e-01,6.298e-04
9.150e-01,6.689e-04
9.158e-01,7.107e-04
9.166e-01,7.553e-04
9.174e-01,8.030e-04
9.182e-01,8.539e-04
9.190e-01,9.084e-04
9.199e-01,9.666e-04
9.207e-01,1.029e-03
9.215e-01,1.096e-03
9.223e-01,1.167e-03
9.231e-01,1.243e-03
9.239e-01,1.325e-03
9.247e-01,1.413e-03
9.256e-01,1.507e-03
9.264e-01,1.608e-03
9.272e-01,1.717e-03
9.280e-01,1.833e-03
9.288e-01,1.958e-03
9.296e-01,2.092e-03
9.304e-01,2.237e-03
9.312e-01,2.392e-03
9.321e-01,2.560e-03
9.329e-01,2.740e-03
9.337e-01,2.934e-03
9.345e-01,3.144e-03
9.353e-01,3.370e-03
9.361e-01,3.613e-03
9.369e-01,3.876e-03
9.378e-01,4.161e-03
9.386e-01,4.468e-03
9.394e-01,4.801e-03
9.402e-01,5.161e-03
9.410e-01,5.551e-03
9.418e-01,5.973e-03
9.426e-01,6.432e-03
9.435e-01,6.929e-03
9.443e-01,7.469e-03
9.451e-01,8.056e-03
9.459e-01,8.694e-03
9.467e-01,9.389e-03
9.475e-01,1.015e-02
9.483e-01,1.097e-02
9.491e-01,1.187e-02
9.500e-01,1.285e-02
9.508e-01,1.393e-02
9.516e-01,1.510e-02
9.524e-01,1.639e-02
9.532e-01,1.780e-02
9.540e-01,1.934e-02
9.548e-01,2.104e-02
9.557e-01,2.291e-02
9.565e-01,2.496e-02
9.573e-01,2.722e-02
9.581e-01,2.971e-02
9.589e-01,3.247e-02
9.597e-01,3.551e-02
9.605e-01,3.888e-02
9.614e-01,4.261e-02
9.622e-01,4.675e-02
9.630e-01,5.135e-02
9.638e-01,5.647e-02
9.646e-01,6.217e-02
9.654e-01,6.854e-02
9.662e-01,7.567e-02
9.670e-01,8.364e-02
9.679e-01,9.259e-02
9.687e-01,1.026e-01
9.695e-01,1.140e-01
9.703e-01,1.268e-01
9.711e-01,1.412e-01
9.719e-01,1.576e-01
9.727e-01,1.762e-01
9.736e-01,1.974e-01
9.744e-01,2.217e-01
9.752e-01,2.494e-01
9.760e-01,2.812e-01
9.768e-01,3.179e-01
9.776e-01,3.604e-01
9.784e-01,4.095e-01
9.793e-01,4.668e-01
9.801e-01,5.338e-01
9.809e-01,6.124e-01
9.817e-01,7.051e-01
9.825e-01,8.150e-01
9.833e-01,9.460e-01
9.841e-01,1.103e+00
9.849e-01,1.293e+00
9.858e-01,1.523e+00
9.866e-01,1.805e+00
9.874e-01,2.154e+00
9.882e-01,2.590e+00
9.890e-01,3.139e+00
9.898e-01,3.842e+00
9.906e-01,4.754e+00
9.915e-01,5.958e+00
9.923e-01,7.579e+00
9.931e-01,9.818e+00
9.939e-01,1.300e+01
9.947e-01,1.772e+01
9.955e-01,2.507e+01
9.963e-01,3.739e+01
9.972e-01,6.044e+01
9.980e-01,1.128e+02
9.988e-01,3.030e+02
9.996e-01,0.000e+00


==> anc/03_results/weak_zap/beta/0_00075.csv <==
transmittance,probability_density
3.303e-05,4.809e-19
9.908e-05,2.124e-13
1.651e-04,8.205e-11
2.312e-04,3.924e-09
2.972e-04,6.767e-08
3.633e-04,6.361e-07
4.294e-04,3.997e-06
4.954e-04,1.885e-05
5.615e-04,7.170e-05
6.275e-04,2.308e-04
6.936e-04,6.501e-04
7.596e-04,1.642e-03
8.257e-04,3.786e-03
8.917e-04,8.083e-03
9.578e-04,1.616e-02
1.024e-03,3.050e-02
1.090e-03,5.478e-02
1.156e-03,9.413e-02
1.222e-03,1.555e-01
1.288e-03,2.481e-01
1.354e-03,3.836e-01
1.420e-03,5.762e-01
1.486e-03,8.435e-01
1.552e-03,1.206e+00
1.618e-03,1.687e+00
1.684e-03,2.313e+00
1.750e-03,3.113e+00
1.817e-03,4.119e+00
1.883e-03,5.365e+00
1.949e-03,6.885e+00
2.015e-03,8.715e+00
2.081e-03,1.089e+01
2.147e-03,1.344e+01
2.213e-03,1.641e+01
2.279e-03,1.982e+01
2.345e-03,2.369e+01
2.411e-03,2.805e+01
2.477e-03,3.292e+01
2.543e-03,3.831e+01
2.609e-03,4.422e+01
2.675e-03,5.064e+01
2.741e-03,5.758e+01
2.807e-03,6.502e+01
2.873e-03,7.292e+01
2.939e-03,8.128e+01
3.006e-03,9.004e+01
3.072e-03,9.917e+01
3.138e-03,1.086e+02
3.204e-03,1.183e+02
3.270e-03,1.283e+02
3.336e-03,1.384e+02
3.402e-03,1.485e+02
3.468e-03,1.587e+02
3.534e-03,1.689e+02
3.600e-03,1.790e+02
3.666e-03,1.889e+02
3.732e-03,1.986e+02
3.798e-03,2.080e+02
3.864e-03,2.170e+02
3.930e-03,2.256e+02
3.996e-03,2.338e+02
4.062e-03,2.415e+02
4.128e-03,2.487e+02
4.194e-03,2.553e+02
4.261e-03,2.612e+02
4.327e-03,2.666e+02
4.393e-03,2.713e+02
4.459e-03,2.753e+02
4.525e-03,2.786e+02
4.591e-03,2.813e+02
4.657e-03,2.833e+02
4.723e-03,2.846e+02
4.789e-03,2.852e+02
4.855e-03,2.852e+02
4.921e-03,2.845e+02
4.987e-03,2.833e+02
5.053e-03,2.814e+02
5.119e-03,2.790e+02
5.185e-03,2.761e+02
5.251e-03,2.726e+02
5.317e-03,2.687e+02
5.383e-03,2.643e+02
5.450e-03,2.596e+02
5.516e-03,2.544e+02
5.582e-03,2.490e+02
5.648e-03,2.432e+02
5.714e-03,2.372e+02
5.780e-03,2.310e+02
5.846e-03,2.246e+02
5.912e-03,2.180e+02
5.978e-03,2.113e+02
6.044e-03,2.045e+02
6.110e-03,1.976e+02
6.176e-03,1.907e+02
6.242e-03,1.838e+02
6.308e-03,1.769e+02
6.374e-03,1.700e+02
6.440e-03,1.632e+02
6.506e-03,1.565e+02
6.572e-03,1.498e+02
6.639e-03,1.433e+02
6.705e-03,1.369e+02
6.771e-03,1.306e+02
6.837e-03,1.244e+02
6.903e-03,1.184e+02
6.969e-03,1.126e+02
7.035e-03,1.070e+02
7.101e-03,1.015e+02
7.167e-03,9.619e+01
7.233e-03,9.107e+01
7.299e-03,8.614e+01
7.365e-03,8.140e+01
7.431e-03,7.684e+01
7.497e-03,7.247e+01
7.563e-03,6.828e+01
7.629e-03,6.428e+01
7.695e-03,6.045e+01
7.761e-03,5.680e+01
7.828e-03,5.333e+01
7.894e-03,5.002e+01
7.960e-03,4.688e+01
8.026e-03,4.390e+01
8.092e-03,4.108e+01
8.158e-03,3.840e+01
8.224e-03,3.587e+01
8.290e-03,3.349e+01
8.356e-03,3.123e+01
8.422e-03,2.911e+01
8.488e-03,2.711e+01
8.554e-03,2.523e+01
8.620e-03,2.346e+01
8.686e-03,2.180e+01
8.752e-03,2.024e+01
8.818e-03,1.879e+01
8.884e-03,1.742e+01
8.950e-03,1.615e+01
9.017e-03,1.495e+01
9.083e-03,1.384e+01
9.149e-03,1.280e+01
9.215e-03,1.183e+01
9.281e-03,1.093e+01
9.347e-03,1.009e+01
9.413e-03,9.308e+00
9.479e-03,8.582e+00
9.545e-03,7.909e+00
9.611e-03,7.284e+00
9.677e-03,6.704e+00
9.743e-03,6.167e+00
9.809e-03,5.670e+00
9.875e-03,5.210e+00
9.941e-03,4.785e+00
1.001e-02,4.392e+00
1.007e-02,4.029e+00
1.014e-02,3.694e+00
1.021e-02,3.386e+00
1.027e-02,3.101e+00
1.034e-02,2.839e+00
1.040e-02,2.598e+00
1.047e-02,2.376e+00
1.054e-02,2.172e+00
1.060e-02,1.985e+00
1.067e-02,1.813e+00
1.073e-02,1.655e+00
1.080e-02,1.510e+00
1.087e-02,1.377e+00
1.093e-02,1.255e+00
1.100e-02,1.144e+00
1.106e-02,1.042e+00
1.113e-02,9.482e-01
1.120e-02,8.629e-01
1.126e-02,7.848e-01
1.133e-02,7.136e-01
1.139e-02,6.485e-01
1.146e-02,5.892e-01
1.153e-02,5.350e-01
1.159e-02,4.856e-01
1.166e-02,4.406e-01
1.172e-02,3.996e-01
1.179e-02,3.623e-01
1.186e-02,3.284e-01
1.192e-02,2.975e-01
1.199e-02,2.694e-01
1.206e-02,2.439e-01
1.212e-02,2.207e-01
1.219e-02,1.996e-01
1.225e-02,1.805e-01
1.232e-02,1.632e-01
1.239e-02,1.475e-01
1.245e-02,1.332e-01
1.252e-02,1.203e-01
1.258e-02,1.086e-01
1.265e-02,9.797e-02
1.272e-02,8.837e-02
1.278e-02,7.969e-02
1.285e-02,7.184e-02
1.291e-02,6.474e-02
1.298e-02,5.832e-02
1.305e-02,5.252e-02
1.311e-02,4.728e-02
1.318e-02,4.256e-02


==> anc/03_results/weak_zap/beta/0_0015.csv <==
transmittance,probability_density
1.137e-04,8.750e-20
3.410e-04,4.245e-14
5.683e-04,1.714e-11
7.956e-04,8.448e-10
1.023e-03,1.490e-08
1.250e-03,1.427e-07
1.478e-03,9.106e-07
1.705e-03,4.353e-06
1.932e-03,1.676e-05
2.159e-03,5.453e-05
2.387e-03,1.551e-04
2.614e-03,3.953e-04
2.841e-03,9.192e-04
3.069e-03,1.978e-03
3.296e-03,3.983e-03
3.523e-03,7.572e-03
3.751e-03,1.369e-02
3.978e-03,2.367e-02
4.205e-03,3.933e-02
4.433e-03,6.311e-02
4.660e-03,9.808e-02
4.887e-03,1.481e-01
5.115e-03,2.179e-01
5.342e-03,3.130e-01
5.569e-03,4.398e-01
5.797e-03,6.057e-01
6.024e-03,8.188e-01
6.251e-03,1.088e+00
6.478e-03,1.423e+00
6.706e-03,1.833e+00
6.933e-03,2.329e+00
7.160e-03,2.920e+00
7.388e-03,3.618e+00
7.615e-03,4.431e+00
7.842e-03,5.369e+00
8.070e-03,6.439e+00
8.297e-03,7.649e+00
8.524e-03,9.003e+00
8.752e-03,1.051e+01
8.979e-03,1.216e+01
9.206e-03,1.397e+01
9.434e-03,1.593e+01
9.661e-03,1.803e+01
9.888e-03,2.027e+01
1.012e-02,2.265e+01
1.034e-02,2.515e+01
1.057e-02,2.777e+01
1.080e-02,3.048e+01
1.102e-02,3.329e+01
1.125e-02,3.616e+01
1.148e-02,3.908e+01
1.171e-02,4.204e+01
1.193e-02,4.502e+01
1.216e-02,4.800e+01
1.239e-02,5.095e+01
1.262e-02,5.387e+01
1.284e-02,5.673e+01
1.307e-02,5.951e+01
1.330e-02,6.220e+01
1.353e-02,6.478e+01
1.375e-02,6.723e+01
1.398e-02,6.955e+01
1.421e-02,7.171e+01
1.443e-02,7.371e+01
1.466e-02,7.554e+01
1.489e-02,7.718e+01
1.512e-02,7.864e+01
1.534e-02,7.990e+01
1.557e-02,8.097e+01
1.580e-02,8.183e+01
1.603e-02,8.249e+01
1.625e-02,8.296e+01
1.648e-02,8.323e+01
1.671e-02,8.330e+01
1.693e-02,8.319e+01
1.716e-02,8.289e+01
1.739e-02,8.241e+01
1.762e-02,8.177e+01
1.784e-02,8.096e+01
1.807e-02,8.001e+01
1.830e-02,7.891e+01
1.853e-02,7.768e+01
1.875e-02,7.632e+01
1.898e-02,7.486e+01
1.921e-02,7.329e+01
1.944e-02,7.163e+01
1.966e-02,6.989e+01
1.989e-02,6.808e+01
2.012e-02,6.621e+01
2.034e-02,6.429e+01
2.057e-02,6.233e+01
2.080e-02,6.034e+01
2.103e-02,5.832e+01
2.125e-02,5.629e+01
2.148e-02,5.426e+01
2.171e-02,5.222e+01
2.194e-02,5.019e+01
2.216e-02,4.818e+01
2.239e-02,4.619e+01
2.262e-02,4.422e+01
2.285e-02,4.229e+01
2.307e-02,4.039e+01
2.330e-02,3.852e+01
2.353e-02,3.670e+01
2.375e-02,3.493e+01
2.398e-02,3.320e+01
2.421e-02,3.153e+01
2.444e-02,2.990e+01
2.466e-02,2.833e+01
2.489e-02,2.681e+01
2.512e-02,2.535e+01
2.535e-02,2.394e+01
2.557e-02,2.259e+01
2.580e-02,2.129e+01
2.603e-02,2.005e+01
2.625e-02,1.886e+01
2.648e-02,1.773e+01
2.671e-02,1.664e+01
2.694e-02,1.561e+01
2.716e-02,1.464e+01
2.739e-02,1.371e+01
2.762e-02,1.282e+01
2.785e-02,1.199e+01
2.807e-02,1.120e+01
2.830e-02,1.045e+01
2.853e-02,9.745e+00
2.876e-02,9.081e+00
2.898e-02,8.454e+00
2.921e-02,7.865e+00
2.944e-02,7.311e+00
2.966e-02,6.791e+00
2.989e-02,6.304e+00
3.012e-02,5.847e+00
3.035e-02,5.419e+00
3.057e-02,5.019e+00
3.080e-02,4.645e+00
3.103e-02,4.296e+00
3.126e-02,3.971e+00
3.148e-02,3.667e+00
3.171e-02,3.385e+00
3.194e-02,3.122e+00
3.217e-02,2.878e+00
3.239e-02,2.651e+00
3.262e-02,2.441e+00
3.285e-02,2.246e+00
3.307e-02,2.065e+00
3.330e-02,1.897e+00
3.353e-02,1.742e+00
3.376e-02,1.599e+00
3.398e-02,1.467e+00
3.421e-02,1.345e+00
3.444e-02,1.232e+00
3.467e-02,1.128e+00
3.489e-02,1.033e+00
3.512e-02,9.445e-01
3.535e-02,8.635e-01
3.557e-02,7.890e-01
3.580e-02,7.205e-01
3.603e-02,6.576e-01
3.626e-02,5.999e-01
3.648e-02,5.470e-01
3.671e-02,4.985e-01
3.694e-02,4.541e-01
3.717e-02,4.134e-01
3.739e-02,3.762e-01
3.762e-02,3.421e-01
3.785e-02,3.110e-01
3.808e-02,2.826e-01
3.830e-02,2.567e-01
3.853e-02,2.330e-01
3.876e-02,2.114e-01
3.898e-02,1.918e-01
3.921e-02,1.739e-01
3.944e-02,1.575e-01
3.967e-02,1.427e-01
3.989e-02,1.292e-01
4.012e-02,1.169e-01
4.035e-02,1.058e-01
4.058e-02,9.564e-02
4.080e-02,8.644e-02
4.103e-02,7.809e-02
4.126e-02,7.053e-02
4.148e-02,6.367e-02
4.171e-02,5.745e-02
4.194e-02,5.182e-02
4.217e-02,4.672e-02
4.239e-02,4.211e-02
4.262e-02,3.794e-02
4.285e-02,3.417e-02
4.308e-02,3.076e-02
4.330e-02,2.768e-02
4.353e-02,2.490e-02
4.376e-02,2.239e-02
4.399e-02,2.013e-02
4.421e-02,1.809e-02
4.444e-02,1.625e-02
4.467e-02,1.459e-02
4.489e-02,1.310e-02
4.512e-02,1.175e-02
4.535e-02,1.054e-02


==> anc/03_results/weak_zap/beta/0_00225.csv <==
transmittance,probability_density
2.683e-04,1.542e-20
8.050e-04,8.672e-15
1.342e-03,3.761e-12
1.878e-03,1.945e-10
2.415e-03,3.563e-09
2.952e-03,3.518e-08
3.488e-03,2.305e-07
4.025e-03,1.128e-06
4.562e-03,4.433e-06
5.099e-03,1.470e-05
5.635e-03,4.256e-05
6.172e-03,1.102e-04
6.709e-03,2.602e-04
7.245e-03,5.681e-04
7.782e-03,1.160e-03
8.319e-03,2.233e-03
8.855e-03,4.086e-03
9.392e-03,7.149e-03
9.929e-03,1.202e-02
1.047e-02,1.949e-02
1.100e-02,3.061e-02
1.154e-02,4.670e-02
1.208e-02,6.938e-02
1.261e-02,1.006e-01
1.315e-02,1.427e-01
1.369e-02,1.983e-01
1.422e-02,2.704e-01
1.476e-02,3.623e-01
1.530e-02,4.777e-01
1.583e-02,6.203e-01
1.637e-02,7.943e-01
1.691e-02,1.004e+00
1.744e-02,1.253e+00
1.798e-02,1.546e+00
1.852e-02,1.886e+00
1.905e-02,2.278e+00
1.959e-02,2.724e+00
2.013e-02,3.228e+00
2.066e-02,3.792e+00
2.120e-02,4.417e+00
2.174e-02,5.105e+00
2.227e-02,5.856e+00
2.281e-02,6.669e+00
2.335e-02,7.544e+00
2.388e-02,8.477e+00
2.442e-02,9.467e+00
2.496e-02,1.051e+01
2.549e-02,1.160e+01
2.603e-02,1.273e+01
2.657e-02,1.390e+01
2.710e-02,1.510e+01
2.764e-02,1.633e+01
2.818e-02,1.757e+01
2.871e-02,1.882e+01
2.925e-02,2.008e+01
2.979e-02,2.132e+01
3.032e-02,2.256e+01
3.086e-02,2.377e+01
3.140e-02,2.495e+01
3.193e-02,2.609e+01
3.247e-02,2.719e+01
3.301e-02,2.824e+01
3.354e-02,2.924e+01
3.408e-02,3.017e+01
3.462e-02,3.104e+01
3.515e-02,3.183e+01
3.569e-02,3.255e+01
3.623e-02,3.319e+01
3.676e-02,3.375e+01
3.730e-02,3.422e+01
3.784e-02,3.461e+01
3.837e-02,3.492e+01
3.891e-02,3.514e+01
3.945e-02,3.528e+01
3.998e-02,3.534e+01
4.052e-02,3.532e+01
4.106e-02,3.521e+01
4.159e-02,3.503e+01
4.213e-02,3.478e+01
4.267e-02,3.446e+01
4.320e-02,3.407e+01
4.374e-02,3.363e+01
4.428e-02,3.312e+01
4.481e-02,3.256e+01
4.535e-02,3.195e+01
4.589e-02,3.129e+01
4.642e-02,3.060e+01
4.696e-02,2.986e+01
4.750e-02,2.910e+01
4.803e-02,2.831e+01
4.857e-02,2.750e+01
4.911e-02,2.666e+01
4.964e-02,2.582e+01
5.018e-02,2.496e+01
5.072e-02,2.409e+01
5.125e-02,2.322e+01
5.179e-02,2.235e+01
5.233e-02,2.149e+01
5.286e-02,2.062e+01
5.340e-02,1.977e+01
5.394e-02,1.892e+01
5.447e-02,1.809e+01
5.501e-02,1.728e+01
5.555e-02,1.647e+01
5.608e-02,1.569e+01
5.662e-02,1.493e+01
5.716e-02,1.418e+01
5.769e-02,1.346e+01
5.823e-02,1.276e+01
5.877e-02,1.208e+01
5.930e-02,1.143e+01
5.984e-02,1.080e+01
6.038e-02,1.019e+01
6.091e-02,9.608e+00
6.145e-02,9.049e+00
6.199e-02,8.514e+00
6.252e-02,8.002e+00
6.306e-02,7.514e+00
6.360e-02,7.048e+00
6.413e-02,6.605e+00
6.467e-02,6.184e+00
6.521e-02,5.784e+00
6.574e-02,5.406e+00
6.628e-02,5.047e+00
6.682e-02,4.708e+00
6.735e-02,4.388e+00
6.789e-02,4.086e+00
6.843e-02,3.802e+00
6.896e-02,3.534e+00
6.950e-02,3.283e+00
7.004e-02,3.046e+00
7.057e-02,2.825e+00
7.111e-02,2.618e+00
7.165e-02,2.423e+00
7.218e-02,2.242e+00
7.272e-02,2.072e+00
7.326e-02,1.914e+00
7.379e-02,1.767e+00
7.433e-02,1.630e+00
7.487e-02,1.502e+00
7.540e-02,1.383e+00
7.594e-02,1.273e+00
7.648e-02,1.171e+00
7.702e-02,1.076e+00
7.755e-02,9.881e-01
7.809e-02,9.069e-01
7.863e-02,8.317e-01
7.916e-02,7.623e-01
7.970e-02,6.982e-01
8.024e-02,6.391e-01
8.077e-02,5.846e-01
8.131e-02,5.344e-01
8.185e-02,4.882e-01
8.238e-02,4.457e-01
8.292e-02,4.067e-01
8.346e-02,3.709e-01
8.399e-02,3.380e-01
8.453e-02,3.078e-01
8.507e-02,2.802e-01
8.560e-02,2.549e-01
8.614e-02,2.318e-01
8.668e-02,2.106e-01
8.721e-02,1.912e-01
8.775e-02,1.736e-01
8.829e-02,1.575e-01
8.882e-02,1.428e-01
8.936e-02,1.294e-01
8.990e-02,1.172e-01
9.043e-02,1.060e-01
9.097e-02,9.593e-02
9.151e-02,8.674e-02
9.204e-02,7.839e-02
9.258e-02,7.081e-02
9.312e-02,6.393e-02
9.365e-02,5.768e-02
9.419e-02,5.202e-02
9.473e-02,4.690e-02
9.526e-02,4.225e-02
9.580e-02,3.805e-02
9.634e-02,3.425e-02
9.687e-02,3.082e-02
9.741e-02,2.771e-02
9.795e-02,2.491e-02
9.848e-02,2.238e-02
9.902e-02,2.009e-02
9.956e-02,1.804e-02
1.001e-01,1.618e-02
1.006e-01,1.451e-02
1.012e-01,1.301e-02
1.017e-01,1.165e-02
1.022e-01,1.044e-02
1.028e-01,9.342e-03
1.033e-01,8.359e-03
1.038e-01,7.476e-03
1.044e-01,6.684e-03
1.049e-01,5.973e-03
1.055e-01,5.335e-03
1.060e-01,4.763e-03
1.065e-01,4.251e-03
1.071e-01,3.793e-03


==> anc/03_results/weak_zap/beta/0_003.csv <==
transmittance,probability_density
4.507e-04,3.016e-21
1.352e-03,2.009e-15
2.254e-03,9.462e-13
3.155e-03,5.180e-11
4.057e-03,9.912e-10
4.958e-03,1.015e-08
5.859e-03,6.863e-08
6.761e-03,3.452e-07
7.662e-03,1.392e-06
8.564e-03,4.722e-06
9.465e-03,1.396e-05
1.037e-02,3.689e-05
1.127e-02,8.874e-05
1.217e-02,1.972e-04
1.307e-02,4.093e-04
1.397e-02,8.009e-04
1.487e-02,1.488e-03
1.578e-02,2.643e-03
1.668e-02,4.507e-03
1.758e-02,7.411e-03
1.848e-02,1.180e-02
1.938e-02,1.823e-02
2.028e-02,2.742e-02
2.118e-02,4.025e-02
2.209e-02,5.777e-02
2.299e-02,8.120e-02
2.389e-02,1.120e-01
2.479e-02,1.517e-01
2.569e-02,2.022e-01
2.659e-02,2.654e-01
2.749e-02,3.434e-01
2.840e-02,4.383e-01
2.930e-02,5.525e-01
3.020e-02,6.883e-01
3.110e-02,8.480e-01
3.200e-02,1.034e+00
3.290e-02,1.248e+00
3.380e-02,1.492e+00
3.471e-02,1.768e+00
3.561e-02,2.077e+00
3.651e-02,2.421e+00
3.741e-02,2.801e+00
3.831e-02,3.216e+00
3.921e-02,3.667e+00
4.011e-02,4.154e+00
4.102e-02,4.675e+00
4.192e-02,5.230e+00
4.282e-02,5.816e+00
4.372e-02,6.432e+00
4.462e-02,7.075e+00
4.552e-02,7.742e+00
4.642e-02,8.429e+00
4.733e-02,9.134e+00
4.823e-02,9.852e+00
4.913e-02,1.058e+01
5.003e-02,1.131e+01
5.093e-02,1.204e+01
5.183e-02,1.277e+01
5.273e-02,1.349e+01
5.364e-02,1.420e+01
5.454e-02,1.489e+01
5.544e-02,1.555e+01
5.634e-02,1.620e+01
5.724e-02,1.681e+01
5.814e-02,1.739e+01
5.904e-02,1.794e+01
5.995e-02,1.844e+01
6.085e-02,1.891e+01
6.175e-02,1.933e+01
6.265e-02,1.970e+01
6.355e-02,2.003e+01
6.445e-02,2.031e+01
6.536e-02,2.054e+01
6.626e-02,2.072e+01
6.716e-02,2.086e+01
6.806e-02,2.094e+01
6.896e-02,2.097e+01
6.986e-02,2.096e+01
7.076e-02,2.090e+01
7.167e-02,2.080e+01
7.257e-02,2.065e+01
7.347e-02,2.047e+01
7.437e-02,2.024e+01
7.527e-02,1.997e+01
7.617e-02,1.968e+01
7.707e-02,1.935e+01
7.798e-02,1.899e+01
7.888e-02,1.860e+01
7.978e-02,1.819e+01
8.068e-02,1.775e+01
8.158e-02,1.730e+01
8.248e-02,1.683e+01
8.338e-02,1.635e+01
8.429e-02,1.586e+01
8.519e-02,1.535e+01
8.609e-02,1.484e+01
8.699e-02,1.433e+01
8.789e-02,1.381e+01
8.879e-02,1.329e+01
8.969e-02,1.277e+01
9.060e-02,1.226e+01
9.150e-02,1.175e+01
9.240e-02,1.124e+01
9.330e-02,1.075e+01
9.420e-02,1.026e+01
9.510e-02,9.779e+00
9.600e-02,9.310e+00
9.691e-02,8.853e+00
9.781e-02,8.408e+00
9.871e-02,7.975e+00
9.961e-02,7.556e+00
1.005e-01,7.151e+00
1.014e-01,6.759e+00
1.023e-01,6.381e+00
1.032e-01,6.018e+00
1.041e-01,5.669e+00
1.050e-01,5.335e+00
1.059e-01,5.015e+00
1.068e-01,4.709e+00
1.077e-01,4.417e+00
1.086e-01,4.139e+00
1.095e-01,3.874e+00
1.104e-01,3.623e+00
1.113e-01,3.385e+00
1.122e-01,3.159e+00
1.131e-01,2.945e+00
1.140e-01,2.744e+00
1.149e-01,2.553e+00
1.158e-01,2.374e+00
1.167e-01,2.205e+00
1.176e-01,2.047e+00
1.185e-01,1.898e+00
1.194e-01,1.758e+00
1.203e-01,1.627e+00
1.212e-01,1.505e+00
1.221e-01,1.391e+00
1.230e-01,1.284e+00
1.239e-01,1.184e+00
1.249e-01,1.091e+00
1.258e-01,1.005e+00
1.267e-01,9.250e-01
1.276e-01,8.504e-01
1.285e-01,7.813e-01
1.294e-01,7.172e-01
1.303e-01,6.579e-01
1.312e-01,6.030e-01
1.321e-01,5.523e-01
1.330e-01,5.055e-01
1.339e-01,4.622e-01
1.348e-01,4.224e-01
1.357e-01,3.857e-01
1.366e-01,3.520e-01
1.375e-01,3.209e-01
1.384e-01,2.924e-01
1.393e-01,2.663e-01
1.402e-01,2.423e-01
1.411e-01,2.203e-01
1.420e-01,2.002e-01
1.429e-01,1.818e-01
1.438e-01,1.650e-01
1.447e-01,1.496e-01
1.456e-01,1.356e-01
1.465e-01,1.228e-01
1.474e-01,1.111e-01
1.483e-01,1.005e-01
1.492e-01,9.082e-02
1.501e-01,8.204e-02
1.510e-01,7.406e-02
1.519e-01,6.681e-02
1.528e-01,6.024e-02
1.537e-01,5.428e-02
1.546e-01,4.888e-02
1.555e-01,4.398e-02
1.564e-01,3.956e-02
1.573e-01,3.556e-02
1.582e-01,3.194e-02
1.591e-01,2.868e-02
1.600e-01,2.573e-02
1.609e-01,2.307e-02
1.618e-01,2.068e-02
1.627e-01,1.852e-02
1.636e-01,1.658e-02
1.645e-01,1.483e-02
1.654e-01,1.326e-02
1.663e-01,1.185e-02
1.672e-01,1.059e-02
1.681e-01,9.452e-03
1.690e-01,8.433e-03
1.699e-01,7.520e-03
1.708e-01,6.702e-03
1.717e-01,5.970e-03
1.726e-01,5.314e-03
1.735e-01,4.729e-03
1.744e-01,4.205e-03
1.753e-01,3.738e-03
1.762e-01,3.321e-03
1.771e-01,2.948e-03
1.780e-01,2.617e-03
1.789e-01,2.321e-03
1.798e-01,2.058e-03


==> anc/03_results/weak_zap/beta/0_00375.csv <==
transmittance,probability_density
6.762e-04,4.861e-22
2.029e-03,3.946e-16
3.381e-03,2.047e-13
4.734e-03,1.198e-11
6.086e-03,2.416e-10
7.438e-03,2.584e-09
8.791e-03,1.815e-08
1.014e-02,9.442e-08
1.150e-02,3.924e-07
1.285e-02,1.369e-06
1.420e-02,4.156e-06
1.555e-02,1.125e-05
1.691e-02,2.770e-05
1.826e-02,6.292e-05
1.961e-02,1.334e-04
2.096e-02,2.663e-04
2.232e-02,5.045e-04
2.367e-02,9.127e-04
2.502e-02,1.585e-03
2.637e-02,2.652e-03
2.773e-02,4.292e-03
2.908e-02,6.743e-03
3.043e-02,1.031e-02
3.178e-02,1.537e-02
3.314e-02,2.240e-02
3.449e-02,3.196e-02
3.584e-02,4.472e-02
3.719e-02,6.146e-02
3.854e-02,8.307e-02
3.990e-02,1.105e-01
4.125e-02,1.449e-01
4.260e-02,1.875e-01
4.395e-02,2.394e-01
4.531e-02,3.021e-01
4.666e-02,3.768e-01
4.801e-02,4.651e-01
4.936e-02,5.682e-01
5.072e-02,6.875e-01
5.207e-02,8.243e-01
5.342e-02,9.799e-01
5.477e-02,1.155e+00
5.613e-02,1.351e+00
5.748e-02,1.569e+00
5.883e-02,1.809e+00
6.018e-02,2.071e+00
6.154e-02,2.355e+00
6.289e-02,2.662e+00
6.424e-02,2.991e+00
6.559e-02,3.342e+00
6.695e-02,3.713e+00
6.830e-02,4.103e+00
6.965e-02,4.511e+00
7.100e-02,4.935e+00
7.236e-02,5.373e+00
7.371e-02,5.823e+00
7.506e-02,6.283e+00
7.641e-02,6.751e+00
7.777e-02,7.223e+00
7.912e-02,7.697e+00
8.047e-02,8.171e+00
8.182e-02,8.642e+00
8.318e-02,9.106e+00
8.453e-02,9.561e+00
8.588e-02,1.001e+01
8.723e-02,1.043e+01
8.859e-02,1.085e+01
8.994e-02,1.124e+01
9.129e-02,1.161e+01
9.264e-02,1.196e+01
9.400e-02,1.229e+01
9.535e-02,1.258e+01
9.670e-02,1.285e+01
9.805e-02,1.309e+01
9.941e-02,1.330e+01
1.008e-01,1.348e+01
1.021e-01,1.363e+01
1.035e-01,1.374e+01
1.048e-01,1.382e+01
1.062e-01,1.388e+01
1.075e-01,1.390e+01
1.089e-01,1.388e+01
1.102e-01,1.384e+01
1.116e-01,1.377e+01
1.129e-01,1.368e+01
1.143e-01,1.355e+01
1.156e-01,1.340e+01
1.170e-01,1.322e+01
1.183e-01,1.303e+01
1.197e-01,1.281e+01
1.210e-01,1.257e+01
1.224e-01,1.231e+01
1.237e-01,1.204e+01
1.251e-01,1.175e+01
1.265e-01,1.145e+01
1.278e-01,1.114e+01
1.292e-01,1.082e+01
1.305e-01,1.050e+01
1.319e-01,1.016e+01
1.332e-01,9.822e+00
1.346e-01,9.480e+00
1.359e-01,9.135e+00
1.373e-01,8.790e+00
1.386e-01,8.446e+00
1.400e-01,8.103e+00
1.413e-01,7.764e+00
1.427e-01,7.428e+00
1.440e-01,7.097e+00
1.454e-01,6.771e+00
1.467e-01,6.452e+00
1.481e-01,6.139e+00
1.494e-01,5.834e+00
1.508e-01,5.537e+00
1.522e-01,5.249e+00
1.535e-01,4.969e+00
1.549e-01,4.699e+00
1.562e-01,4.437e+00
1.576e-01,4.185e+00
1.589e-01,3.943e+00
1.603e-01,3.711e+00
1.616e-01,3.488e+00
1.630e-01,3.275e+00
1.643e-01,3.071e+00
1.657e-01,2.877e+00
1.670e-01,2.692e+00
1.684e-01,2.516e+00
1.697e-01,2.349e+00
1.711e-01,2.191e+00
1.724e-01,2.041e+00
1.738e-01,1.900e+00
1.751e-01,1.766e+00
1.765e-01,1.641e+00
1.778e-01,1.522e+00
1.792e-01,1.411e+00
1.806e-01,1.307e+00
1.819e-01,1.209e+00
1.833e-01,1.117e+00
1.846e-01,1.032e+00
1.860e-01,9.515e-01
1.873e-01,8.769e-01
1.887e-01,8.073e-01
1.900e-01,7.426e-01
1.914e-01,6.824e-01
1.927e-01,6.266e-01
1.941e-01,5.748e-01
1.954e-01,5.268e-01
1.968e-01,4.823e-01
1.981e-01,4.413e-01
1.995e-01,4.033e-01
2.008e-01,3.684e-01
2.022e-01,3.361e-01
2.035e-01,3.064e-01
2.049e-01,2.791e-01
2.062e-01,2.540e-01
2.076e-01,2.310e-01
2.090e-01,2.099e-01
2.103e-01,1.906e-01
2.117e-01,1.729e-01
2.130e-01,1.567e-01
2.144e-01,1.419e-01
2.157e-01,1.284e-01
2.171e-01,1.161e-01
2.184e-01,1.049e-01
2.198e-01,9.470e-02
2.211e-01,8.543e-02
2.225e-01,7.700e-02
2.238e-01,6.935e-02
2.252e-01,6.241e-02
2.265e-01,5.612e-02
2.279e-01,5.043e-02
2.292e-01,4.528e-02
2.306e-01,4.063e-02
2.319e-01,3.643e-02
2.333e-01,3.263e-02
2.347e-01,2.921e-02
2.360e-01,2.613e-02
2.374e-01,2.336e-02
2.387e-01,2.087e-02
2.401e-01,1.862e-02
2.414e-01,1.661e-02
2.428e-01,1.481e-02
2.441e-01,1.319e-02
2.455e-01,1.174e-02
2.468e-01,1.044e-02
2.482e-01,9.277e-03
2.495e-01,8.240e-03
2.509e-01,7.313e-03
2.522e-01,6.485e-03
2.536e-01,5.748e-03
2.549e-01,5.090e-03
2.563e-01,4.505e-03
2.576e-01,3.984e-03
2.590e-01,3.521e-03
2.603e-01,3.110e-03
2.617e-01,2.745e-03
2.631e-01,2.421e-03
2.644e-01,2.134e-03
2.658e-01,1.880e-03
2.671e-01,1.654e-03
2.685e-01,1.455e-03
2.698e-01,1.279e-03


==> anc/03_results/weak_zap/beta/0_0045.csv <==
transmittance,probability_density
9.067e-04,7.426e-23
2.720e-03,7.441e-17
4.533e-03,4.281e-14
6.347e-03,2.692e-12
8.160e-03,5.740e-11
9.973e-03,6.433e-10
1.179e-02,4.705e-09
1.360e-02,2.538e-08
1.541e-02,1.090e-07
1.723e-02,3.920e-07
1.904e-02,1.224e-06
2.085e-02,3.402e-06
2.267e-02,8.586e-06
2.448e-02,1.997e-05
2.629e-02,4.330e-05
2.811e-02,8.836e-05
2.992e-02,1.710e-04
3.173e-02,3.156e-04
3.355e-02,5.588e-04
3.536e-02,9.531e-04
3.717e-02,1.572e-03
3.899e-02,2.514e-03
4.080e-02,3.911e-03
4.261e-02,5.932e-03
4.443e-02,8.790e-03
4.624e-02,1.275e-02
4.805e-02,1.813e-02
4.987e-02,2.531e-02
5.168e-02,3.475e-02
5.349e-02,4.694e-02
5.531e-02,6.248e-02
5.712e-02,8.201e-02
5.893e-02,1.062e-01
6.075e-02,1.360e-01
6.256e-02,1.720e-01
6.437e-02,2.152e-01
6.619e-02,2.665e-01
6.800e-02,3.268e-01
6.981e-02,3.970e-01
7.163e-02,4.781e-01
7.344e-02,5.709e-01
7.525e-02,6.763e-01
7.707e-02,7.950e-01
7.888e-02,9.278e-01
8.069e-02,1.075e+00
8.251e-02,1.238e+00
8.432e-02,1.416e+00
8.613e-02,1.609e+00
8.795e-02,1.819e+00
8.976e-02,2.044e+00
9.157e-02,2.284e+00
9.339e-02,2.539e+00
9.520e-02,2.808e+00
9.701e-02,3.091e+00
9.883e-02,3.386e+00
1.006e-01,3.692e+00
1.025e-01,4.009e+00
1.043e-01,4.334e+00
1.061e-01,4.666e+00
1.079e-01,5.003e+00
1.097e-01,5.344e+00
1.115e-01,5.686e+00
1.133e-01,6.029e+00
1.151e-01,6.369e+00
1.170e-01,6.706e+00
1.188e-01,7.037e+00
1.206e-01,7.360e+00
1.224e-01,7.673e+00
1.242e-01,7.975e+00
1.260e-01,8.264e+00
1.278e-01,8.538e+00
1.297e-01,8.797e+00
1.315e-01,9.037e+00
1.333e-01,9.259e+00
1.351e-01,9.462e+00
1.369e-01,9.643e+00
1.387e-01,9.803e+00
1.405e-01,9.941e+00
1.423e-01,1.006e+01
1.442e-01,1.015e+01
1.460e-01,1.022e+01
1.478e-01,1.027e+01
1.496e-01,1.029e+01
1.514e-01,1.029e+01
1.532e-01,1.027e+01
1.550e-01,1.023e+01
1.569e-01,1.016e+01
1.587e-01,1.008e+01
1.605e-01,9.978e+00
1.623e-01,9.858e+00
1.641e-01,9.720e+00
1.659e-01,9.566e+00
1.677e-01,9.397e+00
1.695e-01,9.214e+00
1.714e-01,9.018e+00
1.732e-01,8.811e+00
1.750e-01,8.594e+00
1.768e-01,8.368e+00
1.786e-01,8.134e+00
1.804e-01,7.894e+00
1.822e-01,7.648e+00
1.841e-01,7.398e+00
1.859e-01,7.144e+00
1.877e-01,6.889e+00
1.895e-01,6.633e+00
1.913e-01,6.376e+00
1.931e-01,6.120e+00
1.949e-01,5.866e+00
1.967e-01,5.614e+00
1.986e-01,5.365e+00
2.004e-01,5.120e+00
2.022e-01,4.879e+00
2.040e-01,4.643e+00
2.058e-01,4.413e+00
2.076e-01,4.188e+00
2.094e-01,3.969e+00
2.113e-01,3.757e+00
2.131e-01,3.551e+00
2.149e-01,3.352e+00
2.167e-01,3.161e+00
2.185e-01,2.976e+00
2.203e-01,2.799e+00
2.221e-01,2.629e+00
2.239e-01,2.466e+00
2.258e-01,2.311e+00
2.276e-01,2.162e+00
2.294e-01,2.021e+00
2.312e-01,1.887e+00
2.330e-01,1.760e+00
2.348e-01,1.639e+00
2.366e-01,1.525e+00
2.385e-01,1.417e+00
2.403e-01,1.315e+00
2.421e-01,1.219e+00
2.439e-01,1.129e+00
2.457e-01,1.045e+00
2.475e-01,9.653e-01
2.493e-01,8.910e-01
2.511e-01,8.215e-01
2.530e-01,7.567e-01
2.548e-01,6.962e-01
2.566e-01,6.398e-01
2.584e-01,5.874e-01
2.602e-01,5.387e-01
2.620e-01,4.936e-01
2.638e-01,4.517e-01
2.657e-01,4.130e-01
2.675e-01,3.772e-01
2.693e-01,3.442e-01
2.711e-01,3.137e-01
2.729e-01,2.856e-01
2.747e-01,2.598e-01
2.765e-01,2.361e-01
2.783e-01,2.143e-01
2.802e-01,1.944e-01
2.820e-01,1.761e-01
2.838e-01,1.594e-01
2.856e-01,1.442e-01
2.874e-01,1.302e-01
2.892e-01,1.175e-01
2.910e-01,1.060e-01
2.929e-01,9.545e-02
2.947e-01,8.589e-02
2.965e-01,7.722e-02
2.983e-01,6.936e-02
3.001e-01,6.224e-02
3.019e-01,5.580e-02
3.037e-01,4.997e-02
3.055e-01,4.472e-02
3.074e-01,3.998e-02
3.092e-01,3.570e-02
3.110e-01,3.186e-02
3.128e-01,2.840e-02
3.146e-01,2.530e-02
3.164e-01,2.251e-02
3.182e-01,2.001e-02
3.201e-01,1.777e-02
3.219e-01,1.577e-02
3.237e-01,1.398e-02
3.255e-01,1.239e-02
3.273e-01,1.096e-02
3.291e-01,9.691e-03
3.309e-01,8.561e-03
3.327e-01,7.555e-03
3.346e-01,6.662e-03
3.364e-01,5.869e-03
3.382e-01,5.165e-03
3.400e-01,4.542e-03
3.418e-01,3.991e-03
3.436e-01,3.503e-03
3.454e-01,3.072e-03
3.473e-01,2.692e-03
3.491e-01,2.356e-03
3.509e-01,2.061e-03
3.527e-01,1.801e-03
3.545e-01,1.572e-03
3.563e-01,1.371e-03
3.581e-01,1.195e-03
3.599e-01,1.041e-03
3.618e-01,9.053e-04


==> anc/03_results/weak_zap/beta/0_00525.csv <==
transmittance,probability_density
1.170e-03,7.688e-24
3.510e-03,9.957e-18
5.851e-03,6.497e-15
8.191e-03,4.458e-13
1.053e-02,1.018e-11
1.287e-02,1.207e-10
1.521e-02,9.276e-10
1.755e-02,5.229e-09
1.989e-02,2.337e-08
2.223e-02,8.722e-08
2.457e-02,2.818e-07
2.691e-02,8.091e-07
2.925e-02,2.106e-06
3.159e-02,5.042e-06
3.393e-02,1.124e-05
3.627e-02,2.356e-05
3.861e-02,4.677e-05
4.095e-02,8.852e-05
4.329e-02,1.605e-04
4.563e-02,2.803e-04
4.798e-02,4.729e-04
5.032e-02,7.733e-04
5.266e-02,1.229e-03
5.500e-02,1.905e-03
5.734e-02,2.882e-03
5.968e-02,4.265e-03
6.202e-02,6.187e-03
6.436e-02,8.809e-03
6.670e-02,1.233e-02
6.904e-02,1.697e-02
7.138e-02,2.301e-02
7.372e-02,3.075e-02
7.606e-02,4.057e-02
7.840e-02,5.284e-02
8.074e-02,6.802e-02
8.308e-02,8.659e-02
8.542e-02,1.091e-01
8.776e-02,1.360e-01
9.010e-02,1.680e-01
9.244e-02,2.056e-01
9.478e-02,2.495e-01
9.712e-02,3.003e-01
9.946e-02,3.587e-01
1.018e-01,4.251e-01
1.041e-01,5.003e-01
1.065e-01,5.847e-01
1.088e-01,6.789e-01
1.112e-01,7.833e-01
1.135e-01,8.983e-01
1.158e-01,1.024e+00
1.182e-01,1.161e+00
1.205e-01,1.309e+00
1.229e-01,1.469e+00
1.252e-01,1.639e+00
1.275e-01,1.821e+00
1.299e-01,2.013e+00
1.322e-01,2.215e+00
1.346e-01,2.426e+00
1.369e-01,2.647e+00
1.392e-01,2.876e+00
1.416e-01,3.111e+00
1.439e-01,3.353e+00
1.463e-01,3.601e+00
1.486e-01,3.852e+00
1.509e-01,4.106e+00
1.533e-01,4.362e+00
1.556e-01,4.617e+00
1.580e-01,4.872e+00
1.603e-01,5.124e+00
1.626e-01,5.373e+00
1.650e-01,5.616e+00
1.673e-01,5.852e+00
1.697e-01,6.081e+00
1.720e-01,6.301e+00
1.743e-01,6.510e+00
1.767e-01,6.708e+00
1.790e-01,6.894e+00
1.814e-01,7.066e+00
1.837e-01,7.224e+00
1.860e-01,7.367e+00
1.884e-01,7.494e+00
1.907e-01,7.606e+00
1.931e-01,7.700e+00
1.954e-01,7.778e+00
1.978e-01,7.839e+00
2.001e-01,7.882e+00
2.024e-01,7.909e+00
2.048e-01,7.918e+00
2.071e-01,7.911e+00
2.095e-01,7.887e+00
2.118e-01,7.847e+00
2.141e-01,7.792e+00
2.165e-01,7.721e+00
2.188e-01,7.636e+00
2.212e-01,7.538e+00
2.235e-01,7.427e+00
2.258e-01,7.304e+00
2.282e-01,7.169e+00
2.305e-01,7.024e+00
2.329e-01,6.870e+00
2.352e-01,6.707e+00
2.375e-01,6.537e+00
2.399e-01,6.360e+00
2.422e-01,6.178e+00
2.446e-01,5.990e+00
2.469e-01,5.798e+00
2.492e-01,5.604e+00
2.516e-01,5.407e+00
2.539e-01,5.209e+00
2.563e-01,5.010e+00
2.586e-01,4.811e+00
2.609e-01,4.612e+00
2.633e-01,4.415e+00
2.656e-01,4.220e+00
2.680e-01,4.028e+00
2.703e-01,3.838e+00
2.726e-01,3.653e+00
2.750e-01,3.470e+00
2.773e-01,3.293e+00
2.797e-01,3.120e+00
2.820e-01,2.951e+00
2.843e-01,2.788e+00
2.867e-01,2.630e+00
2.890e-01,2.478e+00
2.914e-01,2.331e+00
2.937e-01,2.190e+00
2.960e-01,2.054e+00
2.984e-01,1.925e+00
3.007e-01,1.801e+00
3.031e-01,1.683e+00
3.054e-01,1.570e+00
3.077e-01,1.463e+00
3.101e-01,1.362e+00
3.124e-01,1.265e+00
3.148e-01,1.175e+00
3.171e-01,1.089e+00
3.194e-01,1.008e+00
3.218e-01,9.321e-01
3.241e-01,8.607e-01
3.265e-01,7.938e-01
3.288e-01,7.312e-01
3.311e-01,6.726e-01
3.335e-01,6.180e-01
3.358e-01,5.671e-01
3.382e-01,5.197e-01
3.405e-01,4.757e-01
3.428e-01,4.349e-01
3.452e-01,3.971e-01
3.475e-01,3.621e-01
3.499e-01,3.298e-01
3.522e-01,3.000e-01
3.545e-01,2.726e-01
3.569e-01,2.474e-01
3.592e-01,2.242e-01
3.616e-01,2.030e-01
3.639e-01,1.835e-01
3.662e-01,1.657e-01
3.686e-01,1.495e-01
3.709e-01,1.347e-01
3.733e-01,1.212e-01
3.756e-01,1.089e-01
3.780e-01,9.776e-02
3.803e-01,8.765e-02
3.826e-01,7.849e-02
3.850e-01,7.020e-02
3.873e-01,6.271e-02
3.897e-01,5.595e-02
3.920e-01,4.987e-02
3.943e-01,4.439e-02
3.967e-01,3.946e-02
3.990e-01,3.504e-02
4.014e-01,3.108e-02
4.037e-01,2.753e-02
4.060e-01,2.436e-02
4.084e-01,2.152e-02
4.107e-01,1.900e-02
4.131e-01,1.675e-02
4.154e-01,1.475e-02
4.177e-01,1.297e-02
4.201e-01,1.139e-02
4.224e-01,9.992e-03
4.248e-01,8.755e-03
4.271e-01,7.662e-03
4.294e-01,6.697e-03
4.318e-01,5.847e-03
4.341e-01,5.098e-03
4.365e-01,4.440e-03
4.388e-01,3.862e-03
4.411e-01,3.355e-03
4.435e-01,2.911e-03
4.458e-01,2.522e-03
4.482e-01,2.183e-03
4.505e-01,1.887e-03
4.528e-01,1.629e-03
4.552e-01,1.404e-03
4.575e-01,1.209e-03
4.599e-01,1.040e-03
4.622e-01,8.933e-04
4.645e-01,7.663e-04
4.669e-01,6.565e-04


==> anc/03_results/weak_zap/beta/0_006.csv <==
transmittance,probability_density
1.389e-03,9.109e-25
4.166e-03,1.510e-18
6.944e-03,1.112e-15
9.721e-03,8.292e-14
1.250e-02,2.020e-12
1.528e-02,2.530e-11
1.805e-02,2.037e-10
2.083e-02,1.197e-09
2.361e-02,5.555e-09
2.639e-02,2.146e-08
2.916e-02,7.163e-08
3.194e-02,2.120e-07
3.472e-02,5.677e-07
3.750e-02,1.397e-06
4.027e-02,3.197e-06
4.305e-02,6.870e-06
4.583e-02,1.397e-05
4.861e-02,2.706e-05
5.138e-02,5.020e-05
5.416e-02,8.959e-05
5.694e-02,1.544e-04
5.972e-02,2.578e-04
6.249e-02,4.182e-04
6.527e-02,6.608e-04
6.805e-02,1.019e-03
7.083e-02,1.538e-03
7.360e-02,2.273e-03
7.638e-02,3.295e-03
7.916e-02,4.694e-03
8.194e-02,6.577e-03
8.471e-02,9.075e-03
8.749e-02,1.234e-02
9.027e-02,1.655e-02
9.305e-02,2.193e-02
9.582e-02,2.869e-02
9.860e-02,3.712e-02
1.014e-01,4.750e-02
1.042e-01,6.018e-02
1.069e-01,7.550e-02
1.097e-01,9.385e-02
1.125e-01,1.156e-01
1.153e-01,1.413e-01
1.180e-01,1.713e-01
1.208e-01,2.060e-01
1.236e-01,2.460e-01
1.264e-01,2.917e-01
1.292e-01,3.436e-01
1.319e-01,4.021e-01
1.347e-01,4.676e-01
1.375e-01,5.406e-01
1.403e-01,6.213e-01
1.430e-01,7.102e-01
1.458e-01,8.074e-01
1.486e-01,9.133e-01
1.514e-01,1.028e+00
1.542e-01,1.151e+00
1.569e-01,1.283e+00
1.597e-01,1.424e+00
1.625e-01,1.574e+00
1.653e-01,1.731e+00
1.680e-01,1.897e+00
1.708e-01,2.070e+00
1.736e-01,2.250e+00
1.764e-01,2.437e+00
1.791e-01,2.629e+00
1.819e-01,2.826e+00
1.847e-01,3.027e+00
1.875e-01,3.232e+00
1.903e-01,3.439e+00
1.930e-01,3.648e+00
1.958e-01,3.857e+00
1.986e-01,4.065e+00
2.014e-01,4.271e+00
2.041e-01,4.475e+00
2.069e-01,4.675e+00
2.097e-01,4.870e+00
2.125e-01,5.059e+00
2.153e-01,5.241e+00
2.180e-01,5.415e+00
2.208e-01,5.581e+00
2.236e-01,5.737e+00
2.264e-01,5.882e+00
2.291e-01,6.016e+00
2.319e-01,6.138e+00
2.347e-01,6.248e+00
2.375e-01,6.345e+00
2.403e-01,6.428e+00
2.430e-01,6.498e+00
2.458e-01,6.554e+00
2.486e-01,6.596e+00
2.514e-01,6.624e+00
2.541e-01,6.638e+00
2.569e-01,6.637e+00
2.597e-01,6.624e+00
2.625e-01,6.596e+00
2.653e-01,6.556e+00
2.680e-01,6.503e+00
2.708e-01,6.438e+00
2.736e-01,6.361e+00
2.764e-01,6.273e+00
2.791e-01,6.174e+00
2.819e-01,6.066e+00
2.847e-01,5.949e+00
2.875e-01,5.823e+00
2.902e-01,5.690e+00
2.930e-01,5.549e+00
2.958e-01,5.403e+00
2.986e-01,5.251e+00
3.014e-01,5.095e+00
3.041e-01,4.935e+00
3.069e-01,4.771e+00
3.097e-01,4.606e+00
3.125e-01,4.438e+00
3.152e-01,4.270e+00
3.180e-01,4.101e+00
3.208e-01,3.933e+00
3.236e-01,3.765e+00
3.264e-01,3.599e+00
3.291e-01,3.434e+00
3.319e-01,3.272e+00
3.347e-01,3.112e+00
3.375e-01,2.956e+00
3.402e-01,2.803e+00
3.430e-01,2.654e+00
3.458e-01,2.509e+00
3.486e-01,2.368e+00
3.514e-01,2.232e+00
3.541e-01,2.100e+00
3.569e-01,1.973e+00
3.597e-01,1.851e+00
3.625e-01,1.734e+00
3.652e-01,1.622e+00
3.680e-01,1.515e+00
3.708e-01,1.413e+00
3.736e-01,1.316e+00
3.764e-01,1.223e+00
3.791e-01,1.136e+00
3.819e-01,1.053e+00
3.847e-01,9.749e-01
3.875e-01,9.012e-01
3.902e-01,8.318e-01
3.930e-01,7.666e-01
3.958e-01,7.056e-01
3.986e-01,6.484e-01
4.013e-01,5.950e-01
4.041e-01,5.453e-01
4.069e-01,4.989e-01
4.097e-01,4.558e-01
4.125e-01,4.159e-01
4.152e-01,3.789e-01
4.180e-01,3.447e-01
4.208e-01,3.131e-01
4.236e-01,2.840e-01
4.263e-01,2.572e-01
4.291e-01,2.327e-01
4.319e-01,2.101e-01
4.347e-01,1.895e-01
4.375e-01,1.706e-01
4.402e-01,1.534e-01
4.430e-01,1.378e-01
4.458e-01,1.235e-01
4.486e-01,1.106e-01
4.513e-01,9.883e-02
4.541e-01,8.822e-02
4.569e-01,7.863e-02
4.597e-01,6.997e-02
4.625e-01,6.218e-02
4.652e-01,5.517e-02
4.680e-01,4.888e-02
4.708e-01,4.324e-02
4.736e-01,3.819e-02
4.763e-01,3.368e-02
4.791e-01,2.966e-02
4.819e-01,2.608e-02
4.847e-01,2.290e-02
4.875e-01,2.007e-02
4.902e-01,1.757e-02
4.930e-01,1.535e-02
4.958e-01,1.339e-02
4.986e-01,1.167e-02
5.013e-01,1.015e-02
5.041e-01,8.810e-03
5.069e-01,7.638e-03
5.097e-01,6.611e-03
5.124e-01,5.713e-03
5.152e-01,4.929e-03
5.180e-01,4.246e-03
5.208e-01,3.651e-03
5.236e-01,3.134e-03
5.263e-01,2.686e-03
5.291e-01,2.298e-03
5.319e-01,1.963e-03
5.347e-01,1.674e-03
5.374e-01,1.425e-03
5.402e-01,1.211e-03
5.430e-01,1.027e-03
5.458e-01,8.700e-04
5.486e-01,7.354e-04
5.513e-01,6.206e-04
5.541e-01,5.227e-04


==> anc/03_results/weak_zap/beta/0_00675.csv <==
transmittance,probability_density
1.622e-03,6.231e-26
4.867e-03,1.421e-19
8.111e-03,1.222e-16
1.136e-02,1.013e-14
1.460e-02,2.680e-13
1.784e-02,3.594e-12
2.109e-02,3.069e-11
2.433e-02,1.900e-10
2.758e-02,9.248e-10
3.082e-02,3.732e-09
3.407e-02,1.297e-08
3.731e-02,3.985e-08
4.056e-02,1.106e-07
4.380e-02,2.815e-07
4.704e-02,6.652e-07
5.029e-02,1.474e-06
5.353e-02,3.089e-06
5.678e-02,6.157e-06
6.002e-02,1.174e-05
6.327e-02,2.153e-05
6.651e-02,3.809e-05
6.976e-02,6.523e-05
7.300e-02,1.085e-04
7.624e-02,1.757e-04
7.949e-02,2.775e-04
8.273e-02,4.284e-04
8.598e-02,6.478e-04
8.922e-02,9.607e-04
9.247e-02,1.399e-03
9.571e-02,2.003e-03
9.896e-02,2.823e-03
1.022e-01,3.921e-03
1.054e-01,5.370e-03
1.087e-01,7.259e-03
1.119e-01,9.692e-03
1.152e-01,1.279e-02
1.184e-01,1.669e-02
1.217e-01,2.156e-02
1.249e-01,2.758e-02
1.282e-01,3.493e-02
1.314e-01,4.386e-02
1.346e-01,5.459e-02
1.379e-01,6.740e-02
1.411e-01,8.256e-02
1.444e-01,1.004e-01
1.476e-01,1.212e-01
1.509e-01,1.453e-01
1.541e-01,1.730e-01
1.574e-01,2.047e-01
1.606e-01,2.408e-01
1.638e-01,2.815e-01
1.671e-01,3.272e-01
1.703e-01,3.783e-01
1.736e-01,4.351e-01
1.768e-01,4.978e-01
1.801e-01,5.667e-01
1.833e-01,6.421e-01
1.866e-01,7.241e-01
1.898e-01,8.130e-01
1.930e-01,9.087e-01
1.963e-01,1.011e+00
1.995e-01,1.121e+00
2.028e-01,1.238e+00
2.060e-01,1.361e+00
2.093e-01,1.491e+00
2.125e-01,1.627e+00
2.158e-01,1.770e+00
2.190e-01,1.918e+00
2.222e-01,2.071e+00
2.255e-01,2.229e+00
2.287e-01,2.391e+00
2.320e-01,2.557e+00
2.352e-01,2.725e+00
2.385e-01,2.896e+00
2.417e-01,3.069e+00
2.450e-01,3.242e+00
2.482e-01,3.415e+00
2.514e-01,3.587e+00
2.547e-01,3.757e+00
2.579e-01,3.925e+00
2.612e-01,4.089e+00
2.644e-01,4.249e+00
2.677e-01,4.404e+00
2.709e-01,4.552e+00
2.742e-01,4.695e+00
2.774e-01,4.829e+00
2.806e-01,4.956e+00
2.839e-01,5.073e+00
2.871e-01,5.182e+00
2.904e-01,5.280e+00
2.936e-01,5.368e+00
2.969e-01,5.446e+00
3.001e-01,5.512e+00
3.034e-01,5.567e+00
3.066e-01,5.610e+00
3.098e-01,5.641e+00
3.131e-01,5.661e+00
3.163e-01,5.669e+00
3.196e-01,5.665e+00
3.228e-01,5.650e+00
3.261e-01,5.623e+00
3.293e-01,5.586e+00
3.326e-01,5.537e+00
3.358e-01,5.479e+00
3.390e-01,5.410e+00
3.423e-01,5.332e+00
3.455e-01,5.245e+00
3.488e-01,5.150e+00
3.520e-01,5.047e+00
3.553e-01,4.937e+00
3.585e-01,4.820e+00
3.618e-01,4.698e+00
3.650e-01,4.570e+00
3.682e-01,4.438e+00
3.715e-01,4.301e+00
3.747e-01,4.162e+00
3.780e-01,4.019e+00
3.812e-01,3.875e+00
3.845e-01,3.730e+00
3.877e-01,3.583e+00
3.910e-01,3.436e+00
3.942e-01,3.290e+00
3.974e-01,3.144e+00
4.007e-01,3.000e+00
4.039e-01,2.857e+00
4.072e-01,2.716e+00
4.104e-01,2.578e+00
4.137e-01,2.443e+00
4.169e-01,2.311e+00
4.202e-01,2.182e+00
4.234e-01,2.057e+00
4.266e-01,1.935e+00
4.299e-01,1.818e+00
4.331e-01,1.705e+00
4.364e-01,1.597e+00
4.396e-01,1.492e+00
4.429e-01,1.393e+00
4.461e-01,1.297e+00
4.494e-01,1.206e+00
4.526e-01,1.120e+00
4.558e-01,1.038e+00
4.591e-01,9.602e-01
4.623e-01,8.869e-01
4.656e-01,8.177e-01
4.688e-01,7.527e-01
4.721e-01,6.916e-01
4.753e-01,6.344e-01
4.786e-01,5.809e-01
4.818e-01,5.310e-01
4.850e-01,4.845e-01
4.883e-01,4.414e-01
4.915e-01,4.014e-01
4.948e-01,3.643e-01
4.980e-01,3.301e-01
5.013e-01,2.986e-01
5.045e-01,2.696e-01
5.078e-01,2.430e-01
5.110e-01,2.186e-01
5.142e-01,1.963e-01
5.175e-01,1.760e-01
5.207e-01,1.575e-01
5.240e-01,1.406e-01
5.272e-01,1.254e-01
5.305e-01,1.115e-01
5.337e-01,9.906e-02
5.370e-01,8.781e-02
5.402e-01,7.769e-02
5.434e-01,6.860e-02
5.467e-01,6.046e-02
5.499e-01,5.318e-02
5.532e-01,4.668e-02
5.564e-01,4.090e-02
5.597e-01,3.576e-02
5.629e-01,3.121e-02
5.662e-01,2.718e-02
5.694e-01,2.362e-02
5.726e-01,2.048e-02
5.759e-01,1.773e-02
5.791e-01,1.531e-02
5.824e-01,1.319e-02
5.856e-01,1.134e-02
5.889e-01,9.733e-03
5.921e-01,8.332e-03
5.954e-01,7.118e-03
5.986e-01,6.066e-03
6.018e-01,5.158e-03
6.051e-01,4.376e-03
6.083e-01,3.704e-03
6.116e-01,3.128e-03
6.148e-01,2.635e-03
6.181e-01,2.214e-03
6.213e-01,1.856e-03
6.246e-01,1.552e-03
6.278e-01,1.295e-03
6.310e-01,1.077e-03
6.343e-01,8.937e-04
6.375e-01,7.397e-04
6.408e-01,6.106e-04
6.440e-01,5.026e-04
6.473e-01,4.126e-04


==> anc/03_results/weak_zap/beta/0_0075.csv <==
transmittance,probability_density
1.806e-03,4.546e-27
5.419e-03,1.434e-20
9.032e-03,1.442e-17
1.265e-02,1.330e-15
1.626e-02,3.821e-14
1.987e-02,5.483e-13
2.348e-02,4.963e-12
2.710e-02,3.235e-11
3.071e-02,1.649e-10
3.432e-02,6.941e-10
3.794e-02,2.508e-09
4.155e-02,7.994e-09
4.516e-02,2.296e-08
4.877e-02,6.036e-08
5.239e-02,1.471e-07
5.600e-02,3.359e-07
5.961e-02,7.239e-07
6.323e-02,1.483e-06
6.684e-02,2.904e-06
7.045e-02,5.462e-06
7.407e-02,9.904e-06
7.768e-02,1.738e-05
8.129e-02,2.959e-05
8.490e-02,4.902e-05
8.852e-02,7.918e-05
9.213e-02,1.250e-04
9.574e-02,1.931e-04
9.936e-02,2.924e-04
1.030e-01,4.347e-04
1.066e-01,6.351e-04
1.102e-01,9.132e-04
1.138e-01,1.293e-03
1.174e-01,1.806e-03
1.210e-01,2.488e-03
1.246e-01,3.386e-03
1.283e-01,4.552e-03
1.319e-01,6.051e-03
1.355e-01,7.959e-03
1.391e-01,1.036e-02
1.427e-01,1.336e-02
1.463e-01,1.707e-02
1.499e-01,2.162e-02
1.536e-01,2.716e-02
1.572e-01,3.384e-02
1.608e-01,4.184e-02
1.644e-01,5.135e-02
1.680e-01,6.258e-02
1.716e-01,7.576e-02
1.752e-01,9.112e-02
1.788e-01,1.089e-01
1.825e-01,1.294e-01
1.861e-01,1.528e-01
1.897e-01,1.795e-01
1.933e-01,2.096e-01
1.969e-01,2.436e-01
2.005e-01,2.816e-01
2.041e-01,3.240e-01
2.077e-01,3.709e-01
2.114e-01,4.227e-01
2.150e-01,4.796e-01
2.186e-01,5.418e-01
2.222e-01,6.095e-01
2.258e-01,6.828e-01
2.294e-01,7.618e-01
2.330e-01,8.467e-01
2.366e-01,9.374e-01
2.403e-01,1.034e+00
2.439e-01,1.137e+00
2.475e-01,1.245e+00
2.511e-01,1.359e+00
2.547e-01,1.478e+00
2.583e-01,1.602e+00
2.619e-01,1.732e+00
2.656e-01,1.866e+00
2.692e-01,2.004e+00
2.728e-01,2.145e+00
2.764e-01,2.290e+00
2.800e-01,2.438e+00
2.836e-01,2.587e+00
2.872e-01,2.739e+00
2.908e-01,2.890e+00
2.945e-01,3.043e+00
2.981e-01,3.194e+00
3.017e-01,3.345e+00
3.053e-01,3.493e+00
3.089e-01,3.639e+00
3.125e-01,3.781e+00
3.161e-01,3.920e+00
3.197e-01,4.053e+00
3.234e-01,4.181e+00
3.270e-01,4.303e+00
3.306e-01,4.418e+00
3.342e-01,4.525e+00
3.378e-01,4.625e+00
3.414e-01,4.716e+00
3.450e-01,4.799e+00
3.486e-01,4.872e+00
3.523e-01,4.935e+00
3.559e-01,4.988e+00
3.595e-01,5.032e+00
3.631e-01,5.065e+00
3.667e-01,5.087e+00
3.703e-01,5.099e+00
3.739e-01,5.100e+00
3.776e-01,5.091e+00
3.812e-01,5.072e+00
3.848e-01,5.042e+00
3.884e-01,5.003e+00
3.920e-01,4.954e+00
3.956e-01,4.896e+00
3.992e-01,4.829e+00
4.028e-01,4.754e+00
4.065e-01,4.670e+00
4.101e-01,4.580e+00
4.137e-01,4.482e+00
4.173e-01,4.378e+00
4.209e-01,4.269e+00
4.245e-01,4.154e+00
4.281e-01,4.034e+00
4.317e-01,3.911e+00
4.354e-01,3.784e+00
4.390e-01,3.654e+00
4.426e-01,3.523e+00
4.462e-01,3.389e+00
4.498e-01,3.255e+00
4.534e-01,3.120e+00
4.570e-01,2.985e+00
4.607e-01,2.850e+00
4.643e-01,2.716e+00
4.679e-01,2.584e+00
4.715e-01,2.454e+00
4.751e-01,2.326e+00
4.787e-01,2.200e+00
4.823e-01,2.077e+00
4.859e-01,1.958e+00
4.896e-01,1.841e+00
4.932e-01,1.729e+00
4.968e-01,1.620e+00
5.004e-01,1.515e+00
5.040e-01,1.414e+00
5.076e-01,1.318e+00
5.112e-01,1.225e+00
5.148e-01,1.137e+00
5.185e-01,1.053e+00
5.221e-01,9.736e-01
5.257e-01,8.983e-01
5.293e-01,8.271e-01
5.329e-01,7.601e-01
5.365e-01,6.971e-01
5.401e-01,6.380e-01
5.437e-01,5.827e-01
5.474e-01,5.311e-01
5.510e-01,4.831e-01
5.546e-01,4.386e-01
5.582e-01,3.973e-01
5.618e-01,3.591e-01
5.654e-01,3.239e-01
5.690e-01,2.915e-01
5.727e-01,2.618e-01
5.763e-01,2.346e-01
5.799e-01,2.098e-01
5.835e-01,1.872e-01
5.871e-01,1.666e-01
5.907e-01,1.480e-01
5.943e-01,1.311e-01
5.979e-01,1.159e-01
6.016e-01,1.022e-01
6.052e-01,8.991e-02
6.088e-01,7.891e-02
6.124e-01,6.909e-02
6.160e-01,6.034e-02
6.196e-01,5.257e-02
6.232e-01,4.568e-02
6.268e-01,3.959e-02
6.305e-01,3.422e-02
6.341e-01,2.950e-02
6.377e-01,2.537e-02
6.413e-01,2.175e-02
6.449e-01,1.860e-02
6.485e-01,1.586e-02
6.521e-01,1.349e-02
6.558e-01,1.143e-02
6.594e-01,9.664e-03
6.630e-01,8.145e-03
6.666e-01,6.843e-03
6.702e-01,5.731e-03
6.738e-01,4.785e-03
6.774e-01,3.982e-03
6.810e-01,3.303e-03
6.847e-01,2.731e-03
6.883e-01,2.250e-03
6.919e-01,1.848e-03
6.955e-01,1.512e-03
6.991e-01,1.232e-03
7.027e-01,1.001e-03
7.063e-01,8.098e-04
7.099e-01,6.527e-04
7.136e-01,5.241e-04
7.172e-01,4.191e-04
7.208e-01,3.337e-04


==> anc/03_results/weak_zap/beta/0_00825.csv <==
transmittance,probability_density
1.993e-03,1.592e-28
5.978e-03,7.766e-22
9.963e-03,9.618e-19
1.395e-02,1.022e-16
1.793e-02,3.272e-15
2.192e-02,5.131e-14
2.590e-02,5.010e-13
2.989e-02,3.491e-12
3.388e-02,1.888e-11
3.786e-02,8.392e-11
4.185e-02,3.187e-10
4.583e-02,1.064e-09
4.982e-02,3.192e-09
5.380e-02,8.746e-09
5.779e-02,2.217e-08
6.177e-02,5.251e-08
6.576e-02,1.173e-07
6.974e-02,2.486e-07
7.373e-02,5.030e-07
7.771e-02,9.764e-07
8.170e-02,1.826e-06
8.568e-02,3.300e-06
8.967e-02,5.785e-06
9.365e-02,9.857e-06
9.764e-02,1.637e-05
1.016e-01,2.654e-05
1.056e-01,4.209e-05
1.096e-01,6.540e-05
1.136e-01,9.971e-05
1.176e-01,1.494e-04
1.216e-01,2.201e-04
1.255e-01,3.192e-04
1.295e-01,4.563e-04
1.335e-01,6.435e-04
1.375e-01,8.958e-04
1.415e-01,1.232e-03
1.455e-01,1.674e-03
1.494e-01,2.251e-03
1.534e-01,2.995e-03
1.574e-01,3.946e-03
1.614e-01,5.149e-03
1.654e-01,6.660e-03
1.694e-01,8.540e-03
1.734e-01,1.086e-02
1.773e-01,1.370e-02
1.813e-01,1.716e-02
1.853e-01,2.134e-02
1.893e-01,2.635e-02
1.933e-01,3.231e-02
1.973e-01,3.938e-02
2.013e-01,4.769e-02
2.052e-01,5.741e-02
2.092e-01,6.872e-02
2.132e-01,8.180e-02
2.172e-01,9.685e-02
2.212e-01,1.141e-01
2.252e-01,1.337e-01
2.292e-01,1.559e-01
2.331e-01,1.809e-01
2.371e-01,2.090e-01
2.411e-01,2.403e-01
2.451e-01,2.752e-01
2.491e-01,3.138e-01
2.531e-01,3.564e-01
2.571e-01,4.031e-01
2.610e-01,4.541e-01
2.650e-01,5.097e-01
2.690e-01,5.700e-01
2.730e-01,6.350e-01
2.770e-01,7.050e-01
2.810e-01,7.800e-01
2.849e-01,8.600e-01
2.889e-01,9.451e-01
2.929e-01,1.035e+00
2.969e-01,1.130e+00
3.009e-01,1.230e+00
3.049e-01,1.335e+00
3.089e-01,1.445e+00
3.128e-01,1.558e+00
3.168e-01,1.676e+00
3.208e-01,1.798e+00
3.248e-01,1.923e+00
3.288e-01,2.051e+00
3.328e-01,2.182e+00
3.368e-01,2.315e+00
3.407e-01,2.450e+00
3.447e-01,2.585e+00
3.487e-01,2.722e+00
3.527e-01,2.858e+00
3.567e-01,2.993e+00
3.607e-01,3.128e+00
3.647e-01,3.260e+00
3.686e-01,3.390e+00
3.726e-01,3.517e+00
3.766e-01,3.640e+00
3.806e-01,3.759e+00
3.846e-01,3.872e+00
3.886e-01,3.980e+00
3.926e-01,4.082e+00
3.965e-01,4.177e+00
4.005e-01,4.265e+00
4.045e-01,4.345e+00
4.085e-01,4.417e+00
4.125e-01,4.481e+00
4.165e-01,4.535e+00
4.204e-01,4.581e+00
4.244e-01,4.617e+00
4.284e-01,4.643e+00
4.324e-01,4.660e+00
4.364e-01,4.668e+00
4.404e-01,4.665e+00
4.444e-01,4.653e+00
4.483e-01,4.632e+00
4.523e-01,4.601e+00
4.563e-01,4.561e+00
4.603e-01,4.512e+00
4.643e-01,4.454e+00
4.683e-01,4.388e+00
4.723e-01,4.314e+00
4.762e-01,4.233e+00
4.802e-01,4.145e+00
4.842e-01,4.051e+00
4.882e-01,3.951e+00
4.922e-01,3.845e+00
4.962e-01,3.734e+00
5.002e-01,3.620e+00
5.041e-01,3.501e+00
5.081e-01,3.380e+00
5.121e-01,3.256e+00
5.161e-01,3.130e+00
5.201e-01,3.003e+00
5.241e-01,2.875e+00
5.281e-01,2.747e+00
5.320e-01,2.619e+00
5.360e-01,2.491e+00
5.400e-01,2.365e+00
5.440e-01,2.241e+00
5.480e-01,2.118e+00
5.520e-01,1.998e+00
5.559e-01,1.881e+00
5.599e-01,1.766e+00
5.639e-01,1.655e+00
5.679e-01,1.548e+00
5.719e-01,1.444e+00
5.759e-01,1.344e+00
5.799e-01,1.249e+00
5.838e-01,1.157e+00
5.878e-01,1.070e+00
5.918e-01,9.865e-01
5.958e-01,9.078e-01
5.998e-01,8.333e-01
6.038e-01,7.631e-01
6.078e-01,6.971e-01
6.117e-01,6.352e-01
6.157e-01,5.774e-01
6.197e-01,5.235e-01
6.237e-01,4.734e-01
6.277e-01,4.270e-01
6.317e-01,3.841e-01
6.357e-01,3.446e-01
6.396e-01,3.083e-01
6.436e-01,2.751e-01
6.476e-01,2.448e-01
6.516e-01,2.172e-01
6.556e-01,1.921e-01
6.596e-01,1.695e-01
6.636e-01,1.490e-01
6.675e-01,1.307e-01
6.715e-01,1.142e-01
6.755e-01,9.951e-02
6.795e-01,8.642e-02
6.835e-01,7.481e-02
6.875e-01,6.454e-02
6.914e-01,5.549e-02
6.954e-01,4.754e-02
6.994e-01,4.059e-02
7.034e-01,3.453e-02
7.074e-01,2.926e-02
7.114e-01,2.470e-02
7.154e-01,2.077e-02
7.193e-01,1.740e-02
7.233e-01,1.452e-02
7.273e-01,1.206e-02
7.313e-01,9.974e-03
7.353e-01,8.214e-03
7.393e-01,6.734e-03
7.433e-01,5.495e-03
7.472e-01,4.462e-03
7.512e-01,3.606e-03
7.552e-01,2.900e-03
7.592e-01,2.320e-03
7.632e-01,1.846e-03
7.672e-01,1.460e-03
7.712e-01,1.149e-03
7.751e-01,8.987e-04
7.791e-01,6.987e-04
7.831e-01,5.398e-04
7.871e-01,4.144e-04
7.911e-01,3.159e-04
7.951e-01,2.392e-04


==> anc/03_results/weak_zap/beta/0_009.csv <==
transmittance,probability_density
2.135e-03,5.214e-30
6.406e-03,4.054e-23
1.068e-02,6.268e-20
1.495e-02,7.731e-18
1.922e-02,2.773e-16
2.349e-02,4.772e-15
2.776e-02,5.042e-14
3.203e-02,3.763e-13
3.630e-02,2.165e-12
4.057e-02,1.017e-11
4.484e-02,4.064e-11
4.911e-02,1.423e-10
5.338e-02,4.460e-10
5.766e-02,1.274e-09
6.193e-02,3.357e-09
6.620e-02,8.253e-09
7.047e-02,1.910e-08
7.474e-02,4.188e-08
7.901e-02,8.755e-08
8.328e-02,1.754e-07
8.755e-02,3.380e-07
9.182e-02,6.292e-07
9.609e-02,1.135e-06
1.004e-01,1.988e-06
1.046e-01,3.391e-06
1.089e-01,5.644e-06
1.132e-01,9.183e-06
1.174e-01,1.463e-05
1.217e-01,2.286e-05
1.260e-01,3.508e-05
1.303e-01,5.292e-05
1.345e-01,7.856e-05
1.388e-01,1.149e-04
1.431e-01,1.657e-04
1.473e-01,2.358e-04
1.516e-01,3.313e-04
1.559e-01,4.601e-04
1.602e-01,6.317e-04
1.644e-01,8.581e-04
1.687e-01,1.154e-03
1.730e-01,1.537e-03
1.772e-01,2.028e-03
1.815e-01,2.652e-03
1.858e-01,3.440e-03
1.900e-01,4.425e-03
1.943e-01,5.649e-03
1.986e-01,7.159e-03
2.029e-01,9.007e-03
2.071e-01,1.125e-02
2.114e-01,1.397e-02
2.157e-01,1.723e-02
2.199e-01,2.113e-02
2.242e-01,2.575e-02
2.285e-01,3.120e-02
2.328e-01,3.760e-02
2.370e-01,4.508e-02
2.413e-01,5.376e-02
2.456e-01,6.379e-02
2.498e-01,7.532e-02
2.541e-01,8.852e-02
2.584e-01,1.036e-01
2.627e-01,1.206e-01
2.669e-01,1.399e-01
2.712e-01,1.615e-01
2.755e-01,1.858e-01
2.797e-01,2.128e-01
2.840e-01,2.428e-01
2.883e-01,2.760e-01
2.925e-01,3.126e-01
2.968e-01,3.527e-01
3.011e-01,3.966e-01
3.054e-01,4.443e-01
3.096e-01,4.962e-01
3.139e-01,5.522e-01
3.182e-01,6.126e-01
3.224e-01,6.775e-01
3.267e-01,7.468e-01
3.310e-01,8.208e-01
3.353e-01,8.993e-01
3.395e-01,9.824e-01
3.438e-01,1.070e+00
3.481e-01,1.162e+00
3.523e-01,1.259e+00
3.566e-01,1.360e+00
3.609e-01,1.465e+00
3.651e-01,1.573e+00
3.694e-01,1.686e+00
3.737e-01,1.801e+00
3.780e-01,1.920e+00
3.822e-01,2.041e+00
3.865e-01,2.165e+00
3.908e-01,2.290e+00
3.950e-01,2.417e+00
3.993e-01,2.544e+00
4.036e-01,2.671e+00
4.079e-01,2.799e+00
4.121e-01,2.925e+00
4.164e-01,3.050e+00
4.207e-01,3.173e+00
4.249e-01,3.294e+00
4.292e-01,3.411e+00
4.335e-01,3.525e+00
4.378e-01,3.634e+00
4.420e-01,3.738e+00
4.463e-01,3.836e+00
4.506e-01,3.929e+00
4.548e-01,4.015e+00
4.591e-01,4.093e+00
4.634e-01,4.165e+00
4.676e-01,4.228e+00
4.719e-01,4.283e+00
4.762e-01,4.329e+00
4.805e-01,4.367e+00
4.847e-01,4.395e+00
4.890e-01,4.415e+00
4.933e-01,4.424e+00
4.975e-01,4.425e+00
5.018e-01,4.416e+00
5.061e-01,4.397e+00
5.104e-01,4.369e+00
5.146e-01,4.332e+00
5.189e-01,4.287e+00
5.232e-01,4.232e+00
5.274e-01,4.170e+00
5.317e-01,4.099e+00
5.360e-01,4.021e+00
5.402e-01,3.936e+00
5.445e-01,3.844e+00
5.488e-01,3.747e+00
5.531e-01,3.643e+00
5.573e-01,3.535e+00
5.616e-01,3.422e+00
5.659e-01,3.306e+00
5.701e-01,3.186e+00
5.744e-01,3.064e+00
5.787e-01,2.939e+00
5.830e-01,2.813e+00
5.872e-01,2.687e+00
5.915e-01,2.560e+00
5.958e-01,2.433e+00
6.000e-01,2.307e+00
6.043e-01,2.182e+00
6.086e-01,2.059e+00
6.129e-01,1.938e+00
6.171e-01,1.820e+00
6.214e-01,1.704e+00
6.257e-01,1.592e+00
6.299e-01,1.483e+00
6.342e-01,1.378e+00
6.385e-01,1.277e+00
6.427e-01,1.181e+00
6.470e-01,1.088e+00
6.513e-01,1.000e+00
6.556e-01,9.169e-01
6.598e-01,8.380e-01
6.641e-01,7.636e-01
6.684e-01,6.938e-01
6.726e-01,6.284e-01
6.769e-01,5.675e-01
6.812e-01,5.108e-01
6.855e-01,4.583e-01
6.897e-01,4.099e-01
6.940e-01,3.653e-01
6.983e-01,3.245e-01
7.025e-01,2.872e-01
7.068e-01,2.533e-01
7.111e-01,2.226e-01
7.154e-01,1.949e-01
7.196e-01,1.700e-01
7.239e-01,1.477e-01
7.282e-01,1.278e-01
7.324e-01,1.101e-01
7.367e-01,9.444e-02
7.410e-01,8.068e-02
7.452e-01,6.861e-02
7.495e-01,5.807e-02
7.538e-01,4.892e-02
7.581e-01,4.102e-02
7.623e-01,3.421e-02
7.666e-01,2.839e-02
7.709e-01,2.343e-02
7.751e-01,1.923e-02
7.794e-01,1.569e-02
7.837e-01,1.273e-02
7.880e-01,1.026e-02
7.922e-01,8.217e-03
7.965e-01,6.538e-03
8.008e-01,5.166e-03
8.050e-01,4.053e-03
8.093e-01,3.156e-03
8.136e-01,2.438e-03
8.178e-01,1.868e-03
8.221e-01,1.420e-03
8.264e-01,1.069e-03
8.307e-01,7.977e-04
8.349e-01,5.893e-04
8.392e-01,4.310e-04
8.435e-01,3.118e-04
8.477e-01,2.230e-04
8.520e-01,1.576e-04


==> anc/03_results/weak_zap/beta/0_00975.csv <==
transmittance,probability_density
2.500e-03,3.683e-31
7.500e-03,5.144e-24
1.250e-02,1.046e-20
1.750e-02,1.547e-18
2.250e-02,6.358e-17
2.750e-02,1.220e-15
3.250e-02,1.413e-14
3.750e-02,1.141e-13
4.250e-02,7.034e-13
4.750e-02,3.516e-12
5.250e-02,1.486e-11
5.750e-02,5.473e-11
6.250e-02,1.798e-10
6.750e-02,5.362e-10
7.250e-02,1.472e-09
7.750e-02,3.758e-09
8.250e-02,9.012e-09
8.750e-02,2.044e-08
9.250e-02,4.412e-08
9.750e-02,9.110e-08
1.025e-01,1.807e-07
1.075e-01,3.458e-07
1.125e-01,6.403e-07
1.175e-01,1.150e-06
1.225e-01,2.010e-06
1.275e-01,3.425e-06
1.325e-01,5.700e-06
1.375e-01,9.281e-06
1.425e-01,1.481e-05
1.475e-01,2.318e-05
1.525e-01,3.566e-05
1.575e-01,5.395e-05
1.625e-01,8.035e-05
1.675e-01,1.179e-04
1.725e-01,1.707e-04
1.775e-01,2.439e-04
1.825e-01,3.443e-04
1.875e-01,4.802e-04
1.925e-01,6.623e-04
1.975e-01,9.039e-04
2.025e-01,1.221e-03
2.075e-01,1.634e-03
2.125e-01,2.167e-03
2.175e-01,2.847e-03
2.225e-01,3.710e-03
2.275e-01,4.796e-03
2.325e-01,6.152e-03
2.375e-01,7.833e-03
2.425e-01,9.901e-03
2.475e-01,1.243e-02
2.525e-01,1.550e-02
2.575e-01,1.920e-02
2.625e-01,2.365e-02
2.675e-01,2.894e-02
2.725e-01,3.522e-02
2.775e-01,4.261e-02
2.825e-01,5.128e-02
2.875e-01,6.139e-02
2.925e-01,7.312e-02
2.975e-01,8.665e-02
3.025e-01,1.022e-01
3.075e-01,1.199e-01
3.125e-01,1.401e-01
3.175e-01,1.630e-01
3.225e-01,1.887e-01
3.275e-01,2.177e-01
3.325e-01,2.499e-01
3.375e-01,2.858e-01
3.425e-01,3.256e-01
3.475e-01,3.695e-01
3.525e-01,4.176e-01
3.575e-01,4.703e-01
3.625e-01,5.277e-01
3.675e-01,5.900e-01
3.725e-01,6.573e-01
3.775e-01,7.298e-01
3.825e-01,8.074e-01
3.875e-01,8.904e-01
3.925e-01,9.786e-01
3.975e-01,1.072e+00
4.025e-01,1.171e+00
4.075e-01,1.274e+00
4.125e-01,1.383e+00
4.175e-01,1.496e+00
4.225e-01,1.614e+00
4.275e-01,1.735e+00
4.325e-01,1.861e+00
4.375e-01,1.989e+00
4.425e-01,2.120e+00
4.475e-01,2.253e+00
4.525e-01,2.388e+00
4.575e-01,2.524e+00
4.625e-01,2.659e+00
4.675e-01,2.795e+00
4.725e-01,2.929e+00
4.775e-01,3.061e+00
4.825e-01,3.190e+00
4.875e-01,3.316e+00
4.925e-01,3.437e+00
4.975e-01,3.553e+00
5.025e-01,3.663e+00
5.075e-01,3.766e+00
5.125e-01,3.862e+00
5.175e-01,3.949e+00
5.225e-01,4.028e+00
5.275e-01,4.097e+00
5.325e-01,4.156e+00
5.375e-01,4.205e+00
5.425e-01,4.242e+00
5.475e-01,4.269e+00
5.525e-01,4.284e+00
5.575e-01,4.287e+00
5.625e-01,4.279e+00
5.675e-01,4.259e+00
5.725e-01,4.227e+00
5.775e-01,4.184e+00
5.825e-01,4.129e+00
5.875e-01,4.064e+00
5.925e-01,3.989e+00
5.975e-01,3.903e+00
6.025e-01,3.809e+00
6.075e-01,3.706e+00
6.125e-01,3.595e+00
6.175e-01,3.477e+00
6.225e-01,3.352e+00
6.275e-01,3.222e+00
6.325e-01,3.088e+00
6.375e-01,2.950e+00
6.425e-01,2.809e+00
6.475e-01,2.666e+00
6.525e-01,2.522e+00
6.575e-01,2.377e+00
6.625e-01,2.234e+00
6.675e-01,2.091e+00
6.725e-01,1.951e+00
6.775e-01,1.814e+00
6.825e-01,1.680e+00
6.875e-01,1.550e+00
6.925e-01,1.425e+00
6.975e-01,1.304e+00
7.025e-01,1.189e+00
7.075e-01,1.080e+00
7.125e-01,9.762e-01
7.175e-01,8.788e-01
7.225e-01,7.876e-01
7.275e-01,7.026e-01
7.325e-01,6.238e-01
7.375e-01,5.512e-01
7.425e-01,4.845e-01
7.475e-01,4.237e-01
7.525e-01,3.686e-01
7.575e-01,3.188e-01
7.625e-01,2.742e-01
7.675e-01,2.344e-01
7.725e-01,1.992e-01
7.775e-01,1.682e-01
7.825e-01,1.410e-01
7.875e-01,1.175e-01
7.925e-01,9.711e-02
7.975e-01,7.969e-02
8.025e-01,6.488e-02
8.075e-01,5.239e-02
8.125e-01,4.193e-02
8.175e-01,3.326e-02
8.225e-01,2.613e-02
8.275e-01,2.033e-02
8.325e-01,1.564e-02
8.375e-01,1.190e-02
8.425e-01,8.953e-03
8.475e-01,6.648e-03
8.525e-01,4.871e-03
8.575e-01,3.518e-03
8.625e-01,2.503e-03
8.675e-01,1.751e-03
8.725e-01,1.204e-03
8.775e-01,8.126e-04
8.825e-01,5.372e-04
8.875e-01,3.473e-04
8.925e-01,2.192e-04
8.975e-01,1.347e-04
9.025e-01,8.044e-05
9.075e-01,4.651e-05
9.125e-01,2.596e-05
9.175e-01,1.392e-05
9.225e-01,7.143e-06
9.275e-01,3.484e-06
9.325e-01,1.605e-06
9.375e-01,6.915e-07
9.425e-01,2.758e-07
9.475e-01,1.004e-07
9.525e-01,3.276e-08
9.575e-01,9.347e-09
9.625e-01,2.256e-09
9.675e-01,4.391e-10
9.725e-01,6.410e-11
9.775e-01,6.254e-12
9.825e-01,3.324e-13
9.875e-01,6.366e-15
9.925e-01,1.509e-17
9.975e-01,3.123e-23


==> anc/03_results/weak_zap/beta/0_0105.csv <==
transmittance,probability_density
2.500e-03,2.031e-33
7.500e-03,5.643e-26
1.250e-02,1.588e-22
1.750e-02,2.921e-20
2.250e-02,1.417e-18
2.750e-02,3.111e-17
3.250e-02,4.036e-16
3.750e-02,3.598e-15
4.250e-02,2.422e-14
4.750e-02,1.311e-13
5.250e-02,5.957e-13
5.750e-02,2.347e-12
6.250e-02,8.208e-12
6.750e-02,2.595e-11
7.250e-02,7.528e-11
7.750e-02,2.026e-10
8.250e-02,5.107e-10
8.750e-02,1.215e-09
9.250e-02,2.745e-09
9.750e-02,5.923e-09
1.025e-01,1.226e-08
1.075e-01,2.444e-08
1.125e-01,4.709e-08
1.175e-01,8.794e-08
1.225e-01,1.596e-07
1.275e-01,2.820e-07
1.325e-01,4.863e-07
1.375e-01,8.200e-07
1.425e-01,1.354e-06
1.475e-01,2.192e-06
1.525e-01,3.484e-06
1.575e-01,5.443e-06
1.625e-01,8.369e-06
1.675e-01,1.267e-05
1.725e-01,1.892e-05
1.775e-01,2.786e-05
1.825e-01,4.051e-05
1.875e-01,5.820e-05
1.925e-01,8.265e-05
1.975e-01,1.161e-04
2.025e-01,1.614e-04
2.075e-01,2.221e-04
2.125e-01,3.028e-04
2.175e-01,4.091e-04
2.225e-01,5.480e-04
2.275e-01,7.279e-04
2.325e-01,9.592e-04
2.375e-01,1.254e-03
2.425e-01,1.628e-03
2.475e-01,2.099e-03
2.525e-01,2.687e-03
2.575e-01,3.417e-03
2.625e-01,4.319e-03
2.675e-01,5.424e-03
2.725e-01,6.773e-03
2.775e-01,8.408e-03
2.825e-01,1.038e-02
2.875e-01,1.275e-02
2.925e-01,1.557e-02
2.975e-01,1.892e-02
3.025e-01,2.289e-02
3.075e-01,2.755e-02
3.125e-01,3.301e-02
3.175e-01,3.936e-02
3.225e-01,4.674e-02
3.275e-01,5.526e-02
3.325e-01,6.506e-02
3.375e-01,7.629e-02
3.425e-01,8.910e-02
3.475e-01,1.036e-01
3.525e-01,1.201e-01
3.575e-01,1.387e-01
3.625e-01,1.595e-01
3.675e-01,1.829e-01
3.725e-01,2.089e-01
3.775e-01,2.377e-01
3.825e-01,2.697e-01
3.875e-01,3.049e-01
3.925e-01,3.437e-01
3.975e-01,3.861e-01
4.025e-01,4.323e-01
4.075e-01,4.826e-01
4.125e-01,5.371e-01
4.175e-01,5.960e-01
4.225e-01,6.593e-01
4.275e-01,7.273e-01
4.325e-01,7.999e-01
4.375e-01,8.773e-01
4.425e-01,9.594e-01
4.475e-01,1.046e+00
4.525e-01,1.138e+00
4.575e-01,1.234e+00
4.625e-01,1.335e+00
4.675e-01,1.440e+00
4.725e-01,1.550e+00
4.775e-01,1.663e+00
4.825e-01,1.780e+00
4.875e-01,1.900e+00
4.925e-01,2.023e+00
4.975e-01,2.148e+00
5.025e-01,2.275e+00
5.075e-01,2.404e+00
5.125e-01,2.533e+00
5.175e-01,2.663e+00
5.225e-01,2.793e+00
5.275e-01,2.921e+00
5.325e-01,3.047e+00
5.375e-01,3.171e+00
5.425e-01,3.292e+00
5.475e-01,3.409e+00
5.525e-01,3.521e+00
5.575e-01,3.628e+00
5.625e-01,3.728e+00
5.675e-01,3.822e+00
5.725e-01,3.908e+00
5.775e-01,3.986e+00
5.825e-01,4.055e+00
5.875e-01,4.114e+00
5.925e-01,4.164e+00
5.975e-01,4.203e+00
6.025e-01,4.232e+00
6.075e-01,4.249e+00
6.125e-01,4.256e+00
6.175e-01,4.250e+00
6.225e-01,4.234e+00
6.275e-01,4.206e+00
6.325e-01,4.166e+00
6.375e-01,4.115e+00
6.425e-01,4.053e+00
6.475e-01,3.981e+00
6.525e-01,3.899e+00
6.575e-01,3.807e+00
6.625e-01,3.706e+00
6.675e-01,3.596e+00
6.725e-01,3.479e+00
6.775e-01,3.355e+00
6.825e-01,3.226e+00
6.875e-01,3.091e+00
6.925e-01,2.951e+00
6.975e-01,2.809e+00
7.025e-01,2.663e+00
7.075e-01,2.517e+00
7.125e-01,2.369e+00
7.175e-01,2.222e+00
7.225e-01,2.076e+00
7.275e-01,1.932e+00
7.325e-01,1.791e+00
7.375e-01,1.653e+00
7.425e-01,1.519e+00
7.475e-01,1.390e+00
7.525e-01,1.266e+00
7.575e-01,1.147e+00
7.625e-01,1.035e+00
7.675e-01,9.290e-01
7.725e-01,8.294e-01
7.775e-01,7.365e-01
7.825e-01,6.503e-01
7.875e-01,5.708e-01
7.925e-01,4.980e-01
7.975e-01,4.317e-01
8.025e-01,3.718e-01
8.075e-01,3.180e-01
8.125e-01,2.700e-01
8.175e-01,2.275e-01
8.225e-01,1.901e-01
8.275e-01,1.576e-01
8.325e-01,1.295e-01
8.375e-01,1.054e-01
8.425e-01,8.489e-02
8.475e-01,6.769e-02
8.525e-01,5.337e-02
8.575e-01,4.159e-02
8.625e-01,3.199e-02
8.675e-01,2.428e-02
8.725e-01,1.816e-02
8.775e-01,1.337e-02
8.825e-01,9.677e-03
8.875e-01,6.877e-03
8.925e-01,4.790e-03
8.975e-01,3.264e-03
9.025e-01,2.171e-03
9.075e-01,1.406e-03
9.125e-01,8.847e-04
9.175e-01,5.386e-04
9.225e-01,3.160e-04
9.275e-01,1.778e-04
9.325e-01,9.541e-05
9.375e-01,4.846e-05
9.425e-01,2.309e-05
9.475e-01,1.020e-05
9.525e-01,4.117e-06
9.575e-01,1.488e-06
9.625e-01,4.681e-07
9.675e-01,1.233e-07
9.725e-01,2.562e-08
9.775e-01,3.815e-09
9.825e-01,3.442e-10
9.875e-01,1.337e-11
9.925e-01,9.261e-14
9.975e-01,1.916e-18


==> anc/03_results/weak_zap/beta/0_01125.csv <==
transmittance,probability_density
1.138e-01,3.328e-09
1.182e-01,5.986e-09
1.227e-01,1.052e-08
1.271e-01,1.809e-08
1.315e-01,3.047e-08
1.360e-01,5.038e-08
1.404e-01,8.182e-08
1.449e-01,1.307e-07
1.493e-01,2.055e-07
1.537e-01,3.185e-07
1.582e-01,4.867e-07
1.626e-01,7.340e-07
1.671e-01,1.093e-06
1.715e-01,1.609e-06
1.760e-01,2.342e-06
1.804e-01,3.373e-06
1.848e-01,4.807e-06
1.893e-01,6.786e-06
1.937e-01,9.491e-06
1.982e-01,1.316e-05
2.026e-01,1.808e-05
2.071e-01,2.465e-05
2.115e-01,3.335e-05
2.159e-01,4.477e-05
2.204e-01,5.968e-05
2.248e-01,7.901e-05
2.293e-01,1.039e-04
2.337e-01,1.357e-04
2.382e-01,1.762e-04
2.426e-01,2.275e-04
2.470e-01,2.919e-04
2.515e-01,3.725e-04
2.559e-01,4.728e-04
2.604e-01,5.970e-04
2.648e-01,7.499e-04
2.692e-01,9.374e-04
2.737e-01,1.166e-03
2.781e-01,1.444e-03
2.826e-01,1.780e-03
2.870e-01,2.185e-03
2.915e-01,2.671e-03
2.959e-01,3.251e-03
3.003e-01,3.941e-03
3.048e-01,4.759e-03
3.092e-01,5.725e-03
3.137e-01,6.862e-03
3.181e-01,8.194e-03
3.226e-01,9.750e-03
3.270e-01,1.156e-02
3.314e-01,1.366e-02
3.359e-01,1.609e-02
3.403e-01,1.889e-02
3.448e-01,2.211e-02
3.492e-01,2.580e-02
3.536e-01,3.001e-02
3.581e-01,3.480e-02
3.625e-01,4.025e-02
3.670e-01,4.641e-02
3.714e-01,5.336e-02
3.759e-01,6.119e-02
3.803e-01,6.997e-02
3.847e-01,7.980e-02
3.892e-01,9.078e-02
3.936e-01,1.030e-01
3.981e-01,1.166e-01
4.025e-01,1.316e-01
4.070e-01,1.482e-01
4.114e-01,1.665e-01
4.158e-01,1.866e-01
4.203e-01,2.087e-01
4.247e-01,2.328e-01
4.292e-01,2.591e-01
4.336e-01,2.878e-01
4.381e-01,3.189e-01
4.425e-01,3.525e-01
4.469e-01,3.889e-01
4.514e-01,4.282e-01
4.558e-01,4.703e-01
4.603e-01,5.156e-01
4.647e-01,5.640e-01
4.691e-01,6.157e-01
4.736e-01,6.708e-01
4.780e-01,7.293e-01
4.825e-01,7.914e-01
4.869e-01,8.570e-01
4.914e-01,9.262e-01
4.958e-01,9.990e-01
5.002e-01,1.075e+00
5.047e-01,1.156e+00
5.091e-01,1.239e+00
5.136e-01,1.326e+00
5.180e-01,1.417e+00
5.225e-01,1.511e+00
5.269e-01,1.608e+00
5.313e-01,1.708e+00
5.358e-01,1.810e+00
5.402e-01,1.916e+00
5.447e-01,2.024e+00
5.491e-01,2.133e+00
5.536e-01,2.245e+00
5.580e-01,2.358e+00
5.624e-01,2.472e+00
5.669e-01,2.587e+00
5.713e-01,2.702e+00
5.758e-01,2.817e+00
5.802e-01,2.931e+00
5.846e-01,3.044e+00
5.891e-01,3.155e+00
5.935e-01,3.265e+00
5.980e-01,3.372e+00
6.024e-01,3.475e+00
6.069e-01,3.575e+00
6.113e-01,3.671e+00
6.157e-01,3.762e+00
6.202e-01,3.848e+00
6.246e-01,3.928e+00
6.291e-01,4.002e+00
6.335e-01,4.069e+00
6.380e-01,4.129e+00
6.424e-01,4.181e+00
6.468e-01,4.225e+00
6.513e-01,4.261e+00
6.557e-01,4.289e+00
6.602e-01,4.307e+00
6.646e-01,4.316e+00
6.691e-01,4.316e+00
6.735e-01,4.306e+00
6.779e-01,4.286e+00
6.824e-01,4.258e+00
6.868e-01,4.219e+00
6.913e-01,4.171e+00
6.957e-01,4.114e+00
7.001e-01,4.048e+00
7.046e-01,3.973e+00
7.090e-01,3.890e+00
7.135e-01,3.799e+00
7.179e-01,3.700e+00
7.224e-01,3.595e+00
7.268e-01,3.482e+00
7.312e-01,3.364e+00
7.357e-01,3.241e+00
7.401e-01,3.113e+00
7.446e-01,2.982e+00
7.490e-01,2.847e+00
7.535e-01,2.709e+00
7.579e-01,2.570e+00
7.623e-01,2.430e+00
7.668e-01,2.290e+00
7.712e-01,2.150e+00
7.757e-01,2.012e+00
7.801e-01,1.875e+00
7.845e-01,1.741e+00
7.890e-01,1.610e+00
7.934e-01,1.483e+00
7.979e-01,1.360e+00
8.023e-01,1.241e+00
8.068e-01,1.128e+00
8.112e-01,1.020e+00
8.156e-01,9.175e-01
8.201e-01,8.212e-01
8.245e-01,7.309e-01
8.290e-01,6.469e-01
8.334e-01,5.691e-01
8.379e-01,4.975e-01
8.423e-01,4.320e-01
8.467e-01,3.726e-01
8.512e-01,3.190e-01
8.556e-01,2.710e-01
8.601e-01,2.283e-01
8.645e-01,1.907e-01
8.690e-01,1.578e-01
8.734e-01,1.293e-01
8.778e-01,1.048e-01
8.823e-01,8.406e-02
8.867e-01,6.658e-02
8.912e-01,5.206e-02
8.956e-01,4.013e-02
9.000e-01,3.047e-02
9.045e-01,2.275e-02
9.089e-01,1.669e-02
9.134e-01,1.199e-02
9.178e-01,8.434e-03
9.223e-01,5.788e-03
9.267e-01,3.866e-03
9.311e-01,2.504e-03
9.356e-01,1.567e-03
9.400e-01,9.425e-04
9.445e-01,5.417e-04
9.489e-01,2.953e-04
9.534e-01,1.512e-04
9.578e-01,7.182e-05
9.622e-01,3.112e-05
9.667e-01,1.203e-05
9.711e-01,4.010e-06
9.756e-01,1.098e-06
9.800e-01,2.283e-07
9.845e-01,3.131e-08
9.889e-01,2.135e-09
9.933e-01,3.485e-11
9.978e-01,4.587e-15


==> anc/03_results/weak_zap/beta/0_012.csv <==
transmittance,probability_density
1.403e-01,5.630e-09
1.446e-01,9.169e-09
1.490e-01,1.470e-08
1.533e-01,2.323e-08
1.576e-01,3.620e-08
1.619e-01,5.568e-08
1.662e-01,8.458e-08
1.705e-01,1.270e-07
1.748e-01,1.885e-07
1.791e-01,2.769e-07
1.834e-01,4.025e-07
1.877e-01,5.795e-07
1.920e-01,8.267e-07
1.964e-01,1.169e-06
2.007e-01,1.638e-06
2.050e-01,2.278e-06
2.093e-01,3.143e-06
2.136e-01,4.303e-06
2.179e-01,5.850e-06
2.222e-01,7.896e-06
2.265e-01,1.059e-05
2.308e-01,1.411e-05
2.351e-01,1.868e-05
2.394e-01,2.458e-05
2.438e-01,3.216e-05
2.481e-01,4.184e-05
2.524e-01,5.414e-05
2.567e-01,6.968e-05
2.610e-01,8.924e-05
2.653e-01,1.137e-04
2.696e-01,1.442e-04
2.739e-01,1.821e-04
2.782e-01,2.288e-04
2.825e-01,2.862e-04
2.868e-01,3.566e-04
2.912e-01,4.424e-04
2.955e-01,5.467e-04
2.998e-01,6.729e-04
3.041e-01,8.250e-04
3.084e-01,1.008e-03
3.127e-01,1.227e-03
3.170e-01,1.488e-03
3.213e-01,1.798e-03
3.256e-01,2.165e-03
3.299e-01,2.600e-03
3.342e-01,3.111e-03
3.386e-01,3.711e-03
3.429e-01,4.413e-03
3.472e-01,5.232e-03
3.515e-01,6.184e-03
3.558e-01,7.289e-03
3.601e-01,8.567e-03
3.644e-01,1.004e-02
3.687e-01,1.174e-02
3.730e-01,1.368e-02
3.773e-01,1.591e-02
3.816e-01,1.845e-02
3.860e-01,2.134e-02
3.903e-01,2.462e-02
3.946e-01,2.834e-02
3.989e-01,3.254e-02
4.032e-01,3.727e-02
4.075e-01,4.260e-02
4.118e-01,4.857e-02
4.161e-01,5.525e-02
4.204e-01,6.272e-02
4.247e-01,7.104e-02
4.290e-01,8.028e-02
4.334e-01,9.054e-02
4.377e-01,1.019e-01
4.420e-01,1.144e-01
4.463e-01,1.282e-01
4.506e-01,1.434e-01
4.549e-01,1.601e-01
4.592e-01,1.784e-01
4.635e-01,1.983e-01
4.678e-01,2.201e-01
4.721e-01,2.437e-01
4.764e-01,2.694e-01
4.808e-01,2.973e-01
4.851e-01,3.274e-01
4.894e-01,3.599e-01
4.937e-01,3.949e-01
4.980e-01,4.326e-01
5.023e-01,4.729e-01
5.066e-01,5.161e-01
5.109e-01,5.623e-01
5.152e-01,6.115e-01
5.195e-01,6.638e-01
5.238e-01,7.194e-01
5.282e-01,7.783e-01
5.325e-01,8.405e-01
5.368e-01,9.061e-01
5.411e-01,9.753e-01
5.454e-01,1.048e+00
5.497e-01,1.124e+00
5.540e-01,1.203e+00
5.583e-01,1.286e+00
5.626e-01,1.373e+00
5.669e-01,1.463e+00
5.712e-01,1.556e+00
5.756e-01,1.652e+00
5.799e-01,1.751e+00
5.842e-01,1.853e+00
5.885e-01,1.958e+00
5.928e-01,2.065e+00
5.971e-01,2.174e+00
6.014e-01,2.285e+00
6.057e-01,2.398e+00
6.100e-01,2.512e+00
6.143e-01,2.627e+00
6.186e-01,2.742e+00
6.230e-01,2.858e+00
6.273e-01,2.973e+00
6.316e-01,3.088e+00
6.359e-01,3.202e+00
6.402e-01,3.314e+00
6.445e-01,3.423e+00
6.488e-01,3.530e+00
6.531e-01,3.634e+00
6.574e-01,3.734e+00
6.617e-01,3.830e+00
6.660e-01,3.921e+00
6.704e-01,4.007e+00
6.747e-01,4.086e+00
6.790e-01,4.160e+00
6.833e-01,4.226e+00
6.876e-01,4.285e+00
6.919e-01,4.336e+00
6.962e-01,4.379e+00
7.005e-01,4.414e+00
7.048e-01,4.439e+00
7.091e-01,4.455e+00
7.134e-01,4.461e+00
7.178e-01,4.458e+00
7.221e-01,4.445e+00
7.264e-01,4.422e+00
7.307e-01,4.388e+00
7.350e-01,4.345e+00
7.393e-01,4.291e+00
7.436e-01,4.228e+00
7.479e-01,4.155e+00
7.522e-01,4.073e+00
7.565e-01,3.982e+00
7.608e-01,3.882e+00
7.652e-01,3.774e+00
7.695e-01,3.659e+00
7.738e-01,3.537e+00
7.781e-01,3.408e+00
7.824e-01,3.274e+00
7.867e-01,3.135e+00
7.910e-01,2.992e+00
7.953e-01,2.845e+00
7.996e-01,2.696e+00
8.039e-01,2.546e+00
8.082e-01,2.394e+00
8.126e-01,2.243e+00
8.169e-01,2.093e+00
8.212e-01,1.944e+00
8.255e-01,1.798e+00
8.298e-01,1.655e+00
8.341e-01,1.515e+00
8.384e-01,1.381e+00
8.427e-01,1.252e+00
8.470e-01,1.128e+00
8.513e-01,1.011e+00
8.556e-01,8.998e-01
8.600e-01,7.959e-01
8.643e-01,6.990e-01
8.686e-01,6.095e-01
8.729e-01,5.272e-01
8.772e-01,4.522e-01
8.815e-01,3.845e-01
8.858e-01,3.238e-01
8.901e-01,2.699e-01
8.944e-01,2.225e-01
8.987e-01,1.812e-01
9.030e-01,1.457e-01
9.074e-01,1.155e-01
9.117e-01,9.021e-02
9.160e-01,6.926e-02
9.203e-01,5.219e-02
9.246e-01,3.853e-02
9.289e-01,2.780e-02
9.332e-01,1.954e-02
9.375e-01,1.335e-02
9.418e-01,8.814e-03
9.461e-01,5.602e-03
9.504e-01,3.405e-03
9.548e-01,1.963e-03
9.591e-01,1.062e-03
9.634e-01,5.319e-04
9.677e-01,2.418e-04
9.720e-01,9.709e-05
9.763e-01,3.302e-05
9.806e-01,8.898e-06
9.849e-01,1.689e-06
9.892e-01,1.779e-07
9.935e-01,5.610e-09
9.978e-01,3.040e-12


==> anc/03_results/weak_zap/beta/0_01275.csv <==
transmittance,probability_density
1.719e-01,8.551e-09
1.760e-01,1.288e-08
1.802e-01,1.920e-08
1.843e-01,2.833e-08
1.885e-01,4.142e-08
1.926e-01,6.001e-08
1.968e-01,8.618e-08
2.009e-01,1.227e-07
2.051e-01,1.734e-07
2.093e-01,2.432e-07
2.134e-01,3.384e-07
2.176e-01,4.677e-07
2.217e-01,6.419e-07
2.259e-01,8.752e-07
2.300e-01,1.186e-06
2.342e-01,1.596e-06
2.383e-01,2.137e-06
2.425e-01,2.843e-06
2.466e-01,3.763e-06
2.508e-01,4.953e-06
2.549e-01,6.485e-06
2.591e-01,8.449e-06
2.632e-01,1.095e-05
2.674e-01,1.413e-05
2.715e-01,1.815e-05
2.757e-01,2.321e-05
2.798e-01,2.954e-05
2.840e-01,3.745e-05
2.881e-01,4.728e-05
2.923e-01,5.945e-05
2.964e-01,7.445e-05
3.006e-01,9.289e-05
3.047e-01,1.155e-04
3.089e-01,1.430e-04
3.130e-01,1.765e-04
3.172e-01,2.171e-04
3.213e-01,2.661e-04
3.255e-01,3.252e-04
3.296e-01,3.960e-04
3.338e-01,4.808e-04
3.379e-01,5.819e-04
3.421e-01,7.022e-04
3.462e-01,8.449e-04
3.504e-01,1.014e-03
3.545e-01,1.213e-03
3.587e-01,1.447e-03
3.628e-01,1.721e-03
3.670e-01,2.043e-03
3.711e-01,2.418e-03
3.753e-01,2.854e-03
3.794e-01,3.361e-03
3.836e-01,3.948e-03
3.877e-01,4.627e-03
3.919e-01,5.409e-03
3.960e-01,6.309e-03
4.002e-01,7.342e-03
4.043e-01,8.524e-03
4.085e-01,9.875e-03
4.126e-01,1.142e-02
4.168e-01,1.317e-02
4.209e-01,1.516e-02
4.251e-01,1.741e-02
4.292e-01,1.996e-02
4.334e-01,2.283e-02
4.376e-01,2.606e-02
4.417e-01,2.970e-02
4.459e-01,3.377e-02
4.500e-01,3.833e-02
4.542e-01,4.342e-02
4.583e-01,4.910e-02
4.625e-01,5.542e-02
4.666e-01,6.244e-02
4.708e-01,7.022e-02
4.749e-01,7.882e-02
4.791e-01,8.833e-02
4.832e-01,9.880e-02
4.874e-01,1.103e-01
4.915e-01,1.230e-01
4.957e-01,1.369e-01
4.998e-01,1.521e-01
5.040e-01,1.687e-01
5.081e-01,1.868e-01
5.123e-01,2.065e-01
5.164e-01,2.279e-01
5.206e-01,2.511e-01
5.247e-01,2.763e-01
5.289e-01,3.034e-01
5.330e-01,3.328e-01
5.372e-01,3.644e-01
5.413e-01,3.983e-01
5.455e-01,4.348e-01
5.496e-01,4.738e-01
5.538e-01,5.156e-01
5.579e-01,5.602e-01
5.621e-01,6.077e-01
5.662e-01,6.582e-01
5.704e-01,7.119e-01
5.745e-01,7.687e-01
5.787e-01,8.289e-01
5.828e-01,8.924e-01
5.870e-01,9.593e-01
5.911e-01,1.030e+00
5.953e-01,1.104e+00
5.994e-01,1.181e+00
6.036e-01,1.262e+00
6.077e-01,1.346e+00
6.119e-01,1.434e+00
6.160e-01,1.526e+00
6.202e-01,1.620e+00
6.243e-01,1.718e+00
6.285e-01,1.819e+00
6.326e-01,1.924e+00
6.368e-01,2.031e+00
6.409e-01,2.140e+00
6.451e-01,2.252e+00
6.492e-01,2.367e+00
6.534e-01,2.483e+00
6.575e-01,2.600e+00
6.617e-01,2.720e+00
6.659e-01,2.839e+00
6.700e-01,2.960e+00
6.742e-01,3.080e+00
6.783e-01,3.201e+00
6.825e-01,3.320e+00
6.866e-01,3.438e+00
6.908e-01,3.554e+00
6.949e-01,3.668e+00
6.991e-01,3.779e+00
7.032e-01,3.886e+00
7.074e-01,3.990e+00
7.115e-01,4.089e+00
7.157e-01,4.182e+00
7.198e-01,4.270e+00
7.240e-01,4.351e+00
7.281e-01,4.426e+00
7.323e-01,4.493e+00
7.364e-01,4.552e+00
7.406e-01,4.602e+00
7.447e-01,4.643e+00
7.489e-01,4.675e+00
7.530e-01,4.697e+00
7.572e-01,4.708e+00
7.613e-01,4.709e+00
7.655e-01,4.699e+00
7.696e-01,4.678e+00
7.738e-01,4.646e+00
7.779e-01,4.603e+00
7.821e-01,4.548e+00
7.862e-01,4.482e+00
7.904e-01,4.406e+00
7.945e-01,4.318e+00
7.987e-01,4.220e+00
8.028e-01,4.112e+00
8.070e-01,3.995e+00
8.111e-01,3.868e+00
8.153e-01,3.734e+00
8.194e-01,3.591e+00
8.236e-01,3.442e+00
8.277e-01,3.287e+00
8.319e-01,3.127e+00
8.360e-01,2.962e+00
8.402e-01,2.795e+00
8.443e-01,2.626e+00
8.485e-01,2.455e+00
8.526e-01,2.285e+00
8.568e-01,2.116e+00
8.609e-01,1.949e+00
8.651e-01,1.785e+00
8.692e-01,1.625e+00
8.734e-01,1.470e+00
8.775e-01,1.321e+00
8.817e-01,1.179e+00
8.858e-01,1.044e+00
8.900e-01,9.170e-01
8.942e-01,7.986e-01
8.983e-01,6.890e-01
9.025e-01,5.885e-01
9.066e-01,4.971e-01
9.108e-01,4.150e-01
9.149e-01,3.420e-01
9.191e-01,2.778e-01
9.232e-01,2.222e-01
9.274e-01,1.746e-01
9.315e-01,1.346e-01
9.357e-01,1.015e-01
9.398e-01,7.471e-02
9.440e-01,5.345e-02
9.481e-01,3.703e-02
9.523e-01,2.470e-02
9.564e-01,1.576e-02
9.606e-01,9.531e-03
9.647e-01,5.401e-03
9.689e-01,2.821e-03
9.730e-01,1.327e-03
9.772e-01,5.429e-04
9.813e-01,1.826e-04
9.855e-01,4.571e-05
9.896e-01,6.970e-06
9.938e-01,3.852e-07
9.979e-01,6.957e-10


==> anc/03_results/weak_zap/beta/0_0135.csv <==
transmittance,probability_density
2.051e-01,1.163e-08
2.091e-01,1.656e-08
2.131e-01,2.341e-08
2.170e-01,3.286e-08
2.210e-01,4.581e-08
2.250e-01,6.345e-08
2.290e-01,8.734e-08
2.330e-01,1.195e-07
2.370e-01,1.625e-07
2.409e-01,2.198e-07
2.449e-01,2.956e-07
2.489e-01,3.954e-07
2.529e-01,5.262e-07
2.569e-01,6.968e-07
2.609e-01,9.182e-07
2.649e-01,1.204e-06
2.688e-01,1.572e-06
2.728e-01,2.043e-06
2.768e-01,2.644e-06
2.808e-01,3.407e-06
2.848e-01,4.372e-06
2.888e-01,5.588e-06
2.927e-01,7.114e-06
2.967e-01,9.023e-06
3.007e-01,1.140e-05
3.047e-01,1.436e-05
3.087e-01,1.801e-05
3.127e-01,2.252e-05
3.167e-01,2.806e-05
3.206e-01,3.486e-05
3.246e-01,4.316e-05
3.286e-01,5.326e-05
3.326e-01,6.553e-05
3.366e-01,8.039e-05
3.406e-01,9.833e-05
3.445e-01,1.199e-04
3.485e-01,1.459e-04
3.525e-01,1.769e-04
3.565e-01,2.140e-04
3.605e-01,2.581e-04
3.645e-01,3.106e-04
3.684e-01,3.728e-04
3.724e-01,4.463e-04
3.764e-01,5.330e-04
3.804e-01,6.350e-04
3.844e-01,7.547e-04
3.884e-01,8.949e-04
3.924e-01,1.059e-03
3.963e-01,1.250e-03
4.003e-01,1.472e-03
4.043e-01,1.730e-03
4.083e-01,2.029e-03
4.123e-01,2.375e-03
4.163e-01,2.774e-03
4.202e-01,3.233e-03
4.242e-01,3.760e-03
4.282e-01,4.366e-03
4.322e-01,5.058e-03
4.362e-01,5.850e-03
4.402e-01,6.752e-03
4.442e-01,7.779e-03
4.481e-01,8.946e-03
4.521e-01,1.027e-02
4.561e-01,1.177e-02
4.601e-01,1.346e-02
4.641e-01,1.537e-02
4.681e-01,1.752e-02
4.720e-01,1.993e-02
4.760e-01,2.265e-02
4.800e-01,2.568e-02
4.840e-01,2.908e-02
4.880e-01,3.287e-02
4.920e-01,3.710e-02
4.960e-01,4.180e-02
4.999e-01,4.703e-02
5.039e-01,5.282e-02
5.079e-01,5.924e-02
5.119e-01,6.634e-02
5.159e-01,7.417e-02
5.199e-01,8.280e-02
5.238e-01,9.230e-02
5.278e-01,1.027e-01
5.318e-01,1.142e-01
5.358e-01,1.267e-01
5.398e-01,1.404e-01
5.438e-01,1.554e-01
5.478e-01,1.717e-01
5.517e-01,1.895e-01
5.557e-01,2.087e-01
5.597e-01,2.297e-01
5.637e-01,2.524e-01
5.677e-01,2.769e-01
5.717e-01,3.034e-01
5.756e-01,3.319e-01
5.796e-01,3.627e-01
5.836e-01,3.958e-01
5.876e-01,4.312e-01
5.916e-01,4.692e-01
5.956e-01,5.099e-01
5.996e-01,5.534e-01
6.035e-01,5.997e-01
6.075e-01,6.490e-01
6.115e-01,7.014e-01
6.155e-01,7.570e-01
6.195e-01,8.159e-01
6.235e-01,8.782e-01
6.274e-01,9.440e-01
6.314e-01,1.013e+00
6.354e-01,1.086e+00
6.394e-01,1.163e+00
6.434e-01,1.243e+00
6.474e-01,1.327e+00
6.514e-01,1.415e+00
6.553e-01,1.506e+00
6.593e-01,1.601e+00
6.633e-01,1.700e+00
6.673e-01,1.802e+00
6.713e-01,1.908e+00
6.753e-01,2.017e+00
6.792e-01,2.129e+00
6.832e-01,2.244e+00
6.872e-01,2.362e+00
6.912e-01,2.483e+00
6.952e-01,2.605e+00
6.992e-01,2.730e+00
7.032e-01,2.856e+00
7.071e-01,2.984e+00
7.111e-01,3.113e+00
7.151e-01,3.241e+00
7.191e-01,3.370e+00
7.231e-01,3.499e+00
7.271e-01,3.626e+00
7.310e-01,3.752e+00
7.350e-01,3.876e+00
7.390e-01,3.997e+00
7.430e-01,4.115e+00
7.470e-01,4.228e+00
7.510e-01,4.337e+00
7.550e-01,4.441e+00
7.589e-01,4.538e+00
7.629e-01,4.629e+00
7.669e-01,4.713e+00
7.709e-01,4.789e+00
7.749e-01,4.855e+00
7.789e-01,4.913e+00
7.828e-01,4.961e+00
7.868e-01,4.998e+00
7.908e-01,5.024e+00
7.948e-01,5.039e+00
7.988e-01,5.041e+00
8.028e-01,5.032e+00
8.067e-01,5.009e+00
8.107e-01,4.974e+00
8.147e-01,4.926e+00
8.187e-01,4.865e+00
8.227e-01,4.791e+00
8.267e-01,4.703e+00
8.307e-01,4.604e+00
8.346e-01,4.491e+00
8.386e-01,4.367e+00
8.426e-01,4.232e+00
8.466e-01,4.086e+00
8.506e-01,3.930e+00
8.546e-01,3.765e+00
8.585e-01,3.591e+00
8.625e-01,3.411e+00
8.665e-01,3.225e+00
8.705e-01,3.034e+00
8.745e-01,2.840e+00
8.785e-01,2.644e+00
8.825e-01,2.448e+00
8.864e-01,2.252e+00
8.904e-01,2.058e+00
8.944e-01,1.868e+00
8.984e-01,1.682e+00
9.024e-01,1.503e+00
9.064e-01,1.332e+00
9.103e-01,1.169e+00
9.143e-01,1.015e+00
9.183e-01,8.718e-01
9.223e-01,7.397e-01
9.263e-01,6.192e-01
9.303e-01,5.106e-01
9.343e-01,4.141e-01
9.382e-01,3.296e-01
9.422e-01,2.569e-01
9.462e-01,1.954e-01
9.502e-01,1.446e-01
9.542e-01,1.035e-01
9.582e-01,7.139e-02
9.621e-01,4.702e-02
9.661e-01,2.928e-02
9.701e-01,1.700e-02
9.741e-01,9.026e-03
9.781e-01,4.250e-03
9.821e-01,1.692e-03
9.861e-01,5.230e-04
9.900e-01,1.057e-04
9.940e-01,8.943e-06
9.980e-01,4.031e-08


==> anc/03_results/weak_zap/beta/0_01425.csv <==
transmittance,probability_density
2.426e-01,1.394e-08
2.464e-01,1.898e-08
2.502e-01,2.573e-08
2.540e-01,3.470e-08
2.578e-01,4.656e-08
2.616e-01,6.219e-08
2.654e-01,8.267e-08
2.692e-01,1.094e-07
2.730e-01,1.442e-07
2.768e-01,1.892e-07
2.806e-01,2.473e-07
2.844e-01,3.219e-07
2.882e-01,4.173e-07
2.920e-01,5.390e-07
2.958e-01,6.935e-07
2.996e-01,8.891e-07
3.034e-01,1.136e-06
3.072e-01,1.446e-06
3.110e-01,1.835e-06
3.148e-01,2.321e-06
3.186e-01,2.925e-06
3.223e-01,3.676e-06
3.261e-01,4.605e-06
3.299e-01,5.751e-06
3.337e-01,7.161e-06
3.375e-01,8.892e-06
3.413e-01,1.101e-05
3.451e-01,1.359e-05
3.489e-01,1.674e-05
3.527e-01,2.056e-05
3.565e-01,2.518e-05
3.603e-01,3.076e-05
3.641e-01,3.748e-05
3.679e-01,4.557e-05
3.717e-01,5.526e-05
3.755e-01,6.685e-05
3.793e-01,8.069e-05
3.831e-01,9.717e-05
3.869e-01,1.168e-04
3.907e-01,1.400e-04
3.945e-01,1.674e-04
3.983e-01,1.999e-04
4.021e-01,2.381e-04
4.059e-01,2.830e-04
4.097e-01,3.357e-04
4.135e-01,3.975e-04
4.173e-01,4.697e-04
4.211e-01,5.539e-04
4.249e-01,6.519e-04
4.286e-01,7.659e-04
4.324e-01,8.981e-04
4.362e-01,1.051e-03
4.400e-01,1.228e-03
4.438e-01,1.432e-03
4.476e-01,1.668e-03
4.514e-01,1.938e-03
4.552e-01,2.249e-03
4.590e-01,2.605e-03
4.628e-01,3.012e-03
4.666e-01,3.477e-03
4.704e-01,4.007e-03
4.742e-01,4.611e-03
4.780e-01,5.298e-03
4.818e-01,6.077e-03
4.856e-01,6.960e-03
4.894e-01,7.959e-03
4.932e-01,9.088e-03
4.970e-01,1.036e-02
5.008e-01,1.179e-02
5.046e-01,1.341e-02
5.084e-01,1.522e-02
5.122e-01,1.725e-02
5.160e-01,1.952e-02
5.198e-01,2.206e-02
5.236e-01,2.490e-02
5.274e-01,2.807e-02
5.311e-01,3.159e-02
5.349e-01,3.550e-02
5.387e-01,3.985e-02
5.425e-01,4.467e-02
5.463e-01,5.000e-02
5.501e-01,5.590e-02
5.539e-01,6.241e-02
5.577e-01,6.959e-02
5.615e-01,7.749e-02
5.653e-01,8.618e-02
5.691e-01,9.571e-02
5.729e-01,1.062e-01
5.767e-01,1.176e-01
5.805e-01,1.301e-01
5.843e-01,1.438e-01
5.881e-01,1.587e-01
5.919e-01,1.749e-01
5.957e-01,1.926e-01
5.995e-01,2.118e-01
6.033e-01,2.326e-01
6.071e-01,2.551e-01
6.109e-01,2.794e-01
6.147e-01,3.057e-01
6.185e-01,3.341e-01
6.223e-01,3.646e-01
6.261e-01,3.975e-01
6.299e-01,4.327e-01
6.337e-01,4.706e-01
6.374e-01,5.111e-01
6.412e-01,5.544e-01
6.450e-01,6.007e-01
6.488e-01,6.500e-01
6.526e-01,7.025e-01
6.564e-01,7.583e-01
6.602e-01,8.175e-01
6.640e-01,8.803e-01
6.678e-01,9.467e-01
6.716e-01,1.017e+00
6.754e-01,1.091e+00
6.792e-01,1.169e+00
6.830e-01,1.251e+00
6.868e-01,1.336e+00
6.906e-01,1.426e+00
6.944e-01,1.520e+00
6.982e-01,1.619e+00
7.020e-01,1.721e+00
7.058e-01,1.827e+00
7.096e-01,1.937e+00
7.134e-01,2.052e+00
7.172e-01,2.169e+00
7.210e-01,2.291e+00
7.248e-01,2.416e+00
7.286e-01,2.544e+00
7.324e-01,2.676e+00
7.362e-01,2.810e+00
7.399e-01,2.946e+00
7.437e-01,3.085e+00
7.475e-01,3.225e+00
7.513e-01,3.367e+00
7.551e-01,3.509e+00
7.589e-01,3.652e+00
7.627e-01,3.794e+00
7.665e-01,3.936e+00
7.703e-01,4.076e+00
7.741e-01,4.214e+00
7.779e-01,4.349e+00
7.817e-01,4.480e+00
7.855e-01,4.608e+00
7.893e-01,4.730e+00
7.931e-01,4.846e+00
7.969e-01,4.955e+00
8.007e-01,5.057e+00
8.045e-01,5.151e+00
8.083e-01,5.235e+00
8.121e-01,5.309e+00
8.159e-01,5.373e+00
8.197e-01,5.424e+00
8.235e-01,5.464e+00
8.273e-01,5.490e+00
8.311e-01,5.502e+00
8.349e-01,5.501e+00
8.387e-01,5.484e+00
8.425e-01,5.452e+00
8.462e-01,5.404e+00
8.500e-01,5.341e+00
8.538e-01,5.261e+00
8.576e-01,5.166e+00
8.614e-01,5.054e+00
8.652e-01,4.928e+00
8.690e-01,4.786e+00
8.728e-01,4.629e+00
8.766e-01,4.459e+00
8.804e-01,4.276e+00
8.842e-01,4.081e+00
8.880e-01,3.876e+00
8.918e-01,3.661e+00
8.956e-01,3.439e+00
8.994e-01,3.211e+00
9.032e-01,2.978e+00
9.070e-01,2.744e+00
9.108e-01,2.508e+00
9.146e-01,2.275e+00
9.184e-01,2.045e+00
9.222e-01,1.820e+00
9.260e-01,1.603e+00
9.298e-01,1.396e+00
9.336e-01,1.200e+00
9.374e-01,1.017e+00
9.412e-01,8.475e-01
9.450e-01,6.938e-01
9.487e-01,5.563e-01
9.525e-01,4.355e-01
9.563e-01,3.316e-01
9.601e-01,2.443e-01
9.639e-01,1.730e-01
9.677e-01,1.168e-01
9.715e-01,7.423e-02
9.753e-01,4.368e-02
9.791e-01,2.319e-02
9.829e-01,1.065e-02
9.867e-01,3.938e-03
9.905e-01,1.010e-03
9.943e-01,1.227e-04
9.981e-01,1.200e-06


==> anc/03_results/weak_zap/beta/0_015.csv <==
transmittance,probability_density
2.777e-01,1.192e-08
2.813e-01,1.579e-08
2.850e-01,2.084e-08
2.886e-01,2.740e-08
2.922e-01,3.589e-08
2.958e-01,4.683e-08
2.994e-01,6.090e-08
3.031e-01,7.892e-08
3.067e-01,1.019e-07
3.103e-01,1.312e-07
3.139e-01,1.683e-07
3.175e-01,2.152e-07
3.212e-01,2.744e-07
3.248e-01,3.488e-07
3.284e-01,4.420e-07
3.320e-01,5.584e-07
3.356e-01,7.035e-07
3.393e-01,8.839e-07
3.429e-01,1.107e-06
3.465e-01,1.384e-06
3.501e-01,1.724e-06
3.537e-01,2.144e-06
3.574e-01,2.658e-06
3.610e-01,3.287e-06
3.646e-01,4.055e-06
3.682e-01,4.991e-06
3.719e-01,6.128e-06
3.755e-01,7.506e-06
3.791e-01,9.174e-06
3.827e-01,1.119e-05
3.863e-01,1.361e-05
3.900e-01,1.653e-05
3.936e-01,2.002e-05
3.972e-01,2.421e-05
4.008e-01,2.921e-05
4.044e-01,3.517e-05
4.081e-01,4.226e-05
4.117e-01,5.069e-05
4.153e-01,6.067e-05
4.189e-01,7.249e-05
4.225e-01,8.644e-05
4.262e-01,1.029e-04
4.298e-01,1.222e-04
4.334e-01,1.450e-04
4.370e-01,1.716e-04
4.406e-01,2.028e-04
4.443e-01,2.393e-04
4.479e-01,2.819e-04
4.515e-01,3.314e-04
4.551e-01,3.890e-04
4.587e-01,4.559e-04
4.624e-01,5.335e-04
4.660e-01,6.232e-04
4.696e-01,7.269e-04
4.732e-01,8.465e-04
4.768e-01,9.843e-04
4.805e-01,1.143e-03
4.841e-01,1.325e-03
4.877e-01,1.534e-03
4.913e-01,1.773e-03
4.949e-01,2.046e-03
4.986e-01,2.358e-03
5.022e-01,2.714e-03
5.058e-01,3.119e-03
5.094e-01,3.580e-03
5.130e-01,4.103e-03
5.167e-01,4.696e-03
5.203e-01,5.367e-03
5.239e-01,6.127e-03
5.275e-01,6.984e-03
5.312e-01,7.951e-03
5.348e-01,9.041e-03
5.384e-01,1.027e-02
5.420e-01,1.164e-02
5.456e-01,1.319e-02
5.493e-01,1.492e-02
5.529e-01,1.685e-02
5.565e-01,1.902e-02
5.601e-01,2.143e-02
5.637e-01,2.413e-02
5.674e-01,2.712e-02
5.710e-01,3.046e-02
5.746e-01,3.416e-02
5.782e-01,3.827e-02
5.818e-01,4.282e-02
5.855e-01,4.786e-02
5.891e-01,5.342e-02
5.927e-01,5.956e-02
5.963e-01,6.633e-02
5.999e-01,7.379e-02
6.036e-01,8.199e-02
6.072e-01,9.100e-02
6.108e-01,1.009e-01
6.144e-01,1.117e-01
6.180e-01,1.235e-01
6.217e-01,1.365e-01
6.253e-01,1.506e-01
6.289e-01,1.660e-01
6.325e-01,1.828e-01
6.361e-01,2.011e-01
6.398e-01,2.209e-01
6.434e-01,2.424e-01
6.470e-01,2.657e-01
6.506e-01,2.910e-01
6.542e-01,3.182e-01
6.579e-01,3.476e-01
6.615e-01,3.794e-01
6.651e-01,4.135e-01
6.687e-01,4.502e-01
6.723e-01,4.896e-01
6.760e-01,5.319e-01
6.796e-01,5.772e-01
6.832e-01,6.256e-01
6.868e-01,6.773e-01
6.905e-01,7.324e-01
6.941e-01,7.911e-01
6.977e-01,8.535e-01
7.013e-01,9.198e-01
7.049e-01,9.901e-01
7.086e-01,1.064e+00
7.122e-01,1.143e+00
7.158e-01,1.226e+00
7.194e-01,1.313e+00
7.230e-01,1.405e+00
7.267e-01,1.502e+00
7.303e-01,1.603e+00
7.339e-01,1.709e+00
7.375e-01,1.819e+00
7.411e-01,1.935e+00
7.448e-01,2.055e+00
7.484e-01,2.179e+00
7.520e-01,2.308e+00
7.556e-01,2.441e+00
7.592e-01,2.579e+00
7.629e-01,2.720e+00
7.665e-01,2.866e+00
7.701e-01,3.015e+00
7.737e-01,3.166e+00
7.773e-01,3.321e+00
7.810e-01,3.478e+00
7.846e-01,3.637e+00
7.882e-01,3.798e+00
7.918e-01,3.959e+00
7.954e-01,4.120e+00
7.991e-01,4.281e+00
8.027e-01,4.440e+00
8.063e-01,4.598e+00
8.099e-01,4.752e+00
8.135e-01,4.903e+00
8.172e-01,5.049e+00
8.208e-01,5.190e+00
8.244e-01,5.323e+00
8.280e-01,5.450e+00
8.316e-01,5.567e+00
8.353e-01,5.674e+00
8.389e-01,5.771e+00
8.425e-01,5.856e+00
8.461e-01,5.927e+00
8.498e-01,5.985e+00
8.534e-01,6.027e+00
8.570e-01,6.053e+00
8.606e-01,6.063e+00
8.642e-01,6.054e+00
8.679e-01,6.027e+00
8.715e-01,5.980e+00
8.751e-01,5.914e+00
8.787e-01,5.828e+00
8.823e-01,5.722e+00
8.860e-01,5.596e+00
8.896e-01,5.450e+00
8.932e-01,5.284e+00
8.968e-01,5.099e+00
9.004e-01,4.896e+00
9.041e-01,4.676e+00
9.077e-01,4.441e+00
9.113e-01,4.191e+00
9.149e-01,3.930e+00
9.185e-01,3.658e+00
9.222e-01,3.379e+00
9.258e-01,3.095e+00
9.294e-01,2.808e+00
9.330e-01,2.522e+00
9.366e-01,2.240e+00
9.403e-01,1.964e+00
9.439e-01,1.698e+00
9.475e-01,1.445e+00
9.511e-01,1.207e+00
9.547e-01,9.879e-01
9.584e-01,7.887e-01
9.620e-01,6.119e-01
9.656e-01,4.586e-01
9.692e-01,3.295e-01
9.728e-01,2.246e-01
9.765e-01,1.431e-01
9.801e-01,8.332e-02
9.837e-01,4.274e-02
9.873e-01,1.813e-02
9.909e-01,5.584e-03
9.946e-01,8.939e-04
9.982e-01,1.577e-05


==> anc/03_results/weak_zap/beta/0_01575.csv <==
transmittance,probability_density
3.178e-01,8.171e-09
3.212e-01,1.059e-08
3.246e-01,1.368e-08
3.281e-01,1.763e-08
3.315e-01,2.264e-08
3.349e-01,2.900e-08
3.383e-01,3.705e-08
3.417e-01,4.720e-08
3.452e-01,5.996e-08
3.486e-01,7.599e-08
3.520e-01,9.604e-08
3.554e-01,1.211e-07
3.588e-01,1.523e-07
3.623e-01,1.911e-07
3.657e-01,2.391e-07
3.691e-01,2.986e-07
3.725e-01,3.720e-07
3.759e-01,4.624e-07
3.794e-01,5.734e-07
3.828e-01,7.096e-07
3.862e-01,8.762e-07
3.896e-01,1.080e-06
3.930e-01,1.328e-06
3.965e-01,1.629e-06
3.999e-01,1.995e-06
4.033e-01,2.438e-06
4.067e-01,2.974e-06
4.101e-01,3.621e-06
4.135e-01,4.400e-06
4.170e-01,5.336e-06
4.204e-01,6.460e-06
4.238e-01,7.806e-06
4.272e-01,9.417e-06
4.306e-01,1.134e-05
4.341e-01,1.363e-05
4.375e-01,1.635e-05
4.409e-01,1.959e-05
4.443e-01,2.343e-05
4.477e-01,2.797e-05
4.512e-01,3.335e-05
4.546e-01,3.969e-05
4.580e-01,4.715e-05
4.614e-01,5.594e-05
4.648e-01,6.626e-05
4.683e-01,7.837e-05
4.717e-01,9.255e-05
4.751e-01,1.091e-04
4.785e-01,1.285e-04
4.819e-01,1.511e-04
4.854e-01,1.774e-04
4.888e-01,2.079e-04
4.922e-01,2.434e-04
4.956e-01,2.846e-04
4.990e-01,3.322e-04
5.025e-01,3.873e-04
5.059e-01,4.510e-04
5.093e-01,5.244e-04
5.127e-01,6.089e-04
5.161e-01,7.062e-04
5.196e-01,8.179e-04
5.230e-01,9.460e-04
5.264e-01,1.093e-03
5.298e-01,1.261e-03
5.332e-01,1.453e-03
5.367e-01,1.672e-03
5.401e-01,1.923e-03
5.435e-01,2.207e-03
5.469e-01,2.531e-03
5.503e-01,2.899e-03
5.537e-01,3.317e-03
5.572e-01,3.790e-03
5.606e-01,4.326e-03
5.640e-01,4.931e-03
5.674e-01,5.615e-03
5.708e-01,6.387e-03
5.743e-01,7.257e-03
5.777e-01,8.235e-03
5.811e-01,9.335e-03
5.845e-01,1.057e-02
5.879e-01,1.196e-02
5.914e-01,1.351e-02
5.948e-01,1.525e-02
5.982e-01,1.719e-02
6.016e-01,1.936e-02
6.050e-01,2.178e-02
6.085e-01,2.447e-02
6.119e-01,2.747e-02
6.153e-01,3.080e-02
6.187e-01,3.450e-02
6.221e-01,3.861e-02
6.256e-01,4.316e-02
6.290e-01,4.820e-02
6.324e-01,5.376e-02
6.358e-01,5.991e-02
6.392e-01,6.670e-02
6.427e-01,7.417e-02
6.461e-01,8.240e-02
6.495e-01,9.144e-02
6.529e-01,1.014e-01
6.563e-01,1.123e-01
6.598e-01,1.242e-01
6.632e-01,1.373e-01
6.666e-01,1.516e-01
6.700e-01,1.672e-01
6.734e-01,1.842e-01
6.769e-01,2.028e-01
6.803e-01,2.230e-01
6.837e-01,2.449e-01
6.871e-01,2.688e-01
6.905e-01,2.946e-01
6.940e-01,3.226e-01
6.974e-01,3.529e-01
7.008e-01,3.857e-01
7.042e-01,4.210e-01
7.076e-01,4.591e-01
7.110e-01,5.002e-01
7.145e-01,5.443e-01
7.179e-01,5.917e-01
7.213e-01,6.425e-01
7.247e-01,6.970e-01
7.281e-01,7.553e-01
7.316e-01,8.175e-01
7.350e-01,8.839e-01
7.384e-01,9.546e-01
7.418e-01,1.030e+00
7.452e-01,1.110e+00
7.487e-01,1.195e+00
7.521e-01,1.284e+00
7.555e-01,1.379e+00
7.589e-01,1.480e+00
7.623e-01,1.585e+00
7.658e-01,1.696e+00
7.692e-01,1.813e+00
7.726e-01,1.936e+00
7.760e-01,2.064e+00
7.794e-01,2.197e+00
7.829e-01,2.337e+00
7.863e-01,2.482e+00
7.897e-01,2.632e+00
7.931e-01,2.788e+00
7.965e-01,2.949e+00
8.000e-01,3.116e+00
8.034e-01,3.286e+00
8.068e-01,3.461e+00
8.102e-01,3.640e+00
8.136e-01,3.822e+00
8.171e-01,4.008e+00
8.205e-01,4.195e+00
8.239e-01,4.384e+00
8.273e-01,4.574e+00
8.307e-01,4.764e+00
8.342e-01,4.953e+00
8.376e-01,5.140e+00
8.410e-01,5.324e+00
8.444e-01,5.503e+00
8.478e-01,5.678e+00
8.512e-01,5.846e+00
8.547e-01,6.006e+00
8.581e-01,6.157e+00
8.615e-01,6.296e+00
8.649e-01,6.424e+00
8.683e-01,6.538e+00
8.718e-01,6.636e+00
8.752e-01,6.717e+00
8.786e-01,6.781e+00
8.820e-01,6.824e+00
8.854e-01,6.846e+00
8.889e-01,6.845e+00
8.923e-01,6.820e+00
8.957e-01,6.771e+00
8.991e-01,6.696e+00
9.025e-01,6.594e+00
9.060e-01,6.465e+00
9.094e-01,6.309e+00
9.128e-01,6.126e+00
9.162e-01,5.916e+00
9.196e-01,5.680e+00
9.231e-01,5.419e+00
9.265e-01,5.135e+00
9.299e-01,4.829e+00
9.333e-01,4.505e+00
9.367e-01,4.165e+00
9.402e-01,3.813e+00
9.436e-01,3.452e+00
9.470e-01,3.086e+00
9.504e-01,2.721e+00
9.538e-01,2.361e+00
9.573e-01,2.012e+00
9.607e-01,1.678e+00
9.641e-01,1.364e+00
9.675e-01,1.076e+00
9.709e-01,8.183e-01
9.744e-01,5.942e-01
9.778e-01,4.067e-01
9.812e-01,2.573e-01
9.846e-01,1.457e-01
9.880e-01,6.986e-02
9.915e-01,2.533e-02
9.949e-01,5.181e-03
9.983e-01,1.541e-04


==> anc/03_results/weak_zap/beta/0_0165.csv <==
transmittance,probability_density
3.536e-01,5.053e-09
3.569e-01,6.459e-09
3.601e-01,8.235e-09
3.633e-01,1.048e-08
3.666e-01,1.329e-08
3.698e-01,1.683e-08
3.731e-01,2.126e-08
3.763e-01,2.680e-08
3.795e-01,3.370e-08
3.828e-01,4.229e-08
3.860e-01,5.297e-08
3.893e-01,6.619e-08
3.925e-01,8.254e-08
3.957e-01,1.027e-07
3.990e-01,1.276e-07
4.022e-01,1.582e-07
4.055e-01,1.957e-07
4.087e-01,2.417e-07
4.119e-01,2.979e-07
4.152e-01,3.665e-07
4.184e-01,4.500e-07
4.217e-01,5.516e-07
4.249e-01,6.750e-07
4.281e-01,8.245e-07
4.314e-01,1.005e-06
4.346e-01,1.224e-06
4.379e-01,1.487e-06
4.411e-01,1.804e-06
4.443e-01,2.186e-06
4.476e-01,2.643e-06
4.508e-01,3.191e-06
4.541e-01,3.847e-06
4.573e-01,4.630e-06
4.605e-01,5.564e-06
4.638e-01,6.676e-06
4.670e-01,7.998e-06
4.703e-01,9.569e-06
4.735e-01,1.143e-05
4.767e-01,1.363e-05
4.800e-01,1.624e-05
4.832e-01,1.932e-05
4.865e-01,2.295e-05
4.897e-01,2.722e-05
4.929e-01,3.224e-05
4.962e-01,3.814e-05
4.994e-01,4.505e-05
5.027e-01,5.315e-05
5.059e-01,6.263e-05
5.091e-01,7.369e-05
5.124e-01,8.660e-05
5.156e-01,1.016e-04
5.189e-01,1.192e-04
5.221e-01,1.395e-04
5.253e-01,1.631e-04
5.286e-01,1.905e-04
5.318e-01,2.222e-04
5.351e-01,2.589e-04
5.383e-01,3.013e-04
5.415e-01,3.502e-04
5.448e-01,4.066e-04
5.480e-01,4.714e-04
5.513e-01,5.461e-04
5.545e-01,6.318e-04
5.577e-01,7.301e-04
5.610e-01,8.428e-04
5.642e-01,9.718e-04
5.675e-01,1.119e-03
5.707e-01,1.288e-03
5.739e-01,1.480e-03
5.772e-01,1.699e-03
5.804e-01,1.949e-03
5.837e-01,2.232e-03
5.869e-01,2.555e-03
5.901e-01,2.921e-03
5.934e-01,3.335e-03
5.966e-01,3.805e-03
5.999e-01,4.336e-03
6.031e-01,4.936e-03
6.063e-01,5.614e-03
6.096e-01,6.379e-03
6.128e-01,7.240e-03
6.161e-01,8.209e-03
6.193e-01,9.298e-03
6.225e-01,1.052e-02
6.258e-01,1.189e-02
6.290e-01,1.343e-02
6.323e-01,1.516e-02
6.355e-01,1.708e-02
6.387e-01,1.924e-02
6.420e-01,2.164e-02
6.452e-01,2.432e-02
6.485e-01,2.730e-02
6.517e-01,3.063e-02
6.549e-01,3.432e-02
6.582e-01,3.842e-02
6.614e-01,4.298e-02
6.647e-01,4.802e-02
6.679e-01,5.361e-02
6.711e-01,5.979e-02
6.744e-01,6.662e-02
6.776e-01,7.415e-02
6.809e-01,8.246e-02
6.841e-01,9.162e-02
6.873e-01,1.017e-01
6.906e-01,1.128e-01
6.938e-01,1.249e-01
6.971e-01,1.383e-01
7.003e-01,1.529e-01
7.035e-01,1.689e-01
7.068e-01,1.864e-01
7.100e-01,2.055e-01
7.133e-01,2.264e-01
7.165e-01,2.491e-01
7.197e-01,2.739e-01
7.230e-01,3.008e-01
7.262e-01,3.301e-01
7.295e-01,3.618e-01
7.327e-01,3.962e-01
7.359e-01,4.335e-01
7.392e-01,4.737e-01
7.424e-01,5.172e-01
7.457e-01,5.641e-01
7.489e-01,6.147e-01
7.521e-01,6.691e-01
7.554e-01,7.275e-01
7.586e-01,7.902e-01
7.619e-01,8.574e-01
7.651e-01,9.294e-01
7.683e-01,1.006e+00
7.716e-01,1.088e+00
7.748e-01,1.176e+00
7.781e-01,1.269e+00
7.813e-01,1.368e+00
7.845e-01,1.473e+00
7.878e-01,1.584e+00
7.910e-01,1.702e+00
7.943e-01,1.826e+00
7.975e-01,1.957e+00
8.007e-01,2.094e+00
8.040e-01,2.239e+00
8.072e-01,2.390e+00
8.105e-01,2.549e+00
8.137e-01,2.714e+00
8.169e-01,2.886e+00
8.202e-01,3.065e+00
8.234e-01,3.250e+00
8.267e-01,3.442e+00
8.299e-01,3.640e+00
8.331e-01,3.843e+00
8.364e-01,4.051e+00
8.396e-01,4.263e+00
8.429e-01,4.480e+00
8.461e-01,4.699e+00
8.493e-01,4.921e+00
8.526e-01,5.144e+00
8.558e-01,5.368e+00
8.591e-01,5.590e+00
8.623e-01,5.810e+00
8.655e-01,6.027e+00
8.688e-01,6.238e+00
8.720e-01,6.442e+00
8.753e-01,6.638e+00
8.785e-01,6.824e+00
8.817e-01,6.997e+00
8.850e-01,7.156e+00
8.882e-01,7.299e+00
8.915e-01,7.423e+00
8.947e-01,7.527e+00
8.979e-01,7.608e+00
9.012e-01,7.664e+00
9.044e-01,7.693e+00
9.077e-01,7.693e+00
9.109e-01,7.662e+00
9.141e-01,7.599e+00
9.174e-01,7.502e+00
9.206e-01,7.370e+00
9.239e-01,7.203e+00
9.271e-01,6.998e+00
9.303e-01,6.758e+00
9.336e-01,6.482e+00
9.368e-01,6.171e+00
9.401e-01,5.828e+00
9.433e-01,5.455e+00
9.465e-01,5.054e+00
9.498e-01,4.631e+00
9.530e-01,4.190e+00
9.563e-01,3.736e+00
9.595e-01,3.277e+00
9.627e-01,2.819e+00
9.660e-01,2.371e+00
9.692e-01,1.940e+00
9.725e-01,1.535e+00
9.757e-01,1.166e+00
9.789e-01,8.390e-01
9.822e-01,5.624e-01
9.854e-01,3.412e-01
9.887e-01,1.782e-01
9.919e-01,7.228e-02
9.951e-01,1.750e-02
9.984e-01,7.441e-04


==> anc/03_results/weak_zap/beta/0_01725.csv <==
transmittance,probability_density
3.954e-01,2.451e-09
3.985e-01,3.099e-09
4.015e-01,3.910e-09
4.045e-01,4.924e-09
4.075e-01,6.190e-09
4.106e-01,7.767e-09
4.136e-01,9.727e-09
4.166e-01,1.216e-08
4.197e-01,1.517e-08
4.227e-01,1.890e-08
4.257e-01,2.350e-08
4.288e-01,2.918e-08
4.318e-01,3.616e-08
4.348e-01,4.473e-08
4.379e-01,5.525e-08
4.409e-01,6.813e-08
4.439e-01,8.388e-08
4.469e-01,1.031e-07
4.500e-01,1.265e-07
4.530e-01,1.550e-07
4.560e-01,1.897e-07
4.591e-01,2.317e-07
4.621e-01,2.826e-07
4.651e-01,3.442e-07
4.682e-01,4.187e-07
4.712e-01,5.084e-07
4.742e-01,6.165e-07
4.772e-01,7.466e-07
4.803e-01,9.029e-07
4.833e-01,1.090e-06
4.863e-01,1.315e-06
4.894e-01,1.583e-06
4.924e-01,1.904e-06
4.954e-01,2.287e-06
4.985e-01,2.744e-06
5.015e-01,3.287e-06
5.045e-01,3.933e-06
5.076e-01,4.699e-06
5.106e-01,5.608e-06
5.136e-01,6.684e-06
5.166e-01,7.958e-06
5.197e-01,9.462e-06
5.227e-01,1.124e-05
5.257e-01,1.333e-05
5.288e-01,1.579e-05
5.318e-01,1.868e-05
5.348e-01,2.208e-05
5.379e-01,2.607e-05
5.409e-01,3.074e-05
5.439e-01,3.621e-05
5.469e-01,4.261e-05
5.500e-01,5.008e-05
5.530e-01,5.879e-05
5.560e-01,6.894e-05
5.591e-01,8.075e-05
5.621e-01,9.449e-05
5.651e-01,1.104e-04
5.682e-01,1.290e-04
5.712e-01,1.504e-04
5.742e-01,1.753e-04
5.773e-01,2.040e-04
5.803e-01,2.372e-04
5.833e-01,2.755e-04
5.863e-01,3.197e-04
5.894e-01,3.706e-04
5.924e-01,4.292e-04
5.954e-01,4.965e-04
5.985e-01,5.738e-04
6.015e-01,6.626e-04
6.045e-01,7.642e-04
6.076e-01,8.807e-04
6.106e-01,1.014e-03
6.136e-01,1.166e-03
6.166e-01,1.340e-03
6.197e-01,1.538e-03
6.227e-01,1.764e-03
6.257e-01,2.021e-03
6.288e-01,2.314e-03
6.318e-01,2.646e-03
6.348e-01,3.023e-03
6.379e-01,3.451e-03
6.409e-01,3.935e-03
6.439e-01,4.484e-03
6.470e-01,5.105e-03
6.500e-01,5.806e-03
6.530e-01,6.597e-03
6.560e-01,7.490e-03
6.591e-01,8.495e-03
6.621e-01,9.627e-03
6.651e-01,1.090e-02
6.682e-01,1.233e-02
6.712e-01,1.394e-02
6.742e-01,1.574e-02
6.773e-01,1.775e-02
6.803e-01,2.001e-02
6.833e-01,2.254e-02
6.863e-01,2.536e-02
6.894e-01,2.851e-02
6.924e-01,3.202e-02
6.954e-01,3.594e-02
6.985e-01,4.029e-02
7.015e-01,4.514e-02
7.045e-01,5.052e-02
7.076e-01,5.650e-02
7.106e-01,6.312e-02
7.136e-01,7.046e-02
7.167e-01,7.859e-02
7.197e-01,8.758e-02
7.227e-01,9.750e-02
7.257e-01,1.085e-01
7.288e-01,1.205e-01
7.318e-01,1.338e-01
7.348e-01,1.485e-01
7.379e-01,1.646e-01
7.409e-01,1.822e-01
7.439e-01,2.016e-01
7.470e-01,2.228e-01
7.500e-01,2.461e-01
7.530e-01,2.715e-01
7.560e-01,2.993e-01
7.591e-01,3.296e-01
7.621e-01,3.626e-01
7.651e-01,3.985e-01
7.682e-01,4.376e-01
7.712e-01,4.801e-01
7.742e-01,5.262e-01
7.773e-01,5.761e-01
7.803e-01,6.302e-01
7.833e-01,6.886e-01
7.864e-01,7.518e-01
7.894e-01,8.198e-01
7.924e-01,8.931e-01
7.954e-01,9.719e-01
7.985e-01,1.057e+00
8.015e-01,1.147e+00
8.045e-01,1.245e+00
8.076e-01,1.349e+00
8.106e-01,1.460e+00
8.136e-01,1.578e+00
8.167e-01,1.704e+00
8.197e-01,1.838e+00
8.227e-01,1.980e+00
8.257e-01,2.130e+00
8.288e-01,2.289e+00
8.318e-01,2.457e+00
8.348e-01,2.634e+00
8.379e-01,2.819e+00
8.409e-01,3.014e+00
8.439e-01,3.217e+00
8.470e-01,3.430e+00
8.500e-01,3.650e+00
8.530e-01,3.880e+00
8.561e-01,4.117e+00
8.591e-01,4.362e+00
8.621e-01,4.614e+00
8.651e-01,4.872e+00
8.682e-01,5.135e+00
8.712e-01,5.403e+00
8.742e-01,5.675e+00
8.773e-01,5.948e+00
8.803e-01,6.222e+00
8.833e-01,6.495e+00
8.864e-01,6.765e+00
8.894e-01,7.030e+00
8.924e-01,7.288e+00
8.954e-01,7.537e+00
8.985e-01,7.773e+00
9.015e-01,7.995e+00
9.045e-01,8.200e+00
9.076e-01,8.384e+00
9.106e-01,8.545e+00
9.136e-01,8.678e+00
9.167e-01,8.782e+00
9.197e-01,8.852e+00
9.227e-01,8.886e+00
9.258e-01,8.879e+00
9.288e-01,8.831e+00
9.318e-01,8.737e+00
9.348e-01,8.595e+00
9.379e-01,8.404e+00
9.409e-01,8.162e+00
9.439e-01,7.869e+00
9.470e-01,7.524e+00
9.500e-01,7.130e+00
9.530e-01,6.687e+00
9.561e-01,6.200e+00
9.591e-01,5.674e+00
9.621e-01,5.115e+00
9.651e-01,4.531e+00
9.682e-01,3.932e+00
9.712e-01,3.328e+00
9.742e-01,2.734e+00
9.773e-01,2.162e+00
9.803e-01,1.630e+00
9.833e-01,1.151e+00
9.864e-01,7.433e-01
9.894e-01,4.188e-01
9.924e-01,1.878e-01
9.955e-01,5.275e-02
9.985e-01,3.068e-03


==> anc/03_results/weak_zap/beta/0_018.csv <==
transmittance,probability_density
4.331e-01,1.073e-09
4.360e-01,1.349e-09
4.388e-01,1.693e-09
4.417e-01,2.121e-09
4.445e-01,2.653e-09
4.474e-01,3.313e-09
4.502e-01,4.131e-09
4.530e-01,5.143e-09
4.559e-01,6.394e-09
4.587e-01,7.937e-09
4.616e-01,9.837e-09
4.644e-01,1.217e-08
4.672e-01,1.505e-08
4.701e-01,1.857e-08
4.729e-01,2.288e-08
4.758e-01,2.816e-08
4.786e-01,3.460e-08
4.815e-01,4.246e-08
4.843e-01,5.204e-08
4.871e-01,6.369e-08
4.900e-01,7.784e-08
4.928e-01,9.501e-08
4.957e-01,1.158e-07
4.985e-01,1.410e-07
5.013e-01,1.715e-07
5.042e-01,2.082e-07
5.070e-01,2.525e-07
5.099e-01,3.059e-07
5.127e-01,3.701e-07
5.155e-01,4.472e-07
5.184e-01,5.397e-07
5.212e-01,6.506e-07
5.241e-01,7.834e-07
5.269e-01,9.421e-07
5.298e-01,1.132e-06
5.326e-01,1.358e-06
5.354e-01,1.627e-06
5.383e-01,1.948e-06
5.411e-01,2.330e-06
5.440e-01,2.783e-06
5.468e-01,3.320e-06
5.496e-01,3.957e-06
5.525e-01,4.711e-06
5.553e-01,5.603e-06
5.582e-01,6.656e-06
5.610e-01,7.899e-06
5.639e-01,9.364e-06
5.667e-01,1.109e-05
5.695e-01,1.312e-05
5.724e-01,1.550e-05
5.752e-01,1.830e-05
5.781e-01,2.159e-05
5.809e-01,2.543e-05
5.837e-01,2.994e-05
5.866e-01,3.520e-05
5.894e-01,4.135e-05
5.923e-01,4.853e-05
5.951e-01,5.690e-05
5.979e-01,6.665e-05
6.008e-01,7.799e-05
6.036e-01,9.118e-05
6.065e-01,1.065e-04
6.093e-01,1.243e-04
6.122e-01,1.449e-04
6.150e-01,1.687e-04
6.178e-01,1.963e-04
6.207e-01,2.282e-04
6.235e-01,2.651e-04
6.264e-01,3.076e-04
6.292e-01,3.567e-04
6.320e-01,4.132e-04
6.349e-01,4.782e-04
6.377e-01,5.529e-04
6.406e-01,6.387e-04
6.434e-01,7.372e-04
6.463e-01,8.502e-04
6.491e-01,9.796e-04
6.519e-01,1.128e-03
6.548e-01,1.297e-03
6.576e-01,1.491e-03
6.605e-01,1.712e-03
6.633e-01,1.964e-03
6.661e-01,2.251e-03
6.690e-01,2.578e-03
6.718e-01,2.950e-03
6.747e-01,3.373e-03
6.775e-01,3.853e-03
6.803e-01,4.398e-03
6.832e-01,5.016e-03
6.860e-01,5.716e-03
6.889e-01,6.508e-03
6.917e-01,7.403e-03
6.946e-01,8.415e-03
6.974e-01,9.557e-03
7.002e-01,1.084e-02
7.031e-01,1.230e-02
7.059e-01,1.393e-02
7.088e-01,1.577e-02
7.116e-01,1.783e-02
7.144e-01,2.015e-02
7.173e-01,2.275e-02
7.201e-01,2.567e-02
7.230e-01,2.894e-02
7.258e-01,3.259e-02
7.286e-01,3.668e-02
7.315e-01,4.124e-02
7.343e-01,4.633e-02
7.372e-01,5.201e-02
7.400e-01,5.833e-02
7.429e-01,6.537e-02
7.457e-01,7.319e-02
7.485e-01,8.188e-02
7.514e-01,9.153e-02
7.542e-01,1.022e-01
7.571e-01,1.141e-01
7.599e-01,1.272e-01
7.627e-01,1.417e-01
7.656e-01,1.577e-01
7.684e-01,1.753e-01
7.713e-01,1.948e-01
7.741e-01,2.163e-01
7.770e-01,2.398e-01
7.798e-01,2.658e-01
7.826e-01,2.942e-01
7.855e-01,3.254e-01
7.883e-01,3.596e-01
7.912e-01,3.970e-01
7.940e-01,4.379e-01
7.968e-01,4.825e-01
7.997e-01,5.312e-01
8.025e-01,5.842e-01
8.054e-01,6.419e-01
8.082e-01,7.045e-01
8.110e-01,7.725e-01
8.139e-01,8.462e-01
8.167e-01,9.260e-01
8.196e-01,1.012e+00
8.224e-01,1.105e+00
8.253e-01,1.206e+00
8.281e-01,1.314e+00
8.309e-01,1.430e+00
8.338e-01,1.555e+00
8.366e-01,1.688e+00
8.395e-01,1.831e+00
8.423e-01,1.983e+00
8.451e-01,2.146e+00
8.480e-01,2.319e+00
8.508e-01,2.502e+00
8.537e-01,2.697e+00
8.565e-01,2.903e+00
8.594e-01,3.120e+00
8.622e-01,3.349e+00
8.650e-01,3.589e+00
8.679e-01,3.841e+00
8.707e-01,4.104e+00
8.736e-01,4.378e+00
8.764e-01,4.662e+00
8.792e-01,4.957e+00
8.821e-01,5.261e+00
8.849e-01,5.573e+00
8.878e-01,5.892e+00
8.906e-01,6.218e+00
8.934e-01,6.548e+00
8.963e-01,6.880e+00
8.991e-01,7.214e+00
9.020e-01,7.545e+00
9.048e-01,7.873e+00
9.077e-01,8.193e+00
9.105e-01,8.503e+00
9.133e-01,8.800e+00
9.162e-01,9.079e+00
9.190e-01,9.337e+00
9.219e-01,9.569e+00
9.247e-01,9.771e+00
9.275e-01,9.938e+00
9.304e-01,1.007e+01
9.332e-01,1.015e+01
9.361e-01,1.018e+01
9.389e-01,1.017e+01
9.418e-01,1.009e+01
9.446e-01,9.949e+00
9.474e-01,9.743e+00
9.503e-01,9.470e+00
9.531e-01,9.126e+00
9.560e-01,8.711e+00
9.588e-01,8.226e+00
9.616e-01,7.673e+00
9.645e-01,7.057e+00
9.673e-01,6.386e+00
9.702e-01,5.668e+00
9.730e-01,4.915e+00
9.758e-01,4.144e+00
9.787e-01,3.374e+00
9.815e-01,2.625e+00
9.844e-01,1.923e+00
9.872e-01,1.295e+00
9.901e-01,7.679e-01
9.929e-01,3.679e-01
9.957e-01,1.139e-01
9.986e-01,8.111e-03


==> anc/03_results/weak_zap/beta/0_01875.csv <==
transmittance,probability_density
4.757e-01,3.666e-10
4.783e-01,4.592e-10
4.809e-01,5.745e-10
4.836e-01,7.178e-10
4.862e-01,8.955e-10
4.888e-01,1.116e-09
4.914e-01,1.389e-09
4.941e-01,1.726e-09
4.967e-01,2.142e-09
4.993e-01,2.655e-09
5.020e-01,3.287e-09
5.046e-01,4.065e-09
5.072e-01,5.020e-09
5.098e-01,6.192e-09
5.125e-01,7.629e-09
5.151e-01,9.387e-09
5.177e-01,1.154e-08
5.204e-01,1.416e-08
5.230e-01,1.737e-08
5.256e-01,2.127e-08
5.282e-01,2.602e-08
5.309e-01,3.180e-08
5.335e-01,3.881e-08
5.361e-01,4.732e-08
5.388e-01,5.762e-08
5.414e-01,7.010e-08
5.440e-01,8.518e-08
5.466e-01,1.034e-07
5.493e-01,1.254e-07
5.519e-01,1.519e-07
5.545e-01,1.837e-07
5.572e-01,2.221e-07
5.598e-01,2.682e-07
5.624e-01,3.235e-07
5.650e-01,3.898e-07
5.677e-01,4.692e-07
5.703e-01,5.642e-07
5.729e-01,6.778e-07
5.755e-01,8.134e-07
5.782e-01,9.752e-07
5.808e-01,1.168e-06
5.834e-01,1.398e-06
5.861e-01,1.671e-06
5.887e-01,1.995e-06
5.913e-01,2.381e-06
5.939e-01,2.838e-06
5.966e-01,3.380e-06
5.992e-01,4.021e-06
6.018e-01,4.780e-06
6.045e-01,5.676e-06
6.071e-01,6.735e-06
6.097e-01,7.983e-06
6.123e-01,9.455e-06
6.150e-01,1.119e-05
6.176e-01,1.323e-05
6.202e-01,1.562e-05
6.229e-01,1.843e-05
6.255e-01,2.174e-05
6.281e-01,2.560e-05
6.307e-01,3.014e-05
6.334e-01,3.544e-05
6.360e-01,4.164e-05
6.386e-01,4.888e-05
6.413e-01,5.733e-05
6.439e-01,6.719e-05
6.465e-01,7.868e-05
6.491e-01,9.205e-05
6.518e-01,1.076e-04
6.544e-01,1.257e-04
6.570e-01,1.467e-04
6.597e-01,1.710e-04
6.623e-01,1.993e-04
6.649e-01,2.320e-04
6.675e-01,2.698e-04
6.702e-01,3.136e-04
6.728e-01,3.642e-04
6.754e-01,4.226e-04
6.780e-01,4.900e-04
6.807e-01,5.676e-04
6.833e-01,6.570e-04
6.859e-01,7.600e-04
6.886e-01,8.783e-04
6.912e-01,1.014e-03
6.938e-01,1.170e-03
6.964e-01,1.349e-03
6.991e-01,1.554e-03
7.017e-01,1.789e-03
7.043e-01,2.058e-03
7.070e-01,2.365e-03
7.096e-01,2.717e-03
7.122e-01,3.117e-03
7.148e-01,3.574e-03
7.175e-01,4.095e-03
7.201e-01,4.688e-03
7.227e-01,5.363e-03
7.254e-01,6.130e-03
7.280e-01,7.001e-03
7.306e-01,7.990e-03
7.332e-01,9.111e-03
7.359e-01,1.038e-02
7.385e-01,1.182e-02
7.411e-01,1.345e-02
7.438e-01,1.529e-02
7.464e-01,1.736e-02
7.490e-01,1.971e-02
7.516e-01,2.235e-02
7.543e-01,2.533e-02
7.569e-01,2.868e-02
7.595e-01,3.244e-02
7.621e-01,3.668e-02
7.648e-01,4.143e-02
7.674e-01,4.676e-02
7.700e-01,5.273e-02
7.727e-01,5.942e-02
7.753e-01,6.691e-02
7.779e-01,7.527e-02
7.805e-01,8.461e-02
7.832e-01,9.502e-02
7.858e-01,1.066e-01
7.884e-01,1.196e-01
7.911e-01,1.339e-01
7.937e-01,1.499e-01
7.963e-01,1.677e-01
7.989e-01,1.874e-01
8.016e-01,2.092e-01
8.042e-01,2.334e-01
8.068e-01,2.601e-01
8.095e-01,2.896e-01
8.121e-01,3.222e-01
8.147e-01,3.581e-01
8.173e-01,3.976e-01
8.200e-01,4.411e-01
8.226e-01,4.889e-01
8.252e-01,5.413e-01
8.279e-01,5.988e-01
8.305e-01,6.617e-01
8.331e-01,7.305e-01
8.357e-01,8.057e-01
8.384e-01,8.877e-01
8.410e-01,9.769e-01
8.436e-01,1.074e+00
8.463e-01,1.179e+00
8.489e-01,1.294e+00
8.515e-01,1.418e+00
8.541e-01,1.552e+00
8.568e-01,1.696e+00
8.594e-01,1.852e+00
8.620e-01,2.020e+00
8.646e-01,2.200e+00
8.673e-01,2.393e+00
8.699e-01,2.599e+00
8.725e-01,2.820e+00
8.752e-01,3.055e+00
8.778e-01,3.304e+00
8.804e-01,3.569e+00
8.830e-01,3.849e+00
8.857e-01,4.145e+00
8.883e-01,4.456e+00
8.909e-01,4.782e+00
8.936e-01,5.123e+00
8.962e-01,5.478e+00
8.988e-01,5.847e+00
9.014e-01,6.228e+00
9.041e-01,6.621e+00
9.067e-01,7.023e+00
9.093e-01,7.433e+00
9.120e-01,7.849e+00
9.146e-01,8.267e+00
9.172e-01,8.685e+00
9.198e-01,9.099e+00
9.225e-01,9.505e+00
9.251e-01,9.898e+00
9.277e-01,1.027e+01
9.304e-01,1.063e+01
9.330e-01,1.095e+01
9.356e-01,1.124e+01
9.382e-01,1.149e+01
9.409e-01,1.169e+01
9.435e-01,1.183e+01
9.461e-01,1.191e+01
9.488e-01,1.192e+01
9.514e-01,1.184e+01
9.540e-01,1.169e+01
9.566e-01,1.144e+01
9.593e-01,1.110e+01
9.619e-01,1.066e+01
9.645e-01,1.011e+01
9.671e-01,9.470e+00
9.698e-01,8.731e+00
9.724e-01,7.903e+00
9.750e-01,6.998e+00
9.777e-01,6.033e+00
9.803e-01,5.030e+00
9.829e-01,4.018e+00
9.855e-01,3.031e+00
9.882e-01,2.110e+00
9.908e-01,1.302e+00
9.934e-01,6.560e-01
9.961e-01,2.183e-01
9.987e-01,1.798e-02


==> anc/03_results/weak_zap/beta/0_0195.csv <==
transmittance,probability_density
5.146e-01,1.096e-10
5.170e-01,1.374e-10
5.194e-01,1.719e-10
5.219e-01,2.149e-10
5.243e-01,2.683e-10
5.267e-01,3.346e-10
5.292e-01,4.169e-10
5.316e-01,5.188e-10
5.340e-01,6.448e-10
5.365e-01,8.006e-10
5.389e-01,9.929e-10
5.413e-01,1.230e-09
5.438e-01,1.522e-09
5.462e-01,1.882e-09
5.486e-01,2.324e-09
5.511e-01,2.867e-09
5.535e-01,3.533e-09
5.559e-01,4.349e-09
5.584e-01,5.349e-09
5.608e-01,6.571e-09
5.632e-01,8.064e-09
5.657e-01,9.886e-09
5.681e-01,1.211e-08
5.705e-01,1.482e-08
5.730e-01,1.811e-08
5.754e-01,2.212e-08
5.778e-01,2.698e-08
5.803e-01,3.288e-08
5.827e-01,4.004e-08
5.851e-01,4.870e-08
5.876e-01,5.919e-08
5.900e-01,7.186e-08
5.924e-01,8.717e-08
5.949e-01,1.056e-07
5.973e-01,1.279e-07
5.997e-01,1.547e-07
6.022e-01,1.870e-07
6.046e-01,2.258e-07
6.070e-01,2.724e-07
6.095e-01,3.283e-07
6.119e-01,3.953e-07
6.143e-01,4.756e-07
6.168e-01,5.717e-07
6.192e-01,6.866e-07
6.216e-01,8.239e-07
6.241e-01,9.878e-07
6.265e-01,1.183e-06
6.289e-01,1.416e-06
6.314e-01,1.694e-06
6.338e-01,2.024e-06
6.362e-01,2.416e-06
6.387e-01,2.882e-06
6.411e-01,3.435e-06
6.435e-01,4.090e-06
6.460e-01,4.866e-06
6.484e-01,5.786e-06
6.508e-01,6.873e-06
6.533e-01,8.158e-06
6.557e-01,9.675e-06
6.581e-01,1.146e-05
6.606e-01,1.357e-05
6.630e-01,1.606e-05
6.654e-01,1.899e-05
6.679e-01,2.243e-05
6.703e-01,2.647e-05
6.727e-01,3.122e-05
6.752e-01,3.679e-05
6.776e-01,4.332e-05
6.800e-01,5.097e-05
6.825e-01,5.992e-05
6.849e-01,7.039e-05
6.873e-01,8.263e-05
6.898e-01,9.692e-05
6.922e-01,1.136e-04
6.946e-01,1.330e-04
6.971e-01,1.557e-04
6.995e-01,1.821e-04
7.019e-01,2.127e-04
7.044e-01,2.484e-04
7.068e-01,2.898e-04
7.092e-01,3.378e-04
7.117e-01,3.936e-04
7.141e-01,4.581e-04
7.165e-01,5.329e-04
7.190e-01,6.194e-04
7.214e-01,7.194e-04
7.238e-01,8.349e-04
7.263e-01,9.682e-04
7.287e-01,1.122e-03
7.311e-01,1.299e-03
7.336e-01,1.503e-03
7.360e-01,1.738e-03
7.384e-01,2.008e-03
7.409e-01,2.319e-03
7.433e-01,2.675e-03
7.457e-01,3.084e-03
7.482e-01,3.552e-03
7.506e-01,4.089e-03
7.530e-01,4.703e-03
7.555e-01,5.405e-03
7.579e-01,6.208e-03
7.603e-01,7.124e-03
7.628e-01,8.169e-03
7.652e-01,9.361e-03
7.676e-01,1.072e-02
7.701e-01,1.226e-02
7.725e-01,1.402e-02
7.749e-01,1.602e-02
7.774e-01,1.828e-02
7.798e-01,2.085e-02
7.822e-01,2.377e-02
7.847e-01,2.707e-02
7.871e-01,3.080e-02
7.895e-01,3.503e-02
7.920e-01,3.980e-02
7.944e-01,4.518e-02
7.968e-01,5.125e-02
7.993e-01,5.809e-02
8.017e-01,6.579e-02
8.041e-01,7.445e-02
8.066e-01,8.419e-02
8.090e-01,9.511e-02
8.114e-01,1.074e-01
8.139e-01,1.211e-01
8.163e-01,1.365e-01
8.187e-01,1.537e-01
8.212e-01,1.729e-01
8.236e-01,1.943e-01
8.260e-01,2.182e-01
8.285e-01,2.448e-01
8.309e-01,2.745e-01
8.333e-01,3.074e-01
8.358e-01,3.440e-01
8.382e-01,3.845e-01
8.406e-01,4.294e-01
8.431e-01,4.792e-01
8.455e-01,5.341e-01
8.479e-01,5.948e-01
8.504e-01,6.617e-01
8.528e-01,7.353e-01
8.552e-01,8.163e-01
8.577e-01,9.052e-01
8.601e-01,1.003e+00
8.625e-01,1.110e+00
8.650e-01,1.226e+00
8.674e-01,1.354e+00
8.698e-01,1.493e+00
8.723e-01,1.645e+00
8.747e-01,1.809e+00
8.771e-01,1.987e+00
8.796e-01,2.181e+00
8.820e-01,2.389e+00
8.844e-01,2.615e+00
8.869e-01,2.857e+00
8.893e-01,3.117e+00
8.917e-01,3.396e+00
8.942e-01,3.694e+00
8.966e-01,4.012e+00
8.990e-01,4.350e+00
9.015e-01,4.709e+00
9.039e-01,5.087e+00
9.063e-01,5.486e+00
9.088e-01,5.905e+00
9.112e-01,6.344e+00
9.136e-01,6.800e+00
9.161e-01,7.273e+00
9.185e-01,7.761e+00
9.209e-01,8.262e+00
9.234e-01,8.773e+00
9.258e-01,9.290e+00
9.282e-01,9.810e+00
9.307e-01,1.033e+01
9.331e-01,1.084e+01
9.355e-01,1.133e+01
9.380e-01,1.181e+01
9.404e-01,1.226e+01
9.428e-01,1.267e+01
9.453e-01,1.303e+01
9.477e-01,1.334e+01
9.501e-01,1.359e+01
9.526e-01,1.375e+01
9.550e-01,1.383e+01
9.574e-01,1.382e+01
9.599e-01,1.369e+01
9.623e-01,1.344e+01
9.647e-01,1.307e+01
9.672e-01,1.256e+01
9.696e-01,1.192e+01
9.720e-01,1.113e+01
9.745e-01,1.022e+01
9.769e-01,9.176e+00
9.793e-01,8.028e+00
9.818e-01,6.797e+00
9.842e-01,5.518e+00
9.866e-01,4.236e+00
9.891e-01,3.006e+00
9.915e-01,1.895e+00
9.939e-01,9.801e-01
9.964e-01,3.377e-01
9.988e-01,2.963e-02


==> anc/03_results/weak_zap/beta/0_02025.csv <==
transmittance,probability_density
5.568e-01,2.332e-11
5.591e-01,2.931e-11
5.613e-01,3.681e-11
5.635e-01,4.618e-11
5.657e-01,5.788e-11
5.679e-01,7.246e-11
5.702e-01,9.063e-11
5.724e-01,1.132e-10
5.746e-01,1.414e-10
5.768e-01,1.763e-10
5.791e-01,2.197e-10
5.813e-01,2.734e-10
5.835e-01,3.400e-10
5.857e-01,4.224e-10
5.879e-01,5.243e-10
5.902e-01,6.502e-10
5.924e-01,8.056e-10
5.946e-01,9.971e-10
5.968e-01,1.233e-09
5.990e-01,1.524e-09
6.013e-01,1.881e-09
6.035e-01,2.320e-09
6.057e-01,2.858e-09
6.079e-01,3.519e-09
6.102e-01,4.328e-09
6.124e-01,5.319e-09
6.146e-01,6.531e-09
6.168e-01,8.013e-09
6.190e-01,9.822e-09
6.213e-01,1.203e-08
6.235e-01,1.472e-08
6.257e-01,1.800e-08
6.279e-01,2.198e-08
6.301e-01,2.683e-08
6.324e-01,3.272e-08
6.346e-01,3.988e-08
6.368e-01,4.855e-08
6.390e-01,5.906e-08
6.412e-01,7.179e-08
6.435e-01,8.720e-08
6.457e-01,1.058e-07
6.479e-01,1.283e-07
6.501e-01,1.555e-07
6.524e-01,1.882e-07
6.546e-01,2.277e-07
6.568e-01,2.752e-07
6.590e-01,3.324e-07
6.612e-01,4.011e-07
6.635e-01,4.837e-07
6.657e-01,5.828e-07
6.679e-01,7.017e-07
6.701e-01,8.442e-07
6.723e-01,1.015e-06
6.746e-01,1.219e-06
6.768e-01,1.463e-06
6.790e-01,1.755e-06
6.812e-01,2.103e-06
6.835e-01,2.519e-06
6.857e-01,3.014e-06
6.879e-01,3.604e-06
6.901e-01,4.307e-06
6.923e-01,5.142e-06
6.946e-01,6.135e-06
6.968e-01,7.315e-06
6.990e-01,8.714e-06
7.012e-01,1.037e-05
7.034e-01,1.234e-05
7.057e-01,1.467e-05
7.079e-01,1.742e-05
7.101e-01,2.068e-05
7.123e-01,2.453e-05
7.146e-01,2.907e-05
7.168e-01,3.444e-05
7.190e-01,4.076e-05
7.212e-01,4.820e-05
7.234e-01,5.696e-05
7.257e-01,6.727e-05
7.279e-01,7.939e-05
7.301e-01,9.362e-05
7.323e-01,1.103e-04
7.345e-01,1.299e-04
7.368e-01,1.529e-04
7.390e-01,1.798e-04
7.412e-01,2.112e-04
7.434e-01,2.480e-04
7.457e-01,2.910e-04
7.479e-01,3.412e-04
7.501e-01,3.998e-04
7.523e-01,4.681e-04
7.545e-01,5.477e-04
7.568e-01,6.404e-04
7.590e-01,7.482e-04
7.612e-01,8.735e-04
7.634e-01,1.019e-03
7.656e-01,1.188e-03
7.679e-01,1.384e-03
7.701e-01,1.611e-03
7.723e-01,1.874e-03
7.745e-01,2.179e-03
7.768e-01,2.531e-03
7.790e-01,2.938e-03
7.812e-01,3.408e-03
7.834e-01,3.950e-03
7.856e-01,4.575e-03
7.879e-01,5.295e-03
7.901e-01,6.124e-03
7.923e-01,7.078e-03
7.945e-01,8.174e-03
7.967e-01,9.432e-03
7.990e-01,1.088e-02
8.012e-01,1.253e-02
8.034e-01,1.443e-02
8.056e-01,1.660e-02
8.079e-01,1.908e-02
8.101e-01,2.192e-02
8.123e-01,2.516e-02
8.145e-01,2.886e-02
8.167e-01,3.307e-02
8.190e-01,3.787e-02
8.212e-01,4.334e-02
8.234e-01,4.955e-02
8.256e-01,5.660e-02
8.278e-01,6.460e-02
8.301e-01,7.368e-02
8.323e-01,8.396e-02
8.345e-01,9.560e-02
8.367e-01,1.088e-01
8.390e-01,1.236e-01
8.412e-01,1.404e-01
8.434e-01,1.593e-01
8.456e-01,1.806e-01
8.478e-01,2.045e-01
8.501e-01,2.314e-01
8.523e-01,2.616e-01
8.545e-01,2.955e-01
8.567e-01,3.335e-01
8.589e-01,3.759e-01
8.612e-01,4.234e-01
8.634e-01,4.763e-01
8.656e-01,5.353e-01
8.678e-01,6.010e-01
8.701e-01,6.741e-01
8.723e-01,7.552e-01
8.745e-01,8.452e-01
8.767e-01,9.448e-01
8.789e-01,1.055e+00
8.812e-01,1.177e+00
8.834e-01,1.311e+00
8.856e-01,1.458e+00
8.878e-01,1.620e+00
8.900e-01,1.798e+00
8.923e-01,1.993e+00
8.945e-01,2.205e+00
8.967e-01,2.437e+00
8.989e-01,2.689e+00
9.011e-01,2.964e+00
9.034e-01,3.260e+00
9.056e-01,3.581e+00
9.078e-01,3.927e+00
9.100e-01,4.299e+00
9.123e-01,4.698e+00
9.145e-01,5.124e+00
9.167e-01,5.578e+00
9.189e-01,6.060e+00
9.211e-01,6.570e+00
9.234e-01,7.107e+00
9.256e-01,7.670e+00
9.278e-01,8.257e+00
9.300e-01,8.867e+00
9.322e-01,9.496e+00
9.345e-01,1.014e+01
9.367e-01,1.080e+01
9.389e-01,1.146e+01
9.411e-01,1.212e+01
9.434e-01,1.277e+01
9.456e-01,1.340e+01
9.478e-01,1.400e+01
9.500e-01,1.457e+01
9.522e-01,1.508e+01
9.545e-01,1.552e+01
9.567e-01,1.589e+01
9.589e-01,1.616e+01
9.611e-01,1.631e+01
9.633e-01,1.634e+01
9.656e-01,1.622e+01
9.678e-01,1.594e+01
9.700e-01,1.548e+01
9.722e-01,1.484e+01
9.745e-01,1.401e+01
9.767e-01,1.299e+01
9.789e-01,1.179e+01
9.811e-01,1.042e+01
9.833e-01,8.905e+00
9.856e-01,7.298e+00
9.878e-01,5.652e+00
9.900e-01,4.045e+00
9.922e-01,2.570e+00
9.944e-01,1.337e+00
9.967e-01,4.621e-01
9.989e-01,4.026e-02


==> anc/03_results/weak_zap/beta/0_021.csv <==
transmittance,probability_density
5.932e-01,3.707e-12
5.952e-01,4.694e-12
5.973e-01,5.939e-12
5.993e-01,7.507e-12
6.014e-01,9.481e-12
6.034e-01,1.196e-11
6.054e-01,1.508e-11
6.075e-01,1.900e-11
6.095e-01,2.391e-11
6.116e-01,3.006e-11
6.136e-01,3.776e-11
6.156e-01,4.740e-11
6.177e-01,5.944e-11
6.197e-01,7.448e-11
6.217e-01,9.324e-11
6.238e-01,1.166e-10
6.258e-01,1.458e-10
6.279e-01,1.820e-10
6.299e-01,2.271e-10
6.319e-01,2.832e-10
6.340e-01,3.527e-10
6.360e-01,4.390e-10
6.381e-01,5.459e-10
6.401e-01,6.784e-10
6.421e-01,8.423e-10
6.442e-01,1.045e-09
6.462e-01,1.295e-09
6.483e-01,1.604e-09
6.503e-01,1.985e-09
6.523e-01,2.455e-09
6.544e-01,3.034e-09
6.564e-01,3.746e-09
6.585e-01,4.621e-09
6.605e-01,5.697e-09
6.625e-01,7.017e-09
6.646e-01,8.637e-09
6.666e-01,1.062e-08
6.686e-01,1.305e-08
6.707e-01,1.603e-08
6.727e-01,1.967e-08
6.748e-01,2.412e-08
6.768e-01,2.955e-08
6.788e-01,3.618e-08
6.809e-01,4.426e-08
6.829e-01,5.410e-08
6.850e-01,6.609e-08
6.870e-01,8.067e-08
6.890e-01,9.840e-08
6.911e-01,1.199e-07
6.931e-01,1.461e-07
6.952e-01,1.778e-07
6.972e-01,2.162e-07
6.992e-01,2.627e-07
7.013e-01,3.190e-07
7.033e-01,3.872e-07
7.054e-01,4.695e-07
7.074e-01,5.689e-07
7.094e-01,6.889e-07
7.115e-01,8.335e-07
7.135e-01,1.008e-06
7.155e-01,1.218e-06
7.176e-01,1.470e-06
7.196e-01,1.774e-06
7.217e-01,2.139e-06
7.237e-01,2.577e-06
7.257e-01,3.103e-06
7.278e-01,3.733e-06
7.298e-01,4.488e-06
7.319e-01,5.393e-06
7.339e-01,6.474e-06
7.359e-01,7.768e-06
7.380e-01,9.313e-06
7.400e-01,1.116e-05
7.421e-01,1.336e-05
7.441e-01,1.598e-05
7.461e-01,1.911e-05
7.482e-01,2.283e-05
7.502e-01,2.726e-05
7.523e-01,3.252e-05
7.543e-01,3.877e-05
7.563e-01,4.620e-05
7.584e-01,5.500e-05
7.604e-01,6.544e-05
7.624e-01,7.780e-05
7.645e-01,9.244e-05
7.665e-01,1.098e-04
7.686e-01,1.302e-04
7.706e-01,1.544e-04
7.726e-01,1.829e-04
7.747e-01,2.166e-04
7.767e-01,2.562e-04
7.788e-01,3.030e-04
7.808e-01,3.579e-04
7.828e-01,4.226e-04
7.849e-01,4.986e-04
7.869e-01,5.878e-04
7.890e-01,6.926e-04
7.910e-01,8.154e-04
7.930e-01,9.593e-04
7.951e-01,1.128e-03
7.971e-01,1.325e-03
7.991e-01,1.555e-03
8.012e-01,1.825e-03
8.032e-01,2.139e-03
8.053e-01,2.506e-03
8.073e-01,2.933e-03
8.093e-01,3.431e-03
8.114e-01,4.010e-03
8.134e-01,4.683e-03
8.155e-01,5.466e-03
8.175e-01,6.374e-03
8.195e-01,7.428e-03
8.216e-01,8.650e-03
8.236e-01,1.007e-02
8.257e-01,1.170e-02
8.277e-01,1.360e-02
8.297e-01,1.578e-02
8.318e-01,1.831e-02
8.338e-01,2.122e-02
8.359e-01,2.457e-02
8.379e-01,2.844e-02
8.399e-01,3.288e-02
8.420e-01,3.799e-02
8.440e-01,4.385e-02
8.460e-01,5.058e-02
8.481e-01,5.829e-02
8.501e-01,6.711e-02
8.522e-01,7.721e-02
8.542e-01,8.874e-02
8.562e-01,1.019e-01
8.583e-01,1.169e-01
8.603e-01,1.340e-01
8.624e-01,1.535e-01
8.644e-01,1.756e-01
8.664e-01,2.008e-01
8.685e-01,2.293e-01
8.705e-01,2.616e-01
8.726e-01,2.981e-01
8.746e-01,3.395e-01
8.766e-01,3.861e-01
8.787e-01,4.387e-01
8.807e-01,4.979e-01
8.828e-01,5.645e-01
8.848e-01,6.392e-01
8.868e-01,7.231e-01
8.889e-01,8.170e-01
8.909e-01,9.219e-01
8.929e-01,1.039e+00
8.950e-01,1.170e+00
8.970e-01,1.315e+00
8.991e-01,1.476e+00
9.011e-01,1.655e+00
9.031e-01,1.854e+00
9.052e-01,2.072e+00
9.072e-01,2.313e+00
9.093e-01,2.579e+00
9.113e-01,2.870e+00
9.133e-01,3.188e+00
9.154e-01,3.536e+00
9.174e-01,3.916e+00
9.195e-01,4.327e+00
9.215e-01,4.773e+00
9.235e-01,5.255e+00
9.256e-01,5.772e+00
9.276e-01,6.328e+00
9.297e-01,6.921e+00
9.317e-01,7.551e+00
9.337e-01,8.218e+00
9.358e-01,8.920e+00
9.378e-01,9.656e+00
9.398e-01,1.042e+01
9.419e-01,1.121e+01
9.439e-01,1.202e+01
9.460e-01,1.285e+01
9.480e-01,1.367e+01
9.500e-01,1.450e+01
9.521e-01,1.530e+01
9.541e-01,1.607e+01
9.562e-01,1.680e+01
9.582e-01,1.746e+01
9.602e-01,1.804e+01
9.623e-01,1.851e+01
9.643e-01,1.885e+01
9.664e-01,1.904e+01
9.684e-01,1.905e+01
9.704e-01,1.887e+01
9.725e-01,1.847e+01
9.745e-01,1.783e+01
9.766e-01,1.694e+01
9.786e-01,1.580e+01
9.806e-01,1.440e+01
9.827e-01,1.278e+01
9.847e-01,1.096e+01
9.867e-01,8.992e+00
9.888e-01,6.960e+00
9.908e-01,4.964e+00
9.929e-01,3.130e+00
9.949e-01,1.604e+00
9.969e-01,5.384e-01
9.990e-01,4.337e-02


==> anc/03_results/weak_zap/beta/0_02175.csv <==
transmittance,probability_density
6.317e-01,3.401e-13
6.336e-01,4.358e-13
6.354e-01,5.578e-13
6.373e-01,7.136e-13
6.391e-01,9.120e-13
6.410e-01,1.165e-12
6.428e-01,1.486e-12
6.447e-01,1.895e-12
6.465e-01,2.414e-12
6.484e-01,3.073e-12
6.502e-01,3.908e-12
6.520e-01,4.967e-12
6.539e-01,6.308e-12
6.557e-01,8.005e-12
6.576e-01,1.015e-11
6.594e-01,1.286e-11
6.613e-01,1.628e-11
6.631e-01,2.059e-11
6.650e-01,2.603e-11
6.668e-01,3.287e-11
6.687e-01,4.149e-11
6.705e-01,5.232e-11
6.724e-01,6.594e-11
6.742e-01,8.303e-11
6.760e-01,1.045e-10
6.779e-01,1.313e-10
6.797e-01,1.650e-10
6.816e-01,2.072e-10
6.834e-01,2.599e-10
6.853e-01,3.258e-10
6.871e-01,4.081e-10
6.890e-01,5.108e-10
6.908e-01,6.389e-10
6.927e-01,7.986e-10
6.945e-01,9.974e-10
6.963e-01,1.245e-09
6.982e-01,1.553e-09
7.000e-01,1.935e-09
7.019e-01,2.410e-09
7.037e-01,2.999e-09
7.056e-01,3.729e-09
7.074e-01,4.634e-09
7.093e-01,5.755e-09
7.111e-01,7.141e-09
7.130e-01,8.855e-09
7.148e-01,1.097e-08
7.167e-01,1.359e-08
7.185e-01,1.681e-08
7.203e-01,2.079e-08
7.222e-01,2.569e-08
7.240e-01,3.173e-08
7.259e-01,3.915e-08
7.277e-01,4.827e-08
7.296e-01,5.949e-08
7.314e-01,7.325e-08
7.333e-01,9.014e-08
7.351e-01,1.108e-07
7.370e-01,1.362e-07
7.388e-01,1.673e-07
7.406e-01,2.053e-07
7.425e-01,2.517e-07
7.443e-01,3.085e-07
7.462e-01,3.777e-07
7.480e-01,4.623e-07
7.499e-01,5.654e-07
7.517e-01,6.909e-07
7.536e-01,8.438e-07
7.554e-01,1.030e-06
7.573e-01,1.256e-06
7.591e-01,1.531e-06
7.610e-01,1.864e-06
7.628e-01,2.269e-06
7.646e-01,2.760e-06
7.665e-01,3.355e-06
7.683e-01,4.075e-06
7.702e-01,4.946e-06
7.720e-01,6.000e-06
7.739e-01,7.273e-06
7.757e-01,8.810e-06
7.776e-01,1.066e-05
7.794e-01,1.290e-05
7.813e-01,1.559e-05
7.831e-01,1.884e-05
7.850e-01,2.274e-05
7.868e-01,2.743e-05
7.886e-01,3.307e-05
7.905e-01,3.984e-05
7.923e-01,4.797e-05
7.942e-01,5.771e-05
7.960e-01,6.938e-05
7.979e-01,8.335e-05
7.997e-01,1.001e-04
8.016e-01,1.200e-04
8.034e-01,1.439e-04
8.053e-01,1.724e-04
8.071e-01,2.064e-04
8.089e-01,2.470e-04
8.108e-01,2.952e-04
8.126e-01,3.527e-04
8.145e-01,4.211e-04
8.163e-01,5.023e-04
8.182e-01,5.988e-04
8.200e-01,7.133e-04
8.219e-01,8.490e-04
8.237e-01,1.010e-03
8.256e-01,1.200e-03
8.274e-01,1.426e-03
8.293e-01,1.692e-03
8.311e-01,2.007e-03
8.329e-01,2.378e-03
8.348e-01,2.816e-03
8.366e-01,3.332e-03
8.385e-01,3.940e-03
8.403e-01,4.655e-03
8.422e-01,5.496e-03
8.440e-01,6.483e-03
8.459e-01,7.641e-03
8.477e-01,8.999e-03
8.496e-01,1.059e-02
8.514e-01,1.245e-02
8.533e-01,1.463e-02
8.551e-01,1.717e-02
8.569e-01,2.014e-02
8.588e-01,2.360e-02
8.606e-01,2.764e-02
8.625e-01,3.233e-02
8.643e-01,3.779e-02
8.662e-01,4.414e-02
8.680e-01,5.150e-02
8.699e-01,6.003e-02
8.717e-01,6.991e-02
8.736e-01,8.135e-02
8.754e-01,9.456e-02
8.772e-01,1.098e-01
8.791e-01,1.274e-01
8.809e-01,1.477e-01
8.828e-01,1.710e-01
8.846e-01,1.977e-01
8.865e-01,2.285e-01
8.883e-01,2.637e-01
8.902e-01,3.040e-01
8.920e-01,3.501e-01
8.939e-01,4.027e-01
8.957e-01,4.627e-01
8.976e-01,5.309e-01
8.994e-01,6.085e-01
9.012e-01,6.966e-01
9.031e-01,7.964e-01
9.049e-01,9.093e-01
9.068e-01,1.037e+00
9.086e-01,1.181e+00
9.105e-01,1.342e+00
9.123e-01,1.524e+00
9.142e-01,1.727e+00
9.160e-01,1.955e+00
9.179e-01,2.209e+00
9.197e-01,2.492e+00
9.215e-01,2.807e+00
9.234e-01,3.155e+00
9.252e-01,3.540e+00
9.271e-01,3.964e+00
9.289e-01,4.431e+00
9.308e-01,4.941e+00
9.326e-01,5.498e+00
9.345e-01,6.104e+00
9.363e-01,6.761e+00
9.382e-01,7.469e+00
9.400e-01,8.229e+00
9.419e-01,9.041e+00
9.437e-01,9.904e+00
9.455e-01,1.082e+01
9.474e-01,1.177e+01
9.492e-01,1.277e+01
9.511e-01,1.379e+01
9.529e-01,1.484e+01
9.548e-01,1.590e+01
9.566e-01,1.696e+01
9.585e-01,1.800e+01
9.603e-01,1.899e+01
9.622e-01,1.992e+01
9.640e-01,2.076e+01
9.659e-01,2.148e+01
9.677e-01,2.205e+01
9.695e-01,2.244e+01
9.714e-01,2.260e+01
9.732e-01,2.252e+01
9.751e-01,2.215e+01
9.769e-01,2.148e+01
9.788e-01,2.047e+01
9.806e-01,1.912e+01
9.825e-01,1.744e+01
9.843e-01,1.544e+01
9.862e-01,1.318e+01
9.880e-01,1.074e+01
9.898e-01,8.218e+00
9.917e-01,5.760e+00
9.935e-01,3.538e+00
9.954e-01,1.740e+00
9.972e-01,5.439e-01
9.991e-01,3.683e-02


==> anc/03_results/weak_zap/beta/0_0225.csv <==
transmittance,probability_density
6.644e-01,2.114e-14
6.661e-01,2.751e-14
6.678e-01,3.578e-14
6.694e-01,4.651e-14
6.711e-01,6.039e-14
6.728e-01,7.837e-14
6.745e-01,1.016e-13
6.762e-01,1.317e-13
6.778e-01,1.705e-13
6.795e-01,2.205e-13
6.812e-01,2.851e-13
6.829e-01,3.683e-13
6.846e-01,4.754e-13
6.863e-01,6.131e-13
6.879e-01,7.903e-13
6.896e-01,1.018e-12
6.913e-01,1.310e-12
6.930e-01,1.685e-12
6.947e-01,2.165e-12
6.963e-01,2.780e-12
6.980e-01,3.567e-12
6.997e-01,4.575e-12
7.014e-01,5.862e-12
7.031e-01,7.505e-12
7.048e-01,9.603e-12
7.064e-01,1.228e-11
7.081e-01,1.569e-11
7.098e-01,2.003e-11
7.115e-01,2.556e-11
7.132e-01,3.258e-11
7.149e-01,4.151e-11
7.165e-01,5.285e-11
7.182e-01,6.724e-11
7.199e-01,8.548e-11
7.216e-01,1.086e-10
7.233e-01,1.379e-10
7.249e-01,1.749e-10
7.266e-01,2.218e-10
7.283e-01,2.810e-10
7.300e-01,3.557e-10
7.317e-01,4.500e-10
7.334e-01,5.689e-10
7.350e-01,7.188e-10
7.367e-01,9.075e-10
7.384e-01,1.145e-09
7.401e-01,1.444e-09
7.418e-01,1.819e-09
7.435e-01,2.290e-09
7.451e-01,2.881e-09
7.468e-01,3.623e-09
7.485e-01,4.552e-09
7.502e-01,5.715e-09
7.519e-01,7.171e-09
7.535e-01,8.992e-09
7.552e-01,1.127e-08
7.569e-01,1.411e-08
7.586e-01,1.766e-08
7.603e-01,2.208e-08
7.620e-01,2.759e-08
7.636e-01,3.445e-08
7.653e-01,4.300e-08
7.670e-01,5.362e-08
7.687e-01,6.683e-08
7.704e-01,8.323e-08
7.721e-01,1.036e-07
7.737e-01,1.288e-07
7.754e-01,1.601e-07
7.771e-01,1.989e-07
7.788e-01,2.469e-07
7.805e-01,3.062e-07
7.821e-01,3.796e-07
7.838e-01,4.702e-07
7.855e-01,5.820e-07
7.872e-01,7.200e-07
7.889e-01,8.900e-07
7.906e-01,1.099e-06
7.922e-01,1.357e-06
7.939e-01,1.674e-06
7.956e-01,2.064e-06
7.973e-01,2.543e-06
7.990e-01,3.131e-06
8.007e-01,3.852e-06
8.023e-01,4.736e-06
8.040e-01,5.818e-06
8.057e-01,7.143e-06
8.074e-01,8.764e-06
8.091e-01,1.075e-05
8.107e-01,1.316e-05
8.124e-01,1.612e-05
8.141e-01,1.972e-05
8.158e-01,2.411e-05
8.175e-01,2.946e-05
8.192e-01,3.596e-05
8.208e-01,4.388e-05
8.225e-01,5.349e-05
8.242e-01,6.517e-05
8.259e-01,7.934e-05
8.276e-01,9.651e-05
8.292e-01,1.173e-04
8.309e-01,1.425e-04
8.326e-01,1.730e-04
8.343e-01,2.099e-04
8.360e-01,2.544e-04
8.377e-01,3.081e-04
8.393e-01,3.729e-04
8.410e-01,4.509e-04
8.427e-01,5.449e-04
8.444e-01,6.580e-04
8.461e-01,7.939e-04
8.478e-01,9.572e-04
8.494e-01,1.153e-03
8.511e-01,1.388e-03
8.528e-01,1.670e-03
8.545e-01,2.007e-03
8.562e-01,2.410e-03
8.578e-01,2.892e-03
8.595e-01,3.467e-03
8.612e-01,4.153e-03
8.629e-01,4.971e-03
8.646e-01,5.945e-03
8.663e-01,7.103e-03
8.679e-01,8.480e-03
8.696e-01,1.012e-02
8.713e-01,1.206e-02
8.730e-01,1.435e-02
8.747e-01,1.708e-02
8.764e-01,2.029e-02
8.780e-01,2.410e-02
8.797e-01,2.859e-02
8.814e-01,3.388e-02
8.831e-01,4.011e-02
8.848e-01,4.745e-02
8.864e-01,5.607e-02
8.881e-01,6.618e-02
8.898e-01,7.805e-02
8.915e-01,9.194e-02
8.932e-01,1.082e-01
8.949e-01,1.272e-01
8.965e-01,1.493e-01
8.982e-01,1.751e-01
8.999e-01,2.051e-01
9.016e-01,2.400e-01
9.033e-01,2.804e-01
9.050e-01,3.273e-01
9.066e-01,3.815e-01
9.083e-01,4.441e-01
9.100e-01,5.163e-01
9.117e-01,5.995e-01
9.134e-01,6.950e-01
9.150e-01,8.046e-01
9.167e-01,9.301e-01
9.184e-01,1.073e+00
9.201e-01,1.237e+00
9.218e-01,1.423e+00
9.235e-01,1.635e+00
9.251e-01,1.874e+00
9.268e-01,2.145e+00
9.285e-01,2.451e+00
9.302e-01,2.794e+00
9.319e-01,3.179e+00
9.336e-01,3.610e+00
9.352e-01,4.090e+00
9.369e-01,4.623e+00
9.386e-01,5.214e+00
9.403e-01,5.866e+00
9.420e-01,6.581e+00
9.436e-01,7.364e+00
9.453e-01,8.216e+00
9.470e-01,9.139e+00
9.487e-01,1.013e+01
9.504e-01,1.120e+01
9.521e-01,1.233e+01
9.537e-01,1.352e+01
9.554e-01,1.477e+01
9.571e-01,1.606e+01
9.588e-01,1.738e+01
9.605e-01,1.872e+01
9.621e-01,2.004e+01
9.638e-01,2.134e+01
9.655e-01,2.257e+01
9.672e-01,2.370e+01
9.689e-01,2.470e+01
9.706e-01,2.551e+01
9.722e-01,2.610e+01
9.739e-01,2.642e+01
9.756e-01,2.641e+01
9.773e-01,2.605e+01
9.790e-01,2.527e+01
9.807e-01,2.407e+01
9.823e-01,2.243e+01
9.840e-01,2.036e+01
9.857e-01,1.790e+01
9.874e-01,1.512e+01
9.891e-01,1.213e+01
9.907e-01,9.088e+00
9.924e-01,6.186e+00
9.941e-01,3.644e+00
9.958e-01,1.684e+00
9.975e-01,4.735e-01
9.992e-01,2.498e-02


==> anc/03_results/weak_zap/beta/0_02325.csv <==
transmittance,probability_density
6.923e-01,2.262e-16
6.939e-01,3.031e-16
6.954e-01,4.059e-16
6.969e-01,5.431e-16
6.985e-01,7.261e-16
7.000e-01,9.701e-16
7.016e-01,1.295e-15
7.031e-01,1.728e-15
7.047e-01,2.303e-15
7.062e-01,3.067e-15
7.077e-01,4.082e-15
7.093e-01,5.429e-15
7.108e-01,7.215e-15
7.124e-01,9.581e-15
7.139e-01,1.271e-14
7.155e-01,1.686e-14
7.170e-01,2.234e-14
7.185e-01,2.958e-14
7.201e-01,3.913e-14
7.216e-01,5.174e-14
7.232e-01,6.835e-14
7.247e-01,9.023e-14
7.262e-01,1.190e-13
7.278e-01,1.569e-13
7.293e-01,2.067e-13
7.309e-01,2.721e-13
7.324e-01,3.579e-13
7.340e-01,4.704e-13
7.355e-01,6.179e-13
7.370e-01,8.110e-13
7.386e-01,1.064e-12
7.401e-01,1.394e-12
7.417e-01,1.826e-12
7.432e-01,2.390e-12
7.448e-01,3.125e-12
7.463e-01,4.085e-12
7.478e-01,5.334e-12
7.494e-01,6.962e-12
7.509e-01,9.079e-12
7.525e-01,1.183e-11
7.540e-01,1.541e-11
7.555e-01,2.005e-11
7.571e-01,2.608e-11
7.586e-01,3.389e-11
7.602e-01,4.400e-11
7.617e-01,5.710e-11
7.633e-01,7.405e-11
7.648e-01,9.596e-11
7.663e-01,1.243e-10
7.679e-01,1.608e-10
7.694e-01,2.079e-10
7.710e-01,2.687e-10
7.725e-01,3.470e-10
7.741e-01,4.478e-10
7.756e-01,5.774e-10
7.771e-01,7.440e-10
7.787e-01,9.581e-10
7.802e-01,1.233e-09
7.818e-01,1.585e-09
7.833e-01,2.037e-09
7.849e-01,2.616e-09
7.864e-01,3.357e-09
7.879e-01,4.305e-09
7.895e-01,5.516e-09
7.910e-01,7.063e-09
7.926e-01,9.038e-09
7.941e-01,1.156e-08
7.956e-01,1.477e-08
7.972e-01,1.886e-08
7.987e-01,2.406e-08
8.003e-01,3.068e-08
8.018e-01,3.909e-08
8.034e-01,4.978e-08
8.049e-01,6.334e-08
8.064e-01,8.053e-08
8.080e-01,1.023e-07
8.095e-01,1.299e-07
8.111e-01,1.648e-07
8.126e-01,2.090e-07
8.142e-01,2.648e-07
8.157e-01,3.352e-07
8.172e-01,4.241e-07
8.188e-01,5.362e-07
8.203e-01,6.773e-07
8.219e-01,8.551e-07
8.234e-01,1.079e-06
8.250e-01,1.360e-06
8.265e-01,1.713e-06
8.280e-01,2.156e-06
8.296e-01,2.711e-06
8.311e-01,3.408e-06
8.327e-01,4.280e-06
8.342e-01,5.371e-06
8.357e-01,6.735e-06
8.373e-01,8.439e-06
8.388e-01,1.057e-05
8.404e-01,1.322e-05
8.419e-01,1.653e-05
8.435e-01,2.065e-05
8.450e-01,2.577e-05
8.465e-01,3.214e-05
8.481e-01,4.006e-05
8.496e-01,4.989e-05
8.512e-01,6.208e-05
8.527e-01,7.718e-05
8.543e-01,9.588e-05
8.558e-01,1.190e-04
8.573e-01,1.476e-04
8.589e-01,1.829e-04
8.604e-01,2.265e-04
8.620e-01,2.802e-04
8.635e-01,3.464e-04
8.651e-01,4.279e-04
8.666e-01,5.280e-04
8.681e-01,6.510e-04
8.697e-01,8.020e-04
8.712e-01,9.871e-04
8.728e-01,1.214e-03
8.743e-01,1.491e-03
8.758e-01,1.830e-03
8.774e-01,2.245e-03
8.789e-01,2.750e-03
8.805e-01,3.366e-03
8.820e-01,4.116e-03
8.836e-01,5.028e-03
8.851e-01,6.137e-03
8.866e-01,7.482e-03
8.882e-01,9.113e-03
8.897e-01,1.109e-02
8.913e-01,1.348e-02
8.928e-01,1.636e-02
8.944e-01,1.984e-02
8.959e-01,2.404e-02
8.974e-01,2.909e-02
8.990e-01,3.517e-02
9.005e-01,4.246e-02
9.021e-01,5.121e-02
9.036e-01,6.168e-02
9.052e-01,7.420e-02
9.067e-01,8.915e-02
9.082e-01,1.070e-01
9.098e-01,1.282e-01
9.113e-01,1.534e-01
9.129e-01,1.834e-01
9.144e-01,2.189e-01
9.159e-01,2.609e-01
9.175e-01,3.104e-01
9.190e-01,3.688e-01
9.206e-01,4.376e-01
9.221e-01,5.183e-01
9.237e-01,6.129e-01
9.252e-01,7.235e-01
9.267e-01,8.526e-01
9.283e-01,1.003e+00
9.298e-01,1.178e+00
9.314e-01,1.380e+00
9.329e-01,1.614e+00
9.345e-01,1.883e+00
9.360e-01,2.193e+00
9.375e-01,2.548e+00
9.391e-01,2.954e+00
9.406e-01,3.416e+00
9.422e-01,3.940e+00
9.437e-01,4.533e+00
9.452e-01,5.200e+00
9.468e-01,5.948e+00
9.483e-01,6.783e+00
9.499e-01,7.710e+00
9.514e-01,8.734e+00
9.530e-01,9.858e+00
9.545e-01,1.108e+01
9.560e-01,1.241e+01
9.576e-01,1.384e+01
9.591e-01,1.536e+01
9.607e-01,1.696e+01
9.622e-01,1.864e+01
9.638e-01,2.036e+01
9.653e-01,2.210e+01
9.668e-01,2.383e+01
9.684e-01,2.551e+01
9.699e-01,2.708e+01
9.715e-01,2.851e+01
9.730e-01,2.972e+01
9.746e-01,3.064e+01
9.761e-01,3.121e+01
9.776e-01,3.135e+01
9.792e-01,3.101e+01
9.807e-01,3.012e+01
9.823e-01,2.865e+01
9.838e-01,2.658e+01
9.853e-01,2.395e+01
9.869e-01,2.081e+01
9.884e-01,1.728e+01
9.900e-01,1.354e+01
9.915e-01,9.819e+00
9.931e-01,6.389e+00
9.946e-01,3.532e+00
9.961e-01,1.484e+00
9.977e-01,3.557e-01
9.992e-01,1.287e-02


==> anc/03_results/weak_zap/beta/0_024.csv <==
transmittance,probability_density
7.153e-01,1.263e-18
7.168e-01,1.751e-18
7.182e-01,2.426e-18
7.196e-01,3.358e-18
7.211e-01,4.646e-18
7.225e-01,6.422e-18
7.239e-01,8.870e-18
7.253e-01,1.224e-17
7.268e-01,1.688e-17
7.282e-01,2.326e-17
7.296e-01,3.203e-17
7.310e-01,4.408e-17
7.325e-01,6.060e-17
7.339e-01,8.326e-17
7.353e-01,1.143e-16
7.368e-01,1.568e-16
7.382e-01,2.149e-16
7.396e-01,2.943e-16
7.410e-01,4.029e-16
7.425e-01,5.509e-16
7.439e-01,7.529e-16
7.453e-01,1.028e-15
7.467e-01,1.403e-15
7.482e-01,1.913e-15
7.496e-01,2.606e-15
7.510e-01,3.548e-15
7.524e-01,4.828e-15
7.539e-01,6.563e-15
7.553e-01,8.915e-15
7.567e-01,1.210e-14
7.582e-01,1.641e-14
7.596e-01,2.225e-14
7.610e-01,3.013e-14
7.624e-01,4.078e-14
7.639e-01,5.516e-14
7.653e-01,7.454e-14
7.667e-01,1.007e-13
7.681e-01,1.358e-13
7.696e-01,1.832e-13
7.710e-01,2.468e-13
7.724e-01,3.323e-13
7.738e-01,4.471e-13
7.753e-01,6.011e-13
7.767e-01,8.075e-13
7.781e-01,1.084e-12
7.796e-01,1.454e-12
7.810e-01,1.950e-12
7.824e-01,2.612e-12
7.838e-01,3.496e-12
7.853e-01,4.676e-12
7.867e-01,6.250e-12
7.881e-01,8.347e-12
7.895e-01,1.114e-11
7.910e-01,1.486e-11
7.924e-01,1.980e-11
7.938e-01,2.637e-11
7.953e-01,3.509e-11
7.967e-01,4.666e-11
7.981e-01,6.200e-11
7.995e-01,8.232e-11
8.010e-01,1.092e-10
8.024e-01,1.448e-10
8.038e-01,1.918e-10
8.052e-01,2.540e-10
8.067e-01,3.360e-10
8.081e-01,4.441e-10
8.095e-01,5.866e-10
8.109e-01,7.743e-10
8.124e-01,1.021e-09
8.138e-01,1.346e-09
8.152e-01,1.773e-09
8.167e-01,2.333e-09
8.181e-01,3.068e-09
8.195e-01,4.031e-09
8.209e-01,5.293e-09
8.224e-01,6.945e-09
8.238e-01,9.105e-09
8.252e-01,1.193e-08
8.266e-01,1.561e-08
8.281e-01,2.042e-08
8.295e-01,2.669e-08
8.309e-01,3.486e-08
8.323e-01,4.550e-08
8.338e-01,5.933e-08
8.352e-01,7.731e-08
8.366e-01,1.007e-07
8.381e-01,1.310e-07
8.395e-01,1.702e-07
8.409e-01,2.211e-07
8.423e-01,2.870e-07
8.438e-01,3.722e-07
8.452e-01,4.823e-07
8.466e-01,6.244e-07
8.480e-01,8.079e-07
8.495e-01,1.044e-06
8.509e-01,1.349e-06
8.523e-01,1.741e-06
8.538e-01,2.245e-06
8.552e-01,2.892e-06
8.566e-01,3.723e-06
8.580e-01,4.789e-06
8.595e-01,6.154e-06
8.609e-01,7.903e-06
8.623e-01,1.014e-05
8.637e-01,1.300e-05
8.652e-01,1.664e-05
8.666e-01,2.130e-05
8.680e-01,2.723e-05
8.694e-01,3.478e-05
8.709e-01,4.438e-05
8.723e-01,5.659e-05
8.737e-01,7.208e-05
8.752e-01,9.174e-05
8.766e-01,1.166e-04
8.780e-01,1.482e-04
8.794e-01,1.880e-04
8.809e-01,2.384e-04
8.823e-01,3.019e-04
8.837e-01,3.820e-04
8.851e-01,4.828e-04
8.866e-01,6.097e-04
8.880e-01,7.691e-04
8.894e-01,9.691e-04
8.908e-01,1.220e-03
8.923e-01,1.534e-03
8.937e-01,1.927e-03
8.951e-01,2.418e-03
8.966e-01,3.030e-03
8.980e-01,3.793e-03
8.994e-01,4.743e-03
9.008e-01,5.924e-03
9.023e-01,7.390e-03
9.037e-01,9.207e-03
9.051e-01,1.146e-02
9.065e-01,1.424e-02
9.080e-01,1.768e-02
9.094e-01,2.191e-02
9.108e-01,2.713e-02
9.123e-01,3.354e-02
9.137e-01,4.140e-02
9.151e-01,5.104e-02
9.165e-01,6.283e-02
9.180e-01,7.723e-02
9.194e-01,9.479e-02
9.208e-01,1.162e-01
9.222e-01,1.421e-01
9.237e-01,1.736e-01
9.251e-01,2.116e-01
9.265e-01,2.576e-01
9.279e-01,3.130e-01
9.294e-01,3.796e-01
9.308e-01,4.595e-01
9.322e-01,5.551e-01
9.337e-01,6.693e-01
9.351e-01,8.053e-01
9.365e-01,9.667e-01
9.379e-01,1.158e+00
9.394e-01,1.384e+00
9.408e-01,1.650e+00
9.422e-01,1.962e+00
9.436e-01,2.326e+00
9.451e-01,2.752e+00
9.465e-01,3.245e+00
9.479e-01,3.816e+00
9.493e-01,4.472e+00
9.508e-01,5.225e+00
9.522e-01,6.083e+00
9.536e-01,7.056e+00
9.551e-01,8.153e+00
9.565e-01,9.382e+00
9.579e-01,1.075e+01
9.593e-01,1.226e+01
9.608e-01,1.392e+01
9.622e-01,1.571e+01
9.636e-01,1.764e+01
9.650e-01,1.969e+01
9.665e-01,2.183e+01
9.679e-01,2.404e+01
9.693e-01,2.626e+01
9.708e-01,2.846e+01
9.722e-01,3.056e+01
9.736e-01,3.249e+01
9.750e-01,3.416e+01
9.765e-01,3.547e+01
9.779e-01,3.633e+01
9.793e-01,3.663e+01
9.807e-01,3.628e+01
9.822e-01,3.520e+01
9.836e-01,3.335e+01
9.850e-01,3.072e+01
9.864e-01,2.736e+01
9.879e-01,2.338e+01
9.893e-01,1.898e+01
9.907e-01,1.442e+01
9.922e-01,1.003e+01
9.936e-01,6.167e+00
9.950e-01,3.148e+00
9.964e-01,1.176e+00
9.979e-01,2.318e-01
9.993e-01,5.297e-03


==> anc/03_results/weak_zap/beta/0_02475.csv <==
transmittance,probability_density
7.377e-01,9.761e-22
7.391e-01,1.420e-21
7.404e-01,2.063e-21
7.417e-01,2.997e-21
7.430e-01,4.348e-21
7.443e-01,6.304e-21
7.456e-01,9.132e-21
7.470e-01,1.322e-20
7.483e-01,1.912e-20
7.496e-01,2.763e-20
7.509e-01,3.989e-20
7.522e-01,5.756e-20
7.535e-01,8.298e-20
7.548e-01,1.195e-19
7.562e-01,1.721e-19
7.575e-01,2.475e-19
7.588e-01,3.556e-19
7.601e-01,5.107e-19
7.614e-01,7.327e-19
7.627e-01,1.050e-18
7.640e-01,1.505e-18
7.654e-01,2.154e-18
7.667e-01,3.081e-18
7.680e-01,4.403e-18
7.693e-01,6.287e-18
7.706e-01,8.971e-18
7.719e-01,1.279e-17
7.732e-01,1.822e-17
7.746e-01,2.594e-17
7.759e-01,3.689e-17
7.772e-01,5.243e-17
7.785e-01,7.446e-17
7.798e-01,1.057e-16
7.811e-01,1.498e-16
7.824e-01,2.123e-16
7.838e-01,3.005e-16
7.851e-01,4.251e-16
7.864e-01,6.008e-16
7.877e-01,8.486e-16
7.890e-01,1.198e-15
7.903e-01,1.689e-15
7.916e-01,2.380e-15
7.930e-01,3.350e-15
7.943e-01,4.713e-15
7.956e-01,6.625e-15
7.969e-01,9.306e-15
7.982e-01,1.306e-14
7.995e-01,1.832e-14
8.008e-01,2.567e-14
8.022e-01,3.594e-14
8.035e-01,5.028e-14
8.048e-01,7.030e-14
8.061e-01,9.820e-14
8.074e-01,1.371e-13
8.087e-01,1.912e-13
8.100e-01,2.664e-13
8.114e-01,3.710e-13
8.127e-01,5.161e-13
8.140e-01,7.176e-13
8.153e-01,9.968e-13
8.166e-01,1.384e-12
8.179e-01,1.919e-12
8.193e-01,2.660e-12
8.206e-01,3.683e-12
8.219e-01,5.096e-12
8.232e-01,7.045e-12
8.245e-01,9.732e-12
8.258e-01,1.343e-11
8.271e-01,1.853e-11
8.285e-01,2.553e-11
8.298e-01,3.515e-11
8.311e-01,4.836e-11
8.324e-01,6.649e-11
8.337e-01,9.132e-11
8.350e-01,1.253e-10
8.363e-01,1.719e-10
8.377e-01,2.355e-10
8.390e-01,3.224e-10
8.403e-01,4.410e-10
8.416e-01,6.027e-10
8.429e-01,8.231e-10
8.442e-01,1.123e-09
8.455e-01,1.531e-09
8.469e-01,2.086e-09
8.482e-01,2.838e-09
8.495e-01,3.860e-09
8.508e-01,5.244e-09
8.521e-01,7.119e-09
8.534e-01,9.655e-09
8.547e-01,1.308e-08
8.561e-01,1.771e-08
8.574e-01,2.396e-08
8.587e-01,3.239e-08
8.600e-01,4.373e-08
8.613e-01,5.900e-08
8.626e-01,7.952e-08
8.639e-01,1.071e-07
8.653e-01,1.441e-07
8.666e-01,1.937e-07
8.679e-01,2.601e-07
8.692e-01,3.489e-07
8.705e-01,4.677e-07
8.718e-01,6.263e-07
8.731e-01,8.379e-07
8.745e-01,1.120e-06
8.758e-01,1.495e-06
8.771e-01,1.995e-06
8.784e-01,2.658e-06
8.797e-01,3.539e-06
8.810e-01,4.707e-06
8.823e-01,6.253e-06
8.837e-01,8.299e-06
8.850e-01,1.100e-05
8.863e-01,1.457e-05
8.876e-01,1.928e-05
8.889e-01,2.548e-05
8.902e-01,3.364e-05
8.916e-01,4.436e-05
8.929e-01,5.843e-05
8.942e-01,7.689e-05
8.955e-01,1.010e-04
8.968e-01,1.326e-04
8.981e-01,1.739e-04
8.994e-01,2.278e-04
9.008e-01,2.979e-04
9.021e-01,3.892e-04
9.034e-01,5.079e-04
9.047e-01,6.618e-04
9.060e-01,8.614e-04
9.073e-01,1.120e-03
9.086e-01,1.453e-03
9.100e-01,1.884e-03
9.113e-01,2.439e-03
9.126e-01,3.152e-03
9.139e-01,4.069e-03
9.152e-01,5.245e-03
9.165e-01,6.750e-03
9.178e-01,8.674e-03
9.192e-01,1.113e-02
9.205e-01,1.426e-02
9.218e-01,1.823e-02
9.231e-01,2.328e-02
9.244e-01,2.967e-02
9.257e-01,3.775e-02
9.270e-01,4.795e-02
9.284e-01,6.079e-02
9.297e-01,7.692e-02
9.310e-01,9.715e-02
9.323e-01,1.224e-01
9.336e-01,1.540e-01
9.349e-01,1.933e-01
9.362e-01,2.421e-01
9.376e-01,3.025e-01
9.389e-01,3.770e-01
9.402e-01,4.689e-01
9.415e-01,5.816e-01
9.428e-01,7.196e-01
9.441e-01,8.879e-01
9.454e-01,1.092e+00
9.468e-01,1.340e+00
9.481e-01,1.639e+00
9.494e-01,1.998e+00
9.507e-01,2.428e+00
9.520e-01,2.941e+00
9.533e-01,3.548e+00
9.546e-01,4.264e+00
9.560e-01,5.104e+00
9.573e-01,6.084e+00
9.586e-01,7.219e+00
9.599e-01,8.526e+00
9.612e-01,1.002e+01
9.625e-01,1.171e+01
9.639e-01,1.361e+01
9.652e-01,1.572e+01
9.665e-01,1.803e+01
9.678e-01,2.055e+01
9.691e-01,2.324e+01
9.704e-01,2.607e+01
9.717e-01,2.898e+01
9.731e-01,3.190e+01
9.744e-01,3.475e+01
9.757e-01,3.741e+01
9.770e-01,3.975e+01
9.783e-01,4.164e+01
9.796e-01,4.291e+01
9.809e-01,4.342e+01
9.823e-01,4.302e+01
9.836e-01,4.162e+01
9.849e-01,3.915e+01
9.862e-01,3.563e+01
9.875e-01,3.117e+01
9.888e-01,2.598e+01
9.901e-01,2.038e+01
9.915e-01,1.480e+01
9.928e-01,9.694e+00
9.941e-01,5.492e+00
9.954e-01,2.502e+00
9.967e-01,7.898e-01
9.980e-01,1.178e-01
9.993e-01,1.403e-03


==> anc/03_results/weak_zap/beta/0_0255.csv <==
transmittance,probability_density
7.566e-01,3.087e-25
7.578e-01,4.740e-25
7.590e-01,7.272e-25
7.603e-01,1.115e-24
7.615e-01,1.707e-24
7.627e-01,2.611e-24
7.639e-01,3.992e-24
7.651e-01,6.098e-24
7.664e-01,9.307e-24
7.676e-01,1.419e-23
7.688e-01,2.162e-23
7.700e-01,3.292e-23
7.712e-01,5.006e-23
7.725e-01,7.608e-23
7.737e-01,1.155e-22
7.749e-01,1.753e-22
7.761e-01,2.657e-22
7.773e-01,4.024e-22
7.786e-01,6.089e-22
7.798e-01,9.207e-22
7.810e-01,1.391e-21
7.822e-01,2.099e-21
7.834e-01,3.166e-21
7.847e-01,4.771e-21
7.859e-01,7.184e-21
7.871e-01,1.081e-20
7.883e-01,1.624e-20
7.895e-01,2.440e-20
7.908e-01,3.661e-20
7.920e-01,5.489e-20
7.932e-01,8.222e-20
7.944e-01,1.231e-19
7.956e-01,1.841e-19
7.969e-01,2.750e-19
7.981e-01,4.106e-19
7.993e-01,6.125e-19
8.005e-01,9.130e-19
8.017e-01,1.360e-18
8.030e-01,2.023e-18
8.042e-01,3.008e-18
8.054e-01,4.468e-18
8.066e-01,6.632e-18
8.078e-01,9.834e-18
8.091e-01,1.457e-17
8.103e-01,2.157e-17
8.115e-01,3.191e-17
8.127e-01,4.716e-17
8.139e-01,6.964e-17
8.152e-01,1.028e-16
8.164e-01,1.515e-16
8.176e-01,2.231e-16
8.188e-01,3.284e-16
8.200e-01,4.828e-16
8.213e-01,7.093e-16
8.225e-01,1.041e-15
8.237e-01,1.527e-15
8.249e-01,2.238e-15
8.261e-01,3.276e-15
8.274e-01,4.793e-15
8.286e-01,7.005e-15
8.298e-01,1.023e-14
8.310e-01,1.493e-14
8.322e-01,2.176e-14
8.335e-01,3.169e-14
8.347e-01,4.612e-14
8.359e-01,6.706e-14
8.371e-01,9.742e-14
8.383e-01,1.414e-13
8.396e-01,2.050e-13
8.408e-01,2.971e-13
8.420e-01,4.300e-13
8.432e-01,6.219e-13
8.444e-01,8.987e-13
8.457e-01,1.297e-12
8.469e-01,1.871e-12
8.481e-01,2.697e-12
8.493e-01,3.883e-12
8.505e-01,5.585e-12
8.518e-01,8.027e-12
8.530e-01,1.152e-11
8.542e-01,1.653e-11
8.554e-01,2.369e-11
8.566e-01,3.393e-11
8.579e-01,4.853e-11
8.591e-01,6.936e-11
8.603e-01,9.903e-11
8.615e-01,1.413e-10
8.627e-01,2.013e-10
8.640e-01,2.866e-10
8.652e-01,4.076e-10
8.664e-01,5.792e-10
8.676e-01,8.222e-10
8.688e-01,1.166e-09
8.701e-01,1.652e-09
8.713e-01,2.338e-09
8.725e-01,3.306e-09
8.737e-01,4.669e-09
8.749e-01,6.589e-09
8.762e-01,9.287e-09
8.774e-01,1.308e-08
8.786e-01,1.840e-08
8.798e-01,2.585e-08
8.810e-01,3.628e-08
8.823e-01,5.088e-08
8.835e-01,7.126e-08
8.847e-01,9.971e-08
8.859e-01,1.394e-07
8.871e-01,1.945e-07
8.884e-01,2.713e-07
8.896e-01,3.779e-07
8.908e-01,5.258e-07
8.920e-01,7.307e-07
8.932e-01,1.014e-06
8.945e-01,1.406e-06
8.957e-01,1.947e-06
8.969e-01,2.693e-06
8.981e-01,3.721e-06
8.993e-01,5.133e-06
9.006e-01,7.073e-06
9.018e-01,9.734e-06
9.030e-01,1.338e-05
9.042e-01,1.836e-05
9.054e-01,2.517e-05
9.067e-01,3.446e-05
9.079e-01,4.711e-05
9.091e-01,6.432e-05
9.103e-01,8.768e-05
9.115e-01,1.194e-04
9.128e-01,1.622e-04
9.140e-01,2.202e-04
9.152e-01,2.984e-04
9.164e-01,4.038e-04
9.176e-01,5.455e-04
9.189e-01,7.358e-04
9.201e-01,9.909e-04
9.213e-01,1.332e-03
9.225e-01,1.788e-03
9.237e-01,2.395e-03
9.250e-01,3.203e-03
9.262e-01,4.276e-03
9.274e-01,5.697e-03
9.286e-01,7.577e-03
9.298e-01,1.006e-02
9.311e-01,1.332e-02
9.323e-01,1.761e-02
9.335e-01,2.323e-02
9.347e-01,3.058e-02
9.359e-01,4.015e-02
9.372e-01,5.261e-02
9.384e-01,6.877e-02
9.396e-01,8.967e-02
9.408e-01,1.166e-01
9.421e-01,1.513e-01
9.433e-01,1.957e-01
9.445e-01,2.525e-01
9.457e-01,3.249e-01
9.469e-01,4.166e-01
9.482e-01,5.327e-01
9.494e-01,6.788e-01
9.506e-01,8.621e-01
9.518e-01,1.091e+00
9.530e-01,1.376e+00
9.543e-01,1.728e+00
9.555e-01,2.161e+00
9.567e-01,2.692e+00
9.579e-01,3.339e+00
9.591e-01,4.121e+00
9.604e-01,5.062e+00
9.616e-01,6.185e+00
9.628e-01,7.515e+00
9.640e-01,9.078e+00
9.652e-01,1.090e+01
9.665e-01,1.299e+01
9.677e-01,1.539e+01
9.689e-01,1.808e+01
9.701e-01,2.107e+01
9.713e-01,2.434e+01
9.726e-01,2.785e+01
9.738e-01,3.153e+01
9.750e-01,3.530e+01
9.762e-01,3.903e+01
9.774e-01,4.257e+01
9.787e-01,4.573e+01
9.799e-01,4.829e+01
9.811e-01,5.005e+01
9.823e-01,5.077e+01
9.835e-01,5.025e+01
9.848e-01,4.836e+01
9.860e-01,4.504e+01
9.872e-01,4.035e+01
9.884e-01,3.452e+01
9.896e-01,2.790e+01
9.909e-01,2.102e+01
9.921e-01,1.446e+01
9.933e-01,8.809e+00
9.945e-01,4.530e+00
9.957e-01,1.804e+00
9.970e-01,4.676e-01
9.982e-01,5.033e-02
9.994e-01,2.802e-04


==> anc/03_results/weak_zap/beta/0_02625.csv <==
transmittance,probability_density
7.743e-01,9.640e-30
7.754e-01,1.587e-29
7.766e-01,2.610e-29
7.777e-01,4.289e-29
7.788e-01,7.041e-29
7.799e-01,1.155e-28
7.811e-01,1.893e-28
7.822e-01,3.098e-28
7.833e-01,5.068e-28
7.845e-01,8.282e-28
7.856e-01,1.352e-27
7.867e-01,2.206e-27
7.879e-01,3.595e-27
7.890e-01,5.853e-27
7.901e-01,9.520e-27
7.913e-01,1.547e-26
7.924e-01,2.512e-26
7.935e-01,4.076e-26
7.947e-01,6.605e-26
7.958e-01,1.070e-25
7.969e-01,1.730e-25
7.981e-01,2.797e-25
7.992e-01,4.516e-25
8.003e-01,7.286e-25
8.014e-01,1.174e-24
8.026e-01,1.891e-24
8.037e-01,3.043e-24
8.048e-01,4.891e-24
8.060e-01,7.855e-24
8.071e-01,1.260e-23
8.082e-01,2.020e-23
8.094e-01,3.236e-23
8.105e-01,5.177e-23
8.116e-01,8.277e-23
8.128e-01,1.322e-22
8.139e-01,2.109e-22
8.150e-01,3.363e-22
8.162e-01,5.356e-22
8.173e-01,8.522e-22
8.184e-01,1.355e-21
8.195e-01,2.152e-21
8.207e-01,3.415e-21
8.218e-01,5.414e-21
8.229e-01,8.575e-21
8.241e-01,1.357e-20
8.252e-01,2.145e-20
8.263e-01,3.388e-20
8.275e-01,5.347e-20
8.286e-01,8.430e-20
8.297e-01,1.328e-19
8.309e-01,2.089e-19
8.320e-01,3.285e-19
8.331e-01,5.159e-19
8.343e-01,8.095e-19
8.354e-01,1.269e-18
8.365e-01,1.988e-18
8.376e-01,3.110e-18
8.388e-01,4.862e-18
8.399e-01,7.593e-18
8.410e-01,1.185e-17
8.422e-01,1.846e-17
8.433e-01,2.875e-17
8.444e-01,4.473e-17
8.456e-01,6.953e-17
8.467e-01,1.080e-16
8.478e-01,1.675e-16
8.490e-01,2.595e-16
8.501e-01,4.018e-16
8.512e-01,6.214e-16
8.524e-01,9.601e-16
8.535e-01,1.482e-15
8.546e-01,2.285e-15
8.558e-01,3.521e-15
8.569e-01,5.419e-15
8.580e-01,8.331e-15
8.591e-01,1.280e-14
8.603e-01,1.963e-14
8.614e-01,3.009e-14
8.625e-01,4.608e-14
8.637e-01,7.048e-14
8.648e-01,1.077e-13
8.659e-01,1.644e-13
8.671e-01,2.507e-13
8.682e-01,3.818e-13
8.693e-01,5.810e-13
8.705e-01,8.832e-13
8.716e-01,1.341e-12
8.727e-01,2.034e-12
8.739e-01,3.082e-12
8.750e-01,4.664e-12
8.761e-01,7.051e-12
8.772e-01,1.065e-11
8.784e-01,1.606e-11
8.795e-01,2.420e-11
8.806e-01,3.643e-11
8.818e-01,5.477e-11
8.829e-01,8.224e-11
8.840e-01,1.234e-10
8.852e-01,1.848e-10
8.863e-01,2.766e-10
8.874e-01,4.134e-10
8.886e-01,6.171e-10
8.897e-01,9.201e-10
8.908e-01,1.370e-09
8.920e-01,2.038e-09
8.931e-01,3.028e-09
8.942e-01,4.493e-09
8.953e-01,6.657e-09
8.965e-01,9.853e-09
8.976e-01,1.456e-08
8.987e-01,2.150e-08
8.999e-01,3.169e-08
9.010e-01,4.665e-08
9.021e-01,6.859e-08
9.033e-01,1.007e-07
9.044e-01,1.476e-07
9.055e-01,2.162e-07
9.067e-01,3.160e-07
9.078e-01,4.614e-07
9.089e-01,6.725e-07
9.101e-01,9.789e-07
9.112e-01,1.423e-06
9.123e-01,2.065e-06
9.135e-01,2.991e-06
9.146e-01,4.328e-06
9.157e-01,6.250e-06
9.168e-01,9.012e-06
9.180e-01,1.297e-05
9.191e-01,1.864e-05
9.202e-01,2.675e-05
9.214e-01,3.831e-05
9.225e-01,5.476e-05
9.236e-01,7.814e-05
9.248e-01,1.113e-04
9.259e-01,1.582e-04
9.270e-01,2.245e-04
9.282e-01,3.179e-04
9.293e-01,4.493e-04
9.304e-01,6.336e-04
9.316e-01,8.916e-04
9.327e-01,1.252e-03
9.338e-01,1.754e-03
9.349e-01,2.452e-03
9.361e-01,3.420e-03
9.372e-01,4.758e-03
9.383e-01,6.603e-03
9.395e-01,9.140e-03
9.406e-01,1.262e-02
9.417e-01,1.738e-02
9.429e-01,2.386e-02
9.440e-01,3.267e-02
9.451e-01,4.459e-02
9.463e-01,6.069e-02
9.474e-01,8.233e-02
9.485e-01,1.113e-01
9.497e-01,1.500e-01
9.508e-01,2.014e-01
9.519e-01,2.695e-01
9.530e-01,3.592e-01
9.542e-01,4.768e-01
9.553e-01,6.302e-01
9.564e-01,8.295e-01
9.576e-01,1.087e+00
9.587e-01,1.417e+00
9.598e-01,1.838e+00
9.610e-01,2.373e+00
9.621e-01,3.045e+00
9.632e-01,3.886e+00
9.644e-01,4.927e+00
9.655e-01,6.208e+00
9.666e-01,7.767e+00
9.678e-01,9.645e+00
9.689e-01,1.188e+01
9.700e-01,1.452e+01
9.712e-01,1.758e+01
9.723e-01,2.108e+01
9.734e-01,2.501e+01
9.745e-01,2.935e+01
9.757e-01,3.400e+01
9.768e-01,3.888e+01
9.779e-01,4.379e+01
9.791e-01,4.853e+01
9.802e-01,5.283e+01
9.813e-01,5.636e+01
9.825e-01,5.878e+01
9.836e-01,5.977e+01
9.847e-01,5.903e+01
9.859e-01,5.637e+01
9.870e-01,5.178e+01
9.881e-01,4.543e+01
9.893e-01,3.771e+01
9.904e-01,2.927e+01
9.915e-01,2.089e+01
9.926e-01,1.338e+01
9.938e-01,7.417e+00
9.949e-01,3.360e+00
9.960e-01,1.123e+00
9.972e-01,2.250e-01
9.983e-01,1.583e-02
9.994e-01,3.276e-05


==> anc/03_results/weak_zap/beta/0_027.csv <==
transmittance,probability_density
7.898e-01,8.935e-35
7.909e-01,1.590e-34
7.919e-01,2.827e-34
7.930e-01,5.020e-34
7.940e-01,8.907e-34
7.951e-01,1.579e-33
7.961e-01,2.796e-33
7.972e-01,4.945e-33
7.982e-01,8.739e-33
7.993e-01,1.543e-32
8.003e-01,2.721e-32
8.014e-01,4.795e-32
8.024e-01,8.439e-32
8.035e-01,1.484e-31
8.046e-01,2.607e-31
8.056e-01,4.575e-31
8.067e-01,8.021e-31
8.077e-01,1.405e-30
8.088e-01,2.458e-30
8.098e-01,4.297e-30
8.109e-01,7.503e-30
8.119e-01,1.309e-29
8.130e-01,2.281e-29
8.140e-01,3.972e-29
8.151e-01,6.908e-29
8.161e-01,1.200e-28
8.172e-01,2.083e-28
8.182e-01,3.613e-28
8.193e-01,6.259e-28
8.204e-01,1.083e-27
8.214e-01,1.873e-27
8.225e-01,3.234e-27
8.235e-01,5.581e-27
8.246e-01,9.620e-27
8.256e-01,1.656e-26
8.267e-01,2.849e-26
8.277e-01,4.897e-26
8.288e-01,8.407e-26
8.298e-01,1.442e-25
8.309e-01,2.470e-25
8.319e-01,4.228e-25
8.330e-01,7.229e-25
8.341e-01,1.235e-24
8.351e-01,2.107e-24
8.362e-01,3.591e-24
8.372e-01,6.116e-24
8.383e-01,1.040e-23
8.393e-01,1.768e-23
8.404e-01,3.001e-23
8.414e-01,5.090e-23
8.425e-01,8.623e-23
8.435e-01,1.459e-22
8.446e-01,2.467e-22
8.456e-01,4.167e-22
8.467e-01,7.029e-22
8.477e-01,1.185e-21
8.488e-01,1.994e-21
8.499e-01,3.354e-21
8.509e-01,5.635e-21
8.520e-01,9.457e-21
8.530e-01,1.585e-20
8.541e-01,2.655e-20
8.551e-01,4.442e-20
8.562e-01,7.422e-20
8.572e-01,1.239e-19
8.583e-01,2.066e-19
8.593e-01,3.441e-19
8.604e-01,5.726e-19
8.614e-01,9.517e-19
8.625e-01,1.580e-18
8.636e-01,2.620e-18
8.646e-01,4.341e-18
8.657e-01,7.182e-18
8.667e-01,1.187e-17
8.678e-01,1.960e-17
8.688e-01,3.232e-17
8.699e-01,5.325e-17
8.709e-01,8.761e-17
8.720e-01,1.440e-16
8.730e-01,2.364e-16
8.741e-01,3.876e-16
8.751e-01,6.348e-16
8.762e-01,1.039e-15
8.773e-01,1.697e-15
8.783e-01,2.769e-15
8.794e-01,4.514e-15
8.804e-01,7.350e-15
8.815e-01,1.195e-14
8.825e-01,1.941e-14
8.836e-01,3.149e-14
8.846e-01,5.103e-14
8.857e-01,8.257e-14
8.867e-01,1.334e-13
8.878e-01,2.154e-13
8.888e-01,3.472e-13
8.899e-01,5.590e-13
8.909e-01,8.989e-13
8.920e-01,1.443e-12
8.931e-01,2.315e-12
8.941e-01,3.708e-12
8.952e-01,5.930e-12
8.962e-01,9.472e-12
8.973e-01,1.511e-11
8.983e-01,2.407e-11
8.994e-01,3.828e-11
9.004e-01,6.081e-11
9.015e-01,9.645e-11
9.025e-01,1.528e-10
9.036e-01,2.416e-10
9.046e-01,3.816e-10
9.057e-01,6.017e-10
9.068e-01,9.474e-10
9.078e-01,1.489e-09
9.089e-01,2.338e-09
9.099e-01,3.664e-09
9.110e-01,5.733e-09
9.120e-01,8.957e-09
9.131e-01,1.397e-08
9.141e-01,2.175e-08
9.152e-01,3.382e-08
9.162e-01,5.248e-08
9.173e-01,8.129e-08
9.183e-01,1.257e-07
9.194e-01,1.941e-07
9.205e-01,2.990e-07
9.215e-01,4.599e-07
9.226e-01,7.061e-07
9.236e-01,1.082e-06
9.247e-01,1.654e-06
9.257e-01,2.525e-06
9.268e-01,3.846e-06
9.278e-01,5.845e-06
9.289e-01,8.866e-06
9.299e-01,1.342e-05
9.310e-01,2.026e-05
9.320e-01,3.054e-05
9.331e-01,4.591e-05
9.341e-01,6.885e-05
9.352e-01,1.030e-04
9.363e-01,1.538e-04
9.373e-01,2.289e-04
9.384e-01,3.399e-04
9.394e-01,5.034e-04
9.405e-01,7.435e-04
9.415e-01,1.095e-03
9.426e-01,1.608e-03
9.436e-01,2.355e-03
9.447e-01,3.438e-03
9.457e-01,5.003e-03
9.468e-01,7.256e-03
9.478e-01,1.049e-02
9.489e-01,1.511e-02
9.500e-01,2.169e-02
9.510e-01,3.102e-02
9.521e-01,4.420e-02
9.531e-01,6.271e-02
9.542e-01,8.862e-02
9.552e-01,1.247e-01
9.563e-01,1.747e-01
9.573e-01,2.435e-01
9.584e-01,3.378e-01
9.594e-01,4.663e-01
9.605e-01,6.402e-01
9.615e-01,8.740e-01
9.626e-01,1.186e+00
9.636e-01,1.600e+00
9.647e-01,2.144e+00
9.658e-01,2.854e+00
9.668e-01,3.770e+00
9.679e-01,4.943e+00
9.689e-01,6.429e+00
9.700e-01,8.287e+00
9.710e-01,1.058e+01
9.721e-01,1.339e+01
9.731e-01,1.675e+01
9.742e-01,2.072e+01
9.752e-01,2.531e+01
9.763e-01,3.051e+01
9.773e-01,3.624e+01
9.784e-01,4.237e+01
9.795e-01,4.868e+01
9.805e-01,5.487e+01
9.816e-01,6.054e+01
9.826e-01,6.522e+01
9.837e-01,6.842e+01
9.847e-01,6.965e+01
9.858e-01,6.849e+01
9.868e-01,6.475e+01
9.879e-01,5.844e+01
9.889e-01,4.996e+01
9.900e-01,4.001e+01
9.910e-01,2.959e+01
9.921e-01,1.981e+01
9.932e-01,1.167e+01
9.942e-01,5.794e+00
9.953e-01,2.265e+00
9.963e-01,6.175e-01
9.974e-01,9.190e-02
9.984e-01,3.961e-03
9.995e-01,2.623e-06


==> anc/03_results/weak_zap/beta/0_02775.csv <==
transmittance,probability_density
8.039e-01,6.628e-41
8.049e-01,1.297e-40
8.059e-01,2.534e-40
8.069e-01,4.945e-40
8.079e-01,9.643e-40
8.089e-01,1.878e-39
8.098e-01,3.654e-39
8.108e-01,7.102e-39
8.118e-01,1.379e-38
8.128e-01,2.674e-38
8.138e-01,5.180e-38
8.148e-01,1.002e-37
8.157e-01,1.938e-37
8.167e-01,3.741e-37
8.177e-01,7.216e-37
8.187e-01,1.390e-36
8.197e-01,2.676e-36
8.207e-01,5.144e-36
8.216e-01,9.879e-36
8.226e-01,1.895e-35
8.236e-01,3.631e-35
8.246e-01,6.951e-35
8.256e-01,1.329e-34
8.265e-01,2.538e-34
8.275e-01,4.843e-34
8.285e-01,9.229e-34
8.295e-01,1.757e-33
8.305e-01,3.341e-33
8.315e-01,6.345e-33
8.324e-01,1.204e-32
8.334e-01,2.282e-32
8.344e-01,4.320e-32
8.354e-01,8.169e-32
8.364e-01,1.543e-31
8.374e-01,2.912e-31
8.383e-01,5.488e-31
8.393e-01,1.033e-30
8.403e-01,1.943e-30
8.413e-01,3.650e-30
8.423e-01,6.848e-30
8.433e-01,1.284e-29
8.442e-01,2.403e-29
8.452e-01,4.494e-29
8.462e-01,8.394e-29
8.472e-01,1.566e-28
8.482e-01,2.919e-28
8.492e-01,5.434e-28
8.501e-01,1.010e-27
8.511e-01,1.877e-27
8.521e-01,3.482e-27
8.531e-01,6.451e-27
8.541e-01,1.194e-26
8.550e-01,2.208e-26
8.560e-01,4.077e-26
8.570e-01,7.520e-26
8.580e-01,1.385e-25
8.590e-01,2.549e-25
8.600e-01,4.686e-25
8.609e-01,8.603e-25
8.619e-01,1.577e-24
8.629e-01,2.889e-24
8.639e-01,5.285e-24
8.649e-01,9.657e-24
8.659e-01,1.762e-23
8.668e-01,3.212e-23
8.678e-01,5.848e-23
8.688e-01,1.063e-22
8.698e-01,1.931e-22
8.708e-01,3.503e-22
8.718e-01,6.347e-22
8.727e-01,1.148e-21
8.737e-01,2.075e-21
8.747e-01,3.746e-21
8.757e-01,6.752e-21
8.767e-01,1.216e-20
8.777e-01,2.186e-20
8.786e-01,3.925e-20
8.796e-01,7.040e-20
8.806e-01,1.261e-19
8.816e-01,2.256e-19
8.826e-01,4.030e-19
8.835e-01,7.190e-19
8.845e-01,1.281e-18
8.855e-01,2.279e-18
8.865e-01,4.051e-18
8.875e-01,7.189e-18
8.885e-01,1.274e-17
8.894e-01,2.255e-17
8.904e-01,3.985e-17
8.914e-01,7.033e-17
8.924e-01,1.239e-16
8.934e-01,2.181e-16
8.944e-01,3.833e-16
8.953e-01,6.727e-16
8.963e-01,1.179e-15
8.973e-01,2.063e-15
8.983e-01,3.604e-15
8.993e-01,6.288e-15
9.003e-01,1.095e-14
9.012e-01,1.905e-14
9.022e-01,3.309e-14
9.032e-01,5.737e-14
9.042e-01,9.933e-14
9.052e-01,1.717e-13
9.061e-01,2.963e-13
9.071e-01,5.106e-13
9.081e-01,8.783e-13
9.091e-01,1.508e-12
9.101e-01,2.586e-12
9.111e-01,4.427e-12
9.120e-01,7.564e-12
9.130e-01,1.290e-11
9.140e-01,2.197e-11
9.150e-01,3.734e-11
9.160e-01,6.336e-11
9.170e-01,1.073e-10
9.179e-01,1.814e-10
9.189e-01,3.060e-10
9.199e-01,5.154e-10
9.209e-01,8.662e-10
9.219e-01,1.453e-09
9.229e-01,2.433e-09
9.238e-01,4.064e-09
9.248e-01,6.776e-09
9.258e-01,1.127e-08
9.268e-01,1.872e-08
9.278e-01,3.100e-08
9.288e-01,5.125e-08
9.297e-01,8.451e-08
9.307e-01,1.391e-07
9.317e-01,2.283e-07
9.327e-01,3.738e-07
9.337e-01,6.106e-07
9.346e-01,9.950e-07
9.356e-01,1.617e-06
9.366e-01,2.622e-06
9.376e-01,4.238e-06
9.386e-01,6.834e-06
9.396e-01,1.099e-05
9.405e-01,1.761e-05
9.415e-01,2.816e-05
9.425e-01,4.487e-05
9.435e-01,7.129e-05
9.445e-01,1.129e-04
9.455e-01,1.782e-04
9.464e-01,2.803e-04
9.474e-01,4.395e-04
9.484e-01,6.865e-04
9.494e-01,1.068e-03
9.504e-01,1.657e-03
9.514e-01,2.558e-03
9.523e-01,3.935e-03
9.533e-01,6.026e-03
9.543e-01,9.189e-03
9.553e-01,1.395e-02
9.563e-01,2.108e-02
9.573e-01,3.169e-02
9.582e-01,4.740e-02
9.592e-01,7.053e-02
9.602e-01,1.044e-01
9.612e-01,1.536e-01
9.622e-01,2.246e-01
9.631e-01,3.264e-01
9.641e-01,4.711e-01
9.651e-01,6.754e-01
9.661e-01,9.613e-01
9.671e-01,1.358e+00
9.681e-01,1.902e+00
9.690e-01,2.641e+00
9.700e-01,3.635e+00
9.710e-01,4.954e+00
9.720e-01,6.683e+00
9.730e-01,8.916e+00
9.740e-01,1.176e+01
9.749e-01,1.531e+01
9.759e-01,1.966e+01
9.769e-01,2.488e+01
9.779e-01,3.100e+01
9.789e-01,3.795e+01
9.799e-01,4.560e+01
9.808e-01,5.366e+01
9.818e-01,6.172e+01
9.828e-01,6.921e+01
9.838e-01,7.546e+01
9.848e-01,7.971e+01
9.858e-01,8.123e+01
9.867e-01,7.946e+01
9.877e-01,7.416e+01
9.887e-01,6.551e+01
9.897e-01,5.425e+01
9.907e-01,4.157e+01
9.916e-01,2.898e+01
9.926e-01,1.794e+01
9.936e-01,9.541e+00
9.946e-01,4.142e+00
9.956e-01,1.352e+00
9.966e-01,2.877e-01
9.975e-01,2.978e-02
9.985e-01,7.058e-04
9.995e-01,1.163e-07


==> anc/03_results/weak_zap/beta/0_0285.csv <==
transmittance,probability_density
8.164e-01,1.179e-47
8.173e-01,2.559e-47
8.182e-01,5.549e-47
8.191e-01,1.202e-46
8.201e-01,2.599e-46
8.210e-01,5.614e-46
8.219e-01,1.211e-45
8.228e-01,2.611e-45
8.237e-01,5.619e-45
8.247e-01,1.208e-44
8.256e-01,2.595e-44
8.265e-01,5.565e-44
8.274e-01,1.192e-43
8.283e-01,2.551e-43
8.293e-01,5.453e-43
8.302e-01,1.164e-42
8.311e-01,2.482e-42
8.320e-01,5.286e-42
8.329e-01,1.124e-41
8.339e-01,2.389e-41
8.348e-01,5.070e-41
8.357e-01,1.075e-40
8.366e-01,2.275e-40
8.375e-01,4.810e-40
8.385e-01,1.016e-39
8.394e-01,2.143e-39
8.403e-01,4.514e-39
8.412e-01,9.498e-39
8.421e-01,1.996e-38
8.431e-01,4.191e-38
8.440e-01,8.786e-38
8.449e-01,1.840e-37
8.458e-01,3.848e-37
8.467e-01,8.038e-37
8.477e-01,1.677e-36
8.486e-01,3.495e-36
8.495e-01,7.273e-36
8.504e-01,1.512e-35
8.513e-01,3.139e-35
8.523e-01,6.509e-35
8.532e-01,1.348e-34
8.541e-01,2.788e-34
8.550e-01,5.760e-34
8.559e-01,1.188e-33
8.569e-01,2.449e-33
8.578e-01,5.040e-33
8.587e-01,1.036e-32
8.596e-01,2.127e-32
8.606e-01,4.361e-32
8.615e-01,8.930e-32
8.624e-01,1.826e-31
8.633e-01,3.730e-31
8.642e-01,7.609e-31
8.652e-01,1.550e-30
8.661e-01,3.154e-30
8.670e-01,6.408e-30
8.679e-01,1.300e-29
8.688e-01,2.636e-29
8.698e-01,5.335e-29
8.707e-01,1.078e-28
8.716e-01,2.177e-28
8.725e-01,4.388e-28
8.734e-01,8.835e-28
8.744e-01,1.776e-27
8.753e-01,3.567e-27
8.762e-01,7.152e-27
8.771e-01,1.432e-26
8.780e-01,2.864e-26
8.790e-01,5.720e-26
8.799e-01,1.141e-25
8.808e-01,2.272e-25
8.817e-01,4.518e-25
8.826e-01,8.972e-25
8.836e-01,1.779e-24
8.845e-01,3.523e-24
8.854e-01,6.968e-24
8.863e-01,1.376e-23
8.872e-01,2.713e-23
8.882e-01,5.342e-23
8.891e-01,1.050e-22
8.900e-01,2.062e-22
8.909e-01,4.042e-22
8.918e-01,7.912e-22
8.928e-01,1.546e-21
8.937e-01,3.018e-21
8.946e-01,5.880e-21
8.955e-01,1.144e-20
8.964e-01,2.222e-20
8.974e-01,4.310e-20
8.983e-01,8.346e-20
8.992e-01,1.614e-19
9.001e-01,3.115e-19
9.011e-01,6.003e-19
9.020e-01,1.155e-18
9.029e-01,2.219e-18
9.038e-01,4.255e-18
9.047e-01,8.146e-18
9.057e-01,1.557e-17
9.066e-01,2.971e-17
9.075e-01,5.659e-17
9.084e-01,1.076e-16
9.093e-01,2.042e-16
9.103e-01,3.870e-16
9.112e-01,7.319e-16
9.121e-01,1.382e-15
9.130e-01,2.604e-15
9.139e-01,4.898e-15
9.149e-01,9.195e-15
9.158e-01,1.723e-14
9.167e-01,3.223e-14
9.176e-01,6.015e-14
9.185e-01,1.121e-13
9.195e-01,2.083e-13
9.204e-01,3.865e-13
9.213e-01,7.157e-13
9.222e-01,1.322e-12
9.231e-01,2.438e-12
9.241e-01,4.486e-12
9.250e-01,8.235e-12
9.259e-01,1.508e-11
9.268e-01,2.757e-11
9.277e-01,5.027e-11
9.287e-01,9.144e-11
9.296e-01,1.659e-10
9.305e-01,3.004e-10
9.314e-01,5.426e-10
9.323e-01,9.774e-10
9.333e-01,1.756e-09
9.342e-01,3.147e-09
9.351e-01,5.626e-09
9.360e-01,1.003e-08
9.369e-01,1.783e-08
9.379e-01,3.160e-08
9.388e-01,5.585e-08
9.397e-01,9.842e-08
9.406e-01,1.729e-07
9.416e-01,3.029e-07
9.425e-01,5.288e-07
9.434e-01,9.203e-07
9.443e-01,1.596e-06
9.452e-01,2.759e-06
9.462e-01,4.753e-06
9.471e-01,8.158e-06
9.480e-01,1.395e-05
9.489e-01,2.377e-05
9.498e-01,4.033e-05
9.508e-01,6.815e-05
9.517e-01,1.147e-04
9.526e-01,1.922e-04
9.535e-01,3.207e-04
9.544e-01,5.326e-04
9.554e-01,8.802e-04
9.563e-01,1.448e-03
9.572e-01,2.369e-03
9.581e-01,3.856e-03
9.590e-01,6.243e-03
9.600e-01,1.005e-02
9.609e-01,1.608e-02
9.618e-01,2.557e-02
9.627e-01,4.040e-02
9.636e-01,6.341e-02
9.646e-01,9.882e-02
9.655e-01,1.529e-01
9.664e-01,2.347e-01
9.673e-01,3.573e-01
9.682e-01,5.393e-01
9.692e-01,8.068e-01
9.701e-01,1.196e+00
9.710e-01,1.754e+00
9.719e-01,2.545e+00
9.728e-01,3.652e+00
9.738e-01,5.177e+00
9.747e-01,7.246e+00
9.756e-01,1.000e+01
9.765e-01,1.360e+01
9.774e-01,1.820e+01
9.784e-01,2.394e+01
9.793e-01,3.091e+01
9.802e-01,3.911e+01
9.811e-01,4.839e+01
9.821e-01,5.843e+01
9.830e-01,6.869e+01
9.839e-01,7.837e+01
9.848e-01,8.651e+01
9.857e-01,9.199e+01
9.867e-01,9.378e+01
9.876e-01,9.112e+01
9.885e-01,8.376e+01
9.894e-01,7.218e+01
9.903e-01,5.764e+01
9.913e-01,4.200e+01
9.922e-01,2.738e+01
9.931e-01,1.553e+01
9.940e-01,7.359e+00
9.949e-01,2.746e+00
9.959e-01,7.329e-01
9.968e-01,1.181e-01
9.977e-01,8.140e-03
9.986e-01,9.885e-05
9.995e-01,3.447e-09


==> anc/03_results/weak_zap/beta/0_02925.csv <==
transmittance,probability_density
8.277e-01,1.622e-55
8.286e-01,3.973e-55
8.294e-01,9.717e-55
8.303e-01,2.374e-54
8.312e-01,5.790e-54
8.320e-01,1.411e-53
8.329e-01,3.432e-53
8.337e-01,8.340e-53
8.346e-01,2.024e-52
8.355e-01,4.905e-52
8.363e-01,1.187e-51
8.372e-01,2.870e-51
8.381e-01,6.929e-51
8.389e-01,1.671e-50
8.398e-01,4.022e-50
8.407e-01,9.673e-50
8.415e-01,2.323e-49
8.424e-01,5.572e-49
8.433e-01,1.335e-48
8.441e-01,3.192e-48
8.450e-01,7.627e-48
8.458e-01,1.820e-47
8.467e-01,4.336e-47
8.476e-01,1.032e-46
8.484e-01,2.452e-46
8.493e-01,5.818e-46
8.502e-01,1.379e-45
8.510e-01,3.264e-45
8.519e-01,7.715e-45
8.528e-01,1.821e-44
8.536e-01,4.294e-44
8.545e-01,1.011e-43
8.553e-01,2.377e-43
8.562e-01,5.580e-43
8.571e-01,1.308e-42
8.579e-01,3.064e-42
8.588e-01,7.164e-42
8.597e-01,1.673e-41
8.605e-01,3.901e-41
8.614e-01,9.085e-41
8.622e-01,2.113e-40
8.631e-01,4.907e-40
8.640e-01,1.138e-39
8.648e-01,2.636e-39
8.657e-01,6.096e-39
8.666e-01,1.408e-38
8.674e-01,3.247e-38
8.683e-01,7.478e-38
8.692e-01,1.720e-37
8.700e-01,3.950e-37
8.709e-01,9.058e-37
8.718e-01,2.074e-36
8.726e-01,4.743e-36
8.735e-01,1.083e-35
8.743e-01,2.470e-35
8.752e-01,5.624e-35
8.761e-01,1.279e-34
8.769e-01,2.903e-34
8.778e-01,6.581e-34
8.787e-01,1.490e-33
8.795e-01,3.367e-33
8.804e-01,7.600e-33
8.813e-01,1.713e-32
8.821e-01,3.854e-32
8.830e-01,8.659e-32
8.838e-01,1.943e-31
8.847e-01,4.352e-31
8.856e-01,9.733e-31
8.864e-01,2.174e-30
8.873e-01,4.846e-30
8.882e-01,1.079e-29
8.890e-01,2.398e-29
8.899e-01,5.323e-29
8.907e-01,1.179e-28
8.916e-01,2.609e-28
8.925e-01,5.763e-28
8.933e-01,1.271e-27
8.942e-01,2.798e-27
8.951e-01,6.149e-27
8.959e-01,1.349e-26
8.968e-01,2.956e-26
8.977e-01,6.466e-26
8.985e-01,1.412e-25
8.994e-01,3.077e-25
9.002e-01,6.696e-25
9.011e-01,1.455e-24
9.020e-01,3.154e-24
9.028e-01,6.828e-24
9.037e-01,1.475e-23
9.046e-01,3.183e-23
9.054e-01,6.853e-23
9.063e-01,1.473e-22
9.072e-01,3.160e-22
9.080e-01,6.767e-22
9.089e-01,1.446e-21
9.098e-01,3.086e-21
9.106e-01,6.571e-21
9.115e-01,1.397e-20
9.123e-01,2.963e-20
9.132e-01,6.272e-20
9.141e-01,1.325e-19
9.149e-01,2.794e-19
9.158e-01,5.881e-19
9.167e-01,1.235e-18
9.175e-01,2.588e-18
9.184e-01,5.413e-18
9.192e-01,1.130e-17
9.201e-01,2.353e-17
9.210e-01,4.889e-17
9.218e-01,1.014e-16
9.227e-01,2.097e-16
9.236e-01,4.328e-16
9.244e-01,8.913e-16
9.253e-01,1.831e-15
9.262e-01,3.754e-15
9.270e-01,7.675e-15
9.279e-01,1.566e-14
9.287e-01,3.186e-14
9.296e-01,6.466e-14
9.305e-01,1.309e-13
9.313e-01,2.643e-13
9.322e-01,5.324e-13
9.331e-01,1.069e-12
9.339e-01,2.142e-12
9.348e-01,4.278e-12
9.357e-01,8.522e-12
9.365e-01,1.692e-11
9.374e-01,3.352e-11
9.383e-01,6.617e-11
9.391e-01,1.302e-10
9.400e-01,2.555e-10
9.408e-01,4.998e-10
9.417e-01,9.744e-10
9.426e-01,1.893e-09
9.434e-01,3.666e-09
9.443e-01,7.074e-09
9.452e-01,1.360e-08
9.460e-01,2.605e-08
9.469e-01,4.972e-08
9.478e-01,9.453e-08
9.486e-01,1.790e-07
9.495e-01,3.376e-07
9.503e-01,6.340e-07
9.512e-01,1.186e-06
9.521e-01,2.207e-06
9.529e-01,4.091e-06
9.538e-01,7.546e-06
9.547e-01,1.385e-05
9.555e-01,2.530e-05
9.564e-01,4.598e-05
9.572e-01,8.310e-05
9.581e-01,1.494e-04
9.590e-01,2.670e-04
9.598e-01,4.743e-04
9.607e-01,8.376e-04
9.616e-01,1.470e-03
9.624e-01,2.561e-03
9.633e-01,4.433e-03
9.642e-01,7.618e-03
9.650e-01,1.299e-02
9.659e-01,2.198e-02
9.667e-01,3.690e-02
9.676e-01,6.139e-02
9.685e-01,1.012e-01
9.693e-01,1.653e-01
9.702e-01,2.673e-01
9.711e-01,4.277e-01
9.719e-01,6.766e-01
9.728e-01,1.058e+00
9.737e-01,1.634e+00
9.745e-01,2.489e+00
9.754e-01,3.739e+00
9.763e-01,5.533e+00
9.771e-01,8.056e+00
9.780e-01,1.153e+01
9.788e-01,1.619e+01
9.797e-01,2.227e+01
9.806e-01,2.998e+01
9.814e-01,3.941e+01
9.823e-01,5.048e+01
9.832e-01,6.282e+01
9.840e-01,7.576e+01
9.849e-01,8.823e+01
9.857e-01,9.881e+01
9.866e-01,1.059e+02
9.875e-01,1.081e+02
9.883e-01,1.042e+02
9.892e-01,9.411e+01
9.901e-01,7.881e+01
9.909e-01,6.033e+01
9.918e-01,4.149e+01
9.927e-01,2.502e+01
9.935e-01,1.281e+01
9.944e-01,5.313e+00
9.952e-01,1.663e+00
9.961e-01,3.511e-01
9.970e-01,4.093e-02
9.978e-01,1.759e-03
9.987e-01,9.813e-06
9.996e-01,5.614e-11


==> anc/03_results/weak_zap/beta/0_03.csv <==
transmittance,probability_density
8.377e-01,5.538e-64
8.385e-01,1.544e-63
8.393e-01,4.297e-63
8.401e-01,1.194e-62
8.409e-01,3.315e-62
8.417e-01,9.188e-62
8.426e-01,2.543e-61
8.434e-01,7.029e-61
8.442e-01,1.940e-60
8.450e-01,5.347e-60
8.458e-01,1.471e-59
8.466e-01,4.044e-59
8.474e-01,1.110e-58
8.483e-01,3.041e-58
8.491e-01,8.323e-58
8.499e-01,2.274e-57
8.507e-01,6.206e-57
8.515e-01,1.691e-56
8.523e-01,4.601e-56
8.531e-01,1.250e-55
8.540e-01,3.392e-55
8.548e-01,9.188e-55
8.556e-01,2.486e-54
8.564e-01,6.714e-54
8.572e-01,1.811e-53
8.580e-01,4.878e-53
8.588e-01,1.312e-52
8.596e-01,3.524e-52
8.605e-01,9.449e-52
8.613e-01,2.530e-51
8.621e-01,6.765e-51
8.629e-01,1.806e-50
8.637e-01,4.815e-50
8.645e-01,1.282e-49
8.653e-01,3.407e-49
8.662e-01,9.042e-49
8.670e-01,2.396e-48
8.678e-01,6.340e-48
8.686e-01,1.675e-47
8.694e-01,4.419e-47
8.702e-01,1.164e-46
8.710e-01,3.062e-46
8.719e-01,8.041e-46
8.727e-01,2.108e-45
8.735e-01,5.520e-45
8.743e-01,1.443e-44
8.751e-01,3.766e-44
8.759e-01,9.814e-44
8.767e-01,2.554e-43
8.775e-01,6.634e-43
8.784e-01,1.721e-42
8.792e-01,4.456e-42
8.800e-01,1.152e-41
8.808e-01,2.974e-41
8.816e-01,7.666e-41
8.824e-01,1.973e-40
8.832e-01,5.068e-40
8.841e-01,1.300e-39
8.849e-01,3.329e-39
8.857e-01,8.511e-39
8.865e-01,2.172e-38
8.873e-01,5.536e-38
8.881e-01,1.408e-37
8.889e-01,3.577e-37
8.898e-01,9.069e-37
8.906e-01,2.296e-36
8.914e-01,5.801e-36
8.922e-01,1.463e-35
8.930e-01,3.686e-35
8.938e-01,9.266e-35
8.946e-01,2.326e-34
8.954e-01,5.826e-34
8.963e-01,1.457e-33
8.971e-01,3.638e-33
8.979e-01,9.066e-33
8.987e-01,2.255e-32
8.995e-01,5.600e-32
9.003e-01,1.388e-31
9.011e-01,3.435e-31
9.020e-01,8.482e-31
9.028e-01,2.091e-30
9.036e-01,5.145e-30
9.044e-01,1.263e-29
9.052e-01,3.097e-29
9.060e-01,7.577e-29
9.068e-01,1.850e-28
9.077e-01,4.509e-28
9.085e-01,1.097e-27
9.093e-01,2.662e-27
9.101e-01,6.449e-27
9.109e-01,1.559e-26
9.117e-01,3.762e-26
9.125e-01,9.059e-26
9.133e-01,2.177e-25
9.142e-01,5.220e-25
9.150e-01,1.249e-24
9.158e-01,2.982e-24
9.166e-01,7.105e-24
9.174e-01,1.689e-23
9.182e-01,4.007e-23
9.190e-01,9.484e-23
9.199e-01,2.240e-22
9.207e-01,5.277e-22
9.215e-01,1.240e-21
9.223e-01,2.909e-21
9.231e-01,6.807e-21
9.239e-01,1.589e-20
9.247e-01,3.699e-20
9.256e-01,8.592e-20
9.264e-01,1.991e-19
9.272e-01,4.600e-19
9.280e-01,1.060e-18
9.288e-01,2.438e-18
9.296e-01,5.591e-18
9.304e-01,1.279e-17
9.312e-01,2.916e-17
9.321e-01,6.632e-17
9.329e-01,1.504e-16
9.337e-01,3.402e-16
9.345e-01,7.671e-16
9.353e-01,1.725e-15
9.361e-01,3.866e-15
9.369e-01,8.640e-15
9.378e-01,1.925e-14
9.386e-01,4.274e-14
9.394e-01,9.462e-14
9.402e-01,2.088e-13
9.410e-01,4.590e-13
9.418e-01,1.006e-12
9.426e-01,2.197e-12
9.435e-01,4.780e-12
9.443e-01,1.036e-11
9.451e-01,2.238e-11
9.459e-01,4.816e-11
9.467e-01,1.032e-10
9.475e-01,2.203e-10
9.483e-01,4.684e-10
9.491e-01,9.917e-10
9.500e-01,2.091e-09
9.508e-01,4.387e-09
9.516e-01,9.166e-09
9.524e-01,1.906e-08
9.532e-01,3.944e-08
9.540e-01,8.123e-08
9.548e-01,1.664e-07
9.557e-01,3.392e-07
9.565e-01,6.876e-07
9.573e-01,1.386e-06
9.581e-01,2.778e-06
9.589e-01,5.536e-06
9.597e-01,1.096e-05
9.605e-01,2.157e-05
9.614e-01,4.217e-05
9.622e-01,8.188e-05
9.630e-01,1.578e-04
9.638e-01,3.020e-04
9.646e-01,5.736e-04
9.654e-01,1.081e-03
9.662e-01,2.019e-03
9.670e-01,3.739e-03
9.679e-01,6.862e-03
9.687e-01,1.247e-02
9.695e-01,2.245e-02
9.703e-01,3.999e-02
9.711e-01,7.045e-02
9.719e-01,1.227e-01
9.727e-01,2.110e-01
9.736e-01,3.584e-01
9.744e-01,6.003e-01
9.752e-01,9.911e-01
9.760e-01,1.611e+00
9.768e-01,2.577e+00
9.776e-01,4.049e+00
9.784e-01,6.245e+00
9.793e-01,9.439e+00
9.801e-01,1.396e+01
9.809e-01,2.017e+01
9.817e-01,2.841e+01
9.825e-01,3.892e+01
9.833e-01,5.173e+01
9.841e-01,6.652e+01
9.849e-01,8.246e+01
9.858e-01,9.816e+01
9.866e-01,1.117e+02
9.874e-01,1.208e+02
9.882e-01,1.233e+02
9.890e-01,1.179e+02
9.898e-01,1.045e+02
9.906e-01,8.484e+01
9.915e-01,6.207e+01
9.923e-01,4.009e+01
9.931e-01,2.223e+01
9.939e-01,1.019e+01
9.947e-01,3.660e+00
9.955e-01,9.478e-01
9.963e-01,1.553e-01
9.972e-01,1.277e-02
9.980e-01,3.294e-04
9.988e-01,7.931e-07
9.996e-01,6.441e-13


==> anc/03_results/weak_zap/beta_total_probability/0_00075.csv <==
transmittance,probability_density
3.303e-05,1.036e-20
9.908e-05,5.936e-11
1.651e-04,4.865e-07
2.312e-04,7.482e-05
2.972e-04,1.682e-03
3.633e-04,1.238e-02
4.294e-04,4.507e-02
4.954e-04,1.048e-01
5.615e-04,1.867e-01
6.275e-04,2.904e-01
6.936e-04,4.264e-01
7.596e-04,6.082e-01
8.257e-04,8.440e-01
8.917e-04,1.136e+00
9.578e-04,1.486e+00
1.024e-03,1.896e+00
1.090e-03,2.374e+00
1.156e-03,2.930e+00
1.222e-03,3.575e+00
1.288e-03,4.322e+00
1.354e-03,5.178e+00
1.420e-03,6.153e+00
1.486e-03,7.254e+00
1.552e-03,8.489e+00
1.618e-03,9.865e+00
1.684e-03,1.139e+01
1.750e-03,1.307e+01
1.817e-03,1.491e+01
1.883e-03,1.692e+01
1.949e-03,1.912e+01
2.015e-03,2.150e+01
2.081e-03,2.409e+01
2.147e-03,2.690e+01
2.213e-03,2.992e+01
2.279e-03,3.318e+01
2.345e-03,3.669e+01
2.411e-03,4.044e+01
2.477e-03,4.447e+01
2.543e-03,4.876e+01
2.609e-03,5.333e+01
2.675e-03,5.819e+01
2.741e-03,6.333e+01
2.807e-03,6.876e+01
2.873e-03,7.448e+01
2.939e-03,8.050e+01
3.006e-03,8.679e+01
3.072e-03,9.337e+01
3.138e-03,1.002e+02
3.204e-03,1.073e+02
3.270e-03,1.146e+02
3.336e-03,1.222e+02
3.402e-03,1.300e+02
3.468e-03,1.379e+02
3.534e-03,1.460e+02
3.600e-03,1.542e+02
3.666e-03,1.625e+02
3.732e-03,1.708e+02
3.798e-03,1.791e+02
3.864e-03,1.874e+02
3.930e-03,1.956e+02
3.996e-03,2.036e+02
4.062e-03,2.115e+02
4.128e-03,2.192e+02
4.194e-03,2.266e+02
4.261e-03,2.337e+02
4.327e-03,2.404e+02
4.393e-03,2.467e+02
4.459e-03,2.526e+02
4.525e-03,2.580e+02
4.591e-03,2.629e+02
4.657e-03,2.672e+02
4.723e-03,2.710e+02
4.789e-03,2.742e+02
4.855e-03,2.767e+02
4.921e-03,2.787e+02
4.987e-03,2.800e+02
5.053e-03,2.806e+02
5.119e-03,2.807e+02
5.185e-03,2.801e+02
5.251e-03,2.788e+02
5.317e-03,2.770e+02
5.383e-03,2.746e+02
5.450e-03,2.716e+02
5.516e-03,2.681e+02
5.582e-03,2.640e+02
5.648e-03,2.595e+02
5.714e-03,2.545e+02
5.780e-03,2.491e+02
5.846e-03,2.434e+02
5.912e-03,2.373e+02
5.978e-03,2.308e+02
6.044e-03,2.242e+02
6.110e-03,2.173e+02
6.176e-03,2.102e+02
6.242e-03,2.030e+02
6.308e-03,1.956e+02
6.374e-03,1.882e+02
6.440e-03,1.807e+02
6.506e-03,1.732e+02
6.572e-03,1.658e+02
6.639e-03,1.584e+02
6.705e-03,1.510e+02
6.771e-03,1.438e+02
6.837e-03,1.367e+02
6.903e-03,1.297e+02
6.969e-03,1.229e+02
7.035e-03,1.163e+02
7.101e-03,1.098e+02
7.167e-03,1.035e+02
7.233e-03,9.749e+01
7.299e-03,9.166e+01
7.365e-03,8.604e+01
7.431e-03,8.066e+01
7.497e-03,7.550e+01
7.563e-03,7.057e+01
7.629e-03,6.587e+01
7.695e-03,6.140e+01
7.761e-03,5.715e+01
7.828e-03,5.313e+01
7.894e-03,4.932e+01
7.960e-03,4.573e+01
8.026e-03,4.234e+01
8.092e-03,3.916e+01
8.158e-03,3.616e+01
8.224e-03,3.336e+01
8.290e-03,3.074e+01
8.356e-03,2.828e+01
8.422e-03,2.600e+01
8.488e-03,2.386e+01
8.554e-03,2.188e+01
8.620e-03,2.004e+01
8.686e-03,1.834e+01
8.752e-03,1.676e+01
8.818e-03,1.530e+01
8.884e-03,1.395e+01
8.950e-03,1.271e+01
9.017e-03,1.156e+01
9.083e-03,1.051e+01
9.149e-03,9.542e+00
9.215e-03,8.655e+00
9.281e-03,7.843e+00
9.347e-03,7.100e+00
9.413e-03,6.421e+00
9.479e-03,5.802e+00
9.545e-03,5.237e+00
9.611e-03,4.722e+00
9.677e-03,4.254e+00
9.743e-03,3.829e+00
9.809e-03,3.444e+00
9.875e-03,3.094e+00
9.941e-03,2.777e+00
1.001e-02,2.491e+00
1.007e-02,2.232e+00
1.014e-02,1.998e+00
1.021e-02,1.787e+00
1.027e-02,1.598e+00
1.034e-02,1.427e+00
1.040e-02,1.273e+00
1.047e-02,1.135e+00
1.054e-02,1.011e+00
1.060e-02,9.000e-01
1.067e-02,8.005e-01
1.073e-02,7.114e-01
1.080e-02,6.318e-01
1.087e-02,5.606e-01
1.093e-02,4.971e-01
1.100e-02,4.405e-01
1.106e-02,3.900e-01
1.113e-02,3.450e-01
1.120e-02,3.050e-01
1.126e-02,2.695e-01
1.133e-02,2.379e-01
1.139e-02,2.099e-01
1.146e-02,1.851e-01
1.153e-02,1.630e-01
1.159e-02,1.435e-01
1.166e-02,1.263e-01
1.172e-02,1.110e-01
1.179e-02,9.757e-02
1.186e-02,8.568e-02
1.192e-02,7.518e-02
1.199e-02,6.593e-02
1.206e-02,5.779e-02
1.212e-02,5.061e-02
1.219e-02,4.430e-02
1.225e-02,3.876e-02
1.232e-02,3.388e-02
1.239e-02,2.960e-02
1.245e-02,2.585e-02
1.252e-02,2.256e-02
1.258e-02,1.968e-02
1.265e-02,1.715e-02
1.272e-02,1.494e-02
1.278e-02,1.301e-02
1.285e-02,1.132e-02
1.291e-02,9.847e-03
1.298e-02,8.559e-03
1.305e-02,7.436e-03
1.311e-02,6.457e-03
1.318e-02,5.603e-03


==> anc/03_results/weak_zap/beta_total_probability/0_0015.csv <==
transmittance,probability_density
1.137e-04,6.830e-18
3.410e-04,1.951e-08
5.683e-04,5.617e-05
7.956e-04,2.798e-03
1.023e-03,2.028e-02
1.250e-03,5.052e-02
1.478e-03,6.978e-02
1.705e-03,7.594e-02
1.932e-03,8.678e-02
2.159e-03,1.153e-01
2.387e-03,1.615e-01
2.614e-03,2.182e-01
2.841e-03,2.788e-01
3.069e-03,3.426e-01
3.296e-03,4.142e-01
3.523e-03,5.012e-01
3.751e-03,6.111e-01
3.978e-03,7.497e-01
4.205e-03,9.208e-01
4.433e-03,1.126e+00
4.660e-03,1.366e+00
4.887e-03,1.641e+00
5.115e-03,1.951e+00
5.342e-03,2.295e+00
5.569e-03,2.675e+00
5.797e-03,3.092e+00
6.024e-03,3.547e+00
6.251e-03,4.043e+00
6.478e-03,4.583e+00
6.706e-03,5.168e+00
6.933e-03,5.804e+00
7.160e-03,6.494e+00
7.388e-03,7.243e+00
7.615e-03,8.054e+00
7.842e-03,8.933e+00
8.070e-03,9.883e+00
8.297e-03,1.091e+01
8.524e-03,1.202e+01
8.752e-03,1.321e+01
8.979e-03,1.448e+01
9.206e-03,1.585e+01
9.434e-03,1.730e+01
9.661e-03,1.884e+01
9.888e-03,2.048e+01
1.012e-02,2.221e+01
1.034e-02,2.402e+01
1.057e-02,2.592e+01
1.080e-02,2.791e+01
1.102e-02,2.997e+01
1.125e-02,3.212e+01
1.148e-02,3.433e+01
1.171e-02,3.660e+01
1.193e-02,3.893e+01
1.216e-02,4.131e+01
1.239e-02,4.373e+01
1.262e-02,4.618e+01
1.284e-02,4.864e+01
1.307e-02,5.111e+01
1.330e-02,5.357e+01
1.353e-02,5.601e+01
1.375e-02,5.843e+01
1.398e-02,6.079e+01
1.421e-02,6.309e+01
1.443e-02,6.533e+01
1.466e-02,6.747e+01
1.489e-02,6.951e+01
1.512e-02,7.144e+01
1.534e-02,7.324e+01
1.557e-02,7.491e+01
1.580e-02,7.643e+01
1.603e-02,7.779e+01
1.625e-02,7.898e+01
1.648e-02,8.000e+01
1.671e-02,8.084e+01
1.693e-02,8.150e+01
1.716e-02,8.197e+01
1.739e-02,8.225e+01
1.762e-02,8.233e+01
1.784e-02,8.223e+01
1.807e-02,8.195e+01
1.830e-02,8.148e+01
1.853e-02,8.083e+01
1.875e-02,8.001e+01
1.898e-02,7.903e+01
1.921e-02,7.789e+01
1.944e-02,7.660e+01
1.966e-02,7.518e+01
1.989e-02,7.363e+01
2.012e-02,7.196e+01
2.034e-02,7.018e+01
2.057e-02,6.831e+01
2.080e-02,6.636e+01
2.103e-02,6.433e+01
2.125e-02,6.225e+01
2.148e-02,6.012e+01
2.171e-02,5.795e+01
2.194e-02,5.576e+01
2.216e-02,5.355e+01
2.239e-02,5.133e+01
2.262e-02,4.912e+01
2.285e-02,4.692e+01
2.307e-02,4.474e+01
2.330e-02,4.258e+01
2.353e-02,4.046e+01
2.375e-02,3.839e+01
2.398e-02,3.635e+01
2.421e-02,3.437e+01
2.444e-02,3.245e+01
2.466e-02,3.058e+01
2.489e-02,2.878e+01
2.512e-02,2.704e+01
2.535e-02,2.536e+01
2.557e-02,2.376e+01
2.580e-02,2.222e+01
2.603e-02,2.075e+01
2.625e-02,1.935e+01
2.648e-02,1.802e+01
2.671e-02,1.676e+01
2.694e-02,1.556e+01
2.716e-02,1.443e+01
2.739e-02,1.336e+01
2.762e-02,1.236e+01
2.785e-02,1.141e+01
2.807e-02,1.053e+01
2.830e-02,9.697e+00
2.853e-02,8.921e+00
2.876e-02,8.197e+00
2.898e-02,7.522e+00
2.921e-02,6.895e+00
2.944e-02,6.312e+00
2.966e-02,5.771e+00
2.989e-02,5.271e+00
3.012e-02,4.808e+00
3.035e-02,4.381e+00
3.057e-02,3.987e+00
3.080e-02,3.625e+00
3.103e-02,3.291e+00
3.126e-02,2.985e+00
3.148e-02,2.705e+00
3.171e-02,2.448e+00
3.194e-02,2.214e+00
3.217e-02,1.999e+00
3.239e-02,1.804e+00
3.262e-02,1.626e+00
3.285e-02,1.464e+00
3.307e-02,1.317e+00
3.330e-02,1.184e+00
3.353e-02,1.063e+00
3.376e-02,9.529e-01
3.398e-02,8.539e-01
3.421e-02,7.644e-01
3.444e-02,6.836e-01
3.467e-02,6.108e-01
3.489e-02,5.453e-01
3.512e-02,4.863e-01
3.535e-02,4.333e-01
3.557e-02,3.858e-01
3.580e-02,3.432e-01
3.603e-02,3.050e-01
3.626e-02,2.708e-01
3.648e-02,2.403e-01
3.671e-02,2.130e-01
3.694e-02,1.887e-01
3.717e-02,1.670e-01
3.739e-02,1.477e-01
3.762e-02,1.305e-01
3.785e-02,1.152e-01
3.808e-02,1.016e-01
3.830e-02,8.958e-02
3.853e-02,7.891e-02
3.876e-02,6.945e-02
3.898e-02,6.108e-02
3.921e-02,5.368e-02
3.944e-02,4.714e-02
3.967e-02,4.136e-02
3.989e-02,3.627e-02
4.012e-02,3.178e-02
4.035e-02,2.783e-02
4.058e-02,2.435e-02
4.080e-02,2.129e-02
4.103e-02,1.860e-02
4.126e-02,1.624e-02
4.148e-02,1.417e-02
4.171e-02,1.236e-02
4.194e-02,1.077e-02
4.217e-02,9.380e-03
4.239e-02,8.163e-03
4.262e-02,7.099e-03
4.285e-02,6.170e-03
4.308e-02,5.359e-03
4.330e-02,4.652e-03
4.353e-02,4.035e-03
4.376e-02,3.498e-03
4.399e-02,3.031e-03
4.421e-02,2.624e-03
4.444e-02,2.271e-03
4.467e-02,1.964e-03
4.489e-02,1.698e-03
4.512e-02,1.466e-03
4.535e-02,1.266e-03


==> anc/03_results/weak_zap/beta_total_probability/0_00225.csv <==
transmittance,probability_density
2.683e-04,1.765e-18
8.050e-04,1.203e-08
1.342e-03,3.970e-05
1.878e-03,1.822e-03
2.415e-03,1.078e-02
2.952e-03,1.993e-02
3.488e-03,1.920e-02
4.025e-03,1.562e-02
4.562e-03,1.643e-02
5.099e-03,2.258e-02
5.635e-03,3.415e-02
6.172e-03,5.197e-02
6.709e-03,7.667e-02
7.245e-03,1.082e-01
7.782e-03,1.463e-01
8.319e-03,1.908e-01
8.855e-03,2.422e-01
9.392e-03,3.012e-01
9.929e-03,3.691e-01
1.047e-02,4.468e-01
1.100e-02,5.355e-01
1.154e-02,6.360e-01
1.208e-02,7.494e-01
1.261e-02,8.765e-01
1.315e-02,1.018e+00
1.369e-02,1.176e+00
1.422e-02,1.350e+00
1.476e-02,1.543e+00
1.530e-02,1.754e+00
1.583e-02,1.987e+00
1.637e-02,2.241e+00
1.691e-02,2.518e+00
1.744e-02,2.820e+00
1.798e-02,3.147e+00
1.852e-02,3.500e+00
1.905e-02,3.882e+00
1.959e-02,4.293e+00
2.013e-02,4.733e+00
2.066e-02,5.205e+00
2.120e-02,5.709e+00
2.174e-02,6.246e+00
2.227e-02,6.817e+00
2.281e-02,7.423e+00
2.335e-02,8.064e+00
2.388e-02,8.740e+00
2.442e-02,9.452e+00
2.496e-02,1.020e+01
2.549e-02,1.098e+01
2.603e-02,1.180e+01
2.657e-02,1.265e+01
2.710e-02,1.353e+01
2.764e-02,1.444e+01
2.818e-02,1.538e+01
2.871e-02,1.635e+01
2.925e-02,1.733e+01
2.979e-02,1.834e+01
3.032e-02,1.936e+01
3.086e-02,2.039e+01
3.140e-02,2.142e+01
3.193e-02,2.245e+01
3.247e-02,2.348e+01
3.301e-02,2.450e+01
3.354e-02,2.550e+01
3.408e-02,2.648e+01
3.462e-02,2.744e+01
3.515e-02,2.835e+01
3.569e-02,2.923e+01
3.623e-02,3.007e+01
3.676e-02,3.085e+01
3.730e-02,3.157e+01
3.784e-02,3.224e+01
3.837e-02,3.284e+01
3.891e-02,3.337e+01
3.945e-02,3.383e+01
3.998e-02,3.421e+01
4.052e-02,3.451e+01
4.106e-02,3.474e+01
4.159e-02,3.488e+01
4.213e-02,3.495e+01
4.267e-02,3.493e+01
4.320e-02,3.483e+01
4.374e-02,3.466e+01
4.428e-02,3.440e+01
4.481e-02,3.408e+01
4.535e-02,3.368e+01
4.589e-02,3.321e+01
4.642e-02,3.267e+01
4.696e-02,3.208e+01
4.750e-02,3.143e+01
4.803e-02,3.073e+01
4.857e-02,2.998e+01
4.911e-02,2.918e+01
4.964e-02,2.836e+01
5.018e-02,2.749e+01
5.072e-02,2.661e+01
5.125e-02,2.570e+01
5.179e-02,2.477e+01
5.233e-02,2.383e+01
5.286e-02,2.288e+01
5.340e-02,2.193e+01
5.394e-02,2.097e+01
5.447e-02,2.003e+01
5.501e-02,1.909e+01
5.555e-02,1.816e+01
5.608e-02,1.724e+01
5.662e-02,1.635e+01
5.716e-02,1.547e+01
5.769e-02,1.462e+01
5.823e-02,1.379e+01
5.877e-02,1.298e+01
5.930e-02,1.220e+01
5.984e-02,1.145e+01
6.038e-02,1.073e+01
6.091e-02,1.004e+01
6.145e-02,9.374e+00
6.199e-02,8.742e+00
6.252e-02,8.140e+00
6.306e-02,7.567e+00
6.360e-02,7.025e+00
6.413e-02,6.512e+00
6.467e-02,6.027e+00
6.521e-02,5.570e+00
6.574e-02,5.141e+00
6.628e-02,4.738e+00
6.682e-02,4.360e+00
6.735e-02,4.007e+00
6.789e-02,3.678e+00
6.843e-02,3.371e+00
6.896e-02,3.086e+00
6.950e-02,2.821e+00
7.004e-02,2.575e+00
7.057e-02,2.348e+00
7.111e-02,2.138e+00
7.165e-02,1.944e+00
7.218e-02,1.766e+00
7.272e-02,1.602e+00
7.326e-02,1.452e+00
7.379e-02,1.314e+00
7.433e-02,1.188e+00
7.487e-02,1.072e+00
7.540e-02,9.669e-01
7.594e-02,8.710e-01
7.648e-02,7.836e-01
7.702e-02,7.043e-01
7.755e-02,6.322e-01
7.809e-02,5.669e-01
7.863e-02,5.078e-01
7.916e-02,4.544e-01
7.970e-02,4.061e-01
8.024e-02,3.626e-01
8.077e-02,3.234e-01
8.131e-02,2.881e-01
8.185e-02,2.565e-01
8.238e-02,2.280e-01
8.292e-02,2.025e-01
8.346e-02,1.797e-01
8.399e-02,1.593e-01
8.453e-02,1.411e-01
8.507e-02,1.248e-01
8.560e-02,1.103e-01
8.614e-02,9.744e-02
8.668e-02,8.596e-02
8.721e-02,7.577e-02
8.775e-02,6.672e-02
8.829e-02,5.869e-02
8.882e-02,5.159e-02
8.936e-02,4.530e-02
8.990e-02,3.975e-02
9.043e-02,3.484e-02
9.097e-02,3.052e-02
9.151e-02,2.670e-02
9.204e-02,2.335e-02
9.258e-02,2.040e-02
9.312e-02,1.780e-02
9.365e-02,1.552e-02
9.419e-02,1.353e-02
9.473e-02,1.178e-02
9.526e-02,1.025e-02
9.580e-02,8.905e-03
9.634e-02,7.734e-03
9.687e-02,6.712e-03
9.741e-02,5.820e-03
9.795e-02,5.043e-03
9.848e-02,4.366e-03
9.902e-02,3.777e-03
9.956e-02,3.265e-03
1.001e-01,2.820e-03
1.006e-01,2.434e-03
1.012e-01,2.099e-03
1.017e-01,1.809e-03
1.022e-01,1.558e-03
1.028e-01,1.341e-03
1.033e-01,1.153e-03
1.038e-01,9.906e-04
1.044e-01,8.506e-04
1.049e-01,7.298e-04
1.055e-01,6.258e-04
1.060e-01,5.362e-04
1.065e-01,4.591e-04
1.071e-01,3.928e-04


==> anc/03_results/weak_zap/beta_total_probability/0_003.csv <==
transmittance,probability_density
4.507e-04,3.356e-16
1.352e-03,1.243e-06
2.254e-03,8.418e-04
3.155e-03,6.049e-03
4.057e-03,6.679e-03
4.958e-03,5.020e-03
5.859e-03,3.470e-03
6.761e-03,4.001e-03
7.662e-03,8.397e-03
8.564e-03,1.640e-02
9.465e-03,2.696e-02
1.037e-02,3.899e-02
1.127e-02,5.187e-02
1.217e-02,6.563e-02
1.307e-02,8.091e-02
1.397e-02,9.866e-02
1.487e-02,1.199e-01
1.578e-02,1.455e-01
1.668e-02,1.763e-01
1.758e-02,2.128e-01
1.848e-02,2.554e-01
1.938e-02,3.046e-01
2.028e-02,3.607e-01
2.118e-02,4.238e-01
2.209e-02,4.944e-01
2.299e-02,5.727e-01
2.389e-02,6.592e-01
2.479e-02,7.543e-01
2.569e-02,8.587e-01
2.659e-02,9.732e-01
2.749e-02,1.098e+00
2.840e-02,1.235e+00
2.930e-02,1.385e+00
3.020e-02,1.547e+00
3.110e-02,1.724e+00
3.200e-02,1.916e+00
3.290e-02,2.124e+00
3.380e-02,2.349e+00
3.471e-02,2.591e+00
3.561e-02,2.852e+00
3.651e-02,3.132e+00
3.741e-02,3.431e+00
3.831e-02,3.750e+00
3.921e-02,4.091e+00
4.011e-02,4.452e+00
4.102e-02,4.834e+00
4.192e-02,5.238e+00
4.282e-02,5.663e+00
4.372e-02,6.110e+00
4.462e-02,6.577e+00
4.552e-02,7.064e+00
4.642e-02,7.572e+00
4.733e-02,8.097e+00
4.823e-02,8.640e+00
4.913e-02,9.200e+00
5.003e-02,9.773e+00
5.093e-02,1.036e+01
5.183e-02,1.096e+01
5.273e-02,1.156e+01
5.364e-02,1.217e+01
5.454e-02,1.279e+01
5.544e-02,1.340e+01
5.634e-02,1.401e+01
5.724e-02,1.461e+01
5.814e-02,1.521e+01
5.904e-02,1.579e+01
5.995e-02,1.635e+01
6.085e-02,1.690e+01
6.175e-02,1.742e+01
6.265e-02,1.792e+01
6.355e-02,1.838e+01
6.445e-02,1.881e+01
6.536e-02,1.921e+01
6.626e-02,1.957e+01
6.716e-02,1.989e+01
6.806e-02,2.016e+01
6.896e-02,2.039e+01
6.986e-02,2.058e+01
7.076e-02,2.071e+01
7.167e-02,2.080e+01
7.257e-02,2.084e+01
7.347e-02,2.084e+01
7.437e-02,2.078e+01
7.527e-02,2.068e+01
7.617e-02,2.053e+01
7.707e-02,2.034e+01
7.798e-02,2.010e+01
7.888e-02,1.982e+01
7.978e-02,1.950e+01
8.068e-02,1.915e+01
8.158e-02,1.876e+01
8.248e-02,1.834e+01
8.338e-02,1.789e+01
8.429e-02,1.742e+01
8.519e-02,1.692e+01
8.609e-02,1.640e+01
8.699e-02,1.587e+01
8.789e-02,1.532e+01
8.879e-02,1.477e+01
8.969e-02,1.420e+01
9.060e-02,1.363e+01
9.150e-02,1.306e+01
9.240e-02,1.248e+01
9.330e-02,1.191e+01
9.420e-02,1.135e+01
9.510e-02,1.079e+01
9.600e-02,1.024e+01
9.691e-02,9.695e+00
9.781e-02,9.167e+00
9.871e-02,8.652e+00
9.961e-02,8.152e+00
1.005e-01,7.667e+00
1.014e-01,7.199e+00
1.023e-01,6.747e+00
1.032e-01,6.313e+00
1.041e-01,5.898e+00
1.050e-01,5.500e+00
1.059e-01,5.121e+00
1.068e-01,4.761e+00
1.077e-01,4.418e+00
1.086e-01,4.094e+00
1.095e-01,3.788e+00
1.104e-01,3.499e+00
1.113e-01,3.227e+00
1.122e-01,2.972e+00
1.131e-01,2.733e+00
1.140e-01,2.509e+00
1.149e-01,2.300e+00
1.158e-01,2.106e+00
1.167e-01,1.925e+00
1.176e-01,1.757e+00
1.185e-01,1.602e+00
1.194e-01,1.458e+00
1.203e-01,1.325e+00
1.212e-01,1.203e+00
1.221e-01,1.091e+00
1.230e-01,9.874e-01
1.239e-01,8.927e-01
1.249e-01,8.060e-01
1.258e-01,7.267e-01
1.267e-01,6.545e-01
1.276e-01,5.886e-01
1.285e-01,5.287e-01
1.294e-01,4.743e-01
1.303e-01,4.250e-01
1.312e-01,3.803e-01
1.321e-01,3.399e-01
1.330e-01,3.034e-01
1.339e-01,2.705e-01
1.348e-01,2.409e-01
1.357e-01,2.143e-01
1.366e-01,1.904e-01
1.375e-01,1.689e-01
1.384e-01,1.497e-01
1.393e-01,1.326e-01
1.402e-01,1.172e-01
1.411e-01,1.035e-01
1.420e-01,9.136e-02
1.429e-01,8.052e-02
1.438e-01,7.089e-02
1.447e-01,6.234e-02
1.456e-01,5.476e-02
1.465e-01,4.806e-02
1.474e-01,4.213e-02
1.483e-01,3.689e-02
1.492e-01,3.227e-02
1.501e-01,2.819e-02
1.510e-01,2.461e-02
1.519e-01,2.146e-02
1.528e-01,1.870e-02
1.537e-01,1.627e-02
1.546e-01,1.414e-02
1.555e-01,1.228e-02
1.564e-01,1.066e-02
1.573e-01,9.238e-03
1.582e-01,7.999e-03
1.591e-01,6.920e-03
1.600e-01,5.980e-03
1.609e-01,5.163e-03
1.618e-01,4.454e-03
1.627e-01,3.838e-03
1.636e-01,3.305e-03
1.645e-01,2.842e-03
1.654e-01,2.443e-03
1.663e-01,2.097e-03
1.672e-01,1.799e-03
1.681e-01,1.542e-03
1.690e-01,1.320e-03
1.699e-01,1.129e-03
1.708e-01,9.650e-04
1.717e-01,8.240e-04
1.726e-01,7.030e-04
1.735e-01,5.992e-04
1.744e-01,5.103e-04
1.753e-01,4.342e-04
1.762e-01,3.692e-04
1.771e-01,3.136e-04
1.780e-01,2.661e-04
1.789e-01,2.257e-04
1.798e-01,1.912e-04


==> anc/03_results/weak_zap/beta_total_probability/0_00375.csv <==
transmittance,probability_density
6.762e-04,1.074e-26
2.029e-03,1.424e-14
3.381e-03,1.048e-09
4.734e-03,5.483e-07
6.086e-03,2.598e-05
7.438e-03,3.001e-04
8.791e-03,1.392e-03
1.014e-02,3.492e-03
1.150e-02,5.838e-03
1.285e-02,7.818e-03
1.420e-02,1.001e-02
1.555e-02,1.370e-02
1.691e-02,1.982e-02
1.826e-02,2.844e-02
1.961e-02,3.901e-02
2.096e-02,5.083e-02
2.232e-02,6.346e-02
2.367e-02,7.683e-02
2.502e-02,9.128e-02
2.637e-02,1.074e-01
2.773e-02,1.259e-01
2.908e-02,1.476e-01
3.043e-02,1.731e-01
3.178e-02,2.029e-01
3.314e-02,2.374e-01
3.449e-02,2.769e-01
3.584e-02,3.217e-01
3.719e-02,3.721e-01
3.854e-02,4.282e-01
3.990e-02,4.905e-01
4.125e-02,5.594e-01
4.260e-02,6.351e-01
4.395e-02,7.183e-01
4.531e-02,8.094e-01
4.666e-02,9.088e-01
4.801e-02,1.017e+00
4.936e-02,1.135e+00
5.072e-02,1.262e+00
5.207e-02,1.400e+00
5.342e-02,1.548e+00
5.477e-02,1.707e+00
5.613e-02,1.877e+00
5.748e-02,2.059e+00
5.883e-02,2.253e+00
6.018e-02,2.459e+00
6.154e-02,2.677e+00
6.289e-02,2.908e+00
6.424e-02,3.152e+00
6.559e-02,3.409e+00
6.695e-02,3.679e+00
6.830e-02,3.963e+00
6.965e-02,4.259e+00
7.100e-02,4.568e+00
7.236e-02,4.889e+00
7.371e-02,5.223e+00
7.506e-02,5.568e+00
7.641e-02,5.924e+00
7.777e-02,6.290e+00
7.912e-02,6.665e+00
8.047e-02,7.048e+00
8.182e-02,7.437e+00
8.318e-02,7.831e+00
8.453e-02,8.229e+00
8.588e-02,8.629e+00
8.723e-02,9.028e+00
8.859e-02,9.425e+00
8.994e-02,9.818e+00
9.129e-02,1.020e+01
9.264e-02,1.058e+01
9.400e-02,1.095e+01
9.535e-02,1.130e+01
9.670e-02,1.164e+01
9.805e-02,1.196e+01
9.941e-02,1.227e+01
1.008e-01,1.255e+01
1.021e-01,1.280e+01
1.035e-01,1.304e+01
1.048e-01,1.324e+01
1.062e-01,1.342e+01
1.075e-01,1.357e+01
1.089e-01,1.369e+01
1.102e-01,1.377e+01
1.116e-01,1.383e+01
1.129e-01,1.385e+01
1.143e-01,1.385e+01
1.156e-01,1.381e+01
1.170e-01,1.374e+01
1.183e-01,1.363e+01
1.197e-01,1.350e+01
1.210e-01,1.334e+01
1.224e-01,1.315e+01
1.237e-01,1.294e+01
1.251e-01,1.270e+01
1.265e-01,1.244e+01
1.278e-01,1.216e+01
1.292e-01,1.186e+01
1.305e-01,1.154e+01
1.319e-01,1.121e+01
1.332e-01,1.086e+01
1.346e-01,1.050e+01
1.359e-01,1.013e+01
1.373e-01,9.758e+00
1.386e-01,9.377e+00
1.400e-01,8.994e+00
1.413e-01,8.608e+00
1.427e-01,8.223e+00
1.440e-01,7.840e+00
1.454e-01,7.460e+00
1.467e-01,7.085e+00
1.481e-01,6.715e+00
1.494e-01,6.353e+00
1.508e-01,5.999e+00
1.522e-01,5.654e+00
1.535e-01,5.319e+00
1.549e-01,4.994e+00
1.562e-01,4.681e+00
1.576e-01,4.380e+00
1.589e-01,4.091e+00
1.603e-01,3.814e+00
1.616e-01,3.549e+00
1.630e-01,3.297e+00
1.643e-01,3.058e+00
1.657e-01,2.831e+00
1.670e-01,2.617e+00
1.684e-01,2.414e+00
1.697e-01,2.224e+00
1.711e-01,2.045e+00
1.724e-01,1.878e+00
1.738e-01,1.721e+00
1.751e-01,1.575e+00
1.765e-01,1.439e+00
1.778e-01,1.313e+00
1.792e-01,1.196e+00
1.806e-01,1.087e+00
1.819e-01,9.872e-01
1.833e-01,8.949e-01
1.846e-01,8.101e-01
1.860e-01,7.321e-01
1.873e-01,6.607e-01
1.887e-01,5.953e-01
1.900e-01,5.356e-01
1.914e-01,4.812e-01
1.927e-01,4.317e-01
1.941e-01,3.867e-01
1.954e-01,3.459e-01
1.968e-01,3.090e-01
1.981e-01,2.756e-01
1.995e-01,2.455e-01
2.008e-01,2.183e-01
2.022e-01,1.939e-01
2.035e-01,1.720e-01
2.049e-01,1.524e-01
2.062e-01,1.348e-01
2.076e-01,1.191e-01
2.090e-01,1.050e-01
2.103e-01,9.252e-02
2.117e-01,8.140e-02
2.130e-01,7.153e-02
2.144e-01,6.276e-02
2.157e-01,5.500e-02
2.171e-01,4.814e-02
2.184e-01,4.208e-02
2.198e-01,3.673e-02
2.211e-01,3.202e-02
2.225e-01,2.788e-02
2.238e-01,2.425e-02
2.252e-01,2.106e-02
2.265e-01,1.827e-02
2.279e-01,1.583e-02
2.292e-01,1.370e-02
2.306e-01,1.184e-02
2.319e-01,1.022e-02
2.333e-01,8.809e-03
2.347e-01,7.585e-03
2.360e-01,6.524e-03
2.374e-01,5.604e-03
2.387e-01,4.808e-03
2.401e-01,4.120e-03
2.414e-01,3.527e-03
2.428e-01,3.015e-03
2.441e-01,2.575e-03
2.455e-01,2.196e-03
2.468e-01,1.871e-03
2.482e-01,1.592e-03
2.495e-01,1.353e-03
2.509e-01,1.149e-03
2.522e-01,9.743e-04
2.536e-01,8.253e-04
2.549e-01,6.982e-04
2.563e-01,5.901e-04
2.576e-01,4.981e-04
2.590e-01,4.200e-04
2.603e-01,3.538e-04
2.617e-01,2.977e-04
2.631e-01,2.502e-04
2.644e-01,2.100e-04
2.658e-01,1.761e-04
2.671e-01,1.475e-04
2.685e-01,1.234e-04
2.698e-01,1.031e-04


==> anc/03_results/weak_zap/beta_total_probability/0_0045.csv <==
transmittance,probability_density
9.067e-04,1.415e-25
2.720e-03,8.450e-13
4.533e-03,5.607e-08
6.347e-03,1.619e-05
8.160e-03,3.293e-04
9.973e-03,1.411e-03
1.179e-02,2.332e-03
1.360e-02,2.453e-03
1.541e-02,2.617e-03
1.723e-02,3.328e-03
1.904e-02,4.663e-03
2.085e-02,6.614e-03
2.267e-02,9.100e-03
2.448e-02,1.212e-02
2.629e-02,1.585e-02
2.811e-02,2.053e-02
2.992e-02,2.639e-02
3.173e-02,3.362e-02
3.355e-02,4.239e-02
3.536e-02,5.288e-02
3.717e-02,6.528e-02
3.899e-02,7.974e-02
4.080e-02,9.638e-02
4.261e-02,1.153e-01
4.443e-02,1.365e-01
4.624e-02,1.602e-01
4.805e-02,1.865e-01
4.987e-02,2.154e-01
5.168e-02,2.474e-01
5.349e-02,2.827e-01
5.531e-02,3.217e-01
5.712e-02,3.647e-01
5.893e-02,4.121e-01
6.075e-02,4.644e-01
6.256e-02,5.219e-01
6.437e-02,5.848e-01
6.619e-02,6.534e-01
6.800e-02,7.281e-01
6.981e-02,8.091e-01
7.163e-02,8.965e-01
7.344e-02,9.907e-01
7.525e-02,1.092e+00
7.707e-02,1.200e+00
7.888e-02,1.316e+00
8.069e-02,1.440e+00
8.251e-02,1.571e+00
8.432e-02,1.711e+00
8.613e-02,1.859e+00
8.795e-02,2.017e+00
8.976e-02,2.182e+00
9.157e-02,2.357e+00
9.339e-02,2.542e+00
9.520e-02,2.735e+00
9.701e-02,2.938e+00
9.883e-02,3.150e+00
1.006e-01,3.372e+00
1.025e-01,3.603e+00
1.043e-01,3.842e+00
1.061e-01,4.090e+00
1.079e-01,4.346e+00
1.097e-01,4.609e+00
1.115e-01,4.879e+00
1.133e-01,5.156e+00
1.151e-01,5.438e+00
1.170e-01,5.724e+00
1.188e-01,6.013e+00
1.206e-01,6.304e+00
1.224e-01,6.596e+00
1.242e-01,6.887e+00
1.260e-01,7.177e+00
1.278e-01,7.463e+00
1.297e-01,7.743e+00
1.315e-01,8.017e+00
1.333e-01,8.283e+00
1.351e-01,8.538e+00
1.369e-01,8.782e+00
1.387e-01,9.013e+00
1.405e-01,9.229e+00
1.423e-01,9.429e+00
1.442e-01,9.612e+00
1.460e-01,9.776e+00
1.478e-01,9.919e+00
1.496e-01,1.004e+01
1.514e-01,1.014e+01
1.532e-01,1.022e+01
1.550e-01,1.028e+01
1.569e-01,1.031e+01
1.587e-01,1.032e+01
1.605e-01,1.030e+01
1.623e-01,1.026e+01
1.641e-01,1.020e+01
1.659e-01,1.011e+01
1.677e-01,1.001e+01
1.695e-01,9.878e+00
1.714e-01,9.729e+00
1.732e-01,9.561e+00
1.750e-01,9.374e+00
1.768e-01,9.171e+00
1.786e-01,8.953e+00
1.804e-01,8.720e+00
1.822e-01,8.475e+00
1.841e-01,8.219e+00
1.859e-01,7.953e+00
1.877e-01,7.679e+00
1.895e-01,7.399e+00
1.913e-01,7.114e+00
1.931e-01,6.825e+00
1.949e-01,6.535e+00
1.967e-01,6.244e+00
1.986e-01,5.953e+00
2.004e-01,5.664e+00
2.022e-01,5.379e+00
2.040e-01,5.097e+00
2.058e-01,4.820e+00
2.076e-01,4.550e+00
2.094e-01,4.286e+00
2.113e-01,4.029e+00
2.131e-01,3.780e+00
2.149e-01,3.540e+00
2.167e-01,3.308e+00
2.185e-01,3.086e+00
2.203e-01,2.873e+00
2.221e-01,2.670e+00
2.239e-01,2.477e+00
2.258e-01,2.293e+00
2.276e-01,2.119e+00
2.294e-01,1.954e+00
2.312e-01,1.799e+00
2.330e-01,1.653e+00
2.348e-01,1.517e+00
2.366e-01,1.389e+00
2.385e-01,1.269e+00
2.403e-01,1.158e+00
2.421e-01,1.055e+00
2.439e-01,9.591e-01
2.457e-01,8.705e-01
2.475e-01,7.887e-01
2.493e-01,7.133e-01
2.511e-01,6.440e-01
2.530e-01,5.805e-01
2.548e-01,5.224e-01
2.566e-01,4.692e-01
2.584e-01,4.208e-01
2.602e-01,3.767e-01
2.620e-01,3.367e-01
2.638e-01,3.005e-01
2.657e-01,2.677e-01
2.675e-01,2.381e-01
2.693e-01,2.114e-01
2.711e-01,1.874e-01
2.729e-01,1.658e-01
2.747e-01,1.465e-01
2.765e-01,1.293e-01
2.783e-01,1.139e-01
2.802e-01,1.001e-01
2.820e-01,8.792e-02
2.838e-01,7.707e-02
2.856e-01,6.745e-02
2.874e-01,5.894e-02
2.892e-01,5.143e-02
2.910e-01,4.480e-02
2.929e-01,3.897e-02
2.947e-01,3.384e-02
2.965e-01,2.934e-02
2.983e-01,2.540e-02
3.001e-01,2.196e-02
3.019e-01,1.896e-02
3.037e-01,1.634e-02
3.055e-01,1.406e-02
3.074e-01,1.208e-02
3.092e-01,1.036e-02
3.110e-01,8.876e-03
3.128e-01,7.592e-03
3.146e-01,6.484e-03
3.164e-01,5.530e-03
3.182e-01,4.709e-03
3.201e-01,4.003e-03
3.219e-01,3.399e-03
3.237e-01,2.881e-03
3.255e-01,2.439e-03
3.273e-01,2.061e-03
3.291e-01,1.740e-03
3.309e-01,1.466e-03
3.327e-01,1.234e-03
3.346e-01,1.037e-03
3.364e-01,8.698e-04
3.382e-01,7.287e-04
3.400e-01,6.097e-04
3.418e-01,5.093e-04
3.436e-01,4.248e-04
3.454e-01,3.538e-04
3.473e-01,2.943e-04
3.491e-01,2.444e-04
3.509e-01,2.027e-04
3.527e-01,1.679e-04
3.545e-01,1.388e-04
3.563e-01,1.146e-04
3.581e-01,9.449e-05
3.599e-01,7.779e-05
3.618e-01,6.396e-05


==> anc/03_results/weak_zap/beta_total_probability/0_00525.csv <==
transmittance,probability_density
1.170e-03,3.875e-36
3.510e-03,6.540e-21
5.851e-03,1.508e-14
8.191e-03,8.147e-11
1.053e-02,2.286e-08
1.287e-02,1.109e-06
1.521e-02,1.688e-05
1.755e-02,1.139e-04
1.989e-02,4.269e-04
2.223e-02,1.046e-03
2.457e-02,1.916e-03
2.691e-02,2.935e-03
2.925e-02,4.107e-03
3.159e-02,5.534e-03
3.393e-02,7.324e-03
3.627e-02,9.536e-03
3.861e-02,1.220e-02
4.095e-02,1.537e-02
4.329e-02,1.915e-02
4.563e-02,2.368e-02
4.798e-02,2.919e-02
5.032e-02,3.588e-02
5.266e-02,4.396e-02
5.500e-02,5.358e-02
5.734e-02,6.483e-02
5.968e-02,7.775e-02
6.202e-02,9.237e-02
6.436e-02,1.087e-01
6.670e-02,1.268e-01
6.904e-02,1.466e-01
7.138e-02,1.684e-01
7.372e-02,1.923e-01
7.606e-02,2.184e-01
7.840e-02,2.470e-01
8.074e-02,2.784e-01
8.308e-02,3.128e-01
8.542e-02,3.504e-01
8.776e-02,3.915e-01
9.010e-02,4.363e-01
9.244e-02,4.850e-01
9.478e-02,5.378e-01
9.712e-02,5.950e-01
9.946e-02,6.567e-01
1.018e-01,7.232e-01
1.041e-01,7.946e-01
1.065e-01,8.712e-01
1.088e-01,9.532e-01
1.112e-01,1.041e+00
1.135e-01,1.134e+00
1.158e-01,1.234e+00
1.182e-01,1.340e+00
1.205e-01,1.452e+00
1.229e-01,1.570e+00
1.252e-01,1.696e+00
1.275e-01,1.828e+00
1.299e-01,1.968e+00
1.322e-01,2.114e+00
1.346e-01,2.267e+00
1.369e-01,2.428e+00
1.392e-01,2.595e+00
1.416e-01,2.769e+00
1.439e-01,2.950e+00
1.463e-01,3.138e+00
1.486e-01,3.331e+00
1.509e-01,3.531e+00
1.533e-01,3.735e+00
1.556e-01,3.945e+00
1.580e-01,4.158e+00
1.603e-01,4.375e+00
1.626e-01,4.595e+00
1.650e-01,4.816e+00
1.673e-01,5.039e+00
1.697e-01,5.262e+00
1.720e-01,5.483e+00
1.743e-01,5.703e+00
1.767e-01,5.919e+00
1.790e-01,6.130e+00
1.814e-01,6.336e+00
1.837e-01,6.535e+00
1.860e-01,6.726e+00
1.884e-01,6.907e+00
1.907e-01,7.078e+00
1.931e-01,7.237e+00
1.954e-01,7.384e+00
1.978e-01,7.517e+00
2.001e-01,7.635e+00
2.024e-01,7.737e+00
2.048e-01,7.824e+00
2.071e-01,7.893e+00
2.095e-01,7.945e+00
2.118e-01,7.978e+00
2.141e-01,7.994e+00
2.165e-01,7.992e+00
2.188e-01,7.971e+00
2.212e-01,7.932e+00
2.235e-01,7.875e+00
2.258e-01,7.800e+00
2.282e-01,7.709e+00
2.305e-01,7.601e+00
2.329e-01,7.477e+00
2.352e-01,7.339e+00
2.375e-01,7.187e+00
2.399e-01,7.022e+00
2.422e-01,6.845e+00
2.446e-01,6.658e+00
2.469e-01,6.461e+00
2.492e-01,6.256e+00
2.516e-01,6.043e+00
2.539e-01,5.825e+00
2.563e-01,5.602e+00
2.586e-01,5.376e+00
2.609e-01,5.147e+00
2.633e-01,4.918e+00
2.656e-01,4.688e+00
2.680e-01,4.459e+00
2.703e-01,4.232e+00
2.726e-01,4.008e+00
2.750e-01,3.787e+00
2.773e-01,3.571e+00
2.797e-01,3.360e+00
2.820e-01,3.155e+00
2.843e-01,2.956e+00
2.867e-01,2.763e+00
2.890e-01,2.578e+00
2.914e-01,2.400e+00
2.937e-01,2.229e+00
2.960e-01,2.067e+00
2.984e-01,1.912e+00
3.007e-01,1.765e+00
3.031e-01,1.626e+00
3.054e-01,1.495e+00
3.077e-01,1.372e+00
3.101e-01,1.256e+00
3.124e-01,1.147e+00
3.148e-01,1.046e+00
3.171e-01,9.521e-01
3.194e-01,8.647e-01
3.218e-01,7.837e-01
3.241e-01,7.088e-01
3.265e-01,6.398e-01
3.288e-01,5.764e-01
3.311e-01,5.182e-01
3.335e-01,4.650e-01
3.358e-01,4.164e-01
3.382e-01,3.721e-01
3.405e-01,3.319e-01
3.428e-01,2.954e-01
3.452e-01,2.625e-01
3.475e-01,2.327e-01
3.499e-01,2.059e-01
3.522e-01,1.819e-01
3.545e-01,1.603e-01
3.569e-01,1.410e-01
3.592e-01,1.238e-01
3.616e-01,1.085e-01
3.639e-01,9.490e-02
3.662e-01,8.283e-02
3.686e-01,7.216e-02
3.709e-01,6.274e-02
3.733e-01,5.445e-02
3.756e-01,4.716e-02
3.780e-01,4.076e-02
3.803e-01,3.517e-02
3.826e-01,3.028e-02
3.850e-01,2.602e-02
3.873e-01,2.232e-02
3.897e-01,1.911e-02
3.920e-01,1.633e-02
3.943e-01,1.392e-02
3.967e-01,1.185e-02
3.990e-01,1.007e-02
4.014e-01,8.533e-03
4.037e-01,7.220e-03
4.060e-01,6.097e-03
4.084e-01,5.139e-03
4.107e-01,4.323e-03
4.131e-01,3.629e-03
4.154e-01,3.041e-03
4.177e-01,2.543e-03
4.201e-01,2.122e-03
4.224e-01,1.768e-03
4.248e-01,1.470e-03
4.271e-01,1.219e-03
4.294e-01,1.010e-03
4.318e-01,8.345e-04
4.341e-01,6.883e-04
4.365e-01,5.666e-04
4.388e-01,4.654e-04
4.411e-01,3.816e-04
4.435e-01,3.122e-04
4.458e-01,2.549e-04
4.482e-01,2.077e-04
4.505e-01,1.690e-04
4.528e-01,1.371e-04
4.552e-01,1.111e-04
4.575e-01,8.978e-05
4.599e-01,7.242e-05
4.622e-01,5.830e-05
4.645e-01,4.683e-05
4.669e-01,3.754e-05


==> anc/03_results/weak_zap/beta_total_probability/0_006.csv <==
transmittance,probability_density
1.389e-03,2.622e-44
4.166e-03,3.639e-27
6.944e-03,9.223e-20
9.721e-03,3.018e-15
1.250e-02,3.835e-12
1.528e-02,7.073e-10
1.805e-02,3.630e-08
2.083e-02,7.511e-07
2.361e-02,7.902e-06
2.639e-02,4.940e-05
2.916e-02,2.050e-04
3.194e-02,6.137e-04
3.472e-02,1.415e-03
3.750e-02,2.654e-03
4.027e-02,4.251e-03
4.305e-02,6.079e-03
4.583e-02,8.070e-03
4.861e-02,1.026e-02
5.138e-02,1.278e-02
5.416e-02,1.573e-02
5.694e-02,1.921e-02
5.972e-02,2.329e-02
6.249e-02,2.803e-02
6.527e-02,3.349e-02
6.805e-02,3.978e-02
7.083e-02,4.697e-02
7.360e-02,5.518e-02
7.638e-02,6.445e-02
7.916e-02,7.486e-02
8.194e-02,8.644e-02
8.471e-02,9.926e-02
8.749e-02,1.134e-01
9.027e-02,1.289e-01
9.305e-02,1.459e-01
9.582e-02,1.645e-01
9.860e-02,1.849e-01
1.014e-01,2.072e-01
1.042e-01,2.317e-01
1.069e-01,2.584e-01
1.097e-01,2.876e-01
1.125e-01,3.194e-01
1.153e-01,3.541e-01
1.180e-01,3.916e-01
1.208e-01,4.324e-01
1.236e-01,4.764e-01
1.264e-01,5.239e-01
1.292e-01,5.750e-01
1.319e-01,6.300e-01
1.347e-01,6.889e-01
1.375e-01,7.521e-01
1.403e-01,8.197e-01
1.430e-01,8.918e-01
1.458e-01,9.687e-01
1.486e-01,1.051e+00
1.514e-01,1.138e+00
1.542e-01,1.230e+00
1.569e-01,1.327e+00
1.597e-01,1.431e+00
1.625e-01,1.540e+00
1.653e-01,1.654e+00
1.680e-01,1.775e+00
1.708e-01,1.901e+00
1.736e-01,2.033e+00
1.764e-01,2.171e+00
1.791e-01,2.315e+00
1.819e-01,2.464e+00
1.847e-01,2.619e+00
1.875e-01,2.779e+00
1.903e-01,2.943e+00
1.930e-01,3.112e+00
1.958e-01,3.285e+00
1.986e-01,3.462e+00
2.014e-01,3.642e+00
2.041e-01,3.824e+00
2.069e-01,4.008e+00
2.097e-01,4.194e+00
2.125e-01,4.379e+00
2.153e-01,4.564e+00
2.180e-01,4.747e+00
2.208e-01,4.928e+00
2.236e-01,5.106e+00
2.264e-01,5.280e+00
2.291e-01,5.448e+00
2.319e-01,5.610e+00
2.347e-01,5.765e+00
2.375e-01,5.912e+00
2.403e-01,6.049e+00
2.430e-01,6.176e+00
2.458e-01,6.293e+00
2.486e-01,6.397e+00
2.514e-01,6.489e+00
2.541e-01,6.567e+00
2.569e-01,6.632e+00
2.597e-01,6.682e+00
2.625e-01,6.717e+00
2.653e-01,6.737e+00
2.680e-01,6.742e+00
2.708e-01,6.731e+00
2.736e-01,6.705e+00
2.764e-01,6.664e+00
2.791e-01,6.607e+00
2.819e-01,6.536e+00
2.847e-01,6.451e+00
2.875e-01,6.352e+00
2.902e-01,6.239e+00
2.930e-01,6.115e+00
2.958e-01,5.979e+00
2.986e-01,5.833e+00
3.014e-01,5.677e+00
3.041e-01,5.512e+00
3.069e-01,5.339e+00
3.097e-01,5.160e+00
3.125e-01,4.975e+00
3.152e-01,4.786e+00
3.180e-01,4.593e+00
3.208e-01,4.397e+00
3.236e-01,4.200e+00
3.264e-01,4.003e+00
3.291e-01,3.806e+00
3.319e-01,3.610e+00
3.347e-01,3.417e+00
3.375e-01,3.226e+00
3.402e-01,3.039e+00
3.430e-01,2.856e+00
3.458e-01,2.678e+00
3.486e-01,2.505e+00
3.514e-01,2.338e+00
3.541e-01,2.177e+00
3.569e-01,2.023e+00
3.597e-01,1.875e+00
3.625e-01,1.734e+00
3.652e-01,1.600e+00
3.680e-01,1.473e+00
3.708e-01,1.353e+00
3.736e-01,1.239e+00
3.764e-01,1.133e+00
3.791e-01,1.033e+00
3.819e-01,9.405e-01
3.847e-01,8.539e-01
3.875e-01,7.735e-01
3.902e-01,6.991e-01
3.930e-01,6.304e-01
3.958e-01,5.672e-01
3.986e-01,5.091e-01
4.013e-01,4.559e-01
4.041e-01,4.073e-01
4.069e-01,3.631e-01
4.097e-01,3.229e-01
4.125e-01,2.866e-01
4.152e-01,2.537e-01
4.180e-01,2.241e-01
4.208e-01,1.975e-01
4.236e-01,1.736e-01
4.263e-01,1.523e-01
4.291e-01,1.333e-01
4.319e-01,1.163e-01
4.347e-01,1.013e-01
4.375e-01,8.806e-02
4.402e-01,7.635e-02
4.430e-01,6.604e-02
4.458e-01,5.698e-02
4.486e-01,4.906e-02
4.513e-01,4.213e-02
4.541e-01,3.610e-02
4.569e-01,3.086e-02
4.597e-01,2.631e-02
4.625e-01,2.239e-02
4.652e-01,1.900e-02
4.680e-01,1.608e-02
4.708e-01,1.358e-02
4.736e-01,1.144e-02
4.763e-01,9.619e-03
4.791e-01,8.065e-03
4.819e-01,6.745e-03
4.847e-01,5.628e-03
4.875e-01,4.683e-03
4.902e-01,3.888e-03
4.930e-01,3.220e-03
4.958e-01,2.659e-03
4.986e-01,2.191e-03
5.013e-01,1.801e-03
5.041e-01,1.476e-03
5.069e-01,1.207e-03
5.097e-01,9.843e-04
5.124e-01,8.006e-04
5.152e-01,6.495e-04
5.180e-01,5.256e-04
5.208e-01,4.241e-04
5.236e-01,3.414e-04
5.263e-01,2.740e-04
5.291e-01,2.194e-04
5.319e-01,1.751e-04
5.347e-01,1.394e-04
5.374e-01,1.107e-04
5.402e-01,8.767e-05
5.430e-01,6.922e-05
5.458e-01,5.451e-05
5.486e-01,4.280e-05
5.513e-01,3.350e-05
5.541e-01,2.616e-05


==> anc/03_results/weak_zap/beta_total_probability/0_00675.csv <==
transmittance,probability_density
1.622e-03,2.116e-46
4.867e-03,1.111e-26
8.111e-03,2.122e-18
1.136e-02,1.626e-13
1.460e-02,2.714e-10
1.784e-02,4.631e-08
2.109e-02,1.732e-06
2.433e-02,2.193e-05
2.758e-02,1.234e-04
3.082e-02,3.717e-04
3.407e-02,6.917e-04
3.731e-02,9.059e-04
4.056e-02,9.648e-04
4.380e-02,9.768e-04
4.704e-02,1.056e-03
5.029e-02,1.268e-03
5.353e-02,1.680e-03
5.678e-02,2.375e-03
6.002e-02,3.431e-03
6.327e-02,4.895e-03
6.651e-02,6.783e-03
6.976e-02,9.086e-03
7.300e-02,1.177e-02
7.624e-02,1.481e-02
7.949e-02,1.817e-02
8.273e-02,2.184e-02
8.598e-02,2.586e-02
8.922e-02,3.029e-02
9.247e-02,3.522e-02
9.571e-02,4.077e-02
9.896e-02,4.705e-02
1.022e-01,5.419e-02
1.054e-01,6.228e-02
1.087e-01,7.141e-02
1.119e-01,8.167e-02
1.152e-01,9.311e-02
1.184e-01,1.058e-01
1.217e-01,1.199e-01
1.249e-01,1.353e-01
1.282e-01,1.523e-01
1.314e-01,1.708e-01
1.346e-01,1.910e-01
1.379e-01,2.130e-01
1.411e-01,2.368e-01
1.444e-01,2.627e-01
1.476e-01,2.906e-01
1.509e-01,3.207e-01
1.541e-01,3.531e-01
1.574e-01,3.880e-01
1.606e-01,4.254e-01
1.638e-01,4.655e-01
1.671e-01,5.085e-01
1.703e-01,5.544e-01
1.736e-01,6.034e-01
1.768e-01,6.557e-01
1.801e-01,7.114e-01
1.833e-01,7.707e-01
1.866e-01,8.338e-01
1.898e-01,9.008e-01
1.930e-01,9.720e-01
1.963e-01,1.047e+00
1.995e-01,1.127e+00
2.028e-01,1.211e+00
2.060e-01,1.300e+00
2.093e-01,1.394e+00
2.125e-01,1.492e+00
2.158e-01,1.596e+00
2.190e-01,1.704e+00
2.222e-01,1.817e+00
2.255e-01,1.935e+00
2.287e-01,2.058e+00
2.320e-01,2.185e+00
2.352e-01,2.317e+00
2.385e-01,2.454e+00
2.417e-01,2.595e+00
2.450e-01,2.739e+00
2.482e-01,2.887e+00
2.514e-01,3.038e+00
2.547e-01,3.192e+00
2.579e-01,3.347e+00
2.612e-01,3.505e+00
2.644e-01,3.663e+00
2.677e-01,3.822e+00
2.709e-01,3.980e+00
2.742e-01,4.138e+00
2.774e-01,4.293e+00
2.806e-01,4.445e+00
2.839e-01,4.594e+00
2.871e-01,4.739e+00
2.904e-01,4.878e+00
2.936e-01,5.010e+00
2.969e-01,5.136e+00
3.001e-01,5.253e+00
3.034e-01,5.362e+00
3.066e-01,5.461e+00
3.098e-01,5.549e+00
3.131e-01,5.627e+00
3.163e-01,5.692e+00
3.196e-01,5.746e+00
3.228e-01,5.787e+00
3.261e-01,5.814e+00
3.293e-01,5.828e+00
3.326e-01,5.829e+00
3.358e-01,5.815e+00
3.390e-01,5.788e+00
3.423e-01,5.748e+00
3.455e-01,5.694e+00
3.488e-01,5.626e+00
3.520e-01,5.547e+00
3.553e-01,5.455e+00
3.585e-01,5.351e+00
3.618e-01,5.237e+00
3.650e-01,5.112e+00
3.682e-01,4.979e+00
3.715e-01,4.836e+00
3.747e-01,4.686e+00
3.780e-01,4.530e+00
3.812e-01,4.367e+00
3.845e-01,4.200e+00
3.877e-01,4.029e+00
3.910e-01,3.856e+00
3.942e-01,3.680e+00
3.974e-01,3.504e+00
4.007e-01,3.328e+00
4.039e-01,3.152e+00
4.072e-01,2.978e+00
4.104e-01,2.807e+00
4.137e-01,2.638e+00
4.169e-01,2.474e+00
4.202e-01,2.313e+00
4.234e-01,2.158e+00
4.266e-01,2.007e+00
4.299e-01,1.863e+00
4.331e-01,1.724e+00
4.364e-01,1.591e+00
4.396e-01,1.465e+00
4.429e-01,1.345e+00
4.461e-01,1.232e+00
4.494e-01,1.125e+00
4.526e-01,1.025e+00
4.558e-01,9.313e-01
4.591e-01,8.439e-01
4.623e-01,7.626e-01
4.656e-01,6.873e-01
4.688e-01,6.177e-01
4.721e-01,5.537e-01
4.753e-01,4.949e-01
4.786e-01,4.412e-01
4.818e-01,3.923e-01
4.850e-01,3.477e-01
4.883e-01,3.074e-01
4.915e-01,2.710e-01
4.948e-01,2.383e-01
4.980e-01,2.089e-01
5.013e-01,1.826e-01
5.045e-01,1.592e-01
5.078e-01,1.383e-01
5.110e-01,1.199e-01
5.142e-01,1.036e-01
5.175e-01,8.927e-02
5.207e-01,7.669e-02
5.240e-01,6.569e-02
5.272e-01,5.610e-02
5.305e-01,4.776e-02
5.337e-01,4.054e-02
5.370e-01,3.431e-02
5.402e-01,2.895e-02
5.434e-01,2.434e-02
5.467e-01,2.041e-02
5.499e-01,1.706e-02
5.532e-01,1.421e-02
5.564e-01,1.180e-02
5.597e-01,9.771e-03
5.629e-01,8.062e-03
5.662e-01,6.630e-03
5.694e-01,5.435e-03
5.726e-01,4.440e-03
5.759e-01,3.615e-03
5.791e-01,2.933e-03
5.824e-01,2.372e-03
5.856e-01,1.911e-03
5.889e-01,1.535e-03
5.921e-01,1.228e-03
5.954e-01,9.788e-04
5.986e-01,7.775e-04
6.018e-01,6.153e-04
6.051e-01,4.852e-04
6.083e-01,3.811e-04
6.116e-01,2.982e-04
6.148e-01,2.325e-04
6.181e-01,1.805e-04
6.213e-01,1.396e-04
6.246e-01,1.075e-04
6.278e-01,8.251e-05
6.310e-01,6.304e-05
6.343e-01,4.796e-05
6.375e-01,3.634e-05
6.408e-01,2.742e-05
6.440e-01,2.059e-05
6.473e-01,1.540e-05


==> anc/03_results/weak_zap/beta_total_probability/0_0075.csv <==
transmittance,probability_density
1.806e-03,1.961e-57
5.419e-03,1.094e-34
9.032e-03,6.900e-25
1.265e-02,6.231e-19
1.626e-02,7.415e-15
1.987e-02,6.694e-12
2.348e-02,1.087e-09
2.710e-02,5.190e-08
3.071e-02,9.897e-07
3.432e-02,9.265e-06
3.794e-02,4.936e-05
4.155e-02,1.677e-04
4.516e-02,3.997e-04
4.877e-02,7.303e-04
5.239e-02,1.113e-03
5.600e-02,1.519e-03
5.961e-02,1.945e-03
6.323e-02,2.389e-03
6.684e-02,2.848e-03
7.045e-02,3.352e-03
7.407e-02,3.973e-03
7.768e-02,4.798e-03
8.129e-02,5.902e-03
8.490e-02,7.333e-03
8.852e-02,9.120e-03
9.213e-02,1.129e-02
9.574e-02,1.385e-02
9.936e-02,1.682e-02
1.030e-01,2.021e-02
1.066e-01,2.398e-02
1.102e-01,2.812e-02
1.138e-01,3.261e-02
1.174e-01,3.743e-02
1.210e-01,4.263e-02
1.246e-01,4.824e-02
1.283e-01,5.439e-02
1.319e-01,6.118e-02
1.355e-01,6.875e-02
1.391e-01,7.725e-02
1.427e-01,8.681e-02
1.463e-01,9.752e-02
1.499e-01,1.095e-01
1.536e-01,1.228e-01
1.572e-01,1.374e-01
1.608e-01,1.534e-01
1.644e-01,1.709e-01
1.680e-01,1.897e-01
1.716e-01,2.101e-01
1.752e-01,2.319e-01
1.788e-01,2.554e-01
1.825e-01,2.805e-01
1.861e-01,3.075e-01
1.897e-01,3.364e-01
1.933e-01,3.674e-01
1.969e-01,4.006e-01
2.005e-01,4.362e-01
2.041e-01,4.745e-01
2.077e-01,5.154e-01
2.114e-01,5.593e-01
2.150e-01,6.063e-01
2.186e-01,6.564e-01
2.222e-01,7.099e-01
2.258e-01,7.669e-01
2.294e-01,8.275e-01
2.330e-01,8.918e-01
2.366e-01,9.599e-01
2.403e-01,1.032e+00
2.439e-01,1.108e+00
2.475e-01,1.188e+00
2.511e-01,1.272e+00
2.547e-01,1.360e+00
2.583e-01,1.453e+00
2.619e-01,1.549e+00
2.656e-01,1.650e+00
2.692e-01,1.755e+00
2.728e-01,1.864e+00
2.764e-01,1.977e+00
2.800e-01,2.094e+00
2.836e-01,2.214e+00
2.872e-01,2.338e+00
2.908e-01,2.466e+00
2.945e-01,2.596e+00
2.981e-01,2.729e+00
3.017e-01,2.865e+00
3.053e-01,3.003e+00
3.089e-01,3.142e+00
3.125e-01,3.282e+00
3.161e-01,3.423e+00
3.197e-01,3.563e+00
3.234e-01,3.703e+00
3.270e-01,3.842e+00
3.306e-01,3.978e+00
3.342e-01,4.112e+00
3.378e-01,4.242e+00
3.414e-01,4.367e+00
3.450e-01,4.487e+00
3.486e-01,4.602e+00
3.523e-01,4.710e+00
3.559e-01,4.810e+00
3.595e-01,4.902e+00
3.631e-01,4.985e+00
3.667e-01,5.058e+00
3.703e-01,5.121e+00
3.739e-01,5.173e+00
3.776e-01,5.214e+00
3.812e-01,5.243e+00
3.848e-01,5.260e+00
3.884e-01,5.264e+00
3.920e-01,5.256e+00
3.956e-01,5.236e+00
3.992e-01,5.202e+00
4.028e-01,5.157e+00
4.065e-01,5.099e+00
4.101e-01,5.029e+00
4.137e-01,4.948e+00
4.173e-01,4.856e+00
4.209e-01,4.753e+00
4.245e-01,4.640e+00
4.281e-01,4.519e+00
4.317e-01,4.389e+00
4.354e-01,4.251e+00
4.390e-01,4.108e+00
4.426e-01,3.958e+00
4.462e-01,3.804e+00
4.498e-01,3.645e+00
4.534e-01,3.484e+00
4.570e-01,3.321e+00
4.607e-01,3.157e+00
4.643e-01,2.993e+00
4.679e-01,2.829e+00
4.715e-01,2.667e+00
4.751e-01,2.507e+00
4.787e-01,2.350e+00
4.823e-01,2.197e+00
4.859e-01,2.047e+00
4.896e-01,1.903e+00
4.932e-01,1.763e+00
4.968e-01,1.629e+00
5.004e-01,1.501e+00
5.040e-01,1.378e+00
5.076e-01,1.262e+00
5.112e-01,1.152e+00
5.148e-01,1.049e+00
5.185e-01,9.520e-01
5.221e-01,8.613e-01
5.257e-01,7.768e-01
5.293e-01,6.984e-01
5.329e-01,6.260e-01
5.365e-01,5.593e-01
5.401e-01,4.981e-01
5.437e-01,4.422e-01
5.474e-01,3.913e-01
5.510e-01,3.451e-01
5.546e-01,3.033e-01
5.582e-01,2.657e-01
5.618e-01,2.320e-01
5.654e-01,2.019e-01
5.690e-01,1.751e-01
5.727e-01,1.513e-01
5.763e-01,1.303e-01
5.799e-01,1.118e-01
5.835e-01,9.562e-02
5.871e-01,8.147e-02
5.907e-01,6.915e-02
5.943e-01,5.848e-02
5.979e-01,4.928e-02
6.016e-01,4.136e-02
6.052e-01,3.458e-02
6.088e-01,2.880e-02
6.124e-01,2.390e-02
6.160e-01,1.975e-02
6.196e-01,1.625e-02
6.232e-01,1.332e-02
6.268e-01,1.087e-02
6.305e-01,8.836e-03
6.341e-01,7.151e-03
6.377e-01,5.763e-03
6.413e-01,4.623e-03
6.449e-01,3.693e-03
6.485e-01,2.936e-03
6.521e-01,2.324e-03
6.558e-01,1.830e-03
6.594e-01,1.435e-03
6.630e-01,1.120e-03
6.666e-01,8.692e-04
6.702e-01,6.714e-04
6.738e-01,5.160e-04
6.774e-01,3.945e-04
6.810e-01,3.001e-04
6.847e-01,2.270e-04
6.883e-01,1.708e-04
6.919e-01,1.278e-04
6.955e-01,9.504e-05
6.991e-01,7.029e-05
7.027e-01,5.167e-05
7.063e-01,3.776e-05
7.099e-01,2.742e-05
7.136e-01,1.979e-05
7.172e-01,1.419e-05
7.208e-01,1.011e-05


==> anc/03_results/weak_zap/beta_total_probability/0_00825.csv <==
transmittance,probability_density
1.993e-03,2.577e-66
5.978e-03,1.228e-41
9.963e-03,9.600e-30
1.395e-02,1.683e-22
1.793e-02,1.568e-17
2.192e-02,6.446e-14
2.590e-02,3.319e-11
2.989e-02,3.871e-09
3.388e-02,1.478e-07
3.786e-02,2.363e-06
4.185e-02,1.876e-05
4.583e-02,8.379e-05
4.982e-02,2.315e-04
5.380e-02,4.266e-04
5.779e-02,5.633e-04
6.177e-02,5.851e-04
6.576e-02,5.657e-04
6.974e-02,6.380e-04
7.373e-02,8.832e-04
7.771e-02,1.300e-03
8.170e-02,1.844e-03
8.568e-02,2.469e-03
8.967e-02,3.149e-03
9.365e-02,3.876e-03
9.764e-02,4.652e-03
1.016e-01,5.489e-03
1.056e-01,6.409e-03
1.096e-01,7.446e-03
1.136e-01,8.638e-03
1.176e-01,1.003e-02
1.216e-01,1.165e-02
1.255e-01,1.355e-02
1.295e-01,1.573e-02
1.335e-01,1.824e-02
1.375e-01,2.111e-02
1.415e-01,2.439e-02
1.455e-01,2.813e-02
1.494e-01,3.240e-02
1.534e-01,3.727e-02
1.574e-01,4.279e-02
1.614e-01,4.900e-02
1.654e-01,5.594e-02
1.694e-01,6.363e-02
1.734e-01,7.209e-02
1.773e-01,8.132e-02
1.813e-01,9.135e-02
1.853e-01,1.022e-01
1.893e-01,1.139e-01
1.933e-01,1.265e-01
1.973e-01,1.400e-01
2.013e-01,1.546e-01
2.052e-01,1.703e-01
2.092e-01,1.871e-01
2.132e-01,2.052e-01
2.172e-01,2.247e-01
2.212e-01,2.457e-01
2.252e-01,2.682e-01
2.292e-01,2.923e-01
2.331e-01,3.181e-01
2.371e-01,3.458e-01
2.411e-01,3.754e-01
2.451e-01,4.070e-01
2.491e-01,4.407e-01
2.531e-01,4.766e-01
2.571e-01,5.148e-01
2.610e-01,5.554e-01
2.650e-01,5.986e-01
2.690e-01,6.445e-01
2.730e-01,6.932e-01
2.770e-01,7.448e-01
2.810e-01,7.995e-01
2.849e-01,8.574e-01
2.889e-01,9.186e-01
2.929e-01,9.833e-01
2.969e-01,1.052e+00
3.009e-01,1.124e+00
3.049e-01,1.199e+00
3.089e-01,1.279e+00
3.128e-01,1.363e+00
3.168e-01,1.450e+00
3.208e-01,1.542e+00
3.248e-01,1.637e+00
3.288e-01,1.737e+00
3.328e-01,1.840e+00
3.368e-01,1.948e+00
3.407e-01,2.058e+00
3.447e-01,2.173e+00
3.487e-01,2.290e+00
3.527e-01,2.411e+00
3.567e-01,2.535e+00
3.607e-01,2.660e+00
3.647e-01,2.788e+00
3.686e-01,2.918e+00
3.726e-01,3.048e+00
3.766e-01,3.180e+00
3.806e-01,3.311e+00
3.846e-01,3.442e+00
3.886e-01,3.571e+00
3.926e-01,3.699e+00
3.965e-01,3.824e+00
4.005e-01,3.946e+00
4.045e-01,4.064e+00
4.085e-01,4.177e+00
4.125e-01,4.284e+00
4.165e-01,4.385e+00
4.204e-01,4.479e+00
4.244e-01,4.565e+00
4.284e-01,4.642e+00
4.324e-01,4.709e+00
4.364e-01,4.767e+00
4.404e-01,4.814e+00
4.444e-01,4.850e+00
4.483e-01,4.874e+00
4.523e-01,4.887e+00
4.563e-01,4.887e+00
4.603e-01,4.875e+00
4.643e-01,4.850e+00
4.683e-01,4.813e+00
4.723e-01,4.764e+00
4.762e-01,4.702e+00
4.802e-01,4.629e+00
4.842e-01,4.544e+00
4.882e-01,4.449e+00
4.922e-01,4.343e+00
4.962e-01,4.228e+00
5.002e-01,4.104e+00
5.041e-01,3.972e+00
5.081e-01,3.833e+00
5.121e-01,3.688e+00
5.161e-01,3.538e+00
5.201e-01,3.383e+00
5.241e-01,3.226e+00
5.281e-01,3.066e+00
5.320e-01,2.905e+00
5.360e-01,2.744e+00
5.400e-01,2.583e+00
5.440e-01,2.424e+00
5.480e-01,2.267e+00
5.520e-01,2.114e+00
5.559e-01,1.964e+00
5.599e-01,1.819e+00
5.639e-01,1.679e+00
5.679e-01,1.544e+00
5.719e-01,1.415e+00
5.759e-01,1.292e+00
5.799e-01,1.176e+00
5.838e-01,1.066e+00
5.878e-01,9.631e-01
5.918e-01,8.667e-01
5.958e-01,7.771e-01
5.998e-01,6.941e-01
6.038e-01,6.176e-01
6.078e-01,5.473e-01
6.117e-01,4.832e-01
6.157e-01,4.248e-01
6.197e-01,3.719e-01
6.237e-01,3.243e-01
6.277e-01,2.816e-01
6.317e-01,2.435e-01
6.357e-01,2.096e-01
6.396e-01,1.796e-01
6.436e-01,1.533e-01
6.476e-01,1.302e-01
6.516e-01,1.101e-01
6.556e-01,9.260e-02
6.596e-01,7.754e-02
6.636e-01,6.462e-02
6.675e-01,5.358e-02
6.715e-01,4.420e-02
6.755e-01,3.628e-02
6.795e-01,2.962e-02
6.835e-01,2.405e-02
6.875e-01,1.942e-02
6.914e-01,1.560e-02
6.954e-01,1.246e-02
6.994e-01,9.890e-03
7.034e-01,7.805e-03
7.074e-01,6.122e-03
7.114e-01,4.772e-03
7.154e-01,3.696e-03
7.193e-01,2.844e-03
7.233e-01,2.174e-03
7.273e-01,1.650e-03
7.313e-01,1.244e-03
7.353e-01,9.311e-04
7.393e-01,6.917e-04
7.433e-01,5.100e-04
7.472e-01,3.731e-04
7.512e-01,2.707e-04
7.552e-01,1.948e-04
7.592e-01,1.390e-04
7.632e-01,9.835e-05
7.672e-01,6.895e-05
7.712e-01,4.789e-05
7.751e-01,3.294e-05
7.791e-01,2.244e-05
7.831e-01,1.513e-05
7.871e-01,1.009e-05
7.911e-01,6.657e-06
7.951e-01,4.343e-06


==> anc/03_results/weak_zap/beta_total_probability/0_009.csv <==
transmittance,probability_density
2.135e-03,2.004e-71
6.406e-03,7.825e-56
1.068e-02,3.191e-46
1.495e-02,4.142e-37
1.922e-02,1.306e-30
2.349e-02,1.138e-25
2.776e-02,9.138e-22
3.203e-02,1.336e-18
3.630e-02,5.439e-16
4.057e-02,8.181e-14
4.484e-02,5.537e-12
4.911e-02,1.946e-10
5.338e-02,3.958e-09
5.766e-02,5.056e-08
6.193e-02,4.332e-07
6.620e-02,2.623e-06
7.047e-02,1.171e-05
7.474e-02,4.000e-05
7.901e-02,1.078e-04
8.328e-02,2.354e-04
8.755e-02,4.284e-04
9.182e-02,6.677e-04
9.609e-02,9.200e-04
1.004e-01,1.164e-03
1.046e-01,1.414e-03
1.089e-01,1.718e-03
1.132e-01,2.138e-03
1.174e-01,2.722e-03
1.217e-01,3.495e-03
1.260e-01,4.455e-03
1.303e-01,5.588e-03
1.345e-01,6.878e-03
1.388e-01,8.317e-03
1.431e-01,9.912e-03
1.473e-01,1.168e-02
1.516e-01,1.363e-02
1.559e-01,1.580e-02
1.602e-01,1.820e-02
1.644e-01,2.083e-02
1.687e-01,2.372e-02
1.730e-01,2.686e-02
1.772e-01,3.027e-02
1.815e-01,3.398e-02
1.858e-01,3.802e-02
1.900e-01,4.245e-02
1.943e-01,4.731e-02
1.986e-01,5.269e-02
2.029e-01,5.866e-02
2.071e-01,6.529e-02
2.114e-01,7.266e-02
2.157e-01,8.084e-02
2.199e-01,8.989e-02
2.242e-01,9.987e-02
2.285e-01,1.108e-01
2.328e-01,1.228e-01
2.370e-01,1.359e-01
2.413e-01,1.501e-01
2.456e-01,1.654e-01
2.498e-01,1.820e-01
2.541e-01,1.998e-01
2.584e-01,2.188e-01
2.627e-01,2.393e-01
2.669e-01,2.611e-01
2.712e-01,2.844e-01
2.755e-01,3.093e-01
2.797e-01,3.357e-01
2.840e-01,3.639e-01
2.883e-01,3.938e-01
2.925e-01,4.256e-01
2.968e-01,4.593e-01
3.011e-01,4.951e-01
3.054e-01,5.331e-01
3.096e-01,5.733e-01
3.139e-01,6.159e-01
3.182e-01,6.610e-01
3.224e-01,7.087e-01
3.267e-01,7.591e-01
3.310e-01,8.124e-01
3.353e-01,8.687e-01
3.395e-01,9.281e-01
3.438e-01,9.907e-01
3.481e-01,1.057e+00
3.523e-01,1.126e+00
3.566e-01,1.199e+00
3.609e-01,1.276e+00
3.651e-01,1.356e+00
3.694e-01,1.440e+00
3.737e-01,1.528e+00
3.780e-01,1.620e+00
3.822e-01,1.716e+00
3.865e-01,1.815e+00
3.908e-01,1.918e+00
3.950e-01,2.025e+00
3.993e-01,2.135e+00
4.036e-01,2.249e+00
4.079e-01,2.365e+00
4.121e-01,2.485e+00
4.164e-01,2.606e+00
4.207e-01,2.730e+00
4.249e-01,2.855e+00
4.292e-01,2.982e+00
4.335e-01,3.109e+00
4.378e-01,3.235e+00
4.420e-01,3.361e+00
4.463e-01,3.486e+00
4.506e-01,3.609e+00
4.548e-01,3.729e+00
4.591e-01,3.845e+00
4.634e-01,3.957e+00
4.676e-01,4.064e+00
4.719e-01,4.164e+00
4.762e-01,4.258e+00
4.805e-01,4.344e+00
4.847e-01,4.422e+00
4.890e-01,4.491e+00
4.933e-01,4.550e+00
4.975e-01,4.598e+00
5.018e-01,4.636e+00
5.061e-01,4.662e+00
5.104e-01,4.676e+00
5.146e-01,4.677e+00
5.189e-01,4.667e+00
5.232e-01,4.643e+00
5.274e-01,4.607e+00
5.317e-01,4.558e+00
5.360e-01,4.496e+00
5.402e-01,4.423e+00
5.445e-01,4.338e+00
5.488e-01,4.241e+00
5.531e-01,4.134e+00
5.573e-01,4.017e+00
5.616e-01,3.891e+00
5.659e-01,3.757e+00
5.701e-01,3.616e+00
5.744e-01,3.468e+00
5.787e-01,3.315e+00
5.830e-01,3.158e+00
5.872e-01,2.998e+00
5.915e-01,2.836e+00
5.958e-01,2.673e+00
6.000e-01,2.510e+00
6.043e-01,2.349e+00
6.086e-01,2.189e+00
6.129e-01,2.033e+00
6.171e-01,1.880e+00
6.214e-01,1.732e+00
6.257e-01,1.589e+00
6.299e-01,1.452e+00
6.342e-01,1.321e+00
6.385e-01,1.197e+00
6.427e-01,1.080e+00
6.470e-01,9.701e-01
6.513e-01,8.675e-01
6.556e-01,7.721e-01
6.598e-01,6.841e-01
6.641e-01,6.032e-01
6.684e-01,5.293e-01
6.726e-01,4.622e-01
6.769e-01,4.015e-01
6.812e-01,3.470e-01
6.855e-01,2.984e-01
6.897e-01,2.552e-01
6.940e-01,2.170e-01
6.983e-01,1.835e-01
7.025e-01,1.543e-01
7.068e-01,1.290e-01
7.111e-01,1.072e-01
7.154e-01,8.852e-02
7.196e-01,7.264e-02
7.239e-01,5.922e-02
7.282e-01,4.796e-02
7.324e-01,3.858e-02
7.367e-01,3.081e-02
7.410e-01,2.443e-02
7.452e-01,1.923e-02
7.495e-01,1.502e-02
7.538e-01,1.164e-02
7.581e-01,8.947e-03
7.623e-01,6.820e-03
7.666e-01,5.154e-03
7.709e-01,3.860e-03
7.751e-01,2.865e-03
7.794e-01,2.106e-03
7.837e-01,1.533e-03
7.880e-01,1.104e-03
7.922e-01,7.870e-04
7.965e-01,5.548e-04
8.008e-01,3.867e-04
8.050e-01,2.663e-04
8.093e-01,1.811e-04
8.136e-01,1.216e-04
8.178e-01,8.057e-05
8.221e-01,5.262e-05
8.264e-01,3.387e-05
8.307e-01,2.147e-05
8.349e-01,1.339e-05
8.392e-01,8.208e-06
8.435e-01,4.943e-06
8.477e-01,2.922e-06
8.520e-01,1.693e-06


==> anc/03_results/weak_zap/beta_total_probability/0_00975.csv <==
transmittance,probability_density
2.500e-03,1.579e-77
7.500e-03,1.279e-60
1.250e-02,4.851e-51
1.750e-02,8.263e-40
2.250e-02,6.770e-32
2.750e-02,5.781e-26
3.250e-02,2.369e-21
3.750e-02,1.107e-17
4.250e-02,1.013e-14
4.750e-02,2.594e-12
5.250e-02,2.391e-10
5.750e-02,9.508e-09
6.250e-02,1.871e-07
6.750e-02,2.024e-06
7.250e-02,1.308e-05
7.750e-02,5.412e-05
8.250e-02,1.521e-04
8.750e-02,3.069e-04
9.250e-02,4.726e-04
9.750e-02,5.989e-04
1.025e-01,6.870e-04
1.075e-01,7.835e-04
1.125e-01,9.290e-04
1.175e-01,1.125e-03
1.225e-01,1.341e-03
1.275e-01,1.541e-03
1.325e-01,1.728e-03
1.375e-01,1.951e-03
1.425e-01,2.294e-03
1.475e-01,2.831e-03
1.525e-01,3.586e-03
1.575e-01,4.529e-03
1.625e-01,5.597e-03
1.675e-01,6.724e-03
1.725e-01,7.875e-03
1.775e-01,9.056e-03
1.825e-01,1.031e-02
1.875e-01,1.173e-02
1.925e-01,1.338e-02
1.975e-01,1.537e-02
2.025e-01,1.777e-02
2.075e-01,2.062e-02
2.125e-01,2.397e-02
2.175e-01,2.784e-02
2.225e-01,3.226e-02
2.275e-01,3.723e-02
2.325e-01,4.278e-02
2.375e-01,4.892e-02
2.425e-01,5.566e-02
2.475e-01,6.304e-02
2.525e-01,7.108e-02
2.575e-01,7.981e-02
2.625e-01,8.927e-02
2.675e-01,9.952e-02
2.725e-01,1.106e-01
2.775e-01,1.226e-01
2.825e-01,1.356e-01
2.875e-01,1.497e-01
2.925e-01,1.649e-01
2.975e-01,1.814e-01
3.025e-01,1.992e-01
3.075e-01,2.185e-01
3.125e-01,2.393e-01
3.175e-01,2.618e-01
3.225e-01,2.860e-01
3.275e-01,3.122e-01
3.325e-01,3.404e-01
3.375e-01,3.708e-01
3.425e-01,4.035e-01
3.475e-01,4.386e-01
3.525e-01,4.763e-01
3.575e-01,5.167e-01
3.625e-01,5.600e-01
3.675e-01,6.063e-01
3.725e-01,6.559e-01
3.775e-01,7.087e-01
3.825e-01,7.650e-01
3.875e-01,8.250e-01
3.925e-01,8.888e-01
3.975e-01,9.566e-01
4.025e-01,1.029e+00
4.075e-01,1.105e+00
4.125e-01,1.185e+00
4.175e-01,1.270e+00
4.225e-01,1.360e+00
4.275e-01,1.454e+00
4.325e-01,1.553e+00
4.375e-01,1.657e+00
4.425e-01,1.765e+00
4.475e-01,1.878e+00
4.525e-01,1.995e+00
4.575e-01,2.117e+00
4.625e-01,2.242e+00
4.675e-01,2.372e+00
4.725e-01,2.504e+00
4.775e-01,2.640e+00
4.825e-01,2.778e+00
4.875e-01,2.917e+00
4.925e-01,3.058e+00
4.975e-01,3.198e+00
5.025e-01,3.338e+00
5.075e-01,3.477e+00
5.125e-01,3.613e+00
5.175e-01,3.745e+00
5.225e-01,3.872e+00
5.275e-01,3.993e+00
5.325e-01,4.107e+00
5.375e-01,4.212e+00
5.425e-01,4.307e+00
5.475e-01,4.392e+00
5.525e-01,4.464e+00
5.575e-01,4.523e+00
5.625e-01,4.568e+00
5.675e-01,4.598e+00
5.725e-01,4.612e+00
5.775e-01,4.610e+00
5.825e-01,4.591e+00
5.875e-01,4.555e+00
5.925e-01,4.502e+00
5.975e-01,4.432e+00
6.025e-01,4.345e+00
6.075e-01,4.243e+00
6.125e-01,4.125e+00
6.175e-01,3.994e+00
6.225e-01,3.849e+00
6.275e-01,3.692e+00
6.325e-01,3.526e+00
6.375e-01,3.351e+00
6.425e-01,3.169e+00
6.475e-01,2.981e+00
6.525e-01,2.791e+00
6.575e-01,2.599e+00
6.625e-01,2.407e+00
6.675e-01,2.217e+00
6.725e-01,2.030e+00
6.775e-01,1.849e+00
6.825e-01,1.673e+00
6.875e-01,1.505e+00
6.925e-01,1.346e+00
6.975e-01,1.195e+00
7.025e-01,1.054e+00
7.075e-01,9.238e-01
7.125e-01,8.038e-01
7.175e-01,6.944e-01
7.225e-01,5.953e-01
7.275e-01,5.065e-01
7.325e-01,4.276e-01
7.375e-01,3.580e-01
7.425e-01,2.972e-01
7.475e-01,2.445e-01
7.525e-01,1.994e-01
7.575e-01,1.611e-01
7.625e-01,1.289e-01
7.675e-01,1.021e-01
7.725e-01,8.002e-02
7.775e-01,6.204e-02
7.825e-01,4.756e-02
7.875e-01,3.603e-02
7.925e-01,2.696e-02
7.975e-01,1.992e-02
8.025e-01,1.452e-02
8.075e-01,1.044e-02
8.125e-01,7.390e-03
8.175e-01,5.153e-03
8.225e-01,3.535e-03
8.275e-01,2.384e-03
8.325e-01,1.579e-03
8.375e-01,1.026e-03
8.425e-01,6.532e-04
8.475e-01,4.071e-04
8.525e-01,2.479e-04
8.575e-01,1.474e-04
8.625e-01,8.535e-05
8.675e-01,4.807e-05
8.725e-01,2.628e-05
8.775e-01,1.391e-05
8.825e-01,7.108e-06
8.875e-01,3.498e-06
8.925e-01,1.652e-06
8.975e-01,7.461e-07
9.025e-01,3.207e-07
9.075e-01,1.305e-07
9.125e-01,5.001e-08
9.175e-01,1.791e-08
9.225e-01,5.949e-09
9.275e-01,1.813e-09
9.325e-01,5.012e-10
9.375e-01,1.238e-10
9.425e-01,2.681e-11
9.475e-01,4.973e-12
9.525e-01,7.659e-13
9.575e-01,9.401e-14
9.625e-01,8.688e-15
9.675e-01,5.575e-16
9.725e-01,2.199e-17
9.775e-01,4.385e-19
9.825e-01,3.130e-21
9.875e-01,3.980e-24
9.925e-01,1.485e-28
9.975e-01,3.832e-38


==> anc/03_results/weak_zap/beta_total_probability/0_0105.csv <==
transmittance,probability_density
2.500e-03,3.926e-87
7.500e-03,1.240e-68
1.250e-02,4.896e-60
1.750e-02,2.329e-54
2.250e-02,2.347e-45
2.750e-02,1.617e-37
3.250e-02,2.447e-31
3.750e-02,2.419e-26
4.250e-02,3.082e-22
4.750e-02,7.940e-19
5.250e-02,5.674e-16
5.750e-02,1.413e-13
6.250e-02,1.458e-11
6.750e-02,7.096e-10
7.250e-02,1.809e-08
7.750e-02,2.623e-07
8.250e-02,2.314e-06
8.750e-02,1.311e-05
9.250e-02,5.004e-05
9.750e-02,1.336e-04
1.025e-01,2.585e-04
1.075e-01,3.744e-04
1.125e-01,4.224e-04
1.175e-01,3.956e-04
1.225e-01,3.465e-04
1.275e-01,3.328e-04
1.325e-01,3.721e-04
1.375e-01,4.479e-04
1.425e-01,5.448e-04
1.475e-01,6.710e-04
1.525e-01,8.559e-04
1.575e-01,1.135e-03
1.625e-01,1.539e-03
1.675e-01,2.090e-03
1.725e-01,2.807e-03
1.775e-01,3.699e-03
1.825e-01,4.763e-03
1.875e-01,5.980e-03
1.925e-01,7.311e-03
1.975e-01,8.710e-03
2.025e-01,1.014e-02
2.075e-01,1.157e-02
2.125e-01,1.302e-02
2.175e-01,1.453e-02
2.225e-01,1.615e-02
2.275e-01,1.794e-02
2.325e-01,1.997e-02
2.375e-01,2.227e-02
2.425e-01,2.487e-02
2.475e-01,2.778e-02
2.525e-01,3.101e-02
2.575e-01,3.457e-02
2.625e-01,3.846e-02
2.675e-01,4.270e-02
2.725e-01,4.731e-02
2.775e-01,5.230e-02
2.825e-01,5.772e-02
2.875e-01,6.360e-02
2.925e-01,6.999e-02
2.975e-01,7.695e-02
3.025e-01,8.455e-02
3.075e-01,9.287e-02
3.125e-01,1.020e-01
3.175e-01,1.120e-01
3.225e-01,1.230e-01
3.275e-01,1.350e-01
3.325e-01,1.481e-01
3.375e-01,1.623e-01
3.425e-01,1.778e-01
3.475e-01,1.945e-01
3.525e-01,2.125e-01
3.575e-01,2.318e-01
3.625e-01,2.526e-01
3.675e-01,2.748e-01
3.725e-01,2.985e-01
3.775e-01,3.239e-01
3.825e-01,3.511e-01
3.875e-01,3.801e-01
3.925e-01,4.111e-01
3.975e-01,4.442e-01
4.025e-01,4.797e-01
4.075e-01,5.175e-01
4.125e-01,5.580e-01
4.175e-01,6.012e-01
4.225e-01,6.472e-01
4.275e-01,6.963e-01
4.325e-01,7.485e-01
4.375e-01,8.040e-01
4.425e-01,8.628e-01
4.475e-01,9.252e-01
4.525e-01,9.912e-01
4.575e-01,1.061e+00
4.625e-01,1.135e+00
4.675e-01,1.212e+00
4.725e-01,1.294e+00
4.775e-01,1.380e+00
4.825e-01,1.471e+00
4.875e-01,1.565e+00
4.925e-01,1.665e+00
4.975e-01,1.769e+00
5.025e-01,1.877e+00
5.075e-01,1.989e+00
5.125e-01,2.107e+00
5.175e-01,2.228e+00
5.225e-01,2.353e+00
5.275e-01,2.482e+00
5.325e-01,2.613e+00
5.375e-01,2.748e+00
5.425e-01,2.885e+00
5.475e-01,3.024e+00
5.525e-01,3.163e+00
5.575e-01,3.303e+00
5.625e-01,3.442e+00
5.675e-01,3.579e+00
5.725e-01,3.713e+00
5.775e-01,3.843e+00
5.825e-01,3.968e+00
5.875e-01,4.086e+00
5.925e-01,4.197e+00
5.975e-01,4.299e+00
6.025e-01,4.390e+00
6.075e-01,4.469e+00
6.125e-01,4.536e+00
6.175e-01,4.588e+00
6.225e-01,4.626e+00
6.275e-01,4.647e+00
6.325e-01,4.651e+00
6.375e-01,4.638e+00
6.425e-01,4.606e+00
6.475e-01,4.557e+00
6.525e-01,4.489e+00
6.575e-01,4.404e+00
6.625e-01,4.301e+00
6.675e-01,4.181e+00
6.725e-01,4.045e+00
6.775e-01,3.895e+00
6.825e-01,3.732e+00
6.875e-01,3.558e+00
6.925e-01,3.373e+00
6.975e-01,3.181e+00
7.025e-01,2.983e+00
7.075e-01,2.780e+00
7.125e-01,2.577e+00
7.175e-01,2.373e+00
7.225e-01,2.171e+00
7.275e-01,1.974e+00
7.325e-01,1.782e+00
7.375e-01,1.598e+00
7.425e-01,1.422e+00
7.475e-01,1.256e+00
7.525e-01,1.101e+00
7.575e-01,9.575e-01
7.625e-01,8.256e-01
7.675e-01,7.056e-01
7.725e-01,5.977e-01
7.775e-01,5.015e-01
7.825e-01,4.167e-01
7.875e-01,3.428e-01
7.925e-01,2.789e-01
7.975e-01,2.245e-01
8.025e-01,1.786e-01
8.075e-01,1.403e-01
8.125e-01,1.089e-01
8.175e-01,8.337e-02
8.225e-01,6.294e-02
8.275e-01,4.681e-02
8.325e-01,3.428e-02
8.375e-01,2.469e-02
8.425e-01,1.748e-02
8.475e-01,1.214e-02
8.525e-01,8.271e-03
8.575e-01,5.518e-03
8.625e-01,3.599e-03
8.675e-01,2.292e-03
8.725e-01,1.422e-03
8.775e-01,8.583e-04
8.825e-01,5.028e-04
8.875e-01,2.851e-04
8.925e-01,1.560e-04
8.975e-01,8.214e-05
9.025e-01,4.145e-05
9.075e-01,1.996e-05
9.125e-01,9.127e-06
9.175e-01,3.939e-06
9.225e-01,1.593e-06
9.275e-01,5.985e-07
9.325e-01,2.068e-07
9.375e-01,6.486e-08
9.425e-01,1.818e-08
9.475e-01,4.462e-09
9.525e-01,9.337e-10
9.575e-01,1.609e-10
9.625e-01,2.174e-11
9.675e-01,2.149e-12
9.725e-01,1.401e-13
9.775e-01,5.093e-15
9.825e-01,7.688e-17
9.875e-01,2.652e-19
9.925e-01,4.469e-23
9.975e-01,2.914e-31


==> anc/03_results/weak_zap/beta_total_probability/0_01125.csv <==
transmittance,probability_density
1.138e-01,5.448e-07
1.182e-01,2.461e-06
1.227e-01,8.927e-06
1.271e-01,2.643e-05
1.315e-01,6.482e-05
1.360e-01,1.336e-04
1.404e-01,2.345e-04
1.449e-01,3.558e-04
1.493e-01,4.728e-04
1.537e-01,5.584e-04
1.582e-01,5.956e-04
1.626e-01,5.855e-04
1.671e-01,5.469e-04
1.715e-01,5.095e-04
1.760e-01,5.045e-04
1.804e-01,5.568e-04
1.848e-01,6.807e-04
1.893e-01,8.800e-04
1.937e-01,1.152e-03
1.982e-01,1.491e-03
2.026e-01,1.892e-03
2.071e-01,2.349e-03
2.115e-01,2.861e-03
2.159e-01,3.424e-03
2.204e-01,4.040e-03
2.248e-01,4.713e-03
2.293e-01,5.447e-03
2.337e-01,6.248e-03
2.382e-01,7.121e-03
2.426e-01,8.069e-03
2.470e-01,9.094e-03
2.515e-01,1.020e-02
2.559e-01,1.141e-02
2.604e-01,1.274e-02
2.648e-01,1.421e-02
2.692e-01,1.588e-02
2.737e-01,1.778e-02
2.781e-01,1.993e-02
2.826e-01,2.237e-02
2.870e-01,2.509e-02
2.915e-01,2.809e-02
2.959e-01,3.134e-02
3.003e-01,3.480e-02
3.048e-01,3.845e-02
3.092e-01,4.225e-02
3.137e-01,4.620e-02
3.181e-01,5.028e-02
3.226e-01,5.452e-02
3.270e-01,5.894e-02
3.314e-01,6.360e-02
3.359e-01,6.855e-02
3.403e-01,7.385e-02
3.448e-01,7.955e-02
3.492e-01,8.570e-02
3.536e-01,9.236e-02
3.581e-01,9.957e-02
3.625e-01,1.074e-01
3.670e-01,1.158e-01
3.714e-01,1.249e-01
3.759e-01,1.346e-01
3.803e-01,1.452e-01
3.847e-01,1.565e-01
3.892e-01,1.687e-01
3.936e-01,1.817e-01
3.981e-01,1.958e-01
4.025e-01,2.109e-01
4.070e-01,2.270e-01
4.114e-01,2.444e-01
4.158e-01,2.629e-01
4.203e-01,2.828e-01
4.247e-01,3.040e-01
4.292e-01,3.267e-01
4.336e-01,3.508e-01
4.381e-01,3.764e-01
4.425e-01,4.037e-01
4.469e-01,4.326e-01
4.514e-01,4.632e-01
4.558e-01,4.957e-01
4.603e-01,5.299e-01
4.647e-01,5.661e-01
4.691e-01,6.043e-01
4.736e-01,6.446e-01
4.780e-01,6.869e-01
4.825e-01,7.315e-01
4.869e-01,7.784e-01
4.914e-01,8.276e-01
4.958e-01,8.794e-01
5.002e-01,9.338e-01
5.047e-01,9.909e-01
5.091e-01,1.051e+00
5.136e-01,1.114e+00
5.180e-01,1.180e+00
5.225e-01,1.249e+00
5.269e-01,1.322e+00
5.313e-01,1.398e+00
5.358e-01,1.478e+00
5.402e-01,1.562e+00
5.447e-01,1.649e+00
5.491e-01,1.741e+00
5.536e-01,1.836e+00
5.580e-01,1.935e+00
5.624e-01,2.038e+00
5.669e-01,2.146e+00
5.713e-01,2.256e+00
5.758e-01,2.371e+00
5.802e-01,2.488e+00
5.846e-01,2.609e+00
5.891e-01,2.733e+00
5.935e-01,2.859e+00
5.980e-01,2.987e+00
6.024e-01,3.117e+00
6.069e-01,3.248e+00
6.113e-01,3.379e+00
6.157e-01,3.510e+00
6.202e-01,3.640e+00
6.246e-01,3.768e+00
6.291e-01,3.893e+00
6.335e-01,4.014e+00
6.380e-01,4.131e+00
6.424e-01,4.243e+00
6.468e-01,4.348e+00
6.513e-01,4.445e+00
6.557e-01,4.533e+00
6.602e-01,4.611e+00
6.646e-01,4.678e+00
6.691e-01,4.734e+00
6.735e-01,4.776e+00
6.779e-01,4.805e+00
6.824e-01,4.819e+00
6.868e-01,4.818e+00
6.913e-01,4.801e+00
6.957e-01,4.768e+00
7.001e-01,4.718e+00
7.046e-01,4.652e+00
7.090e-01,4.569e+00
7.135e-01,4.470e+00
7.179e-01,4.356e+00
7.224e-01,4.227e+00
7.268e-01,4.083e+00
7.312e-01,3.927e+00
7.357e-01,3.759e+00
7.401e-01,3.581e+00
7.446e-01,3.395e+00
7.490e-01,3.202e+00
7.535e-01,3.003e+00
7.579e-01,2.802e+00
7.623e-01,2.599e+00
7.668e-01,2.396e+00
7.712e-01,2.196e+00
7.757e-01,1.999e+00
7.801e-01,1.808e+00
7.845e-01,1.624e+00
7.890e-01,1.449e+00
7.934e-01,1.283e+00
7.979e-01,1.127e+00
8.023e-01,9.818e-01
8.068e-01,8.484e-01
8.112e-01,7.267e-01
8.156e-01,6.168e-01
8.201e-01,5.185e-01
8.245e-01,4.315e-01
8.290e-01,3.554e-01
8.334e-01,2.895e-01
8.379e-01,2.330e-01
8.423e-01,1.853e-01
8.467e-01,1.455e-01
8.512e-01,1.127e-01
8.556e-01,8.606e-02
8.601e-01,6.471e-02
8.645e-01,4.788e-02
8.690e-01,3.482e-02
8.734e-01,2.487e-02
8.778e-01,1.741e-02
8.823e-01,1.194e-02
8.867e-01,8.004e-03
8.912e-01,5.238e-03
8.956e-01,3.338e-03
9.000e-01,2.068e-03
9.045e-01,1.242e-03
9.089e-01,7.213e-04
9.134e-01,4.035e-04
9.178e-01,2.167e-04
9.223e-01,1.112e-04
9.267e-01,5.423e-05
9.311e-01,2.499e-05
9.356e-01,1.080e-05
9.400e-01,4.334e-06
9.445e-01,1.598e-06
9.489e-01,5.341e-07
9.534e-01,1.588e-07
9.578e-01,4.109e-08
9.622e-01,8.961e-09
9.667e-01,1.579e-09
9.711e-01,2.117e-10
9.756e-01,1.969e-11
9.800e-01,1.098e-12
9.845e-01,2.832e-14
9.889e-01,2.003e-16
9.933e-01,1.005e-19
9.978e-01,6.863e-27


==> anc/03_results/weak_zap/beta_total_probability/0_012.csv <==
transmittance,probability_density
1.403e-01,8.771e-05
1.446e-01,1.754e-04
1.490e-01,2.939e-04
1.533e-01,4.207e-04
1.576e-01,5.270e-04
1.619e-01,5.946e-04
1.662e-01,6.238e-04
1.705e-01,6.302e-04
1.748e-01,6.362e-04
1.791e-01,6.649e-04
1.834e-01,7.375e-04
1.877e-01,8.694e-04
1.920e-01,1.067e-03
1.964e-01,1.323e-03
2.007e-01,1.620e-03
2.050e-01,1.928e-03
2.093e-01,2.208e-03
2.136e-01,2.422e-03
2.179e-01,2.546e-03
2.222e-01,2.582e-03
2.265e-01,2.559e-03
2.308e-01,2.530e-03
2.351e-01,2.555e-03
2.394e-01,2.687e-03
2.438e-01,2.957e-03
2.481e-01,3.369e-03
2.524e-01,3.905e-03
2.567e-01,4.532e-03
2.610e-01,5.217e-03
2.653e-01,5.940e-03
2.696e-01,6.695e-03
2.739e-01,7.493e-03
2.782e-01,8.357e-03
2.825e-01,9.313e-03
2.868e-01,1.038e-02
2.912e-01,1.158e-02
2.955e-01,1.291e-02
2.998e-01,1.437e-02
3.041e-01,1.595e-02
3.084e-01,1.765e-02
3.127e-01,1.947e-02
3.170e-01,2.141e-02
3.213e-01,2.348e-02
3.256e-01,2.570e-02
3.299e-01,2.809e-02
3.342e-01,3.070e-02
3.386e-01,3.353e-02
3.429e-01,3.662e-02
3.472e-01,3.998e-02
3.515e-01,4.360e-02
3.558e-01,4.749e-02
3.601e-01,5.162e-02
3.644e-01,5.599e-02
3.687e-01,6.057e-02
3.730e-01,6.534e-02
3.773e-01,7.033e-02
3.816e-01,7.553e-02
3.860e-01,8.098e-02
3.903e-01,8.673e-02
3.946e-01,9.283e-02
3.989e-01,9.934e-02
4.032e-01,1.063e-01
4.075e-01,1.138e-01
4.118e-01,1.220e-01
4.161e-01,1.307e-01
4.204e-01,1.401e-01
4.247e-01,1.503e-01
4.290e-01,1.612e-01
4.334e-01,1.729e-01
4.377e-01,1.853e-01
4.420e-01,1.987e-01
4.463e-01,2.128e-01
4.506e-01,2.279e-01
4.549e-01,2.439e-01
4.592e-01,2.608e-01
4.635e-01,2.787e-01
4.678e-01,2.977e-01
4.721e-01,3.177e-01
4.764e-01,3.388e-01
4.808e-01,3.611e-01
4.851e-01,3.846e-01
4.894e-01,4.094e-01
4.937e-01,4.355e-01
4.980e-01,4.630e-01
5.023e-01,4.920e-01
5.066e-01,5.226e-01
5.109e-01,5.549e-01
5.152e-01,5.890e-01
5.195e-01,6.249e-01
5.238e-01,6.629e-01
5.282e-01,7.030e-01
5.325e-01,7.454e-01
5.368e-01,7.901e-01
5.411e-01,8.374e-01
5.454e-01,8.874e-01
5.497e-01,9.401e-01
5.540e-01,9.958e-01
5.583e-01,1.055e+00
5.626e-01,1.117e+00
5.669e-01,1.182e+00
5.712e-01,1.251e+00
5.756e-01,1.323e+00
5.799e-01,1.400e+00
5.842e-01,1.480e+00
5.885e-01,1.564e+00
5.928e-01,1.651e+00
5.971e-01,1.743e+00
6.014e-01,1.839e+00
6.057e-01,1.940e+00
6.100e-01,2.044e+00
6.143e-01,2.152e+00
6.186e-01,2.265e+00
6.230e-01,2.381e+00
6.273e-01,2.501e+00
6.316e-01,2.624e+00
6.359e-01,2.751e+00
6.402e-01,2.881e+00
6.445e-01,3.014e+00
6.488e-01,3.149e+00
6.531e-01,3.286e+00
6.574e-01,3.424e+00
6.617e-01,3.563e+00
6.660e-01,3.701e+00
6.704e-01,3.839e+00
6.747e-01,3.975e+00
6.790e-01,4.109e+00
6.833e-01,4.239e+00
6.876e-01,4.364e+00
6.919e-01,4.483e+00
6.962e-01,4.595e+00
7.005e-01,4.699e+00
7.048e-01,4.793e+00
7.091e-01,4.876e+00
7.134e-01,4.948e+00
7.178e-01,5.005e+00
7.221e-01,5.048e+00
7.264e-01,5.076e+00
7.307e-01,5.087e+00
7.350e-01,5.080e+00
7.393e-01,5.055e+00
7.436e-01,5.011e+00
7.479e-01,4.948e+00
7.522e-01,4.866e+00
7.565e-01,4.765e+00
7.608e-01,4.645e+00
7.652e-01,4.507e+00
7.695e-01,4.352e+00
7.738e-01,4.181e+00
7.781e-01,3.996e+00
7.824e-01,3.798e+00
7.867e-01,3.590e+00
7.910e-01,3.373e+00
7.953e-01,3.149e+00
7.996e-01,2.921e+00
8.039e-01,2.691e+00
8.082e-01,2.462e+00
8.126e-01,2.236e+00
8.169e-01,2.015e+00
8.212e-01,1.801e+00
8.255e-01,1.596e+00
8.298e-01,1.402e+00
8.341e-01,1.221e+00
8.384e-01,1.052e+00
8.427e-01,8.972e-01
8.470e-01,7.570e-01
8.513e-01,6.314e-01
8.556e-01,5.203e-01
8.600e-01,4.233e-01
8.643e-01,3.397e-01
8.686e-01,2.687e-01
8.729e-01,2.093e-01
8.772e-01,1.604e-01
8.815e-01,1.208e-01
8.858e-01,8.923e-02
8.901e-01,6.461e-02
8.944e-01,4.578e-02
8.987e-01,3.168e-02
9.030e-01,2.137e-02
9.074e-01,1.402e-02
9.117e-01,8.925e-03
9.160e-01,5.495e-03
9.203e-01,3.261e-03
9.246e-01,1.858e-03
9.289e-01,1.011e-03
9.332e-01,5.231e-04
9.375e-01,2.554e-04
9.418e-01,1.167e-04
9.461e-01,4.945e-05
9.504e-01,1.917e-05
9.548e-01,6.698e-06
9.591e-01,2.064e-06
9.634e-01,5.460e-07
9.677e-01,1.193e-07
9.720e-01,2.040e-08
9.763e-01,2.515e-09
9.806e-01,1.960e-10
9.849e-01,7.659e-12
9.892e-01,9.396e-14
9.935e-01,1.079e-16
9.978e-01,4.294e-23


==> anc/03_results/weak_zap/beta_total_probability/0_01275.csv <==
transmittance,probability_density
1.719e-01,2.333e-04
1.760e-01,1.468e-04
1.802e-01,1.186e-04
1.843e-01,1.524e-04
1.885e-01,2.369e-04
1.926e-01,3.532e-04
1.968e-01,4.804e-04
2.009e-01,6.030e-04
2.051e-01,7.173e-04
2.093e-01,8.311e-04
2.134e-01,9.565e-04
2.176e-01,1.102e-03
2.217e-01,1.269e-03
2.259e-01,1.450e-03
2.300e-01,1.629e-03
2.342e-01,1.787e-03
2.383e-01,1.900e-03
2.425e-01,1.949e-03
2.466e-01,1.930e-03
2.508e-01,1.863e-03
2.549e-01,1.783e-03
2.591e-01,1.737e-03
2.632e-01,1.766e-03
2.674e-01,1.896e-03
2.715e-01,2.140e-03
2.757e-01,2.493e-03
2.798e-01,2.952e-03
2.840e-01,3.514e-03
2.881e-01,4.178e-03
2.923e-01,4.945e-03
2.964e-01,5.809e-03
3.006e-01,6.754e-03
3.047e-01,7.752e-03
3.089e-01,8.770e-03
3.130e-01,9.776e-03
3.172e-01,1.074e-02
3.213e-01,1.166e-02
3.255e-01,1.252e-02
3.296e-01,1.334e-02
3.338e-01,1.415e-02
3.379e-01,1.497e-02
3.421e-01,1.584e-02
3.462e-01,1.681e-02
3.504e-01,1.792e-02
3.545e-01,1.922e-02
3.587e-01,2.073e-02
3.628e-01,2.247e-02
3.670e-01,2.445e-02
3.711e-01,2.665e-02
3.753e-01,2.904e-02
3.794e-01,3.157e-02
3.836e-01,3.420e-02
3.877e-01,3.689e-02
3.919e-01,3.963e-02
3.960e-01,4.242e-02
4.002e-01,4.527e-02
4.043e-01,4.824e-02
4.085e-01,5.138e-02
4.126e-01,5.477e-02
4.168e-01,5.846e-02
4.209e-01,6.252e-02
4.251e-01,6.700e-02
4.292e-01,7.193e-02
4.334e-01,7.732e-02
4.376e-01,8.319e-02
4.417e-01,8.954e-02
4.459e-01,9.634e-02
4.500e-01,1.036e-01
4.542e-01,1.113e-01
4.583e-01,1.195e-01
4.625e-01,1.282e-01
4.666e-01,1.374e-01
4.708e-01,1.471e-01
4.749e-01,1.574e-01
4.791e-01,1.683e-01
4.832e-01,1.799e-01
4.874e-01,1.922e-01
4.915e-01,2.053e-01
4.957e-01,2.193e-01
4.998e-01,2.340e-01
5.040e-01,2.497e-01
5.081e-01,2.663e-01
5.123e-01,2.839e-01
5.164e-01,3.024e-01
5.206e-01,3.220e-01
5.247e-01,3.426e-01
5.289e-01,3.643e-01
5.330e-01,3.871e-01
5.372e-01,4.111e-01
5.413e-01,4.364e-01
5.455e-01,4.629e-01
5.496e-01,4.909e-01
5.538e-01,5.203e-01
5.579e-01,5.512e-01
5.621e-01,5.838e-01
5.662e-01,6.182e-01
5.704e-01,6.545e-01
5.745e-01,6.928e-01
5.787e-01,7.333e-01
5.828e-01,7.760e-01
5.870e-01,8.211e-01
5.911e-01,8.688e-01
5.953e-01,9.191e-01
5.994e-01,9.722e-01
6.036e-01,1.028e+00
6.077e-01,1.087e+00
6.119e-01,1.149e+00
6.160e-01,1.215e+00
6.202e-01,1.284e+00
6.243e-01,1.356e+00
6.285e-01,1.432e+00
6.326e-01,1.512e+00
6.368e-01,1.596e+00
6.409e-01,1.683e+00
6.451e-01,1.775e+00
6.492e-01,1.871e+00
6.534e-01,1.972e+00
6.575e-01,2.078e+00
6.617e-01,2.187e+00
6.659e-01,2.302e+00
6.700e-01,2.422e+00
6.742e-01,2.546e+00
6.783e-01,2.675e+00
6.825e-01,2.808e+00
6.866e-01,2.946e+00
6.908e-01,3.088e+00
6.949e-01,3.234e+00
6.991e-01,3.383e+00
7.032e-01,3.535e+00
7.074e-01,3.689e+00
7.115e-01,3.845e+00
7.157e-01,4.002e+00
7.198e-01,4.159e+00
7.240e-01,4.314e+00
7.281e-01,4.467e+00
7.323e-01,4.616e+00
7.364e-01,4.761e+00
7.406e-01,4.898e+00
7.447e-01,5.027e+00
7.489e-01,5.147e+00
7.530e-01,5.254e+00
7.572e-01,5.349e+00
7.613e-01,5.427e+00
7.655e-01,5.489e+00
7.696e-01,5.532e+00
7.738e-01,5.555e+00
7.779e-01,5.556e+00
7.821e-01,5.534e+00
7.862e-01,5.488e+00
7.904e-01,5.417e+00
7.945e-01,5.321e+00
7.987e-01,5.201e+00
8.028e-01,5.055e+00
8.070e-01,4.886e+00
8.111e-01,4.695e+00
8.153e-01,4.483e+00
8.194e-01,4.252e+00
8.236e-01,4.005e+00
8.277e-01,3.745e+00
8.319e-01,3.475e+00
8.360e-01,3.199e+00
8.402e-01,2.919e+00
8.443e-01,2.641e+00
8.485e-01,2.366e+00
8.526e-01,2.098e+00
8.568e-01,1.841e+00
8.609e-01,1.598e+00
8.651e-01,1.370e+00
8.692e-01,1.160e+00
8.734e-01,9.692e-01
8.775e-01,7.981e-01
8.817e-01,6.471e-01
8.858e-01,5.162e-01
8.900e-01,4.046e-01
8.942e-01,3.112e-01
8.983e-01,2.345e-01
9.025e-01,1.728e-01
9.066e-01,1.243e-01
9.108e-01,8.716e-02
9.149e-01,5.938e-02
9.191e-01,3.921e-02
9.232e-01,2.501e-02
9.274e-01,1.535e-02
9.315e-01,9.026e-03
9.357e-01,5.059e-03
9.398e-01,2.685e-03
9.440e-01,1.339e-03
9.481e-01,6.221e-04
9.523e-01,2.658e-04
9.564e-01,1.029e-04
9.606e-01,3.543e-05
9.647e-01,1.056e-05
9.689e-01,2.630e-06
9.730e-01,5.197e-07
9.772e-01,7.548e-08
9.813e-01,7.119e-09
9.855e-01,3.507e-10
9.896e-01,5.803e-12
9.938e-01,1.034e-14
9.979e-01,1.021e-20


==> anc/03_results/weak_zap/beta_total_probability/0_0135.csv <==
transmittance,probability_density
2.051e-01,4.248e-04
2.091e-01,3.957e-04
2.131e-01,3.094e-04
2.170e-01,2.045e-04
2.210e-01,1.166e-04
2.250e-01,6.261e-05
2.290e-01,4.374e-05
2.330e-01,5.541e-05
2.370e-01,9.381e-05
2.409e-01,1.554e-04
2.449e-01,2.333e-04
2.489e-01,3.169e-04
2.529e-01,3.960e-04
2.569e-01,4.689e-04
2.609e-01,5.469e-04
2.649e-01,6.514e-04
2.688e-01,8.033e-04
2.728e-01,1.011e-03
2.768e-01,1.265e-03
2.808e-01,1.537e-03
2.848e-01,1.797e-03
2.888e-01,2.018e-03
2.927e-01,2.191e-03
2.967e-01,2.322e-03
3.007e-01,2.424e-03
3.047e-01,2.517e-03
3.087e-01,2.616e-03
3.127e-01,2.741e-03
3.167e-01,2.913e-03
3.206e-01,3.163e-03
3.246e-01,3.518e-03
3.286e-01,4.000e-03
3.326e-01,4.615e-03
3.366e-01,5.348e-03
3.406e-01,6.168e-03
3.445e-01,7.033e-03
3.485e-01,7.904e-03
3.525e-01,8.751e-03
3.565e-01,9.565e-03
3.605e-01,1.035e-02
3.645e-01,1.113e-02
3.684e-01,1.193e-02
3.724e-01,1.277e-02
3.764e-01,1.369e-02
3.804e-01,1.469e-02
3.844e-01,1.577e-02
3.884e-01,1.696e-02
3.924e-01,1.825e-02
3.963e-01,1.964e-02
4.003e-01,2.116e-02
4.043e-01,2.280e-02
4.083e-01,2.460e-02
4.123e-01,2.657e-02
4.163e-01,2.871e-02
4.202e-01,3.105e-02
4.242e-01,3.357e-02
4.282e-01,3.625e-02
4.322e-01,3.908e-02
4.362e-01,4.202e-02
4.402e-01,4.504e-02
4.442e-01,4.813e-02
4.481e-01,5.129e-02
4.521e-01,5.452e-02
4.561e-01,5.785e-02
4.601e-01,6.135e-02
4.641e-01,6.506e-02
4.681e-01,6.907e-02
4.720e-01,7.344e-02
4.760e-01,7.826e-02
4.800e-01,8.358e-02
4.840e-01,8.947e-02
4.880e-01,9.595e-02
4.920e-01,1.030e-01
4.960e-01,1.108e-01
4.999e-01,1.191e-01
5.039e-01,1.279e-01
5.079e-01,1.373e-01
5.119e-01,1.472e-01
5.159e-01,1.575e-01
5.199e-01,1.682e-01
5.238e-01,1.793e-01
5.278e-01,1.909e-01
5.318e-01,2.029e-01
5.358e-01,2.155e-01
5.398e-01,2.286e-01
5.438e-01,2.424e-01
5.478e-01,2.569e-01
5.517e-01,2.722e-01
5.557e-01,2.883e-01
5.597e-01,3.054e-01
5.637e-01,3.236e-01
5.677e-01,3.428e-01
5.717e-01,3.631e-01
5.756e-01,3.846e-01
5.796e-01,4.074e-01
5.836e-01,4.314e-01
5.876e-01,4.568e-01
5.916e-01,4.835e-01
5.956e-01,5.117e-01
5.996e-01,5.414e-01
6.035e-01,5.727e-01
6.075e-01,6.056e-01
6.115e-01,6.403e-01
6.155e-01,6.767e-01
6.195e-01,7.151e-01
6.235e-01,7.555e-01
6.274e-01,7.981e-01
6.314e-01,8.429e-01
6.354e-01,8.901e-01
6.394e-01,9.399e-01
6.434e-01,9.924e-01
6.474e-01,1.048e+00
6.514e-01,1.106e+00
6.553e-01,1.168e+00
6.593e-01,1.233e+00
6.633e-01,1.301e+00
6.673e-01,1.374e+00
6.713e-01,1.450e+00
6.753e-01,1.531e+00
6.792e-01,1.616e+00
6.832e-01,1.705e+00
6.872e-01,1.800e+00
6.912e-01,1.900e+00
6.952e-01,2.005e+00
6.992e-01,2.116e+00
7.032e-01,2.232e+00
7.071e-01,2.354e+00
7.111e-01,2.482e+00
7.151e-01,2.616e+00
7.191e-01,2.756e+00
7.231e-01,2.902e+00
7.271e-01,3.053e+00
7.310e-01,3.210e+00
7.350e-01,3.372e+00
7.390e-01,3.540e+00
7.430e-01,3.712e+00
7.470e-01,3.888e+00
7.510e-01,4.068e+00
7.550e-01,4.250e+00
7.589e-01,4.433e+00
7.629e-01,4.617e+00
7.669e-01,4.800e+00
7.709e-01,4.981e+00
7.749e-01,5.157e+00
7.789e-01,5.327e+00
7.828e-01,5.489e+00
7.868e-01,5.640e+00
7.908e-01,5.777e+00
7.948e-01,5.899e+00
7.988e-01,6.002e+00
8.028e-01,6.084e+00
8.067e-01,6.142e+00
8.107e-01,6.173e+00
8.147e-01,6.176e+00
8.187e-01,6.149e+00
8.227e-01,6.089e+00
8.267e-01,5.995e+00
8.307e-01,5.868e+00
8.346e-01,5.707e+00
8.386e-01,5.513e+00
8.426e-01,5.287e+00
8.466e-01,5.031e+00
8.506e-01,4.749e+00
8.546e-01,4.444e+00
8.585e-01,4.120e+00
8.625e-01,3.783e+00
8.665e-01,3.437e+00
8.705e-01,3.089e+00
8.745e-01,2.743e+00
8.785e-01,2.405e+00
8.825e-01,2.080e+00
8.864e-01,1.774e+00
8.904e-01,1.489e+00
8.944e-01,1.229e+00
8.984e-01,9.963e-01
9.024e-01,7.922e-01
9.064e-01,6.167e-01
9.103e-01,4.692e-01
9.143e-01,3.481e-01
9.183e-01,2.513e-01
9.223e-01,1.761e-01
9.263e-01,1.193e-01
9.303e-01,7.793e-02
9.343e-01,4.885e-02
9.382e-01,2.923e-02
9.422e-01,1.660e-02
9.462e-01,8.879e-03
9.502e-01,4.433e-03
9.542e-01,2.043e-03
9.582e-01,8.560e-04
9.621e-01,3.202e-04
9.661e-01,1.043e-04
9.701e-01,2.855e-05
9.741e-01,6.255e-06
9.781e-01,1.019e-06
9.821e-01,1.094e-07
9.861e-01,6.282e-09
9.900e-01,1.262e-10
9.940e-01,2.958e-13
9.980e-01,5.071e-19


==> anc/03_results/weak_zap/beta_total_probability/0_01425.csv <==
transmittance,probability_density
2.426e-01,8.342e-04
2.464e-01,6.200e-04
2.502e-01,3.825e-04
2.540e-01,1.970e-04
2.578e-01,8.648e-05
2.616e-01,3.710e-05
2.654e-01,2.758e-05
2.692e-01,4.574e-05
2.730e-01,8.916e-05
2.768e-01,1.574e-04
2.806e-01,2.436e-04
2.844e-01,3.316e-04
2.882e-01,4.023e-04
2.920e-01,4.460e-04
2.958e-01,4.718e-04
2.996e-01,5.055e-04
3.034e-01,5.759e-04
3.072e-01,6.982e-04
3.110e-01,8.650e-04
3.148e-01,1.050e-03
3.186e-01,1.216e-03
3.223e-01,1.335e-03
3.261e-01,1.386e-03
3.299e-01,1.372e-03
3.337e-01,1.311e-03
3.375e-01,1.237e-03
3.413e-01,1.190e-03
3.451e-01,1.212e-03
3.489e-01,1.335e-03
3.527e-01,1.578e-03
3.565e-01,1.944e-03
3.603e-01,2.425e-03
3.641e-01,3.003e-03
3.679e-01,3.652e-03
3.717e-01,4.347e-03
3.755e-01,5.060e-03
3.793e-01,5.766e-03
3.831e-01,6.448e-03
3.869e-01,7.096e-03
3.907e-01,7.711e-03
3.945e-01,8.297e-03
3.983e-01,8.861e-03
4.021e-01,9.411e-03
4.059e-01,9.959e-03
4.097e-01,1.053e-02
4.135e-01,1.114e-02
4.173e-01,1.184e-02
4.211e-01,1.266e-02
4.249e-01,1.363e-02
4.286e-01,1.478e-02
4.324e-01,1.608e-02
4.362e-01,1.753e-02
4.400e-01,1.908e-02
4.438e-01,2.072e-02
4.476e-01,2.242e-02
4.514e-01,2.420e-02
4.552e-01,2.606e-02
4.590e-01,2.803e-02
4.628e-01,3.012e-02
4.666e-01,3.233e-02
4.704e-01,3.465e-02
4.742e-01,3.704e-02
4.780e-01,3.950e-02
4.818e-01,4.200e-02
4.856e-01,4.456e-02
4.894e-01,4.721e-02
4.932e-01,5.003e-02
4.970e-01,5.309e-02
5.008e-01,5.649e-02
5.046e-01,6.031e-02
5.084e-01,6.462e-02
5.122e-01,6.945e-02
5.160e-01,7.484e-02
5.198e-01,8.078e-02
5.236e-01,8.726e-02
5.274e-01,9.424e-02
5.311e-01,1.017e-01
5.349e-01,1.096e-01
5.387e-01,1.180e-01
5.425e-01,1.268e-01
5.463e-01,1.360e-01
5.501e-01,1.456e-01
5.539e-01,1.555e-01
5.577e-01,1.656e-01
5.615e-01,1.760e-01
5.653e-01,1.866e-01
5.691e-01,1.974e-01
5.729e-01,2.084e-01
5.767e-01,2.196e-01
5.805e-01,2.310e-01
5.843e-01,2.429e-01
5.881e-01,2.553e-01
5.919e-01,2.683e-01
5.957e-01,2.821e-01
5.995e-01,2.967e-01
6.033e-01,3.124e-01
6.071e-01,3.293e-01
6.109e-01,3.474e-01
6.147e-01,3.668e-01
6.185e-01,3.876e-01
6.223e-01,4.098e-01
6.261e-01,4.334e-01
6.299e-01,4.586e-01
6.337e-01,4.852e-01
6.374e-01,5.134e-01
6.412e-01,5.432e-01
6.450e-01,5.745e-01
6.488e-01,6.076e-01
6.526e-01,6.423e-01
6.564e-01,6.790e-01
6.602e-01,7.175e-01
6.640e-01,7.582e-01
6.678e-01,8.011e-01
6.716e-01,8.464e-01
6.754e-01,8.942e-01
6.792e-01,9.448e-01
6.830e-01,9.983e-01
6.868e-01,1.055e+00
6.906e-01,1.115e+00
6.944e-01,1.178e+00
6.982e-01,1.245e+00
7.020e-01,1.315e+00
7.058e-01,1.390e+00
7.096e-01,1.469e+00
7.134e-01,1.552e+00
7.172e-01,1.639e+00
7.210e-01,1.731e+00
7.248e-01,1.828e+00
7.286e-01,1.930e+00
7.324e-01,2.038e+00
7.362e-01,2.151e+00
7.399e-01,2.269e+00
7.437e-01,2.394e+00
7.475e-01,2.525e+00
7.513e-01,2.662e+00
7.551e-01,2.806e+00
7.589e-01,2.958e+00
7.627e-01,3.116e+00
7.665e-01,3.281e+00
7.703e-01,3.455e+00
7.741e-01,3.635e+00
7.779e-01,3.824e+00
7.817e-01,4.020e+00
7.855e-01,4.223e+00
7.893e-01,4.432e+00
7.931e-01,4.648e+00
7.969e-01,4.869e+00
8.007e-01,5.094e+00
8.045e-01,5.321e+00
8.083e-01,5.549e+00
8.121e-01,5.774e+00
8.159e-01,5.993e+00
8.197e-01,6.205e+00
8.235e-01,6.404e+00
8.273e-01,6.587e+00
8.311e-01,6.749e+00
8.349e-01,6.885e+00
8.387e-01,6.991e+00
8.425e-01,7.062e+00
8.462e-01,7.092e+00
8.500e-01,7.079e+00
8.538e-01,7.017e+00
8.576e-01,6.905e+00
8.614e-01,6.740e+00
8.652e-01,6.522e+00
8.690e-01,6.252e+00
8.728e-01,5.934e+00
8.766e-01,5.570e+00
8.804e-01,5.168e+00
8.842e-01,4.734e+00
8.880e-01,4.278e+00
8.918e-01,3.810e+00
8.956e-01,3.339e+00
8.994e-01,2.877e+00
9.032e-01,2.433e+00
9.070e-01,2.016e+00
9.108e-01,1.635e+00
9.146e-01,1.294e+00
9.184e-01,9.984e-01
9.222e-01,7.483e-01
9.260e-01,5.434e-01
9.298e-01,3.811e-01
9.336e-01,2.571e-01
9.374e-01,1.661e-01
9.412e-01,1.022e-01
9.450e-01,5.947e-02
9.487e-01,3.250e-02
9.525e-01,1.651e-02
9.563e-01,7.707e-03
9.601e-01,3.254e-03
9.639e-01,1.218e-03
9.677e-01,3.939e-04
9.715e-01,1.060e-04
9.753e-01,2.254e-05
9.791e-01,3.499e-06
9.829e-01,3.498e-07
9.867e-01,1.802e-08
9.905e-01,3.054e-10
9.943e-01,5.329e-13
9.981e-01,4.459e-19


==> anc/03_results/weak_zap/beta_total_probability/0_015.csv <==
transmittance,probability_density
2.777e-01,6.137e-09
2.813e-01,4.340e-08
2.850e-01,2.551e-07
2.886e-01,1.250e-06
2.922e-01,5.124e-06
2.958e-01,1.763e-05
2.994e-01,5.112e-05
3.031e-01,1.253e-04
3.067e-01,2.609e-04
3.103e-01,4.638e-04
3.139e-01,7.087e-04
3.175e-01,9.393e-04
3.212e-01,1.093e-03
3.248e-01,1.138e-03
3.284e-01,1.088e-03
3.320e-01,9.934e-04
3.356e-01,9.154e-04
3.393e-01,8.981e-04
3.429e-01,9.565e-04
3.465e-01,1.077e-03
3.501e-01,1.232e-03
3.537e-01,1.397e-03
3.574e-01,1.574e-03
3.610e-01,1.784e-03
3.646e-01,2.059e-03
3.682e-01,2.420e-03
3.719e-01,2.862e-03
3.755e-01,3.360e-03
3.791e-01,3.870e-03
3.827e-01,4.344e-03
3.863e-01,4.742e-03
3.900e-01,5.049e-03
3.936e-01,5.276e-03
3.972e-01,5.454e-03
4.008e-01,5.615e-03
4.044e-01,5.781e-03
4.081e-01,5.952e-03
4.117e-01,6.121e-03
4.153e-01,6.281e-03
4.189e-01,6.433e-03
4.225e-01,6.589e-03
4.262e-01,6.764e-03
4.298e-01,6.983e-03
4.334e-01,7.279e-03
4.370e-01,7.696e-03
4.406e-01,8.272e-03
4.443e-01,9.031e-03
4.479e-01,9.964e-03
4.515e-01,1.104e-02
4.551e-01,1.221e-02
4.587e-01,1.344e-02
4.624e-01,1.471e-02
4.660e-01,1.603e-02
4.696e-01,1.740e-02
4.732e-01,1.882e-02
4.768e-01,2.024e-02
4.805e-01,2.162e-02
4.841e-01,2.288e-02
4.877e-01,2.401e-02
4.913e-01,2.502e-02
4.949e-01,2.598e-02
4.986e-01,2.698e-02
5.022e-01,2.811e-02
5.058e-01,2.949e-02
5.094e-01,3.117e-02
5.130e-01,3.321e-02
5.167e-01,3.562e-02
5.203e-01,3.843e-02
5.239e-01,4.163e-02
5.275e-01,4.522e-02
5.312e-01,4.918e-02
5.348e-01,5.346e-02
5.384e-01,5.798e-02
5.420e-01,6.266e-02
5.456e-01,6.741e-02
5.493e-01,7.214e-02
5.529e-01,7.682e-02
5.565e-01,8.145e-02
5.601e-01,8.610e-02
5.637e-01,9.085e-02
5.674e-01,9.579e-02
5.710e-01,1.010e-01
5.746e-01,1.067e-01
5.782e-01,1.128e-01
5.818e-01,1.194e-01
5.855e-01,1.266e-01
5.891e-01,1.344e-01
5.927e-01,1.428e-01
5.963e-01,1.517e-01
5.999e-01,1.612e-01
6.036e-01,1.711e-01
6.072e-01,1.815e-01
6.108e-01,1.923e-01
6.144e-01,2.036e-01
6.180e-01,2.154e-01
6.217e-01,2.278e-01
6.253e-01,2.410e-01
6.289e-01,2.550e-01
6.325e-01,2.699e-01
6.361e-01,2.857e-01
6.398e-01,3.025e-01
6.434e-01,3.203e-01
6.470e-01,3.391e-01
6.506e-01,3.590e-01
6.542e-01,3.800e-01
6.579e-01,4.022e-01
6.615e-01,4.256e-01
6.651e-01,4.505e-01
6.687e-01,4.768e-01
6.723e-01,5.046e-01
6.760e-01,5.341e-01
6.796e-01,5.651e-01
6.832e-01,5.978e-01
6.868e-01,6.321e-01
6.905e-01,6.680e-01
6.941e-01,7.056e-01
6.977e-01,7.449e-01
7.013e-01,7.860e-01
7.049e-01,8.291e-01
7.086e-01,8.743e-01
7.122e-01,9.219e-01
7.158e-01,9.721e-01
7.194e-01,1.025e+00
7.230e-01,1.081e+00
7.267e-01,1.140e+00
7.303e-01,1.202e+00
7.339e-01,1.267e+00
7.375e-01,1.336e+00
7.411e-01,1.409e+00
7.448e-01,1.486e+00
7.484e-01,1.568e+00
7.520e-01,1.654e+00
7.556e-01,1.745e+00
7.592e-01,1.842e+00
7.629e-01,1.945e+00
7.665e-01,2.054e+00
7.701e-01,2.170e+00
7.737e-01,2.294e+00
7.773e-01,2.426e+00
7.810e-01,2.567e+00
7.846e-01,2.716e+00
7.882e-01,2.876e+00
7.918e-01,3.045e+00
7.954e-01,3.226e+00
7.991e-01,3.417e+00
8.027e-01,3.620e+00
8.063e-01,3.836e+00
8.099e-01,4.064e+00
8.135e-01,4.305e+00
8.172e-01,4.559e+00
8.208e-01,4.825e+00
8.244e-01,5.103e+00
8.280e-01,5.393e+00
8.316e-01,5.691e+00
8.353e-01,5.996e+00
8.389e-01,6.306e+00
8.425e-01,6.616e+00
8.461e-01,6.921e+00
8.498e-01,7.217e+00
8.534e-01,7.496e+00
8.570e-01,7.752e+00
8.606e-01,7.975e+00
8.642e-01,8.158e+00
8.679e-01,8.292e+00
8.715e-01,8.367e+00
8.751e-01,8.374e+00
8.787e-01,8.306e+00
8.823e-01,8.157e+00
8.860e-01,7.924e+00
8.896e-01,7.605e+00
8.932e-01,7.202e+00
8.968e-01,6.723e+00
9.004e-01,6.176e+00
9.041e-01,5.576e+00
9.077e-01,4.939e+00
9.113e-01,4.285e+00
9.149e-01,3.633e+00
9.185e-01,3.004e+00
9.222e-01,2.416e+00
9.258e-01,1.885e+00
9.294e-01,1.422e+00
9.330e-01,1.033e+00
9.366e-01,7.201e-01
9.403e-01,4.790e-01
9.439e-01,3.023e-01
9.475e-01,1.797e-01
9.511e-01,9.979e-02
9.547e-01,5.121e-02
9.584e-01,2.397e-02
9.620e-01,1.007e-02
9.656e-01,3.710e-03
9.692e-01,1.166e-03
9.728e-01,3.004e-04
9.765e-01,5.991e-05
9.801e-01,8.495e-06
9.837e-01,7.467e-07
9.873e-01,3.197e-08
9.909e-01,4.089e-10
9.946e-01,4.431e-13
9.982e-01,1.191e-19


==> anc/03_results/weak_zap/beta_total_probability/0_01575.csv <==
transmittance,probability_density
3.178e-01,5.443e-05
3.212e-01,1.522e-05
3.246e-01,2.449e-05
3.281e-01,8.603e-05
3.315e-01,2.307e-04
3.349e-01,4.468e-04
3.383e-01,6.265e-04
3.417e-01,6.379e-04
3.452e-01,4.734e-04
3.486e-01,2.581e-04
3.520e-01,1.110e-04
3.554e-01,6.700e-05
3.588e-01,1.225e-04
3.623e-01,2.827e-04
3.657e-01,5.467e-04
3.691e-01,8.802e-04
3.725e-01,1.231e-03
3.759e-01,1.549e-03
3.794e-01,1.766e-03
3.828e-01,1.802e-03
3.862e-01,1.639e-03
3.896e-01,1.367e-03
3.930e-01,1.109e-03
3.965e-01,9.312e-04
3.999e-01,8.508e-04
4.033e-01,8.964e-04
4.067e-01,1.103e-03
4.101e-01,1.451e-03
4.135e-01,1.868e-03
4.170e-01,2.313e-03
4.204e-01,2.808e-03
4.238e-01,3.362e-03
4.272e-01,3.876e-03
4.306e-01,4.184e-03
4.341e-01,4.190e-03
4.375e-01,3.969e-03
4.409e-01,3.737e-03
4.443e-01,3.720e-03
4.477e-01,4.022e-03
4.512e-01,4.580e-03
4.546e-01,5.230e-03
4.580e-01,5.822e-03
4.614e-01,6.322e-03
4.648e-01,6.813e-03
4.683e-01,7.423e-03
4.717e-01,8.238e-03
4.751e-01,9.248e-03
4.785e-01,1.035e-02
4.819e-01,1.139e-02
4.854e-01,1.224e-02
4.888e-01,1.283e-02
4.922e-01,1.324e-02
4.956e-01,1.367e-02
4.990e-01,1.428e-02
5.025e-01,1.518e-02
5.059e-01,1.630e-02
5.093e-01,1.750e-02
5.127e-01,1.865e-02
5.161e-01,1.969e-02
5.196e-01,2.071e-02
5.230e-01,2.184e-02
5.264e-01,2.316e-02
5.298e-01,2.467e-02
5.332e-01,2.629e-02
5.367e-01,2.788e-02
5.401e-01,2.939e-02
5.435e-01,3.091e-02
5.469e-01,3.267e-02
5.503e-01,3.494e-02
5.537e-01,3.783e-02
5.572e-01,4.127e-02
5.606e-01,4.498e-02
5.640e-01,4.864e-02
5.674e-01,5.193e-02
5.708e-01,5.465e-02
5.743e-01,5.676e-02
5.777e-01,5.841e-02
5.811e-01,5.988e-02
5.845e-01,6.154e-02
5.879e-01,6.376e-02
5.914e-01,6.678e-02
5.948e-01,7.075e-02
5.982e-01,7.565e-02
6.016e-01,8.134e-02
6.050e-01,8.759e-02
6.085e-01,9.419e-02
6.119e-01,1.009e-01
6.153e-01,1.077e-01
6.187e-01,1.146e-01
6.221e-01,1.214e-01
6.256e-01,1.283e-01
6.290e-01,1.353e-01
6.324e-01,1.424e-01
6.358e-01,1.498e-01
6.392e-01,1.575e-01
6.427e-01,1.657e-01
6.461e-01,1.745e-01
6.495e-01,1.840e-01
6.529e-01,1.942e-01
6.563e-01,2.052e-01
6.598e-01,2.171e-01
6.632e-01,2.300e-01
6.666e-01,2.438e-01
6.700e-01,2.585e-01
6.734e-01,2.742e-01
6.769e-01,2.909e-01
6.803e-01,3.089e-01
6.837e-01,3.282e-01
6.871e-01,3.486e-01
6.905e-01,3.700e-01
6.940e-01,3.924e-01
6.974e-01,4.157e-01
7.008e-01,4.400e-01
7.042e-01,4.653e-01
7.076e-01,4.920e-01
7.110e-01,5.202e-01
7.145e-01,5.502e-01
7.179e-01,5.819e-01
7.213e-01,6.155e-01
7.247e-01,6.509e-01
7.281e-01,6.881e-01
7.316e-01,7.272e-01
7.350e-01,7.682e-01
7.384e-01,8.113e-01
7.418e-01,8.567e-01
7.452e-01,9.047e-01
7.487e-01,9.556e-01
7.521e-01,1.010e+00
7.555e-01,1.067e+00
7.589e-01,1.128e+00
7.623e-01,1.193e+00
7.658e-01,1.261e+00
7.692e-01,1.333e+00
7.726e-01,1.409e+00
7.760e-01,1.489e+00
7.794e-01,1.574e+00
7.829e-01,1.663e+00
7.863e-01,1.757e+00
7.897e-01,1.856e+00
7.931e-01,1.961e+00
7.965e-01,2.071e+00
8.000e-01,2.187e+00
8.034e-01,2.310e+00
8.068e-01,2.441e+00
8.102e-01,2.580e+00
8.136e-01,2.729e+00
8.171e-01,2.889e+00
8.205e-01,3.061e+00
8.239e-01,3.244e+00
8.273e-01,3.439e+00
8.307e-01,3.646e+00
8.342e-01,3.867e+00
8.376e-01,4.101e+00
8.410e-01,4.351e+00
8.444e-01,4.618e+00
8.478e-01,4.906e+00
8.512e-01,5.216e+00
8.547e-01,5.551e+00
8.581e-01,5.914e+00
8.615e-01,6.307e+00
8.649e-01,6.729e+00
8.683e-01,7.179e+00
8.718e-01,7.655e+00
8.752e-01,8.152e+00
8.786e-01,8.660e+00
8.820e-01,9.168e+00
8.854e-01,9.658e+00
8.889e-01,1.011e+01
8.923e-01,1.049e+01
8.957e-01,1.078e+01
8.991e-01,1.092e+01
9.025e-01,1.090e+01
9.060e-01,1.067e+01
9.094e-01,1.023e+01
9.128e-01,9.553e+00
9.162e-01,8.671e+00
9.196e-01,7.616e+00
9.231e-01,6.446e+00
9.265e-01,5.233e+00
9.299e-01,4.055e+00
9.333e-01,2.981e+00
9.367e-01,2.067e+00
9.402e-01,1.341e+00
9.436e-01,8.080e-01
9.470e-01,4.474e-01
9.504e-01,2.250e-01
9.538e-01,1.014e-01
9.573e-01,4.020e-02
9.607e-01,1.373e-02
9.641e-01,3.935e-03
9.675e-01,9.123e-04
9.709e-01,1.633e-04
9.744e-01,2.115e-05
9.778e-01,1.807e-06
9.812e-01,8.864e-08
9.846e-01,1.996e-09
9.880e-01,1.394e-11
9.915e-01,1.362e-14
9.949e-01,2.383e-19
9.983e-01,5.517e-30


==> anc/03_results/weak_zap/beta_total_probability/0_0165.csv <==
transmittance,probability_density
3.536e-01,4.897e-05
3.569e-01,2.131e-04
3.601e-01,5.515e-04
3.633e-01,8.524e-04
3.666e-01,7.899e-04
3.698e-01,4.405e-04
3.731e-01,1.484e-04
3.763e-01,3.032e-05
3.795e-01,3.767e-06
3.828e-01,2.856e-07
3.860e-01,1.401e-08
3.893e-01,1.840e-08
3.925e-01,2.805e-07
3.957e-01,2.893e-06
3.990e-01,1.982e-05
4.022e-01,9.051e-05
4.055e-01,2.770e-04
4.087e-01,5.759e-04
4.119e-01,8.526e-04
4.152e-01,1.039e-03
4.184e-01,1.335e-03
4.217e-01,1.856e-03
4.249e-01,2.228e-03
4.281e-01,1.997e-03
4.314e-01,1.300e-03
4.346e-01,6.962e-04
4.379e-01,5.819e-04
4.411e-01,1.032e-03
4.443e-01,1.923e-03
4.476e-01,2.963e-03
4.508e-01,3.748e-03
4.541e-01,3.966e-03
4.573e-01,3.576e-03
4.605e-01,2.841e-03
4.638e-01,2.166e-03
4.670e-01,1.877e-03
4.703e-01,2.137e-03
4.735e-01,2.958e-03
4.767e-01,4.109e-03
4.800e-01,5.041e-03
4.832e-01,5.197e-03
4.865e-01,4.539e-03
4.897e-01,3.628e-03
4.929e-01,3.040e-03
4.962e-01,2.886e-03
4.994e-01,2.996e-03
5.027e-01,3.315e-03
5.059e-01,3.883e-03
5.091e-01,4.578e-03
5.124e-01,5.122e-03
5.156e-01,5.336e-03
5.189e-01,5.290e-03
5.221e-01,5.227e-03
5.253e-01,5.424e-03
5.286e-01,6.043e-03
5.318e-01,7.047e-03
5.351e-01,8.281e-03
5.383e-01,9.595e-03
5.415e-01,1.089e-02
5.448e-01,1.204e-02
5.480e-01,1.294e-02
5.513e-01,1.369e-02
5.545e-01,1.466e-02
5.577e-01,1.630e-02
5.610e-01,1.883e-02
5.642e-01,2.201e-02
5.675e-01,2.523e-02
5.707e-01,2.779e-02
5.739e-01,2.925e-02
5.772e-01,2.971e-02
5.804e-01,2.976e-02
5.837e-01,3.007e-02
5.869e-01,3.102e-02
5.901e-01,3.273e-02
5.934e-01,3.515e-02
5.966e-01,3.816e-02
5.999e-01,4.159e-02
6.031e-01,4.522e-02
6.063e-01,4.882e-02
6.096e-01,5.221e-02
6.128e-01,5.521e-02
6.161e-01,5.769e-02
6.193e-01,5.975e-02
6.225e-01,6.188e-02
6.258e-01,6.479e-02
6.290e-01,6.904e-02
6.323e-01,7.458e-02
6.355e-01,8.083e-02
6.387e-01,8.704e-02
6.420e-01,9.279e-02
6.452e-01,9.814e-02
6.485e-01,1.035e-01
6.517e-01,1.094e-01
6.549e-01,1.162e-01
6.582e-01,1.242e-01
6.614e-01,1.330e-01
6.647e-01,1.421e-01
6.679e-01,1.509e-01
6.711e-01,1.592e-01
6.744e-01,1.671e-01
6.776e-01,1.749e-01
6.809e-01,1.828e-01
6.841e-01,1.908e-01
6.873e-01,1.990e-01
6.906e-01,2.077e-01
6.938e-01,2.172e-01
6.971e-01,2.280e-01
7.003e-01,2.401e-01
7.035e-01,2.535e-01
7.068e-01,2.683e-01
7.100e-01,2.850e-01
7.133e-01,3.042e-01
7.165e-01,3.268e-01
7.197e-01,3.529e-01
7.230e-01,3.820e-01
7.262e-01,4.128e-01
7.295e-01,4.435e-01
7.327e-01,4.727e-01
7.359e-01,4.999e-01
7.392e-01,5.257e-01
7.424e-01,5.514e-01
7.457e-01,5.787e-01
7.489e-01,6.087e-01
7.521e-01,6.420e-01
7.554e-01,6.783e-01
7.586e-01,7.174e-01
7.619e-01,7.592e-01
7.651e-01,8.040e-01
7.683e-01,8.518e-01
7.716e-01,9.026e-01
7.748e-01,9.562e-01
7.781e-01,1.012e+00
7.813e-01,1.069e+00
7.845e-01,1.128e+00
7.878e-01,1.189e+00
7.910e-01,1.252e+00
7.943e-01,1.319e+00
7.975e-01,1.391e+00
8.007e-01,1.469e+00
8.040e-01,1.553e+00
8.072e-01,1.643e+00
8.105e-01,1.740e+00
8.137e-01,1.844e+00
8.169e-01,1.954e+00
8.202e-01,2.072e+00
8.234e-01,2.198e+00
8.267e-01,2.334e+00
8.299e-01,2.479e+00
8.331e-01,2.633e+00
8.364e-01,2.798e+00
8.396e-01,2.973e+00
8.429e-01,3.160e+00
8.461e-01,3.359e+00
8.493e-01,3.571e+00
8.526e-01,3.798e+00
8.558e-01,4.042e+00
8.591e-01,4.304e+00
8.623e-01,4.586e+00
8.655e-01,4.892e+00
8.688e-01,5.225e+00
8.720e-01,5.589e+00
8.753e-01,5.987e+00
8.785e-01,6.422e+00
8.817e-01,6.897e+00
8.850e-01,7.414e+00
8.882e-01,7.977e+00
8.915e-01,8.588e+00
8.947e-01,9.252e+00
8.979e-01,9.967e+00
9.012e-01,1.073e+01
9.044e-01,1.151e+01
9.077e-01,1.229e+01
9.109e-01,1.299e+01
9.141e-01,1.353e+01
9.174e-01,1.380e+01
9.206e-01,1.370e+01
9.239e-01,1.313e+01
9.271e-01,1.206e+01
9.303e-01,1.053e+01
9.336e-01,8.649e+00
9.368e-01,6.629e+00
9.401e-01,4.690e+00
9.433e-01,3.027e+00
9.465e-01,1.760e+00
9.498e-01,9.078e-01
9.530e-01,4.083e-01
9.563e-01,1.568e-01
9.595e-01,5.015e-02
9.627e-01,1.294e-02
9.660e-01,2.590e-03
9.692e-01,3.821e-04
9.725e-01,3.880e-05
9.757e-01,2.470e-06
9.789e-01,8.627e-08
9.822e-01,1.352e-09
9.854e-01,6.891e-12
9.887e-01,6.476e-15
9.919e-01,3.556e-19
9.951e-01,5.865e-26
9.984e-01,3.111e-41


==> anc/03_results/weak_zap/beta_total_probability/0_01725.csv <==
transmittance,probability_density
3.954e-01,
3.985e-01,
4.015e-01,
4.045e-01,
4.075e-01,
4.106e-01,
4.136e-01,
4.166e-01,
4.197e-01,
4.227e-01,
4.257e-01,
4.288e-01,
4.318e-01,
4.348e-01,
4.379e-01,
4.409e-01,
4.439e-01,
4.469e-01,
4.500e-01,
4.530e-01,
4.560e-01,
4.591e-01,
4.621e-01,
4.651e-01,
4.682e-01,
4.712e-01,
4.742e-01,
4.772e-01,
4.803e-01,
4.833e-01,
4.863e-01,
4.894e-01,
4.924e-01,
4.954e-01,
4.985e-01,
5.015e-01,
5.045e-01,
5.076e-01,
5.106e-01,
5.136e-01,
5.166e-01,
5.197e-01,
5.227e-01,
5.257e-01,
5.288e-01,
5.318e-01,
5.348e-01,
5.379e-01,
5.409e-01,
5.439e-01,
5.469e-01,
5.500e-01,
5.530e-01,
5.560e-01,
5.591e-01,
5.621e-01,
5.651e-01,
5.682e-01,
5.712e-01,
5.742e-01,
5.773e-01,
5.803e-01,
5.833e-01,
5.863e-01,
5.894e-01,
5.924e-01,
5.954e-01,
5.985e-01,
6.015e-01,
6.045e-01,
6.076e-01,
6.106e-01,
6.136e-01,
6.166e-01,
6.197e-01,
6.227e-01,
6.257e-01,
6.288e-01,
6.318e-01,
6.348e-01,
6.379e-01,
6.409e-01,
6.439e-01,
6.470e-01,
6.500e-01,
6.530e-01,
6.560e-01,
6.591e-01,
6.621e-01,
6.651e-01,
6.682e-01,
6.712e-01,
6.742e-01,
6.773e-01,
6.803e-01,
6.833e-01,
6.863e-01,
6.894e-01,
6.924e-01,
6.954e-01,
6.985e-01,
7.015e-01,
7.045e-01,
7.076e-01,
7.106e-01,
7.136e-01,
7.167e-01,
7.197e-01,
7.227e-01,
7.257e-01,
7.288e-01,
7.318e-01,
7.348e-01,
7.379e-01,
7.409e-01,
7.439e-01,
7.470e-01,
7.500e-01,
7.530e-01,
7.560e-01,
7.591e-01,
7.621e-01,
7.651e-01,
7.682e-01,
7.712e-01,
7.742e-01,
7.773e-01,
7.803e-01,
7.833e-01,
7.864e-01,
7.894e-01,
7.924e-01,
7.954e-01,
7.985e-01,
8.015e-01,
8.045e-01,
8.076e-01,
8.106e-01,
8.136e-01,
8.167e-01,
8.197e-01,
8.227e-01,
8.257e-01,
8.288e-01,
8.318e-01,
8.348e-01,
8.379e-01,
8.409e-01,
8.439e-01,
8.470e-01,
8.500e-01,
8.530e-01,
8.561e-01,
8.591e-01,
8.621e-01,
8.651e-01,
8.682e-01,
8.712e-01,
8.742e-01,
8.773e-01,
8.803e-01,
8.833e-01,
8.864e-01,
8.894e-01,
8.924e-01,
8.954e-01,
8.985e-01,
9.015e-01,
9.045e-01,
9.076e-01,
9.106e-01,
9.136e-01,
9.167e-01,
9.197e-01,
9.227e-01,
9.258e-01,
9.288e-01,
9.318e-01,
9.348e-01,
9.379e-01,
9.409e-01,
9.439e-01,
9.470e-01,
9.500e-01,
9.530e-01,
9.561e-01,
9.591e-01,
9.621e-01,
9.651e-01,
9.682e-01,
9.712e-01,
9.742e-01,
9.773e-01,
9.803e-01,
9.833e-01,
9.864e-01,
9.894e-01,
9.924e-01,
9.955e-01,
9.985e-01,


==> anc/03_results/weak_zap/beta_total_probability/0_018.csv <==
transmittance,probability_density
4.331e-01,
4.360e-01,
4.388e-01,
4.417e-01,
4.445e-01,
4.474e-01,
4.502e-01,
4.530e-01,
4.559e-01,
4.587e-01,
4.616e-01,
4.644e-01,
4.672e-01,
4.701e-01,
4.729e-01,
4.758e-01,
4.786e-01,
4.815e-01,
4.843e-01,
4.871e-01,
4.900e-01,
4.928e-01,
4.957e-01,
4.985e-01,
5.013e-01,
5.042e-01,
5.070e-01,
5.099e-01,
5.127e-01,
5.155e-01,
5.184e-01,
5.212e-01,
5.241e-01,
5.269e-01,
5.298e-01,
5.326e-01,
5.354e-01,
5.383e-01,
5.411e-01,
5.440e-01,
5.468e-01,
5.496e-01,
5.525e-01,
5.553e-01,
5.582e-01,
5.610e-01,
5.639e-01,
5.667e-01,
5.695e-01,
5.724e-01,
5.752e-01,
5.781e-01,
5.809e-01,
5.837e-01,
5.866e-01,
5.894e-01,
5.923e-01,
5.951e-01,
5.979e-01,
6.008e-01,
6.036e-01,
6.065e-01,
6.093e-01,
6.122e-01,
6.150e-01,
6.178e-01,
6.207e-01,
6.235e-01,
6.264e-01,
6.292e-01,
6.320e-01,
6.349e-01,
6.377e-01,
6.406e-01,
6.434e-01,
6.463e-01,
6.491e-01,
6.519e-01,
6.548e-01,
6.576e-01,
6.605e-01,
6.633e-01,
6.661e-01,
6.690e-01,
6.718e-01,
6.747e-01,
6.775e-01,
6.803e-01,
6.832e-01,
6.860e-01,
6.889e-01,
6.917e-01,
6.946e-01,
6.974e-01,
7.002e-01,
7.031e-01,
7.059e-01,
7.088e-01,
7.116e-01,
7.144e-01,
7.173e-01,
7.201e-01,
7.230e-01,
7.258e-01,
7.286e-01,
7.315e-01,
7.343e-01,
7.372e-01,
7.400e-01,
7.429e-01,
7.457e-01,
7.485e-01,
7.514e-01,
7.542e-01,
7.571e-01,
7.599e-01,
7.627e-01,
7.656e-01,
7.684e-01,
7.713e-01,
7.741e-01,
7.770e-01,
7.798e-01,
7.826e-01,
7.855e-01,
7.883e-01,
7.912e-01,
7.940e-01,
7.968e-01,
7.997e-01,
8.025e-01,
8.054e-01,
8.082e-01,
8.110e-01,
8.139e-01,
8.167e-01,
8.196e-01,
8.224e-01,
8.253e-01,
8.281e-01,
8.309e-01,
8.338e-01,
8.366e-01,
8.395e-01,
8.423e-01,
8.451e-01,
8.480e-01,
8.508e-01,
8.537e-01,
8.565e-01,
8.594e-01,
8.622e-01,
8.650e-01,
8.679e-01,
8.707e-01,
8.736e-01,
8.764e-01,
8.792e-01,
8.821e-01,
8.849e-01,
8.878e-01,
8.906e-01,
8.934e-01,
8.963e-01,
8.991e-01,
9.020e-01,
9.048e-01,
9.077e-01,
9.105e-01,
9.133e-01,
9.162e-01,
9.190e-01,
9.219e-01,
9.247e-01,
9.275e-01,
9.304e-01,
9.332e-01,
9.361e-01,
9.389e-01,
9.418e-01,
9.446e-01,
9.474e-01,
9.503e-01,
9.531e-01,
9.560e-01,
9.588e-01,
9.616e-01,
9.645e-01,
9.673e-01,
9.702e-01,
9.730e-01,
9.758e-01,
9.787e-01,
9.815e-01,
9.844e-01,
9.872e-01,
9.901e-01,
9.929e-01,
9.957e-01,
9.986e-01,


==> anc/03_results/weak_zap/beta_total_probability/0_01875.csv <==
transmittance,probability_density
4.757e-01,
4.783e-01,
4.809e-01,
4.836e-01,
4.862e-01,
4.888e-01,
4.914e-01,
4.941e-01,
4.967e-01,
4.993e-01,
5.020e-01,
5.046e-01,
5.072e-01,
5.098e-01,
5.125e-01,
5.151e-01,
5.177e-01,
5.204e-01,
5.230e-01,
5.256e-01,
5.282e-01,
5.309e-01,
5.335e-01,
5.361e-01,
5.388e-01,
5.414e-01,
5.440e-01,
5.466e-01,
5.493e-01,
5.519e-01,
5.545e-01,
5.572e-01,
5.598e-01,
5.624e-01,
5.650e-01,
5.677e-01,
5.703e-01,
5.729e-01,
5.755e-01,
5.782e-01,
5.808e-01,
5.834e-01,
5.861e-01,
5.887e-01,
5.913e-01,
5.939e-01,
5.966e-01,
5.992e-01,
6.018e-01,
6.045e-01,
6.071e-01,
6.097e-01,
6.123e-01,
6.150e-01,
6.176e-01,
6.202e-01,
6.229e-01,
6.255e-01,
6.281e-01,
6.307e-01,
6.334e-01,
6.360e-01,
6.386e-01,
6.413e-01,
6.439e-01,
6.465e-01,
6.491e-01,
6.518e-01,
6.544e-01,
6.570e-01,
6.597e-01,
6.623e-01,
6.649e-01,
6.675e-01,
6.702e-01,
6.728e-01,
6.754e-01,
6.780e-01,
6.807e-01,
6.833e-01,
6.859e-01,
6.886e-01,
6.912e-01,
6.938e-01,
6.964e-01,
6.991e-01,
7.017e-01,
7.043e-01,
7.070e-01,
7.096e-01,
7.122e-01,
7.148e-01,
7.175e-01,
7.201e-01,
7.227e-01,
7.254e-01,
7.280e-01,
7.306e-01,
7.332e-01,
7.359e-01,
7.385e-01,
7.411e-01,
7.438e-01,
7.464e-01,
7.490e-01,
7.516e-01,
7.543e-01,
7.569e-01,
7.595e-01,
7.621e-01,
7.648e-01,
7.674e-01,
7.700e-01,
7.727e-01,
7.753e-01,
7.779e-01,
7.805e-01,
7.832e-01,
7.858e-01,
7.884e-01,
7.911e-01,
7.937e-01,
7.963e-01,
7.989e-01,
8.016e-01,
8.042e-01,
8.068e-01,
8.095e-01,
8.121e-01,
8.147e-01,
8.173e-01,
8.200e-01,
8.226e-01,
8.252e-01,
8.279e-01,
8.305e-01,
8.331e-01,
8.357e-01,
8.384e-01,
8.410e-01,
8.436e-01,
8.463e-01,
8.489e-01,
8.515e-01,
8.541e-01,
8.568e-01,
8.594e-01,
8.620e-01,
8.646e-01,
8.673e-01,
8.699e-01,
8.725e-01,
8.752e-01,
8.778e-01,
8.804e-01,
8.830e-01,
8.857e-01,
8.883e-01,
8.909e-01,
8.936e-01,
8.962e-01,
8.988e-01,
9.014e-01,
9.041e-01,
9.067e-01,
9.093e-01,
9.120e-01,
9.146e-01,
9.172e-01,
9.198e-01,
9.225e-01,
9.251e-01,
9.277e-01,
9.304e-01,
9.330e-01,
9.356e-01,
9.382e-01,
9.409e-01,
9.435e-01,
9.461e-01,
9.488e-01,
9.514e-01,
9.540e-01,
9.566e-01,
9.593e-01,
9.619e-01,
9.645e-01,
9.671e-01,
9.698e-01,
9.724e-01,
9.750e-01,
9.777e-01,
9.803e-01,
9.829e-01,
9.855e-01,
9.882e-01,
9.908e-01,
9.934e-01,
9.961e-01,
9.987e-01,


==> anc/03_results/weak_zap/beta_total_probability/0_0195.csv <==
transmittance,probability_density
5.146e-01,
5.170e-01,
5.194e-01,
5.219e-01,
5.243e-01,
5.267e-01,
5.292e-01,
5.316e-01,
5.340e-01,
5.365e-01,
5.389e-01,
5.413e-01,
5.438e-01,
5.462e-01,
5.486e-01,
5.511e-01,
5.535e-01,
5.559e-01,
5.584e-01,
5.608e-01,
5.632e-01,
5.657e-01,
5.681e-01,
5.705e-01,
5.730e-01,
5.754e-01,
5.778e-01,
5.803e-01,
5.827e-01,
5.851e-01,
5.876e-01,
5.900e-01,
5.924e-01,
5.949e-01,
5.973e-01,
5.997e-01,
6.022e-01,
6.046e-01,
6.070e-01,
6.095e-01,
6.119e-01,
6.143e-01,
6.168e-01,
6.192e-01,
6.216e-01,
6.241e-01,
6.265e-01,
6.289e-01,
6.314e-01,
6.338e-01,
6.362e-01,
6.387e-01,
6.411e-01,
6.435e-01,
6.460e-01,
6.484e-01,
6.508e-01,
6.533e-01,
6.557e-01,
6.581e-01,
6.606e-01,
6.630e-01,
6.654e-01,
6.679e-01,
6.703e-01,
6.727e-01,
6.752e-01,
6.776e-01,
6.800e-01,
6.825e-01,
6.849e-01,
6.873e-01,
6.898e-01,
6.922e-01,
6.946e-01,
6.971e-01,
6.995e-01,
7.019e-01,
7.044e-01,
7.068e-01,
7.092e-01,
7.117e-01,
7.141e-01,
7.165e-01,
7.190e-01,
7.214e-01,
7.238e-01,
7.263e-01,
7.287e-01,
7.311e-01,
7.336e-01,
7.360e-01,
7.384e-01,
7.409e-01,
7.433e-01,
7.457e-01,
7.482e-01,
7.506e-01,
7.530e-01,
7.555e-01,
7.579e-01,
7.603e-01,
7.628e-01,
7.652e-01,
7.676e-01,
7.701e-01,
7.725e-01,
7.749e-01,
7.774e-01,
7.798e-01,
7.822e-01,
7.847e-01,
7.871e-01,
7.895e-01,
7.920e-01,
7.944e-01,
7.968e-01,
7.993e-01,
8.017e-01,
8.041e-01,
8.066e-01,
8.090e-01,
8.114e-01,
8.139e-01,
8.163e-01,
8.187e-01,
8.212e-01,
8.236e-01,
8.260e-01,
8.285e-01,
8.309e-01,
8.333e-01,
8.358e-01,
8.382e-01,
8.406e-01,
8.431e-01,
8.455e-01,
8.479e-01,
8.504e-01,
8.528e-01,
8.552e-01,
8.577e-01,
8.601e-01,
8.625e-01,
8.650e-01,
8.674e-01,
8.698e-01,
8.723e-01,
8.747e-01,
8.771e-01,
8.796e-01,
8.820e-01,
8.844e-01,
8.869e-01,
8.893e-01,
8.917e-01,
8.942e-01,
8.966e-01,
8.990e-01,
9.015e-01,
9.039e-01,
9.063e-01,
9.088e-01,
9.112e-01,
9.136e-01,
9.161e-01,
9.185e-01,
9.209e-01,
9.234e-01,
9.258e-01,
9.282e-01,
9.307e-01,
9.331e-01,
9.355e-01,
9.380e-01,
9.404e-01,
9.428e-01,
9.453e-01,
9.477e-01,
9.501e-01,
9.526e-01,
9.550e-01,
9.574e-01,
9.599e-01,
9.623e-01,
9.647e-01,
9.672e-01,
9.696e-01,
9.720e-01,
9.745e-01,
9.769e-01,
9.793e-01,
9.818e-01,
9.842e-01,
9.866e-01,
9.891e-01,
9.915e-01,
9.939e-01,
9.964e-01,
9.988e-01,


==> anc/03_results/weak_zap/beta_total_probability/0_02025.csv <==
transmittance,probability_density
5.568e-01,
5.591e-01,
5.613e-01,
5.635e-01,
5.657e-01,
5.679e-01,
5.702e-01,
5.724e-01,
5.746e-01,
5.768e-01,
5.791e-01,
5.813e-01,
5.835e-01,
5.857e-01,
5.879e-01,
5.902e-01,
5.924e-01,
5.946e-01,
5.968e-01,
5.990e-01,
6.013e-01,
6.035e-01,
6.057e-01,
6.079e-01,
6.102e-01,
6.124e-01,
6.146e-01,
6.168e-01,
6.190e-01,
6.213e-01,
6.235e-01,
6.257e-01,
6.279e-01,
6.301e-01,
6.324e-01,
6.346e-01,
6.368e-01,
6.390e-01,
6.412e-01,
6.435e-01,
6.457e-01,
6.479e-01,
6.501e-01,
6.524e-01,
6.546e-01,
6.568e-01,
6.590e-01,
6.612e-01,
6.635e-01,
6.657e-01,
6.679e-01,
6.701e-01,
6.723e-01,
6.746e-01,
6.768e-01,
6.790e-01,
6.812e-01,
6.835e-01,
6.857e-01,
6.879e-01,
6.901e-01,
6.923e-01,
6.946e-01,
6.968e-01,
6.990e-01,
7.012e-01,
7.034e-01,
7.057e-01,
7.079e-01,
7.101e-01,
7.123e-01,
7.146e-01,
7.168e-01,
7.190e-01,
7.212e-01,
7.234e-01,
7.257e-01,
7.279e-01,
7.301e-01,
7.323e-01,
7.345e-01,
7.368e-01,
7.390e-01,
7.412e-01,
7.434e-01,
7.457e-01,
7.479e-01,
7.501e-01,
7.523e-01,
7.545e-01,
7.568e-01,
7.590e-01,
7.612e-01,
7.634e-01,
7.656e-01,
7.679e-01,
7.701e-01,
7.723e-01,
7.745e-01,
7.768e-01,
7.790e-01,
7.812e-01,
7.834e-01,
7.856e-01,
7.879e-01,
7.901e-01,
7.923e-01,
7.945e-01,
7.967e-01,
7.990e-01,
8.012e-01,
8.034e-01,
8.056e-01,
8.079e-01,
8.101e-01,
8.123e-01,
8.145e-01,
8.167e-01,
8.190e-01,
8.212e-01,
8.234e-01,
8.256e-01,
8.278e-01,
8.301e-01,
8.323e-01,
8.345e-01,
8.367e-01,
8.390e-01,
8.412e-01,
8.434e-01,
8.456e-01,
8.478e-01,
8.501e-01,
8.523e-01,
8.545e-01,
8.567e-01,
8.589e-01,
8.612e-01,
8.634e-01,
8.656e-01,
8.678e-01,
8.701e-01,
8.723e-01,
8.745e-01,
8.767e-01,
8.789e-01,
8.812e-01,
8.834e-01,
8.856e-01,
8.878e-01,
8.900e-01,
8.923e-01,
8.945e-01,
8.967e-01,
8.989e-01,
9.011e-01,
9.034e-01,
9.056e-01,
9.078e-01,
9.100e-01,
9.123e-01,
9.145e-01,
9.167e-01,
9.189e-01,
9.211e-01,
9.234e-01,
9.256e-01,
9.278e-01,
9.300e-01,
9.322e-01,
9.345e-01,
9.367e-01,
9.389e-01,
9.411e-01,
9.434e-01,
9.456e-01,
9.478e-01,
9.500e-01,
9.522e-01,
9.545e-01,
9.567e-01,
9.589e-01,
9.611e-01,
9.633e-01,
9.656e-01,
9.678e-01,
9.700e-01,
9.722e-01,
9.745e-01,
9.767e-01,
9.789e-01,
9.811e-01,
9.833e-01,
9.856e-01,
9.878e-01,
9.900e-01,
9.922e-01,
9.944e-01,
9.967e-01,
9.989e-01,


==> anc/03_results/weak_zap/beta_total_probability/0_021.csv <==
transmittance,probability_density
5.932e-01,
5.952e-01,
5.973e-01,
5.993e-01,
6.014e-01,
6.034e-01,
6.054e-01,
6.075e-01,
6.095e-01,
6.116e-01,
6.136e-01,
6.156e-01,
6.177e-01,
6.197e-01,
6.217e-01,
6.238e-01,
6.258e-01,
6.279e-01,
6.299e-01,
6.319e-01,
6.340e-01,
6.360e-01,
6.381e-01,
6.401e-01,
6.421e-01,
6.442e-01,
6.462e-01,
6.483e-01,
6.503e-01,
6.523e-01,
6.544e-01,
6.564e-01,
6.585e-01,
6.605e-01,
6.625e-01,
6.646e-01,
6.666e-01,
6.686e-01,
6.707e-01,
6.727e-01,
6.748e-01,
6.768e-01,
6.788e-01,
6.809e-01,
6.829e-01,
6.850e-01,
6.870e-01,
6.890e-01,
6.911e-01,
6.931e-01,
6.952e-01,
6.972e-01,
6.992e-01,
7.013e-01,
7.033e-01,
7.054e-01,
7.074e-01,
7.094e-01,
7.115e-01,
7.135e-01,
7.155e-01,
7.176e-01,
7.196e-01,
7.217e-01,
7.237e-01,
7.257e-01,
7.278e-01,
7.298e-01,
7.319e-01,
7.339e-01,
7.359e-01,
7.380e-01,
7.400e-01,
7.421e-01,
7.441e-01,
7.461e-01,
7.482e-01,
7.502e-01,
7.523e-01,
7.543e-01,
7.563e-01,
7.584e-01,
7.604e-01,
7.624e-01,
7.645e-01,
7.665e-01,
7.686e-01,
7.706e-01,
7.726e-01,
7.747e-01,
7.767e-01,
7.788e-01,
7.808e-01,
7.828e-01,
7.849e-01,
7.869e-01,
7.890e-01,
7.910e-01,
7.930e-01,
7.951e-01,
7.971e-01,
7.991e-01,
8.012e-01,
8.032e-01,
8.053e-01,
8.073e-01,
8.093e-01,
8.114e-01,
8.134e-01,
8.155e-01,
8.175e-01,
8.195e-01,
8.216e-01,
8.236e-01,
8.257e-01,
8.277e-01,
8.297e-01,
8.318e-01,
8.338e-01,
8.359e-01,
8.379e-01,
8.399e-01,
8.420e-01,
8.440e-01,
8.460e-01,
8.481e-01,
8.501e-01,
8.522e-01,
8.542e-01,
8.562e-01,
8.583e-01,
8.603e-01,
8.624e-01,
8.644e-01,
8.664e-01,
8.685e-01,
8.705e-01,
8.726e-01,
8.746e-01,
8.766e-01,
8.787e-01,
8.807e-01,
8.828e-01,
8.848e-01,
8.868e-01,
8.889e-01,
8.909e-01,
8.929e-01,
8.950e-01,
8.970e-01,
8.991e-01,
9.011e-01,
9.031e-01,
9.052e-01,
9.072e-01,
9.093e-01,
9.113e-01,
9.133e-01,
9.154e-01,
9.174e-01,
9.195e-01,
9.215e-01,
9.235e-01,
9.256e-01,
9.276e-01,
9.297e-01,
9.317e-01,
9.337e-01,
9.358e-01,
9.378e-01,
9.398e-01,
9.419e-01,
9.439e-01,
9.460e-01,
9.480e-01,
9.500e-01,
9.521e-01,
9.541e-01,
9.562e-01,
9.582e-01,
9.602e-01,
9.623e-01,
9.643e-01,
9.664e-01,
9.684e-01,
9.704e-01,
9.725e-01,
9.745e-01,
9.766e-01,
9.786e-01,
9.806e-01,
9.827e-01,
9.847e-01,
9.867e-01,
9.888e-01,
9.908e-01,
9.929e-01,
9.949e-01,
9.969e-01,
9.990e-01,


==> anc/03_results/weak_zap/beta_total_probability/0_02175.csv <==
transmittance,probability_density
6.317e-01,
6.336e-01,
6.354e-01,
6.373e-01,
6.391e-01,
6.410e-01,
6.428e-01,
6.447e-01,
6.465e-01,
6.484e-01,
6.502e-01,
6.520e-01,
6.539e-01,
6.557e-01,
6.576e-01,
6.594e-01,
6.613e-01,
6.631e-01,
6.650e-01,
6.668e-01,
6.687e-01,
6.705e-01,
6.724e-01,
6.742e-01,
6.760e-01,
6.779e-01,
6.797e-01,
6.816e-01,
6.834e-01,
6.853e-01,
6.871e-01,
6.890e-01,
6.908e-01,
6.927e-01,
6.945e-01,
6.963e-01,
6.982e-01,
7.000e-01,
7.019e-01,
7.037e-01,
7.056e-01,
7.074e-01,
7.093e-01,
7.111e-01,
7.130e-01,
7.148e-01,
7.167e-01,
7.185e-01,
7.203e-01,
7.222e-01,
7.240e-01,
7.259e-01,
7.277e-01,
7.296e-01,
7.314e-01,
7.333e-01,
7.351e-01,
7.370e-01,
7.388e-01,
7.406e-01,
7.425e-01,
7.443e-01,
7.462e-01,
7.480e-01,
7.499e-01,
7.517e-01,
7.536e-01,
7.554e-01,
7.573e-01,
7.591e-01,
7.610e-01,
7.628e-01,
7.646e-01,
7.665e-01,
7.683e-01,
7.702e-01,
7.720e-01,
7.739e-01,
7.757e-01,
7.776e-01,
7.794e-01,
7.813e-01,
7.831e-01,
7.850e-01,
7.868e-01,
7.886e-01,
7.905e-01,
7.923e-01,
7.942e-01,
7.960e-01,
7.979e-01,
7.997e-01,
8.016e-01,
8.034e-01,
8.053e-01,
8.071e-01,
8.089e-01,
8.108e-01,
8.126e-01,
8.145e-01,
8.163e-01,
8.182e-01,
8.200e-01,
8.219e-01,
8.237e-01,
8.256e-01,
8.274e-01,
8.293e-01,
8.311e-01,
8.329e-01,
8.348e-01,
8.366e-01,
8.385e-01,
8.403e-01,
8.422e-01,
8.440e-01,
8.459e-01,
8.477e-01,
8.496e-01,
8.514e-01,
8.533e-01,
8.551e-01,
8.569e-01,
8.588e-01,
8.606e-01,
8.625e-01,
8.643e-01,
8.662e-01,
8.680e-01,
8.699e-01,
8.717e-01,
8.736e-01,
8.754e-01,
8.772e-01,
8.791e-01,
8.809e-01,
8.828e-01,
8.846e-01,
8.865e-01,
8.883e-01,
8.902e-01,
8.920e-01,
8.939e-01,
8.957e-01,
8.976e-01,
8.994e-01,
9.012e-01,
9.031e-01,
9.049e-01,
9.068e-01,
9.086e-01,
9.105e-01,
9.123e-01,
9.142e-01,
9.160e-01,
9.179e-01,
9.197e-01,
9.215e-01,
9.234e-01,
9.252e-01,
9.271e-01,
9.289e-01,
9.308e-01,
9.326e-01,
9.345e-01,
9.363e-01,
9.382e-01,
9.400e-01,
9.419e-01,
9.437e-01,
9.455e-01,
9.474e-01,
9.492e-01,
9.511e-01,
9.529e-01,
9.548e-01,
9.566e-01,
9.585e-01,
9.603e-01,
9.622e-01,
9.640e-01,
9.659e-01,
9.677e-01,
9.695e-01,
9.714e-01,
9.732e-01,
9.751e-01,
9.769e-01,
9.788e-01,
9.806e-01,
9.825e-01,
9.843e-01,
9.862e-01,
9.880e-01,
9.898e-01,
9.917e-01,
9.935e-01,
9.954e-01,
9.972e-01,
9.991e-01,


==> anc/03_results/weak_zap/beta_total_probability/0_0225.csv <==
transmittance,probability_density
6.644e-01,
6.661e-01,
6.678e-01,
6.694e-01,
6.711e-01,
6.728e-01,
6.745e-01,
6.762e-01,
6.778e-01,
6.795e-01,
6.812e-01,
6.829e-01,
6.846e-01,
6.863e-01,
6.879e-01,
6.896e-01,
6.913e-01,
6.930e-01,
6.947e-01,
6.963e-01,
6.980e-01,
6.997e-01,
7.014e-01,
7.031e-01,
7.048e-01,
7.064e-01,
7.081e-01,
7.098e-01,
7.115e-01,
7.132e-01,
7.149e-01,
7.165e-01,
7.182e-01,
7.199e-01,
7.216e-01,
7.233e-01,
7.249e-01,
7.266e-01,
7.283e-01,
7.300e-01,
7.317e-01,
7.334e-01,
7.350e-01,
7.367e-01,
7.384e-01,
7.401e-01,
7.418e-01,
7.435e-01,
7.451e-01,
7.468e-01,
7.485e-01,
7.502e-01,
7.519e-01,
7.535e-01,
7.552e-01,
7.569e-01,
7.586e-01,
7.603e-01,
7.620e-01,
7.636e-01,
7.653e-01,
7.670e-01,
7.687e-01,
7.704e-01,
7.721e-01,
7.737e-01,
7.754e-01,
7.771e-01,
7.788e-01,
7.805e-01,
7.821e-01,
7.838e-01,
7.855e-01,
7.872e-01,
7.889e-01,
7.906e-01,
7.922e-01,
7.939e-01,
7.956e-01,
7.973e-01,
7.990e-01,
8.007e-01,
8.023e-01,
8.040e-01,
8.057e-01,
8.074e-01,
8.091e-01,
8.107e-01,
8.124e-01,
8.141e-01,
8.158e-01,
8.175e-01,
8.192e-01,
8.208e-01,
8.225e-01,
8.242e-01,
8.259e-01,
8.276e-01,
8.292e-01,
8.309e-01,
8.326e-01,
8.343e-01,
8.360e-01,
8.377e-01,
8.393e-01,
8.410e-01,
8.427e-01,
8.444e-01,
8.461e-01,
8.478e-01,
8.494e-01,
8.511e-01,
8.528e-01,
8.545e-01,
8.562e-01,
8.578e-01,
8.595e-01,
8.612e-01,
8.629e-01,
8.646e-01,
8.663e-01,
8.679e-01,
8.696e-01,
8.713e-01,
8.730e-01,
8.747e-01,
8.764e-01,
8.780e-01,
8.797e-01,
8.814e-01,
8.831e-01,
8.848e-01,
8.864e-01,
8.881e-01,
8.898e-01,
8.915e-01,
8.932e-01,
8.949e-01,
8.965e-01,
8.982e-01,
8.999e-01,
9.016e-01,
9.033e-01,
9.050e-01,
9.066e-01,
9.083e-01,
9.100e-01,
9.117e-01,
9.134e-01,
9.150e-01,
9.167e-01,
9.184e-01,
9.201e-01,
9.218e-01,
9.235e-01,
9.251e-01,
9.268e-01,
9.285e-01,
9.302e-01,
9.319e-01,
9.336e-01,
9.352e-01,
9.369e-01,
9.386e-01,
9.403e-01,
9.420e-01,
9.436e-01,
9.453e-01,
9.470e-01,
9.487e-01,
9.504e-01,
9.521e-01,
9.537e-01,
9.554e-01,
9.571e-01,
9.588e-01,
9.605e-01,
9.621e-01,
9.638e-01,
9.655e-01,
9.672e-01,
9.689e-01,
9.706e-01,
9.722e-01,
9.739e-01,
9.756e-01,
9.773e-01,
9.790e-01,
9.807e-01,
9.823e-01,
9.840e-01,
9.857e-01,
9.874e-01,
9.891e-01,
9.907e-01,
9.924e-01,
9.941e-01,
9.958e-01,
9.975e-01,
9.992e-01,


==> anc/03_results/weak_zap/beta_total_probability/0_02325.csv <==
transmittance,probability_density
6.923e-01,
6.939e-01,
6.954e-01,
6.969e-01,
6.985e-01,
7.000e-01,
7.016e-01,
7.031e-01,
7.047e-01,
7.062e-01,
7.077e-01,
7.093e-01,
7.108e-01,
7.124e-01,
7.139e-01,
7.155e-01,
7.170e-01,
7.185e-01,
7.201e-01,
7.216e-01,
7.232e-01,
7.247e-01,
7.262e-01,
7.278e-01,
7.293e-01,
7.309e-01,
7.324e-01,
7.340e-01,
7.355e-01,
7.370e-01,
7.386e-01,
7.401e-01,
7.417e-01,
7.432e-01,
7.448e-01,
7.463e-01,
7.478e-01,
7.494e-01,
7.509e-01,
7.525e-01,
7.540e-01,
7.555e-01,
7.571e-01,
7.586e-01,
7.602e-01,
7.617e-01,
7.633e-01,
7.648e-01,
7.663e-01,
7.679e-01,
7.694e-01,
7.710e-01,
7.725e-01,
7.741e-01,
7.756e-01,
7.771e-01,
7.787e-01,
7.802e-01,
7.818e-01,
7.833e-01,
7.849e-01,
7.864e-01,
7.879e-01,
7.895e-01,
7.910e-01,
7.926e-01,
7.941e-01,
7.956e-01,
7.972e-01,
7.987e-01,
8.003e-01,
8.018e-01,
8.034e-01,
8.049e-01,
8.064e-01,
8.080e-01,
8.095e-01,
8.111e-01,
8.126e-01,
8.142e-01,
8.157e-01,
8.172e-01,
8.188e-01,
8.203e-01,
8.219e-01,
8.234e-01,
8.250e-01,
8.265e-01,
8.280e-01,
8.296e-01,
8.311e-01,
8.327e-01,
8.342e-01,
8.357e-01,
8.373e-01,
8.388e-01,
8.404e-01,
8.419e-01,
8.435e-01,
8.450e-01,
8.465e-01,
8.481e-01,
8.496e-01,
8.512e-01,
8.527e-01,
8.543e-01,
8.558e-01,
8.573e-01,
8.589e-01,
8.604e-01,
8.620e-01,
8.635e-01,
8.651e-01,
8.666e-01,
8.681e-01,
8.697e-01,
8.712e-01,
8.728e-01,
8.743e-01,
8.758e-01,
8.774e-01,
8.789e-01,
8.805e-01,
8.820e-01,
8.836e-01,
8.851e-01,
8.866e-01,
8.882e-01,
8.897e-01,
8.913e-01,
8.928e-01,
8.944e-01,
8.959e-01,
8.974e-01,
8.990e-01,
9.005e-01,
9.021e-01,
9.036e-01,
9.052e-01,
9.067e-01,
9.082e-01,
9.098e-01,
9.113e-01,
9.129e-01,
9.144e-01,
9.159e-01,
9.175e-01,
9.190e-01,
9.206e-01,
9.221e-01,
9.237e-01,
9.252e-01,
9.267e-01,
9.283e-01,
9.298e-01,
9.314e-01,
9.329e-01,
9.345e-01,
9.360e-01,
9.375e-01,
9.391e-01,
9.406e-01,
9.422e-01,
9.437e-01,
9.452e-01,
9.468e-01,
9.483e-01,
9.499e-01,
9.514e-01,
9.530e-01,
9.545e-01,
9.560e-01,
9.576e-01,
9.591e-01,
9.607e-01,
9.622e-01,
9.638e-01,
9.653e-01,
9.668e-01,
9.684e-01,
9.699e-01,
9.715e-01,
9.730e-01,
9.746e-01,
9.761e-01,
9.776e-01,
9.792e-01,
9.807e-01,
9.823e-01,
9.838e-01,
9.853e-01,
9.869e-01,
9.884e-01,
9.900e-01,
9.915e-01,
9.931e-01,
9.946e-01,
9.961e-01,
9.977e-01,
9.992e-01,


==> anc/03_results/weak_zap/beta_total_probability/0_024.csv <==
transmittance,probability_density
7.153e-01,
7.168e-01,
7.182e-01,
7.196e-01,
7.211e-01,
7.225e-01,
7.239e-01,
7.253e-01,
7.268e-01,
7.282e-01,
7.296e-01,
7.310e-01,
7.325e-01,
7.339e-01,
7.353e-01,
7.368e-01,
7.382e-01,
7.396e-01,
7.410e-01,
7.425e-01,
7.439e-01,
7.453e-01,
7.467e-01,
7.482e-01,
7.496e-01,
7.510e-01,
7.524e-01,
7.539e-01,
7.553e-01,
7.567e-01,
7.582e-01,
7.596e-01,
7.610e-01,
7.624e-01,
7.639e-01,
7.653e-01,
7.667e-01,
7.681e-01,
7.696e-01,
7.710e-01,
7.724e-01,
7.738e-01,
7.753e-01,
7.767e-01,
7.781e-01,
7.796e-01,
7.810e-01,
7.824e-01,
7.838e-01,
7.853e-01,
7.867e-01,
7.881e-01,
7.895e-01,
7.910e-01,
7.924e-01,
7.938e-01,
7.953e-01,
7.967e-01,
7.981e-01,
7.995e-01,
8.010e-01,
8.024e-01,
8.038e-01,
8.052e-01,
8.067e-01,
8.081e-01,
8.095e-01,
8.109e-01,
8.124e-01,
8.138e-01,
8.152e-01,
8.167e-01,
8.181e-01,
8.195e-01,
8.209e-01,
8.224e-01,
8.238e-01,
8.252e-01,
8.266e-01,
8.281e-01,
8.295e-01,
8.309e-01,
8.323e-01,
8.338e-01,
8.352e-01,
8.366e-01,
8.381e-01,
8.395e-01,
8.409e-01,
8.423e-01,
8.438e-01,
8.452e-01,
8.466e-01,
8.480e-01,
8.495e-01,
8.509e-01,
8.523e-01,
8.538e-01,
8.552e-01,
8.566e-01,
8.580e-01,
8.595e-01,
8.609e-01,
8.623e-01,
8.637e-01,
8.652e-01,
8.666e-01,
8.680e-01,
8.694e-01,
8.709e-01,
8.723e-01,
8.737e-01,
8.752e-01,
8.766e-01,
8.780e-01,
8.794e-01,
8.809e-01,
8.823e-01,
8.837e-01,
8.851e-01,
8.866e-01,
8.880e-01,
8.894e-01,
8.908e-01,
8.923e-01,
8.937e-01,
8.951e-01,
8.966e-01,
8.980e-01,
8.994e-01,
9.008e-01,
9.023e-01,
9.037e-01,
9.051e-01,
9.065e-01,
9.080e-01,
9.094e-01,
9.108e-01,
9.123e-01,
9.137e-01,
9.151e-01,
9.165e-01,
9.180e-01,
9.194e-01,
9.208e-01,
9.222e-01,
9.237e-01,
9.251e-01,
9.265e-01,
9.279e-01,
9.294e-01,
9.308e-01,
9.322e-01,
9.337e-01,
9.351e-01,
9.365e-01,
9.379e-01,
9.394e-01,
9.408e-01,
9.422e-01,
9.436e-01,
9.451e-01,
9.465e-01,
9.479e-01,
9.493e-01,
9.508e-01,
9.522e-01,
9.536e-01,
9.551e-01,
9.565e-01,
9.579e-01,
9.593e-01,
9.608e-01,
9.622e-01,
9.636e-01,
9.650e-01,
9.665e-01,
9.679e-01,
9.693e-01,
9.708e-01,
9.722e-01,
9.736e-01,
9.750e-01,
9.765e-01,
9.779e-01,
9.793e-01,
9.807e-01,
9.822e-01,
9.836e-01,
9.850e-01,
9.864e-01,
9.879e-01,
9.893e-01,
9.907e-01,
9.922e-01,
9.936e-01,
9.950e-01,
9.964e-01,
9.979e-01,
9.993e-01,


==> anc/03_results/weak_zap/beta_total_probability/0_02475.csv <==
transmittance,probability_density
7.377e-01,
7.391e-01,
7.404e-01,
7.417e-01,
7.430e-01,
7.443e-01,
7.456e-01,
7.470e-01,
7.483e-01,
7.496e-01,
7.509e-01,
7.522e-01,
7.535e-01,
7.548e-01,
7.562e-01,
7.575e-01,
7.588e-01,
7.601e-01,
7.614e-01,
7.627e-01,
7.640e-01,
7.654e-01,
7.667e-01,
7.680e-01,
7.693e-01,
7.706e-01,
7.719e-01,
7.732e-01,
7.746e-01,
7.759e-01,
7.772e-01,
7.785e-01,
7.798e-01,
7.811e-01,
7.824e-01,
7.838e-01,
7.851e-01,
7.864e-01,
7.877e-01,
7.890e-01,
7.903e-01,
7.916e-01,
7.930e-01,
7.943e-01,
7.956e-01,
7.969e-01,
7.982e-01,
7.995e-01,
8.008e-01,
8.022e-01,
8.035e-01,
8.048e-01,
8.061e-01,
8.074e-01,
8.087e-01,
8.100e-01,
8.114e-01,
8.127e-01,
8.140e-01,
8.153e-01,
8.166e-01,
8.179e-01,
8.193e-01,
8.206e-01,
8.219e-01,
8.232e-01,
8.245e-01,
8.258e-01,
8.271e-01,
8.285e-01,
8.298e-01,
8.311e-01,
8.324e-01,
8.337e-01,
8.350e-01,
8.363e-01,
8.377e-01,
8.390e-01,
8.403e-01,
8.416e-01,
8.429e-01,
8.442e-01,
8.455e-01,
8.469e-01,
8.482e-01,
8.495e-01,
8.508e-01,
8.521e-01,
8.534e-01,
8.547e-01,
8.561e-01,
8.574e-01,
8.587e-01,
8.600e-01,
8.613e-01,
8.626e-01,
8.639e-01,
8.653e-01,
8.666e-01,
8.679e-01,
8.692e-01,
8.705e-01,
8.718e-01,
8.731e-01,
8.745e-01,
8.758e-01,
8.771e-01,
8.784e-01,
8.797e-01,
8.810e-01,
8.823e-01,
8.837e-01,
8.850e-01,
8.863e-01,
8.876e-01,
8.889e-01,
8.902e-01,
8.916e-01,
8.929e-01,
8.942e-01,
8.955e-01,
8.968e-01,
8.981e-01,
8.994e-01,
9.008e-01,
9.021e-01,
9.034e-01,
9.047e-01,
9.060e-01,
9.073e-01,
9.086e-01,
9.100e-01,
9.113e-01,
9.126e-01,
9.139e-01,
9.152e-01,
9.165e-01,
9.178e-01,
9.192e-01,
9.205e-01,
9.218e-01,
9.231e-01,
9.244e-01,
9.257e-01,
9.270e-01,
9.284e-01,
9.297e-01,
9.310e-01,
9.323e-01,
9.336e-01,
9.349e-01,
9.362e-01,
9.376e-01,
9.389e-01,
9.402e-01,
9.415e-01,
9.428e-01,
9.441e-01,
9.454e-01,
9.468e-01,
9.481e-01,
9.494e-01,
9.507e-01,
9.520e-01,
9.533e-01,
9.546e-01,
9.560e-01,
9.573e-01,
9.586e-01,
9.599e-01,
9.612e-01,
9.625e-01,
9.639e-01,
9.652e-01,
9.665e-01,
9.678e-01,
9.691e-01,
9.704e-01,
9.717e-01,
9.731e-01,
9.744e-01,
9.757e-01,
9.770e-01,
9.783e-01,
9.796e-01,
9.809e-01,
9.823e-01,
9.836e-01,
9.849e-01,
9.862e-01,
9.875e-01,
9.888e-01,
9.901e-01,
9.915e-01,
9.928e-01,
9.941e-01,
9.954e-01,
9.967e-01,
9.980e-01,
9.993e-01,


==> anc/03_results/weak_zap/beta_total_probability/0_0255.csv <==
transmittance,probability_density
7.566e-01,
7.578e-01,
7.590e-01,
7.603e-01,
7.615e-01,
7.627e-01,
7.639e-01,
7.651e-01,
7.664e-01,
7.676e-01,
7.688e-01,
7.700e-01,
7.712e-01,
7.725e-01,
7.737e-01,
7.749e-01,
7.761e-01,
7.773e-01,
7.786e-01,
7.798e-01,
7.810e-01,
7.822e-01,
7.834e-01,
7.847e-01,
7.859e-01,
7.871e-01,
7.883e-01,
7.895e-01,
7.908e-01,
7.920e-01,
7.932e-01,
7.944e-01,
7.956e-01,
7.969e-01,
7.981e-01,
7.993e-01,
8.005e-01,
8.017e-01,
8.030e-01,
8.042e-01,
8.054e-01,
8.066e-01,
8.078e-01,
8.091e-01,
8.103e-01,
8.115e-01,
8.127e-01,
8.139e-01,
8.152e-01,
8.164e-01,
8.176e-01,
8.188e-01,
8.200e-01,
8.213e-01,
8.225e-01,
8.237e-01,
8.249e-01,
8.261e-01,
8.274e-01,
8.286e-01,
8.298e-01,
8.310e-01,
8.322e-01,
8.335e-01,
8.347e-01,
8.359e-01,
8.371e-01,
8.383e-01,
8.396e-01,
8.408e-01,
8.420e-01,
8.432e-01,
8.444e-01,
8.457e-01,
8.469e-01,
8.481e-01,
8.493e-01,
8.505e-01,
8.518e-01,
8.530e-01,
8.542e-01,
8.554e-01,
8.566e-01,
8.579e-01,
8.591e-01,
8.603e-01,
8.615e-01,
8.627e-01,
8.640e-01,
8.652e-01,
8.664e-01,
8.676e-01,
8.688e-01,
8.701e-01,
8.713e-01,
8.725e-01,
8.737e-01,
8.749e-01,
8.762e-01,
8.774e-01,
8.786e-01,
8.798e-01,
8.810e-01,
8.823e-01,
8.835e-01,
8.847e-01,
8.859e-01,
8.871e-01,
8.884e-01,
8.896e-01,
8.908e-01,
8.920e-01,
8.932e-01,
8.945e-01,
8.957e-01,
8.969e-01,
8.981e-01,
8.993e-01,
9.006e-01,
9.018e-01,
9.030e-01,
9.042e-01,
9.054e-01,
9.067e-01,
9.079e-01,
9.091e-01,
9.103e-01,
9.115e-01,
9.128e-01,
9.140e-01,
9.152e-01,
9.164e-01,
9.176e-01,
9.189e-01,
9.201e-01,
9.213e-01,
9.225e-01,
9.237e-01,
9.250e-01,
9.262e-01,
9.274e-01,
9.286e-01,
9.298e-01,
9.311e-01,
9.323e-01,
9.335e-01,
9.347e-01,
9.359e-01,
9.372e-01,
9.384e-01,
9.396e-01,
9.408e-01,
9.421e-01,
9.433e-01,
9.445e-01,
9.457e-01,
9.469e-01,
9.482e-01,
9.494e-01,
9.506e-01,
9.518e-01,
9.530e-01,
9.543e-01,
9.555e-01,
9.567e-01,
9.579e-01,
9.591e-01,
9.604e-01,
9.616e-01,
9.628e-01,
9.640e-01,
9.652e-01,
9.665e-01,
9.677e-01,
9.689e-01,
9.701e-01,
9.713e-01,
9.726e-01,
9.738e-01,
9.750e-01,
9.762e-01,
9.774e-01,
9.787e-01,
9.799e-01,
9.811e-01,
9.823e-01,
9.835e-01,
9.848e-01,
9.860e-01,
9.872e-01,
9.884e-01,
9.896e-01,
9.909e-01,
9.921e-01,
9.933e-01,
9.945e-01,
9.957e-01,
9.970e-01,
9.982e-01,
9.994e-01,


==> anc/03_results/weak_zap/beta_total_probability/0_02625.csv <==
transmittance,probability_density
7.743e-01,
7.754e-01,
7.766e-01,
7.777e-01,
7.788e-01,
7.799e-01,
7.811e-01,
7.822e-01,
7.833e-01,
7.845e-01,
7.856e-01,
7.867e-01,
7.879e-01,
7.890e-01,
7.901e-01,
7.913e-01,
7.924e-01,
7.935e-01,
7.947e-01,
7.958e-01,
7.969e-01,
7.981e-01,
7.992e-01,
8.003e-01,
8.014e-01,
8.026e-01,
8.037e-01,
8.048e-01,
8.060e-01,
8.071e-01,
8.082e-01,
8.094e-01,
8.105e-01,
8.116e-01,
8.128e-01,
8.139e-01,
8.150e-01,
8.162e-01,
8.173e-01,
8.184e-01,
8.195e-01,
8.207e-01,
8.218e-01,
8.229e-01,
8.241e-01,
8.252e-01,
8.263e-01,
8.275e-01,
8.286e-01,
8.297e-01,
8.309e-01,
8.320e-01,
8.331e-01,
8.343e-01,
8.354e-01,
8.365e-01,
8.376e-01,
8.388e-01,
8.399e-01,
8.410e-01,
8.422e-01,
8.433e-01,
8.444e-01,
8.456e-01,
8.467e-01,
8.478e-01,
8.490e-01,
8.501e-01,
8.512e-01,
8.524e-01,
8.535e-01,
8.546e-01,
8.558e-01,
8.569e-01,
8.580e-01,
8.591e-01,
8.603e-01,
8.614e-01,
8.625e-01,
8.637e-01,
8.648e-01,
8.659e-01,
8.671e-01,
8.682e-01,
8.693e-01,
8.705e-01,
8.716e-01,
8.727e-01,
8.739e-01,
8.750e-01,
8.761e-01,
8.772e-01,
8.784e-01,
8.795e-01,
8.806e-01,
8.818e-01,
8.829e-01,
8.840e-01,
8.852e-01,
8.863e-01,
8.874e-01,
8.886e-01,
8.897e-01,
8.908e-01,
8.920e-01,
8.931e-01,
8.942e-01,
8.953e-01,
8.965e-01,
8.976e-01,
8.987e-01,
8.999e-01,
9.010e-01,
9.021e-01,
9.033e-01,
9.044e-01,
9.055e-01,
9.067e-01,
9.078e-01,
9.089e-01,
9.101e-01,
9.112e-01,
9.123e-01,
9.135e-01,
9.146e-01,
9.157e-01,
9.168e-01,
9.180e-01,
9.191e-01,
9.202e-01,
9.214e-01,
9.225e-01,
9.236e-01,
9.248e-01,
9.259e-01,
9.270e-01,
9.282e-01,
9.293e-01,
9.304e-01,
9.316e-01,
9.327e-01,
9.338e-01,
9.349e-01,
9.361e-01,
9.372e-01,
9.383e-01,
9.395e-01,
9.406e-01,
9.417e-01,
9.429e-01,
9.440e-01,
9.451e-01,
9.463e-01,
9.474e-01,
9.485e-01,
9.497e-01,
9.508e-01,
9.519e-01,
9.530e-01,
9.542e-01,
9.553e-01,
9.564e-01,
9.576e-01,
9.587e-01,
9.598e-01,
9.610e-01,
9.621e-01,
9.632e-01,
9.644e-01,
9.655e-01,
9.666e-01,
9.678e-01,
9.689e-01,
9.700e-01,
9.712e-01,
9.723e-01,
9.734e-01,
9.745e-01,
9.757e-01,
9.768e-01,
9.779e-01,
9.791e-01,
9.802e-01,
9.813e-01,
9.825e-01,
9.836e-01,
9.847e-01,
9.859e-01,
9.870e-01,
9.881e-01,
9.893e-01,
9.904e-01,
9.915e-01,
9.926e-01,
9.938e-01,
9.949e-01,
9.960e-01,
9.972e-01,
9.983e-01,
9.994e-01,


==> anc/03_results/weak_zap/beta_total_probability/0_027.csv <==
transmittance,probability_density
7.898e-01,
7.909e-01,
7.919e-01,
7.930e-01,
7.940e-01,
7.951e-01,
7.961e-01,
7.972e-01,
7.982e-01,
7.993e-01,
8.003e-01,
8.014e-01,
8.024e-01,
8.035e-01,
8.046e-01,
8.056e-01,
8.067e-01,
8.077e-01,
8.088e-01,
8.098e-01,
8.109e-01,
8.119e-01,
8.130e-01,
8.140e-01,
8.151e-01,
8.161e-01,
8.172e-01,
8.182e-01,
8.193e-01,
8.204e-01,
8.214e-01,
8.225e-01,
8.235e-01,
8.246e-01,
8.256e-01,
8.267e-01,
8.277e-01,
8.288e-01,
8.298e-01,
8.309e-01,
8.319e-01,
8.330e-01,
8.341e-01,
8.351e-01,
8.362e-01,
8.372e-01,
8.383e-01,
8.393e-01,
8.404e-01,
8.414e-01,
8.425e-01,
8.435e-01,
8.446e-01,
8.456e-01,
8.467e-01,
8.477e-01,
8.488e-01,
8.499e-01,
8.509e-01,
8.520e-01,
8.530e-01,
8.541e-01,
8.551e-01,
8.562e-01,
8.572e-01,
8.583e-01,
8.593e-01,
8.604e-01,
8.614e-01,
8.625e-01,
8.636e-01,
8.646e-01,
8.657e-01,
8.667e-01,
8.678e-01,
8.688e-01,
8.699e-01,
8.709e-01,
8.720e-01,
8.730e-01,
8.741e-01,
8.751e-01,
8.762e-01,
8.773e-01,
8.783e-01,
8.794e-01,
8.804e-01,
8.815e-01,
8.825e-01,
8.836e-01,
8.846e-01,
8.857e-01,
8.867e-01,
8.878e-01,
8.888e-01,
8.899e-01,
8.909e-01,
8.920e-01,
8.931e-01,
8.941e-01,
8.952e-01,
8.962e-01,
8.973e-01,
8.983e-01,
8.994e-01,
9.004e-01,
9.015e-01,
9.025e-01,
9.036e-01,
9.046e-01,
9.057e-01,
9.068e-01,
9.078e-01,
9.089e-01,
9.099e-01,
9.110e-01,
9.120e-01,
9.131e-01,
9.141e-01,
9.152e-01,
9.162e-01,
9.173e-01,
9.183e-01,
9.194e-01,
9.205e-01,
9.215e-01,
9.226e-01,
9.236e-01,
9.247e-01,
9.257e-01,
9.268e-01,
9.278e-01,
9.289e-01,
9.299e-01,
9.310e-01,
9.320e-01,
9.331e-01,
9.341e-01,
9.352e-01,
9.363e-01,
9.373e-01,
9.384e-01,
9.394e-01,
9.405e-01,
9.415e-01,
9.426e-01,
9.436e-01,
9.447e-01,
9.457e-01,
9.468e-01,
9.478e-01,
9.489e-01,
9.500e-01,
9.510e-01,
9.521e-01,
9.531e-01,
9.542e-01,
9.552e-01,
9.563e-01,
9.573e-01,
9.584e-01,
9.594e-01,
9.605e-01,
9.615e-01,
9.626e-01,
9.636e-01,
9.647e-01,
9.658e-01,
9.668e-01,
9.679e-01,
9.689e-01,
9.700e-01,
9.710e-01,
9.721e-01,
9.731e-01,
9.742e-01,
9.752e-01,
9.763e-01,
9.773e-01,
9.784e-01,
9.795e-01,
9.805e-01,
9.816e-01,
9.826e-01,
9.837e-01,
9.847e-01,
9.858e-01,
9.868e-01,
9.879e-01,
9.889e-01,
9.900e-01,
9.910e-01,
9.921e-01,
9.932e-01,
9.942e-01,
9.953e-01,
9.963e-01,
9.974e-01,
9.984e-01,
9.995e-01,


==> anc/03_results/weak_zap/beta_total_probability/0_02775.csv <==
transmittance,probability_density
8.039e-01,7.454e-298
8.049e-01,1.874e-280
8.059e-01,1.532e-263
8.069e-01,4.038e-247
8.079e-01,3.404e-231
8.089e-01,9.102e-216
8.098e-01,7.653e-201
8.108e-01,2.006e-186
8.118e-01,1.624e-172
8.128e-01,4.026e-159
8.138e-01,3.028e-146
8.148e-01,6.846e-134
8.157e-01,4.608e-122
8.167e-01,9.146e-111
8.177e-01,5.300e-100
8.187e-01,8.878e-90
8.197e-01,4.256e-80
8.207e-01,5.778e-71
8.216e-01,2.198e-62
8.226e-01,2.319e-54
8.236e-01,6.707e-47
8.246e-01,5.262e-40
8.256e-01,1.107e-33
8.265e-01,6.173e-28
8.275e-01,9.020e-23
8.285e-01,3.412e-18
8.295e-01,3.302e-14
8.305e-01,8.071e-11
8.315e-01,4.922e-08
8.324e-01,7.392e-06
8.334e-01,2.698e-04
8.344e-01,2.363e-03
8.354e-01,4.897e-03
8.364e-01,2.368e-03
8.374e-01,2.636e-04
8.383e-01,6.655e-06
8.393e-01,3.756e-08
8.403e-01,4.670e-11
8.413e-01,1.259e-14
8.423e-01,7.254e-19
8.433e-01,8.784e-24
8.442e-01,2.201e-29
8.452e-01,2.299e-34
8.462e-01,9.779e-29
8.472e-01,1.248e-23
8.482e-01,4.485e-19
8.492e-01,4.481e-15
8.501e-01,1.227e-11
8.511e-01,9.094e-09
8.521e-01,1.796e-06
8.531e-01,9.324e-05
8.541e-01,1.253e-03
8.550e-01,4.297e-03
8.560e-01,3.701e-03
8.570e-01,7.881e-04
8.580e-01,4.083e-05
8.590e-01,5.065e-07
8.600e-01,1.479e-09
8.609e-01,1.234e-12
8.619e-01,3.453e-10
8.629e-01,1.428e-07
8.639e-01,1.634e-05
8.649e-01,5.095e-04
8.659e-01,4.258e-03
8.668e-01,9.387e-03
8.678e-01,5.368e-03
8.688e-01,7.829e-04
8.698e-01,2.862e-05
8.708e-01,2.575e-07
8.718e-01,5.823e-10
8.727e-01,1.235e-08
8.737e-01,1.991e-06
8.747e-01,9.110e-05
8.757e-01,1.163e-03
8.767e-01,4.068e-03
8.777e-01,3.834e-03
8.786e-01,9.572e-04
8.796e-01,1.401e-04
8.806e-01,1.073e-03
8.816e-01,4.449e-03
8.826e-01,6.997e-03
8.835e-01,5.631e-03
8.845e-01,2.173e-03
8.855e-01,2.211e-03
8.865e-01,4.563e-03
8.875e-01,2.848e-03
8.885e-01,4.808e-04
8.894e-01,2.149e-05
8.904e-01,2.489e-07
8.914e-01,7.318e-10
8.924e-01,5.342e-13
8.934e-01,3.831e-16
8.944e-01,7.243e-13
8.953e-01,5.891e-10
8.963e-01,1.529e-07
8.973e-01,1.253e-05
8.983e-01,3.237e-04
8.993e-01,2.685e-03
9.003e-01,7.456e-03
9.012e-01,7.220e-03
9.022e-01,2.609e-03
9.032e-01,2.209e-03
9.042e-01,6.236e-03
9.052e-01,7.778e-03
9.061e-01,6.068e-03
9.071e-01,1.221e-02
9.081e-01,2.136e-02
9.091e-01,1.839e-02
9.101e-01,1.398e-02
9.111e-01,2.110e-02
9.120e-01,2.425e-02
9.130e-01,2.003e-02
9.140e-01,2.026e-02
9.150e-01,2.220e-02
9.160e-01,2.604e-02
9.170e-01,2.765e-02
9.179e-01,3.219e-02
9.189e-01,3.073e-02
9.199e-01,2.285e-02
9.209e-01,1.118e-02
9.219e-01,1.078e-02
9.229e-01,1.875e-02
9.238e-01,2.527e-02
9.248e-01,3.661e-02
9.258e-01,4.778e-02
9.268e-01,5.429e-02
9.278e-01,6.060e-02
9.288e-01,6.982e-02
9.297e-01,6.751e-02
9.307e-01,6.446e-02
9.317e-01,5.746e-02
9.327e-01,5.181e-02
9.337e-01,5.739e-02
9.346e-01,5.157e-02
9.356e-01,6.110e-02
9.366e-01,1.041e-01
9.376e-01,1.522e-01
9.386e-01,1.509e-01
9.396e-01,1.369e-01
9.405e-01,1.306e-01
9.415e-01,1.005e-01
9.425e-01,8.240e-02
9.435e-01,1.218e-01
9.445e-01,1.750e-01
9.455e-01,1.892e-01
9.464e-01,1.989e-01
9.474e-01,2.278e-01
9.484e-01,2.752e-01
9.494e-01,3.082e-01
9.504e-01,3.187e-01
9.514e-01,3.132e-01
9.523e-01,3.275e-01
9.533e-01,3.647e-01
9.543e-01,4.070e-01
9.553e-01,4.668e-01
9.563e-01,5.170e-01
9.573e-01,5.527e-01
9.582e-01,6.009e-01
9.592e-01,6.840e-01
9.602e-01,8.070e-01
9.612e-01,9.315e-01
9.622e-01,1.057e+00
9.631e-01,1.151e+00
9.641e-01,1.247e+00
9.651e-01,1.450e+00
9.661e-01,1.729e+00
9.671e-01,1.972e+00
9.681e-01,2.145e+00
9.690e-01,2.412e+00
9.700e-01,2.751e+00
9.710e-01,3.084e+00
9.720e-01,3.608e+00
9.730e-01,4.394e+00
9.740e-01,5.306e+00
9.749e-01,6.284e+00
9.759e-01,7.559e+00
9.769e-01,9.332e+00
9.779e-01,1.164e+01
9.789e-01,1.452e+01
9.799e-01,1.829e+01
9.808e-01,2.396e+01
9.818e-01,3.309e+01
9.828e-01,4.875e+01
9.838e-01,8.084e+01
9.848e-01,1.527e+02
9.858e-01,2.482e+02
9.867e-01,2.269e+02
9.877e-01,8.360e+01
9.887e-01,9.564e+00
9.897e-01,2.616e-01
9.907e-01,1.254e-03
9.916e-01,7.070e-07
9.926e-01,2.720e-11
9.936e-01,3.297e-17
9.946e-01,3.945e-25
9.956e-01,7.242e-36
9.966e-01,7.686e-51
9.975e-01,6.138e-73
9.985e-01,1.291e-109
9.995e-01,1.990e-195


==> anc/03_results/weak_zap/beta_total_probability/0_0285.csv <==
transmittance,probability_density
8.164e-01,3.739e-97
8.173e-01,1.097e-91
8.182e-01,2.274e-86
8.191e-01,3.325e-81
8.201e-01,3.417e-76
8.210e-01,2.463e-71
8.219e-01,1.242e-66
8.228e-01,4.367e-62
8.237e-01,1.068e-57
8.247e-01,1.811e-53
8.256e-01,2.123e-49
8.265e-01,1.716e-45
8.274e-01,9.536e-42
8.283e-01,3.631e-38
8.293e-01,9.442e-35
8.302e-01,1.672e-31
8.311e-01,2.010e-28
8.320e-01,1.635e-25
8.329e-01,8.963e-23
8.339e-01,3.303e-20
8.348e-01,8.149e-18
8.357e-01,1.342e-15
8.366e-01,1.469e-13
8.375e-01,1.066e-11
8.385e-01,5.101e-10
8.394e-01,1.606e-08
8.403e-01,3.312e-07
8.412e-01,4.456e-06
8.421e-01,3.896e-05
8.431e-01,2.205e-04
8.440e-01,8.045e-04
8.449e-01,1.884e-03
8.458e-01,2.819e-03
8.467e-01,2.685e-03
8.477e-01,1.620e-03
8.486e-01,6.163e-04
8.495e-01,1.472e-04
8.504e-01,2.196e-05
8.513e-01,2.038e-06
8.523e-01,1.170e-07
8.532e-01,4.134e-09
8.541e-01,8.951e-11
8.550e-01,1.181e-12
8.559e-01,9.444e-15
8.569e-01,4.553e-17
8.578e-01,1.316e-19
8.587e-01,2.269e-22
8.596e-01,2.318e-25
8.606e-01,1.396e-28
8.615e-01,4.927e-32
8.624e-01,1.012e-35
8.633e-01,3.852e-36
8.642e-01,5.011e-33
8.652e-01,4.679e-30
8.661e-01,3.123e-27
8.670e-01,1.484e-24
8.679e-01,5.002e-22
8.688e-01,1.191e-19
8.698e-01,1.996e-17
8.707e-01,2.344e-15
8.716e-01,1.921e-13
8.725e-01,1.093e-11
8.734e-01,4.304e-10
8.744e-01,1.167e-08
8.753e-01,2.168e-07
8.762e-01,2.747e-06
8.771e-01,2.363e-05
8.780e-01,1.373e-04
8.790e-01,5.359e-04
8.799e-01,1.399e-03
8.808e-01,2.427e-03
8.817e-01,2.786e-03
8.826e-01,2.103e-03
8.836e-01,1.038e-03
8.845e-01,3.331e-04
8.854e-01,6.909e-05
8.863e-01,9.557e-06
8.872e-01,4.854e-06
8.882e-01,3.182e-05
8.891e-01,1.695e-04
8.900e-01,6.146e-04
8.909e-01,1.506e-03
8.918e-01,2.480e-03
8.928e-01,2.729e-03
8.937e-01,1.993e-03
8.946e-01,9.606e-04
8.955e-01,3.036e-04
8.964e-01,6.395e-05
8.974e-01,2.305e-05
8.983e-01,1.015e-04
8.992e-01,4.833e-04
9.001e-01,1.629e-03
9.011e-01,3.905e-03
9.020e-01,6.834e-03
9.029e-01,9.136e-03
9.038e-01,9.968e-03
9.047e-01,9.608e-03
9.057e-01,8.791e-03
9.066e-01,7.976e-03
9.075e-01,7.495e-03
9.084e-01,7.711e-03
9.093e-01,8.405e-03
9.103e-01,8.819e-03
9.112e-01,8.515e-03
9.121e-01,7.774e-03
9.130e-01,7.447e-03
9.139e-01,7.998e-03
9.149e-01,9.114e-03
9.158e-01,1.065e-02
9.167e-01,1.265e-02
9.176e-01,1.455e-02
9.185e-01,1.567e-02
9.195e-01,1.639e-02
9.204e-01,1.719e-02
9.213e-01,1.695e-02
9.222e-01,1.454e-02
9.231e-01,1.099e-02
9.241e-01,8.418e-03
9.250e-01,8.370e-03
9.259e-01,1.139e-02
9.268e-01,1.660e-02
9.277e-01,2.208e-02
9.287e-01,2.585e-02
9.296e-01,2.723e-02
9.305e-01,2.724e-02
9.314e-01,2.754e-02
9.323e-01,2.885e-02
9.333e-01,3.067e-02
9.342e-01,3.250e-02
9.351e-01,3.465e-02
9.360e-01,3.744e-02
9.369e-01,4.024e-02
9.379e-01,4.183e-02
9.388e-01,4.198e-02
9.397e-01,4.229e-02
9.406e-01,4.537e-02
9.416e-01,5.311e-02
9.425e-01,6.465e-02
9.434e-01,7.676e-02
9.443e-01,8.764e-02
9.452e-01,9.812e-02
9.462e-01,1.086e-01
9.471e-01,1.188e-01
9.480e-01,1.297e-01
9.489e-01,1.437e-01
9.498e-01,1.616e-01
9.508e-01,1.824e-01
9.517e-01,2.038e-01
9.526e-01,2.223e-01
9.535e-01,2.373e-01
9.544e-01,2.559e-01
9.554e-01,2.868e-01
9.563e-01,3.266e-01
9.572e-01,3.612e-01
9.581e-01,3.853e-01
9.590e-01,4.086e-01
9.600e-01,4.441e-01
9.609e-01,4.966e-01
9.618e-01,5.634e-01
9.627e-01,6.391e-01
9.636e-01,7.196e-01
9.646e-01,8.044e-01
9.655e-01,8.989e-01
9.664e-01,1.017e+00
9.673e-01,1.174e+00
9.682e-01,1.377e+00
9.692e-01,1.618e+00
9.701e-01,1.884e+00
9.710e-01,2.176e+00
9.719e-01,2.521e+00
9.728e-01,2.964e+00
9.738e-01,3.531e+00
9.747e-01,4.242e+00
9.756e-01,5.132e+00
9.765e-01,6.266e+00
9.774e-01,7.722e+00
9.784e-01,9.592e+00
9.793e-01,1.207e+01
9.802e-01,1.560e+01
9.811e-01,2.114e+01
9.821e-01,3.050e+01
9.830e-01,4.695e+01
9.839e-01,7.495e+01
9.848e-01,1.165e+02
9.857e-01,1.629e+02
9.867e-01,1.900e+02
9.876e-01,1.725e+02
9.885e-01,1.142e+02
9.894e-01,5.147e+01
9.903e-01,1.456e+01
9.913e-01,2.339e+00
9.922e-01,1.871e-01
9.931e-01,6.239e-03
9.940e-01,6.730e-05
9.949e-01,1.607e-07
9.959e-01,4.614e-11
9.968e-01,5.454e-16
9.977e-01,3.020e-23
9.986e-01,2.855e-35
9.995e-01,2.316e-63


==> anc/03_results/weak_zap/beta_total_probability/0_02925.csv <==
transmittance,probability_density
8.277e-01,7.271e-160
8.286e-01,1.315e-154
8.294e-01,1.994e-149
8.303e-01,2.531e-144
8.312e-01,2.686e-139
8.320e-01,2.379e-134
8.329e-01,1.757e-129
8.337e-01,1.080e-124
8.346e-01,5.520e-120
8.355e-01,2.342e-115
8.363e-01,8.239e-111
8.372e-01,2.399e-106
8.381e-01,5.772e-102
8.389e-01,1.146e-97
8.398e-01,1.876e-93
8.407e-01,2.525e-89
8.415e-01,2.791e-85
8.424e-01,2.530e-81
8.433e-01,1.878e-77
8.441e-01,1.139e-73
8.450e-01,5.635e-70
8.458e-01,2.271e-66
8.467e-01,7.438e-63
8.476e-01,1.977e-59
8.484e-01,4.257e-56
8.493e-01,7.409e-53
8.502e-01,1.040e-49
8.510e-01,1.177e-46
8.519e-01,1.070e-43
8.528e-01,7.797e-41
8.536e-01,4.550e-38
8.545e-01,2.121e-35
8.553e-01,7.878e-33
8.562e-01,2.328e-30
8.571e-01,5.457e-28
8.579e-01,1.013e-25
8.588e-01,1.485e-23
8.597e-01,1.716e-21
8.605e-01,1.558e-19
8.614e-01,1.110e-17
8.622e-01,6.187e-16
8.631e-01,2.690e-14
8.640e-01,9.105e-13
8.648e-01,2.392e-11
8.657e-01,4.864e-10
8.666e-01,7.638e-09
8.674e-01,9.232e-08
8.683e-01,8.566e-07
8.692e-01,6.084e-06
8.700e-01,3.298e-05
8.709e-01,1.360e-04
8.718e-01,4.254e-04
8.726e-01,1.006e-03
8.735e-01,1.793e-03
8.743e-01,2.401e-03
8.752e-01,2.407e-03
8.761e-01,1.800e-03
8.769e-01,1.000e-03
8.778e-01,4.120e-04
8.787e-01,1.252e-04
8.795e-01,2.800e-05
8.804e-01,4.685e-06
8.813e-01,1.444e-06
8.821e-01,6.156e-06
8.830e-01,3.210e-05
8.838e-01,1.297e-04
8.847e-01,4.016e-04
8.856e-01,9.496e-04
8.864e-01,1.709e-03
8.873e-01,2.332e-03
8.882e-01,2.403e-03
8.890e-01,1.864e-03
8.899e-01,1.084e-03
8.907e-01,4.707e-04
8.916e-01,1.520e-04
8.925e-01,3.634e-05
8.933e-01,6.408e-06
8.942e-01,8.295e-07
8.951e-01,7.848e-08
8.959e-01,5.401e-09
8.968e-01,2.692e-10
8.977e-01,9.667e-12
8.985e-01,2.489e-13
8.994e-01,4.572e-15
9.002e-01,6.086e-17
9.011e-01,5.922e-17
9.020e-01,2.235e-15
9.028e-01,6.938e-14
9.037e-01,1.749e-12
9.046e-01,3.571e-11
9.054e-01,5.888e-10
9.063e-01,7.820e-09
9.072e-01,8.342e-08
9.080e-01,7.131e-07
9.089e-01,4.873e-06
9.098e-01,2.658e-05
9.106e-01,1.156e-04
9.115e-01,4.003e-04
9.123e-01,1.106e-03
9.132e-01,2.444e-03
9.141e-01,4.344e-03
9.149e-01,6.273e-03
9.158e-01,7.488e-03
9.167e-01,7.599e-03
9.175e-01,6.890e-03
9.184e-01,6.099e-03
9.192e-01,5.955e-03
9.201e-01,6.760e-03
9.210e-01,8.254e-03
9.218e-01,1.004e-02
9.227e-01,1.211e-02
9.236e-01,1.453e-02
9.244e-01,1.657e-02
9.253e-01,1.693e-02
9.262e-01,1.520e-02
9.270e-01,1.246e-02
9.279e-01,1.016e-02
9.287e-01,8.838e-03
9.296e-01,8.241e-03
9.305e-01,8.200e-03
9.313e-01,8.900e-03
9.322e-01,1.039e-02
9.331e-01,1.230e-02
9.339e-01,1.432e-02
9.348e-01,1.652e-02
9.357e-01,1.924e-02
9.365e-01,2.256e-02
9.374e-01,2.614e-02
9.383e-01,2.915e-02
9.391e-01,3.049e-02
9.400e-01,2.962e-02
9.408e-01,2.752e-02
9.417e-01,2.649e-02
9.426e-01,2.845e-02
9.434e-01,3.360e-02
9.443e-01,4.089e-02
9.452e-01,4.917e-02
9.460e-01,5.779e-02
9.469e-01,6.650e-02
9.478e-01,7.542e-02
9.486e-01,8.492e-02
9.495e-01,9.508e-02
9.503e-01,1.047e-01
9.512e-01,1.116e-01
9.521e-01,1.146e-01
9.529e-01,1.164e-01
9.538e-01,1.218e-01
9.547e-01,1.339e-01
9.555e-01,1.507e-01
9.564e-01,1.678e-01
9.572e-01,1.847e-01
9.581e-01,2.058e-01
9.590e-01,2.354e-01
9.598e-01,2.720e-01
9.607e-01,3.100e-01
9.616e-01,3.448e-01
9.624e-01,3.767e-01
9.633e-01,4.091e-01
9.642e-01,4.450e-01
9.650e-01,4.858e-01
9.659e-01,5.325e-01
9.667e-01,5.878e-01
9.676e-01,6.579e-01
9.685e-01,7.524e-01
9.693e-01,8.795e-01
9.702e-01,1.042e+00
9.711e-01,1.237e+00
9.719e-01,1.465e+00
9.728e-01,1.734e+00
9.737e-01,2.063e+00
9.745e-01,2.479e+00
9.754e-01,3.013e+00
9.763e-01,3.697e+00
9.771e-01,4.570e+00
9.780e-01,5.696e+00
9.788e-01,7.191e+00
9.797e-01,9.268e+00
9.806e-01,1.233e+01
9.814e-01,1.713e+01
9.823e-01,2.503e+01
9.832e-01,3.824e+01
9.840e-01,5.950e+01
9.849e-01,9.054e+01
9.857e-01,1.289e+02
9.866e-01,1.645e+02
9.875e-01,1.811e+02
9.883e-01,1.655e+02
9.892e-01,1.206e+02
9.901e-01,6.695e+01
9.909e-01,2.680e+01
9.918e-01,7.215e+00
9.927e-01,1.193e+00
9.935e-01,1.069e-01
9.944e-01,4.349e-03
9.952e-01,6.160e-05
9.961e-01,1.983e-07
9.970e-01,6.851e-11
9.978e-01,5.552e-16
9.987e-01,2.077e-24
9.996e-01,4.481e-44


==> anc/03_results/weak_zap/beta_total_probability/0_03.csv <==
transmittance,probability_density
8.377e-01,2.932e-183
8.385e-01,5.155e-182
8.393e-01,9.028e-181
8.401e-01,1.575e-179
8.409e-01,2.737e-178
8.417e-01,4.739e-177
8.426e-01,8.174e-176
8.434e-01,1.404e-174
8.442e-01,2.403e-173
8.450e-01,4.097e-172
8.458e-01,6.957e-171
8.466e-01,1.339e-169
8.474e-01,3.980e-166
8.483e-01,8.675e-162
8.491e-01,1.706e-157
8.499e-01,3.011e-153
8.507e-01,4.761e-149
8.515e-01,6.743e-145
8.523e-01,8.544e-141
8.531e-01,9.677e-137
8.540e-01,9.788e-133
8.548e-01,8.833e-129
8.556e-01,7.105e-125
8.564e-01,5.089e-121
8.572e-01,3.243e-117
8.580e-01,1.836e-113
8.588e-01,9.230e-110
8.596e-01,4.114e-106
8.605e-01,1.625e-102
8.613e-01,5.678e-99
8.621e-01,1.754e-95
8.629e-01,4.782e-92
8.637e-01,1.150e-88
8.645e-01,2.436e-85
8.653e-01,4.541e-82
8.662e-01,7.436e-79
8.670e-01,1.069e-75
8.678e-01,1.346e-72
8.686e-01,1.485e-69
8.694e-01,1.431e-66
8.702e-01,1.205e-63
8.710e-01,8.839e-61
8.719e-01,5.647e-58
8.727e-01,3.136e-55
8.735e-01,1.512e-52
8.743e-01,6.320e-50
8.751e-01,2.286e-47
8.759e-01,7.148e-45
8.767e-01,1.928e-42
8.775e-01,4.480e-40
8.784e-01,8.952e-38
8.792e-01,1.536e-35
8.800e-01,2.259e-33
8.808e-01,2.842e-31
8.816e-01,3.054e-29
8.824e-01,2.799e-27
8.832e-01,2.182e-25
8.841e-01,1.445e-23
8.849e-01,8.111e-22
8.857e-01,3.852e-20
8.865e-01,1.545e-18
8.873e-01,5.219e-17
8.881e-01,1.482e-15
8.889e-01,3.533e-14
8.898e-01,7.048e-13
8.906e-01,1.174e-11
8.914e-01,1.630e-10
8.922e-01,1.882e-09
8.930e-01,1.801e-08
8.938e-01,1.426e-07
8.946e-01,9.318e-07
8.954e-01,5.010e-06
8.963e-01,2.211e-05
8.971e-01,7.990e-05
8.979e-01,2.356e-04
8.987e-01,5.657e-04
8.995e-01,1.102e-03
9.003e-01,1.738e-03
9.011e-01,2.210e-03
9.020e-01,2.260e-03
9.028e-01,1.852e-03
9.036e-01,1.213e-03
9.044e-01,6.324e-04
9.052e-01,2.616e-04
9.060e-01,8.555e-05
9.068e-01,2.204e-05
9.077e-01,4.466e-06
9.085e-01,7.955e-07
9.093e-01,6.830e-07
9.101e-01,3.235e-06
9.109e-01,1.450e-05
9.117e-01,5.394e-05
9.125e-01,1.656e-04
9.133e-01,4.184e-04
9.142e-01,8.666e-04
9.150e-01,1.467e-03
9.158e-01,2.022e-03
9.166e-01,2.262e-03
9.174e-01,2.046e-03
9.182e-01,1.496e-03
9.190e-01,8.979e-04
9.199e-01,5.003e-04
9.207e-01,4.145e-04
9.215e-01,6.570e-04
9.223e-01,1.196e-03
9.231e-01,1.928e-03
9.239e-01,2.660e-03
9.247e-01,3.191e-03
9.256e-01,3.412e-03
9.264e-01,3.310e-03
9.272e-01,2.915e-03
9.280e-01,2.322e-03
9.288e-01,1.760e-03
9.296e-01,1.556e-03
9.304e-01,1.977e-03
9.312e-01,3.077e-03
9.321e-01,4.651e-03
9.329e-01,6.360e-03
9.337e-01,7.957e-03
9.345e-01,9.444e-03
9.353e-01,1.100e-02
9.361e-01,1.277e-02
9.369e-01,1.472e-02
9.378e-01,1.656e-02
9.386e-01,1.775e-02
9.394e-01,1.773e-02
9.402e-01,1.639e-02
9.410e-01,1.428e-02
9.418e-01,1.228e-02
9.426e-01,1.100e-02
9.435e-01,1.081e-02
9.443e-01,1.241e-02
9.451e-01,1.691e-02
9.459e-01,2.508e-02
9.467e-01,3.606e-02
9.475e-01,4.705e-02
9.483e-01,5.467e-02
9.491e-01,5.709e-02
9.500e-01,5.539e-02
9.508e-01,5.286e-02
9.516e-01,5.302e-02
9.524e-01,5.783e-02
9.532e-01,6.725e-02
9.540e-01,7.978e-02
9.548e-01,9.340e-02
9.557e-01,1.061e-01
9.565e-01,1.167e-01
9.573e-01,1.248e-01
9.581e-01,1.314e-01
9.589e-01,1.380e-01
9.597e-01,1.457e-01
9.605e-01,1.557e-01
9.614e-01,1.690e-01
9.622e-01,1.864e-01
9.630e-01,2.077e-01
9.638e-01,2.326e-01
9.646e-01,2.611e-01
9.654e-01,2.938e-01
9.662e-01,3.320e-01
9.670e-01,3.772e-01
9.679e-01,4.315e-01
9.687e-01,4.974e-01
9.695e-01,5.776e-01
9.703e-01,6.746e-01
9.711e-01,7.907e-01
9.719e-01,9.284e-01
9.727e-01,1.092e+00
9.736e-01,1.289e+00
9.744e-01,1.531e+00
9.752e-01,1.831e+00
9.760e-01,2.208e+00
9.768e-01,2.685e+00
9.776e-01,3.302e+00
9.784e-01,4.121e+00
9.793e-01,5.244e+00
9.801e-01,6.844e+00
9.809e-01,9.237e+00
9.817e-01,1.300e+01
9.825e-01,1.914e+01
9.833e-01,2.923e+01
9.841e-01,4.533e+01
9.849e-01,6.933e+01
9.858e-01,1.014e+02
9.866e-01,1.374e+02
9.874e-01,1.681e+02
9.882e-01,1.806e+02
9.890e-01,1.657e+02
9.898e-01,1.259e+02
9.906e-01,7.641e+01
9.915e-01,3.545e+01
9.923e-01,1.188e+01
9.931e-01,2.671e+00
9.939e-01,3.640e-01
9.947e-01,2.601e-02
9.955e-01,7.843e-04
9.963e-01,7.046e-06
9.972e-01,1.021e-08
9.980e-01,6.889e-13
9.988e-01,8.732e-20
9.996e-01,7.226e-36


==> anc/03_results/weak_zap/elliptical_beam/0_00075.csv <==
transmittance,probability_density
3.303e-05,0.000e+00
9.908e-05,0.000e+00
1.651e-04,0.000e+00
2.312e-04,0.000e+00
2.972e-04,0.000e+00
3.633e-04,1.521e-01
4.294e-04,0.000e+00
4.954e-04,4.562e-01
5.615e-04,9.123e-01
6.275e-04,1.977e+00
6.936e-04,6.082e-01
7.596e-04,1.521e+00
8.257e-04,2.737e+00
8.917e-04,3.345e+00
9.578e-04,4.866e+00
1.024e-03,4.410e+00
1.090e-03,6.538e+00
1.156e-03,6.690e+00
1.222e-03,8.971e+00
1.288e-03,9.123e+00
1.354e-03,1.292e+01
1.420e-03,1.657e+01
1.486e-03,1.703e+01
1.552e-03,2.281e+01
1.618e-03,2.539e+01
1.684e-03,2.783e+01
1.750e-03,2.965e+01
1.817e-03,3.619e+01
1.883e-03,4.181e+01
1.949e-03,4.166e+01
2.015e-03,5.732e+01
2.081e-03,6.219e+01
2.147e-03,6.827e+01
2.213e-03,7.663e+01
2.279e-03,9.199e+01
2.345e-03,9.731e+01
2.411e-03,1.031e+02
2.477e-03,1.274e+02
2.543e-03,1.337e+02
2.609e-03,1.521e+02
2.675e-03,1.574e+02
2.741e-03,1.706e+02
2.807e-03,1.755e+02
2.873e-03,2.082e+02
2.939e-03,2.342e+02
3.006e-03,2.322e+02
3.072e-03,2.656e+02
3.138e-03,2.872e+02
3.204e-03,3.046e+02
3.270e-03,3.257e+02
3.336e-03,3.593e+02
3.402e-03,3.833e+02
3.468e-03,4.031e+02
3.534e-03,4.315e+02
3.600e-03,4.464e+02
3.666e-03,4.809e+02
3.732e-03,5.033e+02
3.798e-03,5.050e+02
3.864e-03,5.275e+02
3.930e-03,5.276e+02
3.996e-03,5.352e+02
4.062e-03,5.240e+02
4.128e-03,5.311e+02
4.194e-03,5.281e+02
4.261e-03,5.077e+02
4.327e-03,4.743e+02
4.393e-03,4.476e+02
4.459e-03,4.241e+02
4.525e-03,3.953e+02
4.591e-03,3.514e+02
4.657e-03,3.026e+02
4.723e-03,2.740e+02
4.789e-03,2.589e+02
4.855e-03,2.226e+02
4.921e-03,1.844e+02
4.987e-03,1.676e+02
5.053e-03,1.449e+02
5.119e-03,1.273e+02
5.185e-03,9.245e+01
5.251e-03,8.287e+01
5.317e-03,6.934e+01
5.383e-03,5.869e+01
5.450e-03,4.486e+01
5.516e-03,3.619e+01
5.582e-03,3.132e+01
5.648e-03,2.205e+01
5.714e-03,1.733e+01
5.780e-03,1.140e+01
5.846e-03,1.064e+01
5.912e-03,7.755e+00
5.978e-03,6.082e+00
6.044e-03,6.082e+00
6.110e-03,5.626e+00
6.176e-03,2.281e+00
6.242e-03,1.977e+00
6.308e-03,1.825e+00
6.374e-03,2.433e+00
6.440e-03,6.082e-01
6.506e-03,4.562e-01
6.572e-03,4.562e-01
6.639e-03,3.041e-01
6.705e-03,1.521e-01
6.771e-03,6.082e-01
6.837e-03,1.521e-01
6.903e-03,1.521e-01
6.969e-03,1.521e-01
7.035e-03,1.521e-01
7.101e-03,0.000e+00
7.167e-03,1.521e-01
7.233e-03,0.000e+00
7.299e-03,0.000e+00
7.365e-03,0.000e+00
7.431e-03,0.000e+00
7.497e-03,0.000e+00
7.563e-03,0.000e+00
7.629e-03,0.000e+00
7.695e-03,0.000e+00
7.761e-03,0.000e+00
7.828e-03,0.000e+00
7.894e-03,0.000e+00
7.960e-03,0.000e+00
8.026e-03,0.000e+00
8.092e-03,0.000e+00
8.158e-03,0.000e+00
8.224e-03,0.000e+00
8.290e-03,0.000e+00
8.356e-03,0.000e+00
8.422e-03,0.000e+00
8.488e-03,0.000e+00
8.554e-03,0.000e+00
8.620e-03,0.000e+00
8.686e-03,0.000e+00
8.752e-03,0.000e+00
8.818e-03,0.000e+00
8.884e-03,0.000e+00
8.950e-03,0.000e+00
9.017e-03,0.000e+00
9.083e-03,0.000e+00
9.149e-03,0.000e+00
9.215e-03,0.000e+00
9.281e-03,0.000e+00
9.347e-03,0.000e+00
9.413e-03,0.000e+00
9.479e-03,0.000e+00
9.545e-03,0.000e+00
9.611e-03,0.000e+00
9.677e-03,0.000e+00
9.743e-03,0.000e+00
9.809e-03,0.000e+00
9.875e-03,0.000e+00
9.941e-03,0.000e+00
1.001e-02,0.000e+00
1.007e-02,0.000e+00
1.014e-02,0.000e+00
1.021e-02,0.000e+00
1.027e-02,0.000e+00
1.034e-02,0.000e+00
1.040e-02,0.000e+00
1.047e-02,0.000e+00
1.054e-02,0.000e+00
1.060e-02,0.000e+00
1.067e-02,0.000e+00
1.073e-02,0.000e+00
1.080e-02,0.000e+00
1.087e-02,0.000e+00
1.093e-02,0.000e+00
1.100e-02,0.000e+00
1.106e-02,0.000e+00
1.113e-02,0.000e+00
1.120e-02,0.000e+00
1.126e-02,0.000e+00
1.133e-02,0.000e+00
1.139e-02,0.000e+00
1.146e-02,0.000e+00
1.153e-02,0.000e+00
1.159e-02,0.000e+00
1.166e-02,0.000e+00
1.172e-02,0.000e+00
1.179e-02,0.000e+00
1.186e-02,0.000e+00
1.192e-02,0.000e+00
1.199e-02,0.000e+00
1.206e-02,0.000e+00
1.212e-02,0.000e+00
1.219e-02,0.000e+00
1.225e-02,0.000e+00
1.232e-02,0.000e+00
1.239e-02,0.000e+00
1.245e-02,0.000e+00
1.252e-02,0.000e+00
1.258e-02,0.000e+00
1.265e-02,0.000e+00
1.272e-02,0.000e+00
1.278e-02,0.000e+00
1.285e-02,0.000e+00
1.291e-02,0.000e+00
1.298e-02,0.000e+00
1.305e-02,0.000e+00
1.311e-02,0.000e+00
1.318e-02,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_0015.csv <==
transmittance,probability_density
1.137e-04,0.000e+00
3.410e-04,0.000e+00
5.683e-04,0.000e+00
7.956e-04,0.000e+00
1.023e-03,0.000e+00
1.250e-03,4.408e-02
1.478e-03,0.000e+00
1.705e-03,4.408e-02
1.932e-03,4.408e-02
2.159e-03,1.322e-01
2.387e-03,3.086e-01
2.614e-03,2.204e-01
2.841e-03,2.645e-01
3.069e-03,3.967e-01
3.296e-03,4.408e-01
3.523e-03,6.612e-01
3.751e-03,9.257e-01
3.978e-03,1.278e+00
4.205e-03,1.455e+00
4.433e-03,1.940e+00
4.660e-03,1.719e+00
4.887e-03,2.425e+00
5.115e-03,3.130e+00
5.342e-03,2.909e+00
5.569e-03,4.320e+00
5.797e-03,4.540e+00
6.024e-03,4.629e+00
6.251e-03,5.731e+00
6.478e-03,6.039e+00
6.706e-03,5.995e+00
6.933e-03,7.538e+00
7.160e-03,8.640e+00
7.388e-03,1.093e+01
7.615e-03,1.093e+01
7.842e-03,1.151e+01
8.070e-03,1.375e+01
8.297e-03,1.534e+01
8.524e-03,1.613e+01
8.752e-03,1.860e+01
8.979e-03,2.032e+01
9.206e-03,2.358e+01
9.434e-03,2.477e+01
9.661e-03,2.707e+01
9.888e-03,2.931e+01
1.012e-02,3.430e+01
1.034e-02,3.676e+01
1.057e-02,3.760e+01
1.080e-02,4.170e+01
1.102e-02,4.408e+01
1.125e-02,4.990e+01
1.148e-02,5.255e+01
1.171e-02,5.515e+01
1.193e-02,5.766e+01
1.216e-02,6.251e+01
1.239e-02,7.313e+01
1.262e-02,7.058e+01
1.284e-02,7.983e+01
1.307e-02,8.265e+01
1.330e-02,9.063e+01
1.353e-02,9.456e+01
1.375e-02,1.022e+02
1.398e-02,1.069e+02
1.421e-02,1.140e+02
1.443e-02,1.185e+02
1.466e-02,1.196e+02
1.489e-02,1.243e+02
1.512e-02,1.297e+02
1.534e-02,1.315e+02
1.557e-02,1.387e+02
1.580e-02,1.330e+02
1.603e-02,1.343e+02
1.625e-02,1.389e+02
1.648e-02,1.326e+02
1.671e-02,1.271e+02
1.693e-02,1.285e+02
1.716e-02,1.258e+02
1.739e-02,1.153e+02
1.762e-02,1.099e+02
1.784e-02,1.021e+02
1.807e-02,9.451e+01
1.830e-02,8.741e+01
1.853e-02,7.983e+01
1.875e-02,7.362e+01
1.898e-02,6.529e+01
1.921e-02,5.828e+01
1.944e-02,5.047e+01
1.966e-02,4.585e+01
1.989e-02,3.967e+01
2.012e-02,3.831e+01
2.034e-02,2.905e+01
2.057e-02,2.663e+01
2.080e-02,2.138e+01
2.103e-02,1.825e+01
2.125e-02,1.477e+01
2.148e-02,1.221e+01
2.171e-02,1.032e+01
2.194e-02,9.169e+00
2.216e-02,8.111e+00
2.239e-02,6.083e+00
2.262e-02,5.378e+00
2.285e-02,4.320e+00
2.307e-02,3.703e+00
2.330e-02,2.557e+00
2.353e-02,2.028e+00
2.375e-02,1.675e+00
2.398e-02,1.058e+00
2.421e-02,1.102e+00
2.444e-02,1.322e+00
2.466e-02,5.290e-01
2.489e-02,4.408e-01
2.512e-02,3.086e-01
2.535e-02,2.645e-01
2.557e-02,1.322e-01
2.580e-02,4.408e-02
2.603e-02,1.322e-01
2.625e-02,8.816e-02
2.648e-02,4.408e-02
2.671e-02,0.000e+00
2.694e-02,0.000e+00
2.716e-02,0.000e+00
2.739e-02,8.816e-02
2.762e-02,0.000e+00
2.785e-02,0.000e+00
2.807e-02,0.000e+00
2.830e-02,0.000e+00
2.853e-02,0.000e+00
2.876e-02,0.000e+00
2.898e-02,0.000e+00
2.921e-02,0.000e+00
2.944e-02,0.000e+00
2.966e-02,0.000e+00
2.989e-02,0.000e+00
3.012e-02,0.000e+00
3.035e-02,0.000e+00
3.057e-02,0.000e+00
3.080e-02,0.000e+00
3.103e-02,0.000e+00
3.126e-02,0.000e+00
3.148e-02,0.000e+00
3.171e-02,0.000e+00
3.194e-02,0.000e+00
3.217e-02,0.000e+00
3.239e-02,0.000e+00
3.262e-02,0.000e+00
3.285e-02,0.000e+00
3.307e-02,0.000e+00
3.330e-02,0.000e+00
3.353e-02,0.000e+00
3.376e-02,0.000e+00
3.398e-02,0.000e+00
3.421e-02,0.000e+00
3.444e-02,0.000e+00
3.467e-02,0.000e+00
3.489e-02,0.000e+00
3.512e-02,0.000e+00
3.535e-02,0.000e+00
3.557e-02,0.000e+00
3.580e-02,0.000e+00
3.603e-02,0.000e+00
3.626e-02,0.000e+00
3.648e-02,0.000e+00
3.671e-02,0.000e+00
3.694e-02,0.000e+00
3.717e-02,0.000e+00
3.739e-02,0.000e+00
3.762e-02,0.000e+00
3.785e-02,0.000e+00
3.808e-02,0.000e+00
3.830e-02,0.000e+00
3.853e-02,0.000e+00
3.876e-02,0.000e+00
3.898e-02,0.000e+00
3.921e-02,0.000e+00
3.944e-02,0.000e+00
3.967e-02,0.000e+00
3.989e-02,0.000e+00
4.012e-02,0.000e+00
4.035e-02,0.000e+00
4.058e-02,0.000e+00
4.080e-02,0.000e+00
4.103e-02,0.000e+00
4.126e-02,0.000e+00
4.148e-02,0.000e+00
4.171e-02,0.000e+00
4.194e-02,0.000e+00
4.217e-02,0.000e+00
4.239e-02,0.000e+00
4.262e-02,0.000e+00
4.285e-02,0.000e+00
4.308e-02,0.000e+00
4.330e-02,0.000e+00
4.353e-02,0.000e+00
4.376e-02,0.000e+00
4.399e-02,0.000e+00
4.421e-02,0.000e+00
4.444e-02,0.000e+00
4.467e-02,0.000e+00
4.489e-02,0.000e+00
4.512e-02,0.000e+00
4.535e-02,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_00225.csv <==
transmittance,probability_density
2.683e-04,0.000e+00
8.050e-04,0.000e+00
1.342e-03,0.000e+00
1.878e-03,0.000e+00
2.415e-03,0.000e+00
2.952e-03,0.000e+00
3.488e-03,0.000e+00
4.025e-03,7.463e-02
4.562e-03,1.866e-02
5.099e-03,9.328e-02
5.635e-03,9.328e-02
6.172e-03,1.679e-01
6.709e-03,1.119e-01
7.245e-03,2.425e-01
7.782e-03,2.985e-01
8.319e-03,4.105e-01
8.855e-03,4.664e-01
9.392e-03,7.276e-01
9.929e-03,7.090e-01
1.047e-02,8.955e-01
1.100e-02,1.194e+00
1.154e-02,1.306e+00
1.208e-02,1.381e+00
1.261e-02,1.642e+00
1.315e-02,2.202e+00
1.369e-02,2.202e+00
1.422e-02,2.575e+00
1.476e-02,2.855e+00
1.530e-02,3.153e+00
1.583e-02,4.049e+00
1.637e-02,4.310e+00
1.691e-02,5.056e+00
1.744e-02,5.392e+00
1.798e-02,7.146e+00
1.852e-02,7.220e+00
1.905e-02,7.388e+00
1.959e-02,8.246e+00
2.013e-02,9.142e+00
2.066e-02,9.832e+00
2.120e-02,1.134e+01
2.174e-02,1.239e+01
2.227e-02,1.379e+01
2.281e-02,1.530e+01
2.335e-02,1.687e+01
2.388e-02,1.817e+01
2.442e-02,1.983e+01
2.496e-02,1.991e+01
2.549e-02,2.323e+01
2.603e-02,2.521e+01
2.657e-02,2.715e+01
2.710e-02,2.884e+01
2.764e-02,3.215e+01
2.818e-02,3.355e+01
2.871e-02,3.718e+01
2.925e-02,3.851e+01
2.979e-02,4.078e+01
3.032e-02,4.500e+01
3.086e-02,4.509e+01
3.140e-02,5.037e+01
3.193e-02,5.291e+01
3.247e-02,5.435e+01
3.301e-02,5.677e+01
3.354e-02,5.815e+01
3.408e-02,6.161e+01
3.462e-02,5.976e+01
3.515e-02,6.194e+01
3.569e-02,6.056e+01
3.623e-02,5.976e+01
3.676e-02,5.836e+01
3.730e-02,5.888e+01
3.784e-02,5.513e+01
3.837e-02,5.509e+01
3.891e-02,5.144e+01
3.945e-02,4.901e+01
3.998e-02,4.444e+01
4.052e-02,4.179e+01
4.106e-02,3.855e+01
4.159e-02,3.261e+01
4.213e-02,3.105e+01
4.267e-02,2.603e+01
4.320e-02,2.304e+01
4.374e-02,2.019e+01
4.428e-02,1.733e+01
4.481e-02,1.545e+01
4.535e-02,1.330e+01
4.589e-02,1.174e+01
4.642e-02,9.720e+00
4.696e-02,7.500e+00
4.750e-02,6.679e+00
4.803e-02,4.590e+00
4.857e-02,3.993e+00
4.911e-02,3.638e+00
4.964e-02,2.687e+00
5.018e-02,2.183e+00
5.072e-02,1.698e+00
5.125e-02,1.250e+00
5.179e-02,1.045e+00
5.233e-02,7.836e-01
5.286e-02,5.597e-01
5.340e-02,4.478e-01
5.394e-02,5.037e-01
5.447e-02,3.545e-01
5.501e-02,2.799e-01
5.555e-02,1.679e-01
5.608e-02,2.052e-01
5.662e-02,1.679e-01
5.716e-02,7.463e-02
5.769e-02,5.597e-02
5.823e-02,3.731e-02
5.877e-02,1.866e-02
5.930e-02,3.731e-02
5.984e-02,3.731e-02
6.038e-02,3.731e-02
6.091e-02,1.866e-02
6.145e-02,0.000e+00
6.199e-02,0.000e+00
6.252e-02,0.000e+00
6.306e-02,0.000e+00
6.360e-02,0.000e+00
6.413e-02,0.000e+00
6.467e-02,0.000e+00
6.521e-02,1.866e-02
6.574e-02,0.000e+00
6.628e-02,0.000e+00
6.682e-02,0.000e+00
6.735e-02,0.000e+00
6.789e-02,0.000e+00
6.843e-02,0.000e+00
6.896e-02,0.000e+00
6.950e-02,0.000e+00
7.004e-02,0.000e+00
7.057e-02,0.000e+00
7.111e-02,0.000e+00
7.165e-02,0.000e+00
7.218e-02,0.000e+00
7.272e-02,0.000e+00
7.326e-02,0.000e+00
7.379e-02,0.000e+00
7.433e-02,0.000e+00
7.487e-02,0.000e+00
7.540e-02,0.000e+00
7.594e-02,0.000e+00
7.648e-02,0.000e+00
7.702e-02,0.000e+00
7.755e-02,0.000e+00
7.809e-02,0.000e+00
7.863e-02,0.000e+00
7.916e-02,0.000e+00
7.970e-02,0.000e+00
8.024e-02,0.000e+00
8.077e-02,0.000e+00
8.131e-02,0.000e+00
8.185e-02,0.000e+00
8.238e-02,0.000e+00
8.292e-02,0.000e+00
8.346e-02,0.000e+00
8.399e-02,0.000e+00
8.453e-02,0.000e+00
8.507e-02,0.000e+00
8.560e-02,0.000e+00
8.614e-02,0.000e+00
8.668e-02,0.000e+00
8.721e-02,0.000e+00
8.775e-02,0.000e+00
8.829e-02,0.000e+00
8.882e-02,0.000e+00
8.936e-02,0.000e+00
8.990e-02,0.000e+00
9.043e-02,0.000e+00
9.097e-02,0.000e+00
9.151e-02,0.000e+00
9.204e-02,0.000e+00
9.258e-02,0.000e+00
9.312e-02,0.000e+00
9.365e-02,0.000e+00
9.419e-02,0.000e+00
9.473e-02,0.000e+00
9.526e-02,0.000e+00
9.580e-02,0.000e+00
9.634e-02,0.000e+00
9.687e-02,0.000e+00
9.741e-02,0.000e+00
9.795e-02,0.000e+00
9.848e-02,0.000e+00
9.902e-02,0.000e+00
9.956e-02,0.000e+00
1.001e-01,0.000e+00
1.006e-01,0.000e+00
1.012e-01,0.000e+00
1.017e-01,0.000e+00
1.022e-01,0.000e+00
1.028e-01,0.000e+00
1.033e-01,0.000e+00
1.038e-01,0.000e+00
1.044e-01,0.000e+00
1.049e-01,0.000e+00
1.055e-01,0.000e+00
1.060e-01,0.000e+00
1.065e-01,0.000e+00
1.071e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_003.csv <==
transmittance,probability_density
4.507e-04,0.000e+00
1.352e-03,0.000e+00
2.254e-03,0.000e+00
3.155e-03,0.000e+00
4.057e-03,0.000e+00
4.958e-03,0.000e+00
5.859e-03,0.000e+00
6.761e-03,0.000e+00
7.662e-03,2.221e-02
8.564e-03,0.000e+00
9.465e-03,5.553e-02
1.037e-02,5.553e-02
1.127e-02,1.222e-01
1.217e-02,8.885e-02
1.307e-02,1.666e-01
1.397e-02,2.221e-01
1.487e-02,2.110e-01
1.578e-02,1.999e-01
1.668e-02,3.110e-01
1.758e-02,3.332e-01
1.848e-02,5.109e-01
1.938e-02,5.775e-01
2.028e-02,5.997e-01
2.118e-02,7.441e-01
2.209e-02,9.107e-01
2.299e-02,1.099e+00
2.389e-02,1.277e+00
2.479e-02,1.410e+00
2.569e-02,1.599e+00
2.659e-02,2.032e+00
2.749e-02,2.077e+00
2.840e-02,2.266e+00
2.930e-02,2.888e+00
3.020e-02,2.765e+00
3.110e-02,2.843e+00
3.200e-02,3.543e+00
3.290e-02,3.776e+00
3.380e-02,4.320e+00
3.471e-02,4.975e+00
3.561e-02,5.364e+00
3.651e-02,5.731e+00
3.741e-02,6.963e+00
3.831e-02,7.086e+00
3.921e-02,7.963e+00
4.011e-02,8.363e+00
4.102e-02,9.607e+00
4.192e-02,9.907e+00
4.282e-02,1.118e+01
4.372e-02,1.132e+01
4.462e-02,1.324e+01
4.552e-02,1.417e+01
4.642e-02,1.525e+01
4.733e-02,1.616e+01
4.823e-02,1.806e+01
4.913e-02,1.899e+01
5.003e-02,2.029e+01
5.093e-02,2.135e+01
5.183e-02,2.242e+01
5.273e-02,2.480e+01
5.364e-02,2.558e+01
5.454e-02,2.794e+01
5.544e-02,2.919e+01
5.634e-02,3.046e+01
5.724e-02,3.190e+01
5.814e-02,3.246e+01
5.904e-02,3.392e+01
5.995e-02,3.458e+01
6.085e-02,3.665e+01
6.175e-02,3.558e+01
6.265e-02,3.470e+01
6.355e-02,3.569e+01
6.445e-02,3.480e+01
6.536e-02,3.414e+01
6.626e-02,3.354e+01
6.716e-02,3.139e+01
6.806e-02,3.039e+01
6.896e-02,2.805e+01
6.986e-02,2.565e+01
7.076e-02,2.476e+01
7.167e-02,2.208e+01
7.257e-02,1.941e+01
7.347e-02,1.834e+01
7.437e-02,1.624e+01
7.527e-02,1.315e+01
7.617e-02,1.193e+01
7.707e-02,1.086e+01
7.798e-02,9.884e+00
7.888e-02,7.685e+00
7.978e-02,6.808e+00
8.068e-02,5.831e+00
8.158e-02,5.031e+00
8.248e-02,3.920e+00
8.338e-02,3.521e+00
8.429e-02,2.377e+00
8.519e-02,2.010e+00
8.609e-02,1.877e+00
8.699e-02,1.555e+00
8.789e-02,1.133e+00
8.879e-02,1.011e+00
8.969e-02,6.886e-01
9.060e-02,4.109e-01
9.150e-02,4.887e-01
9.240e-02,3.332e-01
9.330e-02,3.776e-01
9.420e-02,1.555e-01
9.510e-02,1.444e-01
9.600e-02,1.222e-01
9.691e-02,7.774e-02
9.781e-02,6.664e-02
9.871e-02,6.664e-02
9.961e-02,3.332e-02
1.005e-01,3.332e-02
1.014e-01,0.000e+00
1.023e-01,1.111e-02
1.032e-01,1.111e-02
1.041e-01,1.111e-02
1.050e-01,0.000e+00
1.059e-01,2.221e-02
1.068e-01,1.111e-02
1.077e-01,1.111e-02
1.086e-01,1.111e-02
1.095e-01,0.000e+00
1.104e-01,0.000e+00
1.113e-01,0.000e+00
1.122e-01,0.000e+00
1.131e-01,0.000e+00
1.140e-01,0.000e+00
1.149e-01,0.000e+00
1.158e-01,1.111e-02
1.167e-01,0.000e+00
1.176e-01,0.000e+00
1.185e-01,0.000e+00
1.194e-01,0.000e+00
1.203e-01,0.000e+00
1.212e-01,0.000e+00
1.221e-01,0.000e+00
1.230e-01,0.000e+00
1.239e-01,0.000e+00
1.249e-01,0.000e+00
1.258e-01,0.000e+00
1.267e-01,0.000e+00
1.276e-01,0.000e+00
1.285e-01,0.000e+00
1.294e-01,0.000e+00
1.303e-01,0.000e+00
1.312e-01,0.000e+00
1.321e-01,0.000e+00
1.330e-01,0.000e+00
1.339e-01,0.000e+00
1.348e-01,0.000e+00
1.357e-01,0.000e+00
1.366e-01,0.000e+00
1.375e-01,0.000e+00
1.384e-01,0.000e+00
1.393e-01,0.000e+00
1.402e-01,0.000e+00
1.411e-01,0.000e+00
1.420e-01,0.000e+00
1.429e-01,0.000e+00
1.438e-01,0.000e+00
1.447e-01,0.000e+00
1.456e-01,0.000e+00
1.465e-01,0.000e+00
1.474e-01,0.000e+00
1.483e-01,0.000e+00
1.492e-01,0.000e+00
1.501e-01,0.000e+00
1.510e-01,0.000e+00
1.519e-01,0.000e+00
1.528e-01,0.000e+00
1.537e-01,0.000e+00
1.546e-01,0.000e+00
1.555e-01,0.000e+00
1.564e-01,0.000e+00
1.573e-01,0.000e+00
1.582e-01,0.000e+00
1.591e-01,0.000e+00
1.600e-01,0.000e+00
1.609e-01,0.000e+00
1.618e-01,0.000e+00
1.627e-01,0.000e+00
1.636e-01,0.000e+00
1.645e-01,0.000e+00
1.654e-01,0.000e+00
1.663e-01,0.000e+00
1.672e-01,0.000e+00
1.681e-01,0.000e+00
1.690e-01,0.000e+00
1.699e-01,0.000e+00
1.708e-01,0.000e+00
1.717e-01,0.000e+00
1.726e-01,0.000e+00
1.735e-01,0.000e+00
1.744e-01,0.000e+00
1.753e-01,0.000e+00
1.762e-01,0.000e+00
1.771e-01,0.000e+00
1.780e-01,0.000e+00
1.789e-01,0.000e+00
1.798e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_00375.csv <==
transmittance,probability_density
6.762e-04,0.000e+00
2.029e-03,0.000e+00
3.381e-03,0.000e+00
4.734e-03,0.000e+00
6.086e-03,0.000e+00
7.438e-03,0.000e+00
8.791e-03,0.000e+00
1.014e-02,0.000e+00
1.150e-02,0.000e+00
1.285e-02,2.220e-02
1.420e-02,1.480e-02
1.555e-02,4.440e-02
1.691e-02,4.440e-02
1.826e-02,4.440e-02
1.961e-02,5.920e-02
2.096e-02,8.140e-02
2.232e-02,9.620e-02
2.367e-02,2.072e-01
2.502e-02,1.554e-01
2.637e-02,2.738e-01
2.773e-02,2.072e-01
2.908e-02,4.144e-01
3.043e-02,3.404e-01
3.178e-02,4.884e-01
3.314e-02,5.106e-01
3.449e-02,5.180e-01
3.584e-02,6.586e-01
3.719e-02,9.694e-01
3.854e-02,7.622e-01
3.990e-02,1.125e+00
4.125e-02,1.029e+00
4.260e-02,1.295e+00
4.395e-02,1.465e+00
4.531e-02,1.791e+00
4.666e-02,1.776e+00
4.801e-02,1.998e+00
4.936e-02,2.124e+00
5.072e-02,2.553e+00
5.207e-02,2.908e+00
5.342e-02,2.953e+00
5.477e-02,3.611e+00
5.613e-02,3.900e+00
5.748e-02,4.137e+00
5.883e-02,4.566e+00
6.018e-02,4.795e+00
6.154e-02,5.210e+00
6.289e-02,5.898e+00
6.424e-02,6.246e+00
6.559e-02,6.815e+00
6.695e-02,7.925e+00
6.830e-02,8.147e+00
6.965e-02,9.146e+00
7.100e-02,1.015e+01
7.236e-02,1.053e+01
7.371e-02,1.078e+01
7.506e-02,1.193e+01
7.641e-02,1.365e+01
7.777e-02,1.381e+01
7.912e-02,1.443e+01
8.047e-02,1.562e+01
8.182e-02,1.723e+01
8.318e-02,1.772e+01
8.453e-02,1.902e+01
8.588e-02,1.910e+01
8.723e-02,2.017e+01
8.859e-02,2.121e+01
8.994e-02,2.238e+01
9.129e-02,2.289e+01
9.264e-02,2.332e+01
9.400e-02,2.333e+01
9.535e-02,2.375e+01
9.670e-02,2.358e+01
9.805e-02,2.331e+01
9.941e-02,2.311e+01
1.008e-01,2.193e+01
1.021e-01,2.174e+01
1.035e-01,2.036e+01
1.048e-01,1.965e+01
1.062e-01,1.861e+01
1.075e-01,1.663e+01
1.089e-01,1.603e+01
1.102e-01,1.412e+01
1.116e-01,1.248e+01
1.129e-01,1.188e+01
1.143e-01,9.983e+00
1.156e-01,9.065e+00
1.170e-01,7.755e+00
1.183e-01,6.801e+00
1.197e-01,5.957e+00
1.210e-01,5.039e+00
1.224e-01,4.188e+00
1.237e-01,3.693e+00
1.251e-01,2.738e+00
1.265e-01,2.176e+00
1.278e-01,1.820e+00
1.292e-01,1.635e+00
1.305e-01,1.502e+00
1.319e-01,1.265e+00
1.332e-01,8.584e-01
1.346e-01,6.512e-01
1.359e-01,5.254e-01
1.373e-01,5.476e-01
1.386e-01,3.182e-01
1.400e-01,2.738e-01
1.413e-01,1.702e-01
1.427e-01,1.480e-01
1.440e-01,1.406e-01
1.454e-01,1.110e-01
1.467e-01,8.140e-02
1.481e-01,6.660e-02
1.494e-01,2.960e-02
1.508e-01,2.220e-02
1.522e-01,1.480e-02
1.535e-01,2.220e-02
1.549e-01,0.000e+00
1.562e-01,7.400e-03
1.576e-01,1.480e-02
1.589e-01,0.000e+00
1.603e-01,0.000e+00
1.616e-01,0.000e+00
1.630e-01,0.000e+00
1.643e-01,0.000e+00
1.657e-01,0.000e+00
1.670e-01,1.480e-02
1.684e-01,0.000e+00
1.697e-01,0.000e+00
1.711e-01,0.000e+00
1.724e-01,0.000e+00
1.738e-01,0.000e+00
1.751e-01,0.000e+00
1.765e-01,0.000e+00
1.778e-01,0.000e+00
1.792e-01,0.000e+00
1.806e-01,0.000e+00
1.819e-01,0.000e+00
1.833e-01,0.000e+00
1.846e-01,0.000e+00
1.860e-01,0.000e+00
1.873e-01,0.000e+00
1.887e-01,0.000e+00
1.900e-01,0.000e+00
1.914e-01,0.000e+00
1.927e-01,0.000e+00
1.941e-01,0.000e+00
1.954e-01,0.000e+00
1.968e-01,0.000e+00
1.981e-01,0.000e+00
1.995e-01,0.000e+00
2.008e-01,0.000e+00
2.022e-01,0.000e+00
2.035e-01,0.000e+00
2.049e-01,0.000e+00
2.062e-01,0.000e+00
2.076e-01,0.000e+00
2.090e-01,0.000e+00
2.103e-01,0.000e+00
2.117e-01,0.000e+00
2.130e-01,0.000e+00
2.144e-01,0.000e+00
2.157e-01,0.000e+00
2.171e-01,0.000e+00
2.184e-01,0.000e+00
2.198e-01,0.000e+00
2.211e-01,0.000e+00
2.225e-01,0.000e+00
2.238e-01,0.000e+00
2.252e-01,0.000e+00
2.265e-01,0.000e+00
2.279e-01,0.000e+00
2.292e-01,0.000e+00
2.306e-01,0.000e+00
2.319e-01,0.000e+00
2.333e-01,0.000e+00
2.347e-01,0.000e+00
2.360e-01,0.000e+00
2.374e-01,0.000e+00
2.387e-01,0.000e+00
2.401e-01,0.000e+00
2.414e-01,0.000e+00
2.428e-01,0.000e+00
2.441e-01,0.000e+00
2.455e-01,0.000e+00
2.468e-01,0.000e+00
2.482e-01,0.000e+00
2.495e-01,0.000e+00
2.509e-01,0.000e+00
2.522e-01,0.000e+00
2.536e-01,0.000e+00
2.549e-01,0.000e+00
2.563e-01,0.000e+00
2.576e-01,0.000e+00
2.590e-01,0.000e+00
2.603e-01,0.000e+00
2.617e-01,0.000e+00
2.631e-01,0.000e+00
2.644e-01,0.000e+00
2.658e-01,0.000e+00
2.671e-01,0.000e+00
2.685e-01,0.000e+00
2.698e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_0045.csv <==
transmittance,probability_density
9.067e-04,0.000e+00
2.720e-03,0.000e+00
4.533e-03,0.000e+00
6.347e-03,0.000e+00
8.160e-03,0.000e+00
9.973e-03,0.000e+00
1.179e-02,0.000e+00
1.360e-02,5.519e-03
1.541e-02,1.656e-02
1.723e-02,1.104e-02
1.904e-02,1.104e-02
2.085e-02,1.104e-02
2.267e-02,0.000e+00
2.448e-02,3.863e-02
2.629e-02,3.311e-02
2.811e-02,7.175e-02
2.992e-02,4.415e-02
3.173e-02,7.175e-02
3.355e-02,1.269e-01
3.536e-02,8.278e-02
3.717e-02,1.159e-01
3.899e-02,1.766e-01
4.080e-02,1.435e-01
4.261e-02,2.373e-01
4.443e-02,3.367e-01
4.624e-02,2.980e-01
4.805e-02,4.526e-01
4.987e-02,3.477e-01
5.168e-02,4.029e-01
5.349e-02,4.857e-01
5.531e-02,6.678e-01
5.712e-02,6.899e-01
5.893e-02,8.334e-01
6.075e-02,8.775e-01
6.256e-02,1.015e+00
6.437e-02,1.082e+00
6.619e-02,1.236e+00
6.800e-02,1.440e+00
6.981e-02,1.617e+00
7.163e-02,1.689e+00
7.344e-02,1.849e+00
7.525e-02,2.059e+00
7.707e-02,2.174e+00
7.888e-02,2.555e+00
8.069e-02,2.621e+00
8.251e-02,2.903e+00
8.432e-02,3.460e+00
8.613e-02,3.687e+00
8.795e-02,3.852e+00
8.976e-02,4.062e+00
9.157e-02,4.702e+00
9.339e-02,5.105e+00
9.520e-02,5.558e+00
9.701e-02,5.822e+00
9.883e-02,6.347e+00
1.006e-01,7.180e+00
1.025e-01,7.092e+00
1.043e-01,8.565e+00
1.061e-01,8.483e+00
1.079e-01,9.095e+00
1.097e-01,9.559e+00
1.115e-01,1.037e+01
1.133e-01,1.119e+01
1.151e-01,1.154e+01
1.170e-01,1.241e+01
1.188e-01,1.371e+01
1.206e-01,1.379e+01
1.224e-01,1.491e+01
1.242e-01,1.584e+01
1.260e-01,1.633e+01
1.278e-01,1.596e+01
1.297e-01,1.721e+01
1.315e-01,1.701e+01
1.333e-01,1.793e+01
1.351e-01,1.759e+01
1.369e-01,1.637e+01
1.387e-01,1.747e+01
1.405e-01,1.615e+01
1.423e-01,1.599e+01
1.442e-01,1.576e+01
1.460e-01,1.466e+01
1.478e-01,1.342e+01
1.496e-01,1.306e+01
1.514e-01,1.214e+01
1.532e-01,1.100e+01
1.550e-01,1.022e+01
1.569e-01,9.178e+00
1.587e-01,8.803e+00
1.605e-01,7.445e+00
1.623e-01,6.297e+00
1.641e-01,5.933e+00
1.659e-01,4.923e+00
1.677e-01,4.233e+00
1.695e-01,3.510e+00
1.714e-01,3.129e+00
1.732e-01,2.715e+00
1.750e-01,2.235e+00
1.768e-01,1.821e+00
1.786e-01,1.606e+00
1.804e-01,1.369e+00
1.822e-01,9.382e-01
1.841e-01,8.720e-01
1.859e-01,7.726e-01
1.877e-01,5.133e-01
1.895e-01,3.863e-01
1.913e-01,3.035e-01
1.931e-01,2.373e-01
1.949e-01,2.152e-01
1.967e-01,1.159e-01
1.986e-01,1.269e-01
2.004e-01,7.175e-02
2.022e-01,6.623e-02
2.040e-01,4.415e-02
2.058e-01,5.519e-02
2.076e-01,4.415e-02
2.094e-01,1.104e-02
2.113e-01,2.208e-02
2.131e-01,5.519e-03
2.149e-01,5.519e-03
2.167e-01,5.519e-03
2.185e-01,5.519e-03
2.203e-01,0.000e+00
2.221e-01,5.519e-03
2.239e-01,0.000e+00
2.258e-01,0.000e+00
2.276e-01,0.000e+00
2.294e-01,0.000e+00
2.312e-01,0.000e+00
2.330e-01,0.000e+00
2.348e-01,0.000e+00
2.366e-01,0.000e+00
2.385e-01,5.519e-03
2.403e-01,0.000e+00
2.421e-01,0.000e+00
2.439e-01,0.000e+00
2.457e-01,0.000e+00
2.475e-01,0.000e+00
2.493e-01,0.000e+00
2.511e-01,0.000e+00
2.530e-01,0.000e+00
2.548e-01,0.000e+00
2.566e-01,0.000e+00
2.584e-01,0.000e+00
2.602e-01,0.000e+00
2.620e-01,0.000e+00
2.638e-01,0.000e+00
2.657e-01,0.000e+00
2.675e-01,0.000e+00
2.693e-01,0.000e+00
2.711e-01,0.000e+00
2.729e-01,0.000e+00
2.747e-01,0.000e+00
2.765e-01,0.000e+00
2.783e-01,0.000e+00
2.802e-01,0.000e+00
2.820e-01,0.000e+00
2.838e-01,0.000e+00
2.856e-01,0.000e+00
2.874e-01,0.000e+00
2.892e-01,0.000e+00
2.910e-01,0.000e+00
2.929e-01,0.000e+00
2.947e-01,0.000e+00
2.965e-01,0.000e+00
2.983e-01,0.000e+00
3.001e-01,0.000e+00
3.019e-01,0.000e+00
3.037e-01,0.000e+00
3.055e-01,0.000e+00
3.074e-01,0.000e+00
3.092e-01,0.000e+00
3.110e-01,0.000e+00
3.128e-01,0.000e+00
3.146e-01,0.000e+00
3.164e-01,0.000e+00
3.182e-01,0.000e+00
3.201e-01,0.000e+00
3.219e-01,0.000e+00
3.237e-01,0.000e+00
3.255e-01,0.000e+00
3.273e-01,0.000e+00
3.291e-01,0.000e+00
3.309e-01,0.000e+00
3.327e-01,0.000e+00
3.346e-01,0.000e+00
3.364e-01,0.000e+00
3.382e-01,0.000e+00
3.400e-01,0.000e+00
3.418e-01,0.000e+00
3.436e-01,0.000e+00
3.454e-01,0.000e+00
3.473e-01,0.000e+00
3.491e-01,0.000e+00
3.509e-01,0.000e+00
3.527e-01,0.000e+00
3.545e-01,0.000e+00
3.563e-01,0.000e+00
3.581e-01,0.000e+00
3.599e-01,0.000e+00
3.618e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_00525.csv <==
transmittance,probability_density
1.170e-03,0.000e+00
3.510e-03,0.000e+00
5.851e-03,0.000e+00
8.191e-03,0.000e+00
1.053e-02,4.275e-03
1.287e-02,0.000e+00
1.521e-02,0.000e+00
1.755e-02,8.551e-03
1.989e-02,8.551e-03
2.223e-02,8.551e-03
2.457e-02,8.551e-03
2.691e-02,8.551e-03
2.925e-02,0.000e+00
3.159e-02,1.283e-02
3.393e-02,1.710e-02
3.627e-02,1.710e-02
3.861e-02,2.565e-02
4.095e-02,2.993e-02
4.329e-02,3.420e-02
4.563e-02,5.558e-02
4.798e-02,1.069e-01
5.032e-02,1.112e-01
5.266e-02,1.240e-01
5.500e-02,8.551e-02
5.734e-02,1.325e-01
5.968e-02,1.325e-01
6.202e-02,1.838e-01
6.436e-02,2.138e-01
6.670e-02,2.822e-01
6.904e-02,3.420e-01
7.138e-02,4.318e-01
7.372e-02,3.677e-01
7.606e-02,4.404e-01
7.840e-02,5.558e-01
8.074e-02,5.558e-01
8.308e-02,6.969e-01
8.542e-02,7.524e-01
8.776e-02,8.337e-01
9.010e-02,9.363e-01
9.244e-02,9.149e-01
9.478e-02,1.146e+00
9.712e-02,1.402e+00
9.946e-02,1.501e+00
1.018e-01,1.672e+00
1.041e-01,1.826e+00
1.065e-01,1.988e+00
1.088e-01,2.274e+00
1.112e-01,2.180e+00
1.135e-01,2.591e+00
1.158e-01,2.663e+00
1.182e-01,3.206e+00
1.205e-01,3.283e+00
1.229e-01,3.172e+00
1.252e-01,3.856e+00
1.275e-01,4.258e+00
1.299e-01,4.553e+00
1.322e-01,4.827e+00
1.346e-01,5.601e+00
1.369e-01,5.648e+00
1.392e-01,6.276e+00
1.416e-01,6.592e+00
1.439e-01,7.332e+00
1.463e-01,7.901e+00
1.486e-01,8.089e+00
1.509e-01,8.414e+00
1.533e-01,9.145e+00
1.556e-01,9.816e+00
1.580e-01,1.040e+01
1.603e-01,1.076e+01
1.626e-01,1.110e+01
1.650e-01,1.181e+01
1.673e-01,1.209e+01
1.697e-01,1.289e+01
1.720e-01,1.292e+01
1.743e-01,1.330e+01
1.767e-01,1.351e+01
1.790e-01,1.348e+01
1.814e-01,1.360e+01
1.837e-01,1.313e+01
1.860e-01,1.246e+01
1.884e-01,1.254e+01
1.907e-01,1.238e+01
1.931e-01,1.151e+01
1.954e-01,1.102e+01
1.978e-01,1.031e+01
2.001e-01,9.222e+00
2.024e-01,8.704e+00
2.048e-01,7.896e+00
2.071e-01,7.204e+00
2.095e-01,6.340e+00
2.118e-01,5.985e+00
2.141e-01,5.122e+00
2.165e-01,4.673e+00
2.188e-01,3.702e+00
2.212e-01,3.386e+00
2.235e-01,2.937e+00
2.258e-01,2.403e+00
2.282e-01,1.992e+00
2.305e-01,1.578e+00
2.329e-01,1.402e+00
2.352e-01,1.154e+00
2.375e-01,9.064e-01
2.399e-01,7.482e-01
2.422e-01,6.242e-01
2.446e-01,5.601e-01
2.469e-01,3.805e-01
2.492e-01,3.719e-01
2.516e-01,2.223e-01
2.539e-01,2.095e-01
2.563e-01,1.796e-01
2.586e-01,1.283e-01
2.609e-01,1.112e-01
2.633e-01,7.268e-02
2.656e-01,6.840e-02
2.680e-01,6.413e-02
2.703e-01,2.138e-02
2.726e-01,8.551e-03
2.750e-01,2.138e-02
2.773e-01,1.283e-02
2.797e-01,4.275e-03
2.820e-01,1.283e-02
2.843e-01,4.275e-03
2.867e-01,0.000e+00
2.890e-01,0.000e+00
2.914e-01,0.000e+00
2.937e-01,0.000e+00
2.960e-01,4.275e-03
2.984e-01,0.000e+00
3.007e-01,0.000e+00
3.031e-01,0.000e+00
3.054e-01,0.000e+00
3.077e-01,0.000e+00
3.101e-01,0.000e+00
3.124e-01,0.000e+00
3.148e-01,0.000e+00
3.171e-01,0.000e+00
3.194e-01,0.000e+00
3.218e-01,0.000e+00
3.241e-01,0.000e+00
3.265e-01,0.000e+00
3.288e-01,0.000e+00
3.311e-01,0.000e+00
3.335e-01,0.000e+00
3.358e-01,0.000e+00
3.382e-01,0.000e+00
3.405e-01,0.000e+00
3.428e-01,0.000e+00
3.452e-01,0.000e+00
3.475e-01,0.000e+00
3.499e-01,0.000e+00
3.522e-01,0.000e+00
3.545e-01,0.000e+00
3.569e-01,0.000e+00
3.592e-01,0.000e+00
3.616e-01,0.000e+00
3.639e-01,0.000e+00
3.662e-01,0.000e+00
3.686e-01,0.000e+00
3.709e-01,0.000e+00
3.733e-01,0.000e+00
3.756e-01,0.000e+00
3.780e-01,0.000e+00
3.803e-01,0.000e+00
3.826e-01,0.000e+00
3.850e-01,0.000e+00
3.873e-01,0.000e+00
3.897e-01,0.000e+00
3.920e-01,0.000e+00
3.943e-01,0.000e+00
3.967e-01,0.000e+00
3.990e-01,0.000e+00
4.014e-01,0.000e+00
4.037e-01,0.000e+00
4.060e-01,0.000e+00
4.084e-01,0.000e+00
4.107e-01,0.000e+00
4.131e-01,0.000e+00
4.154e-01,0.000e+00
4.177e-01,0.000e+00
4.201e-01,0.000e+00
4.224e-01,0.000e+00
4.248e-01,0.000e+00
4.271e-01,0.000e+00
4.294e-01,0.000e+00
4.318e-01,0.000e+00
4.341e-01,0.000e+00
4.365e-01,0.000e+00
4.388e-01,0.000e+00
4.411e-01,0.000e+00
4.435e-01,0.000e+00
4.458e-01,0.000e+00
4.482e-01,0.000e+00
4.505e-01,0.000e+00
4.528e-01,0.000e+00
4.552e-01,0.000e+00
4.575e-01,0.000e+00
4.599e-01,0.000e+00
4.622e-01,0.000e+00
4.645e-01,0.000e+00
4.669e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_006.csv <==
transmittance,probability_density
1.389e-03,0.000e+00
4.166e-03,0.000e+00
6.944e-03,0.000e+00
9.721e-03,0.000e+00
1.250e-02,0.000e+00
1.528e-02,0.000e+00
1.805e-02,0.000e+00
2.083e-02,0.000e+00
2.361e-02,0.000e+00
2.639e-02,0.000e+00
2.916e-02,3.602e-03
3.194e-02,3.602e-03
3.472e-02,7.204e-03
3.750e-02,3.602e-03
4.027e-02,7.204e-03
4.305e-02,1.081e-02
4.583e-02,1.801e-02
4.861e-02,2.882e-02
5.138e-02,2.161e-02
5.416e-02,2.882e-02
5.694e-02,2.161e-02
5.972e-02,4.683e-02
6.249e-02,4.683e-02
6.527e-02,6.124e-02
6.805e-02,7.204e-02
7.083e-02,9.726e-02
7.360e-02,9.366e-02
7.638e-02,1.333e-01
7.916e-02,1.225e-01
8.194e-02,1.549e-01
8.471e-02,1.513e-01
8.749e-02,2.017e-01
9.027e-02,2.233e-01
9.305e-02,2.774e-01
9.582e-02,3.890e-01
9.860e-02,4.359e-01
1.014e-01,4.214e-01
1.042e-01,4.971e-01
1.069e-01,5.295e-01
1.097e-01,5.691e-01
1.125e-01,6.808e-01
1.153e-01,7.024e-01
1.180e-01,8.609e-01
1.208e-01,1.001e+00
1.236e-01,1.019e+00
1.264e-01,1.167e+00
1.292e-01,1.131e+00
1.319e-01,1.232e+00
1.347e-01,1.336e+00
1.375e-01,1.470e+00
1.403e-01,1.682e+00
1.430e-01,1.862e+00
1.458e-01,1.949e+00
1.486e-01,2.172e+00
1.514e-01,2.410e+00
1.542e-01,2.662e+00
1.569e-01,2.838e+00
1.597e-01,2.925e+00
1.625e-01,3.242e+00
1.653e-01,3.487e+00
1.680e-01,3.916e+00
1.708e-01,4.157e+00
1.736e-01,4.351e+00
1.764e-01,4.812e+00
1.791e-01,5.036e+00
1.819e-01,5.457e+00
1.847e-01,6.062e+00
1.875e-01,6.242e+00
1.903e-01,6.477e+00
1.930e-01,7.093e+00
1.958e-01,7.500e+00
1.986e-01,8.144e+00
2.014e-01,8.343e+00
2.041e-01,8.660e+00
2.069e-01,9.092e+00
2.097e-01,9.391e+00
2.125e-01,9.758e+00
2.153e-01,1.010e+01
2.180e-01,1.024e+01
2.208e-01,1.068e+01
2.236e-01,1.068e+01
2.264e-01,1.077e+01
2.291e-01,1.100e+01
2.319e-01,1.045e+01
2.347e-01,1.089e+01
2.375e-01,1.082e+01
2.403e-01,1.006e+01
2.430e-01,9.812e+00
2.458e-01,9.520e+00
2.486e-01,8.598e+00
2.514e-01,7.982e+00
2.541e-01,7.813e+00
2.569e-01,7.118e+00
2.597e-01,6.271e+00
2.625e-01,5.987e+00
2.653e-01,4.978e+00
2.680e-01,4.528e+00
2.708e-01,4.063e+00
2.736e-01,3.537e+00
2.764e-01,3.145e+00
2.791e-01,2.561e+00
2.819e-01,2.298e+00
2.847e-01,2.032e+00
2.875e-01,1.679e+00
2.902e-01,1.358e+00
2.930e-01,1.178e+00
2.958e-01,9.474e-01
2.986e-01,8.393e-01
3.014e-01,6.484e-01
3.041e-01,5.223e-01
3.069e-01,4.287e-01
3.097e-01,3.242e-01
3.125e-01,2.341e-01
3.152e-01,1.981e-01
3.180e-01,2.053e-01
3.208e-01,1.369e-01
3.236e-01,7.204e-02
3.264e-01,6.844e-02
3.291e-01,6.124e-02
3.319e-01,4.683e-02
3.347e-01,2.882e-02
3.375e-01,3.962e-02
3.402e-01,2.882e-02
3.430e-01,1.441e-02
3.458e-01,7.204e-03
3.486e-01,3.602e-03
3.514e-01,7.204e-03
3.541e-01,0.000e+00
3.569e-01,3.602e-03
3.597e-01,0.000e+00
3.625e-01,7.204e-03
3.652e-01,0.000e+00
3.680e-01,0.000e+00
3.708e-01,0.000e+00
3.736e-01,0.000e+00
3.764e-01,0.000e+00
3.791e-01,0.000e+00
3.819e-01,0.000e+00
3.847e-01,0.000e+00
3.875e-01,0.000e+00
3.902e-01,0.000e+00
3.930e-01,0.000e+00
3.958e-01,0.000e+00
3.986e-01,0.000e+00
4.013e-01,0.000e+00
4.041e-01,0.000e+00
4.069e-01,0.000e+00
4.097e-01,0.000e+00
4.125e-01,0.000e+00
4.152e-01,0.000e+00
4.180e-01,0.000e+00
4.208e-01,0.000e+00
4.236e-01,0.000e+00
4.263e-01,0.000e+00
4.291e-01,0.000e+00
4.319e-01,0.000e+00
4.347e-01,0.000e+00
4.375e-01,0.000e+00
4.402e-01,0.000e+00
4.430e-01,0.000e+00
4.458e-01,0.000e+00
4.486e-01,0.000e+00
4.513e-01,0.000e+00
4.541e-01,0.000e+00
4.569e-01,0.000e+00
4.597e-01,0.000e+00
4.625e-01,0.000e+00
4.652e-01,0.000e+00
4.680e-01,0.000e+00
4.708e-01,0.000e+00
4.736e-01,0.000e+00
4.763e-01,0.000e+00
4.791e-01,0.000e+00
4.819e-01,0.000e+00
4.847e-01,0.000e+00
4.875e-01,0.000e+00
4.902e-01,0.000e+00
4.930e-01,0.000e+00
4.958e-01,0.000e+00
4.986e-01,0.000e+00
5.013e-01,0.000e+00
5.041e-01,0.000e+00
5.069e-01,0.000e+00
5.097e-01,0.000e+00
5.124e-01,0.000e+00
5.152e-01,0.000e+00
5.180e-01,0.000e+00
5.208e-01,0.000e+00
5.236e-01,0.000e+00
5.263e-01,0.000e+00
5.291e-01,0.000e+00
5.319e-01,0.000e+00
5.347e-01,0.000e+00
5.374e-01,0.000e+00
5.402e-01,0.000e+00
5.430e-01,0.000e+00
5.458e-01,0.000e+00
5.486e-01,0.000e+00
5.513e-01,0.000e+00
5.541e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_00675.csv <==
transmittance,probability_density
1.622e-03,0.000e+00
4.867e-03,0.000e+00
8.111e-03,0.000e+00
1.136e-02,0.000e+00
1.460e-02,0.000e+00
1.784e-02,0.000e+00
2.109e-02,0.000e+00
2.433e-02,0.000e+00
2.758e-02,0.000e+00
3.082e-02,0.000e+00
3.407e-02,0.000e+00
3.731e-02,3.083e-03
4.056e-02,6.167e-03
4.380e-02,3.083e-03
4.704e-02,6.167e-03
5.029e-02,1.542e-02
5.353e-02,9.250e-03
5.678e-02,1.850e-02
6.002e-02,9.250e-03
6.327e-02,1.850e-02
6.651e-02,1.850e-02
6.976e-02,2.158e-02
7.300e-02,2.158e-02
7.624e-02,5.858e-02
7.949e-02,5.550e-02
8.273e-02,5.550e-02
8.598e-02,5.858e-02
8.922e-02,8.633e-02
9.247e-02,6.783e-02
9.571e-02,8.633e-02
9.896e-02,1.017e-01
1.022e-01,8.942e-02
1.054e-01,1.511e-01
1.087e-01,1.326e-01
1.119e-01,1.788e-01
1.152e-01,2.127e-01
1.184e-01,2.312e-01
1.217e-01,2.282e-01
1.249e-01,2.867e-01
1.282e-01,3.207e-01
1.314e-01,4.193e-01
1.346e-01,4.594e-01
1.379e-01,4.594e-01
1.411e-01,5.180e-01
1.444e-01,6.167e-01
1.476e-01,5.858e-01
1.509e-01,7.215e-01
1.541e-01,8.294e-01
1.574e-01,8.171e-01
1.606e-01,1.088e+00
1.638e-01,1.017e+00
1.671e-01,1.101e+00
1.703e-01,1.239e+00
1.736e-01,1.372e+00
1.768e-01,1.532e+00
1.801e-01,1.609e+00
1.833e-01,1.844e+00
1.866e-01,1.899e+00
1.898e-01,1.973e+00
1.930e-01,2.217e+00
1.963e-01,2.423e+00
1.995e-01,2.587e+00
2.028e-01,2.911e+00
2.060e-01,3.200e+00
2.093e-01,3.268e+00
2.125e-01,3.629e+00
2.158e-01,3.663e+00
2.190e-01,3.944e+00
2.222e-01,4.579e+00
2.255e-01,4.440e+00
2.287e-01,5.161e+00
2.320e-01,5.368e+00
2.352e-01,5.522e+00
2.385e-01,5.852e+00
2.417e-01,6.524e+00
2.450e-01,6.617e+00
2.482e-01,7.178e+00
2.514e-01,7.619e+00
2.547e-01,8.020e+00
2.579e-01,8.223e+00
2.612e-01,8.442e+00
2.644e-01,8.618e+00
2.677e-01,8.991e+00
2.709e-01,8.790e+00
2.742e-01,9.419e+00
2.774e-01,9.062e+00
2.806e-01,9.247e+00
2.839e-01,8.901e+00
2.871e-01,8.735e+00
2.904e-01,8.729e+00
2.936e-01,8.461e+00
2.969e-01,8.297e+00
3.001e-01,7.995e+00
3.034e-01,7.354e+00
3.066e-01,6.796e+00
3.098e-01,6.447e+00
3.131e-01,6.197e+00
3.163e-01,5.726e+00
3.196e-01,4.980e+00
3.228e-01,4.360e+00
3.261e-01,3.863e+00
3.293e-01,3.521e+00
3.326e-01,3.117e+00
3.358e-01,2.698e+00
3.390e-01,2.504e+00
3.423e-01,2.004e+00
3.455e-01,1.702e+00
3.488e-01,1.418e+00
3.520e-01,1.276e+00
3.553e-01,9.651e-01
3.585e-01,7.554e-01
3.618e-01,7.338e-01
3.650e-01,5.365e-01
3.682e-01,4.132e-01
3.715e-01,3.731e-01
3.747e-01,2.775e-01
3.780e-01,2.189e-01
3.812e-01,1.665e-01
3.845e-01,1.264e-01
3.877e-01,1.079e-01
3.910e-01,6.475e-02
3.942e-01,4.008e-02
3.974e-01,5.858e-02
4.007e-01,3.083e-02
4.039e-01,2.467e-02
4.072e-01,3.392e-02
4.104e-01,3.083e-03
4.137e-01,1.233e-02
4.169e-01,3.083e-03
4.202e-01,0.000e+00
4.234e-01,3.083e-03
4.266e-01,6.167e-03
4.299e-01,0.000e+00
4.331e-01,1.233e-02
4.364e-01,0.000e+00
4.396e-01,0.000e+00
4.429e-01,0.000e+00
4.461e-01,0.000e+00
4.494e-01,0.000e+00
4.526e-01,0.000e+00
4.558e-01,0.000e+00
4.591e-01,0.000e+00
4.623e-01,0.000e+00
4.656e-01,0.000e+00
4.688e-01,0.000e+00
4.721e-01,0.000e+00
4.753e-01,0.000e+00
4.786e-01,0.000e+00
4.818e-01,0.000e+00
4.850e-01,0.000e+00
4.883e-01,0.000e+00
4.915e-01,0.000e+00
4.948e-01,0.000e+00
4.980e-01,0.000e+00
5.013e-01,0.000e+00
5.045e-01,0.000e+00
5.078e-01,0.000e+00
5.110e-01,0.000e+00
5.142e-01,0.000e+00
5.175e-01,0.000e+00
5.207e-01,0.000e+00
5.240e-01,0.000e+00
5.272e-01,0.000e+00
5.305e-01,0.000e+00
5.337e-01,0.000e+00
5.370e-01,0.000e+00
5.402e-01,0.000e+00
5.434e-01,0.000e+00
5.467e-01,0.000e+00
5.499e-01,0.000e+00
5.532e-01,0.000e+00
5.564e-01,0.000e+00
5.597e-01,0.000e+00
5.629e-01,0.000e+00
5.662e-01,0.000e+00
5.694e-01,0.000e+00
5.726e-01,0.000e+00
5.759e-01,0.000e+00
5.791e-01,0.000e+00
5.824e-01,0.000e+00
5.856e-01,0.000e+00
5.889e-01,0.000e+00
5.921e-01,0.000e+00
5.954e-01,0.000e+00
5.986e-01,0.000e+00
6.018e-01,0.000e+00
6.051e-01,0.000e+00
6.083e-01,0.000e+00
6.116e-01,0.000e+00
6.148e-01,0.000e+00
6.181e-01,0.000e+00
6.213e-01,0.000e+00
6.246e-01,0.000e+00
6.278e-01,0.000e+00
6.310e-01,0.000e+00
6.343e-01,0.000e+00
6.375e-01,0.000e+00
6.408e-01,0.000e+00
6.440e-01,0.000e+00
6.473e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_0075.csv <==
transmittance,probability_density
1.806e-03,0.000e+00
5.419e-03,0.000e+00
9.032e-03,0.000e+00
1.265e-02,0.000e+00
1.626e-02,0.000e+00
1.987e-02,0.000e+00
2.348e-02,0.000e+00
2.710e-02,0.000e+00
3.071e-02,0.000e+00
3.432e-02,0.000e+00
3.794e-02,0.000e+00
4.155e-02,0.000e+00
4.516e-02,0.000e+00
4.877e-02,0.000e+00
5.239e-02,2.769e-03
5.600e-02,2.769e-03
5.961e-02,0.000e+00
6.323e-02,0.000e+00
6.684e-02,5.538e-03
7.045e-02,1.108e-02
7.407e-02,0.000e+00
7.768e-02,5.538e-03
8.129e-02,8.307e-03
8.490e-02,5.538e-03
8.852e-02,1.661e-02
9.213e-02,1.938e-02
9.574e-02,2.769e-02
9.936e-02,4.154e-02
1.030e-01,5.538e-02
1.066e-01,4.154e-02
1.102e-01,3.877e-02
1.138e-01,8.307e-02
1.174e-01,7.200e-02
1.210e-01,6.646e-02
1.246e-01,1.052e-01
1.283e-01,1.218e-01
1.319e-01,8.584e-02
1.355e-01,1.468e-01
1.391e-01,1.440e-01
1.427e-01,1.495e-01
1.463e-01,1.578e-01
1.499e-01,2.049e-01
1.536e-01,2.575e-01
1.572e-01,2.714e-01
1.608e-01,2.824e-01
1.644e-01,3.544e-01
1.680e-01,4.403e-01
1.716e-01,4.624e-01
1.752e-01,5.123e-01
1.788e-01,4.846e-01
1.825e-01,6.286e-01
1.861e-01,6.812e-01
1.897e-01,7.255e-01
1.933e-01,8.003e-01
1.969e-01,8.003e-01
2.005e-01,9.415e-01
2.041e-01,9.885e-01
2.077e-01,1.097e+00
2.114e-01,1.121e+00
2.150e-01,1.249e+00
2.186e-01,1.407e+00
2.222e-01,1.454e+00
2.258e-01,1.753e+00
2.294e-01,1.816e+00
2.330e-01,1.894e+00
2.366e-01,1.985e+00
2.403e-01,2.257e+00
2.439e-01,2.409e+00
2.475e-01,2.478e+00
2.511e-01,2.700e+00
2.547e-01,2.977e+00
2.583e-01,3.154e+00
2.619e-01,3.514e+00
2.656e-01,3.650e+00
2.692e-01,3.785e+00
2.728e-01,4.231e+00
2.764e-01,4.400e+00
2.800e-01,4.896e+00
2.836e-01,5.098e+00
2.872e-01,5.455e+00
2.908e-01,5.679e+00
2.945e-01,5.757e+00
2.981e-01,6.283e+00
3.017e-01,6.502e+00
3.053e-01,6.945e+00
3.089e-01,7.047e+00
3.125e-01,7.302e+00
3.161e-01,7.465e+00
3.197e-01,7.604e+00
3.234e-01,8.282e+00
3.270e-01,7.773e+00
3.306e-01,8.296e+00
3.342e-01,8.235e+00
3.378e-01,8.047e+00
3.414e-01,7.640e+00
3.450e-01,7.767e+00
3.486e-01,7.540e+00
3.523e-01,7.324e+00
3.559e-01,6.765e+00
3.595e-01,6.806e+00
3.631e-01,6.197e+00
3.667e-01,5.879e+00
3.703e-01,5.322e+00
3.739e-01,5.006e+00
3.776e-01,4.566e+00
3.812e-01,4.190e+00
3.848e-01,3.783e+00
3.884e-01,3.270e+00
3.920e-01,2.863e+00
3.956e-01,2.556e+00
3.992e-01,2.224e+00
4.028e-01,1.850e+00
4.065e-01,1.587e+00
4.101e-01,1.382e+00
4.137e-01,1.155e+00
4.173e-01,9.664e-01
4.209e-01,7.892e-01
4.245e-01,6.203e-01
4.281e-01,5.289e-01
4.317e-01,4.181e-01
4.354e-01,3.655e-01
4.390e-01,2.797e-01
4.426e-01,2.021e-01
4.462e-01,1.606e-01
4.498e-01,1.357e-01
4.534e-01,9.138e-02
4.570e-01,8.030e-02
4.607e-01,7.476e-02
4.643e-01,2.215e-02
4.679e-01,3.877e-02
4.715e-01,3.323e-02
4.751e-01,1.938e-02
4.787e-01,1.385e-02
4.823e-01,8.307e-03
4.859e-01,2.769e-03
4.896e-01,5.538e-03
4.932e-01,2.769e-03
4.968e-01,0.000e+00
5.004e-01,2.769e-03
5.040e-01,0.000e+00
5.076e-01,2.769e-03
5.112e-01,0.000e+00
5.148e-01,0.000e+00
5.185e-01,0.000e+00
5.221e-01,0.000e+00
5.257e-01,0.000e+00
5.293e-01,0.000e+00
5.329e-01,0.000e+00
5.365e-01,0.000e+00
5.401e-01,0.000e+00
5.437e-01,0.000e+00
5.474e-01,0.000e+00
5.510e-01,0.000e+00
5.546e-01,0.000e+00
5.582e-01,0.000e+00
5.618e-01,0.000e+00
5.654e-01,0.000e+00
5.690e-01,0.000e+00
5.727e-01,0.000e+00
5.763e-01,0.000e+00
5.799e-01,0.000e+00
5.835e-01,0.000e+00
5.871e-01,0.000e+00
5.907e-01,0.000e+00
5.943e-01,0.000e+00
5.979e-01,0.000e+00
6.016e-01,0.000e+00
6.052e-01,0.000e+00
6.088e-01,0.000e+00
6.124e-01,0.000e+00
6.160e-01,0.000e+00
6.196e-01,0.000e+00
6.232e-01,0.000e+00
6.268e-01,0.000e+00
6.305e-01,0.000e+00
6.341e-01,0.000e+00
6.377e-01,0.000e+00
6.413e-01,0.000e+00
6.449e-01,0.000e+00
6.485e-01,0.000e+00
6.521e-01,0.000e+00
6.558e-01,0.000e+00
6.594e-01,0.000e+00
6.630e-01,0.000e+00
6.666e-01,0.000e+00
6.702e-01,0.000e+00
6.738e-01,0.000e+00
6.774e-01,0.000e+00
6.810e-01,0.000e+00
6.847e-01,0.000e+00
6.883e-01,0.000e+00
6.919e-01,0.000e+00
6.955e-01,0.000e+00
6.991e-01,0.000e+00
7.027e-01,0.000e+00
7.063e-01,0.000e+00
7.099e-01,0.000e+00
7.136e-01,0.000e+00
7.172e-01,0.000e+00
7.208e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_00825.csv <==
transmittance,probability_density
1.993e-03,0.000e+00
5.978e-03,0.000e+00
9.963e-03,0.000e+00
1.395e-02,0.000e+00
1.793e-02,0.000e+00
2.192e-02,0.000e+00
2.590e-02,0.000e+00
2.989e-02,0.000e+00
3.388e-02,0.000e+00
3.786e-02,0.000e+00
4.185e-02,0.000e+00
4.583e-02,2.510e-03
4.982e-02,0.000e+00
5.380e-02,0.000e+00
5.779e-02,0.000e+00
6.177e-02,0.000e+00
6.576e-02,0.000e+00
6.974e-02,2.510e-03
7.373e-02,2.510e-03
7.771e-02,2.510e-03
8.170e-02,5.020e-03
8.568e-02,2.510e-03
8.967e-02,7.531e-03
9.365e-02,1.506e-02
9.764e-02,1.255e-02
1.016e-01,2.510e-03
1.056e-01,1.506e-02
1.096e-01,2.008e-02
1.136e-01,2.259e-02
1.176e-01,2.761e-02
1.216e-01,3.263e-02
1.255e-01,3.263e-02
1.295e-01,4.016e-02
1.335e-01,3.263e-02
1.375e-01,3.765e-02
1.415e-01,4.769e-02
1.455e-01,5.020e-02
1.494e-01,7.029e-02
1.534e-01,8.535e-02
1.574e-01,9.288e-02
1.614e-01,1.155e-01
1.654e-01,1.205e-01
1.694e-01,1.079e-01
1.734e-01,1.431e-01
1.773e-01,1.757e-01
1.813e-01,1.908e-01
1.853e-01,2.109e-01
1.893e-01,2.586e-01
1.933e-01,2.560e-01
1.973e-01,2.987e-01
2.013e-01,3.213e-01
2.052e-01,4.117e-01
2.092e-01,3.816e-01
2.132e-01,4.393e-01
2.172e-01,5.297e-01
2.212e-01,5.096e-01
2.252e-01,5.999e-01
2.292e-01,6.602e-01
2.331e-01,7.330e-01
2.371e-01,7.229e-01
2.411e-01,8.284e-01
2.451e-01,9.037e-01
2.491e-01,9.890e-01
2.531e-01,1.039e+00
2.571e-01,1.225e+00
2.610e-01,1.315e+00
2.650e-01,1.471e+00
2.690e-01,1.526e+00
2.730e-01,1.529e+00
2.770e-01,1.845e+00
2.810e-01,1.775e+00
2.849e-01,1.900e+00
2.889e-01,2.053e+00
2.929e-01,2.375e+00
2.969e-01,2.508e+00
3.009e-01,2.809e+00
3.049e-01,2.884e+00
3.089e-01,3.145e+00
3.128e-01,3.416e+00
3.168e-01,3.467e+00
3.208e-01,3.683e+00
3.248e-01,4.142e+00
3.288e-01,4.260e+00
3.328e-01,4.528e+00
3.368e-01,4.636e+00
3.407e-01,5.046e+00
3.447e-01,5.372e+00
3.487e-01,5.420e+00
3.527e-01,5.678e+00
3.567e-01,6.198e+00
3.607e-01,6.454e+00
3.647e-01,6.579e+00
3.686e-01,6.850e+00
3.726e-01,6.911e+00
3.766e-01,7.086e+00
3.806e-01,7.142e+00
3.846e-01,7.478e+00
3.886e-01,7.445e+00
3.926e-01,7.147e+00
3.965e-01,7.370e+00
4.005e-01,6.803e+00
4.045e-01,6.893e+00
4.085e-01,6.630e+00
4.125e-01,6.321e+00
4.165e-01,6.173e+00
4.204e-01,5.751e+00
4.244e-01,5.399e+00
4.284e-01,5.041e+00
4.324e-01,4.473e+00
4.364e-01,4.195e+00
4.404e-01,3.793e+00
4.444e-01,3.303e+00
4.483e-01,3.145e+00
4.523e-01,2.575e+00
4.563e-01,2.327e+00
4.603e-01,1.983e+00
4.643e-01,1.747e+00
4.683e-01,1.474e+00
4.723e-01,1.295e+00
4.762e-01,1.062e+00
4.802e-01,9.062e-01
4.842e-01,6.853e-01
4.882e-01,5.899e-01
4.922e-01,4.744e-01
4.962e-01,3.464e-01
5.002e-01,2.862e-01
5.041e-01,2.535e-01
5.081e-01,1.958e-01
5.121e-01,1.305e-01
5.161e-01,9.539e-02
5.201e-01,9.037e-02
5.241e-01,6.025e-02
5.281e-01,4.016e-02
5.320e-01,2.259e-02
5.360e-01,2.008e-02
5.400e-01,2.008e-02
5.440e-01,2.259e-02
5.480e-01,7.531e-03
5.520e-01,0.000e+00
5.559e-01,5.020e-03
5.599e-01,0.000e+00
5.639e-01,2.510e-03
5.679e-01,2.510e-03
5.719e-01,2.510e-03
5.759e-01,0.000e+00
5.799e-01,2.510e-03
5.838e-01,0.000e+00
5.878e-01,0.000e+00
5.918e-01,0.000e+00
5.958e-01,0.000e+00
5.998e-01,0.000e+00
6.038e-01,0.000e+00
6.078e-01,0.000e+00
6.117e-01,0.000e+00
6.157e-01,0.000e+00
6.197e-01,0.000e+00
6.237e-01,0.000e+00
6.277e-01,0.000e+00
6.317e-01,0.000e+00
6.357e-01,0.000e+00
6.396e-01,0.000e+00
6.436e-01,0.000e+00
6.476e-01,0.000e+00
6.516e-01,0.000e+00
6.556e-01,0.000e+00
6.596e-01,0.000e+00
6.636e-01,0.000e+00
6.675e-01,0.000e+00
6.715e-01,0.000e+00
6.755e-01,0.000e+00
6.795e-01,0.000e+00
6.835e-01,0.000e+00
6.875e-01,0.000e+00
6.914e-01,0.000e+00
6.954e-01,0.000e+00
6.994e-01,0.000e+00
7.034e-01,0.000e+00
7.074e-01,0.000e+00
7.114e-01,0.000e+00
7.154e-01,0.000e+00
7.193e-01,0.000e+00
7.233e-01,0.000e+00
7.273e-01,0.000e+00
7.313e-01,0.000e+00
7.353e-01,0.000e+00
7.393e-01,0.000e+00
7.433e-01,0.000e+00
7.472e-01,0.000e+00
7.512e-01,0.000e+00
7.552e-01,0.000e+00
7.592e-01,0.000e+00
7.632e-01,0.000e+00
7.672e-01,0.000e+00
7.712e-01,0.000e+00
7.751e-01,0.000e+00
7.791e-01,0.000e+00
7.831e-01,0.000e+00
7.871e-01,0.000e+00
7.911e-01,0.000e+00
7.951e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_009.csv <==
transmittance,probability_density
2.135e-03,0.000e+00
6.406e-03,0.000e+00
1.068e-02,0.000e+00
1.495e-02,0.000e+00
1.922e-02,0.000e+00
2.349e-02,0.000e+00
2.776e-02,0.000e+00
3.203e-02,0.000e+00
3.630e-02,0.000e+00
4.057e-02,0.000e+00
4.484e-02,0.000e+00
4.911e-02,0.000e+00
5.338e-02,0.000e+00
5.766e-02,2.342e-03
6.193e-02,0.000e+00
6.620e-02,0.000e+00
7.047e-02,0.000e+00
7.474e-02,0.000e+00
7.901e-02,2.342e-03
8.328e-02,0.000e+00
8.755e-02,0.000e+00
9.182e-02,2.342e-03
9.609e-02,0.000e+00
1.004e-01,4.685e-03
1.046e-01,9.369e-03
1.089e-01,4.685e-03
1.132e-01,4.685e-03
1.174e-01,4.685e-03
1.217e-01,1.171e-02
1.260e-01,2.342e-03
1.303e-01,2.577e-02
1.345e-01,2.342e-03
1.388e-01,1.874e-02
1.431e-01,9.369e-03
1.473e-01,4.216e-02
1.516e-01,2.342e-02
1.559e-01,3.279e-02
1.602e-01,2.811e-02
1.644e-01,2.108e-02
1.687e-01,4.919e-02
1.730e-01,7.495e-02
1.772e-01,5.387e-02
1.815e-01,6.793e-02
1.858e-01,6.558e-02
1.900e-01,9.838e-02
1.943e-01,9.369e-02
1.986e-01,1.007e-01
2.029e-01,1.382e-01
2.071e-01,1.569e-01
2.114e-01,1.640e-01
2.157e-01,1.733e-01
2.199e-01,2.038e-01
2.242e-01,2.366e-01
2.285e-01,2.881e-01
2.328e-01,2.998e-01
2.370e-01,3.232e-01
2.413e-01,3.209e-01
2.456e-01,3.724e-01
2.498e-01,4.286e-01
2.541e-01,4.286e-01
2.584e-01,4.567e-01
2.627e-01,5.809e-01
2.669e-01,4.966e-01
2.712e-01,6.512e-01
2.755e-01,7.097e-01
2.797e-01,7.003e-01
2.840e-01,7.706e-01
2.883e-01,8.432e-01
2.925e-01,8.948e-01
2.968e-01,1.000e+00
3.011e-01,1.045e+00
3.054e-01,1.171e+00
3.096e-01,1.408e+00
3.139e-01,1.281e+00
3.182e-01,1.501e+00
3.224e-01,1.588e+00
3.267e-01,1.785e+00
3.310e-01,1.890e+00
3.353e-01,1.897e+00
3.395e-01,2.155e+00
3.438e-01,2.213e+00
3.481e-01,2.525e+00
3.523e-01,2.644e+00
3.566e-01,2.876e+00
3.609e-01,3.073e+00
3.651e-01,3.148e+00
3.694e-01,3.155e+00
3.737e-01,3.715e+00
3.780e-01,4.026e+00
3.822e-01,4.106e+00
3.865e-01,4.235e+00
3.908e-01,4.598e+00
3.950e-01,4.820e+00
3.993e-01,5.064e+00
4.036e-01,5.472e+00
4.079e-01,5.439e+00
4.121e-01,5.572e+00
4.164e-01,5.973e+00
4.207e-01,6.252e+00
4.249e-01,6.305e+00
4.292e-01,6.608e+00
4.335e-01,6.739e+00
4.378e-01,6.750e+00
4.420e-01,6.870e+00
4.463e-01,6.861e+00
4.506e-01,6.711e+00
4.548e-01,6.797e+00
4.591e-01,6.352e+00
4.634e-01,6.277e+00
4.676e-01,5.921e+00
4.719e-01,5.898e+00
4.762e-01,5.373e+00
4.805e-01,5.146e+00
4.847e-01,4.610e+00
4.890e-01,4.450e+00
4.933e-01,4.043e+00
4.975e-01,3.570e+00
5.018e-01,3.356e+00
5.061e-01,2.811e+00
5.104e-01,2.595e+00
5.146e-01,2.331e+00
5.189e-01,2.075e+00
5.232e-01,1.661e+00
5.274e-01,1.424e+00
5.317e-01,1.288e+00
5.360e-01,1.005e+00
5.402e-01,8.526e-01
5.445e-01,6.769e-01
5.488e-01,5.645e-01
5.531e-01,5.059e-01
5.573e-01,3.607e-01
5.616e-01,3.232e-01
5.659e-01,2.249e-01
5.701e-01,1.640e-01
5.744e-01,1.312e-01
5.787e-01,9.369e-02
5.830e-01,8.901e-02
5.872e-01,4.685e-02
5.915e-01,3.279e-02
5.958e-01,3.045e-02
6.000e-01,3.513e-02
6.043e-01,1.405e-02
6.086e-01,1.874e-02
6.129e-01,7.027e-03
6.171e-01,1.171e-02
6.214e-01,7.027e-03
6.257e-01,7.027e-03
6.299e-01,0.000e+00
6.342e-01,0.000e+00
6.385e-01,0.000e+00
6.427e-01,0.000e+00
6.470e-01,0.000e+00
6.513e-01,0.000e+00
6.556e-01,0.000e+00
6.598e-01,0.000e+00
6.641e-01,2.342e-03
6.684e-01,0.000e+00
6.726e-01,0.000e+00
6.769e-01,0.000e+00
6.812e-01,0.000e+00
6.855e-01,0.000e+00
6.897e-01,0.000e+00
6.940e-01,0.000e+00
6.983e-01,0.000e+00
7.025e-01,0.000e+00
7.068e-01,0.000e+00
7.111e-01,0.000e+00
7.154e-01,0.000e+00
7.196e-01,0.000e+00
7.239e-01,0.000e+00
7.282e-01,0.000e+00
7.324e-01,0.000e+00
7.367e-01,0.000e+00
7.410e-01,0.000e+00
7.452e-01,0.000e+00
7.495e-01,0.000e+00
7.538e-01,0.000e+00
7.581e-01,0.000e+00
7.623e-01,0.000e+00
7.666e-01,0.000e+00
7.709e-01,0.000e+00
7.751e-01,0.000e+00
7.794e-01,0.000e+00
7.837e-01,0.000e+00
7.880e-01,0.000e+00
7.922e-01,0.000e+00
7.965e-01,0.000e+00
8.008e-01,0.000e+00
8.050e-01,0.000e+00
8.093e-01,0.000e+00
8.136e-01,0.000e+00
8.178e-01,0.000e+00
8.221e-01,0.000e+00
8.264e-01,0.000e+00
8.307e-01,0.000e+00
8.349e-01,0.000e+00
8.392e-01,0.000e+00
8.435e-01,0.000e+00
8.477e-01,0.000e+00
8.520e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_00975.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,2.001e-03
9.250e-02,2.001e-03
9.750e-02,2.001e-03
1.025e-01,2.001e-03
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,2.001e-03
1.225e-01,8.002e-03
1.275e-01,4.001e-03
1.325e-01,6.002e-03
1.375e-01,2.001e-03
1.425e-01,2.001e-03
1.475e-01,1.800e-02
1.525e-01,6.002e-03
1.575e-01,6.002e-03
1.625e-01,1.200e-02
1.675e-01,2.001e-02
1.725e-01,1.600e-02
1.775e-01,4.201e-02
1.825e-01,3.001e-02
1.875e-01,3.201e-02
1.925e-01,4.801e-02
1.975e-01,4.401e-02
2.025e-01,4.601e-02
2.075e-01,5.802e-02
2.125e-01,5.602e-02
2.175e-01,6.802e-02
2.225e-01,7.602e-02
2.275e-01,1.100e-01
2.325e-01,9.803e-02
2.375e-01,1.100e-01
2.425e-01,1.500e-01
2.475e-01,1.400e-01
2.525e-01,1.660e-01
2.575e-01,1.921e-01
2.625e-01,2.301e-01
2.675e-01,2.021e-01
2.725e-01,2.481e-01
2.775e-01,2.561e-01
2.825e-01,3.121e-01
2.875e-01,3.761e-01
2.925e-01,4.141e-01
2.975e-01,3.941e-01
3.025e-01,4.681e-01
3.075e-01,5.001e-01
3.125e-01,5.982e-01
3.175e-01,6.102e-01
3.225e-01,6.402e-01
3.275e-01,6.862e-01
3.325e-01,8.462e-01
3.375e-01,8.982e-01
3.425e-01,9.523e-01
3.475e-01,1.058e+00
3.525e-01,1.102e+00
3.575e-01,1.198e+00
3.625e-01,1.394e+00
3.675e-01,1.488e+00
3.725e-01,1.606e+00
3.775e-01,1.720e+00
3.825e-01,1.863e+00
3.875e-01,2.019e+00
3.925e-01,2.185e+00
3.975e-01,2.345e+00
4.025e-01,2.501e+00
4.075e-01,2.603e+00
4.125e-01,2.947e+00
4.175e-01,2.989e+00
4.225e-01,3.263e+00
4.275e-01,3.681e+00
4.325e-01,3.765e+00
4.375e-01,4.101e+00
4.425e-01,4.333e+00
4.475e-01,4.703e+00
4.525e-01,4.811e+00
4.575e-01,5.063e+00
4.625e-01,5.343e+00
4.675e-01,5.648e+00
4.725e-01,5.820e+00
4.775e-01,5.922e+00
4.825e-01,5.962e+00
4.875e-01,6.562e+00
4.925e-01,6.404e+00
4.975e-01,6.408e+00
5.025e-01,6.422e+00
5.075e-01,6.426e+00
5.125e-01,6.262e+00
5.175e-01,6.050e+00
5.225e-01,5.894e+00
5.275e-01,5.351e+00
5.325e-01,5.173e+00
5.375e-01,4.885e+00
5.425e-01,4.575e+00
5.475e-01,3.975e+00
5.525e-01,3.637e+00
5.575e-01,3.087e+00
5.625e-01,2.831e+00
5.675e-01,2.527e+00
5.725e-01,2.195e+00
5.775e-01,1.834e+00
5.825e-01,1.680e+00
5.875e-01,1.292e+00
5.925e-01,1.036e+00
5.975e-01,8.722e-01
6.025e-01,6.222e-01
6.075e-01,5.582e-01
6.125e-01,4.901e-01
6.175e-01,3.481e-01
6.225e-01,3.041e-01
6.275e-01,1.800e-01
6.325e-01,1.440e-01
6.375e-01,1.180e-01
6.425e-01,8.402e-02
6.475e-01,3.801e-02
6.525e-01,4.601e-02
6.575e-01,2.001e-02
6.625e-01,2.001e-03
6.675e-01,1.400e-02
6.725e-01,8.002e-03
6.775e-01,4.001e-03
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_0105.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,2.000e-03
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,2.000e-03
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,0.000e+00
1.325e-01,2.000e-03
1.375e-01,4.001e-03
1.425e-01,6.001e-03
1.475e-01,0.000e+00
1.525e-01,2.000e-03
1.575e-01,4.001e-03
1.625e-01,6.001e-03
1.675e-01,6.001e-03
1.725e-01,8.002e-03
1.775e-01,8.002e-03
1.825e-01,4.001e-03
1.875e-01,1.800e-02
1.925e-01,1.800e-02
1.975e-01,1.000e-02
2.025e-01,2.000e-02
2.075e-01,1.200e-02
2.125e-01,6.001e-03
2.175e-01,2.200e-02
2.225e-01,2.401e-02
2.275e-01,4.601e-02
2.325e-01,2.200e-02
2.375e-01,3.601e-02
2.425e-01,4.001e-02
2.475e-01,6.601e-02
2.525e-01,7.402e-02
2.575e-01,7.202e-02
2.625e-01,8.002e-02
2.675e-01,8.402e-02
2.725e-01,1.320e-01
2.775e-01,1.160e-01
2.825e-01,1.480e-01
2.875e-01,1.120e-01
2.925e-01,1.300e-01
2.975e-01,1.880e-01
3.025e-01,1.740e-01
3.075e-01,2.421e-01
3.125e-01,2.501e-01
3.175e-01,2.901e-01
3.225e-01,2.501e-01
3.275e-01,3.161e-01
3.325e-01,3.441e-01
3.375e-01,4.381e-01
3.425e-01,3.601e-01
3.475e-01,4.521e-01
3.525e-01,4.801e-01
3.575e-01,5.061e-01
3.625e-01,6.321e-01
3.675e-01,6.161e-01
3.725e-01,7.382e-01
3.775e-01,7.882e-01
3.825e-01,8.522e-01
3.875e-01,8.842e-01
3.925e-01,9.842e-01
3.975e-01,1.042e+00
4.025e-01,1.172e+00
4.075e-01,1.104e+00
4.125e-01,1.308e+00
4.175e-01,1.454e+00
4.225e-01,1.512e+00
4.275e-01,1.656e+00
4.325e-01,1.838e+00
4.375e-01,1.954e+00
4.425e-01,2.072e+00
4.475e-01,2.238e+00
4.525e-01,2.348e+00
4.575e-01,2.687e+00
4.625e-01,2.849e+00
4.675e-01,2.945e+00
4.725e-01,3.093e+00
4.775e-01,3.449e+00
4.825e-01,3.587e+00
4.875e-01,3.967e+00
4.925e-01,4.123e+00
4.975e-01,4.345e+00
5.025e-01,4.695e+00
5.075e-01,4.831e+00
5.125e-01,5.087e+00
5.175e-01,5.273e+00
5.225e-01,5.421e+00
5.275e-01,5.739e+00
5.325e-01,5.879e+00
5.375e-01,6.079e+00
5.425e-01,5.929e+00
5.475e-01,6.173e+00
5.525e-01,6.189e+00
5.575e-01,6.293e+00
5.625e-01,6.155e+00
5.675e-01,5.937e+00
5.725e-01,5.935e+00
5.775e-01,5.609e+00
5.825e-01,5.259e+00
5.875e-01,4.851e+00
5.925e-01,4.633e+00
5.975e-01,4.313e+00
6.025e-01,4.085e+00
6.075e-01,3.539e+00
6.125e-01,3.305e+00
6.175e-01,2.827e+00
6.225e-01,2.437e+00
6.275e-01,2.154e+00
6.325e-01,1.798e+00
6.375e-01,1.578e+00
6.425e-01,1.228e+00
6.475e-01,9.382e-01
6.525e-01,9.062e-01
6.575e-01,6.741e-01
6.625e-01,6.561e-01
6.675e-01,4.421e-01
6.725e-01,3.081e-01
6.775e-01,2.961e-01
6.825e-01,1.920e-01
6.875e-01,1.440e-01
6.925e-01,1.120e-01
6.975e-01,8.002e-02
7.025e-01,4.801e-02
7.075e-01,1.800e-02
7.125e-01,2.200e-02
7.175e-01,1.800e-02
7.225e-01,1.600e-02
7.275e-01,6.001e-03
7.325e-01,4.001e-03
7.375e-01,4.001e-03
7.425e-01,6.001e-03
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,2.000e-03
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_01125.csv <==
transmittance,probability_density
1.138e-01,0.000e+00
1.182e-01,0.000e+00
1.227e-01,0.000e+00
1.271e-01,0.000e+00
1.315e-01,0.000e+00
1.360e-01,0.000e+00
1.404e-01,2.252e-03
1.449e-01,0.000e+00
1.493e-01,0.000e+00
1.537e-01,0.000e+00
1.582e-01,0.000e+00
1.626e-01,0.000e+00
1.671e-01,0.000e+00
1.715e-01,0.000e+00
1.760e-01,6.755e-03
1.804e-01,4.503e-03
1.848e-01,0.000e+00
1.893e-01,2.252e-03
1.937e-01,6.755e-03
1.982e-01,6.755e-03
2.026e-01,4.503e-03
2.071e-01,1.351e-02
2.115e-01,1.126e-02
2.159e-01,2.027e-02
2.204e-01,9.007e-03
2.248e-01,9.007e-03
2.293e-01,4.503e-03
2.337e-01,1.576e-02
2.382e-01,1.351e-02
2.426e-01,2.252e-02
2.470e-01,2.927e-02
2.515e-01,3.828e-02
2.559e-01,3.378e-02
2.604e-01,2.702e-02
2.648e-01,3.603e-02
2.692e-01,4.503e-02
2.737e-01,4.278e-02
2.781e-01,4.053e-02
2.826e-01,4.954e-02
2.870e-01,4.053e-02
2.915e-01,8.331e-02
2.959e-01,9.232e-02
3.003e-01,7.656e-02
3.048e-01,9.682e-02
3.092e-01,1.306e-01
3.137e-01,1.103e-01
3.181e-01,1.396e-01
3.226e-01,8.106e-02
3.270e-01,1.103e-01
3.314e-01,1.644e-01
3.359e-01,1.576e-01
3.403e-01,1.824e-01
3.448e-01,1.711e-01
3.492e-01,2.364e-01
3.536e-01,2.094e-01
3.581e-01,2.117e-01
3.625e-01,2.927e-01
3.670e-01,2.950e-01
3.714e-01,3.378e-01
3.759e-01,3.693e-01
3.803e-01,3.423e-01
3.847e-01,3.468e-01
3.892e-01,4.684e-01
3.936e-01,4.121e-01
3.981e-01,4.548e-01
4.025e-01,4.909e-01
4.070e-01,5.404e-01
4.114e-01,5.832e-01
4.158e-01,6.530e-01
4.203e-01,7.498e-01
4.247e-01,7.566e-01
4.292e-01,8.399e-01
4.336e-01,8.084e-01
4.381e-01,8.174e-01
4.425e-01,9.862e-01
4.469e-01,1.022e+00
4.514e-01,1.108e+00
4.558e-01,1.207e+00
4.603e-01,1.241e+00
4.647e-01,1.367e+00
4.691e-01,1.475e+00
4.736e-01,1.612e+00
4.780e-01,1.662e+00
4.825e-01,1.725e+00
4.869e-01,1.774e+00
4.914e-01,1.997e+00
4.958e-01,2.121e+00
5.002e-01,2.333e+00
5.047e-01,2.461e+00
5.091e-01,2.628e+00
5.136e-01,2.785e+00
5.180e-01,3.011e+00
5.225e-01,3.121e+00
5.269e-01,3.348e+00
5.313e-01,3.693e+00
5.358e-01,3.558e+00
5.402e-01,3.936e+00
5.447e-01,4.296e+00
5.491e-01,4.373e+00
5.536e-01,4.555e+00
5.580e-01,4.855e+00
5.624e-01,5.021e+00
5.669e-01,5.172e+00
5.713e-01,5.330e+00
5.758e-01,5.627e+00
5.802e-01,5.652e+00
5.846e-01,5.913e+00
5.891e-01,6.050e+00
5.935e-01,5.992e+00
5.980e-01,5.899e+00
6.024e-01,5.949e+00
6.069e-01,6.176e+00
6.113e-01,6.251e+00
6.157e-01,6.046e+00
6.202e-01,5.845e+00
6.246e-01,5.544e+00
6.291e-01,5.282e+00
6.335e-01,5.327e+00
6.380e-01,5.030e+00
6.424e-01,4.620e+00
6.468e-01,4.582e+00
6.513e-01,4.330e+00
6.557e-01,3.855e+00
6.602e-01,3.630e+00
6.646e-01,3.033e+00
6.691e-01,2.761e+00
6.735e-01,2.328e+00
6.779e-01,2.276e+00
6.824e-01,1.961e+00
6.868e-01,1.628e+00
6.913e-01,1.347e+00
6.957e-01,1.148e+00
7.001e-01,1.009e+00
7.046e-01,8.556e-01
7.090e-01,6.552e-01
7.135e-01,4.909e-01
7.179e-01,4.256e-01
7.224e-01,3.378e-01
7.268e-01,2.815e-01
7.312e-01,2.544e-01
7.357e-01,1.666e-01
7.401e-01,1.396e-01
7.446e-01,6.080e-02
7.490e-01,6.530e-02
7.535e-01,5.629e-02
7.579e-01,4.503e-02
7.623e-01,1.576e-02
7.668e-01,6.755e-03
7.712e-01,1.126e-02
7.757e-01,9.007e-03
7.801e-01,6.755e-03
7.845e-01,9.007e-03
7.890e-01,0.000e+00
7.934e-01,2.252e-03
7.979e-01,0.000e+00
8.023e-01,0.000e+00
8.068e-01,2.252e-03
8.112e-01,0.000e+00
8.156e-01,0.000e+00
8.201e-01,0.000e+00
8.245e-01,0.000e+00
8.290e-01,0.000e+00
8.334e-01,0.000e+00
8.379e-01,0.000e+00
8.423e-01,0.000e+00
8.467e-01,0.000e+00
8.512e-01,0.000e+00
8.556e-01,0.000e+00
8.601e-01,0.000e+00
8.645e-01,0.000e+00
8.690e-01,0.000e+00
8.734e-01,0.000e+00
8.778e-01,0.000e+00
8.823e-01,0.000e+00
8.867e-01,0.000e+00
8.912e-01,0.000e+00
8.956e-01,0.000e+00
9.000e-01,0.000e+00
9.045e-01,0.000e+00
9.089e-01,0.000e+00
9.134e-01,0.000e+00
9.178e-01,0.000e+00
9.223e-01,0.000e+00
9.267e-01,0.000e+00
9.311e-01,0.000e+00
9.356e-01,0.000e+00
9.400e-01,0.000e+00
9.445e-01,0.000e+00
9.489e-01,0.000e+00
9.534e-01,0.000e+00
9.578e-01,0.000e+00
9.622e-01,0.000e+00
9.667e-01,0.000e+00
9.711e-01,0.000e+00
9.756e-01,0.000e+00
9.800e-01,0.000e+00
9.845e-01,0.000e+00
9.889e-01,0.000e+00
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_012.csv <==
transmittance,probability_density
1.403e-01,0.000e+00
1.446e-01,0.000e+00
1.490e-01,0.000e+00
1.533e-01,0.000e+00
1.576e-01,0.000e+00
1.619e-01,0.000e+00
1.662e-01,0.000e+00
1.705e-01,0.000e+00
1.748e-01,2.321e-03
1.791e-01,2.321e-03
1.834e-01,0.000e+00
1.877e-01,2.321e-03
1.920e-01,2.321e-03
1.964e-01,0.000e+00
2.007e-01,2.321e-03
2.050e-01,2.321e-03
2.093e-01,4.643e-03
2.136e-01,2.321e-03
2.179e-01,0.000e+00
2.222e-01,0.000e+00
2.265e-01,2.321e-03
2.308e-01,2.321e-03
2.351e-01,9.285e-03
2.394e-01,6.964e-03
2.438e-01,4.643e-03
2.481e-01,9.285e-03
2.524e-01,6.964e-03
2.567e-01,4.643e-03
2.610e-01,2.321e-02
2.653e-01,9.285e-03
2.696e-01,9.285e-03
2.739e-01,1.857e-02
2.782e-01,1.857e-02
2.825e-01,2.089e-02
2.868e-01,1.857e-02
2.912e-01,3.946e-02
2.955e-01,3.250e-02
2.998e-01,2.321e-02
3.041e-01,2.786e-02
3.084e-01,4.410e-02
3.127e-01,3.482e-02
3.170e-01,2.553e-02
3.213e-01,3.482e-02
3.256e-01,5.339e-02
3.299e-01,6.500e-02
3.342e-01,4.875e-02
3.386e-01,6.035e-02
3.429e-01,9.285e-02
3.472e-01,8.589e-02
3.515e-01,9.053e-02
3.558e-01,8.124e-02
3.601e-01,1.277e-01
3.644e-01,1.253e-01
3.687e-01,1.253e-01
3.730e-01,1.323e-01
3.773e-01,1.578e-01
3.816e-01,1.555e-01
3.860e-01,1.509e-01
3.903e-01,1.695e-01
3.946e-01,2.159e-01
3.989e-01,2.020e-01
4.032e-01,2.043e-01
4.075e-01,2.646e-01
4.118e-01,2.530e-01
4.161e-01,2.669e-01
4.204e-01,3.064e-01
4.247e-01,3.435e-01
4.290e-01,3.157e-01
4.334e-01,4.271e-01
4.377e-01,4.318e-01
4.420e-01,4.689e-01
4.463e-01,5.362e-01
4.506e-01,4.921e-01
4.549e-01,5.339e-01
4.592e-01,6.801e-01
4.635e-01,6.523e-01
4.678e-01,6.825e-01
4.721e-01,7.753e-01
4.764e-01,7.451e-01
4.808e-01,9.285e-01
4.851e-01,9.123e-01
4.894e-01,9.726e-01
4.937e-01,9.215e-01
4.980e-01,1.154e+00
5.023e-01,1.098e+00
5.066e-01,1.353e+00
5.109e-01,1.353e+00
5.152e-01,1.358e+00
5.195e-01,1.588e+00
5.238e-01,1.690e+00
5.282e-01,1.753e+00
5.325e-01,1.859e+00
5.368e-01,1.896e+00
5.411e-01,2.147e+00
5.454e-01,2.331e+00
5.497e-01,2.238e+00
5.540e-01,2.433e+00
5.583e-01,2.639e+00
5.626e-01,2.700e+00
5.669e-01,3.022e+00
5.712e-01,3.106e+00
5.756e-01,3.375e+00
5.799e-01,3.484e+00
5.842e-01,3.735e+00
5.885e-01,3.760e+00
5.928e-01,4.104e+00
5.971e-01,4.280e+00
6.014e-01,4.571e+00
6.057e-01,4.798e+00
6.100e-01,4.900e+00
6.143e-01,5.035e+00
6.186e-01,5.281e+00
6.230e-01,5.364e+00
6.273e-01,5.555e+00
6.316e-01,5.710e+00
6.359e-01,6.107e+00
6.402e-01,5.952e+00
6.445e-01,6.110e+00
6.488e-01,6.031e+00
6.531e-01,6.130e+00
6.574e-01,6.328e+00
6.617e-01,5.801e+00
6.660e-01,6.052e+00
6.704e-01,5.812e+00
6.747e-01,5.806e+00
6.790e-01,5.448e+00
6.833e-01,5.337e+00
6.876e-01,4.972e+00
6.919e-01,4.879e+00
6.962e-01,4.401e+00
7.005e-01,4.000e+00
7.048e-01,3.788e+00
7.091e-01,3.347e+00
7.134e-01,3.229e+00
7.178e-01,2.853e+00
7.221e-01,2.407e+00
7.264e-01,2.194e+00
7.307e-01,1.841e+00
7.350e-01,1.671e+00
7.393e-01,1.386e+00
7.436e-01,1.117e+00
7.479e-01,9.332e-01
7.522e-01,8.983e-01
7.565e-01,7.196e-01
7.608e-01,5.084e-01
7.652e-01,4.039e-01
7.695e-01,3.087e-01
7.738e-01,2.228e-01
7.781e-01,1.764e-01
7.824e-01,1.346e-01
7.867e-01,1.161e-01
7.910e-01,5.339e-02
7.953e-01,7.892e-02
7.996e-01,3.018e-02
8.039e-01,3.018e-02
8.082e-01,2.786e-02
8.126e-01,1.393e-02
8.169e-01,1.625e-02
8.212e-01,4.643e-03
8.255e-01,6.964e-03
8.298e-01,4.643e-03
8.341e-01,2.321e-03
8.384e-01,2.321e-03
8.427e-01,2.321e-03
8.470e-01,0.000e+00
8.513e-01,0.000e+00
8.556e-01,0.000e+00
8.600e-01,0.000e+00
8.643e-01,0.000e+00
8.686e-01,0.000e+00
8.729e-01,0.000e+00
8.772e-01,0.000e+00
8.815e-01,0.000e+00
8.858e-01,0.000e+00
8.901e-01,0.000e+00
8.944e-01,0.000e+00
8.987e-01,0.000e+00
9.030e-01,0.000e+00
9.074e-01,0.000e+00
9.117e-01,0.000e+00
9.160e-01,0.000e+00
9.203e-01,0.000e+00
9.246e-01,0.000e+00
9.289e-01,0.000e+00
9.332e-01,0.000e+00
9.375e-01,0.000e+00
9.418e-01,0.000e+00
9.461e-01,0.000e+00
9.504e-01,0.000e+00
9.548e-01,0.000e+00
9.591e-01,0.000e+00
9.634e-01,0.000e+00
9.677e-01,0.000e+00
9.720e-01,0.000e+00
9.763e-01,0.000e+00
9.806e-01,0.000e+00
9.849e-01,0.000e+00
9.892e-01,0.000e+00
9.935e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_01275.csv <==
transmittance,probability_density
1.719e-01,2.410e-03
1.760e-01,0.000e+00
1.802e-01,2.410e-03
1.843e-01,0.000e+00
1.885e-01,0.000e+00
1.926e-01,0.000e+00
1.968e-01,0.000e+00
2.009e-01,0.000e+00
2.051e-01,0.000e+00
2.093e-01,0.000e+00
2.134e-01,2.410e-03
2.176e-01,4.820e-03
2.217e-01,0.000e+00
2.259e-01,2.410e-03
2.300e-01,2.410e-03
2.342e-01,0.000e+00
2.383e-01,0.000e+00
2.425e-01,0.000e+00
2.466e-01,2.410e-03
2.508e-01,4.820e-03
2.549e-01,0.000e+00
2.591e-01,9.639e-03
2.632e-01,7.229e-03
2.674e-01,0.000e+00
2.715e-01,9.639e-03
2.757e-01,7.229e-03
2.798e-01,7.229e-03
2.840e-01,1.205e-02
2.881e-01,9.639e-03
2.923e-01,0.000e+00
2.964e-01,1.205e-02
3.006e-01,1.687e-02
3.047e-01,7.229e-03
3.089e-01,1.928e-02
3.130e-01,1.446e-02
3.172e-01,2.169e-02
3.213e-01,2.892e-02
3.255e-01,2.410e-02
3.296e-01,1.928e-02
3.338e-01,3.615e-02
3.379e-01,2.651e-02
3.421e-01,2.410e-02
3.462e-01,3.133e-02
3.504e-01,5.061e-02
3.545e-01,5.543e-02
3.587e-01,5.061e-02
3.628e-01,6.747e-02
3.670e-01,4.338e-02
3.711e-01,6.265e-02
3.753e-01,5.783e-02
3.794e-01,7.229e-02
3.836e-01,7.229e-02
3.877e-01,6.265e-02
3.919e-01,6.506e-02
3.960e-01,1.084e-01
4.002e-01,7.711e-02
4.043e-01,1.060e-01
4.085e-01,1.109e-01
4.126e-01,1.205e-01
4.168e-01,1.349e-01
4.209e-01,1.566e-01
4.251e-01,1.446e-01
4.292e-01,1.687e-01
4.334e-01,1.831e-01
4.376e-01,2.265e-01
4.417e-01,2.241e-01
4.459e-01,2.386e-01
4.500e-01,2.578e-01
4.542e-01,2.434e-01
4.583e-01,2.771e-01
4.625e-01,2.699e-01
4.666e-01,3.229e-01
4.708e-01,3.615e-01
4.749e-01,3.422e-01
4.791e-01,3.904e-01
4.832e-01,3.856e-01
4.874e-01,4.675e-01
4.915e-01,4.603e-01
4.957e-01,5.061e-01
4.998e-01,5.302e-01
5.040e-01,5.856e-01
5.081e-01,6.410e-01
5.123e-01,6.049e-01
5.164e-01,7.832e-01
5.206e-01,7.350e-01
5.247e-01,8.314e-01
5.289e-01,7.928e-01
5.330e-01,9.760e-01
5.372e-01,9.808e-01
5.413e-01,1.024e+00
5.455e-01,1.140e+00
5.496e-01,1.195e+00
5.538e-01,1.171e+00
5.579e-01,1.364e+00
5.621e-01,1.487e+00
5.662e-01,1.506e+00
5.704e-01,1.549e+00
5.745e-01,1.624e+00
5.787e-01,1.887e+00
5.828e-01,1.913e+00
5.870e-01,2.051e+00
5.911e-01,2.183e+00
5.953e-01,2.265e+00
5.994e-01,2.366e+00
6.036e-01,2.634e+00
6.077e-01,2.771e+00
6.119e-01,2.795e+00
6.160e-01,3.150e+00
6.202e-01,3.277e+00
6.243e-01,3.526e+00
6.285e-01,3.581e+00
6.326e-01,3.735e+00
6.368e-01,3.928e+00
6.409e-01,4.193e+00
6.451e-01,4.487e+00
6.492e-01,4.747e+00
6.534e-01,4.834e+00
6.575e-01,4.899e+00
6.617e-01,5.297e+00
6.659e-01,5.446e+00
6.700e-01,5.677e+00
6.742e-01,5.870e+00
6.783e-01,5.993e+00
6.825e-01,6.222e+00
6.866e-01,6.217e+00
6.908e-01,6.135e+00
6.949e-01,6.309e+00
6.991e-01,6.090e+00
7.032e-01,6.077e+00
7.074e-01,6.126e+00
7.115e-01,6.176e+00
7.157e-01,5.933e+00
7.198e-01,5.918e+00
7.240e-01,5.612e+00
7.281e-01,5.299e+00
7.323e-01,5.092e+00
7.364e-01,4.880e+00
7.406e-01,4.509e+00
7.447e-01,4.463e+00
7.489e-01,3.836e+00
7.530e-01,3.535e+00
7.572e-01,3.275e+00
7.613e-01,3.007e+00
7.655e-01,2.648e+00
7.696e-01,2.263e+00
7.738e-01,2.003e+00
7.779e-01,1.692e+00
7.821e-01,1.328e+00
7.862e-01,1.260e+00
7.904e-01,1.082e+00
7.945e-01,7.519e-01
7.987e-01,6.241e-01
8.028e-01,5.085e-01
8.070e-01,3.856e-01
8.111e-01,3.205e-01
8.153e-01,3.157e-01
8.194e-01,1.783e-01
8.236e-01,1.253e-01
8.277e-01,1.181e-01
8.319e-01,5.783e-02
8.360e-01,5.302e-02
8.402e-01,3.856e-02
8.443e-01,3.374e-02
8.485e-01,3.856e-02
8.526e-01,1.446e-02
8.568e-01,7.229e-03
8.609e-01,4.820e-03
8.651e-01,0.000e+00
8.692e-01,2.410e-03
8.734e-01,0.000e+00
8.775e-01,0.000e+00
8.817e-01,0.000e+00
8.858e-01,0.000e+00
8.900e-01,0.000e+00
8.942e-01,2.410e-03
8.983e-01,0.000e+00
9.025e-01,0.000e+00
9.066e-01,0.000e+00
9.108e-01,0.000e+00
9.149e-01,0.000e+00
9.191e-01,0.000e+00
9.232e-01,0.000e+00
9.274e-01,0.000e+00
9.315e-01,0.000e+00
9.357e-01,0.000e+00
9.398e-01,0.000e+00
9.440e-01,0.000e+00
9.481e-01,0.000e+00
9.523e-01,0.000e+00
9.564e-01,0.000e+00
9.606e-01,0.000e+00
9.647e-01,0.000e+00
9.689e-01,0.000e+00
9.730e-01,0.000e+00
9.772e-01,0.000e+00
9.813e-01,0.000e+00
9.855e-01,0.000e+00
9.896e-01,0.000e+00
9.938e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_0135.csv <==
transmittance,probability_density
2.051e-01,0.000e+00
2.091e-01,0.000e+00
2.131e-01,0.000e+00
2.170e-01,0.000e+00
2.210e-01,0.000e+00
2.250e-01,0.000e+00
2.290e-01,0.000e+00
2.330e-01,0.000e+00
2.370e-01,2.510e-03
2.409e-01,0.000e+00
2.449e-01,0.000e+00
2.489e-01,0.000e+00
2.529e-01,0.000e+00
2.569e-01,0.000e+00
2.609e-01,2.510e-03
2.649e-01,2.510e-03
2.688e-01,2.510e-03
2.728e-01,5.020e-03
2.768e-01,5.020e-03
2.808e-01,2.510e-03
2.848e-01,2.510e-03
2.888e-01,2.510e-03
2.927e-01,2.510e-03
2.967e-01,2.510e-03
3.007e-01,5.020e-03
3.047e-01,1.004e-02
3.087e-01,1.757e-02
3.127e-01,2.510e-03
3.167e-01,7.531e-03
3.206e-01,2.510e-03
3.246e-01,1.506e-02
3.286e-01,1.255e-02
3.326e-01,5.020e-03
3.366e-01,2.008e-02
3.406e-01,2.510e-03
3.445e-01,7.531e-03
3.485e-01,1.757e-02
3.525e-01,1.255e-02
3.565e-01,2.259e-02
3.605e-01,1.506e-02
3.645e-01,7.531e-03
3.684e-01,1.757e-02
3.724e-01,2.259e-02
3.764e-01,2.510e-02
3.804e-01,3.514e-02
3.844e-01,4.267e-02
3.884e-01,3.263e-02
3.924e-01,4.267e-02
3.963e-01,4.769e-02
4.003e-01,4.016e-02
4.043e-01,5.774e-02
4.083e-01,5.271e-02
4.123e-01,3.765e-02
4.163e-01,9.288e-02
4.202e-01,6.527e-02
4.242e-01,9.037e-02
4.282e-01,7.531e-02
4.322e-01,8.786e-02
4.362e-01,7.280e-02
4.402e-01,9.288e-02
4.442e-01,1.054e-01
4.481e-01,1.356e-01
4.521e-01,1.431e-01
4.561e-01,1.607e-01
4.601e-01,1.581e-01
4.641e-01,1.381e-01
4.681e-01,1.180e-01
4.720e-01,1.657e-01
4.760e-01,1.782e-01
4.800e-01,1.983e-01
4.840e-01,2.008e-01
4.880e-01,1.732e-01
4.920e-01,2.435e-01
4.960e-01,2.686e-01
4.999e-01,2.485e-01
5.039e-01,3.439e-01
5.079e-01,3.288e-01
5.119e-01,3.615e-01
5.159e-01,3.841e-01
5.199e-01,4.167e-01
5.238e-01,3.364e-01
5.278e-01,4.393e-01
5.318e-01,3.866e-01
5.358e-01,5.246e-01
5.398e-01,4.920e-01
5.438e-01,5.422e-01
5.478e-01,5.623e-01
5.517e-01,5.497e-01
5.557e-01,6.828e-01
5.597e-01,7.581e-01
5.637e-01,6.878e-01
5.677e-01,8.008e-01
5.717e-01,8.560e-01
5.756e-01,9.815e-01
5.796e-01,9.689e-01
5.836e-01,1.032e+00
5.876e-01,1.142e+00
5.916e-01,1.012e+00
5.956e-01,1.192e+00
5.996e-01,1.238e+00
6.035e-01,1.305e+00
6.075e-01,1.506e+00
6.115e-01,1.597e+00
6.155e-01,1.652e+00
6.195e-01,1.730e+00
6.235e-01,1.843e+00
6.274e-01,1.925e+00
6.314e-01,2.151e+00
6.354e-01,2.144e+00
6.394e-01,2.309e+00
6.434e-01,2.510e+00
6.474e-01,2.638e+00
6.514e-01,2.683e+00
6.553e-01,2.912e+00
6.593e-01,3.017e+00
6.633e-01,3.098e+00
6.673e-01,3.464e+00
6.713e-01,3.808e+00
6.753e-01,3.758e+00
6.792e-01,4.237e+00
6.832e-01,4.280e+00
6.872e-01,4.388e+00
6.912e-01,4.659e+00
6.952e-01,4.759e+00
6.992e-01,5.048e+00
7.032e-01,5.025e+00
7.071e-01,5.279e+00
7.111e-01,5.763e+00
7.151e-01,5.952e+00
7.191e-01,6.153e+00
7.231e-01,6.065e+00
7.271e-01,6.208e+00
7.310e-01,6.632e+00
7.350e-01,6.449e+00
7.390e-01,6.491e+00
7.430e-01,6.557e+00
7.470e-01,6.602e+00
7.510e-01,6.373e+00
7.550e-01,6.537e+00
7.589e-01,6.394e+00
7.629e-01,5.989e+00
7.669e-01,5.661e+00
7.709e-01,5.420e+00
7.749e-01,5.279e+00
7.789e-01,4.973e+00
7.828e-01,4.634e+00
7.868e-01,4.287e+00
7.908e-01,4.044e+00
7.948e-01,3.547e+00
7.988e-01,3.057e+00
8.028e-01,2.932e+00
8.067e-01,2.575e+00
8.107e-01,2.269e+00
8.147e-01,1.782e+00
8.187e-01,1.579e+00
8.227e-01,1.215e+00
8.267e-01,1.037e+00
8.307e-01,8.560e-01
8.346e-01,7.104e-01
8.386e-01,5.673e-01
8.426e-01,4.443e-01
8.466e-01,3.565e-01
8.506e-01,2.008e-01
8.546e-01,2.083e-01
8.585e-01,1.481e-01
8.625e-01,1.180e-01
8.665e-01,8.284e-02
8.705e-01,7.280e-02
8.745e-01,3.012e-02
8.785e-01,3.514e-02
8.825e-01,2.761e-02
8.864e-01,5.020e-03
8.904e-01,1.004e-02
8.944e-01,2.510e-03
8.984e-01,7.531e-03
9.024e-01,2.510e-03
9.064e-01,0.000e+00
9.103e-01,0.000e+00
9.143e-01,0.000e+00
9.183e-01,0.000e+00
9.223e-01,0.000e+00
9.263e-01,0.000e+00
9.303e-01,0.000e+00
9.343e-01,0.000e+00
9.382e-01,0.000e+00
9.422e-01,0.000e+00
9.462e-01,0.000e+00
9.502e-01,0.000e+00
9.542e-01,0.000e+00
9.582e-01,0.000e+00
9.621e-01,0.000e+00
9.661e-01,0.000e+00
9.701e-01,0.000e+00
9.741e-01,0.000e+00
9.781e-01,0.000e+00
9.821e-01,0.000e+00
9.861e-01,0.000e+00
9.900e-01,0.000e+00
9.940e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_01425.csv <==
transmittance,probability_density
2.426e-01,0.000e+00
2.464e-01,0.000e+00
2.502e-01,0.000e+00
2.540e-01,2.635e-03
2.578e-01,0.000e+00
2.616e-01,2.635e-03
2.654e-01,0.000e+00
2.692e-01,0.000e+00
2.730e-01,2.635e-03
2.768e-01,2.635e-03
2.806e-01,0.000e+00
2.844e-01,0.000e+00
2.882e-01,0.000e+00
2.920e-01,5.270e-03
2.958e-01,0.000e+00
2.996e-01,2.635e-03
3.034e-01,2.635e-03
3.072e-01,0.000e+00
3.110e-01,0.000e+00
3.148e-01,0.000e+00
3.186e-01,2.635e-03
3.223e-01,0.000e+00
3.261e-01,0.000e+00
3.299e-01,2.635e-03
3.337e-01,0.000e+00
3.375e-01,0.000e+00
3.413e-01,0.000e+00
3.451e-01,0.000e+00
3.489e-01,0.000e+00
3.527e-01,5.270e-03
3.565e-01,0.000e+00
3.603e-01,1.054e-02
3.641e-01,1.317e-02
3.679e-01,1.317e-02
3.717e-01,1.054e-02
3.755e-01,1.054e-02
3.793e-01,7.904e-03
3.831e-01,1.581e-02
3.869e-01,1.317e-02
3.907e-01,7.904e-03
3.945e-01,2.371e-02
3.983e-01,1.054e-02
4.021e-01,3.162e-02
4.059e-01,3.689e-02
4.097e-01,2.108e-02
4.135e-01,2.371e-02
4.173e-01,3.162e-02
4.211e-01,2.635e-02
4.249e-01,3.689e-02
4.286e-01,4.479e-02
4.324e-01,3.425e-02
4.362e-01,6.324e-02
4.400e-01,3.162e-02
4.438e-01,5.006e-02
4.476e-01,4.479e-02
4.514e-01,4.479e-02
4.552e-01,4.743e-02
4.590e-01,5.006e-02
4.628e-01,6.851e-02
4.666e-01,8.431e-02
4.704e-01,5.270e-02
4.742e-01,7.904e-02
4.780e-01,7.114e-02
4.818e-01,8.431e-02
4.856e-01,9.222e-02
4.894e-01,1.054e-01
4.932e-01,1.028e-01
4.970e-01,1.370e-01
5.008e-01,1.423e-01
5.046e-01,1.607e-01
5.084e-01,1.449e-01
5.122e-01,1.897e-01
5.160e-01,1.080e-01
5.198e-01,1.765e-01
5.236e-01,1.923e-01
5.274e-01,1.976e-01
5.311e-01,2.240e-01
5.349e-01,1.871e-01
5.387e-01,2.266e-01
5.425e-01,2.529e-01
5.463e-01,2.582e-01
5.501e-01,2.661e-01
5.539e-01,3.610e-01
5.577e-01,3.294e-01
5.615e-01,3.135e-01
5.653e-01,4.163e-01
5.691e-01,4.005e-01
5.729e-01,4.189e-01
5.767e-01,4.426e-01
5.805e-01,4.795e-01
5.843e-01,5.112e-01
5.881e-01,5.375e-01
5.919e-01,5.876e-01
5.957e-01,5.955e-01
5.995e-01,6.429e-01
6.033e-01,6.508e-01
6.071e-01,8.036e-01
6.109e-01,8.352e-01
6.147e-01,8.695e-01
6.185e-01,8.589e-01
6.223e-01,8.853e-01
6.261e-01,1.046e+00
6.299e-01,1.051e+00
6.337e-01,1.091e+00
6.374e-01,1.146e+00
6.412e-01,1.209e+00
6.450e-01,1.389e+00
6.488e-01,1.449e+00
6.526e-01,1.491e+00
6.564e-01,1.668e+00
6.602e-01,1.715e+00
6.640e-01,1.713e+00
6.678e-01,1.958e+00
6.716e-01,2.050e+00
6.754e-01,2.216e+00
6.792e-01,2.295e+00
6.830e-01,2.358e+00
6.868e-01,2.653e+00
6.906e-01,2.624e+00
6.944e-01,2.843e+00
6.982e-01,3.022e+00
7.020e-01,3.257e+00
7.058e-01,3.612e+00
7.096e-01,3.544e+00
7.134e-01,3.773e+00
7.172e-01,3.981e+00
7.210e-01,4.295e+00
7.248e-01,4.374e+00
7.286e-01,4.801e+00
7.324e-01,4.869e+00
7.362e-01,5.135e+00
7.399e-01,5.312e+00
7.437e-01,5.678e+00
7.475e-01,5.807e+00
7.513e-01,5.952e+00
7.551e-01,6.144e+00
7.589e-01,6.324e+00
7.627e-01,6.550e+00
7.665e-01,6.632e+00
7.703e-01,6.771e+00
7.741e-01,6.943e+00
7.779e-01,7.011e+00
7.817e-01,6.964e+00
7.855e-01,7.053e+00
7.893e-01,6.819e+00
7.931e-01,6.513e+00
7.969e-01,6.445e+00
8.007e-01,6.492e+00
8.045e-01,6.284e+00
8.083e-01,5.889e+00
8.121e-01,5.654e+00
8.159e-01,5.225e+00
8.197e-01,4.853e+00
8.235e-01,4.474e+00
8.273e-01,3.894e+00
8.311e-01,3.702e+00
8.349e-01,3.304e+00
8.387e-01,2.888e+00
8.425e-01,2.564e+00
8.462e-01,2.226e+00
8.500e-01,1.752e+00
8.538e-01,1.623e+00
8.576e-01,1.167e+00
8.614e-01,1.022e+00
8.652e-01,8.352e-01
8.690e-01,6.403e-01
8.728e-01,5.718e-01
8.766e-01,4.295e-01
8.804e-01,3.135e-01
8.842e-01,2.319e-01
8.880e-01,1.555e-01
8.918e-01,1.054e-01
8.956e-01,8.168e-02
8.994e-01,7.114e-02
9.032e-01,3.689e-02
9.070e-01,1.844e-02
9.108e-01,1.581e-02
9.146e-01,2.635e-03
9.184e-01,5.270e-03
9.222e-01,0.000e+00
9.260e-01,2.635e-03
9.298e-01,0.000e+00
9.336e-01,0.000e+00
9.374e-01,0.000e+00
9.412e-01,0.000e+00
9.450e-01,0.000e+00
9.487e-01,0.000e+00
9.525e-01,0.000e+00
9.563e-01,0.000e+00
9.601e-01,0.000e+00
9.639e-01,0.000e+00
9.677e-01,0.000e+00
9.715e-01,0.000e+00
9.753e-01,0.000e+00
9.791e-01,0.000e+00
9.829e-01,0.000e+00
9.867e-01,0.000e+00
9.905e-01,0.000e+00
9.943e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_015.csv <==
transmittance,probability_density
2.777e-01,0.000e+00
2.813e-01,0.000e+00
2.850e-01,0.000e+00
2.886e-01,0.000e+00
2.922e-01,0.000e+00
2.958e-01,0.000e+00
2.994e-01,0.000e+00
3.031e-01,0.000e+00
3.067e-01,0.000e+00
3.103e-01,0.000e+00
3.139e-01,0.000e+00
3.175e-01,0.000e+00
3.212e-01,0.000e+00
3.248e-01,0.000e+00
3.284e-01,0.000e+00
3.320e-01,5.526e-03
3.356e-01,0.000e+00
3.393e-01,2.763e-03
3.429e-01,0.000e+00
3.465e-01,2.763e-03
3.501e-01,0.000e+00
3.537e-01,0.000e+00
3.574e-01,0.000e+00
3.610e-01,0.000e+00
3.646e-01,2.763e-03
3.682e-01,0.000e+00
3.719e-01,2.763e-03
3.755e-01,8.288e-03
3.791e-01,5.526e-03
3.827e-01,8.288e-03
3.863e-01,2.763e-03
3.900e-01,5.526e-03
3.936e-01,5.526e-03
3.972e-01,2.763e-03
4.008e-01,1.381e-02
4.044e-01,2.486e-02
4.081e-01,5.526e-03
4.117e-01,5.526e-03
4.153e-01,1.105e-02
4.189e-01,5.526e-03
4.225e-01,2.763e-03
4.262e-01,8.288e-03
4.298e-01,1.934e-02
4.334e-01,1.381e-02
4.370e-01,1.381e-02
4.406e-01,2.210e-02
4.443e-01,1.934e-02
4.479e-01,1.381e-02
4.515e-01,1.658e-02
4.551e-01,2.763e-02
4.587e-01,2.210e-02
4.624e-01,1.658e-02
4.660e-01,3.592e-02
4.696e-01,3.039e-02
4.732e-01,2.210e-02
4.768e-01,4.144e-02
4.805e-01,3.315e-02
4.841e-01,3.592e-02
4.877e-01,4.144e-02
4.913e-01,4.144e-02
4.949e-01,4.144e-02
4.986e-01,8.012e-02
5.022e-01,8.288e-02
5.058e-01,4.973e-02
5.094e-01,4.973e-02
5.130e-01,4.973e-02
5.167e-01,8.288e-02
5.203e-01,7.183e-02
5.239e-01,8.565e-02
5.275e-01,7.736e-02
5.312e-01,8.841e-02
5.348e-01,1.133e-01
5.384e-01,1.133e-01
5.420e-01,1.077e-01
5.456e-01,1.133e-01
5.493e-01,1.326e-01
5.529e-01,1.354e-01
5.565e-01,1.271e-01
5.601e-01,1.879e-01
5.637e-01,2.100e-01
5.674e-01,2.127e-01
5.710e-01,2.431e-01
5.746e-01,2.404e-01
5.782e-01,2.376e-01
5.818e-01,2.459e-01
5.855e-01,2.873e-01
5.891e-01,2.597e-01
5.927e-01,2.929e-01
5.963e-01,3.011e-01
5.999e-01,3.094e-01
6.036e-01,3.122e-01
6.072e-01,3.868e-01
6.108e-01,3.840e-01
6.144e-01,4.338e-01
6.180e-01,4.586e-01
6.217e-01,4.393e-01
6.253e-01,5.111e-01
6.289e-01,5.249e-01
6.325e-01,5.001e-01
6.361e-01,6.354e-01
6.398e-01,6.769e-01
6.434e-01,6.437e-01
6.470e-01,7.377e-01
6.506e-01,7.404e-01
6.542e-01,8.095e-01
6.579e-01,8.841e-01
6.615e-01,1.022e+00
6.651e-01,1.044e+00
6.687e-01,1.077e+00
6.723e-01,1.138e+00
6.760e-01,1.254e+00
6.796e-01,1.185e+00
6.832e-01,1.376e+00
6.868e-01,1.428e+00
6.905e-01,1.525e+00
6.941e-01,1.605e+00
6.977e-01,1.738e+00
7.013e-01,1.829e+00
7.049e-01,2.006e+00
7.086e-01,1.920e+00
7.122e-01,2.122e+00
7.158e-01,2.332e+00
7.194e-01,2.370e+00
7.230e-01,2.608e+00
7.267e-01,2.658e+00
7.303e-01,3.025e+00
7.339e-01,3.006e+00
7.375e-01,3.227e+00
7.411e-01,3.360e+00
7.448e-01,3.639e+00
7.484e-01,3.984e+00
7.520e-01,4.119e+00
7.556e-01,4.205e+00
7.592e-01,4.509e+00
7.629e-01,4.523e+00
7.665e-01,5.039e+00
7.701e-01,5.072e+00
7.737e-01,5.650e+00
7.773e-01,5.465e+00
7.810e-01,5.923e+00
7.846e-01,6.095e+00
7.882e-01,6.512e+00
7.918e-01,6.667e+00
7.954e-01,6.714e+00
7.991e-01,7.230e+00
8.027e-01,7.203e+00
8.063e-01,7.363e+00
8.099e-01,7.363e+00
8.135e-01,7.399e+00
8.172e-01,7.435e+00
8.208e-01,7.366e+00
8.244e-01,7.285e+00
8.280e-01,7.379e+00
8.316e-01,7.034e+00
8.353e-01,6.714e+00
8.389e-01,6.341e+00
8.425e-01,6.211e+00
8.461e-01,5.644e+00
8.498e-01,5.567e+00
8.534e-01,5.084e+00
8.570e-01,4.512e+00
8.606e-01,4.097e+00
8.642e-01,3.782e+00
8.679e-01,3.299e+00
8.715e-01,2.766e+00
8.751e-01,2.420e+00
8.787e-01,2.056e+00
8.823e-01,1.705e+00
8.860e-01,1.315e+00
8.896e-01,1.102e+00
8.932e-01,8.454e-01
8.968e-01,6.796e-01
9.004e-01,5.305e-01
9.041e-01,3.978e-01
9.077e-01,2.597e-01
9.113e-01,2.044e-01
9.149e-01,1.216e-01
9.185e-01,9.117e-02
9.222e-01,5.802e-02
9.258e-01,3.592e-02
9.294e-01,5.526e-03
9.330e-01,1.105e-02
9.366e-01,1.658e-02
9.403e-01,0.000e+00
9.439e-01,0.000e+00
9.475e-01,0.000e+00
9.511e-01,2.763e-03
9.547e-01,0.000e+00
9.584e-01,0.000e+00
9.620e-01,0.000e+00
9.656e-01,0.000e+00
9.692e-01,0.000e+00
9.728e-01,0.000e+00
9.765e-01,0.000e+00
9.801e-01,0.000e+00
9.837e-01,0.000e+00
9.873e-01,0.000e+00
9.909e-01,0.000e+00
9.946e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_01575.csv <==
transmittance,probability_density
3.178e-01,0.000e+00
3.212e-01,2.925e-03
3.246e-01,0.000e+00
3.281e-01,2.925e-03
3.315e-01,0.000e+00
3.349e-01,0.000e+00
3.383e-01,0.000e+00
3.417e-01,0.000e+00
3.452e-01,0.000e+00
3.486e-01,0.000e+00
3.520e-01,0.000e+00
3.554e-01,0.000e+00
3.588e-01,2.925e-03
3.623e-01,0.000e+00
3.657e-01,0.000e+00
3.691e-01,2.925e-03
3.725e-01,8.775e-03
3.759e-01,0.000e+00
3.794e-01,0.000e+00
3.828e-01,8.775e-03
3.862e-01,2.925e-03
3.896e-01,0.000e+00
3.930e-01,0.000e+00
3.965e-01,8.775e-03
3.999e-01,2.925e-03
4.033e-01,5.850e-03
4.067e-01,0.000e+00
4.101e-01,0.000e+00
4.135e-01,0.000e+00
4.170e-01,0.000e+00
4.204e-01,8.775e-03
4.238e-01,1.170e-02
4.272e-01,5.850e-03
4.306e-01,5.850e-03
4.341e-01,8.775e-03
4.375e-01,1.170e-02
4.409e-01,1.170e-02
4.443e-01,8.775e-03
4.477e-01,2.047e-02
4.512e-01,1.462e-02
4.546e-01,2.925e-03
4.580e-01,2.632e-02
4.614e-01,2.925e-03
4.648e-01,1.170e-02
4.683e-01,5.850e-03
4.717e-01,8.775e-03
4.751e-01,2.340e-02
4.785e-01,5.850e-03
4.819e-01,2.047e-02
4.854e-01,1.170e-02
4.888e-01,2.047e-02
4.922e-01,2.925e-02
4.956e-01,1.755e-02
4.990e-01,1.755e-02
5.025e-01,3.802e-02
5.059e-01,2.340e-02
5.093e-01,8.775e-03
5.127e-01,2.925e-02
5.161e-01,3.217e-02
5.196e-01,2.925e-02
5.230e-01,3.510e-02
5.264e-01,4.680e-02
5.298e-01,5.557e-02
5.332e-01,4.095e-02
5.367e-01,6.142e-02
5.401e-01,6.727e-02
5.435e-01,6.142e-02
5.469e-01,5.850e-02
5.503e-01,5.265e-02
5.537e-01,7.020e-02
5.572e-01,8.775e-02
5.606e-01,8.775e-02
5.640e-01,8.482e-02
5.674e-01,9.360e-02
5.708e-01,8.482e-02
5.743e-01,7.020e-02
5.777e-01,1.111e-01
5.811e-01,9.360e-02
5.845e-01,1.228e-01
5.879e-01,8.482e-02
5.914e-01,1.492e-01
5.948e-01,1.375e-01
5.982e-01,1.901e-01
6.016e-01,1.550e-01
6.050e-01,2.018e-01
6.085e-01,1.989e-01
6.119e-01,2.135e-01
6.153e-01,2.106e-01
6.187e-01,2.135e-01
6.221e-01,2.018e-01
6.256e-01,2.866e-01
6.290e-01,2.866e-01
6.324e-01,3.188e-01
6.358e-01,3.159e-01
6.392e-01,3.217e-01
6.427e-01,3.422e-01
6.461e-01,4.183e-01
6.495e-01,3.598e-01
6.529e-01,3.802e-01
6.563e-01,4.709e-01
6.598e-01,4.680e-01
6.632e-01,5.002e-01
6.666e-01,4.943e-01
6.700e-01,5.323e-01
6.734e-01,6.347e-01
6.769e-01,6.552e-01
6.803e-01,6.727e-01
6.837e-01,7.400e-01
6.871e-01,7.605e-01
6.905e-01,7.108e-01
6.940e-01,8.424e-01
6.974e-01,9.360e-01
7.008e-01,8.482e-01
7.042e-01,1.047e+00
7.076e-01,1.132e+00
7.110e-01,1.129e+00
7.145e-01,1.167e+00
7.179e-01,1.269e+00
7.213e-01,1.313e+00
7.247e-01,1.509e+00
7.281e-01,1.577e+00
7.316e-01,1.702e+00
7.350e-01,1.676e+00
7.384e-01,1.892e+00
7.418e-01,1.966e+00
7.452e-01,2.124e+00
7.487e-01,2.287e+00
7.521e-01,2.249e+00
7.555e-01,2.515e+00
7.589e-01,2.735e+00
7.623e-01,2.834e+00
7.658e-01,2.928e+00
7.692e-01,3.179e+00
7.726e-01,3.653e+00
7.760e-01,3.434e+00
7.794e-01,3.767e+00
7.829e-01,4.089e+00
7.863e-01,4.341e+00
7.897e-01,4.493e+00
7.931e-01,4.592e+00
7.965e-01,4.671e+00
8.000e-01,5.361e+00
8.034e-01,5.516e+00
8.068e-01,6.028e+00
8.102e-01,6.104e+00
8.136e-01,6.201e+00
8.171e-01,6.526e+00
8.205e-01,7.067e+00
8.239e-01,7.394e+00
8.273e-01,7.280e+00
8.307e-01,7.625e+00
8.342e-01,7.968e+00
8.376e-01,7.810e+00
8.410e-01,8.090e+00
8.444e-01,8.146e+00
8.478e-01,8.149e+00
8.512e-01,8.286e+00
8.547e-01,8.225e+00
8.581e-01,7.614e+00
8.615e-01,7.734e+00
8.649e-01,7.213e+00
8.683e-01,6.976e+00
8.718e-01,6.531e+00
8.752e-01,6.394e+00
8.786e-01,6.011e+00
8.820e-01,5.306e+00
8.854e-01,4.814e+00
8.889e-01,4.344e+00
8.923e-01,3.887e+00
8.957e-01,3.337e+00
8.991e-01,2.989e+00
9.025e-01,2.197e+00
9.060e-01,1.960e+00
9.094e-01,1.465e+00
9.128e-01,1.237e+00
9.162e-01,9.038e-01
9.196e-01,7.254e-01
9.231e-01,5.119e-01
9.265e-01,3.627e-01
9.299e-01,2.428e-01
9.333e-01,1.667e-01
9.367e-01,1.609e-01
9.402e-01,4.387e-02
9.436e-01,4.387e-02
9.470e-01,3.510e-02
9.504e-01,8.775e-03
9.538e-01,2.925e-03
9.573e-01,2.925e-03
9.607e-01,2.925e-03
9.641e-01,0.000e+00
9.675e-01,0.000e+00
9.709e-01,0.000e+00
9.744e-01,0.000e+00
9.778e-01,0.000e+00
9.812e-01,0.000e+00
9.846e-01,0.000e+00
9.880e-01,0.000e+00
9.915e-01,0.000e+00
9.949e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_0165.csv <==
transmittance,probability_density
3.536e-01,0.000e+00
3.569e-01,0.000e+00
3.601e-01,0.000e+00
3.633e-01,0.000e+00
3.666e-01,0.000e+00
3.698e-01,0.000e+00
3.731e-01,0.000e+00
3.763e-01,0.000e+00
3.795e-01,0.000e+00
3.828e-01,0.000e+00
3.860e-01,0.000e+00
3.893e-01,0.000e+00
3.925e-01,0.000e+00
3.957e-01,0.000e+00
3.990e-01,0.000e+00
4.022e-01,0.000e+00
4.055e-01,0.000e+00
4.087e-01,0.000e+00
4.119e-01,0.000e+00
4.152e-01,0.000e+00
4.184e-01,0.000e+00
4.217e-01,0.000e+00
4.249e-01,0.000e+00
4.281e-01,1.235e-02
4.314e-01,3.087e-03
4.346e-01,0.000e+00
4.379e-01,3.087e-03
4.411e-01,3.087e-03
4.443e-01,6.174e-03
4.476e-01,3.087e-03
4.508e-01,3.087e-03
4.541e-01,0.000e+00
4.573e-01,6.174e-03
4.605e-01,1.235e-02
4.638e-01,6.174e-03
4.670e-01,6.174e-03
4.703e-01,3.087e-03
4.735e-01,0.000e+00
4.767e-01,9.261e-03
4.800e-01,9.261e-03
4.832e-01,0.000e+00
4.865e-01,9.261e-03
4.897e-01,9.261e-03
4.929e-01,1.852e-02
4.962e-01,9.261e-03
4.994e-01,9.261e-03
5.027e-01,6.174e-03
5.059e-01,1.543e-02
5.091e-01,1.852e-02
5.124e-01,9.261e-03
5.156e-01,1.543e-02
5.189e-01,1.235e-02
5.221e-01,1.852e-02
5.253e-01,1.852e-02
5.286e-01,6.174e-03
5.318e-01,2.778e-02
5.351e-01,1.235e-02
5.383e-01,3.704e-02
5.415e-01,3.087e-02
5.448e-01,3.396e-02
5.480e-01,1.543e-02
5.513e-01,1.852e-02
5.545e-01,2.470e-02
5.577e-01,2.778e-02
5.610e-01,1.852e-02
5.642e-01,3.087e-02
5.675e-01,4.939e-02
5.707e-01,4.013e-02
5.739e-01,3.087e-02
5.772e-01,4.013e-02
5.804e-01,4.630e-02
5.837e-01,5.557e-02
5.869e-01,6.174e-02
5.901e-01,7.100e-02
5.934e-01,4.939e-02
5.966e-01,8.335e-02
5.999e-01,8.952e-02
6.031e-01,1.266e-01
6.063e-01,8.335e-02
6.096e-01,8.026e-02
6.128e-01,1.605e-01
6.161e-01,8.026e-02
6.193e-01,7.717e-02
6.225e-01,9.261e-02
6.258e-01,1.050e-01
6.290e-01,1.605e-01
6.323e-01,1.420e-01
6.355e-01,1.667e-01
6.387e-01,1.420e-01
6.420e-01,1.698e-01
6.452e-01,1.760e-01
6.485e-01,1.821e-01
6.517e-01,2.315e-01
6.549e-01,2.007e-01
6.582e-01,2.223e-01
6.614e-01,2.500e-01
6.647e-01,2.747e-01
6.679e-01,2.531e-01
6.711e-01,2.840e-01
6.744e-01,2.994e-01
6.776e-01,3.272e-01
6.809e-01,3.581e-01
6.841e-01,4.353e-01
6.873e-01,3.766e-01
6.906e-01,4.507e-01
6.938e-01,4.106e-01
6.971e-01,4.013e-01
7.003e-01,5.464e-01
7.035e-01,5.001e-01
7.068e-01,5.896e-01
7.100e-01,6.236e-01
7.133e-01,6.390e-01
7.165e-01,7.069e-01
7.197e-01,7.100e-01
7.230e-01,7.254e-01
7.262e-01,8.798e-01
7.295e-01,8.644e-01
7.327e-01,8.983e-01
7.359e-01,1.040e+00
7.392e-01,9.971e-01
7.424e-01,9.940e-01
7.457e-01,1.269e+00
7.489e-01,1.210e+00
7.521e-01,1.392e+00
7.554e-01,1.432e+00
7.586e-01,1.435e+00
7.619e-01,1.565e+00
7.651e-01,1.608e+00
7.683e-01,1.824e+00
7.716e-01,1.892e+00
7.748e-01,1.902e+00
7.781e-01,2.087e+00
7.813e-01,2.287e+00
7.845e-01,2.399e+00
7.878e-01,2.624e+00
7.910e-01,2.778e+00
7.943e-01,2.781e+00
7.975e-01,3.081e+00
8.007e-01,3.096e+00
8.040e-01,3.340e+00
8.072e-01,3.658e+00
8.105e-01,4.035e+00
8.137e-01,4.056e+00
8.169e-01,4.393e+00
8.202e-01,4.600e+00
8.234e-01,5.257e+00
8.267e-01,5.288e+00
8.299e-01,5.520e+00
8.331e-01,5.800e+00
8.364e-01,6.334e+00
8.396e-01,6.906e+00
8.429e-01,6.970e+00
8.461e-01,7.359e+00
8.493e-01,7.554e+00
8.526e-01,7.754e+00
8.558e-01,8.097e+00
8.591e-01,8.511e+00
8.623e-01,8.816e+00
8.655e-01,8.569e+00
8.688e-01,8.832e+00
8.720e-01,9.354e+00
8.753e-01,9.005e+00
8.785e-01,8.983e+00
8.817e-01,9.174e+00
8.850e-01,8.690e+00
8.882e-01,8.566e+00
8.915e-01,7.869e+00
8.947e-01,7.622e+00
8.979e-01,6.967e+00
9.012e-01,7.085e+00
9.044e-01,6.211e+00
9.077e-01,5.770e+00
9.109e-01,4.689e+00
9.141e-01,4.467e+00
9.174e-01,3.766e+00
9.206e-01,3.155e+00
9.239e-01,2.673e+00
9.271e-01,2.102e+00
9.303e-01,1.627e+00
9.336e-01,1.176e+00
9.368e-01,9.508e-01
9.401e-01,6.606e-01
9.433e-01,4.569e-01
9.465e-01,2.747e-01
9.498e-01,1.976e-01
9.530e-01,1.080e-01
9.563e-01,8.644e-02
9.595e-01,3.087e-02
9.627e-01,1.543e-02
9.660e-01,3.087e-03
9.692e-01,0.000e+00
9.725e-01,0.000e+00
9.757e-01,0.000e+00
9.789e-01,0.000e+00
9.822e-01,0.000e+00
9.854e-01,0.000e+00
9.887e-01,0.000e+00
9.919e-01,0.000e+00
9.951e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_01725.csv <==
transmittance,probability_density
3.954e-01,0.000e+00
3.985e-01,0.000e+00
4.015e-01,3.300e-03
4.045e-01,0.000e+00
4.075e-01,0.000e+00
4.106e-01,0.000e+00
4.136e-01,0.000e+00
4.166e-01,0.000e+00
4.197e-01,0.000e+00
4.227e-01,0.000e+00
4.257e-01,0.000e+00
4.288e-01,0.000e+00
4.318e-01,0.000e+00
4.348e-01,6.601e-03
4.379e-01,0.000e+00
4.409e-01,3.300e-03
4.439e-01,3.300e-03
4.469e-01,3.300e-03
4.500e-01,0.000e+00
4.530e-01,0.000e+00
4.560e-01,3.300e-03
4.591e-01,0.000e+00
4.621e-01,6.601e-03
4.651e-01,3.300e-03
4.682e-01,0.000e+00
4.712e-01,9.901e-03
4.742e-01,3.300e-03
4.772e-01,6.601e-03
4.803e-01,3.300e-03
4.833e-01,0.000e+00
4.863e-01,6.601e-03
4.894e-01,3.300e-03
4.924e-01,9.901e-03
4.954e-01,0.000e+00
4.985e-01,3.300e-03
5.015e-01,1.320e-02
5.045e-01,0.000e+00
5.076e-01,6.601e-03
5.106e-01,0.000e+00
5.136e-01,0.000e+00
5.166e-01,3.300e-03
5.197e-01,9.901e-03
5.227e-01,9.901e-03
5.257e-01,3.300e-03
5.288e-01,6.601e-03
5.318e-01,1.320e-02
5.348e-01,1.320e-02
5.379e-01,9.901e-03
5.409e-01,1.980e-02
5.439e-01,3.300e-03
5.469e-01,1.320e-02
5.500e-01,1.320e-02
5.530e-01,0.000e+00
5.560e-01,6.601e-03
5.591e-01,3.300e-03
5.621e-01,6.601e-03
5.651e-01,1.320e-02
5.682e-01,3.300e-03
5.712e-01,2.310e-02
5.742e-01,9.901e-03
5.773e-01,2.640e-02
5.803e-01,1.320e-02
5.833e-01,6.601e-03
5.863e-01,2.640e-02
5.894e-01,2.640e-02
5.924e-01,2.310e-02
5.954e-01,4.290e-02
5.985e-01,4.290e-02
6.015e-01,3.630e-02
6.045e-01,3.300e-02
6.076e-01,3.300e-02
6.106e-01,3.630e-02
6.136e-01,3.960e-02
6.166e-01,5.281e-02
6.197e-01,2.310e-02
6.227e-01,4.951e-02
6.257e-01,7.591e-02
6.288e-01,6.931e-02
6.318e-01,4.951e-02
6.348e-01,5.941e-02
6.379e-01,7.921e-02
6.409e-01,5.281e-02
6.439e-01,9.571e-02
6.470e-01,6.601e-02
6.500e-01,7.921e-02
6.530e-01,1.353e-01
6.560e-01,1.056e-01
6.591e-01,1.419e-01
6.621e-01,1.122e-01
6.651e-01,1.485e-01
6.682e-01,1.584e-01
6.712e-01,1.188e-01
6.742e-01,1.353e-01
6.773e-01,1.485e-01
6.803e-01,1.617e-01
6.833e-01,1.716e-01
6.863e-01,1.650e-01
6.894e-01,1.881e-01
6.924e-01,2.409e-01
6.954e-01,2.442e-01
6.985e-01,2.541e-01
7.015e-01,2.442e-01
7.045e-01,2.574e-01
7.076e-01,2.838e-01
7.106e-01,3.432e-01
7.136e-01,2.640e-01
7.167e-01,4.191e-01
7.197e-01,3.795e-01
7.227e-01,3.696e-01
7.257e-01,3.828e-01
7.288e-01,5.116e-01
7.318e-01,5.314e-01
7.348e-01,5.413e-01
7.379e-01,5.479e-01
7.409e-01,5.974e-01
7.439e-01,5.809e-01
7.470e-01,7.228e-01
7.500e-01,7.162e-01
7.530e-01,7.987e-01
7.560e-01,7.426e-01
7.591e-01,7.327e-01
7.621e-01,8.251e-01
7.651e-01,8.581e-01
7.682e-01,9.835e-01
7.712e-01,9.901e-01
7.742e-01,1.158e+00
7.773e-01,1.244e+00
7.803e-01,1.277e+00
7.833e-01,1.383e+00
7.864e-01,1.432e+00
7.894e-01,1.584e+00
7.924e-01,1.670e+00
7.954e-01,1.614e+00
7.985e-01,1.743e+00
8.015e-01,1.951e+00
8.045e-01,2.059e+00
8.076e-01,2.234e+00
8.106e-01,2.317e+00
8.136e-01,2.584e+00
8.167e-01,2.759e+00
8.197e-01,2.739e+00
8.227e-01,3.096e+00
8.257e-01,3.122e+00
8.288e-01,3.492e+00
8.318e-01,3.670e+00
8.348e-01,3.809e+00
8.379e-01,4.099e+00
8.409e-01,4.578e+00
8.439e-01,4.729e+00
8.470e-01,5.043e+00
8.500e-01,5.469e+00
8.530e-01,5.528e+00
8.561e-01,6.122e+00
8.591e-01,6.449e+00
8.621e-01,6.792e+00
8.651e-01,7.185e+00
8.682e-01,7.376e+00
8.712e-01,7.789e+00
8.742e-01,8.515e+00
8.773e-01,8.733e+00
8.803e-01,9.195e+00
8.833e-01,9.221e+00
8.864e-01,9.475e+00
8.894e-01,9.987e+00
8.924e-01,9.924e+00
8.954e-01,1.024e+01
8.985e-01,1.037e+01
9.015e-01,9.934e+00
9.045e-01,1.013e+01
9.076e-01,9.805e+00
9.106e-01,9.429e+00
9.136e-01,9.043e+00
9.167e-01,8.594e+00
9.197e-01,7.766e+00
9.227e-01,7.297e+00
9.258e-01,6.733e+00
9.288e-01,6.020e+00
9.318e-01,5.003e+00
9.348e-01,4.158e+00
9.379e-01,3.799e+00
9.409e-01,3.023e+00
9.439e-01,2.446e+00
9.470e-01,1.809e+00
9.500e-01,1.284e+00
9.530e-01,8.680e-01
9.561e-01,5.545e-01
9.591e-01,3.927e-01
9.621e-01,2.277e-01
9.651e-01,1.056e-01
9.682e-01,6.271e-02
9.712e-01,3.300e-02
9.742e-01,2.640e-02
9.773e-01,3.300e-03
9.803e-01,0.000e+00
9.833e-01,0.000e+00
9.864e-01,0.000e+00
9.894e-01,0.000e+00
9.924e-01,0.000e+00
9.955e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_018.csv <==
transmittance,probability_density
4.331e-01,0.000e+00
4.360e-01,0.000e+00
4.388e-01,3.520e-03
4.417e-01,0.000e+00
4.445e-01,0.000e+00
4.474e-01,0.000e+00
4.502e-01,0.000e+00
4.530e-01,0.000e+00
4.559e-01,0.000e+00
4.587e-01,0.000e+00
4.616e-01,3.520e-03
4.644e-01,0.000e+00
4.672e-01,0.000e+00
4.701e-01,0.000e+00
4.729e-01,3.520e-03
4.758e-01,0.000e+00
4.786e-01,0.000e+00
4.815e-01,0.000e+00
4.843e-01,0.000e+00
4.871e-01,0.000e+00
4.900e-01,0.000e+00
4.928e-01,0.000e+00
4.957e-01,3.520e-03
4.985e-01,0.000e+00
5.013e-01,3.520e-03
5.042e-01,0.000e+00
5.070e-01,3.520e-03
5.099e-01,0.000e+00
5.127e-01,0.000e+00
5.155e-01,3.520e-03
5.184e-01,3.520e-03
5.212e-01,3.520e-03
5.241e-01,3.520e-03
5.269e-01,0.000e+00
5.298e-01,3.520e-03
5.326e-01,0.000e+00
5.354e-01,7.040e-03
5.383e-01,3.520e-03
5.411e-01,7.040e-03
5.440e-01,7.040e-03
5.468e-01,3.520e-03
5.496e-01,0.000e+00
5.525e-01,1.056e-02
5.553e-01,3.520e-03
5.582e-01,1.408e-02
5.610e-01,0.000e+00
5.639e-01,7.040e-03
5.667e-01,1.408e-02
5.695e-01,7.040e-03
5.724e-01,1.056e-02
5.752e-01,7.040e-03
5.781e-01,7.040e-03
5.809e-01,7.040e-03
5.837e-01,1.408e-02
5.866e-01,1.056e-02
5.894e-01,1.760e-02
5.923e-01,1.056e-02
5.951e-01,7.040e-03
5.979e-01,2.112e-02
6.008e-01,3.168e-02
6.036e-01,1.408e-02
6.065e-01,2.464e-02
6.093e-01,7.040e-03
6.122e-01,2.464e-02
6.150e-01,1.408e-02
6.178e-01,3.520e-02
6.207e-01,1.760e-02
6.235e-01,2.464e-02
6.264e-01,1.760e-02
6.292e-01,3.872e-02
6.320e-01,2.112e-02
6.349e-01,2.816e-02
6.377e-01,5.632e-02
6.406e-01,3.872e-02
6.434e-01,3.872e-02
6.463e-01,2.112e-02
6.491e-01,4.224e-02
6.519e-01,4.576e-02
6.548e-01,4.576e-02
6.576e-01,3.168e-02
6.605e-01,6.336e-02
6.633e-01,6.336e-02
6.661e-01,7.392e-02
6.690e-01,5.632e-02
6.718e-01,3.872e-02
6.747e-01,7.040e-02
6.775e-01,6.336e-02
6.803e-01,7.744e-02
6.832e-01,1.302e-01
6.860e-01,8.096e-02
6.889e-01,6.336e-02
6.917e-01,1.162e-01
6.946e-01,8.096e-02
6.974e-01,1.654e-01
7.002e-01,1.197e-01
7.031e-01,1.514e-01
7.059e-01,1.091e-01
7.088e-01,1.443e-01
7.116e-01,1.408e-01
7.144e-01,1.619e-01
7.173e-01,1.971e-01
7.201e-01,2.218e-01
7.230e-01,2.570e-01
7.258e-01,2.112e-01
7.286e-01,2.077e-01
7.315e-01,2.746e-01
7.343e-01,2.675e-01
7.372e-01,2.922e-01
7.400e-01,2.957e-01
7.429e-01,2.746e-01
7.457e-01,3.450e-01
7.485e-01,3.555e-01
7.514e-01,3.696e-01
7.542e-01,3.767e-01
7.571e-01,4.013e-01
7.599e-01,4.611e-01
7.627e-01,4.611e-01
7.656e-01,4.928e-01
7.684e-01,5.210e-01
7.713e-01,5.632e-01
7.741e-01,5.703e-01
7.770e-01,6.090e-01
7.798e-01,7.181e-01
7.826e-01,7.287e-01
7.855e-01,7.991e-01
7.883e-01,7.744e-01
7.912e-01,8.871e-01
7.940e-01,8.061e-01
7.968e-01,9.786e-01
7.997e-01,1.063e+00
8.025e-01,1.162e+00
8.054e-01,1.151e+00
8.082e-01,1.281e+00
8.110e-01,1.267e+00
8.139e-01,1.390e+00
8.167e-01,1.468e+00
8.196e-01,1.757e+00
8.224e-01,1.693e+00
8.253e-01,1.795e+00
8.281e-01,2.014e+00
8.309e-01,2.161e+00
8.338e-01,2.242e+00
8.366e-01,2.464e+00
8.395e-01,2.665e+00
8.423e-01,2.767e+00
8.451e-01,2.823e+00
8.480e-01,3.066e+00
8.508e-01,3.460e+00
8.537e-01,3.798e+00
8.565e-01,3.798e+00
8.594e-01,3.971e+00
8.622e-01,4.270e+00
8.650e-01,4.566e+00
8.679e-01,4.882e+00
8.707e-01,5.337e+00
8.736e-01,5.777e+00
8.764e-01,6.090e+00
8.792e-01,6.565e+00
8.821e-01,7.068e+00
8.849e-01,7.442e+00
8.878e-01,8.008e+00
8.906e-01,8.322e+00
8.934e-01,8.684e+00
8.963e-01,9.518e+00
8.991e-01,1.001e+01
9.020e-01,1.035e+01
9.048e-01,1.078e+01
9.077e-01,1.121e+01
9.105e-01,1.117e+01
9.133e-01,1.132e+01
9.162e-01,1.170e+01
9.190e-01,1.164e+01
9.219e-01,1.155e+01
9.247e-01,1.117e+01
9.275e-01,1.104e+01
9.304e-01,1.057e+01
9.332e-01,1.052e+01
9.361e-01,9.557e+00
9.389e-01,8.374e+00
9.418e-01,7.906e+00
9.446e-01,6.801e+00
9.474e-01,5.555e+00
9.503e-01,4.696e+00
9.531e-01,3.781e+00
9.560e-01,3.151e+00
9.588e-01,2.432e+00
9.616e-01,1.707e+00
9.645e-01,1.098e+00
9.673e-01,6.407e-01
9.702e-01,4.576e-01
9.730e-01,2.323e-01
9.758e-01,1.091e-01
9.787e-01,6.688e-02
9.815e-01,1.408e-02
9.844e-01,3.520e-03
9.872e-01,0.000e+00
9.901e-01,0.000e+00
9.929e-01,0.000e+00
9.957e-01,0.000e+00
9.986e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_01875.csv <==
transmittance,probability_density
4.757e-01,0.000e+00
4.783e-01,0.000e+00
4.809e-01,0.000e+00
4.836e-01,0.000e+00
4.862e-01,0.000e+00
4.888e-01,0.000e+00
4.914e-01,0.000e+00
4.941e-01,0.000e+00
4.967e-01,3.805e-03
4.993e-01,0.000e+00
5.020e-01,0.000e+00
5.046e-01,3.805e-03
5.072e-01,0.000e+00
5.098e-01,0.000e+00
5.125e-01,0.000e+00
5.151e-01,0.000e+00
5.177e-01,0.000e+00
5.204e-01,3.805e-03
5.230e-01,0.000e+00
5.256e-01,0.000e+00
5.282e-01,3.805e-03
5.309e-01,0.000e+00
5.335e-01,0.000e+00
5.361e-01,0.000e+00
5.388e-01,0.000e+00
5.414e-01,3.805e-03
5.440e-01,0.000e+00
5.466e-01,3.805e-03
5.493e-01,0.000e+00
5.519e-01,0.000e+00
5.545e-01,7.611e-03
5.572e-01,0.000e+00
5.598e-01,3.805e-03
5.624e-01,0.000e+00
5.650e-01,0.000e+00
5.677e-01,3.805e-03
5.703e-01,0.000e+00
5.729e-01,0.000e+00
5.755e-01,0.000e+00
5.782e-01,3.805e-03
5.808e-01,7.611e-03
5.834e-01,3.805e-03
5.861e-01,3.805e-03
5.887e-01,3.805e-03
5.913e-01,7.611e-03
5.939e-01,0.000e+00
5.966e-01,1.142e-02
5.992e-01,3.805e-03
6.018e-01,7.611e-03
6.045e-01,7.611e-03
6.071e-01,1.522e-02
6.097e-01,1.522e-02
6.123e-01,1.142e-02
6.150e-01,1.142e-02
6.176e-01,3.805e-03
6.202e-01,1.142e-02
6.229e-01,3.805e-03
6.255e-01,1.142e-02
6.281e-01,1.903e-02
6.307e-01,7.611e-03
6.334e-01,2.283e-02
6.360e-01,1.903e-02
6.386e-01,1.903e-02
6.413e-01,7.611e-03
6.439e-01,1.142e-02
6.465e-01,3.805e-02
6.491e-01,2.283e-02
6.518e-01,1.142e-02
6.544e-01,1.522e-02
6.570e-01,1.903e-02
6.597e-01,2.283e-02
6.623e-01,3.425e-02
6.649e-01,4.947e-02
6.675e-01,3.805e-02
6.702e-01,2.664e-02
6.728e-01,1.522e-02
6.754e-01,3.425e-02
6.780e-01,5.708e-02
6.807e-01,2.283e-02
6.833e-01,1.522e-02
6.859e-01,4.186e-02
6.886e-01,7.611e-02
6.912e-01,6.850e-02
6.938e-01,6.850e-02
6.964e-01,5.328e-02
6.991e-01,5.328e-02
7.017e-01,6.089e-02
7.043e-01,5.328e-02
7.070e-01,1.027e-01
7.096e-01,7.611e-02
7.122e-01,7.230e-02
7.148e-01,9.133e-02
7.175e-01,1.142e-01
7.201e-01,7.611e-02
7.227e-01,9.894e-02
7.254e-01,1.484e-01
7.280e-01,1.180e-01
7.306e-01,1.332e-01
7.332e-01,1.180e-01
7.359e-01,1.484e-01
7.385e-01,1.560e-01
7.411e-01,1.789e-01
7.438e-01,1.484e-01
7.464e-01,1.865e-01
7.490e-01,1.789e-01
7.516e-01,2.321e-01
7.543e-01,1.751e-01
7.569e-01,2.283e-01
7.595e-01,2.283e-01
7.621e-01,2.207e-01
7.648e-01,3.235e-01
7.674e-01,2.778e-01
7.700e-01,3.577e-01
7.727e-01,3.044e-01
7.753e-01,2.892e-01
7.779e-01,3.235e-01
7.805e-01,4.110e-01
7.832e-01,3.653e-01
7.858e-01,4.110e-01
7.884e-01,3.958e-01
7.911e-01,4.186e-01
7.937e-01,5.480e-01
7.963e-01,5.061e-01
7.989e-01,5.290e-01
8.016e-01,6.736e-01
8.042e-01,6.013e-01
8.068e-01,5.784e-01
8.095e-01,6.736e-01
8.121e-01,7.345e-01
8.147e-01,7.839e-01
8.173e-01,8.029e-01
8.200e-01,9.590e-01
8.226e-01,9.856e-01
8.252e-01,1.077e+00
8.279e-01,1.123e+00
8.305e-01,1.203e+00
8.331e-01,1.317e+00
8.357e-01,1.290e+00
8.384e-01,1.492e+00
8.410e-01,1.537e+00
8.436e-01,1.537e+00
8.463e-01,1.880e+00
8.489e-01,1.891e+00
8.515e-01,1.876e+00
8.541e-01,2.028e+00
8.568e-01,2.230e+00
8.594e-01,2.378e+00
8.620e-01,2.531e+00
8.646e-01,2.729e+00
8.673e-01,2.930e+00
8.699e-01,3.147e+00
8.725e-01,3.402e+00
8.752e-01,3.653e+00
8.778e-01,3.882e+00
8.804e-01,4.277e+00
8.830e-01,4.658e+00
8.857e-01,5.324e+00
8.883e-01,5.183e+00
8.909e-01,5.655e+00
8.936e-01,6.325e+00
8.962e-01,6.469e+00
8.988e-01,7.036e+00
9.014e-01,7.668e+00
9.041e-01,8.433e+00
9.067e-01,8.661e+00
9.093e-01,9.030e+00
9.120e-01,9.970e+00
9.146e-01,1.050e+01
9.172e-01,1.075e+01
9.198e-01,1.138e+01
9.225e-01,1.201e+01
9.251e-01,1.262e+01
9.277e-01,1.288e+01
9.304e-01,1.358e+01
9.330e-01,1.347e+01
9.356e-01,1.348e+01
9.382e-01,1.359e+01
9.409e-01,1.358e+01
9.435e-01,1.333e+01
9.461e-01,1.188e+01
9.488e-01,1.142e+01
9.514e-01,1.065e+01
9.540e-01,9.354e+00
9.566e-01,8.376e+00
9.593e-01,7.131e+00
9.619e-01,5.769e+00
9.645e-01,4.578e+00
9.671e-01,3.471e+00
9.698e-01,2.614e+00
9.724e-01,1.625e+00
9.750e-01,9.742e-01
9.777e-01,5.023e-01
9.803e-01,3.273e-01
9.829e-01,9.514e-02
9.855e-01,5.328e-02
9.882e-01,2.283e-02
9.908e-01,0.000e+00
9.934e-01,0.000e+00
9.961e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_0195.csv <==
transmittance,probability_density
5.146e-01,0.000e+00
5.170e-01,0.000e+00
5.194e-01,0.000e+00
5.219e-01,0.000e+00
5.243e-01,0.000e+00
5.267e-01,0.000e+00
5.292e-01,4.111e-03
5.316e-01,4.111e-03
5.340e-01,0.000e+00
5.365e-01,0.000e+00
5.389e-01,0.000e+00
5.413e-01,4.111e-03
5.438e-01,4.111e-03
5.462e-01,0.000e+00
5.486e-01,0.000e+00
5.511e-01,0.000e+00
5.535e-01,0.000e+00
5.559e-01,0.000e+00
5.584e-01,0.000e+00
5.608e-01,0.000e+00
5.632e-01,0.000e+00
5.657e-01,0.000e+00
5.681e-01,0.000e+00
5.705e-01,0.000e+00
5.730e-01,0.000e+00
5.754e-01,8.221e-03
5.778e-01,0.000e+00
5.803e-01,4.111e-03
5.827e-01,0.000e+00
5.851e-01,0.000e+00
5.876e-01,4.111e-03
5.900e-01,4.111e-03
5.924e-01,8.221e-03
5.949e-01,4.111e-03
5.973e-01,0.000e+00
5.997e-01,0.000e+00
6.022e-01,4.111e-03
6.046e-01,0.000e+00
6.070e-01,0.000e+00
6.095e-01,0.000e+00
6.119e-01,4.111e-03
6.143e-01,8.221e-03
6.168e-01,0.000e+00
6.192e-01,4.111e-03
6.216e-01,4.111e-03
6.241e-01,0.000e+00
6.265e-01,0.000e+00
6.289e-01,8.221e-03
6.314e-01,0.000e+00
6.338e-01,8.221e-03
6.362e-01,1.233e-02
6.387e-01,0.000e+00
6.411e-01,8.221e-03
6.435e-01,8.221e-03
6.460e-01,1.233e-02
6.484e-01,4.111e-03
6.508e-01,4.111e-03
6.533e-01,0.000e+00
6.557e-01,8.221e-03
6.581e-01,8.221e-03
6.606e-01,8.221e-03
6.630e-01,2.055e-02
6.654e-01,2.055e-02
6.679e-01,8.221e-03
6.703e-01,3.288e-02
6.727e-01,2.055e-02
6.752e-01,2.055e-02
6.776e-01,4.111e-03
6.800e-01,1.233e-02
6.825e-01,8.221e-03
6.849e-01,8.221e-03
6.873e-01,1.233e-02
6.898e-01,8.221e-03
6.922e-01,2.877e-02
6.946e-01,1.233e-02
6.971e-01,2.877e-02
6.995e-01,2.466e-02
7.019e-01,1.233e-02
7.044e-01,2.466e-02
7.068e-01,1.644e-02
7.092e-01,8.632e-02
7.117e-01,2.055e-02
7.141e-01,3.288e-02
7.165e-01,4.111e-02
7.190e-01,3.288e-02
7.214e-01,4.522e-02
7.238e-01,5.344e-02
7.263e-01,6.166e-02
7.287e-01,8.221e-02
7.311e-01,4.111e-02
7.336e-01,4.111e-02
7.360e-01,3.699e-02
7.384e-01,9.454e-02
7.409e-01,8.632e-02
7.433e-01,4.522e-02
7.457e-01,7.399e-02
7.482e-01,1.274e-01
7.506e-01,8.632e-02
7.530e-01,1.233e-01
7.555e-01,1.274e-01
7.579e-01,8.632e-02
7.603e-01,9.043e-02
7.628e-01,1.398e-01
7.652e-01,1.274e-01
7.676e-01,1.315e-01
7.701e-01,1.562e-01
7.725e-01,1.809e-01
7.749e-01,2.096e-01
7.774e-01,1.726e-01
7.798e-01,1.932e-01
7.822e-01,2.055e-01
7.847e-01,2.137e-01
7.871e-01,2.014e-01
7.895e-01,2.918e-01
7.920e-01,2.507e-01
7.944e-01,2.425e-01
7.968e-01,2.795e-01
7.993e-01,3.001e-01
8.017e-01,3.165e-01
8.041e-01,3.453e-01
8.066e-01,2.960e-01
8.090e-01,3.823e-01
8.114e-01,3.782e-01
8.139e-01,4.398e-01
8.163e-01,4.111e-01
8.187e-01,5.179e-01
8.212e-01,4.645e-01
8.236e-01,5.837e-01
8.260e-01,6.207e-01
8.285e-01,5.015e-01
8.309e-01,6.824e-01
8.333e-01,7.235e-01
8.358e-01,8.016e-01
8.382e-01,8.139e-01
8.406e-01,7.892e-01
8.431e-01,8.180e-01
8.455e-01,1.089e+00
8.479e-01,1.011e+00
8.504e-01,9.701e-01
8.528e-01,1.102e+00
8.552e-01,1.324e+00
8.577e-01,1.180e+00
8.601e-01,1.385e+00
8.625e-01,1.443e+00
8.650e-01,1.574e+00
8.674e-01,1.813e+00
8.698e-01,1.907e+00
8.723e-01,2.035e+00
8.747e-01,2.174e+00
8.771e-01,2.216e+00
8.796e-01,2.544e+00
8.820e-01,2.602e+00
8.844e-01,2.820e+00
8.869e-01,3.095e+00
8.893e-01,3.182e+00
8.917e-01,3.658e+00
8.942e-01,3.839e+00
8.966e-01,4.452e+00
8.990e-01,4.719e+00
9.015e-01,4.970e+00
9.039e-01,5.315e+00
9.063e-01,5.327e+00
9.088e-01,5.895e+00
9.112e-01,6.758e+00
9.136e-01,6.955e+00
9.161e-01,7.687e+00
9.185e-01,8.299e+00
9.209e-01,9.298e+00
9.234e-01,9.919e+00
9.258e-01,1.051e+01
9.282e-01,1.107e+01
9.307e-01,1.169e+01
9.331e-01,1.271e+01
9.355e-01,1.386e+01
9.380e-01,1.434e+01
9.404e-01,1.448e+01
9.428e-01,1.561e+01
9.453e-01,1.560e+01
9.477e-01,1.624e+01
9.501e-01,1.634e+01
9.526e-01,1.574e+01
9.550e-01,1.561e+01
9.574e-01,1.462e+01
9.599e-01,1.410e+01
9.623e-01,1.303e+01
9.647e-01,1.125e+01
9.672e-01,9.643e+00
9.696e-01,7.937e+00
9.720e-01,6.384e+00
9.745e-01,4.752e+00
9.769e-01,3.387e+00
9.793e-01,2.043e+00
9.818e-01,1.221e+00
9.842e-01,7.193e-01
9.866e-01,2.836e-01
9.891e-01,4.933e-02
9.915e-01,2.466e-02
9.939e-01,4.111e-03
9.964e-01,0.000e+00
9.988e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_02025.csv <==
transmittance,probability_density
5.568e-01,0.000e+00
5.591e-01,4.503e-03
5.613e-01,0.000e+00
5.635e-01,4.503e-03
5.657e-01,0.000e+00
5.679e-01,0.000e+00
5.702e-01,0.000e+00
5.724e-01,0.000e+00
5.746e-01,0.000e+00
5.768e-01,0.000e+00
5.791e-01,0.000e+00
5.813e-01,0.000e+00
5.835e-01,0.000e+00
5.857e-01,0.000e+00
5.879e-01,0.000e+00
5.902e-01,0.000e+00
5.924e-01,4.503e-03
5.946e-01,0.000e+00
5.968e-01,4.503e-03
5.990e-01,4.503e-03
6.013e-01,0.000e+00
6.035e-01,0.000e+00
6.057e-01,4.503e-03
6.079e-01,4.503e-03
6.102e-01,0.000e+00
6.124e-01,0.000e+00
6.146e-01,9.005e-03
6.168e-01,0.000e+00
6.190e-01,0.000e+00
6.213e-01,0.000e+00
6.235e-01,4.503e-03
6.257e-01,1.351e-02
6.279e-01,4.503e-03
6.301e-01,4.503e-03
6.324e-01,4.503e-03
6.346e-01,9.005e-03
6.368e-01,9.005e-03
6.390e-01,0.000e+00
6.412e-01,4.503e-03
6.435e-01,4.503e-03
6.457e-01,4.503e-03
6.479e-01,0.000e+00
6.501e-01,0.000e+00
6.524e-01,9.005e-03
6.546e-01,4.503e-03
6.568e-01,4.503e-03
6.590e-01,4.503e-03
6.612e-01,4.503e-03
6.635e-01,0.000e+00
6.657e-01,9.005e-03
6.679e-01,9.005e-03
6.701e-01,1.351e-02
6.723e-01,4.503e-03
6.746e-01,0.000e+00
6.768e-01,4.503e-03
6.790e-01,9.005e-03
6.812e-01,0.000e+00
6.835e-01,1.351e-02
6.857e-01,9.005e-03
6.879e-01,9.005e-03
6.901e-01,4.503e-03
6.923e-01,1.351e-02
6.946e-01,4.503e-03
6.968e-01,9.005e-03
6.990e-01,2.251e-02
7.012e-01,1.351e-02
7.034e-01,1.351e-02
7.057e-01,1.351e-02
7.079e-01,9.005e-03
7.101e-01,9.005e-03
7.123e-01,1.351e-02
7.146e-01,2.251e-02
7.168e-01,9.005e-03
7.190e-01,2.702e-02
7.212e-01,1.801e-02
7.234e-01,2.702e-02
7.257e-01,1.801e-02
7.279e-01,2.702e-02
7.301e-01,2.702e-02
7.323e-01,1.801e-02
7.345e-01,4.503e-02
7.368e-01,3.152e-02
7.390e-01,1.801e-02
7.412e-01,2.702e-02
7.434e-01,2.251e-02
7.457e-01,3.602e-02
7.479e-01,5.403e-02
7.501e-01,3.152e-02
7.523e-01,4.052e-02
7.545e-01,6.304e-02
7.568e-01,5.403e-02
7.590e-01,5.403e-02
7.612e-01,7.654e-02
7.634e-01,7.654e-02
7.656e-01,6.304e-02
7.679e-01,8.555e-02
7.701e-01,4.953e-02
7.723e-01,6.304e-02
7.745e-01,8.105e-02
7.768e-01,8.555e-02
7.790e-01,7.204e-02
7.812e-01,1.081e-01
7.834e-01,9.455e-02
7.856e-01,1.171e-01
7.879e-01,1.441e-01
7.901e-01,1.081e-01
7.923e-01,1.441e-01
7.945e-01,1.486e-01
7.967e-01,1.486e-01
7.990e-01,1.351e-01
8.012e-01,9.455e-02
8.034e-01,2.161e-01
8.056e-01,2.161e-01
8.079e-01,2.116e-01
8.101e-01,1.666e-01
8.123e-01,2.837e-01
8.145e-01,2.386e-01
8.167e-01,2.702e-01
8.190e-01,2.521e-01
8.212e-01,3.872e-01
8.234e-01,2.837e-01
8.256e-01,3.737e-01
8.278e-01,3.332e-01
8.301e-01,3.737e-01
8.323e-01,4.142e-01
8.345e-01,3.467e-01
8.367e-01,3.737e-01
8.390e-01,3.962e-01
8.412e-01,4.232e-01
8.434e-01,4.998e-01
8.456e-01,5.223e-01
8.478e-01,4.953e-01
8.501e-01,6.214e-01
8.523e-01,5.808e-01
8.545e-01,6.123e-01
8.567e-01,7.744e-01
8.589e-01,7.249e-01
8.612e-01,7.834e-01
8.634e-01,8.780e-01
8.656e-01,9.320e-01
8.678e-01,1.054e+00
8.701e-01,1.153e+00
8.723e-01,1.211e+00
8.745e-01,1.207e+00
8.767e-01,1.315e+00
8.789e-01,1.409e+00
8.812e-01,1.549e+00
8.834e-01,1.765e+00
8.856e-01,1.585e+00
8.878e-01,1.770e+00
8.900e-01,1.923e+00
8.923e-01,2.040e+00
8.945e-01,2.332e+00
8.967e-01,2.436e+00
8.989e-01,2.855e+00
9.011e-01,2.985e+00
9.034e-01,3.161e+00
9.056e-01,3.399e+00
9.078e-01,3.778e+00
9.100e-01,3.971e+00
9.123e-01,4.061e+00
9.145e-01,4.750e+00
9.167e-01,5.155e+00
9.189e-01,5.399e+00
9.211e-01,6.295e+00
9.234e-01,6.812e+00
9.256e-01,6.992e+00
9.278e-01,7.852e+00
9.300e-01,8.532e+00
9.322e-01,9.104e+00
9.345e-01,9.924e+00
9.367e-01,1.093e+01
9.389e-01,1.167e+01
9.411e-01,1.243e+01
9.434e-01,1.397e+01
9.456e-01,1.435e+01
9.478e-01,1.527e+01
9.500e-01,1.638e+01
9.522e-01,1.678e+01
9.545e-01,1.751e+01
9.567e-01,1.883e+01
9.589e-01,1.869e+01
9.611e-01,1.911e+01
9.633e-01,1.928e+01
9.656e-01,1.861e+01
9.678e-01,1.781e+01
9.700e-01,1.621e+01
9.722e-01,1.439e+01
9.745e-01,1.267e+01
9.767e-01,1.024e+01
9.789e-01,7.942e+00
9.811e-01,5.646e+00
9.833e-01,3.674e+00
9.856e-01,2.364e+00
9.878e-01,1.139e+00
9.900e-01,4.638e-01
9.922e-01,1.441e-01
9.944e-01,1.351e-02
9.967e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_021.csv <==
transmittance,probability_density
5.932e-01,0.000e+00
5.952e-01,0.000e+00
5.973e-01,0.000e+00
5.993e-01,0.000e+00
6.014e-01,0.000e+00
6.034e-01,0.000e+00
6.054e-01,0.000e+00
6.075e-01,0.000e+00
6.095e-01,0.000e+00
6.116e-01,0.000e+00
6.136e-01,0.000e+00
6.156e-01,0.000e+00
6.177e-01,0.000e+00
6.197e-01,0.000e+00
6.217e-01,4.905e-03
6.238e-01,0.000e+00
6.258e-01,0.000e+00
6.279e-01,0.000e+00
6.299e-01,0.000e+00
6.319e-01,4.905e-03
6.340e-01,4.905e-03
6.360e-01,0.000e+00
6.381e-01,0.000e+00
6.401e-01,4.905e-03
6.421e-01,0.000e+00
6.442e-01,0.000e+00
6.462e-01,4.905e-03
6.483e-01,0.000e+00
6.503e-01,0.000e+00
6.523e-01,0.000e+00
6.544e-01,0.000e+00
6.564e-01,0.000e+00
6.585e-01,0.000e+00
6.605e-01,0.000e+00
6.625e-01,9.810e-03
6.646e-01,0.000e+00
6.666e-01,0.000e+00
6.686e-01,0.000e+00
6.707e-01,0.000e+00
6.727e-01,4.905e-03
6.748e-01,0.000e+00
6.768e-01,4.905e-03
6.788e-01,0.000e+00
6.809e-01,9.810e-03
6.829e-01,0.000e+00
6.850e-01,0.000e+00
6.870e-01,4.905e-03
6.890e-01,0.000e+00
6.911e-01,9.810e-03
6.931e-01,4.905e-03
6.952e-01,1.472e-02
6.972e-01,4.905e-03
6.992e-01,0.000e+00
7.013e-01,4.905e-03
7.033e-01,9.810e-03
7.054e-01,9.810e-03
7.074e-01,4.905e-03
7.094e-01,9.810e-03
7.115e-01,0.000e+00
7.135e-01,9.810e-03
7.155e-01,1.472e-02
7.176e-01,9.810e-03
7.196e-01,9.810e-03
7.217e-01,0.000e+00
7.237e-01,1.962e-02
7.257e-01,9.810e-03
7.278e-01,4.905e-03
7.298e-01,1.472e-02
7.319e-01,3.434e-02
7.339e-01,1.962e-02
7.359e-01,9.810e-03
7.380e-01,1.962e-02
7.400e-01,1.472e-02
7.421e-01,2.943e-02
7.441e-01,1.472e-02
7.461e-01,2.943e-02
7.482e-01,4.905e-03
7.502e-01,9.810e-03
7.523e-01,2.943e-02
7.543e-01,4.415e-02
7.563e-01,1.472e-02
7.584e-01,2.453e-02
7.604e-01,6.377e-02
7.624e-01,1.472e-02
7.645e-01,1.962e-02
7.665e-01,3.434e-02
7.686e-01,1.962e-02
7.706e-01,2.453e-02
7.726e-01,2.453e-02
7.747e-01,3.924e-02
7.767e-01,4.415e-02
7.788e-01,2.943e-02
7.808e-01,3.924e-02
7.828e-01,2.943e-02
7.849e-01,4.415e-02
7.869e-01,3.924e-02
7.890e-01,6.377e-02
7.910e-01,5.886e-02
7.930e-01,8.829e-02
7.951e-01,6.867e-02
7.971e-01,9.810e-02
7.991e-01,8.339e-02
8.012e-01,6.867e-02
8.032e-01,1.128e-01
8.053e-01,9.810e-02
8.073e-01,8.829e-02
8.093e-01,1.177e-01
8.114e-01,1.128e-01
8.134e-01,1.226e-01
8.155e-01,8.339e-02
8.175e-01,1.226e-01
8.195e-01,1.472e-01
8.216e-01,1.226e-01
8.236e-01,1.226e-01
8.257e-01,1.668e-01
8.277e-01,2.060e-01
8.297e-01,2.060e-01
8.318e-01,1.717e-01
8.338e-01,1.570e-01
8.359e-01,2.207e-01
8.379e-01,1.864e-01
8.399e-01,2.158e-01
8.420e-01,2.354e-01
8.440e-01,2.207e-01
8.460e-01,2.845e-01
8.481e-01,3.041e-01
8.501e-01,3.532e-01
8.522e-01,3.777e-01
8.542e-01,3.581e-01
8.562e-01,3.434e-01
8.583e-01,3.728e-01
8.603e-01,5.003e-01
8.624e-01,4.954e-01
8.644e-01,5.150e-01
8.664e-01,5.641e-01
8.685e-01,5.199e-01
8.705e-01,5.543e-01
8.726e-01,7.456e-01
8.746e-01,6.181e-01
8.766e-01,7.897e-01
8.787e-01,8.584e-01
8.807e-01,7.358e-01
8.828e-01,9.173e-01
8.848e-01,9.075e-01
8.868e-01,1.050e+00
8.889e-01,1.094e+00
8.909e-01,1.236e+00
8.929e-01,1.256e+00
8.950e-01,1.398e+00
8.970e-01,1.413e+00
8.991e-01,1.540e+00
9.011e-01,1.864e+00
9.031e-01,1.835e+00
9.052e-01,2.095e+00
9.072e-01,2.168e+00
9.093e-01,2.198e+00
9.113e-01,2.256e+00
9.133e-01,2.757e+00
9.154e-01,2.850e+00
9.174e-01,3.399e+00
9.195e-01,3.380e+00
9.215e-01,3.502e+00
9.235e-01,4.189e+00
9.256e-01,4.361e+00
9.276e-01,4.640e+00
9.297e-01,5.170e+00
9.317e-01,5.612e+00
9.337e-01,6.288e+00
9.358e-01,6.754e+00
9.378e-01,7.647e+00
9.398e-01,8.000e+00
9.419e-01,8.864e+00
9.439e-01,9.810e+00
9.460e-01,1.083e+01
9.480e-01,1.214e+01
9.500e-01,1.287e+01
9.521e-01,1.425e+01
9.541e-01,1.557e+01
9.562e-01,1.661e+01
9.582e-01,1.811e+01
9.602e-01,1.949e+01
9.623e-01,2.074e+01
9.643e-01,2.187e+01
9.664e-01,2.294e+01
9.684e-01,2.302e+01
9.704e-01,2.274e+01
9.725e-01,2.321e+01
9.745e-01,2.127e+01
9.766e-01,2.052e+01
9.786e-01,1.851e+01
9.806e-01,1.575e+01
9.827e-01,1.269e+01
9.847e-01,9.644e+00
9.867e-01,6.588e+00
9.888e-01,4.066e+00
9.908e-01,1.727e+00
9.929e-01,5.690e-01
9.949e-01,1.815e-01
9.969e-01,1.472e-02
9.990e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_02175.csv <==
transmittance,probability_density
6.317e-01,0.000e+00
6.336e-01,0.000e+00
6.354e-01,0.000e+00
6.373e-01,0.000e+00
6.391e-01,5.418e-03
6.410e-01,0.000e+00
6.428e-01,0.000e+00
6.447e-01,0.000e+00
6.465e-01,0.000e+00
6.484e-01,0.000e+00
6.502e-01,0.000e+00
6.520e-01,0.000e+00
6.539e-01,0.000e+00
6.557e-01,0.000e+00
6.576e-01,5.418e-03
6.594e-01,0.000e+00
6.613e-01,0.000e+00
6.631e-01,0.000e+00
6.650e-01,0.000e+00
6.668e-01,0.000e+00
6.687e-01,0.000e+00
6.705e-01,0.000e+00
6.724e-01,0.000e+00
6.742e-01,0.000e+00
6.760e-01,0.000e+00
6.779e-01,0.000e+00
6.797e-01,5.418e-03
6.816e-01,5.418e-03
6.834e-01,0.000e+00
6.853e-01,0.000e+00
6.871e-01,0.000e+00
6.890e-01,5.418e-03
6.908e-01,5.418e-03
6.927e-01,0.000e+00
6.945e-01,1.084e-02
6.963e-01,0.000e+00
6.982e-01,0.000e+00
7.000e-01,0.000e+00
7.019e-01,0.000e+00
7.037e-01,0.000e+00
7.056e-01,0.000e+00
7.074e-01,0.000e+00
7.093e-01,0.000e+00
7.111e-01,5.418e-03
7.130e-01,0.000e+00
7.148e-01,5.418e-03
7.167e-01,0.000e+00
7.185e-01,1.084e-02
7.203e-01,0.000e+00
7.222e-01,1.084e-02
7.240e-01,0.000e+00
7.259e-01,0.000e+00
7.277e-01,0.000e+00
7.296e-01,0.000e+00
7.314e-01,0.000e+00
7.333e-01,0.000e+00
7.351e-01,5.418e-03
7.370e-01,1.084e-02
7.388e-01,5.418e-03
7.406e-01,1.084e-02
7.425e-01,5.418e-03
7.443e-01,5.418e-03
7.462e-01,1.084e-02
7.480e-01,0.000e+00
7.499e-01,1.084e-02
7.517e-01,2.167e-02
7.536e-01,5.418e-03
7.554e-01,2.167e-02
7.573e-01,1.084e-02
7.591e-01,5.418e-03
7.610e-01,2.709e-02
7.628e-01,1.084e-02
7.646e-01,1.084e-02
7.665e-01,1.084e-02
7.683e-01,0.000e+00
7.702e-01,1.625e-02
7.720e-01,1.625e-02
7.739e-01,3.793e-02
7.757e-01,3.793e-02
7.776e-01,5.418e-03
7.794e-01,0.000e+00
7.813e-01,3.251e-02
7.831e-01,3.793e-02
7.850e-01,5.418e-03
7.868e-01,2.167e-02
7.886e-01,3.251e-02
7.905e-01,4.876e-02
7.923e-01,2.167e-02
7.942e-01,2.709e-02
7.960e-01,3.251e-02
7.979e-01,1.084e-02
7.997e-01,3.793e-02
8.016e-01,3.793e-02
8.034e-01,3.793e-02
8.053e-01,5.418e-02
8.071e-01,4.335e-02
8.089e-01,5.418e-02
8.108e-01,9.211e-02
8.126e-01,3.793e-02
8.145e-01,5.418e-02
8.163e-01,4.335e-02
8.182e-01,3.251e-02
8.200e-01,5.418e-02
8.219e-01,5.960e-02
8.237e-01,7.044e-02
8.256e-01,9.753e-02
8.274e-01,1.300e-01
8.293e-01,1.029e-01
8.311e-01,9.753e-02
8.329e-01,9.753e-02
8.348e-01,1.409e-01
8.366e-01,8.127e-02
8.385e-01,1.300e-01
8.403e-01,1.138e-01
8.422e-01,1.246e-01
8.440e-01,1.463e-01
8.459e-01,1.300e-01
8.477e-01,1.409e-01
8.496e-01,1.734e-01
8.514e-01,1.355e-01
8.533e-01,1.625e-01
8.551e-01,1.842e-01
8.569e-01,1.896e-01
8.588e-01,2.601e-01
8.606e-01,2.276e-01
8.625e-01,2.709e-01
8.643e-01,2.655e-01
8.662e-01,3.413e-01
8.680e-01,3.305e-01
8.699e-01,3.576e-01
8.717e-01,3.684e-01
8.736e-01,4.118e-01
8.754e-01,4.226e-01
8.772e-01,3.468e-01
8.791e-01,3.901e-01
8.809e-01,4.172e-01
8.828e-01,4.822e-01
8.846e-01,5.093e-01
8.865e-01,5.743e-01
8.883e-01,6.448e-01
8.902e-01,5.798e-01
8.920e-01,5.906e-01
8.939e-01,7.694e-01
8.957e-01,8.561e-01
8.976e-01,8.236e-01
8.994e-01,8.452e-01
9.012e-01,8.615e-01
9.031e-01,1.002e+00
9.049e-01,1.252e+00
9.068e-01,1.111e+00
9.086e-01,1.187e+00
9.105e-01,1.376e+00
9.123e-01,1.560e+00
9.142e-01,1.485e+00
9.160e-01,1.777e+00
9.179e-01,1.848e+00
9.197e-01,2.108e+00
9.215e-01,2.156e+00
9.234e-01,2.400e+00
9.252e-01,2.888e+00
9.271e-01,2.585e+00
9.289e-01,2.910e+00
9.308e-01,3.468e+00
9.326e-01,3.814e+00
9.345e-01,3.939e+00
9.363e-01,4.335e+00
9.382e-01,4.681e+00
9.400e-01,5.191e+00
9.419e-01,5.592e+00
9.437e-01,6.323e+00
9.455e-01,6.778e+00
9.474e-01,7.716e+00
9.492e-01,8.436e+00
9.511e-01,9.444e+00
9.529e-01,1.027e+01
9.548e-01,1.190e+01
9.566e-01,1.255e+01
9.585e-01,1.382e+01
9.603e-01,1.539e+01
9.622e-01,1.696e+01
9.640e-01,1.892e+01
9.659e-01,2.050e+01
9.677e-01,2.225e+01
9.695e-01,2.359e+01
9.714e-01,2.572e+01
9.732e-01,2.679e+01
9.751e-01,2.746e+01
9.769e-01,2.845e+01
9.788e-01,2.848e+01
9.806e-01,2.726e+01
9.825e-01,2.489e+01
9.843e-01,2.263e+01
9.862e-01,1.883e+01
9.880e-01,1.414e+01
9.898e-01,9.211e+00
9.917e-01,5.294e+00
9.935e-01,2.454e+00
9.954e-01,8.615e-01
9.972e-01,8.127e-02
9.991e-01,0.000e+00


==> anc/03_results/weak_zap/elliptical_beam/0_0225.csv <==
transmittance,probability_density
6.644e-01,5.945e-03
6.661e-01,0.000e+00
6.678e-01,0.000e+00
6.694e-01,0.000e+00
6.711e-01,0.000e+00
6.728e-01,0.000e+00
6.745e-01,0.000e+00
6.762e-01,0.000e+00
6.778e-01,5.945e-03
6.795e-01,0.000e+00
6.812e-01,0.000e+00
6.829e-01,0.000e+00
6.846e-01,5.945e-03
6.863e-01,0.000e+00
6.879e-01,0.000e+00
6.896e-01,5.945e-03
6.913e-01,5.945e-03
6.930e-01,0.000e+00
6.947e-01,0.000e+00
6.963e-01,0.000e+00
6.980e-01,0.000e+00
6.997e-01,5.945e-03
7.014e-01,0.000e+00
7.031e-01,0.000e+00
7.048e-01,0.000e+00
7.064e-01,0.000e+00
7.081e-01,0.000e+00
7.098e-01,0.000e+00
7.115e-01,5.945e-03
7.132e-01,0.000e+00
7.149e-01,5.945e-03
7.165e-01,0.000e+00
7.182e-01,5.945e-03
7.199e-01,0.000e+00
7.216e-01,1.189e-02
7.233e-01,0.000e+00
7.249e-01,5.945e-03
7.266e-01,5.945e-03
7.283e-01,0.000e+00
7.300e-01,0.000e+00
7.317e-01,0.000e+00
7.334e-01,0.000e+00
7.350e-01,0.000e+00
7.367e-01,5.945e-03
7.384e-01,5.945e-03
7.401e-01,0.000e+00
7.418e-01,0.000e+00
7.435e-01,0.000e+00
7.451e-01,5.945e-03
7.468e-01,0.000e+00
7.485e-01,5.945e-03
7.502e-01,0.000e+00
7.519e-01,0.000e+00
7.535e-01,0.000e+00
7.552e-01,0.000e+00
7.569e-01,0.000e+00
7.586e-01,0.000e+00
7.603e-01,0.000e+00
7.620e-01,0.000e+00
7.636e-01,5.945e-03
7.653e-01,5.945e-03
7.670e-01,1.189e-02
7.687e-01,1.189e-02
7.704e-01,5.945e-03
7.721e-01,0.000e+00
7.737e-01,5.945e-03
7.754e-01,5.945e-03
7.771e-01,1.189e-02
7.788e-01,5.945e-03
7.805e-01,5.945e-03
7.821e-01,5.945e-03
7.838e-01,5.945e-03
7.855e-01,0.000e+00
7.872e-01,5.945e-03
7.889e-01,2.378e-02
7.906e-01,1.189e-02
7.922e-01,2.378e-02
7.939e-01,0.000e+00
7.956e-01,0.000e+00
7.973e-01,1.783e-02
7.990e-01,3.567e-02
8.007e-01,2.378e-02
8.023e-01,5.945e-03
8.040e-01,1.783e-02
8.057e-01,2.972e-02
8.074e-01,1.783e-02
8.091e-01,1.783e-02
8.107e-01,1.783e-02
8.124e-01,1.189e-02
8.141e-01,2.972e-02
8.158e-01,4.161e-02
8.175e-01,1.189e-02
8.192e-01,2.972e-02
8.208e-01,3.567e-02
8.225e-01,2.972e-02
8.242e-01,1.783e-02
8.259e-01,3.567e-02
8.276e-01,3.567e-02
8.292e-01,3.567e-02
8.309e-01,5.350e-02
8.326e-01,4.756e-02
8.343e-01,5.945e-02
8.360e-01,4.161e-02
8.377e-01,5.350e-02
8.393e-01,8.323e-02
8.410e-01,7.134e-02
8.427e-01,8.917e-02
8.444e-01,7.728e-02
8.461e-01,9.512e-02
8.478e-01,6.539e-02
8.494e-01,1.665e-01
8.511e-01,6.539e-02
8.528e-01,1.130e-01
8.545e-01,1.011e-01
8.562e-01,8.323e-02
8.578e-01,1.130e-01
8.595e-01,8.917e-02
8.612e-01,8.917e-02
8.629e-01,1.605e-01
8.646e-01,1.189e-01
8.663e-01,1.605e-01
8.679e-01,1.843e-01
8.696e-01,1.962e-01
8.713e-01,1.427e-01
8.730e-01,2.081e-01
8.747e-01,1.843e-01
8.764e-01,1.962e-01
8.780e-01,1.902e-01
8.797e-01,2.437e-01
8.814e-01,2.259e-01
8.831e-01,2.675e-01
8.848e-01,2.021e-01
8.864e-01,3.864e-01
8.881e-01,3.745e-01
8.898e-01,4.043e-01
8.915e-01,3.626e-01
8.932e-01,4.102e-01
8.949e-01,4.102e-01
8.965e-01,4.637e-01
8.982e-01,5.291e-01
8.999e-01,5.945e-01
9.016e-01,6.123e-01
9.033e-01,5.707e-01
9.050e-01,6.123e-01
9.066e-01,7.610e-01
9.083e-01,6.302e-01
9.100e-01,8.501e-01
9.117e-01,7.966e-01
9.134e-01,8.799e-01
9.150e-01,9.512e-01
9.167e-01,1.017e+00
9.184e-01,1.243e+00
9.201e-01,1.284e+00
9.218e-01,1.284e+00
9.235e-01,1.457e+00
9.251e-01,1.308e+00
9.268e-01,1.688e+00
9.285e-01,1.819e+00
9.302e-01,1.742e+00
9.319e-01,2.087e+00
9.336e-01,2.105e+00
9.352e-01,2.533e+00
9.369e-01,2.836e+00
9.386e-01,2.889e+00
9.403e-01,3.282e+00
9.420e-01,3.728e+00
9.436e-01,3.698e+00
9.453e-01,4.405e+00
9.470e-01,4.815e+00
9.487e-01,4.940e+00
9.504e-01,5.624e+00
9.521e-01,6.046e+00
9.537e-01,7.146e+00
9.554e-01,7.728e+00
9.571e-01,8.602e+00
9.588e-01,9.696e+00
9.605e-01,1.053e+01
9.621e-01,1.210e+01
9.638e-01,1.348e+01
9.655e-01,1.536e+01
9.672e-01,1.691e+01
9.689e-01,1.922e+01
9.706e-01,2.094e+01
9.722e-01,2.333e+01
9.739e-01,2.543e+01
9.756e-01,2.790e+01
9.773e-01,2.984e+01
9.790e-01,3.225e+01
9.807e-01,3.374e+01
9.823e-01,3.464e+01
9.840e-01,3.509e+01
9.857e-01,3.363e+01
9.874e-01,2.969e+01
9.891e-01,2.603e+01
9.907e-01,2.020e+01
9.924e-01,1.345e+01
9.941e-01,7.021e+00
9.958e-01,2.586e+00
9.975e-01,4.459e-01
9.992e-01,5.945e-03


==> anc/03_results/weak_zap/elliptical_beam/0_02325.csv <==
transmittance,probability_density
6.923e-01,0.000e+00
6.939e-01,0.000e+00
6.954e-01,0.000e+00
6.969e-01,0.000e+00
6.985e-01,0.000e+00
7.000e-01,0.000e+00
7.016e-01,0.000e+00
7.031e-01,0.000e+00
7.047e-01,0.000e+00
7.062e-01,0.000e+00
7.077e-01,0.000e+00
7.093e-01,0.000e+00
7.108e-01,0.000e+00
7.124e-01,0.000e+00
7.139e-01,0.000e+00
7.155e-01,0.000e+00
7.170e-01,0.000e+00
7.185e-01,0.000e+00
7.201e-01,0.000e+00
7.216e-01,0.000e+00
7.232e-01,0.000e+00
7.247e-01,0.000e+00
7.262e-01,6.485e-03
7.278e-01,0.000e+00
7.293e-01,0.000e+00
7.309e-01,0.000e+00
7.324e-01,0.000e+00
7.340e-01,0.000e+00
7.355e-01,0.000e+00
7.370e-01,0.000e+00
7.386e-01,6.485e-03
7.401e-01,6.485e-03
7.417e-01,0.000e+00
7.432e-01,1.297e-02
7.448e-01,0.000e+00
7.463e-01,6.485e-03
7.478e-01,6.485e-03
7.494e-01,0.000e+00
7.509e-01,0.000e+00
7.525e-01,0.000e+00
7.540e-01,0.000e+00
7.555e-01,0.000e+00
7.571e-01,0.000e+00
7.586e-01,1.297e-02
7.602e-01,0.000e+00
7.617e-01,0.000e+00
7.633e-01,0.000e+00
7.648e-01,0.000e+00
7.663e-01,0.000e+00
7.679e-01,0.000e+00
7.694e-01,0.000e+00
7.710e-01,1.297e-02
7.725e-01,0.000e+00
7.741e-01,0.000e+00
7.756e-01,6.485e-03
7.771e-01,0.000e+00
7.787e-01,6.485e-03
7.802e-01,0.000e+00
7.818e-01,0.000e+00
7.833e-01,6.485e-03
7.849e-01,6.485e-03
7.864e-01,0.000e+00
7.879e-01,0.000e+00
7.895e-01,6.485e-03
7.910e-01,1.945e-02
7.926e-01,6.485e-03
7.941e-01,0.000e+00
7.956e-01,6.485e-03
7.972e-01,0.000e+00
7.987e-01,0.000e+00
8.003e-01,6.485e-03
8.018e-01,1.945e-02
8.034e-01,6.485e-03
8.049e-01,3.242e-02
8.064e-01,1.297e-02
8.080e-01,1.297e-02
8.095e-01,6.485e-03
8.111e-01,6.485e-03
8.126e-01,0.000e+00
8.142e-01,6.485e-03
8.157e-01,6.485e-03
8.172e-01,1.297e-02
8.188e-01,1.297e-02
8.203e-01,2.594e-02
8.219e-01,0.000e+00
8.234e-01,1.945e-02
8.250e-01,3.242e-02
8.265e-01,1.945e-02
8.280e-01,6.485e-03
8.296e-01,1.297e-02
8.311e-01,1.945e-02
8.327e-01,3.242e-02
8.342e-01,4.539e-02
8.357e-01,6.485e-03
8.373e-01,2.594e-02
8.388e-01,4.539e-02
8.404e-01,1.945e-02
8.419e-01,3.242e-02
8.435e-01,6.485e-03
8.450e-01,3.242e-02
8.465e-01,3.891e-02
8.481e-01,5.188e-02
8.496e-01,2.594e-02
8.512e-01,3.242e-02
8.527e-01,5.188e-02
8.543e-01,7.782e-02
8.558e-01,4.539e-02
8.573e-01,5.836e-02
8.589e-01,7.133e-02
8.604e-01,5.836e-02
8.620e-01,3.891e-02
8.635e-01,9.078e-02
8.651e-01,4.539e-02
8.666e-01,9.078e-02
8.681e-01,6.485e-02
8.697e-01,4.539e-02
8.712e-01,7.133e-02
8.728e-01,9.078e-02
8.743e-01,1.167e-01
8.758e-01,1.102e-01
8.774e-01,1.362e-01
8.789e-01,1.038e-01
8.805e-01,1.491e-01
8.820e-01,8.430e-02
8.836e-01,1.232e-01
8.851e-01,1.881e-01
8.866e-01,1.751e-01
8.882e-01,1.556e-01
8.897e-01,1.881e-01
8.913e-01,1.945e-01
8.928e-01,2.334e-01
8.944e-01,2.334e-01
8.959e-01,1.556e-01
8.974e-01,2.399e-01
8.990e-01,2.334e-01
9.005e-01,3.113e-01
9.021e-01,3.048e-01
9.036e-01,3.826e-01
9.052e-01,2.853e-01
9.067e-01,3.761e-01
9.082e-01,4.020e-01
9.098e-01,4.799e-01
9.113e-01,4.799e-01
9.129e-01,4.215e-01
9.144e-01,5.188e-01
9.159e-01,5.706e-01
9.175e-01,6.225e-01
9.190e-01,7.911e-01
9.206e-01,7.068e-01
9.221e-01,7.263e-01
9.237e-01,8.754e-01
9.252e-01,8.430e-01
9.267e-01,8.884e-01
9.283e-01,1.025e+00
9.298e-01,9.857e-01
9.314e-01,1.128e+00
9.329e-01,1.115e+00
9.345e-01,1.381e+00
9.360e-01,1.543e+00
9.375e-01,1.576e+00
9.391e-01,1.796e+00
9.406e-01,1.887e+00
9.422e-01,2.088e+00
9.437e-01,2.270e+00
9.452e-01,2.607e+00
9.468e-01,2.672e+00
9.483e-01,3.119e+00
9.499e-01,3.495e+00
9.514e-01,3.314e+00
9.530e-01,4.183e+00
9.545e-01,4.792e+00
9.560e-01,4.909e+00
9.576e-01,5.577e+00
9.591e-01,6.310e+00
9.607e-01,6.848e+00
9.622e-01,7.360e+00
9.638e-01,9.078e+00
9.653e-01,9.824e+00
9.668e-01,1.083e+01
9.684e-01,1.215e+01
9.699e-01,1.359e+01
9.715e-01,1.598e+01
9.730e-01,1.804e+01
9.746e-01,2.076e+01
9.761e-01,2.374e+01
9.776e-01,2.596e+01
9.792e-01,3.060e+01
9.807e-01,3.378e+01
9.823e-01,3.659e+01
9.838e-01,3.967e+01
9.853e-01,4.288e+01
9.869e-01,4.268e+01
9.884e-01,4.366e+01
9.900e-01,4.148e+01
9.915e-01,3.543e+01
9.931e-01,2.767e+01
9.946e-01,1.762e+01
9.961e-01,8.177e+00
9.977e-01,1.667e+00
9.992e-01,3.242e-02


==> anc/03_results/weak_zap/elliptical_beam/0_024.csv <==
transmittance,probability_density
7.153e-01,0.000e+00
7.168e-01,0.000e+00
7.182e-01,0.000e+00
7.196e-01,0.000e+00
7.211e-01,0.000e+00
7.225e-01,0.000e+00
7.239e-01,0.000e+00
7.253e-01,0.000e+00
7.268e-01,0.000e+00
7.282e-01,0.000e+00
7.296e-01,0.000e+00
7.310e-01,0.000e+00
7.325e-01,0.000e+00
7.339e-01,0.000e+00
7.353e-01,0.000e+00
7.368e-01,0.000e+00
7.382e-01,0.000e+00
7.396e-01,0.000e+00
7.410e-01,0.000e+00
7.425e-01,0.000e+00
7.439e-01,0.000e+00
7.453e-01,0.000e+00
7.467e-01,0.000e+00
7.482e-01,0.000e+00
7.496e-01,0.000e+00
7.510e-01,0.000e+00
7.524e-01,7.010e-03
7.539e-01,0.000e+00
7.553e-01,0.000e+00
7.567e-01,0.000e+00
7.582e-01,0.000e+00
7.596e-01,0.000e+00
7.610e-01,7.010e-03
7.624e-01,0.000e+00
7.639e-01,0.000e+00
7.653e-01,0.000e+00
7.667e-01,0.000e+00
7.681e-01,7.010e-03
7.696e-01,0.000e+00
7.710e-01,0.000e+00
7.724e-01,0.000e+00
7.738e-01,0.000e+00
7.753e-01,0.000e+00
7.767e-01,1.402e-02
7.781e-01,0.000e+00
7.796e-01,0.000e+00
7.810e-01,0.000e+00
7.824e-01,0.000e+00
7.838e-01,0.000e+00
7.853e-01,0.000e+00
7.867e-01,0.000e+00
7.881e-01,0.000e+00
7.895e-01,0.000e+00
7.910e-01,0.000e+00
7.924e-01,0.000e+00
7.938e-01,0.000e+00
7.953e-01,7.010e-03
7.967e-01,0.000e+00
7.981e-01,0.000e+00
7.995e-01,0.000e+00
8.010e-01,0.000e+00
8.024e-01,0.000e+00
8.038e-01,1.402e-02
8.052e-01,7.010e-03
8.067e-01,7.010e-03
8.081e-01,0.000e+00
8.095e-01,7.010e-03
8.109e-01,0.000e+00
8.124e-01,7.010e-03
8.138e-01,7.010e-03
8.152e-01,1.402e-02
8.167e-01,0.000e+00
8.181e-01,7.010e-03
8.195e-01,7.010e-03
8.209e-01,0.000e+00
8.224e-01,7.010e-03
8.238e-01,7.010e-03
8.252e-01,2.103e-02
8.266e-01,0.000e+00
8.281e-01,0.000e+00
8.295e-01,7.010e-03
8.309e-01,2.804e-02
8.323e-01,2.103e-02
8.338e-01,0.000e+00
8.352e-01,1.402e-02
8.366e-01,0.000e+00
8.381e-01,1.402e-02
8.395e-01,2.103e-02
8.409e-01,7.010e-03
8.423e-01,0.000e+00
8.438e-01,1.402e-02
8.452e-01,0.000e+00
8.466e-01,1.402e-02
8.480e-01,2.103e-02
8.495e-01,7.010e-03
8.509e-01,7.010e-03
8.523e-01,1.402e-02
8.538e-01,1.402e-02
8.552e-01,2.103e-02
8.566e-01,2.103e-02
8.580e-01,0.000e+00
8.595e-01,2.804e-02
8.609e-01,4.907e-02
8.623e-01,2.804e-02
8.637e-01,4.206e-02
8.652e-01,1.402e-02
8.666e-01,7.010e-02
8.680e-01,1.402e-02
8.694e-01,3.505e-02
8.709e-01,2.103e-02
8.723e-01,4.206e-02
8.737e-01,4.907e-02
8.752e-01,2.103e-02
8.766e-01,9.112e-02
8.780e-01,2.804e-02
8.794e-01,6.309e-02
8.809e-01,7.711e-02
8.823e-01,5.608e-02
8.837e-01,5.608e-02
8.851e-01,7.711e-02
8.866e-01,4.907e-02
8.880e-01,1.051e-01
8.894e-01,7.711e-02
8.908e-01,1.472e-01
8.923e-01,1.682e-01
8.937e-01,1.542e-01
8.951e-01,1.332e-01
8.966e-01,1.192e-01
8.980e-01,1.472e-01
8.994e-01,7.711e-02
9.008e-01,1.682e-01
9.023e-01,1.963e-01
9.037e-01,2.103e-01
9.051e-01,1.612e-01
9.065e-01,1.402e-01
9.080e-01,1.822e-01
9.094e-01,3.084e-01
9.108e-01,2.734e-01
9.123e-01,2.594e-01
9.137e-01,2.523e-01
9.151e-01,2.523e-01
9.165e-01,3.925e-01
9.180e-01,3.785e-01
9.194e-01,4.486e-01
9.208e-01,5.257e-01
9.222e-01,3.645e-01
9.237e-01,3.785e-01
9.251e-01,5.047e-01
9.265e-01,6.869e-01
9.279e-01,5.397e-01
9.294e-01,5.117e-01
9.308e-01,6.939e-01
9.322e-01,8.411e-01
9.337e-01,7.711e-01
9.351e-01,8.482e-01
9.365e-01,7.781e-01
9.379e-01,1.023e+00
9.394e-01,9.253e-01
9.408e-01,1.129e+00
9.422e-01,1.381e+00
9.436e-01,1.325e+00
9.451e-01,1.423e+00
9.465e-01,1.731e+00
9.479e-01,1.654e+00
9.493e-01,1.942e+00
9.508e-01,2.159e+00
9.522e-01,2.159e+00
9.536e-01,2.425e+00
9.551e-01,2.748e+00
9.565e-01,3.273e+00
9.579e-01,3.512e+00
9.593e-01,3.442e+00
9.608e-01,4.507e+00
9.622e-01,5.236e+00
9.636e-01,5.138e+00
9.650e-01,5.881e+00
9.665e-01,6.631e+00
9.679e-01,7.290e+00
9.693e-01,8.797e+00
9.708e-01,9.771e+00
9.722e-01,1.107e+01
9.736e-01,1.272e+01
9.750e-01,1.523e+01
9.765e-01,1.719e+01
9.779e-01,2.021e+01
9.793e-01,2.324e+01
9.807e-01,2.690e+01
9.822e-01,3.071e+01
9.836e-01,3.493e+01
9.850e-01,4.031e+01
9.864e-01,4.533e+01
9.879e-01,4.947e+01
9.893e-01,5.341e+01
9.907e-01,5.648e+01
9.922e-01,5.369e+01
9.936e-01,4.783e+01
9.950e-01,3.586e+01
9.964e-01,2.054e+01
9.979e-01,6.302e+00
9.993e-01,4.206e-01


==> anc/03_results/weak_zap/elliptical_beam/0_02475.csv <==
transmittance,probability_density
7.377e-01,0.000e+00
7.391e-01,0.000e+00
7.404e-01,0.000e+00
7.417e-01,0.000e+00
7.430e-01,0.000e+00
7.443e-01,0.000e+00
7.456e-01,7.608e-03
7.470e-01,0.000e+00
7.483e-01,0.000e+00
7.496e-01,0.000e+00
7.509e-01,0.000e+00
7.522e-01,0.000e+00
7.535e-01,0.000e+00
7.548e-01,0.000e+00
7.562e-01,0.000e+00
7.575e-01,0.000e+00
7.588e-01,0.000e+00
7.601e-01,0.000e+00
7.614e-01,0.000e+00
7.627e-01,0.000e+00
7.640e-01,7.608e-03
7.654e-01,0.000e+00
7.667e-01,0.000e+00
7.680e-01,0.000e+00
7.693e-01,0.000e+00
7.706e-01,0.000e+00
7.719e-01,0.000e+00
7.732e-01,0.000e+00
7.746e-01,0.000e+00
7.759e-01,0.000e+00
7.772e-01,0.000e+00
7.785e-01,0.000e+00
7.798e-01,0.000e+00
7.811e-01,0.000e+00
7.824e-01,0.000e+00
7.838e-01,7.608e-03
7.851e-01,0.000e+00
7.864e-01,0.000e+00
7.877e-01,7.608e-03
7.890e-01,0.000e+00
7.903e-01,0.000e+00
7.916e-01,0.000e+00
7.930e-01,0.000e+00
7.943e-01,0.000e+00
7.956e-01,0.000e+00
7.969e-01,0.000e+00
7.982e-01,0.000e+00
7.995e-01,0.000e+00
8.008e-01,7.608e-03
8.022e-01,0.000e+00
8.035e-01,0.000e+00
8.048e-01,0.000e+00
8.061e-01,0.000e+00
8.074e-01,0.000e+00
8.087e-01,0.000e+00
8.100e-01,0.000e+00
8.114e-01,0.000e+00
8.127e-01,0.000e+00
8.140e-01,0.000e+00
8.153e-01,0.000e+00
8.166e-01,0.000e+00
8.179e-01,7.608e-03
8.193e-01,7.608e-03
8.206e-01,7.608e-03
8.219e-01,0.000e+00
8.232e-01,7.608e-03
8.245e-01,0.000e+00
8.258e-01,7.608e-03
8.271e-01,1.522e-02
8.285e-01,0.000e+00
8.298e-01,7.608e-03
8.311e-01,1.522e-02
8.324e-01,0.000e+00
8.337e-01,1.522e-02
8.350e-01,7.608e-03
8.363e-01,1.522e-02
8.377e-01,7.608e-03
8.390e-01,1.522e-02
8.403e-01,7.608e-03
8.416e-01,0.000e+00
8.429e-01,0.000e+00
8.442e-01,0.000e+00
8.455e-01,0.000e+00
8.469e-01,7.608e-03
8.482e-01,1.522e-02
8.495e-01,7.608e-03
8.508e-01,0.000e+00
8.521e-01,7.608e-03
8.534e-01,0.000e+00
8.547e-01,7.608e-03
8.561e-01,1.522e-02
8.574e-01,0.000e+00
8.587e-01,1.522e-02
8.600e-01,7.608e-03
8.613e-01,0.000e+00
8.626e-01,0.000e+00
8.639e-01,7.608e-03
8.653e-01,7.608e-03
8.666e-01,1.522e-02
8.679e-01,7.608e-03
8.692e-01,7.608e-03
8.705e-01,7.608e-03
8.718e-01,7.608e-03
8.731e-01,2.282e-02
8.745e-01,2.282e-02
8.758e-01,3.043e-02
8.771e-01,3.043e-02
8.784e-01,2.282e-02
8.797e-01,3.804e-02
8.810e-01,3.043e-02
8.823e-01,2.282e-02
8.837e-01,2.282e-02
8.850e-01,2.282e-02
8.863e-01,3.804e-02
8.876e-01,1.522e-02
8.889e-01,3.043e-02
8.902e-01,6.087e-02
8.916e-01,3.043e-02
8.929e-01,3.804e-02
8.942e-01,6.087e-02
8.955e-01,3.043e-02
8.968e-01,5.326e-02
8.981e-01,6.847e-02
8.994e-01,7.608e-02
9.008e-01,4.565e-02
9.021e-01,1.293e-01
9.034e-01,9.130e-02
9.047e-01,5.326e-02
9.060e-01,9.130e-02
9.073e-01,1.522e-01
9.086e-01,2.282e-02
9.100e-01,1.978e-01
9.113e-01,8.369e-02
9.126e-01,1.141e-01
9.139e-01,1.141e-01
9.152e-01,1.217e-01
9.165e-01,1.522e-01
9.178e-01,1.978e-01
9.192e-01,1.293e-01
9.205e-01,2.206e-01
9.218e-01,1.902e-01
9.231e-01,1.826e-01
9.244e-01,2.815e-01
9.257e-01,2.435e-01
9.270e-01,2.891e-01
9.284e-01,2.587e-01
9.297e-01,2.359e-01
9.310e-01,4.261e-01
9.323e-01,4.337e-01
9.336e-01,4.261e-01
9.349e-01,4.945e-01
9.362e-01,4.108e-01
9.376e-01,5.174e-01
9.389e-01,5.782e-01
9.402e-01,7.456e-01
9.415e-01,6.543e-01
9.428e-01,8.445e-01
9.441e-01,7.532e-01
9.454e-01,8.141e-01
9.468e-01,9.206e-01
9.481e-01,9.434e-01
9.494e-01,1.255e+00
9.507e-01,1.248e+00
9.520e-01,1.385e+00
9.533e-01,1.674e+00
9.546e-01,1.727e+00
9.560e-01,1.742e+00
9.573e-01,1.849e+00
9.586e-01,1.932e+00
9.599e-01,2.465e+00
9.612e-01,2.998e+00
9.625e-01,3.127e+00
9.639e-01,3.355e+00
9.652e-01,3.713e+00
9.665e-01,4.010e+00
9.678e-01,4.375e+00
9.691e-01,5.234e+00
9.704e-01,5.645e+00
9.717e-01,6.870e+00
9.731e-01,7.608e+00
9.744e-01,8.673e+00
9.757e-01,1.013e+01
9.770e-01,1.153e+01
9.783e-01,1.386e+01
9.796e-01,1.656e+01
9.809e-01,1.953e+01
9.823e-01,2.220e+01
9.836e-01,2.609e+01
9.849e-01,3.059e+01
9.862e-01,3.778e+01
9.875e-01,4.405e+01
9.888e-01,5.233e+01
9.901e-01,5.953e+01
9.915e-01,6.697e+01
9.928e-01,7.139e+01
9.941e-01,7.066e+01
9.954e-01,6.171e+01
9.967e-01,4.254e+01
9.980e-01,1.727e+01
9.993e-01,1.453e+00


==> anc/03_results/weak_zap/elliptical_beam/0_0255.csv <==
transmittance,probability_density
7.566e-01,0.000e+00
7.578e-01,8.198e-03
7.590e-01,0.000e+00
7.603e-01,0.000e+00
7.615e-01,0.000e+00
7.627e-01,0.000e+00
7.639e-01,0.000e+00
7.651e-01,0.000e+00
7.664e-01,0.000e+00
7.676e-01,0.000e+00
7.688e-01,0.000e+00
7.700e-01,8.198e-03
7.712e-01,0.000e+00
7.725e-01,0.000e+00
7.737e-01,0.000e+00
7.749e-01,0.000e+00
7.761e-01,0.000e+00
7.773e-01,0.000e+00
7.786e-01,0.000e+00
7.798e-01,0.000e+00
7.810e-01,0.000e+00
7.822e-01,0.000e+00
7.834e-01,0.000e+00
7.847e-01,0.000e+00
7.859e-01,0.000e+00
7.871e-01,0.000e+00
7.883e-01,0.000e+00
7.895e-01,0.000e+00
7.908e-01,0.000e+00
7.920e-01,0.000e+00
7.932e-01,0.000e+00
7.944e-01,0.000e+00
7.956e-01,0.000e+00
7.969e-01,8.198e-03
7.981e-01,0.000e+00
7.993e-01,0.000e+00
8.005e-01,0.000e+00
8.017e-01,8.198e-03
8.030e-01,0.000e+00
8.042e-01,0.000e+00
8.054e-01,0.000e+00
8.066e-01,0.000e+00
8.078e-01,0.000e+00
8.091e-01,0.000e+00
8.103e-01,0.000e+00
8.115e-01,0.000e+00
8.127e-01,0.000e+00
8.139e-01,0.000e+00
8.152e-01,0.000e+00
8.164e-01,0.000e+00
8.176e-01,0.000e+00
8.188e-01,8.198e-03
8.200e-01,0.000e+00
8.213e-01,8.198e-03
8.225e-01,1.640e-02
8.237e-01,0.000e+00
8.249e-01,0.000e+00
8.261e-01,0.000e+00
8.274e-01,0.000e+00
8.286e-01,0.000e+00
8.298e-01,0.000e+00
8.310e-01,0.000e+00
8.322e-01,0.000e+00
8.335e-01,0.000e+00
8.347e-01,0.000e+00
8.359e-01,0.000e+00
8.371e-01,0.000e+00
8.383e-01,8.198e-03
8.396e-01,8.198e-03
8.408e-01,0.000e+00
8.420e-01,0.000e+00
8.432e-01,8.198e-03
8.444e-01,1.640e-02
8.457e-01,8.198e-03
8.469e-01,0.000e+00
8.481e-01,0.000e+00
8.493e-01,1.640e-02
8.505e-01,8.198e-03
8.518e-01,1.640e-02
8.530e-01,0.000e+00
8.542e-01,8.198e-03
8.554e-01,0.000e+00
8.566e-01,0.000e+00
8.579e-01,0.000e+00
8.591e-01,8.198e-03
8.603e-01,8.198e-03
8.615e-01,8.198e-03
8.627e-01,1.640e-02
8.640e-01,0.000e+00
8.652e-01,0.000e+00
8.664e-01,8.198e-03
8.676e-01,8.198e-03
8.688e-01,8.198e-03
8.701e-01,0.000e+00
8.713e-01,8.198e-03
8.725e-01,8.198e-03
8.737e-01,0.000e+00
8.749e-01,8.198e-03
8.762e-01,1.640e-02
8.774e-01,8.198e-03
8.786e-01,0.000e+00
8.798e-01,8.198e-03
8.810e-01,1.640e-02
8.823e-01,1.640e-02
8.835e-01,1.640e-02
8.847e-01,8.198e-03
8.859e-01,1.640e-02
8.871e-01,4.919e-02
8.884e-01,1.640e-02
8.896e-01,2.459e-02
8.908e-01,5.738e-02
8.920e-01,2.459e-02
8.932e-01,3.279e-02
8.945e-01,8.198e-03
8.957e-01,3.279e-02
8.969e-01,1.640e-02
8.981e-01,7.378e-02
8.993e-01,5.738e-02
9.006e-01,4.099e-02
9.018e-01,4.099e-02
9.030e-01,3.279e-02
9.042e-01,5.738e-02
9.054e-01,5.738e-02
9.067e-01,8.198e-02
9.079e-01,4.919e-02
9.091e-01,9.837e-02
9.103e-01,5.738e-02
9.115e-01,3.279e-02
9.128e-01,8.198e-02
9.140e-01,5.738e-02
9.152e-01,4.919e-02
9.164e-01,1.148e-01
9.176e-01,8.198e-02
9.189e-01,4.099e-02
9.201e-01,1.476e-01
9.213e-01,1.394e-01
9.225e-01,1.312e-01
9.237e-01,1.967e-01
9.250e-01,1.230e-01
9.262e-01,1.558e-01
9.274e-01,2.131e-01
9.286e-01,2.295e-01
9.298e-01,1.558e-01
9.311e-01,2.049e-01
9.323e-01,1.722e-01
9.335e-01,2.377e-01
9.347e-01,3.279e-01
9.359e-01,2.459e-01
9.372e-01,3.525e-01
9.384e-01,3.361e-01
9.396e-01,3.361e-01
9.408e-01,3.525e-01
9.421e-01,4.345e-01
9.433e-01,3.935e-01
9.445e-01,4.837e-01
9.457e-01,4.837e-01
9.469e-01,6.148e-01
9.482e-01,5.493e-01
9.494e-01,6.066e-01
9.506e-01,7.624e-01
9.518e-01,6.968e-01
9.530e-01,9.100e-01
9.543e-01,1.033e+00
9.555e-01,9.182e-01
9.567e-01,1.066e+00
9.579e-01,1.394e+00
9.591e-01,1.443e+00
9.604e-01,1.336e+00
9.616e-01,1.689e+00
9.628e-01,2.049e+00
9.640e-01,2.066e+00
9.652e-01,2.394e+00
9.665e-01,2.287e+00
9.677e-01,3.025e+00
9.689e-01,3.123e+00
9.701e-01,3.615e+00
9.713e-01,3.960e+00
9.726e-01,4.533e+00
9.738e-01,5.124e+00
9.750e-01,5.796e+00
9.762e-01,7.099e+00
9.774e-01,7.935e+00
9.787e-01,9.296e+00
9.799e-01,1.067e+01
9.811e-01,1.304e+01
9.823e-01,1.504e+01
9.835e-01,1.807e+01
9.848e-01,2.200e+01
9.860e-01,2.655e+01
9.872e-01,3.219e+01
9.884e-01,3.862e+01
9.896e-01,4.758e+01
9.909e-01,5.647e+01
9.921e-01,6.875e+01
9.933e-01,8.132e+01
9.945e-01,9.059e+01
9.957e-01,9.232e+01
9.970e-01,7.782e+01
9.982e-01,4.005e+01
9.994e-01,5.665e+00


==> anc/03_results/weak_zap/elliptical_beam/0_02625.csv <==
transmittance,probability_density
7.743e-01,0.000e+00
7.754e-01,0.000e+00
7.766e-01,0.000e+00
7.777e-01,0.000e+00
7.788e-01,0.000e+00
7.799e-01,0.000e+00
7.811e-01,0.000e+00
7.822e-01,0.000e+00
7.833e-01,0.000e+00
7.845e-01,0.000e+00
7.856e-01,0.000e+00
7.867e-01,0.000e+00
7.879e-01,0.000e+00
7.890e-01,0.000e+00
7.901e-01,0.000e+00
7.913e-01,0.000e+00
7.924e-01,0.000e+00
7.935e-01,0.000e+00
7.947e-01,0.000e+00
7.958e-01,0.000e+00
7.969e-01,0.000e+00
7.981e-01,0.000e+00
7.992e-01,0.000e+00
8.003e-01,0.000e+00
8.014e-01,0.000e+00
8.026e-01,0.000e+00
8.037e-01,0.000e+00
8.048e-01,0.000e+00
8.060e-01,0.000e+00
8.071e-01,0.000e+00
8.082e-01,0.000e+00
8.094e-01,0.000e+00
8.105e-01,0.000e+00
8.116e-01,0.000e+00
8.128e-01,0.000e+00
8.139e-01,8.840e-03
8.150e-01,0.000e+00
8.162e-01,0.000e+00
8.173e-01,0.000e+00
8.184e-01,0.000e+00
8.195e-01,0.000e+00
8.207e-01,0.000e+00
8.218e-01,0.000e+00
8.229e-01,0.000e+00
8.241e-01,0.000e+00
8.252e-01,0.000e+00
8.263e-01,0.000e+00
8.275e-01,0.000e+00
8.286e-01,0.000e+00
8.297e-01,0.000e+00
8.309e-01,0.000e+00
8.320e-01,0.000e+00
8.331e-01,0.000e+00
8.343e-01,0.000e+00
8.354e-01,0.000e+00
8.365e-01,0.000e+00
8.376e-01,0.000e+00
8.388e-01,0.000e+00
8.399e-01,0.000e+00
8.410e-01,0.000e+00
8.422e-01,0.000e+00
8.433e-01,0.000e+00
8.444e-01,8.840e-03
8.456e-01,0.000e+00
8.467e-01,0.000e+00
8.478e-01,0.000e+00
8.490e-01,0.000e+00
8.501e-01,0.000e+00
8.512e-01,0.000e+00
8.524e-01,8.840e-03
8.535e-01,0.000e+00
8.546e-01,0.000e+00
8.558e-01,8.840e-03
8.569e-01,0.000e+00
8.580e-01,1.768e-02
8.591e-01,0.000e+00
8.603e-01,0.000e+00
8.614e-01,0.000e+00
8.625e-01,0.000e+00
8.637e-01,0.000e+00
8.648e-01,0.000e+00
8.659e-01,0.000e+00
8.671e-01,1.768e-02
8.682e-01,1.768e-02
8.693e-01,8.840e-03
8.705e-01,0.000e+00
8.716e-01,8.840e-03
8.727e-01,0.000e+00
8.739e-01,8.840e-03
8.750e-01,0.000e+00
8.761e-01,8.840e-03
8.772e-01,0.000e+00
8.784e-01,8.840e-03
8.795e-01,8.840e-03
8.806e-01,8.840e-03
8.818e-01,8.840e-03
8.829e-01,8.840e-03
8.840e-01,1.768e-02
8.852e-01,8.840e-03
8.863e-01,2.652e-02
8.874e-01,0.000e+00
8.886e-01,0.000e+00
8.897e-01,0.000e+00
8.908e-01,8.840e-03
8.920e-01,8.840e-03
8.931e-01,0.000e+00
8.942e-01,3.536e-02
8.953e-01,2.652e-02
8.965e-01,3.536e-02
8.976e-01,8.840e-03
8.987e-01,2.652e-02
8.999e-01,1.768e-02
9.010e-01,2.652e-02
9.021e-01,5.304e-02
9.033e-01,8.840e-03
9.044e-01,4.420e-02
9.055e-01,1.768e-02
9.067e-01,4.420e-02
9.078e-01,2.652e-02
9.089e-01,4.420e-02
9.101e-01,6.188e-02
9.112e-01,3.536e-02
9.123e-01,5.304e-02
9.135e-01,4.420e-02
9.146e-01,4.420e-02
9.157e-01,7.072e-02
9.168e-01,6.188e-02
9.180e-01,2.652e-02
9.191e-01,3.536e-02
9.202e-01,7.956e-02
9.214e-01,5.304e-02
9.225e-01,5.304e-02
9.236e-01,6.188e-02
9.248e-01,7.956e-02
9.259e-01,6.188e-02
9.270e-01,9.724e-02
9.282e-01,1.414e-01
9.293e-01,9.724e-02
9.304e-01,8.840e-02
9.316e-01,1.326e-01
9.327e-01,1.061e-01
9.338e-01,1.061e-01
9.349e-01,1.238e-01
9.361e-01,1.414e-01
9.372e-01,1.856e-01
9.383e-01,1.149e-01
9.395e-01,1.945e-01
9.406e-01,1.149e-01
9.417e-01,3.182e-01
9.429e-01,2.564e-01
9.440e-01,2.033e-01
9.451e-01,2.033e-01
9.463e-01,3.536e-01
9.474e-01,2.917e-01
9.485e-01,3.094e-01
9.497e-01,4.597e-01
9.508e-01,4.773e-01
9.519e-01,4.685e-01
9.530e-01,4.597e-01
9.542e-01,5.657e-01
9.553e-01,5.304e-01
9.564e-01,5.657e-01
9.576e-01,7.691e-01
9.587e-01,5.746e-01
9.598e-01,8.309e-01
9.610e-01,9.812e-01
9.621e-01,9.724e-01
9.632e-01,1.193e+00
9.644e-01,1.308e+00
9.655e-01,1.352e+00
9.666e-01,1.582e+00
9.678e-01,1.936e+00
9.689e-01,2.069e+00
9.700e-01,2.254e+00
9.712e-01,2.608e+00
9.723e-01,2.652e+00
9.734e-01,3.156e+00
9.745e-01,3.863e+00
9.757e-01,3.836e+00
9.768e-01,4.994e+00
9.779e-01,5.551e+00
9.791e-01,6.480e+00
9.802e-01,7.319e+00
9.813e-01,8.088e+00
9.825e-01,9.432e+00
9.836e-01,1.141e+01
9.847e-01,1.384e+01
9.859e-01,1.757e+01
9.870e-01,2.015e+01
9.881e-01,2.612e+01
9.893e-01,3.240e+01
9.904e-01,4.112e+01
9.915e-01,5.330e+01
9.926e-01,6.653e+01
9.938e-01,8.320e+01
9.949e-01,1.027e+02
9.960e-01,1.164e+02
9.972e-01,1.176e+02
9.983e-01,8.246e+01
9.994e-01,1.665e+01


==> anc/03_results/weak_zap/elliptical_beam/0_027.csv <==
transmittance,probability_density
7.898e-01,0.000e+00
7.909e-01,0.000e+00
7.919e-01,0.000e+00
7.930e-01,0.000e+00
7.940e-01,0.000e+00
7.951e-01,0.000e+00
7.961e-01,0.000e+00
7.972e-01,0.000e+00
7.982e-01,0.000e+00
7.993e-01,0.000e+00
8.003e-01,0.000e+00
8.014e-01,0.000e+00
8.024e-01,0.000e+00
8.035e-01,0.000e+00
8.046e-01,0.000e+00
8.056e-01,0.000e+00
8.067e-01,0.000e+00
8.077e-01,0.000e+00
8.088e-01,0.000e+00
8.098e-01,0.000e+00
8.109e-01,0.000e+00
8.119e-01,0.000e+00
8.130e-01,9.492e-03
8.140e-01,0.000e+00
8.151e-01,0.000e+00
8.161e-01,0.000e+00
8.172e-01,0.000e+00
8.182e-01,0.000e+00
8.193e-01,0.000e+00
8.204e-01,0.000e+00
8.214e-01,0.000e+00
8.225e-01,0.000e+00
8.235e-01,0.000e+00
8.246e-01,0.000e+00
8.256e-01,0.000e+00
8.267e-01,0.000e+00
8.277e-01,0.000e+00
8.288e-01,0.000e+00
8.298e-01,0.000e+00
8.309e-01,0.000e+00
8.319e-01,0.000e+00
8.330e-01,0.000e+00
8.341e-01,0.000e+00
8.351e-01,0.000e+00
8.362e-01,0.000e+00
8.372e-01,0.000e+00
8.383e-01,0.000e+00
8.393e-01,0.000e+00
8.404e-01,0.000e+00
8.414e-01,0.000e+00
8.425e-01,0.000e+00
8.435e-01,0.000e+00
8.446e-01,0.000e+00
8.456e-01,0.000e+00
8.467e-01,0.000e+00
8.477e-01,0.000e+00
8.488e-01,0.000e+00
8.499e-01,0.000e+00
8.509e-01,9.492e-03
8.520e-01,0.000e+00
8.530e-01,0.000e+00
8.541e-01,0.000e+00
8.551e-01,0.000e+00
8.562e-01,0.000e+00
8.572e-01,0.000e+00
8.583e-01,0.000e+00
8.593e-01,0.000e+00
8.604e-01,0.000e+00
8.614e-01,9.492e-03
8.625e-01,0.000e+00
8.636e-01,0.000e+00
8.646e-01,0.000e+00
8.657e-01,9.492e-03
8.667e-01,0.000e+00
8.678e-01,0.000e+00
8.688e-01,0.000e+00
8.699e-01,0.000e+00
8.709e-01,0.000e+00
8.720e-01,0.000e+00
8.730e-01,0.000e+00
8.741e-01,9.492e-03
8.751e-01,0.000e+00
8.762e-01,0.000e+00
8.773e-01,0.000e+00
8.783e-01,0.000e+00
8.794e-01,0.000e+00
8.804e-01,0.000e+00
8.815e-01,0.000e+00
8.825e-01,0.000e+00
8.836e-01,0.000e+00
8.846e-01,0.000e+00
8.857e-01,0.000e+00
8.867e-01,0.000e+00
8.878e-01,0.000e+00
8.888e-01,0.000e+00
8.899e-01,1.898e-02
8.909e-01,1.898e-02
8.920e-01,0.000e+00
8.931e-01,0.000e+00
8.941e-01,9.492e-03
8.952e-01,0.000e+00
8.962e-01,0.000e+00
8.973e-01,1.898e-02
8.983e-01,0.000e+00
8.994e-01,0.000e+00
9.004e-01,9.492e-03
9.015e-01,0.000e+00
9.025e-01,9.492e-03
9.036e-01,0.000e+00
9.046e-01,1.898e-02
9.057e-01,0.000e+00
9.068e-01,9.492e-03
9.078e-01,9.492e-03
9.089e-01,1.898e-02
9.099e-01,3.797e-02
9.110e-01,9.492e-03
9.120e-01,0.000e+00
9.131e-01,2.848e-02
9.141e-01,2.848e-02
9.152e-01,3.797e-02
9.162e-01,2.848e-02
9.173e-01,0.000e+00
9.183e-01,9.492e-03
9.194e-01,6.645e-02
9.205e-01,2.848e-02
9.215e-01,1.898e-02
9.226e-01,1.898e-02
9.236e-01,3.797e-02
9.247e-01,4.746e-02
9.257e-01,4.746e-02
9.268e-01,5.695e-02
9.278e-01,4.746e-02
9.289e-01,1.898e-02
9.299e-01,3.797e-02
9.310e-01,4.746e-02
9.320e-01,9.492e-02
9.331e-01,3.797e-02
9.341e-01,5.695e-02
9.352e-01,9.492e-02
9.363e-01,8.543e-02
9.373e-01,9.492e-02
9.384e-01,9.492e-02
9.394e-01,1.709e-01
9.405e-01,1.044e-01
9.415e-01,1.709e-01
9.426e-01,1.234e-01
9.436e-01,1.139e-01
9.447e-01,1.234e-01
9.457e-01,1.234e-01
9.468e-01,2.088e-01
9.478e-01,2.183e-01
9.489e-01,1.519e-01
9.500e-01,2.183e-01
9.510e-01,2.848e-01
9.521e-01,2.278e-01
9.531e-01,3.322e-01
9.542e-01,3.417e-01
9.552e-01,3.607e-01
9.563e-01,3.512e-01
9.573e-01,3.892e-01
9.584e-01,4.177e-01
9.594e-01,5.980e-01
9.605e-01,4.841e-01
9.615e-01,5.980e-01
9.626e-01,7.499e-01
9.636e-01,7.689e-01
9.647e-01,7.974e-01
9.658e-01,9.777e-01
9.668e-01,9.208e-01
9.679e-01,1.082e+00
9.689e-01,1.253e+00
9.700e-01,1.310e+00
9.710e-01,1.633e+00
9.721e-01,1.595e+00
9.731e-01,1.965e+00
9.742e-01,1.823e+00
9.752e-01,2.430e+00
9.763e-01,2.791e+00
9.773e-01,3.019e+00
9.784e-01,3.541e+00
9.795e-01,3.987e+00
9.805e-01,4.623e+00
9.816e-01,5.771e+00
9.826e-01,6.341e+00
9.837e-01,7.414e+00
9.847e-01,9.170e+00
9.858e-01,1.066e+01
9.868e-01,1.324e+01
9.879e-01,1.628e+01
9.889e-01,2.063e+01
9.900e-01,2.668e+01
9.910e-01,3.406e+01
9.921e-01,4.433e+01
9.932e-01,5.799e+01
9.942e-01,7.741e+01
9.953e-01,1.031e+02
9.963e-01,1.329e+02
9.974e-01,1.575e+02
9.984e-01,1.410e+02
9.995e-01,4.179e+01


==> anc/03_results/weak_zap/elliptical_beam/0_02775.csv <==
transmittance,probability_density
8.039e-01,0.000e+00
8.049e-01,0.000e+00
8.059e-01,0.000e+00
8.069e-01,0.000e+00
8.079e-01,0.000e+00
8.089e-01,0.000e+00
8.098e-01,1.018e-02
8.108e-01,0.000e+00
8.118e-01,0.000e+00
8.128e-01,0.000e+00
8.138e-01,0.000e+00
8.148e-01,0.000e+00
8.157e-01,0.000e+00
8.167e-01,0.000e+00
8.177e-01,0.000e+00
8.187e-01,0.000e+00
8.197e-01,0.000e+00
8.207e-01,0.000e+00
8.216e-01,0.000e+00
8.226e-01,0.000e+00
8.236e-01,0.000e+00
8.246e-01,0.000e+00
8.256e-01,0.000e+00
8.265e-01,0.000e+00
8.275e-01,0.000e+00
8.285e-01,0.000e+00
8.295e-01,0.000e+00
8.305e-01,0.000e+00
8.315e-01,0.000e+00
8.324e-01,0.000e+00
8.334e-01,0.000e+00
8.344e-01,0.000e+00
8.354e-01,0.000e+00
8.364e-01,0.000e+00
8.374e-01,0.000e+00
8.383e-01,0.000e+00
8.393e-01,0.000e+00
8.403e-01,0.000e+00
8.413e-01,0.000e+00
8.423e-01,0.000e+00
8.433e-01,0.000e+00
8.442e-01,0.000e+00
8.452e-01,0.000e+00
8.462e-01,0.000e+00
8.472e-01,0.000e+00
8.482e-01,0.000e+00
8.492e-01,0.000e+00
8.501e-01,0.000e+00
8.511e-01,0.000e+00
8.521e-01,0.000e+00
8.531e-01,0.000e+00
8.541e-01,0.000e+00
8.550e-01,0.000e+00
8.560e-01,0.000e+00
8.570e-01,0.000e+00
8.580e-01,0.000e+00
8.590e-01,0.000e+00
8.600e-01,0.000e+00
8.609e-01,0.000e+00
8.619e-01,0.000e+00
8.629e-01,0.000e+00
8.639e-01,1.018e-02
8.649e-01,0.000e+00
8.659e-01,0.000e+00
8.668e-01,0.000e+00
8.678e-01,0.000e+00
8.688e-01,0.000e+00
8.698e-01,0.000e+00
8.708e-01,0.000e+00
8.718e-01,0.000e+00
8.727e-01,0.000e+00
8.737e-01,0.000e+00
8.747e-01,0.000e+00
8.757e-01,0.000e+00
8.767e-01,0.000e+00
8.777e-01,0.000e+00
8.786e-01,0.000e+00
8.796e-01,0.000e+00
8.806e-01,1.018e-02
8.816e-01,1.018e-02
8.826e-01,0.000e+00
8.835e-01,0.000e+00
8.845e-01,0.000e+00
8.855e-01,0.000e+00
8.865e-01,0.000e+00
8.875e-01,0.000e+00
8.885e-01,0.000e+00
8.894e-01,0.000e+00
8.904e-01,0.000e+00
8.914e-01,0.000e+00
8.924e-01,1.018e-02
8.934e-01,0.000e+00
8.944e-01,0.000e+00
8.953e-01,0.000e+00
8.963e-01,1.018e-02
8.973e-01,0.000e+00
8.983e-01,0.000e+00
8.993e-01,0.000e+00
9.003e-01,0.000e+00
9.012e-01,0.000e+00
9.022e-01,1.018e-02
9.032e-01,1.018e-02
9.042e-01,2.035e-02
9.052e-01,0.000e+00
9.061e-01,1.018e-02
9.071e-01,2.035e-02
9.081e-01,1.018e-02
9.091e-01,0.000e+00
9.101e-01,1.018e-02
9.111e-01,1.018e-02
9.120e-01,0.000e+00
9.130e-01,0.000e+00
9.140e-01,2.035e-02
9.150e-01,0.000e+00
9.160e-01,2.035e-02
9.170e-01,3.053e-02
9.179e-01,4.071e-02
9.189e-01,1.018e-02
9.199e-01,1.018e-02
9.209e-01,1.018e-02
9.219e-01,1.018e-02
9.229e-01,1.018e-02
9.238e-01,1.018e-02
9.248e-01,1.018e-02
9.258e-01,1.018e-02
9.268e-01,0.000e+00
9.278e-01,2.035e-02
9.288e-01,3.053e-02
9.297e-01,1.018e-02
9.307e-01,5.088e-02
9.317e-01,2.035e-02
9.327e-01,1.018e-02
9.337e-01,6.106e-02
9.346e-01,2.035e-02
9.356e-01,4.071e-02
9.366e-01,7.124e-02
9.376e-01,7.124e-02
9.386e-01,3.053e-02
9.396e-01,4.071e-02
9.405e-01,1.018e-01
9.415e-01,3.053e-02
9.425e-01,7.124e-02
9.435e-01,6.106e-02
9.445e-01,8.141e-02
9.455e-01,1.628e-01
9.464e-01,2.035e-02
9.474e-01,1.221e-01
9.484e-01,3.053e-02
9.494e-01,1.526e-01
9.504e-01,1.119e-01
9.514e-01,1.425e-01
9.523e-01,1.628e-01
9.533e-01,1.221e-01
9.543e-01,1.526e-01
9.553e-01,1.425e-01
9.563e-01,2.239e-01
9.573e-01,2.137e-01
9.582e-01,2.035e-01
9.592e-01,2.951e-01
9.602e-01,2.951e-01
9.612e-01,3.765e-01
9.622e-01,3.460e-01
9.631e-01,4.986e-01
9.641e-01,4.274e-01
9.651e-01,4.579e-01
9.661e-01,6.004e-01
9.671e-01,6.208e-01
9.681e-01,6.106e-01
9.690e-01,8.039e-01
9.700e-01,9.668e-01
9.710e-01,9.668e-01
9.720e-01,1.191e+00
9.730e-01,1.221e+00
9.740e-01,1.058e+00
9.749e-01,1.445e+00
9.759e-01,1.883e+00
9.769e-01,1.730e+00
9.779e-01,1.903e+00
9.789e-01,2.503e+00
9.799e-01,2.697e+00
9.808e-01,2.961e+00
9.818e-01,3.307e+00
9.828e-01,4.060e+00
9.838e-01,5.363e+00
9.848e-01,5.994e+00
9.858e-01,7.205e+00
9.867e-01,8.233e+00
9.877e-01,1.022e+01
9.887e-01,1.319e+01
9.897e-01,1.505e+01
9.907e-01,2.098e+01
9.916e-01,2.669e+01
9.926e-01,3.529e+01
9.936e-01,4.845e+01
9.946e-01,6.965e+01
9.956e-01,9.788e+01
9.966e-01,1.363e+02
9.975e-01,1.837e+02
9.985e-01,2.081e+02
9.995e-01,8.893e+01


==> anc/03_results/weak_zap/elliptical_beam/0_0285.csv <==
transmittance,probability_density
8.164e-01,0.000e+00
8.173e-01,0.000e+00
8.182e-01,0.000e+00
8.191e-01,0.000e+00
8.201e-01,0.000e+00
8.210e-01,0.000e+00
8.219e-01,0.000e+00
8.228e-01,0.000e+00
8.237e-01,0.000e+00
8.247e-01,0.000e+00
8.256e-01,0.000e+00
8.265e-01,0.000e+00
8.274e-01,0.000e+00
8.283e-01,0.000e+00
8.293e-01,0.000e+00
8.302e-01,0.000e+00
8.311e-01,0.000e+00
8.320e-01,0.000e+00
8.329e-01,0.000e+00
8.339e-01,0.000e+00
8.348e-01,0.000e+00
8.357e-01,0.000e+00
8.366e-01,0.000e+00
8.375e-01,0.000e+00
8.385e-01,0.000e+00
8.394e-01,0.000e+00
8.403e-01,0.000e+00
8.412e-01,0.000e+00
8.421e-01,0.000e+00
8.431e-01,0.000e+00
8.440e-01,0.000e+00
8.449e-01,0.000e+00
8.458e-01,0.000e+00
8.467e-01,0.000e+00
8.477e-01,1.087e-02
8.486e-01,0.000e+00
8.495e-01,0.000e+00
8.504e-01,0.000e+00
8.513e-01,0.000e+00
8.523e-01,0.000e+00
8.532e-01,0.000e+00
8.541e-01,0.000e+00
8.550e-01,0.000e+00
8.559e-01,0.000e+00
8.569e-01,0.000e+00
8.578e-01,0.000e+00
8.587e-01,0.000e+00
8.596e-01,0.000e+00
8.606e-01,0.000e+00
8.615e-01,0.000e+00
8.624e-01,0.000e+00
8.633e-01,0.000e+00
8.642e-01,0.000e+00
8.652e-01,0.000e+00
8.661e-01,0.000e+00
8.670e-01,0.000e+00
8.679e-01,0.000e+00
8.688e-01,0.000e+00
8.698e-01,0.000e+00
8.707e-01,0.000e+00
8.716e-01,0.000e+00
8.725e-01,0.000e+00
8.734e-01,0.000e+00
8.744e-01,0.000e+00
8.753e-01,0.000e+00
8.762e-01,0.000e+00
8.771e-01,0.000e+00
8.780e-01,0.000e+00
8.790e-01,0.000e+00
8.799e-01,0.000e+00
8.808e-01,0.000e+00
8.817e-01,0.000e+00
8.826e-01,0.000e+00
8.836e-01,0.000e+00
8.845e-01,0.000e+00
8.854e-01,0.000e+00
8.863e-01,0.000e+00
8.872e-01,0.000e+00
8.882e-01,0.000e+00
8.891e-01,0.000e+00
8.900e-01,0.000e+00
8.909e-01,0.000e+00
8.918e-01,0.000e+00
8.928e-01,0.000e+00
8.937e-01,0.000e+00
8.946e-01,0.000e+00
8.955e-01,0.000e+00
8.964e-01,0.000e+00
8.974e-01,0.000e+00
8.983e-01,0.000e+00
8.992e-01,1.087e-02
9.001e-01,0.000e+00
9.011e-01,0.000e+00
9.020e-01,1.087e-02
9.029e-01,0.000e+00
9.038e-01,1.087e-02
9.047e-01,0.000e+00
9.057e-01,0.000e+00
9.066e-01,0.000e+00
9.075e-01,0.000e+00
9.084e-01,0.000e+00
9.093e-01,1.087e-02
9.103e-01,1.087e-02
9.112e-01,0.000e+00
9.121e-01,0.000e+00
9.130e-01,0.000e+00
9.139e-01,0.000e+00
9.149e-01,1.087e-02
9.158e-01,1.087e-02
9.167e-01,1.087e-02
9.176e-01,0.000e+00
9.185e-01,0.000e+00
9.195e-01,1.087e-02
9.204e-01,0.000e+00
9.213e-01,0.000e+00
9.222e-01,0.000e+00
9.231e-01,0.000e+00
9.241e-01,1.087e-02
9.250e-01,1.087e-02
9.259e-01,0.000e+00
9.268e-01,2.173e-02
9.277e-01,0.000e+00
9.287e-01,1.087e-02
9.296e-01,2.173e-02
9.305e-01,1.087e-02
9.314e-01,0.000e+00
9.323e-01,1.087e-02
9.333e-01,4.346e-02
9.342e-01,1.087e-02
9.351e-01,3.260e-02
9.360e-01,0.000e+00
9.369e-01,1.087e-02
9.379e-01,1.087e-02
9.388e-01,0.000e+00
9.397e-01,2.173e-02
9.406e-01,3.260e-02
9.416e-01,2.173e-02
9.425e-01,2.173e-02
9.434e-01,3.260e-02
9.443e-01,6.519e-02
9.452e-01,3.260e-02
9.462e-01,6.519e-02
9.471e-01,8.692e-02
9.480e-01,5.433e-02
9.489e-01,5.433e-02
9.498e-01,6.519e-02
9.508e-01,1.087e-01
9.517e-01,7.606e-02
9.526e-01,9.779e-02
9.535e-01,7.606e-02
9.544e-01,6.519e-02
9.554e-01,9.779e-02
9.563e-01,9.779e-02
9.572e-01,1.087e-01
9.581e-01,1.087e-01
9.590e-01,1.956e-01
9.600e-01,1.413e-01
9.609e-01,1.847e-01
9.618e-01,2.282e-01
9.627e-01,2.716e-01
9.636e-01,2.825e-01
9.646e-01,2.282e-01
9.655e-01,2.608e-01
9.664e-01,3.477e-01
9.673e-01,3.803e-01
9.682e-01,3.368e-01
9.692e-01,4.020e-01
9.701e-01,5.541e-01
9.710e-01,5.107e-01
9.719e-01,5.867e-01
9.728e-01,6.302e-01
9.738e-01,9.018e-01
9.747e-01,8.366e-01
9.756e-01,8.475e-01
9.765e-01,9.562e-01
9.774e-01,1.206e+00
9.784e-01,1.358e+00
9.793e-01,1.532e+00
9.802e-01,1.760e+00
9.811e-01,1.945e+00
9.821e-01,2.227e+00
9.830e-01,2.564e+00
9.839e-01,3.423e+00
9.848e-01,3.738e+00
9.857e-01,4.813e+00
9.867e-01,5.704e+00
9.876e-01,6.563e+00
9.885e-01,7.867e+00
9.894e-01,9.605e+00
9.903e-01,1.228e+01
9.913e-01,1.597e+01
9.922e-01,2.025e+01
9.931e-01,2.824e+01
9.940e-01,3.892e+01
9.949e-01,5.523e+01
9.959e-01,8.201e+01
9.968e-01,1.268e+02
9.977e-01,1.991e+02
9.986e-01,2.726e+02
9.995e-01,1.700e+02


==> anc/03_results/weak_zap/elliptical_beam/0_02925.csv <==
transmittance,probability_density
8.277e-01,0.000e+00
8.286e-01,0.000e+00
8.294e-01,0.000e+00
8.303e-01,0.000e+00
8.312e-01,0.000e+00
8.320e-01,0.000e+00
8.329e-01,0.000e+00
8.337e-01,0.000e+00
8.346e-01,0.000e+00
8.355e-01,0.000e+00
8.363e-01,0.000e+00
8.372e-01,0.000e+00
8.381e-01,0.000e+00
8.389e-01,0.000e+00
8.398e-01,0.000e+00
8.407e-01,0.000e+00
8.415e-01,0.000e+00
8.424e-01,0.000e+00
8.433e-01,0.000e+00
8.441e-01,0.000e+00
8.450e-01,0.000e+00
8.458e-01,0.000e+00
8.467e-01,0.000e+00
8.476e-01,0.000e+00
8.484e-01,0.000e+00
8.493e-01,0.000e+00
8.502e-01,0.000e+00
8.510e-01,0.000e+00
8.519e-01,0.000e+00
8.528e-01,0.000e+00
8.536e-01,0.000e+00
8.545e-01,0.000e+00
8.553e-01,0.000e+00
8.562e-01,0.000e+00
8.571e-01,0.000e+00
8.579e-01,0.000e+00
8.588e-01,0.000e+00
8.597e-01,0.000e+00
8.605e-01,0.000e+00
8.614e-01,0.000e+00
8.622e-01,0.000e+00
8.631e-01,0.000e+00
8.640e-01,0.000e+00
8.648e-01,0.000e+00
8.657e-01,0.000e+00
8.666e-01,0.000e+00
8.674e-01,0.000e+00
8.683e-01,0.000e+00
8.692e-01,0.000e+00
8.700e-01,0.000e+00
8.709e-01,0.000e+00
8.718e-01,0.000e+00
8.726e-01,0.000e+00
8.735e-01,0.000e+00
8.743e-01,0.000e+00
8.752e-01,0.000e+00
8.761e-01,0.000e+00
8.769e-01,0.000e+00
8.778e-01,0.000e+00
8.787e-01,0.000e+00
8.795e-01,0.000e+00
8.804e-01,0.000e+00
8.813e-01,0.000e+00
8.821e-01,0.000e+00
8.830e-01,0.000e+00
8.838e-01,0.000e+00
8.847e-01,0.000e+00
8.856e-01,0.000e+00
8.864e-01,0.000e+00
8.873e-01,0.000e+00
8.882e-01,0.000e+00
8.890e-01,0.000e+00
8.899e-01,0.000e+00
8.907e-01,0.000e+00
8.916e-01,0.000e+00
8.925e-01,1.158e-02
8.933e-01,0.000e+00
8.942e-01,0.000e+00
8.951e-01,0.000e+00
8.959e-01,0.000e+00
8.968e-01,0.000e+00
8.977e-01,0.000e+00
8.985e-01,0.000e+00
8.994e-01,0.000e+00
9.002e-01,0.000e+00
9.011e-01,0.000e+00
9.020e-01,0.000e+00
9.028e-01,1.158e-02
9.037e-01,0.000e+00
9.046e-01,0.000e+00
9.054e-01,0.000e+00
9.063e-01,0.000e+00
9.072e-01,0.000e+00
9.080e-01,1.158e-02
9.089e-01,0.000e+00
9.098e-01,0.000e+00
9.106e-01,0.000e+00
9.115e-01,0.000e+00
9.123e-01,0.000e+00
9.132e-01,0.000e+00
9.141e-01,0.000e+00
9.149e-01,0.000e+00
9.158e-01,0.000e+00
9.167e-01,1.158e-02
9.175e-01,1.158e-02
9.184e-01,0.000e+00
9.192e-01,0.000e+00
9.201e-01,0.000e+00
9.210e-01,0.000e+00
9.218e-01,0.000e+00
9.227e-01,0.000e+00
9.236e-01,0.000e+00
9.244e-01,0.000e+00
9.253e-01,0.000e+00
9.262e-01,0.000e+00
9.270e-01,1.158e-02
9.279e-01,0.000e+00
9.287e-01,0.000e+00
9.296e-01,1.158e-02
9.305e-01,0.000e+00
9.313e-01,1.158e-02
9.322e-01,0.000e+00
9.331e-01,0.000e+00
9.339e-01,1.158e-02
9.348e-01,1.158e-02
9.357e-01,1.158e-02
9.365e-01,0.000e+00
9.374e-01,1.158e-02
9.383e-01,1.158e-02
9.391e-01,2.316e-02
9.400e-01,2.316e-02
9.408e-01,4.632e-02
9.417e-01,1.158e-02
9.426e-01,0.000e+00
9.434e-01,2.316e-02
9.443e-01,1.158e-02
9.452e-01,1.158e-02
9.460e-01,2.316e-02
9.469e-01,1.158e-02
9.478e-01,4.632e-02
9.486e-01,1.158e-02
9.495e-01,4.632e-02
9.503e-01,1.158e-02
9.512e-01,4.632e-02
9.521e-01,4.632e-02
9.529e-01,6.948e-02
9.538e-01,2.316e-02
9.547e-01,6.948e-02
9.555e-01,9.264e-02
9.564e-01,4.632e-02
9.572e-01,3.474e-02
9.581e-01,5.790e-02
9.590e-01,3.474e-02
9.598e-01,5.790e-02
9.607e-01,9.264e-02
9.616e-01,4.632e-02
9.624e-01,1.737e-01
9.633e-01,1.158e-01
9.642e-01,1.737e-01
9.650e-01,1.737e-01
9.659e-01,1.390e-01
9.667e-01,2.200e-01
9.676e-01,2.895e-01
9.685e-01,1.505e-01
9.693e-01,2.200e-01
9.702e-01,2.548e-01
9.711e-01,2.316e-01
9.719e-01,3.590e-01
9.728e-01,4.864e-01
9.737e-01,4.285e-01
9.745e-01,4.516e-01
9.754e-01,5.211e-01
9.763e-01,6.253e-01
9.771e-01,5.674e-01
9.780e-01,6.948e-01
9.788e-01,7.991e-01
9.797e-01,9.959e-01
9.806e-01,9.612e-01
9.814e-01,1.343e+00
9.823e-01,1.691e+00
9.832e-01,1.610e+00
9.840e-01,2.131e+00
9.849e-01,2.397e+00
9.857e-01,3.150e+00
9.866e-01,3.393e+00
9.875e-01,3.961e+00
9.883e-01,4.945e+00
9.892e-01,5.698e+00
9.901e-01,7.469e+00
9.909e-01,9.728e+00
9.918e-01,1.193e+01
9.927e-01,1.715e+01
9.935e-01,2.185e+01
9.944e-01,3.080e+01
9.952e-01,4.428e+01
9.961e-01,6.755e+01
9.970e-01,1.095e+02
9.978e-01,1.919e+02
9.987e-01,3.211e+02
9.996e-01,2.841e+02


==> anc/03_results/weak_zap/elliptical_beam/0_03.csv <==
transmittance,probability_density
8.377e-01,0.000e+00
8.385e-01,0.000e+00
8.393e-01,0.000e+00
8.401e-01,0.000e+00
8.409e-01,0.000e+00
8.417e-01,0.000e+00
8.426e-01,0.000e+00
8.434e-01,0.000e+00
8.442e-01,0.000e+00
8.450e-01,0.000e+00
8.458e-01,0.000e+00
8.466e-01,0.000e+00
8.474e-01,0.000e+00
8.483e-01,0.000e+00
8.491e-01,0.000e+00
8.499e-01,0.000e+00
8.507e-01,0.000e+00
8.515e-01,0.000e+00
8.523e-01,0.000e+00
8.531e-01,0.000e+00
8.540e-01,0.000e+00
8.548e-01,0.000e+00
8.556e-01,0.000e+00
8.564e-01,0.000e+00
8.572e-01,0.000e+00
8.580e-01,0.000e+00
8.588e-01,0.000e+00
8.596e-01,0.000e+00
8.605e-01,0.000e+00
8.613e-01,0.000e+00
8.621e-01,0.000e+00
8.629e-01,0.000e+00
8.637e-01,0.000e+00
8.645e-01,0.000e+00
8.653e-01,0.000e+00
8.662e-01,0.000e+00
8.670e-01,0.000e+00
8.678e-01,0.000e+00
8.686e-01,0.000e+00
8.694e-01,0.000e+00
8.702e-01,0.000e+00
8.710e-01,0.000e+00
8.719e-01,0.000e+00
8.727e-01,0.000e+00
8.735e-01,0.000e+00
8.743e-01,0.000e+00
8.751e-01,0.000e+00
8.759e-01,0.000e+00
8.767e-01,0.000e+00
8.775e-01,0.000e+00
8.784e-01,0.000e+00
8.792e-01,0.000e+00
8.800e-01,0.000e+00
8.808e-01,0.000e+00
8.816e-01,0.000e+00
8.824e-01,0.000e+00
8.832e-01,0.000e+00
8.841e-01,0.000e+00
8.849e-01,0.000e+00
8.857e-01,0.000e+00
8.865e-01,0.000e+00
8.873e-01,0.000e+00
8.881e-01,0.000e+00
8.889e-01,0.000e+00
8.898e-01,0.000e+00
8.906e-01,0.000e+00
8.914e-01,0.000e+00
8.922e-01,0.000e+00
8.930e-01,0.000e+00
8.938e-01,0.000e+00
8.946e-01,0.000e+00
8.954e-01,0.000e+00
8.963e-01,0.000e+00
8.971e-01,0.000e+00
8.979e-01,0.000e+00
8.987e-01,0.000e+00
8.995e-01,0.000e+00
9.003e-01,0.000e+00
9.011e-01,0.000e+00
9.020e-01,0.000e+00
9.028e-01,0.000e+00
9.036e-01,0.000e+00
9.044e-01,0.000e+00
9.052e-01,0.000e+00
9.060e-01,0.000e+00
9.068e-01,0.000e+00
9.077e-01,0.000e+00
9.085e-01,0.000e+00
9.093e-01,0.000e+00
9.101e-01,0.000e+00
9.109e-01,0.000e+00
9.117e-01,0.000e+00
9.125e-01,0.000e+00
9.133e-01,0.000e+00
9.142e-01,0.000e+00
9.150e-01,0.000e+00
9.158e-01,0.000e+00
9.166e-01,0.000e+00
9.174e-01,0.000e+00
9.182e-01,0.000e+00
9.190e-01,0.000e+00
9.199e-01,0.000e+00
9.207e-01,0.000e+00
9.215e-01,0.000e+00
9.223e-01,0.000e+00
9.231e-01,0.000e+00
9.239e-01,0.000e+00
9.247e-01,0.000e+00
9.256e-01,0.000e+00
9.264e-01,0.000e+00
9.272e-01,1.229e-02
9.280e-01,0.000e+00
9.288e-01,0.000e+00
9.296e-01,0.000e+00
9.304e-01,1.229e-02
9.312e-01,1.229e-02
9.321e-01,1.229e-02
9.329e-01,0.000e+00
9.337e-01,0.000e+00
9.345e-01,2.458e-02
9.353e-01,0.000e+00
9.361e-01,1.229e-02
9.369e-01,0.000e+00
9.378e-01,0.000e+00
9.386e-01,0.000e+00
9.394e-01,0.000e+00
9.402e-01,0.000e+00
9.410e-01,1.229e-02
9.418e-01,1.229e-02
9.426e-01,0.000e+00
9.435e-01,0.000e+00
9.443e-01,2.458e-02
9.451e-01,1.229e-02
9.459e-01,0.000e+00
9.467e-01,0.000e+00
9.475e-01,0.000e+00
9.483e-01,2.458e-02
9.491e-01,1.229e-02
9.500e-01,2.458e-02
9.508e-01,1.229e-02
9.516e-01,4.916e-02
9.524e-01,3.687e-02
9.532e-01,6.145e-02
9.540e-01,2.458e-02
9.548e-01,0.000e+00
9.557e-01,4.916e-02
9.565e-01,1.229e-02
9.573e-01,3.687e-02
9.581e-01,1.229e-02
9.589e-01,3.687e-02
9.597e-01,2.458e-02
9.605e-01,6.145e-02
9.614e-01,7.375e-02
9.622e-01,4.916e-02
9.630e-01,9.833e-02
9.638e-01,6.145e-02
9.646e-01,6.145e-02
9.654e-01,1.475e-01
9.662e-01,1.106e-01
9.670e-01,7.375e-02
9.679e-01,8.604e-02
9.687e-01,1.598e-01
9.695e-01,1.229e-01
9.703e-01,8.604e-02
9.711e-01,2.212e-01
9.719e-01,2.089e-01
9.727e-01,1.967e-01
9.736e-01,2.335e-01
9.744e-01,2.458e-01
9.752e-01,2.089e-01
9.760e-01,3.441e-01
9.768e-01,4.302e-01
9.776e-01,3.687e-01
9.784e-01,4.425e-01
9.793e-01,5.162e-01
9.801e-01,5.162e-01
9.809e-01,7.989e-01
9.817e-01,1.069e+00
9.825e-01,1.143e+00
9.833e-01,1.254e+00
9.841e-01,1.008e+00
9.849e-01,1.819e+00
9.858e-01,1.831e+00
9.866e-01,2.188e+00
9.874e-01,2.815e+00
9.882e-01,3.233e+00
9.890e-01,3.958e+00
9.898e-01,4.412e+00
9.906e-01,6.145e+00
9.915e-01,7.657e+00
9.923e-01,1.012e+01
9.931e-01,1.261e+01
9.939e-01,1.684e+01
9.947e-01,2.400e+01
9.955e-01,3.446e+01
9.963e-01,5.311e+01
9.972e-01,8.937e+01
9.980e-01,1.685e+02
9.988e-01,3.383e+02
9.996e-01,4.367e+02


==> anc/03_results/weak_zap/ks_values.csv <==
aperture_radius,lognormal,beam_wandering,elliptical_beam,total_probability,beta,beta_total_probability,num_total_probability,num_beta_total_probability,num_elliptical_beam
7.500e-04,9.029e-02,6.645e-01,5.470e-01,5.500e-02,7.272e-02,4.969e-02,1.242e-01,1.217e-01,8.067e-01
1.500e-03,9.074e-02,5.103e-01,3.607e-01,5.575e-02,7.312e-02,4.812e-02,1.136e-01,1.151e-01,4.816e-01
2.250e-03,9.159e-02,6.396e-01,4.685e-01,5.364e-02,7.336e-02,4.982e-02,1.655e-02,1.553e-02,4.841e-01
3.000e-03,9.296e-02,6.105e-01,4.455e-01,5.543e-02,7.384e-02,4.946e-02,1.668e-02,1.941e-02,4.657e-01
3.750e-03,9.391e-02,6.018e-01,4.634e-01,5.389e-02,7.353e-02,5.056e-02,7.485e-03,6.767e-03,5.225e-01
4.500e-03,9.517e-02,5.966e-01,4.493e-01,5.475e-02,7.348e-02,4.911e-02,1.404e-02,1.672e-02,4.622e-01
5.250e-03,9.619e-02,6.265e-01,4.858e-01,5.460e-02,7.253e-02,4.848e-02,3.301e-02,3.107e-02,5.017e-01
6.000e-03,9.756e-02,6.180e-01,4.579e-01,5.486e-02,7.235e-02,4.707e-02,9.948e-03,1.040e-02,4.692e-01
6.750e-03,9.889e-02,6.338e-01,4.767e-01,5.184e-02,7.143e-02,4.494e-02,1.953e-02,1.786e-02,5.029e-01
7.500e-03,9.970e-02,6.060e-01,4.523e-01,5.342e-02,6.999e-02,4.562e-02,1.390e-02,1.465e-02,4.812e-01
8.250e-03,1.011e-01,6.197e-01,4.694e-01,5.046e-02,6.877e-02,4.220e-02,1.204e-02,1.022e-02,4.785e-01
9.000e-03,1.025e-01,5.971e-01,4.580e-01,5.047e-02,6.740e-02,4.077e-02,1.207e-02,1.112e-02,4.698e-01
9.750e-03,1.040e-01,6.158e-01,4.635e-01,4.584e-02,6.658e-02,3.727e-02,9.140e-03,8.299e-03,4.755e-01
1.050e-02,1.061e-01,6.261e-01,4.561e-01,4.393e-02,6.518e-02,3.406e-02,1.060e-02,9.731e-03,4.744e-01
1.125e-02,1.079e-01,6.161e-01,4.548e-01,3.710e-02,6.374e-02,3.160e-02,1.021e-02,8.962e-03,4.715e-01
1.200e-02,1.109e-01,6.363e-01,4.427e-01,3.646e-02,6.293e-02,2.785e-02,1.468e-02,1.334e-02,4.533e-01
1.275e-02,1.143e-01,5.954e-01,4.364e-01,2.825e-02,6.176e-02,2.251e-02,1.255e-02,1.127e-02,4.596e-01
1.350e-02,1.178e-01,5.702e-01,4.202e-01,2.265e-02,6.124e-02,1.756e-02,1.730e-02,1.583e-02,4.466e-01
1.425e-02,1.220e-01,5.890e-01,4.086e-01,1.749e-02,6.089e-02,1.116e-02,1.705e-02,1.553e-02,4.451e-01
1.500e-02,1.270e-01,5.559e-01,3.831e-01,1.264e-02,6.220e-02,4.326e-03,2.279e-02,2.119e-02,4.235e-01
1.575e-02,1.325e-01,6.172e-01,3.705e-01,2.399e-02,6.608e-02,2.297e-02,1.740e-02,1.573e-02,4.087e-01
1.650e-02,1.370e-01,5.561e-01,3.296e-01,4.126e-02,6.989e-02,4.064e-02,2.705e-02,2.536e-02,3.817e-01
1.725e-02,1.429e-01,4.914e-01,3.059e-01,,7.459e-02,,2.229e-02,2.055e-02,3.702e-01
1.800e-02,1.471e-01,4.310e-01,2.555e-01,,8.000e-02,,2.927e-02,2.782e-02,3.280e-01
1.875e-02,1.517e-01,5.487e-01,2.117e-01,,8.483e-02,,2.649e-02,2.454e-02,2.943e-01
1.950e-02,1.547e-01,4.067e-01,1.480e-01,,9.127e-02,,3.172e-02,3.061e-02,2.456e-01
2.025e-02,1.571e-01,1.999e-01,9.786e-02,,9.654e-02,,3.014e-02,2.702e-02,2.035e-01
2.100e-02,1.567e-01,2.443e-01,7.888e-02,,1.002e-01,,3.520e-02,3.190e-02,1.492e-01
2.175e-02,1.561e-01,1.881e-01,1.594e-01,,1.049e-01,,3.637e-02,2.749e-02,9.699e-02
2.250e-02,1.545e-01,4.177e-01,2.641e-01,,1.076e-01,,4.015e-02,3.104e-02,1.434e-01
2.325e-02,1.518e-01,4.691e-01,3.789e-01,,1.096e-01,,4.179e-02,2.700e-02,2.441e-01
2.400e-02,1.492e-01,5.946e-01,4.970e-01,,1.107e-01,,4.661e-02,3.257e-02,3.572e-01
2.475e-02,1.422e-01,6.913e-01,6.029e-01,,1.074e-01,,4.576e-02,3.051e-02,4.606e-01
2.550e-02,1.376e-01,7.662e-01,6.941e-01,,1.017e-01,,4.557e-02,3.089e-02,5.698e-01
2.625e-02,1.310e-01,8.228e-01,7.736e-01,,9.610e-02,,4.526e-02,3.141e-02,6.622e-01
2.700e-02,1.283e-01,8.694e-01,8.341e-01,,9.425e-02,,4.561e-02,3.472e-02,7.417e-01
2.775e-02,1.225e-01,9.038e-01,8.777e-01,1.661e-01,8.323e-02,1.661e-01,4.314e-02,2.834e-02,8.064e-01
2.850e-02,1.129e-01,9.298e-01,9.116e-01,8.706e-02,7.835e-02,8.402e-02,4.073e-02,2.945e-02,8.586e-01
2.925e-02,1.077e-01,9.489e-01,9.381e-01,6.381e-02,7.019e-02,5.816e-02,3.830e-02,2.637e-02,9.009e-01
3.000e-02,1.033e-01,9.630e-01,9.537e-01,4.617e-02,6.987e-02,3.083e-02,4.538e-02,2.842e-02,9.311e-01


==> anc/03_results/weak_zap/lognormal/0_00075.csv <==
transmittance,probability_density
3.303e-05,2.202e-70
9.908e-05,6.322e-42
1.651e-04,4.116e-31
2.312e-04,7.916e-25
2.972e-04,1.437e-20
3.633e-04,1.957e-17
4.294e-04,5.245e-15
4.954e-04,4.669e-13
5.615e-04,1.886e-11
6.275e-04,4.224e-10
6.936e-04,6.003e-09
7.596e-04,5.956e-08
8.257e-04,4.422e-07
8.917e-04,2.588e-06
9.578e-04,1.242e-05
1.024e-03,5.046e-05
1.090e-03,1.777e-04
1.156e-03,5.540e-04
1.222e-03,1.552e-03
1.288e-03,3.965e-03
1.354e-03,9.332e-03
1.420e-03,2.043e-02
1.486e-03,4.195e-02
1.552e-03,8.132e-02
1.618e-03,1.497e-01
1.684e-03,2.630e-01
1.750e-03,4.432e-01
1.817e-03,7.185e-01
1.883e-03,1.125e+00
1.949e-03,1.707e+00
2.015e-03,2.514e+00
2.081e-03,3.605e+00
2.147e-03,5.044e+00
2.213e-03,6.898e+00
2.279e-03,9.236e+00
2.345e-03,1.213e+01
2.411e-03,1.564e+01
2.477e-03,1.982e+01
2.543e-03,2.474e+01
2.609e-03,3.042e+01
2.675e-03,3.690e+01
2.741e-03,4.419e+01
2.807e-03,5.228e+01
2.873e-03,6.115e+01
2.939e-03,7.078e+01
3.006e-03,8.110e+01
3.072e-03,9.206e+01
3.138e-03,1.036e+02
3.204e-03,1.155e+02
3.270e-03,1.279e+02
3.336e-03,1.405e+02
3.402e-03,1.532e+02
3.468e-03,1.660e+02
3.534e-03,1.787e+02
3.600e-03,1.912e+02
3.666e-03,2.035e+02
3.732e-03,2.153e+02
3.798e-03,2.266e+02
3.864e-03,2.374e+02
3.930e-03,2.475e+02
3.996e-03,2.568e+02
4.062e-03,2.654e+02
4.128e-03,2.731e+02
4.194e-03,2.800e+02
4.261e-03,2.860e+02
4.327e-03,2.911e+02
4.393e-03,2.952e+02
4.459e-03,2.985e+02
4.525e-03,3.008e+02
4.591e-03,3.023e+02
4.657e-03,3.029e+02
4.723e-03,3.027e+02
4.789e-03,3.017e+02
4.855e-03,2.999e+02
4.921e-03,2.974e+02
4.987e-03,2.943e+02
5.053e-03,2.905e+02
5.119e-03,2.862e+02
5.185e-03,2.814e+02
5.251e-03,2.761e+02
5.317e-03,2.704e+02
5.383e-03,2.643e+02
5.450e-03,2.580e+02
5.516e-03,2.513e+02
5.582e-03,2.444e+02
5.648e-03,2.374e+02
5.714e-03,2.302e+02
5.780e-03,2.229e+02
5.846e-03,2.155e+02
5.912e-03,2.081e+02
5.978e-03,2.007e+02
6.044e-03,1.933e+02
6.110e-03,1.859e+02
6.176e-03,1.787e+02
6.242e-03,1.715e+02
6.308e-03,1.644e+02
6.374e-03,1.575e+02
6.440e-03,1.507e+02
6.506e-03,1.440e+02
6.572e-03,1.376e+02
6.639e-03,1.313e+02
6.705e-03,1.251e+02
6.771e-03,1.192e+02
6.837e-03,1.134e+02
6.903e-03,1.079e+02
6.969e-03,1.025e+02
7.035e-03,9.735e+01
7.101e-03,9.238e+01
7.167e-03,8.760e+01
7.233e-03,8.302e+01
7.299e-03,7.862e+01
7.365e-03,7.442e+01
7.431e-03,7.039e+01
7.497e-03,6.654e+01
7.563e-03,6.287e+01
7.629e-03,5.937e+01
7.695e-03,5.604e+01
7.761e-03,5.287e+01
7.828e-03,4.985e+01
7.894e-03,4.698e+01
7.960e-03,4.426e+01
8.026e-03,4.168e+01
8.092e-03,3.923e+01
8.158e-03,3.691e+01
8.224e-03,3.471e+01
8.290e-03,3.264e+01
8.356e-03,3.067e+01
8.422e-03,2.881e+01
8.488e-03,2.706e+01
8.554e-03,2.541e+01
8.620e-03,2.384e+01
8.686e-03,2.237e+01
8.752e-03,2.098e+01
8.818e-03,1.968e+01
8.884e-03,1.844e+01
8.950e-03,1.729e+01
9.017e-03,1.620e+01
9.083e-03,1.517e+01
9.149e-03,1.421e+01
9.215e-03,1.330e+01
9.281e-03,1.245e+01
9.347e-03,1.165e+01
9.413e-03,1.090e+01
9.479e-03,1.020e+01
9.545e-03,9.539e+00
9.611e-03,8.920e+00
9.677e-03,8.340e+00
9.743e-03,7.796e+00
9.809e-03,7.287e+00
9.875e-03,6.809e+00
9.941e-03,6.362e+00
1.001e-02,5.944e+00
1.007e-02,5.552e+00
1.014e-02,5.185e+00
1.021e-02,4.842e+00
1.027e-02,4.521e+00
1.034e-02,4.221e+00
1.040e-02,3.940e+00
1.047e-02,3.678e+00
1.054e-02,3.433e+00
1.060e-02,3.203e+00
1.067e-02,2.989e+00
1.073e-02,2.789e+00
1.080e-02,2.602e+00
1.087e-02,2.427e+00
1.093e-02,2.264e+00
1.100e-02,2.112e+00
1.106e-02,1.970e+00
1.113e-02,1.837e+00
1.120e-02,1.713e+00
1.126e-02,1.597e+00
1.133e-02,1.490e+00
1.139e-02,1.389e+00
1.146e-02,1.295e+00
1.153e-02,1.207e+00
1.159e-02,1.125e+00
1.166e-02,1.049e+00
1.172e-02,9.780e-01
1.179e-02,9.117e-01
1.186e-02,8.498e-01
1.192e-02,7.921e-01
1.199e-02,7.383e-01
1.206e-02,6.882e-01
1.212e-02,6.414e-01
1.219e-02,5.978e-01
1.225e-02,5.571e-01
1.232e-02,5.193e-01
1.239e-02,4.839e-01
1.245e-02,4.510e-01
1.252e-02,4.203e-01
1.258e-02,3.917e-01
1.265e-02,3.651e-01
1.272e-02,3.402e-01
1.278e-02,3.171e-01
1.285e-02,2.955e-01
1.291e-02,2.754e-01
1.298e-02,2.567e-01
1.305e-02,2.392e-01
1.311e-02,2.229e-01
1.318e-02,2.078e-01


==> anc/03_results/weak_zap/lognormal/0_0015.csv <==
transmittance,probability_density
1.137e-04,1.665e-72
3.410e-04,1.898e-43
5.683e-04,2.101e-32
7.956e-04,5.517e-26
1.023e-03,1.239e-21
1.250e-03,1.975e-18
1.478e-03,5.988e-16
1.705e-03,5.888e-14
1.932e-03,2.583e-12
2.159e-03,6.202e-11
2.387e-03,9.359e-10
2.614e-03,9.782e-09
2.841e-03,7.603e-08
3.069e-03,4.634e-07
3.296e-03,2.307e-06
3.523e-03,9.681e-06
3.751e-03,3.512e-05
3.978e-03,1.124e-04
4.205e-03,3.229e-04
4.433e-03,8.435e-04
4.660e-03,2.027e-03
4.887e-03,4.522e-03
5.115e-03,9.450e-03
5.342e-03,1.862e-02
5.569e-03,3.480e-02
5.797e-03,6.201e-02
6.024e-03,1.059e-01
6.251e-03,1.738e-01
6.478e-03,2.752e-01
6.706e-03,4.220e-01
6.933e-03,6.280e-01
7.160e-03,9.092e-01
7.388e-03,1.283e+00
7.615e-03,1.770e+00
7.842e-03,2.389e+00
8.070e-03,3.160e+00
8.297e-03,4.104e+00
8.524e-03,5.237e+00
8.752e-03,6.577e+00
8.979e-03,8.137e+00
9.206e-03,9.925e+00
9.434e-03,1.195e+01
9.661e-03,1.421e+01
9.888e-03,1.670e+01
1.012e-02,1.942e+01
1.034e-02,2.235e+01
1.057e-02,2.547e+01
1.080e-02,2.876e+01
1.102e-02,3.221e+01
1.125e-02,3.577e+01
1.148e-02,3.943e+01
1.171e-02,4.314e+01
1.193e-02,4.688e+01
1.216e-02,5.061e+01
1.239e-02,5.430e+01
1.262e-02,5.792e+01
1.284e-02,6.144e+01
1.307e-02,6.482e+01
1.330e-02,6.804e+01
1.353e-02,7.108e+01
1.375e-02,7.391e+01
1.398e-02,7.652e+01
1.421e-02,7.890e+01
1.443e-02,8.102e+01
1.466e-02,8.288e+01
1.489e-02,8.447e+01
1.512e-02,8.580e+01
1.534e-02,8.686e+01
1.557e-02,8.765e+01
1.580e-02,8.818e+01
1.603e-02,8.845e+01
1.625e-02,8.847e+01
1.648e-02,8.826e+01
1.671e-02,8.782e+01
1.693e-02,8.717e+01
1.716e-02,8.631e+01
1.739e-02,8.527e+01
1.762e-02,8.406e+01
1.784e-02,8.269e+01
1.807e-02,8.118e+01
1.830e-02,7.955e+01
1.853e-02,7.780e+01
1.875e-02,7.595e+01
1.898e-02,7.402e+01
1.921e-02,7.202e+01
1.944e-02,6.996e+01
1.966e-02,6.785e+01
1.989e-02,6.571e+01
2.012e-02,6.355e+01
2.034e-02,6.137e+01
2.057e-02,5.919e+01
2.080e-02,5.701e+01
2.103e-02,5.485e+01
2.125e-02,5.270e+01
2.148e-02,5.058e+01
2.171e-02,4.850e+01
2.194e-02,4.644e+01
2.216e-02,4.443e+01
2.239e-02,4.247e+01
2.262e-02,4.055e+01
2.285e-02,3.868e+01
2.307e-02,3.687e+01
2.330e-02,3.511e+01
2.353e-02,3.341e+01
2.375e-02,3.176e+01
2.398e-02,3.017e+01
2.421e-02,2.864e+01
2.444e-02,2.717e+01
2.466e-02,2.576e+01
2.489e-02,2.440e+01
2.512e-02,2.310e+01
2.535e-02,2.185e+01
2.557e-02,2.066e+01
2.580e-02,1.952e+01
2.603e-02,1.844e+01
2.625e-02,1.740e+01
2.648e-02,1.642e+01
2.671e-02,1.548e+01
2.694e-02,1.459e+01
2.716e-02,1.374e+01
2.739e-02,1.294e+01
2.762e-02,1.217e+01
2.785e-02,1.145e+01
2.807e-02,1.077e+01
2.830e-02,1.012e+01
2.853e-02,9.509e+00
2.876e-02,8.931e+00
2.898e-02,8.385e+00
2.921e-02,7.869e+00
2.944e-02,7.383e+00
2.966e-02,6.924e+00
2.989e-02,6.492e+00
3.012e-02,6.085e+00
3.035e-02,5.702e+00
3.057e-02,5.341e+00
3.080e-02,5.002e+00
3.103e-02,4.683e+00
3.126e-02,4.383e+00
3.148e-02,4.101e+00
3.171e-02,3.837e+00
3.194e-02,3.589e+00
3.217e-02,3.356e+00
3.239e-02,3.138e+00
3.262e-02,2.933e+00
3.285e-02,2.741e+00
3.307e-02,2.561e+00
3.330e-02,2.392e+00
3.353e-02,2.234e+00
3.376e-02,2.087e+00
3.398e-02,1.948e+00
3.421e-02,1.819e+00
3.444e-02,1.698e+00
3.467e-02,1.584e+00
3.489e-02,1.478e+00
3.512e-02,1.379e+00
3.535e-02,1.287e+00
3.557e-02,1.200e+00
3.580e-02,1.119e+00
3.603e-02,1.044e+00
3.626e-02,9.734e-01
3.648e-02,9.076e-01
3.671e-02,8.461e-01
3.694e-02,7.887e-01
3.717e-02,7.352e-01
3.739e-02,6.852e-01
3.762e-02,6.385e-01
3.785e-02,5.950e-01
3.808e-02,5.544e-01
3.830e-02,5.166e-01
3.853e-02,4.813e-01
3.876e-02,4.484e-01
3.898e-02,4.177e-01
3.921e-02,3.891e-01
3.944e-02,3.624e-01
3.967e-02,3.375e-01
3.989e-02,3.144e-01
4.012e-02,2.928e-01
4.035e-02,2.727e-01
4.058e-02,2.539e-01
4.080e-02,2.364e-01
4.103e-02,2.202e-01
4.126e-02,2.050e-01
4.148e-02,1.909e-01
4.171e-02,1.777e-01
4.194e-02,1.655e-01
4.217e-02,1.541e-01
4.239e-02,1.435e-01
4.262e-02,1.336e-01
4.285e-02,1.244e-01
4.308e-02,1.158e-01
4.330e-02,1.078e-01
4.353e-02,1.004e-01
4.376e-02,9.344e-02
4.399e-02,8.699e-02
4.421e-02,8.099e-02
4.444e-02,7.540e-02
4.467e-02,7.020e-02
4.489e-02,6.536e-02
4.512e-02,6.085e-02
4.535e-02,5.665e-02


==> anc/03_results/weak_zap/lognormal/0_00225.csv <==
transmittance,probability_density
2.683e-04,3.943e-76
8.050e-04,6.988e-46
1.342e-03,2.245e-34
1.878e-03,1.106e-27
2.415e-03,3.826e-23
2.952e-03,8.413e-20
3.488e-03,3.282e-17
4.025e-03,3.960e-15
4.562e-03,2.060e-13
5.099e-03,5.716e-12
5.635e-03,9.772e-11
6.172e-03,1.139e-09
6.709e-03,9.748e-09
7.245e-03,6.472e-08
7.782e-03,3.479e-07
8.319e-03,1.565e-06
8.855e-03,6.046e-06
9.392e-03,2.050e-05
9.929e-03,6.204e-05
1.047e-02,1.701e-04
1.100e-02,4.273e-04
1.154e-02,9.937e-04
1.208e-02,2.158e-03
1.261e-02,4.405e-03
1.315e-02,8.512e-03
1.369e-02,1.565e-02
1.422e-02,2.750e-02
1.476e-02,4.640e-02
1.530e-02,7.541e-02
1.583e-02,1.185e-01
1.637e-02,1.803e-01
1.691e-02,2.668e-01
1.744e-02,3.843e-01
1.798e-02,5.403e-01
1.852e-02,7.427e-01
1.905e-02,9.997e-01
1.959e-02,1.320e+00
2.013e-02,1.711e+00
2.066e-02,2.180e+00
2.120e-02,2.736e+00
2.174e-02,3.382e+00
2.227e-02,4.124e+00
2.281e-02,4.965e+00
2.335e-02,5.904e+00
2.388e-02,6.940e+00
2.442e-02,8.072e+00
2.496e-02,9.294e+00
2.549e-02,1.060e+01
2.603e-02,1.198e+01
2.657e-02,1.342e+01
2.710e-02,1.492e+01
2.764e-02,1.646e+01
2.818e-02,1.802e+01
2.871e-02,1.960e+01
2.925e-02,2.118e+01
2.979e-02,2.275e+01
3.032e-02,2.429e+01
3.086e-02,2.579e+01
3.140e-02,2.723e+01
3.193e-02,2.861e+01
3.247e-02,2.991e+01
3.301e-02,3.113e+01
3.354e-02,3.226e+01
3.408e-02,3.329e+01
3.462e-02,3.421e+01
3.515e-02,3.503e+01
3.569e-02,3.573e+01
3.623e-02,3.632e+01
3.676e-02,3.679e+01
3.730e-02,3.715e+01
3.784e-02,3.740e+01
3.837e-02,3.754e+01
3.891e-02,3.757e+01
3.945e-02,3.750e+01
3.998e-02,3.734e+01
4.052e-02,3.708e+01
4.106e-02,3.673e+01
4.159e-02,3.631e+01
4.213e-02,3.580e+01
4.267e-02,3.523e+01
4.320e-02,3.460e+01
4.374e-02,3.392e+01
4.428e-02,3.318e+01
4.481e-02,3.240e+01
4.535e-02,3.158e+01
4.589e-02,3.073e+01
4.642e-02,2.986e+01
4.696e-02,2.896e+01
4.750e-02,2.805e+01
4.803e-02,2.713e+01
4.857e-02,2.620e+01
4.911e-02,2.527e+01
4.964e-02,2.434e+01
5.018e-02,2.342e+01
5.072e-02,2.250e+01
5.125e-02,2.159e+01
5.179e-02,2.070e+01
5.233e-02,1.982e+01
5.286e-02,1.896e+01
5.340e-02,1.812e+01
5.394e-02,1.729e+01
5.447e-02,1.649e+01
5.501e-02,1.572e+01
5.555e-02,1.496e+01
5.608e-02,1.423e+01
5.662e-02,1.352e+01
5.716e-02,1.284e+01
5.769e-02,1.219e+01
5.823e-02,1.156e+01
5.877e-02,1.095e+01
5.930e-02,1.037e+01
5.984e-02,9.809e+00
6.038e-02,9.275e+00
6.091e-02,8.765e+00
6.145e-02,8.277e+00
6.199e-02,7.812e+00
6.252e-02,7.369e+00
6.306e-02,6.948e+00
6.360e-02,6.547e+00
6.413e-02,6.166e+00
6.467e-02,5.804e+00
6.521e-02,5.461e+00
6.574e-02,5.135e+00
6.628e-02,4.827e+00
6.682e-02,4.536e+00
6.735e-02,4.260e+00
6.789e-02,3.999e+00
6.843e-02,3.753e+00
6.896e-02,3.521e+00
6.950e-02,3.302e+00
7.004e-02,3.095e+00
7.057e-02,2.900e+00
7.111e-02,2.717e+00
7.165e-02,2.544e+00
7.218e-02,2.382e+00
7.272e-02,2.229e+00
7.326e-02,2.086e+00
7.379e-02,1.951e+00
7.433e-02,1.824e+00
7.487e-02,1.705e+00
7.540e-02,1.594e+00
7.594e-02,1.489e+00
7.648e-02,1.391e+00
7.702e-02,1.299e+00
7.755e-02,1.213e+00
7.809e-02,1.133e+00
7.863e-02,1.057e+00
7.916e-02,9.867e-01
7.970e-02,9.206e-01
8.024e-02,8.588e-01
8.077e-02,8.010e-01
8.131e-02,7.469e-01
8.185e-02,6.964e-01
8.238e-02,6.492e-01
8.292e-02,6.051e-01
8.346e-02,5.640e-01
8.399e-02,5.255e-01
8.453e-02,4.896e-01
8.507e-02,4.561e-01
8.560e-02,4.249e-01
8.614e-02,3.957e-01
8.668e-02,3.685e-01
8.721e-02,3.431e-01
8.775e-02,3.195e-01
8.829e-02,2.974e-01
8.882e-02,2.769e-01
8.936e-02,2.577e-01
8.990e-02,2.398e-01
9.043e-02,2.232e-01
9.097e-02,2.077e-01
9.151e-02,1.933e-01
9.204e-02,1.798e-01
9.258e-02,1.673e-01
9.312e-02,1.556e-01
9.365e-02,1.448e-01
9.419e-02,1.347e-01
9.473e-02,1.253e-01
9.526e-02,1.165e-01
9.580e-02,1.084e-01
9.634e-02,1.008e-01
9.687e-02,9.373e-02
9.741e-02,8.716e-02
9.795e-02,8.105e-02
9.848e-02,7.537e-02
9.902e-02,7.008e-02
9.956e-02,6.517e-02
1.001e-01,6.059e-02
1.006e-01,5.634e-02
1.012e-01,5.238e-02
1.017e-01,4.870e-02
1.022e-01,4.528e-02
1.028e-01,4.210e-02
1.033e-01,3.914e-02
1.038e-01,3.639e-02
1.044e-01,3.383e-02
1.049e-01,3.145e-02
1.055e-01,2.924e-02
1.060e-01,2.719e-02
1.065e-01,2.528e-02
1.071e-01,2.350e-02


==> anc/03_results/weak_zap/lognormal/0_003.csv <==
transmittance,probability_density
4.507e-04,1.031e-80
1.352e-03,6.734e-49
2.254e-03,8.847e-37
3.155e-03,1.004e-29
4.057e-03,6.170e-25
4.958e-03,2.084e-21
5.859e-03,1.139e-18
6.761e-03,1.809e-16
7.662e-03,1.183e-14
8.564e-03,3.990e-13
9.465e-03,8.073e-12
1.037e-02,1.091e-10
1.127e-02,1.063e-09
1.217e-02,7.931e-09
1.307e-02,4.733e-08
1.397e-02,2.340e-07
1.487e-02,9.852e-07
1.578e-02,3.614e-06
1.668e-02,1.176e-05
1.758e-02,3.444e-05
1.848e-02,9.202e-05
1.938e-02,2.266e-04
2.028e-02,5.187e-04
2.118e-02,1.113e-03
2.209e-02,2.252e-03
2.299e-02,4.324e-03
2.389e-02,7.915e-03
2.479e-02,1.387e-02
2.569e-02,2.338e-02
2.659e-02,3.799e-02
2.749e-02,5.973e-02
2.840e-02,9.108e-02
2.930e-02,1.351e-01
3.020e-02,1.951e-01
3.110e-02,2.753e-01
3.200e-02,3.798e-01
3.290e-02,5.132e-01
3.380e-02,6.804e-01
3.471e-02,8.859e-01
3.561e-02,1.134e+00
3.651e-02,1.430e+00
3.741e-02,1.776e+00
3.831e-02,2.176e+00
3.921e-02,2.632e+00
4.011e-02,3.145e+00
4.102e-02,3.715e+00
4.192e-02,4.342e+00
4.282e-02,5.022e+00
4.372e-02,5.754e+00
4.462e-02,6.533e+00
4.552e-02,7.354e+00
4.642e-02,8.211e+00
4.733e-02,9.097e+00
4.823e-02,1.001e+01
4.913e-02,1.093e+01
5.003e-02,1.186e+01
5.093e-02,1.279e+01
5.183e-02,1.371e+01
5.273e-02,1.461e+01
5.364e-02,1.548e+01
5.454e-02,1.633e+01
5.544e-02,1.713e+01
5.634e-02,1.789e+01
5.724e-02,1.861e+01
5.814e-02,1.926e+01
5.904e-02,1.986e+01
5.995e-02,2.040e+01
6.085e-02,2.087e+01
6.175e-02,2.127e+01
6.265e-02,2.161e+01
6.355e-02,2.189e+01
6.445e-02,2.209e+01
6.536e-02,2.223e+01
6.626e-02,2.231e+01
6.716e-02,2.232e+01
6.806e-02,2.227e+01
6.896e-02,2.217e+01
6.986e-02,2.201e+01
7.076e-02,2.180e+01
7.167e-02,2.155e+01
7.257e-02,2.125e+01
7.347e-02,2.090e+01
7.437e-02,2.053e+01
7.527e-02,2.012e+01
7.617e-02,1.968e+01
7.707e-02,1.921e+01
7.798e-02,1.873e+01
7.888e-02,1.822e+01
7.978e-02,1.770e+01
8.068e-02,1.717e+01
8.158e-02,1.662e+01
8.248e-02,1.608e+01
8.338e-02,1.552e+01
8.429e-02,1.497e+01
8.519e-02,1.442e+01
8.609e-02,1.387e+01
8.699e-02,1.332e+01
8.789e-02,1.278e+01
8.879e-02,1.225e+01
8.969e-02,1.173e+01
9.060e-02,1.121e+01
9.150e-02,1.071e+01
9.240e-02,1.022e+01
9.330e-02,9.748e+00
9.420e-02,9.285e+00
9.510e-02,8.837e+00
9.600e-02,8.403e+00
9.691e-02,7.983e+00
9.781e-02,7.578e+00
9.871e-02,7.188e+00
9.961e-02,6.813e+00
1.005e-01,6.453e+00
1.014e-01,6.107e+00
1.023e-01,5.776e+00
1.032e-01,5.459e+00
1.041e-01,5.157e+00
1.050e-01,4.868e+00
1.059e-01,4.592e+00
1.068e-01,4.329e+00
1.077e-01,4.080e+00
1.086e-01,3.842e+00
1.095e-01,3.616e+00
1.104e-01,3.402e+00
1.113e-01,3.199e+00
1.122e-01,3.007e+00
1.131e-01,2.825e+00
1.140e-01,2.652e+00
1.149e-01,2.490e+00
1.158e-01,2.336e+00
1.167e-01,2.190e+00
1.176e-01,2.053e+00
1.185e-01,1.924e+00
1.194e-01,1.802e+00
1.203e-01,1.688e+00
1.212e-01,1.580e+00
1.221e-01,1.478e+00
1.230e-01,1.383e+00
1.239e-01,1.293e+00
1.249e-01,1.209e+00
1.258e-01,1.130e+00
1.267e-01,1.056e+00
1.276e-01,9.863e-01
1.285e-01,9.210e-01
1.294e-01,8.598e-01
1.303e-01,8.026e-01
1.312e-01,7.489e-01
1.321e-01,6.987e-01
1.330e-01,6.517e-01
1.339e-01,6.077e-01
1.348e-01,5.665e-01
1.357e-01,5.281e-01
1.366e-01,4.922e-01
1.375e-01,4.586e-01
1.384e-01,4.272e-01
1.393e-01,3.979e-01
1.402e-01,3.706e-01
1.411e-01,3.451e-01
1.420e-01,3.213e-01
1.429e-01,2.991e-01
1.438e-01,2.783e-01
1.447e-01,2.590e-01
1.456e-01,2.410e-01
1.465e-01,2.242e-01
1.474e-01,2.086e-01
1.483e-01,1.940e-01
1.492e-01,1.804e-01
1.501e-01,1.678e-01
1.510e-01,1.560e-01
1.519e-01,1.451e-01
1.528e-01,1.348e-01
1.537e-01,1.253e-01
1.546e-01,1.165e-01
1.555e-01,1.083e-01
1.564e-01,1.006e-01
1.573e-01,9.351e-02
1.582e-01,8.689e-02
1.591e-01,8.073e-02
1.600e-01,7.501e-02
1.609e-01,6.968e-02
1.618e-01,6.473e-02
1.627e-01,6.013e-02
1.636e-01,5.585e-02
1.645e-01,5.188e-02
1.654e-01,4.818e-02
1.663e-01,4.475e-02
1.672e-01,4.156e-02
1.681e-01,3.859e-02
1.690e-01,3.584e-02
1.699e-01,3.328e-02
1.708e-01,3.090e-02
1.717e-01,2.870e-02
1.726e-01,2.665e-02
1.735e-01,2.474e-02
1.744e-01,2.297e-02
1.753e-01,2.133e-02
1.762e-01,1.980e-02
1.771e-01,1.839e-02
1.780e-01,1.707e-02
1.789e-01,1.585e-02
1.798e-01,1.472e-02


==> anc/03_results/weak_zap/lognormal/0_00375.csv <==
transmittance,probability_density
6.762e-04,5.078e-87
2.029e-03,5.062e-53
3.381e-03,4.758e-40
4.734e-03,1.735e-32
6.086e-03,2.388e-27
7.438e-03,1.474e-23
8.791e-03,1.294e-20
1.014e-02,3.022e-18
1.150e-02,2.729e-16
1.285e-02,1.211e-14
1.420e-02,3.109e-13
1.555e-02,5.173e-12
1.691e-02,6.064e-11
1.826e-02,5.333e-10
1.961e-02,3.690e-09
2.096e-02,2.086e-08
2.232e-02,9.924e-08
2.367e-02,4.070e-07
2.502e-02,1.467e-06
2.637e-02,4.724e-06
2.773e-02,1.378e-05
2.908e-02,3.679e-05
3.043e-02,9.086e-05
3.178e-02,2.092e-04
3.314e-02,4.523e-04
3.449e-02,9.240e-04
3.584e-02,1.793e-03
3.719e-02,3.319e-03
3.854e-02,5.890e-03
3.990e-02,1.005e-02
4.125e-02,1.655e-02
4.260e-02,2.636e-02
4.395e-02,4.075e-02
4.531e-02,6.124e-02
4.666e-02,8.969e-02
4.801e-02,1.282e-01
4.936e-02,1.793e-01
5.072e-02,2.454e-01
5.207e-02,3.296e-01
5.342e-02,4.347e-01
5.477e-02,5.636e-01
5.613e-02,7.192e-01
5.748e-02,9.041e-01
5.883e-02,1.121e+00
6.018e-02,1.371e+00
6.154e-02,1.657e+00
6.289e-02,1.979e+00
6.424e-02,2.338e+00
6.559e-02,2.733e+00
6.695e-02,3.163e+00
6.830e-02,3.627e+00
6.965e-02,4.122e+00
7.100e-02,4.646e+00
7.236e-02,5.195e+00
7.371e-02,5.765e+00
7.506e-02,6.351e+00
7.641e-02,6.950e+00
7.777e-02,7.556e+00
7.912e-02,8.163e+00
8.047e-02,8.768e+00
8.182e-02,9.364e+00
8.318e-02,9.947e+00
8.453e-02,1.051e+01
8.588e-02,1.106e+01
8.723e-02,1.157e+01
8.859e-02,1.206e+01
8.994e-02,1.251e+01
9.129e-02,1.293e+01
9.264e-02,1.331e+01
9.400e-02,1.364e+01
9.535e-02,1.394e+01
9.670e-02,1.419e+01
9.805e-02,1.440e+01
9.941e-02,1.457e+01
1.008e-01,1.469e+01
1.021e-01,1.477e+01
1.035e-01,1.480e+01
1.048e-01,1.480e+01
1.062e-01,1.476e+01
1.075e-01,1.468e+01
1.089e-01,1.457e+01
1.102e-01,1.442e+01
1.116e-01,1.424e+01
1.129e-01,1.404e+01
1.143e-01,1.381e+01
1.156e-01,1.355e+01
1.170e-01,1.328e+01
1.183e-01,1.298e+01
1.197e-01,1.267e+01
1.210e-01,1.234e+01
1.224e-01,1.201e+01
1.237e-01,1.166e+01
1.251e-01,1.131e+01
1.265e-01,1.095e+01
1.278e-01,1.058e+01
1.292e-01,1.021e+01
1.305e-01,9.847e+00
1.319e-01,9.480e+00
1.332e-01,9.115e+00
1.346e-01,8.754e+00
1.359e-01,8.397e+00
1.373e-01,8.045e+00
1.386e-01,7.699e+00
1.400e-01,7.360e+00
1.413e-01,7.029e+00
1.427e-01,6.706e+00
1.440e-01,6.391e+00
1.454e-01,6.086e+00
1.467e-01,5.790e+00
1.481e-01,5.503e+00
1.494e-01,5.226e+00
1.508e-01,4.959e+00
1.522e-01,4.702e+00
1.535e-01,4.455e+00
1.549e-01,4.217e+00
1.562e-01,3.989e+00
1.576e-01,3.771e+00
1.589e-01,3.562e+00
1.603e-01,3.363e+00
1.616e-01,3.173e+00
1.630e-01,2.992e+00
1.643e-01,2.819e+00
1.657e-01,2.655e+00
1.670e-01,2.499e+00
1.684e-01,2.350e+00
1.697e-01,2.210e+00
1.711e-01,2.077e+00
1.724e-01,1.950e+00
1.738e-01,1.831e+00
1.751e-01,1.718e+00
1.765e-01,1.611e+00
1.778e-01,1.511e+00
1.792e-01,1.416e+00
1.806e-01,1.326e+00
1.819e-01,1.242e+00
1.833e-01,1.162e+00
1.846e-01,1.087e+00
1.860e-01,1.017e+00
1.873e-01,9.509e-01
1.887e-01,8.887e-01
1.900e-01,8.303e-01
1.914e-01,7.756e-01
1.927e-01,7.242e-01
1.941e-01,6.760e-01
1.954e-01,6.308e-01
1.968e-01,5.885e-01
1.981e-01,5.489e-01
1.995e-01,5.118e-01
2.008e-01,4.771e-01
2.022e-01,4.446e-01
2.035e-01,4.143e-01
2.049e-01,3.859e-01
2.062e-01,3.594e-01
2.076e-01,3.347e-01
2.090e-01,3.115e-01
2.103e-01,2.900e-01
2.117e-01,2.698e-01
2.130e-01,2.510e-01
2.144e-01,2.335e-01
2.157e-01,2.172e-01
2.171e-01,2.020e-01
2.184e-01,1.878e-01
2.198e-01,1.745e-01
2.211e-01,1.622e-01
2.225e-01,1.508e-01
2.238e-01,1.401e-01
2.252e-01,1.301e-01
2.265e-01,1.209e-01
2.279e-01,1.123e-01
2.292e-01,1.043e-01
2.306e-01,9.684e-02
2.319e-01,8.992e-02
2.333e-01,8.348e-02
2.347e-01,7.749e-02
2.360e-01,7.193e-02
2.374e-01,6.676e-02
2.387e-01,6.196e-02
2.401e-01,5.749e-02
2.414e-01,5.335e-02
2.428e-01,4.950e-02
2.441e-01,4.592e-02
2.455e-01,4.260e-02
2.468e-01,3.951e-02
2.482e-01,3.665e-02
2.495e-01,3.399e-02
2.509e-01,3.153e-02
2.522e-01,2.924e-02
2.536e-01,2.711e-02
2.549e-01,2.514e-02
2.563e-01,2.331e-02
2.576e-01,2.162e-02
2.590e-01,2.004e-02
2.603e-01,1.858e-02
2.617e-01,1.723e-02
2.631e-01,1.597e-02
2.644e-01,1.481e-02
2.658e-01,1.372e-02
2.671e-01,1.272e-02
2.685e-01,1.179e-02
2.698e-01,1.093e-02


==> anc/03_results/weak_zap/lognormal/0_0045.csv <==
transmittance,probability_density
9.067e-04,1.290e-94
2.720e-03,5.647e-58
4.533e-03,5.764e-44
6.347e-03,8.670e-36
8.160e-03,3.174e-30
9.973e-03,4.074e-26
1.179e-02,6.365e-23
1.360e-02,2.378e-20
1.541e-02,3.180e-18
1.723e-02,1.973e-16
1.904e-02,6.765e-15
2.085e-02,1.451e-13
2.267e-02,2.130e-12
2.448e-02,2.290e-11
2.629e-02,1.899e-10
2.811e-02,1.265e-09
2.992e-02,6.984e-09
3.173e-02,3.283e-08
3.355e-02,1.342e-07
3.536e-02,4.852e-07
3.717e-02,1.575e-06
3.899e-02,4.647e-06
4.080e-02,1.259e-05
4.261e-02,3.162e-05
4.443e-02,7.415e-05
4.624e-02,1.635e-04
4.805e-02,3.407e-04
4.987e-02,6.748e-04
5.168e-02,1.276e-03
5.349e-02,2.312e-03
5.531e-02,4.030e-03
5.712e-02,6.777e-03
5.893e-02,1.102e-02
6.075e-02,1.739e-02
6.256e-02,2.668e-02
6.437e-02,3.985e-02
6.619e-02,5.810e-02
6.800e-02,8.280e-02
6.981e-02,1.155e-01
7.163e-02,1.580e-01
7.344e-02,2.121e-01
7.525e-02,2.799e-01
7.707e-02,3.633e-01
7.888e-02,4.644e-01
8.069e-02,5.852e-01
8.251e-02,7.273e-01
8.432e-02,8.924e-01
8.613e-02,1.082e+00
8.795e-02,1.297e+00
8.976e-02,1.537e+00
9.157e-02,1.804e+00
9.339e-02,2.096e+00
9.520e-02,2.414e+00
9.701e-02,2.755e+00
9.883e-02,3.119e+00
1.006e-01,3.502e+00
1.025e-01,3.904e+00
1.043e-01,4.320e+00
1.061e-01,4.748e+00
1.079e-01,5.184e+00
1.097e-01,5.626e+00
1.115e-01,6.069e+00
1.133e-01,6.510e+00
1.151e-01,6.945e+00
1.170e-01,7.371e+00
1.188e-01,7.785e+00
1.206e-01,8.182e+00
1.224e-01,8.561e+00
1.242e-01,8.919e+00
1.260e-01,9.252e+00
1.278e-01,9.560e+00
1.297e-01,9.840e+00
1.315e-01,1.009e+01
1.333e-01,1.031e+01
1.351e-01,1.050e+01
1.369e-01,1.066e+01
1.387e-01,1.078e+01
1.405e-01,1.088e+01
1.423e-01,1.094e+01
1.442e-01,1.098e+01
1.460e-01,1.098e+01
1.478e-01,1.095e+01
1.496e-01,1.090e+01
1.514e-01,1.082e+01
1.532e-01,1.072e+01
1.550e-01,1.059e+01
1.569e-01,1.045e+01
1.587e-01,1.028e+01
1.605e-01,1.010e+01
1.623e-01,9.896e+00
1.641e-01,9.681e+00
1.659e-01,9.454e+00
1.677e-01,9.216e+00
1.695e-01,8.969e+00
1.714e-01,8.714e+00
1.732e-01,8.453e+00
1.750e-01,8.187e+00
1.768e-01,7.918e+00
1.786e-01,7.646e+00
1.804e-01,7.374e+00
1.822e-01,7.102e+00
1.841e-01,6.831e+00
1.859e-01,6.562e+00
1.877e-01,6.296e+00
1.895e-01,6.033e+00
1.913e-01,5.776e+00
1.931e-01,5.522e+00
1.949e-01,5.275e+00
1.967e-01,5.033e+00
1.986e-01,4.798e+00
2.004e-01,4.569e+00
2.022e-01,4.347e+00
2.040e-01,4.132e+00
2.058e-01,3.924e+00
2.076e-01,3.723e+00
2.094e-01,3.530e+00
2.113e-01,3.344e+00
2.131e-01,3.165e+00
2.149e-01,2.994e+00
2.167e-01,2.830e+00
2.185e-01,2.673e+00
2.203e-01,2.522e+00
2.221e-01,2.379e+00
2.239e-01,2.243e+00
2.258e-01,2.112e+00
2.276e-01,1.989e+00
2.294e-01,1.871e+00
2.312e-01,1.759e+00
2.330e-01,1.654e+00
2.348e-01,1.553e+00
2.366e-01,1.458e+00
2.385e-01,1.368e+00
2.403e-01,1.283e+00
2.421e-01,1.203e+00
2.439e-01,1.127e+00
2.457e-01,1.055e+00
2.475e-01,9.880e-01
2.493e-01,9.245e-01
2.511e-01,8.647e-01
2.530e-01,8.085e-01
2.548e-01,7.556e-01
2.566e-01,7.059e-01
2.584e-01,6.593e-01
2.602e-01,6.155e-01
2.620e-01,5.744e-01
2.638e-01,5.359e-01
2.657e-01,4.998e-01
2.675e-01,4.660e-01
2.693e-01,4.343e-01
2.711e-01,4.047e-01
2.729e-01,3.770e-01
2.747e-01,3.511e-01
2.765e-01,3.269e-01
2.783e-01,3.043e-01
2.802e-01,2.831e-01
2.820e-01,2.634e-01
2.838e-01,2.450e-01
2.856e-01,2.278e-01
2.874e-01,2.118e-01
2.892e-01,1.969e-01
2.910e-01,1.829e-01
2.929e-01,1.700e-01
2.947e-01,1.579e-01
2.965e-01,1.466e-01
2.983e-01,1.362e-01
3.001e-01,1.264e-01
3.019e-01,1.173e-01
3.037e-01,1.089e-01
3.055e-01,1.011e-01
3.074e-01,9.377e-02
3.092e-01,8.699e-02
3.110e-01,8.068e-02
3.128e-01,7.483e-02
3.146e-01,6.939e-02
3.164e-01,6.433e-02
3.182e-01,5.964e-02
3.201e-01,5.528e-02
3.219e-01,5.124e-02
3.237e-01,4.749e-02
3.255e-01,4.400e-02
3.273e-01,4.077e-02
3.291e-01,3.777e-02
3.309e-01,3.499e-02
3.327e-01,3.241e-02
3.346e-01,3.002e-02
3.364e-01,2.780e-02
3.382e-01,2.575e-02
3.400e-01,2.384e-02
3.418e-01,2.208e-02
3.436e-01,2.044e-02
3.454e-01,1.892e-02
3.473e-01,1.752e-02
3.491e-01,1.622e-02
3.509e-01,1.501e-02
3.527e-01,1.389e-02
3.545e-01,1.286e-02
3.563e-01,1.190e-02
3.581e-01,1.101e-02
3.599e-01,1.019e-02
3.618e-01,9.431e-03


==> anc/03_results/weak_zap/lognormal/0_00525.csv <==
transmittance,probability_density
1.170e-03,2.836e-105
3.510e-03,6.426e-65
5.851e-03,1.879e-49
8.191e-03,2.077e-40
1.053e-02,3.016e-34
1.287e-02,1.086e-29
1.521e-02,3.825e-26
1.755e-02,2.772e-23
1.989e-02,6.451e-21
2.223e-02,6.419e-19
2.457e-02,3.314e-17
2.691e-02,1.018e-15
2.925e-02,2.053e-14
3.159e-02,2.932e-13
3.393e-02,3.140e-12
3.627e-02,2.636e-11
3.861e-02,1.798e-10
4.095e-02,1.026e-09
4.329e-02,5.007e-09
4.563e-02,2.133e-08
4.798e-02,8.062e-08
5.032e-02,2.740e-07
5.266e-02,8.468e-07
5.500e-02,2.405e-06
5.734e-02,6.327e-06
5.968e-02,1.554e-05
6.202e-02,3.585e-05
6.436e-02,7.816e-05
6.670e-02,1.618e-04
6.904e-02,3.193e-04
7.138e-02,6.034e-04
7.372e-02,1.095e-03
7.606e-02,1.916e-03
7.840e-02,3.240e-03
8.074e-02,5.308e-03
8.308e-02,8.442e-03
8.542e-02,1.307e-02
8.776e-02,1.971e-02
9.010e-02,2.904e-02
9.244e-02,4.184e-02
9.478e-02,5.905e-02
9.712e-02,8.171e-02
9.946e-02,1.110e-01
1.018e-01,1.483e-01
1.041e-01,1.948e-01
1.065e-01,2.521e-01
1.088e-01,3.215e-01
1.112e-01,4.046e-01
1.135e-01,5.025e-01
1.158e-01,6.166e-01
1.182e-01,7.479e-01
1.205e-01,8.973e-01
1.229e-01,1.065e+00
1.252e-01,1.252e+00
1.275e-01,1.459e+00
1.299e-01,1.684e+00
1.322e-01,1.927e+00
1.346e-01,2.188e+00
1.369e-01,2.464e+00
1.392e-01,2.756e+00
1.416e-01,3.060e+00
1.439e-01,3.375e+00
1.463e-01,3.699e+00
1.486e-01,4.029e+00
1.509e-01,4.362e+00
1.533e-01,4.697e+00
1.556e-01,5.030e+00
1.580e-01,5.359e+00
1.603e-01,5.681e+00
1.626e-01,5.995e+00
1.650e-01,6.296e+00
1.673e-01,6.584e+00
1.697e-01,6.856e+00
1.720e-01,7.110e+00
1.743e-01,7.346e+00
1.767e-01,7.560e+00
1.790e-01,7.753e+00
1.814e-01,7.924e+00
1.837e-01,8.071e+00
1.860e-01,8.195e+00
1.884e-01,8.294e+00
1.907e-01,8.370e+00
1.931e-01,8.423e+00
1.954e-01,8.452e+00
1.978e-01,8.459e+00
2.001e-01,8.444e+00
2.024e-01,8.408e+00
2.048e-01,8.352e+00
2.071e-01,8.277e+00
2.095e-01,8.184e+00
2.118e-01,8.075e+00
2.141e-01,7.951e+00
2.165e-01,7.813e+00
2.188e-01,7.662e+00
2.212e-01,7.500e+00
2.235e-01,7.327e+00
2.258e-01,7.146e+00
2.282e-01,6.958e+00
2.305e-01,6.763e+00
2.329e-01,6.564e+00
2.352e-01,6.360e+00
2.375e-01,6.153e+00
2.399e-01,5.944e+00
2.422e-01,5.735e+00
2.446e-01,5.525e+00
2.469e-01,5.315e+00
2.492e-01,5.107e+00
2.516e-01,4.901e+00
2.539e-01,4.698e+00
2.563e-01,4.498e+00
2.586e-01,4.301e+00
2.609e-01,4.109e+00
2.633e-01,3.921e+00
2.656e-01,3.737e+00
2.680e-01,3.559e+00
2.703e-01,3.386e+00
2.726e-01,3.218e+00
2.750e-01,3.056e+00
2.773e-01,2.899e+00
2.797e-01,2.748e+00
2.820e-01,2.603e+00
2.843e-01,2.463e+00
2.867e-01,2.329e+00
2.890e-01,2.200e+00
2.914e-01,2.077e+00
2.937e-01,1.960e+00
2.960e-01,1.848e+00
2.984e-01,1.741e+00
3.007e-01,1.639e+00
3.031e-01,1.542e+00
3.054e-01,1.450e+00
3.077e-01,1.363e+00
3.101e-01,1.280e+00
3.124e-01,1.201e+00
3.148e-01,1.127e+00
3.171e-01,1.057e+00
3.194e-01,9.902e-01
3.218e-01,9.274e-01
3.241e-01,8.682e-01
3.265e-01,8.124e-01
3.288e-01,7.598e-01
3.311e-01,7.103e-01
3.335e-01,6.637e-01
3.358e-01,6.199e-01
3.382e-01,5.787e-01
3.405e-01,5.401e-01
3.428e-01,5.038e-01
3.452e-01,4.698e-01
3.475e-01,4.380e-01
3.499e-01,4.081e-01
3.522e-01,3.801e-01
3.545e-01,3.540e-01
3.569e-01,3.295e-01
3.592e-01,3.066e-01
3.616e-01,2.852e-01
3.639e-01,2.653e-01
3.662e-01,2.466e-01
3.686e-01,2.292e-01
3.709e-01,2.130e-01
3.733e-01,1.979e-01
3.756e-01,1.837e-01
3.780e-01,1.706e-01
3.803e-01,1.584e-01
3.826e-01,1.469e-01
3.850e-01,1.363e-01
3.873e-01,1.265e-01
3.897e-01,1.173e-01
3.920e-01,1.087e-01
3.943e-01,1.008e-01
3.967e-01,9.342e-02
3.990e-01,8.656e-02
4.014e-01,8.019e-02
4.037e-01,7.428e-02
4.060e-01,6.879e-02
4.084e-01,6.370e-02
4.107e-01,5.897e-02
4.131e-01,5.459e-02
4.154e-01,5.052e-02
4.177e-01,4.675e-02
4.201e-01,4.325e-02
4.224e-01,4.001e-02
4.248e-01,3.701e-02
4.271e-01,3.423e-02
4.294e-01,3.165e-02
4.318e-01,2.927e-02
4.341e-01,2.706e-02
4.365e-01,2.501e-02
4.388e-01,2.312e-02
4.411e-01,2.137e-02
4.435e-01,1.975e-02
4.458e-01,1.825e-02
4.482e-01,1.686e-02
4.505e-01,1.558e-02
4.528e-01,1.439e-02
4.552e-01,1.329e-02
4.575e-01,1.228e-02
4.599e-01,1.134e-02
4.622e-01,1.047e-02
4.645e-01,9.668e-03
4.669e-01,8.927e-03


==> anc/03_results/weak_zap/lognormal/0_006.csv <==
transmittance,probability_density
1.389e-03,1.228e-116
4.166e-03,2.510e-72
6.944e-03,2.623e-55
9.721e-03,2.433e-45
1.250e-02,1.538e-38
1.528e-02,1.667e-33
1.805e-02,1.398e-29
2.083e-02,2.057e-26
2.361e-02,8.657e-24
2.639e-02,1.428e-21
2.916e-02,1.142e-19
3.194e-02,5.149e-18
3.472e-02,1.460e-16
3.750e-02,2.827e-15
4.027e-02,3.982e-14
4.305e-02,4.285e-13
4.583e-02,3.666e-12
4.861e-02,2.572e-11
5.138e-02,1.520e-10
5.416e-02,7.722e-10
5.694e-02,3.436e-09
5.972e-02,1.359e-08
6.249e-02,4.838e-08
6.527e-02,1.568e-07
6.805e-02,4.669e-07
7.083e-02,1.288e-06
7.360e-02,3.316e-06
7.638e-02,8.012e-06
7.916e-02,1.828e-05
8.194e-02,3.956e-05
8.471e-02,8.155e-05
8.749e-02,1.608e-04
9.027e-02,3.043e-04
9.305e-02,5.544e-04
9.582e-02,9.749e-04
9.860e-02,1.659e-03
1.014e-01,2.739e-03
1.042e-01,4.395e-03
1.069e-01,6.866e-03
1.097e-01,1.047e-02
1.125e-01,1.559e-02
1.153e-01,2.271e-02
1.180e-01,3.242e-02
1.208e-01,4.539e-02
1.236e-01,6.242e-02
1.264e-01,8.438e-02
1.292e-01,1.122e-01
1.319e-01,1.470e-01
1.347e-01,1.898e-01
1.375e-01,2.418e-01
1.403e-01,3.040e-01
1.430e-01,3.776e-01
1.458e-01,4.635e-01
1.486e-01,5.627e-01
1.514e-01,6.759e-01
1.542e-01,8.039e-01
1.569e-01,9.469e-01
1.597e-01,1.105e+00
1.625e-01,1.279e+00
1.653e-01,1.468e+00
1.680e-01,1.671e+00
1.708e-01,1.889e+00
1.736e-01,2.119e+00
1.764e-01,2.361e+00
1.791e-01,2.613e+00
1.819e-01,2.873e+00
1.847e-01,3.141e+00
1.875e-01,3.413e+00
1.903e-01,3.688e+00
1.930e-01,3.965e+00
1.958e-01,4.240e+00
1.986e-01,4.511e+00
2.014e-01,4.777e+00
2.041e-01,5.036e+00
2.069e-01,5.285e+00
2.097e-01,5.524e+00
2.125e-01,5.749e+00
2.153e-01,5.960e+00
2.180e-01,6.156e+00
2.208e-01,6.335e+00
2.236e-01,6.497e+00
2.264e-01,6.639e+00
2.291e-01,6.763e+00
2.319e-01,6.868e+00
2.347e-01,6.953e+00
2.375e-01,7.018e+00
2.403e-01,7.064e+00
2.430e-01,7.091e+00
2.458e-01,7.098e+00
2.486e-01,7.088e+00
2.514e-01,7.061e+00
2.541e-01,7.016e+00
2.569e-01,6.956e+00
2.597e-01,6.881e+00
2.625e-01,6.791e+00
2.653e-01,6.689e+00
2.680e-01,6.575e+00
2.708e-01,6.451e+00
2.736e-01,6.316e+00
2.764e-01,6.174e+00
2.791e-01,6.023e+00
2.819e-01,5.866e+00
2.847e-01,5.703e+00
2.875e-01,5.536e+00
2.902e-01,5.366e+00
2.930e-01,5.193e+00
2.958e-01,5.017e+00
2.986e-01,4.841e+00
3.014e-01,4.664e+00
3.041e-01,4.488e+00
3.069e-01,4.313e+00
3.097e-01,4.139e+00
3.125e-01,3.968e+00
3.152e-01,3.799e+00
3.180e-01,3.632e+00
3.208e-01,3.470e+00
3.236e-01,3.310e+00
3.264e-01,3.155e+00
3.291e-01,3.004e+00
3.319e-01,2.857e+00
3.347e-01,2.715e+00
3.375e-01,2.577e+00
3.402e-01,2.444e+00
3.430e-01,2.316e+00
3.458e-01,2.193e+00
3.486e-01,2.074e+00
3.514e-01,1.961e+00
3.541e-01,1.852e+00
3.569e-01,1.747e+00
3.597e-01,1.648e+00
3.625e-01,1.552e+00
3.652e-01,1.462e+00
3.680e-01,1.375e+00
3.708e-01,1.293e+00
3.736e-01,1.215e+00
3.764e-01,1.141e+00
3.791e-01,1.071e+00
3.819e-01,1.004e+00
3.847e-01,9.412e-01
3.875e-01,8.817e-01
3.902e-01,8.255e-01
3.930e-01,7.724e-01
3.958e-01,7.224e-01
3.986e-01,6.753e-01
4.013e-01,6.309e-01
4.041e-01,5.891e-01
4.069e-01,5.499e-01
4.097e-01,5.130e-01
4.125e-01,4.784e-01
4.152e-01,4.459e-01
4.180e-01,4.155e-01
4.208e-01,3.870e-01
4.236e-01,3.602e-01
4.263e-01,3.352e-01
4.291e-01,3.119e-01
4.319e-01,2.900e-01
4.347e-01,2.696e-01
4.375e-01,2.505e-01
4.402e-01,2.327e-01
4.430e-01,2.161e-01
4.458e-01,2.006e-01
4.486e-01,1.861e-01
4.513e-01,1.727e-01
4.541e-01,1.602e-01
4.569e-01,1.485e-01
4.597e-01,1.376e-01
4.625e-01,1.275e-01
4.652e-01,1.182e-01
4.680e-01,1.094e-01
4.708e-01,1.013e-01
4.736e-01,9.381e-02
4.763e-01,8.682e-02
4.791e-01,8.033e-02
4.819e-01,7.431e-02
4.847e-01,6.873e-02
4.875e-01,6.356e-02
4.902e-01,5.876e-02
4.930e-01,5.431e-02
4.958e-01,5.019e-02
4.986e-01,4.637e-02
5.013e-01,4.284e-02
5.041e-01,3.957e-02
5.069e-01,3.654e-02
5.097e-01,3.374e-02
5.124e-01,3.115e-02
5.152e-01,2.875e-02
5.180e-01,2.653e-02
5.208e-01,2.448e-02
5.236e-01,2.259e-02
5.263e-01,2.084e-02
5.291e-01,1.922e-02
5.319e-01,1.772e-02
5.347e-01,1.634e-02
5.374e-01,1.507e-02
5.402e-01,1.389e-02
5.430e-01,1.281e-02
5.458e-01,1.180e-02
5.486e-01,1.088e-02
5.513e-01,1.003e-02
5.541e-01,9.238e-03


==> anc/03_results/weak_zap/lognormal/0_00675.csv <==
transmittance,probability_density
1.622e-03,9.006e-133
4.867e-03,7.388e-83
8.111e-03,1.230e-63
1.136e-02,2.335e-52
1.460e-02,1.190e-44
1.784e-02,6.166e-39
2.109e-02,1.775e-34
2.433e-02,7.141e-31
2.758e-02,6.976e-28
3.082e-02,2.361e-25
3.407e-02,3.520e-23
3.731e-02,2.740e-21
4.056e-02,1.261e-19
4.380e-02,3.766e-18
4.704e-02,7.836e-17
5.029e-02,1.201e-15
5.353e-02,1.419e-14
5.678e-02,1.338e-13
6.002e-02,1.037e-12
6.327e-02,6.776e-12
6.651e-02,3.805e-11
6.976e-02,1.868e-10
7.300e-02,8.139e-10
7.624e-02,3.186e-09
7.949e-02,1.132e-08
8.273e-02,3.687e-08
8.598e-02,1.110e-07
8.922e-02,3.107e-07
9.247e-02,8.145e-07
9.571e-02,2.011e-06
9.896e-02,4.695e-06
1.022e-01,1.042e-05
1.054e-01,2.206e-05
1.087e-01,4.472e-05
1.119e-01,8.705e-05
1.152e-01,1.632e-04
1.184e-01,2.955e-04
1.217e-01,5.179e-04
1.249e-01,8.805e-04
1.282e-01,1.455e-03
1.314e-01,2.340e-03
1.346e-01,3.672e-03
1.379e-01,5.626e-03
1.411e-01,8.433e-03
1.444e-01,1.238e-02
1.476e-01,1.782e-02
1.509e-01,2.517e-02
1.541e-01,3.494e-02
1.574e-01,4.770e-02
1.606e-01,6.411e-02
1.638e-01,8.488e-02
1.671e-01,1.108e-01
1.703e-01,1.427e-01
1.736e-01,1.814e-01
1.768e-01,2.279e-01
1.801e-01,2.830e-01
1.833e-01,3.475e-01
1.866e-01,4.222e-01
1.898e-01,5.079e-01
1.930e-01,6.052e-01
1.963e-01,7.145e-01
1.995e-01,8.361e-01
2.028e-01,9.703e-01
2.060e-01,1.117e+00
2.093e-01,1.276e+00
2.125e-01,1.447e+00
2.158e-01,1.629e+00
2.190e-01,1.822e+00
2.222e-01,2.025e+00
2.255e-01,2.235e+00
2.287e-01,2.454e+00
2.320e-01,2.677e+00
2.352e-01,2.906e+00
2.385e-01,3.136e+00
2.417e-01,3.368e+00
2.450e-01,3.599e+00
2.482e-01,3.828e+00
2.514e-01,4.052e+00
2.547e-01,4.271e+00
2.579e-01,4.482e+00
2.612e-01,4.685e+00
2.644e-01,4.877e+00
2.677e-01,5.058e+00
2.709e-01,5.226e+00
2.742e-01,5.380e+00
2.774e-01,5.520e+00
2.806e-01,5.644e+00
2.839e-01,5.753e+00
2.871e-01,5.846e+00
2.904e-01,5.922e+00
2.936e-01,5.982e+00
2.969e-01,6.025e+00
3.001e-01,6.052e+00
3.034e-01,6.063e+00
3.066e-01,6.059e+00
3.098e-01,6.039e+00
3.131e-01,6.006e+00
3.163e-01,5.958e+00
3.196e-01,5.898e+00
3.228e-01,5.825e+00
3.261e-01,5.741e+00
3.293e-01,5.647e+00
3.326e-01,5.543e+00
3.358e-01,5.431e+00
3.390e-01,5.311e+00
3.423e-01,5.184e+00
3.455e-01,5.051e+00
3.488e-01,4.913e+00
3.520e-01,4.771e+00
3.553e-01,4.626e+00
3.585e-01,4.478e+00
3.618e-01,4.328e+00
3.650e-01,4.177e+00
3.682e-01,4.025e+00
3.715e-01,3.874e+00
3.747e-01,3.723e+00
3.780e-01,3.573e+00
3.812e-01,3.425e+00
3.845e-01,3.278e+00
3.877e-01,3.135e+00
3.910e-01,2.994e+00
3.942e-01,2.856e+00
3.974e-01,2.721e+00
4.007e-01,2.590e+00
4.039e-01,2.463e+00
4.072e-01,2.339e+00
4.104e-01,2.220e+00
4.137e-01,2.104e+00
4.169e-01,1.993e+00
4.202e-01,1.885e+00
4.234e-01,1.782e+00
4.266e-01,1.683e+00
4.299e-01,1.589e+00
4.331e-01,1.498e+00
4.364e-01,1.411e+00
4.396e-01,1.329e+00
4.429e-01,1.250e+00
4.461e-01,1.175e+00
4.494e-01,1.103e+00
4.526e-01,1.036e+00
4.558e-01,9.714e-01
4.591e-01,9.106e-01
4.623e-01,8.530e-01
4.656e-01,7.985e-01
4.688e-01,7.470e-01
4.721e-01,6.984e-01
4.753e-01,6.527e-01
4.786e-01,6.095e-01
4.818e-01,5.689e-01
4.850e-01,5.307e-01
4.883e-01,4.948e-01
4.915e-01,4.611e-01
4.948e-01,4.295e-01
4.980e-01,3.998e-01
5.013e-01,3.720e-01
5.045e-01,3.460e-01
5.078e-01,3.217e-01
5.110e-01,2.989e-01
5.142e-01,2.776e-01
5.175e-01,2.578e-01
5.207e-01,2.392e-01
5.240e-01,2.219e-01
5.272e-01,2.058e-01
5.305e-01,1.907e-01
5.337e-01,1.768e-01
5.370e-01,1.637e-01
5.402e-01,1.516e-01
5.434e-01,1.403e-01
5.467e-01,1.299e-01
5.499e-01,1.201e-01
5.532e-01,1.111e-01
5.564e-01,1.027e-01
5.597e-01,9.490e-02
5.629e-01,8.768e-02
5.662e-01,8.098e-02
5.694e-01,7.478e-02
5.726e-01,6.903e-02
5.759e-01,6.371e-02
5.791e-01,5.878e-02
5.824e-01,5.422e-02
5.856e-01,5.000e-02
5.889e-01,4.610e-02
5.921e-01,4.250e-02
5.954e-01,3.916e-02
5.986e-01,3.608e-02
6.018e-01,3.324e-02
6.051e-01,3.061e-02
6.083e-01,2.819e-02
6.116e-01,2.595e-02
6.148e-01,2.389e-02
6.181e-01,2.198e-02
6.213e-01,2.023e-02
6.246e-01,1.861e-02
6.278e-01,1.712e-02
6.310e-01,1.574e-02
6.343e-01,1.447e-02
6.375e-01,1.331e-02
6.408e-01,1.223e-02
6.440e-01,1.124e-02
6.473e-01,1.033e-02


==> anc/03_results/weak_zap/lognormal/0_0075.csv <==
transmittance,probability_density
1.806e-03,2.348e-150
5.419e-03,2.383e-94
9.032e-03,9.876e-73
1.265e-02,5.006e-60
1.626e-02,2.477e-51
1.987e-02,7.052e-45
2.348e-02,7.777e-40
2.710e-02,9.365e-36
3.071e-02,2.291e-32
3.432e-02,1.697e-29
3.794e-02,4.989e-27
4.155e-02,7.049e-25
4.516e-02,5.504e-23
4.877e-02,2.637e-21
5.239e-02,8.399e-20
5.600e-02,1.895e-18
5.961e-02,3.182e-17
6.323e-02,4.143e-16
6.684e-02,4.324e-15
7.045e-02,3.716e-14
7.407e-02,2.691e-13
7.768e-02,1.674e-12
8.129e-02,9.093e-12
8.490e-02,4.375e-11
8.852e-02,1.886e-10
9.213e-02,7.367e-10
9.574e-02,2.630e-09
9.936e-02,8.653e-09
1.030e-01,2.642e-08
1.066e-01,7.531e-08
1.102e-01,2.016e-07
1.138e-01,5.092e-07
1.174e-01,1.219e-06
1.210e-01,2.778e-06
1.246e-01,6.045e-06
1.283e-01,1.260e-05
1.319e-01,2.525e-05
1.355e-01,4.876e-05
1.391e-01,9.092e-05
1.427e-01,1.641e-04
1.463e-01,2.874e-04
1.499e-01,4.890e-04
1.536e-01,8.100e-04
1.572e-01,1.308e-03
1.608e-01,2.063e-03
1.644e-01,3.181e-03
1.680e-01,4.802e-03
1.716e-01,7.105e-03
1.752e-01,1.031e-02
1.788e-01,1.470e-02
1.825e-01,2.061e-02
1.861e-01,2.841e-02
1.897e-01,3.858e-02
1.933e-01,5.162e-02
1.969e-01,6.811e-02
2.005e-01,8.868e-02
2.041e-01,1.140e-01
2.077e-01,1.448e-01
2.114e-01,1.818e-01
2.150e-01,2.257e-01
2.186e-01,2.774e-01
2.222e-01,3.374e-01
2.258e-01,4.064e-01
2.294e-01,4.851e-01
2.330e-01,5.739e-01
2.366e-01,6.732e-01
2.403e-01,7.832e-01
2.439e-01,9.042e-01
2.475e-01,1.036e+00
2.511e-01,1.179e+00
2.547e-01,1.331e+00
2.583e-01,1.494e+00
2.619e-01,1.666e+00
2.656e-01,1.846e+00
2.692e-01,2.034e+00
2.728e-01,2.227e+00
2.764e-01,2.426e+00
2.800e-01,2.629e+00
2.836e-01,2.834e+00
2.872e-01,3.040e+00
2.908e-01,3.245e+00
2.945e-01,3.448e+00
2.981e-01,3.648e+00
3.017e-01,3.842e+00
3.053e-01,4.031e+00
3.089e-01,4.211e+00
3.125e-01,4.383e+00
3.161e-01,4.544e+00
3.197e-01,4.695e+00
3.234e-01,4.833e+00
3.270e-01,4.959e+00
3.306e-01,5.071e+00
3.342e-01,5.169e+00
3.378e-01,5.253e+00
3.414e-01,5.322e+00
3.450e-01,5.377e+00
3.486e-01,5.416e+00
3.523e-01,5.442e+00
3.559e-01,5.453e+00
3.595e-01,5.450e+00
3.631e-01,5.433e+00
3.667e-01,5.404e+00
3.703e-01,5.362e+00
3.739e-01,5.308e+00
3.776e-01,5.244e+00
3.812e-01,5.169e+00
3.848e-01,5.084e+00
3.884e-01,4.991e+00
3.920e-01,4.890e+00
3.956e-01,4.782e+00
3.992e-01,4.667e+00
4.028e-01,4.547e+00
4.065e-01,4.423e+00
4.101e-01,4.294e+00
4.137e-01,4.163e+00
4.173e-01,4.029e+00
4.209e-01,3.893e+00
4.245e-01,3.756e+00
4.281e-01,3.618e+00
4.317e-01,3.480e+00
4.354e-01,3.343e+00
4.390e-01,3.207e+00
4.426e-01,3.073e+00
4.462e-01,2.940e+00
4.498e-01,2.809e+00
4.534e-01,2.681e+00
4.570e-01,2.556e+00
4.607e-01,2.434e+00
4.643e-01,2.315e+00
4.679e-01,2.199e+00
4.715e-01,2.087e+00
4.751e-01,1.978e+00
4.787e-01,1.874e+00
4.823e-01,1.773e+00
4.859e-01,1.675e+00
4.896e-01,1.582e+00
4.932e-01,1.493e+00
4.968e-01,1.407e+00
5.004e-01,1.325e+00
5.040e-01,1.247e+00
5.076e-01,1.172e+00
5.112e-01,1.101e+00
5.148e-01,1.033e+00
5.185e-01,9.692e-01
5.221e-01,9.083e-01
5.257e-01,8.507e-01
5.293e-01,7.961e-01
5.329e-01,7.445e-01
5.365e-01,6.958e-01
5.401e-01,6.498e-01
5.437e-01,6.065e-01
5.474e-01,5.657e-01
5.510e-01,5.273e-01
5.546e-01,4.912e-01
5.582e-01,4.573e-01
5.618e-01,4.256e-01
5.654e-01,3.958e-01
5.690e-01,3.679e-01
5.727e-01,3.417e-01
5.763e-01,3.173e-01
5.799e-01,2.945e-01
5.835e-01,2.731e-01
5.871e-01,2.532e-01
5.907e-01,2.347e-01
5.943e-01,2.174e-01
5.979e-01,2.013e-01
6.016e-01,1.862e-01
6.052e-01,1.723e-01
6.088e-01,1.593e-01
6.124e-01,1.472e-01
6.160e-01,1.360e-01
6.196e-01,1.256e-01
6.232e-01,1.160e-01
6.268e-01,1.070e-01
6.305e-01,9.876e-02
6.341e-01,9.107e-02
6.377e-01,8.396e-02
6.413e-01,7.738e-02
6.449e-01,7.129e-02
6.485e-01,6.566e-02
6.521e-01,6.045e-02
6.558e-01,5.564e-02
6.594e-01,5.120e-02
6.630e-01,4.710e-02
6.666e-01,4.331e-02
6.702e-01,3.982e-02
6.738e-01,3.660e-02
6.774e-01,3.363e-02
6.810e-01,3.090e-02
6.847e-01,2.838e-02
6.883e-01,2.606e-02
6.919e-01,2.392e-02
6.955e-01,2.196e-02
6.991e-01,2.015e-02
7.027e-01,1.848e-02
7.063e-01,1.695e-02
7.099e-01,1.555e-02
7.136e-01,1.425e-02
7.172e-01,1.306e-02
7.208e-01,1.197e-02


==> anc/03_results/weak_zap/lognormal/0_00825.csv <==
transmittance,probability_density
1.993e-03,1.569e-175
5.978e-03,8.109e-111
9.963e-03,8.945e-86
1.395e-02,4.971e-71
1.793e-02,6.349e-61
2.192e-02,2.068e-53
2.590e-02,1.558e-47
2.989e-02,9.006e-43
3.388e-02,8.193e-39
3.786e-02,1.862e-35
4.185e-02,1.447e-32
4.583e-02,4.801e-30
4.982e-02,7.987e-28
5.380e-02,7.529e-26
5.779e-02,4.414e-24
6.177e-02,1.731e-22
6.576e-02,4.815e-21
6.974e-02,9.955e-20
7.373e-02,1.590e-18
7.771e-02,2.024e-17
8.170e-02,2.111e-16
8.568e-02,1.843e-15
8.967e-02,1.374e-14
9.365e-02,8.882e-14
9.764e-02,5.053e-13
1.016e-01,2.561e-12
1.056e-01,1.168e-11
1.096e-01,4.843e-11
1.136e-01,1.839e-10
1.176e-01,6.446e-10
1.216e-01,2.099e-09
1.255e-01,6.384e-09
1.295e-01,1.824e-08
1.335e-01,4.915e-08
1.375e-01,1.255e-07
1.415e-01,3.047e-07
1.455e-01,7.062e-07
1.494e-01,1.567e-06
1.534e-01,3.336e-06
1.574e-01,6.839e-06
1.614e-01,1.352e-05
1.654e-01,2.586e-05
1.694e-01,4.791e-05
1.734e-01,8.615e-05
1.773e-01,1.506e-04
1.813e-01,2.564e-04
1.853e-01,4.257e-04
1.893e-01,6.903e-04
1.933e-01,1.094e-03
1.973e-01,1.698e-03
2.013e-01,2.583e-03
2.052e-01,3.854e-03
2.092e-01,5.646e-03
2.132e-01,8.129e-03
2.172e-01,1.151e-02
2.212e-01,1.605e-02
2.252e-01,2.204e-02
2.292e-01,2.983e-02
2.331e-01,3.983e-02
2.371e-01,5.250e-02
2.411e-01,6.832e-02
2.451e-01,8.786e-02
2.491e-01,1.117e-01
2.531e-01,1.404e-01
2.571e-01,1.748e-01
2.610e-01,2.152e-01
2.650e-01,2.626e-01
2.690e-01,3.173e-01
2.730e-01,3.801e-01
2.770e-01,4.513e-01
2.810e-01,5.315e-01
2.849e-01,6.211e-01
2.889e-01,7.201e-01
2.929e-01,8.288e-01
2.969e-01,9.472e-01
3.009e-01,1.075e+00
3.049e-01,1.212e+00
3.089e-01,1.358e+00
3.128e-01,1.513e+00
3.168e-01,1.674e+00
3.208e-01,1.843e+00
3.248e-01,2.018e+00
3.288e-01,2.197e+00
3.328e-01,2.380e+00
3.368e-01,2.565e+00
3.407e-01,2.751e+00
3.447e-01,2.937e+00
3.487e-01,3.122e+00
3.527e-01,3.304e+00
3.567e-01,3.481e+00
3.607e-01,3.654e+00
3.647e-01,3.819e+00
3.686e-01,3.977e+00
3.726e-01,4.126e+00
3.766e-01,4.265e+00
3.806e-01,4.393e+00
3.846e-01,4.510e+00
3.886e-01,4.615e+00
3.926e-01,4.707e+00
3.965e-01,4.786e+00
4.005e-01,4.852e+00
4.045e-01,4.905e+00
4.085e-01,4.944e+00
4.125e-01,4.969e+00
4.165e-01,4.981e+00
4.204e-01,4.981e+00
4.244e-01,4.968e+00
4.284e-01,4.942e+00
4.324e-01,4.905e+00
4.364e-01,4.858e+00
4.404e-01,4.799e+00
4.444e-01,4.731e+00
4.483e-01,4.654e+00
4.523e-01,4.569e+00
4.563e-01,4.476e+00
4.603e-01,4.377e+00
4.643e-01,4.271e+00
4.683e-01,4.161e+00
4.723e-01,4.045e+00
4.762e-01,3.926e+00
4.802e-01,3.804e+00
4.842e-01,3.680e+00
4.882e-01,3.554e+00
4.922e-01,3.427e+00
4.962e-01,3.299e+00
5.002e-01,3.171e+00
5.041e-01,3.043e+00
5.081e-01,2.917e+00
5.121e-01,2.792e+00
5.161e-01,2.668e+00
5.201e-01,2.547e+00
5.241e-01,2.428e+00
5.281e-01,2.312e+00
5.320e-01,2.198e+00
5.360e-01,2.088e+00
5.400e-01,1.980e+00
5.440e-01,1.877e+00
5.480e-01,1.776e+00
5.520e-01,1.679e+00
5.559e-01,1.586e+00
5.599e-01,1.496e+00
5.639e-01,1.410e+00
5.679e-01,1.328e+00
5.719e-01,1.249e+00
5.759e-01,1.174e+00
5.799e-01,1.102e+00
5.838e-01,1.034e+00
5.878e-01,9.691e-01
5.918e-01,9.075e-01
5.958e-01,8.491e-01
5.998e-01,7.939e-01
6.038e-01,7.416e-01
6.078e-01,6.922e-01
6.117e-01,6.456e-01
6.157e-01,6.018e-01
6.197e-01,5.604e-01
6.237e-01,5.216e-01
6.277e-01,4.851e-01
6.317e-01,4.509e-01
6.357e-01,4.188e-01
6.396e-01,3.887e-01
6.436e-01,3.606e-01
6.476e-01,3.343e-01
6.516e-01,3.097e-01
6.556e-01,2.867e-01
6.596e-01,2.654e-01
6.636e-01,2.454e-01
6.675e-01,2.269e-01
6.715e-01,2.096e-01
6.755e-01,1.935e-01
6.795e-01,1.786e-01
6.835e-01,1.648e-01
6.875e-01,1.519e-01
6.914e-01,1.400e-01
6.954e-01,1.290e-01
6.994e-01,1.187e-01
7.034e-01,1.093e-01
7.074e-01,1.005e-01
7.114e-01,9.243e-02
7.154e-01,8.496e-02
7.193e-01,7.805e-02
7.233e-01,7.168e-02
7.273e-01,6.581e-02
7.313e-01,6.039e-02
7.353e-01,5.540e-02
7.393e-01,5.080e-02
7.433e-01,4.657e-02
7.472e-01,4.268e-02
7.512e-01,3.909e-02
7.552e-01,3.580e-02
7.592e-01,3.278e-02
7.632e-01,3.000e-02
7.672e-01,2.744e-02
7.712e-01,2.510e-02
7.751e-01,2.295e-02
7.791e-01,2.098e-02
7.831e-01,1.917e-02
7.871e-01,1.751e-02
7.911e-01,1.600e-02
7.951e-01,1.461e-02


==> anc/03_results/weak_zap/lognormal/0_009.csv <==
transmittance,probability_density
2.135e-03,3.464e-204
6.406e-03,1.374e-129
1.068e-02,1.177e-100
1.495e-02,1.361e-83
1.922e-02,6.989e-72
2.349e-02,3.635e-63
2.776e-02,2.435e-56
3.203e-02,8.382e-51
3.630e-02,3.397e-46
4.057e-02,2.765e-42
4.484e-02,6.497e-39
4.911e-02,5.690e-36
5.338e-02,2.240e-33
5.766e-02,4.563e-31
6.193e-02,5.358e-29
6.620e-02,3.946e-27
7.047e-02,1.950e-25
7.474e-02,6.825e-24
7.901e-02,1.770e-22
8.328e-02,3.528e-21
8.755e-02,5.573e-20
9.182e-02,7.163e-19
9.609e-02,7.656e-18
1.004e-01,6.936e-17
1.046e-01,5.414e-16
1.089e-01,3.692e-15
1.132e-01,2.228e-14
1.174e-01,1.202e-13
1.217e-01,5.859e-13
1.260e-01,2.600e-12
1.303e-01,1.059e-11
1.345e-01,3.981e-11
1.388e-01,1.391e-10
1.431e-01,4.541e-10
1.473e-01,1.392e-09
1.516e-01,4.023e-09
1.559e-01,1.101e-08
1.602e-01,2.863e-08
1.644e-01,7.096e-08
1.687e-01,1.682e-07
1.730e-01,3.823e-07
1.772e-01,8.354e-07
1.815e-01,1.759e-06
1.858e-01,3.576e-06
1.900e-01,7.035e-06
1.943e-01,1.342e-05
1.986e-01,2.484e-05
2.029e-01,4.473e-05
2.071e-01,7.845e-05
2.114e-01,1.342e-04
2.157e-01,2.241e-04
2.199e-01,3.660e-04
2.242e-01,5.850e-04
2.285e-01,9.162e-04
2.328e-01,1.407e-03
2.370e-01,2.121e-03
2.413e-01,3.142e-03
2.456e-01,4.576e-03
2.498e-01,6.558e-03
2.541e-01,9.253e-03
2.584e-01,1.287e-02
2.627e-01,1.764e-02
2.669e-01,2.385e-02
2.712e-01,3.184e-02
2.755e-01,4.198e-02
2.797e-01,5.470e-02
2.840e-01,7.045e-02
2.883e-01,8.974e-02
2.925e-01,1.131e-01
2.968e-01,1.411e-01
3.011e-01,1.744e-01
3.054e-01,2.134e-01
3.096e-01,2.589e-01
3.139e-01,3.113e-01
3.182e-01,3.711e-01
3.224e-01,4.389e-01
3.267e-01,5.151e-01
3.310e-01,5.999e-01
3.353e-01,6.936e-01
3.395e-01,7.962e-01
3.438e-01,9.080e-01
3.481e-01,1.029e+00
3.523e-01,1.158e+00
3.566e-01,1.295e+00
3.609e-01,1.441e+00
3.651e-01,1.593e+00
3.694e-01,1.752e+00
3.737e-01,1.916e+00
3.780e-01,2.085e+00
3.822e-01,2.257e+00
3.865e-01,2.432e+00
3.908e-01,2.608e+00
3.950e-01,2.784e+00
3.993e-01,2.958e+00
4.036e-01,3.130e+00
4.079e-01,3.298e+00
4.121e-01,3.461e+00
4.164e-01,3.617e+00
4.207e-01,3.766e+00
4.249e-01,3.907e+00
4.292e-01,4.039e+00
4.335e-01,4.160e+00
4.378e-01,4.271e+00
4.420e-01,4.370e+00
4.463e-01,4.457e+00
4.506e-01,4.531e+00
4.548e-01,4.593e+00
4.591e-01,4.642e+00
4.634e-01,4.677e+00
4.676e-01,4.700e+00
4.719e-01,4.711e+00
4.762e-01,4.709e+00
4.805e-01,4.694e+00
4.847e-01,4.668e+00
4.890e-01,4.631e+00
4.933e-01,4.583e+00
4.975e-01,4.526e+00
5.018e-01,4.459e+00
5.061e-01,4.383e+00
5.104e-01,4.299e+00
5.146e-01,4.208e+00
5.189e-01,4.111e+00
5.232e-01,4.008e+00
5.274e-01,3.900e+00
5.317e-01,3.788e+00
5.360e-01,3.672e+00
5.402e-01,3.553e+00
5.445e-01,3.433e+00
5.488e-01,3.310e+00
5.531e-01,3.187e+00
5.573e-01,3.063e+00
5.616e-01,2.940e+00
5.659e-01,2.817e+00
5.701e-01,2.695e+00
5.744e-01,2.575e+00
5.787e-01,2.456e+00
5.830e-01,2.340e+00
5.872e-01,2.226e+00
5.915e-01,2.115e+00
5.958e-01,2.007e+00
6.000e-01,1.902e+00
6.043e-01,1.800e+00
6.086e-01,1.701e+00
6.129e-01,1.607e+00
6.171e-01,1.515e+00
6.214e-01,1.427e+00
6.257e-01,1.343e+00
6.299e-01,1.262e+00
6.342e-01,1.185e+00
6.385e-01,1.112e+00
6.427e-01,1.042e+00
6.470e-01,9.752e-01
6.513e-01,9.120e-01
6.556e-01,8.521e-01
6.598e-01,7.954e-01
6.641e-01,7.418e-01
6.684e-01,6.912e-01
6.726e-01,6.435e-01
6.769e-01,5.986e-01
6.812e-01,5.564e-01
6.855e-01,5.167e-01
6.897e-01,4.795e-01
6.940e-01,4.446e-01
6.983e-01,4.120e-01
7.025e-01,3.814e-01
7.068e-01,3.529e-01
7.111e-01,3.263e-01
7.154e-01,3.015e-01
7.196e-01,2.783e-01
7.239e-01,2.568e-01
7.282e-01,2.368e-01
7.324e-01,2.182e-01
7.367e-01,2.010e-01
7.410e-01,1.850e-01
7.452e-01,1.701e-01
7.495e-01,1.564e-01
7.538e-01,1.437e-01
7.581e-01,1.320e-01
7.623e-01,1.211e-01
7.666e-01,1.111e-01
7.709e-01,1.019e-01
7.751e-01,9.335e-02
7.794e-01,8.550e-02
7.837e-01,7.827e-02
7.880e-01,7.162e-02
7.922e-01,6.550e-02
7.965e-01,5.988e-02
8.008e-01,5.472e-02
8.050e-01,4.998e-02
8.093e-01,4.563e-02
8.136e-01,4.165e-02
8.178e-01,3.799e-02
8.221e-01,3.464e-02
8.264e-01,3.158e-02
8.307e-01,2.877e-02
8.349e-01,2.621e-02
8.392e-01,2.386e-02
8.435e-01,2.172e-02
8.477e-01,1.976e-02
8.520e-01,1.798e-02


==> anc/03_results/weak_zap/lognormal/0_00975.csv <==
transmittance,probability_density
2.500e-03,3.205e-234
7.500e-03,4.777e-148
1.250e-02,1.103e-114
1.750e-02,4.937e-95
2.250e-02,1.466e-81
2.750e-02,1.529e-71
3.250e-02,1.055e-63
3.750e-02,2.377e-57
4.250e-02,4.558e-52
4.750e-02,1.377e-47
5.250e-02,9.944e-44
5.750e-02,2.308e-40
6.250e-02,2.136e-37
6.750e-02,9.267e-35
7.250e-02,2.134e-32
7.750e-02,2.875e-30
8.250e-02,2.450e-28
8.750e-02,1.405e-26
9.250e-02,5.711e-25
9.750e-02,1.716e-23
1.025e-01,3.949e-22
1.075e-01,7.173e-21
1.125e-01,1.055e-19
1.175e-01,1.283e-18
1.225e-01,1.316e-17
1.275e-01,1.156e-16
1.325e-01,8.829e-16
1.375e-01,5.934e-15
1.425e-01,3.548e-14
1.475e-01,1.906e-13
1.525e-01,9.277e-13
1.575e-01,4.124e-12
1.625e-01,1.686e-11
1.675e-01,6.375e-11
1.725e-01,2.243e-10
1.775e-01,7.382e-10
1.825e-01,2.282e-09
1.875e-01,6.654e-09
1.925e-01,1.837e-08
1.975e-01,4.821e-08
2.025e-01,1.206e-07
2.075e-01,2.883e-07
2.125e-01,6.609e-07
2.175e-01,1.456e-06
2.225e-01,3.088e-06
2.275e-01,6.322e-06
2.325e-01,1.252e-05
2.375e-01,2.401e-05
2.425e-01,4.469e-05
2.475e-01,8.084e-05
2.525e-01,1.423e-04
2.575e-01,2.443e-04
2.625e-01,4.091e-04
2.675e-01,6.694e-04
2.725e-01,1.071e-03
2.775e-01,1.679e-03
2.825e-01,2.579e-03
2.875e-01,3.885e-03
2.925e-01,5.748e-03
2.975e-01,8.355e-03
3.025e-01,1.194e-02
3.075e-01,1.680e-02
3.125e-01,2.328e-02
3.175e-01,3.177e-02
3.225e-01,4.277e-02
3.275e-01,5.679e-02
3.325e-01,7.443e-02
3.375e-01,9.635e-02
3.425e-01,1.232e-01
3.475e-01,1.558e-01
3.525e-01,1.949e-01
3.575e-01,2.411e-01
3.625e-01,2.953e-01
3.675e-01,3.581e-01
3.725e-01,4.301e-01
3.775e-01,5.119e-01
3.825e-01,6.039e-01
3.875e-01,7.063e-01
3.925e-01,8.194e-01
3.975e-01,9.431e-01
4.025e-01,1.077e+00
4.075e-01,1.221e+00
4.125e-01,1.375e+00
4.175e-01,1.537e+00
4.225e-01,1.707e+00
4.275e-01,1.883e+00
4.325e-01,2.064e+00
4.375e-01,2.250e+00
4.425e-01,2.438e+00
4.475e-01,2.626e+00
4.525e-01,2.814e+00
4.575e-01,2.999e+00
4.625e-01,3.179e+00
4.675e-01,3.354e+00
4.725e-01,3.522e+00
4.775e-01,3.680e+00
4.825e-01,3.828e+00
4.875e-01,3.964e+00
4.925e-01,4.088e+00
4.975e-01,4.198e+00
5.025e-01,4.294e+00
5.075e-01,4.375e+00
5.125e-01,4.440e+00
5.175e-01,4.489e+00
5.225e-01,4.523e+00
5.275e-01,4.541e+00
5.325e-01,4.544e+00
5.375e-01,4.532e+00
5.425e-01,4.505e+00
5.475e-01,4.465e+00
5.525e-01,4.411e+00
5.575e-01,4.345e+00
5.625e-01,4.268e+00
5.675e-01,4.181e+00
5.725e-01,4.084e+00
5.775e-01,3.979e+00
5.825e-01,3.867e+00
5.875e-01,3.748e+00
5.925e-01,3.624e+00
5.975e-01,3.496e+00
6.025e-01,3.365e+00
6.075e-01,3.231e+00
6.125e-01,3.096e+00
6.175e-01,2.960e+00
6.225e-01,2.824e+00
6.275e-01,2.689e+00
6.325e-01,2.555e+00
6.375e-01,2.424e+00
6.425e-01,2.294e+00
6.475e-01,2.168e+00
6.525e-01,2.045e+00
6.575e-01,1.925e+00
6.625e-01,1.810e+00
6.675e-01,1.698e+00
6.725e-01,1.591e+00
6.775e-01,1.488e+00
6.825e-01,1.390e+00
6.875e-01,1.296e+00
6.925e-01,1.207e+00
6.975e-01,1.122e+00
7.025e-01,1.042e+00
7.075e-01,9.660e-01
7.125e-01,8.945e-01
7.175e-01,8.273e-01
7.225e-01,7.641e-01
7.275e-01,7.048e-01
7.325e-01,6.494e-01
7.375e-01,5.976e-01
7.425e-01,5.493e-01
7.475e-01,5.043e-01
7.525e-01,4.625e-01
7.575e-01,4.238e-01
7.625e-01,3.878e-01
7.675e-01,3.546e-01
7.725e-01,3.238e-01
7.775e-01,2.955e-01
7.825e-01,2.693e-01
7.875e-01,2.453e-01
7.925e-01,2.232e-01
7.975e-01,2.029e-01
8.025e-01,1.842e-01
8.075e-01,1.672e-01
8.125e-01,1.516e-01
8.175e-01,1.373e-01
8.225e-01,1.243e-01
8.275e-01,1.125e-01
8.325e-01,1.016e-01
8.375e-01,9.180e-02
8.425e-01,8.285e-02
8.475e-01,7.472e-02
8.525e-01,6.734e-02
8.575e-01,6.065e-02
8.625e-01,5.459e-02
8.675e-01,4.910e-02
8.725e-01,4.413e-02
8.775e-01,3.965e-02
8.825e-01,3.559e-02
8.875e-01,3.194e-02
8.925e-01,2.864e-02
8.975e-01,2.567e-02
9.025e-01,2.299e-02
9.075e-01,2.058e-02
9.125e-01,1.841e-02
9.175e-01,1.647e-02
9.225e-01,1.472e-02
9.275e-01,1.315e-02
9.325e-01,1.174e-02
9.375e-01,1.048e-02
9.425e-01,9.351e-03
9.475e-01,8.339e-03
9.525e-01,7.433e-03
9.575e-01,6.622e-03
9.625e-01,5.898e-03
9.675e-01,5.250e-03
9.725e-01,4.672e-03
9.775e-01,4.156e-03
9.825e-01,3.695e-03
9.875e-01,3.285e-03
9.925e-01,2.918e-03
9.975e-01,2.592e-03


==> anc/03_results/weak_zap/lognormal/0_0105.csv <==
transmittance,probability_density
2.500e-03,4.373e-285
7.500e-03,7.838e-182
1.250e-02,1.066e-141
1.750e-02,5.387e-118
2.250e-02,1.049e-101
2.750e-02,1.440e-89
3.250e-02,4.723e-80
3.750e-02,2.515e-72
4.250e-02,6.863e-66
4.750e-02,2.014e-60
5.250e-02,1.050e-55
5.750e-02,1.387e-51
6.250e-02,6.029e-48
6.750e-02,1.047e-44
7.250e-02,8.440e-42
7.750e-02,3.553e-39
8.250e-02,8.577e-37
8.750e-02,1.281e-34
9.250e-02,1.258e-32
9.750e-02,8.561e-31
1.025e-01,4.212e-29
1.075e-01,1.553e-27
1.125e-01,4.429e-26
1.175e-01,1.002e-24
1.225e-01,1.842e-23
1.275e-01,2.802e-22
1.325e-01,3.593e-21
1.375e-01,3.940e-20
1.425e-01,3.746e-19
1.475e-01,3.123e-18
1.525e-01,2.309e-17
1.575e-01,1.527e-16
1.625e-01,9.111e-16
1.675e-01,4.942e-15
1.725e-01,2.454e-14
1.775e-01,1.122e-13
1.825e-01,4.752e-13
1.875e-01,1.873e-12
1.925e-01,6.905e-12
1.975e-01,2.390e-11
2.025e-01,7.801e-11
2.075e-01,2.408e-10
2.125e-01,7.058e-10
2.175e-01,1.969e-09
2.225e-01,5.245e-09
2.275e-01,1.337e-08
2.325e-01,3.270e-08
2.375e-01,7.691e-08
2.425e-01,1.743e-07
2.475e-01,3.812e-07
2.525e-01,8.065e-07
2.575e-01,1.653e-06
2.625e-01,3.286e-06
2.675e-01,6.346e-06
2.725e-01,1.193e-05
2.775e-01,2.183e-05
2.825e-01,3.898e-05
2.875e-01,6.796e-05
2.925e-01,1.158e-04
2.975e-01,1.931e-04
3.025e-01,3.153e-04
3.075e-01,5.046e-04
3.125e-01,7.922e-04
3.175e-01,1.221e-03
3.225e-01,1.850e-03
3.275e-01,2.754e-03
3.325e-01,4.036e-03
3.375e-01,5.822e-03
3.425e-01,8.273e-03
3.475e-01,1.159e-02
3.525e-01,1.601e-02
3.575e-01,2.182e-02
3.625e-01,2.936e-02
3.675e-01,3.902e-02
3.725e-01,5.124e-02
3.775e-01,6.652e-02
3.825e-01,8.540e-02
3.875e-01,1.085e-01
3.925e-01,1.363e-01
3.975e-01,1.697e-01
4.025e-01,2.091e-01
4.075e-01,2.553e-01
4.125e-01,3.090e-01
4.175e-01,3.706e-01
4.225e-01,4.408e-01
4.275e-01,5.200e-01
4.325e-01,6.086e-01
4.375e-01,7.069e-01
4.425e-01,8.150e-01
4.475e-01,9.328e-01
4.525e-01,1.060e+00
4.575e-01,1.197e+00
4.625e-01,1.343e+00
4.675e-01,1.496e+00
4.725e-01,1.657e+00
4.775e-01,1.825e+00
4.825e-01,1.997e+00
4.875e-01,2.174e+00
4.925e-01,2.353e+00
4.975e-01,2.534e+00
5.025e-01,2.714e+00
5.075e-01,2.893e+00
5.125e-01,3.069e+00
5.175e-01,3.239e+00
5.225e-01,3.403e+00
5.275e-01,3.560e+00
5.325e-01,3.708e+00
5.375e-01,3.845e+00
5.425e-01,3.971e+00
5.475e-01,4.085e+00
5.525e-01,4.185e+00
5.575e-01,4.272e+00
5.625e-01,4.344e+00
5.675e-01,4.401e+00
5.725e-01,4.444e+00
5.775e-01,4.472e+00
5.825e-01,4.484e+00
5.875e-01,4.482e+00
5.925e-01,4.466e+00
5.975e-01,4.436e+00
6.025e-01,4.393e+00
6.075e-01,4.338e+00
6.125e-01,4.271e+00
6.175e-01,4.194e+00
6.225e-01,4.106e+00
6.275e-01,4.010e+00
6.325e-01,3.906e+00
6.375e-01,3.794e+00
6.425e-01,3.677e+00
6.475e-01,3.555e+00
6.525e-01,3.429e+00
6.575e-01,3.300e+00
6.625e-01,3.168e+00
6.675e-01,3.035e+00
6.725e-01,2.901e+00
6.775e-01,2.768e+00
6.825e-01,2.635e+00
6.875e-01,2.503e+00
6.925e-01,2.374e+00
6.975e-01,2.247e+00
7.025e-01,2.122e+00
7.075e-01,2.001e+00
7.125e-01,1.884e+00
7.175e-01,1.770e+00
7.225e-01,1.660e+00
7.275e-01,1.555e+00
7.325e-01,1.454e+00
7.375e-01,1.357e+00
7.425e-01,1.265e+00
7.475e-01,1.177e+00
7.525e-01,1.094e+00
7.575e-01,1.015e+00
7.625e-01,9.403e-01
7.675e-01,8.700e-01
7.725e-01,8.039e-01
7.775e-01,7.418e-01
7.825e-01,6.836e-01
7.875e-01,6.292e-01
7.925e-01,5.784e-01
7.975e-01,5.310e-01
8.025e-01,4.869e-01
8.075e-01,4.460e-01
8.125e-01,4.081e-01
8.175e-01,3.729e-01
8.225e-01,3.404e-01
8.275e-01,3.104e-01
8.325e-01,2.828e-01
8.375e-01,2.573e-01
8.425e-01,2.339e-01
8.475e-01,2.125e-01
8.525e-01,1.928e-01
8.575e-01,1.747e-01
8.625e-01,1.582e-01
8.675e-01,1.432e-01
8.725e-01,1.294e-01
8.775e-01,1.169e-01
8.825e-01,1.055e-01
8.875e-01,9.513e-02
8.925e-01,8.571e-02
8.975e-01,7.716e-02
9.025e-01,6.941e-02
9.075e-01,6.239e-02
9.125e-01,5.604e-02
9.175e-01,5.029e-02
9.225e-01,4.511e-02
9.275e-01,4.043e-02
9.325e-01,3.621e-02
9.375e-01,3.241e-02
9.425e-01,2.899e-02
9.475e-01,2.591e-02
9.525e-01,2.314e-02
9.575e-01,2.066e-02
9.625e-01,1.843e-02
9.675e-01,1.644e-02
9.725e-01,1.465e-02
9.775e-01,1.304e-02
9.825e-01,1.161e-02
9.875e-01,1.033e-02
9.925e-01,9.185e-03
9.975e-01,8.162e-03


==> anc/03_results/weak_zap/lognormal/0_01125.csv <==
transmittance,probability_density
1.138e-01,5.809e-34
1.182e-01,1.804e-32
1.227e-01,4.585e-31
1.271e-01,9.707e-30
1.315e-01,1.737e-28
1.360e-01,2.662e-27
1.404e-01,3.535e-26
1.449e-01,4.112e-25
1.493e-01,4.229e-24
1.537e-01,3.880e-23
1.582e-01,3.201e-22
1.626e-01,2.390e-21
1.671e-01,1.626e-20
1.715e-01,1.014e-19
1.760e-01,5.828e-19
1.804e-01,3.102e-18
1.848e-01,1.536e-17
1.893e-01,7.104e-17
1.937e-01,3.081e-16
1.982e-01,1.258e-15
2.026e-01,4.849e-15
2.071e-01,1.770e-14
2.115e-01,6.138e-14
2.159e-01,2.027e-13
2.204e-01,6.390e-13
2.248e-01,1.927e-12
2.293e-01,5.575e-12
2.337e-01,1.549e-11
2.382e-01,4.144e-11
2.426e-01,1.069e-10
2.470e-01,2.663e-10
2.515e-01,6.419e-10
2.559e-01,1.499e-09
2.604e-01,3.395e-09
2.648e-01,7.471e-09
2.692e-01,1.599e-08
2.737e-01,3.331e-08
2.781e-01,6.766e-08
2.826e-01,1.341e-07
2.870e-01,2.595e-07
2.915e-01,4.910e-07
2.959e-01,9.090e-07
3.003e-01,1.648e-06
3.048e-01,2.928e-06
3.092e-01,5.102e-06
3.137e-01,8.724e-06
3.181e-01,1.465e-05
3.226e-01,2.419e-05
3.270e-01,3.926e-05
3.314e-01,6.269e-05
3.359e-01,9.857e-05
3.403e-01,1.527e-04
3.448e-01,2.330e-04
3.492e-01,3.506e-04
3.536e-01,5.205e-04
3.581e-01,7.625e-04
3.625e-01,1.103e-03
3.670e-01,1.576e-03
3.714e-01,2.224e-03
3.759e-01,3.104e-03
3.803e-01,4.282e-03
3.847e-01,5.845e-03
3.892e-01,7.893e-03
3.936e-01,1.055e-02
3.981e-01,1.396e-02
4.025e-01,1.831e-02
4.070e-01,2.377e-02
4.114e-01,3.059e-02
4.158e-01,3.902e-02
4.203e-01,4.935e-02
4.247e-01,6.190e-02
4.292e-01,7.701e-02
4.336e-01,9.505e-02
4.381e-01,1.164e-01
4.425e-01,1.416e-01
4.469e-01,1.709e-01
4.514e-01,2.048e-01
4.558e-01,2.438e-01
4.603e-01,2.883e-01
4.647e-01,3.388e-01
4.691e-01,3.955e-01
4.736e-01,4.589e-01
4.780e-01,5.292e-01
4.825e-01,6.068e-01
4.869e-01,6.919e-01
4.914e-01,7.844e-01
4.958e-01,8.845e-01
5.002e-01,9.922e-01
5.047e-01,1.107e+00
5.091e-01,1.229e+00
5.136e-01,1.358e+00
5.180e-01,1.494e+00
5.225e-01,1.635e+00
5.269e-01,1.781e+00
5.313e-01,1.932e+00
5.358e-01,2.086e+00
5.402e-01,2.244e+00
5.447e-01,2.403e+00
5.491e-01,2.563e+00
5.536e-01,2.723e+00
5.580e-01,2.882e+00
5.624e-01,3.039e+00
5.669e-01,3.192e+00
5.713e-01,3.341e+00
5.758e-01,3.484e+00
5.802e-01,3.622e+00
5.846e-01,3.752e+00
5.891e-01,3.873e+00
5.935e-01,3.986e+00
5.980e-01,4.090e+00
6.024e-01,4.183e+00
6.069e-01,4.265e+00
6.113e-01,4.336e+00
6.157e-01,4.395e+00
6.202e-01,4.443e+00
6.246e-01,4.479e+00
6.291e-01,4.503e+00
6.335e-01,4.515e+00
6.380e-01,4.515e+00
6.424e-01,4.503e+00
6.468e-01,4.481e+00
6.513e-01,4.448e+00
6.557e-01,4.404e+00
6.602e-01,4.351e+00
6.646e-01,4.288e+00
6.691e-01,4.217e+00
6.735e-01,4.138e+00
6.779e-01,4.052e+00
6.824e-01,3.959e+00
6.868e-01,3.860e+00
6.913e-01,3.756e+00
6.957e-01,3.648e+00
7.001e-01,3.535e+00
7.046e-01,3.420e+00
7.090e-01,3.302e+00
7.135e-01,3.182e+00
7.179e-01,3.061e+00
7.224e-01,2.940e+00
7.268e-01,2.818e+00
7.312e-01,2.697e+00
7.357e-01,2.577e+00
7.401e-01,2.458e+00
7.446e-01,2.341e+00
7.490e-01,2.226e+00
7.535e-01,2.113e+00
7.579e-01,2.003e+00
7.623e-01,1.896e+00
7.668e-01,1.792e+00
7.712e-01,1.691e+00
7.757e-01,1.593e+00
7.801e-01,1.499e+00
7.845e-01,1.409e+00
7.890e-01,1.323e+00
7.934e-01,1.240e+00
7.979e-01,1.161e+00
8.023e-01,1.085e+00
8.068e-01,1.013e+00
8.112e-01,9.450e-01
8.156e-01,8.803e-01
8.201e-01,8.191e-01
8.245e-01,7.613e-01
8.290e-01,7.067e-01
8.334e-01,6.553e-01
8.379e-01,6.070e-01
8.423e-01,5.616e-01
8.467e-01,5.191e-01
8.512e-01,4.793e-01
8.556e-01,4.422e-01
8.601e-01,4.074e-01
8.645e-01,3.751e-01
8.690e-01,3.450e-01
8.734e-01,3.170e-01
8.778e-01,2.910e-01
8.823e-01,2.669e-01
8.867e-01,2.445e-01
8.912e-01,2.239e-01
8.956e-01,2.048e-01
9.000e-01,1.872e-01
9.045e-01,1.709e-01
9.089e-01,1.559e-01
9.134e-01,1.422e-01
9.178e-01,1.295e-01
9.223e-01,1.179e-01
9.267e-01,1.072e-01
9.311e-01,9.745e-02
9.356e-01,8.850e-02
9.400e-01,8.032e-02
9.445e-01,7.284e-02
9.489e-01,6.601e-02
9.534e-01,5.978e-02
9.578e-01,5.410e-02
9.622e-01,4.892e-02
9.667e-01,4.422e-02
9.711e-01,3.994e-02
9.756e-01,3.605e-02
9.800e-01,3.252e-02
9.845e-01,2.932e-02
9.889e-01,2.641e-02
9.933e-01,2.378e-02
9.978e-01,2.140e-02


==> anc/03_results/weak_zap/lognormal/0_012.csv <==
transmittance,probability_density
1.403e-01,2.289e-34
1.446e-01,4.573e-33
1.490e-01,7.918e-32
1.533e-01,1.199e-30
1.576e-01,1.604e-29
1.619e-01,1.909e-28
1.662e-01,2.037e-27
1.705e-01,1.961e-26
1.748e-01,1.714e-25
1.791e-01,1.369e-24
1.834e-01,1.003e-23
1.877e-01,6.782e-23
1.920e-01,4.248e-22
1.964e-01,2.475e-21
2.007e-01,1.347e-20
2.050e-01,6.869e-20
2.093e-01,3.294e-19
2.136e-01,1.490e-18
2.179e-01,6.374e-18
2.222e-01,2.586e-17
2.265e-01,9.978e-17
2.308e-01,3.668e-16
2.351e-01,1.288e-15
2.394e-01,4.329e-15
2.438e-01,1.395e-14
2.481e-01,4.319e-14
2.524e-01,1.287e-13
2.567e-01,3.696e-13
2.610e-01,1.025e-12
2.653e-01,2.746e-12
2.696e-01,7.125e-12
2.739e-01,1.792e-11
2.782e-01,4.374e-11
2.825e-01,1.037e-10
2.868e-01,2.393e-10
2.912e-01,5.376e-10
2.955e-01,1.177e-09
2.998e-01,2.514e-09
3.041e-01,5.243e-09
3.084e-01,1.069e-08
3.127e-01,2.131e-08
3.170e-01,4.158e-08
3.213e-01,7.949e-08
3.256e-01,1.490e-07
3.299e-01,2.738e-07
3.342e-01,4.941e-07
3.386e-01,8.755e-07
3.429e-01,1.525e-06
3.472e-01,2.611e-06
3.515e-01,4.398e-06
3.558e-01,7.293e-06
3.601e-01,1.191e-05
3.644e-01,1.916e-05
3.687e-01,3.039e-05
3.730e-01,4.753e-05
3.773e-01,7.333e-05
3.816e-01,1.117e-04
3.860e-01,1.679e-04
3.903e-01,2.494e-04
3.946e-01,3.659e-04
3.989e-01,5.307e-04
4.032e-01,7.609e-04
4.075e-01,1.079e-03
4.118e-01,1.514e-03
4.161e-01,2.103e-03
4.204e-01,2.890e-03
4.247e-01,3.934e-03
4.290e-01,5.304e-03
4.334e-01,7.083e-03
4.377e-01,9.375e-03
4.420e-01,1.230e-02
4.463e-01,1.599e-02
4.506e-01,2.063e-02
4.549e-01,2.639e-02
4.592e-01,3.349e-02
4.635e-01,4.217e-02
4.678e-01,5.270e-02
4.721e-01,6.537e-02
4.764e-01,8.052e-02
4.808e-01,9.847e-02
4.851e-01,1.196e-01
4.894e-01,1.443e-01
4.937e-01,1.730e-01
4.980e-01,2.060e-01
5.023e-01,2.439e-01
5.066e-01,2.869e-01
5.109e-01,3.356e-01
5.152e-01,3.902e-01
5.195e-01,4.511e-01
5.238e-01,5.187e-01
5.282e-01,5.932e-01
5.325e-01,6.749e-01
5.368e-01,7.638e-01
5.411e-01,8.600e-01
5.454e-01,9.636e-01
5.497e-01,1.075e+00
5.540e-01,1.193e+00
5.583e-01,1.317e+00
5.626e-01,1.449e+00
5.669e-01,1.586e+00
5.712e-01,1.729e+00
5.756e-01,1.877e+00
5.799e-01,2.029e+00
5.842e-01,2.185e+00
5.885e-01,2.343e+00
5.928e-01,2.503e+00
5.971e-01,2.664e+00
6.014e-01,2.824e+00
6.057e-01,2.984e+00
6.100e-01,3.140e+00
6.143e-01,3.294e+00
6.186e-01,3.443e+00
6.230e-01,3.587e+00
6.273e-01,3.725e+00
6.316e-01,3.855e+00
6.359e-01,3.977e+00
6.402e-01,4.091e+00
6.445e-01,4.195e+00
6.488e-01,4.288e+00
6.531e-01,4.371e+00
6.574e-01,4.443e+00
6.617e-01,4.504e+00
6.660e-01,4.552e+00
6.704e-01,4.589e+00
6.747e-01,4.613e+00
6.790e-01,4.626e+00
6.833e-01,4.627e+00
6.876e-01,4.616e+00
6.919e-01,4.594e+00
6.962e-01,4.561e+00
7.005e-01,4.518e+00
7.048e-01,4.464e+00
7.091e-01,4.401e+00
7.134e-01,4.330e+00
7.178e-01,4.250e+00
7.221e-01,4.162e+00
7.264e-01,4.068e+00
7.307e-01,3.968e+00
7.350e-01,3.862e+00
7.393e-01,3.751e+00
7.436e-01,3.637e+00
7.479e-01,3.519e+00
7.522e-01,3.398e+00
7.565e-01,3.275e+00
7.608e-01,3.151e+00
7.652e-01,3.027e+00
7.695e-01,2.902e+00
7.738e-01,2.777e+00
7.781e-01,2.653e+00
7.824e-01,2.531e+00
7.867e-01,2.410e+00
7.910e-01,2.291e+00
7.953e-01,2.174e+00
7.996e-01,2.061e+00
8.039e-01,1.950e+00
8.082e-01,1.842e+00
8.126e-01,1.738e+00
8.169e-01,1.637e+00
8.212e-01,1.540e+00
8.255e-01,1.446e+00
8.298e-01,1.357e+00
8.341e-01,1.271e+00
8.384e-01,1.189e+00
8.427e-01,1.110e+00
8.470e-01,1.036e+00
8.513e-01,9.653e-01
8.556e-01,8.983e-01
8.600e-01,8.350e-01
8.643e-01,7.751e-01
8.686e-01,7.187e-01
8.729e-01,6.656e-01
8.772e-01,6.157e-01
8.815e-01,5.689e-01
8.858e-01,5.251e-01
8.901e-01,4.841e-01
8.944e-01,4.458e-01
8.987e-01,4.101e-01
9.030e-01,3.769e-01
9.074e-01,3.460e-01
9.117e-01,3.173e-01
9.160e-01,2.907e-01
9.203e-01,2.661e-01
9.246e-01,2.433e-01
9.289e-01,2.223e-01
9.332e-01,2.029e-01
9.375e-01,1.850e-01
9.418e-01,1.685e-01
9.461e-01,1.534e-01
9.504e-01,1.395e-01
9.548e-01,1.267e-01
9.591e-01,1.150e-01
9.634e-01,1.043e-01
9.677e-01,9.457e-02
9.720e-01,8.564e-02
9.763e-01,7.749e-02
9.806e-01,7.006e-02
9.849e-01,6.329e-02
9.892e-01,5.713e-02
9.935e-01,5.154e-02
9.978e-01,4.645e-02


==> anc/03_results/weak_zap/lognormal/0_01275.csv <==
transmittance,probability_density
1.719e-01,4.115e-35
1.760e-01,5.846e-34
1.802e-01,7.478e-33
1.843e-01,8.666e-32
1.885e-01,9.145e-31
1.926e-01,8.832e-30
1.968e-01,7.841e-29
2.009e-01,6.427e-28
2.051e-01,4.883e-27
2.093e-01,3.451e-26
2.134e-01,2.278e-25
2.176e-01,1.408e-24
2.217e-01,8.172e-24
2.259e-01,4.469e-23
2.300e-01,2.309e-22
2.342e-01,1.130e-21
2.383e-01,5.246e-21
2.425e-01,2.317e-20
2.466e-01,9.758e-20
2.508e-01,3.925e-19
2.549e-01,1.511e-18
2.591e-01,5.574e-18
2.632e-01,1.975e-17
2.674e-01,6.730e-17
2.715e-01,2.209e-16
2.757e-01,6.992e-16
2.798e-01,2.138e-15
2.840e-01,6.322e-15
2.881e-01,1.810e-14
2.923e-01,5.024e-14
2.964e-01,1.353e-13
3.006e-01,3.540e-13
3.047e-01,9.009e-13
3.089e-01,2.231e-12
3.130e-01,5.384e-12
3.172e-01,1.267e-11
3.213e-01,2.909e-11
3.255e-01,6.525e-11
3.296e-01,1.430e-10
3.338e-01,3.067e-10
3.379e-01,6.437e-10
3.421e-01,1.323e-09
3.462e-01,2.667e-09
3.504e-01,5.269e-09
3.545e-01,1.022e-08
3.587e-01,1.945e-08
3.628e-01,3.639e-08
3.670e-01,6.689e-08
3.711e-01,1.209e-07
3.753e-01,2.151e-07
3.794e-01,3.766e-07
3.836e-01,6.492e-07
3.877e-01,1.103e-06
3.919e-01,1.846e-06
3.960e-01,3.047e-06
4.002e-01,4.961e-06
4.043e-01,7.969e-06
4.085e-01,1.264e-05
4.126e-01,1.979e-05
4.168e-01,3.060e-05
4.209e-01,4.676e-05
4.251e-01,7.062e-05
4.292e-01,1.055e-04
4.334e-01,1.557e-04
4.376e-01,2.275e-04
4.417e-01,3.288e-04
4.459e-01,4.705e-04
4.500e-01,6.664e-04
4.542e-01,9.347e-04
4.583e-01,1.299e-03
4.625e-01,1.787e-03
4.666e-01,2.438e-03
4.708e-01,3.295e-03
4.749e-01,4.417e-03
4.791e-01,5.869e-03
4.832e-01,7.735e-03
4.874e-01,1.011e-02
4.915e-01,1.312e-02
4.957e-01,1.688e-02
4.998e-01,2.156e-02
5.040e-01,2.734e-02
5.081e-01,3.442e-02
5.123e-01,4.303e-02
5.164e-01,5.342e-02
5.206e-01,6.587e-02
5.247e-01,8.070e-02
5.289e-01,9.822e-02
5.330e-01,1.188e-01
5.372e-01,1.428e-01
5.413e-01,1.706e-01
5.455e-01,2.026e-01
5.496e-01,2.393e-01
5.538e-01,2.810e-01
5.579e-01,3.281e-01
5.621e-01,3.810e-01
5.662e-01,4.402e-01
5.704e-01,5.058e-01
5.745e-01,5.783e-01
5.787e-01,6.579e-01
5.828e-01,7.447e-01
5.870e-01,8.389e-01
5.911e-01,9.407e-01
5.953e-01,1.050e+00
5.994e-01,1.166e+00
6.036e-01,1.290e+00
6.077e-01,1.421e+00
6.119e-01,1.558e+00
6.160e-01,1.701e+00
6.202e-01,1.850e+00
6.243e-01,2.004e+00
6.285e-01,2.162e+00
6.326e-01,2.324e+00
6.368e-01,2.488e+00
6.409e-01,2.653e+00
6.451e-01,2.819e+00
6.492e-01,2.985e+00
6.534e-01,3.150e+00
6.575e-01,3.312e+00
6.617e-01,3.471e+00
6.659e-01,3.625e+00
6.700e-01,3.773e+00
6.742e-01,3.915e+00
6.783e-01,4.049e+00
6.825e-01,4.175e+00
6.866e-01,4.292e+00
6.908e-01,4.399e+00
6.949e-01,4.495e+00
6.991e-01,4.580e+00
7.032e-01,4.653e+00
7.074e-01,4.714e+00
7.115e-01,4.763e+00
7.157e-01,4.799e+00
7.198e-01,4.823e+00
7.240e-01,4.835e+00
7.281e-01,4.834e+00
7.323e-01,4.820e+00
7.364e-01,4.795e+00
7.406e-01,4.759e+00
7.447e-01,4.711e+00
7.489e-01,4.653e+00
7.530e-01,4.585e+00
7.572e-01,4.508e+00
7.613e-01,4.422e+00
7.655e-01,4.328e+00
7.696e-01,4.227e+00
7.738e-01,4.120e+00
7.779e-01,4.007e+00
7.821e-01,3.889e+00
7.862e-01,3.766e+00
7.904e-01,3.641e+00
7.945e-01,3.512e+00
7.987e-01,3.382e+00
8.028e-01,3.250e+00
8.070e-01,3.118e+00
8.111e-01,2.985e+00
8.153e-01,2.853e+00
8.194e-01,2.722e+00
8.236e-01,2.592e+00
8.277e-01,2.465e+00
8.319e-01,2.339e+00
8.360e-01,2.217e+00
8.402e-01,2.097e+00
8.443e-01,1.980e+00
8.485e-01,1.867e+00
8.526e-01,1.758e+00
8.568e-01,1.653e+00
8.609e-01,1.551e+00
8.651e-01,1.454e+00
8.692e-01,1.360e+00
8.734e-01,1.271e+00
8.775e-01,1.186e+00
8.817e-01,1.105e+00
8.858e-01,1.028e+00
8.900e-01,9.553e-01
8.942e-01,8.865e-01
8.983e-01,8.215e-01
9.025e-01,7.603e-01
9.066e-01,7.028e-01
9.108e-01,6.488e-01
9.149e-01,5.981e-01
9.191e-01,5.508e-01
9.232e-01,5.066e-01
9.274e-01,4.654e-01
9.315e-01,4.270e-01
9.357e-01,3.913e-01
9.398e-01,3.583e-01
9.440e-01,3.276e-01
9.481e-01,2.992e-01
9.523e-01,2.730e-01
9.564e-01,2.488e-01
9.606e-01,2.265e-01
9.647e-01,2.060e-01
9.689e-01,1.872e-01
9.730e-01,1.699e-01
9.772e-01,1.541e-01
9.813e-01,1.396e-01
9.855e-01,1.263e-01
9.896e-01,1.142e-01
9.938e-01,1.031e-01
9.979e-01,9.306e-02


==> anc/03_results/weak_zap/lognormal/0_0135.csv <==
transmittance,probability_density
2.051e-01,5.312e-36
2.091e-01,5.906e-35
2.131e-01,6.062e-34
2.170e-01,5.763e-33
2.210e-01,5.094e-32
2.250e-01,4.199e-31
2.290e-01,3.237e-30
2.330e-01,2.341e-29
2.370e-01,1.592e-28
2.409e-01,1.021e-27
2.449e-01,6.184e-27
2.489e-01,3.549e-26
2.529e-01,1.934e-25
2.569e-01,1.002e-24
2.609e-01,4.947e-24
2.649e-01,2.332e-23
2.688e-01,1.051e-22
2.728e-01,4.538e-22
2.768e-01,1.879e-21
2.808e-01,7.478e-21
2.848e-01,2.863e-20
2.888e-01,1.056e-19
2.927e-01,3.757e-19
2.967e-01,1.291e-18
3.007e-01,4.288e-18
3.047e-01,1.379e-17
3.087e-01,4.297e-17
3.127e-01,1.299e-16
3.167e-01,3.812e-16
3.206e-01,1.087e-15
3.246e-01,3.016e-15
3.286e-01,8.147e-15
3.326e-01,2.144e-14
3.366e-01,5.502e-14
3.406e-01,1.378e-13
3.445e-01,3.369e-13
3.485e-01,8.051e-13
3.525e-01,1.881e-12
3.565e-01,4.302e-12
3.605e-01,9.632e-12
3.645e-01,2.113e-11
3.684e-01,4.542e-11
3.724e-01,9.578e-11
3.764e-01,1.982e-10
3.804e-01,4.027e-10
3.844e-01,8.037e-10
3.884e-01,1.576e-09
3.924e-01,3.040e-09
3.963e-01,5.766e-09
4.003e-01,1.076e-08
4.043e-01,1.978e-08
4.083e-01,3.580e-08
4.123e-01,6.385e-08
4.163e-01,1.122e-07
4.202e-01,1.945e-07
4.242e-01,3.324e-07
4.282e-01,5.606e-07
4.322e-01,9.331e-07
4.362e-01,1.533e-06
4.402e-01,2.488e-06
4.442e-01,3.990e-06
4.481e-01,6.321e-06
4.521e-01,9.899e-06
4.561e-01,1.533e-05
4.601e-01,2.347e-05
4.641e-01,3.555e-05
4.681e-01,5.328e-05
4.720e-01,7.903e-05
4.760e-01,1.160e-04
4.800e-01,1.687e-04
4.840e-01,2.429e-04
4.880e-01,3.465e-04
4.920e-01,4.897e-04
4.960e-01,6.858e-04
4.999e-01,9.520e-04
5.039e-01,1.310e-03
5.079e-01,1.788e-03
5.119e-01,2.419e-03
5.159e-01,3.247e-03
5.199e-01,4.324e-03
5.238e-01,5.712e-03
5.278e-01,7.490e-03
5.318e-01,9.748e-03
5.358e-01,1.259e-02
5.398e-01,1.615e-02
5.438e-01,2.057e-02
5.478e-01,2.602e-02
5.517e-01,3.269e-02
5.557e-01,4.080e-02
5.597e-01,5.060e-02
5.637e-01,6.234e-02
5.677e-01,7.633e-02
5.717e-01,9.289e-02
5.756e-01,1.124e-01
5.796e-01,1.351e-01
5.836e-01,1.616e-01
5.876e-01,1.921e-01
5.916e-01,2.271e-01
5.956e-01,2.670e-01
5.996e-01,3.123e-01
6.035e-01,3.633e-01
6.075e-01,4.205e-01
6.115e-01,4.843e-01
6.155e-01,5.549e-01
6.195e-01,6.327e-01
6.235e-01,7.180e-01
6.274e-01,8.109e-01
6.314e-01,9.117e-01
6.354e-01,1.020e+00
6.394e-01,1.137e+00
6.434e-01,1.261e+00
6.474e-01,1.393e+00
6.514e-01,1.532e+00
6.553e-01,1.678e+00
6.593e-01,1.830e+00
6.633e-01,1.989e+00
6.673e-01,2.152e+00
6.713e-01,2.320e+00
6.753e-01,2.491e+00
6.792e-01,2.665e+00
6.832e-01,2.841e+00
6.872e-01,3.017e+00
6.912e-01,3.193e+00
6.952e-01,3.367e+00
6.992e-01,3.539e+00
7.032e-01,3.707e+00
7.071e-01,3.869e+00
7.111e-01,4.026e+00
7.151e-01,4.175e+00
7.191e-01,4.317e+00
7.231e-01,4.449e+00
7.271e-01,4.571e+00
7.310e-01,4.683e+00
7.350e-01,4.782e+00
7.390e-01,4.870e+00
7.430e-01,4.945e+00
7.470e-01,5.007e+00
7.510e-01,5.056e+00
7.550e-01,5.091e+00
7.589e-01,5.113e+00
7.629e-01,5.121e+00
7.669e-01,5.115e+00
7.709e-01,5.097e+00
7.749e-01,5.066e+00
7.789e-01,5.022e+00
7.828e-01,4.966e+00
7.868e-01,4.899e+00
7.908e-01,4.822e+00
7.948e-01,4.735e+00
7.988e-01,4.638e+00
8.028e-01,4.533e+00
8.067e-01,4.421e+00
8.107e-01,4.302e+00
8.147e-01,4.177e+00
8.187e-01,4.046e+00
8.227e-01,3.912e+00
8.267e-01,3.774e+00
8.307e-01,3.634e+00
8.346e-01,3.492e+00
8.386e-01,3.348e+00
8.426e-01,3.205e+00
8.466e-01,3.061e+00
8.506e-01,2.919e+00
8.546e-01,2.777e+00
8.585e-01,2.638e+00
8.625e-01,2.501e+00
8.665e-01,2.367e+00
8.705e-01,2.236e+00
8.745e-01,2.109e+00
8.785e-01,1.986e+00
8.825e-01,1.866e+00
8.864e-01,1.751e+00
8.904e-01,1.641e+00
8.944e-01,1.534e+00
8.984e-01,1.433e+00
9.024e-01,1.336e+00
9.064e-01,1.243e+00
9.103e-01,1.155e+00
9.143e-01,1.072e+00
9.183e-01,9.936e-01
9.223e-01,9.193e-01
9.263e-01,8.494e-01
9.303e-01,7.836e-01
9.343e-01,7.219e-01
9.382e-01,6.642e-01
9.422e-01,6.102e-01
9.462e-01,5.598e-01
9.502e-01,5.130e-01
9.542e-01,4.694e-01
9.582e-01,4.290e-01
9.621e-01,3.915e-01
9.661e-01,3.569e-01
9.701e-01,3.249e-01
9.741e-01,2.954e-01
9.781e-01,2.683e-01
9.821e-01,2.434e-01
9.861e-01,2.205e-01
9.900e-01,1.996e-01
9.940e-01,1.804e-01
9.980e-01,1.629e-01


==> anc/03_results/weak_zap/lognormal/0_01425.csv <==
transmittance,probability_density
2.426e-01,2.725e-37
2.464e-01,2.521e-36
2.502e-01,2.191e-35
2.540e-01,1.793e-34
2.578e-01,1.384e-33
2.616e-01,1.011e-32
2.654e-01,6.993e-32
2.692e-01,4.592e-31
2.730e-01,2.868e-30
2.768e-01,1.706e-29
2.806e-01,9.683e-29
2.844e-01,5.253e-28
2.882e-01,2.727e-27
2.920e-01,1.357e-26
2.958e-01,6.481e-26
2.996e-01,2.974e-25
3.034e-01,1.314e-24
3.072e-01,5.588e-24
3.110e-01,2.293e-23
3.148e-01,9.085e-23
3.186e-01,3.479e-22
3.223e-01,1.289e-21
3.261e-01,4.625e-21
3.299e-01,1.609e-20
3.337e-01,5.429e-20
3.375e-01,1.779e-19
3.413e-01,5.668e-19
3.451e-01,1.756e-18
3.489e-01,5.295e-18
3.527e-01,1.556e-17
3.565e-01,4.455e-17
3.603e-01,1.245e-16
3.641e-01,3.394e-16
3.679e-01,9.041e-16
3.717e-01,2.354e-15
3.755e-01,5.993e-15
3.793e-01,1.493e-14
3.831e-01,3.642e-14
3.869e-01,8.701e-14
3.907e-01,2.038e-13
3.945e-01,4.679e-13
3.983e-01,1.054e-12
4.021e-01,2.331e-12
4.059e-01,5.061e-12
4.097e-01,1.080e-11
4.135e-01,2.263e-11
4.173e-01,4.665e-11
4.211e-01,9.458e-11
4.249e-01,1.887e-10
4.286e-01,3.705e-10
4.324e-01,7.165e-10
4.362e-01,1.365e-09
4.400e-01,2.562e-09
4.438e-01,4.739e-09
4.476e-01,8.646e-09
4.514e-01,1.556e-08
4.552e-01,2.762e-08
4.590e-01,4.840e-08
4.628e-01,8.372e-08
4.666e-01,1.430e-07
4.704e-01,2.413e-07
4.742e-01,4.022e-07
4.780e-01,6.627e-07
4.818e-01,1.079e-06
4.856e-01,1.738e-06
4.894e-01,2.767e-06
4.932e-01,4.359e-06
4.970e-01,6.794e-06
5.008e-01,1.048e-05
5.046e-01,1.600e-05
5.084e-01,2.418e-05
5.122e-01,3.620e-05
5.160e-01,5.367e-05
5.198e-01,7.882e-05
5.236e-01,1.147e-04
5.274e-01,1.654e-04
5.311e-01,2.364e-04
5.349e-01,3.349e-04
5.387e-01,4.705e-04
5.425e-01,6.555e-04
5.463e-01,9.056e-04
5.501e-01,1.241e-03
5.539e-01,1.688e-03
5.577e-01,2.277e-03
5.615e-01,3.049e-03
5.653e-01,4.053e-03
5.691e-01,5.347e-03
5.729e-01,7.004e-03
5.767e-01,9.109e-03
5.805e-01,1.176e-02
5.843e-01,1.509e-02
5.881e-01,1.923e-02
5.919e-01,2.434e-02
5.957e-01,3.061e-02
5.995e-01,3.826e-02
6.033e-01,4.751e-02
6.071e-01,5.865e-02
6.109e-01,7.195e-02
6.147e-01,8.775e-02
6.185e-01,1.064e-01
6.223e-01,1.283e-01
6.261e-01,1.538e-01
6.299e-01,1.834e-01
6.337e-01,2.174e-01
6.374e-01,2.564e-01
6.412e-01,3.009e-01
6.450e-01,3.512e-01
6.488e-01,4.078e-01
6.526e-01,4.712e-01
6.564e-01,5.418e-01
6.602e-01,6.199e-01
6.640e-01,7.059e-01
6.678e-01,8.002e-01
6.716e-01,9.028e-01
6.754e-01,1.014e+00
6.792e-01,1.134e+00
6.830e-01,1.262e+00
6.868e-01,1.399e+00
6.906e-01,1.544e+00
6.944e-01,1.697e+00
6.982e-01,1.858e+00
7.020e-01,2.025e+00
7.058e-01,2.199e+00
7.096e-01,2.378e+00
7.134e-01,2.562e+00
7.172e-01,2.750e+00
7.210e-01,2.940e+00
7.248e-01,3.132e+00
7.286e-01,3.324e+00
7.324e-01,3.516e+00
7.362e-01,3.705e+00
7.399e-01,3.891e+00
7.437e-01,4.072e+00
7.475e-01,4.248e+00
7.513e-01,4.416e+00
7.551e-01,4.576e+00
7.589e-01,4.726e+00
7.627e-01,4.866e+00
7.665e-01,4.994e+00
7.703e-01,5.110e+00
7.741e-01,5.212e+00
7.779e-01,5.301e+00
7.817e-01,5.375e+00
7.855e-01,5.434e+00
7.893e-01,5.479e+00
7.931e-01,5.508e+00
7.969e-01,5.522e+00
8.007e-01,5.520e+00
8.045e-01,5.504e+00
8.083e-01,5.473e+00
8.121e-01,5.427e+00
8.159e-01,5.369e+00
8.197e-01,5.297e+00
8.235e-01,5.213e+00
8.273e-01,5.117e+00
8.311e-01,5.011e+00
8.349e-01,4.896e+00
8.387e-01,4.771e+00
8.425e-01,4.639e+00
8.462e-01,4.500e+00
8.500e-01,4.355e+00
8.538e-01,4.205e+00
8.576e-01,4.051e+00
8.614e-01,3.894e+00
8.652e-01,3.736e+00
8.690e-01,3.576e+00
8.728e-01,3.415e+00
8.766e-01,3.255e+00
8.804e-01,3.097e+00
8.842e-01,2.940e+00
8.880e-01,2.785e+00
8.918e-01,2.633e+00
8.956e-01,2.485e+00
8.994e-01,2.340e+00
9.032e-01,2.200e+00
9.070e-01,2.064e+00
9.108e-01,1.933e+00
9.146e-01,1.807e+00
9.184e-01,1.687e+00
9.222e-01,1.571e+00
9.260e-01,1.461e+00
9.298e-01,1.356e+00
9.336e-01,1.257e+00
9.374e-01,1.162e+00
9.412e-01,1.074e+00
9.450e-01,9.900e-01
9.487e-01,9.113e-01
9.525e-01,8.376e-01
9.563e-01,7.686e-01
9.601e-01,7.041e-01
9.639e-01,6.441e-01
9.677e-01,5.883e-01
9.715e-01,5.366e-01
9.753e-01,4.886e-01
9.791e-01,4.443e-01
9.829e-01,4.034e-01
9.867e-01,3.658e-01
9.905e-01,3.312e-01
9.943e-01,2.995e-01
9.981e-01,2.704e-01


==> anc/03_results/weak_zap/lognormal/0_015.csv <==
transmittance,probability_density
2.777e-01,1.621e-39
2.813e-01,1.390e-38
2.850e-01,1.130e-37
2.886e-01,8.737e-37
2.922e-01,6.428e-36
2.958e-01,4.508e-35
2.994e-01,3.018e-34
3.031e-01,1.931e-33
3.067e-01,1.183e-32
3.103e-01,6.947e-32
3.139e-01,3.914e-31
3.175e-01,2.119e-30
3.212e-01,1.103e-29
3.248e-01,5.530e-29
3.284e-01,2.672e-28
3.320e-01,1.246e-27
3.356e-01,5.612e-27
3.393e-01,2.443e-26
3.429e-01,1.029e-25
3.465e-01,4.199e-25
3.501e-01,1.660e-24
3.537e-01,6.369e-24
3.574e-01,2.372e-23
3.610e-01,8.581e-23
3.646e-01,3.018e-22
3.682e-01,1.033e-21
3.719e-01,3.442e-21
3.755e-01,1.118e-20
3.791e-01,3.537e-20
3.827e-01,1.092e-19
3.863e-01,3.290e-19
3.900e-01,9.684e-19
3.936e-01,2.785e-18
3.972e-01,7.830e-18
4.008e-01,2.154e-17
4.044e-01,5.797e-17
4.081e-01,1.528e-16
4.117e-01,3.946e-16
4.153e-01,9.987e-16
4.189e-01,2.479e-15
4.225e-01,6.034e-15
4.262e-01,1.442e-14
4.298e-01,3.382e-14
4.334e-01,7.794e-14
4.370e-01,1.765e-13
4.406e-01,3.927e-13
4.443e-01,8.593e-13
4.479e-01,1.850e-12
4.515e-01,3.918e-12
4.551e-01,8.170e-12
4.587e-01,1.677e-11
4.624e-01,3.392e-11
4.660e-01,6.758e-11
4.696e-01,1.327e-10
4.732e-01,2.569e-10
4.768e-01,4.905e-10
4.805e-01,9.237e-10
4.841e-01,1.716e-09
4.877e-01,3.148e-09
4.913e-01,5.699e-09
4.949e-01,1.019e-08
4.986e-01,1.799e-08
5.022e-01,3.138e-08
5.058e-01,5.410e-08
5.094e-01,9.216e-08
5.130e-01,1.552e-07
5.167e-01,2.585e-07
5.203e-01,4.259e-07
5.239e-01,6.939e-07
5.275e-01,1.119e-06
5.312e-01,1.785e-06
5.348e-01,2.819e-06
5.384e-01,4.407e-06
5.420e-01,6.822e-06
5.456e-01,1.046e-05
5.493e-01,1.588e-05
5.529e-01,2.389e-05
5.565e-01,3.561e-05
5.601e-01,5.260e-05
5.637e-01,7.701e-05
5.674e-01,1.118e-04
5.710e-01,1.608e-04
5.746e-01,2.295e-04
5.782e-01,3.248e-04
5.818e-01,4.559e-04
5.855e-01,6.349e-04
5.891e-01,8.771e-04
5.927e-01,1.202e-03
5.963e-01,1.636e-03
5.999e-01,2.209e-03
6.036e-01,2.962e-03
6.072e-01,3.942e-03
6.108e-01,5.208e-03
6.144e-01,6.834e-03
6.180e-01,8.906e-03
6.217e-01,1.153e-02
6.253e-01,1.482e-02
6.289e-01,1.893e-02
6.325e-01,2.403e-02
6.361e-01,3.031e-02
6.398e-01,3.798e-02
6.434e-01,4.731e-02
6.470e-01,5.857e-02
6.506e-01,7.208e-02
6.542e-01,8.819e-02
6.579e-01,1.073e-01
6.615e-01,1.298e-01
6.651e-01,1.561e-01
6.687e-01,1.867e-01
6.723e-01,2.221e-01
6.760e-01,2.628e-01
6.796e-01,3.093e-01
6.832e-01,3.622e-01
6.868e-01,4.220e-01
6.905e-01,4.892e-01
6.941e-01,5.642e-01
6.977e-01,6.476e-01
7.013e-01,7.397e-01
7.049e-01,8.410e-01
7.086e-01,9.516e-01
7.122e-01,1.072e+00
7.158e-01,1.202e+00
7.194e-01,1.342e+00
7.230e-01,1.491e+00
7.267e-01,1.650e+00
7.303e-01,1.818e+00
7.339e-01,1.994e+00
7.375e-01,2.179e+00
7.411e-01,2.371e+00
7.448e-01,2.569e+00
7.484e-01,2.773e+00
7.520e-01,2.981e+00
7.556e-01,3.193e+00
7.592e-01,3.406e+00
7.629e-01,3.621e+00
7.665e-01,3.834e+00
7.701e-01,4.045e+00
7.737e-01,4.252e+00
7.773e-01,4.454e+00
7.810e-01,4.649e+00
7.846e-01,4.835e+00
7.882e-01,5.012e+00
7.918e-01,5.178e+00
7.954e-01,5.332e+00
7.991e-01,5.472e+00
8.027e-01,5.597e+00
8.063e-01,5.707e+00
8.099e-01,5.801e+00
8.135e-01,5.878e+00
8.172e-01,5.938e+00
8.208e-01,5.980e+00
8.244e-01,6.005e+00
8.280e-01,6.012e+00
8.316e-01,6.001e+00
8.353e-01,5.973e+00
8.389e-01,5.928e+00
8.425e-01,5.867e+00
8.461e-01,5.791e+00
8.498e-01,5.700e+00
8.534e-01,5.595e+00
8.570e-01,5.478e+00
8.606e-01,5.349e+00
8.642e-01,5.209e+00
8.679e-01,5.060e+00
8.715e-01,4.903e+00
8.751e-01,4.739e+00
8.787e-01,4.569e+00
8.823e-01,4.395e+00
8.860e-01,4.217e+00
8.896e-01,4.036e+00
8.932e-01,3.854e+00
8.968e-01,3.672e+00
9.004e-01,3.491e+00
9.041e-01,3.311e+00
9.077e-01,3.133e+00
9.113e-01,2.958e+00
9.149e-01,2.787e+00
9.185e-01,2.620e+00
9.222e-01,2.458e+00
9.258e-01,2.301e+00
9.294e-01,2.150e+00
9.330e-01,2.004e+00
9.366e-01,1.865e+00
9.403e-01,1.732e+00
9.439e-01,1.605e+00
9.475e-01,1.484e+00
9.511e-01,1.370e+00
9.547e-01,1.263e+00
9.584e-01,1.161e+00
9.620e-01,1.066e+00
9.656e-01,9.765e-01
9.692e-01,8.931e-01
9.728e-01,8.154e-01
9.765e-01,7.431e-01
9.801e-01,6.760e-01
9.837e-01,6.139e-01
9.873e-01,5.566e-01
9.909e-01,5.038e-01
9.946e-01,4.552e-01
9.982e-01,4.106e-01


==> anc/03_results/weak_zap/lognormal/0_01575.csv <==
transmittance,probability_density
3.178e-01,1.078e-42
3.212e-01,8.961e-42
3.246e-01,7.121e-41
3.281e-01,5.416e-40
3.315e-01,3.947e-39
3.349e-01,2.759e-38
3.383e-01,1.852e-37
3.417e-01,1.195e-36
3.452e-01,7.417e-36
3.486e-01,4.434e-35
3.520e-01,2.556e-34
3.554e-01,1.421e-33
3.588e-01,7.630e-33
3.623e-01,3.960e-32
3.657e-01,1.988e-31
3.691e-01,9.658e-31
3.725e-01,4.546e-30
3.759e-01,2.075e-29
3.794e-01,9.185e-29
3.828e-01,3.948e-28
3.862e-01,1.649e-27
3.896e-01,6.692e-27
3.930e-01,2.642e-26
3.965e-01,1.016e-25
3.999e-01,3.801e-25
4.033e-01,1.386e-24
4.067e-01,4.930e-24
4.101e-01,1.710e-23
4.135e-01,5.792e-23
4.170e-01,1.915e-22
4.204e-01,6.188e-22
4.238e-01,1.954e-21
4.272e-01,6.036e-21
4.306e-01,1.824e-20
4.341e-01,5.396e-20
4.375e-01,1.563e-19
4.409e-01,4.437e-19
4.443e-01,1.234e-18
4.477e-01,3.366e-18
4.512e-01,9.005e-18
4.546e-01,2.364e-17
4.580e-01,6.092e-17
4.614e-01,1.541e-16
4.648e-01,3.831e-16
4.683e-01,9.358e-16
4.717e-01,2.247e-15
4.751e-01,5.304e-15
4.785e-01,1.232e-14
4.819e-01,2.814e-14
4.854e-01,6.328e-14
4.888e-01,1.401e-13
4.922e-01,3.054e-13
4.956e-01,6.559e-13
4.990e-01,1.388e-12
5.025e-01,2.894e-12
5.059e-01,5.951e-12
5.093e-01,1.206e-11
5.127e-01,2.413e-11
5.161e-01,4.760e-11
5.196e-01,9.266e-11
5.230e-01,1.781e-10
5.264e-01,3.378e-10
5.298e-01,6.329e-10
5.332e-01,1.171e-09
5.367e-01,2.141e-09
5.401e-01,3.866e-09
5.435e-01,6.902e-09
5.469e-01,1.218e-08
5.503e-01,2.125e-08
5.537e-01,3.666e-08
5.572e-01,6.255e-08
5.606e-01,1.056e-07
5.640e-01,1.764e-07
5.674e-01,2.915e-07
5.708e-01,4.768e-07
5.743e-01,7.722e-07
5.777e-01,1.238e-06
5.811e-01,1.966e-06
5.845e-01,3.091e-06
5.879e-01,4.815e-06
5.914e-01,7.429e-06
5.948e-01,1.136e-05
5.982e-01,1.721e-05
6.016e-01,2.585e-05
6.050e-01,3.848e-05
6.085e-01,5.679e-05
6.119e-01,8.310e-05
6.153e-01,1.206e-04
6.187e-01,1.735e-04
6.221e-01,2.477e-04
6.256e-01,3.508e-04
6.290e-01,4.929e-04
6.324e-01,6.872e-04
6.358e-01,9.508e-04
6.392e-01,1.306e-03
6.427e-01,1.780e-03
6.461e-01,2.408e-03
6.495e-01,3.235e-03
6.529e-01,4.315e-03
6.563e-01,5.715e-03
6.598e-01,7.518e-03
6.632e-01,9.822e-03
6.666e-01,1.275e-02
6.700e-01,1.643e-02
6.734e-01,2.105e-02
6.769e-01,2.679e-02
6.803e-01,3.388e-02
6.837e-01,4.258e-02
6.871e-01,5.319e-02
6.905e-01,6.603e-02
6.940e-01,8.149e-02
6.974e-01,9.998e-02
7.008e-01,1.219e-01
7.042e-01,1.479e-01
7.076e-01,1.783e-01
7.110e-01,2.139e-01
7.145e-01,2.551e-01
7.179e-01,3.026e-01
7.213e-01,3.570e-01
7.247e-01,4.189e-01
7.281e-01,4.891e-01
7.316e-01,5.681e-01
7.350e-01,6.565e-01
7.384e-01,7.549e-01
7.418e-01,8.637e-01
7.452e-01,9.835e-01
7.487e-01,1.114e+00
7.521e-01,1.257e+00
7.555e-01,1.411e+00
7.589e-01,1.576e+00
7.623e-01,1.753e+00
7.658e-01,1.941e+00
7.692e-01,2.140e+00
7.726e-01,2.348e+00
7.760e-01,2.566e+00
7.794e-01,2.792e+00
7.829e-01,3.025e+00
7.863e-01,3.264e+00
7.897e-01,3.507e+00
7.931e-01,3.753e+00
7.965e-01,4.000e+00
8.000e-01,4.247e+00
8.034e-01,4.491e+00
8.068e-01,4.731e+00
8.102e-01,4.965e+00
8.136e-01,5.190e+00
8.171e-01,5.406e+00
8.205e-01,5.610e+00
8.239e-01,5.800e+00
8.273e-01,5.976e+00
8.307e-01,6.135e+00
8.342e-01,6.276e+00
8.376e-01,6.398e+00
8.410e-01,6.500e+00
8.444e-01,6.582e+00
8.478e-01,6.643e+00
8.512e-01,6.682e+00
8.547e-01,6.699e+00
8.581e-01,6.695e+00
8.615e-01,6.669e+00
8.649e-01,6.623e+00
8.683e-01,6.557e+00
8.718e-01,6.471e+00
8.752e-01,6.368e+00
8.786e-01,6.247e+00
8.820e-01,6.110e+00
8.854e-01,5.959e+00
8.889e-01,5.795e+00
8.923e-01,5.619e+00
8.957e-01,5.433e+00
8.991e-01,5.239e+00
9.025e-01,5.038e+00
9.060e-01,4.831e+00
9.094e-01,4.620e+00
9.128e-01,4.407e+00
9.162e-01,4.192e+00
9.196e-01,3.978e+00
9.231e-01,3.765e+00
9.265e-01,3.554e+00
9.299e-01,3.346e+00
9.333e-01,3.143e+00
9.367e-01,2.945e+00
9.402e-01,2.752e+00
9.436e-01,2.566e+00
9.470e-01,2.387e+00
9.504e-01,2.216e+00
9.538e-01,2.051e+00
9.573e-01,1.895e+00
9.607e-01,1.746e+00
9.641e-01,1.606e+00
9.675e-01,1.474e+00
9.709e-01,1.349e+00
9.744e-01,1.232e+00
9.778e-01,1.123e+00
9.812e-01,1.022e+00
9.846e-01,9.275e-01
9.880e-01,8.401e-01
9.915e-01,7.594e-01
9.949e-01,6.851e-01
9.983e-01,6.168e-01


==> anc/03_results/weak_zap/lognormal/0_0165.csv <==
transmittance,probability_density
3.536e-01,5.091e-46
3.569e-01,4.262e-45
3.601e-01,3.427e-44
3.633e-01,2.649e-43
3.666e-01,1.970e-42
3.698e-01,1.411e-41
3.731e-01,9.739e-41
3.763e-01,6.484e-40
3.795e-01,4.168e-39
3.828e-01,2.588e-38
3.860e-01,1.553e-37
3.893e-01,9.021e-37
3.925e-01,5.072e-36
3.957e-01,2.763e-35
3.990e-01,1.459e-34
4.022e-01,7.473e-34
4.055e-01,3.716e-33
4.087e-01,1.794e-32
4.119e-01,8.422e-32
4.152e-01,3.843e-31
4.184e-01,1.706e-30
4.217e-01,7.376e-30
4.249e-01,3.105e-29
4.281e-01,1.274e-28
4.314e-01,5.094e-28
4.346e-01,1.987e-27
4.379e-01,7.567e-27
4.411e-01,2.813e-26
4.443e-01,1.021e-25
4.476e-01,3.624e-25
4.508e-01,1.257e-24
4.541e-01,4.266e-24
4.573e-01,1.416e-23
4.605e-01,4.602e-23
4.638e-01,1.465e-22
4.670e-01,4.565e-22
4.703e-01,1.395e-21
4.735e-01,4.177e-21
4.767e-01,1.227e-20
4.800e-01,3.534e-20
4.832e-01,9.993e-20
4.865e-01,2.774e-19
4.897e-01,7.560e-19
4.929e-01,2.024e-18
4.962e-01,5.325e-18
4.994e-01,1.377e-17
5.027e-01,3.500e-17
5.059e-01,8.752e-17
5.091e-01,2.152e-16
5.124e-01,5.209e-16
5.156e-01,1.241e-15
5.189e-01,2.910e-15
5.221e-01,6.722e-15
5.253e-01,1.529e-14
5.286e-01,3.428e-14
5.318e-01,7.573e-14
5.351e-01,1.649e-13
5.383e-01,3.541e-13
5.415e-01,7.497e-13
5.448e-01,1.566e-12
5.480e-01,3.227e-12
5.513e-01,6.562e-12
5.545e-01,1.317e-11
5.577e-01,2.610e-11
5.610e-01,5.107e-11
5.642e-01,9.870e-11
5.675e-01,1.884e-10
5.707e-01,3.554e-10
5.739e-01,6.624e-10
5.772e-01,1.220e-09
5.804e-01,2.222e-09
5.837e-01,4.001e-09
5.869e-01,7.124e-09
5.901e-01,1.254e-08
5.934e-01,2.185e-08
5.966e-01,3.766e-08
5.999e-01,6.423e-08
6.031e-01,1.084e-07
6.063e-01,1.811e-07
6.096e-01,2.995e-07
6.128e-01,4.905e-07
6.161e-01,7.953e-07
6.193e-01,1.277e-06
6.225e-01,2.032e-06
6.258e-01,3.202e-06
6.290e-01,5.000e-06
6.323e-01,7.736e-06
6.355e-01,1.186e-05
6.387e-01,1.803e-05
6.420e-01,2.717e-05
6.452e-01,4.058e-05
6.485e-01,6.010e-05
6.517e-01,8.828e-05
6.549e-01,1.286e-04
6.582e-01,1.858e-04
6.614e-01,2.663e-04
6.647e-01,3.786e-04
6.679e-01,5.342e-04
6.711e-01,7.479e-04
6.744e-01,1.039e-03
6.776e-01,1.433e-03
6.809e-01,1.961e-03
6.841e-01,2.665e-03
6.873e-01,3.595e-03
6.906e-01,4.816e-03
6.938e-01,6.406e-03
6.971e-01,8.461e-03
7.003e-01,1.110e-02
7.035e-01,1.446e-02
7.068e-01,1.872e-02
7.100e-01,2.407e-02
7.133e-01,3.075e-02
7.165e-01,3.904e-02
7.197e-01,4.924e-02
7.230e-01,6.172e-02
7.262e-01,7.689e-02
7.295e-01,9.520e-02
7.327e-01,1.172e-01
7.359e-01,1.433e-01
7.392e-01,1.743e-01
7.424e-01,2.108e-01
7.457e-01,2.535e-01
7.489e-01,3.030e-01
7.521e-01,3.603e-01
7.554e-01,4.260e-01
7.586e-01,5.009e-01
7.619e-01,5.859e-01
7.651e-01,6.816e-01
7.683e-01,7.888e-01
7.716e-01,9.081e-01
7.748e-01,1.040e+00
7.781e-01,1.185e+00
7.813e-01,1.344e+00
7.845e-01,1.517e+00
7.878e-01,1.703e+00
7.910e-01,1.903e+00
7.943e-01,2.116e+00
7.975e-01,2.343e+00
8.007e-01,2.581e+00
8.040e-01,2.830e+00
8.072e-01,3.090e+00
8.105e-01,3.358e+00
8.137e-01,3.633e+00
8.169e-01,3.914e+00
8.202e-01,4.198e+00
8.234e-01,4.483e+00
8.267e-01,4.768e+00
8.299e-01,5.049e+00
8.331e-01,5.325e+00
8.364e-01,5.593e+00
8.396e-01,5.850e+00
8.429e-01,6.095e+00
8.461e-01,6.325e+00
8.493e-01,6.538e+00
8.526e-01,6.732e+00
8.558e-01,6.906e+00
8.591e-01,7.057e+00
8.623e-01,7.185e+00
8.655e-01,7.287e+00
8.688e-01,7.365e+00
8.720e-01,7.416e+00
8.753e-01,7.441e+00
8.785e-01,7.439e+00
8.817e-01,7.412e+00
8.850e-01,7.359e+00
8.882e-01,7.282e+00
8.915e-01,7.181e+00
8.947e-01,7.057e+00
8.979e-01,6.913e+00
9.012e-01,6.750e+00
9.044e-01,6.569e+00
9.077e-01,6.373e+00
9.109e-01,6.163e+00
9.141e-01,5.941e+00
9.174e-01,5.709e+00
9.206e-01,5.470e+00
9.239e-01,5.225e+00
9.271e-01,4.975e+00
9.303e-01,4.724e+00
9.336e-01,4.472e+00
9.368e-01,4.221e+00
9.401e-01,3.973e+00
9.433e-01,3.729e+00
9.465e-01,3.490e+00
9.498e-01,3.257e+00
9.530e-01,3.031e+00
9.563e-01,2.813e+00
9.595e-01,2.604e+00
9.627e-01,2.404e+00
9.660e-01,2.214e+00
9.692e-01,2.033e+00
9.725e-01,1.862e+00
9.757e-01,1.701e+00
9.789e-01,1.550e+00
9.822e-01,1.409e+00
9.854e-01,1.278e+00
9.887e-01,1.156e+00
9.919e-01,1.043e+00
9.951e-01,9.388e-01
9.984e-01,8.431e-01


==> anc/03_results/weak_zap/lognormal/0_01725.csv <==
transmittance,probability_density
3.954e-01,1.785e-50
3.985e-01,1.555e-49
4.015e-01,1.306e-48
4.045e-01,1.059e-47
4.075e-01,8.287e-47
4.106e-01,6.267e-46
4.136e-01,4.582e-45
4.166e-01,3.241e-44
4.197e-01,2.219e-43
4.227e-01,1.471e-42
4.257e-01,9.457e-42
4.288e-01,5.894e-41
4.318e-01,3.564e-40
4.348e-01,2.092e-39
4.379e-01,1.193e-38
4.409e-01,6.610e-38
4.439e-01,3.561e-37
4.469e-01,1.866e-36
4.500e-01,9.519e-36
4.530e-01,4.728e-35
4.560e-01,2.287e-34
4.591e-01,1.078e-33
4.621e-01,4.958e-33
4.651e-01,2.223e-32
4.682e-01,9.728e-32
4.712e-01,4.156e-31
4.742e-01,1.734e-30
4.772e-01,7.067e-30
4.803e-01,2.815e-29
4.833e-01,1.097e-28
4.863e-01,4.178e-28
4.894e-01,1.558e-27
4.924e-01,5.684e-27
4.954e-01,2.031e-26
4.985e-01,7.107e-26
5.015e-01,2.437e-25
5.045e-01,8.190e-25
5.076e-01,2.699e-24
5.106e-01,8.721e-24
5.136e-01,2.765e-23
5.166e-01,8.600e-23
5.197e-01,2.626e-22
5.227e-01,7.875e-22
5.257e-01,2.319e-21
5.288e-01,6.709e-21
5.318e-01,1.907e-20
5.348e-01,5.330e-20
5.379e-01,1.465e-19
5.409e-01,3.958e-19
5.439e-01,1.052e-18
5.469e-01,2.751e-18
5.500e-01,7.082e-18
5.530e-01,1.794e-17
5.560e-01,4.477e-17
5.591e-01,1.100e-16
5.621e-01,2.662e-16
5.651e-01,6.349e-16
5.682e-01,1.492e-15
5.712e-01,3.456e-15
5.742e-01,7.894e-15
5.773e-01,1.778e-14
5.803e-01,3.949e-14
5.833e-01,8.652e-14
5.863e-01,1.870e-13
5.894e-01,3.991e-13
5.924e-01,8.403e-13
5.954e-01,1.747e-12
5.985e-01,3.586e-12
6.015e-01,7.268e-12
6.045e-01,1.455e-11
6.076e-01,2.878e-11
6.106e-01,5.625e-11
6.136e-01,1.086e-10
6.166e-01,2.074e-10
6.197e-01,3.912e-10
6.227e-01,7.299e-10
6.257e-01,1.346e-09
6.288e-01,2.456e-09
6.318e-01,4.432e-09
6.348e-01,7.910e-09
6.379e-01,1.397e-08
6.409e-01,2.441e-08
6.439e-01,4.222e-08
6.470e-01,7.228e-08
6.500e-01,1.225e-07
6.530e-01,2.055e-07
6.560e-01,3.414e-07
6.591e-01,5.617e-07
6.621e-01,9.152e-07
6.651e-01,1.477e-06
6.682e-01,2.362e-06
6.712e-01,3.742e-06
6.742e-01,5.874e-06
6.773e-01,9.138e-06
6.803e-01,1.409e-05
6.833e-01,2.153e-05
6.863e-01,3.263e-05
6.894e-01,4.901e-05
6.924e-01,7.300e-05
6.954e-01,1.078e-04
6.985e-01,1.579e-04
7.015e-01,2.295e-04
7.045e-01,3.307e-04
7.076e-01,4.728e-04
7.106e-01,6.706e-04
7.136e-01,9.439e-04
7.167e-01,1.318e-03
7.197e-01,1.827e-03
7.227e-01,2.514e-03
7.257e-01,3.432e-03
7.288e-01,4.652e-03
7.318e-01,6.260e-03
7.348e-01,8.364e-03
7.379e-01,1.110e-02
7.409e-01,1.462e-02
7.439e-01,1.912e-02
7.470e-01,2.485e-02
7.500e-01,3.206e-02
7.530e-01,4.110e-02
7.560e-01,5.234e-02
7.591e-01,6.622e-02
7.621e-01,8.324e-02
7.651e-01,1.040e-01
7.682e-01,1.290e-01
7.712e-01,1.591e-01
7.742e-01,1.951e-01
7.773e-01,2.377e-01
7.803e-01,2.878e-01
7.833e-01,3.464e-01
7.864e-01,4.146e-01
7.894e-01,4.932e-01
7.924e-01,5.834e-01
7.954e-01,6.861e-01
7.985e-01,8.023e-01
8.015e-01,9.330e-01
8.045e-01,1.079e+00
8.076e-01,1.241e+00
8.106e-01,1.420e+00
8.136e-01,1.616e+00
8.167e-01,1.829e+00
8.197e-01,2.059e+00
8.227e-01,2.306e+00
8.257e-01,2.570e+00
8.288e-01,2.850e+00
8.318e-01,3.144e+00
8.348e-01,3.451e+00
8.379e-01,3.770e+00
8.409e-01,4.099e+00
8.439e-01,4.434e+00
8.470e-01,4.774e+00
8.500e-01,5.117e+00
8.530e-01,5.458e+00
8.561e-01,5.795e+00
8.591e-01,6.125e+00
8.621e-01,6.445e+00
8.651e-01,6.751e+00
8.682e-01,7.041e+00
8.712e-01,7.311e+00
8.742e-01,7.558e+00
8.773e-01,7.780e+00
8.803e-01,7.975e+00
8.833e-01,8.141e+00
8.864e-01,8.276e+00
8.894e-01,8.378e+00
8.924e-01,8.447e+00
8.954e-01,8.482e+00
8.985e-01,8.484e+00
9.015e-01,8.452e+00
9.045e-01,8.388e+00
9.076e-01,8.291e+00
9.106e-01,8.165e+00
9.136e-01,8.010e+00
9.167e-01,7.828e+00
9.197e-01,7.623e+00
9.227e-01,7.395e+00
9.258e-01,7.148e+00
9.288e-01,6.884e+00
9.318e-01,6.607e+00
9.348e-01,6.318e+00
9.379e-01,6.021e+00
9.409e-01,5.718e+00
9.439e-01,5.411e+00
9.470e-01,5.104e+00
9.500e-01,4.798e+00
9.530e-01,4.495e+00
9.561e-01,4.197e+00
9.591e-01,3.906e+00
9.621e-01,3.624e+00
9.651e-01,3.351e+00
9.682e-01,3.089e+00
9.712e-01,2.839e+00
9.742e-01,2.601e+00
9.773e-01,2.375e+00
9.803e-01,2.162e+00
9.833e-01,1.963e+00
9.864e-01,1.776e+00
9.894e-01,1.603e+00
9.924e-01,1.442e+00
9.955e-01,1.293e+00
9.985e-01,1.157e+00


==> anc/03_results/weak_zap/lognormal/0_018.csv <==
transmittance,probability_density
4.331e-01,4.074e-55
4.360e-01,3.782e-54
4.388e-01,3.393e-53
4.417e-01,2.944e-52
4.445e-01,2.473e-51
4.474e-01,2.010e-50
4.502e-01,1.584e-49
4.530e-01,1.209e-48
4.559e-01,8.952e-48
4.587e-01,6.430e-47
4.616e-01,4.484e-46
4.644e-01,3.036e-45
4.672e-01,1.998e-44
4.701e-01,1.278e-43
4.729e-01,7.946e-43
4.758e-01,4.808e-42
4.786e-01,2.831e-41
4.815e-01,1.624e-40
4.843e-01,9.070e-40
4.871e-01,4.937e-39
4.900e-01,2.620e-38
4.928e-01,1.356e-37
4.957e-01,6.847e-37
4.985e-01,3.374e-36
5.013e-01,1.623e-35
5.042e-01,7.629e-35
5.070e-01,3.503e-34
5.099e-01,1.572e-33
5.127e-01,6.895e-33
5.155e-01,2.959e-32
5.184e-01,1.242e-31
5.212e-01,5.102e-31
5.241e-01,2.052e-30
5.269e-01,8.079e-30
5.298e-01,3.116e-29
5.326e-01,1.178e-28
5.354e-01,4.362e-28
5.383e-01,1.584e-27
5.411e-01,5.640e-27
5.440e-01,1.970e-26
5.468e-01,6.752e-26
5.496e-01,2.271e-25
5.525e-01,7.499e-25
5.553e-01,2.431e-24
5.582e-01,7.741e-24
5.610e-01,2.422e-23
5.639e-01,7.444e-23
5.667e-01,2.249e-22
5.695e-01,6.680e-22
5.724e-01,1.951e-21
5.752e-01,5.604e-21
5.781e-01,1.584e-20
5.809e-01,4.404e-20
5.837e-01,1.205e-19
5.866e-01,3.246e-19
5.894e-01,8.610e-19
5.923e-01,2.249e-18
5.951e-01,5.785e-18
5.979e-01,1.466e-17
6.008e-01,3.662e-17
6.036e-01,9.012e-17
6.065e-01,2.186e-16
6.093e-01,5.230e-16
6.122e-01,1.233e-15
6.150e-01,2.869e-15
6.178e-01,6.583e-15
6.207e-01,1.490e-14
6.235e-01,3.329e-14
6.264e-01,7.338e-14
6.292e-01,1.597e-13
6.320e-01,3.430e-13
6.349e-01,7.276e-13
6.377e-01,1.524e-12
6.406e-01,3.153e-12
6.434e-01,6.445e-12
6.463e-01,1.301e-11
6.491e-01,2.596e-11
6.519e-01,5.120e-11
6.548e-01,9.978e-11
6.576e-01,1.922e-10
6.605e-01,3.662e-10
6.633e-01,6.897e-10
6.661e-01,1.285e-09
6.690e-01,2.367e-09
6.718e-01,4.313e-09
6.747e-01,7.777e-09
6.775e-01,1.387e-08
6.803e-01,2.449e-08
6.832e-01,4.279e-08
6.860e-01,7.400e-08
6.889e-01,1.267e-07
6.917e-01,2.147e-07
6.946e-01,3.603e-07
6.974e-01,5.988e-07
7.002e-01,9.855e-07
7.031e-01,1.606e-06
7.059e-01,2.594e-06
7.088e-01,4.150e-06
7.116e-01,6.578e-06
7.144e-01,1.033e-05
7.173e-01,1.608e-05
7.201e-01,2.481e-05
7.230e-01,3.793e-05
7.258e-01,5.749e-05
7.286e-01,8.639e-05
7.315e-01,1.287e-04
7.343e-01,1.901e-04
7.372e-01,2.785e-04
7.400e-01,4.047e-04
7.429e-01,5.832e-04
7.457e-01,8.336e-04
7.485e-01,1.182e-03
7.514e-01,1.663e-03
7.542e-01,2.321e-03
7.571e-01,3.215e-03
7.599e-01,4.418e-03
7.627e-01,6.027e-03
7.656e-01,8.159e-03
7.684e-01,1.096e-02
7.713e-01,1.463e-02
7.741e-01,1.937e-02
7.770e-01,2.546e-02
7.798e-01,3.324e-02
7.826e-01,4.308e-02
7.855e-01,5.546e-02
7.883e-01,7.089e-02
7.912e-01,9.001e-02
7.940e-01,1.135e-01
7.968e-01,1.422e-01
7.997e-01,1.769e-01
8.025e-01,2.187e-01
8.054e-01,2.686e-01
8.082e-01,3.278e-01
8.110e-01,3.975e-01
8.139e-01,4.789e-01
8.167e-01,5.735e-01
8.196e-01,6.825e-01
8.224e-01,8.073e-01
8.253e-01,9.491e-01
8.281e-01,1.109e+00
8.309e-01,1.289e+00
8.338e-01,1.488e+00
8.366e-01,1.709e+00
8.395e-01,1.951e+00
8.423e-01,2.215e+00
8.451e-01,2.500e+00
8.480e-01,2.806e+00
8.508e-01,3.132e+00
8.537e-01,3.478e+00
8.565e-01,3.840e+00
8.594e-01,4.217e+00
8.622e-01,4.607e+00
8.650e-01,5.006e+00
8.679e-01,5.412e+00
8.707e-01,5.820e+00
8.736e-01,6.227e+00
8.764e-01,6.629e+00
8.792e-01,7.022e+00
8.821e-01,7.400e+00
8.849e-01,7.761e+00
8.878e-01,8.100e+00
8.906e-01,8.413e+00
8.934e-01,8.696e+00
8.963e-01,8.947e+00
8.991e-01,9.161e+00
9.020e-01,9.337e+00
9.048e-01,9.472e+00
9.077e-01,9.566e+00
9.105e-01,9.617e+00
9.133e-01,9.625e+00
9.162e-01,9.590e+00
9.190e-01,9.513e+00
9.219e-01,9.396e+00
9.247e-01,9.241e+00
9.275e-01,9.049e+00
9.304e-01,8.824e+00
9.332e-01,8.568e+00
9.361e-01,8.285e+00
9.389e-01,7.978e+00
9.418e-01,7.652e+00
9.446e-01,7.309e+00
9.474e-01,6.953e+00
9.503e-01,6.589e+00
9.531e-01,6.219e+00
9.560e-01,5.847e+00
9.588e-01,5.476e+00
9.616e-01,5.109e+00
9.645e-01,4.749e+00
9.673e-01,4.397e+00
9.702e-01,4.056e+00
9.730e-01,3.728e+00
9.758e-01,3.414e+00
9.787e-01,3.115e+00
9.815e-01,2.832e+00
9.844e-01,2.565e+00
9.872e-01,2.316e+00
9.901e-01,2.083e+00
9.929e-01,1.867e+00
9.957e-01,1.668e+00
9.986e-01,1.485e+00


==> anc/03_results/weak_zap/lognormal/0_01875.csv <==
transmittance,probability_density
4.757e-01,9.190e-61
4.783e-01,9.303e-60
4.809e-01,9.124e-59
4.836e-01,8.672e-58
4.862e-01,7.992e-57
4.888e-01,7.145e-56
4.914e-01,6.199e-55
4.941e-01,5.222e-54
4.967e-01,4.272e-53
4.993e-01,3.396e-52
5.020e-01,2.624e-51
5.046e-01,1.972e-50
5.072e-01,1.441e-49
5.098e-01,1.025e-48
5.125e-01,7.098e-48
5.151e-01,4.787e-47
5.177e-01,3.144e-46
5.204e-01,2.013e-45
5.230e-01,1.256e-44
5.256e-01,7.647e-44
5.282e-01,4.541e-43
5.309e-01,2.631e-42
5.335e-01,1.488e-41
5.361e-01,8.217e-41
5.388e-01,4.432e-40
5.414e-01,2.336e-39
5.440e-01,1.203e-38
5.466e-01,6.059e-38
5.493e-01,2.984e-37
5.519e-01,1.437e-36
5.545e-01,6.774e-36
5.572e-01,3.125e-35
5.598e-01,1.411e-34
5.624e-01,6.240e-34
5.650e-01,2.703e-33
5.677e-01,1.147e-32
5.703e-01,4.771e-32
5.729e-01,1.945e-31
5.755e-01,7.774e-31
5.782e-01,3.048e-30
5.808e-01,1.172e-29
5.834e-01,4.422e-29
5.861e-01,1.637e-28
5.887e-01,5.951e-28
5.913e-01,2.124e-27
5.939e-01,7.443e-27
5.966e-01,2.562e-26
5.992e-01,8.665e-26
6.018e-01,2.880e-25
6.045e-01,9.408e-25
6.071e-01,3.021e-24
6.097e-01,9.540e-24
6.123e-01,2.962e-23
6.150e-01,9.049e-23
6.176e-01,2.719e-22
6.202e-01,8.042e-22
6.229e-01,2.341e-21
6.255e-01,6.706e-21
6.281e-01,1.892e-20
6.307e-01,5.255e-20
6.334e-01,1.438e-19
6.360e-01,3.875e-19
6.386e-01,1.029e-18
6.413e-01,2.692e-18
6.439e-01,6.942e-18
6.465e-01,1.764e-17
6.491e-01,4.422e-17
6.518e-01,1.093e-16
6.544e-01,2.663e-16
6.570e-01,6.400e-16
6.597e-01,1.518e-15
6.623e-01,3.550e-15
6.649e-01,8.196e-15
6.675e-01,1.867e-14
6.702e-01,4.199e-14
6.728e-01,9.322e-14
6.754e-01,2.043e-13
6.780e-01,4.423e-13
6.807e-01,9.455e-13
6.833e-01,1.996e-12
6.859e-01,4.164e-12
6.886e-01,8.581e-12
6.912e-01,1.747e-11
6.938e-01,3.516e-11
6.964e-01,6.993e-11
6.991e-01,1.375e-10
7.017e-01,2.672e-10
7.043e-01,5.135e-10
7.070e-01,9.758e-10
7.096e-01,1.834e-09
7.122e-01,3.408e-09
7.148e-01,6.266e-09
7.175e-01,1.140e-08
7.201e-01,2.051e-08
7.227e-01,3.652e-08
7.254e-01,6.436e-08
7.280e-01,1.122e-07
7.306e-01,1.938e-07
7.332e-01,3.311e-07
7.359e-01,5.602e-07
7.385e-01,9.385e-07
7.411e-01,1.557e-06
7.438e-01,2.557e-06
7.464e-01,4.160e-06
7.490e-01,6.704e-06
7.516e-01,1.070e-05
7.543e-01,1.692e-05
7.569e-01,2.652e-05
7.595e-01,4.117e-05
7.621e-01,6.334e-05
7.648e-01,9.658e-05
7.674e-01,1.460e-04
7.700e-01,2.186e-04
7.727e-01,3.247e-04
7.753e-01,4.780e-04
7.779e-01,6.976e-04
7.805e-01,1.010e-03
7.832e-01,1.449e-03
7.858e-01,2.062e-03
7.884e-01,2.911e-03
7.911e-01,4.076e-03
7.937e-01,5.660e-03
7.963e-01,7.799e-03
7.989e-01,1.066e-02
8.016e-01,1.446e-02
8.042e-01,1.945e-02
8.068e-01,2.597e-02
8.095e-01,3.442e-02
8.121e-01,4.526e-02
8.147e-01,5.908e-02
8.173e-01,7.655e-02
8.200e-01,9.845e-02
8.226e-01,1.257e-01
8.252e-01,1.593e-01
8.279e-01,2.005e-01
8.305e-01,2.506e-01
8.331e-01,3.109e-01
8.357e-01,3.832e-01
8.384e-01,4.689e-01
8.410e-01,5.699e-01
8.436e-01,6.881e-01
8.463e-01,8.251e-01
8.489e-01,9.829e-01
8.515e-01,1.163e+00
8.541e-01,1.367e+00
8.568e-01,1.597e+00
8.594e-01,1.854e+00
8.620e-01,2.138e+00
8.646e-01,2.450e+00
8.673e-01,2.790e+00
8.699e-01,3.158e+00
8.725e-01,3.552e+00
8.752e-01,3.972e+00
8.778e-01,4.414e+00
8.804e-01,4.876e+00
8.830e-01,5.355e+00
8.857e-01,5.846e+00
8.883e-01,6.345e+00
8.909e-01,6.848e+00
8.936e-01,7.348e+00
8.962e-01,7.840e+00
8.988e-01,8.317e+00
9.014e-01,8.775e+00
9.041e-01,9.208e+00
9.067e-01,9.608e+00
9.093e-01,9.972e+00
9.120e-01,1.029e+01
9.146e-01,1.057e+01
9.172e-01,1.080e+01
9.198e-01,1.097e+01
9.225e-01,1.109e+01
9.251e-01,1.115e+01
9.277e-01,1.115e+01
9.304e-01,1.110e+01
9.330e-01,1.099e+01
9.356e-01,1.083e+01
9.382e-01,1.062e+01
9.409e-01,1.037e+01
9.435e-01,1.007e+01
9.461e-01,9.729e+00
9.488e-01,9.357e+00
9.514e-01,8.957e+00
9.540e-01,8.533e+00
9.566e-01,8.092e+00
9.593e-01,7.639e+00
9.619e-01,7.177e+00
9.645e-01,6.713e+00
9.671e-01,6.251e+00
9.698e-01,5.795e+00
9.724e-01,5.348e+00
9.750e-01,4.914e+00
9.777e-01,4.496e+00
9.803e-01,4.095e+00
9.829e-01,3.714e+00
9.855e-01,3.354e+00
9.882e-01,3.017e+00
9.908e-01,2.702e+00
9.934e-01,2.410e+00
9.961e-01,2.140e+00
9.987e-01,1.893e+00


==> anc/03_results/weak_zap/lognormal/0_0195.csv <==
transmittance,probability_density
5.146e-01,1.231e-66
5.170e-01,1.381e-65
5.194e-01,1.503e-64
5.219e-01,1.588e-63
5.243e-01,1.629e-62
5.267e-01,1.623e-61
5.292e-01,1.570e-60
5.316e-01,1.477e-59
5.340e-01,1.351e-58
5.365e-01,1.202e-57
5.389e-01,1.040e-56
5.413e-01,8.756e-56
5.438e-01,7.178e-55
5.462e-01,5.730e-54
5.486e-01,4.456e-53
5.511e-01,3.377e-52
5.535e-01,2.494e-51
5.559e-01,1.796e-50
5.584e-01,1.262e-49
5.608e-01,8.645e-49
5.632e-01,5.781e-48
5.657e-01,3.773e-47
5.681e-01,2.405e-46
5.705e-01,1.497e-45
5.730e-01,9.100e-45
5.754e-01,5.407e-44
5.778e-01,3.140e-43
5.803e-01,1.783e-42
5.827e-01,9.900e-42
5.851e-01,5.377e-41
5.876e-01,2.858e-40
5.900e-01,1.486e-39
5.924e-01,7.566e-39
5.949e-01,3.771e-38
5.973e-01,1.841e-37
5.997e-01,8.804e-37
6.022e-01,4.125e-36
6.046e-01,1.894e-35
6.070e-01,8.523e-35
6.095e-01,3.761e-34
6.119e-01,1.627e-33
6.143e-01,6.906e-33
6.168e-01,2.875e-32
6.192e-01,1.175e-31
6.216e-01,4.710e-31
6.241e-01,1.854e-30
6.265e-01,7.164e-30
6.289e-01,2.719e-29
6.314e-01,1.013e-28
6.338e-01,3.710e-28
6.362e-01,1.335e-27
6.387e-01,4.720e-27
6.411e-01,1.640e-26
6.435e-01,5.604e-26
6.460e-01,1.882e-25
6.484e-01,6.219e-25
6.508e-01,2.021e-24
6.533e-01,6.460e-24
6.557e-01,2.032e-23
6.581e-01,6.290e-23
6.606e-01,1.916e-22
6.630e-01,5.747e-22
6.654e-01,1.697e-21
6.679e-01,4.934e-21
6.703e-01,1.413e-20
6.727e-01,3.986e-20
6.752e-01,1.108e-19
6.776e-01,3.033e-19
6.800e-01,8.183e-19
6.825e-01,2.176e-18
6.849e-01,5.705e-18
6.873e-01,1.474e-17
6.898e-01,3.757e-17
6.922e-01,9.442e-17
6.946e-01,2.340e-16
6.971e-01,5.722e-16
6.995e-01,1.380e-15
7.019e-01,3.284e-15
7.044e-01,7.713e-15
7.068e-01,1.788e-14
7.092e-01,4.089e-14
7.117e-01,9.235e-14
7.141e-01,2.059e-13
7.165e-01,4.533e-13
7.190e-01,9.855e-13
7.214e-01,2.116e-12
7.238e-01,4.488e-12
7.263e-01,9.403e-12
7.287e-01,1.946e-11
7.311e-01,3.981e-11
7.336e-01,8.047e-11
7.360e-01,1.608e-10
7.384e-01,3.174e-10
7.409e-01,6.195e-10
7.433e-01,1.196e-09
7.457e-01,2.281e-09
7.482e-01,4.303e-09
7.506e-01,8.029e-09
7.530e-01,1.482e-08
7.555e-01,2.705e-08
7.579e-01,4.884e-08
7.603e-01,8.724e-08
7.628e-01,1.542e-07
7.652e-01,2.697e-07
7.676e-01,4.668e-07
7.701e-01,7.997e-07
7.725e-01,1.356e-06
7.749e-01,2.276e-06
7.774e-01,3.782e-06
7.798e-01,6.221e-06
7.822e-01,1.013e-05
7.847e-01,1.635e-05
7.871e-01,2.611e-05
7.895e-01,4.132e-05
7.920e-01,6.475e-05
7.944e-01,1.005e-04
7.968e-01,1.546e-04
7.993e-01,2.355e-04
8.017e-01,3.555e-04
8.041e-01,5.319e-04
8.066e-01,7.884e-04
8.090e-01,1.158e-03
8.114e-01,1.687e-03
8.139e-01,2.435e-03
8.163e-01,3.483e-03
8.187e-01,4.941e-03
8.212e-01,6.948e-03
8.236e-01,9.688e-03
8.260e-01,1.339e-02
8.285e-01,1.836e-02
8.309e-01,2.497e-02
8.333e-01,3.367e-02
8.358e-01,4.504e-02
8.382e-01,5.975e-02
8.406e-01,7.864e-02
8.431e-01,1.027e-01
8.455e-01,1.330e-01
8.479e-01,1.709e-01
8.504e-01,2.180e-01
8.528e-01,2.759e-01
8.552e-01,3.465e-01
8.577e-01,4.319e-01
8.601e-01,5.343e-01
8.625e-01,6.560e-01
8.650e-01,7.996e-01
8.674e-01,9.674e-01
8.698e-01,1.162e+00
8.723e-01,1.386e+00
8.747e-01,1.641e+00
8.771e-01,1.929e+00
8.796e-01,2.252e+00
8.820e-01,2.610e+00
8.844e-01,3.005e+00
8.869e-01,3.436e+00
8.893e-01,3.902e+00
8.917e-01,4.401e+00
8.942e-01,4.931e+00
8.966e-01,5.489e+00
8.990e-01,6.069e+00
9.015e-01,6.666e+00
9.039e-01,7.275e+00
9.063e-01,7.888e+00
9.088e-01,8.499e+00
9.112e-01,9.099e+00
9.136e-01,9.681e+00
9.161e-01,1.024e+01
9.185e-01,1.075e+01
9.209e-01,1.123e+01
9.234e-01,1.166e+01
9.258e-01,1.203e+01
9.282e-01,1.234e+01
9.307e-01,1.258e+01
9.331e-01,1.274e+01
9.355e-01,1.284e+01
9.380e-01,1.286e+01
9.404e-01,1.281e+01
9.428e-01,1.268e+01
9.453e-01,1.249e+01
9.477e-01,1.223e+01
9.501e-01,1.191e+01
9.526e-01,1.153e+01
9.550e-01,1.110e+01
9.574e-01,1.063e+01
9.599e-01,1.013e+01
9.623e-01,9.593e+00
9.647e-01,9.040e+00
9.672e-01,8.474e+00
9.696e-01,7.901e+00
9.720e-01,7.329e+00
9.745e-01,6.763e+00
9.769e-01,6.209e+00
9.793e-01,5.671e+00
9.818e-01,5.154e+00
9.842e-01,4.660e+00
9.866e-01,4.193e+00
9.891e-01,3.754e+00
9.915e-01,3.344e+00
9.939e-01,2.965e+00
9.964e-01,2.616e+00
9.988e-01,2.297e+00


==> anc/03_results/weak_zap/lognormal/0_02025.csv <==
transmittance,probability_density
5.568e-01,1.350e-73
5.591e-01,1.722e-72
5.613e-01,2.134e-71
5.635e-01,2.570e-70
5.657e-01,3.006e-69
5.679e-01,3.420e-68
5.702e-01,3.783e-67
5.724e-01,4.070e-66
5.746e-01,4.261e-65
5.768e-01,4.342e-64
5.791e-01,4.307e-63
5.813e-01,4.161e-62
5.835e-01,3.915e-61
5.857e-01,3.589e-60
5.879e-01,3.207e-59
5.902e-01,2.794e-58
5.924e-01,2.373e-57
5.946e-01,1.966e-56
5.968e-01,1.589e-55
5.990e-01,1.253e-54
6.013e-01,9.644e-54
6.035e-01,7.248e-53
6.057e-01,5.319e-52
6.079e-01,3.813e-51
6.102e-01,2.670e-50
6.124e-01,1.827e-49
6.146e-01,1.222e-48
6.168e-01,7.994e-48
6.190e-01,5.112e-47
6.213e-01,3.197e-46
6.235e-01,1.956e-45
6.257e-01,1.171e-44
6.279e-01,6.862e-44
6.301e-01,3.936e-43
6.324e-01,2.210e-42
6.346e-01,1.215e-41
6.368e-01,6.547e-41
6.390e-01,3.455e-40
6.412e-01,1.786e-39
6.435e-01,9.051e-39
6.457e-01,4.496e-38
6.479e-01,2.190e-37
6.501e-01,1.046e-36
6.524e-01,4.897e-36
6.546e-01,2.250e-35
6.568e-01,1.014e-34
6.590e-01,4.486e-34
6.612e-01,1.948e-33
6.635e-01,8.299e-33
6.657e-01,3.472e-32
6.679e-01,1.427e-31
6.701e-01,5.757e-31
6.723e-01,2.282e-30
6.746e-01,8.885e-30
6.768e-01,3.400e-29
6.790e-01,1.278e-28
6.812e-01,4.725e-28
6.835e-01,1.717e-27
6.857e-01,6.133e-27
6.879e-01,2.155e-26
6.901e-01,7.444e-26
6.923e-01,2.530e-25
6.946e-01,8.459e-25
6.968e-01,2.783e-24
6.990e-01,9.009e-24
7.012e-01,2.871e-23
7.034e-01,9.004e-23
7.057e-01,2.780e-22
7.079e-01,8.452e-22
7.101e-01,2.531e-21
7.123e-01,7.462e-21
7.146e-01,2.167e-20
7.168e-01,6.201e-20
7.190e-01,1.748e-19
7.212e-01,4.857e-19
7.234e-01,1.330e-18
7.257e-01,3.588e-18
7.279e-01,9.544e-18
7.301e-01,2.503e-17
7.323e-01,6.472e-17
7.345e-01,1.650e-16
7.368e-01,4.150e-16
7.390e-01,1.029e-15
7.412e-01,2.519e-15
7.434e-01,6.081e-15
7.457e-01,1.448e-14
7.479e-01,3.404e-14
7.501e-01,7.897e-14
7.523e-01,1.808e-13
7.545e-01,4.086e-13
7.568e-01,9.117e-13
7.590e-01,2.008e-12
7.612e-01,4.369e-12
7.634e-01,9.385e-12
7.656e-01,1.991e-11
7.679e-01,4.173e-11
7.701e-01,8.638e-11
7.723e-01,1.767e-10
7.745e-01,3.570e-10
7.768e-01,7.127e-10
7.790e-01,1.406e-09
7.812e-01,2.742e-09
7.834e-01,5.286e-09
7.856e-01,1.007e-08
7.879e-01,1.897e-08
7.901e-01,3.533e-08
7.923e-01,6.507e-08
7.945e-01,1.185e-07
7.967e-01,2.134e-07
7.990e-01,3.800e-07
8.012e-01,6.695e-07
8.034e-01,1.167e-06
8.056e-01,2.012e-06
8.079e-01,3.431e-06
8.101e-01,5.792e-06
8.123e-01,9.673e-06
8.145e-01,1.599e-05
8.167e-01,2.615e-05
8.190e-01,4.235e-05
8.212e-01,6.787e-05
8.234e-01,1.077e-04
8.256e-01,1.692e-04
8.278e-01,2.631e-04
8.301e-01,4.051e-04
8.323e-01,6.178e-04
8.345e-01,9.330e-04
8.367e-01,1.395e-03
8.390e-01,2.067e-03
8.412e-01,3.034e-03
8.434e-01,4.410e-03
8.456e-01,6.351e-03
8.478e-01,9.062e-03
8.501e-01,1.281e-02
8.523e-01,1.795e-02
8.545e-01,2.491e-02
8.567e-01,3.428e-02
8.589e-01,4.674e-02
8.612e-01,6.316e-02
8.634e-01,8.462e-02
8.656e-01,1.124e-01
8.678e-01,1.479e-01
8.701e-01,1.931e-01
8.723e-01,2.499e-01
8.745e-01,3.206e-01
8.767e-01,4.080e-01
8.789e-01,5.148e-01
8.812e-01,6.442e-01
8.834e-01,7.996e-01
8.856e-01,9.843e-01
8.878e-01,1.202e+00
8.900e-01,1.456e+00
8.923e-01,1.749e+00
8.945e-01,2.086e+00
8.967e-01,2.467e+00
8.989e-01,2.895e+00
9.011e-01,3.371e+00
9.034e-01,3.896e+00
9.056e-01,4.468e+00
9.078e-01,5.084e+00
9.100e-01,5.743e+00
9.123e-01,6.438e+00
9.145e-01,7.165e+00
9.167e-01,7.914e+00
9.189e-01,8.678e+00
9.211e-01,9.447e+00
9.234e-01,1.021e+01
9.256e-01,1.096e+01
9.278e-01,1.167e+01
9.300e-01,1.235e+01
9.322e-01,1.297e+01
9.345e-01,1.353e+01
9.367e-01,1.402e+01
9.389e-01,1.443e+01
9.411e-01,1.474e+01
9.434e-01,1.496e+01
9.456e-01,1.509e+01
9.478e-01,1.511e+01
9.500e-01,1.503e+01
9.522e-01,1.486e+01
9.545e-01,1.459e+01
9.567e-01,1.423e+01
9.589e-01,1.380e+01
9.611e-01,1.329e+01
9.633e-01,1.271e+01
9.656e-01,1.209e+01
9.678e-01,1.143e+01
9.700e-01,1.073e+01
9.722e-01,1.002e+01
9.745e-01,9.291e+00
9.767e-01,8.567e+00
9.789e-01,7.851e+00
9.811e-01,7.151e+00
9.833e-01,6.476e+00
9.856e-01,5.829e+00
9.878e-01,5.216e+00
9.900e-01,4.640e+00
9.922e-01,4.104e+00
9.944e-01,3.609e+00
9.967e-01,3.156e+00
9.989e-01,2.744e+00


==> anc/03_results/weak_zap/lognormal/0_021.csv <==
transmittance,probability_density
5.932e-01,2.470e-81
5.952e-01,3.711e-80
5.973e-01,5.416e-79
5.993e-01,7.683e-78
6.014e-01,1.060e-76
6.034e-01,1.421e-75
6.054e-01,1.853e-74
6.075e-01,2.351e-73
6.095e-01,2.903e-72
6.116e-01,3.489e-71
6.136e-01,4.083e-70
6.156e-01,4.652e-69
6.177e-01,5.164e-68
6.197e-01,5.584e-67
6.217e-01,5.884e-66
6.238e-01,6.044e-65
6.258e-01,6.052e-64
6.279e-01,5.910e-63
6.299e-01,5.630e-62
6.319e-01,5.231e-61
6.340e-01,4.743e-60
6.360e-01,4.198e-59
6.381e-01,3.627e-58
6.401e-01,3.059e-57
6.421e-01,2.520e-56
6.442e-01,2.028e-55
6.462e-01,1.595e-54
6.483e-01,1.225e-53
6.503e-01,9.201e-53
6.523e-01,6.755e-52
6.544e-01,4.849e-51
6.564e-01,3.404e-50
6.585e-01,2.337e-49
6.605e-01,1.570e-48
6.625e-01,1.032e-47
6.646e-01,6.639e-47
6.666e-01,4.181e-46
6.686e-01,2.578e-45
6.707e-01,1.556e-44
6.727e-01,9.201e-44
6.748e-01,5.329e-43
6.768e-01,3.024e-42
6.788e-01,1.681e-41
6.809e-01,9.161e-41
6.829e-01,4.893e-40
6.850e-01,2.562e-39
6.870e-01,1.316e-38
6.890e-01,6.624e-38
6.911e-01,3.271e-37
6.931e-01,1.585e-36
6.952e-01,7.535e-36
6.972e-01,3.515e-35
6.992e-01,1.609e-34
7.013e-01,7.231e-34
7.033e-01,3.190e-33
7.054e-01,1.382e-32
7.074e-01,5.879e-32
7.094e-01,2.456e-31
7.115e-01,1.008e-30
7.135e-01,4.065e-30
7.155e-01,1.611e-29
7.176e-01,6.271e-29
7.196e-01,2.400e-28
7.217e-01,9.028e-28
7.237e-01,3.339e-27
7.257e-01,1.214e-26
7.278e-01,4.342e-26
7.298e-01,1.527e-25
7.319e-01,5.282e-25
7.339e-01,1.798e-24
7.359e-01,6.020e-24
7.380e-01,1.983e-23
7.400e-01,6.431e-23
7.421e-01,2.053e-22
7.441e-01,6.449e-22
7.461e-01,1.995e-21
7.482e-01,6.075e-21
7.502e-01,1.822e-20
7.523e-01,5.380e-20
7.543e-01,1.565e-19
7.563e-01,4.485e-19
7.584e-01,1.266e-18
7.604e-01,3.522e-18
7.624e-01,9.655e-18
7.645e-01,2.608e-17
7.665e-01,6.944e-17
7.686e-01,1.822e-16
7.706e-01,4.715e-16
7.726e-01,1.203e-15
7.747e-01,3.025e-15
7.767e-01,7.504e-15
7.788e-01,1.836e-14
7.808e-01,4.430e-14
7.828e-01,1.054e-13
7.849e-01,2.476e-13
7.869e-01,5.736e-13
7.890e-01,1.311e-12
7.910e-01,2.959e-12
7.930e-01,6.588e-12
7.951e-01,1.448e-11
7.971e-01,3.141e-11
7.991e-01,6.726e-11
8.012e-01,1.422e-10
8.032e-01,2.970e-10
8.053e-01,6.122e-10
8.073e-01,1.247e-09
8.093e-01,2.507e-09
8.114e-01,4.980e-09
8.134e-01,9.771e-09
8.155e-01,1.894e-08
8.175e-01,3.628e-08
8.195e-01,6.866e-08
8.216e-01,1.284e-07
8.236e-01,2.373e-07
8.257e-01,4.335e-07
8.277e-01,7.827e-07
8.297e-01,1.397e-06
8.318e-01,2.465e-06
8.338e-01,4.300e-06
8.359e-01,7.417e-06
8.379e-01,1.265e-05
8.399e-01,2.134e-05
8.420e-01,3.559e-05
8.440e-01,5.872e-05
8.460e-01,9.583e-05
8.481e-01,1.547e-04
8.501e-01,2.471e-04
8.522e-01,3.904e-04
8.542e-01,6.103e-04
8.562e-01,9.442e-04
8.583e-01,1.445e-03
8.603e-01,2.190e-03
8.624e-01,3.283e-03
8.644e-01,4.873e-03
8.664e-01,7.159e-03
8.685e-01,1.041e-02
8.705e-01,1.499e-02
8.726e-01,2.137e-02
8.746e-01,3.015e-02
8.766e-01,4.214e-02
8.787e-01,5.832e-02
8.807e-01,7.993e-02
8.828e-01,1.085e-01
8.848e-01,1.459e-01
8.868e-01,1.943e-01
8.889e-01,2.563e-01
8.909e-01,3.349e-01
8.929e-01,4.336e-01
8.950e-01,5.562e-01
8.970e-01,7.070e-01
8.991e-01,8.904e-01
9.011e-01,1.111e+00
9.031e-01,1.374e+00
9.052e-01,1.685e+00
9.072e-01,2.047e+00
9.093e-01,2.465e+00
9.113e-01,2.943e+00
9.133e-01,3.482e+00
9.154e-01,4.085e+00
9.174e-01,4.751e+00
9.195e-01,5.479e+00
9.215e-01,6.265e+00
9.235e-01,7.103e+00
9.256e-01,7.986e+00
9.276e-01,8.904e+00
9.297e-01,9.846e+00
9.317e-01,1.080e+01
9.337e-01,1.175e+01
9.358e-01,1.267e+01
9.378e-01,1.357e+01
9.398e-01,1.440e+01
9.419e-01,1.517e+01
9.439e-01,1.586e+01
9.460e-01,1.644e+01
9.480e-01,1.692e+01
9.500e-01,1.727e+01
9.521e-01,1.749e+01
9.541e-01,1.759e+01
9.562e-01,1.754e+01
9.582e-01,1.737e+01
9.602e-01,1.707e+01
9.623e-01,1.665e+01
9.643e-01,1.612e+01
9.664e-01,1.550e+01
9.684e-01,1.478e+01
9.704e-01,1.400e+01
9.725e-01,1.317e+01
9.745e-01,1.229e+01
9.766e-01,1.140e+01
9.786e-01,1.049e+01
9.806e-01,9.586e+00
9.827e-01,8.699e+00
9.847e-01,7.840e+00
9.867e-01,7.017e+00
9.888e-01,6.238e+00
9.908e-01,5.507e+00
9.929e-01,4.829e+00
9.949e-01,4.206e+00
9.969e-01,3.639e+00
9.990e-01,3.127e+00


==> anc/03_results/weak_zap/lognormal/0_02175.csv <==
transmittance,probability_density
6.317e-01,1.218e-90
6.336e-01,2.239e-89
6.354e-01,3.999e-88
6.373e-01,6.942e-87
6.391e-01,1.172e-85
6.410e-01,1.923e-84
6.428e-01,3.069e-83
6.447e-01,4.765e-82
6.465e-01,7.198e-81
6.484e-01,1.058e-79
6.502e-01,1.514e-78
6.520e-01,2.110e-77
6.539e-01,2.863e-76
6.557e-01,3.783e-75
6.576e-01,4.871e-74
6.594e-01,6.110e-73
6.613e-01,7.470e-72
6.631e-01,8.903e-71
6.650e-01,1.034e-69
6.668e-01,1.172e-68
6.687e-01,1.295e-67
6.705e-01,1.396e-66
6.724e-01,1.469e-65
6.742e-01,1.508e-64
6.760e-01,1.510e-63
6.779e-01,1.477e-62
6.797e-01,1.411e-61
6.816e-01,1.316e-60
6.834e-01,1.199e-59
6.853e-01,1.067e-58
6.871e-01,9.276e-58
6.890e-01,7.883e-57
6.908e-01,6.548e-56
6.927e-01,5.317e-55
6.945e-01,4.221e-54
6.963e-01,3.277e-53
6.982e-01,2.489e-52
7.000e-01,1.849e-51
7.019e-01,1.344e-50
7.037e-01,9.555e-50
7.056e-01,6.651e-49
7.074e-01,4.531e-48
7.093e-01,3.022e-47
7.111e-01,1.974e-46
7.130e-01,1.262e-45
7.148e-01,7.908e-45
7.167e-01,4.852e-44
7.185e-01,2.917e-43
7.203e-01,1.718e-42
7.222e-01,9.921e-42
7.240e-01,5.614e-41
7.259e-01,3.114e-40
7.277e-01,1.694e-39
7.296e-01,9.032e-39
7.314e-01,4.723e-38
7.333e-01,2.423e-37
7.351e-01,1.219e-36
7.370e-01,6.019e-36
7.388e-01,2.916e-35
7.406e-01,1.386e-34
7.425e-01,6.468e-34
7.443e-01,2.962e-33
7.462e-01,1.332e-32
7.480e-01,5.881e-32
7.499e-01,2.550e-31
7.517e-01,1.086e-30
7.536e-01,4.541e-30
7.554e-01,1.865e-29
7.573e-01,7.530e-29
7.591e-01,2.987e-28
7.610e-01,1.164e-27
7.628e-01,4.459e-27
7.646e-01,1.679e-26
7.665e-01,6.215e-26
7.683e-01,2.262e-25
7.702e-01,8.094e-25
7.720e-01,2.848e-24
7.739e-01,9.858e-24
7.757e-01,3.356e-23
7.776e-01,1.124e-22
7.794e-01,3.703e-22
7.813e-01,1.200e-21
7.831e-01,3.830e-21
7.850e-01,1.202e-20
7.868e-01,3.715e-20
7.886e-01,1.130e-19
7.905e-01,3.384e-19
7.923e-01,9.978e-19
7.942e-01,2.897e-18
7.960e-01,8.282e-18
7.979e-01,2.332e-17
7.997e-01,6.467e-17
8.016e-01,1.767e-16
8.034e-01,4.755e-16
8.053e-01,1.261e-15
8.071e-01,3.294e-15
8.089e-01,8.481e-15
8.108e-01,2.152e-14
8.126e-01,5.383e-14
8.145e-01,1.327e-13
8.163e-01,3.225e-13
8.182e-01,7.728e-13
8.200e-01,1.826e-12
8.219e-01,4.253e-12
8.237e-01,9.772e-12
8.256e-01,2.214e-11
8.274e-01,4.949e-11
8.293e-01,1.091e-10
8.311e-01,2.373e-10
8.329e-01,5.092e-10
8.348e-01,1.078e-09
8.366e-01,2.253e-09
8.385e-01,4.644e-09
8.403e-01,9.451e-09
8.422e-01,1.898e-08
8.440e-01,3.763e-08
8.459e-01,7.366e-08
8.477e-01,1.423e-07
8.496e-01,2.715e-07
8.514e-01,5.115e-07
8.533e-01,9.516e-07
8.551e-01,1.748e-06
8.569e-01,3.172e-06
8.588e-01,5.685e-06
8.606e-01,1.006e-05
8.625e-01,1.760e-05
8.643e-01,3.041e-05
8.662e-01,5.192e-05
8.680e-01,8.759e-05
8.699e-01,1.460e-04
8.717e-01,2.405e-04
8.736e-01,3.916e-04
8.754e-01,6.302e-04
8.772e-01,1.002e-03
8.791e-01,1.576e-03
8.809e-01,2.450e-03
8.828e-01,3.766e-03
8.846e-01,5.723e-03
8.865e-01,8.599e-03
8.883e-01,1.278e-02
8.902e-01,1.878e-02
8.920e-01,2.729e-02
8.939e-01,3.922e-02
8.957e-01,5.577e-02
8.976e-01,7.844e-02
8.994e-01,1.091e-01
9.012e-01,1.502e-01
9.031e-01,2.046e-01
9.049e-01,2.758e-01
9.068e-01,3.678e-01
9.086e-01,4.853e-01
9.105e-01,6.338e-01
9.123e-01,8.193e-01
9.142e-01,1.048e+00
9.160e-01,1.327e+00
9.179e-01,1.664e+00
9.197e-01,2.065e+00
9.215e-01,2.537e+00
9.234e-01,3.085e+00
9.252e-01,3.716e+00
9.271e-01,4.431e+00
9.289e-01,5.233e+00
9.308e-01,6.120e+00
9.326e-01,7.088e+00
9.345e-01,8.130e+00
9.363e-01,9.237e+00
9.382e-01,1.040e+01
9.400e-01,1.159e+01
9.419e-01,1.280e+01
9.437e-01,1.400e+01
9.455e-01,1.518e+01
9.474e-01,1.630e+01
9.492e-01,1.735e+01
9.511e-01,1.829e+01
9.529e-01,1.911e+01
9.548e-01,1.979e+01
9.566e-01,2.031e+01
9.585e-01,2.066e+01
9.603e-01,2.083e+01
9.622e-01,2.082e+01
9.640e-01,2.062e+01
9.659e-01,2.025e+01
9.677e-01,1.971e+01
9.695e-01,1.903e+01
9.714e-01,1.821e+01
9.732e-01,1.727e+01
9.751e-01,1.625e+01
9.769e-01,1.516e+01
9.788e-01,1.403e+01
9.806e-01,1.287e+01
9.825e-01,1.171e+01
9.843e-01,1.056e+01
9.862e-01,9.455e+00
9.880e-01,8.394e+00
9.898e-01,7.392e+00
9.917e-01,6.457e+00
9.935e-01,5.595e+00
9.954e-01,4.810e+00
9.972e-01,4.103e+00
9.991e-01,3.472e+00


==> anc/03_results/weak_zap/lognormal/0_0225.csv <==
transmittance,probability_density
6.644e-01,6.596e-101
6.661e-01,1.538e-99
6.678e-01,3.483e-98
6.694e-01,7.661e-97
6.711e-01,1.637e-95
6.728e-01,3.401e-94
6.745e-01,6.865e-93
6.762e-01,1.347e-91
6.778e-01,2.571e-90
6.795e-01,4.772e-89
6.812e-01,8.615e-88
6.829e-01,1.513e-86
6.846e-01,2.586e-85
6.863e-01,4.302e-84
6.879e-01,6.965e-83
6.896e-01,1.098e-81
6.913e-01,1.686e-80
6.930e-01,2.521e-79
6.947e-01,3.672e-78
6.963e-01,5.211e-77
6.980e-01,7.206e-76
6.997e-01,9.712e-75
7.014e-01,1.276e-73
7.031e-01,1.635e-72
7.048e-01,2.042e-71
7.064e-01,2.488e-70
7.081e-01,2.956e-69
7.098e-01,3.428e-68
7.115e-01,3.878e-67
7.132e-01,4.281e-66
7.149e-01,4.614e-65
7.165e-01,4.854e-64
7.182e-01,4.986e-63
7.199e-01,5.002e-62
7.216e-01,4.901e-61
7.233e-01,4.690e-60
7.249e-01,4.385e-59
7.266e-01,4.007e-58
7.283e-01,3.577e-57
7.300e-01,3.122e-56
7.317e-01,2.664e-55
7.334e-01,2.222e-54
7.350e-01,1.812e-53
7.367e-01,1.445e-52
7.384e-01,1.128e-51
7.401e-01,8.608e-51
7.418e-01,6.428e-50
7.435e-01,4.697e-49
7.451e-01,3.359e-48
7.468e-01,2.351e-47
7.485e-01,1.611e-46
7.502e-01,1.081e-45
7.519e-01,7.101e-45
7.535e-01,4.569e-44
7.552e-01,2.879e-43
7.569e-01,1.777e-42
7.586e-01,1.075e-41
7.603e-01,6.367e-41
7.620e-01,3.697e-40
7.636e-01,2.104e-39
7.653e-01,1.173e-38
7.670e-01,6.416e-38
7.687e-01,3.440e-37
7.704e-01,1.808e-36
7.721e-01,9.322e-36
7.737e-01,4.713e-35
7.754e-01,2.338e-34
7.771e-01,1.137e-33
7.788e-01,5.429e-33
7.805e-01,2.543e-32
7.821e-01,1.169e-31
7.838e-01,5.275e-31
7.855e-01,2.336e-30
7.872e-01,1.016e-29
7.889e-01,4.335e-29
7.906e-01,1.817e-28
7.922e-01,7.477e-28
7.939e-01,3.023e-27
7.956e-01,1.200e-26
7.973e-01,4.681e-26
7.990e-01,1.794e-25
8.007e-01,6.753e-25
8.023e-01,2.498e-24
8.040e-01,9.083e-24
8.057e-01,3.246e-23
8.074e-01,1.140e-22
8.091e-01,3.937e-22
8.107e-01,1.337e-21
8.124e-01,4.461e-21
8.141e-01,1.464e-20
8.158e-01,4.727e-20
8.175e-01,1.501e-19
8.192e-01,4.687e-19
8.208e-01,1.440e-18
8.225e-01,4.353e-18
8.242e-01,1.294e-17
8.259e-01,3.788e-17
8.276e-01,1.091e-16
8.292e-01,3.092e-16
8.309e-01,8.627e-16
8.326e-01,2.369e-15
8.343e-01,6.406e-15
8.360e-01,1.705e-14
8.377e-01,4.469e-14
8.393e-01,1.154e-13
8.410e-01,2.932e-13
8.427e-01,7.340e-13
8.444e-01,1.810e-12
8.461e-01,4.397e-12
8.478e-01,1.052e-11
8.494e-01,2.481e-11
8.511e-01,5.764e-11
8.528e-01,1.320e-10
8.545e-01,2.977e-10
8.562e-01,6.620e-10
8.578e-01,1.451e-09
8.595e-01,3.135e-09
8.612e-01,6.677e-09
8.629e-01,1.402e-08
8.646e-01,2.903e-08
8.663e-01,5.926e-08
8.679e-01,1.193e-07
8.696e-01,2.369e-07
8.713e-01,4.639e-07
8.730e-01,8.960e-07
8.747e-01,1.707e-06
8.764e-01,3.209e-06
8.780e-01,5.951e-06
8.797e-01,1.089e-05
8.814e-01,1.966e-05
8.831e-01,3.503e-05
8.848e-01,6.159e-05
8.864e-01,1.069e-04
8.881e-01,1.831e-04
8.898e-01,3.095e-04
8.915e-01,5.166e-04
8.932e-01,8.513e-04
8.949e-01,1.385e-03
8.965e-01,2.225e-03
8.982e-01,3.529e-03
8.999e-01,5.527e-03
9.016e-01,8.551e-03
9.033e-01,1.306e-02
9.050e-01,1.972e-02
9.066e-01,2.939e-02
9.083e-01,4.328e-02
9.100e-01,6.296e-02
9.117e-01,9.049e-02
9.134e-01,1.285e-01
9.150e-01,1.803e-01
9.167e-01,2.500e-01
9.184e-01,3.426e-01
9.201e-01,4.640e-01
9.218e-01,6.211e-01
9.235e-01,8.218e-01
9.251e-01,1.075e+00
9.268e-01,1.390e+00
9.285e-01,1.776e+00
9.302e-01,2.244e+00
9.319e-01,2.804e+00
9.336e-01,3.464e+00
9.352e-01,4.232e+00
9.369e-01,5.113e+00
9.386e-01,6.108e+00
9.403e-01,7.218e+00
9.420e-01,8.436e+00
9.436e-01,9.753e+00
9.453e-01,1.115e+01
9.470e-01,1.262e+01
9.487e-01,1.412e+01
9.504e-01,1.564e+01
9.521e-01,1.713e+01
9.537e-01,1.858e+01
9.554e-01,1.993e+01
9.571e-01,2.115e+01
9.588e-01,2.223e+01
9.605e-01,2.311e+01
9.621e-01,2.378e+01
9.638e-01,2.423e+01
9.655e-01,2.443e+01
9.672e-01,2.438e+01
9.689e-01,2.409e+01
9.706e-01,2.357e+01
9.722e-01,2.283e+01
9.739e-01,2.189e+01
9.756e-01,2.079e+01
9.773e-01,1.954e+01
9.790e-01,1.820e+01
9.807e-01,1.678e+01
9.823e-01,1.532e+01
9.840e-01,1.386e+01
9.857e-01,1.242e+01
9.874e-01,1.102e+01
9.891e-01,9.685e+00
9.907e-01,8.434e+00
9.924e-01,7.275e+00
9.941e-01,6.217e+00
9.958e-01,5.264e+00
9.975e-01,4.416e+00
9.992e-01,3.671e+00


==> anc/03_results/weak_zap/lognormal/0_02325.csv <==
transmittance,probability_density
6.923e-01,2.360e-118
6.939e-01,8.655e-117
6.954e-01,3.075e-115
6.969e-01,1.058e-113
6.985e-01,3.531e-112
7.000e-01,1.142e-110
7.016e-01,3.580e-109
7.031e-01,1.088e-107
7.047e-01,3.209e-106
7.062e-01,9.180e-105
7.077e-01,2.547e-103
7.093e-01,6.860e-102
7.108e-01,1.793e-100
7.124e-01,4.549e-99
7.139e-01,1.121e-97
7.155e-01,2.681e-96
7.170e-01,6.229e-95
7.185e-01,1.406e-93
7.201e-01,3.083e-92
7.216e-01,6.571e-91
7.232e-01,1.361e-89
7.247e-01,2.740e-88
7.262e-01,5.364e-87
7.278e-01,1.021e-85
7.293e-01,1.890e-84
7.309e-01,3.404e-83
7.324e-01,5.964e-82
7.340e-01,1.017e-80
7.355e-01,1.687e-79
7.370e-01,2.724e-78
7.386e-01,4.282e-77
7.401e-01,6.555e-76
7.417e-01,9.771e-75
7.432e-01,1.419e-73
7.448e-01,2.006e-72
7.463e-01,2.764e-71
7.478e-01,3.711e-70
7.494e-01,4.855e-69
7.509e-01,6.191e-68
7.525e-01,7.696e-67
7.540e-01,9.327e-66
7.555e-01,1.102e-64
7.571e-01,1.271e-63
7.586e-01,1.428e-62
7.602e-01,1.567e-61
7.617e-01,1.676e-60
7.633e-01,1.750e-59
7.648e-01,1.784e-58
7.663e-01,1.774e-57
7.679e-01,1.723e-56
7.694e-01,1.633e-55
7.710e-01,1.512e-54
7.725e-01,1.367e-53
7.741e-01,1.207e-52
7.756e-01,1.041e-51
7.771e-01,8.775e-51
7.787e-01,7.226e-50
7.802e-01,5.815e-49
7.818e-01,4.574e-48
7.833e-01,3.516e-47
7.849e-01,2.643e-46
7.864e-01,1.942e-45
7.879e-01,1.396e-44
7.895e-01,9.809e-44
7.910e-01,6.743e-43
7.926e-01,4.534e-42
7.941e-01,2.983e-41
7.956e-01,1.920e-40
7.972e-01,1.209e-39
7.987e-01,7.455e-39
8.003e-01,4.499e-38
8.018e-01,2.657e-37
8.034e-01,1.537e-36
8.049e-01,8.701e-36
8.064e-01,4.825e-35
8.080e-01,2.620e-34
8.095e-01,1.394e-33
8.111e-01,7.262e-33
8.126e-01,3.707e-32
8.142e-01,1.854e-31
8.157e-01,9.088e-31
8.172e-01,4.365e-30
8.188e-01,2.055e-29
8.203e-01,9.485e-29
8.219e-01,4.291e-28
8.234e-01,1.903e-27
8.250e-01,8.278e-27
8.265e-01,3.531e-26
8.280e-01,1.477e-25
8.296e-01,6.060e-25
8.311e-01,2.439e-24
8.327e-01,9.631e-24
8.342e-01,3.731e-23
8.357e-01,1.419e-22
8.373e-01,5.292e-22
8.388e-01,1.938e-21
8.404e-01,6.964e-21
8.419e-01,2.457e-20
8.435e-01,8.509e-20
8.450e-01,2.894e-19
8.465e-01,9.662e-19
8.481e-01,3.168e-18
8.496e-01,1.020e-17
8.512e-01,3.227e-17
8.527e-01,1.003e-16
8.543e-01,3.061e-16
8.558e-01,9.180e-16
8.573e-01,2.705e-15
8.589e-01,7.833e-15
8.604e-01,2.229e-14
8.620e-01,6.234e-14
8.635e-01,1.714e-13
8.651e-01,4.631e-13
8.666e-01,1.230e-12
8.681e-01,3.213e-12
8.697e-01,8.253e-12
8.712e-01,2.084e-11
8.728e-01,5.177e-11
8.743e-01,1.265e-10
8.758e-01,3.039e-10
8.774e-01,7.182e-10
8.789e-01,1.670e-09
8.805e-01,3.821e-09
8.820e-01,8.600e-09
8.836e-01,1.905e-08
8.851e-01,4.152e-08
8.866e-01,8.908e-08
8.882e-01,1.881e-07
8.897e-01,3.910e-07
8.913e-01,7.999e-07
8.928e-01,1.611e-06
8.944e-01,3.196e-06
8.959e-01,6.241e-06
8.974e-01,1.200e-05
8.990e-01,2.273e-05
9.005e-01,4.239e-05
9.021e-01,7.787e-05
9.036e-01,1.409e-04
9.052e-01,2.512e-04
9.067e-01,4.411e-04
9.082e-01,7.633e-04
9.098e-01,1.301e-03
9.113e-01,2.186e-03
9.129e-01,3.619e-03
9.144e-01,5.906e-03
9.159e-01,9.497e-03
9.175e-01,1.505e-02
9.190e-01,2.352e-02
9.206e-01,3.623e-02
9.221e-01,5.502e-02
9.237e-01,8.239e-02
9.252e-01,1.216e-01
9.267e-01,1.771e-01
9.283e-01,2.543e-01
9.298e-01,3.600e-01
9.314e-01,5.028e-01
9.329e-01,6.926e-01
9.345e-01,9.411e-01
9.360e-01,1.261e+00
9.375e-01,1.668e+00
9.391e-01,2.177e+00
9.406e-01,2.802e+00
9.422e-01,3.560e+00
9.437e-01,4.463e+00
9.452e-01,5.521e+00
9.468e-01,6.741e+00
9.483e-01,8.124e+00
9.499e-01,9.664e+00
9.514e-01,1.135e+01
9.530e-01,1.316e+01
9.545e-01,1.506e+01
9.560e-01,1.701e+01
9.576e-01,1.898e+01
9.591e-01,2.091e+01
9.607e-01,2.275e+01
9.622e-01,2.444e+01
9.638e-01,2.593e+01
9.653e-01,2.717e+01
9.668e-01,2.813e+01
9.684e-01,2.876e+01
9.699e-01,2.905e+01
9.715e-01,2.899e+01
9.730e-01,2.858e+01
9.746e-01,2.783e+01
9.761e-01,2.679e+01
9.776e-01,2.548e+01
9.792e-01,2.394e+01
9.807e-01,2.223e+01
9.823e-01,2.041e+01
9.838e-01,1.851e+01
9.853e-01,1.660e+01
9.869e-01,1.471e+01
9.884e-01,1.289e+01
9.900e-01,1.116e+01
9.915e-01,9.560e+00
9.931e-01,8.093e+00
9.946e-01,6.774e+00
9.961e-01,5.606e+00
9.977e-01,4.588e+00
9.992e-01,3.713e+00


==> anc/03_results/weak_zap/lognormal/0_024.csv <==
transmittance,probability_density
7.153e-01,5.371e-138
7.168e-01,3.298e-136
7.182e-01,1.955e-134
7.196e-01,1.120e-132
7.211e-01,6.198e-131
7.225e-01,3.315e-129
7.239e-01,1.713e-127
7.253e-01,8.561e-126
7.268e-01,4.136e-124
7.282e-01,1.932e-122
7.296e-01,8.733e-121
7.310e-01,3.818e-119
7.325e-01,1.615e-117
7.339e-01,6.611e-116
7.353e-01,2.620e-114
7.368e-01,1.005e-112
7.382e-01,3.732e-111
7.396e-01,1.343e-109
7.410e-01,4.678e-108
7.425e-01,1.579e-106
7.439e-01,5.164e-105
7.453e-01,1.637e-103
7.467e-01,5.027e-102
7.482e-01,1.497e-100
7.496e-01,4.323e-99
7.510e-01,1.210e-97
7.524e-01,3.287e-96
7.539e-01,8.659e-95
7.553e-01,2.213e-93
7.567e-01,5.489e-92
7.582e-01,1.321e-90
7.596e-01,3.087e-89
7.610e-01,7.002e-88
7.624e-01,1.542e-86
7.639e-01,3.298e-85
7.653e-01,6.851e-84
7.667e-01,1.383e-82
7.681e-01,2.711e-81
7.696e-01,5.164e-80
7.710e-01,9.561e-79
7.724e-01,1.721e-77
7.738e-01,3.010e-76
7.753e-01,5.121e-75
7.767e-01,8.470e-74
7.781e-01,1.363e-72
7.796e-01,2.132e-71
7.810e-01,3.246e-70
7.824e-01,4.808e-69
7.838e-01,6.930e-68
7.853e-01,9.722e-67
7.867e-01,1.328e-65
7.881e-01,1.765e-64
7.895e-01,2.284e-63
7.910e-01,2.879e-62
7.924e-01,3.534e-61
7.938e-01,4.226e-60
7.953e-01,4.923e-59
7.967e-01,5.587e-58
7.981e-01,6.178e-57
7.995e-01,6.659e-56
8.010e-01,6.995e-55
8.024e-01,7.164e-54
8.038e-01,7.152e-53
8.052e-01,6.963e-52
8.067e-01,6.610e-51
8.081e-01,6.120e-50
8.095e-01,5.528e-49
8.109e-01,4.871e-48
8.124e-01,4.187e-47
8.138e-01,3.513e-46
8.152e-01,2.876e-45
8.167e-01,2.298e-44
8.181e-01,1.792e-43
8.195e-01,1.365e-42
8.209e-01,1.015e-41
8.224e-01,7.368e-41
8.238e-01,5.225e-40
8.252e-01,3.618e-39
8.266e-01,2.448e-38
8.281e-01,1.618e-37
8.295e-01,1.045e-36
8.309e-01,6.595e-36
8.323e-01,4.067e-35
8.338e-01,2.452e-34
8.352e-01,1.445e-33
8.366e-01,8.322e-33
8.381e-01,4.687e-32
8.395e-01,2.582e-31
8.409e-01,1.390e-30
8.423e-01,7.325e-30
8.438e-01,3.774e-29
8.452e-01,1.903e-28
8.466e-01,9.383e-28
8.480e-01,4.528e-27
8.495e-01,2.138e-26
8.509e-01,9.881e-26
8.523e-01,4.469e-25
8.538e-01,1.979e-24
8.552e-01,8.578e-24
8.566e-01,3.641e-23
8.580e-01,1.513e-22
8.595e-01,6.157e-22
8.609e-01,2.454e-21
8.623e-01,9.579e-21
8.637e-01,3.663e-20
8.652e-01,1.372e-19
8.666e-01,5.037e-19
8.680e-01,1.811e-18
8.694e-01,6.384e-18
8.709e-01,2.205e-17
8.723e-01,7.466e-17
8.737e-01,2.477e-16
8.752e-01,8.060e-16
8.766e-01,2.571e-15
8.780e-01,8.039e-15
8.794e-01,2.465e-14
8.809e-01,7.415e-14
8.823e-01,2.187e-13
8.837e-01,6.328e-13
8.851e-01,1.796e-12
8.866e-01,5.000e-12
8.880e-01,1.366e-11
8.894e-01,3.662e-11
8.908e-01,9.631e-11
8.923e-01,2.486e-10
8.937e-01,6.299e-10
8.951e-01,1.567e-09
8.966e-01,3.825e-09
8.980e-01,9.167e-09
8.994e-01,2.157e-08
9.008e-01,4.984e-08
9.023e-01,1.131e-07
9.037e-01,2.520e-07
9.051e-01,5.515e-07
9.065e-01,1.185e-06
9.080e-01,2.503e-06
9.094e-01,5.193e-06
9.108e-01,1.058e-05
9.123e-01,2.119e-05
9.137e-01,4.170e-05
9.151e-01,8.064e-05
9.165e-01,1.532e-04
9.180e-01,2.862e-04
9.194e-01,5.256e-04
9.208e-01,9.486e-04
9.222e-01,1.683e-03
9.237e-01,2.936e-03
9.251e-01,5.036e-03
9.265e-01,8.495e-03
9.279e-01,1.409e-02
9.294e-01,2.298e-02
9.308e-01,3.688e-02
9.322e-01,5.820e-02
9.337e-01,9.036e-02
9.351e-01,1.380e-01
9.365e-01,2.074e-01
9.379e-01,3.066e-01
9.394e-01,4.460e-01
9.408e-01,6.384e-01
9.422e-01,8.995e-01
9.436e-01,1.247e+00
9.451e-01,1.702e+00
9.465e-01,2.287e+00
9.479e-01,3.024e+00
9.493e-01,3.937e+00
9.508e-01,5.047e+00
9.522e-01,6.370e+00
9.536e-01,7.916e+00
9.551e-01,9.688e+00
9.565e-01,1.168e+01
9.579e-01,1.386e+01
9.593e-01,1.621e+01
9.608e-01,1.866e+01
9.622e-01,2.117e+01
9.636e-01,2.367e+01
9.650e-01,2.606e+01
9.665e-01,2.827e+01
9.679e-01,3.022e+01
9.693e-01,3.184e+01
9.708e-01,3.305e+01
9.722e-01,3.382e+01
9.736e-01,3.410e+01
9.750e-01,3.389e+01
9.765e-01,3.321e+01
9.779e-01,3.207e+01
9.793e-01,3.054e+01
9.807e-01,2.866e+01
9.822e-01,2.653e+01
9.836e-01,2.421e+01
9.850e-01,2.179e+01
9.864e-01,1.934e+01
9.879e-01,1.693e+01
9.893e-01,1.461e+01
9.907e-01,1.244e+01
9.922e-01,1.045e+01
9.936e-01,8.655e+00
9.950e-01,7.074e+00
9.964e-01,5.704e+00
9.979e-01,4.537e+00
9.993e-01,3.561e+00


==> anc/03_results/weak_zap/lognormal/0_02475.csv <==
transmittance,probability_density
7.377e-01,6.076e-165
7.391e-01,7.609e-163
7.404e-01,9.161e-161
7.417e-01,1.061e-158
7.430e-01,1.181e-156
7.443e-01,1.266e-154
7.456e-01,1.305e-152
7.470e-01,1.295e-150
7.483e-01,1.237e-148
7.496e-01,1.138e-146
7.509e-01,1.007e-144
7.522e-01,8.593e-143
7.535e-01,7.061e-141
7.548e-01,5.590e-139
7.562e-01,4.265e-137
7.575e-01,3.136e-135
7.588e-01,2.223e-133
7.601e-01,1.520e-131
7.614e-01,1.002e-129
7.627e-01,6.369e-128
7.640e-01,3.906e-126
7.654e-01,2.312e-124
7.667e-01,1.320e-122
7.680e-01,7.277e-121
7.693e-01,3.872e-119
7.706e-01,1.989e-117
7.719e-01,9.870e-116
7.732e-01,4.730e-114
7.746e-01,2.189e-112
7.759e-01,9.792e-111
7.772e-01,4.232e-109
7.785e-01,1.768e-107
7.798e-01,7.137e-106
7.811e-01,2.786e-104
7.824e-01,1.052e-102
7.838e-01,3.839e-101
7.851e-01,1.355e-99
7.864e-01,4.630e-98
7.877e-01,1.530e-96
7.890e-01,4.893e-95
7.903e-01,1.515e-93
7.916e-01,4.538e-92
7.930e-01,1.317e-90
7.943e-01,3.698e-89
7.956e-01,1.006e-87
7.969e-01,2.651e-86
7.982e-01,6.765e-85
7.995e-01,1.673e-83
8.008e-01,4.009e-82
8.022e-01,9.312e-81
8.035e-01,2.096e-79
8.048e-01,4.575e-78
8.061e-01,9.680e-77
8.074e-01,1.986e-75
8.087e-01,3.953e-74
8.100e-01,7.630e-73
8.114e-01,1.429e-71
8.127e-01,2.596e-70
8.140e-01,4.578e-69
8.153e-01,7.834e-68
8.166e-01,1.301e-66
8.179e-01,2.098e-65
8.193e-01,3.286e-64
8.206e-01,4.995e-63
8.219e-01,7.376e-62
8.232e-01,1.058e-60
8.245e-01,1.474e-59
8.258e-01,1.995e-58
8.271e-01,2.624e-57
8.285e-01,3.355e-56
8.298e-01,4.168e-55
8.311e-01,5.035e-54
8.324e-01,5.912e-53
8.337e-01,6.749e-52
8.350e-01,7.494e-51
8.363e-01,8.092e-50
8.377e-01,8.499e-49
8.390e-01,8.684e-48
8.403e-01,8.633e-47
8.416e-01,8.351e-46
8.429e-01,7.862e-45
8.442e-01,7.204e-44
8.455e-01,6.425e-43
8.469e-01,5.579e-42
8.482e-01,4.716e-41
8.495e-01,3.882e-40
8.508e-01,3.113e-39
8.521e-01,2.430e-38
8.534e-01,1.849e-37
8.547e-01,1.370e-36
8.561e-01,9.891e-36
8.574e-01,6.959e-35
8.587e-01,4.771e-34
8.600e-01,3.189e-33
8.613e-01,2.077e-32
8.626e-01,1.319e-31
8.639e-01,8.168e-31
8.653e-01,4.931e-30
8.666e-01,2.904e-29
8.679e-01,1.667e-28
8.692e-01,9.340e-28
8.705e-01,5.104e-27
8.718e-01,2.721e-26
8.731e-01,1.415e-25
8.745e-01,7.185e-25
8.758e-01,3.560e-24
8.771e-01,1.721e-23
8.784e-01,8.125e-23
8.797e-01,3.744e-22
8.810e-01,1.685e-21
8.823e-01,7.401e-21
8.837e-01,3.175e-20
8.850e-01,1.330e-19
8.863e-01,5.445e-19
8.876e-01,2.177e-18
8.889e-01,8.504e-18
8.902e-01,3.245e-17
8.916e-01,1.210e-16
8.929e-01,4.411e-16
8.942e-01,1.571e-15
8.955e-01,5.469e-15
8.968e-01,1.861e-14
8.981e-01,6.193e-14
8.994e-01,2.014e-13
9.008e-01,6.408e-13
9.021e-01,1.993e-12
9.034e-01,6.064e-12
9.047e-01,1.804e-11
9.060e-01,5.252e-11
9.073e-01,1.495e-10
9.086e-01,4.166e-10
9.100e-01,1.136e-09
9.113e-01,3.029e-09
9.126e-01,7.907e-09
9.139e-01,2.020e-08
9.152e-01,5.052e-08
9.165e-01,1.237e-07
9.178e-01,2.964e-07
9.192e-01,6.956e-07
9.205e-01,1.598e-06
9.218e-01,3.596e-06
9.231e-01,7.925e-06
9.244e-01,1.710e-05
9.257e-01,3.616e-05
9.270e-01,7.488e-05
9.284e-01,1.519e-04
9.297e-01,3.020e-04
9.310e-01,5.882e-04
9.323e-01,1.123e-03
9.336e-01,2.100e-03
9.349e-01,3.850e-03
9.362e-01,6.919e-03
9.376e-01,1.219e-02
9.389e-01,2.105e-02
9.402e-01,3.564e-02
9.415e-01,5.916e-02
9.428e-01,9.630e-02
9.441e-01,1.537e-01
9.454e-01,2.407e-01
9.468e-01,3.696e-01
9.481e-01,5.568e-01
9.494e-01,8.227e-01
9.507e-01,1.193e+00
9.520e-01,1.696e+00
9.533e-01,2.367e+00
9.546e-01,3.242e+00
9.560e-01,4.357e+00
9.573e-01,5.747e+00
9.586e-01,7.440e+00
9.599e-01,9.455e+00
9.612e-01,1.179e+01
9.625e-01,1.444e+01
9.639e-01,1.737e+01
9.652e-01,2.051e+01
9.665e-01,2.377e+01
9.678e-01,2.707e+01
9.691e-01,3.026e+01
9.704e-01,3.323e+01
9.717e-01,3.585e+01
9.731e-01,3.799e+01
9.744e-01,3.954e+01
9.757e-01,4.044e+01
9.770e-01,4.063e+01
9.783e-01,4.012e+01
9.796e-01,3.892e+01
9.809e-01,3.711e+01
9.823e-01,3.477e+01
9.836e-01,3.203e+01
9.849e-01,2.900e+01
9.862e-01,2.580e+01
9.875e-01,2.257e+01
9.888e-01,1.942e+01
9.901e-01,1.642e+01
9.915e-01,1.365e+01
9.928e-01,1.116e+01
9.941e-01,8.977e+00
9.954e-01,7.099e+00
9.967e-01,5.522e+00
9.980e-01,4.225e+00
9.993e-01,3.179e+00


==> anc/03_results/weak_zap/lognormal/0_0255.csv <==
transmittance,probability_density
7.566e-01,8.482e-195
7.578e-01,2.338e-192
7.590e-01,6.165e-190
7.603e-01,1.556e-187
7.615e-01,3.758e-185
7.627e-01,8.689e-183
7.639e-01,1.924e-180
7.651e-01,4.079e-178
7.664e-01,8.286e-176
7.676e-01,1.612e-173
7.688e-01,3.007e-171
7.700e-01,5.373e-169
7.712e-01,9.206e-167
7.725e-01,1.512e-164
7.737e-01,2.382e-162
7.749e-01,3.599e-160
7.761e-01,5.217e-158
7.773e-01,7.256e-156
7.786e-01,9.685e-154
7.798e-01,1.241e-151
7.810e-01,1.526e-149
7.822e-01,1.802e-147
7.834e-01,2.044e-145
7.847e-01,2.227e-143
7.859e-01,2.330e-141
7.871e-01,2.344e-139
7.883e-01,2.265e-137
7.895e-01,2.104e-135
7.908e-01,1.879e-133
7.920e-01,1.614e-131
7.932e-01,1.333e-129
7.944e-01,1.059e-127
7.956e-01,8.092e-126
7.969e-01,5.950e-124
7.981e-01,4.210e-122
7.993e-01,2.868e-120
8.005e-01,1.880e-118
8.017e-01,1.187e-116
8.030e-01,7.217e-115
8.042e-01,4.226e-113
8.054e-01,2.384e-111
8.066e-01,1.295e-109
8.078e-01,6.783e-108
8.091e-01,3.423e-106
8.103e-01,1.665e-104
8.115e-01,7.810e-103
8.127e-01,3.532e-101
8.139e-01,1.540e-99
8.152e-01,6.478e-98
8.164e-01,2.628e-96
8.176e-01,1.029e-94
8.188e-01,3.886e-93
8.200e-01,1.417e-91
8.213e-01,4.986e-90
8.225e-01,1.694e-88
8.237e-01,5.555e-87
8.249e-01,1.760e-85
8.261e-01,5.383e-84
8.274e-01,1.591e-82
8.286e-01,4.541e-81
8.298e-01,1.253e-79
8.310e-01,3.339e-78
8.322e-01,8.602e-77
8.335e-01,2.142e-75
8.347e-01,5.159e-74
8.359e-01,1.201e-72
8.371e-01,2.704e-71
8.383e-01,5.889e-70
8.396e-01,1.240e-68
8.408e-01,2.528e-67
8.420e-01,4.985e-66
8.432e-01,9.513e-65
8.444e-01,1.757e-63
8.457e-01,3.141e-62
8.469e-01,5.437e-61
8.481e-01,9.113e-60
8.493e-01,1.479e-58
8.505e-01,2.325e-57
8.518e-01,3.540e-56
8.530e-01,5.221e-55
8.542e-01,7.461e-54
8.554e-01,1.033e-52
8.566e-01,1.387e-51
8.579e-01,1.804e-50
8.591e-01,2.275e-49
8.603e-01,2.781e-48
8.615e-01,3.297e-47
8.627e-01,3.791e-46
8.640e-01,4.227e-45
8.652e-01,4.571e-44
8.664e-01,4.797e-43
8.676e-01,4.883e-42
8.688e-01,4.824e-41
8.701e-01,4.624e-40
8.713e-01,4.303e-39
8.725e-01,3.887e-38
8.737e-01,3.408e-37
8.749e-01,2.902e-36
8.762e-01,2.399e-35
8.774e-01,1.927e-34
8.786e-01,1.503e-33
8.798e-01,1.138e-32
8.810e-01,8.379e-32
8.823e-01,5.992e-31
8.835e-01,4.164e-30
8.847e-01,2.812e-29
8.859e-01,1.846e-28
8.871e-01,1.178e-27
8.884e-01,7.309e-27
8.896e-01,4.409e-26
8.908e-01,2.586e-25
8.920e-01,1.475e-24
8.932e-01,8.184e-24
8.945e-01,4.417e-23
8.957e-01,2.319e-22
8.969e-01,1.185e-21
8.981e-01,5.888e-21
8.993e-01,2.848e-20
9.006e-01,1.341e-19
9.018e-01,6.143e-19
9.030e-01,2.740e-18
9.042e-01,1.190e-17
9.054e-01,5.032e-17
9.067e-01,2.072e-16
9.079e-01,8.309e-16
9.091e-01,3.245e-15
9.103e-01,1.235e-14
9.115e-01,4.576e-14
9.128e-01,1.652e-13
9.140e-01,5.814e-13
9.152e-01,1.993e-12
9.164e-01,6.661e-12
9.176e-01,2.169e-11
9.189e-01,6.887e-11
9.201e-01,2.131e-10
9.213e-01,6.431e-10
9.225e-01,1.892e-09
9.237e-01,5.429e-09
9.250e-01,1.519e-08
9.262e-01,4.145e-08
9.274e-01,1.104e-07
9.286e-01,2.866e-07
9.298e-01,7.261e-07
9.311e-01,1.795e-06
9.323e-01,4.330e-06
9.335e-01,1.019e-05
9.347e-01,2.342e-05
9.359e-01,5.254e-05
9.372e-01,1.150e-04
9.384e-01,2.458e-04
9.396e-01,5.131e-04
9.408e-01,1.046e-03
9.421e-01,2.081e-03
9.433e-01,4.043e-03
9.445e-01,7.675e-03
9.457e-01,1.423e-02
9.469e-01,2.578e-02
9.482e-01,4.562e-02
9.494e-01,7.888e-02
9.506e-01,1.333e-01
9.518e-01,2.200e-01
9.530e-01,3.551e-01
9.543e-01,5.600e-01
9.555e-01,8.634e-01
9.567e-01,1.301e+00
9.579e-01,1.918e+00
9.591e-01,2.763e+00
9.604e-01,3.892e+00
9.616e-01,5.362e+00
9.628e-01,7.224e+00
9.640e-01,9.520e+00
9.652e-01,1.227e+01
9.665e-01,1.547e+01
9.677e-01,1.909e+01
9.689e-01,2.304e+01
9.701e-01,2.721e+01
9.713e-01,3.145e+01
9.726e-01,3.558e+01
9.738e-01,3.938e+01
9.750e-01,4.267e+01
9.762e-01,4.526e+01
9.774e-01,4.699e+01
9.787e-01,4.777e+01
9.799e-01,4.755e+01
9.811e-01,4.634e+01
9.823e-01,4.423e+01
9.835e-01,4.134e+01
9.848e-01,3.784e+01
9.860e-01,3.393e+01
9.872e-01,2.981e+01
9.884e-01,2.565e+01
9.896e-01,2.162e+01
9.909e-01,1.786e+01
9.921e-01,1.445e+01
9.933e-01,1.146e+01
9.945e-01,8.912e+00
9.957e-01,6.789e+00
9.970e-01,5.069e+00
9.982e-01,3.711e+00
9.994e-01,2.662e+00


==> anc/03_results/weak_zap/lognormal/0_02625.csv <==
transmittance,probability_density
7.743e-01,5.040e-233
7.754e-01,3.818e-230
7.766e-01,2.749e-227
7.777e-01,1.883e-224
7.788e-01,1.226e-221
7.799e-01,7.595e-219
7.811e-01,4.477e-216
7.822e-01,2.511e-213
7.833e-01,1.340e-210
7.845e-01,6.812e-208
7.856e-01,3.296e-205
7.867e-01,1.519e-202
7.879e-01,6.670e-200
7.890e-01,2.790e-197
7.901e-01,1.112e-194
7.913e-01,4.225e-192
7.924e-01,1.530e-189
7.935e-01,5.284e-187
7.947e-01,1.740e-184
7.958e-01,5.467e-182
7.969e-01,1.638e-179
7.981e-01,4.686e-177
7.992e-01,1.279e-174
8.003e-01,3.332e-172
8.014e-01,8.290e-170
8.026e-01,1.969e-167
8.037e-01,4.468e-165
8.048e-01,9.684e-163
8.060e-01,2.005e-160
8.071e-01,3.969e-158
8.082e-01,7.507e-156
8.094e-01,1.357e-153
8.105e-01,2.347e-151
8.116e-01,3.881e-149
8.128e-01,6.137e-147
8.139e-01,9.285e-145
8.150e-01,1.344e-142
8.162e-01,1.862e-140
8.173e-01,2.469e-138
8.184e-01,3.134e-136
8.195e-01,3.809e-134
8.207e-01,4.433e-132
8.218e-01,4.942e-130
8.229e-01,5.278e-128
8.241e-01,5.401e-126
8.252e-01,5.296e-124
8.263e-01,4.977e-122
8.275e-01,4.484e-120
8.286e-01,3.873e-118
8.297e-01,3.208e-116
8.309e-01,2.548e-114
8.320e-01,1.942e-112
8.331e-01,1.420e-110
8.343e-01,9.957e-109
8.354e-01,6.703e-107
8.365e-01,4.332e-105
8.376e-01,2.687e-103
8.388e-01,1.600e-101
8.399e-01,9.154e-100
8.410e-01,5.029e-98
8.422e-01,2.654e-96
8.433e-01,1.345e-94
8.444e-01,6.555e-93
8.456e-01,3.069e-91
8.467e-01,1.381e-89
8.478e-01,5.975e-88
8.490e-01,2.485e-86
8.501e-01,9.942e-85
8.512e-01,3.825e-83
8.524e-01,1.415e-81
8.535e-01,5.039e-80
8.546e-01,1.726e-78
8.558e-01,5.691e-77
8.569e-01,1.806e-75
8.580e-01,5.515e-74
8.591e-01,1.622e-72
8.603e-01,4.592e-71
8.614e-01,1.252e-69
8.625e-01,3.289e-68
8.637e-01,8.320e-67
8.648e-01,2.028e-65
8.659e-01,4.764e-64
8.671e-01,1.078e-62
8.682e-01,2.353e-61
8.693e-01,4.948e-60
8.705e-01,1.003e-58
8.716e-01,1.962e-57
8.727e-01,3.699e-56
8.739e-01,6.727e-55
8.750e-01,1.180e-53
8.761e-01,1.997e-52
8.772e-01,3.262e-51
8.784e-01,5.141e-50
8.795e-01,7.821e-49
8.806e-01,1.148e-47
8.818e-01,1.628e-46
8.829e-01,2.228e-45
8.840e-01,2.945e-44
8.852e-01,3.759e-43
8.863e-01,4.635e-42
8.874e-01,5.520e-41
8.886e-01,6.353e-40
8.897e-01,7.064e-39
8.908e-01,7.592e-38
8.920e-01,7.886e-37
8.931e-01,7.917e-36
8.942e-01,7.685e-35
8.953e-01,7.213e-34
8.965e-01,6.547e-33
8.976e-01,5.746e-32
8.987e-01,4.879e-31
8.999e-01,4.007e-30
9.010e-01,3.184e-29
9.021e-01,2.448e-28
9.033e-01,1.822e-27
9.044e-01,1.312e-26
9.055e-01,9.143e-26
9.067e-01,6.170e-25
9.078e-01,4.031e-24
9.089e-01,2.550e-23
9.101e-01,1.562e-22
9.112e-01,9.268e-22
9.123e-01,5.327e-21
9.135e-01,2.966e-20
9.146e-01,1.600e-19
9.157e-01,8.362e-19
9.168e-01,4.236e-18
9.180e-01,2.079e-17
9.191e-01,9.895e-17
9.202e-01,4.564e-16
9.214e-01,2.041e-15
9.225e-01,8.853e-15
9.236e-01,3.723e-14
9.248e-01,1.518e-13
9.259e-01,6.006e-13
9.270e-01,2.305e-12
9.282e-01,8.581e-12
9.293e-01,3.100e-11
9.304e-01,1.086e-10
9.316e-01,3.696e-10
9.327e-01,1.220e-09
9.338e-01,3.911e-09
9.349e-01,1.217e-08
9.361e-01,3.675e-08
9.372e-01,1.078e-07
9.383e-01,3.070e-07
9.395e-01,8.494e-07
9.406e-01,2.282e-06
9.417e-01,5.956e-06
9.429e-01,1.510e-05
9.440e-01,3.721e-05
9.451e-01,8.907e-05
9.463e-01,2.072e-04
9.474e-01,4.685e-04
9.485e-01,1.029e-03
9.497e-01,2.199e-03
9.508e-01,4.568e-03
9.519e-01,9.223e-03
9.530e-01,1.811e-02
9.542e-01,3.458e-02
9.553e-01,6.422e-02
9.564e-01,1.160e-01
9.576e-01,2.038e-01
9.587e-01,3.485e-01
9.598e-01,5.796e-01
9.610e-01,9.379e-01
9.621e-01,1.477e+00
9.632e-01,2.264e+00
9.644e-01,3.378e+00
9.655e-01,4.905e+00
9.666e-01,6.934e+00
9.678e-01,9.544e+00
9.689e-01,1.279e+01
9.700e-01,1.669e+01
9.712e-01,2.121e+01
9.723e-01,2.626e+01
9.734e-01,3.166e+01
9.745e-01,3.719e+01
9.757e-01,4.255e+01
9.768e-01,4.744e+01
9.779e-01,5.153e+01
9.791e-01,5.455e+01
9.802e-01,5.628e+01
9.813e-01,5.659e+01
9.825e-01,5.546e+01
9.836e-01,5.299e+01
9.847e-01,4.936e+01
9.859e-01,4.483e+01
9.870e-01,3.970e+01
9.881e-01,3.429e+01
9.893e-01,2.888e+01
9.904e-01,2.373e+01
9.915e-01,1.901e+01
9.926e-01,1.486e+01
9.938e-01,1.133e+01
9.949e-01,8.432e+00
9.960e-01,6.122e+00
9.972e-01,4.337e+00
9.983e-01,2.999e+00
9.994e-01,2.024e+00


==> anc/03_results/weak_zap/lognormal/0_027.csv <==
transmittance,probability_density
7.898e-01,5.649e-275
7.909e-01,1.292e-271
7.919e-01,2.788e-268
7.930e-01,5.684e-265
7.940e-01,1.094e-261
7.951e-01,1.990e-258
7.961e-01,3.421e-255
7.972e-01,5.556e-252
7.982e-01,8.530e-249
7.993e-01,1.238e-245
8.003e-01,1.700e-242
8.014e-01,2.207e-239
8.024e-01,2.711e-236
8.035e-01,3.151e-233
8.046e-01,3.467e-230
8.056e-01,3.611e-227
8.067e-01,3.561e-224
8.077e-01,3.325e-221
8.088e-01,2.942e-218
8.098e-01,2.465e-215
8.109e-01,1.958e-212
8.119e-01,1.474e-209
8.130e-01,1.052e-206
8.140e-01,7.115e-204
8.151e-01,4.565e-201
8.161e-01,2.779e-198
8.172e-01,1.604e-195
8.182e-01,8.790e-193
8.193e-01,4.571e-190
8.204e-01,2.256e-187
8.214e-01,1.057e-184
8.225e-01,4.706e-182
8.235e-01,1.989e-179
8.246e-01,7.989e-177
8.256e-01,3.048e-174
8.267e-01,1.105e-171
8.277e-01,3.810e-169
8.288e-01,1.248e-166
8.298e-01,3.889e-164
8.309e-01,1.152e-161
8.319e-01,3.248e-159
8.330e-01,8.710e-157
8.341e-01,2.223e-154
8.351e-01,5.397e-152
8.362e-01,1.248e-149
8.372e-01,2.746e-147
8.383e-01,5.754e-145
8.393e-01,1.148e-142
8.404e-01,2.183e-140
8.414e-01,3.955e-138
8.425e-01,6.826e-136
8.435e-01,1.123e-133
8.446e-01,1.761e-131
8.456e-01,2.632e-129
8.467e-01,3.752e-127
8.477e-01,5.101e-125
8.488e-01,6.615e-123
8.499e-01,8.185e-121
8.509e-01,9.662e-119
8.520e-01,1.089e-116
8.530e-01,1.171e-114
8.541e-01,1.202e-112
8.551e-01,1.178e-110
8.562e-01,1.103e-108
8.572e-01,9.861e-107
8.583e-01,8.422e-105
8.593e-01,6.874e-103
8.604e-01,5.360e-101
8.614e-01,3.995e-99
8.625e-01,2.847e-97
8.636e-01,1.939e-95
8.646e-01,1.263e-93
8.657e-01,7.867e-92
8.667e-01,4.688e-90
8.678e-01,2.672e-88
8.688e-01,1.457e-86
8.699e-01,7.605e-85
8.709e-01,3.799e-83
8.720e-01,1.816e-81
8.730e-01,8.316e-80
8.741e-01,3.645e-78
8.751e-01,1.530e-76
8.762e-01,6.153e-75
8.773e-01,2.370e-73
8.783e-01,8.747e-72
8.794e-01,3.093e-70
8.804e-01,1.048e-68
8.815e-01,3.406e-67
8.825e-01,1.061e-65
8.836e-01,3.168e-64
8.846e-01,9.074e-63
8.857e-01,2.492e-61
8.867e-01,6.567e-60
8.878e-01,1.660e-58
8.888e-01,4.026e-57
8.899e-01,9.370e-56
8.909e-01,2.093e-54
8.920e-01,4.488e-53
8.931e-01,9.240e-52
8.941e-01,1.826e-50
8.952e-01,3.467e-49
8.962e-01,6.321e-48
8.973e-01,1.107e-46
8.983e-01,1.863e-45
8.994e-01,3.012e-44
9.004e-01,4.679e-43
9.015e-01,6.987e-42
9.025e-01,1.003e-40
9.036e-01,1.384e-39
9.046e-01,1.836e-38
9.057e-01,2.343e-37
9.068e-01,2.875e-36
9.078e-01,3.393e-35
9.089e-01,3.852e-34
9.099e-01,4.209e-33
9.110e-01,4.424e-32
9.120e-01,4.476e-31
9.131e-01,4.359e-30
9.141e-01,4.086e-29
9.152e-01,3.688e-28
9.162e-01,3.205e-27
9.173e-01,2.682e-26
9.183e-01,2.162e-25
9.194e-01,1.678e-24
9.205e-01,1.255e-23
9.215e-01,9.046e-23
9.226e-01,6.282e-22
9.236e-01,4.204e-21
9.247e-01,2.712e-20
9.257e-01,1.686e-19
9.268e-01,1.011e-18
9.278e-01,5.844e-18
9.289e-01,3.257e-17
9.299e-01,1.751e-16
9.310e-01,9.080e-16
9.320e-01,4.542e-15
9.331e-01,2.192e-14
9.341e-01,1.021e-13
9.352e-01,4.587e-13
9.363e-01,1.990e-12
9.373e-01,8.330e-12
9.384e-01,3.366e-11
9.394e-01,1.314e-10
9.405e-01,4.949e-10
9.415e-01,1.801e-09
9.426e-01,6.327e-09
9.436e-01,2.148e-08
9.447e-01,7.042e-08
9.457e-01,2.231e-07
9.468e-01,6.829e-07
9.478e-01,2.020e-06
9.489e-01,5.775e-06
9.500e-01,1.596e-05
9.510e-01,4.263e-05
9.521e-01,1.101e-04
9.531e-01,2.749e-04
9.542e-01,6.639e-04
9.552e-01,1.550e-03
9.563e-01,3.502e-03
9.573e-01,7.652e-03
9.584e-01,1.617e-02
9.594e-01,3.308e-02
9.605e-01,6.546e-02
9.615e-01,1.254e-01
9.626e-01,2.324e-01
9.636e-01,4.170e-01
9.647e-01,7.242e-01
9.658e-01,1.218e+00
9.668e-01,1.983e+00
9.679e-01,3.126e+00
9.689e-01,4.773e+00
9.700e-01,7.059e+00
9.710e-01,1.011e+01
9.721e-01,1.404e+01
9.731e-01,1.887e+01
9.742e-01,2.459e+01
9.752e-01,3.104e+01
9.763e-01,3.799e+01
9.773e-01,4.505e+01
9.784e-01,5.179e+01
9.795e-01,5.772e+01
9.805e-01,6.238e+01
9.816e-01,6.536e+01
9.826e-01,6.641e+01
9.837e-01,6.544e+01
9.847e-01,6.255e+01
9.858e-01,5.799e+01
9.868e-01,5.216e+01
9.879e-01,4.551e+01
9.889e-01,3.854e+01
9.900e-01,3.167e+01
9.910e-01,2.525e+01
9.921e-01,1.954e+01
9.932e-01,1.468e+01
9.942e-01,1.071e+01
9.953e-01,7.582e+00
9.963e-01,5.213e+00
9.974e-01,3.480e+00
9.984e-01,2.256e+00
9.995e-01,1.421e+00


==> anc/03_results/weak_zap/lognormal/0_02775.csv <==
transmittance,probability_density
8.039e-01,0.000e+00
8.049e-01,5.336e-322
8.059e-01,4.343e-318
8.069e-01,3.327e-314
8.079e-01,2.387e-310
8.089e-01,1.604e-306
8.098e-01,1.010e-302
8.108e-01,5.964e-299
8.118e-01,3.300e-295
8.128e-01,1.712e-291
8.138e-01,8.330e-288
8.148e-01,3.801e-284
8.157e-01,1.628e-280
8.167e-01,6.541e-277
8.177e-01,2.467e-273
8.187e-01,8.737e-270
8.197e-01,2.905e-266
8.207e-01,9.075e-263
8.216e-01,2.663e-259
8.226e-01,7.342e-256
8.236e-01,1.902e-252
8.246e-01,4.634e-249
8.256e-01,1.062e-245
8.265e-01,2.287e-242
8.275e-01,4.633e-239
8.285e-01,8.832e-236
8.295e-01,1.584e-232
8.305e-01,2.675e-229
8.315e-01,4.252e-226
8.324e-01,6.364e-223
8.334e-01,8.970e-220
8.344e-01,1.191e-216
8.354e-01,1.490e-213
8.364e-01,1.757e-210
8.374e-01,1.952e-207
8.383e-01,2.045e-204
8.393e-01,2.020e-201
8.403e-01,1.882e-198
8.413e-01,1.654e-195
8.423e-01,1.371e-192
8.433e-01,1.073e-189
8.442e-01,7.921e-187
8.452e-01,5.522e-184
8.462e-01,3.634e-181
8.472e-01,2.259e-178
8.482e-01,1.327e-175
8.492e-01,7.358e-173
8.501e-01,3.857e-170
8.511e-01,1.911e-167
8.521e-01,8.948e-165
8.531e-01,3.962e-162
8.541e-01,1.659e-159
8.550e-01,6.568e-157
8.560e-01,2.460e-154
8.570e-01,8.719e-152
8.580e-01,2.924e-149
8.590e-01,9.284e-147
8.600e-01,2.790e-144
8.609e-01,7.939e-142
8.619e-01,2.139e-139
8.629e-01,5.460e-137
8.639e-01,1.320e-134
8.649e-01,3.025e-132
8.659e-01,6.567e-130
8.668e-01,1.352e-127
8.678e-01,2.637e-125
8.688e-01,4.878e-123
8.698e-01,8.558e-121
8.708e-01,1.424e-118
8.718e-01,2.248e-116
8.727e-01,3.367e-114
8.737e-01,4.786e-112
8.747e-01,6.457e-110
8.757e-01,8.270e-108
8.767e-01,1.006e-105
8.777e-01,1.162e-103
8.786e-01,1.274e-101
8.796e-01,1.328e-99
8.806e-01,1.314e-97
8.816e-01,1.236e-95
8.826e-01,1.106e-93
8.835e-01,9.397e-92
8.845e-01,7.593e-90
8.855e-01,5.835e-88
8.865e-01,4.264e-86
8.875e-01,2.964e-84
8.885e-01,1.960e-82
8.894e-01,1.234e-80
8.904e-01,7.387e-79
8.914e-01,4.210e-77
8.924e-01,2.285e-75
8.934e-01,1.180e-73
8.944e-01,5.806e-72
8.953e-01,2.720e-70
8.963e-01,1.214e-68
8.973e-01,5.163e-67
8.983e-01,2.092e-65
8.993e-01,8.077e-64
9.003e-01,2.972e-62
9.012e-01,1.043e-60
9.022e-01,3.488e-59
9.032e-01,1.113e-57
9.042e-01,3.385e-56
9.052e-01,9.822e-55
9.061e-01,2.719e-53
9.071e-01,7.183e-52
9.081e-01,1.811e-50
9.091e-01,4.356e-49
9.101e-01,1.000e-47
9.111e-01,2.193e-46
9.120e-01,4.592e-45
9.130e-01,9.181e-44
9.140e-01,1.753e-42
9.150e-01,3.199e-41
9.160e-01,5.575e-40
9.170e-01,9.285e-39
9.179e-01,1.478e-37
9.189e-01,2.248e-36
9.199e-01,3.270e-35
9.209e-01,4.546e-34
9.219e-01,6.045e-33
9.229e-01,7.686e-32
9.238e-01,9.348e-31
9.248e-01,1.088e-29
9.258e-01,1.211e-28
9.268e-01,1.290e-27
9.278e-01,1.315e-26
9.288e-01,1.283e-25
9.297e-01,1.198e-24
9.307e-01,1.072e-23
9.317e-01,9.176e-23
9.327e-01,7.524e-22
9.337e-01,5.910e-21
9.346e-01,4.447e-20
9.356e-01,3.205e-19
9.366e-01,2.214e-18
9.376e-01,1.465e-17
9.386e-01,9.297e-17
9.396e-01,5.653e-16
9.405e-01,3.296e-15
9.415e-01,1.842e-14
9.425e-01,9.875e-14
9.435e-01,5.076e-13
9.445e-01,2.503e-12
9.455e-01,1.184e-11
9.464e-01,5.373e-11
9.474e-01,2.340e-10
9.484e-01,9.779e-10
9.494e-01,3.922e-09
9.504e-01,1.510e-08
9.514e-01,5.582e-08
9.523e-01,1.981e-07
9.533e-01,6.752e-07
9.543e-01,2.210e-06
9.553e-01,6.948e-06
9.563e-01,2.098e-05
9.573e-01,6.089e-05
9.582e-01,1.698e-04
9.592e-01,4.548e-04
9.602e-01,1.171e-03
9.612e-01,2.899e-03
9.622e-01,6.897e-03
9.631e-01,1.578e-02
9.641e-01,3.471e-02
9.651e-01,7.342e-02
9.661e-01,1.494e-01
9.671e-01,2.924e-01
9.681e-01,5.504e-01
9.690e-01,9.971e-01
9.700e-01,1.738e+00
9.710e-01,2.915e+00
9.720e-01,4.707e+00
9.730e-01,7.314e+00
9.740e-01,1.094e+01
9.749e-01,1.576e+01
9.759e-01,2.186e+01
9.769e-01,2.920e+01
9.779e-01,3.756e+01
9.789e-01,4.654e+01
9.799e-01,5.555e+01
9.808e-01,6.388e+01
9.818e-01,7.079e+01
9.828e-01,7.560e+01
9.838e-01,7.780e+01
9.848e-01,7.718e+01
9.858e-01,7.380e+01
9.867e-01,6.804e+01
9.877e-01,6.048e+01
9.887e-01,5.184e+01
9.897e-01,4.286e+01
9.907e-01,3.417e+01
9.916e-01,2.628e+01
9.926e-01,1.950e+01
9.936e-01,1.396e+01
9.946e-01,9.643e+00
9.956e-01,6.428e+00
9.966e-01,4.135e+00
9.975e-01,2.568e+00
9.985e-01,1.539e+00
9.995e-01,8.909e-01


==> anc/03_results/weak_zap/lognormal/0_0285.csv <==
transmittance,probability_density
8.164e-01,0.000e+00
8.173e-01,0.000e+00
8.182e-01,0.000e+00
8.191e-01,0.000e+00
8.201e-01,0.000e+00
8.210e-01,0.000e+00
8.219e-01,0.000e+00
8.228e-01,0.000e+00
8.237e-01,0.000e+00
8.247e-01,0.000e+00
8.256e-01,0.000e+00
8.265e-01,0.000e+00
8.274e-01,0.000e+00
8.283e-01,0.000e+00
8.293e-01,2.201e-320
8.302e-01,2.946e-316
8.311e-01,3.670e-312
8.320e-01,4.256e-308
8.329e-01,4.597e-304
8.339e-01,4.623e-300
8.348e-01,4.332e-296
8.357e-01,3.782e-292
8.366e-01,3.078e-288
8.375e-01,2.335e-284
8.385e-01,1.651e-280
8.394e-01,1.089e-276
8.403e-01,6.701e-273
8.412e-01,3.847e-269
8.421e-01,2.061e-265
8.431e-01,1.031e-261
8.440e-01,4.811e-258
8.449e-01,2.098e-254
8.458e-01,8.541e-251
8.467e-01,3.249e-247
8.477e-01,1.155e-243
8.486e-01,3.837e-240
8.495e-01,1.192e-236
8.504e-01,3.460e-233
8.513e-01,9.395e-230
8.523e-01,2.387e-226
8.532e-01,5.672e-223
8.541e-01,1.261e-219
8.550e-01,2.625e-216
8.559e-01,5.116e-213
8.569e-01,9.334e-210
8.578e-01,1.595e-206
8.587e-01,2.553e-203
8.596e-01,3.829e-200
8.606e-01,5.382e-197
8.615e-01,7.089e-194
8.624e-01,8.755e-191
8.633e-01,1.014e-187
8.642e-01,1.101e-184
8.652e-01,1.122e-181
8.661e-01,1.072e-178
8.670e-01,9.615e-176
8.679e-01,8.094e-173
8.688e-01,6.397e-170
8.698e-01,4.747e-167
8.707e-01,3.308e-164
8.716e-01,2.165e-161
8.725e-01,1.332e-158
8.734e-01,7.695e-156
8.744e-01,4.180e-153
8.753e-01,2.134e-150
8.762e-01,1.024e-147
8.771e-01,4.624e-145
8.780e-01,1.963e-142
8.790e-01,7.841e-140
8.799e-01,2.947e-137
8.808e-01,1.042e-134
8.817e-01,3.469e-132
8.826e-01,1.087e-129
8.836e-01,3.208e-127
8.845e-01,8.916e-125
8.854e-01,2.334e-122
8.863e-01,5.755e-120
8.872e-01,1.337e-117
8.882e-01,2.929e-115
8.891e-01,6.046e-113
8.900e-01,1.177e-110
8.909e-01,2.160e-108
8.918e-01,3.738e-106
8.928e-01,6.102e-104
8.937e-01,9.399e-102
8.946e-01,1.366e-99
8.955e-01,1.874e-97
8.964e-01,2.426e-95
8.974e-01,2.966e-93
8.983e-01,3.424e-91
8.992e-01,3.732e-89
9.001e-01,3.843e-87
9.011e-01,3.739e-85
9.020e-01,3.437e-83
9.029e-01,2.986e-81
9.038e-01,2.452e-79
9.047e-01,1.903e-77
9.057e-01,1.397e-75
9.066e-01,9.697e-74
9.075e-01,6.367e-72
9.084e-01,3.954e-70
9.093e-01,2.324e-68
9.103e-01,1.292e-66
9.112e-01,6.803e-65
9.121e-01,3.390e-63
9.130e-01,1.599e-61
9.139e-01,7.143e-60
9.149e-01,3.022e-58
9.158e-01,1.211e-56
9.167e-01,4.599e-55
9.176e-01,1.654e-53
9.185e-01,5.640e-52
9.195e-01,1.823e-50
9.204e-01,5.584e-49
9.213e-01,1.622e-47
9.222e-01,4.467e-46
9.231e-01,1.167e-44
9.241e-01,2.892e-43
9.250e-01,6.798e-42
9.259e-01,1.516e-40
9.268e-01,3.210e-39
9.277e-01,6.450e-38
9.287e-01,1.230e-36
9.296e-01,2.228e-35
9.305e-01,3.832e-34
9.314e-01,6.259e-33
9.323e-01,9.711e-32
9.333e-01,1.431e-30
9.342e-01,2.005e-29
9.351e-01,2.668e-28
9.360e-01,3.375e-27
9.369e-01,4.058e-26
9.379e-01,4.639e-25
9.388e-01,5.042e-24
9.397e-01,5.212e-23
9.406e-01,5.125e-22
9.416e-01,4.793e-21
9.425e-01,4.265e-20
9.434e-01,3.612e-19
9.443e-01,2.911e-18
9.452e-01,2.232e-17
9.462e-01,1.630e-16
9.471e-01,1.133e-15
9.480e-01,7.502e-15
9.489e-01,4.729e-14
9.498e-01,2.840e-13
9.508e-01,1.625e-12
9.517e-01,8.855e-12
9.526e-01,4.599e-11
9.535e-01,2.276e-10
9.544e-01,1.074e-09
9.554e-01,4.829e-09
9.563e-01,2.071e-08
9.572e-01,8.466e-08
9.581e-01,3.301e-07
9.590e-01,1.228e-06
9.600e-01,4.356e-06
9.609e-01,1.474e-05
9.618e-01,4.762e-05
9.627e-01,1.468e-04
9.636e-01,4.318e-04
9.646e-01,1.212e-03
9.655e-01,3.251e-03
9.664e-01,8.321e-03
9.673e-01,2.034e-02
9.682e-01,4.749e-02
9.692e-01,1.059e-01
9.701e-01,2.256e-01
9.710e-01,4.592e-01
9.719e-01,8.932e-01
9.728e-01,1.660e+00
9.738e-01,2.950e+00
9.747e-01,5.011e+00
9.756e-01,8.136e+00
9.765e-01,1.263e+01
9.774e-01,1.876e+01
9.784e-01,2.664e+01
9.793e-01,3.618e+01
9.802e-01,4.702e+01
9.811e-01,5.846e+01
9.821e-01,6.955e+01
9.830e-01,7.918e+01
9.839e-01,8.629e+01
9.848e-01,9.002e+01
9.857e-01,8.990e+01
9.867e-01,8.597e+01
9.876e-01,7.872e+01
9.885e-01,6.903e+01
9.894e-01,5.799e+01
9.903e-01,4.666e+01
9.913e-01,3.597e+01
9.922e-01,2.657e+01
9.931e-01,1.881e+01
9.940e-01,1.276e+01
9.949e-01,8.298e+00
9.959e-01,5.173e+00
9.968e-01,3.091e+00
9.977e-01,1.772e+00
9.986e-01,9.736e-01
9.995e-01,5.131e-01


==> anc/03_results/weak_zap/lognormal/0_02925.csv <==
transmittance,probability_density
8.277e-01,0.000e+00
8.286e-01,0.000e+00
8.294e-01,0.000e+00
8.303e-01,0.000e+00
8.312e-01,0.000e+00
8.320e-01,0.000e+00
8.329e-01,0.000e+00
8.337e-01,0.000e+00
8.346e-01,0.000e+00
8.355e-01,0.000e+00
8.363e-01,0.000e+00
8.372e-01,0.000e+00
8.381e-01,0.000e+00
8.389e-01,0.000e+00
8.398e-01,0.000e+00
8.407e-01,0.000e+00
8.415e-01,0.000e+00
8.424e-01,0.000e+00
8.433e-01,0.000e+00
8.441e-01,0.000e+00
8.450e-01,0.000e+00
8.458e-01,0.000e+00
8.467e-01,0.000e+00
8.476e-01,0.000e+00
8.484e-01,0.000e+00
8.493e-01,0.000e+00
8.502e-01,6.378e-320
8.510e-01,1.518e-315
8.519e-01,3.336e-311
8.528e-01,6.775e-307
8.536e-01,1.272e-302
8.545e-01,2.207e-298
8.553e-01,3.542e-294
8.562e-01,5.256e-290
8.571e-01,7.216e-286
8.579e-01,9.167e-282
8.588e-01,1.078e-277
8.597e-01,1.173e-273
8.605e-01,1.182e-269
8.614e-01,1.103e-265
8.622e-01,9.539e-262
8.631e-01,7.641e-258
8.640e-01,5.672e-254
8.648e-01,3.903e-250
8.657e-01,2.490e-246
8.666e-01,1.473e-242
8.674e-01,8.085e-239
8.683e-01,4.116e-235
8.692e-01,1.945e-231
8.700e-01,8.526e-228
8.709e-01,3.471e-224
8.718e-01,1.312e-220
8.726e-01,4.605e-217
8.735e-01,1.502e-213
8.743e-01,4.550e-210
8.752e-01,1.281e-206
8.761e-01,3.353e-203
8.769e-01,8.158e-200
8.778e-01,1.846e-196
8.787e-01,3.885e-193
8.795e-01,7.606e-190
8.804e-01,1.386e-186
8.813e-01,2.349e-183
8.821e-01,3.707e-180
8.830e-01,5.447e-177
8.838e-01,7.453e-174
8.847e-01,9.499e-171
8.856e-01,1.128e-167
8.864e-01,1.248e-164
8.873e-01,1.287e-161
8.882e-01,1.237e-158
8.890e-01,1.108e-155
8.899e-01,9.262e-153
8.907e-01,7.219e-150
8.916e-01,5.250e-147
8.925e-01,3.562e-144
8.933e-01,2.256e-141
8.942e-01,1.333e-138
8.951e-01,7.358e-136
8.959e-01,3.792e-133
8.968e-01,1.825e-130
8.977e-01,8.207e-128
8.985e-01,3.448e-125
8.994e-01,1.354e-122
9.002e-01,4.968e-120
9.011e-01,1.704e-117
9.020e-01,5.468e-115
9.028e-01,1.640e-112
9.037e-01,4.604e-110
9.046e-01,1.209e-107
9.054e-01,2.970e-105
9.063e-01,6.829e-103
9.072e-01,1.470e-100
9.080e-01,2.963e-98
9.089e-01,5.591e-96
9.098e-01,9.883e-94
9.106e-01,1.637e-91
9.115e-01,2.539e-89
9.123e-01,3.692e-87
9.132e-01,5.031e-85
9.141e-01,6.427e-83
9.149e-01,7.699e-81
9.158e-01,8.649e-79
9.167e-01,9.112e-77
9.175e-01,9.007e-75
9.184e-01,8.354e-73
9.192e-01,7.271e-71
9.201e-01,5.940e-69
9.210e-01,4.555e-67
9.218e-01,3.280e-65
9.227e-01,2.218e-63
9.236e-01,1.409e-61
9.244e-01,8.408e-60
9.253e-01,4.714e-58
9.262e-01,2.484e-56
9.270e-01,1.230e-54
9.279e-01,5.726e-53
9.287e-01,2.506e-51
9.296e-01,1.032e-49
9.305e-01,3.994e-48
9.313e-01,1.455e-46
9.322e-01,4.985e-45
9.331e-01,1.607e-43
9.339e-01,4.878e-42
9.348e-01,1.394e-40
9.357e-01,3.748e-39
9.365e-01,9.493e-38
9.374e-01,2.264e-36
9.383e-01,5.087e-35
9.391e-01,1.077e-33
9.400e-01,2.148e-32
9.408e-01,4.036e-31
9.417e-01,7.151e-30
9.426e-01,1.194e-28
9.434e-01,1.880e-27
9.443e-01,2.792e-26
9.452e-01,3.911e-25
9.460e-01,5.166e-24
9.469e-01,6.439e-23
9.478e-01,7.573e-22
9.486e-01,8.405e-21
9.495e-01,8.806e-20
9.503e-01,8.710e-19
9.512e-01,8.133e-18
9.521e-01,7.172e-17
9.529e-01,5.974e-16
9.538e-01,4.700e-15
9.547e-01,3.494e-14
9.555e-01,2.454e-13
9.564e-01,1.629e-12
9.572e-01,1.022e-11
9.581e-01,6.062e-11
9.590e-01,3.399e-10
9.598e-01,1.803e-09
9.607e-01,9.041e-09
9.616e-01,4.289e-08
9.624e-01,1.925e-07
9.633e-01,8.175e-07
9.642e-01,3.285e-06
9.650e-01,1.250e-05
9.659e-01,4.499e-05
9.667e-01,1.534e-04
9.676e-01,4.950e-04
9.685e-01,1.513e-03
9.693e-01,4.381e-03
9.702e-01,1.201e-02
9.711e-01,3.122e-02
9.719e-01,7.686e-02
9.728e-01,1.794e-01
9.737e-01,3.967e-01
9.745e-01,8.317e-01
9.754e-01,1.653e+00
9.763e-01,3.116e+00
9.771e-01,5.570e+00
9.780e-01,9.445e+00
9.788e-01,1.519e+01
9.797e-01,2.318e+01
9.806e-01,3.357e+01
9.814e-01,4.613e+01
9.823e-01,6.018e+01
9.832e-01,7.452e+01
9.840e-01,8.760e+01
9.849e-01,9.779e+01
9.857e-01,1.037e+02
9.866e-01,1.044e+02
9.875e-01,9.986e+01
9.883e-01,9.075e+01
9.892e-01,7.836e+01
9.901e-01,6.430e+01
9.909e-01,5.015e+01
9.918e-01,3.718e+01
9.927e-01,2.621e+01
9.935e-01,1.756e+01
9.944e-01,1.119e+01
9.952e-01,6.785e+00
9.961e-01,3.912e+00
9.970e-01,2.145e+00
9.978e-01,1.120e+00
9.987e-01,5.560e-01
9.996e-01,2.628e-01


==> anc/03_results/weak_zap/lognormal/0_03.csv <==
transmittance,probability_density
8.377e-01,0.000e+00
8.385e-01,0.000e+00
8.393e-01,0.000e+00
8.401e-01,0.000e+00
8.409e-01,0.000e+00
8.417e-01,0.000e+00
8.426e-01,0.000e+00
8.434e-01,0.000e+00
8.442e-01,0.000e+00
8.450e-01,0.000e+00
8.458e-01,0.000e+00
8.466e-01,0.000e+00
8.474e-01,0.000e+00
8.483e-01,0.000e+00
8.491e-01,0.000e+00
8.499e-01,0.000e+00
8.507e-01,0.000e+00
8.515e-01,0.000e+00
8.523e-01,0.000e+00
8.531e-01,0.000e+00
8.540e-01,0.000e+00
8.548e-01,0.000e+00
8.556e-01,0.000e+00
8.564e-01,0.000e+00
8.572e-01,0.000e+00
8.580e-01,0.000e+00
8.588e-01,0.000e+00
8.596e-01,0.000e+00
8.605e-01,0.000e+00
8.613e-01,0.000e+00
8.621e-01,0.000e+00
8.629e-01,0.000e+00
8.637e-01,0.000e+00
8.645e-01,0.000e+00
8.653e-01,0.000e+00
8.662e-01,0.000e+00
8.670e-01,7.905e-322
8.678e-01,3.555e-317
8.686e-01,1.461e-312
8.694e-01,5.504e-308
8.702e-01,1.900e-303
8.710e-01,6.014e-299
8.719e-01,1.746e-294
8.727e-01,4.647e-290
8.735e-01,1.135e-285
8.743e-01,2.544e-281
8.751e-01,5.233e-277
8.759e-01,9.884e-273
8.767e-01,1.714e-268
8.775e-01,2.730e-264
8.784e-01,3.996e-260
8.792e-01,5.373e-256
8.800e-01,6.642e-252
8.808e-01,7.547e-248
8.816e-01,7.885e-244
8.824e-01,7.578e-240
8.832e-01,6.699e-236
8.841e-01,5.450e-232
8.849e-01,4.080e-228
8.857e-01,2.812e-224
8.865e-01,1.784e-220
8.873e-01,1.043e-216
8.881e-01,5.614e-213
8.889e-01,2.785e-209
8.898e-01,1.273e-205
8.906e-01,5.364e-202
8.914e-01,2.084e-198
8.922e-01,7.465e-195
8.930e-01,2.467e-191
8.938e-01,7.519e-188
8.946e-01,2.115e-184
8.954e-01,5.491e-181
8.963e-01,1.316e-177
8.971e-01,2.912e-174
8.979e-01,5.952e-171
8.987e-01,1.124e-167
8.995e-01,1.960e-164
9.003e-01,3.159e-161
9.011e-01,4.706e-158
9.020e-01,6.482e-155
9.028e-01,8.256e-152
9.036e-01,9.726e-149
9.044e-01,1.060e-145
9.052e-01,1.069e-142
9.060e-01,9.971e-140
9.068e-01,8.612e-137
9.077e-01,6.886e-134
9.085e-01,5.099e-131
9.093e-01,3.497e-128
9.101e-01,2.222e-125
9.109e-01,1.308e-122
9.117e-01,7.136e-120
9.125e-01,3.608e-117
9.133e-01,1.692e-114
9.142e-01,7.355e-112
9.150e-01,2.966e-109
9.158e-01,1.109e-106
9.166e-01,3.851e-104
9.174e-01,1.240e-101
9.182e-01,3.708e-99
9.190e-01,1.029e-96
9.199e-01,2.653e-94
9.207e-01,6.349e-92
9.215e-01,1.412e-89
9.223e-01,2.917e-87
9.231e-01,5.599e-85
9.239e-01,9.991e-83
9.247e-01,1.657e-80
9.256e-01,2.556e-78
9.264e-01,3.666e-76
9.272e-01,4.892e-74
9.280e-01,6.071e-72
9.288e-01,7.012e-70
9.296e-01,7.537e-68
9.304e-01,7.541e-66
9.312e-01,7.025e-64
9.321e-01,6.093e-62
9.329e-01,4.923e-60
9.337e-01,3.705e-58
9.345e-01,2.597e-56
9.353e-01,1.697e-54
9.361e-01,1.034e-52
9.369e-01,5.867e-51
9.378e-01,3.105e-49
9.386e-01,1.533e-47
9.394e-01,7.057e-46
9.402e-01,3.031e-44
9.410e-01,1.214e-42
9.418e-01,4.541e-41
9.426e-01,1.585e-39
9.435e-01,5.164e-38
9.443e-01,1.571e-36
9.451e-01,4.463e-35
9.459e-01,1.184e-33
9.467e-01,2.936e-32
9.475e-01,6.799e-31
9.483e-01,1.472e-29
9.491e-01,2.977e-28
9.500e-01,5.630e-27
9.508e-01,9.955e-26
9.516e-01,1.646e-24
9.524e-01,2.546e-23
9.532e-01,3.683e-22
9.540e-01,4.985e-21
9.548e-01,6.314e-20
9.557e-01,7.485e-19
9.565e-01,8.307e-18
9.573e-01,8.630e-17
9.581e-01,8.396e-16
9.589e-01,7.650e-15
9.597e-01,6.530e-14
9.605e-01,5.221e-13
9.614e-01,3.912e-12
9.622e-01,2.747e-11
9.630e-01,1.808e-10
9.638e-01,1.116e-09
9.646e-01,6.454e-09
9.654e-01,3.501e-08
9.662e-01,1.782e-07
9.670e-01,8.505e-07
9.679e-01,3.809e-06
9.687e-01,1.601e-05
9.695e-01,6.315e-05
9.703e-01,2.338e-04
9.711e-01,8.127e-04
9.719e-01,2.653e-03
9.727e-01,8.131e-03
9.736e-01,2.341e-02
9.744e-01,6.331e-02
9.752e-01,1.609e-01
9.760e-01,3.842e-01
9.768e-01,8.623e-01
9.776e-01,1.819e+00
9.784e-01,3.608e+00
9.793e-01,6.729e+00
9.801e-01,1.180e+01
9.809e-01,1.947e+01
9.817e-01,3.022e+01
9.825e-01,4.412e+01
9.833e-01,6.062e+01
9.841e-01,7.839e+01
9.849e-01,9.541e+01
9.858e-01,1.093e+02
9.866e-01,1.180e+02
9.874e-01,1.199e+02
9.882e-01,1.147e+02
9.890e-01,1.034e+02
9.898e-01,8.781e+01
9.906e-01,7.027e+01
9.915e-01,5.300e+01
9.923e-01,3.767e+01
9.931e-01,2.524e+01
9.939e-01,1.595e+01
9.947e-01,9.500e+00
9.955e-01,5.337e+00
9.963e-01,2.828e+00
9.972e-01,1.414e+00
9.980e-01,6.668e-01
9.988e-01,2.968e-01
9.996e-01,1.247e-01


==> anc/03_results/weak_zap/num_beta_total_probability/0_00075.csv <==
transmittance,probability_density
3.303e-05,1.170e-04
9.908e-05,5.336e-02
1.651e-04,4.906e-01
2.312e-04,1.420e+00
2.972e-04,2.361e+00
3.633e-04,2.895e+00
4.294e-04,3.057e+00
4.954e-04,3.139e+00
5.615e-04,3.408e+00
6.275e-04,3.988e+00
6.936e-04,4.881e+00
7.596e-04,6.029e+00
8.257e-04,7.356e+00
8.917e-04,8.803e+00
9.578e-04,1.034e+01
1.024e-03,1.196e+01
1.090e-03,1.365e+01
1.156e-03,1.539e+01
1.222e-03,1.713e+01
1.288e-03,1.885e+01
1.354e-03,2.052e+01
1.420e-03,2.217e+01
1.486e-03,2.386e+01
1.552e-03,2.567e+01
1.618e-03,2.767e+01
1.684e-03,2.992e+01
1.750e-03,3.245e+01
1.817e-03,3.524e+01
1.883e-03,3.825e+01
1.949e-03,4.143e+01
2.015e-03,4.471e+01
2.081e-03,4.804e+01
2.147e-03,5.138e+01
2.213e-03,5.472e+01
2.279e-03,5.806e+01
2.345e-03,6.140e+01
2.411e-03,6.477e+01
2.477e-03,6.819e+01
2.543e-03,7.169e+01
2.609e-03,7.531e+01
2.675e-03,7.909e+01
2.741e-03,8.307e+01
2.807e-03,8.730e+01
2.873e-03,9.181e+01
2.939e-03,9.664e+01
3.006e-03,1.018e+02
3.072e-03,1.074e+02
3.138e-03,1.133e+02
3.204e-03,1.197e+02
3.270e-03,1.263e+02
3.336e-03,1.334e+02
3.402e-03,1.407e+02
3.468e-03,1.483e+02
3.534e-03,1.561e+02
3.600e-03,1.641e+02
3.666e-03,1.721e+02
3.732e-03,1.803e+02
3.798e-03,1.885e+02
3.864e-03,1.966e+02
3.930e-03,2.047e+02
3.996e-03,2.127e+02
4.062e-03,2.206e+02
4.128e-03,2.284e+02
4.194e-03,2.359e+02
4.261e-03,2.432e+02
4.327e-03,2.503e+02
4.393e-03,2.571e+02
4.459e-03,2.636e+02
4.525e-03,2.697e+02
4.591e-03,2.754e+02
4.657e-03,2.806e+02
4.723e-03,2.853e+02
4.789e-03,2.895e+02
4.855e-03,2.930e+02
4.921e-03,2.959e+02
4.987e-03,2.981e+02
5.053e-03,2.996e+02
5.119e-03,3.002e+02
5.185e-03,3.001e+02
5.251e-03,2.990e+02
5.317e-03,2.972e+02
5.383e-03,2.945e+02
5.450e-03,2.909e+02
5.516e-03,2.864e+02
5.582e-03,2.811e+02
5.648e-03,2.751e+02
5.714e-03,2.683e+02
5.780e-03,2.608e+02
5.846e-03,2.526e+02
5.912e-03,2.439e+02
5.978e-03,2.347e+02
6.044e-03,2.250e+02
6.110e-03,2.150e+02
6.176e-03,2.048e+02
6.242e-03,1.944e+02
6.308e-03,1.838e+02
6.374e-03,1.733e+02
6.440e-03,1.628e+02
6.506e-03,1.524e+02
6.572e-03,1.422e+02
6.639e-03,1.322e+02
6.705e-03,1.225e+02
6.771e-03,1.132e+02
6.837e-03,1.042e+02
6.903e-03,9.560e+01
6.969e-03,8.743e+01
7.035e-03,7.970e+01
7.101e-03,7.243e+01
7.167e-03,6.561e+01
7.233e-03,5.924e+01
7.299e-03,5.333e+01
7.365e-03,4.786e+01
7.431e-03,4.282e+01
7.497e-03,3.819e+01
7.563e-03,3.397e+01
7.629e-03,3.012e+01
7.695e-03,2.663e+01
7.761e-03,2.347e+01
7.828e-03,2.064e+01
7.894e-03,1.809e+01
7.960e-03,1.581e+01
8.026e-03,1.379e+01
8.092e-03,1.198e+01
8.158e-03,1.039e+01
8.224e-03,8.986e+00
8.290e-03,7.751e+00
8.356e-03,6.668e+00
8.422e-03,5.721e+00
8.488e-03,4.897e+00
8.554e-03,4.181e+00
8.620e-03,3.561e+00
8.686e-03,3.025e+00
8.752e-03,2.564e+00
8.818e-03,2.168e+00
8.884e-03,1.829e+00
8.950e-03,1.539e+00
9.017e-03,1.292e+00
9.083e-03,1.083e+00
9.149e-03,9.049e-01
9.215e-03,7.547e-01
9.281e-03,6.281e-01
9.347e-03,5.216e-01
9.413e-03,4.322e-01
9.479e-03,3.574e-01
9.545e-03,2.949e-01
9.611e-03,2.429e-01
9.677e-03,1.996e-01
9.743e-03,1.637e-01
9.809e-03,1.340e-01
9.875e-03,1.095e-01
9.941e-03,8.927e-02
1.001e-02,7.265e-02
1.007e-02,5.902e-02
1.014e-02,4.785e-02
1.021e-02,3.872e-02
1.027e-02,3.128e-02
1.034e-02,2.522e-02
1.040e-02,2.030e-02
1.047e-02,1.631e-02
1.054e-02,1.308e-02
1.060e-02,1.048e-02
1.067e-02,8.373e-03
1.073e-02,6.682e-03
1.080e-02,5.323e-03
1.087e-02,4.233e-03
1.093e-02,3.362e-03
1.100e-02,2.665e-03
1.106e-02,2.109e-03
1.113e-02,1.667e-03
1.120e-02,1.315e-03
1.126e-02,1.036e-03
1.133e-02,8.150e-04
1.139e-02,6.401e-04
1.146e-02,5.020e-04
1.153e-02,3.931e-04
1.159e-02,3.074e-04
1.166e-02,2.400e-04
1.172e-02,1.871e-04
1.179e-02,1.457e-04
1.186e-02,1.133e-04
1.192e-02,8.795e-05
1.199e-02,6.819e-05
1.206e-02,5.280e-05
1.212e-02,4.083e-05
1.219e-02,3.153e-05
1.225e-02,2.431e-05
1.232e-02,1.873e-05
1.239e-02,1.440e-05
1.245e-02,1.107e-05
1.252e-02,8.490e-06
1.258e-02,6.505e-06
1.265e-02,4.979e-06
1.272e-02,3.806e-06
1.278e-02,2.906e-06
1.285e-02,2.216e-06
1.291e-02,1.687e-06
1.298e-02,1.284e-06
1.305e-02,9.754e-07
1.311e-02,7.403e-07
1.318e-02,5.612e-07


==> anc/03_results/weak_zap/num_beta_total_probability/0_0015.csv <==
transmittance,probability_density
1.137e-04,2.236e-06
3.410e-04,2.931e-03
5.683e-04,4.538e-02
7.956e-04,1.883e-01
1.023e-03,4.117e-01
1.250e-03,6.183e-01
1.478e-03,7.352e-01
1.705e-03,7.644e-01
1.932e-03,7.580e-01
2.159e-03,7.724e-01
2.387e-03,8.431e-01
2.614e-03,9.814e-01
2.841e-03,1.183e+00
3.069e-03,1.436e+00
3.296e-03,1.726e+00
3.523e-03,2.040e+00
3.751e-03,2.368e+00
3.978e-03,2.709e+00
4.205e-03,3.063e+00
4.433e-03,3.430e+00
4.660e-03,3.808e+00
4.887e-03,4.191e+00
5.115e-03,4.567e+00
5.342e-03,4.931e+00
5.569e-03,5.279e+00
5.797e-03,5.619e+00
6.024e-03,5.963e+00
6.251e-03,6.328e+00
6.478e-03,6.734e+00
6.706e-03,7.193e+00
6.933e-03,7.715e+00
7.160e-03,8.298e+00
7.388e-03,8.938e+00
7.615e-03,9.623e+00
7.842e-03,1.034e+01
8.070e-03,1.107e+01
8.297e-03,1.182e+01
8.524e-03,1.256e+01
8.752e-03,1.329e+01
8.979e-03,1.402e+01
9.206e-03,1.475e+01
9.434e-03,1.547e+01
9.661e-03,1.619e+01
9.888e-03,1.692e+01
1.012e-02,1.765e+01
1.034e-02,1.840e+01
1.057e-02,1.917e+01
1.080e-02,1.997e+01
1.102e-02,2.080e+01
1.125e-02,2.168e+01
1.148e-02,2.261e+01
1.171e-02,2.360e+01
1.193e-02,2.466e+01
1.216e-02,2.580e+01
1.239e-02,2.703e+01
1.262e-02,2.833e+01
1.284e-02,2.972e+01
1.307e-02,3.118e+01
1.330e-02,3.272e+01
1.353e-02,3.433e+01
1.375e-02,3.599e+01
1.398e-02,3.770e+01
1.421e-02,3.945e+01
1.443e-02,4.123e+01
1.466e-02,4.303e+01
1.489e-02,4.485e+01
1.512e-02,4.666e+01
1.534e-02,4.848e+01
1.557e-02,5.028e+01
1.580e-02,5.208e+01
1.603e-02,5.385e+01
1.625e-02,5.561e+01
1.648e-02,5.734e+01
1.671e-02,5.905e+01
1.693e-02,6.072e+01
1.716e-02,6.236e+01
1.739e-02,6.395e+01
1.762e-02,6.550e+01
1.784e-02,6.700e+01
1.807e-02,6.844e+01
1.830e-02,6.981e+01
1.853e-02,7.111e+01
1.875e-02,7.232e+01
1.898e-02,7.344e+01
1.921e-02,7.446e+01
1.944e-02,7.536e+01
1.966e-02,7.613e+01
1.989e-02,7.677e+01
2.012e-02,7.727e+01
2.034e-02,7.761e+01
2.057e-02,7.778e+01
2.080e-02,7.779e+01
2.103e-02,7.762e+01
2.125e-02,7.726e+01
2.148e-02,7.672e+01
2.171e-02,7.600e+01
2.194e-02,7.508e+01
2.216e-02,7.398e+01
2.239e-02,7.270e+01
2.262e-02,7.125e+01
2.285e-02,6.963e+01
2.307e-02,6.786e+01
2.330e-02,6.594e+01
2.353e-02,6.388e+01
2.375e-02,6.172e+01
2.398e-02,5.945e+01
2.421e-02,5.709e+01
2.444e-02,5.466e+01
2.466e-02,5.218e+01
2.489e-02,4.966e+01
2.512e-02,4.712e+01
2.535e-02,4.458e+01
2.557e-02,4.205e+01
2.580e-02,3.954e+01
2.603e-02,3.707e+01
2.625e-02,3.465e+01
2.648e-02,3.229e+01
2.671e-02,3.000e+01
2.694e-02,2.780e+01
2.716e-02,2.568e+01
2.739e-02,2.365e+01
2.762e-02,2.172e+01
2.785e-02,1.989e+01
2.807e-02,1.816e+01
2.830e-02,1.653e+01
2.853e-02,1.501e+01
2.876e-02,1.359e+01
2.898e-02,1.227e+01
2.921e-02,1.105e+01
2.944e-02,9.920e+00
2.966e-02,8.883e+00
2.989e-02,7.933e+00
3.012e-02,7.066e+00
3.035e-02,6.277e+00
3.057e-02,5.561e+00
3.080e-02,4.915e+00
3.103e-02,4.332e+00
3.126e-02,3.809e+00
3.148e-02,3.340e+00
3.171e-02,2.922e+00
3.194e-02,2.550e+00
3.217e-02,2.220e+00
3.239e-02,1.928e+00
3.262e-02,1.670e+00
3.285e-02,1.443e+00
3.307e-02,1.244e+00
3.330e-02,1.071e+00
3.353e-02,9.188e-01
3.376e-02,7.868e-01
3.398e-02,6.722e-01
3.421e-02,5.730e-01
3.444e-02,4.874e-01
3.467e-02,4.137e-01
3.489e-02,3.503e-01
3.512e-02,2.961e-01
3.535e-02,2.497e-01
3.557e-02,2.101e-01
3.580e-02,1.764e-01
3.603e-02,1.478e-01
3.626e-02,1.236e-01
3.648e-02,1.032e-01
3.671e-02,8.596e-02
3.694e-02,7.146e-02
3.717e-02,5.929e-02
3.739e-02,4.910e-02
3.762e-02,4.058e-02
3.785e-02,3.347e-02
3.808e-02,2.756e-02
3.830e-02,2.265e-02
3.853e-02,1.858e-02
3.876e-02,1.521e-02
3.898e-02,1.244e-02
3.921e-02,1.015e-02
3.944e-02,8.263e-03
3.967e-02,6.718e-03
3.989e-02,5.452e-03
4.012e-02,4.418e-03
4.035e-02,3.573e-03
4.058e-02,2.885e-03
4.080e-02,2.326e-03
4.103e-02,1.872e-03
4.126e-02,1.504e-03
4.148e-02,1.206e-03
4.171e-02,9.660e-04
4.194e-02,7.723e-04
4.217e-02,6.166e-04
4.239e-02,4.914e-04
4.262e-02,3.911e-04
4.285e-02,3.108e-04
4.308e-02,2.465e-04
4.330e-02,1.953e-04
4.353e-02,1.545e-04
4.376e-02,1.220e-04
4.399e-02,9.623e-05
4.421e-02,7.578e-05
4.444e-02,5.959e-05
4.467e-02,4.679e-05
4.489e-02,3.669e-05
4.512e-02,2.873e-05
4.535e-02,2.247e-05


==> anc/03_results/weak_zap/num_beta_total_probability/0_00225.csv <==
transmittance,probability_density
2.683e-04,4.306e-07
8.050e-04,9.357e-04
1.342e-03,1.744e-02
1.878e-03,7.923e-02
2.415e-03,1.809e-01
2.952e-03,2.761e-01
3.488e-03,3.282e-01
4.025e-03,3.391e-01
4.562e-03,3.360e-01
5.099e-03,3.468e-01
5.635e-03,3.871e-01
6.172e-03,4.602e-01
6.709e-03,5.622e-01
7.245e-03,6.860e-01
7.782e-03,8.243e-01
8.319e-03,9.716e-01
8.855e-03,1.126e+00
9.392e-03,1.288e+00
9.929e-03,1.459e+00
1.047e-02,1.639e+00
1.100e-02,1.825e+00
1.154e-02,2.010e+00
1.208e-02,2.188e+00
1.261e-02,2.357e+00
1.315e-02,2.519e+00
1.369e-02,2.681e+00
1.422e-02,2.853e+00
1.476e-02,3.046e+00
1.530e-02,3.269e+00
1.583e-02,3.525e+00
1.637e-02,3.815e+00
1.691e-02,4.133e+00
1.744e-02,4.473e+00
1.798e-02,4.826e+00
1.852e-02,5.185e+00
1.905e-02,5.545e+00
1.959e-02,5.902e+00
2.013e-02,6.256e+00
2.066e-02,6.606e+00
2.120e-02,6.956e+00
2.174e-02,7.307e+00
2.227e-02,7.660e+00
2.281e-02,8.020e+00
2.335e-02,8.388e+00
2.388e-02,8.768e+00
2.442e-02,9.164e+00
2.496e-02,9.581e+00
2.549e-02,1.002e+01
2.603e-02,1.050e+01
2.657e-02,1.100e+01
2.710e-02,1.155e+01
2.764e-02,1.215e+01
2.818e-02,1.278e+01
2.871e-02,1.347e+01
2.925e-02,1.419e+01
2.979e-02,1.496e+01
3.032e-02,1.577e+01
3.086e-02,1.660e+01
3.140e-02,1.746e+01
3.193e-02,1.834e+01
3.247e-02,1.924e+01
3.301e-02,2.015e+01
3.354e-02,2.106e+01
3.408e-02,2.197e+01
3.462e-02,2.288e+01
3.515e-02,2.378e+01
3.569e-02,2.467e+01
3.623e-02,2.556e+01
3.676e-02,2.643e+01
3.730e-02,2.728e+01
3.784e-02,2.812e+01
3.837e-02,2.894e+01
3.891e-02,2.974e+01
3.945e-02,3.051e+01
3.998e-02,3.125e+01
4.052e-02,3.196e+01
4.106e-02,3.263e+01
4.159e-02,3.326e+01
4.213e-02,3.383e+01
4.267e-02,3.436e+01
4.320e-02,3.482e+01
4.374e-02,3.521e+01
4.428e-02,3.552e+01
4.481e-02,3.576e+01
4.535e-02,3.591e+01
4.589e-02,3.597e+01
4.642e-02,3.593e+01
4.696e-02,3.579e+01
4.750e-02,3.555e+01
4.803e-02,3.521e+01
4.857e-02,3.476e+01
4.911e-02,3.421e+01
4.964e-02,3.356e+01
5.018e-02,3.282e+01
5.072e-02,3.198e+01
5.125e-02,3.105e+01
5.179e-02,3.005e+01
5.233e-02,2.898e+01
5.286e-02,2.784e+01
5.340e-02,2.666e+01
5.394e-02,2.543e+01
5.447e-02,2.417e+01
5.501e-02,2.288e+01
5.555e-02,2.159e+01
5.608e-02,2.029e+01
5.662e-02,1.900e+01
5.716e-02,1.773e+01
5.769e-02,1.649e+01
5.823e-02,1.527e+01
5.877e-02,1.409e+01
5.930e-02,1.296e+01
5.984e-02,1.187e+01
6.038e-02,1.084e+01
6.091e-02,9.856e+00
6.145e-02,8.932e+00
6.199e-02,8.067e+00
6.252e-02,7.260e+00
6.306e-02,6.510e+00
6.360e-02,5.818e+00
6.413e-02,5.182e+00
6.467e-02,4.599e+00
6.521e-02,4.068e+00
6.574e-02,3.586e+00
6.628e-02,3.151e+00
6.682e-02,2.760e+00
6.735e-02,2.409e+00
6.789e-02,2.096e+00
6.843e-02,1.818e+00
6.896e-02,1.571e+00
6.950e-02,1.354e+00
7.004e-02,1.163e+00
7.057e-02,9.963e-01
7.111e-02,8.507e-01
7.165e-02,7.242e-01
7.218e-02,6.146e-01
7.272e-02,5.200e-01
7.326e-02,4.388e-01
7.379e-02,3.691e-01
7.433e-02,3.096e-01
7.487e-02,2.590e-01
7.540e-02,2.160e-01
7.594e-02,1.796e-01
7.648e-02,1.490e-01
7.702e-02,1.232e-01
7.755e-02,1.017e-01
7.809e-02,8.363e-02
7.863e-02,6.862e-02
7.916e-02,5.616e-02
7.970e-02,4.583e-02
8.024e-02,3.731e-02
8.077e-02,3.030e-02
8.131e-02,2.454e-02
8.185e-02,1.983e-02
8.238e-02,1.598e-02
8.292e-02,1.285e-02
8.346e-02,1.030e-02
8.399e-02,8.243e-03
8.453e-02,6.580e-03
8.507e-02,5.239e-03
8.560e-02,4.162e-03
8.614e-02,3.299e-03
8.668e-02,2.608e-03
8.721e-02,2.058e-03
8.775e-02,1.620e-03
8.829e-02,1.272e-03
8.882e-02,9.970e-04
8.936e-02,7.796e-04
8.990e-02,6.083e-04
9.043e-02,4.736e-04
9.097e-02,3.679e-04
9.151e-02,2.852e-04
9.204e-02,2.207e-04
9.258e-02,1.704e-04
9.312e-02,1.313e-04
9.365e-02,1.009e-04
9.419e-02,7.744e-05
9.473e-02,5.930e-05
9.526e-02,4.532e-05
9.580e-02,3.457e-05
9.634e-02,2.631e-05
9.687e-02,1.999e-05
9.741e-02,1.516e-05
9.795e-02,1.147e-05
9.848e-02,8.669e-06
9.902e-02,6.536e-06
9.956e-02,4.919e-06
1.001e-01,3.695e-06
1.006e-01,2.771e-06
1.012e-01,2.074e-06
1.017e-01,1.550e-06
1.022e-01,1.156e-06
1.028e-01,8.604e-07
1.033e-01,6.394e-07
1.038e-01,4.744e-07
1.044e-01,3.513e-07
1.049e-01,2.597e-07
1.055e-01,1.917e-07
1.060e-01,1.412e-07
1.065e-01,1.039e-07
1.071e-01,7.628e-08


==> anc/03_results/weak_zap/num_beta_total_probability/0_003.csv <==
transmittance,probability_density
4.507e-04,1.414e-08
1.352e-03,1.071e-04
2.254e-03,3.504e-03
3.155e-03,2.278e-02
4.057e-03,6.728e-02
4.958e-03,1.245e-01
5.859e-03,1.699e-01
6.761e-03,1.901e-01
7.662e-03,1.902e-01
8.564e-03,1.855e-01
9.465e-03,1.900e-01
1.037e-02,2.109e-01
1.127e-02,2.495e-01
1.217e-02,3.035e-01
1.307e-02,3.694e-01
1.397e-02,4.435e-01
1.487e-02,5.223e-01
1.578e-02,6.043e-01
1.668e-02,6.895e-01
1.758e-02,7.795e-01
1.848e-02,8.752e-01
1.938e-02,9.762e-01
2.028e-02,1.080e+00
2.118e-02,1.182e+00
2.209e-02,1.280e+00
2.299e-02,1.371e+00
2.389e-02,1.458e+00
2.479e-02,1.545e+00
2.569e-02,1.638e+00
2.659e-02,1.743e+00
2.749e-02,1.866e+00
2.840e-02,2.008e+00
2.930e-02,2.170e+00
3.020e-02,2.349e+00
3.110e-02,2.540e+00
3.200e-02,2.739e+00
3.290e-02,2.942e+00
3.380e-02,3.145e+00
3.471e-02,3.347e+00
3.561e-02,3.546e+00
3.651e-02,3.743e+00
3.741e-02,3.940e+00
3.831e-02,4.136e+00
3.921e-02,4.334e+00
4.011e-02,4.535e+00
4.102e-02,4.739e+00
4.192e-02,4.949e+00
4.282e-02,5.167e+00
4.372e-02,5.394e+00
4.462e-02,5.633e+00
4.552e-02,5.888e+00
4.642e-02,6.161e+00
4.733e-02,6.455e+00
4.823e-02,6.773e+00
4.913e-02,7.117e+00
5.003e-02,7.487e+00
5.093e-02,7.883e+00
5.183e-02,8.304e+00
5.273e-02,8.749e+00
5.364e-02,9.214e+00
5.454e-02,9.697e+00
5.544e-02,1.020e+01
5.634e-02,1.070e+01
5.724e-02,1.122e+01
5.814e-02,1.174e+01
5.904e-02,1.227e+01
5.995e-02,1.279e+01
6.085e-02,1.332e+01
6.175e-02,1.384e+01
6.265e-02,1.436e+01
6.355e-02,1.487e+01
6.445e-02,1.537e+01
6.536e-02,1.587e+01
6.626e-02,1.636e+01
6.716e-02,1.684e+01
6.806e-02,1.730e+01
6.896e-02,1.776e+01
6.986e-02,1.820e+01
7.076e-02,1.862e+01
7.167e-02,1.902e+01
7.257e-02,1.940e+01
7.347e-02,1.975e+01
7.437e-02,2.007e+01
7.527e-02,2.036e+01
7.617e-02,2.061e+01
7.707e-02,2.083e+01
7.798e-02,2.099e+01
7.888e-02,2.111e+01
7.978e-02,2.118e+01
8.068e-02,2.120e+01
8.158e-02,2.115e+01
8.248e-02,2.105e+01
8.338e-02,2.089e+01
8.429e-02,2.067e+01
8.519e-02,2.039e+01
8.609e-02,2.004e+01
8.699e-02,1.964e+01
8.789e-02,1.919e+01
8.879e-02,1.867e+01
8.969e-02,1.812e+01
9.060e-02,1.751e+01
9.150e-02,1.687e+01
9.240e-02,1.619e+01
9.330e-02,1.548e+01
9.420e-02,1.474e+01
9.510e-02,1.399e+01
9.600e-02,1.323e+01
9.691e-02,1.247e+01
9.781e-02,1.170e+01
9.871e-02,1.094e+01
9.961e-02,1.019e+01
1.005e-01,9.460e+00
1.014e-01,8.747e+00
1.023e-01,8.057e+00
1.032e-01,7.394e+00
1.041e-01,6.760e+00
1.050e-01,6.158e+00
1.059e-01,5.589e+00
1.068e-01,5.053e+00
1.077e-01,4.553e+00
1.086e-01,4.087e+00
1.095e-01,3.655e+00
1.104e-01,3.257e+00
1.113e-01,2.893e+00
1.122e-01,2.559e+00
1.131e-01,2.257e+00
1.140e-01,1.983e+00
1.149e-01,1.736e+00
1.158e-01,1.515e+00
1.167e-01,1.318e+00
1.176e-01,1.142e+00
1.185e-01,9.862e-01
1.194e-01,8.490e-01
1.203e-01,7.285e-01
1.212e-01,6.230e-01
1.221e-01,5.310e-01
1.230e-01,4.512e-01
1.239e-01,3.821e-01
1.249e-01,3.226e-01
1.258e-01,2.715e-01
1.267e-01,2.278e-01
1.276e-01,1.905e-01
1.285e-01,1.588e-01
1.294e-01,1.320e-01
1.303e-01,1.094e-01
1.312e-01,9.039e-02
1.321e-01,7.447e-02
1.330e-01,6.116e-02
1.339e-01,5.009e-02
1.348e-01,4.090e-02
1.357e-01,3.330e-02
1.366e-01,2.704e-02
1.375e-01,2.189e-02
1.384e-01,1.768e-02
1.393e-01,1.423e-02
1.402e-01,1.143e-02
1.411e-01,9.150e-03
1.420e-01,7.306e-03
1.429e-01,5.819e-03
1.438e-01,4.622e-03
1.447e-01,3.661e-03
1.456e-01,2.893e-03
1.465e-01,2.280e-03
1.474e-01,1.792e-03
1.483e-01,1.405e-03
1.492e-01,1.099e-03
1.501e-01,8.570e-04
1.510e-01,6.668e-04
1.519e-01,5.175e-04
1.528e-01,4.007e-04
1.537e-01,3.095e-04
1.546e-01,2.384e-04
1.555e-01,1.833e-04
1.564e-01,1.405e-04
1.573e-01,1.075e-04
1.582e-01,8.204e-05
1.591e-01,6.246e-05
1.600e-01,4.745e-05
1.609e-01,3.596e-05
1.618e-01,2.719e-05
1.627e-01,2.051e-05
1.636e-01,1.544e-05
1.645e-01,1.159e-05
1.654e-01,8.687e-06
1.663e-01,6.495e-06
1.672e-01,4.845e-06
1.681e-01,3.607e-06
1.690e-01,2.679e-06
1.699e-01,1.986e-06
1.708e-01,1.468e-06
1.717e-01,1.084e-06
1.726e-01,7.981e-07
1.735e-01,5.865e-07
1.744e-01,4.301e-07
1.753e-01,3.147e-07
1.762e-01,2.298e-07
1.771e-01,1.675e-07
1.780e-01,1.218e-07
1.789e-01,8.843e-08
1.798e-01,6.405e-08


==> anc/03_results/weak_zap/num_beta_total_probability/0_00375.csv <==
transmittance,probability_density
6.762e-04,2.193e-10
2.029e-03,8.548e-06
3.381e-03,5.766e-04
4.734e-03,5.891e-03
6.086e-03,2.392e-02
7.438e-03,5.610e-02
8.791e-03,9.152e-02
1.014e-02,1.160e-01
1.150e-02,1.240e-01
1.285e-02,1.203e-01
1.420e-02,1.153e-01
1.555e-02,1.172e-01
1.691e-02,1.301e-01
1.826e-02,1.542e-01
1.961e-02,1.880e-01
2.096e-02,2.294e-01
2.232e-02,2.762e-01
2.367e-02,3.260e-01
2.502e-02,3.775e-01
2.637e-02,4.303e-01
2.773e-02,4.855e-01
2.908e-02,5.443e-01
3.043e-02,6.075e-01
3.178e-02,6.740e-01
3.314e-02,7.414e-01
3.449e-02,8.067e-01
3.584e-02,8.676e-01
3.719e-02,9.239e-01
3.854e-02,9.776e-01
3.990e-02,1.032e+00
4.125e-02,1.093e+00
4.260e-02,1.164e+00
4.395e-02,1.248e+00
4.531e-02,1.346e+00
4.666e-02,1.458e+00
4.801e-02,1.580e+00
4.936e-02,1.709e+00
5.072e-02,1.843e+00
5.207e-02,1.978e+00
5.342e-02,2.113e+00
5.477e-02,2.245e+00
5.613e-02,2.376e+00
5.748e-02,2.506e+00
5.883e-02,2.635e+00
6.018e-02,2.765e+00
6.154e-02,2.896e+00
6.289e-02,3.029e+00
6.424e-02,3.166e+00
6.559e-02,3.306e+00
6.695e-02,3.452e+00
6.830e-02,3.603e+00
6.965e-02,3.763e+00
7.100e-02,3.934e+00
7.236e-02,4.117e+00
7.371e-02,4.315e+00
7.506e-02,4.530e+00
7.641e-02,4.763e+00
7.777e-02,5.015e+00
7.912e-02,5.284e+00
8.047e-02,5.572e+00
8.182e-02,5.876e+00
8.318e-02,6.194e+00
8.453e-02,6.525e+00
8.588e-02,6.865e+00
8.723e-02,7.213e+00
8.859e-02,7.566e+00
8.994e-02,7.923e+00
9.129e-02,8.281e+00
9.264e-02,8.640e+00
9.400e-02,8.997e+00
9.535e-02,9.353e+00
9.670e-02,9.706e+00
9.805e-02,1.005e+01
9.941e-02,1.040e+01
1.008e-01,1.074e+01
1.021e-01,1.107e+01
1.035e-01,1.140e+01
1.048e-01,1.172e+01
1.062e-01,1.203e+01
1.075e-01,1.234e+01
1.089e-01,1.263e+01
1.102e-01,1.290e+01
1.116e-01,1.316e+01
1.129e-01,1.340e+01
1.143e-01,1.363e+01
1.156e-01,1.382e+01
1.170e-01,1.400e+01
1.183e-01,1.414e+01
1.197e-01,1.425e+01
1.210e-01,1.433e+01
1.224e-01,1.437e+01
1.237e-01,1.438e+01
1.251e-01,1.434e+01
1.265e-01,1.426e+01
1.278e-01,1.414e+01
1.292e-01,1.397e+01
1.305e-01,1.377e+01
1.319e-01,1.351e+01
1.332e-01,1.322e+01
1.346e-01,1.289e+01
1.359e-01,1.252e+01
1.373e-01,1.212e+01
1.386e-01,1.168e+01
1.400e-01,1.122e+01
1.413e-01,1.073e+01
1.427e-01,1.023e+01
1.440e-01,9.709e+00
1.454e-01,9.179e+00
1.467e-01,8.644e+00
1.481e-01,8.107e+00
1.494e-01,7.572e+00
1.508e-01,7.044e+00
1.522e-01,6.527e+00
1.535e-01,6.023e+00
1.549e-01,5.535e+00
1.562e-01,5.066e+00
1.576e-01,4.618e+00
1.589e-01,4.192e+00
1.603e-01,3.791e+00
1.616e-01,3.414e+00
1.630e-01,3.062e+00
1.643e-01,2.736e+00
1.657e-01,2.434e+00
1.670e-01,2.158e+00
1.684e-01,1.905e+00
1.697e-01,1.675e+00
1.711e-01,1.467e+00
1.724e-01,1.280e+00
1.738e-01,1.112e+00
1.751e-01,9.631e-01
1.765e-01,8.307e-01
1.778e-01,7.137e-01
1.792e-01,6.109e-01
1.806e-01,5.210e-01
1.819e-01,4.426e-01
1.833e-01,3.747e-01
1.846e-01,3.160e-01
1.860e-01,2.655e-01
1.873e-01,2.223e-01
1.887e-01,1.854e-01
1.900e-01,1.541e-01
1.914e-01,1.277e-01
1.927e-01,1.054e-01
1.941e-01,8.665e-02
1.954e-01,7.102e-02
1.968e-01,5.800e-02
1.981e-01,4.721e-02
1.995e-01,3.829e-02
2.008e-01,3.096e-02
2.022e-01,2.494e-02
2.035e-01,2.003e-02
2.049e-01,1.603e-02
2.062e-01,1.279e-02
2.076e-01,1.017e-02
2.090e-01,8.056e-03
2.103e-01,6.364e-03
2.117e-01,5.010e-03
2.130e-01,3.932e-03
2.144e-01,3.077e-03
2.157e-01,2.399e-03
2.171e-01,1.865e-03
2.184e-01,1.446e-03
2.198e-01,1.117e-03
2.211e-01,8.604e-04
2.225e-01,6.607e-04
2.238e-01,5.058e-04
2.252e-01,3.860e-04
2.265e-01,2.937e-04
2.279e-01,2.228e-04
2.292e-01,1.686e-04
2.306e-01,1.271e-04
2.319e-01,9.559e-05
2.333e-01,7.167e-05
2.347e-01,5.358e-05
2.360e-01,3.994e-05
2.374e-01,2.968e-05
2.387e-01,2.200e-05
2.401e-01,1.626e-05
2.414e-01,1.198e-05
2.428e-01,8.803e-06
2.441e-01,6.450e-06
2.455e-01,4.713e-06
2.468e-01,3.435e-06
2.482e-01,2.496e-06
2.495e-01,1.809e-06
2.509e-01,1.307e-06
2.522e-01,9.419e-07
2.536e-01,6.770e-07
2.549e-01,4.852e-07
2.563e-01,3.469e-07
2.576e-01,2.473e-07
2.590e-01,1.758e-07
2.603e-01,1.247e-07
2.617e-01,8.817e-08
2.631e-01,6.219e-08
2.644e-01,4.375e-08
2.658e-01,3.070e-08
2.671e-01,2.148e-08
2.685e-01,1.499e-08
2.698e-01,1.044e-08


==> anc/03_results/weak_zap/num_beta_total_probability/0_0045.csv <==
transmittance,probability_density
9.067e-04,5.723e-13
2.720e-03,2.184e-07
4.533e-03,4.132e-05
6.347e-03,8.164e-04
8.160e-03,5.346e-03
9.973e-03,1.813e-02
1.179e-02,3.970e-02
1.360e-02,6.371e-02
1.541e-02,8.127e-02
1.723e-02,8.766e-02
1.904e-02,8.487e-02
2.085e-02,7.908e-02
2.267e-02,7.651e-02
2.448e-02,8.080e-02
2.629e-02,9.276e-02
2.811e-02,1.116e-01
2.992e-02,1.360e-01
3.173e-02,1.648e-01
3.355e-02,1.968e-01
3.536e-02,2.306e-01
3.717e-02,2.650e-01
3.899e-02,2.999e-01
4.080e-02,3.360e-01
4.261e-02,3.744e-01
4.443e-02,4.163e-01
4.624e-02,4.615e-01
4.805e-02,5.087e-01
4.987e-02,5.555e-01
5.168e-02,5.995e-01
5.349e-02,6.397e-01
5.531e-02,6.762e-01
5.712e-02,7.112e-01
5.893e-02,7.477e-01
6.075e-02,7.894e-01
6.256e-02,8.392e-01
6.437e-02,8.991e-01
6.619e-02,9.696e-01
6.800e-02,1.050e+00
6.981e-02,1.137e+00
7.163e-02,1.230e+00
7.344e-02,1.326e+00
7.525e-02,1.422e+00
7.707e-02,1.517e+00
7.888e-02,1.611e+00
8.069e-02,1.703e+00
8.251e-02,1.795e+00
8.432e-02,1.886e+00
8.613e-02,1.977e+00
8.795e-02,2.070e+00
8.976e-02,2.165e+00
9.157e-02,2.261e+00
9.339e-02,2.360e+00
9.520e-02,2.462e+00
9.701e-02,2.567e+00
9.883e-02,2.678e+00
1.006e-01,2.796e+00
1.025e-01,2.922e+00
1.043e-01,3.057e+00
1.061e-01,3.205e+00
1.079e-01,3.365e+00
1.097e-01,3.538e+00
1.115e-01,3.725e+00
1.133e-01,3.926e+00
1.151e-01,4.140e+00
1.170e-01,4.365e+00
1.188e-01,4.601e+00
1.206e-01,4.845e+00
1.224e-01,5.096e+00
1.242e-01,5.352e+00
1.260e-01,5.612e+00
1.278e-01,5.873e+00
1.297e-01,6.136e+00
1.315e-01,6.399e+00
1.333e-01,6.662e+00
1.351e-01,6.923e+00
1.369e-01,7.182e+00
1.387e-01,7.439e+00
1.405e-01,7.693e+00
1.423e-01,7.944e+00
1.442e-01,8.191e+00
1.460e-01,8.434e+00
1.478e-01,8.672e+00
1.496e-01,8.904e+00
1.514e-01,9.129e+00
1.532e-01,9.346e+00
1.550e-01,9.553e+00
1.569e-01,9.749e+00
1.587e-01,9.933e+00
1.605e-01,1.010e+01
1.623e-01,1.025e+01
1.641e-01,1.039e+01
1.659e-01,1.050e+01
1.677e-01,1.059e+01
1.695e-01,1.066e+01
1.714e-01,1.070e+01
1.732e-01,1.071e+01
1.750e-01,1.069e+01
1.768e-01,1.064e+01
1.786e-01,1.056e+01
1.804e-01,1.044e+01
1.822e-01,1.029e+01
1.841e-01,1.011e+01
1.859e-01,9.902e+00
1.877e-01,9.660e+00
1.895e-01,9.389e+00
1.913e-01,9.091e+00
1.931e-01,8.769e+00
1.949e-01,8.425e+00
1.967e-01,8.063e+00
1.986e-01,7.685e+00
2.004e-01,7.295e+00
2.022e-01,6.896e+00
2.040e-01,6.492e+00
2.058e-01,6.087e+00
2.076e-01,5.682e+00
2.094e-01,5.283e+00
2.113e-01,4.890e+00
2.131e-01,4.508e+00
2.149e-01,4.137e+00
2.167e-01,3.781e+00
2.185e-01,3.441e+00
2.203e-01,3.118e+00
2.221e-01,2.813e+00
2.239e-01,2.527e+00
2.258e-01,2.261e+00
2.276e-01,2.014e+00
2.294e-01,1.786e+00
2.312e-01,1.578e+00
2.330e-01,1.387e+00
2.348e-01,1.215e+00
2.366e-01,1.060e+00
2.385e-01,9.202e-01
2.403e-01,7.958e-01
2.421e-01,6.853e-01
2.439e-01,5.877e-01
2.457e-01,5.020e-01
2.475e-01,4.269e-01
2.493e-01,3.617e-01
2.511e-01,3.051e-01
2.530e-01,2.563e-01
2.548e-01,2.145e-01
2.566e-01,1.788e-01
2.584e-01,1.484e-01
2.602e-01,1.227e-01
2.620e-01,1.010e-01
2.638e-01,8.286e-02
2.657e-01,6.769e-02
2.675e-01,5.509e-02
2.693e-01,4.465e-02
2.711e-01,3.605e-02
2.729e-01,2.900e-02
2.747e-01,2.323e-02
2.765e-01,1.854e-02
2.783e-01,1.474e-02
2.802e-01,1.168e-02
2.820e-01,9.215e-03
2.838e-01,7.244e-03
2.856e-01,5.673e-03
2.874e-01,4.426e-03
2.892e-01,3.440e-03
2.910e-01,2.664e-03
2.929e-01,2.056e-03
2.947e-01,1.580e-03
2.965e-01,1.210e-03
2.983e-01,9.235e-04
3.001e-01,7.022e-04
3.019e-01,5.319e-04
3.037e-01,4.015e-04
3.055e-01,3.020e-04
3.074e-01,2.263e-04
3.092e-01,1.690e-04
3.110e-01,1.257e-04
3.128e-01,9.321e-05
3.146e-01,6.886e-05
3.164e-01,5.069e-05
3.182e-01,3.719e-05
3.201e-01,2.718e-05
3.219e-01,1.980e-05
3.237e-01,1.437e-05
3.255e-01,1.040e-05
3.273e-01,7.493e-06
3.291e-01,5.382e-06
3.309e-01,3.853e-06
3.327e-01,2.748e-06
3.346e-01,1.954e-06
3.364e-01,1.384e-06
3.382e-01,9.770e-07
3.400e-01,6.874e-07
3.418e-01,4.820e-07
3.436e-01,3.368e-07
3.454e-01,2.345e-07
3.473e-01,1.627e-07
3.491e-01,1.126e-07
3.509e-01,7.758e-08
3.527e-01,5.329e-08
3.545e-01,3.648e-08
3.563e-01,2.489e-08
3.581e-01,1.692e-08
3.599e-01,1.147e-08
3.618e-01,7.745e-09


==> anc/03_results/weak_zap/num_beta_total_probability/0_00525.csv <==
transmittance,probability_density
1.170e-03,2.767e-16
3.510e-03,2.043e-09
5.851e-03,1.452e-06
8.191e-03,6.632e-05
1.053e-02,7.907e-04
1.287e-02,4.236e-03
1.521e-02,1.333e-02
1.755e-02,2.868e-02
1.989e-02,4.642e-02
2.223e-02,6.028e-02
2.457e-02,6.605e-02
2.691e-02,6.407e-02
2.925e-02,5.836e-02
3.159e-02,5.385e-02
3.393e-02,5.400e-02
3.627e-02,5.995e-02
3.861e-02,7.123e-02
4.095e-02,8.679e-02
4.329e-02,1.058e-01
4.563e-02,1.277e-01
4.798e-02,1.517e-01
5.032e-02,1.767e-01
5.266e-02,2.020e-01
5.500e-02,2.272e-01
5.734e-02,2.528e-01
5.968e-02,2.803e-01
6.202e-02,3.106e-01
6.436e-02,3.442e-01
6.670e-02,3.801e-01
6.904e-02,4.162e-01
7.138e-02,4.504e-01
7.372e-02,4.812e-01
7.606e-02,5.084e-01
7.840e-02,5.333e-01
8.074e-02,5.583e-01
8.308e-02,5.866e-01
8.542e-02,6.209e-01
8.776e-02,6.633e-01
9.010e-02,7.145e-01
9.244e-02,7.740e-01
9.478e-02,8.405e-01
9.712e-02,9.119e-01
9.946e-02,9.860e-01
1.018e-01,1.061e+00
1.041e-01,1.135e+00
1.065e-01,1.208e+00
1.088e-01,1.280e+00
1.112e-01,1.350e+00
1.135e-01,1.420e+00
1.158e-01,1.491e+00
1.182e-01,1.562e+00
1.205e-01,1.635e+00
1.229e-01,1.710e+00
1.252e-01,1.786e+00
1.275e-01,1.865e+00
1.299e-01,1.946e+00
1.322e-01,2.031e+00
1.346e-01,2.120e+00
1.369e-01,2.215e+00
1.392e-01,2.317e+00
1.416e-01,2.428e+00
1.439e-01,2.549e+00
1.463e-01,2.680e+00
1.486e-01,2.824e+00
1.509e-01,2.978e+00
1.533e-01,3.144e+00
1.556e-01,3.321e+00
1.580e-01,3.506e+00
1.603e-01,3.699e+00
1.626e-01,3.899e+00
1.650e-01,4.104e+00
1.673e-01,4.312e+00
1.697e-01,4.523e+00
1.720e-01,4.735e+00
1.743e-01,4.947e+00
1.767e-01,5.160e+00
1.790e-01,5.372e+00
1.814e-01,5.582e+00
1.837e-01,5.792e+00
1.860e-01,5.999e+00
1.884e-01,6.204e+00
1.907e-01,6.407e+00
1.931e-01,6.607e+00
1.954e-01,6.803e+00
1.978e-01,6.995e+00
2.001e-01,7.182e+00
2.024e-01,7.363e+00
2.048e-01,7.536e+00
2.071e-01,7.701e+00
2.095e-01,7.856e+00
2.118e-01,8.000e+00
2.141e-01,8.130e+00
2.165e-01,8.246e+00
2.188e-01,8.344e+00
2.212e-01,8.424e+00
2.235e-01,8.484e+00
2.258e-01,8.521e+00
2.282e-01,8.535e+00
2.305e-01,8.523e+00
2.329e-01,8.485e+00
2.352e-01,8.419e+00
2.375e-01,8.326e+00
2.399e-01,8.205e+00
2.422e-01,8.055e+00
2.446e-01,7.879e+00
2.469e-01,7.677e+00
2.492e-01,7.449e+00
2.516e-01,7.199e+00
2.539e-01,6.928e+00
2.563e-01,6.639e+00
2.586e-01,6.334e+00
2.609e-01,6.016e+00
2.633e-01,5.689e+00
2.656e-01,5.355e+00
2.680e-01,5.018e+00
2.703e-01,4.680e+00
2.726e-01,4.345e+00
2.750e-01,4.015e+00
2.773e-01,3.692e+00
2.797e-01,3.379e+00
2.820e-01,3.078e+00
2.843e-01,2.790e+00
2.867e-01,2.517e+00
2.890e-01,2.260e+00
2.914e-01,2.019e+00
2.937e-01,1.796e+00
2.960e-01,1.589e+00
2.984e-01,1.399e+00
3.007e-01,1.226e+00
3.031e-01,1.069e+00
3.054e-01,9.281e-01
3.077e-01,8.016e-01
3.101e-01,6.890e-01
3.124e-01,5.893e-01
3.148e-01,5.017e-01
3.171e-01,4.250e-01
3.194e-01,3.583e-01
3.218e-01,3.006e-01
3.241e-01,2.510e-01
3.265e-01,2.086e-01
3.288e-01,1.725e-01
3.311e-01,1.420e-01
3.335e-01,1.163e-01
3.358e-01,9.481e-02
3.382e-01,7.693e-02
3.405e-01,6.212e-02
3.428e-01,4.993e-02
3.452e-01,3.994e-02
3.475e-01,3.180e-02
3.499e-01,2.520e-02
3.522e-01,1.987e-02
3.545e-01,1.560e-02
3.569e-01,1.219e-02
3.592e-01,9.478e-03
3.616e-01,7.336e-03
3.639e-01,5.652e-03
3.662e-01,4.334e-03
3.686e-01,3.308e-03
3.709e-01,2.513e-03
3.733e-01,1.900e-03
3.756e-01,1.430e-03
3.780e-01,1.072e-03
3.803e-01,7.992e-04
3.826e-01,5.933e-04
3.850e-01,4.383e-04
3.873e-01,3.224e-04
3.897e-01,2.360e-04
3.920e-01,1.720e-04
3.943e-01,1.247e-04
3.967e-01,9.006e-05
3.990e-01,6.472e-05
4.014e-01,4.630e-05
4.037e-01,3.297e-05
4.060e-01,2.337e-05
4.084e-01,1.648e-05
4.107e-01,1.158e-05
4.131e-01,8.091e-06
4.154e-01,5.630e-06
4.177e-01,3.899e-06
4.201e-01,2.688e-06
4.224e-01,1.844e-06
4.248e-01,1.259e-06
4.271e-01,8.561e-07
4.294e-01,5.792e-07
4.318e-01,3.901e-07
4.341e-01,2.615e-07
4.365e-01,1.744e-07
4.388e-01,1.158e-07
4.411e-01,7.656e-08
4.435e-01,5.036e-08
4.458e-01,3.297e-08
4.482e-01,2.148e-08
4.505e-01,1.393e-08
4.528e-01,8.992e-09
4.552e-01,5.776e-09
4.575e-01,3.693e-09
4.599e-01,2.349e-09
4.622e-01,1.488e-09
4.645e-01,9.373e-10
4.669e-01,5.877e-10


==> anc/03_results/weak_zap/num_beta_total_probability/0_006.csv <==
transmittance,probability_density
1.389e-03,3.924e-21
4.166e-03,1.619e-12
6.944e-03,7.237e-09
9.721e-03,1.086e-06
1.250e-02,3.099e-05
1.528e-02,3.289e-04
1.805e-02,1.807e-03
2.083e-02,6.209e-03
2.361e-02,1.498e-02
2.639e-02,2.745e-02
2.916e-02,4.034e-02
3.194e-02,4.954e-02
3.472e-02,5.259e-02
3.750e-02,4.996e-02
4.027e-02,4.449e-02
4.305e-02,3.967e-02
4.583e-02,3.815e-02
4.861e-02,4.099e-02
5.138e-02,4.789e-02
5.416e-02,5.794e-02
5.694e-02,7.036e-02
5.972e-02,8.479e-02
6.249e-02,1.011e-01
6.527e-02,1.189e-01
6.805e-02,1.376e-01
7.083e-02,1.564e-01
7.360e-02,1.747e-01
7.638e-02,1.928e-01
7.916e-02,2.117e-01
8.194e-02,2.327e-01
8.471e-02,2.565e-01
8.749e-02,2.832e-01
9.027e-02,3.115e-01
9.305e-02,3.397e-01
9.582e-02,3.659e-01
9.860e-02,3.888e-01
1.014e-01,4.084e-01
1.042e-01,4.259e-01
1.069e-01,4.433e-01
1.097e-01,4.632e-01
1.125e-01,4.878e-01
1.153e-01,5.188e-01
1.180e-01,5.569e-01
1.208e-01,6.021e-01
1.236e-01,6.532e-01
1.264e-01,7.087e-01
1.292e-01,7.669e-01
1.319e-01,8.260e-01
1.347e-01,8.849e-01
1.375e-01,9.428e-01
1.403e-01,9.994e-01
1.430e-01,1.055e+00
1.458e-01,1.110e+00
1.486e-01,1.165e+00
1.514e-01,1.220e+00
1.542e-01,1.277e+00
1.569e-01,1.335e+00
1.597e-01,1.395e+00
1.625e-01,1.456e+00
1.653e-01,1.519e+00
1.680e-01,1.584e+00
1.708e-01,1.651e+00
1.736e-01,1.722e+00
1.764e-01,1.797e+00
1.791e-01,1.878e+00
1.819e-01,1.965e+00
1.847e-01,2.061e+00
1.875e-01,2.165e+00
1.903e-01,2.279e+00
1.930e-01,2.402e+00
1.958e-01,2.534e+00
1.986e-01,2.676e+00
2.014e-01,2.825e+00
2.041e-01,2.981e+00
2.069e-01,3.143e+00
2.097e-01,3.309e+00
2.125e-01,3.479e+00
2.153e-01,3.652e+00
2.180e-01,3.826e+00
2.208e-01,4.001e+00
2.236e-01,4.177e+00
2.264e-01,4.352e+00
2.291e-01,4.527e+00
2.319e-01,4.701e+00
2.347e-01,4.874e+00
2.375e-01,5.046e+00
2.403e-01,5.217e+00
2.430e-01,5.385e+00
2.458e-01,5.551e+00
2.486e-01,5.715e+00
2.514e-01,5.875e+00
2.541e-01,6.031e+00
2.569e-01,6.182e+00
2.597e-01,6.327e+00
2.625e-01,6.466e+00
2.653e-01,6.596e+00
2.680e-01,6.717e+00
2.708e-01,6.826e+00
2.736e-01,6.924e+00
2.764e-01,7.007e+00
2.791e-01,7.075e+00
2.819e-01,7.126e+00
2.847e-01,7.158e+00
2.875e-01,7.170e+00
2.902e-01,7.161e+00
2.930e-01,7.130e+00
2.958e-01,7.076e+00
2.986e-01,6.998e+00
3.014e-01,6.896e+00
3.041e-01,6.770e+00
3.069e-01,6.622e+00
3.097e-01,6.451e+00
3.125e-01,6.258e+00
3.152e-01,6.047e+00
3.180e-01,5.817e+00
3.208e-01,5.571e+00
3.236e-01,5.312e+00
3.264e-01,5.042e+00
3.291e-01,4.764e+00
3.319e-01,4.480e+00
3.347e-01,4.192e+00
3.375e-01,3.905e+00
3.402e-01,3.619e+00
3.430e-01,3.338e+00
3.458e-01,3.063e+00
3.486e-01,2.797e+00
3.514e-01,2.541e+00
3.541e-01,2.297e+00
3.569e-01,2.066e+00
3.597e-01,1.849e+00
3.625e-01,1.646e+00
3.652e-01,1.457e+00
3.680e-01,1.284e+00
3.708e-01,1.125e+00
3.736e-01,9.808e-01
3.764e-01,8.506e-01
3.791e-01,7.337e-01
3.819e-01,6.297e-01
3.847e-01,5.375e-01
3.875e-01,4.564e-01
3.902e-01,3.854e-01
3.930e-01,3.238e-01
3.958e-01,2.706e-01
3.986e-01,2.249e-01
4.013e-01,1.860e-01
4.041e-01,1.529e-01
4.069e-01,1.251e-01
4.097e-01,1.018e-01
4.125e-01,8.234e-02
4.152e-01,6.627e-02
4.180e-01,5.305e-02
4.208e-01,4.224e-02
4.236e-01,3.345e-02
4.263e-01,2.635e-02
4.291e-01,2.064e-02
4.319e-01,1.608e-02
4.347e-01,1.246e-02
4.375e-01,9.603e-03
4.402e-01,7.360e-03
4.430e-01,5.610e-03
4.458e-01,4.253e-03
4.486e-01,3.207e-03
4.513e-01,2.404e-03
4.541e-01,1.793e-03
4.569e-01,1.330e-03
4.597e-01,9.805e-04
4.625e-01,7.190e-04
4.652e-01,5.244e-04
4.680e-01,3.803e-04
4.708e-01,2.742e-04
4.736e-01,1.966e-04
4.763e-01,1.402e-04
4.791e-01,9.941e-05
4.819e-01,7.008e-05
4.847e-01,4.912e-05
4.875e-01,3.424e-05
4.902e-01,2.372e-05
4.930e-01,1.634e-05
4.958e-01,1.120e-05
4.986e-01,7.624e-06
5.013e-01,5.161e-06
5.041e-01,3.474e-06
5.069e-01,2.324e-06
5.097e-01,1.546e-06
5.124e-01,1.022e-06
5.152e-01,6.714e-07
5.180e-01,4.386e-07
5.208e-01,2.847e-07
5.236e-01,1.837e-07
5.263e-01,1.178e-07
5.291e-01,7.509e-08
5.319e-01,4.756e-08
5.347e-01,2.994e-08
5.374e-01,1.872e-08
5.402e-01,1.164e-08
5.430e-01,7.186e-09
5.458e-01,4.409e-09
5.486e-01,2.688e-09
5.513e-01,1.628e-09
5.541e-01,9.795e-10


==> anc/03_results/weak_zap/num_beta_total_probability/0_00675.csv <==
transmittance,probability_density
1.622e-03,1.578e-27
4.867e-03,1.198e-16
8.111e-03,5.737e-12
1.136e-02,3.964e-09
1.460e-02,3.445e-07
1.784e-02,8.710e-06
2.109e-02,9.682e-05
2.433e-02,5.984e-04
2.758e-02,2.379e-03
3.082e-02,6.707e-03
3.407e-02,1.435e-02
3.731e-02,2.446e-02
4.056e-02,3.449e-02
4.380e-02,4.144e-02
4.704e-02,4.347e-02
5.029e-02,4.087e-02
5.353e-02,3.566e-02
5.678e-02,3.057e-02
6.002e-02,2.785e-02
6.327e-02,2.866e-02
6.651e-02,3.293e-02
6.976e-02,3.988e-02
7.300e-02,4.861e-02
7.624e-02,5.863e-02
7.949e-02,6.989e-02
8.273e-02,8.259e-02
8.598e-02,9.664e-02
8.922e-02,1.116e-01
9.247e-02,1.265e-01
9.571e-02,1.409e-01
9.896e-02,1.546e-01
1.022e-01,1.684e-01
1.054e-01,1.834e-01
1.087e-01,2.009e-01
1.119e-01,2.214e-01
1.152e-01,2.443e-01
1.184e-01,2.683e-01
1.217e-01,2.913e-01
1.249e-01,3.119e-01
1.282e-01,3.291e-01
1.314e-01,3.433e-01
1.346e-01,3.559e-01
1.379e-01,3.689e-01
1.411e-01,3.845e-01
1.444e-01,4.047e-01
1.476e-01,4.308e-01
1.509e-01,4.632e-01
1.541e-01,5.016e-01
1.574e-01,5.451e-01
1.606e-01,5.922e-01
1.638e-01,6.413e-01
1.671e-01,6.911e-01
1.703e-01,7.405e-01
1.736e-01,7.889e-01
1.768e-01,8.360e-01
1.801e-01,8.822e-01
1.833e-01,9.279e-01
1.866e-01,9.738e-01
1.898e-01,1.020e+00
1.930e-01,1.068e+00
1.963e-01,1.117e+00
1.995e-01,1.167e+00
2.028e-01,1.219e+00
2.060e-01,1.272e+00
2.093e-01,1.327e+00
2.125e-01,1.384e+00
2.158e-01,1.444e+00
2.190e-01,1.507e+00
2.222e-01,1.575e+00
2.255e-01,1.648e+00
2.287e-01,1.728e+00
2.320e-01,1.815e+00
2.352e-01,1.911e+00
2.385e-01,2.015e+00
2.417e-01,2.127e+00
2.450e-01,2.248e+00
2.482e-01,2.376e+00
2.514e-01,2.511e+00
2.547e-01,2.651e+00
2.579e-01,2.796e+00
2.612e-01,2.945e+00
2.644e-01,3.096e+00
2.677e-01,3.249e+00
2.709e-01,3.404e+00
2.742e-01,3.559e+00
2.774e-01,3.714e+00
2.806e-01,3.869e+00
2.839e-01,4.024e+00
2.871e-01,4.179e+00
2.904e-01,4.332e+00
2.936e-01,4.485e+00
2.969e-01,4.636e+00
3.001e-01,4.786e+00
3.034e-01,4.934e+00
3.066e-01,5.079e+00
3.098e-01,5.221e+00
3.131e-01,5.358e+00
3.163e-01,5.491e+00
3.196e-01,5.619e+00
3.228e-01,5.739e+00
3.261e-01,5.851e+00
3.293e-01,5.954e+00
3.326e-01,6.045e+00
3.358e-01,6.125e+00
3.390e-01,6.190e+00
3.423e-01,6.240e+00
3.455e-01,6.273e+00
3.488e-01,6.288e+00
3.520e-01,6.283e+00
3.553e-01,6.258e+00
3.585e-01,6.211e+00
3.618e-01,6.143e+00
3.650e-01,6.052e+00
3.682e-01,5.939e+00
3.715e-01,5.804e+00
3.747e-01,5.648e+00
3.780e-01,5.472e+00
3.812e-01,5.278e+00
3.845e-01,5.066e+00
3.877e-01,4.841e+00
3.910e-01,4.602e+00
3.942e-01,4.354e+00
3.974e-01,4.098e+00
4.007e-01,3.838e+00
4.039e-01,3.575e+00
4.072e-01,3.312e+00
4.104e-01,3.052e+00
4.137e-01,2.797e+00
4.169e-01,2.550e+00
4.202e-01,2.311e+00
4.234e-01,2.083e+00
4.266e-01,1.866e+00
4.299e-01,1.663e+00
4.331e-01,1.473e+00
4.364e-01,1.297e+00
4.396e-01,1.136e+00
4.429e-01,9.882e-01
4.461e-01,8.549e-01
4.494e-01,7.351e-01
4.526e-01,6.282e-01
4.558e-01,5.337e-01
4.591e-01,4.506e-01
4.623e-01,3.781e-01
4.656e-01,3.153e-01
4.688e-01,2.612e-01
4.721e-01,2.151e-01
4.753e-01,1.761e-01
4.786e-01,1.432e-01
4.818e-01,1.157e-01
4.850e-01,9.286e-02
4.883e-01,7.407e-02
4.915e-01,5.870e-02
4.948e-01,4.622e-02
4.980e-01,3.615e-02
5.013e-01,2.809e-02
5.045e-01,2.169e-02
5.078e-01,1.663e-02
5.110e-01,1.267e-02
5.142e-01,9.584e-03
5.175e-01,7.203e-03
5.207e-01,5.376e-03
5.240e-01,3.985e-03
5.272e-01,2.934e-03
5.305e-01,2.145e-03
5.337e-01,1.557e-03
5.370e-01,1.122e-03
5.402e-01,8.034e-04
5.434e-01,5.710e-04
5.467e-01,4.029e-04
5.499e-01,2.822e-04
5.532e-01,1.963e-04
5.564e-01,1.355e-04
5.597e-01,9.282e-05
5.629e-01,6.313e-05
5.662e-01,4.261e-05
5.694e-01,2.854e-05
5.726e-01,1.897e-05
5.759e-01,1.251e-05
5.791e-01,8.189e-06
5.824e-01,5.317e-06
5.856e-01,3.425e-06
5.889e-01,2.188e-06
5.921e-01,1.387e-06
5.954e-01,8.718e-07
5.986e-01,5.435e-07
6.018e-01,3.360e-07
6.051e-01,2.059e-07
6.083e-01,1.251e-07
6.116e-01,7.539e-08
6.148e-01,4.502e-08
6.181e-01,2.665e-08
6.213e-01,1.563e-08
6.246e-01,9.086e-09
6.278e-01,5.233e-09
6.310e-01,2.985e-09
6.343e-01,1.687e-09
6.375e-01,9.445e-10
6.408e-01,5.236e-10
6.440e-01,2.874e-10
6.473e-01,1.562e-10


==> anc/03_results/weak_zap/num_beta_total_probability/0_0075.csv <==
transmittance,probability_density
1.806e-03,1.316e-36
5.419e-03,1.065e-22
9.032e-03,1.246e-16
1.265e-02,6.863e-13
1.626e-02,2.749e-10
1.987e-02,2.312e-08
2.348e-02,6.881e-07
2.710e-02,9.755e-06
3.071e-02,7.921e-05
3.432e-02,4.166e-04
3.794e-02,1.546e-03
4.155e-02,4.308e-03
4.516e-02,9.447e-03
4.877e-02,1.690e-02
5.239e-02,2.535e-02
5.600e-02,3.264e-02
5.961e-02,3.675e-02
6.323e-02,3.681e-02
6.684e-02,3.343e-02
7.045e-02,2.830e-02
7.407e-02,2.347e-02
7.768e-02,2.063e-02
8.129e-02,2.068e-02
8.490e-02,2.363e-02
8.852e-02,2.885e-02
9.213e-02,3.547e-02
9.574e-02,4.282e-02
9.936e-02,5.074e-02
1.030e-01,5.947e-02
1.066e-01,6.938e-02
1.102e-01,8.058e-02
1.138e-01,9.269e-02
1.174e-01,1.050e-01
1.210e-01,1.166e-01
1.246e-01,1.273e-01
1.283e-01,1.374e-01
1.319e-01,1.479e-01
1.355e-01,1.601e-01
1.391e-01,1.750e-01
1.427e-01,1.928e-01
1.463e-01,2.128e-01
1.499e-01,2.334e-01
1.536e-01,2.528e-01
1.572e-01,2.697e-01
1.608e-01,2.833e-01
1.644e-01,2.942e-01
1.680e-01,3.033e-01
1.716e-01,3.127e-01
1.752e-01,3.242e-01
1.788e-01,3.395e-01
1.825e-01,3.598e-01
1.861e-01,3.856e-01
1.897e-01,4.169e-01
1.933e-01,4.527e-01
1.969e-01,4.921e-01
2.005e-01,5.337e-01
2.041e-01,5.762e-01
2.077e-01,6.186e-01
2.114e-01,6.603e-01
2.150e-01,7.008e-01
2.186e-01,7.404e-01
2.222e-01,7.793e-01
2.258e-01,8.181e-01
2.294e-01,8.572e-01
2.330e-01,8.972e-01
2.366e-01,9.385e-01
2.403e-01,9.810e-01
2.439e-01,1.025e+00
2.475e-01,1.070e+00
2.511e-01,1.117e+00
2.547e-01,1.165e+00
2.583e-01,1.215e+00
2.619e-01,1.267e+00
2.656e-01,1.322e+00
2.692e-01,1.381e+00
2.728e-01,1.445e+00
2.764e-01,1.515e+00
2.800e-01,1.591e+00
2.836e-01,1.675e+00
2.872e-01,1.766e+00
2.908e-01,1.865e+00
2.945e-01,1.971e+00
2.981e-01,2.084e+00
3.017e-01,2.204e+00
3.053e-01,2.329e+00
3.089e-01,2.458e+00
3.125e-01,2.591e+00
3.161e-01,2.726e+00
3.197e-01,2.864e+00
3.234e-01,3.003e+00
3.270e-01,3.143e+00
3.306e-01,3.284e+00
3.342e-01,3.425e+00
3.378e-01,3.566e+00
3.414e-01,3.707e+00
3.450e-01,3.847e+00
3.486e-01,3.987e+00
3.523e-01,4.126e+00
3.559e-01,4.264e+00
3.595e-01,4.401e+00
3.631e-01,4.536e+00
3.667e-01,4.668e+00
3.703e-01,4.798e+00
3.739e-01,4.923e+00
3.776e-01,5.043e+00
3.812e-01,5.158e+00
3.848e-01,5.266e+00
3.884e-01,5.366e+00
3.920e-01,5.456e+00
3.956e-01,5.536e+00
3.992e-01,5.603e+00
4.028e-01,5.656e+00
4.065e-01,5.694e+00
4.101e-01,5.716e+00
4.137e-01,5.720e+00
4.173e-01,5.704e+00
4.209e-01,5.669e+00
4.245e-01,5.613e+00
4.281e-01,5.536e+00
4.317e-01,5.438e+00
4.354e-01,5.319e+00
4.390e-01,5.180e+00
4.426e-01,5.021e+00
4.462e-01,4.844e+00
4.498e-01,4.651e+00
4.534e-01,4.443e+00
4.570e-01,4.222e+00
4.607e-01,3.991e+00
4.643e-01,3.752e+00
4.679e-01,3.508e+00
4.715e-01,3.262e+00
4.751e-01,3.016e+00
4.787e-01,2.771e+00
4.823e-01,2.532e+00
4.859e-01,2.299e+00
4.896e-01,2.075e+00
4.932e-01,1.861e+00
4.968e-01,1.659e+00
5.004e-01,1.469e+00
5.040e-01,1.293e+00
5.076e-01,1.131e+00
5.112e-01,9.819e-01
5.148e-01,8.471e-01
5.185e-01,7.259e-01
5.221e-01,6.178e-01
5.257e-01,5.222e-01
5.293e-01,4.383e-01
5.329e-01,3.653e-01
5.365e-01,3.023e-01
5.401e-01,2.484e-01
5.437e-01,2.027e-01
5.474e-01,1.641e-01
5.510e-01,1.319e-01
5.546e-01,1.053e-01
5.582e-01,8.335e-02
5.618e-01,6.551e-02
5.654e-01,5.109e-02
5.690e-01,3.953e-02
5.727e-01,3.035e-02
5.763e-01,2.312e-02
5.799e-01,1.747e-02
5.835e-01,1.310e-02
5.871e-01,9.738e-03
5.907e-01,7.181e-03
5.943e-01,5.251e-03
5.979e-01,3.807e-03
6.016e-01,2.737e-03
6.052e-01,1.951e-03
6.088e-01,1.378e-03
6.124e-01,9.653e-04
6.160e-01,6.700e-04
6.196e-01,4.608e-04
6.232e-01,3.140e-04
6.268e-01,2.120e-04
6.305e-01,1.418e-04
6.341e-01,9.395e-05
6.377e-01,6.164e-05
6.413e-01,4.004e-05
6.449e-01,2.576e-05
6.485e-01,1.640e-05
6.521e-01,1.034e-05
6.558e-01,6.446e-06
6.594e-01,3.978e-06
6.630e-01,2.428e-06
6.666e-01,1.466e-06
6.702e-01,8.754e-07
6.738e-01,5.168e-07
6.774e-01,3.016e-07
6.810e-01,1.740e-07
6.847e-01,9.916e-08
6.883e-01,5.583e-08
6.919e-01,3.105e-08
6.955e-01,1.705e-08
6.991e-01,9.242e-09
7.027e-01,4.944e-09
7.063e-01,2.610e-09
7.099e-01,1.359e-09
7.136e-01,6.977e-10
7.172e-01,3.532e-10
7.208e-01,1.762e-10


==> anc/03_results/weak_zap/num_beta_total_probability/0_00825.csv <==
transmittance,probability_density
1.993e-03,9.833e-49
5.978e-03,6.648e-31
9.963e-03,4.871e-23
1.395e-02,3.929e-18
1.793e-02,1.134e-14
2.192e-02,4.499e-12
2.590e-02,4.772e-10
2.989e-02,1.972e-08
3.388e-02,4.018e-07
3.786e-02,4.714e-06
4.185e-02,3.552e-05
4.583e-02,1.862e-04
4.982e-02,7.196e-04
5.380e-02,2.148e-03
5.779e-02,5.132e-03
6.177e-02,1.010e-02
6.576e-02,1.674e-02
6.974e-02,2.385e-02
7.373e-02,2.966e-02
7.771e-02,3.264e-02
8.170e-02,3.219e-02
8.568e-02,2.884e-02
8.967e-02,2.393e-02
9.365e-02,1.911e-02
9.764e-02,1.578e-02
1.016e-01,1.481e-02
1.056e-01,1.643e-02
1.096e-01,2.025e-02
1.136e-01,2.553e-02
1.176e-01,3.145e-02
1.216e-01,3.751e-02
1.255e-01,4.370e-02
1.295e-01,5.042e-02
1.335e-01,5.819e-02
1.375e-01,6.730e-02
1.415e-01,7.754e-02
1.455e-01,8.822e-02
1.494e-01,9.844e-02
1.534e-01,1.076e-01
1.574e-01,1.156e-01
1.614e-01,1.232e-01
1.654e-01,1.316e-01
1.694e-01,1.421e-01
1.734e-01,1.556e-01
1.773e-01,1.719e-01
1.813e-01,1.901e-01
1.853e-01,2.086e-01
1.893e-01,2.256e-01
1.933e-01,2.399e-01
1.973e-01,2.510e-01
2.013e-01,2.593e-01
2.052e-01,2.661e-01
2.092e-01,2.731e-01
2.132e-01,2.822e-01
2.172e-01,2.947e-01
2.212e-01,3.119e-01
2.252e-01,3.342e-01
2.292e-01,3.615e-01
2.331e-01,3.930e-01
2.371e-01,4.278e-01
2.411e-01,4.648e-01
2.451e-01,5.028e-01
2.491e-01,5.408e-01
2.531e-01,5.782e-01
2.571e-01,6.145e-01
2.610e-01,6.499e-01
2.650e-01,6.846e-01
2.690e-01,7.191e-01
2.730e-01,7.539e-01
2.770e-01,7.895e-01
2.810e-01,8.263e-01
2.849e-01,8.645e-01
2.889e-01,9.040e-01
2.929e-01,9.450e-01
2.969e-01,9.873e-01
3.009e-01,1.031e+00
3.049e-01,1.076e+00
3.089e-01,1.123e+00
3.128e-01,1.172e+00
3.168e-01,1.225e+00
3.208e-01,1.282e+00
3.248e-01,1.344e+00
3.288e-01,1.411e+00
3.328e-01,1.486e+00
3.368e-01,1.567e+00
3.407e-01,1.656e+00
3.447e-01,1.752e+00
3.487e-01,1.856e+00
3.527e-01,1.965e+00
3.567e-01,2.081e+00
3.607e-01,2.201e+00
3.647e-01,2.325e+00
3.686e-01,2.452e+00
3.726e-01,2.582e+00
3.766e-01,2.713e+00
3.806e-01,2.847e+00
3.846e-01,2.981e+00
3.886e-01,3.115e+00
3.926e-01,3.250e+00
3.965e-01,3.386e+00
4.005e-01,3.521e+00
4.045e-01,3.656e+00
4.085e-01,3.791e+00
4.125e-01,3.925e+00
4.165e-01,4.059e+00
4.204e-01,4.191e+00
4.244e-01,4.320e+00
4.284e-01,4.448e+00
4.324e-01,4.571e+00
4.364e-01,4.691e+00
4.404e-01,4.805e+00
4.444e-01,4.913e+00
4.483e-01,5.012e+00
4.523e-01,5.103e+00
4.563e-01,5.183e+00
4.603e-01,5.251e+00
4.643e-01,5.305e+00
4.683e-01,5.344e+00
4.723e-01,5.366e+00
4.762e-01,5.370e+00
4.802e-01,5.355e+00
4.842e-01,5.320e+00
4.882e-01,5.263e+00
4.922e-01,5.184e+00
4.962e-01,5.084e+00
5.002e-01,4.963e+00
5.041e-01,4.821e+00
5.081e-01,4.659e+00
5.121e-01,4.478e+00
5.161e-01,4.282e+00
5.201e-01,4.070e+00
5.241e-01,3.847e+00
5.281e-01,3.614e+00
5.320e-01,3.375e+00
5.360e-01,3.132e+00
5.400e-01,2.887e+00
5.440e-01,2.644e+00
5.480e-01,2.406e+00
5.520e-01,2.174e+00
5.559e-01,1.950e+00
5.599e-01,1.737e+00
5.639e-01,1.536e+00
5.679e-01,1.349e+00
5.719e-01,1.175e+00
5.759e-01,1.016e+00
5.799e-01,8.718e-01
5.838e-01,7.421e-01
5.878e-01,6.266e-01
5.918e-01,5.248e-01
5.958e-01,4.360e-01
5.998e-01,3.591e-01
6.038e-01,2.933e-01
6.078e-01,2.375e-01
6.117e-01,1.906e-01
6.157e-01,1.516e-01
6.197e-01,1.195e-01
6.237e-01,9.338e-02
6.277e-01,7.226e-02
6.317e-01,5.539e-02
6.357e-01,4.205e-02
6.396e-01,3.162e-02
6.436e-01,2.353e-02
6.476e-01,1.734e-02
6.516e-01,1.265e-02
6.556e-01,9.129e-03
6.596e-01,6.519e-03
6.636e-01,4.606e-03
6.675e-01,3.218e-03
6.715e-01,2.223e-03
6.755e-01,1.519e-03
6.795e-01,1.026e-03
6.835e-01,6.843e-04
6.875e-01,4.511e-04
6.914e-01,2.937e-04
6.954e-01,1.889e-04
6.994e-01,1.199e-04
7.034e-01,7.512e-05
7.074e-01,4.644e-05
7.114e-01,2.832e-05
7.154e-01,1.703e-05
7.193e-01,1.009e-05
7.233e-01,5.896e-06
7.273e-01,3.392e-06
7.313e-01,1.922e-06
7.353e-01,1.072e-06
7.393e-01,5.882e-07
7.433e-01,3.175e-07
7.472e-01,1.684e-07
7.512e-01,8.780e-08
7.552e-01,4.495e-08
7.592e-01,2.259e-08
7.632e-01,1.114e-08
7.672e-01,5.384e-09
7.712e-01,2.550e-09
7.751e-01,1.183e-09
7.791e-01,5.370e-10
7.831e-01,2.384e-10
7.871e-01,1.034e-10
7.911e-01,4.378e-11
7.951e-01,1.809e-11


==> anc/03_results/weak_zap/num_beta_total_probability/0_009.csv <==
transmittance,probability_density
2.135e-03,9.434e-66
6.406e-03,1.102e-42
1.068e-02,2.065e-32
1.495e-02,6.168e-26
1.922e-02,2.561e-21
2.349e-02,8.338e-18
2.776e-02,4.993e-15
3.203e-02,8.926e-13
3.630e-02,6.438e-11
4.057e-02,2.290e-09
4.484e-02,4.617e-08
4.911e-02,5.846e-07
5.338e-02,5.014e-06
5.766e-02,3.089e-05
6.193e-02,1.431e-04
6.620e-02,5.173e-04
7.047e-02,1.503e-03
7.474e-02,3.597e-03
7.901e-02,7.238e-03
8.328e-02,1.246e-02
8.755e-02,1.860e-02
9.182e-02,2.442e-02
9.609e-02,2.847e-02
1.004e-01,2.977e-02
1.046e-01,2.817e-02
1.089e-01,2.436e-02
1.132e-01,1.955e-02
1.174e-01,1.503e-02
1.217e-01,1.185e-02
1.260e-01,1.067e-02
1.303e-01,1.170e-02
1.345e-01,1.473e-02
1.388e-01,1.918e-02
1.431e-01,2.432e-02
1.473e-01,2.948e-02
1.516e-01,3.436e-02
1.559e-01,3.912e-02
1.602e-01,4.429e-02
1.644e-01,5.048e-02
1.687e-01,5.807e-02
1.730e-01,6.692e-02
1.772e-01,7.641e-02
1.815e-01,8.562e-02
1.858e-01,9.376e-02
1.900e-01,1.005e-01
1.943e-01,1.062e-01
1.986e-01,1.120e-01
2.029e-01,1.191e-01
2.071e-01,1.287e-01
2.114e-01,1.415e-01
2.157e-01,1.569e-01
2.199e-01,1.739e-01
2.242e-01,1.907e-01
2.285e-01,2.058e-01
2.328e-01,2.180e-01
2.370e-01,2.271e-01
2.413e-01,2.336e-01
2.456e-01,2.388e-01
2.498e-01,2.441e-01
2.541e-01,2.512e-01
2.584e-01,2.616e-01
2.627e-01,2.762e-01
2.669e-01,2.955e-01
2.712e-01,3.192e-01
2.755e-01,3.471e-01
2.797e-01,3.781e-01
2.840e-01,4.114e-01
2.883e-01,4.458e-01
2.925e-01,4.804e-01
2.968e-01,5.146e-01
3.011e-01,5.480e-01
3.054e-01,5.804e-01
3.096e-01,6.122e-01
3.139e-01,6.436e-01
3.182e-01,6.752e-01
3.224e-01,7.075e-01
3.267e-01,7.409e-01
3.310e-01,7.755e-01
3.353e-01,8.117e-01
3.395e-01,8.492e-01
3.438e-01,8.882e-01
3.481e-01,9.284e-01
3.523e-01,9.701e-01
3.566e-01,1.013e+00
3.609e-01,1.058e+00
3.651e-01,1.106e+00
3.694e-01,1.157e+00
3.737e-01,1.213e+00
3.780e-01,1.273e+00
3.822e-01,1.340e+00
3.865e-01,1.413e+00
3.908e-01,1.494e+00
3.950e-01,1.581e+00
3.993e-01,1.676e+00
4.036e-01,1.777e+00
4.079e-01,1.885e+00
4.121e-01,1.997e+00
4.164e-01,2.115e+00
4.207e-01,2.236e+00
4.249e-01,2.361e+00
4.292e-01,2.488e+00
4.335e-01,2.617e+00
4.378e-01,2.747e+00
4.420e-01,2.879e+00
4.463e-01,3.011e+00
4.506e-01,3.144e+00
4.548e-01,3.278e+00
4.591e-01,3.412e+00
4.634e-01,3.546e+00
4.676e-01,3.680e+00
4.719e-01,3.813e+00
4.762e-01,3.946e+00
4.805e-01,4.077e+00
4.847e-01,4.206e+00
4.890e-01,4.332e+00
4.933e-01,4.455e+00
4.975e-01,4.573e+00
5.018e-01,4.685e+00
5.061e-01,4.789e+00
5.104e-01,4.885e+00
5.146e-01,4.971e+00
5.189e-01,5.044e+00
5.232e-01,5.105e+00
5.274e-01,5.150e+00
5.317e-01,5.178e+00
5.360e-01,5.187e+00
5.402e-01,5.177e+00
5.445e-01,5.145e+00
5.488e-01,5.091e+00
5.531e-01,5.015e+00
5.573e-01,4.916e+00
5.616e-01,4.794e+00
5.659e-01,4.650e+00
5.701e-01,4.485e+00
5.744e-01,4.301e+00
5.787e-01,4.100e+00
5.830e-01,3.883e+00
5.872e-01,3.654e+00
5.915e-01,3.415e+00
5.958e-01,3.170e+00
6.000e-01,2.921e+00
6.043e-01,2.672e+00
6.086e-01,2.426e+00
6.129e-01,2.186e+00
6.171e-01,1.954e+00
6.214e-01,1.732e+00
6.257e-01,1.523e+00
6.299e-01,1.327e+00
6.342e-01,1.147e+00
6.385e-01,9.824e-01
6.427e-01,8.338e-01
6.470e-01,7.011e-01
6.513e-01,5.839e-01
6.556e-01,4.816e-01
6.598e-01,3.933e-01
6.641e-01,3.179e-01
6.684e-01,2.544e-01
6.726e-01,2.014e-01
6.769e-01,1.577e-01
6.812e-01,1.221e-01
6.855e-01,9.353e-02
6.897e-01,7.080e-02
6.940e-01,5.296e-02
6.983e-01,3.915e-02
7.025e-01,2.858e-02
7.068e-01,2.060e-02
7.111e-01,1.466e-02
7.154e-01,1.029e-02
7.196e-01,7.131e-03
7.239e-01,4.871e-03
7.282e-01,3.280e-03
7.324e-01,2.177e-03
7.367e-01,1.423e-03
7.410e-01,9.159e-04
7.452e-01,5.802e-04
7.495e-01,3.616e-04
7.538e-01,2.216e-04
7.581e-01,1.334e-04
7.623e-01,7.893e-05
7.666e-01,4.584e-05
7.709e-01,2.612e-05
7.751e-01,1.459e-05
7.794e-01,7.986e-06
7.837e-01,4.280e-06
7.880e-01,2.244e-06
7.922e-01,1.151e-06
7.965e-01,5.762e-07
8.008e-01,2.816e-07
8.050e-01,1.342e-07
8.093e-01,6.226e-08
8.136e-01,2.811e-08
8.178e-01,1.233e-08
8.221e-01,5.250e-09
8.264e-01,2.166e-09
8.307e-01,8.651e-10
8.349e-01,3.338e-10
8.392e-01,1.242e-10
8.435e-01,4.452e-11
8.477e-01,1.533e-11
8.520e-01,5.062e-12


==> anc/03_results/weak_zap/num_beta_total_probability/0_00975.csv <==
transmittance,probability_density
2.500e-03,6.188e-86
7.500e-03,3.513e-56
1.250e-02,7.006e-43
1.750e-02,1.824e-34
2.250e-02,1.942e-28
2.750e-02,7.817e-24
3.250e-02,3.564e-20
3.750e-02,3.429e-17
4.250e-02,1.026e-14
4.750e-02,1.235e-12
5.250e-02,7.161e-11
5.750e-02,2.279e-09
6.250e-02,4.391e-08
6.750e-02,5.523e-07
7.250e-02,4.809e-06
7.750e-02,3.040e-05
8.250e-02,1.449e-04
8.750e-02,5.377e-04
9.250e-02,1.594e-03
9.750e-02,3.860e-03
1.025e-01,7.780e-03
1.075e-01,1.326e-02
1.125e-01,1.938e-02
1.175e-01,2.458e-02
1.225e-01,2.733e-02
1.275e-01,2.691e-02
1.325e-01,2.366e-02
1.375e-01,1.879e-02
1.425e-01,1.375e-02
1.475e-01,9.801e-03
1.525e-01,7.751e-03
1.575e-01,7.964e-03
1.625e-01,1.039e-02
1.675e-01,1.457e-02
1.725e-01,1.972e-02
1.775e-01,2.493e-02
1.825e-01,2.957e-02
1.875e-01,3.363e-02
1.925e-01,3.772e-02
1.975e-01,4.277e-02
2.025e-01,4.952e-02
2.075e-01,5.804e-02
2.125e-01,6.765e-02
2.175e-01,7.716e-02
2.225e-01,8.536e-02
2.275e-01,9.167e-02
2.325e-01,9.649e-02
2.375e-01,1.012e-01
2.425e-01,1.075e-01
2.475e-01,1.171e-01
2.525e-01,1.305e-01
2.575e-01,1.471e-01
2.625e-01,1.649e-01
2.675e-01,1.819e-01
2.725e-01,1.959e-01
2.775e-01,2.063e-01
2.825e-01,2.131e-01
2.875e-01,2.178e-01
2.925e-01,2.222e-01
2.975e-01,2.286e-01
3.025e-01,2.385e-01
3.075e-01,2.533e-01
3.125e-01,2.734e-01
3.175e-01,2.987e-01
3.225e-01,3.283e-01
3.275e-01,3.613e-01
3.325e-01,3.963e-01
3.375e-01,4.321e-01
3.425e-01,4.678e-01
3.475e-01,5.027e-01
3.525e-01,5.366e-01
3.575e-01,5.697e-01
3.625e-01,6.026e-01
3.675e-01,6.358e-01
3.725e-01,6.700e-01
3.775e-01,7.056e-01
3.825e-01,7.429e-01
3.875e-01,7.822e-01
3.925e-01,8.232e-01
3.975e-01,8.660e-01
4.025e-01,9.106e-01
4.075e-01,9.571e-01
4.125e-01,1.006e+00
4.175e-01,1.058e+00
4.225e-01,1.115e+00
4.275e-01,1.177e+00
4.325e-01,1.246e+00
4.375e-01,1.322e+00
4.425e-01,1.407e+00
4.475e-01,1.501e+00
4.525e-01,1.604e+00
4.575e-01,1.715e+00
4.625e-01,1.834e+00
4.675e-01,1.960e+00
4.725e-01,2.092e+00
4.775e-01,2.228e+00
4.825e-01,2.369e+00
4.875e-01,2.512e+00
4.925e-01,2.658e+00
4.975e-01,2.806e+00
5.025e-01,2.956e+00
5.075e-01,3.107e+00
5.125e-01,3.259e+00
5.175e-01,3.411e+00
5.225e-01,3.564e+00
5.275e-01,3.717e+00
5.325e-01,3.870e+00
5.375e-01,4.021e+00
5.425e-01,4.169e+00
5.475e-01,4.314e+00
5.525e-01,4.454e+00
5.575e-01,4.586e+00
5.625e-01,4.711e+00
5.675e-01,4.824e+00
5.725e-01,4.923e+00
5.775e-01,5.007e+00
5.825e-01,5.072e+00
5.875e-01,5.116e+00
5.925e-01,5.136e+00
5.975e-01,5.130e+00
6.025e-01,5.096e+00
6.075e-01,5.032e+00
6.125e-01,4.937e+00
6.175e-01,4.811e+00
6.225e-01,4.654e+00
6.275e-01,4.468e+00
6.325e-01,4.256e+00
6.375e-01,4.019e+00
6.425e-01,3.762e+00
6.475e-01,3.489e+00
6.525e-01,3.205e+00
6.575e-01,2.914e+00
6.625e-01,2.623e+00
6.675e-01,2.335e+00
6.725e-01,2.055e+00
6.775e-01,1.789e+00
6.825e-01,1.538e+00
6.875e-01,1.306e+00
6.925e-01,1.095e+00
6.975e-01,9.063e-01
7.025e-01,7.398e-01
7.075e-01,5.955e-01
7.125e-01,4.724e-01
7.175e-01,3.692e-01
7.225e-01,2.841e-01
7.275e-01,2.151e-01
7.325e-01,1.603e-01
7.375e-01,1.174e-01
7.425e-01,8.445e-02
7.475e-01,5.966e-02
7.525e-01,4.137e-02
7.575e-01,2.813e-02
7.625e-01,1.874e-02
7.675e-01,1.223e-02
7.725e-01,7.805e-03
7.775e-01,4.871e-03
7.825e-01,2.969e-03
7.875e-01,1.766e-03
7.925e-01,1.024e-03
7.975e-01,5.778e-04
8.025e-01,3.172e-04
8.075e-01,1.691e-04
8.125e-01,8.746e-05
8.175e-01,4.380e-05
8.225e-01,2.121e-05
8.275e-01,9.911e-06
8.325e-01,4.461e-06
8.375e-01,1.930e-06
8.425e-01,8.010e-07
8.475e-01,3.179e-07
8.525e-01,1.204e-07
8.575e-01,4.334e-08
8.625e-01,1.479e-08
8.675e-01,4.764e-09
8.725e-01,1.443e-09
8.775e-01,4.088e-10
8.825e-01,1.078e-10
8.875e-01,2.629e-11
8.925e-01,5.891e-12
8.975e-01,1.203e-12
9.025e-01,2.219e-13
9.075e-01,3.659e-14
9.125e-01,5.326e-15
9.175e-01,6.747e-16
9.225e-01,7.312e-17
9.275e-01,6.642e-18
9.325e-01,4.932e-19
9.375e-01,2.904e-20
9.425e-01,1.304e-21
9.475e-01,4.256e-23
9.525e-01,9.467e-25
9.575e-01,1.319e-26
9.625e-01,1.024e-28
9.675e-01,3.751e-31
9.725e-01,5.038e-34
9.775e-01,1.659e-37
9.825e-01,6.575e-42
9.875e-01,7.439e-48
9.925e-01,5.826e-57
9.975e-01,1.039e-76


==> anc/03_results/weak_zap/num_beta_total_probability/0_0105.csv <==
transmittance,probability_density
2.500e-03,4.905e-118
7.500e-03,2.433e-79
1.250e-02,6.782e-62
1.750e-02,9.320e-51
2.250e-02,1.057e-42
2.750e-02,1.751e-36
3.250e-02,1.746e-31
3.750e-02,2.341e-27
4.250e-02,6.969e-24
4.750e-02,6.421e-21
5.250e-02,2.311e-18
5.750e-02,3.845e-16
6.250e-02,3.358e-14
6.750e-02,1.696e-12
7.250e-02,5.348e-11
7.750e-02,1.119e-09
8.250e-02,1.631e-08
8.750e-02,1.727e-07
9.250e-02,1.374e-06
9.750e-02,8.446e-06
1.025e-01,4.111e-05
1.075e-01,1.618e-04
1.125e-01,5.239e-04
1.175e-01,1.418e-03
1.225e-01,3.252e-03
1.275e-01,6.396e-03
1.325e-01,1.090e-02
1.375e-01,1.624e-02
1.425e-01,2.134e-02
1.475e-01,2.491e-02
1.525e-01,2.601e-02
1.575e-01,2.444e-02
1.625e-01,2.078e-02
1.675e-01,1.611e-02
1.725e-01,1.153e-02
1.775e-01,7.903e-03
1.825e-01,5.734e-03
1.875e-01,5.268e-03
1.925e-01,6.556e-03
1.975e-01,9.464e-03
2.025e-01,1.361e-02
2.075e-01,1.837e-02
2.125e-01,2.300e-02
2.175e-01,2.693e-02
2.225e-01,3.007e-02
2.275e-01,3.285e-02
2.325e-01,3.612e-02
2.375e-01,4.070e-02
2.425e-01,4.705e-02
2.475e-01,5.501e-02
2.525e-01,6.378e-02
2.575e-01,7.226e-02
2.625e-01,7.942e-02
2.675e-01,8.473e-02
2.725e-01,8.844e-02
2.775e-01,9.159e-02
2.825e-01,9.573e-02
2.875e-01,1.024e-01
2.925e-01,1.125e-01
2.975e-01,1.260e-01
3.025e-01,1.418e-01
3.075e-01,1.582e-01
3.125e-01,1.731e-01
3.175e-01,1.853e-01
3.225e-01,1.940e-01
3.275e-01,1.997e-01
3.325e-01,2.035e-01
3.375e-01,2.071e-01
3.425e-01,2.121e-01
3.475e-01,2.200e-01
3.525e-01,2.320e-01
3.575e-01,2.486e-01
3.625e-01,2.697e-01
3.675e-01,2.949e-01
3.725e-01,3.236e-01
3.775e-01,3.546e-01
3.825e-01,3.871e-01
3.875e-01,4.200e-01
3.925e-01,4.526e-01
3.975e-01,4.846e-01
4.025e-01,5.159e-01
4.075e-01,5.467e-01
4.125e-01,5.774e-01
4.175e-01,6.086e-01
4.225e-01,6.407e-01
4.275e-01,6.743e-01
4.325e-01,7.095e-01
4.375e-01,7.465e-01
4.425e-01,7.853e-01
4.475e-01,8.259e-01
4.525e-01,8.683e-01
4.575e-01,9.126e-01
4.625e-01,9.592e-01
4.675e-01,1.009e+00
4.725e-01,1.062e+00
4.775e-01,1.120e+00
4.825e-01,1.184e+00
4.875e-01,1.256e+00
4.925e-01,1.334e+00
4.975e-01,1.422e+00
5.025e-01,1.517e+00
5.075e-01,1.622e+00
5.125e-01,1.734e+00
5.175e-01,1.853e+00
5.225e-01,1.980e+00
5.275e-01,2.111e+00
5.325e-01,2.248e+00
5.375e-01,2.389e+00
5.425e-01,2.533e+00
5.475e-01,2.680e+00
5.525e-01,2.829e+00
5.575e-01,2.981e+00
5.625e-01,3.134e+00
5.675e-01,3.288e+00
5.725e-01,3.444e+00
5.775e-01,3.600e+00
5.825e-01,3.757e+00
5.875e-01,3.914e+00
5.925e-01,4.069e+00
5.975e-01,4.221e+00
6.025e-01,4.371e+00
6.075e-01,4.514e+00
6.125e-01,4.651e+00
6.175e-01,4.779e+00
6.225e-01,4.895e+00
6.275e-01,4.997e+00
6.325e-01,5.082e+00
6.375e-01,5.147e+00
6.425e-01,5.189e+00
6.475e-01,5.207e+00
6.525e-01,5.196e+00
6.575e-01,5.155e+00
6.625e-01,5.082e+00
6.675e-01,4.976e+00
6.725e-01,4.838e+00
6.775e-01,4.667e+00
6.825e-01,4.466e+00
6.875e-01,4.236e+00
6.925e-01,3.981e+00
6.975e-01,3.707e+00
7.025e-01,3.416e+00
7.075e-01,3.115e+00
7.125e-01,2.810e+00
7.175e-01,2.505e+00
7.225e-01,2.206e+00
7.275e-01,1.919e+00
7.325e-01,1.648e+00
7.375e-01,1.396e+00
7.425e-01,1.166e+00
7.475e-01,9.593e-01
7.525e-01,7.774e-01
7.575e-01,6.201e-01
7.625e-01,4.864e-01
7.675e-01,3.751e-01
7.725e-01,2.841e-01
7.775e-01,2.112e-01
7.825e-01,1.539e-01
7.875e-01,1.099e-01
7.925e-01,7.689e-02
7.975e-01,5.259e-02
8.025e-01,3.514e-02
8.075e-01,2.292e-02
8.125e-01,1.458e-02
8.175e-01,9.024e-03
8.225e-01,5.432e-03
8.275e-01,3.175e-03
8.325e-01,1.799e-03
8.375e-01,9.861e-04
8.425e-01,5.221e-04
8.475e-01,2.664e-04
8.525e-01,1.307e-04
8.575e-01,6.152e-05
8.625e-01,2.769e-05
8.675e-01,1.188e-05
8.725e-01,4.844e-06
8.775e-01,1.869e-06
8.825e-01,6.795e-07
8.875e-01,2.316e-07
8.925e-01,7.359e-08
8.975e-01,2.166e-08
9.025e-01,5.859e-09
9.075e-01,1.445e-09
9.125e-01,3.214e-10
9.175e-01,6.374e-11
9.225e-01,1.111e-11
9.275e-01,1.675e-12
9.325e-01,2.138e-13
9.375e-01,2.253e-14
9.425e-01,1.899e-15
9.475e-01,1.229e-16
9.525e-01,5.804e-18
9.575e-01,1.863e-19
9.625e-01,3.693e-21
9.675e-01,3.938e-23
9.725e-01,1.837e-25
9.775e-01,2.689e-28
9.825e-01,6.877e-32
9.875e-01,9.385e-37
9.925e-01,3.193e-44
9.975e-01,1.863e-60


==> anc/03_results/weak_zap/num_beta_total_probability/0_01125.csv <==
transmittance,probability_density
1.138e-01,1.475e-07
1.182e-01,8.080e-07
1.227e-01,3.760e-06
1.271e-01,1.502e-05
1.315e-01,5.196e-05
1.360e-01,1.571e-04
1.404e-01,4.186e-04
1.449e-01,9.890e-04
1.493e-01,2.085e-03
1.537e-01,3.948e-03
1.582e-01,6.745e-03
1.626e-01,1.045e-02
1.671e-01,1.475e-02
1.715e-01,1.904e-02
1.760e-01,2.255e-02
1.804e-01,2.461e-02
1.848e-01,2.482e-02
1.893e-01,2.320e-02
1.937e-01,2.015e-02
1.982e-01,1.632e-02
2.026e-01,1.237e-02
2.071e-01,8.847e-03
2.115e-01,6.107e-03
2.159e-01,4.328e-03
2.204e-01,3.580e-03
2.248e-01,3.888e-03
2.293e-01,5.252e-03
2.337e-01,7.625e-03
2.382e-01,1.086e-02
2.426e-01,1.465e-02
2.470e-01,1.860e-02
2.515e-01,2.226e-02
2.559e-01,2.528e-02
2.604e-01,2.757e-02
2.648e-01,2.935e-02
2.692e-01,3.110e-02
2.737e-01,3.342e-02
2.781e-01,3.683e-02
2.826e-01,4.162e-02
2.870e-01,4.772e-02
2.915e-01,5.474e-02
2.959e-01,6.204e-02
3.003e-01,6.889e-02
3.048e-01,7.469e-02
3.092e-01,7.908e-02
3.137e-01,8.211e-02
3.181e-01,8.427e-02
3.226e-01,8.637e-02
3.270e-01,8.943e-02
3.314e-01,9.437e-02
3.359e-01,1.018e-01
3.403e-01,1.119e-01
3.448e-01,1.241e-01
3.492e-01,1.375e-01
3.536e-01,1.510e-01
3.581e-01,1.635e-01
3.625e-01,1.739e-01
3.670e-01,1.819e-01
3.714e-01,1.876e-01
3.759e-01,1.915e-01
3.803e-01,1.943e-01
3.847e-01,1.972e-01
3.892e-01,2.012e-01
3.936e-01,2.071e-01
3.981e-01,2.158e-01
4.025e-01,2.275e-01
4.070e-01,2.426e-01
4.114e-01,2.608e-01
4.158e-01,2.819e-01
4.203e-01,3.056e-01
4.247e-01,3.311e-01
4.292e-01,3.579e-01
4.336e-01,3.855e-01
4.381e-01,4.132e-01
4.425e-01,4.409e-01
4.469e-01,4.682e-01
4.514e-01,4.950e-01
4.558e-01,5.216e-01
4.603e-01,5.482e-01
4.647e-01,5.750e-01
4.691e-01,6.023e-01
4.736e-01,6.306e-01
4.780e-01,6.600e-01
4.825e-01,6.907e-01
4.869e-01,7.229e-01
4.914e-01,7.565e-01
4.958e-01,7.917e-01
5.002e-01,8.284e-01
5.047e-01,8.666e-01
5.091e-01,9.066e-01
5.136e-01,9.486e-01
5.180e-01,9.931e-01
5.225e-01,1.041e+00
5.269e-01,1.092e+00
5.313e-01,1.147e+00
5.358e-01,1.208e+00
5.402e-01,1.275e+00
5.447e-01,1.347e+00
5.491e-01,1.427e+00
5.536e-01,1.513e+00
5.580e-01,1.606e+00
5.624e-01,1.706e+00
5.669e-01,1.812e+00
5.713e-01,1.924e+00
5.758e-01,2.041e+00
5.802e-01,2.163e+00
5.846e-01,2.289e+00
5.891e-01,2.419e+00
5.935e-01,2.552e+00
5.980e-01,2.688e+00
6.024e-01,2.827e+00
6.069e-01,2.967e+00
6.113e-01,3.110e+00
6.157e-01,3.255e+00
6.202e-01,3.401e+00
6.246e-01,3.548e+00
6.291e-01,3.696e+00
6.335e-01,3.845e+00
6.380e-01,3.994e+00
6.424e-01,4.143e+00
6.468e-01,4.290e+00
6.513e-01,4.434e+00
6.557e-01,4.575e+00
6.602e-01,4.710e+00
6.646e-01,4.840e+00
6.691e-01,4.960e+00
6.735e-01,5.070e+00
6.779e-01,5.168e+00
6.824e-01,5.251e+00
6.868e-01,5.316e+00
6.913e-01,5.363e+00
6.957e-01,5.387e+00
7.001e-01,5.387e+00
7.046e-01,5.361e+00
7.090e-01,5.308e+00
7.135e-01,5.226e+00
7.179e-01,5.114e+00
7.224e-01,4.974e+00
7.268e-01,4.804e+00
7.312e-01,4.607e+00
7.357e-01,4.384e+00
7.401e-01,4.139e+00
7.446e-01,3.875e+00
7.490e-01,3.596e+00
7.535e-01,3.306e+00
7.579e-01,3.010e+00
7.623e-01,2.713e+00
7.668e-01,2.419e+00
7.712e-01,2.133e+00
7.757e-01,1.859e+00
7.801e-01,1.601e+00
7.845e-01,1.361e+00
7.890e-01,1.142e+00
7.934e-01,9.452e-01
7.979e-01,7.710e-01
8.023e-01,6.195e-01
8.068e-01,4.900e-01
8.112e-01,3.812e-01
8.156e-01,2.915e-01
8.201e-01,2.189e-01
8.245e-01,1.613e-01
8.290e-01,1.165e-01
8.334e-01,8.245e-02
8.379e-01,5.707e-02
8.423e-01,3.861e-02
8.467e-01,2.549e-02
8.512e-01,1.640e-02
8.556e-01,1.027e-02
8.601e-01,6.249e-03
8.645e-01,3.688e-03
8.690e-01,2.108e-03
8.734e-01,1.163e-03
8.778e-01,6.189e-04
8.823e-01,3.165e-04
8.867e-01,1.552e-04
8.912e-01,7.266e-05
8.956e-01,3.239e-05
9.000e-01,1.369e-05
9.045e-01,5.455e-06
9.089e-01,2.041e-06
9.134e-01,7.119e-07
9.178e-01,2.300e-07
9.223e-01,6.820e-08
9.267e-01,1.839e-08
9.311e-01,4.455e-09
9.356e-01,9.562e-10
9.400e-01,1.788e-10
9.445e-01,2.850e-11
9.489e-01,3.776e-12
9.534e-01,4.017e-13
9.578e-01,3.287e-14
9.622e-01,1.952e-15
9.667e-01,7.764e-17
9.711e-01,1.845e-18
9.756e-01,2.204e-20
9.800e-01,1.005e-22
9.845e-01,1.074e-25
9.889e-01,1.004e-29
9.933e-01,6.431e-36
9.978e-01,2.131e-49


==> anc/03_results/weak_zap/num_beta_total_probability/0_012.csv <==
transmittance,probability_density
1.403e-01,2.712e-08
1.446e-01,1.440e-07
1.490e-01,6.690e-07
1.533e-01,2.735e-06
1.576e-01,9.902e-06
1.619e-01,3.194e-05
1.662e-01,9.227e-05
1.705e-01,2.399e-04
1.748e-01,5.636e-04
1.791e-01,1.202e-03
1.834e-01,2.336e-03
1.877e-01,4.151e-03
1.920e-01,6.766e-03
1.964e-01,1.015e-02
2.007e-01,1.405e-02
2.050e-01,1.799e-02
2.093e-01,2.138e-02
2.136e-01,2.362e-02
2.179e-01,2.431e-02
2.222e-01,2.336e-02
2.265e-01,2.099e-02
2.308e-01,1.768e-02
2.351e-01,1.399e-02
2.394e-01,1.042e-02
2.438e-01,7.341e-03
2.481e-01,4.965e-03
2.524e-01,3.361e-03
2.567e-01,2.529e-03
2.610e-01,2.451e-03
2.653e-01,3.133e-03
2.696e-01,4.593e-03
2.739e-01,6.829e-03
2.782e-01,9.763e-03
2.825e-01,1.320e-02
2.868e-01,1.684e-02
2.912e-01,2.030e-02
2.955e-01,2.324e-02
2.998e-01,2.546e-02
3.041e-01,2.701e-02
3.084e-01,2.816e-02
3.127e-01,2.938e-02
3.170e-01,3.120e-02
3.213e-01,3.405e-02
3.256e-01,3.817e-02
3.299e-01,4.352e-02
3.342e-01,4.978e-02
3.386e-01,5.645e-02
3.429e-01,6.295e-02
3.472e-01,6.872e-02
3.515e-01,7.336e-02
3.558e-01,7.674e-02
3.601e-01,7.901e-02
3.644e-01,8.065e-02
3.687e-01,8.236e-02
3.730e-01,8.495e-02
3.773e-01,8.918e-02
3.816e-01,9.555e-02
3.860e-01,1.042e-01
3.903e-01,1.149e-01
3.946e-01,1.269e-01
3.989e-01,1.395e-01
4.032e-01,1.515e-01
4.075e-01,1.622e-01
4.118e-01,1.711e-01
4.161e-01,1.778e-01
4.204e-01,1.827e-01
4.247e-01,1.861e-01
4.290e-01,1.889e-01
4.334e-01,1.919e-01
4.377e-01,1.959e-01
4.420e-01,2.016e-01
4.463e-01,2.097e-01
4.506e-01,2.204e-01
4.549e-01,2.340e-01
4.592e-01,2.504e-01
4.635e-01,2.695e-01
4.678e-01,2.909e-01
4.721e-01,3.142e-01
4.764e-01,3.390e-01
4.808e-01,3.647e-01
4.851e-01,3.910e-01
4.894e-01,4.175e-01
4.937e-01,4.439e-01
4.980e-01,4.702e-01
5.023e-01,4.963e-01
5.066e-01,5.223e-01
5.109e-01,5.484e-01
5.152e-01,5.749e-01
5.195e-01,6.021e-01
5.238e-01,6.302e-01
5.282e-01,6.595e-01
5.325e-01,6.901e-01
5.368e-01,7.221e-01
5.411e-01,7.556e-01
5.454e-01,7.906e-01
5.497e-01,8.273e-01
5.540e-01,8.657e-01
5.583e-01,9.060e-01
5.626e-01,9.485e-01
5.669e-01,9.936e-01
5.712e-01,1.042e+00
5.756e-01,1.093e+00
5.799e-01,1.149e+00
5.842e-01,1.210e+00
5.885e-01,1.277e+00
5.928e-01,1.349e+00
5.971e-01,1.428e+00
6.014e-01,1.514e+00
6.057e-01,1.607e+00
6.100e-01,1.706e+00
6.143e-01,1.813e+00
6.186e-01,1.925e+00
6.230e-01,2.044e+00
6.273e-01,2.168e+00
6.316e-01,2.297e+00
6.359e-01,2.431e+00
6.402e-01,2.568e+00
6.445e-01,2.710e+00
6.488e-01,2.855e+00
6.531e-01,3.002e+00
6.574e-01,3.153e+00
6.617e-01,3.306e+00
6.660e-01,3.461e+00
6.704e-01,3.619e+00
6.747e-01,3.778e+00
6.790e-01,3.938e+00
6.833e-01,4.099e+00
6.876e-01,4.260e+00
6.919e-01,4.421e+00
6.962e-01,4.579e+00
7.005e-01,4.734e+00
7.048e-01,4.885e+00
7.091e-01,5.030e+00
7.134e-01,5.166e+00
7.178e-01,5.293e+00
7.221e-01,5.406e+00
7.264e-01,5.504e+00
7.307e-01,5.585e+00
7.350e-01,5.644e+00
7.393e-01,5.680e+00
7.436e-01,5.691e+00
7.479e-01,5.672e+00
7.522e-01,5.624e+00
7.565e-01,5.543e+00
7.608e-01,5.429e+00
7.652e-01,5.282e+00
7.695e-01,5.102e+00
7.738e-01,4.890e+00
7.781e-01,4.650e+00
7.824e-01,4.382e+00
7.867e-01,4.093e+00
7.910e-01,3.786e+00
7.953e-01,3.466e+00
7.996e-01,3.140e+00
8.039e-01,2.811e+00
8.082e-01,2.488e+00
8.126e-01,2.174e+00
8.169e-01,1.874e+00
8.212e-01,1.594e+00
8.255e-01,1.335e+00
8.298e-01,1.102e+00
8.341e-01,8.942e-01
8.384e-01,7.134e-01
8.427e-01,5.590e-01
8.470e-01,4.297e-01
8.513e-01,3.237e-01
8.556e-01,2.387e-01
8.600e-01,1.720e-01
8.643e-01,1.211e-01
8.686e-01,8.305e-02
8.729e-01,5.544e-02
8.772e-01,3.595e-02
8.815e-01,2.260e-02
8.858e-01,1.375e-02
8.901e-01,8.066e-03
8.944e-01,4.555e-03
8.987e-01,2.467e-03
9.030e-01,1.278e-03
9.074e-01,6.301e-04
9.117e-01,2.945e-04
9.160e-01,1.298e-04
9.203e-01,5.362e-05
9.246e-01,2.062e-05
9.289e-01,7.316e-06
9.332e-01,2.373e-06
9.375e-01,6.952e-07
9.418e-01,1.814e-07
9.461e-01,4.139e-08
9.504e-01,8.082e-09
9.548e-01,1.313e-09
9.591e-01,1.711e-10
9.634e-01,1.703e-11
9.677e-01,1.211e-12
9.720e-01,5.585e-14
9.763e-01,1.446e-15
9.806e-01,1.667e-17
9.849e-01,5.686e-20
9.892e-01,2.506e-23
9.935e-01,1.682e-28
9.978e-01,8.622e-40


==> anc/03_results/weak_zap/num_beta_total_probability/0_01275.csv <==
transmittance,probability_density
1.719e-01,8.493e-09
1.760e-01,4.186e-08
1.802e-01,1.849e-07
1.843e-01,7.353e-07
1.885e-01,2.642e-06
1.926e-01,8.614e-06
1.968e-01,2.556e-05
2.009e-01,6.926e-05
2.051e-01,1.719e-04
2.093e-01,3.919e-04
2.134e-01,8.228e-04
2.176e-01,1.595e-03
2.217e-01,2.861e-03
2.259e-01,4.760e-03
2.300e-01,7.360e-03
2.342e-01,1.060e-02
2.383e-01,1.423e-02
2.425e-01,1.787e-02
2.466e-01,2.099e-02
2.508e-01,2.312e-02
2.549e-01,2.390e-02
2.591e-01,2.323e-02
2.632e-01,2.126e-02
2.674e-01,1.833e-02
2.715e-01,1.491e-02
2.757e-01,1.146e-02
2.798e-01,8.343e-03
2.840e-01,5.770e-03
2.881e-01,3.836e-03
2.923e-01,2.536e-03
2.964e-01,1.826e-03
3.006e-01,1.662e-03
3.047e-01,2.034e-03
3.089e-01,2.966e-03
3.130e-01,4.496e-03
3.172e-01,6.642e-03
3.213e-01,9.359e-03
3.255e-01,1.251e-02
3.296e-01,1.584e-02
3.338e-01,1.907e-02
3.379e-01,2.188e-02
3.421e-01,2.406e-02
3.462e-01,2.556e-02
3.504e-01,2.653e-02
3.545e-01,2.728e-02
3.587e-01,2.826e-02
3.628e-01,2.989e-02
3.670e-01,3.252e-02
3.711e-01,3.629e-02
3.753e-01,4.114e-02
3.794e-01,4.683e-02
3.836e-01,5.294e-02
3.877e-01,5.900e-02
3.919e-01,6.457e-02
3.960e-01,6.926e-02
4.002e-01,7.290e-02
4.043e-01,7.549e-02
4.085e-01,7.729e-02
4.126e-01,7.874e-02
4.168e-01,8.045e-02
4.209e-01,8.306e-02
4.251e-01,8.713e-02
4.292e-01,9.305e-02
4.334e-01,1.009e-01
4.376e-01,1.106e-01
4.417e-01,1.215e-01
4.459e-01,1.330e-01
4.500e-01,1.443e-01
4.542e-01,1.548e-01
4.583e-01,1.638e-01
4.625e-01,1.712e-01
4.666e-01,1.769e-01
4.708e-01,1.812e-01
4.749e-01,1.845e-01
4.791e-01,1.877e-01
4.832e-01,1.912e-01
4.874e-01,1.958e-01
4.915e-01,2.020e-01
4.957e-01,2.104e-01
4.998e-01,2.212e-01
5.040e-01,2.345e-01
5.081e-01,2.503e-01
5.123e-01,2.685e-01
5.164e-01,2.889e-01
5.206e-01,3.111e-01
5.247e-01,3.348e-01
5.289e-01,3.595e-01
5.330e-01,3.849e-01
5.372e-01,4.108e-01
5.413e-01,4.368e-01
5.455e-01,4.629e-01
5.496e-01,4.890e-01
5.538e-01,5.152e-01
5.579e-01,5.416e-01
5.621e-01,5.683e-01
5.662e-01,5.957e-01
5.704e-01,6.239e-01
5.745e-01,6.532e-01
5.787e-01,6.837e-01
5.828e-01,7.156e-01
5.870e-01,7.491e-01
5.911e-01,7.841e-01
5.953e-01,8.210e-01
5.994e-01,8.596e-01
6.036e-01,9.003e-01
6.077e-01,9.433e-01
6.119e-01,9.888e-01
6.160e-01,1.037e+00
6.202e-01,1.089e+00
6.243e-01,1.145e+00
6.285e-01,1.206e+00
6.326e-01,1.272e+00
6.368e-01,1.344e+00
6.409e-01,1.422e+00
6.451e-01,1.507e+00
6.492e-01,1.599e+00
6.534e-01,1.698e+00
6.575e-01,1.805e+00
6.617e-01,1.918e+00
6.659e-01,2.039e+00
6.700e-01,2.166e+00
6.742e-01,2.300e+00
6.783e-01,2.439e+00
6.825e-01,2.583e+00
6.866e-01,2.732e+00
6.908e-01,2.886e+00
6.949e-01,3.044e+00
6.991e-01,3.206e+00
7.032e-01,3.371e+00
7.074e-01,3.540e+00
7.115e-01,3.712e+00
7.157e-01,3.887e+00
7.198e-01,4.063e+00
7.240e-01,4.242e+00
7.281e-01,4.422e+00
7.323e-01,4.601e+00
7.364e-01,4.780e+00
7.406e-01,4.957e+00
7.447e-01,5.129e+00
7.489e-01,5.297e+00
7.530e-01,5.456e+00
7.572e-01,5.605e+00
7.613e-01,5.741e+00
7.655e-01,5.861e+00
7.696e-01,5.962e+00
7.738e-01,6.041e+00
7.779e-01,6.094e+00
7.821e-01,6.118e+00
7.862e-01,6.110e+00
7.904e-01,6.066e+00
7.945e-01,5.986e+00
7.987e-01,5.868e+00
8.028e-01,5.710e+00
8.070e-01,5.513e+00
8.111e-01,5.278e+00
8.153e-01,5.008e+00
8.194e-01,4.707e+00
8.236e-01,4.379e+00
8.277e-01,4.030e+00
8.319e-01,3.666e+00
8.360e-01,3.294e+00
8.402e-01,2.921e+00
8.443e-01,2.555e+00
8.485e-01,2.202e+00
8.526e-01,1.868e+00
8.568e-01,1.559e+00
8.609e-01,1.278e+00
8.651e-01,1.029e+00
8.692e-01,8.112e-01
8.734e-01,6.263e-01
8.775e-01,4.726e-01
8.817e-01,3.481e-01
8.858e-01,2.497e-01
8.900e-01,1.742e-01
8.942e-01,1.180e-01
8.983e-01,7.729e-02
9.025e-01,4.890e-02
9.066e-01,2.978e-02
9.108e-01,1.739e-02
9.149e-01,9.708e-03
9.191e-01,5.155e-03
9.232e-01,2.590e-03
9.274e-01,1.225e-03
9.315e-01,5.409e-04
9.357e-01,2.213e-04
9.398e-01,8.307e-05
9.440e-01,2.825e-05
9.481e-01,8.573e-06
9.523e-01,2.280e-06
9.564e-01,5.185e-07
9.606e-01,9.779e-08
9.647e-01,1.467e-08
9.689e-01,1.655e-09
9.730e-01,1.293e-10
9.772e-01,6.187e-12
9.813e-01,1.490e-13
9.855e-01,1.277e-15
9.896e-01,1.928e-18
9.938e-01,8.360e-23
9.979e-01,2.342e-32


==> anc/03_results/weak_zap/num_beta_total_probability/0_0135.csv <==
transmittance,probability_density
2.051e-01,1.312e-09
2.091e-01,6.305e-09
2.131e-01,2.764e-08
2.170e-01,1.109e-07
2.210e-01,4.081e-07
2.250e-01,1.381e-06
2.290e-01,4.307e-06
2.330e-01,1.241e-05
2.370e-01,3.310e-05
2.409e-01,8.189e-05
2.449e-01,1.883e-04
2.489e-01,4.029e-04
2.529e-01,8.039e-04
2.569e-01,1.498e-03
2.609e-01,2.611e-03
2.649e-01,4.263e-03
2.688e-01,6.527e-03
2.728e-01,9.385e-03
2.768e-01,1.269e-02
2.808e-01,1.614e-02
2.848e-01,1.936e-02
2.888e-01,2.190e-02
2.927e-01,2.339e-02
2.967e-01,2.361e-02
3.007e-01,2.255e-02
3.047e-01,2.038e-02
3.087e-01,1.746e-02
3.127e-01,1.418e-02
3.167e-01,1.093e-02
3.206e-01,8.007e-03
3.246e-01,5.583e-03
3.286e-01,3.728e-03
3.326e-01,2.424e-03
3.366e-01,1.615e-03
3.406e-01,1.238e-03
3.445e-01,1.254e-03
3.485e-01,1.659e-03
3.525e-01,2.483e-03
3.565e-01,3.772e-03
3.605e-01,5.564e-03
3.645e-01,7.857e-03
3.684e-01,1.058e-02
3.724e-01,1.359e-02
3.764e-01,1.666e-02
3.804e-01,1.953e-02
3.844e-01,2.199e-02
3.884e-01,2.386e-02
3.924e-01,2.513e-02
3.963e-01,2.593e-02
4.003e-01,2.653e-02
4.043e-01,2.729e-02
4.083e-01,2.857e-02
4.123e-01,3.066e-02
4.163e-01,3.373e-02
4.202e-01,3.779e-02
4.242e-01,4.269e-02
4.282e-01,4.814e-02
4.322e-01,5.378e-02
4.362e-01,5.923e-02
4.402e-01,6.417e-02
4.442e-01,6.834e-02
4.481e-01,7.164e-02
4.521e-01,7.411e-02
4.561e-01,7.597e-02
4.601e-01,7.757e-02
4.641e-01,7.939e-02
4.681e-01,8.191e-02
4.720e-01,8.558e-02
4.760e-01,9.073e-02
4.800e-01,9.752e-02
4.840e-01,1.059e-01
4.880e-01,1.155e-01
4.920e-01,1.259e-01
4.960e-01,1.366e-01
4.999e-01,1.469e-01
5.039e-01,1.564e-01
5.079e-01,1.646e-01
5.119e-01,1.715e-01
5.159e-01,1.771e-01
5.199e-01,1.816e-01
5.238e-01,1.855e-01
5.278e-01,1.893e-01
5.318e-01,1.935e-01
5.358e-01,1.987e-01
5.398e-01,2.054e-01
5.438e-01,2.140e-01
5.478e-01,2.247e-01
5.517e-01,2.378e-01
5.557e-01,2.531e-01
5.597e-01,2.707e-01
5.637e-01,2.903e-01
5.677e-01,3.117e-01
5.717e-01,3.347e-01
5.756e-01,3.589e-01
5.796e-01,3.840e-01
5.836e-01,4.098e-01
5.876e-01,4.360e-01
5.916e-01,4.625e-01
5.956e-01,4.893e-01
5.996e-01,5.164e-01
6.035e-01,5.437e-01
6.075e-01,5.715e-01
6.115e-01,6.000e-01
6.155e-01,6.293e-01
6.195e-01,6.597e-01
6.235e-01,6.912e-01
6.274e-01,7.242e-01
6.314e-01,7.589e-01
6.354e-01,7.952e-01
6.394e-01,8.335e-01
6.434e-01,8.738e-01
6.474e-01,9.164e-01
6.514e-01,9.615e-01
6.553e-01,1.009e+00
6.593e-01,1.061e+00
6.633e-01,1.115e+00
6.673e-01,1.174e+00
6.713e-01,1.238e+00
6.753e-01,1.307e+00
6.792e-01,1.382e+00
6.832e-01,1.464e+00
6.872e-01,1.553e+00
6.912e-01,1.650e+00
6.952e-01,1.754e+00
6.992e-01,1.866e+00
7.032e-01,1.986e+00
7.071e-01,2.114e+00
7.111e-01,2.250e+00
7.151e-01,2.394e+00
7.191e-01,2.544e+00
7.231e-01,2.701e+00
7.271e-01,2.865e+00
7.310e-01,3.034e+00
7.350e-01,3.210e+00
7.390e-01,3.390e+00
7.430e-01,3.575e+00
7.470e-01,3.766e+00
7.510e-01,3.960e+00
7.550e-01,4.158e+00
7.589e-01,4.360e+00
7.629e-01,4.564e+00
7.669e-01,4.770e+00
7.709e-01,4.977e+00
7.749e-01,5.184e+00
7.789e-01,5.388e+00
7.828e-01,5.588e+00
7.868e-01,5.782e+00
7.908e-01,5.966e+00
7.948e-01,6.138e+00
7.988e-01,6.294e+00
8.028e-01,6.430e+00
8.067e-01,6.542e+00
8.107e-01,6.626e+00
8.147e-01,6.677e+00
8.187e-01,6.692e+00
8.227e-01,6.666e+00
8.267e-01,6.597e+00
8.307e-01,6.481e+00
8.346e-01,6.317e+00
8.386e-01,6.104e+00
8.426e-01,5.845e+00
8.466e-01,5.541e+00
8.506e-01,5.196e+00
8.546e-01,4.817e+00
8.585e-01,4.410e+00
8.625e-01,3.985e+00
8.665e-01,3.549e+00
8.705e-01,3.113e+00
8.745e-01,2.686e+00
8.785e-01,2.276e+00
8.825e-01,1.894e+00
8.864e-01,1.543e+00
8.904e-01,1.230e+00
8.944e-01,9.582e-01
8.984e-01,7.274e-01
9.024e-01,5.372e-01
9.064e-01,3.850e-01
9.103e-01,2.671e-01
9.143e-01,1.788e-01
9.183e-01,1.152e-01
9.223e-01,7.107e-02
9.263e-01,4.184e-02
9.303e-01,2.337e-02
9.343e-01,1.231e-02
9.382e-01,6.075e-03
9.422e-01,2.782e-03
9.462e-01,1.171e-03
9.502e-01,4.469e-04
9.542e-01,1.522e-04
9.582e-01,4.532e-05
9.621e-01,1.149e-05
9.661e-01,2.393e-06
9.701e-01,3.900e-07
9.741e-01,4.637e-08
9.781e-01,3.619e-09
9.821e-01,1.566e-10
9.861e-01,2.791e-12
9.900e-01,1.120e-14
9.940e-01,2.133e-18
9.980e-01,1.424e-26


==> anc/03_results/weak_zap/num_beta_total_probability/0_01425.csv <==
transmittance,probability_density
2.426e-01,4.229e-10
2.464e-01,1.877e-09
2.502e-01,7.732e-09
2.540e-01,2.959e-08
2.578e-01,1.054e-07
2.616e-01,3.498e-07
2.654e-01,1.084e-06
2.692e-01,3.141e-06
2.730e-01,8.521e-06
2.768e-01,2.167e-05
2.806e-01,5.171e-05
2.844e-01,1.159e-04
2.882e-01,2.446e-04
2.920e-01,4.858e-04
2.958e-01,9.098e-04
2.996e-01,1.607e-03
3.034e-01,2.682e-03
3.072e-01,4.231e-03
3.110e-01,6.315e-03
3.148e-01,8.923e-03
3.186e-01,1.195e-02
3.223e-01,1.517e-02
3.261e-01,1.828e-02
3.299e-01,2.091e-02
3.337e-01,2.273e-02
3.375e-01,2.348e-02
3.413e-01,2.308e-02
3.451e-01,2.159e-02
3.489e-01,1.924e-02
3.527e-01,1.633e-02
3.565e-01,1.321e-02
3.603e-01,1.019e-02
3.641e-01,7.504e-03
3.679e-01,5.281e-03
3.717e-01,3.565e-03
3.755e-01,2.335e-03
3.793e-01,1.532e-03
3.831e-01,1.092e-03
3.869e-01,9.666e-04
3.907e-01,1.133e-03
3.945e-01,1.598e-03
3.983e-01,2.395e-03
4.021e-01,3.567e-03
4.059e-01,5.148e-03
4.097e-01,7.148e-03
4.135e-01,9.529e-03
4.173e-01,1.219e-02
4.211e-01,1.499e-02
4.249e-01,1.774e-02
4.286e-01,2.023e-02
4.324e-01,2.231e-02
4.362e-01,2.389e-02
4.400e-01,2.498e-02
4.438e-01,2.572e-02
4.476e-01,2.634e-02
4.514e-01,2.710e-02
4.552e-01,2.829e-02
4.590e-01,3.016e-02
4.628e-01,3.284e-02
4.666e-01,3.637e-02
4.704e-01,4.065e-02
4.742e-01,4.549e-02
4.780e-01,5.063e-02
4.818e-01,5.576e-02
4.856e-01,6.063e-02
4.894e-01,6.499e-02
4.932e-01,6.871e-02
4.970e-01,7.175e-02
5.008e-01,7.419e-02
5.046e-01,7.624e-02
5.084e-01,7.818e-02
5.122e-01,8.038e-02
5.160e-01,8.319e-02
5.198e-01,8.697e-02
5.236e-01,9.194e-02
5.274e-01,9.825e-02
5.311e-01,1.058e-01
5.349e-01,1.146e-01
5.387e-01,1.241e-01
5.425e-01,1.339e-01
5.463e-01,1.438e-01
5.501e-01,1.531e-01
5.539e-01,1.617e-01
5.577e-01,1.692e-01
5.615e-01,1.758e-01
5.653e-01,1.814e-01
5.691e-01,1.863e-01
5.729e-01,1.910e-01
5.767e-01,1.958e-01
5.805e-01,2.012e-01
5.843e-01,2.077e-01
5.881e-01,2.156e-01
5.919e-01,2.253e-01
5.957e-01,2.370e-01
5.995e-01,2.508e-01
6.033e-01,2.668e-01
6.071e-01,2.848e-01
6.109e-01,3.048e-01
6.147e-01,3.265e-01
6.185e-01,3.498e-01
6.223e-01,3.744e-01
6.261e-01,4.000e-01
6.299e-01,4.265e-01
6.337e-01,4.536e-01
6.374e-01,4.813e-01
6.412e-01,5.094e-01
6.450e-01,5.381e-01
6.488e-01,5.673e-01
6.526e-01,5.972e-01
6.564e-01,6.279e-01
6.602e-01,6.596e-01
6.640e-01,6.925e-01
6.678e-01,7.268e-01
6.716e-01,7.627e-01
6.754e-01,8.004e-01
6.792e-01,8.401e-01
6.830e-01,8.820e-01
6.868e-01,9.264e-01
6.906e-01,9.735e-01
6.944e-01,1.024e+00
6.982e-01,1.077e+00
7.020e-01,1.135e+00
7.058e-01,1.196e+00
7.096e-01,1.263e+00
7.134e-01,1.335e+00
7.172e-01,1.413e+00
7.210e-01,1.498e+00
7.248e-01,1.591e+00
7.286e-01,1.691e+00
7.324e-01,1.800e+00
7.362e-01,1.918e+00
7.399e-01,2.045e+00
7.437e-01,2.181e+00
7.475e-01,2.326e+00
7.513e-01,2.481e+00
7.551e-01,2.644e+00
7.589e-01,2.816e+00
7.627e-01,2.997e+00
7.665e-01,3.186e+00
7.703e-01,3.382e+00
7.741e-01,3.586e+00
7.779e-01,3.796e+00
7.817e-01,4.014e+00
7.855e-01,4.237e+00
7.893e-01,4.467e+00
7.931e-01,4.701e+00
7.969e-01,4.940e+00
8.007e-01,5.182e+00
8.045e-01,5.426e+00
8.083e-01,5.670e+00
8.121e-01,5.913e+00
8.159e-01,6.151e+00
8.197e-01,6.382e+00
8.235e-01,6.602e+00
8.273e-01,6.807e+00
8.311e-01,6.992e+00
8.349e-01,7.153e+00
8.387e-01,7.282e+00
8.425e-01,7.376e+00
8.462e-01,7.428e+00
8.500e-01,7.432e+00
8.538e-01,7.384e+00
8.576e-01,7.279e+00
8.614e-01,7.114e+00
8.652e-01,6.887e+00
8.690e-01,6.600e+00
8.728e-01,6.255e+00
8.766e-01,5.856e+00
8.804e-01,5.410e+00
8.842e-01,4.928e+00
8.880e-01,4.419e+00
8.918e-01,3.897e+00
8.956e-01,3.374e+00
8.994e-01,2.864e+00
9.032e-01,2.380e+00
9.070e-01,1.931e+00
9.108e-01,1.528e+00
9.146e-01,1.176e+00
9.184e-01,8.779e-01
9.222e-01,6.338e-01
9.260e-01,4.410e-01
9.298e-01,2.946e-01
9.336e-01,1.881e-01
9.374e-01,1.141e-01
9.412e-01,6.541e-02
9.450e-01,3.515e-02
9.487e-01,1.754e-02
9.525e-01,8.042e-03
9.563e-01,3.339e-03
9.601e-01,1.233e-03
9.639e-01,3.958e-04
9.677e-01,1.070e-04
9.715e-01,2.337e-05
9.753e-01,3.878e-06
9.791e-01,4.459e-07
9.829e-01,3.068e-08
9.867e-01,9.747e-10
9.905e-01,8.459e-12
9.943e-01,5.171e-15
9.981e-01,4.197e-22


==> anc/03_results/weak_zap/num_beta_total_probability/0_015.csv <==
transmittance,probability_density
2.777e-01,2.495e-11
2.813e-01,1.104e-10
2.850e-01,4.581e-10
2.886e-01,1.787e-09
2.922e-01,6.557e-09
2.958e-01,2.266e-08
2.994e-01,7.381e-08
3.031e-01,2.269e-07
3.067e-01,6.588e-07
3.103e-01,1.808e-06
3.139e-01,4.696e-06
3.175e-01,1.155e-05
3.212e-01,2.690e-05
3.248e-01,5.945e-05
3.284e-01,1.247e-04
3.320e-01,2.483e-04
3.356e-01,4.699e-04
3.393e-01,8.457e-04
3.429e-01,1.448e-03
3.465e-01,2.360e-03
3.501e-01,3.664e-03
3.537e-01,5.422e-03
3.574e-01,7.649e-03
3.610e-01,1.029e-02
3.646e-01,1.322e-02
3.682e-01,1.621e-02
3.719e-01,1.899e-02
3.755e-01,2.125e-02
3.791e-01,2.273e-02
3.827e-01,2.325e-02
3.863e-01,2.275e-02
3.900e-01,2.130e-02
3.936e-01,1.908e-02
3.972e-01,1.637e-02
4.008e-01,1.345e-02
4.044e-01,1.058e-02
4.081e-01,7.982e-03
4.117e-01,5.774e-03
4.153e-01,4.016e-03
4.189e-01,2.702e-03
4.225e-01,1.789e-03
4.262e-01,1.219e-03
4.298e-01,9.398e-04
4.334e-01,9.129e-04
4.370e-01,1.124e-03
4.406e-01,1.582e-03
4.443e-01,2.312e-03
4.479e-01,3.347e-03
4.515e-01,4.718e-03
4.551e-01,6.438e-03
4.587e-01,8.487e-03
4.624e-01,1.081e-02
4.660e-01,1.331e-02
4.696e-01,1.586e-02
4.732e-01,1.831e-02
4.768e-01,2.052e-02
4.805e-01,2.238e-02
4.841e-01,2.385e-02
4.877e-01,2.495e-02
4.913e-01,2.580e-02
4.949e-01,2.657e-02
4.986e-01,2.747e-02
5.022e-01,2.871e-02
5.058e-01,3.049e-02
5.094e-01,3.292e-02
5.130e-01,3.605e-02
5.167e-01,3.982e-02
5.203e-01,4.412e-02
5.239e-01,4.876e-02
5.275e-01,5.351e-02
5.312e-01,5.818e-02
5.348e-01,6.255e-02
5.384e-01,6.650e-02
5.420e-01,6.996e-02
5.456e-01,7.295e-02
5.493e-01,7.558e-02
5.529e-01,7.801e-02
5.565e-01,8.049e-02
5.601e-01,8.330e-02
5.637e-01,8.670e-02
5.674e-01,9.093e-02
5.710e-01,9.616e-02
5.746e-01,1.025e-01
5.782e-01,1.098e-01
5.818e-01,1.181e-01
5.855e-01,1.270e-01
5.891e-01,1.363e-01
5.927e-01,1.457e-01
5.963e-01,1.548e-01
5.999e-01,1.634e-01
6.036e-01,1.714e-01
6.072e-01,1.786e-01
6.108e-01,1.851e-01
6.144e-01,1.912e-01
6.180e-01,1.970e-01
6.217e-01,2.030e-01
6.253e-01,2.095e-01
6.289e-01,2.169e-01
6.325e-01,2.255e-01
6.361e-01,2.357e-01
6.398e-01,2.478e-01
6.434e-01,2.618e-01
6.470e-01,2.778e-01
6.506e-01,2.959e-01
6.542e-01,3.160e-01
6.579e-01,3.380e-01
6.615e-01,3.616e-01
6.651e-01,3.868e-01
6.687e-01,4.133e-01
6.723e-01,4.409e-01
6.760e-01,4.695e-01
6.796e-01,4.990e-01
6.832e-01,5.293e-01
6.868e-01,5.604e-01
6.905e-01,5.924e-01
6.941e-01,6.252e-01
6.977e-01,6.591e-01
7.013e-01,6.942e-01
7.049e-01,7.307e-01
7.086e-01,7.689e-01
7.122e-01,8.089e-01
7.158e-01,8.511e-01
7.194e-01,8.956e-01
7.230e-01,9.429e-01
7.267e-01,9.931e-01
7.303e-01,1.047e+00
7.339e-01,1.104e+00
7.375e-01,1.165e+00
7.411e-01,1.232e+00
7.448e-01,1.303e+00
7.484e-01,1.381e+00
7.520e-01,1.465e+00
7.556e-01,1.556e+00
7.592e-01,1.656e+00
7.629e-01,1.764e+00
7.665e-01,1.882e+00
7.701e-01,2.010e+00
7.737e-01,2.149e+00
7.773e-01,2.298e+00
7.810e-01,2.459e+00
7.846e-01,2.631e+00
7.882e-01,2.814e+00
7.918e-01,3.009e+00
7.954e-01,3.215e+00
7.991e-01,3.432e+00
8.027e-01,3.660e+00
8.063e-01,3.898e+00
8.099e-01,4.146e+00
8.135e-01,4.403e+00
8.172e-01,4.670e+00
8.208e-01,4.944e+00
8.244e-01,5.227e+00
8.280e-01,5.516e+00
8.316e-01,5.809e+00
8.353e-01,6.106e+00
8.389e-01,6.404e+00
8.425e-01,6.699e+00
8.461e-01,6.989e+00
8.498e-01,7.267e+00
8.534e-01,7.530e+00
8.570e-01,7.771e+00
8.606e-01,7.983e+00
8.642e-01,8.158e+00
8.679e-01,8.288e+00
8.715e-01,8.366e+00
8.751e-01,8.382e+00
8.787e-01,8.330e+00
8.823e-01,8.203e+00
8.860e-01,7.997e+00
8.896e-01,7.710e+00
8.932e-01,7.342e+00
8.968e-01,6.898e+00
9.004e-01,6.385e+00
9.041e-01,5.814e+00
9.077e-01,5.200e+00
9.113e-01,4.561e+00
9.149e-01,3.915e+00
9.185e-01,3.281e+00
9.222e-01,2.679e+00
9.258e-01,2.126e+00
9.294e-01,1.633e+00
9.330e-01,1.211e+00
9.366e-01,8.633e-01
9.403e-01,5.886e-01
9.439e-01,3.818e-01
9.475e-01,2.339e-01
9.511e-01,1.343e-01
9.547e-01,7.155e-02
9.584e-01,3.492e-02
9.620e-01,1.537e-02
9.656e-01,5.973e-03
9.692e-01,1.995e-03
9.728e-01,5.515e-04
9.765e-01,1.195e-04
9.801e-01,1.872e-05
9.837e-01,1.862e-06
9.873e-01,9.339e-08
9.909e-01,1.486e-09
9.946e-01,2.263e-12
9.982e-01,1.285e-18


==> anc/03_results/weak_zap/num_beta_total_probability/0_01575.csv <==
transmittance,probability_density
3.178e-01,8.889e-12
3.212e-01,3.533e-11
3.246e-01,1.335e-10
3.281e-01,4.797e-10
3.315e-01,1.641e-09
3.349e-01,5.347e-09
3.383e-01,1.661e-08
3.417e-01,4.918e-08
3.452e-01,1.390e-07
3.486e-01,3.749e-07
3.520e-01,9.662e-07
3.554e-01,2.380e-06
3.588e-01,5.604e-06
3.623e-01,1.263e-05
3.657e-01,2.722e-05
3.691e-01,5.619e-05
3.725e-01,1.111e-04
3.759e-01,2.105e-04
3.794e-01,3.824e-04
3.828e-01,6.660e-04
3.862e-01,1.113e-03
3.896e-01,1.784e-03
3.930e-01,2.745e-03
3.965e-01,4.056e-03
3.999e-01,5.757e-03
4.033e-01,7.848e-03
4.067e-01,1.028e-02
4.101e-01,1.295e-02
4.135e-01,1.567e-02
4.170e-01,1.824e-02
4.204e-01,2.043e-02
4.238e-01,2.200e-02
4.272e-01,2.279e-02
4.306e-01,2.273e-02
4.341e-01,2.181e-02
4.375e-01,2.015e-02
4.409e-01,1.792e-02
4.443e-01,1.534e-02
4.477e-01,1.265e-02
4.512e-01,1.005e-02
4.546e-01,7.691e-03
4.580e-01,5.677e-03
4.614e-01,4.050e-03
4.648e-01,2.811e-03
4.683e-01,1.926e-03
4.717e-01,1.352e-03
4.751e-01,1.044e-03
4.785e-01,9.672e-04
4.819e-01,1.103e-03
4.854e-01,1.448e-03
4.888e-01,2.014e-03
4.922e-01,2.822e-03
4.956e-01,3.893e-03
4.990e-01,5.244e-03
5.025e-01,6.876e-03
5.059e-01,8.769e-03
5.093e-01,1.088e-02
5.127e-01,1.313e-02
5.161e-01,1.543e-02
5.196e-01,1.768e-02
5.230e-01,1.978e-02
5.264e-01,2.165e-02
5.298e-01,2.325e-02
5.332e-01,2.458e-02
5.367e-01,2.570e-02
5.401e-01,2.671e-02
5.435e-01,2.774e-02
5.469e-01,2.897e-02
5.503e-01,3.053e-02
5.537e-01,3.254e-02
5.572e-01,3.508e-02
5.606e-01,3.817e-02
5.640e-01,4.177e-02
5.674e-01,4.577e-02
5.708e-01,5.006e-02
5.743e-01,5.447e-02
5.777e-01,5.885e-02
5.811e-01,6.305e-02
5.845e-01,6.700e-02
5.879e-01,7.062e-02
5.914e-01,7.394e-02
5.948e-01,7.703e-02
5.982e-01,8.000e-02
6.016e-01,8.304e-02
6.050e-01,8.632e-02
6.085e-01,9.005e-02
6.119e-01,9.441e-02
6.153e-01,9.953e-02
6.187e-01,1.055e-01
6.221e-01,1.124e-01
6.256e-01,1.200e-01
6.290e-01,1.283e-01
6.324e-01,1.371e-01
6.358e-01,1.462e-01
6.392e-01,1.552e-01
6.427e-01,1.641e-01
6.461e-01,1.727e-01
6.495e-01,1.809e-01
6.529e-01,1.886e-01
6.563e-01,1.960e-01
6.598e-01,2.032e-01
6.632e-01,2.105e-01
6.666e-01,2.182e-01
6.700e-01,2.265e-01
6.734e-01,2.358e-01
6.769e-01,2.464e-01
6.803e-01,2.586e-01
6.837e-01,2.725e-01
6.871e-01,2.884e-01
6.905e-01,3.063e-01
6.940e-01,3.263e-01
6.974e-01,3.482e-01
7.008e-01,3.721e-01
7.042e-01,3.977e-01
7.076e-01,4.250e-01
7.110e-01,4.539e-01
7.145e-01,4.841e-01
7.179e-01,5.156e-01
7.213e-01,5.483e-01
7.247e-01,5.822e-01
7.281e-01,6.173e-01
7.316e-01,6.536e-01
7.350e-01,6.912e-01
7.384e-01,7.304e-01
7.418e-01,7.713e-01
7.452e-01,8.141e-01
7.487e-01,8.591e-01
7.521e-01,9.066e-01
7.555e-01,9.570e-01
7.589e-01,1.011e+00
7.623e-01,1.068e+00
7.658e-01,1.129e+00
7.692e-01,1.195e+00
7.726e-01,1.266e+00
7.760e-01,1.342e+00
7.794e-01,1.426e+00
7.829e-01,1.516e+00
7.863e-01,1.614e+00
7.897e-01,1.721e+00
7.931e-01,1.838e+00
7.965e-01,1.966e+00
8.000e-01,2.105e+00
8.034e-01,2.256e+00
8.068e-01,2.421e+00
8.102e-01,2.598e+00
8.136e-01,2.790e+00
8.171e-01,2.996e+00
8.205e-01,3.217e+00
8.239e-01,3.453e+00
8.273e-01,3.704e+00
8.307e-01,3.969e+00
8.342e-01,4.249e+00
8.376e-01,4.543e+00
8.410e-01,4.850e+00
8.444e-01,5.172e+00
8.478e-01,5.505e+00
8.512e-01,5.850e+00
8.547e-01,6.204e+00
8.581e-01,6.567e+00
8.615e-01,6.934e+00
8.649e-01,7.303e+00
8.683e-01,7.669e+00
8.718e-01,8.027e+00
8.752e-01,8.370e+00
8.786e-01,8.689e+00
8.820e-01,8.976e+00
8.854e-01,9.220e+00
8.889e-01,9.409e+00
8.923e-01,9.532e+00
8.957e-01,9.577e+00
8.991e-01,9.532e+00
9.025e-01,9.388e+00
9.060e-01,9.138e+00
9.094e-01,8.779e+00
9.128e-01,8.310e+00
9.162e-01,7.739e+00
9.196e-01,7.078e+00
9.231e-01,6.344e+00
9.265e-01,5.560e+00
9.299e-01,4.752e+00
9.333e-01,3.951e+00
9.367e-01,3.184e+00
9.402e-01,2.478e+00
9.436e-01,1.854e+00
9.470e-01,1.327e+00
9.504e-01,9.031e-01
9.538e-01,5.799e-01
9.573e-01,3.482e-01
9.607e-01,1.933e-01
9.641e-01,9.779e-02
9.675e-01,4.425e-02
9.709e-01,1.747e-02
9.744e-01,5.818e-03
9.778e-01,1.556e-03
9.812e-01,3.105e-04
9.846e-01,4.114e-05
9.880e-01,2.942e-06
9.915e-01,7.477e-08
9.949e-01,2.293e-10
9.983e-01,5.752e-16


==> anc/03_results/weak_zap/num_beta_total_probability/0_0165.csv <==
transmittance,probability_density
3.536e-01,6.860e-13
3.569e-01,2.569e-12
3.601e-01,9.232e-12
3.633e-01,3.187e-11
3.666e-01,1.057e-10
3.698e-01,3.371e-10
3.731e-01,1.034e-09
3.763e-01,3.049e-09
3.795e-01,8.654e-09
3.828e-01,2.365e-08
3.860e-01,6.223e-08
3.893e-01,1.578e-07
3.925e-01,3.854e-07
3.957e-01,9.074e-07
3.990e-01,2.060e-06
4.022e-01,4.511e-06
4.055e-01,9.528e-06
4.087e-01,1.942e-05
4.119e-01,3.821e-05
4.152e-01,7.256e-05
4.184e-01,1.331e-04
4.217e-01,2.357e-04
4.249e-01,4.032e-04
4.281e-01,6.664e-04
4.314e-01,1.065e-03
4.346e-01,1.644e-03
4.379e-01,2.453e-03
4.411e-01,3.539e-03
4.443e-01,4.937e-03
4.476e-01,6.661e-03
4.508e-01,8.692e-03
4.541e-01,1.097e-02
4.573e-01,1.339e-02
4.605e-01,1.582e-02
4.638e-01,1.808e-02
4.670e-01,2.000e-02
4.703e-01,2.141e-02
4.735e-01,2.217e-02
4.767e-01,2.222e-02
4.800e-01,2.156e-02
4.832e-01,2.024e-02
4.865e-01,1.840e-02
4.897e-01,1.618e-02
4.929e-01,1.378e-02
4.962e-01,1.136e-02
4.994e-01,9.073e-03
5.027e-01,7.020e-03
5.059e-01,5.271e-03
5.091e-01,3.857e-03
5.124e-01,2.773e-03
5.156e-01,1.998e-03
5.189e-01,1.500e-03
5.221e-01,1.247e-03
5.253e-01,1.212e-03
5.286e-01,1.382e-03
5.318e-01,1.751e-03
5.351e-01,2.323e-03
5.383e-01,3.110e-03
5.415e-01,4.123e-03
5.448e-01,5.370e-03
5.480e-01,6.848e-03
5.513e-01,8.543e-03
5.545e-01,1.042e-02
5.577e-01,1.244e-02
5.610e-01,1.454e-02
5.642e-01,1.664e-02
5.675e-01,1.868e-02
5.707e-01,2.060e-02
5.739e-01,2.236e-02
5.772e-01,2.395e-02
5.804e-01,2.538e-02
5.837e-01,2.670e-02
5.869e-01,2.799e-02
5.901e-01,2.936e-02
5.934e-01,3.091e-02
5.966e-01,3.274e-02
5.999e-01,3.493e-02
6.031e-01,3.754e-02
6.063e-01,4.057e-02
6.096e-01,4.401e-02
6.128e-01,4.779e-02
6.161e-01,5.182e-02
6.193e-01,5.599e-02
6.225e-01,6.021e-02
6.258e-01,6.437e-02
6.290e-01,6.842e-02
6.323e-01,7.230e-02
6.355e-01,7.603e-02
6.387e-01,7.965e-02
6.420e-01,8.325e-02
6.452e-01,8.695e-02
6.485e-01,9.088e-02
6.517e-01,9.518e-02
6.549e-01,9.999e-02
6.582e-01,1.054e-01
6.614e-01,1.115e-01
6.647e-01,1.184e-01
6.679e-01,1.259e-01
6.711e-01,1.340e-01
6.744e-01,1.427e-01
6.776e-01,1.516e-01
6.809e-01,1.608e-01
6.841e-01,1.701e-01
6.873e-01,1.793e-01
6.906e-01,1.883e-01
6.938e-01,1.972e-01
6.971e-01,2.060e-01
7.003e-01,2.149e-01
7.035e-01,2.239e-01
7.068e-01,2.333e-01
7.100e-01,2.434e-01
7.133e-01,2.545e-01
7.165e-01,2.669e-01
7.197e-01,2.808e-01
7.230e-01,2.964e-01
7.262e-01,3.139e-01
7.295e-01,3.335e-01
7.327e-01,3.551e-01
7.359e-01,3.790e-01
7.392e-01,4.049e-01
7.424e-01,4.330e-01
7.457e-01,4.630e-01
7.489e-01,4.949e-01
7.521e-01,5.286e-01
7.554e-01,5.641e-01
7.586e-01,6.012e-01
7.619e-01,6.401e-01
7.651e-01,6.806e-01
7.683e-01,7.230e-01
7.716e-01,7.674e-01
7.748e-01,8.139e-01
7.781e-01,8.628e-01
7.813e-01,9.145e-01
7.845e-01,9.692e-01
7.878e-01,1.027e+00
7.910e-01,1.090e+00
7.943e-01,1.156e+00
7.975e-01,1.228e+00
8.007e-01,1.305e+00
8.040e-01,1.389e+00
8.072e-01,1.480e+00
8.105e-01,1.579e+00
8.137e-01,1.688e+00
8.169e-01,1.806e+00
8.202e-01,1.936e+00
8.234e-01,2.078e+00
8.267e-01,2.234e+00
8.299e-01,2.404e+00
8.331e-01,2.590e+00
8.364e-01,2.793e+00
8.396e-01,3.014e+00
8.429e-01,3.253e+00
8.461e-01,3.512e+00
8.493e-01,3.791e+00
8.526e-01,4.090e+00
8.558e-01,4.410e+00
8.591e-01,4.751e+00
8.623e-01,5.112e+00
8.655e-01,5.493e+00
8.688e-01,5.894e+00
8.720e-01,6.314e+00
8.753e-01,6.750e+00
8.785e-01,7.201e+00
8.817e-01,7.663e+00
8.850e-01,8.132e+00
8.882e-01,8.602e+00
8.915e-01,9.065e+00
8.947e-01,9.511e+00
8.979e-01,9.930e+00
9.012e-01,1.031e+01
9.044e-01,1.063e+01
9.077e-01,1.087e+01
9.109e-01,1.102e+01
9.141e-01,1.107e+01
9.174e-01,1.098e+01
9.206e-01,1.075e+01
9.239e-01,1.037e+01
9.271e-01,9.836e+00
9.303e-01,9.154e+00
9.336e-01,8.338e+00
9.368e-01,7.414e+00
9.401e-01,6.414e+00
9.433e-01,5.380e+00
9.465e-01,4.358e+00
9.498e-01,3.392e+00
9.530e-01,2.523e+00
9.563e-01,1.780e+00
9.595e-01,1.182e+00
9.627e-01,7.307e-01
9.660e-01,4.150e-01
9.692e-01,2.129e-01
9.725e-01,9.636e-02
9.757e-01,3.731e-02
9.789e-01,1.182e-02
9.822e-01,2.860e-03
9.854e-01,4.751e-04
9.887e-01,4.478e-05
9.919e-01,1.630e-06
9.951e-01,8.492e-09
9.984e-01,6.433e-14


==> anc/03_results/weak_zap/num_beta_total_probability/0_01725.csv <==
transmittance,probability_density
3.954e-01,9.339e-13
3.985e-01,2.966e-12
4.015e-01,9.134e-12
4.045e-01,2.728e-11
4.075e-01,7.904e-11
4.106e-01,2.222e-10
4.136e-01,6.061e-10
4.166e-01,1.605e-09
4.197e-01,4.127e-09
4.227e-01,1.030e-08
4.257e-01,2.498e-08
4.288e-01,5.884e-08
4.318e-01,1.347e-07
4.348e-01,2.994e-07
4.379e-01,6.472e-07
4.409e-01,1.360e-06
4.439e-01,2.777e-06
4.469e-01,5.514e-06
4.500e-01,1.065e-05
4.530e-01,1.999e-05
4.560e-01,3.652e-05
4.591e-01,6.488e-05
4.621e-01,1.121e-04
4.651e-01,1.886e-04
4.682e-01,3.086e-04
4.712e-01,4.913e-04
4.742e-01,7.613e-04
4.772e-01,1.148e-03
4.803e-01,1.685e-03
4.833e-01,2.407e-03
4.863e-01,3.347e-03
4.894e-01,4.531e-03
4.924e-01,5.971e-03
4.954e-01,7.660e-03
4.985e-01,9.567e-03
5.015e-01,1.163e-02
5.045e-01,1.377e-02
5.076e-01,1.587e-02
5.106e-01,1.780e-02
5.136e-01,1.945e-02
5.166e-01,2.068e-02
5.197e-01,2.141e-02
5.227e-01,2.158e-02
5.257e-01,2.118e-02
5.288e-01,2.023e-02
5.318e-01,1.881e-02
5.348e-01,1.703e-02
5.379e-01,1.500e-02
5.409e-01,1.287e-02
5.439e-01,1.075e-02
5.469e-01,8.749e-03
5.500e-01,6.945e-03
5.530e-01,5.390e-03
5.560e-01,4.111e-03
5.591e-01,3.113e-03
5.621e-01,2.386e-03
5.651e-01,1.913e-03
5.682e-01,1.673e-03
5.712e-01,1.647e-03
5.742e-01,1.824e-03
5.773e-01,2.194e-03
5.803e-01,2.756e-03
5.833e-01,3.512e-03
5.863e-01,4.464e-03
5.894e-01,5.613e-03
5.924e-01,6.953e-03
5.954e-01,8.474e-03
5.985e-01,1.015e-02
6.015e-01,1.196e-02
6.045e-01,1.387e-02
6.076e-01,1.582e-02
6.106e-01,1.777e-02
6.136e-01,1.968e-02
6.166e-01,2.153e-02
6.197e-01,2.329e-02
6.227e-01,2.496e-02
6.257e-01,2.657e-02
6.288e-01,2.814e-02
6.318e-01,2.974e-02
6.348e-01,3.143e-02
6.379e-01,3.329e-02
6.409e-01,3.537e-02
6.439e-01,3.773e-02
6.470e-01,4.041e-02
6.500e-01,4.342e-02
6.530e-01,4.675e-02
6.560e-01,5.038e-02
6.591e-01,5.424e-02
6.621e-01,5.829e-02
6.651e-01,6.244e-02
6.682e-01,6.665e-02
6.712e-01,7.087e-02
6.742e-01,7.507e-02
6.773e-01,7.924e-02
6.803e-01,8.342e-02
6.833e-01,8.766e-02
6.863e-01,9.203e-02
6.894e-01,9.663e-02
6.924e-01,1.015e-01
6.954e-01,1.069e-01
6.985e-01,1.127e-01
7.015e-01,1.191e-01
7.045e-01,1.261e-01
7.076e-01,1.337e-01
7.106e-01,1.419e-01
7.136e-01,1.506e-01
7.167e-01,1.597e-01
7.197e-01,1.692e-01
7.227e-01,1.790e-01
7.257e-01,1.889e-01
7.288e-01,1.989e-01
7.318e-01,2.091e-01
7.348e-01,2.194e-01
7.379e-01,2.300e-01
7.409e-01,2.410e-01
7.439e-01,2.525e-01
7.470e-01,2.647e-01
7.500e-01,2.780e-01
7.530e-01,2.925e-01
7.560e-01,3.086e-01
7.591e-01,3.264e-01
7.621e-01,3.461e-01
7.651e-01,3.680e-01
7.682e-01,3.921e-01
7.712e-01,4.185e-01
7.742e-01,4.472e-01
7.773e-01,4.784e-01
7.803e-01,5.120e-01
7.833e-01,5.479e-01
7.864e-01,5.861e-01
7.894e-01,6.267e-01
7.924e-01,6.696e-01
7.954e-01,7.148e-01
7.985e-01,7.626e-01
8.015e-01,8.129e-01
8.045e-01,8.661e-01
8.076e-01,9.223e-01
8.106e-01,9.820e-01
8.136e-01,1.046e+00
8.167e-01,1.114e+00
8.197e-01,1.186e+00
8.227e-01,1.265e+00
8.257e-01,1.350e+00
8.288e-01,1.441e+00
8.318e-01,1.542e+00
8.348e-01,1.651e+00
8.379e-01,1.770e+00
8.409e-01,1.902e+00
8.439e-01,2.046e+00
8.470e-01,2.204e+00
8.500e-01,2.379e+00
8.530e-01,2.571e+00
8.561e-01,2.783e+00
8.591e-01,3.015e+00
8.621e-01,3.269e+00
8.651e-01,3.548e+00
8.682e-01,3.852e+00
8.712e-01,4.182e+00
8.742e-01,4.540e+00
8.773e-01,4.927e+00
8.803e-01,5.343e+00
8.833e-01,5.788e+00
8.864e-01,6.263e+00
8.894e-01,6.767e+00
8.924e-01,7.299e+00
8.954e-01,7.855e+00
8.985e-01,8.433e+00
9.015e-01,9.027e+00
9.045e-01,9.630e+00
9.076e-01,1.023e+01
9.106e-01,1.082e+01
9.136e-01,1.138e+01
9.167e-01,1.188e+01
9.197e-01,1.232e+01
9.227e-01,1.265e+01
9.258e-01,1.286e+01
9.288e-01,1.291e+01
9.318e-01,1.279e+01
9.348e-01,1.246e+01
9.379e-01,1.192e+01
9.409e-01,1.117e+01
9.439e-01,1.021e+01
9.470e-01,9.082e+00
9.500e-01,7.828e+00
9.530e-01,6.508e+00
9.561e-01,5.190e+00
9.591e-01,3.943e+00
9.621e-01,2.833e+00
9.651e-01,1.904e+00
9.682e-01,1.183e+00
9.712e-01,6.688e-01
9.742e-01,3.363e-01
9.773e-01,1.462e-01
9.803e-01,5.261e-02
9.833e-01,1.472e-02
9.864e-01,2.894e-03
9.894e-01,3.343e-04
9.924e-01,1.580e-05
9.955e-01,1.203e-07
9.985e-01,1.976e-12


==> anc/03_results/weak_zap/num_beta_total_probability/0_018.csv <==
transmittance,probability_density
4.331e-01,5.056e-13
4.360e-01,1.414e-12
4.388e-01,3.865e-12
4.417e-01,1.032e-11
4.445e-01,2.693e-11
4.474e-01,6.866e-11
4.502e-01,1.711e-10
4.530e-01,4.169e-10
4.559e-01,9.930e-10
4.587e-01,2.312e-09
4.616e-01,5.265e-09
4.644e-01,1.173e-08
4.672e-01,2.553e-08
4.701e-01,5.439e-08
4.729e-01,1.133e-07
4.758e-01,2.310e-07
4.786e-01,4.606e-07
4.815e-01,8.986e-07
4.843e-01,1.715e-06
4.871e-01,3.204e-06
4.900e-01,5.856e-06
4.928e-01,1.047e-05
4.957e-01,1.833e-05
4.985e-01,3.141e-05
5.013e-01,5.266e-05
5.042e-01,8.643e-05
5.070e-01,1.388e-04
5.099e-01,2.183e-04
5.127e-01,3.359e-04
5.155e-01,5.060e-04
5.184e-01,7.461e-04
5.212e-01,1.077e-03
5.241e-01,1.521e-03
5.269e-01,2.104e-03
5.298e-01,2.849e-03
5.326e-01,3.775e-03
5.354e-01,4.897e-03
5.383e-01,6.217e-03
5.411e-01,7.726e-03
5.440e-01,9.399e-03
5.468e-01,1.119e-02
5.496e-01,1.304e-02
5.525e-01,1.487e-02
5.553e-01,1.660e-02
5.582e-01,1.813e-02
5.610e-01,1.937e-02
5.639e-01,2.026e-02
5.667e-01,2.073e-02
5.695e-01,2.076e-02
5.724e-01,2.033e-02
5.752e-01,1.948e-02
5.781e-01,1.826e-02
5.809e-01,1.674e-02
5.837e-01,1.502e-02
5.866e-01,1.318e-02
5.894e-01,1.132e-02
5.923e-01,9.528e-03
5.951e-01,7.862e-03
5.979e-01,6.379e-03
6.008e-01,5.114e-03
6.036e-01,4.086e-03
6.065e-01,3.300e-03
6.093e-01,2.755e-03
6.122e-01,2.440e-03
6.150e-01,2.345e-03
6.178e-01,2.458e-03
6.207e-01,2.771e-03
6.235e-01,3.275e-03
6.264e-01,3.967e-03
6.292e-01,4.841e-03
6.320e-01,5.893e-03
6.349e-01,7.116e-03
6.377e-01,8.501e-03
6.406e-01,1.003e-02
6.434e-01,1.169e-02
6.463e-01,1.345e-02
6.491e-01,1.529e-02
6.519e-01,1.717e-02
6.548e-01,1.908e-02
6.576e-01,2.098e-02
6.605e-01,2.287e-02
6.633e-01,2.474e-02
6.661e-01,2.659e-02
6.690e-01,2.843e-02
6.718e-01,3.031e-02
6.747e-01,3.225e-02
6.775e-01,3.430e-02
6.803e-01,3.650e-02
6.832e-01,3.890e-02
6.860e-01,4.153e-02
6.889e-01,4.442e-02
6.917e-01,4.758e-02
6.946e-01,5.101e-02
6.974e-01,5.470e-02
7.002e-01,5.863e-02
7.031e-01,6.275e-02
7.059e-01,6.704e-02
7.088e-01,7.146e-02
7.116e-01,7.598e-02
7.144e-01,8.061e-02
7.173e-01,8.534e-02
7.201e-01,9.018e-02
7.230e-01,9.519e-02
7.258e-01,1.004e-01
7.286e-01,1.059e-01
7.315e-01,1.117e-01
7.343e-01,1.180e-01
7.372e-01,1.247e-01
7.400e-01,1.320e-01
7.429e-01,1.398e-01
7.457e-01,1.481e-01
7.485e-01,1.570e-01
7.514e-01,1.665e-01
7.542e-01,1.764e-01
7.571e-01,1.868e-01
7.599e-01,1.977e-01
7.627e-01,2.089e-01
7.656e-01,2.205e-01
7.684e-01,2.325e-01
7.713e-01,2.450e-01
7.741e-01,2.581e-01
7.770e-01,2.719e-01
7.798e-01,2.865e-01
7.826e-01,3.023e-01
7.855e-01,3.194e-01
7.883e-01,3.381e-01
7.912e-01,3.585e-01
7.940e-01,3.811e-01
7.968e-01,4.058e-01
7.997e-01,4.331e-01
8.025e-01,4.629e-01
8.054e-01,4.955e-01
8.082e-01,5.310e-01
8.110e-01,5.694e-01
8.139e-01,6.107e-01
8.167e-01,6.552e-01
8.196e-01,7.028e-01
8.224e-01,7.536e-01
8.253e-01,8.078e-01
8.281e-01,8.656e-01
8.309e-01,9.272e-01
8.338e-01,9.929e-01
8.366e-01,1.063e+00
8.395e-01,1.139e+00
8.423e-01,1.220e+00
8.451e-01,1.307e+00
8.480e-01,1.402e+00
8.508e-01,1.505e+00
8.537e-01,1.618e+00
8.565e-01,1.741e+00
8.594e-01,1.877e+00
8.622e-01,2.027e+00
8.650e-01,2.192e+00
8.679e-01,2.374e+00
8.707e-01,2.577e+00
8.736e-01,2.801e+00
8.764e-01,3.050e+00
8.792e-01,3.325e+00
8.821e-01,3.630e+00
8.849e-01,3.966e+00
8.878e-01,4.337e+00
8.906e-01,4.744e+00
8.934e-01,5.191e+00
8.963e-01,5.678e+00
8.991e-01,6.207e+00
9.020e-01,6.780e+00
9.048e-01,7.396e+00
9.077e-01,8.056e+00
9.105e-01,8.756e+00
9.133e-01,9.492e+00
9.162e-01,1.026e+01
9.190e-01,1.104e+01
9.219e-01,1.183e+01
9.247e-01,1.260e+01
9.275e-01,1.334e+01
9.304e-01,1.400e+01
9.332e-01,1.455e+01
9.361e-01,1.496e+01
9.389e-01,1.517e+01
9.418e-01,1.515e+01
9.446e-01,1.485e+01
9.474e-01,1.425e+01
9.503e-01,1.335e+01
9.531e-01,1.215e+01
9.560e-01,1.069e+01
9.588e-01,9.059e+00
9.616e-01,7.337e+00
9.645e-01,5.637e+00
9.673e-01,4.069e+00
9.702e-01,2.726e+00
9.730e-01,1.669e+00
9.758e-01,9.141e-01
9.787e-01,4.356e-01
9.815e-01,1.733e-01
9.844e-01,5.421e-02
9.872e-01,1.208e-02
9.901e-01,1.617e-03
9.929e-01,9.176e-05
9.957e-01,9.012e-07
9.986e-01,2.424e-11


==> anc/03_results/weak_zap/num_beta_total_probability/0_01875.csv <==
transmittance,probability_density
4.757e-01,2.674e-12
4.783e-01,6.299e-12
4.809e-01,1.459e-11
4.836e-01,3.324e-11
4.862e-01,7.445e-11
4.888e-01,1.640e-10
4.914e-01,3.553e-10
4.941e-01,7.569e-10
4.967e-01,1.586e-09
4.993e-01,3.269e-09
5.020e-01,6.627e-09
5.046e-01,1.322e-08
5.072e-01,2.593e-08
5.098e-01,5.003e-08
5.125e-01,9.499e-08
5.151e-01,1.774e-07
5.177e-01,3.260e-07
5.204e-01,5.894e-07
5.230e-01,1.048e-06
5.256e-01,1.834e-06
5.282e-01,3.158e-06
5.309e-01,5.350e-06
5.335e-01,8.918e-06
5.361e-01,1.463e-05
5.388e-01,2.360e-05
5.414e-01,3.747e-05
5.440e-01,5.853e-05
5.466e-01,8.996e-05
5.493e-01,1.361e-04
5.519e-01,2.024e-04
5.545e-01,2.964e-04
5.572e-01,4.268e-04
5.598e-01,6.049e-04
5.624e-01,8.433e-04
5.650e-01,1.157e-03
5.677e-01,1.561e-03
5.703e-01,2.072e-03
5.729e-01,2.705e-03
5.755e-01,3.475e-03
5.782e-01,4.391e-03
5.808e-01,5.457e-03
5.834e-01,6.670e-03
5.861e-01,8.019e-03
5.887e-01,9.482e-03
5.913e-01,1.102e-02
5.939e-01,1.261e-02
5.966e-01,1.417e-02
5.992e-01,1.567e-02
6.018e-01,1.703e-02
6.045e-01,1.819e-02
6.071e-01,1.911e-02
6.097e-01,1.973e-02
6.123e-01,2.002e-02
6.150e-01,1.997e-02
6.176e-01,1.958e-02
6.202e-01,1.886e-02
6.229e-01,1.786e-02
6.255e-01,1.661e-02
6.281e-01,1.519e-02
6.307e-01,1.366e-02
6.334e-01,1.208e-02
6.360e-01,1.051e-02
6.386e-01,9.020e-03
6.413e-01,7.649e-03
6.439e-01,6.438e-03
6.465e-01,5.412e-03
6.491e-01,4.591e-03
6.518e-01,3.982e-03
6.544e-01,3.588e-03
6.570e-01,3.407e-03
6.597e-01,3.434e-03
6.623e-01,3.662e-03
6.649e-01,4.083e-03
6.675e-01,4.690e-03
6.702e-01,5.476e-03
6.728e-01,6.432e-03
6.754e-01,7.551e-03
6.780e-01,8.821e-03
6.807e-01,1.023e-02
6.833e-01,1.177e-02
6.859e-01,1.342e-02
6.886e-01,1.517e-02
6.912e-01,1.699e-02
6.938e-01,1.888e-02
6.964e-01,2.081e-02
6.991e-01,2.278e-02
7.017e-01,2.478e-02
7.043e-01,2.681e-02
7.070e-01,2.888e-02
7.096e-01,3.100e-02
7.122e-01,3.318e-02
7.148e-01,3.547e-02
7.175e-01,3.787e-02
7.201e-01,4.043e-02
7.227e-01,4.316e-02
7.254e-01,4.611e-02
7.280e-01,4.928e-02
7.306e-01,5.268e-02
7.332e-01,5.634e-02
7.359e-01,6.024e-02
7.385e-01,6.438e-02
7.411e-01,6.874e-02
7.438e-01,7.333e-02
7.464e-01,7.811e-02
7.490e-01,8.309e-02
7.516e-01,8.827e-02
7.543e-01,9.366e-02
7.569e-01,9.927e-02
7.595e-01,1.051e-01
7.621e-01,1.113e-01
7.648e-01,1.178e-01
7.674e-01,1.246e-01
7.700e-01,1.319e-01
7.727e-01,1.397e-01
7.753e-01,1.480e-01
7.779e-01,1.568e-01
7.805e-01,1.663e-01
7.832e-01,1.763e-01
7.858e-01,1.869e-01
7.884e-01,1.982e-01
7.911e-01,2.100e-01
7.937e-01,2.225e-01
7.963e-01,2.356e-01
7.989e-01,2.494e-01
8.016e-01,2.640e-01
8.042e-01,2.793e-01
8.068e-01,2.956e-01
8.095e-01,3.131e-01
8.121e-01,3.318e-01
8.147e-01,3.520e-01
8.173e-01,3.740e-01
8.200e-01,3.979e-01
8.226e-01,4.241e-01
8.252e-01,4.528e-01
8.279e-01,4.843e-01
8.305e-01,5.187e-01
8.331e-01,5.563e-01
8.357e-01,5.973e-01
8.384e-01,6.420e-01
8.410e-01,6.904e-01
8.436e-01,7.429e-01
8.463e-01,7.995e-01
8.489e-01,8.606e-01
8.515e-01,9.264e-01
8.541e-01,9.973e-01
8.568e-01,1.074e+00
8.594e-01,1.156e+00
8.620e-01,1.245e+00
8.646e-01,1.342e+00
8.673e-01,1.447e+00
8.699e-01,1.562e+00
8.725e-01,1.688e+00
8.752e-01,1.826e+00
8.778e-01,1.978e+00
8.804e-01,2.147e+00
8.830e-01,2.334e+00
8.857e-01,2.543e+00
8.883e-01,2.775e+00
8.909e-01,3.034e+00
8.936e-01,3.323e+00
8.962e-01,3.646e+00
8.988e-01,4.007e+00
9.014e-01,4.409e+00
9.041e-01,4.856e+00
9.067e-01,5.354e+00
9.093e-01,5.905e+00
9.120e-01,6.513e+00
9.146e-01,7.182e+00
9.172e-01,7.913e+00
9.198e-01,8.709e+00
9.225e-01,9.567e+00
9.251e-01,1.048e+01
9.277e-01,1.145e+01
9.304e-01,1.246e+01
9.330e-01,1.349e+01
9.356e-01,1.452e+01
9.382e-01,1.550e+01
9.409e-01,1.639e+01
9.435e-01,1.714e+01
9.461e-01,1.769e+01
9.488e-01,1.796e+01
9.514e-01,1.789e+01
9.540e-01,1.743e+01
9.566e-01,1.654e+01
9.593e-01,1.522e+01
9.619e-01,1.350e+01
9.645e-01,1.148e+01
9.671e-01,9.280e+00
9.698e-01,7.064e+00
9.724e-01,5.003e+00
9.750e-01,3.247e+00
9.777e-01,1.891e+00
9.803e-01,9.613e-01
9.829e-01,4.098e-01
9.855e-01,1.380e-01
9.882e-01,3.334e-02
9.908e-01,4.884e-03
9.934e-01,3.082e-04
9.961e-01,3.471e-06
9.987e-01,1.181e-10


==> anc/03_results/weak_zap/num_beta_total_probability/0_0195.csv <==
transmittance,probability_density
5.146e-01,6.826e-12
5.170e-01,1.410e-11
5.194e-01,2.878e-11
5.219e-01,5.802e-11
5.243e-01,1.155e-10
5.267e-01,2.272e-10
5.292e-01,4.416e-10
5.316e-01,8.476e-10
5.340e-01,1.607e-09
5.365e-01,3.011e-09
5.389e-01,5.573e-09
5.413e-01,1.019e-08
5.438e-01,1.841e-08
5.462e-01,3.285e-08
5.486e-01,5.791e-08
5.511e-01,1.009e-07
5.535e-01,1.736e-07
5.559e-01,2.951e-07
5.584e-01,4.957e-07
5.608e-01,8.225e-07
5.632e-01,1.348e-06
5.657e-01,2.184e-06
5.681e-01,3.495e-06
5.705e-01,5.525e-06
5.730e-01,8.628e-06
5.754e-01,1.331e-05
5.778e-01,2.029e-05
5.803e-01,3.055e-05
5.827e-01,4.544e-05
5.851e-01,6.676e-05
5.876e-01,9.690e-05
5.900e-01,1.389e-04
5.924e-01,1.967e-04
5.949e-01,2.752e-04
5.973e-01,3.801e-04
5.997e-01,5.187e-04
6.022e-01,6.990e-04
6.046e-01,9.304e-04
6.070e-01,1.223e-03
6.095e-01,1.587e-03
6.119e-01,2.035e-03
6.143e-01,2.575e-03
6.168e-01,3.218e-03
6.192e-01,3.971e-03
6.216e-01,4.837e-03
6.241e-01,5.817e-03
6.265e-01,6.907e-03
6.289e-01,8.094e-03
6.314e-01,9.364e-03
6.338e-01,1.069e-02
6.362e-01,1.205e-02
6.387e-01,1.340e-02
6.411e-01,1.470e-02
6.435e-01,1.592e-02
6.460e-01,1.701e-02
6.484e-01,1.793e-02
6.508e-01,1.865e-02
6.533e-01,1.913e-02
6.557e-01,1.936e-02
6.581e-01,1.932e-02
6.606e-01,1.902e-02
6.630e-01,1.847e-02
6.654e-01,1.769e-02
6.679e-01,1.671e-02
6.703e-01,1.557e-02
6.727e-01,1.432e-02
6.752e-01,1.301e-02
6.776e-01,1.169e-02
6.800e-01,1.039e-02
6.825e-01,9.160e-03
6.849e-01,8.041e-03
6.873e-01,7.062e-03
6.898e-01,6.245e-03
6.922e-01,5.609e-03
6.946e-01,5.164e-03
6.971e-01,4.917e-03
6.995e-01,4.870e-03
7.019e-01,5.022e-03
7.044e-01,5.369e-03
7.068e-01,5.905e-03
7.092e-01,6.623e-03
7.117e-01,7.515e-03
7.141e-01,8.572e-03
7.165e-01,9.786e-03
7.190e-01,1.115e-02
7.214e-01,1.264e-02
7.238e-01,1.426e-02
7.263e-01,1.599e-02
7.287e-01,1.782e-02
7.311e-01,1.975e-02
7.336e-01,2.176e-02
7.360e-01,2.384e-02
7.384e-01,2.600e-02
7.409e-01,2.823e-02
7.433e-01,3.054e-02
7.457e-01,3.293e-02
7.482e-01,3.542e-02
7.506e-01,3.803e-02
7.530e-01,4.077e-02
7.555e-01,4.365e-02
7.579e-01,4.672e-02
7.603e-01,4.997e-02
7.628e-01,5.345e-02
7.652e-01,5.715e-02
7.676e-01,6.109e-02
7.701e-01,6.529e-02
7.725e-01,6.976e-02
7.749e-01,7.449e-02
7.774e-01,7.949e-02
7.798e-01,8.476e-02
7.822e-01,9.032e-02
7.847e-01,9.617e-02
7.871e-01,1.023e-01
7.895e-01,1.088e-01
7.920e-01,1.156e-01
7.944e-01,1.228e-01
7.968e-01,1.304e-01
7.993e-01,1.384e-01
8.017e-01,1.469e-01
8.041e-01,1.560e-01
8.066e-01,1.656e-01
8.090e-01,1.759e-01
8.114e-01,1.869e-01
8.139e-01,1.985e-01
8.163e-01,2.109e-01
8.187e-01,2.241e-01
8.212e-01,2.381e-01
8.236e-01,2.530e-01
8.260e-01,2.689e-01
8.285e-01,2.858e-01
8.309e-01,3.038e-01
8.333e-01,3.231e-01
8.358e-01,3.438e-01
8.382e-01,3.662e-01
8.406e-01,3.903e-01
8.431e-01,4.166e-01
8.455e-01,4.452e-01
8.479e-01,4.765e-01
8.504e-01,5.107e-01
8.528e-01,5.482e-01
8.552e-01,5.893e-01
8.577e-01,6.343e-01
8.601e-01,6.835e-01
8.625e-01,7.374e-01
8.650e-01,7.963e-01
8.674e-01,8.606e-01
8.698e-01,9.306e-01
8.723e-01,1.007e+00
8.747e-01,1.090e+00
8.771e-01,1.181e+00
8.796e-01,1.280e+00
8.820e-01,1.388e+00
8.844e-01,1.506e+00
8.869e-01,1.637e+00
8.893e-01,1.780e+00
8.917e-01,1.939e+00
8.942e-01,2.115e+00
8.966e-01,2.311e+00
8.990e-01,2.531e+00
9.015e-01,2.776e+00
9.039e-01,3.052e+00
9.063e-01,3.363e+00
9.088e-01,3.713e+00
9.112e-01,4.108e+00
9.136e-01,4.553e+00
9.161e-01,5.055e+00
9.185e-01,5.621e+00
9.209e-01,6.257e+00
9.234e-01,6.969e+00
9.258e-01,7.765e+00
9.282e-01,8.650e+00
9.307e-01,9.628e+00
9.331e-01,1.070e+01
9.355e-01,1.186e+01
9.380e-01,1.311e+01
9.404e-01,1.442e+01
9.428e-01,1.577e+01
9.453e-01,1.713e+01
9.477e-01,1.842e+01
9.501e-01,1.958e+01
9.526e-01,2.053e+01
9.550e-01,2.115e+01
9.574e-01,2.135e+01
9.599e-01,2.103e+01
9.623e-01,2.012e+01
9.647e-01,1.859e+01
9.672e-01,1.648e+01
9.696e-01,1.391e+01
9.720e-01,1.107e+01
9.745e-01,8.204e+00
9.769e-01,5.576e+00
9.793e-01,3.404e+00
9.818e-01,1.815e+00
9.842e-01,8.116e-01
9.866e-01,2.868e-01
9.891e-01,7.270e-02
9.915e-01,1.116e-02
9.939e-01,7.372e-04
9.964e-01,8.638e-06
9.988e-01,2.983e-10


==> anc/03_results/weak_zap/num_beta_total_probability/0_02025.csv <==
transmittance,probability_density
5.568e-01,5.988e-11
5.591e-01,1.082e-10
5.613e-01,1.936e-10
5.635e-01,3.437e-10
5.657e-01,6.046e-10
5.679e-01,1.054e-09
5.702e-01,1.822e-09
5.724e-01,3.123e-09
5.746e-01,5.304e-09
5.768e-01,8.929e-09
5.791e-01,1.490e-08
5.813e-01,2.465e-08
5.835e-01,4.043e-08
5.857e-01,6.571e-08
5.879e-01,1.059e-07
5.902e-01,1.691e-07
5.924e-01,2.677e-07
5.946e-01,4.200e-07
5.968e-01,6.533e-07
5.990e-01,1.007e-06
6.013e-01,1.539e-06
6.035e-01,2.330e-06
6.057e-01,3.498e-06
6.079e-01,5.204e-06
6.102e-01,7.672e-06
6.124e-01,1.121e-05
6.146e-01,1.624e-05
6.168e-01,2.330e-05
6.190e-01,3.314e-05
6.213e-01,4.671e-05
6.235e-01,6.524e-05
6.257e-01,9.030e-05
6.279e-01,1.238e-04
6.301e-01,1.683e-04
6.324e-01,2.266e-04
6.346e-01,3.023e-04
6.368e-01,3.996e-04
6.390e-01,5.232e-04
6.412e-01,6.788e-04
6.435e-01,8.724e-04
6.457e-01,1.111e-03
6.479e-01,1.401e-03
6.501e-01,1.750e-03
6.524e-01,2.165e-03
6.546e-01,2.653e-03
6.568e-01,3.220e-03
6.590e-01,3.870e-03
6.612e-01,4.607e-03
6.635e-01,5.430e-03
6.657e-01,6.337e-03
6.679e-01,7.323e-03
6.701e-01,8.378e-03
6.723e-01,9.490e-03
6.746e-01,1.064e-02
6.768e-01,1.181e-02
6.790e-01,1.297e-02
6.812e-01,1.411e-02
6.835e-01,1.518e-02
6.857e-01,1.617e-02
6.879e-01,1.704e-02
6.901e-01,1.777e-02
6.923e-01,1.833e-02
6.946e-01,1.872e-02
6.968e-01,1.890e-02
6.990e-01,1.889e-02
7.012e-01,1.867e-02
7.034e-01,1.826e-02
7.057e-01,1.768e-02
7.079e-01,1.693e-02
7.101e-01,1.605e-02
7.123e-01,1.507e-02
7.146e-01,1.402e-02
7.168e-01,1.294e-02
7.190e-01,1.186e-02
7.212e-01,1.082e-02
7.234e-01,9.848e-03
7.257e-01,8.972e-03
7.279e-01,8.219e-03
7.301e-01,7.609e-03
7.323e-01,7.159e-03
7.345e-01,6.882e-03
7.368e-01,6.785e-03
7.390e-01,6.875e-03
7.412e-01,7.151e-03
7.434e-01,7.614e-03
7.457e-01,8.260e-03
7.479e-01,9.084e-03
7.501e-01,1.008e-02
7.523e-01,1.124e-02
7.545e-01,1.256e-02
7.568e-01,1.403e-02
7.590e-01,1.564e-02
7.612e-01,1.738e-02
7.634e-01,1.925e-02
7.656e-01,2.124e-02
7.679e-01,2.335e-02
7.701e-01,2.557e-02
7.723e-01,2.790e-02
7.745e-01,3.034e-02
7.768e-01,3.289e-02
7.790e-01,3.557e-02
7.812e-01,3.837e-02
7.834e-01,4.132e-02
7.856e-01,4.443e-02
7.879e-01,4.770e-02
7.901e-01,5.116e-02
7.923e-01,5.483e-02
7.945e-01,5.872e-02
7.967e-01,6.285e-02
7.990e-01,6.724e-02
8.012e-01,7.191e-02
8.034e-01,7.688e-02
8.056e-01,8.214e-02
8.079e-01,8.774e-02
8.101e-01,9.367e-02
8.123e-01,9.995e-02
8.145e-01,1.066e-01
8.167e-01,1.137e-01
8.190e-01,1.211e-01
8.212e-01,1.290e-01
8.234e-01,1.374e-01
8.256e-01,1.463e-01
8.278e-01,1.558e-01
8.301e-01,1.658e-01
8.323e-01,1.765e-01
8.345e-01,1.879e-01
8.367e-01,2.001e-01
8.390e-01,2.130e-01
8.412e-01,2.269e-01
8.434e-01,2.417e-01
8.456e-01,2.576e-01
8.478e-01,2.746e-01
8.501e-01,2.928e-01
8.523e-01,3.123e-01
8.545e-01,3.334e-01
8.567e-01,3.560e-01
8.589e-01,3.805e-01
8.612e-01,4.071e-01
8.634e-01,4.359e-01
8.656e-01,4.673e-01
8.678e-01,5.015e-01
8.701e-01,5.390e-01
8.723e-01,5.801e-01
8.745e-01,6.251e-01
8.767e-01,6.746e-01
8.789e-01,7.290e-01
8.812e-01,7.889e-01
8.834e-01,8.547e-01
8.856e-01,9.271e-01
8.878e-01,1.007e+00
8.900e-01,1.094e+00
8.923e-01,1.191e+00
8.945e-01,1.297e+00
8.967e-01,1.414e+00
8.989e-01,1.544e+00
9.011e-01,1.687e+00
9.034e-01,1.846e+00
9.056e-01,2.024e+00
9.078e-01,2.222e+00
9.100e-01,2.444e+00
9.123e-01,2.694e+00
9.145e-01,2.975e+00
9.167e-01,3.294e+00
9.189e-01,3.656e+00
9.211e-01,4.068e+00
9.234e-01,4.537e+00
9.256e-01,5.071e+00
9.278e-01,5.680e+00
9.300e-01,6.374e+00
9.322e-01,7.164e+00
9.345e-01,8.061e+00
9.367e-01,9.074e+00
9.389e-01,1.021e+01
9.411e-01,1.149e+01
9.434e-01,1.290e+01
9.456e-01,1.444e+01
9.478e-01,1.609e+01
9.500e-01,1.782e+01
9.522e-01,1.959e+01
9.545e-01,2.131e+01
9.567e-01,2.289e+01
9.589e-01,2.420e+01
9.611e-01,2.508e+01
9.633e-01,2.540e+01
9.656e-01,2.499e+01
9.678e-01,2.376e+01
9.700e-01,2.168e+01
9.722e-01,1.884e+01
9.745e-01,1.543e+01
9.767e-01,1.176e+01
9.789e-01,8.214e+00
9.811e-01,5.145e+00
9.833e-01,2.808e+00
9.856e-01,1.282e+00
9.878e-01,4.604e-01
9.900e-01,1.179e-01
9.922e-01,1.811e-02
9.944e-01,1.176e-03
9.967e-01,1.307e-05
9.989e-01,3.779e-10


==> anc/03_results/weak_zap/num_beta_total_probability/0_021.csv <==
transmittance,probability_density
5.932e-01,1.505e-10
5.952e-01,2.484e-10
5.973e-01,4.072e-10
5.993e-01,6.634e-10
6.014e-01,1.074e-09
6.034e-01,1.727e-09
6.054e-01,2.760e-09
6.075e-01,4.382e-09
6.095e-01,6.913e-09
6.116e-01,1.084e-08
6.136e-01,1.688e-08
6.156e-01,2.611e-08
6.177e-01,4.014e-08
6.197e-01,6.131e-08
6.217e-01,9.304e-08
6.238e-01,1.403e-07
6.258e-01,2.101e-07
6.279e-01,3.126e-07
6.299e-01,4.622e-07
6.319e-01,6.788e-07
6.340e-01,9.903e-07
6.360e-01,1.435e-06
6.381e-01,2.067e-06
6.401e-01,2.956e-06
6.421e-01,4.200e-06
6.442e-01,5.927e-06
6.462e-01,8.309e-06
6.483e-01,1.157e-05
6.503e-01,1.600e-05
6.523e-01,2.199e-05
6.544e-01,3.000e-05
6.564e-01,4.065e-05
6.585e-01,5.472e-05
6.605e-01,7.314e-05
6.625e-01,9.710e-05
6.646e-01,1.280e-04
6.666e-01,1.676e-04
6.686e-01,2.179e-04
6.707e-01,2.812e-04
6.727e-01,3.605e-04
6.748e-01,4.588e-04
6.768e-01,5.798e-04
6.788e-01,7.274e-04
6.809e-01,9.060e-04
6.829e-01,1.120e-03
6.850e-01,1.375e-03
6.870e-01,1.676e-03
6.890e-01,2.027e-03
6.911e-01,2.434e-03
6.931e-01,2.901e-03
6.952e-01,3.431e-03
6.972e-01,4.027e-03
6.992e-01,4.692e-03
7.013e-01,5.424e-03
7.033e-01,6.222e-03
7.054e-01,7.081e-03
7.074e-01,7.997e-03
7.094e-01,8.960e-03
7.115e-01,9.960e-03
7.135e-01,1.098e-02
7.155e-01,1.201e-02
7.176e-01,1.303e-02
7.196e-01,1.403e-02
7.217e-01,1.497e-02
7.237e-01,1.584e-02
7.257e-01,1.663e-02
7.278e-01,1.731e-02
7.298e-01,1.787e-02
7.319e-01,1.829e-02
7.339e-01,1.856e-02
7.359e-01,1.868e-02
7.380e-01,1.864e-02
7.400e-01,1.844e-02
7.421e-01,1.810e-02
7.441e-01,1.762e-02
7.461e-01,1.702e-02
7.482e-01,1.632e-02
7.502e-01,1.554e-02
7.523e-01,1.471e-02
7.543e-01,1.386e-02
7.563e-01,1.301e-02
7.584e-01,1.219e-02
7.604e-01,1.143e-02
7.624e-01,1.075e-02
7.645e-01,1.017e-02
7.665e-01,9.723e-03
7.686e-01,9.416e-03
7.706e-01,9.267e-03
7.726e-01,9.286e-03
7.747e-01,9.482e-03
7.767e-01,9.860e-03
7.788e-01,1.042e-02
7.808e-01,1.117e-02
7.828e-01,1.210e-02
7.849e-01,1.322e-02
7.869e-01,1.451e-02
7.890e-01,1.598e-02
7.910e-01,1.761e-02
7.930e-01,1.941e-02
7.951e-01,2.137e-02
7.971e-01,2.349e-02
7.991e-01,2.576e-02
8.012e-01,2.818e-02
8.032e-01,3.076e-02
8.053e-01,3.349e-02
8.073e-01,3.638e-02
8.093e-01,3.944e-02
8.114e-01,4.267e-02
8.134e-01,4.609e-02
8.155e-01,4.970e-02
8.175e-01,5.353e-02
8.195e-01,5.758e-02
8.216e-01,6.189e-02
8.236e-01,6.646e-02
8.257e-01,7.131e-02
8.277e-01,7.648e-02
8.297e-01,8.198e-02
8.318e-01,8.783e-02
8.338e-01,9.406e-02
8.359e-01,1.007e-01
8.379e-01,1.078e-01
8.399e-01,1.153e-01
8.420e-01,1.233e-01
8.440e-01,1.318e-01
8.460e-01,1.409e-01
8.481e-01,1.506e-01
8.501e-01,1.610e-01
8.522e-01,1.720e-01
8.542e-01,1.838e-01
8.562e-01,1.964e-01
8.583e-01,2.099e-01
8.603e-01,2.244e-01
8.624e-01,2.399e-01
8.644e-01,2.566e-01
8.664e-01,2.745e-01
8.685e-01,2.939e-01
8.705e-01,3.147e-01
8.726e-01,3.372e-01
8.746e-01,3.616e-01
8.766e-01,3.881e-01
8.787e-01,4.169e-01
8.807e-01,4.482e-01
8.828e-01,4.825e-01
8.848e-01,5.199e-01
8.868e-01,5.610e-01
8.889e-01,6.062e-01
8.909e-01,6.559e-01
8.929e-01,7.108e-01
8.950e-01,7.713e-01
8.970e-01,8.383e-01
8.991e-01,9.125e-01
9.011e-01,9.947e-01
9.031e-01,1.086e+00
9.052e-01,1.187e+00
9.072e-01,1.300e+00
9.093e-01,1.426e+00
9.113e-01,1.566e+00
9.133e-01,1.723e+00
9.154e-01,1.899e+00
9.174e-01,2.096e+00
9.195e-01,2.319e+00
9.215e-01,2.572e+00
9.235e-01,2.858e+00
9.256e-01,3.185e+00
9.276e-01,3.558e+00
9.297e-01,3.987e+00
9.317e-01,4.480e+00
9.337e-01,5.048e+00
9.358e-01,5.703e+00
9.378e-01,6.461e+00
9.398e-01,7.337e+00
9.419e-01,8.347e+00
9.439e-01,9.509e+00
9.460e-01,1.084e+01
9.480e-01,1.236e+01
9.500e-01,1.407e+01
9.521e-01,1.597e+01
9.541e-01,1.805e+01
9.562e-01,2.028e+01
9.582e-01,2.258e+01
9.602e-01,2.485e+01
9.623e-01,2.695e+01
9.643e-01,2.868e+01
9.664e-01,2.983e+01
9.684e-01,3.016e+01
9.704e-01,2.947e+01
9.725e-01,2.762e+01
9.745e-01,2.463e+01
9.766e-01,2.067e+01
9.786e-01,1.612e+01
9.806e-01,1.149e+01
9.827e-01,7.317e+00
9.847e-01,4.043e+00
9.867e-01,1.858e+00
9.888e-01,6.662e-01
9.908e-01,1.684e-01
9.929e-01,2.510e-02
9.949e-01,1.536e-03
9.969e-01,1.520e-05
9.990e-01,3.229e-10


==> anc/03_results/weak_zap/num_beta_total_probability/0_02175.csv <==
transmittance,probability_density
6.317e-01,8.171e-10
6.336e-01,1.236e-09
6.354e-01,1.861e-09
6.373e-01,2.789e-09
6.391e-01,4.161e-09
6.410e-01,6.179e-09
6.428e-01,9.132e-09
6.447e-01,1.343e-08
6.465e-01,1.967e-08
6.484e-01,2.866e-08
6.502e-01,4.157e-08
6.520e-01,6.001e-08
6.539e-01,8.622e-08
6.557e-01,1.233e-07
6.576e-01,1.755e-07
6.594e-01,2.485e-07
6.613e-01,3.503e-07
6.631e-01,4.915e-07
6.650e-01,6.861e-07
6.668e-01,9.533e-07
6.687e-01,1.318e-06
6.705e-01,1.813e-06
6.724e-01,2.483e-06
6.742e-01,3.383e-06
6.760e-01,4.587e-06
6.779e-01,6.188e-06
6.797e-01,8.306e-06
6.816e-01,1.110e-05
6.834e-01,1.475e-05
6.853e-01,1.950e-05
6.871e-01,2.566e-05
6.890e-01,3.359e-05
6.908e-01,4.374e-05
6.927e-01,5.668e-05
6.945e-01,7.306e-05
6.963e-01,9.370e-05
6.982e-01,1.195e-04
7.000e-01,1.517e-04
7.019e-01,1.915e-04
7.037e-01,2.405e-04
7.056e-01,3.004e-04
7.074e-01,3.732e-04
7.093e-01,4.612e-04
7.111e-01,5.668e-04
7.130e-01,6.928e-04
7.148e-01,8.423e-04
7.167e-01,1.018e-03
7.185e-01,1.224e-03
7.203e-01,1.464e-03
7.222e-01,1.740e-03
7.240e-01,2.057e-03
7.259e-01,2.418e-03
7.277e-01,2.825e-03
7.296e-01,3.282e-03
7.314e-01,3.791e-03
7.333e-01,4.353e-03
7.351e-01,4.969e-03
7.370e-01,5.639e-03
7.388e-01,6.360e-03
7.406e-01,7.129e-03
7.425e-01,7.943e-03
7.443e-01,8.796e-03
7.462e-01,9.679e-03
7.480e-01,1.059e-02
7.499e-01,1.150e-02
7.517e-01,1.242e-02
7.536e-01,1.333e-02
7.554e-01,1.420e-02
7.573e-01,1.504e-02
7.591e-01,1.583e-02
7.610e-01,1.654e-02
7.628e-01,1.718e-02
7.646e-01,1.772e-02
7.665e-01,1.816e-02
7.683e-01,1.849e-02
7.702e-01,1.870e-02
7.720e-01,1.879e-02
7.739e-01,1.875e-02
7.757e-01,1.861e-02
7.776e-01,1.835e-02
7.794e-01,1.799e-02
7.813e-01,1.754e-02
7.831e-01,1.702e-02
7.850e-01,1.645e-02
7.868e-01,1.584e-02
7.886e-01,1.522e-02
7.905e-01,1.460e-02
7.923e-01,1.402e-02
7.942e-01,1.348e-02
7.960e-01,1.303e-02
7.979e-01,1.266e-02
7.997e-01,1.241e-02
8.016e-01,1.229e-02
8.034e-01,1.232e-02
8.053e-01,1.251e-02
8.071e-01,1.287e-02
8.089e-01,1.340e-02
8.108e-01,1.412e-02
8.126e-01,1.503e-02
8.145e-01,1.613e-02
8.163e-01,1.743e-02
8.182e-01,1.893e-02
8.200e-01,2.062e-02
8.219e-01,2.250e-02
8.237e-01,2.458e-02
8.256e-01,2.686e-02
8.274e-01,2.934e-02
8.293e-01,3.201e-02
8.311e-01,3.488e-02
8.329e-01,3.796e-02
8.348e-01,4.125e-02
8.366e-01,4.476e-02
8.385e-01,4.850e-02
8.403e-01,5.248e-02
8.422e-01,5.672e-02
8.440e-01,6.123e-02
8.459e-01,6.602e-02
8.477e-01,7.113e-02
8.496e-01,7.657e-02
8.514e-01,8.237e-02
8.533e-01,8.856e-02
8.551e-01,9.515e-02
8.569e-01,1.022e-01
8.588e-01,1.097e-01
8.606e-01,1.178e-01
8.625e-01,1.264e-01
8.643e-01,1.355e-01
8.662e-01,1.454e-01
8.680e-01,1.559e-01
8.699e-01,1.672e-01
8.717e-01,1.793e-01
8.736e-01,1.923e-01
8.754e-01,2.062e-01
8.772e-01,2.212e-01
8.791e-01,2.373e-01
8.809e-01,2.547e-01
8.828e-01,2.734e-01
8.846e-01,2.937e-01
8.865e-01,3.156e-01
8.883e-01,3.395e-01
8.902e-01,3.653e-01
8.920e-01,3.935e-01
8.939e-01,4.242e-01
8.957e-01,4.578e-01
8.976e-01,4.946e-01
8.994e-01,5.350e-01
9.012e-01,5.794e-01
9.031e-01,6.284e-01
9.049e-01,6.825e-01
9.068e-01,7.425e-01
9.086e-01,8.090e-01
9.105e-01,8.829e-01
9.123e-01,9.652e-01
9.142e-01,1.057e+00
9.160e-01,1.160e+00
9.179e-01,1.275e+00
9.197e-01,1.404e+00
9.215e-01,1.549e+00
9.234e-01,1.713e+00
9.252e-01,1.898e+00
9.271e-01,2.107e+00
9.289e-01,2.346e+00
9.308e-01,2.619e+00
9.326e-01,2.931e+00
9.345e-01,3.291e+00
9.363e-01,3.705e+00
9.382e-01,4.186e+00
9.400e-01,4.744e+00
9.419e-01,5.396e+00
9.437e-01,6.157e+00
9.455e-01,7.047e+00
9.474e-01,8.090e+00
9.492e-01,9.309e+00
9.511e-01,1.073e+01
9.529e-01,1.239e+01
9.548e-01,1.429e+01
9.566e-01,1.646e+01
9.585e-01,1.891e+01
9.603e-01,2.159e+01
9.622e-01,2.446e+01
9.640e-01,2.741e+01
9.659e-01,3.026e+01
9.677e-01,3.279e+01
9.695e-01,3.471e+01
9.714e-01,3.568e+01
9.732e-01,3.540e+01
9.751e-01,3.364e+01
9.769e-01,3.034e+01
9.788e-01,2.568e+01
9.806e-01,2.013e+01
9.825e-01,1.435e+01
9.843e-01,9.099e+00
9.862e-01,4.971e+00
9.880e-01,2.238e+00
9.898e-01,7.777e-01
9.917e-01,1.875e-01
9.935e-01,2.605e-02
9.954e-01,1.433e-03
9.972e-01,1.188e-05
9.991e-01,1.731e-10


==> anc/03_results/weak_zap/num_beta_total_probability/0_0225.csv <==
transmittance,probability_density
6.644e-01,1.625e-09
6.661e-01,2.320e-09
6.678e-01,3.300e-09
6.694e-01,4.680e-09
6.711e-01,6.613e-09
6.728e-01,9.313e-09
6.745e-01,1.307e-08
6.762e-01,1.828e-08
6.778e-01,2.547e-08
6.795e-01,3.537e-08
6.812e-01,4.894e-08
6.829e-01,6.749e-08
6.846e-01,9.274e-08
6.863e-01,1.270e-07
6.879e-01,1.732e-07
6.896e-01,2.355e-07
6.913e-01,3.190e-07
6.930e-01,4.306e-07
6.947e-01,5.790e-07
6.963e-01,7.759e-07
6.980e-01,1.036e-06
6.997e-01,1.378e-06
7.014e-01,1.826e-06
7.031e-01,2.411e-06
7.048e-01,3.172e-06
7.064e-01,4.158e-06
7.081e-01,5.429e-06
7.098e-01,7.062e-06
7.115e-01,9.152e-06
7.132e-01,1.182e-05
7.149e-01,1.520e-05
7.165e-01,1.947e-05
7.182e-01,2.485e-05
7.199e-01,3.159e-05
7.216e-01,4.000e-05
7.233e-01,5.045e-05
7.249e-01,6.339e-05
7.266e-01,7.933e-05
7.283e-01,9.887e-05
7.300e-01,1.227e-04
7.317e-01,1.518e-04
7.334e-01,1.869e-04
7.350e-01,2.292e-04
7.367e-01,2.799e-04
7.384e-01,3.404e-04
7.401e-01,4.123e-04
7.418e-01,4.973e-04
7.435e-01,5.973e-04
7.451e-01,7.143e-04
7.468e-01,8.505e-04
7.485e-01,1.008e-03
7.502e-01,1.190e-03
7.519e-01,1.399e-03
7.535e-01,1.637e-03
7.552e-01,1.907e-03
7.569e-01,2.211e-03
7.586e-01,2.552e-03
7.603e-01,2.933e-03
7.620e-01,3.354e-03
7.636e-01,3.819e-03
7.653e-01,4.327e-03
7.670e-01,4.880e-03
7.687e-01,5.478e-03
7.704e-01,6.119e-03
7.721e-01,6.801e-03
7.737e-01,7.524e-03
7.754e-01,8.281e-03
7.771e-01,9.070e-03
7.788e-01,9.884e-03
7.805e-01,1.072e-02
7.821e-01,1.156e-02
7.838e-01,1.241e-02
7.855e-01,1.325e-02
7.872e-01,1.407e-02
7.889e-01,1.487e-02
7.906e-01,1.562e-02
7.922e-01,1.633e-02
7.939e-01,1.699e-02
7.956e-01,1.757e-02
7.973e-01,1.808e-02
7.990e-01,1.851e-02
8.007e-01,1.885e-02
8.023e-01,1.909e-02
8.040e-01,1.925e-02
8.057e-01,1.931e-02
8.074e-01,1.928e-02
8.091e-01,1.916e-02
8.107e-01,1.897e-02
8.124e-01,1.871e-02
8.141e-01,1.840e-02
8.158e-01,1.804e-02
8.175e-01,1.766e-02
8.192e-01,1.728e-02
8.208e-01,1.691e-02
8.225e-01,1.656e-02
8.242e-01,1.627e-02
8.259e-01,1.606e-02
8.276e-01,1.593e-02
8.292e-01,1.591e-02
8.309e-01,1.602e-02
8.326e-01,1.627e-02
8.343e-01,1.668e-02
8.360e-01,1.727e-02
8.377e-01,1.805e-02
8.393e-01,1.902e-02
8.410e-01,2.020e-02
8.427e-01,2.159e-02
8.444e-01,2.321e-02
8.461e-01,2.505e-02
8.478e-01,2.713e-02
8.494e-01,2.946e-02
8.511e-01,3.202e-02
8.528e-01,3.485e-02
8.545e-01,3.793e-02
8.562e-01,4.127e-02
8.578e-01,4.490e-02
8.595e-01,4.881e-02
8.612e-01,5.301e-02
8.629e-01,5.753e-02
8.646e-01,6.238e-02
8.663e-01,6.758e-02
8.679e-01,7.316e-02
8.696e-01,7.912e-02
8.713e-01,8.552e-02
8.730e-01,9.236e-02
8.747e-01,9.970e-02
8.764e-01,1.076e-01
8.780e-01,1.160e-01
8.797e-01,1.251e-01
8.814e-01,1.348e-01
8.831e-01,1.452e-01
8.848e-01,1.565e-01
8.864e-01,1.686e-01
8.881e-01,1.816e-01
8.898e-01,1.957e-01
8.915e-01,2.109e-01
8.932e-01,2.273e-01
8.949e-01,2.451e-01
8.965e-01,2.643e-01
8.982e-01,2.852e-01
8.999e-01,3.079e-01
9.016e-01,3.326e-01
9.033e-01,3.596e-01
9.050e-01,3.891e-01
9.066e-01,4.214e-01
9.083e-01,4.569e-01
9.100e-01,4.959e-01
9.117e-01,5.389e-01
9.134e-01,5.864e-01
9.150e-01,6.391e-01
9.167e-01,6.976e-01
9.184e-01,7.627e-01
9.201e-01,8.354e-01
9.218e-01,9.167e-01
9.235e-01,1.008e+00
9.251e-01,1.110e+00
9.268e-01,1.226e+00
9.285e-01,1.357e+00
9.302e-01,1.505e+00
9.319e-01,1.673e+00
9.336e-01,1.865e+00
9.352e-01,2.085e+00
9.369e-01,2.337e+00
9.386e-01,2.629e+00
9.403e-01,2.966e+00
9.420e-01,3.359e+00
9.436e-01,3.817e+00
9.453e-01,4.355e+00
9.470e-01,4.988e+00
9.487e-01,5.737e+00
9.504e-01,6.624e+00
9.521e-01,7.679e+00
9.537e-01,8.933e+00
9.554e-01,1.042e+01
9.571e-01,1.219e+01
9.588e-01,1.427e+01
9.605e-01,1.670e+01
9.621e-01,1.950e+01
9.638e-01,2.267e+01
9.655e-01,2.616e+01
9.672e-01,2.987e+01
9.689e-01,3.361e+01
9.706e-01,3.710e+01
9.722e-01,3.997e+01
9.739e-01,4.177e+01
9.756e-01,4.205e+01
9.773e-01,4.044e+01
9.790e-01,3.679e+01
9.807e-01,3.131e+01
9.823e-01,2.455e+01
9.840e-01,1.741e+01
9.857e-01,1.090e+01
9.874e-01,5.834e+00
9.891e-01,2.545e+00
9.907e-01,8.445e-01
9.924e-01,1.908e-01
9.941e-01,2.421e-02
9.958e-01,1.169e-03
9.975e-01,7.955e-06
9.992e-01,8.247e-11


==> anc/03_results/weak_zap/num_beta_total_probability/0_02325.csv <==
transmittance,probability_density
6.923e-01,1.631e-09
6.939e-01,2.240e-09
6.954e-01,3.070e-09
6.969e-01,4.195e-09
6.985e-01,5.718e-09
7.000e-01,7.773e-09
7.016e-01,1.054e-08
7.031e-01,1.425e-08
7.047e-01,1.922e-08
7.062e-01,2.585e-08
7.077e-01,3.467e-08
7.093e-01,4.639e-08
7.108e-01,6.188e-08
7.124e-01,8.234e-08
7.139e-01,1.093e-07
7.155e-01,1.446e-07
7.170e-01,1.908e-07
7.185e-01,2.511e-07
7.201e-01,3.295e-07
7.216e-01,4.312e-07
7.232e-01,5.627e-07
7.247e-01,7.323e-07
7.262e-01,9.503e-07
7.278e-01,1.230e-06
7.293e-01,1.587e-06
7.309e-01,2.041e-06
7.324e-01,2.619e-06
7.340e-01,3.350e-06
7.355e-01,4.273e-06
7.370e-01,5.434e-06
7.386e-01,6.890e-06
7.401e-01,8.711e-06
7.417e-01,1.098e-05
7.432e-01,1.380e-05
7.448e-01,1.729e-05
7.463e-01,2.160e-05
7.478e-01,2.689e-05
7.494e-01,3.339e-05
7.509e-01,4.133e-05
7.525e-01,5.099e-05
7.540e-01,6.271e-05
7.555e-01,7.690e-05
7.571e-01,9.398e-05
7.586e-01,1.145e-04
7.602e-01,1.391e-04
7.617e-01,1.683e-04
7.633e-01,2.031e-04
7.648e-01,2.442e-04
7.663e-01,2.927e-04
7.679e-01,3.497e-04
7.694e-01,4.164e-04
7.710e-01,4.940e-04
7.725e-01,5.842e-04
7.741e-01,6.885e-04
7.756e-01,8.085e-04
7.771e-01,9.462e-04
7.787e-01,1.103e-03
7.802e-01,1.282e-03
7.818e-01,1.484e-03
7.833e-01,1.713e-03
7.849e-01,1.968e-03
7.864e-01,2.254e-03
7.879e-01,2.572e-03
7.895e-01,2.924e-03
7.910e-01,3.311e-03
7.926e-01,3.735e-03
7.941e-01,4.197e-03
7.956e-01,4.697e-03
7.972e-01,5.237e-03
7.987e-01,5.816e-03
8.003e-01,6.433e-03
8.018e-01,7.087e-03
8.034e-01,7.776e-03
8.049e-01,8.496e-03
8.064e-01,9.245e-03
8.080e-01,1.002e-02
8.095e-01,1.081e-02
8.111e-01,1.161e-02
8.126e-01,1.243e-02
8.142e-01,1.324e-02
8.157e-01,1.404e-02
8.172e-01,1.483e-02
8.188e-01,1.559e-02
8.203e-01,1.632e-02
8.219e-01,1.701e-02
8.234e-01,1.766e-02
8.250e-01,1.825e-02
8.265e-01,1.877e-02
8.280e-01,1.924e-02
8.296e-01,1.963e-02
8.311e-01,1.995e-02
8.327e-01,2.020e-02
8.342e-01,2.037e-02
8.357e-01,2.048e-02
8.373e-01,2.052e-02
8.388e-01,2.051e-02
8.404e-01,2.045e-02
8.419e-01,2.036e-02
8.435e-01,2.024e-02
8.450e-01,2.011e-02
8.465e-01,1.999e-02
8.481e-01,1.990e-02
8.496e-01,1.985e-02
8.512e-01,1.986e-02
8.527e-01,1.996e-02
8.543e-01,2.016e-02
8.558e-01,2.049e-02
8.573e-01,2.096e-02
8.589e-01,2.159e-02
8.604e-01,2.241e-02
8.620e-01,2.342e-02
8.635e-01,2.465e-02
8.651e-01,2.612e-02
8.666e-01,2.783e-02
8.681e-01,2.981e-02
8.697e-01,3.207e-02
8.712e-01,3.462e-02
8.728e-01,3.748e-02
8.743e-01,4.066e-02
8.758e-01,4.417e-02
8.774e-01,4.804e-02
8.789e-01,5.227e-02
8.805e-01,5.689e-02
8.820e-01,6.192e-02
8.836e-01,6.737e-02
8.851e-01,7.328e-02
8.866e-01,7.968e-02
8.882e-01,8.659e-02
8.897e-01,9.405e-02
8.913e-01,1.021e-01
8.928e-01,1.108e-01
8.944e-01,1.202e-01
8.959e-01,1.304e-01
8.974e-01,1.414e-01
8.990e-01,1.532e-01
9.005e-01,1.661e-01
9.021e-01,1.800e-01
9.036e-01,1.951e-01
9.052e-01,2.115e-01
9.067e-01,2.294e-01
9.082e-01,2.488e-01
9.098e-01,2.700e-01
9.113e-01,2.931e-01
9.129e-01,3.185e-01
9.144e-01,3.463e-01
9.159e-01,3.768e-01
9.175e-01,4.104e-01
9.190e-01,4.475e-01
9.206e-01,4.885e-01
9.221e-01,5.340e-01
9.237e-01,5.845e-01
9.252e-01,6.409e-01
9.267e-01,7.040e-01
9.283e-01,7.746e-01
9.298e-01,8.540e-01
9.314e-01,9.436e-01
9.329e-01,1.045e+00
9.345e-01,1.160e+00
9.360e-01,1.291e+00
9.375e-01,1.440e+00
9.391e-01,1.612e+00
9.406e-01,1.809e+00
9.422e-01,2.037e+00
9.437e-01,2.303e+00
9.452e-01,2.612e+00
9.468e-01,2.974e+00
9.483e-01,3.402e+00
9.499e-01,3.908e+00
9.514e-01,4.510e+00
9.530e-01,5.231e+00
9.545e-01,6.097e+00
9.560e-01,7.141e+00
9.576e-01,8.403e+00
9.591e-01,9.931e+00
9.607e-01,1.178e+01
9.622e-01,1.400e+01
9.638e-01,1.667e+01
9.653e-01,1.982e+01
9.668e-01,2.348e+01
9.684e-01,2.763e+01
9.699e-01,3.219e+01
9.715e-01,3.694e+01
9.730e-01,4.157e+01
9.746e-01,4.560e+01
9.761e-01,4.843e+01
9.776e-01,4.942e+01
9.792e-01,4.803e+01
9.807e-01,4.399e+01
9.823e-01,3.750e+01
9.838e-01,2.929e+01
9.853e-01,2.055e+01
9.869e-01,1.262e+01
9.884e-01,6.552e+00
9.900e-01,2.739e+00
9.915e-01,8.569e-01
9.931e-01,1.788e-01
9.946e-01,2.038e-02
9.961e-01,8.520e-04
9.977e-01,4.790e-06
9.992e-01,3.960e-11


==> anc/03_results/weak_zap/num_beta_total_probability/0_024.csv <==
transmittance,probability_density
7.153e-01,9.035e-10
7.168e-01,1.210e-09
7.182e-01,1.618e-09
7.196e-01,2.159e-09
7.211e-01,2.874e-09
7.225e-01,3.818e-09
7.239e-01,5.062e-09
7.253e-01,6.698e-09
7.268e-01,8.844e-09
7.282e-01,1.165e-08
7.296e-01,1.532e-08
7.310e-01,2.010e-08
7.325e-01,2.632e-08
7.339e-01,3.439e-08
7.353e-01,4.483e-08
7.368e-01,5.832e-08
7.382e-01,7.571e-08
7.396e-01,9.806e-08
7.410e-01,1.267e-07
7.425e-01,1.635e-07
7.439e-01,2.104e-07
7.453e-01,2.701e-07
7.467e-01,3.460e-07
7.482e-01,4.424e-07
7.496e-01,5.642e-07
7.510e-01,7.180e-07
7.524e-01,9.117e-07
7.539e-01,1.155e-06
7.553e-01,1.460e-06
7.567e-01,1.841e-06
7.582e-01,2.316e-06
7.596e-01,2.907e-06
7.610e-01,3.641e-06
7.624e-01,4.548e-06
7.639e-01,5.669e-06
7.653e-01,7.049e-06
7.667e-01,8.743e-06
7.681e-01,1.082e-05
7.696e-01,1.336e-05
7.710e-01,1.645e-05
7.724e-01,2.020e-05
7.738e-01,2.476e-05
7.753e-01,3.026e-05
7.767e-01,3.689e-05
7.781e-01,4.487e-05
7.796e-01,5.443e-05
7.810e-01,6.585e-05
7.824e-01,7.947e-05
7.838e-01,9.566e-05
7.853e-01,1.148e-04
7.867e-01,1.375e-04
7.881e-01,1.642e-04
7.895e-01,1.955e-04
7.910e-01,2.322e-04
7.924e-01,2.751e-04
7.938e-01,3.249e-04
7.953e-01,3.827e-04
7.967e-01,4.495e-04
7.981e-01,5.265e-04
7.995e-01,6.150e-04
8.010e-01,7.162e-04
8.024e-01,8.316e-04
8.038e-01,9.628e-04
8.052e-01,1.111e-03
8.067e-01,1.279e-03
8.081e-01,1.468e-03
8.095e-01,1.679e-03
8.109e-01,1.915e-03
8.124e-01,2.177e-03
8.138e-01,2.467e-03
8.152e-01,2.787e-03
8.167e-01,3.139e-03
8.181e-01,3.524e-03
8.195e-01,3.942e-03
8.209e-01,4.396e-03
8.224e-01,4.886e-03
8.238e-01,5.413e-03
8.252e-01,5.975e-03
8.266e-01,6.574e-03
8.281e-01,7.208e-03
8.295e-01,7.875e-03
8.309e-01,8.573e-03
8.323e-01,9.301e-03
8.338e-01,1.005e-02
8.352e-01,1.083e-02
8.366e-01,1.162e-02
8.381e-01,1.243e-02
8.395e-01,1.324e-02
8.409e-01,1.405e-02
8.423e-01,1.486e-02
8.438e-01,1.566e-02
8.452e-01,1.643e-02
8.466e-01,1.719e-02
8.480e-01,1.791e-02
8.495e-01,1.860e-02
8.509e-01,1.924e-02
8.523e-01,1.984e-02
8.538e-01,2.039e-02
8.552e-01,2.088e-02
8.566e-01,2.132e-02
8.580e-01,2.171e-02
8.595e-01,2.205e-02
8.609e-01,2.234e-02
8.623e-01,2.259e-02
8.637e-01,2.280e-02
8.652e-01,2.299e-02
8.666e-01,2.317e-02
8.680e-01,2.335e-02
8.694e-01,2.355e-02
8.709e-01,2.378e-02
8.723e-01,2.407e-02
8.737e-01,2.443e-02
8.752e-01,2.488e-02
8.766e-01,2.546e-02
8.780e-01,2.617e-02
8.794e-01,2.706e-02
8.809e-01,2.813e-02
8.823e-01,2.942e-02
8.837e-01,3.095e-02
8.851e-01,3.275e-02
8.866e-01,3.484e-02
8.880e-01,3.725e-02
8.894e-01,4.000e-02
8.908e-01,4.312e-02
8.923e-01,4.663e-02
8.937e-01,5.057e-02
8.951e-01,5.497e-02
8.966e-01,5.984e-02
8.980e-01,6.523e-02
8.994e-01,7.117e-02
9.008e-01,7.770e-02
9.023e-01,8.486e-02
9.037e-01,9.270e-02
9.051e-01,1.013e-01
9.065e-01,1.106e-01
9.080e-01,1.208e-01
9.094e-01,1.320e-01
9.108e-01,1.442e-01
9.123e-01,1.574e-01
9.137e-01,1.720e-01
9.151e-01,1.878e-01
9.165e-01,2.052e-01
9.180e-01,2.242e-01
9.194e-01,2.451e-01
9.208e-01,2.680e-01
9.222e-01,2.933e-01
9.237e-01,3.211e-01
9.251e-01,3.519e-01
9.265e-01,3.860e-01
9.279e-01,4.239e-01
9.294e-01,4.662e-01
9.308e-01,5.133e-01
9.322e-01,5.661e-01
9.337e-01,6.254e-01
9.351e-01,6.922e-01
9.365e-01,7.677e-01
9.379e-01,8.534e-01
9.394e-01,9.509e-01
9.408e-01,1.062e+00
9.422e-01,1.190e+00
9.436e-01,1.338e+00
9.451e-01,1.508e+00
9.465e-01,1.706e+00
9.479e-01,1.938e+00
9.493e-01,2.210e+00
9.508e-01,2.532e+00
9.522e-01,2.914e+00
9.536e-01,3.371e+00
9.551e-01,3.921e+00
9.565e-01,4.587e+00
9.579e-01,5.398e+00
9.593e-01,6.391e+00
9.608e-01,7.612e+00
9.622e-01,9.118e+00
9.636e-01,1.098e+01
9.650e-01,1.328e+01
9.665e-01,1.610e+01
9.679e-01,1.952e+01
9.693e-01,2.363e+01
9.708e-01,2.844e+01
9.722e-01,3.389e+01
9.736e-01,3.979e+01
9.750e-01,4.578e+01
9.765e-01,5.126e+01
9.779e-01,5.547e+01
9.793e-01,5.751e+01
9.807e-01,5.657e+01
9.822e-01,5.221e+01
9.836e-01,4.458e+01
9.850e-01,3.465e+01
9.864e-01,2.399e+01
9.879e-01,1.440e+01
9.893e-01,7.220e+00
9.907e-01,2.872e+00
9.922e-01,8.402e-01
9.936e-01,1.604e-01
9.950e-01,1.629e-02
9.964e-01,5.900e-04
9.979e-01,2.827e-06
9.993e-01,2.104e-11


==> anc/03_results/weak_zap/num_beta_total_probability/0_02475.csv <==
transmittance,probability_density
7.377e-01,6.117e-10
7.391e-01,8.008e-10
7.404e-01,1.047e-09
7.417e-01,1.366e-09
7.430e-01,1.780e-09
7.443e-01,2.315e-09
7.456e-01,3.006e-09
7.470e-01,3.897e-09
7.483e-01,5.044e-09
7.496e-01,6.518e-09
7.509e-01,8.409e-09
7.522e-01,1.083e-08
7.535e-01,1.392e-08
7.548e-01,1.787e-08
7.562e-01,2.290e-08
7.575e-01,2.930e-08
7.588e-01,3.742e-08
7.601e-01,4.771e-08
7.614e-01,6.072e-08
7.627e-01,7.714e-08
7.640e-01,9.784e-08
7.654e-01,1.239e-07
7.667e-01,1.566e-07
7.680e-01,1.975e-07
7.693e-01,2.488e-07
7.706e-01,3.128e-07
7.719e-01,3.925e-07
7.732e-01,4.917e-07
7.746e-01,6.149e-07
7.759e-01,7.675e-07
7.772e-01,9.561e-07
7.785e-01,1.189e-06
7.798e-01,1.476e-06
7.811e-01,1.829e-06
7.824e-01,2.261e-06
7.838e-01,2.791e-06
7.851e-01,3.438e-06
7.864e-01,4.228e-06
7.877e-01,5.188e-06
7.890e-01,6.355e-06
7.903e-01,7.769e-06
7.916e-01,9.478e-06
7.930e-01,1.154e-05
7.943e-01,1.402e-05
7.956e-01,1.701e-05
7.969e-01,2.058e-05
7.982e-01,2.486e-05
7.995e-01,2.997e-05
8.008e-01,3.605e-05
8.022e-01,4.327e-05
8.035e-01,5.183e-05
8.048e-01,6.195e-05
8.061e-01,7.389e-05
8.074e-01,8.794e-05
8.087e-01,1.044e-04
8.100e-01,1.238e-04
8.114e-01,1.463e-04
8.127e-01,1.726e-04
8.140e-01,2.032e-04
8.153e-01,2.386e-04
8.166e-01,2.796e-04
8.179e-01,3.268e-04
8.193e-01,3.811e-04
8.206e-01,4.434e-04
8.219e-01,5.147e-04
8.232e-01,5.960e-04
8.245e-01,6.884e-04
8.258e-01,7.932e-04
8.271e-01,9.118e-04
8.285e-01,1.045e-03
8.298e-01,1.196e-03
8.311e-01,1.364e-03
8.324e-01,1.552e-03
8.337e-01,1.761e-03
8.350e-01,1.993e-03
8.363e-01,2.250e-03
8.377e-01,2.533e-03
8.390e-01,2.844e-03
8.403e-01,3.185e-03
8.416e-01,3.556e-03
8.429e-01,3.959e-03
8.442e-01,4.396e-03
8.455e-01,4.867e-03
8.469e-01,5.373e-03
8.482e-01,5.914e-03
8.495e-01,6.490e-03
8.508e-01,7.101e-03
8.521e-01,7.747e-03
8.534e-01,8.426e-03
8.547e-01,9.136e-03
8.561e-01,9.876e-03
8.574e-01,1.064e-02
8.587e-01,1.143e-02
8.600e-01,1.224e-02
8.613e-01,1.307e-02
8.626e-01,1.391e-02
8.639e-01,1.476e-02
8.653e-01,1.560e-02
8.666e-01,1.645e-02
8.679e-01,1.729e-02
8.692e-01,1.811e-02
8.705e-01,1.892e-02
8.718e-01,1.971e-02
8.731e-01,2.046e-02
8.745e-01,2.119e-02
8.758e-01,2.189e-02
8.771e-01,2.256e-02
8.784e-01,2.319e-02
8.797e-01,2.379e-02
8.810e-01,2.436e-02
8.823e-01,2.491e-02
8.837e-01,2.545e-02
8.850e-01,2.597e-02
8.863e-01,2.651e-02
8.876e-01,2.705e-02
8.889e-01,2.764e-02
8.902e-01,2.827e-02
8.916e-01,2.897e-02
8.929e-01,2.977e-02
8.942e-01,3.069e-02
8.955e-01,3.175e-02
8.968e-01,3.298e-02
8.981e-01,3.442e-02
8.994e-01,3.609e-02
9.008e-01,3.803e-02
9.021e-01,4.028e-02
9.034e-01,4.286e-02
9.047e-01,4.583e-02
9.060e-01,4.921e-02
9.073e-01,5.306e-02
9.086e-01,5.742e-02
9.100e-01,6.233e-02
9.113e-01,6.784e-02
9.126e-01,7.400e-02
9.139e-01,8.089e-02
9.152e-01,8.855e-02
9.165e-01,9.705e-02
9.178e-01,1.065e-01
9.192e-01,1.169e-01
9.205e-01,1.285e-01
9.218e-01,1.412e-01
9.231e-01,1.553e-01
9.244e-01,1.709e-01
9.257e-01,1.881e-01
9.270e-01,2.071e-01
9.284e-01,2.281e-01
9.297e-01,2.515e-01
9.310e-01,2.774e-01
9.323e-01,3.062e-01
9.336e-01,3.383e-01
9.349e-01,3.742e-01
9.362e-01,4.144e-01
9.376e-01,4.595e-01
9.389e-01,5.104e-01
9.402e-01,5.679e-01
9.415e-01,6.330e-01
9.428e-01,7.072e-01
9.441e-01,7.920e-01
9.454e-01,8.892e-01
9.468e-01,1.001e+00
9.481e-01,1.131e+00
9.494e-01,1.282e+00
9.507e-01,1.458e+00
9.520e-01,1.666e+00
9.533e-01,1.911e+00
9.546e-01,2.203e+00
9.560e-01,2.554e+00
9.573e-01,2.977e+00
9.586e-01,3.491e+00
9.599e-01,4.120e+00
9.612e-01,4.898e+00
9.625e-01,5.863e+00
9.639e-01,7.071e+00
9.652e-01,8.589e+00
9.665e-01,1.050e+01
9.678e-01,1.291e+01
9.691e-01,1.594e+01
9.704e-01,1.971e+01
9.717e-01,2.435e+01
9.731e-01,2.991e+01
9.744e-01,3.637e+01
9.757e-01,4.355e+01
9.770e-01,5.100e+01
9.783e-01,5.801e+01
9.796e-01,6.356e+01
9.809e-01,6.646e+01
9.823e-01,6.562e+01
9.836e-01,6.043e+01
9.849e-01,5.114e+01
9.862e-01,3.907e+01
9.875e-01,2.634e+01
9.888e-01,1.522e+01
9.901e-01,7.251e+00
9.915e-01,2.697e+00
9.928e-01,7.241e-01
9.941e-01,1.242e-01
9.954e-01,1.109e-02
9.967e-01,3.486e-04
9.980e-01,1.478e-06
9.993e-01,1.068e-11


==> anc/03_results/weak_zap/num_beta_total_probability/0_0255.csv <==
transmittance,probability_density
7.566e-01,2.810e-10
7.578e-01,3.624e-10
7.590e-01,4.667e-10
7.603e-01,6.002e-10
7.615e-01,7.710e-10
7.627e-01,9.890e-10
7.639e-01,1.267e-09
7.651e-01,1.621e-09
7.664e-01,2.071e-09
7.676e-01,2.643e-09
7.688e-01,3.367e-09
7.700e-01,4.285e-09
7.712e-01,5.446e-09
7.725e-01,6.912e-09
7.737e-01,8.760e-09
7.749e-01,1.109e-08
7.761e-01,1.401e-08
7.773e-01,1.769e-08
7.786e-01,2.230e-08
7.798e-01,2.807e-08
7.810e-01,3.528e-08
7.822e-01,4.428e-08
7.834e-01,5.550e-08
7.847e-01,6.946e-08
7.859e-01,8.682e-08
7.871e-01,1.084e-07
7.883e-01,1.350e-07
7.895e-01,1.680e-07
7.908e-01,2.088e-07
7.920e-01,2.591e-07
7.932e-01,3.210e-07
7.944e-01,3.971e-07
7.956e-01,4.905e-07
7.969e-01,6.050e-07
7.981e-01,7.450e-07
7.993e-01,9.161e-07
8.005e-01,1.125e-06
8.017e-01,1.379e-06
8.030e-01,1.688e-06
8.042e-01,2.062e-06
8.054e-01,2.516e-06
8.066e-01,3.065e-06
8.078e-01,3.728e-06
8.091e-01,4.526e-06
8.103e-01,5.487e-06
8.115e-01,6.641e-06
8.127e-01,8.024e-06
8.139e-01,9.679e-06
8.152e-01,1.166e-05
8.164e-01,1.401e-05
8.176e-01,1.682e-05
8.188e-01,2.015e-05
8.200e-01,2.410e-05
8.213e-01,2.878e-05
8.225e-01,3.430e-05
8.237e-01,4.081e-05
8.249e-01,4.846e-05
8.261e-01,5.745e-05
8.274e-01,6.798e-05
8.286e-01,8.030e-05
8.298e-01,9.467e-05
8.310e-01,1.114e-04
8.322e-01,1.308e-04
8.335e-01,1.534e-04
8.347e-01,1.795e-04
8.359e-01,2.096e-04
8.371e-01,2.442e-04
8.383e-01,2.841e-04
8.396e-01,3.298e-04
8.408e-01,3.820e-04
8.420e-01,4.417e-04
8.432e-01,5.096e-04
8.444e-01,5.867e-04
8.457e-01,6.740e-04
8.469e-01,7.727e-04
8.481e-01,8.839e-04
8.493e-01,1.009e-03
8.505e-01,1.149e-03
8.518e-01,1.306e-03
8.530e-01,1.481e-03
8.542e-01,1.675e-03
8.554e-01,1.891e-03
8.566e-01,2.129e-03
8.579e-01,2.392e-03
8.591e-01,2.680e-03
8.603e-01,2.997e-03
8.615e-01,3.342e-03
8.627e-01,3.719e-03
8.640e-01,4.127e-03
8.652e-01,4.569e-03
8.664e-01,5.045e-03
8.676e-01,5.556e-03
8.688e-01,6.104e-03
8.701e-01,6.688e-03
8.713e-01,7.308e-03
8.725e-01,7.965e-03
8.737e-01,8.658e-03
8.749e-01,9.385e-03
8.762e-01,1.015e-02
8.774e-01,1.094e-02
8.786e-01,1.176e-02
8.798e-01,1.261e-02
8.810e-01,1.349e-02
8.823e-01,1.438e-02
8.835e-01,1.529e-02
8.847e-01,1.622e-02
8.859e-01,1.716e-02
8.871e-01,1.810e-02
8.884e-01,1.905e-02
8.896e-01,1.999e-02
8.908e-01,2.093e-02
8.920e-01,2.187e-02
8.932e-01,2.279e-02
8.945e-01,2.371e-02
8.957e-01,2.462e-02
8.969e-01,2.552e-02
8.981e-01,2.642e-02
8.993e-01,2.732e-02
9.006e-01,2.823e-02
9.018e-01,2.916e-02
9.030e-01,3.012e-02
9.042e-01,3.112e-02
9.054e-01,3.219e-02
9.067e-01,3.334e-02
9.079e-01,3.459e-02
9.091e-01,3.598e-02
9.103e-01,3.752e-02
9.115e-01,3.927e-02
9.128e-01,4.125e-02
9.140e-01,4.350e-02
9.152e-01,4.607e-02
9.164e-01,4.900e-02
9.176e-01,5.236e-02
9.189e-01,5.619e-02
9.201e-01,6.055e-02
9.213e-01,6.551e-02
9.225e-01,7.115e-02
9.237e-01,7.754e-02
9.250e-01,8.476e-02
9.262e-01,9.292e-02
9.274e-01,1.021e-01
9.286e-01,1.124e-01
9.298e-01,1.240e-01
9.311e-01,1.370e-01
9.323e-01,1.516e-01
9.335e-01,1.680e-01
9.347e-01,1.863e-01
9.359e-01,2.069e-01
9.372e-01,2.299e-01
9.384e-01,2.559e-01
9.396e-01,2.850e-01
9.408e-01,3.178e-01
9.421e-01,3.549e-01
9.433e-01,3.970e-01
9.445e-01,4.447e-01
9.457e-01,4.990e-01
9.469e-01,5.611e-01
9.482e-01,6.324e-01
9.494e-01,7.146e-01
9.506e-01,8.097e-01
9.518e-01,9.203e-01
9.530e-01,1.050e+00
9.543e-01,1.202e+00
9.555e-01,1.382e+00
9.567e-01,1.596e+00
9.579e-01,1.853e+00
9.591e-01,2.164e+00
9.604e-01,2.542e+00
9.616e-01,3.007e+00
9.628e-01,3.582e+00
9.640e-01,4.303e+00
9.652e-01,5.211e+00
9.665e-01,6.366e+00
9.677e-01,7.846e+00
9.689e-01,9.750e+00
9.701e-01,1.221e+01
9.713e-01,1.537e+01
9.726e-01,1.941e+01
9.738e-01,2.451e+01
9.750e-01,3.080e+01
9.762e-01,3.833e+01
9.774e-01,4.691e+01
9.787e-01,5.607e+01
9.799e-01,6.492e+01
9.811e-01,7.216e+01
9.823e-01,7.620e+01
9.835e-01,7.559e+01
9.848e-01,6.948e+01
9.860e-01,5.825e+01
9.872e-01,4.369e+01
9.884e-01,2.861e+01
9.896e-01,1.586e+01
9.909e-01,7.142e+00
9.921e-01,2.469e+00
9.933e-01,6.044e-01
9.945e-01,9.266e-02
9.957e-01,7.286e-03
9.970e-01,2.024e-04
9.982e-01,7.940e-07
9.994e-01,5.990e-12


==> anc/03_results/weak_zap/num_beta_total_probability/0_02625.csv <==
transmittance,probability_density
7.743e-01,1.297e-10
7.754e-01,1.652e-10
7.766e-01,2.103e-10
7.777e-01,2.673e-10
7.788e-01,3.394e-10
7.799e-01,4.305e-10
7.811e-01,5.455e-10
7.822e-01,6.904e-10
7.833e-01,8.730e-10
7.845e-01,1.103e-09
7.856e-01,1.391e-09
7.867e-01,1.753e-09
7.879e-01,2.206e-09
7.890e-01,2.774e-09
7.901e-01,3.485e-09
7.913e-01,4.372e-09
7.924e-01,5.479e-09
7.935e-01,6.858e-09
7.947e-01,8.575e-09
7.958e-01,1.071e-08
7.969e-01,1.336e-08
7.981e-01,1.665e-08
7.992e-01,2.072e-08
8.003e-01,2.576e-08
8.014e-01,3.198e-08
8.026e-01,3.967e-08
8.037e-01,4.914e-08
8.048e-01,6.080e-08
8.060e-01,7.514e-08
8.071e-01,9.274e-08
8.082e-01,1.143e-07
8.094e-01,1.408e-07
8.105e-01,1.731e-07
8.116e-01,2.127e-07
8.128e-01,2.609e-07
8.139e-01,3.196e-07
8.150e-01,3.911e-07
8.162e-01,4.780e-07
8.173e-01,5.835e-07
8.184e-01,7.112e-07
8.195e-01,8.659e-07
8.207e-01,1.053e-06
8.218e-01,1.278e-06
8.229e-01,1.550e-06
8.241e-01,1.877e-06
8.252e-01,2.270e-06
8.263e-01,2.742e-06
8.275e-01,3.307e-06
8.286e-01,3.983e-06
8.297e-01,4.791e-06
8.309e-01,5.754e-06
8.320e-01,6.902e-06
8.331e-01,8.266e-06
8.343e-01,9.886e-06
8.354e-01,1.181e-05
8.365e-01,1.408e-05
8.376e-01,1.677e-05
8.388e-01,1.993e-05
8.399e-01,2.367e-05
8.410e-01,2.806e-05
8.422e-01,3.321e-05
8.433e-01,3.925e-05
8.444e-01,4.631e-05
8.456e-01,5.456e-05
8.467e-01,6.418e-05
8.478e-01,7.537e-05
8.490e-01,8.837e-05
8.501e-01,1.034e-04
8.512e-01,1.209e-04
8.524e-01,1.410e-04
8.535e-01,1.643e-04
8.546e-01,1.910e-04
8.558e-01,2.218e-04
8.569e-01,2.570e-04
8.580e-01,2.972e-04
8.591e-01,3.432e-04
8.603e-01,3.956e-04
8.614e-01,4.552e-04
8.625e-01,5.228e-04
8.637e-01,5.993e-04
8.648e-01,6.857e-04
8.659e-01,7.831e-04
8.671e-01,8.926e-04
8.682e-01,1.015e-03
8.693e-01,1.153e-03
8.705e-01,1.306e-03
8.716e-01,1.477e-03
8.727e-01,1.667e-03
8.739e-01,1.878e-03
8.750e-01,2.111e-03
8.761e-01,2.367e-03
8.772e-01,2.649e-03
8.784e-01,2.959e-03
8.795e-01,3.297e-03
8.806e-01,3.666e-03
8.818e-01,4.067e-03
8.829e-01,4.502e-03
8.840e-01,4.973e-03
8.852e-01,5.479e-03
8.863e-01,6.024e-03
8.874e-01,6.607e-03
8.886e-01,7.230e-03
8.897e-01,7.892e-03
8.908e-01,8.595e-03
8.920e-01,9.338e-03
8.931e-01,1.012e-02
8.942e-01,1.094e-02
8.953e-01,1.180e-02
8.965e-01,1.270e-02
8.976e-01,1.363e-02
8.987e-01,1.460e-02
8.999e-01,1.559e-02
9.010e-01,1.662e-02
9.021e-01,1.767e-02
9.033e-01,1.875e-02
9.044e-01,1.985e-02
9.055e-01,2.097e-02
9.067e-01,2.212e-02
9.078e-01,2.328e-02
9.089e-01,2.446e-02
9.101e-01,2.566e-02
9.112e-01,2.688e-02
9.123e-01,2.813e-02
9.135e-01,2.941e-02
9.146e-01,3.074e-02
9.157e-01,3.212e-02
9.168e-01,3.356e-02
9.180e-01,3.509e-02
9.191e-01,3.672e-02
9.202e-01,3.848e-02
9.214e-01,4.039e-02
9.225e-01,4.250e-02
9.236e-01,4.483e-02
9.248e-01,4.744e-02
9.259e-01,5.036e-02
9.270e-01,5.367e-02
9.282e-01,5.741e-02
9.293e-01,6.167e-02
9.304e-01,6.651e-02
9.316e-01,7.203e-02
9.327e-01,7.833e-02
9.338e-01,8.551e-02
9.349e-01,9.369e-02
9.361e-01,1.030e-01
9.372e-01,1.136e-01
9.383e-01,1.257e-01
9.395e-01,1.395e-01
9.406e-01,1.551e-01
9.417e-01,1.729e-01
9.429e-01,1.932e-01
9.440e-01,2.162e-01
9.451e-01,2.425e-01
9.463e-01,2.724e-01
9.474e-01,3.067e-01
9.485e-01,3.459e-01
9.497e-01,3.910e-01
9.508e-01,4.428e-01
9.519e-01,5.028e-01
9.530e-01,5.724e-01
9.542e-01,6.534e-01
9.553e-01,7.483e-01
9.564e-01,8.599e-01
9.576e-01,9.921e-01
9.587e-01,1.150e+00
9.598e-01,1.338e+00
9.610e-01,1.567e+00
9.621e-01,1.845e+00
9.632e-01,2.187e+00
9.644e-01,2.612e+00
9.655e-01,3.145e+00
9.666e-01,3.820e+00
9.678e-01,4.684e+00
9.689e-01,5.802e+00
9.700e-01,7.261e+00
9.712e-01,9.178e+00
9.723e-01,1.170e+01
9.734e-01,1.504e+01
9.745e-01,1.940e+01
9.757e-01,2.505e+01
9.768e-01,3.219e+01
9.779e-01,4.092e+01
9.791e-01,5.109e+01
9.802e-01,6.216e+01
9.813e-01,7.300e+01
9.825e-01,8.195e+01
9.836e-01,8.696e+01
9.847e-01,8.612e+01
9.859e-01,7.846e+01
9.870e-01,6.463e+01
9.881e-01,4.715e+01
9.893e-01,2.969e+01
9.904e-01,1.561e+01
9.915e-01,6.568e+00
9.926e-01,2.084e+00
9.938e-01,4.594e-01
9.949e-01,6.240e-02
9.960e-01,4.326e-03
9.972e-01,1.086e-04
9.983e-01,4.139e-07
9.994e-01,3.546e-12


==> anc/03_results/weak_zap/num_beta_total_probability/0_027.csv <==
transmittance,probability_density
7.898e-01,4.720e-11
7.909e-01,5.967e-11
7.919e-01,7.538e-11
7.930e-01,9.513e-11
7.940e-01,1.199e-10
7.951e-01,1.511e-10
7.961e-01,1.902e-10
7.972e-01,2.392e-10
7.982e-01,3.005e-10
7.993e-01,3.772e-10
8.003e-01,4.730e-10
8.014e-01,5.926e-10
8.024e-01,7.418e-10
8.035e-01,9.278e-10
8.046e-01,1.159e-09
8.056e-01,1.447e-09
8.067e-01,1.805e-09
8.077e-01,2.248e-09
8.088e-01,2.799e-09
8.098e-01,3.480e-09
8.109e-01,4.324e-09
8.119e-01,5.366e-09
8.130e-01,6.654e-09
8.140e-01,8.243e-09
8.151e-01,1.020e-08
8.161e-01,1.261e-08
8.172e-01,1.558e-08
8.182e-01,1.922e-08
8.193e-01,2.369e-08
8.204e-01,2.917e-08
8.214e-01,3.588e-08
8.225e-01,4.410e-08
8.235e-01,5.414e-08
8.246e-01,6.639e-08
8.256e-01,8.133e-08
8.267e-01,9.953e-08
8.277e-01,1.217e-07
8.288e-01,1.486e-07
8.298e-01,1.813e-07
8.309e-01,2.209e-07
8.319e-01,2.689e-07
8.330e-01,3.269e-07
8.341e-01,3.971e-07
8.351e-01,4.818e-07
8.362e-01,5.839e-07
8.372e-01,7.068e-07
8.383e-01,8.547e-07
8.393e-01,1.032e-06
8.404e-01,1.245e-06
8.414e-01,1.501e-06
8.425e-01,1.806e-06
8.435e-01,2.171e-06
8.446e-01,2.607e-06
8.456e-01,3.127e-06
8.467e-01,3.746e-06
8.477e-01,4.481e-06
8.488e-01,5.355e-06
8.499e-01,6.391e-06
8.509e-01,7.618e-06
8.520e-01,9.069e-06
8.530e-01,1.078e-05
8.541e-01,1.280e-05
8.551e-01,1.518e-05
8.562e-01,1.798e-05
8.572e-01,2.127e-05
8.583e-01,2.512e-05
8.593e-01,2.964e-05
8.604e-01,3.491e-05
8.614e-01,4.107e-05
8.625e-01,4.825e-05
8.636e-01,5.660e-05
8.646e-01,6.630e-05
8.657e-01,7.756e-05
8.667e-01,9.059e-05
8.678e-01,1.057e-04
8.688e-01,1.231e-04
8.699e-01,1.431e-04
8.709e-01,1.662e-04
8.720e-01,1.926e-04
8.730e-01,2.230e-04
8.741e-01,2.577e-04
8.751e-01,2.974e-04
8.762e-01,3.426e-04
8.773e-01,3.941e-04
8.783e-01,4.526e-04
8.794e-01,5.188e-04
8.804e-01,5.938e-04
8.815e-01,6.785e-04
8.825e-01,7.738e-04
8.836e-01,8.811e-04
8.846e-01,1.001e-03
8.857e-01,1.136e-03
8.867e-01,1.287e-03
8.878e-01,1.455e-03
8.888e-01,1.641e-03
8.899e-01,1.849e-03
8.909e-01,2.078e-03
8.920e-01,2.332e-03
8.931e-01,2.611e-03
8.941e-01,2.918e-03
8.952e-01,3.255e-03
8.962e-01,3.623e-03
8.973e-01,4.025e-03
8.983e-01,4.462e-03
8.994e-01,4.936e-03
9.004e-01,5.450e-03
9.015e-01,6.004e-03
9.025e-01,6.600e-03
9.036e-01,7.241e-03
9.046e-01,7.926e-03
9.057e-01,8.658e-03
9.068e-01,9.436e-03
9.078e-01,1.026e-02
9.089e-01,1.114e-02
9.099e-01,1.206e-02
9.110e-01,1.303e-02
9.120e-01,1.405e-02
9.131e-01,1.512e-02
9.141e-01,1.624e-02
9.152e-01,1.740e-02
9.162e-01,1.862e-02
9.173e-01,1.987e-02
9.183e-01,2.118e-02
9.194e-01,2.254e-02
9.205e-01,2.394e-02
9.215e-01,2.540e-02
9.226e-01,2.692e-02
9.236e-01,2.849e-02
9.247e-01,3.014e-02
9.257e-01,3.186e-02
9.268e-01,3.368e-02
9.278e-01,3.561e-02
9.289e-01,3.766e-02
9.299e-01,3.986e-02
9.310e-01,4.225e-02
9.320e-01,4.485e-02
9.331e-01,4.770e-02
9.341e-01,5.086e-02
9.352e-01,5.438e-02
9.363e-01,5.832e-02
9.373e-01,6.277e-02
9.384e-01,6.781e-02
9.394e-01,7.354e-02
9.405e-01,8.007e-02
9.415e-01,8.755e-02
9.426e-01,9.611e-02
9.436e-01,1.059e-01
9.447e-01,1.172e-01
9.457e-01,1.302e-01
9.468e-01,1.452e-01
9.478e-01,1.625e-01
9.489e-01,1.824e-01
9.500e-01,2.054e-01
9.510e-01,2.320e-01
9.521e-01,2.629e-01
9.531e-01,2.987e-01
9.542e-01,3.404e-01
9.552e-01,3.890e-01
9.563e-01,4.461e-01
9.573e-01,5.131e-01
9.584e-01,5.923e-01
9.594e-01,6.862e-01
9.605e-01,7.984e-01
9.615e-01,9.332e-01
9.626e-01,1.096e+00
9.636e-01,1.295e+00
9.647e-01,1.540e+00
9.658e-01,1.844e+00
9.668e-01,2.225e+00
9.679e-01,2.709e+00
9.689e-01,3.331e+00
9.700e-01,4.139e+00
9.710e-01,5.203e+00
9.721e-01,6.616e+00
9.731e-01,8.513e+00
9.742e-01,1.107e+01
9.752e-01,1.453e+01
9.763e-01,1.918e+01
9.773e-01,2.534e+01
9.784e-01,3.334e+01
9.795e-01,4.336e+01
9.805e-01,5.529e+01
9.816e-01,6.850e+01
9.826e-01,8.163e+01
9.837e-01,9.254e+01
9.847e-01,9.859e+01
9.858e-01,9.737e+01
9.868e-01,8.776e+01
9.879e-01,7.086e+01
9.889e-01,5.013e+01
9.900e-01,3.023e+01
9.910e-01,1.501e+01
9.921e-01,5.861e+00
9.932e-01,1.695e+00
9.942e-01,3.348e-01
9.953e-01,4.024e-02
9.963e-01,2.486e-03
9.974e-01,5.819e-05
9.984e-01,2.253e-07
9.995e-01,2.199e-12


==> anc/03_results/weak_zap/num_beta_total_probability/0_02775.csv <==
transmittance,probability_density
8.039e-01,1.478e-11
8.049e-01,1.861e-11
8.059e-01,2.342e-11
8.069e-01,2.944e-11
8.079e-01,3.698e-11
8.089e-01,4.641e-11
8.098e-01,5.821e-11
8.108e-01,7.295e-11
8.118e-01,9.136e-11
8.128e-01,1.143e-10
8.138e-01,1.429e-10
8.148e-01,1.786e-10
8.157e-01,2.229e-10
8.167e-01,2.781e-10
8.177e-01,3.466e-10
8.187e-01,4.316e-10
8.197e-01,5.371e-10
8.207e-01,6.678e-10
8.216e-01,8.297e-10
8.226e-01,1.030e-09
8.236e-01,1.278e-09
8.246e-01,1.583e-09
8.256e-01,1.961e-09
8.265e-01,2.426e-09
8.275e-01,2.999e-09
8.285e-01,3.704e-09
8.295e-01,4.572e-09
8.305e-01,5.637e-09
8.315e-01,6.945e-09
8.324e-01,8.550e-09
8.334e-01,1.052e-08
8.344e-01,1.292e-08
8.354e-01,1.587e-08
8.364e-01,1.946e-08
8.374e-01,2.385e-08
8.383e-01,2.921e-08
8.393e-01,3.573e-08
8.403e-01,4.368e-08
8.413e-01,5.334e-08
8.423e-01,6.507e-08
8.433e-01,7.932e-08
8.442e-01,9.660e-08
8.452e-01,1.175e-07
8.462e-01,1.429e-07
8.472e-01,1.735e-07
8.482e-01,2.105e-07
8.492e-01,2.551e-07
8.501e-01,3.089e-07
8.511e-01,3.736e-07
8.521e-01,4.515e-07
8.531e-01,5.451e-07
8.541e-01,6.574e-07
8.550e-01,7.921e-07
8.560e-01,9.534e-07
8.570e-01,1.146e-06
8.580e-01,1.377e-06
8.590e-01,1.652e-06
8.600e-01,1.980e-06
8.609e-01,2.371e-06
8.619e-01,2.836e-06
8.629e-01,3.388e-06
8.639e-01,4.043e-06
8.649e-01,4.820e-06
8.659e-01,5.739e-06
8.668e-01,6.826e-06
8.678e-01,8.110e-06
8.688e-01,9.625e-06
8.698e-01,1.141e-05
8.708e-01,1.351e-05
8.718e-01,1.597e-05
8.727e-01,1.887e-05
8.737e-01,2.226e-05
8.747e-01,2.623e-05
8.757e-01,3.086e-05
8.767e-01,3.628e-05
8.777e-01,4.258e-05
8.786e-01,4.992e-05
8.796e-01,5.845e-05
8.806e-01,6.835e-05
8.816e-01,7.982e-05
8.826e-01,9.310e-05
8.835e-01,1.084e-04
8.845e-01,1.261e-04
8.855e-01,1.465e-04
8.865e-01,1.699e-04
8.875e-01,1.968e-04
8.885e-01,2.276e-04
8.894e-01,2.628e-04
8.904e-01,3.031e-04
8.914e-01,3.490e-04
8.924e-01,4.013e-04
8.934e-01,4.607e-04
8.944e-01,5.280e-04
8.953e-01,6.043e-04
8.963e-01,6.905e-04
8.973e-01,7.877e-04
8.983e-01,8.972e-04
8.993e-01,1.020e-03
9.003e-01,1.158e-03
9.012e-01,1.312e-03
9.022e-01,1.485e-03
9.032e-01,1.677e-03
9.042e-01,1.891e-03
9.052e-01,2.128e-03
9.061e-01,2.391e-03
9.071e-01,2.681e-03
9.081e-01,3.001e-03
9.091e-01,3.353e-03
9.101e-01,3.739e-03
9.111e-01,4.161e-03
9.120e-01,4.623e-03
9.130e-01,5.126e-03
9.140e-01,5.673e-03
9.150e-01,6.266e-03
9.160e-01,6.908e-03
9.170e-01,7.600e-03
9.179e-01,8.345e-03
9.189e-01,9.145e-03
9.199e-01,1.000e-02
9.209e-01,1.092e-02
9.219e-01,1.190e-02
9.229e-01,1.294e-02
9.238e-01,1.404e-02
9.248e-01,1.521e-02
9.258e-01,1.645e-02
9.268e-01,1.776e-02
9.278e-01,1.914e-02
9.288e-01,2.060e-02
9.297e-01,2.214e-02
9.307e-01,2.377e-02
9.317e-01,2.548e-02
9.327e-01,2.729e-02
9.337e-01,2.921e-02
9.346e-01,3.125e-02
9.356e-01,3.342e-02
9.366e-01,3.574e-02
9.376e-01,3.824e-02
9.386e-01,4.094e-02
9.396e-01,4.388e-02
9.405e-01,4.710e-02
9.415e-01,5.064e-02
9.425e-01,5.458e-02
9.435e-01,5.897e-02
9.445e-01,6.390e-02
9.455e-01,6.948e-02
9.464e-01,7.582e-02
9.474e-01,8.307e-02
9.484e-01,9.137e-02
9.494e-01,1.009e-01
9.504e-01,1.120e-01
9.514e-01,1.248e-01
9.523e-01,1.397e-01
9.533e-01,1.570e-01
9.543e-01,1.773e-01
9.553e-01,2.010e-01
9.563e-01,2.288e-01
9.573e-01,2.615e-01
9.582e-01,3.002e-01
9.592e-01,3.460e-01
9.602e-01,4.004e-01
9.612e-01,4.654e-01
9.622e-01,5.433e-01
9.631e-01,6.374e-01
9.641e-01,7.516e-01
9.651e-01,8.913e-01
9.661e-01,1.063e+00
9.671e-01,1.277e+00
9.681e-01,1.546e+00
9.690e-01,1.888e+00
9.700e-01,2.327e+00
9.710e-01,2.899e+00
9.720e-01,3.654e+00
9.730e-01,4.665e+00
9.740e-01,6.036e+00
9.749e-01,7.914e+00
9.759e-01,1.051e+01
9.769e-01,1.410e+01
9.779e-01,1.905e+01
9.789e-01,2.578e+01
9.799e-01,3.473e+01
9.808e-01,4.618e+01
9.818e-01,6.008e+01
9.828e-01,7.569e+01
9.838e-01,9.133e+01
9.848e-01,1.043e+02
9.858e-01,1.112e+02
9.867e-01,1.091e+02
9.877e-01,9.683e+01
9.887e-01,7.624e+01
9.897e-01,5.199e+01
9.907e-01,2.982e+01
9.916e-01,1.387e+01
9.926e-01,4.988e+00
9.936e-01,1.305e+00
9.946e-01,2.292e-01
9.956e-01,2.436e-02
9.966e-01,1.360e-03
9.975e-01,3.061e-05
9.985e-01,1.228e-07
9.995e-01,1.305e-12


==> anc/03_results/weak_zap/num_beta_total_probability/0_0285.csv <==
transmittance,probability_density
8.164e-01,3.411e-12
8.173e-01,4.295e-12
8.182e-01,5.403e-12
8.191e-01,6.794e-12
8.201e-01,8.537e-12
8.210e-01,1.072e-11
8.219e-01,1.345e-11
8.228e-01,1.687e-11
8.237e-01,2.114e-11
8.247e-01,2.647e-11
8.256e-01,3.313e-11
8.265e-01,4.143e-11
8.274e-01,5.177e-11
8.283e-01,6.466e-11
8.293e-01,8.069e-11
8.302e-01,1.006e-10
8.311e-01,1.254e-10
8.320e-01,1.562e-10
8.329e-01,1.944e-10
8.339e-01,2.417e-10
8.348e-01,3.004e-10
8.357e-01,3.730e-10
8.366e-01,4.629e-10
8.375e-01,5.739e-10
8.385e-01,7.112e-10
8.394e-01,8.806e-10
8.403e-01,1.090e-09
8.412e-01,1.347e-09
8.421e-01,1.664e-09
8.431e-01,2.054e-09
8.440e-01,2.534e-09
8.449e-01,3.124e-09
8.458e-01,3.848e-09
8.467e-01,4.735e-09
8.477e-01,5.823e-09
8.486e-01,7.156e-09
8.495e-01,8.786e-09
8.504e-01,1.078e-08
8.513e-01,1.322e-08
8.523e-01,1.619e-08
8.532e-01,1.981e-08
8.541e-01,2.423e-08
8.550e-01,2.961e-08
8.559e-01,3.615e-08
8.569e-01,4.410e-08
8.578e-01,5.375e-08
8.587e-01,6.546e-08
8.596e-01,7.966e-08
8.606e-01,9.685e-08
8.615e-01,1.177e-07
8.624e-01,1.428e-07
8.633e-01,1.732e-07
8.642e-01,2.098e-07
8.652e-01,2.540e-07
8.661e-01,3.071e-07
8.670e-01,3.711e-07
8.679e-01,4.480e-07
8.688e-01,5.403e-07
8.698e-01,6.511e-07
8.707e-01,7.838e-07
8.716e-01,9.427e-07
8.725e-01,1.133e-06
8.734e-01,1.360e-06
8.744e-01,1.631e-06
8.753e-01,1.954e-06
8.762e-01,2.338e-06
8.771e-01,2.796e-06
8.780e-01,3.339e-06
8.790e-01,3.985e-06
8.799e-01,4.750e-06
8.808e-01,5.656e-06
8.817e-01,6.728e-06
8.826e-01,7.995e-06
8.836e-01,9.490e-06
8.845e-01,1.125e-05
8.854e-01,1.333e-05
8.863e-01,1.577e-05
8.872e-01,1.863e-05
8.882e-01,2.199e-05
8.891e-01,2.593e-05
8.900e-01,3.054e-05
8.909e-01,3.592e-05
8.918e-01,4.221e-05
8.928e-01,4.953e-05
8.937e-01,5.805e-05
8.946e-01,6.796e-05
8.955e-01,7.945e-05
8.964e-01,9.278e-05
8.974e-01,1.082e-04
8.983e-01,1.260e-04
8.992e-01,1.466e-04
9.001e-01,1.703e-04
9.011e-01,1.975e-04
9.020e-01,2.288e-04
9.029e-01,2.647e-04
9.038e-01,3.058e-04
9.047e-01,3.528e-04
9.057e-01,4.064e-04
9.066e-01,4.675e-04
9.075e-01,5.369e-04
9.084e-01,6.158e-04
9.093e-01,7.052e-04
9.103e-01,8.063e-04
9.112e-01,9.205e-04
9.121e-01,1.049e-03
9.130e-01,1.194e-03
9.139e-01,1.357e-03
9.149e-01,1.539e-03
9.158e-01,1.742e-03
9.167e-01,1.970e-03
9.176e-01,2.223e-03
9.185e-01,2.505e-03
9.195e-01,2.817e-03
9.204e-01,3.163e-03
9.213e-01,3.545e-03
9.222e-01,3.966e-03
9.231e-01,4.430e-03
9.241e-01,4.938e-03
9.250e-01,5.495e-03
9.259e-01,6.103e-03
9.268e-01,6.766e-03
9.277e-01,7.488e-03
9.287e-01,8.271e-03
9.296e-01,9.120e-03
9.305e-01,1.004e-02
9.314e-01,1.103e-02
9.323e-01,1.210e-02
9.333e-01,1.325e-02
9.342e-01,1.448e-02
9.351e-01,1.580e-02
9.360e-01,1.722e-02
9.369e-01,1.874e-02
9.379e-01,2.037e-02
9.388e-01,2.212e-02
9.397e-01,2.399e-02
9.406e-01,2.599e-02
9.416e-01,2.815e-02
9.425e-01,3.047e-02
9.434e-01,3.299e-02
9.443e-01,3.571e-02
9.452e-01,3.868e-02
9.462e-01,4.193e-02
9.471e-01,4.550e-02
9.480e-01,4.946e-02
9.489e-01,5.387e-02
9.498e-01,5.881e-02
9.508e-01,6.438e-02
9.517e-01,7.070e-02
9.526e-01,7.792e-02
9.535e-01,8.622e-02
9.544e-01,9.580e-02
9.554e-01,1.069e-01
9.563e-01,1.199e-01
9.572e-01,1.351e-01
9.581e-01,1.530e-01
9.590e-01,1.741e-01
9.600e-01,1.992e-01
9.609e-01,2.290e-01
9.618e-01,2.647e-01
9.627e-01,3.075e-01
9.636e-01,3.593e-01
9.646e-01,4.220e-01
9.655e-01,4.986e-01
9.664e-01,5.927e-01
9.673e-01,7.090e-01
9.682e-01,8.541e-01
9.692e-01,1.037e+00
9.701e-01,1.269e+00
9.710e-01,1.568e+00
9.719e-01,1.957e+00
9.728e-01,2.472e+00
9.738e-01,3.163e+00
9.747e-01,4.105e+00
9.756e-01,5.407e+00
9.765e-01,7.231e+00
9.774e-01,9.810e+00
9.784e-01,1.347e+01
9.793e-01,1.865e+01
9.802e-01,2.589e+01
9.811e-01,3.576e+01
9.821e-01,4.869e+01
9.830e-01,6.471e+01
9.839e-01,8.298e+01
9.848e-01,1.015e+02
9.857e-01,1.167e+02
9.867e-01,1.246e+02
9.876e-01,1.214e+02
9.885e-01,1.061e+02
9.894e-01,8.136e+01
9.903e-01,5.339e+01
9.913e-01,2.906e+01
9.922e-01,1.262e+01
9.931e-01,4.163e+00
9.940e-01,9.803e-01
9.949e-01,1.527e-01
9.959e-01,1.440e-02
9.968e-01,7.389e-04
9.977e-01,1.637e-05
9.986e-01,6.806e-08
9.995e-01,8.211e-13


==> anc/03_results/weak_zap/num_beta_total_probability/0_02925.csv <==
transmittance,probability_density
8.277e-01,6.038e-13
8.286e-01,7.629e-13
8.294e-01,9.633e-13
8.303e-01,1.216e-12
8.312e-01,1.533e-12
8.320e-01,1.933e-12
8.329e-01,2.435e-12
8.337e-01,3.066e-12
8.346e-01,3.857e-12
8.355e-01,4.851e-12
8.363e-01,6.096e-12
8.372e-01,7.656e-12
8.381e-01,9.609e-12
8.389e-01,1.205e-11
8.398e-01,1.511e-11
8.407e-01,1.893e-11
8.415e-01,2.370e-11
8.424e-01,2.966e-11
8.433e-01,3.709e-11
8.441e-01,4.634e-11
8.450e-01,5.788e-11
8.458e-01,7.223e-11
8.467e-01,9.009e-11
8.476e-01,1.123e-10
8.484e-01,1.399e-10
8.493e-01,1.741e-10
8.502e-01,2.166e-10
8.510e-01,2.693e-10
8.519e-01,3.345e-10
8.528e-01,4.153e-10
8.536e-01,5.152e-10
8.545e-01,6.387e-10
8.553e-01,7.913e-10
8.562e-01,9.797e-10
8.571e-01,1.212e-09
8.579e-01,1.499e-09
8.588e-01,1.852e-09
8.597e-01,2.286e-09
8.605e-01,2.820e-09
8.614e-01,3.477e-09
8.622e-01,4.284e-09
8.631e-01,5.273e-09
8.640e-01,6.487e-09
8.648e-01,7.975e-09
8.657e-01,9.796e-09
8.666e-01,1.202e-08
8.674e-01,1.475e-08
8.683e-01,1.807e-08
8.692e-01,2.213e-08
8.700e-01,2.708e-08
8.709e-01,3.312e-08
8.718e-01,4.046e-08
8.726e-01,4.940e-08
8.735e-01,6.026e-08
8.743e-01,7.345e-08
8.752e-01,8.945e-08
8.761e-01,1.089e-07
8.769e-01,1.324e-07
8.778e-01,1.608e-07
8.787e-01,1.952e-07
8.795e-01,2.367e-07
8.804e-01,2.869e-07
8.813e-01,3.474e-07
8.821e-01,4.202e-07
8.830e-01,5.079e-07
8.838e-01,6.133e-07
8.847e-01,7.400e-07
8.856e-01,8.920e-07
8.864e-01,1.074e-06
8.873e-01,1.293e-06
8.882e-01,1.554e-06
8.890e-01,1.866e-06
8.899e-01,2.239e-06
8.907e-01,2.684e-06
8.916e-01,3.214e-06
8.925e-01,3.845e-06
8.933e-01,4.596e-06
8.942e-01,5.487e-06
8.951e-01,6.545e-06
8.959e-01,7.799e-06
8.968e-01,9.283e-06
8.977e-01,1.104e-05
8.985e-01,1.311e-05
8.994e-01,1.556e-05
9.002e-01,1.844e-05
9.011e-01,2.183e-05
9.020e-01,2.582e-05
9.028e-01,3.050e-05
9.037e-01,3.598e-05
9.046e-01,4.241e-05
9.054e-01,4.993e-05
9.063e-01,5.870e-05
9.072e-01,6.894e-05
9.080e-01,8.086e-05
9.089e-01,9.473e-05
9.098e-01,1.108e-04
9.106e-01,1.295e-04
9.115e-01,1.512e-04
9.123e-01,1.762e-04
9.132e-01,2.051e-04
9.141e-01,2.384e-04
9.149e-01,2.768e-04
9.158e-01,3.208e-04
9.167e-01,3.714e-04
9.175e-01,4.294e-04
9.184e-01,4.957e-04
9.192e-01,5.714e-04
9.201e-01,6.576e-04
9.210e-01,7.558e-04
9.218e-01,8.673e-04
9.227e-01,9.937e-04
9.236e-01,1.137e-03
9.244e-01,1.298e-03
9.253e-01,1.481e-03
9.262e-01,1.686e-03
9.270e-01,1.916e-03
9.279e-01,2.175e-03
9.287e-01,2.464e-03
9.296e-01,2.786e-03
9.305e-01,3.146e-03
9.313e-01,3.546e-03
9.322e-01,3.990e-03
9.331e-01,4.482e-03
9.339e-01,5.026e-03
9.348e-01,5.626e-03
9.357e-01,6.287e-03
9.365e-01,7.013e-03
9.374e-01,7.810e-03
9.383e-01,8.683e-03
9.391e-01,9.637e-03
9.400e-01,1.068e-02
9.408e-01,1.181e-02
9.417e-01,1.305e-02
9.426e-01,1.440e-02
9.434e-01,1.586e-02
9.443e-01,1.745e-02
9.452e-01,1.917e-02
9.460e-01,2.105e-02
9.469e-01,2.309e-02
9.478e-01,2.532e-02
9.486e-01,2.775e-02
9.495e-01,3.041e-02
9.503e-01,3.333e-02
9.512e-01,3.655e-02
9.521e-01,4.011e-02
9.529e-01,4.407e-02
9.538e-01,4.851e-02
9.547e-01,5.350e-02
9.555e-01,5.915e-02
9.564e-01,6.559e-02
9.572e-01,7.298e-02
9.581e-01,8.151e-02
9.590e-01,9.143e-02
9.598e-01,1.030e-01
9.607e-01,1.167e-01
9.616e-01,1.328e-01
9.624e-01,1.520e-01
9.633e-01,1.751e-01
9.642e-01,2.028e-01
9.650e-01,2.363e-01
9.659e-01,2.772e-01
9.667e-01,3.272e-01
9.676e-01,3.889e-01
9.685e-01,4.656e-01
9.693e-01,5.616e-01
9.702e-01,6.827e-01
9.711e-01,8.372e-01
9.719e-01,1.036e+00
9.728e-01,1.296e+00
9.737e-01,1.639e+00
9.745e-01,2.101e+00
9.754e-01,2.730e+00
9.763e-01,3.603e+00
9.771e-01,4.836e+00
9.780e-01,6.602e+00
9.788e-01,9.161e+00
9.797e-01,1.289e+01
9.806e-01,1.830e+01
9.814e-01,2.606e+01
9.823e-01,3.691e+01
9.832e-01,5.144e+01
9.840e-01,6.979e+01
9.849e-01,9.101e+01
9.857e-01,1.126e+02
9.866e-01,1.303e+02
9.875e-01,1.389e+02
9.883e-01,1.340e+02
9.892e-01,1.149e+02
9.901e-01,8.551e+01
9.909e-01,5.377e+01
9.918e-01,2.763e+01
9.927e-01,1.114e+01
9.935e-01,3.349e+00
9.944e-01,7.055e-01
9.952e-01,9.707e-02
9.961e-01,8.158e-03
9.970e-01,3.918e-04
9.978e-01,8.684e-06
9.987e-01,3.778e-08
9.996e-01,5.440e-13


==> anc/03_results/weak_zap/num_beta_total_probability/0_03.csv <==
transmittance,probability_density
8.377e-01,6.707e-14
8.385e-01,8.546e-14
8.393e-01,1.088e-13
8.401e-01,1.385e-13
8.409e-01,1.762e-13
8.417e-01,2.240e-13
8.426e-01,2.846e-13
8.434e-01,3.615e-13
8.442e-01,4.588e-13
8.450e-01,5.820e-13
8.458e-01,7.379e-13
8.466e-01,9.349e-13
8.474e-01,1.184e-12
8.483e-01,1.498e-12
8.491e-01,1.895e-12
8.499e-01,2.396e-12
8.507e-01,3.028e-12
8.515e-01,3.823e-12
8.523e-01,4.825e-12
8.531e-01,6.085e-12
8.540e-01,7.670e-12
8.548e-01,9.662e-12
8.556e-01,1.217e-11
8.564e-01,1.531e-11
8.572e-01,1.925e-11
8.580e-01,2.419e-11
8.588e-01,3.038e-11
8.596e-01,3.813e-11
8.605e-01,4.784e-11
8.613e-01,5.997e-11
8.621e-01,7.513e-11
8.629e-01,9.407e-11
8.637e-01,1.177e-10
8.645e-01,1.472e-10
8.653e-01,1.840e-10
8.662e-01,2.297e-10
8.670e-01,2.867e-10
8.678e-01,3.576e-10
8.686e-01,4.458e-10
8.694e-01,5.553e-10
8.702e-01,6.912e-10
8.710e-01,8.598e-10
8.719e-01,1.069e-09
8.727e-01,1.328e-09
8.735e-01,1.649e-09
8.743e-01,2.045e-09
8.751e-01,2.535e-09
8.759e-01,3.141e-09
8.767e-01,3.889e-09
8.775e-01,4.811e-09
8.784e-01,5.947e-09
8.792e-01,7.347e-09
8.800e-01,9.070e-09
8.808e-01,1.119e-08
8.816e-01,1.379e-08
8.824e-01,1.699e-08
8.832e-01,2.091e-08
8.841e-01,2.571e-08
8.849e-01,3.160e-08
8.857e-01,3.881e-08
8.865e-01,4.762e-08
8.873e-01,5.838e-08
8.881e-01,7.153e-08
8.889e-01,8.756e-08
8.898e-01,1.071e-07
8.906e-01,1.309e-07
8.914e-01,1.598e-07
8.922e-01,1.950e-07
8.930e-01,2.378e-07
8.938e-01,2.896e-07
8.946e-01,3.525e-07
8.954e-01,4.287e-07
8.963e-01,5.208e-07
8.971e-01,6.322e-07
8.979e-01,7.668e-07
8.987e-01,9.292e-07
8.995e-01,1.125e-06
9.003e-01,1.361e-06
9.011e-01,1.644e-06
9.020e-01,1.985e-06
9.028e-01,2.394e-06
9.036e-01,2.885e-06
9.044e-01,3.473e-06
9.052e-01,4.176e-06
9.060e-01,5.017e-06
9.068e-01,6.022e-06
9.077e-01,7.220e-06
9.085e-01,8.647e-06
9.093e-01,1.035e-05
9.101e-01,1.237e-05
9.109e-01,1.476e-05
9.117e-01,1.761e-05
9.125e-01,2.098e-05
9.133e-01,2.496e-05
9.142e-01,2.967e-05
9.150e-01,3.523e-05
9.158e-01,4.178e-05
9.166e-01,4.948e-05
9.174e-01,5.854e-05
9.182e-01,6.917e-05
9.190e-01,8.164e-05
9.199e-01,9.623e-05
9.207e-01,1.133e-04
9.215e-01,1.332e-04
9.223e-01,1.564e-04
9.231e-01,1.834e-04
9.239e-01,2.147e-04
9.247e-01,2.511e-04
9.256e-01,2.933e-04
9.264e-01,3.420e-04
9.272e-01,3.983e-04
9.280e-01,4.631e-04
9.288e-01,5.378e-04
9.296e-01,6.235e-04
9.304e-01,7.218e-04
9.312e-01,8.343e-04
9.321e-01,9.629e-04
9.329e-01,1.110e-03
9.337e-01,1.277e-03
9.345e-01,1.466e-03
9.353e-01,1.681e-03
9.361e-01,1.925e-03
9.369e-01,2.200e-03
9.378e-01,2.511e-03
9.386e-01,2.860e-03
9.394e-01,3.252e-03
9.402e-01,3.692e-03
9.410e-01,4.185e-03
9.418e-01,4.735e-03
9.426e-01,5.348e-03
9.435e-01,6.030e-03
9.443e-01,6.789e-03
9.451e-01,7.630e-03
9.459e-01,8.561e-03
9.467e-01,9.591e-03
9.475e-01,1.073e-02
9.483e-01,1.199e-02
9.491e-01,1.337e-02
9.500e-01,1.490e-02
9.508e-01,1.658e-02
9.516e-01,1.844e-02
9.524e-01,2.049e-02
9.532e-01,2.275e-02
9.540e-01,2.526e-02
9.548e-01,2.805e-02
9.557e-01,3.115e-02
9.565e-01,3.461e-02
9.573e-01,3.850e-02
9.581e-01,4.290e-02
9.589e-01,4.788e-02
9.597e-01,5.357e-02
9.605e-01,6.012e-02
9.614e-01,6.769e-02
9.622e-01,7.652e-02
9.630e-01,8.688e-02
9.638e-01,9.914e-02
9.646e-01,1.138e-01
9.654e-01,1.313e-01
9.662e-01,1.525e-01
9.670e-01,1.782e-01
9.679e-01,2.099e-01
9.687e-01,2.489e-01
9.695e-01,2.975e-01
9.703e-01,3.585e-01
9.711e-01,4.357e-01
9.719e-01,5.343e-01
9.727e-01,6.616e-01
9.736e-01,8.280e-01
9.744e-01,1.048e+00
9.752e-01,1.343e+00
9.760e-01,1.746e+00
9.768e-01,2.306e+00
9.776e-01,3.096e+00
9.784e-01,4.236e+00
9.793e-01,5.905e+00
9.801e-01,8.385e+00
9.809e-01,1.209e+01
9.817e-01,1.763e+01
9.825e-01,2.579e+01
9.833e-01,3.751e+01
9.841e-01,5.361e+01
9.849e-01,7.437e+01
9.858e-01,9.878e+01
9.866e-01,1.239e+02
9.874e-01,1.444e+02
9.882e-01,1.539e+02
9.890e-01,1.473e+02
9.898e-01,1.240e+02
9.906e-01,8.959e+01
9.915e-01,5.398e+01
9.923e-01,2.618e+01
9.931e-01,9.788e+00
9.939e-01,2.675e+00
9.947e-01,5.025e-01
9.955e-01,6.097e-02
9.963e-01,4.592e-03
9.972e-01,2.093e-04
9.980e-01,4.677e-06
9.988e-01,2.135e-08
9.996e-01,3.327e-13


==> anc/03_results/weak_zap/num_elliptical_beam/0_00075.csv <==
transmittance,probability_density
3.303e-05,0.000e+00
9.908e-05,0.000e+00
1.651e-04,0.000e+00
2.312e-04,0.000e+00
2.972e-04,1.514e-01
3.633e-04,9.083e-01
4.294e-04,4.542e-01
4.954e-04,1.514e+00
5.615e-04,2.574e+00
6.275e-04,3.633e+00
6.936e-04,5.601e+00
7.596e-04,6.964e+00
8.257e-04,8.781e+00
8.917e-04,1.105e+01
9.578e-04,1.680e+01
1.024e-03,1.862e+01
1.090e-03,2.119e+01
1.156e-03,3.088e+01
1.222e-03,3.951e+01
1.288e-03,4.239e+01
1.354e-03,5.344e+01
1.420e-03,6.162e+01
1.486e-03,7.297e+01
1.552e-03,8.236e+01
1.618e-03,1.085e+02
1.684e-03,1.210e+02
1.750e-03,1.329e+02
1.817e-03,1.472e+02
1.883e-03,1.674e+02
1.949e-03,1.965e+02
2.015e-03,2.244e+02
2.081e-03,2.560e+02
2.147e-03,2.825e+02
2.213e-03,3.094e+02
2.279e-03,3.358e+02
2.345e-03,3.868e+02
2.411e-03,4.165e+02
2.477e-03,4.657e+02
2.543e-03,5.037e+02
2.609e-03,5.358e+02
2.675e-03,5.886e+02
2.741e-03,6.431e+02
2.807e-03,6.625e+02
2.873e-03,7.150e+02
2.939e-03,7.241e+02
3.006e-03,7.430e+02
3.072e-03,7.507e+02
3.138e-03,7.189e+02
3.204e-03,6.962e+02
3.270e-03,6.511e+02
3.336e-03,5.942e+02
3.402e-03,5.302e+02
3.468e-03,4.570e+02
3.534e-03,3.750e+02
3.600e-03,3.135e+02
3.666e-03,2.442e+02
3.732e-03,1.839e+02
3.798e-03,1.464e+02
3.864e-03,1.108e+02
3.930e-03,7.312e+01
3.996e-03,5.405e+01
4.062e-03,3.800e+01
4.128e-03,2.256e+01
4.194e-03,1.423e+01
4.261e-03,6.813e+00
4.327e-03,4.693e+00
4.393e-03,2.422e+00
4.459e-03,1.514e+00
4.525e-03,1.060e+00
4.591e-03,0.000e+00
4.657e-03,3.028e-01
4.723e-03,0.000e+00
4.789e-03,1.514e-01
4.855e-03,0.000e+00
4.921e-03,0.000e+00
4.987e-03,0.000e+00
5.053e-03,0.000e+00
5.119e-03,0.000e+00
5.185e-03,0.000e+00
5.251e-03,0.000e+00
5.317e-03,0.000e+00
5.383e-03,0.000e+00
5.450e-03,0.000e+00
5.516e-03,0.000e+00
5.582e-03,0.000e+00
5.648e-03,0.000e+00
5.714e-03,0.000e+00
5.780e-03,0.000e+00
5.846e-03,0.000e+00
5.912e-03,0.000e+00
5.978e-03,0.000e+00
6.044e-03,0.000e+00
6.110e-03,0.000e+00
6.176e-03,0.000e+00
6.242e-03,0.000e+00
6.308e-03,0.000e+00
6.374e-03,0.000e+00
6.440e-03,0.000e+00
6.506e-03,0.000e+00
6.572e-03,0.000e+00
6.639e-03,0.000e+00
6.705e-03,0.000e+00
6.771e-03,0.000e+00
6.837e-03,0.000e+00
6.903e-03,0.000e+00
6.969e-03,0.000e+00
7.035e-03,0.000e+00
7.101e-03,0.000e+00
7.167e-03,0.000e+00
7.233e-03,0.000e+00
7.299e-03,0.000e+00
7.365e-03,0.000e+00
7.431e-03,0.000e+00
7.497e-03,0.000e+00
7.563e-03,0.000e+00
7.629e-03,0.000e+00
7.695e-03,0.000e+00
7.761e-03,0.000e+00
7.828e-03,0.000e+00
7.894e-03,0.000e+00
7.960e-03,0.000e+00
8.026e-03,0.000e+00
8.092e-03,0.000e+00
8.158e-03,0.000e+00
8.224e-03,0.000e+00
8.290e-03,0.000e+00
8.356e-03,0.000e+00
8.422e-03,0.000e+00
8.488e-03,0.000e+00
8.554e-03,0.000e+00
8.620e-03,0.000e+00
8.686e-03,0.000e+00
8.752e-03,0.000e+00
8.818e-03,0.000e+00
8.884e-03,0.000e+00
8.950e-03,0.000e+00
9.017e-03,0.000e+00
9.083e-03,0.000e+00
9.149e-03,0.000e+00
9.215e-03,0.000e+00
9.281e-03,0.000e+00
9.347e-03,0.000e+00
9.413e-03,0.000e+00
9.479e-03,0.000e+00
9.545e-03,0.000e+00
9.611e-03,0.000e+00
9.677e-03,0.000e+00
9.743e-03,0.000e+00
9.809e-03,0.000e+00
9.875e-03,0.000e+00
9.941e-03,0.000e+00
1.001e-02,0.000e+00
1.007e-02,0.000e+00
1.014e-02,0.000e+00
1.021e-02,0.000e+00
1.027e-02,0.000e+00
1.034e-02,0.000e+00
1.040e-02,0.000e+00
1.047e-02,0.000e+00
1.054e-02,0.000e+00
1.060e-02,0.000e+00
1.067e-02,0.000e+00
1.073e-02,0.000e+00
1.080e-02,0.000e+00
1.087e-02,0.000e+00
1.093e-02,0.000e+00
1.100e-02,0.000e+00
1.106e-02,0.000e+00
1.113e-02,0.000e+00
1.120e-02,0.000e+00
1.126e-02,0.000e+00
1.133e-02,0.000e+00
1.139e-02,0.000e+00
1.146e-02,0.000e+00
1.153e-02,0.000e+00
1.159e-02,0.000e+00
1.166e-02,0.000e+00
1.172e-02,0.000e+00
1.179e-02,0.000e+00
1.186e-02,0.000e+00
1.192e-02,0.000e+00
1.199e-02,0.000e+00
1.206e-02,0.000e+00
1.212e-02,0.000e+00
1.219e-02,0.000e+00
1.225e-02,0.000e+00
1.232e-02,0.000e+00
1.239e-02,0.000e+00
1.245e-02,0.000e+00
1.252e-02,0.000e+00
1.258e-02,0.000e+00
1.265e-02,0.000e+00
1.272e-02,0.000e+00
1.278e-02,0.000e+00
1.285e-02,0.000e+00
1.291e-02,0.000e+00
1.298e-02,0.000e+00
1.305e-02,0.000e+00
1.311e-02,0.000e+00
1.318e-02,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_0015.csv <==
transmittance,probability_density
1.137e-04,0.000e+00
3.410e-04,0.000e+00
5.683e-04,0.000e+00
7.956e-04,0.000e+00
1.023e-03,0.000e+00
1.250e-03,0.000e+00
1.478e-03,4.399e-02
1.705e-03,1.320e-01
1.932e-03,1.320e-01
2.159e-03,8.798e-02
2.387e-03,3.519e-01
2.614e-03,3.079e-01
2.841e-03,5.279e-01
3.069e-03,7.919e-01
3.296e-03,5.279e-01
3.523e-03,1.408e+00
3.751e-03,1.276e+00
3.978e-03,1.760e+00
4.205e-03,1.628e+00
4.433e-03,2.156e+00
4.660e-03,2.640e+00
4.887e-03,3.695e+00
5.115e-03,3.431e+00
5.342e-03,4.223e+00
5.569e-03,5.235e+00
5.797e-03,6.115e+00
6.024e-03,7.479e+00
6.251e-03,7.875e+00
6.478e-03,8.842e+00
6.706e-03,1.016e+01
6.933e-03,1.192e+01
7.160e-03,1.276e+01
7.388e-03,1.421e+01
7.615e-03,1.588e+01
7.842e-03,1.852e+01
8.070e-03,2.204e+01
8.297e-03,2.230e+01
8.524e-03,2.530e+01
8.752e-03,2.736e+01
8.979e-03,2.899e+01
9.206e-03,3.106e+01
9.434e-03,3.471e+01
9.661e-03,3.858e+01
9.888e-03,4.342e+01
1.012e-02,4.690e+01
1.034e-02,5.156e+01
1.057e-02,5.402e+01
1.080e-02,5.970e+01
1.102e-02,6.093e+01
1.125e-02,6.696e+01
1.148e-02,7.215e+01
1.171e-02,7.976e+01
1.193e-02,8.244e+01
1.216e-02,9.141e+01
1.239e-02,9.304e+01
1.262e-02,1.018e+02
1.284e-02,1.028e+02
1.307e-02,1.115e+02
1.330e-02,1.208e+02
1.353e-02,1.287e+02
1.375e-02,1.293e+02
1.398e-02,1.358e+02
1.421e-02,1.428e+02
1.443e-02,1.472e+02
1.466e-02,1.458e+02
1.489e-02,1.491e+02
1.512e-02,1.549e+02
1.534e-02,1.479e+02
1.557e-02,1.481e+02
1.580e-02,1.413e+02
1.603e-02,1.396e+02
1.625e-02,1.316e+02
1.648e-02,1.226e+02
1.671e-02,1.153e+02
1.693e-02,1.070e+02
1.716e-02,9.445e+01
1.739e-02,8.490e+01
1.762e-02,7.289e+01
1.784e-02,6.506e+01
1.807e-02,5.288e+01
1.830e-02,4.676e+01
1.853e-02,3.673e+01
1.875e-02,3.176e+01
1.898e-02,2.714e+01
1.921e-02,2.169e+01
1.944e-02,1.623e+01
1.966e-02,1.179e+01
1.989e-02,1.038e+01
2.012e-02,8.138e+00
2.034e-02,5.543e+00
2.057e-02,4.003e+00
2.080e-02,2.552e+00
2.103e-02,2.156e+00
2.125e-02,7.919e-01
2.148e-02,9.678e-01
2.171e-02,6.159e-01
2.194e-02,3.519e-01
2.216e-02,2.200e-01
2.239e-02,2.640e-01
2.262e-02,4.399e-02
2.285e-02,0.000e+00
2.307e-02,4.399e-02
2.330e-02,4.399e-02
2.353e-02,4.399e-02
2.375e-02,0.000e+00
2.398e-02,0.000e+00
2.421e-02,0.000e+00
2.444e-02,0.000e+00
2.466e-02,0.000e+00
2.489e-02,0.000e+00
2.512e-02,0.000e+00
2.535e-02,0.000e+00
2.557e-02,0.000e+00
2.580e-02,0.000e+00
2.603e-02,0.000e+00
2.625e-02,0.000e+00
2.648e-02,0.000e+00
2.671e-02,0.000e+00
2.694e-02,0.000e+00
2.716e-02,0.000e+00
2.739e-02,0.000e+00
2.762e-02,0.000e+00
2.785e-02,0.000e+00
2.807e-02,0.000e+00
2.830e-02,0.000e+00
2.853e-02,0.000e+00
2.876e-02,0.000e+00
2.898e-02,0.000e+00
2.921e-02,0.000e+00
2.944e-02,0.000e+00
2.966e-02,0.000e+00
2.989e-02,0.000e+00
3.012e-02,0.000e+00
3.035e-02,0.000e+00
3.057e-02,0.000e+00
3.080e-02,0.000e+00
3.103e-02,0.000e+00
3.126e-02,0.000e+00
3.148e-02,0.000e+00
3.171e-02,0.000e+00
3.194e-02,0.000e+00
3.217e-02,0.000e+00
3.239e-02,0.000e+00
3.262e-02,0.000e+00
3.285e-02,0.000e+00
3.307e-02,0.000e+00
3.330e-02,0.000e+00
3.353e-02,0.000e+00
3.376e-02,0.000e+00
3.398e-02,0.000e+00
3.421e-02,0.000e+00
3.444e-02,0.000e+00
3.467e-02,0.000e+00
3.489e-02,0.000e+00
3.512e-02,0.000e+00
3.535e-02,0.000e+00
3.557e-02,0.000e+00
3.580e-02,0.000e+00
3.603e-02,0.000e+00
3.626e-02,0.000e+00
3.648e-02,0.000e+00
3.671e-02,0.000e+00
3.694e-02,0.000e+00
3.717e-02,0.000e+00
3.739e-02,0.000e+00
3.762e-02,0.000e+00
3.785e-02,0.000e+00
3.808e-02,0.000e+00
3.830e-02,0.000e+00
3.853e-02,0.000e+00
3.876e-02,0.000e+00
3.898e-02,0.000e+00
3.921e-02,0.000e+00
3.944e-02,0.000e+00
3.967e-02,0.000e+00
3.989e-02,0.000e+00
4.012e-02,0.000e+00
4.035e-02,0.000e+00
4.058e-02,0.000e+00
4.080e-02,0.000e+00
4.103e-02,0.000e+00
4.126e-02,0.000e+00
4.148e-02,0.000e+00
4.171e-02,0.000e+00
4.194e-02,0.000e+00
4.217e-02,0.000e+00
4.239e-02,0.000e+00
4.262e-02,0.000e+00
4.285e-02,0.000e+00
4.308e-02,0.000e+00
4.330e-02,0.000e+00
4.353e-02,0.000e+00
4.376e-02,0.000e+00
4.399e-02,0.000e+00
4.421e-02,0.000e+00
4.444e-02,0.000e+00
4.467e-02,0.000e+00
4.489e-02,0.000e+00
4.512e-02,0.000e+00
4.535e-02,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_00225.csv <==
transmittance,probability_density
2.683e-04,0.000e+00
8.050e-04,0.000e+00
1.342e-03,0.000e+00
1.878e-03,0.000e+00
2.415e-03,0.000e+00
2.952e-03,0.000e+00
3.488e-03,0.000e+00
4.025e-03,3.727e-02
4.562e-03,9.316e-02
5.099e-03,1.863e-02
5.635e-03,5.590e-02
6.172e-03,1.677e-01
6.709e-03,1.863e-01
7.245e-03,3.354e-01
7.782e-03,1.863e-01
8.319e-03,2.981e-01
8.855e-03,6.149e-01
9.392e-03,6.708e-01
9.929e-03,7.267e-01
1.047e-02,6.521e-01
1.100e-02,1.118e+00
1.154e-02,1.267e+00
1.208e-02,1.509e+00
1.261e-02,1.751e+00
1.315e-02,1.677e+00
1.369e-02,2.404e+00
1.422e-02,2.553e+00
1.476e-02,3.279e+00
1.530e-02,3.279e+00
1.583e-02,4.062e+00
1.637e-02,4.379e+00
1.691e-02,5.031e+00
1.744e-02,5.199e+00
1.798e-02,6.559e+00
1.852e-02,6.689e+00
1.905e-02,7.900e+00
1.959e-02,9.465e+00
2.013e-02,9.596e+00
2.066e-02,1.071e+01
2.120e-02,1.168e+01
2.174e-02,1.252e+01
2.227e-02,1.295e+01
2.281e-02,1.507e+01
2.335e-02,1.621e+01
2.388e-02,1.819e+01
2.442e-02,2.031e+01
2.496e-02,2.187e+01
2.549e-02,2.253e+01
2.603e-02,2.527e+01
2.657e-02,2.644e+01
2.710e-02,2.782e+01
2.764e-02,3.056e+01
2.818e-02,3.374e+01
2.871e-02,3.496e+01
2.925e-02,3.891e+01
2.979e-02,3.924e+01
3.032e-02,4.280e+01
3.086e-02,4.373e+01
3.140e-02,4.716e+01
3.193e-02,5.077e+01
3.247e-02,5.398e+01
3.301e-02,5.482e+01
3.354e-02,5.758e+01
3.408e-02,6.039e+01
3.462e-02,6.192e+01
3.515e-02,6.180e+01
3.569e-02,6.281e+01
3.623e-02,6.531e+01
3.676e-02,6.259e+01
3.730e-02,6.274e+01
3.784e-02,5.961e+01
3.837e-02,5.890e+01
3.891e-02,5.577e+01
3.945e-02,5.195e+01
3.998e-02,4.891e+01
4.052e-02,4.518e+01
4.106e-02,3.995e+01
4.159e-02,3.604e+01
4.213e-02,3.086e+01
4.267e-02,2.765e+01
4.320e-02,2.249e+01
4.374e-02,1.986e+01
4.428e-02,1.563e+01
4.481e-02,1.351e+01
4.535e-02,1.144e+01
4.589e-02,9.242e+00
4.642e-02,6.875e+00
4.696e-02,4.994e+00
4.750e-02,4.490e+00
4.803e-02,3.335e+00
4.857e-02,2.366e+00
4.911e-02,1.696e+00
4.964e-02,1.062e+00
5.018e-02,9.316e-01
5.072e-02,3.913e-01
5.125e-02,3.540e-01
5.179e-02,2.422e-01
5.233e-02,1.491e-01
5.286e-02,9.316e-02
5.340e-02,1.118e-01
5.394e-02,1.863e-02
5.447e-02,0.000e+00
5.501e-02,1.863e-02
5.555e-02,1.863e-02
5.608e-02,1.863e-02
5.662e-02,0.000e+00
5.716e-02,0.000e+00
5.769e-02,0.000e+00
5.823e-02,0.000e+00
5.877e-02,0.000e+00
5.930e-02,0.000e+00
5.984e-02,0.000e+00
6.038e-02,0.000e+00
6.091e-02,0.000e+00
6.145e-02,0.000e+00
6.199e-02,0.000e+00
6.252e-02,0.000e+00
6.306e-02,0.000e+00
6.360e-02,0.000e+00
6.413e-02,0.000e+00
6.467e-02,0.000e+00
6.521e-02,0.000e+00
6.574e-02,0.000e+00
6.628e-02,0.000e+00
6.682e-02,0.000e+00
6.735e-02,0.000e+00
6.789e-02,0.000e+00
6.843e-02,0.000e+00
6.896e-02,0.000e+00
6.950e-02,0.000e+00
7.004e-02,0.000e+00
7.057e-02,0.000e+00
7.111e-02,0.000e+00
7.165e-02,0.000e+00
7.218e-02,0.000e+00
7.272e-02,0.000e+00
7.326e-02,0.000e+00
7.379e-02,0.000e+00
7.433e-02,0.000e+00
7.487e-02,0.000e+00
7.540e-02,0.000e+00
7.594e-02,0.000e+00
7.648e-02,0.000e+00
7.702e-02,0.000e+00
7.755e-02,0.000e+00
7.809e-02,0.000e+00
7.863e-02,0.000e+00
7.916e-02,0.000e+00
7.970e-02,0.000e+00
8.024e-02,0.000e+00
8.077e-02,0.000e+00
8.131e-02,0.000e+00
8.185e-02,0.000e+00
8.238e-02,0.000e+00
8.292e-02,0.000e+00
8.346e-02,0.000e+00
8.399e-02,0.000e+00
8.453e-02,0.000e+00
8.507e-02,0.000e+00
8.560e-02,0.000e+00
8.614e-02,0.000e+00
8.668e-02,0.000e+00
8.721e-02,0.000e+00
8.775e-02,0.000e+00
8.829e-02,0.000e+00
8.882e-02,0.000e+00
8.936e-02,0.000e+00
8.990e-02,0.000e+00
9.043e-02,0.000e+00
9.097e-02,0.000e+00
9.151e-02,0.000e+00
9.204e-02,0.000e+00
9.258e-02,0.000e+00
9.312e-02,0.000e+00
9.365e-02,0.000e+00
9.419e-02,0.000e+00
9.473e-02,0.000e+00
9.526e-02,0.000e+00
9.580e-02,0.000e+00
9.634e-02,0.000e+00
9.687e-02,0.000e+00
9.741e-02,0.000e+00
9.795e-02,0.000e+00
9.848e-02,0.000e+00
9.902e-02,0.000e+00
9.956e-02,0.000e+00
1.001e-01,0.000e+00
1.006e-01,0.000e+00
1.012e-01,0.000e+00
1.017e-01,0.000e+00
1.022e-01,0.000e+00
1.028e-01,0.000e+00
1.033e-01,0.000e+00
1.038e-01,0.000e+00
1.044e-01,0.000e+00
1.049e-01,0.000e+00
1.055e-01,0.000e+00
1.060e-01,0.000e+00
1.065e-01,0.000e+00
1.071e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_003.csv <==
transmittance,probability_density
4.507e-04,0.000e+00
1.352e-03,0.000e+00
2.254e-03,0.000e+00
3.155e-03,0.000e+00
4.057e-03,0.000e+00
4.958e-03,0.000e+00
5.859e-03,0.000e+00
6.761e-03,1.109e-02
7.662e-03,3.328e-02
8.564e-03,3.328e-02
9.465e-03,2.219e-02
1.037e-02,4.437e-02
1.127e-02,7.765e-02
1.217e-02,1.331e-01
1.307e-02,1.886e-01
1.397e-02,1.109e-01
1.487e-02,1.664e-01
1.578e-02,3.439e-01
1.668e-02,3.661e-01
1.758e-02,4.659e-01
1.848e-02,3.439e-01
1.938e-02,5.658e-01
2.028e-02,6.878e-01
2.118e-02,8.320e-01
2.209e-02,8.431e-01
2.299e-02,9.873e-01
2.389e-02,1.220e+00
2.479e-02,1.453e+00
2.569e-02,1.708e+00
2.659e-02,1.930e+00
2.749e-02,2.019e+00
2.840e-02,2.407e+00
2.930e-02,2.773e+00
3.020e-02,2.929e+00
3.110e-02,3.051e+00
3.200e-02,3.783e+00
3.290e-02,4.138e+00
3.380e-02,4.881e+00
3.471e-02,5.203e+00
3.561e-02,5.746e+00
3.651e-02,6.312e+00
3.741e-02,6.734e+00
3.831e-02,7.222e+00
3.921e-02,7.554e+00
4.011e-02,8.675e+00
4.102e-02,9.352e+00
4.192e-02,1.046e+01
4.282e-02,1.151e+01
4.372e-02,1.274e+01
4.462e-02,1.290e+01
4.552e-02,1.448e+01
4.642e-02,1.518e+01
4.733e-02,1.580e+01
4.823e-02,1.738e+01
4.913e-02,1.873e+01
5.003e-02,1.988e+01
5.093e-02,2.198e+01
5.183e-02,2.246e+01
5.273e-02,2.398e+01
5.364e-02,2.573e+01
5.454e-02,2.655e+01
5.544e-02,2.817e+01
5.634e-02,3.052e+01
5.724e-02,3.249e+01
5.814e-02,3.144e+01
5.904e-02,3.453e+01
5.995e-02,3.584e+01
6.085e-02,3.588e+01
6.175e-02,3.576e+01
6.265e-02,3.782e+01
6.355e-02,3.718e+01
6.445e-02,3.611e+01
6.536e-02,3.623e+01
6.626e-02,3.443e+01
6.716e-02,3.440e+01
6.806e-02,3.195e+01
6.896e-02,3.003e+01
6.986e-02,2.803e+01
7.076e-02,2.581e+01
7.167e-02,2.310e+01
7.257e-02,2.073e+01
7.347e-02,1.774e+01
7.437e-02,1.602e+01
7.527e-02,1.300e+01
7.617e-02,1.161e+01
7.707e-02,8.930e+00
7.798e-02,7.987e+00
7.888e-02,6.612e+00
7.978e-02,5.513e+00
8.068e-02,4.027e+00
8.158e-02,3.095e+00
8.248e-02,2.518e+00
8.338e-02,2.185e+00
8.429e-02,1.387e+00
8.519e-02,1.032e+00
8.609e-02,6.767e-01
8.699e-02,5.547e-01
8.789e-02,1.997e-01
8.879e-02,2.662e-01
8.969e-02,1.331e-01
9.060e-02,1.109e-01
9.150e-02,6.656e-02
9.240e-02,5.547e-02
9.330e-02,2.219e-02
9.420e-02,0.000e+00
9.510e-02,1.109e-02
9.600e-02,1.109e-02
9.691e-02,0.000e+00
9.781e-02,1.109e-02
9.871e-02,0.000e+00
9.961e-02,0.000e+00
1.005e-01,0.000e+00
1.014e-01,0.000e+00
1.023e-01,0.000e+00
1.032e-01,0.000e+00
1.041e-01,0.000e+00
1.050e-01,0.000e+00
1.059e-01,0.000e+00
1.068e-01,0.000e+00
1.077e-01,0.000e+00
1.086e-01,0.000e+00
1.095e-01,0.000e+00
1.104e-01,0.000e+00
1.113e-01,0.000e+00
1.122e-01,0.000e+00
1.131e-01,0.000e+00
1.140e-01,0.000e+00
1.149e-01,0.000e+00
1.158e-01,0.000e+00
1.167e-01,0.000e+00
1.176e-01,0.000e+00
1.185e-01,0.000e+00
1.194e-01,0.000e+00
1.203e-01,0.000e+00
1.212e-01,0.000e+00
1.221e-01,0.000e+00
1.230e-01,0.000e+00
1.239e-01,0.000e+00
1.249e-01,0.000e+00
1.258e-01,0.000e+00
1.267e-01,0.000e+00
1.276e-01,0.000e+00
1.285e-01,0.000e+00
1.294e-01,0.000e+00
1.303e-01,0.000e+00
1.312e-01,0.000e+00
1.321e-01,0.000e+00
1.330e-01,0.000e+00
1.339e-01,0.000e+00
1.348e-01,0.000e+00
1.357e-01,0.000e+00
1.366e-01,0.000e+00
1.375e-01,0.000e+00
1.384e-01,0.000e+00
1.393e-01,0.000e+00
1.402e-01,0.000e+00
1.411e-01,0.000e+00
1.420e-01,0.000e+00
1.429e-01,0.000e+00
1.438e-01,0.000e+00
1.447e-01,0.000e+00
1.456e-01,0.000e+00
1.465e-01,0.000e+00
1.474e-01,0.000e+00
1.483e-01,0.000e+00
1.492e-01,0.000e+00
1.501e-01,0.000e+00
1.510e-01,0.000e+00
1.519e-01,0.000e+00
1.528e-01,0.000e+00
1.537e-01,0.000e+00
1.546e-01,0.000e+00
1.555e-01,0.000e+00
1.564e-01,0.000e+00
1.573e-01,0.000e+00
1.582e-01,0.000e+00
1.591e-01,0.000e+00
1.600e-01,0.000e+00
1.609e-01,0.000e+00
1.618e-01,0.000e+00
1.627e-01,0.000e+00
1.636e-01,0.000e+00
1.645e-01,0.000e+00
1.654e-01,0.000e+00
1.663e-01,0.000e+00
1.672e-01,0.000e+00
1.681e-01,0.000e+00
1.690e-01,0.000e+00
1.699e-01,0.000e+00
1.708e-01,0.000e+00
1.717e-01,0.000e+00
1.726e-01,0.000e+00
1.735e-01,0.000e+00
1.744e-01,0.000e+00
1.753e-01,0.000e+00
1.762e-01,0.000e+00
1.771e-01,0.000e+00
1.780e-01,0.000e+00
1.789e-01,0.000e+00
1.798e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_00375.csv <==
transmittance,probability_density
6.762e-04,0.000e+00
2.029e-03,0.000e+00
3.381e-03,0.000e+00
4.734e-03,0.000e+00
6.086e-03,0.000e+00
7.438e-03,0.000e+00
8.791e-03,0.000e+00
1.014e-02,7.394e-03
1.150e-02,7.394e-03
1.285e-02,3.697e-02
1.420e-02,0.000e+00
1.555e-02,2.958e-02
1.691e-02,6.655e-02
1.826e-02,6.655e-02
1.961e-02,6.655e-02
2.096e-02,1.183e-01
2.232e-02,1.035e-01
2.367e-02,2.070e-01
2.502e-02,2.070e-01
2.637e-02,2.810e-01
2.773e-02,2.662e-01
2.908e-02,2.662e-01
3.043e-02,4.436e-01
3.178e-02,5.693e-01
3.314e-02,5.915e-01
3.449e-02,6.581e-01
3.584e-02,6.729e-01
3.719e-02,9.169e-01
3.854e-02,1.087e+00
3.990e-02,1.257e+00
4.125e-02,1.287e+00
4.260e-02,1.627e+00
4.395e-02,1.693e+00
4.531e-02,1.930e+00
4.666e-02,2.107e+00
4.801e-02,2.433e+00
4.936e-02,2.647e+00
5.072e-02,3.032e+00
5.207e-02,3.697e+00
5.342e-02,3.690e+00
5.477e-02,4.141e+00
5.613e-02,4.422e+00
5.748e-02,4.932e+00
5.883e-02,4.947e+00
6.018e-02,5.597e+00
6.154e-02,6.433e+00
6.289e-02,7.231e+00
6.424e-02,7.631e+00
6.559e-02,8.370e+00
6.695e-02,8.814e+00
6.830e-02,9.782e+00
6.965e-02,1.026e+01
7.100e-02,1.062e+01
7.236e-02,1.177e+01
7.371e-02,1.284e+01
7.506e-02,1.351e+01
7.641e-02,1.511e+01
7.777e-02,1.515e+01
7.912e-02,1.669e+01
8.047e-02,1.719e+01
8.182e-02,1.834e+01
8.318e-02,1.931e+01
8.453e-02,2.105e+01
8.588e-02,2.173e+01
8.723e-02,2.212e+01
8.859e-02,2.384e+01
8.994e-02,2.436e+01
9.129e-02,2.421e+01
9.264e-02,2.469e+01
9.400e-02,2.600e+01
9.535e-02,2.535e+01
9.670e-02,2.484e+01
9.805e-02,2.390e+01
9.941e-02,2.376e+01
1.008e-01,2.274e+01
1.021e-01,2.117e+01
1.035e-01,1.990e+01
1.048e-01,1.842e+01
1.062e-01,1.664e+01
1.075e-01,1.491e+01
1.089e-01,1.283e+01
1.102e-01,1.165e+01
1.116e-01,9.620e+00
1.129e-01,8.148e+00
1.143e-01,6.610e+00
1.156e-01,5.730e+00
1.170e-01,4.762e+00
1.183e-01,3.823e+00
1.197e-01,2.921e+00
1.210e-01,2.174e+00
1.224e-01,1.760e+00
1.237e-01,1.538e+00
1.251e-01,9.538e-01
1.265e-01,7.246e-01
1.278e-01,4.289e-01
1.292e-01,3.623e-01
1.305e-01,1.553e-01
1.319e-01,1.627e-01
1.332e-01,9.612e-02
1.346e-01,6.655e-02
1.359e-01,4.436e-02
1.373e-01,2.958e-02
1.386e-01,7.394e-03
1.400e-01,0.000e+00
1.413e-01,1.479e-02
1.427e-01,0.000e+00
1.440e-01,7.394e-03
1.454e-01,0.000e+00
1.467e-01,0.000e+00
1.481e-01,0.000e+00
1.494e-01,0.000e+00
1.508e-01,0.000e+00
1.522e-01,0.000e+00
1.535e-01,0.000e+00
1.549e-01,0.000e+00
1.562e-01,0.000e+00
1.576e-01,0.000e+00
1.589e-01,0.000e+00
1.603e-01,0.000e+00
1.616e-01,0.000e+00
1.630e-01,0.000e+00
1.643e-01,0.000e+00
1.657e-01,0.000e+00
1.670e-01,0.000e+00
1.684e-01,0.000e+00
1.697e-01,0.000e+00
1.711e-01,0.000e+00
1.724e-01,0.000e+00
1.738e-01,0.000e+00
1.751e-01,0.000e+00
1.765e-01,0.000e+00
1.778e-01,0.000e+00
1.792e-01,0.000e+00
1.806e-01,0.000e+00
1.819e-01,0.000e+00
1.833e-01,0.000e+00
1.846e-01,0.000e+00
1.860e-01,0.000e+00
1.873e-01,0.000e+00
1.887e-01,0.000e+00
1.900e-01,0.000e+00
1.914e-01,0.000e+00
1.927e-01,0.000e+00
1.941e-01,0.000e+00
1.954e-01,0.000e+00
1.968e-01,0.000e+00
1.981e-01,0.000e+00
1.995e-01,0.000e+00
2.008e-01,0.000e+00
2.022e-01,0.000e+00
2.035e-01,0.000e+00
2.049e-01,0.000e+00
2.062e-01,0.000e+00
2.076e-01,0.000e+00
2.090e-01,0.000e+00
2.103e-01,0.000e+00
2.117e-01,0.000e+00
2.130e-01,0.000e+00
2.144e-01,0.000e+00
2.157e-01,0.000e+00
2.171e-01,0.000e+00
2.184e-01,0.000e+00
2.198e-01,0.000e+00
2.211e-01,0.000e+00
2.225e-01,0.000e+00
2.238e-01,0.000e+00
2.252e-01,0.000e+00
2.265e-01,0.000e+00
2.279e-01,0.000e+00
2.292e-01,0.000e+00
2.306e-01,0.000e+00
2.319e-01,0.000e+00
2.333e-01,0.000e+00
2.347e-01,0.000e+00
2.360e-01,0.000e+00
2.374e-01,0.000e+00
2.387e-01,0.000e+00
2.401e-01,0.000e+00
2.414e-01,0.000e+00
2.428e-01,0.000e+00
2.441e-01,0.000e+00
2.455e-01,0.000e+00
2.468e-01,0.000e+00
2.482e-01,0.000e+00
2.495e-01,0.000e+00
2.509e-01,0.000e+00
2.522e-01,0.000e+00
2.536e-01,0.000e+00
2.549e-01,0.000e+00
2.563e-01,0.000e+00
2.576e-01,0.000e+00
2.590e-01,0.000e+00
2.603e-01,0.000e+00
2.617e-01,0.000e+00
2.631e-01,0.000e+00
2.644e-01,0.000e+00
2.658e-01,0.000e+00
2.671e-01,0.000e+00
2.685e-01,0.000e+00
2.698e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_0045.csv <==
transmittance,probability_density
9.067e-04,0.000e+00
2.720e-03,0.000e+00
4.533e-03,0.000e+00
6.347e-03,0.000e+00
8.160e-03,0.000e+00
9.973e-03,0.000e+00
1.179e-02,0.000e+00
1.360e-02,0.000e+00
1.541e-02,0.000e+00
1.723e-02,1.103e-02
1.904e-02,1.654e-02
2.085e-02,1.103e-02
2.267e-02,5.515e-03
2.448e-02,2.206e-02
2.629e-02,4.412e-02
2.811e-02,4.963e-02
2.992e-02,6.066e-02
3.173e-02,7.169e-02
3.355e-02,7.169e-02
3.536e-02,1.048e-01
3.717e-02,1.599e-01
3.899e-02,1.599e-01
4.080e-02,2.040e-01
4.261e-02,1.820e-01
4.443e-02,2.537e-01
4.624e-02,2.923e-01
4.805e-02,3.695e-01
4.987e-02,4.081e-01
5.168e-02,4.522e-01
5.349e-02,4.743e-01
5.531e-02,6.507e-01
5.712e-02,6.618e-01
5.893e-02,8.934e-01
6.075e-02,8.162e-01
6.256e-02,1.037e+00
6.437e-02,1.169e+00
6.619e-02,1.290e+00
6.800e-02,1.357e+00
6.981e-02,1.500e+00
7.163e-02,1.687e+00
7.344e-02,1.897e+00
7.525e-02,2.101e+00
7.707e-02,2.520e+00
7.888e-02,2.647e+00
8.069e-02,2.796e+00
8.251e-02,2.978e+00
8.432e-02,3.380e+00
8.613e-02,3.496e+00
8.795e-02,3.711e+00
8.976e-02,4.268e+00
9.157e-02,4.566e+00
9.339e-02,5.167e+00
9.520e-02,5.619e+00
9.701e-02,6.022e+00
9.883e-02,6.187e+00
1.006e-01,6.954e+00
1.025e-01,7.125e+00
1.043e-01,7.467e+00
1.061e-01,8.206e+00
1.079e-01,8.868e+00
1.097e-01,9.551e+00
1.115e-01,1.024e+01
1.133e-01,1.081e+01
1.151e-01,1.127e+01
1.170e-01,1.211e+01
1.188e-01,1.224e+01
1.206e-01,1.342e+01
1.224e-01,1.397e+01
1.242e-01,1.511e+01
1.260e-01,1.529e+01
1.278e-01,1.603e+01
1.297e-01,1.671e+01
1.315e-01,1.725e+01
1.333e-01,1.718e+01
1.351e-01,1.738e+01
1.369e-01,1.820e+01
1.387e-01,1.802e+01
1.405e-01,1.749e+01
1.423e-01,1.716e+01
1.442e-01,1.684e+01
1.460e-01,1.615e+01
1.478e-01,1.551e+01
1.496e-01,1.446e+01
1.514e-01,1.343e+01
1.532e-01,1.258e+01
1.550e-01,1.112e+01
1.569e-01,9.993e+00
1.587e-01,8.619e+00
1.605e-01,7.809e+00
1.623e-01,6.447e+00
1.641e-01,5.641e+00
1.659e-01,4.511e+00
1.677e-01,4.031e+00
1.695e-01,3.298e+00
1.714e-01,2.675e+00
1.732e-01,2.112e+00
1.750e-01,1.561e+00
1.768e-01,1.263e+00
1.786e-01,1.153e+00
1.804e-01,6.783e-01
1.822e-01,5.570e-01
1.841e-01,3.474e-01
1.859e-01,3.199e-01
1.877e-01,1.158e-01
1.895e-01,1.324e-01
1.913e-01,7.169e-02
1.931e-01,4.963e-02
1.949e-01,4.412e-02
1.967e-01,1.654e-02
1.986e-01,2.757e-02
2.004e-01,0.000e+00
2.022e-01,5.515e-03
2.040e-01,5.515e-03
2.058e-01,0.000e+00
2.076e-01,5.515e-03
2.094e-01,0.000e+00
2.113e-01,0.000e+00
2.131e-01,0.000e+00
2.149e-01,0.000e+00
2.167e-01,0.000e+00
2.185e-01,0.000e+00
2.203e-01,0.000e+00
2.221e-01,0.000e+00
2.239e-01,0.000e+00
2.258e-01,0.000e+00
2.276e-01,0.000e+00
2.294e-01,0.000e+00
2.312e-01,0.000e+00
2.330e-01,0.000e+00
2.348e-01,0.000e+00
2.366e-01,0.000e+00
2.385e-01,0.000e+00
2.403e-01,0.000e+00
2.421e-01,0.000e+00
2.439e-01,0.000e+00
2.457e-01,0.000e+00
2.475e-01,0.000e+00
2.493e-01,0.000e+00
2.511e-01,0.000e+00
2.530e-01,0.000e+00
2.548e-01,0.000e+00
2.566e-01,0.000e+00
2.584e-01,0.000e+00
2.602e-01,0.000e+00
2.620e-01,0.000e+00
2.638e-01,0.000e+00
2.657e-01,0.000e+00
2.675e-01,0.000e+00
2.693e-01,0.000e+00
2.711e-01,0.000e+00
2.729e-01,0.000e+00
2.747e-01,0.000e+00
2.765e-01,0.000e+00
2.783e-01,0.000e+00
2.802e-01,0.000e+00
2.820e-01,0.000e+00
2.838e-01,0.000e+00
2.856e-01,0.000e+00
2.874e-01,0.000e+00
2.892e-01,0.000e+00
2.910e-01,0.000e+00
2.929e-01,0.000e+00
2.947e-01,0.000e+00
2.965e-01,0.000e+00
2.983e-01,0.000e+00
3.001e-01,0.000e+00
3.019e-01,0.000e+00
3.037e-01,0.000e+00
3.055e-01,0.000e+00
3.074e-01,0.000e+00
3.092e-01,0.000e+00
3.110e-01,0.000e+00
3.128e-01,0.000e+00
3.146e-01,0.000e+00
3.164e-01,0.000e+00
3.182e-01,0.000e+00
3.201e-01,0.000e+00
3.219e-01,0.000e+00
3.237e-01,0.000e+00
3.255e-01,0.000e+00
3.273e-01,0.000e+00
3.291e-01,0.000e+00
3.309e-01,0.000e+00
3.327e-01,0.000e+00
3.346e-01,0.000e+00
3.364e-01,0.000e+00
3.382e-01,0.000e+00
3.400e-01,0.000e+00
3.418e-01,0.000e+00
3.436e-01,0.000e+00
3.454e-01,0.000e+00
3.473e-01,0.000e+00
3.491e-01,0.000e+00
3.509e-01,0.000e+00
3.527e-01,0.000e+00
3.545e-01,0.000e+00
3.563e-01,0.000e+00
3.581e-01,0.000e+00
3.599e-01,0.000e+00
3.618e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_00525.csv <==
transmittance,probability_density
1.170e-03,0.000e+00
3.510e-03,0.000e+00
5.851e-03,0.000e+00
8.191e-03,0.000e+00
1.053e-02,0.000e+00
1.287e-02,0.000e+00
1.521e-02,0.000e+00
1.755e-02,0.000e+00
1.989e-02,0.000e+00
2.223e-02,0.000e+00
2.457e-02,8.546e-03
2.691e-02,1.282e-02
2.925e-02,8.546e-03
3.159e-02,4.273e-03
3.393e-02,1.709e-02
3.627e-02,3.418e-02
3.861e-02,3.846e-02
4.095e-02,3.418e-02
4.329e-02,5.982e-02
4.563e-02,4.273e-02
4.798e-02,5.982e-02
5.032e-02,1.239e-01
5.266e-02,1.154e-01
5.500e-02,1.367e-01
5.734e-02,1.367e-01
5.968e-02,1.453e-01
6.202e-02,2.350e-01
6.436e-02,2.607e-01
6.670e-02,3.162e-01
6.904e-02,2.948e-01
7.138e-02,3.205e-01
7.372e-02,4.230e-01
7.606e-02,4.957e-01
7.840e-02,5.555e-01
8.074e-02,7.008e-01
8.308e-02,6.495e-01
8.542e-02,7.948e-01
8.776e-02,9.401e-01
9.010e-02,9.828e-01
9.244e-02,1.081e+00
9.478e-02,1.205e+00
9.712e-02,1.290e+00
9.946e-02,1.500e+00
1.018e-01,1.748e+00
1.041e-01,1.884e+00
1.065e-01,2.068e+00
1.088e-01,2.145e+00
1.112e-01,2.312e+00
1.135e-01,2.666e+00
1.158e-01,2.705e+00
1.182e-01,2.854e+00
1.205e-01,3.324e+00
1.229e-01,3.594e+00
1.252e-01,4.004e+00
1.275e-01,4.371e+00
1.299e-01,4.653e+00
1.322e-01,4.833e+00
1.346e-01,5.371e+00
1.369e-01,5.534e+00
1.392e-01,5.837e+00
1.416e-01,6.392e+00
1.439e-01,6.931e+00
1.463e-01,7.333e+00
1.486e-01,8.025e+00
1.509e-01,8.332e+00
1.533e-01,8.777e+00
1.556e-01,9.482e+00
1.580e-01,9.443e+00
1.603e-01,1.051e+01
1.626e-01,1.098e+01
1.650e-01,1.170e+01
1.673e-01,1.179e+01
1.697e-01,1.264e+01
1.720e-01,1.300e+01
1.743e-01,1.334e+01
1.767e-01,1.352e+01
1.790e-01,1.352e+01
1.814e-01,1.431e+01
1.837e-01,1.377e+01
1.860e-01,1.369e+01
1.884e-01,1.333e+01
1.907e-01,1.317e+01
1.931e-01,1.243e+01
1.954e-01,1.200e+01
1.978e-01,1.123e+01
2.001e-01,1.042e+01
2.024e-01,9.627e+00
2.048e-01,8.555e+00
2.071e-01,7.516e+00
2.095e-01,6.709e+00
2.118e-01,5.918e+00
2.141e-01,4.901e+00
2.165e-01,4.265e+00
2.188e-01,3.359e+00
2.212e-01,2.965e+00
2.235e-01,2.440e+00
2.258e-01,2.017e+00
2.282e-01,1.517e+00
2.305e-01,1.107e+00
2.329e-01,1.051e+00
2.352e-01,7.307e-01
2.375e-01,5.170e-01
2.399e-01,3.632e-01
2.422e-01,2.564e-01
2.446e-01,1.880e-01
2.469e-01,8.973e-02
2.492e-01,7.264e-02
2.516e-01,5.555e-02
2.539e-01,4.273e-02
2.563e-01,1.709e-02
2.586e-01,2.137e-02
2.609e-01,0.000e+00
2.633e-01,0.000e+00
2.656e-01,8.546e-03
2.680e-01,0.000e+00
2.703e-01,4.273e-03
2.726e-01,0.000e+00
2.750e-01,0.000e+00
2.773e-01,0.000e+00
2.797e-01,0.000e+00
2.820e-01,0.000e+00
2.843e-01,0.000e+00
2.867e-01,0.000e+00
2.890e-01,0.000e+00
2.914e-01,0.000e+00
2.937e-01,0.000e+00
2.960e-01,0.000e+00
2.984e-01,0.000e+00
3.007e-01,0.000e+00
3.031e-01,0.000e+00
3.054e-01,0.000e+00
3.077e-01,0.000e+00
3.101e-01,0.000e+00
3.124e-01,0.000e+00
3.148e-01,0.000e+00
3.171e-01,0.000e+00
3.194e-01,0.000e+00
3.218e-01,0.000e+00
3.241e-01,0.000e+00
3.265e-01,0.000e+00
3.288e-01,0.000e+00
3.311e-01,0.000e+00
3.335e-01,0.000e+00
3.358e-01,0.000e+00
3.382e-01,0.000e+00
3.405e-01,0.000e+00
3.428e-01,0.000e+00
3.452e-01,0.000e+00
3.475e-01,0.000e+00
3.499e-01,0.000e+00
3.522e-01,0.000e+00
3.545e-01,0.000e+00
3.569e-01,0.000e+00
3.592e-01,0.000e+00
3.616e-01,0.000e+00
3.639e-01,0.000e+00
3.662e-01,0.000e+00
3.686e-01,0.000e+00
3.709e-01,0.000e+00
3.733e-01,0.000e+00
3.756e-01,0.000e+00
3.780e-01,0.000e+00
3.803e-01,0.000e+00
3.826e-01,0.000e+00
3.850e-01,0.000e+00
3.873e-01,0.000e+00
3.897e-01,0.000e+00
3.920e-01,0.000e+00
3.943e-01,0.000e+00
3.967e-01,0.000e+00
3.990e-01,0.000e+00
4.014e-01,0.000e+00
4.037e-01,0.000e+00
4.060e-01,0.000e+00
4.084e-01,0.000e+00
4.107e-01,0.000e+00
4.131e-01,0.000e+00
4.154e-01,0.000e+00
4.177e-01,0.000e+00
4.201e-01,0.000e+00
4.224e-01,0.000e+00
4.248e-01,0.000e+00
4.271e-01,0.000e+00
4.294e-01,0.000e+00
4.318e-01,0.000e+00
4.341e-01,0.000e+00
4.365e-01,0.000e+00
4.388e-01,0.000e+00
4.411e-01,0.000e+00
4.435e-01,0.000e+00
4.458e-01,0.000e+00
4.482e-01,0.000e+00
4.505e-01,0.000e+00
4.528e-01,0.000e+00
4.552e-01,0.000e+00
4.575e-01,0.000e+00
4.599e-01,0.000e+00
4.622e-01,0.000e+00
4.645e-01,0.000e+00
4.669e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_006.csv <==
transmittance,probability_density
1.389e-03,0.000e+00
4.166e-03,0.000e+00
6.944e-03,0.000e+00
9.721e-03,0.000e+00
1.250e-02,0.000e+00
1.528e-02,0.000e+00
1.805e-02,0.000e+00
2.083e-02,0.000e+00
2.361e-02,0.000e+00
2.639e-02,0.000e+00
2.916e-02,0.000e+00
3.194e-02,3.600e-03
3.472e-02,3.600e-03
3.750e-02,1.800e-02
4.027e-02,0.000e+00
4.305e-02,3.600e-03
4.583e-02,1.440e-02
4.861e-02,2.880e-02
5.138e-02,2.520e-02
5.416e-02,3.240e-02
5.694e-02,3.600e-02
5.972e-02,4.320e-02
6.249e-02,3.960e-02
6.527e-02,6.481e-02
6.805e-02,1.008e-01
7.083e-02,9.001e-02
7.360e-02,1.152e-01
7.638e-02,9.361e-02
7.916e-02,1.440e-01
8.194e-02,1.764e-01
8.471e-02,1.944e-01
8.749e-02,2.340e-01
9.027e-02,2.304e-01
9.305e-02,2.376e-01
9.582e-02,3.240e-01
9.860e-02,3.744e-01
1.014e-01,4.140e-01
1.042e-01,4.860e-01
1.069e-01,5.365e-01
1.097e-01,5.977e-01
1.125e-01,6.877e-01
1.153e-01,7.453e-01
1.180e-01,8.101e-01
1.208e-01,8.965e-01
1.236e-01,8.893e-01
1.264e-01,1.037e+00
1.292e-01,1.231e+00
1.319e-01,1.397e+00
1.347e-01,1.433e+00
1.375e-01,1.663e+00
1.403e-01,1.725e+00
1.430e-01,1.789e+00
1.458e-01,2.038e+00
1.486e-01,2.106e+00
1.514e-01,2.340e+00
1.542e-01,2.463e+00
1.569e-01,2.797e+00
1.597e-01,3.082e+00
1.625e-01,3.273e+00
1.653e-01,3.582e+00
1.680e-01,3.734e+00
1.708e-01,4.025e+00
1.736e-01,4.353e+00
1.764e-01,4.605e+00
1.791e-01,4.814e+00
1.819e-01,5.192e+00
1.847e-01,5.577e+00
1.875e-01,5.977e+00
1.903e-01,6.412e+00
1.930e-01,6.787e+00
1.958e-01,7.014e+00
1.986e-01,7.626e+00
2.014e-01,7.618e+00
2.041e-01,8.288e+00
2.069e-01,8.835e+00
2.097e-01,9.253e+00
2.125e-01,9.775e+00
2.153e-01,9.858e+00
2.180e-01,1.046e+01
2.208e-01,1.088e+01
2.236e-01,1.086e+01
2.264e-01,1.090e+01
2.291e-01,1.154e+01
2.319e-01,1.143e+01
2.347e-01,1.102e+01
2.375e-01,1.126e+01
2.403e-01,1.058e+01
2.430e-01,1.070e+01
2.458e-01,1.023e+01
2.486e-01,9.458e+00
2.514e-01,9.087e+00
2.541e-01,8.436e+00
2.569e-01,7.813e+00
2.597e-01,6.855e+00
2.625e-01,6.146e+00
2.653e-01,5.527e+00
2.680e-01,4.752e+00
2.708e-01,4.011e+00
2.736e-01,3.536e+00
2.764e-01,2.747e+00
2.791e-01,2.513e+00
2.819e-01,2.027e+00
2.847e-01,1.707e+00
2.875e-01,1.293e+00
2.902e-01,9.325e-01
2.930e-01,8.461e-01
2.958e-01,6.553e-01
2.986e-01,4.536e-01
3.014e-01,3.384e-01
3.041e-01,2.016e-01
3.069e-01,1.764e-01
3.097e-01,6.841e-02
3.125e-01,8.281e-02
3.152e-01,5.041e-02
3.180e-01,2.880e-02
3.208e-01,2.160e-02
3.236e-01,1.800e-02
3.264e-01,3.600e-03
3.291e-01,0.000e+00
3.319e-01,7.201e-03
3.347e-01,0.000e+00
3.375e-01,3.600e-03
3.402e-01,0.000e+00
3.430e-01,0.000e+00
3.458e-01,0.000e+00
3.486e-01,0.000e+00
3.514e-01,0.000e+00
3.541e-01,0.000e+00
3.569e-01,0.000e+00
3.597e-01,0.000e+00
3.625e-01,0.000e+00
3.652e-01,0.000e+00
3.680e-01,0.000e+00
3.708e-01,0.000e+00
3.736e-01,0.000e+00
3.764e-01,0.000e+00
3.791e-01,0.000e+00
3.819e-01,0.000e+00
3.847e-01,0.000e+00
3.875e-01,0.000e+00
3.902e-01,0.000e+00
3.930e-01,0.000e+00
3.958e-01,0.000e+00
3.986e-01,0.000e+00
4.013e-01,0.000e+00
4.041e-01,0.000e+00
4.069e-01,0.000e+00
4.097e-01,0.000e+00
4.125e-01,0.000e+00
4.152e-01,0.000e+00
4.180e-01,0.000e+00
4.208e-01,0.000e+00
4.236e-01,0.000e+00
4.263e-01,0.000e+00
4.291e-01,0.000e+00
4.319e-01,0.000e+00
4.347e-01,0.000e+00
4.375e-01,0.000e+00
4.402e-01,0.000e+00
4.430e-01,0.000e+00
4.458e-01,0.000e+00
4.486e-01,0.000e+00
4.513e-01,0.000e+00
4.541e-01,0.000e+00
4.569e-01,0.000e+00
4.597e-01,0.000e+00
4.625e-01,0.000e+00
4.652e-01,0.000e+00
4.680e-01,0.000e+00
4.708e-01,0.000e+00
4.736e-01,0.000e+00
4.763e-01,0.000e+00
4.791e-01,0.000e+00
4.819e-01,0.000e+00
4.847e-01,0.000e+00
4.875e-01,0.000e+00
4.902e-01,0.000e+00
4.930e-01,0.000e+00
4.958e-01,0.000e+00
4.986e-01,0.000e+00
5.013e-01,0.000e+00
5.041e-01,0.000e+00
5.069e-01,0.000e+00
5.097e-01,0.000e+00
5.124e-01,0.000e+00
5.152e-01,0.000e+00
5.180e-01,0.000e+00
5.208e-01,0.000e+00
5.236e-01,0.000e+00
5.263e-01,0.000e+00
5.291e-01,0.000e+00
5.319e-01,0.000e+00
5.347e-01,0.000e+00
5.374e-01,0.000e+00
5.402e-01,0.000e+00
5.430e-01,0.000e+00
5.458e-01,0.000e+00
5.486e-01,0.000e+00
5.513e-01,0.000e+00
5.541e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_00675.csv <==
transmittance,probability_density
1.622e-03,0.000e+00
4.867e-03,0.000e+00
8.111e-03,0.000e+00
1.136e-02,0.000e+00
1.460e-02,0.000e+00
1.784e-02,0.000e+00
2.109e-02,0.000e+00
2.433e-02,0.000e+00
2.758e-02,0.000e+00
3.082e-02,0.000e+00
3.407e-02,0.000e+00
3.731e-02,0.000e+00
4.056e-02,3.082e-03
4.380e-02,3.082e-03
4.704e-02,9.247e-03
5.029e-02,6.164e-03
5.353e-02,0.000e+00
5.678e-02,3.082e-03
6.002e-02,1.541e-02
6.327e-02,2.466e-02
6.651e-02,2.466e-02
6.976e-02,2.466e-02
7.300e-02,2.774e-02
7.624e-02,3.390e-02
7.949e-02,3.699e-02
8.273e-02,4.931e-02
8.598e-02,8.014e-02
8.922e-02,6.473e-02
9.247e-02,1.110e-01
9.571e-02,6.473e-02
9.896e-02,1.048e-01
1.022e-01,1.572e-01
1.054e-01,1.479e-01
1.087e-01,1.757e-01
1.119e-01,2.127e-01
1.152e-01,1.818e-01
1.184e-01,2.219e-01
1.217e-01,2.805e-01
1.249e-01,3.452e-01
1.282e-01,3.637e-01
1.314e-01,4.068e-01
1.346e-01,4.623e-01
1.379e-01,5.055e-01
1.411e-01,6.010e-01
1.444e-01,6.442e-01
1.476e-01,6.719e-01
1.509e-01,7.582e-01
1.541e-01,7.613e-01
1.574e-01,8.877e-01
1.606e-01,1.091e+00
1.638e-01,1.125e+00
1.671e-01,1.261e+00
1.703e-01,1.350e+00
1.736e-01,1.455e+00
1.768e-01,1.507e+00
1.801e-01,1.757e+00
1.833e-01,1.766e+00
1.866e-01,2.003e+00
1.898e-01,2.031e+00
1.930e-01,2.379e+00
1.963e-01,2.555e+00
1.995e-01,2.762e+00
2.028e-01,3.039e+00
2.060e-01,3.113e+00
2.093e-01,3.461e+00
2.125e-01,3.594e+00
2.158e-01,3.868e+00
2.190e-01,3.995e+00
2.222e-01,4.284e+00
2.255e-01,4.753e+00
2.287e-01,5.098e+00
2.320e-01,5.391e+00
2.352e-01,5.662e+00
2.385e-01,5.909e+00
2.417e-01,6.451e+00
2.450e-01,6.408e+00
2.482e-01,7.067e+00
2.514e-01,7.234e+00
2.547e-01,7.835e+00
2.579e-01,8.430e+00
2.612e-01,8.171e+00
2.644e-01,8.867e+00
2.677e-01,9.219e+00
2.709e-01,9.284e+00
2.742e-01,9.247e+00
2.774e-01,9.678e+00
2.806e-01,9.949e+00
2.839e-01,9.549e+00
2.871e-01,9.613e+00
2.904e-01,9.194e+00
2.936e-01,9.176e+00
2.969e-01,8.729e+00
3.001e-01,8.408e+00
3.034e-01,7.924e+00
3.066e-01,7.360e+00
3.098e-01,6.855e+00
3.131e-01,6.134e+00
3.163e-01,5.425e+00
3.196e-01,4.743e+00
3.228e-01,4.337e+00
3.261e-01,3.535e+00
3.293e-01,3.162e+00
3.326e-01,2.416e+00
3.358e-01,2.235e+00
3.390e-01,1.825e+00
3.423e-01,1.523e+00
3.455e-01,1.143e+00
3.488e-01,8.445e-01
3.520e-01,7.212e-01
3.553e-01,5.918e-01
3.585e-01,3.914e-01
3.618e-01,2.990e-01
3.650e-01,1.757e-01
3.682e-01,1.479e-01
3.715e-01,7.397e-02
3.747e-01,5.548e-02
3.780e-01,4.007e-02
3.812e-01,3.390e-02
3.845e-01,1.233e-02
3.877e-01,1.541e-02
3.910e-01,0.000e+00
3.942e-01,0.000e+00
3.974e-01,6.164e-03
4.007e-01,0.000e+00
4.039e-01,3.082e-03
4.072e-01,0.000e+00
4.104e-01,0.000e+00
4.137e-01,0.000e+00
4.169e-01,0.000e+00
4.202e-01,0.000e+00
4.234e-01,0.000e+00
4.266e-01,0.000e+00
4.299e-01,0.000e+00
4.331e-01,0.000e+00
4.364e-01,0.000e+00
4.396e-01,0.000e+00
4.429e-01,0.000e+00
4.461e-01,0.000e+00
4.494e-01,0.000e+00
4.526e-01,0.000e+00
4.558e-01,0.000e+00
4.591e-01,0.000e+00
4.623e-01,0.000e+00
4.656e-01,0.000e+00
4.688e-01,0.000e+00
4.721e-01,0.000e+00
4.753e-01,0.000e+00
4.786e-01,0.000e+00
4.818e-01,0.000e+00
4.850e-01,0.000e+00
4.883e-01,0.000e+00
4.915e-01,0.000e+00
4.948e-01,0.000e+00
4.980e-01,0.000e+00
5.013e-01,0.000e+00
5.045e-01,0.000e+00
5.078e-01,0.000e+00
5.110e-01,0.000e+00
5.142e-01,0.000e+00
5.175e-01,0.000e+00
5.207e-01,0.000e+00
5.240e-01,0.000e+00
5.272e-01,0.000e+00
5.305e-01,0.000e+00
5.337e-01,0.000e+00
5.370e-01,0.000e+00
5.402e-01,0.000e+00
5.434e-01,0.000e+00
5.467e-01,0.000e+00
5.499e-01,0.000e+00
5.532e-01,0.000e+00
5.564e-01,0.000e+00
5.597e-01,0.000e+00
5.629e-01,0.000e+00
5.662e-01,0.000e+00
5.694e-01,0.000e+00
5.726e-01,0.000e+00
5.759e-01,0.000e+00
5.791e-01,0.000e+00
5.824e-01,0.000e+00
5.856e-01,0.000e+00
5.889e-01,0.000e+00
5.921e-01,0.000e+00
5.954e-01,0.000e+00
5.986e-01,0.000e+00
6.018e-01,0.000e+00
6.051e-01,0.000e+00
6.083e-01,0.000e+00
6.116e-01,0.000e+00
6.148e-01,0.000e+00
6.181e-01,0.000e+00
6.213e-01,0.000e+00
6.246e-01,0.000e+00
6.278e-01,0.000e+00
6.310e-01,0.000e+00
6.343e-01,0.000e+00
6.375e-01,0.000e+00
6.408e-01,0.000e+00
6.440e-01,0.000e+00
6.473e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_0075.csv <==
transmittance,probability_density
1.806e-03,0.000e+00
5.419e-03,0.000e+00
9.032e-03,0.000e+00
1.265e-02,0.000e+00
1.626e-02,0.000e+00
1.987e-02,0.000e+00
2.348e-02,0.000e+00
2.710e-02,0.000e+00
3.071e-02,0.000e+00
3.432e-02,0.000e+00
3.794e-02,0.000e+00
4.155e-02,0.000e+00
4.516e-02,0.000e+00
4.877e-02,0.000e+00
5.239e-02,2.768e-03
5.600e-02,2.768e-03
5.961e-02,2.768e-03
6.323e-02,1.107e-02
6.684e-02,0.000e+00
7.045e-02,0.000e+00
7.407e-02,1.107e-02
7.768e-02,1.107e-02
8.129e-02,2.491e-02
8.490e-02,2.491e-02
8.852e-02,1.107e-02
9.213e-02,2.214e-02
9.574e-02,3.045e-02
9.936e-02,3.321e-02
1.030e-01,3.598e-02
1.066e-01,6.643e-02
1.102e-01,4.152e-02
1.138e-01,7.750e-02
1.174e-01,7.750e-02
1.210e-01,7.750e-02
1.246e-01,9.964e-02
1.283e-01,1.384e-01
1.319e-01,1.135e-01
1.355e-01,1.578e-01
1.391e-01,1.771e-01
1.427e-01,1.522e-01
1.463e-01,1.910e-01
1.499e-01,2.325e-01
1.536e-01,3.128e-01
1.572e-01,2.740e-01
1.608e-01,3.294e-01
1.644e-01,4.013e-01
1.680e-01,4.262e-01
1.716e-01,4.678e-01
1.752e-01,5.619e-01
1.788e-01,5.536e-01
1.825e-01,5.840e-01
1.861e-01,6.920e-01
1.897e-01,6.338e-01
1.933e-01,8.165e-01
1.969e-01,9.770e-01
2.005e-01,9.853e-01
2.041e-01,1.093e+00
2.077e-01,1.196e+00
2.114e-01,1.259e+00
2.150e-01,1.284e+00
2.186e-01,1.547e+00
2.222e-01,1.475e+00
2.258e-01,1.733e+00
2.294e-01,1.749e+00
2.330e-01,2.032e+00
2.366e-01,2.178e+00
2.403e-01,2.297e+00
2.439e-01,2.557e+00
2.475e-01,2.748e+00
2.511e-01,2.901e+00
2.547e-01,3.108e+00
2.583e-01,3.211e+00
2.619e-01,3.363e+00
2.656e-01,3.651e+00
2.692e-01,3.983e+00
2.728e-01,4.135e+00
2.764e-01,4.520e+00
2.800e-01,4.946e+00
2.836e-01,4.913e+00
2.872e-01,5.314e+00
2.908e-01,5.682e+00
2.945e-01,5.710e+00
2.981e-01,6.208e+00
3.017e-01,6.471e+00
3.053e-01,6.911e+00
3.089e-01,7.302e+00
3.125e-01,7.302e+00
3.161e-01,7.825e+00
3.197e-01,8.085e+00
3.234e-01,8.118e+00
3.270e-01,8.085e+00
3.306e-01,8.583e+00
3.342e-01,8.716e+00
3.378e-01,8.395e+00
3.414e-01,8.422e+00
3.450e-01,8.115e+00
3.486e-01,8.135e+00
3.523e-01,7.683e+00
3.559e-01,7.454e+00
3.595e-01,7.050e+00
3.631e-01,6.574e+00
3.667e-01,6.095e+00
3.703e-01,5.555e+00
3.739e-01,4.985e+00
3.776e-01,4.293e+00
3.812e-01,3.964e+00
3.848e-01,3.294e+00
3.884e-01,2.840e+00
3.920e-01,2.339e+00
3.956e-01,2.048e+00
3.992e-01,1.691e+00
4.028e-01,1.403e+00
4.065e-01,1.110e+00
4.101e-01,8.276e-01
4.137e-01,6.394e-01
4.173e-01,6.034e-01
4.209e-01,3.820e-01
4.245e-01,2.879e-01
4.281e-01,1.688e-01
4.317e-01,1.661e-01
4.354e-01,5.259e-02
4.390e-01,6.920e-02
4.426e-01,3.598e-02
4.462e-01,3.045e-02
4.498e-01,1.661e-02
4.534e-01,1.384e-02
4.570e-01,2.768e-03
4.607e-01,0.000e+00
4.643e-01,5.536e-03
4.679e-01,0.000e+00
4.715e-01,2.768e-03
4.751e-01,0.000e+00
4.787e-01,0.000e+00
4.823e-01,0.000e+00
4.859e-01,0.000e+00
4.896e-01,0.000e+00
4.932e-01,0.000e+00
4.968e-01,0.000e+00
5.004e-01,0.000e+00
5.040e-01,0.000e+00
5.076e-01,0.000e+00
5.112e-01,0.000e+00
5.148e-01,0.000e+00
5.185e-01,0.000e+00
5.221e-01,0.000e+00
5.257e-01,0.000e+00
5.293e-01,0.000e+00
5.329e-01,0.000e+00
5.365e-01,0.000e+00
5.401e-01,0.000e+00
5.437e-01,0.000e+00
5.474e-01,0.000e+00
5.510e-01,0.000e+00
5.546e-01,0.000e+00
5.582e-01,0.000e+00
5.618e-01,0.000e+00
5.654e-01,0.000e+00
5.690e-01,0.000e+00
5.727e-01,0.000e+00
5.763e-01,0.000e+00
5.799e-01,0.000e+00
5.835e-01,0.000e+00
5.871e-01,0.000e+00
5.907e-01,0.000e+00
5.943e-01,0.000e+00
5.979e-01,0.000e+00
6.016e-01,0.000e+00
6.052e-01,0.000e+00
6.088e-01,0.000e+00
6.124e-01,0.000e+00
6.160e-01,0.000e+00
6.196e-01,0.000e+00
6.232e-01,0.000e+00
6.268e-01,0.000e+00
6.305e-01,0.000e+00
6.341e-01,0.000e+00
6.377e-01,0.000e+00
6.413e-01,0.000e+00
6.449e-01,0.000e+00
6.485e-01,0.000e+00
6.521e-01,0.000e+00
6.558e-01,0.000e+00
6.594e-01,0.000e+00
6.630e-01,0.000e+00
6.666e-01,0.000e+00
6.702e-01,0.000e+00
6.738e-01,0.000e+00
6.774e-01,0.000e+00
6.810e-01,0.000e+00
6.847e-01,0.000e+00
6.883e-01,0.000e+00
6.919e-01,0.000e+00
6.955e-01,0.000e+00
6.991e-01,0.000e+00
7.027e-01,0.000e+00
7.063e-01,0.000e+00
7.099e-01,0.000e+00
7.136e-01,0.000e+00
7.172e-01,0.000e+00
7.208e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_00825.csv <==
transmittance,probability_density
1.993e-03,0.000e+00
5.978e-03,0.000e+00
9.963e-03,0.000e+00
1.395e-02,0.000e+00
1.793e-02,0.000e+00
2.192e-02,0.000e+00
2.590e-02,0.000e+00
2.989e-02,0.000e+00
3.388e-02,0.000e+00
3.786e-02,0.000e+00
4.185e-02,0.000e+00
4.583e-02,0.000e+00
4.982e-02,0.000e+00
5.380e-02,0.000e+00
5.779e-02,0.000e+00
6.177e-02,0.000e+00
6.576e-02,0.000e+00
6.974e-02,5.018e-03
7.373e-02,2.509e-03
7.771e-02,5.018e-03
8.170e-02,5.018e-03
8.568e-02,0.000e+00
8.967e-02,0.000e+00
9.365e-02,1.004e-02
9.764e-02,7.528e-03
1.016e-01,2.007e-02
1.056e-01,2.258e-02
1.096e-01,1.255e-02
1.136e-01,1.756e-02
1.176e-01,1.506e-02
1.216e-01,2.509e-02
1.255e-01,3.513e-02
1.295e-01,3.513e-02
1.335e-01,5.269e-02
1.375e-01,4.517e-02
1.415e-01,4.517e-02
1.455e-01,8.531e-02
1.494e-01,6.022e-02
1.534e-01,8.280e-02
1.574e-01,1.179e-01
1.614e-01,9.535e-02
1.654e-01,1.330e-01
1.694e-01,1.506e-01
1.734e-01,1.230e-01
1.773e-01,1.455e-01
1.813e-01,1.907e-01
1.853e-01,2.133e-01
1.893e-01,2.685e-01
1.933e-01,2.334e-01
1.973e-01,3.086e-01
2.013e-01,3.563e-01
2.052e-01,3.789e-01
2.092e-01,4.266e-01
2.132e-01,4.617e-01
2.172e-01,4.968e-01
2.212e-01,5.420e-01
2.252e-01,5.872e-01
2.292e-01,5.395e-01
2.331e-01,6.775e-01
2.371e-01,8.556e-01
2.411e-01,8.230e-01
2.451e-01,9.560e-01
2.491e-01,1.009e+00
2.531e-01,1.084e+00
2.571e-01,1.069e+00
2.610e-01,1.295e+00
2.650e-01,1.327e+00
2.690e-01,1.430e+00
2.730e-01,1.485e+00
2.770e-01,1.696e+00
2.810e-01,1.899e+00
2.849e-01,1.912e+00
2.889e-01,2.123e+00
2.929e-01,2.414e+00
2.969e-01,2.341e+00
3.009e-01,2.632e+00
3.049e-01,2.833e+00
3.089e-01,2.873e+00
3.128e-01,3.069e+00
3.168e-01,3.139e+00
3.208e-01,3.709e+00
3.248e-01,3.776e+00
3.288e-01,4.015e+00
3.328e-01,4.374e+00
3.368e-01,4.486e+00
3.407e-01,4.660e+00
3.447e-01,5.119e+00
3.487e-01,5.096e+00
3.527e-01,5.596e+00
3.567e-01,5.696e+00
3.607e-01,6.220e+00
3.647e-01,6.509e+00
3.686e-01,6.552e+00
3.726e-01,6.938e+00
3.766e-01,7.287e+00
3.806e-01,7.232e+00
3.846e-01,7.247e+00
3.886e-01,7.691e+00
3.926e-01,7.821e+00
3.965e-01,7.477e+00
4.005e-01,7.643e+00
4.045e-01,7.397e+00
4.085e-01,7.242e+00
4.125e-01,6.935e+00
4.165e-01,6.888e+00
4.204e-01,6.341e+00
4.244e-01,5.922e+00
4.284e-01,5.666e+00
4.324e-01,5.106e+00
4.364e-01,4.607e+00
4.404e-01,3.937e+00
4.444e-01,3.709e+00
4.483e-01,3.026e+00
4.523e-01,2.657e+00
4.563e-01,2.175e+00
4.603e-01,1.882e+00
4.643e-01,1.563e+00
4.683e-01,1.340e+00
4.723e-01,1.029e+00
4.762e-01,7.653e-01
4.802e-01,6.148e-01
4.842e-01,5.520e-01
4.882e-01,3.538e-01
4.922e-01,2.584e-01
4.962e-01,1.606e-01
5.002e-01,1.480e-01
5.041e-01,5.018e-02
5.081e-01,5.520e-02
5.121e-01,4.015e-02
5.161e-01,2.509e-02
5.201e-01,1.255e-02
5.241e-01,1.255e-02
5.281e-01,0.000e+00
5.320e-01,2.509e-03
5.360e-01,2.509e-03
5.400e-01,0.000e+00
5.440e-01,2.509e-03
5.480e-01,0.000e+00
5.520e-01,0.000e+00
5.559e-01,0.000e+00
5.599e-01,0.000e+00
5.639e-01,0.000e+00
5.679e-01,0.000e+00
5.719e-01,0.000e+00
5.759e-01,0.000e+00
5.799e-01,0.000e+00
5.838e-01,0.000e+00
5.878e-01,0.000e+00
5.918e-01,0.000e+00
5.958e-01,0.000e+00
5.998e-01,0.000e+00
6.038e-01,0.000e+00
6.078e-01,0.000e+00
6.117e-01,0.000e+00
6.157e-01,0.000e+00
6.197e-01,0.000e+00
6.237e-01,0.000e+00
6.277e-01,0.000e+00
6.317e-01,0.000e+00
6.357e-01,0.000e+00
6.396e-01,0.000e+00
6.436e-01,0.000e+00
6.476e-01,0.000e+00
6.516e-01,0.000e+00
6.556e-01,0.000e+00
6.596e-01,0.000e+00
6.636e-01,0.000e+00
6.675e-01,0.000e+00
6.715e-01,0.000e+00
6.755e-01,0.000e+00
6.795e-01,0.000e+00
6.835e-01,0.000e+00
6.875e-01,0.000e+00
6.914e-01,0.000e+00
6.954e-01,0.000e+00
6.994e-01,0.000e+00
7.034e-01,0.000e+00
7.074e-01,0.000e+00
7.114e-01,0.000e+00
7.154e-01,0.000e+00
7.193e-01,0.000e+00
7.233e-01,0.000e+00
7.273e-01,0.000e+00
7.313e-01,0.000e+00
7.353e-01,0.000e+00
7.393e-01,0.000e+00
7.433e-01,0.000e+00
7.472e-01,0.000e+00
7.512e-01,0.000e+00
7.552e-01,0.000e+00
7.592e-01,0.000e+00
7.632e-01,0.000e+00
7.672e-01,0.000e+00
7.712e-01,0.000e+00
7.751e-01,0.000e+00
7.791e-01,0.000e+00
7.831e-01,0.000e+00
7.871e-01,0.000e+00
7.911e-01,0.000e+00
7.951e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_009.csv <==
transmittance,probability_density
2.135e-03,0.000e+00
6.406e-03,0.000e+00
1.068e-02,0.000e+00
1.495e-02,0.000e+00
1.922e-02,0.000e+00
2.349e-02,0.000e+00
2.776e-02,0.000e+00
3.203e-02,0.000e+00
3.630e-02,0.000e+00
4.057e-02,0.000e+00
4.484e-02,0.000e+00
4.911e-02,0.000e+00
5.338e-02,0.000e+00
5.766e-02,0.000e+00
6.193e-02,0.000e+00
6.620e-02,0.000e+00
7.047e-02,0.000e+00
7.474e-02,0.000e+00
7.901e-02,0.000e+00
8.328e-02,2.342e-03
8.755e-02,2.342e-03
9.182e-02,2.342e-03
9.609e-02,4.683e-03
1.004e-01,4.683e-03
1.046e-01,0.000e+00
1.089e-01,0.000e+00
1.132e-01,7.025e-03
1.174e-01,7.025e-03
1.217e-01,1.405e-02
1.260e-01,1.405e-02
1.303e-01,1.873e-02
1.345e-01,7.025e-03
1.388e-01,1.639e-02
1.431e-01,1.639e-02
1.473e-01,2.342e-02
1.516e-01,3.278e-02
1.559e-01,3.512e-02
1.602e-01,4.215e-02
1.644e-01,3.746e-02
1.687e-01,3.981e-02
1.730e-01,7.727e-02
1.772e-01,3.981e-02
1.815e-01,7.025e-02
1.858e-01,9.366e-02
1.900e-01,9.834e-02
1.943e-01,8.664e-02
1.986e-01,1.288e-01
2.029e-01,1.194e-01
2.071e-01,1.264e-01
2.114e-01,1.475e-01
2.157e-01,1.616e-01
2.199e-01,1.920e-01
2.242e-01,2.552e-01
2.285e-01,2.014e-01
2.328e-01,2.646e-01
2.370e-01,3.395e-01
2.413e-01,3.489e-01
2.456e-01,3.583e-01
2.498e-01,4.332e-01
2.541e-01,4.191e-01
2.584e-01,4.917e-01
2.627e-01,4.894e-01
2.669e-01,5.222e-01
2.712e-01,5.339e-01
2.755e-01,7.821e-01
2.797e-01,6.790e-01
2.840e-01,8.383e-01
2.883e-01,8.453e-01
2.925e-01,9.951e-01
2.968e-01,9.928e-01
3.011e-01,1.047e+00
3.054e-01,1.187e+00
3.096e-01,1.208e+00
3.139e-01,1.346e+00
3.182e-01,1.433e+00
3.224e-01,1.613e+00
3.267e-01,1.716e+00
3.310e-01,1.798e+00
3.353e-01,1.934e+00
3.395e-01,2.250e+00
3.438e-01,2.171e+00
3.481e-01,2.468e+00
3.523e-01,2.587e+00
3.566e-01,2.658e+00
3.609e-01,2.885e+00
3.651e-01,2.854e+00
3.694e-01,3.374e+00
3.737e-01,3.489e+00
3.780e-01,3.728e+00
3.822e-01,3.962e+00
3.865e-01,4.151e+00
3.908e-01,4.311e+00
3.950e-01,4.678e+00
3.993e-01,4.678e+00
4.036e-01,5.238e+00
4.079e-01,5.215e+00
4.121e-01,5.643e+00
4.164e-01,5.983e+00
4.207e-01,6.207e+00
4.249e-01,6.327e+00
4.292e-01,6.697e+00
4.335e-01,6.692e+00
4.378e-01,6.802e+00
4.420e-01,6.959e+00
4.463e-01,7.303e+00
4.506e-01,6.924e+00
4.548e-01,7.167e+00
4.591e-01,6.910e+00
4.634e-01,6.659e+00
4.676e-01,6.568e+00
4.719e-01,6.449e+00
4.762e-01,5.999e+00
4.805e-01,5.599e+00
4.847e-01,5.348e+00
4.890e-01,4.889e+00
4.933e-01,4.276e+00
4.975e-01,3.894e+00
5.018e-01,3.505e+00
5.061e-01,2.873e+00
5.104e-01,2.559e+00
5.146e-01,2.039e+00
5.189e-01,1.824e+00
5.232e-01,1.499e+00
5.274e-01,1.269e+00
5.317e-01,9.975e-01
5.360e-01,7.188e-01
5.402e-01,5.807e-01
5.445e-01,5.175e-01
5.488e-01,3.348e-01
5.531e-01,2.318e-01
5.573e-01,1.616e-01
5.616e-01,1.218e-01
5.659e-01,6.088e-02
5.701e-01,4.449e-02
5.744e-01,3.044e-02
5.787e-01,2.342e-02
5.830e-01,7.025e-03
5.872e-01,1.171e-02
5.915e-01,0.000e+00
5.958e-01,2.342e-03
6.000e-01,2.342e-03
6.043e-01,2.342e-03
6.086e-01,0.000e+00
6.129e-01,0.000e+00
6.171e-01,0.000e+00
6.214e-01,0.000e+00
6.257e-01,0.000e+00
6.299e-01,0.000e+00
6.342e-01,0.000e+00
6.385e-01,0.000e+00
6.427e-01,0.000e+00
6.470e-01,0.000e+00
6.513e-01,0.000e+00
6.556e-01,0.000e+00
6.598e-01,0.000e+00
6.641e-01,0.000e+00
6.684e-01,0.000e+00
6.726e-01,0.000e+00
6.769e-01,0.000e+00
6.812e-01,0.000e+00
6.855e-01,0.000e+00
6.897e-01,0.000e+00
6.940e-01,0.000e+00
6.983e-01,0.000e+00
7.025e-01,0.000e+00
7.068e-01,0.000e+00
7.111e-01,0.000e+00
7.154e-01,0.000e+00
7.196e-01,0.000e+00
7.239e-01,0.000e+00
7.282e-01,0.000e+00
7.324e-01,0.000e+00
7.367e-01,0.000e+00
7.410e-01,0.000e+00
7.452e-01,0.000e+00
7.495e-01,0.000e+00
7.538e-01,0.000e+00
7.581e-01,0.000e+00
7.623e-01,0.000e+00
7.666e-01,0.000e+00
7.709e-01,0.000e+00
7.751e-01,0.000e+00
7.794e-01,0.000e+00
7.837e-01,0.000e+00
7.880e-01,0.000e+00
7.922e-01,0.000e+00
7.965e-01,0.000e+00
8.008e-01,0.000e+00
8.050e-01,0.000e+00
8.093e-01,0.000e+00
8.136e-01,0.000e+00
8.178e-01,0.000e+00
8.221e-01,0.000e+00
8.264e-01,0.000e+00
8.307e-01,0.000e+00
8.349e-01,0.000e+00
8.392e-01,0.000e+00
8.435e-01,0.000e+00
8.477e-01,0.000e+00
8.520e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_00975.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,2.000e-03
1.075e-01,2.000e-03
1.125e-01,2.000e-03
1.175e-01,4.000e-03
1.225e-01,4.000e-03
1.275e-01,0.000e+00
1.325e-01,0.000e+00
1.375e-01,6.000e-03
1.425e-01,8.000e-03
1.475e-01,1.200e-02
1.525e-01,1.600e-02
1.575e-01,1.400e-02
1.625e-01,1.400e-02
1.675e-01,2.000e-03
1.725e-01,2.200e-02
1.775e-01,2.400e-02
1.825e-01,3.200e-02
1.875e-01,3.200e-02
1.925e-01,3.800e-02
1.975e-01,3.000e-02
2.025e-01,5.000e-02
2.075e-01,5.800e-02
2.125e-01,5.400e-02
2.175e-01,8.400e-02
2.225e-01,8.000e-02
2.275e-01,9.000e-02
2.325e-01,1.100e-01
2.375e-01,1.000e-01
2.425e-01,1.140e-01
2.475e-01,1.420e-01
2.525e-01,1.500e-01
2.575e-01,1.760e-01
2.625e-01,2.500e-01
2.675e-01,1.700e-01
2.725e-01,2.740e-01
2.775e-01,3.020e-01
2.825e-01,3.200e-01
2.875e-01,3.600e-01
2.925e-01,4.120e-01
2.975e-01,4.180e-01
3.025e-01,4.500e-01
3.075e-01,4.880e-01
3.125e-01,4.960e-01
3.175e-01,6.860e-01
3.225e-01,6.620e-01
3.275e-01,7.500e-01
3.325e-01,8.220e-01
3.375e-01,8.980e-01
3.425e-01,9.140e-01
3.475e-01,1.066e+00
3.525e-01,1.074e+00
3.575e-01,1.250e+00
3.625e-01,1.276e+00
3.675e-01,1.494e+00
3.725e-01,1.594e+00
3.775e-01,1.628e+00
3.825e-01,1.830e+00
3.875e-01,2.048e+00
3.925e-01,2.090e+00
3.975e-01,2.352e+00
4.025e-01,2.446e+00
4.075e-01,2.648e+00
4.125e-01,2.624e+00
4.175e-01,3.044e+00
4.225e-01,3.180e+00
4.275e-01,3.554e+00
4.325e-01,3.680e+00
4.375e-01,3.916e+00
4.425e-01,4.162e+00
4.475e-01,4.354e+00
4.525e-01,4.582e+00
4.575e-01,4.908e+00
4.625e-01,5.140e+00
4.675e-01,5.546e+00
4.725e-01,5.836e+00
4.775e-01,5.960e+00
4.825e-01,6.328e+00
4.875e-01,6.338e+00
4.925e-01,6.384e+00
4.975e-01,6.886e+00
5.025e-01,6.740e+00
5.075e-01,6.680e+00
5.125e-01,6.626e+00
5.175e-01,6.390e+00
5.225e-01,6.282e+00
5.275e-01,6.164e+00
5.325e-01,5.696e+00
5.375e-01,5.304e+00
5.425e-01,4.950e+00
5.475e-01,4.372e+00
5.525e-01,3.868e+00
5.575e-01,3.474e+00
5.625e-01,2.826e+00
5.675e-01,2.452e+00
5.725e-01,1.964e+00
5.775e-01,1.664e+00
5.825e-01,1.344e+00
5.875e-01,1.074e+00
5.925e-01,8.040e-01
5.975e-01,5.860e-01
6.025e-01,5.160e-01
6.075e-01,3.000e-01
6.125e-01,2.160e-01
6.175e-01,1.480e-01
6.225e-01,6.800e-02
6.275e-01,5.200e-02
6.325e-01,3.600e-02
6.375e-01,2.000e-02
6.425e-01,1.000e-02
6.475e-01,6.000e-03
6.525e-01,2.000e-03
6.575e-01,2.000e-03
6.625e-01,2.000e-03
6.675e-01,0.000e+00
6.725e-01,0.000e+00
6.775e-01,0.000e+00
6.825e-01,0.000e+00
6.875e-01,0.000e+00
6.925e-01,0.000e+00
6.975e-01,0.000e+00
7.025e-01,0.000e+00
7.075e-01,0.000e+00
7.125e-01,0.000e+00
7.175e-01,0.000e+00
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_0105.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,0.000e+00
1.025e-01,0.000e+00
1.075e-01,0.000e+00
1.125e-01,0.000e+00
1.175e-01,0.000e+00
1.225e-01,0.000e+00
1.275e-01,4.000e-03
1.325e-01,2.000e-03
1.375e-01,0.000e+00
1.425e-01,4.000e-03
1.475e-01,4.000e-03
1.525e-01,0.000e+00
1.575e-01,0.000e+00
1.625e-01,6.000e-03
1.675e-01,8.000e-03
1.725e-01,4.000e-03
1.775e-01,1.800e-02
1.825e-01,1.000e-02
1.875e-01,1.200e-02
1.925e-01,1.400e-02
1.975e-01,4.000e-03
2.025e-01,1.800e-02
2.075e-01,2.200e-02
2.125e-01,2.800e-02
2.175e-01,3.200e-02
2.225e-01,2.600e-02
2.275e-01,3.200e-02
2.325e-01,2.800e-02
2.375e-01,5.200e-02
2.425e-01,5.000e-02
2.475e-01,6.200e-02
2.525e-01,7.400e-02
2.575e-01,6.400e-02
2.625e-01,9.600e-02
2.675e-01,9.600e-02
2.725e-01,9.800e-02
2.775e-01,8.600e-02
2.825e-01,1.180e-01
2.875e-01,1.340e-01
2.925e-01,1.620e-01
2.975e-01,1.680e-01
3.025e-01,2.200e-01
3.075e-01,1.720e-01
3.125e-01,2.720e-01
3.175e-01,2.640e-01
3.225e-01,3.200e-01
3.275e-01,3.220e-01
3.325e-01,3.700e-01
3.375e-01,3.760e-01
3.425e-01,4.280e-01
3.475e-01,4.420e-01
3.525e-01,4.520e-01
3.575e-01,5.700e-01
3.625e-01,6.000e-01
3.675e-01,6.820e-01
3.725e-01,6.880e-01
3.775e-01,7.920e-01
3.825e-01,8.740e-01
3.875e-01,8.400e-01
3.925e-01,1.006e+00
3.975e-01,1.044e+00
4.025e-01,1.142e+00
4.075e-01,1.234e+00
4.125e-01,1.316e+00
4.175e-01,1.520e+00
4.225e-01,1.542e+00
4.275e-01,1.622e+00
4.325e-01,1.940e+00
4.375e-01,1.946e+00
4.425e-01,2.140e+00
4.475e-01,2.170e+00
4.525e-01,2.444e+00
4.575e-01,2.580e+00
4.625e-01,2.590e+00
4.675e-01,2.912e+00
4.725e-01,3.184e+00
4.775e-01,3.362e+00
4.825e-01,3.546e+00
4.875e-01,3.782e+00
4.925e-01,4.028e+00
4.975e-01,4.216e+00
5.025e-01,4.322e+00
5.075e-01,4.712e+00
5.125e-01,4.882e+00
5.175e-01,5.304e+00
5.225e-01,5.566e+00
5.275e-01,5.798e+00
5.325e-01,5.966e+00
5.375e-01,6.078e+00
5.425e-01,6.256e+00
5.475e-01,6.386e+00
5.525e-01,6.720e+00
5.575e-01,6.352e+00
5.625e-01,6.540e+00
5.675e-01,6.314e+00
5.725e-01,6.218e+00
5.775e-01,6.008e+00
5.825e-01,5.722e+00
5.875e-01,5.392e+00
5.925e-01,5.068e+00
5.975e-01,4.730e+00
6.025e-01,4.064e+00
6.075e-01,3.672e+00
6.125e-01,3.292e+00
6.175e-01,2.638e+00
6.225e-01,2.322e+00
6.275e-01,1.796e+00
6.325e-01,1.586e+00
6.375e-01,1.256e+00
6.425e-01,1.028e+00
6.475e-01,7.200e-01
6.525e-01,5.600e-01
6.575e-01,4.660e-01
6.625e-01,2.700e-01
6.675e-01,2.000e-01
6.725e-01,1.420e-01
6.775e-01,5.400e-02
6.825e-01,5.000e-02
6.875e-01,2.800e-02
6.925e-01,1.800e-02
6.975e-01,1.200e-02
7.025e-01,0.000e+00
7.075e-01,2.000e-03
7.125e-01,2.000e-03
7.175e-01,2.000e-03
7.225e-01,0.000e+00
7.275e-01,0.000e+00
7.325e-01,0.000e+00
7.375e-01,0.000e+00
7.425e-01,0.000e+00
7.475e-01,0.000e+00
7.525e-01,0.000e+00
7.575e-01,0.000e+00
7.625e-01,0.000e+00
7.675e-01,0.000e+00
7.725e-01,0.000e+00
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_01125.csv <==
transmittance,probability_density
1.138e-01,0.000e+00
1.182e-01,0.000e+00
1.227e-01,0.000e+00
1.271e-01,0.000e+00
1.315e-01,0.000e+00
1.360e-01,0.000e+00
1.404e-01,0.000e+00
1.449e-01,0.000e+00
1.493e-01,2.251e-03
1.537e-01,4.502e-03
1.582e-01,0.000e+00
1.626e-01,0.000e+00
1.671e-01,0.000e+00
1.715e-01,4.502e-03
1.760e-01,4.502e-03
1.804e-01,0.000e+00
1.848e-01,0.000e+00
1.893e-01,2.251e-03
1.937e-01,9.004e-03
1.982e-01,9.004e-03
2.026e-01,2.251e-03
2.071e-01,1.576e-02
2.115e-01,4.502e-03
2.159e-01,1.351e-02
2.204e-01,9.004e-03
2.248e-01,1.576e-02
2.293e-01,4.502e-03
2.337e-01,9.004e-03
2.382e-01,1.801e-02
2.426e-01,2.701e-02
2.470e-01,2.476e-02
2.515e-01,2.701e-02
2.559e-01,3.152e-02
2.604e-01,2.251e-02
2.648e-01,2.476e-02
2.692e-01,4.052e-02
2.737e-01,4.277e-02
2.781e-01,3.602e-02
2.826e-01,6.078e-02
2.870e-01,5.853e-02
2.915e-01,7.429e-02
2.959e-01,5.403e-02
3.003e-01,9.230e-02
3.048e-01,9.230e-02
3.092e-01,7.654e-02
3.137e-01,8.779e-02
3.181e-01,8.779e-02
3.226e-01,1.193e-01
3.270e-01,1.261e-01
3.314e-01,1.463e-01
3.359e-01,1.328e-01
3.403e-01,1.778e-01
3.448e-01,2.071e-01
3.492e-01,1.643e-01
3.536e-01,2.454e-01
3.581e-01,2.296e-01
3.625e-01,3.309e-01
3.670e-01,2.881e-01
3.714e-01,2.994e-01
3.759e-01,3.669e-01
3.803e-01,3.467e-01
3.847e-01,3.894e-01
3.892e-01,4.187e-01
3.936e-01,4.210e-01
3.981e-01,4.817e-01
4.025e-01,5.065e-01
4.070e-01,5.875e-01
4.114e-01,6.461e-01
4.158e-01,5.875e-01
4.203e-01,7.339e-01
4.247e-01,7.969e-01
4.292e-01,8.171e-01
4.336e-01,8.464e-01
4.381e-01,9.252e-01
4.425e-01,1.002e+00
4.469e-01,1.060e+00
4.514e-01,1.063e+00
4.558e-01,1.227e+00
4.603e-01,1.285e+00
4.647e-01,1.515e+00
4.691e-01,1.528e+00
4.736e-01,1.423e+00
4.780e-01,1.767e+00
4.825e-01,1.821e+00
4.869e-01,1.990e+00
4.914e-01,2.033e+00
4.958e-01,2.134e+00
5.002e-01,2.316e+00
5.047e-01,2.503e+00
5.091e-01,2.469e+00
5.136e-01,2.692e+00
5.180e-01,2.897e+00
5.225e-01,3.055e+00
5.269e-01,3.338e+00
5.313e-01,3.431e+00
5.358e-01,3.636e+00
5.402e-01,3.809e+00
5.447e-01,3.939e+00
5.491e-01,4.097e+00
5.536e-01,4.513e+00
5.580e-01,4.581e+00
5.624e-01,4.703e+00
5.669e-01,5.049e+00
5.713e-01,5.394e+00
5.758e-01,5.607e+00
5.802e-01,5.734e+00
5.846e-01,5.963e+00
5.891e-01,6.049e+00
5.935e-01,6.085e+00
5.980e-01,6.258e+00
6.024e-01,6.600e+00
6.069e-01,6.384e+00
6.113e-01,6.521e+00
6.157e-01,6.260e+00
6.202e-01,6.175e+00
6.246e-01,6.164e+00
6.291e-01,5.992e+00
6.335e-01,5.713e+00
6.380e-01,5.481e+00
6.424e-01,5.142e+00
6.468e-01,4.826e+00
6.513e-01,4.390e+00
6.557e-01,3.969e+00
6.602e-01,3.455e+00
6.646e-01,3.165e+00
6.691e-01,2.663e+00
6.735e-01,2.343e+00
6.779e-01,1.895e+00
6.824e-01,1.666e+00
6.868e-01,1.393e+00
6.913e-01,1.144e+00
6.957e-01,9.004e-01
7.001e-01,6.326e-01
7.046e-01,5.808e-01
7.090e-01,4.097e-01
7.135e-01,2.836e-01
7.179e-01,2.139e-01
7.224e-01,1.396e-01
7.268e-01,6.753e-02
7.312e-01,5.628e-02
7.357e-01,3.602e-02
7.401e-01,2.701e-02
7.446e-01,6.753e-03
7.490e-01,1.126e-02
7.535e-01,0.000e+00
7.579e-01,4.502e-03
7.623e-01,0.000e+00
7.668e-01,2.251e-03
7.712e-01,0.000e+00
7.757e-01,0.000e+00
7.801e-01,0.000e+00
7.845e-01,0.000e+00
7.890e-01,0.000e+00
7.934e-01,0.000e+00
7.979e-01,0.000e+00
8.023e-01,0.000e+00
8.068e-01,0.000e+00
8.112e-01,0.000e+00
8.156e-01,0.000e+00
8.201e-01,0.000e+00
8.245e-01,0.000e+00
8.290e-01,0.000e+00
8.334e-01,0.000e+00
8.379e-01,0.000e+00
8.423e-01,0.000e+00
8.467e-01,0.000e+00
8.512e-01,0.000e+00
8.556e-01,0.000e+00
8.601e-01,0.000e+00
8.645e-01,0.000e+00
8.690e-01,0.000e+00
8.734e-01,0.000e+00
8.778e-01,0.000e+00
8.823e-01,0.000e+00
8.867e-01,0.000e+00
8.912e-01,0.000e+00
8.956e-01,0.000e+00
9.000e-01,0.000e+00
9.045e-01,0.000e+00
9.089e-01,0.000e+00
9.134e-01,0.000e+00
9.178e-01,0.000e+00
9.223e-01,0.000e+00
9.267e-01,0.000e+00
9.311e-01,0.000e+00
9.356e-01,0.000e+00
9.400e-01,0.000e+00
9.445e-01,0.000e+00
9.489e-01,0.000e+00
9.534e-01,0.000e+00
9.578e-01,0.000e+00
9.622e-01,0.000e+00
9.667e-01,0.000e+00
9.711e-01,0.000e+00
9.756e-01,0.000e+00
9.800e-01,0.000e+00
9.845e-01,0.000e+00
9.889e-01,0.000e+00
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_012.csv <==
transmittance,probability_density
1.403e-01,0.000e+00
1.446e-01,0.000e+00
1.490e-01,0.000e+00
1.533e-01,0.000e+00
1.576e-01,0.000e+00
1.619e-01,0.000e+00
1.662e-01,0.000e+00
1.705e-01,0.000e+00
1.748e-01,0.000e+00
1.791e-01,4.641e-03
1.834e-01,2.321e-03
1.877e-01,0.000e+00
1.920e-01,0.000e+00
1.964e-01,0.000e+00
2.007e-01,4.641e-03
2.050e-01,2.321e-03
2.093e-01,2.321e-03
2.136e-01,0.000e+00
2.179e-01,0.000e+00
2.222e-01,2.321e-03
2.265e-01,9.283e-03
2.308e-01,6.962e-03
2.351e-01,6.962e-03
2.394e-01,6.962e-03
2.438e-01,9.283e-03
2.481e-01,9.283e-03
2.524e-01,9.283e-03
2.567e-01,1.392e-02
2.610e-01,9.283e-03
2.653e-01,4.641e-03
2.696e-01,1.160e-02
2.739e-01,1.392e-02
2.782e-01,1.857e-02
2.825e-01,2.553e-02
2.868e-01,2.785e-02
2.912e-01,2.089e-02
2.955e-01,3.249e-02
2.998e-01,2.321e-02
3.041e-01,1.624e-02
3.084e-01,3.713e-02
3.127e-01,3.713e-02
3.170e-01,4.873e-02
3.213e-01,4.641e-02
3.256e-01,4.873e-02
3.299e-01,6.034e-02
3.342e-01,6.498e-02
3.386e-01,6.034e-02
3.429e-01,1.068e-01
3.472e-01,7.658e-02
3.515e-01,6.266e-02
3.558e-01,9.283e-02
3.601e-01,8.122e-02
3.644e-01,1.160e-01
3.687e-01,1.416e-01
3.730e-01,8.122e-02
3.773e-01,1.555e-01
3.816e-01,1.439e-01
3.860e-01,1.880e-01
3.903e-01,1.741e-01
3.946e-01,1.764e-01
3.989e-01,2.530e-01
4.032e-01,2.460e-01
4.075e-01,2.831e-01
4.118e-01,2.854e-01
4.161e-01,3.133e-01
4.204e-01,3.319e-01
4.247e-01,3.063e-01
4.290e-01,3.783e-01
4.334e-01,3.992e-01
4.377e-01,4.177e-01
4.420e-01,3.922e-01
4.463e-01,5.198e-01
4.506e-01,4.804e-01
4.549e-01,6.243e-01
4.592e-01,6.057e-01
4.635e-01,6.034e-01
4.678e-01,6.939e-01
4.721e-01,7.519e-01
4.764e-01,8.169e-01
4.808e-01,8.192e-01
4.851e-01,9.422e-01
4.894e-01,9.399e-01
4.937e-01,9.886e-01
4.980e-01,1.058e+00
5.023e-01,1.186e+00
5.066e-01,1.239e+00
5.109e-01,1.388e+00
5.152e-01,1.453e+00
5.195e-01,1.434e+00
5.238e-01,1.559e+00
5.282e-01,1.789e+00
5.325e-01,1.840e+00
5.368e-01,1.933e+00
5.411e-01,2.005e+00
5.454e-01,2.158e+00
5.497e-01,2.304e+00
5.540e-01,2.434e+00
5.583e-01,2.516e+00
5.626e-01,2.606e+00
5.669e-01,2.850e+00
5.712e-01,3.045e+00
5.756e-01,3.242e+00
5.799e-01,3.432e+00
5.842e-01,3.520e+00
5.885e-01,3.664e+00
5.928e-01,3.947e+00
5.971e-01,4.094e+00
6.014e-01,4.270e+00
6.057e-01,4.491e+00
6.100e-01,4.655e+00
6.143e-01,4.857e+00
6.186e-01,5.259e+00
6.230e-01,5.572e+00
6.273e-01,5.651e+00
6.316e-01,5.776e+00
6.359e-01,6.008e+00
6.402e-01,5.966e+00
6.445e-01,6.229e+00
6.488e-01,6.479e+00
6.531e-01,6.568e+00
6.574e-01,6.289e+00
6.617e-01,6.579e+00
6.660e-01,6.315e+00
6.704e-01,6.247e+00
6.747e-01,6.124e+00
6.790e-01,6.089e+00
6.833e-01,5.625e+00
6.876e-01,5.563e+00
6.919e-01,5.164e+00
6.962e-01,4.973e+00
7.005e-01,4.428e+00
7.048e-01,3.968e+00
7.091e-01,3.555e+00
7.134e-01,3.191e+00
7.178e-01,2.731e+00
7.221e-01,2.411e+00
7.264e-01,1.896e+00
7.307e-01,1.731e+00
7.350e-01,1.413e+00
7.393e-01,1.170e+00
7.436e-01,9.329e-01
7.479e-01,6.544e-01
7.522e-01,5.778e-01
7.565e-01,4.316e-01
7.608e-01,2.785e-01
7.652e-01,2.089e-01
7.695e-01,1.532e-01
7.738e-01,6.266e-02
7.781e-01,5.570e-02
7.824e-01,3.713e-02
7.867e-01,1.857e-02
7.910e-01,1.160e-02
7.953e-01,6.962e-03
7.996e-01,0.000e+00
8.039e-01,4.641e-03
8.082e-01,2.321e-03
8.126e-01,0.000e+00
8.169e-01,0.000e+00
8.212e-01,0.000e+00
8.255e-01,0.000e+00
8.298e-01,0.000e+00
8.341e-01,0.000e+00
8.384e-01,0.000e+00
8.427e-01,0.000e+00
8.470e-01,0.000e+00
8.513e-01,0.000e+00
8.556e-01,0.000e+00
8.600e-01,0.000e+00
8.643e-01,0.000e+00
8.686e-01,0.000e+00
8.729e-01,0.000e+00
8.772e-01,0.000e+00
8.815e-01,0.000e+00
8.858e-01,0.000e+00
8.901e-01,0.000e+00
8.944e-01,0.000e+00
8.987e-01,0.000e+00
9.030e-01,0.000e+00
9.074e-01,0.000e+00
9.117e-01,0.000e+00
9.160e-01,0.000e+00
9.203e-01,0.000e+00
9.246e-01,0.000e+00
9.289e-01,0.000e+00
9.332e-01,0.000e+00
9.375e-01,0.000e+00
9.418e-01,0.000e+00
9.461e-01,0.000e+00
9.504e-01,0.000e+00
9.548e-01,0.000e+00
9.591e-01,0.000e+00
9.634e-01,0.000e+00
9.677e-01,0.000e+00
9.720e-01,0.000e+00
9.763e-01,0.000e+00
9.806e-01,0.000e+00
9.849e-01,0.000e+00
9.892e-01,0.000e+00
9.935e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_01275.csv <==
transmittance,probability_density
1.719e-01,0.000e+00
1.760e-01,0.000e+00
1.802e-01,0.000e+00
1.843e-01,0.000e+00
1.885e-01,0.000e+00
1.926e-01,0.000e+00
1.968e-01,0.000e+00
2.009e-01,0.000e+00
2.051e-01,2.409e-03
2.093e-01,4.818e-03
2.134e-01,0.000e+00
2.176e-01,0.000e+00
2.217e-01,0.000e+00
2.259e-01,0.000e+00
2.300e-01,4.818e-03
2.342e-01,0.000e+00
2.383e-01,2.409e-03
2.425e-01,2.409e-03
2.466e-01,0.000e+00
2.508e-01,2.409e-03
2.549e-01,4.818e-03
2.591e-01,7.227e-03
2.632e-01,7.227e-03
2.674e-01,4.818e-03
2.715e-01,7.227e-03
2.757e-01,7.227e-03
2.798e-01,4.818e-03
2.840e-01,9.636e-03
2.881e-01,7.227e-03
2.923e-01,1.445e-02
2.964e-01,1.205e-02
3.006e-01,2.409e-03
3.047e-01,7.227e-03
3.089e-01,1.686e-02
3.130e-01,1.445e-02
3.172e-01,2.891e-02
3.213e-01,2.650e-02
3.255e-01,1.927e-02
3.296e-01,3.132e-02
3.338e-01,1.686e-02
3.379e-01,1.927e-02
3.421e-01,2.168e-02
3.462e-01,4.095e-02
3.504e-01,3.373e-02
3.545e-01,4.095e-02
3.587e-01,4.095e-02
3.628e-01,3.855e-02
3.670e-01,7.468e-02
3.711e-01,4.095e-02
3.753e-01,6.505e-02
3.794e-01,8.673e-02
3.836e-01,1.036e-01
3.877e-01,5.300e-02
3.919e-01,7.950e-02
3.960e-01,6.986e-02
4.002e-01,7.950e-02
4.043e-01,1.084e-01
4.085e-01,1.397e-01
4.126e-01,9.877e-02
4.168e-01,1.325e-01
4.209e-01,1.301e-01
4.251e-01,1.662e-01
4.292e-01,1.590e-01
4.334e-01,1.855e-01
4.376e-01,2.072e-01
4.417e-01,2.240e-01
4.459e-01,2.698e-01
4.500e-01,2.650e-01
4.542e-01,2.578e-01
4.583e-01,3.180e-01
4.625e-01,3.252e-01
4.666e-01,3.228e-01
4.708e-01,3.228e-01
4.749e-01,4.047e-01
4.791e-01,4.216e-01
4.832e-01,3.782e-01
4.874e-01,4.577e-01
4.915e-01,5.541e-01
4.957e-01,4.915e-01
4.998e-01,5.782e-01
5.040e-01,5.806e-01
5.081e-01,6.553e-01
5.123e-01,6.986e-01
5.164e-01,7.733e-01
5.206e-01,7.661e-01
5.247e-01,8.601e-01
5.289e-01,9.203e-01
5.330e-01,8.986e-01
5.372e-01,1.012e+00
5.413e-01,1.038e+00
5.455e-01,1.171e+00
5.496e-01,1.226e+00
5.538e-01,1.364e+00
5.579e-01,1.407e+00
5.621e-01,1.445e+00
5.662e-01,1.515e+00
5.704e-01,1.701e+00
5.745e-01,1.826e+00
5.787e-01,1.884e+00
5.828e-01,1.865e+00
5.870e-01,2.149e+00
5.911e-01,2.216e+00
5.953e-01,2.416e+00
5.994e-01,2.433e+00
6.036e-01,2.566e+00
6.077e-01,2.679e+00
6.119e-01,2.905e+00
6.160e-01,3.127e+00
6.202e-01,3.175e+00
6.243e-01,3.590e+00
6.285e-01,3.503e+00
6.326e-01,3.773e+00
6.368e-01,3.973e+00
6.409e-01,4.030e+00
6.451e-01,4.438e+00
6.492e-01,4.563e+00
6.534e-01,4.616e+00
6.575e-01,4.878e+00
6.617e-01,5.295e+00
6.659e-01,5.580e+00
6.700e-01,5.683e+00
6.742e-01,5.955e+00
6.783e-01,6.090e+00
6.825e-01,6.100e+00
6.866e-01,6.165e+00
6.908e-01,6.553e+00
6.949e-01,6.647e+00
6.991e-01,6.526e+00
7.032e-01,6.736e+00
7.074e-01,6.512e+00
7.115e-01,6.309e+00
7.157e-01,6.396e+00
7.198e-01,6.273e+00
7.240e-01,6.008e+00
7.281e-01,5.707e+00
7.323e-01,5.505e+00
7.364e-01,5.180e+00
7.406e-01,4.833e+00
7.447e-01,4.218e+00
7.489e-01,3.845e+00
7.530e-01,3.568e+00
7.572e-01,2.973e+00
7.613e-01,2.655e+00
7.655e-01,2.120e+00
7.696e-01,1.913e+00
7.738e-01,1.626e+00
7.779e-01,1.277e+00
7.821e-01,1.074e+00
7.862e-01,7.685e-01
7.904e-01,6.167e-01
7.945e-01,5.348e-01
7.987e-01,3.156e-01
8.028e-01,2.505e-01
8.070e-01,1.614e-01
8.111e-01,6.986e-02
8.153e-01,6.505e-02
8.194e-01,4.336e-02
8.236e-01,2.168e-02
8.277e-01,1.205e-02
8.319e-01,7.227e-03
8.360e-01,2.409e-03
8.402e-01,2.409e-03
8.443e-01,2.409e-03
8.485e-01,0.000e+00
8.526e-01,0.000e+00
8.568e-01,0.000e+00
8.609e-01,0.000e+00
8.651e-01,0.000e+00
8.692e-01,0.000e+00
8.734e-01,0.000e+00
8.775e-01,0.000e+00
8.817e-01,0.000e+00
8.858e-01,0.000e+00
8.900e-01,0.000e+00
8.942e-01,0.000e+00
8.983e-01,0.000e+00
9.025e-01,0.000e+00
9.066e-01,0.000e+00
9.108e-01,0.000e+00
9.149e-01,0.000e+00
9.191e-01,0.000e+00
9.232e-01,0.000e+00
9.274e-01,0.000e+00
9.315e-01,0.000e+00
9.357e-01,0.000e+00
9.398e-01,0.000e+00
9.440e-01,0.000e+00
9.481e-01,0.000e+00
9.523e-01,0.000e+00
9.564e-01,0.000e+00
9.606e-01,0.000e+00
9.647e-01,0.000e+00
9.689e-01,0.000e+00
9.730e-01,0.000e+00
9.772e-01,0.000e+00
9.813e-01,0.000e+00
9.855e-01,0.000e+00
9.896e-01,0.000e+00
9.938e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_0135.csv <==
transmittance,probability_density
2.051e-01,0.000e+00
2.091e-01,0.000e+00
2.131e-01,0.000e+00
2.170e-01,0.000e+00
2.210e-01,0.000e+00
2.250e-01,0.000e+00
2.290e-01,0.000e+00
2.330e-01,0.000e+00
2.370e-01,5.019e-03
2.409e-01,2.510e-03
2.449e-01,0.000e+00
2.489e-01,0.000e+00
2.529e-01,0.000e+00
2.569e-01,0.000e+00
2.609e-01,0.000e+00
2.649e-01,5.019e-03
2.688e-01,0.000e+00
2.728e-01,2.510e-03
2.768e-01,2.510e-03
2.808e-01,0.000e+00
2.848e-01,5.019e-03
2.888e-01,2.510e-03
2.927e-01,7.529e-03
2.967e-01,7.529e-03
3.007e-01,2.510e-03
3.047e-01,5.019e-03
3.087e-01,7.529e-03
3.127e-01,5.019e-03
3.167e-01,7.529e-03
3.206e-01,5.019e-03
3.246e-01,2.510e-03
3.286e-01,1.506e-02
3.326e-01,1.506e-02
3.366e-01,7.529e-03
3.406e-01,5.019e-03
3.445e-01,1.255e-02
3.485e-01,1.004e-02
3.525e-01,2.510e-02
3.565e-01,2.008e-02
3.605e-01,2.761e-02
3.645e-01,2.259e-02
3.684e-01,2.510e-02
3.724e-01,1.506e-02
3.764e-01,1.757e-02
3.804e-01,2.008e-02
3.844e-01,3.765e-02
3.884e-01,2.761e-02
3.924e-01,4.517e-02
3.963e-01,2.761e-02
4.003e-01,3.514e-02
4.043e-01,5.772e-02
4.083e-01,6.274e-02
4.123e-01,4.016e-02
4.163e-01,7.529e-02
4.202e-01,8.031e-02
4.242e-01,9.286e-02
4.282e-01,6.776e-02
4.322e-01,6.525e-02
4.362e-01,6.525e-02
4.402e-01,6.274e-02
4.442e-01,9.788e-02
4.481e-01,1.180e-01
4.521e-01,1.255e-01
4.561e-01,1.154e-01
4.601e-01,1.255e-01
4.641e-01,1.280e-01
4.681e-01,1.456e-01
4.720e-01,1.631e-01
4.760e-01,1.882e-01
4.800e-01,1.983e-01
4.840e-01,2.485e-01
4.880e-01,2.434e-01
4.920e-01,2.710e-01
4.960e-01,2.434e-01
4.999e-01,3.062e-01
5.039e-01,3.062e-01
5.079e-01,3.112e-01
5.119e-01,3.313e-01
5.159e-01,3.313e-01
5.199e-01,4.317e-01
5.238e-01,3.915e-01
5.278e-01,3.890e-01
5.318e-01,5.095e-01
5.358e-01,4.743e-01
5.398e-01,5.145e-01
5.438e-01,5.572e-01
5.478e-01,6.350e-01
5.517e-01,6.475e-01
5.557e-01,6.927e-01
5.597e-01,6.902e-01
5.637e-01,8.031e-01
5.677e-01,8.633e-01
5.717e-01,9.185e-01
5.756e-01,9.211e-01
5.796e-01,9.938e-01
5.836e-01,1.024e+00
5.876e-01,1.107e+00
5.916e-01,1.177e+00
5.956e-01,1.363e+00
5.996e-01,1.350e+00
6.035e-01,1.476e+00
6.075e-01,1.478e+00
6.115e-01,1.579e+00
6.155e-01,1.799e+00
6.195e-01,1.835e+00
6.235e-01,1.922e+00
6.274e-01,1.935e+00
6.314e-01,2.188e+00
6.354e-01,2.299e+00
6.394e-01,2.460e+00
6.434e-01,2.532e+00
6.474e-01,2.577e+00
6.514e-01,2.798e+00
6.553e-01,2.979e+00
6.593e-01,3.220e+00
6.633e-01,3.243e+00
6.673e-01,3.611e+00
6.713e-01,3.627e+00
6.753e-01,3.800e+00
6.792e-01,4.093e+00
6.832e-01,4.086e+00
6.872e-01,4.548e+00
6.912e-01,4.691e+00
6.952e-01,4.716e+00
6.992e-01,5.014e+00
7.032e-01,5.373e+00
7.071e-01,5.780e+00
7.111e-01,5.815e+00
7.151e-01,6.028e+00
7.191e-01,6.186e+00
7.231e-01,6.392e+00
7.271e-01,6.332e+00
7.310e-01,6.726e+00
7.350e-01,6.912e+00
7.390e-01,6.814e+00
7.430e-01,6.962e+00
7.470e-01,6.759e+00
7.510e-01,6.601e+00
7.550e-01,6.663e+00
7.589e-01,6.565e+00
7.629e-01,6.357e+00
7.669e-01,5.948e+00
7.709e-01,5.840e+00
7.749e-01,5.456e+00
7.789e-01,5.270e+00
7.828e-01,4.500e+00
7.868e-01,4.121e+00
7.908e-01,3.862e+00
7.948e-01,3.177e+00
7.988e-01,2.866e+00
8.028e-01,2.276e+00
8.067e-01,2.035e+00
8.107e-01,1.742e+00
8.147e-01,1.385e+00
8.187e-01,1.159e+00
8.227e-01,7.956e-01
8.267e-01,6.927e-01
8.307e-01,5.195e-01
8.346e-01,3.288e-01
8.386e-01,2.434e-01
8.426e-01,1.631e-01
8.466e-01,8.031e-02
8.506e-01,4.768e-02
8.546e-01,4.517e-02
8.585e-01,1.255e-02
8.625e-01,1.506e-02
8.665e-01,0.000e+00
8.705e-01,5.019e-03
8.745e-01,2.510e-03
8.785e-01,0.000e+00
8.825e-01,0.000e+00
8.864e-01,0.000e+00
8.904e-01,0.000e+00
8.944e-01,0.000e+00
8.984e-01,0.000e+00
9.024e-01,0.000e+00
9.064e-01,0.000e+00
9.103e-01,0.000e+00
9.143e-01,0.000e+00
9.183e-01,0.000e+00
9.223e-01,0.000e+00
9.263e-01,0.000e+00
9.303e-01,0.000e+00
9.343e-01,0.000e+00
9.382e-01,0.000e+00
9.422e-01,0.000e+00
9.462e-01,0.000e+00
9.502e-01,0.000e+00
9.542e-01,0.000e+00
9.582e-01,0.000e+00
9.621e-01,0.000e+00
9.661e-01,0.000e+00
9.701e-01,0.000e+00
9.741e-01,0.000e+00
9.781e-01,0.000e+00
9.821e-01,0.000e+00
9.861e-01,0.000e+00
9.900e-01,0.000e+00
9.940e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_01425.csv <==
transmittance,probability_density
2.426e-01,0.000e+00
2.464e-01,0.000e+00
2.502e-01,0.000e+00
2.540e-01,0.000e+00
2.578e-01,0.000e+00
2.616e-01,0.000e+00
2.654e-01,0.000e+00
2.692e-01,5.268e-03
2.730e-01,2.634e-03
2.768e-01,0.000e+00
2.806e-01,0.000e+00
2.844e-01,0.000e+00
2.882e-01,0.000e+00
2.920e-01,0.000e+00
2.958e-01,0.000e+00
2.996e-01,5.268e-03
3.034e-01,0.000e+00
3.072e-01,0.000e+00
3.110e-01,2.634e-03
3.148e-01,2.634e-03
3.186e-01,2.634e-03
3.223e-01,5.268e-03
3.261e-01,2.634e-03
3.299e-01,1.317e-02
3.337e-01,0.000e+00
3.375e-01,2.634e-03
3.413e-01,7.902e-03
3.451e-01,2.634e-03
3.489e-01,2.634e-03
3.527e-01,7.902e-03
3.565e-01,1.054e-02
3.603e-01,0.000e+00
3.641e-01,7.902e-03
3.679e-01,1.054e-02
3.717e-01,1.580e-02
3.755e-01,7.902e-03
3.793e-01,7.902e-03
3.831e-01,1.580e-02
3.869e-01,1.580e-02
3.907e-01,1.580e-02
3.945e-01,1.054e-02
3.983e-01,2.634e-02
4.021e-01,3.161e-02
4.059e-01,2.107e-02
4.097e-01,2.371e-02
4.135e-01,1.317e-02
4.173e-01,1.844e-02
4.211e-01,2.107e-02
4.249e-01,3.424e-02
4.286e-01,3.161e-02
4.324e-01,4.215e-02
4.362e-01,2.107e-02
4.400e-01,3.951e-02
4.438e-01,5.268e-02
4.476e-01,5.005e-02
4.514e-01,6.058e-02
4.552e-01,4.741e-02
4.590e-01,8.956e-02
4.628e-01,7.639e-02
4.666e-01,1.054e-01
4.704e-01,4.215e-02
4.742e-01,6.849e-02
4.780e-01,6.058e-02
4.818e-01,7.375e-02
4.856e-01,8.956e-02
4.894e-01,1.106e-01
4.932e-01,1.264e-01
4.970e-01,1.396e-01
5.008e-01,1.133e-01
5.046e-01,1.370e-01
5.084e-01,1.159e-01
5.122e-01,1.739e-01
5.160e-01,1.686e-01
5.198e-01,1.949e-01
5.236e-01,2.239e-01
5.274e-01,2.502e-01
5.311e-01,2.634e-01
5.349e-01,2.081e-01
5.387e-01,2.950e-01
5.425e-01,3.108e-01
5.463e-01,3.003e-01
5.501e-01,3.345e-01
5.539e-01,3.161e-01
5.577e-01,3.556e-01
5.615e-01,4.083e-01
5.653e-01,3.898e-01
5.691e-01,3.925e-01
5.729e-01,5.295e-01
5.767e-01,4.873e-01
5.805e-01,5.005e-01
5.843e-01,4.952e-01
5.881e-01,6.822e-01
5.919e-01,6.137e-01
5.957e-01,6.849e-01
5.995e-01,7.086e-01
6.033e-01,7.534e-01
6.071e-01,8.745e-01
6.109e-01,8.350e-01
6.147e-01,1.054e+00
6.185e-01,9.035e-01
6.223e-01,9.852e-01
6.261e-01,1.106e+00
6.299e-01,1.183e+00
6.337e-01,1.212e+00
6.374e-01,1.401e+00
6.412e-01,1.415e+00
6.450e-01,1.467e+00
6.488e-01,1.507e+00
6.526e-01,1.678e+00
6.564e-01,1.870e+00
6.602e-01,1.868e+00
6.640e-01,1.970e+00
6.678e-01,2.020e+00
6.716e-01,2.273e+00
6.754e-01,2.386e+00
6.792e-01,2.402e+00
6.830e-01,2.595e+00
6.868e-01,2.713e+00
6.906e-01,2.863e+00
6.944e-01,3.053e+00
6.982e-01,3.279e+00
7.020e-01,3.340e+00
7.058e-01,3.701e+00
7.096e-01,3.740e+00
7.134e-01,3.914e+00
7.172e-01,4.162e+00
7.210e-01,4.186e+00
7.248e-01,4.652e+00
7.286e-01,4.860e+00
7.324e-01,4.781e+00
7.362e-01,5.134e+00
7.399e-01,5.584e+00
7.437e-01,5.948e+00
7.475e-01,5.874e+00
7.513e-01,6.411e+00
7.551e-01,6.390e+00
7.589e-01,6.767e+00
7.627e-01,6.454e+00
7.665e-01,6.854e+00
7.703e-01,7.354e+00
7.741e-01,7.117e+00
7.779e-01,7.231e+00
7.817e-01,7.286e+00
7.855e-01,6.991e+00
7.893e-01,7.009e+00
7.931e-01,6.883e+00
7.969e-01,6.875e+00
8.007e-01,6.332e+00
8.045e-01,6.327e+00
8.083e-01,5.885e+00
8.121e-01,5.745e+00
8.159e-01,4.952e+00
8.197e-01,4.449e+00
8.235e-01,4.146e+00
8.273e-01,3.559e+00
8.311e-01,3.074e+00
8.349e-01,2.531e+00
8.387e-01,2.215e+00
8.425e-01,1.878e+00
8.462e-01,1.512e+00
8.500e-01,1.243e+00
8.538e-01,8.693e-01
8.576e-01,7.217e-01
8.614e-01,5.321e-01
8.652e-01,3.530e-01
8.690e-01,2.213e-01
8.728e-01,1.528e-01
8.766e-01,7.112e-02
8.804e-01,5.532e-02
8.842e-01,3.424e-02
8.880e-01,1.844e-02
8.918e-01,2.634e-03
8.956e-01,5.268e-03
8.994e-01,0.000e+00
9.032e-01,2.634e-03
9.070e-01,0.000e+00
9.108e-01,0.000e+00
9.146e-01,0.000e+00
9.184e-01,0.000e+00
9.222e-01,0.000e+00
9.260e-01,0.000e+00
9.298e-01,0.000e+00
9.336e-01,0.000e+00
9.374e-01,0.000e+00
9.412e-01,0.000e+00
9.450e-01,0.000e+00
9.487e-01,0.000e+00
9.525e-01,0.000e+00
9.563e-01,0.000e+00
9.601e-01,0.000e+00
9.639e-01,0.000e+00
9.677e-01,0.000e+00
9.715e-01,0.000e+00
9.753e-01,0.000e+00
9.791e-01,0.000e+00
9.829e-01,0.000e+00
9.867e-01,0.000e+00
9.905e-01,0.000e+00
9.943e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_015.csv <==
transmittance,probability_density
2.777e-01,0.000e+00
2.813e-01,0.000e+00
2.850e-01,0.000e+00
2.886e-01,0.000e+00
2.922e-01,0.000e+00
2.958e-01,0.000e+00
2.994e-01,0.000e+00
3.031e-01,2.762e-03
3.067e-01,5.524e-03
3.103e-01,0.000e+00
3.139e-01,0.000e+00
3.175e-01,0.000e+00
3.212e-01,0.000e+00
3.248e-01,0.000e+00
3.284e-01,0.000e+00
3.320e-01,0.000e+00
3.356e-01,0.000e+00
3.393e-01,5.524e-03
3.429e-01,0.000e+00
3.465e-01,0.000e+00
3.501e-01,2.762e-03
3.537e-01,5.524e-03
3.574e-01,2.762e-03
3.610e-01,5.524e-03
3.646e-01,2.762e-03
3.682e-01,1.105e-02
3.719e-01,0.000e+00
3.755e-01,5.524e-03
3.791e-01,2.762e-03
3.827e-01,5.524e-03
3.863e-01,0.000e+00
3.900e-01,2.762e-03
3.936e-01,1.105e-02
3.972e-01,8.286e-03
4.008e-01,0.000e+00
4.044e-01,8.286e-03
4.081e-01,1.105e-02
4.117e-01,1.381e-02
4.153e-01,2.762e-03
4.189e-01,1.933e-02
4.225e-01,1.105e-02
4.262e-01,1.381e-02
4.298e-01,1.933e-02
4.334e-01,5.524e-03
4.370e-01,1.657e-02
4.406e-01,3.315e-02
4.443e-01,2.486e-02
4.479e-01,2.762e-02
4.515e-01,1.381e-02
4.551e-01,1.933e-02
4.587e-01,2.210e-02
4.624e-01,1.105e-02
4.660e-01,3.315e-02
4.696e-01,3.591e-02
4.732e-01,3.867e-02
4.768e-01,2.210e-02
4.805e-01,2.486e-02
4.841e-01,5.524e-02
4.877e-01,4.143e-02
4.913e-01,6.629e-02
4.949e-01,4.419e-02
4.986e-01,7.181e-02
5.022e-01,8.010e-02
5.058e-01,8.562e-02
5.094e-01,8.562e-02
5.130e-01,6.629e-02
5.167e-01,5.800e-02
5.203e-01,7.181e-02
5.239e-01,5.800e-02
5.275e-01,8.839e-02
5.312e-01,1.077e-01
5.348e-01,1.215e-01
5.384e-01,1.409e-01
5.420e-01,1.271e-01
5.456e-01,1.215e-01
5.493e-01,1.298e-01
5.529e-01,1.409e-01
5.565e-01,1.768e-01
5.601e-01,1.851e-01
5.637e-01,2.127e-01
5.674e-01,2.596e-01
5.710e-01,2.541e-01
5.746e-01,2.154e-01
5.782e-01,2.348e-01
5.818e-01,3.176e-01
5.855e-01,2.928e-01
5.891e-01,3.094e-01
5.927e-01,3.480e-01
5.963e-01,3.425e-01
5.999e-01,3.646e-01
6.036e-01,3.729e-01
6.072e-01,4.060e-01
6.108e-01,4.502e-01
6.144e-01,4.999e-01
6.180e-01,5.358e-01
6.217e-01,4.696e-01
6.253e-01,5.331e-01
6.289e-01,6.629e-01
6.325e-01,6.132e-01
6.361e-01,7.237e-01
6.398e-01,6.960e-01
6.434e-01,7.320e-01
6.470e-01,7.955e-01
6.506e-01,9.446e-01
6.542e-01,1.044e+00
6.579e-01,9.640e-01
6.615e-01,9.446e-01
6.651e-01,1.121e+00
6.687e-01,1.226e+00
6.723e-01,1.196e+00
6.760e-01,1.340e+00
6.796e-01,1.458e+00
6.832e-01,1.505e+00
6.868e-01,1.558e+00
6.905e-01,1.627e+00
6.941e-01,1.812e+00
6.977e-01,1.942e+00
7.013e-01,1.991e+00
7.049e-01,2.052e+00
7.086e-01,2.229e+00
7.122e-01,2.406e+00
7.158e-01,2.455e+00
7.194e-01,2.632e+00
7.230e-01,2.734e+00
7.267e-01,2.917e+00
7.303e-01,3.149e+00
7.339e-01,3.182e+00
7.375e-01,3.494e+00
7.411e-01,3.773e+00
7.448e-01,3.632e+00
7.484e-01,4.027e+00
7.520e-01,4.331e+00
7.556e-01,4.303e+00
7.592e-01,4.596e+00
7.629e-01,5.033e+00
7.665e-01,5.057e+00
7.701e-01,5.345e+00
7.737e-01,5.480e+00
7.773e-01,6.032e+00
7.810e-01,6.378e+00
7.846e-01,6.494e+00
7.882e-01,6.632e+00
7.918e-01,6.927e+00
7.954e-01,7.115e+00
7.991e-01,7.129e+00
8.027e-01,7.471e+00
8.063e-01,7.808e+00
8.099e-01,7.513e+00
8.135e-01,7.908e+00
8.172e-01,7.582e+00
8.208e-01,7.485e+00
8.244e-01,7.480e+00
8.280e-01,7.427e+00
8.316e-01,6.963e+00
8.353e-01,6.891e+00
8.389e-01,6.535e+00
8.425e-01,6.190e+00
8.461e-01,5.637e+00
8.498e-01,4.850e+00
8.534e-01,4.563e+00
8.570e-01,3.961e+00
8.606e-01,3.414e+00
8.642e-01,2.762e+00
8.679e-01,2.389e+00
8.715e-01,2.049e+00
8.751e-01,1.638e+00
8.787e-01,1.260e+00
8.823e-01,8.811e-01
8.860e-01,7.927e-01
8.896e-01,4.834e-01
8.932e-01,3.425e-01
8.968e-01,2.072e-01
9.004e-01,1.022e-01
9.041e-01,4.972e-02
9.077e-01,5.800e-02
9.113e-01,1.381e-02
9.149e-01,8.286e-03
9.185e-01,5.524e-03
9.222e-01,2.762e-03
9.258e-01,0.000e+00
9.294e-01,0.000e+00
9.330e-01,0.000e+00
9.366e-01,0.000e+00
9.403e-01,0.000e+00
9.439e-01,0.000e+00
9.475e-01,0.000e+00
9.511e-01,0.000e+00
9.547e-01,0.000e+00
9.584e-01,0.000e+00
9.620e-01,0.000e+00
9.656e-01,0.000e+00
9.692e-01,0.000e+00
9.728e-01,0.000e+00
9.765e-01,0.000e+00
9.801e-01,0.000e+00
9.837e-01,0.000e+00
9.873e-01,0.000e+00
9.909e-01,0.000e+00
9.946e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_01575.csv <==
transmittance,probability_density
3.178e-01,0.000e+00
3.212e-01,0.000e+00
3.246e-01,0.000e+00
3.281e-01,0.000e+00
3.315e-01,0.000e+00
3.349e-01,0.000e+00
3.383e-01,2.924e-03
3.417e-01,0.000e+00
3.452e-01,5.849e-03
3.486e-01,0.000e+00
3.520e-01,0.000e+00
3.554e-01,0.000e+00
3.588e-01,0.000e+00
3.623e-01,0.000e+00
3.657e-01,0.000e+00
3.691e-01,0.000e+00
3.725e-01,0.000e+00
3.759e-01,0.000e+00
3.794e-01,0.000e+00
3.828e-01,5.849e-03
3.862e-01,0.000e+00
3.896e-01,5.849e-03
3.930e-01,0.000e+00
3.965e-01,0.000e+00
3.999e-01,1.462e-02
4.033e-01,0.000e+00
4.067e-01,2.924e-03
4.101e-01,8.773e-03
4.135e-01,2.924e-03
4.170e-01,2.924e-03
4.204e-01,2.924e-03
4.238e-01,5.849e-03
4.272e-01,0.000e+00
4.306e-01,0.000e+00
4.341e-01,8.773e-03
4.375e-01,5.849e-03
4.409e-01,8.773e-03
4.443e-01,2.924e-03
4.477e-01,5.849e-03
4.512e-01,8.773e-03
4.546e-01,1.755e-02
4.580e-01,1.462e-02
4.614e-01,5.849e-03
4.648e-01,1.462e-02
4.683e-01,1.755e-02
4.717e-01,1.755e-02
4.751e-01,1.755e-02
4.785e-01,8.773e-03
4.819e-01,8.773e-03
4.854e-01,3.509e-02
4.888e-01,3.217e-02
4.922e-01,2.047e-02
4.956e-01,1.755e-02
4.990e-01,2.339e-02
5.025e-01,8.773e-03
5.059e-01,2.632e-02
5.093e-01,2.339e-02
5.127e-01,3.217e-02
5.161e-01,2.924e-02
5.196e-01,2.339e-02
5.230e-01,3.802e-02
5.264e-01,5.556e-02
5.298e-01,3.217e-02
5.332e-01,6.434e-02
5.367e-01,5.556e-02
5.401e-01,6.434e-02
5.435e-01,7.311e-02
5.469e-01,9.066e-02
5.503e-01,6.434e-02
5.537e-01,7.896e-02
5.572e-01,6.141e-02
5.606e-01,8.481e-02
5.640e-01,6.434e-02
5.674e-01,5.556e-02
5.708e-01,9.358e-02
5.743e-01,1.053e-01
5.777e-01,1.374e-01
5.811e-01,1.287e-01
5.845e-01,1.316e-01
5.879e-01,1.257e-01
5.914e-01,1.433e-01
5.948e-01,1.374e-01
5.982e-01,1.725e-01
6.016e-01,1.755e-01
6.050e-01,2.106e-01
6.085e-01,2.749e-01
6.119e-01,2.515e-01
6.153e-01,1.959e-01
6.187e-01,2.573e-01
6.221e-01,2.427e-01
6.256e-01,3.334e-01
6.290e-01,3.305e-01
6.324e-01,3.100e-01
6.358e-01,3.831e-01
6.392e-01,3.422e-01
6.427e-01,3.305e-01
6.461e-01,4.153e-01
6.495e-01,4.679e-01
6.529e-01,4.474e-01
6.563e-01,4.942e-01
6.598e-01,5.498e-01
6.632e-01,5.615e-01
6.666e-01,5.147e-01
6.700e-01,6.638e-01
6.734e-01,6.258e-01
6.769e-01,7.165e-01
6.803e-01,7.896e-01
6.837e-01,7.808e-01
6.871e-01,7.633e-01
6.905e-01,9.709e-01
6.940e-01,1.079e+00
6.974e-01,9.826e-01
7.008e-01,1.076e+00
7.042e-01,1.126e+00
7.076e-01,1.255e+00
7.110e-01,1.255e+00
7.145e-01,1.398e+00
7.179e-01,1.430e+00
7.213e-01,1.597e+00
7.247e-01,1.576e+00
7.281e-01,1.772e+00
7.316e-01,1.822e+00
7.350e-01,1.959e+00
7.384e-01,2.111e+00
7.418e-01,2.149e+00
7.452e-01,2.354e+00
7.487e-01,2.468e+00
7.521e-01,2.509e+00
7.555e-01,2.778e+00
7.589e-01,2.828e+00
7.623e-01,3.056e+00
7.658e-01,3.264e+00
7.692e-01,3.348e+00
7.726e-01,3.691e+00
7.760e-01,3.828e+00
7.794e-01,3.992e+00
7.829e-01,4.144e+00
7.863e-01,4.463e+00
7.897e-01,4.559e+00
7.931e-01,4.814e+00
7.965e-01,5.381e+00
8.000e-01,5.334e+00
8.034e-01,5.629e+00
8.068e-01,5.898e+00
8.102e-01,6.407e+00
8.136e-01,6.720e+00
8.171e-01,6.980e+00
8.205e-01,7.089e+00
8.239e-01,7.598e+00
8.273e-01,7.504e+00
8.307e-01,7.837e+00
8.342e-01,7.972e+00
8.376e-01,8.460e+00
8.410e-01,8.147e+00
8.444e-01,8.630e+00
8.478e-01,8.337e+00
8.512e-01,8.118e+00
8.547e-01,8.185e+00
8.581e-01,8.062e+00
8.615e-01,7.521e+00
8.649e-01,7.510e+00
8.683e-01,7.103e+00
8.718e-01,6.764e+00
8.752e-01,5.890e+00
8.786e-01,5.185e+00
8.820e-01,4.966e+00
8.854e-01,4.021e+00
8.889e-01,3.500e+00
8.923e-01,2.796e+00
8.957e-01,2.456e+00
8.991e-01,1.942e+00
9.025e-01,1.518e+00
9.060e-01,1.082e+00
9.094e-01,8.890e-01
9.128e-01,5.469e-01
9.162e-01,3.772e-01
9.196e-01,2.193e-01
9.231e-01,9.066e-02
9.265e-01,8.188e-02
9.299e-01,2.339e-02
9.333e-01,1.755e-02
9.367e-01,2.924e-03
9.402e-01,5.849e-03
9.436e-01,0.000e+00
9.470e-01,0.000e+00
9.504e-01,0.000e+00
9.538e-01,0.000e+00
9.573e-01,0.000e+00
9.607e-01,0.000e+00
9.641e-01,0.000e+00
9.675e-01,0.000e+00
9.709e-01,0.000e+00
9.744e-01,0.000e+00
9.778e-01,0.000e+00
9.812e-01,0.000e+00
9.846e-01,0.000e+00
9.880e-01,0.000e+00
9.915e-01,0.000e+00
9.949e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_0165.csv <==
transmittance,probability_density
3.536e-01,0.000e+00
3.569e-01,0.000e+00
3.601e-01,0.000e+00
3.633e-01,0.000e+00
3.666e-01,0.000e+00
3.698e-01,0.000e+00
3.731e-01,0.000e+00
3.763e-01,3.086e-03
3.795e-01,0.000e+00
3.828e-01,6.173e-03
3.860e-01,0.000e+00
3.893e-01,0.000e+00
3.925e-01,0.000e+00
3.957e-01,0.000e+00
3.990e-01,0.000e+00
4.022e-01,0.000e+00
4.055e-01,0.000e+00
4.087e-01,0.000e+00
4.119e-01,0.000e+00
4.152e-01,0.000e+00
4.184e-01,0.000e+00
4.217e-01,6.173e-03
4.249e-01,3.086e-03
4.281e-01,0.000e+00
4.314e-01,3.086e-03
4.346e-01,3.086e-03
4.379e-01,9.259e-03
4.411e-01,3.086e-03
4.443e-01,3.086e-03
4.476e-01,6.173e-03
4.508e-01,6.173e-03
4.541e-01,3.086e-03
4.573e-01,3.086e-03
4.605e-01,3.086e-03
4.638e-01,3.086e-03
4.670e-01,0.000e+00
4.703e-01,3.086e-03
4.735e-01,0.000e+00
4.767e-01,9.259e-03
4.800e-01,9.259e-03
4.832e-01,6.173e-03
4.865e-01,3.086e-03
4.897e-01,9.259e-03
4.929e-01,9.259e-03
4.962e-01,2.469e-02
4.994e-01,9.259e-03
5.027e-01,1.235e-02
5.059e-01,1.235e-02
5.091e-01,9.259e-03
5.124e-01,2.160e-02
5.156e-01,1.852e-02
5.189e-01,6.173e-03
5.221e-01,2.160e-02
5.253e-01,2.160e-02
5.286e-01,3.704e-02
5.318e-01,1.543e-02
5.351e-01,3.395e-02
5.383e-01,9.259e-03
5.415e-01,1.852e-02
5.448e-01,2.160e-02
5.480e-01,2.778e-02
5.513e-01,1.852e-02
5.545e-01,2.469e-02
5.577e-01,2.778e-02
5.610e-01,4.012e-02
5.642e-01,4.938e-02
5.675e-01,4.012e-02
5.707e-01,4.938e-02
5.739e-01,5.864e-02
5.772e-01,4.938e-02
5.804e-01,8.333e-02
5.837e-01,7.407e-02
5.869e-01,8.025e-02
5.901e-01,7.407e-02
5.934e-01,6.173e-02
5.966e-01,8.025e-02
5.999e-01,9.877e-02
6.031e-01,5.864e-02
6.063e-01,5.864e-02
6.096e-01,8.642e-02
6.128e-01,1.204e-01
6.161e-01,1.358e-01
6.193e-01,1.204e-01
6.225e-01,1.080e-01
6.258e-01,1.481e-01
6.290e-01,1.605e-01
6.323e-01,1.481e-01
6.355e-01,1.481e-01
6.387e-01,1.975e-01
6.420e-01,1.821e-01
6.452e-01,2.747e-01
6.485e-01,2.685e-01
6.517e-01,1.914e-01
6.549e-01,2.623e-01
6.582e-01,2.500e-01
6.614e-01,2.840e-01
6.647e-01,3.302e-01
6.679e-01,3.580e-01
6.711e-01,3.642e-01
6.744e-01,3.488e-01
6.776e-01,3.580e-01
6.809e-01,3.951e-01
6.841e-01,4.475e-01
6.873e-01,4.383e-01
6.906e-01,5.093e-01
6.938e-01,5.185e-01
6.971e-01,6.080e-01
7.003e-01,5.648e-01
7.035e-01,5.957e-01
7.068e-01,6.481e-01
7.100e-01,6.574e-01
7.133e-01,7.747e-01
7.165e-01,8.179e-01
7.197e-01,8.025e-01
7.230e-01,8.735e-01
7.262e-01,1.003e+00
7.295e-01,1.096e+00
7.327e-01,1.108e+00
7.359e-01,1.105e+00
7.392e-01,1.256e+00
7.424e-01,1.299e+00
7.457e-01,1.401e+00
7.489e-01,1.364e+00
7.521e-01,1.528e+00
7.554e-01,1.685e+00
7.586e-01,1.747e+00
7.619e-01,1.929e+00
7.651e-01,1.920e+00
7.683e-01,2.090e+00
7.716e-01,2.176e+00
7.748e-01,2.358e+00
7.781e-01,2.574e+00
7.813e-01,2.630e+00
7.845e-01,2.685e+00
7.878e-01,3.000e+00
7.910e-01,3.022e+00
7.943e-01,3.235e+00
7.975e-01,3.519e+00
8.007e-01,3.787e+00
8.040e-01,3.864e+00
8.072e-01,4.312e+00
8.105e-01,4.222e+00
8.137e-01,4.546e+00
8.169e-01,4.923e+00
8.202e-01,4.830e+00
8.234e-01,5.475e+00
8.267e-01,5.781e+00
8.299e-01,5.880e+00
8.331e-01,6.213e+00
8.364e-01,6.491e+00
8.396e-01,7.099e+00
8.429e-01,7.435e+00
8.461e-01,7.747e+00
8.493e-01,7.898e+00
8.526e-01,8.373e+00
8.558e-01,8.176e+00
8.591e-01,8.796e+00
8.623e-01,9.139e+00
8.655e-01,8.886e+00
8.688e-01,9.321e+00
8.720e-01,9.154e+00
8.753e-01,8.966e+00
8.785e-01,9.065e+00
8.817e-01,8.781e+00
8.850e-01,8.432e+00
8.882e-01,8.302e+00
8.915e-01,7.886e+00
8.947e-01,7.355e+00
8.979e-01,6.522e+00
9.012e-01,5.716e+00
9.044e-01,5.361e+00
9.077e-01,4.210e+00
9.109e-01,3.586e+00
9.141e-01,3.009e+00
9.174e-01,2.466e+00
9.206e-01,1.920e+00
9.239e-01,1.389e+00
9.271e-01,1.043e+00
9.303e-01,6.914e-01
9.336e-01,4.414e-01
9.368e-01,2.346e-01
9.401e-01,1.142e-01
9.433e-01,7.099e-02
9.465e-01,2.469e-02
9.498e-01,9.259e-03
9.530e-01,6.173e-03
9.563e-01,3.086e-03
9.595e-01,0.000e+00
9.627e-01,0.000e+00
9.660e-01,0.000e+00
9.692e-01,0.000e+00
9.725e-01,0.000e+00
9.757e-01,0.000e+00
9.789e-01,0.000e+00
9.822e-01,0.000e+00
9.854e-01,0.000e+00
9.887e-01,0.000e+00
9.919e-01,0.000e+00
9.951e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_01725.csv <==
transmittance,probability_density
3.954e-01,0.000e+00
3.985e-01,0.000e+00
4.015e-01,0.000e+00
4.045e-01,0.000e+00
4.075e-01,0.000e+00
4.106e-01,3.300e-03
4.136e-01,0.000e+00
4.166e-01,0.000e+00
4.197e-01,3.300e-03
4.227e-01,3.300e-03
4.257e-01,0.000e+00
4.288e-01,0.000e+00
4.318e-01,0.000e+00
4.348e-01,0.000e+00
4.379e-01,0.000e+00
4.409e-01,0.000e+00
4.439e-01,0.000e+00
4.469e-01,0.000e+00
4.500e-01,0.000e+00
4.530e-01,0.000e+00
4.560e-01,0.000e+00
4.591e-01,3.300e-03
4.621e-01,6.600e-03
4.651e-01,0.000e+00
4.682e-01,0.000e+00
4.712e-01,6.600e-03
4.742e-01,9.900e-03
4.772e-01,0.000e+00
4.803e-01,3.300e-03
4.833e-01,3.300e-03
4.863e-01,3.300e-03
4.894e-01,1.320e-02
4.924e-01,3.300e-03
4.954e-01,0.000e+00
4.985e-01,0.000e+00
5.015e-01,6.600e-03
5.045e-01,0.000e+00
5.076e-01,0.000e+00
5.106e-01,3.300e-03
5.136e-01,3.300e-03
5.166e-01,6.600e-03
5.197e-01,3.300e-03
5.227e-01,1.320e-02
5.257e-01,6.600e-03
5.288e-01,9.900e-03
5.318e-01,6.600e-03
5.348e-01,1.980e-02
5.379e-01,9.900e-03
5.409e-01,1.320e-02
5.439e-01,2.310e-02
5.469e-01,9.900e-03
5.500e-01,1.650e-02
5.530e-01,1.320e-02
5.560e-01,9.900e-03
5.591e-01,1.320e-02
5.621e-01,2.310e-02
5.651e-01,1.980e-02
5.682e-01,3.300e-02
5.712e-01,3.300e-02
5.742e-01,1.980e-02
5.773e-01,9.900e-03
5.803e-01,2.310e-02
5.833e-01,1.650e-02
5.863e-01,4.290e-02
5.894e-01,6.600e-03
5.924e-01,1.980e-02
5.954e-01,3.300e-02
5.985e-01,3.960e-02
6.015e-01,4.950e-02
6.045e-01,4.950e-02
6.076e-01,1.980e-02
6.106e-01,7.920e-02
6.136e-01,5.940e-02
6.166e-01,6.270e-02
6.197e-01,5.940e-02
6.227e-01,7.920e-02
6.257e-01,7.590e-02
6.288e-01,7.260e-02
6.318e-01,9.240e-02
6.348e-01,7.590e-02
6.379e-01,6.930e-02
6.409e-01,7.260e-02
6.439e-01,7.590e-02
6.470e-01,8.580e-02
6.500e-01,1.188e-01
6.530e-01,1.419e-01
6.560e-01,1.122e-01
6.591e-01,1.485e-01
6.621e-01,1.452e-01
6.651e-01,1.419e-01
6.682e-01,1.551e-01
6.712e-01,1.815e-01
6.742e-01,1.584e-01
6.773e-01,2.343e-01
6.803e-01,1.980e-01
6.833e-01,2.871e-01
6.863e-01,2.310e-01
6.894e-01,2.376e-01
6.924e-01,2.442e-01
6.954e-01,2.937e-01
6.985e-01,3.036e-01
7.015e-01,3.828e-01
7.045e-01,3.498e-01
7.076e-01,4.191e-01
7.106e-01,3.234e-01
7.136e-01,4.026e-01
7.167e-01,4.323e-01
7.197e-01,4.224e-01
7.227e-01,4.983e-01
7.257e-01,5.214e-01
7.288e-01,5.775e-01
7.318e-01,6.534e-01
7.348e-01,5.940e-01
7.379e-01,6.501e-01
7.409e-01,6.534e-01
7.439e-01,7.359e-01
7.470e-01,7.920e-01
7.500e-01,8.184e-01
7.530e-01,8.910e-01
7.560e-01,9.339e-01
7.591e-01,1.036e+00
7.621e-01,1.162e+00
7.651e-01,1.237e+00
7.682e-01,1.221e+00
7.712e-01,1.204e+00
7.742e-01,1.505e+00
7.773e-01,1.412e+00
7.803e-01,1.495e+00
7.833e-01,1.617e+00
7.864e-01,1.798e+00
7.894e-01,1.815e+00
7.924e-01,2.033e+00
7.954e-01,2.145e+00
7.985e-01,2.191e+00
8.015e-01,2.274e+00
8.045e-01,2.666e+00
8.076e-01,2.719e+00
8.106e-01,2.772e+00
8.136e-01,2.920e+00
8.167e-01,3.184e+00
8.197e-01,3.300e+00
8.227e-01,3.471e+00
8.257e-01,3.867e+00
8.288e-01,4.069e+00
8.318e-01,4.283e+00
8.348e-01,4.425e+00
8.379e-01,4.805e+00
8.409e-01,4.867e+00
8.439e-01,5.399e+00
8.470e-01,5.280e+00
8.500e-01,5.999e+00
8.530e-01,6.273e+00
8.561e-01,6.530e+00
8.591e-01,6.824e+00
8.621e-01,7.332e+00
8.651e-01,7.939e+00
8.682e-01,8.147e+00
8.712e-01,8.619e+00
8.742e-01,8.712e+00
8.773e-01,9.018e+00
8.803e-01,9.494e+00
8.833e-01,9.721e+00
8.864e-01,1.023e+01
8.894e-01,9.903e+00
8.924e-01,1.045e+01
8.954e-01,9.966e+00
8.985e-01,1.010e+01
9.015e-01,9.906e+00
9.045e-01,9.550e+00
9.076e-01,9.154e+00
9.106e-01,9.164e+00
9.136e-01,8.421e+00
9.167e-01,7.398e+00
9.197e-01,6.534e+00
9.227e-01,6.049e+00
9.258e-01,4.791e+00
9.288e-01,3.966e+00
9.318e-01,3.343e+00
9.348e-01,2.607e+00
9.379e-01,2.023e+00
9.409e-01,1.369e+00
9.439e-01,1.033e+00
9.470e-01,6.072e-01
9.500e-01,3.234e-01
9.530e-01,1.452e-01
9.561e-01,8.580e-02
9.591e-01,3.300e-02
9.621e-01,3.300e-03
9.651e-01,9.900e-03
9.682e-01,0.000e+00
9.712e-01,0.000e+00
9.742e-01,0.000e+00
9.773e-01,0.000e+00
9.803e-01,0.000e+00
9.833e-01,0.000e+00
9.864e-01,0.000e+00
9.894e-01,0.000e+00
9.924e-01,0.000e+00
9.955e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_018.csv <==
transmittance,probability_density
4.331e-01,0.000e+00
4.360e-01,0.000e+00
4.388e-01,0.000e+00
4.417e-01,0.000e+00
4.445e-01,0.000e+00
4.474e-01,0.000e+00
4.502e-01,3.519e-03
4.530e-01,0.000e+00
4.559e-01,0.000e+00
4.587e-01,3.519e-03
4.616e-01,0.000e+00
4.644e-01,3.519e-03
4.672e-01,0.000e+00
4.701e-01,0.000e+00
4.729e-01,0.000e+00
4.758e-01,0.000e+00
4.786e-01,0.000e+00
4.815e-01,0.000e+00
4.843e-01,0.000e+00
4.871e-01,0.000e+00
4.900e-01,0.000e+00
4.928e-01,0.000e+00
4.957e-01,3.519e-03
4.985e-01,0.000e+00
5.013e-01,0.000e+00
5.042e-01,3.519e-03
5.070e-01,7.039e-03
5.099e-01,3.519e-03
5.127e-01,0.000e+00
5.155e-01,1.056e-02
5.184e-01,0.000e+00
5.212e-01,3.519e-03
5.241e-01,3.519e-03
5.269e-01,7.039e-03
5.298e-01,7.039e-03
5.326e-01,7.039e-03
5.354e-01,0.000e+00
5.383e-01,0.000e+00
5.411e-01,7.039e-03
5.440e-01,0.000e+00
5.468e-01,0.000e+00
5.496e-01,3.519e-03
5.525e-01,0.000e+00
5.553e-01,3.519e-03
5.582e-01,7.039e-03
5.610e-01,3.519e-03
5.639e-01,1.408e-02
5.667e-01,7.039e-03
5.695e-01,1.408e-02
5.724e-01,7.039e-03
5.752e-01,1.408e-02
5.781e-01,1.408e-02
5.809e-01,1.760e-02
5.837e-01,2.464e-02
5.866e-01,7.039e-03
5.894e-01,1.056e-02
5.923e-01,1.760e-02
5.951e-01,1.056e-02
5.979e-01,1.760e-02
6.008e-01,2.112e-02
6.036e-01,2.112e-02
6.065e-01,2.112e-02
6.093e-01,4.223e-02
6.122e-01,1.408e-02
6.150e-01,2.464e-02
6.178e-01,2.112e-02
6.207e-01,1.408e-02
6.235e-01,3.519e-02
6.264e-01,2.464e-02
6.292e-01,1.408e-02
6.320e-01,2.112e-02
6.349e-01,2.112e-02
6.377e-01,5.631e-02
6.406e-01,5.279e-02
6.434e-01,4.223e-02
6.463e-01,3.871e-02
6.491e-01,6.687e-02
6.519e-01,7.391e-02
6.548e-01,4.927e-02
6.576e-01,8.095e-02
6.605e-01,4.927e-02
6.633e-01,8.095e-02
6.661e-01,8.447e-02
6.690e-01,9.151e-02
6.718e-01,8.447e-02
6.747e-01,6.335e-02
6.775e-01,9.151e-02
6.803e-01,7.743e-02
6.832e-01,9.854e-02
6.860e-01,1.021e-01
6.889e-01,1.408e-01
6.917e-01,1.337e-01
6.946e-01,1.478e-01
6.974e-01,1.126e-01
7.002e-01,1.725e-01
7.031e-01,1.408e-01
7.059e-01,1.971e-01
7.088e-01,1.900e-01
7.116e-01,2.147e-01
7.144e-01,2.076e-01
7.173e-01,2.393e-01
7.201e-01,2.464e-01
7.230e-01,2.534e-01
7.258e-01,2.323e-01
7.286e-01,3.097e-01
7.315e-01,3.871e-01
7.343e-01,2.956e-01
7.372e-01,3.731e-01
7.400e-01,3.660e-01
7.429e-01,4.083e-01
7.457e-01,4.294e-01
7.485e-01,3.942e-01
7.514e-01,4.294e-01
7.542e-01,4.857e-01
7.571e-01,5.455e-01
7.599e-01,5.596e-01
7.627e-01,6.159e-01
7.656e-01,6.968e-01
7.684e-01,6.828e-01
7.713e-01,6.898e-01
7.741e-01,7.109e-01
7.770e-01,8.060e-01
7.798e-01,8.447e-01
7.826e-01,9.151e-01
7.855e-01,9.432e-01
7.883e-01,1.028e+00
7.912e-01,1.161e+00
7.940e-01,1.313e+00
7.968e-01,1.239e+00
7.997e-01,1.351e+00
8.025e-01,1.422e+00
8.054e-01,1.580e+00
8.082e-01,1.538e+00
8.110e-01,1.703e+00
8.139e-01,1.739e+00
8.167e-01,1.943e+00
8.196e-01,2.098e+00
8.224e-01,2.242e+00
8.253e-01,2.326e+00
8.281e-01,2.414e+00
8.309e-01,2.548e+00
8.338e-01,3.097e+00
8.366e-01,2.918e+00
8.395e-01,3.069e+00
8.423e-01,3.396e+00
8.451e-01,3.505e+00
8.480e-01,3.924e+00
8.508e-01,3.776e+00
8.537e-01,4.463e+00
8.565e-01,4.610e+00
8.594e-01,4.924e+00
8.622e-01,5.142e+00
8.650e-01,5.353e+00
8.679e-01,5.712e+00
8.707e-01,5.874e+00
8.736e-01,6.532e+00
8.764e-01,6.888e+00
8.792e-01,7.102e+00
8.821e-01,7.623e+00
8.849e-01,8.155e+00
8.878e-01,8.915e+00
8.906e-01,9.161e+00
8.934e-01,9.671e+00
8.963e-01,9.781e+00
8.991e-01,1.002e+01
9.020e-01,1.062e+01
9.048e-01,1.141e+01
9.077e-01,1.111e+01
9.105e-01,1.153e+01
9.133e-01,1.155e+01
9.162e-01,1.128e+01
9.190e-01,1.122e+01
9.219e-01,1.117e+01
9.247e-01,1.060e+01
9.275e-01,1.043e+01
9.304e-01,9.668e+00
9.332e-01,8.651e+00
9.361e-01,7.486e+00
9.389e-01,6.768e+00
9.418e-01,5.416e+00
9.446e-01,4.431e+00
9.474e-01,3.470e+00
9.503e-01,2.735e+00
9.531e-01,1.918e+00
9.560e-01,1.355e+00
9.588e-01,7.778e-01
9.616e-01,4.188e-01
9.645e-01,1.760e-01
9.673e-01,8.447e-02
9.702e-01,2.816e-02
9.730e-01,7.039e-03
9.758e-01,3.519e-03
9.787e-01,0.000e+00
9.815e-01,0.000e+00
9.844e-01,0.000e+00
9.872e-01,0.000e+00
9.901e-01,0.000e+00
9.929e-01,0.000e+00
9.957e-01,0.000e+00
9.986e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_01875.csv <==
transmittance,probability_density
4.757e-01,0.000e+00
4.783e-01,0.000e+00
4.809e-01,0.000e+00
4.836e-01,0.000e+00
4.862e-01,0.000e+00
4.888e-01,3.805e-03
4.914e-01,0.000e+00
4.941e-01,0.000e+00
4.967e-01,0.000e+00
4.993e-01,3.805e-03
5.020e-01,0.000e+00
5.046e-01,3.805e-03
5.072e-01,0.000e+00
5.098e-01,0.000e+00
5.125e-01,0.000e+00
5.151e-01,0.000e+00
5.177e-01,0.000e+00
5.204e-01,0.000e+00
5.230e-01,0.000e+00
5.256e-01,0.000e+00
5.282e-01,0.000e+00
5.309e-01,0.000e+00
5.335e-01,3.805e-03
5.361e-01,0.000e+00
5.388e-01,0.000e+00
5.414e-01,0.000e+00
5.440e-01,3.805e-03
5.466e-01,3.805e-03
5.493e-01,7.610e-03
5.519e-01,0.000e+00
5.545e-01,7.610e-03
5.572e-01,3.805e-03
5.598e-01,3.805e-03
5.624e-01,0.000e+00
5.650e-01,3.805e-03
5.677e-01,1.141e-02
5.703e-01,7.610e-03
5.729e-01,3.805e-03
5.755e-01,0.000e+00
5.782e-01,0.000e+00
5.808e-01,7.610e-03
5.834e-01,0.000e+00
5.861e-01,0.000e+00
5.887e-01,3.805e-03
5.913e-01,0.000e+00
5.939e-01,0.000e+00
5.966e-01,3.805e-03
5.992e-01,1.141e-02
6.018e-01,0.000e+00
6.045e-01,1.141e-02
6.071e-01,1.141e-02
6.097e-01,1.902e-02
6.123e-01,1.141e-02
6.150e-01,1.141e-02
6.176e-01,1.141e-02
6.202e-01,3.044e-02
6.229e-01,7.610e-03
6.255e-01,1.902e-02
6.281e-01,1.522e-02
6.307e-01,7.610e-03
6.334e-01,1.141e-02
6.360e-01,1.902e-02
6.386e-01,1.902e-02
6.413e-01,2.283e-02
6.439e-01,2.663e-02
6.465e-01,1.522e-02
6.491e-01,3.044e-02
6.518e-01,3.424e-02
6.544e-01,2.283e-02
6.570e-01,2.283e-02
6.597e-01,2.663e-02
6.623e-01,7.610e-03
6.649e-01,4.185e-02
6.675e-01,2.283e-02
6.702e-01,3.805e-03
6.728e-01,3.044e-02
6.754e-01,5.707e-02
6.780e-01,6.088e-02
6.807e-01,4.946e-02
6.833e-01,4.185e-02
6.859e-01,6.088e-02
6.886e-01,8.371e-02
6.912e-01,4.566e-02
6.938e-01,7.990e-02
6.964e-01,7.229e-02
6.991e-01,7.229e-02
7.017e-01,6.849e-02
7.043e-01,9.132e-02
7.070e-01,9.893e-02
7.096e-01,8.371e-02
7.122e-01,4.185e-02
7.148e-01,1.218e-01
7.175e-01,9.132e-02
7.201e-01,1.218e-01
7.227e-01,1.103e-01
7.254e-01,1.826e-01
7.280e-01,1.294e-01
7.306e-01,1.332e-01
7.332e-01,1.256e-01
7.359e-01,2.017e-01
7.385e-01,1.636e-01
7.411e-01,1.979e-01
7.438e-01,2.131e-01
7.464e-01,2.778e-01
7.490e-01,1.598e-01
7.516e-01,2.816e-01
7.543e-01,2.587e-01
7.569e-01,2.131e-01
7.595e-01,3.006e-01
7.621e-01,3.577e-01
7.648e-01,4.109e-01
7.674e-01,3.386e-01
7.700e-01,3.539e-01
7.727e-01,4.033e-01
7.753e-01,4.033e-01
7.779e-01,4.756e-01
7.805e-01,4.147e-01
7.832e-01,4.832e-01
7.858e-01,5.251e-01
7.884e-01,6.088e-01
7.911e-01,5.898e-01
7.937e-01,7.077e-01
7.963e-01,6.735e-01
7.989e-01,8.371e-01
8.016e-01,6.849e-01
8.042e-01,7.990e-01
8.068e-01,8.713e-01
8.095e-01,9.018e-01
8.121e-01,9.817e-01
8.147e-01,1.050e+00
8.173e-01,1.088e+00
8.200e-01,1.320e+00
8.226e-01,1.313e+00
8.252e-01,1.434e+00
8.279e-01,1.518e+00
8.305e-01,1.556e+00
8.331e-01,1.705e+00
8.357e-01,1.731e+00
8.384e-01,1.830e+00
8.410e-01,1.857e+00
8.436e-01,2.165e+00
8.463e-01,2.317e+00
8.489e-01,2.530e+00
8.515e-01,2.519e+00
8.541e-01,2.698e+00
8.568e-01,2.964e+00
8.594e-01,3.345e+00
8.620e-01,3.280e+00
8.646e-01,3.443e+00
8.673e-01,3.866e+00
8.699e-01,3.809e+00
8.725e-01,4.440e+00
8.752e-01,4.391e+00
8.778e-01,5.076e+00
8.804e-01,5.338e+00
8.830e-01,5.483e+00
8.857e-01,5.993e+00
8.883e-01,5.985e+00
8.909e-01,6.465e+00
8.936e-01,6.716e+00
8.962e-01,7.804e+00
8.988e-01,7.842e+00
9.014e-01,8.283e+00
9.041e-01,9.033e+00
9.067e-01,9.729e+00
9.093e-01,1.030e+01
9.120e-01,1.082e+01
9.146e-01,1.103e+01
9.172e-01,1.145e+01
9.198e-01,1.196e+01
9.225e-01,1.294e+01
9.251e-01,1.270e+01
9.277e-01,1.315e+01
9.304e-01,1.324e+01
9.330e-01,1.289e+01
9.356e-01,1.304e+01
9.382e-01,1.254e+01
9.409e-01,1.201e+01
9.435e-01,1.180e+01
9.461e-01,1.078e+01
9.488e-01,8.903e+00
9.514e-01,8.409e+00
9.540e-01,6.560e+00
9.566e-01,5.274e+00
9.593e-01,4.174e+00
9.619e-01,3.158e+00
9.645e-01,2.074e+00
9.671e-01,1.415e+00
9.698e-01,7.153e-01
9.724e-01,3.348e-01
9.750e-01,1.332e-01
9.777e-01,3.805e-02
9.803e-01,7.610e-03
9.829e-01,3.805e-03
9.855e-01,0.000e+00
9.882e-01,0.000e+00
9.908e-01,0.000e+00
9.934e-01,0.000e+00
9.961e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_0195.csv <==
transmittance,probability_density
5.146e-01,0.000e+00
5.170e-01,0.000e+00
5.194e-01,0.000e+00
5.219e-01,0.000e+00
5.243e-01,4.110e-03
5.267e-01,0.000e+00
5.292e-01,0.000e+00
5.316e-01,0.000e+00
5.340e-01,0.000e+00
5.365e-01,0.000e+00
5.389e-01,4.110e-03
5.413e-01,0.000e+00
5.438e-01,0.000e+00
5.462e-01,4.110e-03
5.486e-01,0.000e+00
5.511e-01,0.000e+00
5.535e-01,0.000e+00
5.559e-01,0.000e+00
5.584e-01,0.000e+00
5.608e-01,0.000e+00
5.632e-01,0.000e+00
5.657e-01,0.000e+00
5.681e-01,4.110e-03
5.705e-01,0.000e+00
5.730e-01,0.000e+00
5.754e-01,0.000e+00
5.778e-01,4.110e-03
5.803e-01,0.000e+00
5.827e-01,0.000e+00
5.851e-01,4.110e-03
5.876e-01,4.110e-03
5.900e-01,8.220e-03
5.924e-01,4.110e-03
5.949e-01,0.000e+00
5.973e-01,8.220e-03
5.997e-01,4.110e-03
6.022e-01,4.110e-03
6.046e-01,0.000e+00
6.070e-01,8.220e-03
6.095e-01,8.220e-03
6.119e-01,4.110e-03
6.143e-01,0.000e+00
6.168e-01,0.000e+00
6.192e-01,8.220e-03
6.216e-01,0.000e+00
6.241e-01,4.110e-03
6.265e-01,0.000e+00
6.289e-01,0.000e+00
6.314e-01,0.000e+00
6.338e-01,4.110e-03
6.362e-01,8.220e-03
6.387e-01,8.220e-03
6.411e-01,1.233e-02
6.435e-01,4.110e-03
6.460e-01,2.877e-02
6.484e-01,8.220e-03
6.508e-01,8.220e-03
6.533e-01,2.466e-02
6.557e-01,1.233e-02
6.581e-01,1.233e-02
6.606e-01,1.233e-02
6.630e-01,2.055e-02
6.654e-01,2.466e-02
6.679e-01,0.000e+00
6.703e-01,1.644e-02
6.727e-01,1.644e-02
6.752e-01,2.877e-02
6.776e-01,2.055e-02
6.800e-01,2.877e-02
6.825e-01,1.233e-02
6.849e-01,2.466e-02
6.873e-01,4.521e-02
6.898e-01,1.644e-02
6.922e-01,3.699e-02
6.946e-01,2.055e-02
6.971e-01,8.220e-03
6.995e-01,2.877e-02
7.019e-01,2.877e-02
7.044e-01,2.877e-02
7.068e-01,2.466e-02
7.092e-01,4.932e-02
7.117e-01,5.754e-02
7.141e-01,6.987e-02
7.165e-01,3.288e-02
7.190e-01,6.576e-02
7.214e-01,6.987e-02
7.238e-01,6.576e-02
7.263e-01,6.165e-02
7.287e-01,9.453e-02
7.311e-01,6.576e-02
7.336e-01,7.809e-02
7.360e-01,6.987e-02
7.384e-01,9.453e-02
7.409e-01,8.631e-02
7.433e-01,9.864e-02
7.457e-01,8.220e-02
7.482e-01,9.042e-02
7.506e-01,1.480e-01
7.530e-01,1.110e-01
7.555e-01,1.767e-01
7.579e-01,1.397e-01
7.603e-01,1.480e-01
7.628e-01,1.274e-01
7.652e-01,1.932e-01
7.676e-01,1.891e-01
7.701e-01,1.932e-01
7.725e-01,1.685e-01
7.749e-01,2.918e-01
7.774e-01,2.178e-01
7.798e-01,2.137e-01
7.822e-01,3.000e-01
7.847e-01,2.425e-01
7.871e-01,2.836e-01
7.895e-01,3.740e-01
7.920e-01,3.370e-01
7.944e-01,4.192e-01
7.968e-01,4.151e-01
7.993e-01,3.740e-01
8.017e-01,3.822e-01
8.041e-01,4.562e-01
8.066e-01,5.055e-01
8.090e-01,4.233e-01
8.114e-01,5.795e-01
8.139e-01,5.836e-01
8.163e-01,6.535e-01
8.187e-01,6.329e-01
8.212e-01,7.603e-01
8.236e-01,8.096e-01
8.260e-01,8.096e-01
8.285e-01,8.014e-01
8.309e-01,9.165e-01
8.333e-01,8.959e-01
8.358e-01,9.329e-01
8.382e-01,1.229e+00
8.406e-01,1.052e+00
8.431e-01,1.315e+00
8.455e-01,1.471e+00
8.479e-01,1.393e+00
8.504e-01,1.644e+00
8.528e-01,1.677e+00
8.552e-01,1.607e+00
8.577e-01,1.891e+00
8.601e-01,1.989e+00
8.625e-01,2.166e+00
8.650e-01,2.096e+00
8.674e-01,2.388e+00
8.698e-01,2.589e+00
8.723e-01,2.811e+00
8.747e-01,2.943e+00
8.771e-01,3.004e+00
8.796e-01,3.493e+00
8.820e-01,3.682e+00
8.844e-01,3.781e+00
8.869e-01,4.102e+00
8.893e-01,4.303e+00
8.917e-01,4.599e+00
8.942e-01,4.940e+00
8.966e-01,5.417e+00
8.990e-01,5.865e+00
9.015e-01,6.115e+00
9.039e-01,6.415e+00
9.063e-01,6.691e+00
9.088e-01,7.414e+00
9.112e-01,7.496e+00
9.136e-01,8.688e+00
9.161e-01,8.770e+00
9.185e-01,9.469e+00
9.209e-01,1.031e+01
9.234e-01,1.125e+01
9.258e-01,1.154e+01
9.282e-01,1.236e+01
9.307e-01,1.288e+01
9.331e-01,1.318e+01
9.355e-01,1.417e+01
9.380e-01,1.467e+01
9.404e-01,1.481e+01
9.428e-01,1.533e+01
9.453e-01,1.490e+01
9.477e-01,1.494e+01
9.501e-01,1.486e+01
9.526e-01,1.404e+01
9.550e-01,1.387e+01
9.574e-01,1.240e+01
9.599e-01,1.049e+01
9.623e-01,9.469e+00
9.647e-01,7.316e+00
9.672e-01,5.729e+00
9.696e-01,4.455e+00
9.720e-01,2.976e+00
9.745e-01,1.878e+00
9.769e-01,9.617e-01
9.793e-01,3.822e-01
9.818e-01,1.438e-01
9.842e-01,3.288e-02
9.866e-01,1.233e-02
9.891e-01,0.000e+00
9.915e-01,0.000e+00
9.939e-01,0.000e+00
9.964e-01,0.000e+00
9.988e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_02025.csv <==
transmittance,probability_density
5.568e-01,0.000e+00
5.591e-01,0.000e+00
5.613e-01,4.502e-03
5.635e-01,0.000e+00
5.657e-01,0.000e+00
5.679e-01,0.000e+00
5.702e-01,0.000e+00
5.724e-01,0.000e+00
5.746e-01,0.000e+00
5.768e-01,4.502e-03
5.791e-01,0.000e+00
5.813e-01,0.000e+00
5.835e-01,0.000e+00
5.857e-01,4.502e-03
5.879e-01,0.000e+00
5.902e-01,0.000e+00
5.924e-01,0.000e+00
5.946e-01,0.000e+00
5.968e-01,0.000e+00
5.990e-01,0.000e+00
6.013e-01,4.502e-03
6.035e-01,0.000e+00
6.057e-01,0.000e+00
6.079e-01,0.000e+00
6.102e-01,0.000e+00
6.124e-01,4.502e-03
6.146e-01,0.000e+00
6.168e-01,0.000e+00
6.190e-01,4.502e-03
6.213e-01,0.000e+00
6.235e-01,0.000e+00
6.257e-01,4.502e-03
6.279e-01,9.003e-03
6.301e-01,4.502e-03
6.324e-01,4.502e-03
6.346e-01,0.000e+00
6.368e-01,1.351e-02
6.390e-01,0.000e+00
6.412e-01,4.502e-03
6.435e-01,4.502e-03
6.457e-01,0.000e+00
6.479e-01,9.003e-03
6.501e-01,4.502e-03
6.524e-01,0.000e+00
6.546e-01,9.003e-03
6.568e-01,0.000e+00
6.590e-01,0.000e+00
6.612e-01,4.502e-03
6.635e-01,0.000e+00
6.657e-01,0.000e+00
6.679e-01,0.000e+00
6.701e-01,4.502e-03
6.723e-01,9.003e-03
6.746e-01,1.351e-02
6.768e-01,9.003e-03
6.790e-01,1.801e-02
6.812e-01,9.003e-03
6.835e-01,9.003e-03
6.857e-01,1.801e-02
6.879e-01,2.701e-02
6.901e-01,1.351e-02
6.923e-01,9.003e-03
6.946e-01,1.801e-02
6.968e-01,2.251e-02
6.990e-01,1.351e-02
7.012e-01,1.351e-02
7.034e-01,9.003e-03
7.057e-01,2.701e-02
7.079e-01,1.801e-02
7.101e-01,3.601e-02
7.123e-01,4.502e-03
7.146e-01,3.151e-02
7.168e-01,2.251e-02
7.190e-01,1.801e-02
7.212e-01,3.151e-02
7.234e-01,4.052e-02
7.257e-01,2.251e-02
7.279e-01,2.251e-02
7.301e-01,2.251e-02
7.323e-01,2.701e-02
7.345e-01,2.701e-02
7.368e-01,4.502e-02
7.390e-01,1.801e-02
7.412e-01,4.052e-02
7.434e-01,6.302e-02
7.457e-01,7.653e-02
7.479e-01,5.852e-02
7.501e-01,5.402e-02
7.523e-01,4.502e-02
7.545e-01,1.080e-01
7.568e-01,6.302e-02
7.590e-01,8.553e-02
7.612e-01,6.753e-02
7.634e-01,9.003e-02
7.656e-01,6.302e-02
7.679e-01,6.753e-02
7.701e-01,1.035e-01
7.723e-01,9.904e-02
7.745e-01,1.080e-01
7.768e-01,8.553e-02
7.790e-01,1.441e-01
7.812e-01,1.215e-01
7.834e-01,1.891e-01
7.856e-01,1.351e-01
7.879e-01,1.756e-01
7.901e-01,1.531e-01
7.923e-01,1.666e-01
7.945e-01,2.071e-01
7.967e-01,1.846e-01
7.990e-01,1.801e-01
8.012e-01,2.341e-01
8.034e-01,3.106e-01
8.056e-01,2.116e-01
8.079e-01,2.701e-01
8.101e-01,2.656e-01
8.123e-01,2.566e-01
8.145e-01,3.826e-01
8.167e-01,3.601e-01
8.190e-01,4.007e-01
8.212e-01,4.052e-01
8.234e-01,4.772e-01
8.256e-01,4.187e-01
8.278e-01,4.367e-01
8.301e-01,4.547e-01
8.323e-01,4.907e-01
8.345e-01,5.627e-01
8.367e-01,5.852e-01
8.390e-01,6.753e-01
8.412e-01,6.573e-01
8.434e-01,7.428e-01
8.456e-01,8.103e-01
8.478e-01,8.103e-01
8.501e-01,9.319e-01
8.523e-01,9.364e-01
8.545e-01,1.058e+00
8.567e-01,8.958e-01
8.589e-01,9.724e-01
8.612e-01,1.292e+00
8.634e-01,1.306e+00
8.656e-01,1.450e+00
8.678e-01,1.540e+00
8.701e-01,1.612e+00
8.723e-01,1.796e+00
8.745e-01,1.783e+00
8.767e-01,1.936e+00
8.789e-01,1.963e+00
8.812e-01,2.237e+00
8.834e-01,2.413e+00
8.856e-01,2.395e+00
8.878e-01,2.764e+00
8.900e-01,2.872e+00
8.923e-01,3.025e+00
8.945e-01,3.318e+00
8.967e-01,3.646e+00
8.989e-01,3.786e+00
9.011e-01,4.128e+00
9.034e-01,4.425e+00
9.056e-01,4.736e+00
9.078e-01,4.772e+00
9.100e-01,5.375e+00
9.123e-01,5.555e+00
9.145e-01,6.352e+00
9.167e-01,6.717e+00
9.189e-01,7.131e+00
9.211e-01,7.675e+00
9.234e-01,7.707e+00
9.256e-01,8.436e+00
9.278e-01,9.382e+00
9.300e-01,9.913e+00
9.322e-01,1.045e+01
9.345e-01,1.145e+01
9.367e-01,1.256e+01
9.389e-01,1.348e+01
9.411e-01,1.396e+01
9.434e-01,1.463e+01
9.456e-01,1.517e+01
9.478e-01,1.640e+01
9.500e-01,1.699e+01
9.522e-01,1.712e+01
9.545e-01,1.789e+01
9.567e-01,1.765e+01
9.589e-01,1.731e+01
9.611e-01,1.687e+01
9.633e-01,1.676e+01
9.656e-01,1.554e+01
9.678e-01,1.341e+01
9.700e-01,1.186e+01
9.722e-01,9.157e+00
9.745e-01,7.171e+00
9.767e-01,5.366e+00
9.789e-01,3.439e+00
9.811e-01,2.107e+00
9.833e-01,9.319e-01
9.856e-01,3.061e-01
9.878e-01,8.553e-02
9.900e-01,1.351e-02
9.922e-01,0.000e+00
9.944e-01,0.000e+00
9.967e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_021.csv <==
transmittance,probability_density
5.932e-01,0.000e+00
5.952e-01,0.000e+00
5.973e-01,4.904e-03
5.993e-01,0.000e+00
6.014e-01,0.000e+00
6.034e-01,0.000e+00
6.054e-01,0.000e+00
6.075e-01,0.000e+00
6.095e-01,0.000e+00
6.116e-01,0.000e+00
6.136e-01,0.000e+00
6.156e-01,4.904e-03
6.177e-01,0.000e+00
6.197e-01,0.000e+00
6.217e-01,4.904e-03
6.238e-01,0.000e+00
6.258e-01,0.000e+00
6.279e-01,0.000e+00
6.299e-01,0.000e+00
6.319e-01,0.000e+00
6.340e-01,0.000e+00
6.360e-01,4.904e-03
6.381e-01,0.000e+00
6.401e-01,0.000e+00
6.421e-01,0.000e+00
6.442e-01,4.904e-03
6.462e-01,0.000e+00
6.483e-01,0.000e+00
6.503e-01,0.000e+00
6.523e-01,4.904e-03
6.544e-01,0.000e+00
6.564e-01,0.000e+00
6.585e-01,0.000e+00
6.605e-01,4.904e-03
6.625e-01,4.904e-03
6.646e-01,4.904e-03
6.666e-01,9.808e-03
6.686e-01,4.904e-03
6.707e-01,4.904e-03
6.727e-01,0.000e+00
6.748e-01,9.808e-03
6.768e-01,4.904e-03
6.788e-01,0.000e+00
6.809e-01,0.000e+00
6.829e-01,4.904e-03
6.850e-01,9.808e-03
6.870e-01,0.000e+00
6.890e-01,9.808e-03
6.911e-01,0.000e+00
6.931e-01,4.904e-03
6.952e-01,0.000e+00
6.972e-01,0.000e+00
6.992e-01,0.000e+00
7.013e-01,0.000e+00
7.033e-01,4.904e-03
7.054e-01,1.471e-02
7.074e-01,9.808e-03
7.094e-01,1.962e-02
7.115e-01,0.000e+00
7.135e-01,1.471e-02
7.155e-01,1.962e-02
7.176e-01,9.808e-03
7.196e-01,1.962e-02
7.217e-01,2.452e-02
7.237e-01,2.452e-02
7.257e-01,9.808e-03
7.278e-01,4.904e-03
7.298e-01,2.942e-02
7.319e-01,4.904e-03
7.339e-01,1.471e-02
7.359e-01,3.923e-02
7.380e-01,9.808e-03
7.400e-01,2.452e-02
7.421e-01,2.942e-02
7.441e-01,1.962e-02
7.461e-01,1.962e-02
7.482e-01,2.942e-02
7.502e-01,1.962e-02
7.523e-01,3.433e-02
7.543e-01,3.923e-02
7.563e-01,1.471e-02
7.584e-01,1.962e-02
7.604e-01,2.452e-02
7.624e-01,5.395e-02
7.645e-01,2.942e-02
7.665e-01,2.452e-02
7.686e-01,3.433e-02
7.706e-01,5.885e-02
7.726e-01,4.904e-02
7.747e-01,6.866e-02
7.767e-01,6.375e-02
7.788e-01,4.904e-02
7.808e-01,7.356e-02
7.828e-01,8.337e-02
7.849e-01,1.030e-01
7.869e-01,8.337e-02
7.890e-01,8.827e-02
7.910e-01,5.395e-02
7.930e-01,7.356e-02
7.951e-01,7.356e-02
7.971e-01,9.318e-02
7.991e-01,1.079e-01
8.012e-01,1.324e-01
8.032e-01,7.356e-02
8.053e-01,1.471e-01
8.073e-01,1.716e-01
8.093e-01,1.226e-01
8.114e-01,2.109e-01
8.134e-01,1.422e-01
8.155e-01,1.962e-01
8.175e-01,1.962e-01
8.195e-01,2.403e-01
8.216e-01,1.520e-01
8.236e-01,1.962e-01
8.257e-01,2.060e-01
8.277e-01,3.384e-01
8.297e-01,3.041e-01
8.318e-01,1.962e-01
8.338e-01,2.844e-01
8.359e-01,3.090e-01
8.379e-01,3.727e-01
8.399e-01,3.972e-01
8.420e-01,3.629e-01
8.440e-01,5.002e-01
8.460e-01,4.218e-01
8.481e-01,5.247e-01
8.501e-01,4.953e-01
8.522e-01,4.169e-01
8.542e-01,4.757e-01
8.562e-01,6.424e-01
8.583e-01,6.228e-01
8.603e-01,6.768e-01
8.624e-01,7.454e-01
8.644e-01,7.700e-01
8.664e-01,8.533e-01
8.685e-01,9.906e-01
8.705e-01,8.386e-01
8.726e-01,1.074e+00
8.746e-01,1.108e+00
8.766e-01,1.084e+00
8.787e-01,1.113e+00
8.807e-01,1.241e+00
8.828e-01,1.437e+00
8.848e-01,1.667e+00
8.868e-01,1.618e+00
8.889e-01,1.815e+00
8.909e-01,1.824e+00
8.929e-01,2.079e+00
8.950e-01,2.050e+00
8.970e-01,2.271e+00
8.991e-01,2.413e+00
9.011e-01,2.634e+00
9.031e-01,2.751e+00
9.052e-01,3.050e+00
9.072e-01,3.247e+00
9.093e-01,3.389e+00
9.113e-01,3.673e+00
9.133e-01,4.119e+00
9.154e-01,4.379e+00
9.174e-01,4.723e+00
9.195e-01,5.041e+00
9.215e-01,5.272e+00
9.235e-01,5.566e+00
9.256e-01,6.253e+00
9.276e-01,6.650e+00
9.297e-01,7.317e+00
9.317e-01,7.891e+00
9.337e-01,8.298e+00
9.358e-01,8.788e+00
9.378e-01,9.318e+00
9.398e-01,1.012e+01
9.419e-01,1.134e+01
9.439e-01,1.173e+01
9.460e-01,1.296e+01
9.480e-01,1.415e+01
9.500e-01,1.546e+01
9.521e-01,1.614e+01
9.541e-01,1.688e+01
9.562e-01,1.758e+01
9.582e-01,1.938e+01
9.602e-01,1.983e+01
9.623e-01,2.044e+01
9.643e-01,2.088e+01
9.664e-01,2.072e+01
9.684e-01,2.046e+01
9.704e-01,1.959e+01
9.725e-01,1.926e+01
9.745e-01,1.657e+01
9.766e-01,1.444e+01
9.786e-01,1.116e+01
9.806e-01,8.465e+00
9.827e-01,5.978e+00
9.847e-01,3.556e+00
9.867e-01,1.829e+00
9.888e-01,5.542e-01
9.908e-01,1.373e-01
9.929e-01,1.471e-02
9.949e-01,0.000e+00
9.969e-01,0.000e+00
9.990e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_02175.csv <==
transmittance,probability_density
6.317e-01,0.000e+00
6.336e-01,0.000e+00
6.354e-01,5.417e-03
6.373e-01,0.000e+00
6.391e-01,0.000e+00
6.410e-01,0.000e+00
6.428e-01,0.000e+00
6.447e-01,0.000e+00
6.465e-01,0.000e+00
6.484e-01,0.000e+00
6.502e-01,0.000e+00
6.520e-01,0.000e+00
6.539e-01,5.417e-03
6.557e-01,0.000e+00
6.576e-01,0.000e+00
6.594e-01,0.000e+00
6.613e-01,5.417e-03
6.631e-01,0.000e+00
6.650e-01,0.000e+00
6.668e-01,0.000e+00
6.687e-01,0.000e+00
6.705e-01,5.417e-03
6.724e-01,0.000e+00
6.742e-01,0.000e+00
6.760e-01,0.000e+00
6.779e-01,5.417e-03
6.797e-01,0.000e+00
6.816e-01,0.000e+00
6.834e-01,0.000e+00
6.853e-01,0.000e+00
6.871e-01,5.417e-03
6.890e-01,0.000e+00
6.908e-01,0.000e+00
6.927e-01,0.000e+00
6.945e-01,0.000e+00
6.963e-01,5.417e-03
6.982e-01,0.000e+00
7.000e-01,5.417e-03
7.019e-01,1.083e-02
7.037e-01,1.083e-02
7.056e-01,5.417e-03
7.074e-01,0.000e+00
7.093e-01,5.417e-03
7.111e-01,0.000e+00
7.130e-01,1.083e-02
7.148e-01,0.000e+00
7.167e-01,0.000e+00
7.185e-01,5.417e-03
7.203e-01,5.417e-03
7.222e-01,0.000e+00
7.240e-01,1.625e-02
7.259e-01,0.000e+00
7.277e-01,5.417e-03
7.296e-01,0.000e+00
7.314e-01,0.000e+00
7.333e-01,0.000e+00
7.351e-01,5.417e-03
7.370e-01,5.417e-03
7.388e-01,1.083e-02
7.406e-01,5.417e-03
7.425e-01,1.625e-02
7.443e-01,1.083e-02
7.462e-01,1.625e-02
7.480e-01,1.083e-02
7.499e-01,2.167e-02
7.517e-01,1.625e-02
7.536e-01,1.083e-02
7.554e-01,3.792e-02
7.573e-01,1.083e-02
7.591e-01,5.417e-03
7.610e-01,1.625e-02
7.628e-01,1.625e-02
7.646e-01,5.417e-03
7.665e-01,4.876e-02
7.683e-01,2.167e-02
7.702e-01,1.625e-02
7.720e-01,2.709e-02
7.739e-01,3.792e-02
7.757e-01,1.083e-02
7.776e-01,3.792e-02
7.794e-01,5.417e-03
7.813e-01,2.167e-02
7.831e-01,4.334e-02
7.850e-01,3.792e-02
7.868e-01,2.167e-02
7.886e-01,2.709e-02
7.905e-01,1.625e-02
7.923e-01,5.417e-02
7.942e-01,4.334e-02
7.960e-01,1.625e-02
7.979e-01,7.043e-02
7.997e-01,4.876e-02
8.016e-01,3.792e-02
8.034e-01,6.501e-02
8.053e-01,7.043e-02
8.071e-01,7.584e-02
8.089e-01,4.876e-02
8.108e-01,1.029e-01
8.126e-01,1.029e-01
8.145e-01,1.029e-01
8.163e-01,8.126e-02
8.182e-01,9.210e-02
8.200e-01,4.334e-02
8.219e-01,7.043e-02
8.237e-01,9.210e-02
8.256e-01,8.668e-02
8.274e-01,1.625e-01
8.293e-01,1.138e-01
8.311e-01,1.246e-01
8.329e-01,1.463e-01
8.348e-01,1.896e-01
8.366e-01,1.679e-01
8.385e-01,2.167e-01
8.403e-01,1.842e-01
8.422e-01,2.546e-01
8.440e-01,2.167e-01
8.459e-01,1.950e-01
8.477e-01,1.788e-01
8.496e-01,2.817e-01
8.514e-01,2.492e-01
8.533e-01,3.575e-01
8.551e-01,2.817e-01
8.569e-01,2.438e-01
8.588e-01,3.467e-01
8.606e-01,3.630e-01
8.625e-01,3.792e-01
8.643e-01,4.605e-01
8.662e-01,4.171e-01
8.680e-01,5.309e-01
8.699e-01,5.309e-01
8.717e-01,5.472e-01
8.736e-01,5.147e-01
8.754e-01,4.984e-01
8.772e-01,5.851e-01
8.791e-01,7.530e-01
8.809e-01,7.097e-01
8.828e-01,7.693e-01
8.846e-01,8.722e-01
8.865e-01,9.047e-01
8.883e-01,1.024e+00
8.902e-01,1.002e+00
8.920e-01,1.121e+00
8.939e-01,1.154e+00
8.957e-01,1.289e+00
8.976e-01,1.295e+00
8.994e-01,1.322e+00
9.012e-01,1.522e+00
9.031e-01,1.728e+00
9.049e-01,1.972e+00
9.068e-01,1.918e+00
9.086e-01,2.069e+00
9.105e-01,2.221e+00
9.123e-01,2.422e+00
9.142e-01,2.530e+00
9.160e-01,2.611e+00
9.179e-01,2.936e+00
9.197e-01,3.202e+00
9.215e-01,3.494e+00
9.234e-01,3.608e+00
9.252e-01,3.857e+00
9.271e-01,4.350e+00
9.289e-01,4.724e+00
9.308e-01,5.006e+00
9.326e-01,5.526e+00
9.345e-01,5.872e+00
9.363e-01,6.219e+00
9.382e-01,6.582e+00
9.400e-01,7.259e+00
9.419e-01,8.142e+00
9.437e-01,8.814e+00
9.455e-01,9.350e+00
9.474e-01,1.010e+01
9.492e-01,1.044e+01
9.511e-01,1.167e+01
9.529e-01,1.264e+01
9.548e-01,1.379e+01
9.566e-01,1.490e+01
9.585e-01,1.660e+01
9.603e-01,1.827e+01
9.622e-01,1.921e+01
9.640e-01,1.998e+01
9.659e-01,2.140e+01
9.677e-01,2.367e+01
9.695e-01,2.378e+01
9.714e-01,2.506e+01
9.732e-01,2.504e+01
9.751e-01,2.446e+01
9.769e-01,2.446e+01
9.788e-01,2.377e+01
9.806e-01,2.064e+01
9.825e-01,1.777e+01
9.843e-01,1.303e+01
9.862e-01,9.654e+00
9.880e-01,6.122e+00
9.898e-01,3.158e+00
9.917e-01,1.013e+00
9.935e-01,1.842e-01
9.954e-01,1.625e-02
9.972e-01,0.000e+00
9.991e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_0225.csv <==
transmittance,probability_density
6.644e-01,0.000e+00
6.661e-01,0.000e+00
6.678e-01,0.000e+00
6.694e-01,5.944e-03
6.711e-01,0.000e+00
6.728e-01,0.000e+00
6.745e-01,0.000e+00
6.762e-01,0.000e+00
6.778e-01,0.000e+00
6.795e-01,0.000e+00
6.812e-01,0.000e+00
6.829e-01,0.000e+00
6.846e-01,0.000e+00
6.863e-01,0.000e+00
6.879e-01,0.000e+00
6.896e-01,5.944e-03
6.913e-01,0.000e+00
6.930e-01,0.000e+00
6.947e-01,0.000e+00
6.963e-01,0.000e+00
6.980e-01,5.944e-03
6.997e-01,0.000e+00
7.014e-01,5.944e-03
7.031e-01,0.000e+00
7.048e-01,0.000e+00
7.064e-01,0.000e+00
7.081e-01,0.000e+00
7.098e-01,5.944e-03
7.115e-01,0.000e+00
7.132e-01,0.000e+00
7.149e-01,0.000e+00
7.165e-01,0.000e+00
7.182e-01,5.944e-03
7.199e-01,0.000e+00
7.216e-01,0.000e+00
7.233e-01,0.000e+00
7.249e-01,0.000e+00
7.266e-01,0.000e+00
7.283e-01,0.000e+00
7.300e-01,5.944e-03
7.317e-01,0.000e+00
7.334e-01,5.944e-03
7.350e-01,1.189e-02
7.367e-01,1.189e-02
7.384e-01,0.000e+00
7.401e-01,5.944e-03
7.418e-01,5.944e-03
7.435e-01,0.000e+00
7.451e-01,5.944e-03
7.468e-01,5.944e-03
7.485e-01,0.000e+00
7.502e-01,0.000e+00
7.519e-01,5.944e-03
7.535e-01,5.944e-03
7.552e-01,0.000e+00
7.569e-01,1.189e-02
7.586e-01,5.944e-03
7.603e-01,5.944e-03
7.620e-01,5.944e-03
7.636e-01,0.000e+00
7.653e-01,0.000e+00
7.670e-01,5.944e-03
7.687e-01,5.944e-03
7.704e-01,1.783e-02
7.721e-01,1.189e-02
7.737e-01,0.000e+00
7.754e-01,2.378e-02
7.771e-01,5.944e-03
7.788e-01,2.972e-02
7.805e-01,2.972e-02
7.821e-01,5.944e-03
7.838e-01,2.972e-02
7.855e-01,1.189e-02
7.872e-01,5.944e-03
7.889e-01,1.783e-02
7.906e-01,5.944e-03
7.922e-01,4.161e-02
7.939e-01,2.378e-02
7.956e-01,2.378e-02
7.973e-01,1.783e-02
7.990e-01,2.378e-02
8.007e-01,2.972e-02
8.023e-01,2.972e-02
8.040e-01,3.567e-02
8.057e-01,1.783e-02
8.074e-01,1.783e-02
8.091e-01,2.972e-02
8.107e-01,2.972e-02
8.124e-01,2.378e-02
8.141e-01,4.755e-02
8.158e-01,4.755e-02
8.175e-01,1.189e-02
8.192e-01,4.161e-02
8.208e-01,4.161e-02
8.225e-01,5.350e-02
8.242e-01,7.133e-02
8.259e-01,2.378e-02
8.276e-01,6.539e-02
8.292e-01,8.322e-02
8.309e-01,5.944e-02
8.326e-01,7.728e-02
8.343e-01,9.511e-02
8.360e-01,6.539e-02
8.377e-01,1.011e-01
8.393e-01,1.308e-01
8.410e-01,7.728e-02
8.427e-01,9.511e-02
8.444e-01,7.728e-02
8.461e-01,8.322e-02
8.478e-01,7.133e-02
8.494e-01,1.189e-01
8.511e-01,1.427e-01
8.528e-01,1.367e-01
8.545e-01,1.367e-01
8.562e-01,1.902e-01
8.578e-01,1.902e-01
8.595e-01,1.902e-01
8.612e-01,2.318e-01
8.629e-01,2.318e-01
8.646e-01,2.734e-01
8.663e-01,1.902e-01
8.679e-01,2.318e-01
8.696e-01,2.318e-01
8.713e-01,3.269e-01
8.730e-01,2.794e-01
8.747e-01,3.685e-01
8.764e-01,2.913e-01
8.780e-01,3.091e-01
8.797e-01,3.745e-01
8.814e-01,3.448e-01
8.831e-01,5.172e-01
8.848e-01,4.934e-01
8.864e-01,4.458e-01
8.881e-01,5.825e-01
8.898e-01,5.944e-01
8.915e-01,6.182e-01
8.932e-01,5.172e-01
8.949e-01,6.123e-01
8.965e-01,7.965e-01
8.982e-01,7.668e-01
8.999e-01,8.441e-01
9.016e-01,8.679e-01
9.033e-01,1.028e+00
9.050e-01,9.808e-01
9.066e-01,1.159e+00
9.083e-01,1.266e+00
9.100e-01,1.308e+00
9.117e-01,1.248e+00
9.134e-01,1.409e+00
9.150e-01,1.688e+00
9.167e-01,1.587e+00
9.184e-01,1.896e+00
9.201e-01,2.164e+00
9.218e-01,2.134e+00
9.235e-01,2.402e+00
9.251e-01,2.360e+00
9.268e-01,2.705e+00
9.285e-01,2.865e+00
9.302e-01,2.895e+00
9.319e-01,3.418e+00
9.336e-01,3.792e+00
9.352e-01,3.870e+00
9.369e-01,4.286e+00
9.386e-01,4.464e+00
9.403e-01,5.112e+00
9.420e-01,5.427e+00
9.436e-01,5.944e+00
9.453e-01,6.551e+00
9.470e-01,6.919e+00
9.487e-01,7.323e+00
9.504e-01,8.132e+00
9.521e-01,8.970e+00
9.537e-01,1.001e+01
9.554e-01,1.087e+01
9.571e-01,1.135e+01
9.588e-01,1.223e+01
9.605e-01,1.354e+01
9.621e-01,1.455e+01
9.638e-01,1.656e+01
9.655e-01,1.779e+01
9.672e-01,2.020e+01
9.689e-01,2.194e+01
9.706e-01,2.303e+01
9.722e-01,2.469e+01
9.739e-01,2.712e+01
9.756e-01,2.817e+01
9.773e-01,2.984e+01
9.790e-01,3.044e+01
9.807e-01,3.003e+01
9.823e-01,2.965e+01
9.840e-01,2.904e+01
9.857e-01,2.426e+01
9.874e-01,1.994e+01
9.891e-01,1.417e+01
9.907e-01,9.160e+00
9.924e-01,4.518e+00
9.941e-01,1.326e+00
9.958e-01,1.605e-01
9.975e-01,5.944e-03
9.992e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_02325.csv <==
transmittance,probability_density
6.923e-01,0.000e+00
6.939e-01,0.000e+00
6.954e-01,0.000e+00
6.969e-01,0.000e+00
6.985e-01,0.000e+00
7.000e-01,0.000e+00
7.016e-01,0.000e+00
7.031e-01,6.484e-03
7.047e-01,0.000e+00
7.062e-01,0.000e+00
7.077e-01,0.000e+00
7.093e-01,0.000e+00
7.108e-01,0.000e+00
7.124e-01,0.000e+00
7.139e-01,0.000e+00
7.155e-01,0.000e+00
7.170e-01,0.000e+00
7.185e-01,0.000e+00
7.201e-01,0.000e+00
7.216e-01,0.000e+00
7.232e-01,6.484e-03
7.247e-01,0.000e+00
7.262e-01,0.000e+00
7.278e-01,0.000e+00
7.293e-01,0.000e+00
7.309e-01,0.000e+00
7.324e-01,1.297e-02
7.340e-01,0.000e+00
7.355e-01,0.000e+00
7.370e-01,0.000e+00
7.386e-01,0.000e+00
7.401e-01,6.484e-03
7.417e-01,0.000e+00
7.432e-01,0.000e+00
7.448e-01,0.000e+00
7.463e-01,0.000e+00
7.478e-01,0.000e+00
7.494e-01,6.484e-03
7.509e-01,0.000e+00
7.525e-01,0.000e+00
7.540e-01,0.000e+00
7.555e-01,0.000e+00
7.571e-01,0.000e+00
7.586e-01,0.000e+00
7.602e-01,6.484e-03
7.617e-01,0.000e+00
7.633e-01,0.000e+00
7.648e-01,1.297e-02
7.663e-01,1.297e-02
7.679e-01,0.000e+00
7.694e-01,6.484e-03
7.710e-01,6.484e-03
7.725e-01,6.484e-03
7.741e-01,0.000e+00
7.756e-01,0.000e+00
7.771e-01,6.484e-03
7.787e-01,6.484e-03
7.802e-01,0.000e+00
7.818e-01,0.000e+00
7.833e-01,6.484e-03
7.849e-01,6.484e-03
7.864e-01,1.945e-02
7.879e-01,6.484e-03
7.895e-01,0.000e+00
7.910e-01,6.484e-03
7.926e-01,0.000e+00
7.941e-01,6.484e-03
7.956e-01,0.000e+00
7.972e-01,1.297e-02
7.987e-01,1.945e-02
8.003e-01,6.484e-03
8.018e-01,1.297e-02
8.034e-01,1.945e-02
8.049e-01,1.945e-02
8.064e-01,6.484e-03
8.080e-01,3.242e-02
8.095e-01,1.945e-02
8.111e-01,2.594e-02
8.126e-01,0.000e+00
8.142e-01,1.945e-02
8.157e-01,1.945e-02
8.172e-01,2.594e-02
8.188e-01,4.539e-02
8.203e-01,1.945e-02
8.219e-01,6.484e-03
8.234e-01,2.594e-02
8.250e-01,1.945e-02
8.265e-01,1.297e-02
8.280e-01,5.187e-02
8.296e-01,3.242e-02
8.311e-01,1.945e-02
8.327e-01,4.539e-02
8.342e-01,2.594e-02
8.357e-01,1.945e-02
8.373e-01,4.539e-02
8.388e-01,3.242e-02
8.404e-01,4.539e-02
8.419e-01,2.594e-02
8.435e-01,5.187e-02
8.450e-01,5.187e-02
8.465e-01,3.890e-02
8.481e-01,7.781e-02
8.496e-01,5.187e-02
8.512e-01,6.484e-02
8.527e-01,7.781e-02
8.543e-01,7.132e-02
8.558e-01,9.726e-02
8.573e-01,9.078e-02
8.589e-01,6.484e-02
8.604e-01,1.037e-01
8.620e-01,1.297e-01
8.635e-01,1.297e-01
8.651e-01,6.484e-02
8.666e-01,9.078e-02
8.681e-01,1.232e-01
8.697e-01,7.132e-02
8.712e-01,1.297e-01
8.728e-01,1.167e-01
8.743e-01,2.140e-01
8.758e-01,1.426e-01
8.774e-01,2.269e-01
8.789e-01,1.816e-01
8.805e-01,2.269e-01
8.820e-01,2.658e-01
8.836e-01,2.788e-01
8.851e-01,2.788e-01
8.866e-01,1.880e-01
8.882e-01,2.723e-01
8.897e-01,2.853e-01
8.913e-01,3.955e-01
8.928e-01,3.761e-01
8.944e-01,3.890e-01
8.959e-01,3.242e-01
8.974e-01,3.631e-01
8.990e-01,3.826e-01
9.005e-01,5.382e-01
9.021e-01,5.252e-01
9.036e-01,4.668e-01
9.052e-01,6.678e-01
9.067e-01,5.771e-01
9.082e-01,6.938e-01
9.098e-01,6.225e-01
9.113e-01,7.910e-01
9.129e-01,8.105e-01
9.144e-01,7.975e-01
9.159e-01,9.920e-01
9.175e-01,9.920e-01
9.190e-01,1.037e+00
9.206e-01,1.167e+00
9.221e-01,1.355e+00
9.237e-01,1.530e+00
9.252e-01,1.426e+00
9.267e-01,1.433e+00
9.283e-01,1.686e+00
9.298e-01,1.932e+00
9.314e-01,2.004e+00
9.329e-01,2.256e+00
9.345e-01,2.477e+00
9.360e-01,2.477e+00
9.375e-01,2.769e+00
9.391e-01,2.996e+00
9.406e-01,3.132e+00
9.422e-01,3.417e+00
9.437e-01,3.735e+00
9.452e-01,4.480e+00
9.468e-01,4.435e+00
9.483e-01,4.908e+00
9.499e-01,5.148e+00
9.514e-01,5.894e+00
9.530e-01,6.471e+00
9.545e-01,7.333e+00
9.560e-01,7.716e+00
9.576e-01,8.254e+00
9.591e-01,8.987e+00
9.607e-01,9.953e+00
9.622e-01,1.142e+01
9.638e-01,1.229e+01
9.653e-01,1.338e+01
9.668e-01,1.426e+01
9.684e-01,1.600e+01
9.699e-01,1.727e+01
9.715e-01,1.996e+01
9.730e-01,2.194e+01
9.746e-01,2.487e+01
9.761e-01,2.718e+01
9.776e-01,2.852e+01
9.792e-01,3.134e+01
9.807e-01,3.411e+01
9.823e-01,3.606e+01
9.838e-01,3.743e+01
9.853e-01,3.684e+01
9.869e-01,3.684e+01
9.884e-01,3.437e+01
9.900e-01,2.817e+01
9.915e-01,2.003e+01
9.931e-01,1.290e+01
9.946e-01,5.784e+00
9.961e-01,1.115e+00
9.977e-01,7.132e-02
9.992e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_024.csv <==
transmittance,probability_density
7.153e-01,0.000e+00
7.168e-01,0.000e+00
7.182e-01,0.000e+00
7.196e-01,0.000e+00
7.211e-01,0.000e+00
7.225e-01,0.000e+00
7.239e-01,0.000e+00
7.253e-01,0.000e+00
7.268e-01,0.000e+00
7.282e-01,0.000e+00
7.296e-01,0.000e+00
7.310e-01,0.000e+00
7.325e-01,0.000e+00
7.339e-01,0.000e+00
7.353e-01,7.009e-03
7.368e-01,0.000e+00
7.382e-01,0.000e+00
7.396e-01,0.000e+00
7.410e-01,0.000e+00
7.425e-01,0.000e+00
7.439e-01,0.000e+00
7.453e-01,0.000e+00
7.467e-01,0.000e+00
7.482e-01,0.000e+00
7.496e-01,0.000e+00
7.510e-01,0.000e+00
7.524e-01,0.000e+00
7.539e-01,0.000e+00
7.553e-01,7.009e-03
7.567e-01,0.000e+00
7.582e-01,0.000e+00
7.596e-01,7.009e-03
7.610e-01,0.000e+00
7.624e-01,0.000e+00
7.639e-01,0.000e+00
7.653e-01,7.009e-03
7.667e-01,7.009e-03
7.681e-01,0.000e+00
7.696e-01,0.000e+00
7.710e-01,0.000e+00
7.724e-01,0.000e+00
7.738e-01,0.000e+00
7.753e-01,0.000e+00
7.767e-01,7.009e-03
7.781e-01,0.000e+00
7.796e-01,0.000e+00
7.810e-01,0.000e+00
7.824e-01,0.000e+00
7.838e-01,0.000e+00
7.853e-01,0.000e+00
7.867e-01,0.000e+00
7.881e-01,7.009e-03
7.895e-01,0.000e+00
7.910e-01,0.000e+00
7.924e-01,1.402e-02
7.938e-01,1.402e-02
7.953e-01,0.000e+00
7.967e-01,0.000e+00
7.981e-01,7.009e-03
7.995e-01,7.009e-03
8.010e-01,0.000e+00
8.024e-01,7.009e-03
8.038e-01,7.009e-03
8.052e-01,0.000e+00
8.067e-01,0.000e+00
8.081e-01,7.009e-03
8.095e-01,7.009e-03
8.109e-01,7.009e-03
8.124e-01,1.402e-02
8.138e-01,7.009e-03
8.152e-01,7.009e-03
8.167e-01,0.000e+00
8.181e-01,7.009e-03
8.195e-01,7.009e-03
8.209e-01,0.000e+00
8.224e-01,7.009e-03
8.238e-01,2.103e-02
8.252e-01,2.103e-02
8.266e-01,0.000e+00
8.281e-01,2.803e-02
8.295e-01,1.402e-02
8.309e-01,7.009e-03
8.323e-01,3.504e-02
8.338e-01,2.803e-02
8.352e-01,3.504e-02
8.366e-01,0.000e+00
8.381e-01,1.402e-02
8.395e-01,2.803e-02
8.409e-01,2.103e-02
8.423e-01,4.906e-02
8.438e-01,2.103e-02
8.452e-01,7.009e-03
8.466e-01,2.103e-02
8.480e-01,1.402e-02
8.495e-01,3.504e-02
8.509e-01,2.103e-02
8.523e-01,4.205e-02
8.538e-01,4.205e-02
8.552e-01,3.504e-02
8.566e-01,2.103e-02
8.580e-01,7.009e-02
8.595e-01,2.803e-02
8.609e-01,3.504e-02
8.623e-01,4.906e-02
8.637e-01,2.103e-02
8.652e-01,6.308e-02
8.666e-01,4.205e-02
8.680e-01,7.009e-02
8.694e-01,7.709e-02
8.709e-01,4.205e-02
8.723e-01,9.812e-02
8.737e-01,9.111e-02
8.752e-01,7.009e-02
8.766e-01,8.410e-02
8.780e-01,9.111e-02
8.794e-01,1.051e-01
8.809e-01,1.051e-01
8.823e-01,1.472e-01
8.837e-01,1.051e-01
8.851e-01,9.111e-02
8.866e-01,1.191e-01
8.880e-01,1.051e-01
8.894e-01,1.262e-01
8.908e-01,1.472e-01
8.923e-01,1.892e-01
8.937e-01,2.313e-01
8.951e-01,1.612e-01
8.966e-01,2.103e-01
8.980e-01,1.962e-01
8.994e-01,3.925e-01
9.008e-01,2.593e-01
9.023e-01,2.803e-01
9.037e-01,2.593e-01
9.051e-01,2.733e-01
9.065e-01,3.434e-01
9.080e-01,4.065e-01
9.094e-01,4.626e-01
9.108e-01,3.995e-01
9.123e-01,4.486e-01
9.137e-01,4.065e-01
9.151e-01,4.626e-01
9.165e-01,5.957e-01
9.180e-01,4.766e-01
9.194e-01,5.887e-01
9.208e-01,7.359e-01
9.222e-01,7.359e-01
9.237e-01,7.219e-01
9.251e-01,8.831e-01
9.265e-01,8.761e-01
9.279e-01,9.392e-01
9.294e-01,9.532e-01
9.308e-01,1.205e+00
9.322e-01,1.114e+00
9.337e-01,1.276e+00
9.351e-01,1.577e+00
9.365e-01,1.752e+00
9.379e-01,1.724e+00
9.394e-01,1.619e+00
9.408e-01,1.934e+00
9.422e-01,2.243e+00
9.436e-01,2.439e+00
9.451e-01,2.593e+00
9.465e-01,3.007e+00
9.479e-01,2.923e+00
9.493e-01,3.420e+00
9.508e-01,3.518e+00
9.522e-01,4.016e+00
9.536e-01,4.128e+00
9.551e-01,4.969e+00
9.565e-01,5.320e+00
9.579e-01,5.726e+00
9.593e-01,6.161e+00
9.608e-01,6.833e+00
9.622e-01,7.850e+00
9.636e-01,8.831e+00
9.650e-01,9.230e+00
9.665e-01,1.027e+01
9.679e-01,1.121e+01
9.693e-01,1.303e+01
9.708e-01,1.434e+01
9.722e-01,1.585e+01
9.736e-01,1.721e+01
9.750e-01,1.913e+01
9.765e-01,2.145e+01
9.779e-01,2.434e+01
9.793e-01,2.829e+01
9.807e-01,3.136e+01
9.822e-01,3.434e+01
9.836e-01,3.738e+01
9.850e-01,4.161e+01
9.864e-01,4.446e+01
9.879e-01,4.651e+01
9.893e-01,4.542e+01
9.907e-01,4.577e+01
9.922e-01,3.731e+01
9.936e-01,2.794e+01
9.950e-01,1.623e+01
9.964e-01,5.866e+00
9.979e-01,5.467e-01
9.993e-01,0.000e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_02475.csv <==
transmittance,probability_density
7.377e-01,0.000e+00
7.391e-01,0.000e+00
7.404e-01,0.000e+00
7.417e-01,0.000e+00
7.430e-01,0.000e+00
7.443e-01,0.000e+00
7.456e-01,0.000e+00
7.470e-01,0.000e+00
7.483e-01,0.000e+00
7.496e-01,0.000e+00
7.509e-01,0.000e+00
7.522e-01,0.000e+00
7.535e-01,0.000e+00
7.548e-01,0.000e+00
7.562e-01,0.000e+00
7.575e-01,0.000e+00
7.588e-01,0.000e+00
7.601e-01,0.000e+00
7.614e-01,0.000e+00
7.627e-01,0.000e+00
7.640e-01,7.607e-03
7.654e-01,0.000e+00
7.667e-01,0.000e+00
7.680e-01,0.000e+00
7.693e-01,0.000e+00
7.706e-01,0.000e+00
7.719e-01,0.000e+00
7.732e-01,0.000e+00
7.746e-01,0.000e+00
7.759e-01,0.000e+00
7.772e-01,0.000e+00
7.785e-01,0.000e+00
7.798e-01,0.000e+00
7.811e-01,0.000e+00
7.824e-01,0.000e+00
7.838e-01,0.000e+00
7.851e-01,7.607e-03
7.864e-01,7.607e-03
7.877e-01,0.000e+00
7.890e-01,0.000e+00
7.903e-01,0.000e+00
7.916e-01,0.000e+00
7.930e-01,7.607e-03
7.943e-01,7.607e-03
7.956e-01,0.000e+00
7.969e-01,0.000e+00
7.982e-01,0.000e+00
7.995e-01,0.000e+00
8.008e-01,0.000e+00
8.022e-01,0.000e+00
8.035e-01,7.607e-03
8.048e-01,0.000e+00
8.061e-01,0.000e+00
8.074e-01,0.000e+00
8.087e-01,0.000e+00
8.100e-01,0.000e+00
8.114e-01,0.000e+00
8.127e-01,0.000e+00
8.140e-01,0.000e+00
8.153e-01,7.607e-03
8.166e-01,0.000e+00
8.179e-01,1.521e-02
8.193e-01,1.521e-02
8.206e-01,0.000e+00
8.219e-01,0.000e+00
8.232e-01,7.607e-03
8.245e-01,0.000e+00
8.258e-01,0.000e+00
8.271e-01,7.607e-03
8.285e-01,0.000e+00
8.298e-01,1.521e-02
8.311e-01,7.607e-03
8.324e-01,0.000e+00
8.337e-01,0.000e+00
8.350e-01,7.607e-03
8.363e-01,7.607e-03
8.377e-01,7.607e-03
8.390e-01,2.282e-02
8.403e-01,7.607e-03
8.416e-01,0.000e+00
8.429e-01,0.000e+00
8.442e-01,7.607e-03
8.455e-01,1.521e-02
8.469e-01,2.282e-02
8.482e-01,1.521e-02
8.495e-01,7.607e-03
8.508e-01,7.607e-03
8.521e-01,3.043e-02
8.534e-01,3.043e-02
8.547e-01,7.607e-03
8.561e-01,3.804e-02
8.574e-01,4.564e-02
8.587e-01,0.000e+00
8.600e-01,1.521e-02
8.613e-01,1.521e-02
8.626e-01,3.804e-02
8.639e-01,3.804e-02
8.653e-01,3.043e-02
8.666e-01,1.521e-02
8.679e-01,1.521e-02
8.692e-01,3.043e-02
8.705e-01,1.521e-02
8.718e-01,1.521e-02
8.731e-01,5.325e-02
8.745e-01,3.804e-02
8.758e-01,6.846e-02
8.771e-01,2.282e-02
8.784e-01,7.607e-02
8.797e-01,3.804e-02
8.810e-01,3.043e-02
8.823e-01,5.325e-02
8.837e-01,3.043e-02
8.850e-01,5.325e-02
8.863e-01,5.325e-02
8.876e-01,7.607e-02
8.889e-01,9.129e-02
8.902e-01,8.368e-02
8.916e-01,1.065e-01
8.929e-01,8.368e-02
8.942e-01,9.129e-02
8.955e-01,8.368e-02
8.968e-01,9.129e-02
8.981e-01,1.445e-01
8.994e-01,1.141e-01
9.008e-01,1.141e-01
9.021e-01,1.598e-01
9.034e-01,9.129e-02
9.047e-01,1.598e-01
9.060e-01,1.521e-01
9.073e-01,1.750e-01
9.086e-01,2.130e-01
9.100e-01,2.054e-01
9.113e-01,2.130e-01
9.126e-01,1.826e-01
9.139e-01,2.206e-01
9.152e-01,4.032e-01
9.165e-01,3.880e-01
9.178e-01,2.434e-01
9.192e-01,3.271e-01
9.205e-01,3.728e-01
9.218e-01,3.423e-01
9.231e-01,5.097e-01
9.244e-01,5.325e-01
9.257e-01,5.021e-01
9.270e-01,4.640e-01
9.284e-01,5.173e-01
9.297e-01,5.477e-01
9.310e-01,5.553e-01
9.323e-01,6.314e-01
9.336e-01,8.824e-01
9.349e-01,7.835e-01
9.362e-01,8.140e-01
9.376e-01,1.012e+00
9.389e-01,1.057e+00
9.402e-01,1.042e+00
9.415e-01,1.164e+00
9.428e-01,1.187e+00
9.441e-01,1.461e+00
9.454e-01,1.567e+00
9.468e-01,1.742e+00
9.481e-01,2.100e+00
9.494e-01,2.008e+00
9.507e-01,2.046e+00
9.520e-01,2.442e+00
9.533e-01,2.754e+00
9.546e-01,2.921e+00
9.560e-01,3.362e+00
9.573e-01,3.492e+00
9.586e-01,3.941e+00
9.599e-01,4.085e+00
9.612e-01,4.770e+00
9.625e-01,5.021e+00
9.639e-01,5.835e+00
9.652e-01,6.527e+00
9.665e-01,6.824e+00
9.678e-01,7.706e+00
9.691e-01,9.022e+00
9.704e-01,1.022e+01
9.717e-01,1.060e+01
9.731e-01,1.210e+01
9.744e-01,1.369e+01
9.757e-01,1.550e+01
9.770e-01,1.748e+01
9.783e-01,1.973e+01
9.796e-01,2.165e+01
9.809e-01,2.421e+01
9.823e-01,2.843e+01
9.836e-01,3.281e+01
9.849e-01,3.777e+01
9.862e-01,4.230e+01
9.875e-01,4.631e+01
9.888e-01,5.260e+01
9.901e-01,5.670e+01
9.915e-01,5.723e+01
9.928e-01,5.820e+01
9.941e-01,4.942e+01
9.954e-01,3.501e+01
9.967e-01,1.754e+01
9.980e-01,3.294e+00
9.993e-01,2.282e-02


==> anc/03_results/weak_zap/num_elliptical_beam/0_0255.csv <==
transmittance,probability_density
7.566e-01,0.000e+00
7.578e-01,0.000e+00
7.590e-01,0.000e+00
7.603e-01,0.000e+00
7.615e-01,0.000e+00
7.627e-01,0.000e+00
7.639e-01,0.000e+00
7.651e-01,0.000e+00
7.664e-01,0.000e+00
7.676e-01,0.000e+00
7.688e-01,0.000e+00
7.700e-01,0.000e+00
7.712e-01,0.000e+00
7.725e-01,0.000e+00
7.737e-01,0.000e+00
7.749e-01,0.000e+00
7.761e-01,0.000e+00
7.773e-01,0.000e+00
7.786e-01,0.000e+00
7.798e-01,0.000e+00
7.810e-01,0.000e+00
7.822e-01,0.000e+00
7.834e-01,0.000e+00
7.847e-01,0.000e+00
7.859e-01,0.000e+00
7.871e-01,0.000e+00
7.883e-01,0.000e+00
7.895e-01,0.000e+00
7.908e-01,0.000e+00
7.920e-01,0.000e+00
7.932e-01,8.197e-03
7.944e-01,0.000e+00
7.956e-01,0.000e+00
7.969e-01,0.000e+00
7.981e-01,0.000e+00
7.993e-01,0.000e+00
8.005e-01,0.000e+00
8.017e-01,0.000e+00
8.030e-01,0.000e+00
8.042e-01,0.000e+00
8.054e-01,0.000e+00
8.066e-01,0.000e+00
8.078e-01,0.000e+00
8.091e-01,0.000e+00
8.103e-01,0.000e+00
8.115e-01,8.197e-03
8.127e-01,8.197e-03
8.139e-01,0.000e+00
8.152e-01,0.000e+00
8.164e-01,0.000e+00
8.176e-01,8.197e-03
8.188e-01,0.000e+00
8.200e-01,0.000e+00
8.213e-01,0.000e+00
8.225e-01,0.000e+00
8.237e-01,8.197e-03
8.249e-01,0.000e+00
8.261e-01,0.000e+00
8.274e-01,8.197e-03
8.286e-01,0.000e+00
8.298e-01,0.000e+00
8.310e-01,0.000e+00
8.322e-01,0.000e+00
8.335e-01,0.000e+00
8.347e-01,0.000e+00
8.359e-01,0.000e+00
8.371e-01,0.000e+00
8.383e-01,0.000e+00
8.396e-01,8.197e-03
8.408e-01,0.000e+00
8.420e-01,0.000e+00
8.432e-01,2.459e-02
8.444e-01,8.197e-03
8.457e-01,0.000e+00
8.469e-01,8.197e-03
8.481e-01,0.000e+00
8.493e-01,0.000e+00
8.505e-01,0.000e+00
8.518e-01,8.197e-03
8.530e-01,8.197e-03
8.542e-01,8.197e-03
8.554e-01,8.197e-03
8.566e-01,0.000e+00
8.579e-01,0.000e+00
8.591e-01,0.000e+00
8.603e-01,2.459e-02
8.615e-01,1.639e-02
8.627e-01,1.639e-02
8.640e-01,0.000e+00
8.652e-01,8.197e-03
8.664e-01,1.639e-02
8.676e-01,0.000e+00
8.688e-01,1.639e-02
8.701e-01,2.459e-02
8.713e-01,1.639e-02
8.725e-01,1.639e-02
8.737e-01,4.098e-02
8.749e-01,1.639e-02
8.762e-01,1.639e-02
8.774e-01,3.279e-02
8.786e-01,2.459e-02
8.798e-01,4.098e-02
8.810e-01,8.197e-03
8.823e-01,2.459e-02
8.835e-01,4.098e-02
8.847e-01,3.279e-02
8.859e-01,2.459e-02
8.871e-01,8.197e-03
8.884e-01,4.918e-02
8.896e-01,1.639e-02
8.908e-01,8.197e-03
8.920e-01,4.098e-02
8.932e-01,4.098e-02
8.945e-01,5.738e-02
8.957e-01,6.557e-02
8.969e-01,9.016e-02
8.981e-01,2.459e-02
8.993e-01,4.918e-02
9.006e-01,4.918e-02
9.018e-01,6.557e-02
9.030e-01,2.459e-02
9.042e-01,5.738e-02
9.054e-01,1.066e-01
9.067e-01,9.016e-02
9.079e-01,1.148e-01
9.091e-01,1.148e-01
9.103e-01,9.016e-02
9.115e-01,6.557e-02
9.128e-01,1.557e-01
9.140e-01,1.230e-01
9.152e-01,1.148e-01
9.164e-01,1.311e-01
9.176e-01,1.475e-01
9.189e-01,1.393e-01
9.201e-01,1.721e-01
9.213e-01,2.131e-01
9.225e-01,2.541e-01
9.237e-01,1.967e-01
9.250e-01,1.721e-01
9.262e-01,2.623e-01
9.274e-01,2.623e-01
9.286e-01,2.787e-01
9.298e-01,3.852e-01
9.311e-01,4.098e-01
9.323e-01,3.115e-01
9.335e-01,4.344e-01
9.347e-01,3.934e-01
9.359e-01,5.328e-01
9.372e-01,6.475e-01
9.384e-01,5.246e-01
9.396e-01,6.148e-01
9.408e-01,5.410e-01
9.421e-01,6.475e-01
9.433e-01,5.984e-01
9.445e-01,7.951e-01
9.457e-01,9.180e-01
9.469e-01,1.000e+00
9.482e-01,1.025e+00
9.494e-01,1.238e+00
9.506e-01,1.213e+00
9.518e-01,1.254e+00
9.530e-01,1.361e+00
9.543e-01,1.648e+00
9.555e-01,1.820e+00
9.567e-01,2.123e+00
9.579e-01,2.328e+00
9.591e-01,2.402e+00
9.604e-01,2.648e+00
9.616e-01,3.016e+00
9.628e-01,3.230e+00
9.640e-01,3.689e+00
9.652e-01,4.049e+00
9.665e-01,4.533e+00
9.677e-01,4.811e+00
9.689e-01,5.557e+00
9.701e-01,5.992e+00
9.713e-01,7.213e+00
9.726e-01,7.869e+00
9.738e-01,8.680e+00
9.750e-01,1.005e+01
9.762e-01,1.139e+01
9.774e-01,1.281e+01
9.787e-01,1.443e+01
9.799e-01,1.649e+01
9.811e-01,1.897e+01
9.823e-01,2.215e+01
9.835e-01,2.470e+01
9.848e-01,2.820e+01
9.860e-01,3.314e+01
9.872e-01,3.922e+01
9.884e-01,4.658e+01
9.896e-01,5.335e+01
9.909e-01,6.048e+01
9.921e-01,6.861e+01
9.933e-01,7.389e+01
9.945e-01,7.436e+01
9.957e-01,6.509e+01
9.970e-01,4.108e+01
9.982e-01,1.339e+01
9.994e-01,3.934e-01


==> anc/03_results/weak_zap/num_elliptical_beam/0_02625.csv <==
transmittance,probability_density
7.743e-01,0.000e+00
7.754e-01,0.000e+00
7.766e-01,0.000e+00
7.777e-01,0.000e+00
7.788e-01,0.000e+00
7.799e-01,0.000e+00
7.811e-01,0.000e+00
7.822e-01,0.000e+00
7.833e-01,0.000e+00
7.845e-01,0.000e+00
7.856e-01,0.000e+00
7.867e-01,0.000e+00
7.879e-01,0.000e+00
7.890e-01,0.000e+00
7.901e-01,0.000e+00
7.913e-01,0.000e+00
7.924e-01,0.000e+00
7.935e-01,0.000e+00
7.947e-01,0.000e+00
7.958e-01,0.000e+00
7.969e-01,0.000e+00
7.981e-01,0.000e+00
7.992e-01,0.000e+00
8.003e-01,0.000e+00
8.014e-01,0.000e+00
8.026e-01,0.000e+00
8.037e-01,0.000e+00
8.048e-01,0.000e+00
8.060e-01,0.000e+00
8.071e-01,0.000e+00
8.082e-01,0.000e+00
8.094e-01,0.000e+00
8.105e-01,0.000e+00
8.116e-01,0.000e+00
8.128e-01,0.000e+00
8.139e-01,0.000e+00
8.150e-01,0.000e+00
8.162e-01,0.000e+00
8.173e-01,0.000e+00
8.184e-01,8.839e-03
8.195e-01,0.000e+00
8.207e-01,0.000e+00
8.218e-01,0.000e+00
8.229e-01,0.000e+00
8.241e-01,0.000e+00
8.252e-01,0.000e+00
8.263e-01,0.000e+00
8.275e-01,0.000e+00
8.286e-01,0.000e+00
8.297e-01,0.000e+00
8.309e-01,0.000e+00
8.320e-01,0.000e+00
8.331e-01,0.000e+00
8.343e-01,8.839e-03
8.354e-01,0.000e+00
8.365e-01,0.000e+00
8.376e-01,8.839e-03
8.388e-01,0.000e+00
8.399e-01,8.839e-03
8.410e-01,0.000e+00
8.422e-01,0.000e+00
8.433e-01,0.000e+00
8.444e-01,0.000e+00
8.456e-01,0.000e+00
8.467e-01,0.000e+00
8.478e-01,8.839e-03
8.490e-01,0.000e+00
8.501e-01,8.839e-03
8.512e-01,0.000e+00
8.524e-01,0.000e+00
8.535e-01,0.000e+00
8.546e-01,0.000e+00
8.558e-01,0.000e+00
8.569e-01,0.000e+00
8.580e-01,0.000e+00
8.591e-01,0.000e+00
8.603e-01,0.000e+00
8.614e-01,8.839e-03
8.625e-01,0.000e+00
8.637e-01,1.768e-02
8.648e-01,8.839e-03
8.659e-01,8.839e-03
8.671e-01,8.839e-03
8.682e-01,0.000e+00
8.693e-01,0.000e+00
8.705e-01,8.839e-03
8.716e-01,0.000e+00
8.727e-01,0.000e+00
8.739e-01,0.000e+00
8.750e-01,1.768e-02
8.761e-01,0.000e+00
8.772e-01,8.839e-03
8.784e-01,0.000e+00
8.795e-01,0.000e+00
8.806e-01,1.768e-02
8.818e-01,4.419e-02
8.829e-01,8.839e-03
8.840e-01,8.839e-03
8.852e-01,8.839e-03
8.863e-01,8.839e-03
8.874e-01,2.652e-02
8.886e-01,0.000e+00
8.897e-01,1.768e-02
8.908e-01,3.536e-02
8.920e-01,2.652e-02
8.931e-01,2.652e-02
8.942e-01,3.536e-02
8.953e-01,1.768e-02
8.965e-01,3.536e-02
8.976e-01,2.652e-02
8.987e-01,3.536e-02
8.999e-01,8.839e-03
9.010e-01,3.536e-02
9.021e-01,7.071e-02
9.033e-01,8.839e-03
9.044e-01,2.652e-02
9.055e-01,4.419e-02
9.067e-01,8.839e-03
9.078e-01,4.419e-02
9.089e-01,1.768e-02
9.101e-01,4.419e-02
9.112e-01,9.723e-02
9.123e-01,7.955e-02
9.135e-01,5.303e-02
9.146e-01,5.303e-02
9.157e-01,3.536e-02
9.168e-01,8.839e-02
9.180e-01,4.419e-02
9.191e-01,5.303e-02
9.202e-01,1.061e-01
9.214e-01,1.591e-01
9.225e-01,1.149e-01
9.236e-01,9.723e-02
9.248e-01,7.955e-02
9.259e-01,1.591e-01
9.270e-01,1.149e-01
9.282e-01,1.679e-01
9.293e-01,1.503e-01
9.304e-01,7.955e-02
9.316e-01,1.945e-01
9.327e-01,2.121e-01
9.338e-01,2.210e-01
9.349e-01,2.563e-01
9.361e-01,2.828e-01
9.372e-01,1.768e-01
9.383e-01,2.475e-01
9.395e-01,3.359e-01
9.406e-01,3.359e-01
9.417e-01,4.154e-01
9.429e-01,3.889e-01
9.440e-01,4.596e-01
9.451e-01,5.657e-01
9.463e-01,4.066e-01
9.474e-01,7.336e-01
9.485e-01,7.160e-01
9.497e-01,6.452e-01
9.508e-01,7.071e-01
9.519e-01,5.480e-01
9.530e-01,8.662e-01
9.542e-01,7.336e-01
9.553e-01,1.167e+00
9.564e-01,1.078e+00
9.576e-01,1.299e+00
9.587e-01,1.432e+00
9.598e-01,1.308e+00
9.610e-01,1.573e+00
9.621e-01,1.679e+00
9.632e-01,2.112e+00
9.644e-01,2.413e+00
9.655e-01,2.572e+00
9.666e-01,2.846e+00
9.678e-01,3.217e+00
9.689e-01,3.350e+00
9.700e-01,4.181e+00
9.712e-01,4.110e+00
9.723e-01,4.985e+00
9.734e-01,5.745e+00
9.745e-01,6.072e+00
9.757e-01,6.939e+00
9.768e-01,8.229e+00
9.779e-01,9.378e+00
9.791e-01,1.039e+01
9.802e-01,1.207e+01
9.813e-01,1.392e+01
9.825e-01,1.613e+01
9.836e-01,1.846e+01
9.847e-01,2.186e+01
9.859e-01,2.533e+01
9.870e-01,2.985e+01
9.881e-01,3.423e+01
9.893e-01,4.197e+01
9.904e-01,5.081e+01
9.915e-01,6.123e+01
9.926e-01,7.152e+01
9.938e-01,8.416e+01
9.949e-01,9.357e+01
9.960e-01,9.567e+01
9.972e-01,7.723e+01
9.983e-01,3.539e+01
9.994e-01,2.387e+00


==> anc/03_results/weak_zap/num_elliptical_beam/0_027.csv <==
transmittance,probability_density
7.898e-01,0.000e+00
7.909e-01,0.000e+00
7.919e-01,0.000e+00
7.930e-01,0.000e+00
7.940e-01,0.000e+00
7.951e-01,0.000e+00
7.961e-01,0.000e+00
7.972e-01,0.000e+00
7.982e-01,0.000e+00
7.993e-01,0.000e+00
8.003e-01,0.000e+00
8.014e-01,0.000e+00
8.024e-01,0.000e+00
8.035e-01,0.000e+00
8.046e-01,0.000e+00
8.056e-01,0.000e+00
8.067e-01,0.000e+00
8.077e-01,0.000e+00
8.088e-01,0.000e+00
8.098e-01,0.000e+00
8.109e-01,0.000e+00
8.119e-01,0.000e+00
8.130e-01,0.000e+00
8.140e-01,0.000e+00
8.151e-01,0.000e+00
8.161e-01,0.000e+00
8.172e-01,0.000e+00
8.182e-01,0.000e+00
8.193e-01,0.000e+00
8.204e-01,0.000e+00
8.214e-01,0.000e+00
8.225e-01,0.000e+00
8.235e-01,0.000e+00
8.246e-01,0.000e+00
8.256e-01,0.000e+00
8.267e-01,0.000e+00
8.277e-01,0.000e+00
8.288e-01,0.000e+00
8.298e-01,0.000e+00
8.309e-01,0.000e+00
8.319e-01,0.000e+00
8.330e-01,0.000e+00
8.341e-01,0.000e+00
8.351e-01,0.000e+00
8.362e-01,0.000e+00
8.372e-01,0.000e+00
8.383e-01,0.000e+00
8.393e-01,0.000e+00
8.404e-01,0.000e+00
8.414e-01,9.491e-03
8.425e-01,0.000e+00
8.435e-01,0.000e+00
8.446e-01,0.000e+00
8.456e-01,0.000e+00
8.467e-01,0.000e+00
8.477e-01,0.000e+00
8.488e-01,0.000e+00
8.499e-01,0.000e+00
8.509e-01,0.000e+00
8.520e-01,0.000e+00
8.530e-01,0.000e+00
8.541e-01,0.000e+00
8.551e-01,9.491e-03
8.562e-01,0.000e+00
8.572e-01,0.000e+00
8.583e-01,0.000e+00
8.593e-01,0.000e+00
8.604e-01,1.898e-02
8.614e-01,0.000e+00
8.625e-01,0.000e+00
8.636e-01,0.000e+00
8.646e-01,0.000e+00
8.657e-01,0.000e+00
8.667e-01,0.000e+00
8.678e-01,0.000e+00
8.688e-01,0.000e+00
8.699e-01,1.898e-02
8.709e-01,0.000e+00
8.720e-01,0.000e+00
8.730e-01,0.000e+00
8.741e-01,0.000e+00
8.751e-01,0.000e+00
8.762e-01,0.000e+00
8.773e-01,0.000e+00
8.783e-01,0.000e+00
8.794e-01,0.000e+00
8.804e-01,0.000e+00
8.815e-01,9.491e-03
8.825e-01,9.491e-03
8.836e-01,1.898e-02
8.846e-01,0.000e+00
8.857e-01,1.898e-02
8.867e-01,9.491e-03
8.878e-01,0.000e+00
8.888e-01,0.000e+00
8.899e-01,0.000e+00
8.909e-01,0.000e+00
8.920e-01,0.000e+00
8.931e-01,0.000e+00
8.941e-01,9.491e-03
8.952e-01,9.491e-03
8.962e-01,0.000e+00
8.973e-01,1.898e-02
8.983e-01,1.898e-02
8.994e-01,1.898e-02
9.004e-01,4.745e-02
9.015e-01,9.491e-03
9.025e-01,9.491e-03
9.036e-01,1.898e-02
9.046e-01,9.491e-03
9.057e-01,0.000e+00
9.068e-01,1.898e-02
9.078e-01,1.898e-02
9.089e-01,5.695e-02
9.099e-01,2.847e-02
9.110e-01,3.796e-02
9.120e-01,1.898e-02
9.131e-01,5.695e-02
9.141e-01,9.491e-03
9.152e-01,2.847e-02
9.162e-01,3.796e-02
9.173e-01,7.593e-02
9.183e-01,3.796e-02
9.194e-01,2.847e-02
9.205e-01,2.847e-02
9.215e-01,2.847e-02
9.226e-01,2.847e-02
9.236e-01,2.847e-02
9.247e-01,8.542e-02
9.257e-01,8.542e-02
9.268e-01,6.644e-02
9.278e-01,7.593e-02
9.289e-01,2.847e-02
9.299e-01,7.593e-02
9.310e-01,1.044e-01
9.320e-01,5.695e-02
9.331e-01,1.329e-01
9.341e-01,1.329e-01
9.352e-01,1.139e-01
9.363e-01,1.519e-01
9.373e-01,8.542e-02
9.384e-01,1.519e-01
9.394e-01,1.613e-01
9.405e-01,1.613e-01
9.415e-01,1.519e-01
9.426e-01,1.519e-01
9.436e-01,3.037e-01
9.447e-01,2.373e-01
9.457e-01,2.657e-01
9.468e-01,2.278e-01
9.478e-01,3.322e-01
9.489e-01,2.657e-01
9.500e-01,3.891e-01
9.510e-01,4.176e-01
9.521e-01,4.081e-01
9.531e-01,5.030e-01
9.542e-01,6.169e-01
9.552e-01,5.600e-01
9.563e-01,6.169e-01
9.573e-01,8.447e-01
9.584e-01,7.972e-01
9.594e-01,8.447e-01
9.605e-01,7.023e-01
9.615e-01,8.827e-01
9.626e-01,9.396e-01
9.636e-01,1.348e+00
9.647e-01,1.272e+00
9.658e-01,1.547e+00
9.668e-01,1.718e+00
9.679e-01,1.500e+00
9.689e-01,2.050e+00
9.700e-01,2.278e+00
9.710e-01,2.828e+00
9.721e-01,3.113e+00
9.731e-01,3.512e+00
9.742e-01,3.768e+00
9.752e-01,4.119e+00
9.763e-01,5.267e+00
9.773e-01,4.888e+00
9.784e-01,6.682e+00
9.795e-01,7.242e+00
9.805e-01,8.153e+00
9.816e-01,9.681e+00
9.826e-01,1.141e+01
9.837e-01,1.300e+01
9.847e-01,1.569e+01
9.858e-01,1.812e+01
9.868e-01,2.182e+01
9.879e-01,2.497e+01
9.889e-01,3.104e+01
9.900e-01,3.718e+01
9.910e-01,4.405e+01
9.921e-01,5.600e+01
9.932e-01,7.076e+01
9.942e-01,8.612e+01
9.953e-01,1.057e+02
9.963e-01,1.202e+02
9.974e-01,1.221e+02
9.984e-01,7.675e+01
9.995e-01,1.018e+01


==> anc/03_results/weak_zap/num_elliptical_beam/0_02775.csv <==
transmittance,probability_density
8.039e-01,0.000e+00
8.049e-01,0.000e+00
8.059e-01,0.000e+00
8.069e-01,0.000e+00
8.079e-01,0.000e+00
8.089e-01,0.000e+00
8.098e-01,0.000e+00
8.108e-01,0.000e+00
8.118e-01,0.000e+00
8.128e-01,0.000e+00
8.138e-01,0.000e+00
8.148e-01,0.000e+00
8.157e-01,0.000e+00
8.167e-01,0.000e+00
8.177e-01,0.000e+00
8.187e-01,0.000e+00
8.197e-01,0.000e+00
8.207e-01,0.000e+00
8.216e-01,0.000e+00
8.226e-01,0.000e+00
8.236e-01,0.000e+00
8.246e-01,0.000e+00
8.256e-01,0.000e+00
8.265e-01,0.000e+00
8.275e-01,0.000e+00
8.285e-01,0.000e+00
8.295e-01,0.000e+00
8.305e-01,0.000e+00
8.315e-01,0.000e+00
8.324e-01,0.000e+00
8.334e-01,0.000e+00
8.344e-01,0.000e+00
8.354e-01,0.000e+00
8.364e-01,0.000e+00
8.374e-01,0.000e+00
8.383e-01,0.000e+00
8.393e-01,0.000e+00
8.403e-01,0.000e+00
8.413e-01,0.000e+00
8.423e-01,0.000e+00
8.433e-01,0.000e+00
8.442e-01,0.000e+00
8.452e-01,0.000e+00
8.462e-01,0.000e+00
8.472e-01,0.000e+00
8.482e-01,0.000e+00
8.492e-01,0.000e+00
8.501e-01,0.000e+00
8.511e-01,0.000e+00
8.521e-01,0.000e+00
8.531e-01,0.000e+00
8.541e-01,0.000e+00
8.550e-01,0.000e+00
8.560e-01,0.000e+00
8.570e-01,0.000e+00
8.580e-01,0.000e+00
8.590e-01,0.000e+00
8.600e-01,0.000e+00
8.609e-01,0.000e+00
8.619e-01,0.000e+00
8.629e-01,1.018e-02
8.639e-01,0.000e+00
8.649e-01,0.000e+00
8.659e-01,0.000e+00
8.668e-01,0.000e+00
8.678e-01,0.000e+00
8.688e-01,0.000e+00
8.698e-01,0.000e+00
8.708e-01,0.000e+00
8.718e-01,0.000e+00
8.727e-01,0.000e+00
8.737e-01,0.000e+00
8.747e-01,1.018e-02
8.757e-01,0.000e+00
8.767e-01,0.000e+00
8.777e-01,0.000e+00
8.786e-01,1.018e-02
8.796e-01,0.000e+00
8.806e-01,0.000e+00
8.816e-01,1.018e-02
8.826e-01,0.000e+00
8.835e-01,0.000e+00
8.845e-01,0.000e+00
8.855e-01,0.000e+00
8.865e-01,0.000e+00
8.875e-01,1.018e-02
8.885e-01,0.000e+00
8.894e-01,0.000e+00
8.904e-01,1.018e-02
8.914e-01,0.000e+00
8.924e-01,0.000e+00
8.934e-01,0.000e+00
8.944e-01,0.000e+00
8.953e-01,0.000e+00
8.963e-01,0.000e+00
8.973e-01,0.000e+00
8.983e-01,0.000e+00
8.993e-01,2.035e-02
9.003e-01,1.018e-02
9.012e-01,2.035e-02
9.022e-01,0.000e+00
9.032e-01,2.035e-02
9.042e-01,0.000e+00
9.052e-01,0.000e+00
9.061e-01,0.000e+00
9.071e-01,0.000e+00
9.081e-01,0.000e+00
9.091e-01,0.000e+00
9.101e-01,0.000e+00
9.111e-01,2.035e-02
9.120e-01,1.018e-02
9.130e-01,2.035e-02
9.140e-01,1.018e-02
9.150e-01,3.053e-02
9.160e-01,4.070e-02
9.170e-01,1.018e-02
9.179e-01,2.035e-02
9.189e-01,2.035e-02
9.199e-01,0.000e+00
9.209e-01,1.018e-02
9.219e-01,2.035e-02
9.229e-01,4.070e-02
9.238e-01,5.088e-02
9.248e-01,5.088e-02
9.258e-01,1.018e-02
9.268e-01,6.105e-02
9.278e-01,3.053e-02
9.288e-01,3.053e-02
9.297e-01,5.088e-02
9.307e-01,6.105e-02
9.317e-01,5.088e-02
9.327e-01,5.088e-02
9.337e-01,2.035e-02
9.346e-01,4.070e-02
9.356e-01,4.070e-02
9.366e-01,5.088e-02
9.376e-01,7.123e-02
9.386e-01,5.088e-02
9.396e-01,8.141e-02
9.405e-01,8.141e-02
9.415e-01,1.018e-01
9.425e-01,8.141e-02
9.435e-01,1.018e-01
9.445e-01,1.221e-01
9.455e-01,2.137e-01
9.464e-01,1.018e-01
9.474e-01,1.425e-01
9.484e-01,1.933e-01
9.494e-01,1.526e-01
9.504e-01,1.018e-01
9.514e-01,1.832e-01
9.523e-01,2.747e-01
9.533e-01,3.053e-01
9.543e-01,2.544e-01
9.553e-01,3.256e-01
9.563e-01,2.849e-01
9.573e-01,2.646e-01
9.582e-01,3.867e-01
9.592e-01,4.884e-01
9.602e-01,5.291e-01
9.612e-01,4.986e-01
9.622e-01,6.716e-01
9.631e-01,7.123e-01
9.641e-01,6.716e-01
9.651e-01,9.463e-01
9.661e-01,9.769e-01
9.671e-01,9.260e-01
9.681e-01,9.260e-01
9.690e-01,9.362e-01
9.700e-01,1.445e+00
9.710e-01,1.465e+00
9.720e-01,1.720e+00
9.730e-01,1.954e+00
9.740e-01,1.903e+00
9.749e-01,2.493e+00
9.759e-01,2.615e+00
9.769e-01,3.450e+00
9.779e-01,3.714e+00
9.789e-01,4.640e+00
9.799e-01,4.518e+00
9.808e-01,5.861e+00
9.818e-01,6.004e+00
9.828e-01,7.896e+00
9.838e-01,8.843e+00
9.848e-01,1.018e+01
9.858e-01,1.227e+01
9.867e-01,1.490e+01
9.877e-01,1.752e+01
9.887e-01,2.137e+01
9.897e-01,2.636e+01
9.907e-01,3.152e+01
9.916e-01,3.935e+01
9.926e-01,5.000e+01
9.936e-01,6.223e+01
9.946e-01,8.338e+01
9.956e-01,1.078e+02
9.966e-01,1.377e+02
9.975e-01,1.606e+02
9.985e-01,1.397e+02
9.995e-01,3.103e+01


==> anc/03_results/weak_zap/num_elliptical_beam/0_0285.csv <==
transmittance,probability_density
8.164e-01,0.000e+00
8.173e-01,0.000e+00
8.182e-01,0.000e+00
8.191e-01,0.000e+00
8.201e-01,0.000e+00
8.210e-01,0.000e+00
8.219e-01,0.000e+00
8.228e-01,0.000e+00
8.237e-01,0.000e+00
8.247e-01,0.000e+00
8.256e-01,0.000e+00
8.265e-01,0.000e+00
8.274e-01,0.000e+00
8.283e-01,0.000e+00
8.293e-01,0.000e+00
8.302e-01,0.000e+00
8.311e-01,0.000e+00
8.320e-01,0.000e+00
8.329e-01,0.000e+00
8.339e-01,0.000e+00
8.348e-01,0.000e+00
8.357e-01,0.000e+00
8.366e-01,0.000e+00
8.375e-01,0.000e+00
8.385e-01,0.000e+00
8.394e-01,0.000e+00
8.403e-01,0.000e+00
8.412e-01,0.000e+00
8.421e-01,0.000e+00
8.431e-01,0.000e+00
8.440e-01,0.000e+00
8.449e-01,0.000e+00
8.458e-01,0.000e+00
8.467e-01,0.000e+00
8.477e-01,0.000e+00
8.486e-01,0.000e+00
8.495e-01,0.000e+00
8.504e-01,0.000e+00
8.513e-01,0.000e+00
8.523e-01,0.000e+00
8.532e-01,0.000e+00
8.541e-01,0.000e+00
8.550e-01,0.000e+00
8.559e-01,0.000e+00
8.569e-01,0.000e+00
8.578e-01,0.000e+00
8.587e-01,0.000e+00
8.596e-01,0.000e+00
8.606e-01,0.000e+00
8.615e-01,0.000e+00
8.624e-01,0.000e+00
8.633e-01,0.000e+00
8.642e-01,0.000e+00
8.652e-01,0.000e+00
8.661e-01,0.000e+00
8.670e-01,0.000e+00
8.679e-01,0.000e+00
8.688e-01,0.000e+00
8.698e-01,0.000e+00
8.707e-01,0.000e+00
8.716e-01,0.000e+00
8.725e-01,0.000e+00
8.734e-01,0.000e+00
8.744e-01,0.000e+00
8.753e-01,0.000e+00
8.762e-01,0.000e+00
8.771e-01,0.000e+00
8.780e-01,0.000e+00
8.790e-01,0.000e+00
8.799e-01,0.000e+00
8.808e-01,0.000e+00
8.817e-01,0.000e+00
8.826e-01,1.086e-02
8.836e-01,0.000e+00
8.845e-01,0.000e+00
8.854e-01,0.000e+00
8.863e-01,0.000e+00
8.872e-01,0.000e+00
8.882e-01,0.000e+00
8.891e-01,0.000e+00
8.900e-01,0.000e+00
8.909e-01,0.000e+00
8.918e-01,1.086e-02
8.928e-01,0.000e+00
8.937e-01,0.000e+00
8.946e-01,0.000e+00
8.955e-01,1.086e-02
8.964e-01,0.000e+00
8.974e-01,0.000e+00
8.983e-01,0.000e+00
8.992e-01,1.086e-02
9.001e-01,0.000e+00
9.011e-01,0.000e+00
9.020e-01,0.000e+00
9.029e-01,0.000e+00
9.038e-01,1.086e-02
9.047e-01,0.000e+00
9.057e-01,0.000e+00
9.066e-01,0.000e+00
9.075e-01,0.000e+00
9.084e-01,1.086e-02
9.093e-01,0.000e+00
9.103e-01,0.000e+00
9.112e-01,0.000e+00
9.121e-01,0.000e+00
9.130e-01,0.000e+00
9.139e-01,0.000e+00
9.149e-01,3.259e-02
9.158e-01,1.086e-02
9.167e-01,1.086e-02
9.176e-01,1.086e-02
9.185e-01,1.086e-02
9.195e-01,0.000e+00
9.204e-01,0.000e+00
9.213e-01,0.000e+00
9.222e-01,0.000e+00
9.231e-01,0.000e+00
9.241e-01,1.086e-02
9.250e-01,2.173e-02
9.259e-01,1.086e-02
9.268e-01,1.086e-02
9.277e-01,1.086e-02
9.287e-01,5.432e-02
9.296e-01,1.086e-02
9.305e-01,2.173e-02
9.314e-01,2.173e-02
9.323e-01,2.173e-02
9.333e-01,0.000e+00
9.342e-01,3.259e-02
9.351e-01,3.259e-02
9.360e-01,5.432e-02
9.369e-01,3.259e-02
9.379e-01,6.519e-02
9.388e-01,6.519e-02
9.397e-01,2.173e-02
9.406e-01,3.259e-02
9.416e-01,6.519e-02
9.425e-01,7.605e-02
9.434e-01,5.432e-02
9.443e-01,5.432e-02
9.452e-01,5.432e-02
9.462e-01,2.173e-02
9.471e-01,5.432e-02
9.480e-01,4.346e-02
9.489e-01,6.519e-02
9.498e-01,1.195e-01
9.508e-01,5.432e-02
9.517e-01,1.304e-01
9.526e-01,8.691e-02
9.535e-01,1.956e-01
9.544e-01,1.521e-01
9.554e-01,1.630e-01
9.563e-01,1.630e-01
9.572e-01,1.956e-01
9.581e-01,1.847e-01
9.590e-01,1.412e-01
9.600e-01,2.064e-01
9.609e-01,3.585e-01
9.618e-01,2.499e-01
9.627e-01,3.477e-01
9.636e-01,4.128e-01
9.646e-01,2.933e-01
9.655e-01,3.259e-01
9.664e-01,5.215e-01
9.673e-01,6.519e-01
9.682e-01,6.627e-01
9.692e-01,7.062e-01
9.701e-01,7.822e-01
9.710e-01,8.909e-01
9.719e-01,1.097e+00
9.728e-01,1.162e+00
9.738e-01,1.076e+00
9.747e-01,1.152e+00
9.756e-01,1.423e+00
9.765e-01,1.869e+00
9.774e-01,1.988e+00
9.784e-01,2.151e+00
9.793e-01,2.510e+00
9.802e-01,3.020e+00
9.811e-01,3.694e+00
9.821e-01,4.172e+00
9.830e-01,5.258e+00
9.839e-01,5.552e+00
9.848e-01,6.768e+00
9.857e-01,7.529e+00
9.867e-01,9.908e+00
9.876e-01,1.127e+01
9.885e-01,1.396e+01
9.894e-01,1.737e+01
9.903e-01,2.096e+01
9.913e-01,2.613e+01
9.922e-01,3.333e+01
9.931e-01,4.296e+01
9.940e-01,5.548e+01
9.949e-01,7.268e+01
9.959e-01,1.034e+02
9.968e-01,1.412e+02
9.977e-01,1.919e+02
9.986e-01,2.122e+02
9.995e-01,7.415e+01


==> anc/03_results/weak_zap/num_elliptical_beam/0_02925.csv <==
transmittance,probability_density
8.277e-01,0.000e+00
8.286e-01,0.000e+00
8.294e-01,0.000e+00
8.303e-01,0.000e+00
8.312e-01,0.000e+00
8.320e-01,0.000e+00
8.329e-01,0.000e+00
8.337e-01,0.000e+00
8.346e-01,0.000e+00
8.355e-01,0.000e+00
8.363e-01,0.000e+00
8.372e-01,0.000e+00
8.381e-01,0.000e+00
8.389e-01,0.000e+00
8.398e-01,0.000e+00
8.407e-01,0.000e+00
8.415e-01,0.000e+00
8.424e-01,0.000e+00
8.433e-01,0.000e+00
8.441e-01,0.000e+00
8.450e-01,0.000e+00
8.458e-01,0.000e+00
8.467e-01,0.000e+00
8.476e-01,0.000e+00
8.484e-01,0.000e+00
8.493e-01,0.000e+00
8.502e-01,0.000e+00
8.510e-01,0.000e+00
8.519e-01,0.000e+00
8.528e-01,0.000e+00
8.536e-01,0.000e+00
8.545e-01,0.000e+00
8.553e-01,0.000e+00
8.562e-01,0.000e+00
8.571e-01,0.000e+00
8.579e-01,0.000e+00
8.588e-01,0.000e+00
8.597e-01,0.000e+00
8.605e-01,0.000e+00
8.614e-01,0.000e+00
8.622e-01,0.000e+00
8.631e-01,0.000e+00
8.640e-01,0.000e+00
8.648e-01,0.000e+00
8.657e-01,0.000e+00
8.666e-01,0.000e+00
8.674e-01,0.000e+00
8.683e-01,0.000e+00
8.692e-01,0.000e+00
8.700e-01,0.000e+00
8.709e-01,0.000e+00
8.718e-01,0.000e+00
8.726e-01,0.000e+00
8.735e-01,0.000e+00
8.743e-01,0.000e+00
8.752e-01,0.000e+00
8.761e-01,0.000e+00
8.769e-01,0.000e+00
8.778e-01,0.000e+00
8.787e-01,0.000e+00
8.795e-01,0.000e+00
8.804e-01,0.000e+00
8.813e-01,0.000e+00
8.821e-01,0.000e+00
8.830e-01,0.000e+00
8.838e-01,0.000e+00
8.847e-01,0.000e+00
8.856e-01,0.000e+00
8.864e-01,0.000e+00
8.873e-01,0.000e+00
8.882e-01,0.000e+00
8.890e-01,0.000e+00
8.899e-01,0.000e+00
8.907e-01,0.000e+00
8.916e-01,0.000e+00
8.925e-01,0.000e+00
8.933e-01,0.000e+00
8.942e-01,0.000e+00
8.951e-01,0.000e+00
8.959e-01,0.000e+00
8.968e-01,0.000e+00
8.977e-01,0.000e+00
8.985e-01,0.000e+00
8.994e-01,0.000e+00
9.002e-01,1.158e-02
9.011e-01,0.000e+00
9.020e-01,0.000e+00
9.028e-01,0.000e+00
9.037e-01,0.000e+00
9.046e-01,0.000e+00
9.054e-01,0.000e+00
9.063e-01,0.000e+00
9.072e-01,1.158e-02
9.080e-01,0.000e+00
9.089e-01,0.000e+00
9.098e-01,0.000e+00
9.106e-01,1.158e-02
9.115e-01,0.000e+00
9.123e-01,0.000e+00
9.132e-01,0.000e+00
9.141e-01,0.000e+00
9.149e-01,0.000e+00
9.158e-01,1.158e-02
9.167e-01,0.000e+00
9.175e-01,0.000e+00
9.184e-01,1.158e-02
9.192e-01,0.000e+00
9.201e-01,0.000e+00
9.210e-01,0.000e+00
9.218e-01,0.000e+00
9.227e-01,0.000e+00
9.236e-01,1.158e-02
9.244e-01,0.000e+00
9.253e-01,0.000e+00
9.262e-01,0.000e+00
9.270e-01,1.158e-02
9.279e-01,0.000e+00
9.287e-01,3.474e-02
9.296e-01,0.000e+00
9.305e-01,1.158e-02
9.313e-01,1.158e-02
9.322e-01,1.158e-02
9.331e-01,0.000e+00
9.339e-01,0.000e+00
9.348e-01,0.000e+00
9.357e-01,2.316e-02
9.365e-01,0.000e+00
9.374e-01,0.000e+00
9.383e-01,3.474e-02
9.391e-01,0.000e+00
9.400e-01,3.474e-02
9.408e-01,2.316e-02
9.417e-01,1.158e-02
9.426e-01,3.474e-02
9.434e-01,2.316e-02
9.443e-01,1.158e-02
9.452e-01,2.316e-02
9.460e-01,4.632e-02
9.469e-01,5.789e-02
9.478e-01,6.947e-02
9.486e-01,6.947e-02
9.495e-01,4.632e-02
9.503e-01,4.632e-02
9.512e-01,4.632e-02
9.521e-01,8.105e-02
9.529e-01,4.632e-02
9.538e-01,9.263e-02
9.547e-01,8.105e-02
9.555e-01,1.158e-02
9.564e-01,8.105e-02
9.572e-01,3.474e-02
9.581e-01,5.789e-02
9.590e-01,5.789e-02
9.598e-01,1.389e-01
9.607e-01,1.389e-01
9.616e-01,1.737e-01
9.624e-01,2.200e-01
9.633e-01,1.853e-01
9.642e-01,1.968e-01
9.650e-01,1.968e-01
9.659e-01,1.968e-01
9.667e-01,2.432e-01
9.676e-01,2.895e-01
9.685e-01,3.011e-01
9.693e-01,4.053e-01
9.702e-01,4.747e-01
9.711e-01,3.937e-01
9.719e-01,3.474e-01
9.728e-01,5.326e-01
9.737e-01,7.411e-01
9.745e-01,8.453e-01
9.754e-01,9.495e-01
9.763e-01,9.611e-01
9.771e-01,1.169e+00
9.780e-01,1.332e+00
9.788e-01,1.378e+00
9.797e-01,1.251e+00
9.806e-01,1.772e+00
9.814e-01,2.223e+00
9.823e-01,2.408e+00
9.832e-01,2.779e+00
9.840e-01,3.497e+00
9.849e-01,3.960e+00
9.857e-01,5.072e+00
9.866e-01,6.461e+00
9.875e-01,6.797e+00
9.883e-01,8.707e+00
9.892e-01,1.035e+01
9.901e-01,1.319e+01
9.909e-01,1.625e+01
9.918e-01,2.137e+01
9.927e-01,2.685e+01
9.935e-01,3.485e+01
9.944e-01,4.773e+01
9.952e-01,6.351e+01
9.961e-01,8.996e+01
9.970e-01,1.356e+02
9.978e-01,2.037e+02
9.987e-01,2.831e+02
9.996e-01,1.534e+02


==> anc/03_results/weak_zap/num_elliptical_beam/0_03.csv <==
transmittance,probability_density
8.377e-01,0.000e+00
8.385e-01,0.000e+00
8.393e-01,0.000e+00
8.401e-01,0.000e+00
8.409e-01,0.000e+00
8.417e-01,0.000e+00
8.426e-01,0.000e+00
8.434e-01,0.000e+00
8.442e-01,0.000e+00
8.450e-01,0.000e+00
8.458e-01,0.000e+00
8.466e-01,0.000e+00
8.474e-01,0.000e+00
8.483e-01,0.000e+00
8.491e-01,0.000e+00
8.499e-01,0.000e+00
8.507e-01,0.000e+00
8.515e-01,0.000e+00
8.523e-01,0.000e+00
8.531e-01,0.000e+00
8.540e-01,0.000e+00
8.548e-01,0.000e+00
8.556e-01,0.000e+00
8.564e-01,0.000e+00
8.572e-01,0.000e+00
8.580e-01,0.000e+00
8.588e-01,0.000e+00
8.596e-01,0.000e+00
8.605e-01,0.000e+00
8.613e-01,0.000e+00
8.621e-01,0.000e+00
8.629e-01,0.000e+00
8.637e-01,0.000e+00
8.645e-01,0.000e+00
8.653e-01,0.000e+00
8.662e-01,0.000e+00
8.670e-01,0.000e+00
8.678e-01,0.000e+00
8.686e-01,0.000e+00
8.694e-01,0.000e+00
8.702e-01,0.000e+00
8.710e-01,0.000e+00
8.719e-01,0.000e+00
8.727e-01,0.000e+00
8.735e-01,0.000e+00
8.743e-01,0.000e+00
8.751e-01,0.000e+00
8.759e-01,0.000e+00
8.767e-01,0.000e+00
8.775e-01,0.000e+00
8.784e-01,0.000e+00
8.792e-01,0.000e+00
8.800e-01,0.000e+00
8.808e-01,0.000e+00
8.816e-01,0.000e+00
8.824e-01,0.000e+00
8.832e-01,0.000e+00
8.841e-01,0.000e+00
8.849e-01,0.000e+00
8.857e-01,0.000e+00
8.865e-01,0.000e+00
8.873e-01,0.000e+00
8.881e-01,0.000e+00
8.889e-01,0.000e+00
8.898e-01,0.000e+00
8.906e-01,0.000e+00
8.914e-01,0.000e+00
8.922e-01,0.000e+00
8.930e-01,0.000e+00
8.938e-01,0.000e+00
8.946e-01,0.000e+00
8.954e-01,0.000e+00
8.963e-01,0.000e+00
8.971e-01,0.000e+00
8.979e-01,0.000e+00
8.987e-01,0.000e+00
8.995e-01,0.000e+00
9.003e-01,0.000e+00
9.011e-01,0.000e+00
9.020e-01,0.000e+00
9.028e-01,0.000e+00
9.036e-01,0.000e+00
9.044e-01,0.000e+00
9.052e-01,0.000e+00
9.060e-01,0.000e+00
9.068e-01,0.000e+00
9.077e-01,0.000e+00
9.085e-01,0.000e+00
9.093e-01,0.000e+00
9.101e-01,0.000e+00
9.109e-01,0.000e+00
9.117e-01,0.000e+00
9.125e-01,0.000e+00
9.133e-01,0.000e+00
9.142e-01,0.000e+00
9.150e-01,0.000e+00
9.158e-01,1.229e-02
9.166e-01,0.000e+00
9.174e-01,0.000e+00
9.182e-01,0.000e+00
9.190e-01,0.000e+00
9.199e-01,0.000e+00
9.207e-01,1.229e-02
9.215e-01,0.000e+00
9.223e-01,0.000e+00
9.231e-01,0.000e+00
9.239e-01,1.229e-02
9.247e-01,0.000e+00
9.256e-01,0.000e+00
9.264e-01,0.000e+00
9.272e-01,0.000e+00
9.280e-01,0.000e+00
9.288e-01,0.000e+00
9.296e-01,1.229e-02
9.304e-01,0.000e+00
9.312e-01,1.229e-02
9.321e-01,0.000e+00
9.329e-01,0.000e+00
9.337e-01,0.000e+00
9.345e-01,0.000e+00
9.353e-01,0.000e+00
9.361e-01,0.000e+00
9.369e-01,1.229e-02
9.378e-01,1.229e-02
9.386e-01,0.000e+00
9.394e-01,0.000e+00
9.402e-01,2.458e-02
9.410e-01,1.229e-02
9.418e-01,1.229e-02
9.426e-01,1.229e-02
9.435e-01,1.229e-02
9.443e-01,1.229e-02
9.451e-01,1.229e-02
9.459e-01,0.000e+00
9.467e-01,1.229e-02
9.475e-01,0.000e+00
9.483e-01,1.229e-02
9.491e-01,2.458e-02
9.500e-01,2.458e-02
9.508e-01,0.000e+00
9.516e-01,3.687e-02
9.524e-01,1.229e-02
9.532e-01,4.916e-02
9.540e-01,0.000e+00
9.548e-01,6.145e-02
9.557e-01,7.374e-02
9.565e-01,4.916e-02
9.573e-01,1.106e-01
9.581e-01,3.687e-02
9.589e-01,6.145e-02
9.597e-01,6.145e-02
9.605e-01,8.603e-02
9.614e-01,6.145e-02
9.622e-01,9.832e-02
9.630e-01,4.916e-02
9.638e-01,9.832e-02
9.646e-01,3.687e-02
9.654e-01,3.687e-02
9.662e-01,7.374e-02
9.670e-01,1.229e-01
9.679e-01,2.089e-01
9.687e-01,2.089e-01
9.695e-01,2.089e-01
9.703e-01,2.212e-01
9.711e-01,2.581e-01
9.719e-01,2.335e-01
9.727e-01,3.073e-01
9.736e-01,3.073e-01
9.744e-01,3.564e-01
9.752e-01,4.425e-01
9.760e-01,5.408e-01
9.768e-01,5.285e-01
9.776e-01,4.179e-01
9.784e-01,7.497e-01
9.793e-01,9.832e-01
9.801e-01,1.131e+00
9.809e-01,1.168e+00
9.817e-01,1.303e+00
9.825e-01,1.561e+00
9.833e-01,1.635e+00
9.841e-01,1.844e+00
9.849e-01,2.360e+00
9.858e-01,2.925e+00
9.866e-01,3.171e+00
9.874e-01,4.486e+00
9.882e-01,4.842e+00
9.890e-01,6.563e+00
9.898e-01,8.124e+00
9.906e-01,9.820e+00
9.915e-01,1.225e+01
9.923e-01,1.615e+01
9.931e-01,2.091e+01
9.939e-01,2.839e+01
9.947e-01,3.838e+01
9.955e-01,5.405e+01
9.963e-01,7.782e+01
9.972e-01,1.206e+02
9.980e-01,2.016e+02
9.988e-01,3.297e+02
9.996e-01,2.709e+02


==> anc/03_results/weak_zap/num_total_probability/0_00075.csv <==
transmittance,probability_density
3.303e-05,2.904e-10
9.908e-05,3.737e-03
1.651e-04,2.665e-01
2.312e-04,1.389e+00
2.972e-04,2.624e+00
3.633e-04,3.088e+00
4.294e-04,3.006e+00
4.954e-04,2.948e+00
5.615e-04,3.216e+00
6.275e-04,3.859e+00
6.936e-04,4.828e+00
7.596e-04,6.036e+00
8.257e-04,7.387e+00
8.917e-04,8.817e+00
9.578e-04,1.032e+01
1.024e-03,1.193e+01
1.090e-03,1.365e+01
1.156e-03,1.544e+01
1.222e-03,1.721e+01
1.288e-03,1.890e+01
1.354e-03,2.049e+01
1.420e-03,2.204e+01
1.486e-03,2.363e+01
1.552e-03,2.539e+01
1.618e-03,2.739e+01
1.684e-03,2.970e+01
1.750e-03,3.230e+01
1.817e-03,3.518e+01
1.883e-03,3.825e+01
1.949e-03,4.146e+01
2.015e-03,4.474e+01
2.081e-03,4.804e+01
2.147e-03,5.134e+01
2.213e-03,5.463e+01
2.279e-03,5.791e+01
2.345e-03,6.119e+01
2.411e-03,6.449e+01
2.477e-03,6.783e+01
2.543e-03,7.125e+01
2.609e-03,7.478e+01
2.675e-03,7.847e+01
2.741e-03,8.236e+01
2.807e-03,8.651e+01
2.873e-03,9.096e+01
2.939e-03,9.577e+01
3.006e-03,1.010e+02
3.072e-03,1.065e+02
3.138e-03,1.125e+02
3.204e-03,1.189e+02
3.270e-03,1.257e+02
3.336e-03,1.328e+02
3.402e-03,1.401e+02
3.468e-03,1.478e+02
3.534e-03,1.556e+02
3.600e-03,1.636e+02
3.666e-03,1.717e+02
3.732e-03,1.799e+02
3.798e-03,1.881e+02
3.864e-03,1.963e+02
3.930e-03,2.044e+02
3.996e-03,2.125e+02
4.062e-03,2.205e+02
4.128e-03,2.284e+02
4.194e-03,2.362e+02
4.261e-03,2.437e+02
4.327e-03,2.511e+02
4.393e-03,2.582e+02
4.459e-03,2.650e+02
4.525e-03,2.714e+02
4.591e-03,2.775e+02
4.657e-03,2.831e+02
4.723e-03,2.882e+02
4.789e-03,2.927e+02
4.855e-03,2.966e+02
4.921e-03,2.997e+02
4.987e-03,3.021e+02
5.053e-03,3.037e+02
5.119e-03,3.044e+02
5.185e-03,3.042e+02
5.251e-03,3.030e+02
5.317e-03,3.009e+02
5.383e-03,2.979e+02
5.450e-03,2.939e+02
5.516e-03,2.889e+02
5.582e-03,2.831e+02
5.648e-03,2.765e+02
5.714e-03,2.691e+02
5.780e-03,2.610e+02
5.846e-03,2.522e+02
5.912e-03,2.429e+02
5.978e-03,2.331e+02
6.044e-03,2.230e+02
6.110e-03,2.125e+02
6.176e-03,2.019e+02
6.242e-03,1.911e+02
6.308e-03,1.803e+02
6.374e-03,1.696e+02
6.440e-03,1.589e+02
6.506e-03,1.485e+02
6.572e-03,1.383e+02
6.639e-03,1.284e+02
6.705e-03,1.189e+02
6.771e-03,1.097e+02
6.837e-03,1.010e+02
6.903e-03,9.265e+01
6.969e-03,8.477e+01
7.035e-03,7.734e+01
7.101e-03,7.038e+01
7.167e-03,6.387e+01
7.233e-03,5.781e+01
7.299e-03,5.219e+01
7.365e-03,4.700e+01
7.431e-03,4.222e+01
7.497e-03,3.784e+01
7.563e-03,3.384e+01
7.629e-03,3.018e+01
7.695e-03,2.687e+01
7.761e-03,2.386e+01
7.828e-03,2.115e+01
7.894e-03,1.870e+01
7.960e-03,1.651e+01
8.026e-03,1.454e+01
8.092e-03,1.278e+01
8.158e-03,1.122e+01
8.224e-03,9.826e+00
8.290e-03,8.591e+00
8.356e-03,7.498e+00
8.422e-03,6.533e+00
8.488e-03,5.682e+00
8.554e-03,4.935e+00
8.620e-03,4.278e+00
8.686e-03,3.704e+00
8.752e-03,3.201e+00
8.818e-03,2.763e+00
8.884e-03,2.381e+00
8.950e-03,2.049e+00
9.017e-03,1.761e+00
9.083e-03,1.511e+00
9.149e-03,1.295e+00
9.215e-03,1.109e+00
9.281e-03,9.482e-01
9.347e-03,8.097e-01
9.413e-03,6.906e-01
9.479e-03,5.884e-01
9.545e-03,5.007e-01
9.611e-03,4.256e-01
9.677e-03,3.614e-01
9.743e-03,3.066e-01
9.809e-03,2.598e-01
9.875e-03,2.199e-01
9.941e-03,1.860e-01
1.001e-02,1.572e-01
1.007e-02,1.327e-01
1.014e-02,1.119e-01
1.021e-02,9.430e-02
1.027e-02,7.940e-02
1.034e-02,6.679e-02
1.040e-02,5.615e-02
1.047e-02,4.716e-02
1.054e-02,3.958e-02
1.060e-02,3.320e-02
1.067e-02,2.782e-02
1.073e-02,2.330e-02
1.080e-02,1.950e-02
1.087e-02,1.631e-02
1.093e-02,1.363e-02
1.100e-02,1.138e-02
1.106e-02,9.502e-03
1.113e-02,7.927e-03
1.120e-02,6.609e-03
1.126e-02,5.507e-03
1.133e-02,4.587e-03
1.139e-02,3.818e-03
1.146e-02,3.176e-03
1.153e-02,2.641e-03
1.159e-02,2.195e-03
1.166e-02,1.823e-03
1.172e-02,1.514e-03
1.179e-02,1.256e-03
1.186e-02,1.042e-03
1.192e-02,8.641e-04
1.199e-02,7.162e-04
1.206e-02,5.934e-04
1.212e-02,4.914e-04
1.219e-02,4.068e-04
1.225e-02,3.367e-04
1.232e-02,2.785e-04
1.239e-02,2.303e-04
1.245e-02,1.904e-04
1.252e-02,1.574e-04
1.258e-02,1.300e-04
1.265e-02,1.074e-04
1.272e-02,8.865e-05
1.278e-02,7.317e-05
1.285e-02,6.038e-05
1.291e-02,4.981e-05
1.298e-02,4.108e-05
1.305e-02,3.387e-05
1.311e-02,2.792e-05
1.318e-02,2.301e-05


==> anc/03_results/weak_zap/num_total_probability/0_0015.csv <==
transmittance,probability_density
1.137e-04,9.733e-14
3.410e-04,4.811e-05
5.683e-04,1.281e-02
7.956e-04,1.393e-01
1.023e-03,4.245e-01
1.250e-03,6.867e-01
1.478e-03,7.872e-01
1.705e-03,7.615e-01
1.932e-03,7.153e-01
2.159e-03,7.221e-01
2.387e-03,8.044e-01
2.614e-03,9.589e-01
2.841e-03,1.176e+00
3.069e-03,1.442e+00
3.296e-03,1.739e+00
3.523e-03,2.052e+00
3.751e-03,2.372e+00
3.978e-03,2.703e+00
4.205e-03,3.053e+00
4.433e-03,3.427e+00
4.660e-03,3.817e+00
4.887e-03,4.211e+00
5.115e-03,4.590e+00
5.342e-03,4.943e+00
5.569e-03,5.272e+00
5.797e-03,5.587e+00
6.024e-03,5.909e+00
6.251e-03,6.262e+00
6.478e-03,6.666e+00
6.706e-03,7.136e+00
6.933e-03,7.675e+00
7.160e-03,8.279e+00
7.388e-03,8.938e+00
7.615e-03,9.635e+00
7.842e-03,1.036e+01
8.070e-03,1.109e+01
8.297e-03,1.183e+01
8.524e-03,1.256e+01
8.752e-03,1.328e+01
8.979e-03,1.400e+01
9.206e-03,1.472e+01
9.434e-03,1.543e+01
9.661e-03,1.614e+01
9.888e-03,1.686e+01
1.012e-02,1.758e+01
1.034e-02,1.831e+01
1.057e-02,1.907e+01
1.080e-02,1.984e+01
1.102e-02,2.066e+01
1.125e-02,2.152e+01
1.148e-02,2.243e+01
1.171e-02,2.342e+01
1.193e-02,2.448e+01
1.216e-02,2.563e+01
1.239e-02,2.686e+01
1.262e-02,2.818e+01
1.284e-02,2.958e+01
1.307e-02,3.106e+01
1.330e-02,3.261e+01
1.353e-02,3.423e+01
1.375e-02,3.590e+01
1.398e-02,3.762e+01
1.421e-02,3.937e+01
1.443e-02,4.115e+01
1.466e-02,4.295e+01
1.489e-02,4.476e+01
1.512e-02,4.657e+01
1.534e-02,4.838e+01
1.557e-02,5.018e+01
1.580e-02,5.198e+01
1.603e-02,5.376e+01
1.625e-02,5.553e+01
1.648e-02,5.728e+01
1.671e-02,5.901e+01
1.693e-02,6.072e+01
1.716e-02,6.239e+01
1.739e-02,6.404e+01
1.762e-02,6.564e+01
1.784e-02,6.721e+01
1.807e-02,6.872e+01
1.830e-02,7.017e+01
1.853e-02,7.154e+01
1.875e-02,7.284e+01
1.898e-02,7.404e+01
1.921e-02,7.514e+01
1.944e-02,7.612e+01
1.966e-02,7.696e+01
1.989e-02,7.766e+01
2.012e-02,7.820e+01
2.034e-02,7.857e+01
2.057e-02,7.877e+01
2.080e-02,7.877e+01
2.103e-02,7.858e+01
2.125e-02,7.818e+01
2.148e-02,7.759e+01
2.171e-02,7.678e+01
2.194e-02,7.578e+01
2.216e-02,7.457e+01
2.239e-02,7.317e+01
2.262e-02,7.159e+01
2.285e-02,6.984e+01
2.307e-02,6.793e+01
2.330e-02,6.587e+01
2.353e-02,6.368e+01
2.375e-02,6.138e+01
2.398e-02,5.899e+01
2.421e-02,5.652e+01
2.444e-02,5.399e+01
2.466e-02,5.143e+01
2.489e-02,4.884e+01
2.512e-02,4.624e+01
2.535e-02,4.366e+01
2.557e-02,4.110e+01
2.580e-02,3.858e+01
2.603e-02,3.612e+01
2.625e-02,3.372e+01
2.648e-02,3.139e+01
2.671e-02,2.915e+01
2.694e-02,2.699e+01
2.716e-02,2.493e+01
2.739e-02,2.297e+01
2.762e-02,2.110e+01
2.785e-02,1.934e+01
2.807e-02,1.769e+01
2.830e-02,1.613e+01
2.853e-02,1.468e+01
2.876e-02,1.333e+01
2.898e-02,1.207e+01
2.921e-02,1.091e+01
2.944e-02,9.842e+00
2.966e-02,8.856e+00
2.989e-02,7.953e+00
3.012e-02,7.127e+00
3.035e-02,6.373e+00
3.057e-02,5.688e+00
3.080e-02,5.067e+00
3.103e-02,4.505e+00
3.126e-02,3.998e+00
3.148e-02,3.541e+00
3.171e-02,3.131e+00
3.194e-02,2.763e+00
3.217e-02,2.435e+00
3.239e-02,2.141e+00
3.262e-02,1.880e+00
3.285e-02,1.649e+00
3.307e-02,1.443e+00
3.330e-02,1.261e+00
3.353e-02,1.100e+00
3.376e-02,9.588e-01
3.398e-02,8.341e-01
3.421e-02,7.247e-01
3.444e-02,6.287e-01
3.467e-02,5.447e-01
3.489e-02,4.713e-01
3.512e-02,4.072e-01
3.535e-02,3.514e-01
3.557e-02,3.028e-01
3.580e-02,2.607e-01
3.603e-02,2.241e-01
3.626e-02,1.925e-01
3.648e-02,1.651e-01
3.671e-02,1.414e-01
3.694e-02,1.210e-01
3.717e-02,1.035e-01
3.739e-02,8.837e-02
3.762e-02,7.539e-02
3.785e-02,6.425e-02
3.808e-02,5.470e-02
3.830e-02,4.652e-02
3.853e-02,3.953e-02
3.876e-02,3.356e-02
3.898e-02,2.847e-02
3.921e-02,2.412e-02
3.944e-02,2.042e-02
3.967e-02,1.728e-02
3.989e-02,1.460e-02
4.012e-02,1.233e-02
4.035e-02,1.041e-02
4.058e-02,8.777e-03
4.080e-02,7.396e-03
4.103e-02,6.227e-03
4.126e-02,5.239e-03
4.148e-02,4.405e-03
4.171e-02,3.701e-03
4.194e-02,3.107e-03
4.217e-02,2.607e-03
4.239e-02,2.186e-03
4.262e-02,1.832e-03
4.285e-02,1.534e-03
4.308e-02,1.284e-03
4.330e-02,1.074e-03
4.353e-02,8.975e-04
4.376e-02,7.498e-04
4.399e-02,6.261e-04
4.421e-02,5.225e-04
4.444e-02,4.358e-04
4.467e-02,3.633e-04
4.489e-02,3.027e-04
4.512e-02,2.521e-04
4.535e-02,2.099e-04


==> anc/03_results/weak_zap/num_total_probability/0_00225.csv <==
transmittance,probability_density
2.683e-04,8.468e-15
8.050e-04,1.327e-05
1.342e-03,4.781e-03
1.878e-03,5.857e-02
2.415e-03,1.869e-01
2.952e-03,3.059e-01
3.488e-03,3.488e-01
4.025e-03,3.348e-01
4.562e-03,3.162e-01
5.099e-03,3.263e-01
5.635e-03,3.729e-01
6.172e-03,4.531e-01
6.709e-03,5.614e-01
7.245e-03,6.903e-01
7.782e-03,8.306e-01
8.319e-03,9.753e-01
8.855e-03,1.124e+00
9.392e-03,1.283e+00
9.929e-03,1.455e+00
1.047e-02,1.642e+00
1.100e-02,1.834e+00
1.154e-02,2.022e+00
1.208e-02,2.197e+00
1.261e-02,2.356e+00
1.315e-02,2.506e+00
1.369e-02,2.657e+00
1.422e-02,2.823e+00
1.476e-02,3.016e+00
1.530e-02,3.245e+00
1.583e-02,3.511e+00
1.637e-02,3.810e+00
1.691e-02,4.137e+00
1.744e-02,4.481e+00
1.798e-02,4.835e+00
1.852e-02,5.191e+00
1.905e-02,5.546e+00
1.959e-02,5.898e+00
2.013e-02,6.247e+00
2.066e-02,6.593e+00
2.120e-02,6.939e+00
2.174e-02,7.286e+00
2.227e-02,7.636e+00
2.281e-02,7.990e+00
2.335e-02,8.350e+00
2.388e-02,8.721e+00
2.442e-02,9.107e+00
2.496e-02,9.514e+00
2.549e-02,9.948e+00
2.603e-02,1.041e+01
2.657e-02,1.092e+01
2.710e-02,1.147e+01
2.764e-02,1.207e+01
2.818e-02,1.271e+01
2.871e-02,1.340e+01
2.925e-02,1.413e+01
2.979e-02,1.491e+01
3.032e-02,1.572e+01
3.086e-02,1.656e+01
3.140e-02,1.742e+01
3.193e-02,1.830e+01
3.247e-02,1.920e+01
3.301e-02,2.010e+01
3.354e-02,2.101e+01
3.408e-02,2.192e+01
3.462e-02,2.283e+01
3.515e-02,2.373e+01
3.569e-02,2.463e+01
3.623e-02,2.552e+01
3.676e-02,2.640e+01
3.730e-02,2.727e+01
3.784e-02,2.812e+01
3.837e-02,2.897e+01
3.891e-02,2.979e+01
3.945e-02,3.059e+01
3.998e-02,3.137e+01
4.052e-02,3.212e+01
4.106e-02,3.283e+01
4.159e-02,3.350e+01
4.213e-02,3.412e+01
4.267e-02,3.468e+01
4.320e-02,3.518e+01
4.374e-02,3.561e+01
4.428e-02,3.595e+01
4.481e-02,3.621e+01
4.535e-02,3.637e+01
4.589e-02,3.644e+01
4.642e-02,3.639e+01
4.696e-02,3.624e+01
4.750e-02,3.597e+01
4.803e-02,3.559e+01
4.857e-02,3.510e+01
4.911e-02,3.449e+01
4.964e-02,3.378e+01
5.018e-02,3.296e+01
5.072e-02,3.205e+01
5.125e-02,3.105e+01
5.179e-02,2.998e+01
5.233e-02,2.884e+01
5.286e-02,2.763e+01
5.340e-02,2.639e+01
5.394e-02,2.510e+01
5.447e-02,2.380e+01
5.501e-02,2.248e+01
5.555e-02,2.116e+01
5.608e-02,1.984e+01
5.662e-02,1.855e+01
5.716e-02,1.727e+01
5.769e-02,1.603e+01
5.823e-02,1.483e+01
5.877e-02,1.368e+01
5.930e-02,1.257e+01
5.984e-02,1.151e+01
6.038e-02,1.051e+01
6.091e-02,9.570e+00
6.145e-02,8.685e+00
6.199e-02,7.858e+00
6.252e-02,7.089e+00
6.306e-02,6.377e+00
6.360e-02,5.720e+00
6.413e-02,5.117e+00
6.467e-02,4.564e+00
6.521e-02,4.061e+00
6.574e-02,3.603e+00
6.628e-02,3.189e+00
6.682e-02,2.815e+00
6.735e-02,2.479e+00
6.789e-02,2.178e+00
6.843e-02,1.909e+00
6.896e-02,1.670e+00
6.950e-02,1.457e+00
7.004e-02,1.268e+00
7.057e-02,1.102e+00
7.111e-02,9.549e-01
7.165e-02,8.261e-01
7.218e-02,7.131e-01
7.272e-02,6.144e-01
7.326e-02,5.284e-01
7.379e-02,4.535e-01
7.433e-02,3.885e-01
7.487e-02,3.322e-01
7.540e-02,2.836e-01
7.594e-02,2.417e-01
7.648e-02,2.056e-01
7.702e-02,1.746e-01
7.755e-02,1.481e-01
7.809e-02,1.254e-01
7.863e-02,1.060e-01
7.916e-02,8.946e-02
7.970e-02,7.540e-02
8.024e-02,6.345e-02
8.077e-02,5.333e-02
8.131e-02,4.476e-02
8.185e-02,3.751e-02
8.238e-02,3.140e-02
8.292e-02,2.625e-02
8.346e-02,2.191e-02
8.399e-02,1.827e-02
8.453e-02,1.522e-02
8.507e-02,1.266e-02
8.560e-02,1.052e-02
8.614e-02,8.734e-03
8.668e-02,7.242e-03
8.721e-02,5.998e-03
8.775e-02,4.963e-03
8.829e-02,4.102e-03
8.882e-02,3.388e-03
8.936e-02,2.795e-03
8.990e-02,2.303e-03
9.043e-02,1.897e-03
9.097e-02,1.560e-03
9.151e-02,1.282e-03
9.204e-02,1.053e-03
9.258e-02,8.642e-04
9.312e-02,7.086e-04
9.365e-02,5.805e-04
9.419e-02,4.752e-04
9.473e-02,3.887e-04
9.526e-02,3.177e-04
9.580e-02,2.595e-04
9.634e-02,2.118e-04
9.687e-02,1.727e-04
9.741e-02,1.408e-04
9.795e-02,1.147e-04
9.848e-02,9.336e-05
9.902e-02,7.595e-05
9.956e-02,6.175e-05
1.001e-01,5.017e-05
1.006e-01,4.074e-05
1.012e-01,3.307e-05
1.017e-01,2.682e-05
1.022e-01,2.175e-05
1.028e-01,1.762e-05
1.033e-01,1.427e-05
1.038e-01,1.155e-05
1.044e-01,9.347e-06
1.049e-01,7.559e-06
1.055e-01,6.110e-06
1.060e-01,4.937e-06
1.065e-01,3.987e-06
1.071e-01,3.219e-06


==> anc/03_results/weak_zap/num_total_probability/0_003.csv <==
transmittance,probability_density
4.507e-04,4.444e-18
1.352e-03,3.613e-07
2.254e-03,4.965e-04
3.155e-03,1.236e-02
4.057e-03,6.126e-02
4.958e-03,1.346e-01
5.859e-03,1.865e-01
6.761e-03,1.976e-01
7.662e-03,1.848e-01
8.564e-03,1.737e-01
9.465e-03,1.792e-01
1.037e-02,2.041e-01
1.127e-02,2.463e-01
1.217e-02,3.032e-01
1.307e-02,3.717e-01
1.397e-02,4.472e-01
1.487e-02,5.254e-01
1.578e-02,6.046e-01
1.668e-02,6.868e-01
1.758e-02,7.758e-01
1.848e-02,8.737e-01
1.938e-02,9.789e-01
2.028e-02,1.086e+00
2.118e-02,1.189e+00
2.209e-02,1.284e+00
2.299e-02,1.369e+00
2.389e-02,1.449e+00
2.479e-02,1.530e+00
2.569e-02,1.620e+00
2.659e-02,1.726e+00
2.749e-02,1.852e+00
2.840e-02,2.000e+00
2.930e-02,2.168e+00
3.020e-02,2.351e+00
3.110e-02,2.545e+00
3.200e-02,2.745e+00
3.290e-02,2.946e+00
3.380e-02,3.146e+00
3.471e-02,3.345e+00
3.561e-02,3.541e+00
3.651e-02,3.736e+00
3.741e-02,3.931e+00
3.831e-02,4.126e+00
3.921e-02,4.322e+00
4.011e-02,4.520e+00
4.102e-02,4.721e+00
4.192e-02,4.927e+00
4.282e-02,5.138e+00
4.372e-02,5.360e+00
4.462e-02,5.593e+00
4.552e-02,5.843e+00
4.642e-02,6.114e+00
4.733e-02,6.407e+00
4.823e-02,6.726e+00
4.913e-02,7.072e+00
5.003e-02,7.445e+00
5.093e-02,7.845e+00
5.183e-02,8.271e+00
5.273e-02,8.719e+00
5.364e-02,9.188e+00
5.454e-02,9.672e+00
5.544e-02,1.017e+01
5.634e-02,1.068e+01
5.724e-02,1.120e+01
5.814e-02,1.172e+01
5.904e-02,1.224e+01
5.995e-02,1.276e+01
6.085e-02,1.329e+01
6.175e-02,1.381e+01
6.265e-02,1.433e+01
6.355e-02,1.484e+01
6.445e-02,1.535e+01
6.536e-02,1.585e+01
6.626e-02,1.635e+01
6.716e-02,1.684e+01
6.806e-02,1.733e+01
6.896e-02,1.780e+01
6.986e-02,1.826e+01
7.076e-02,1.870e+01
7.167e-02,1.912e+01
7.257e-02,1.953e+01
7.347e-02,1.991e+01
7.437e-02,2.026e+01
7.527e-02,2.057e+01
7.617e-02,2.084e+01
7.707e-02,2.108e+01
7.798e-02,2.126e+01
7.888e-02,2.139e+01
7.978e-02,2.147e+01
8.068e-02,2.148e+01
8.158e-02,2.143e+01
8.248e-02,2.132e+01
8.338e-02,2.114e+01
8.429e-02,2.089e+01
8.519e-02,2.058e+01
8.609e-02,2.020e+01
8.699e-02,1.976e+01
8.789e-02,1.926e+01
8.879e-02,1.870e+01
8.969e-02,1.810e+01
9.060e-02,1.745e+01
9.150e-02,1.676e+01
9.240e-02,1.604e+01
9.330e-02,1.530e+01
9.420e-02,1.453e+01
9.510e-02,1.376e+01
9.600e-02,1.298e+01
9.691e-02,1.220e+01
9.781e-02,1.142e+01
9.871e-02,1.066e+01
9.961e-02,9.911e+00
1.005e-01,9.184e+00
1.014e-01,8.482e+00
1.023e-01,7.807e+00
1.032e-01,7.162e+00
1.041e-01,6.549e+00
1.050e-01,5.969e+00
1.059e-01,5.423e+00
1.068e-01,4.912e+00
1.077e-01,4.436e+00
1.086e-01,3.993e+00
1.095e-01,3.584e+00
1.104e-01,3.208e+00
1.113e-01,2.863e+00
1.122e-01,2.548e+00
1.131e-01,2.262e+00
1.140e-01,2.002e+00
1.149e-01,1.767e+00
1.158e-01,1.556e+00
1.167e-01,1.367e+00
1.176e-01,1.198e+00
1.185e-01,1.047e+00
1.194e-01,9.128e-01
1.203e-01,7.941e-01
1.212e-01,6.893e-01
1.221e-01,5.969e-01
1.230e-01,5.158e-01
1.239e-01,4.448e-01
1.249e-01,3.828e-01
1.258e-01,3.287e-01
1.267e-01,2.817e-01
1.276e-01,2.409e-01
1.285e-01,2.057e-01
1.294e-01,1.753e-01
1.303e-01,1.491e-01
1.312e-01,1.266e-01
1.321e-01,1.073e-01
1.330e-01,9.076e-02
1.339e-01,7.666e-02
1.348e-01,6.464e-02
1.357e-01,5.442e-02
1.366e-01,4.574e-02
1.375e-01,3.839e-02
1.384e-01,3.217e-02
1.393e-01,2.692e-02
1.402e-01,2.249e-02
1.411e-01,1.877e-02
1.420e-01,1.564e-02
1.429e-01,1.301e-02
1.438e-01,1.081e-02
1.447e-01,8.976e-03
1.456e-01,7.440e-03
1.465e-01,6.160e-03
1.474e-01,5.094e-03
1.483e-01,4.207e-03
1.492e-01,3.471e-03
1.501e-01,2.860e-03
1.510e-01,2.354e-03
1.519e-01,1.936e-03
1.528e-01,1.590e-03
1.537e-01,1.305e-03
1.546e-01,1.070e-03
1.555e-01,8.759e-04
1.564e-01,7.166e-04
1.573e-01,5.857e-04
1.582e-01,4.783e-04
1.591e-01,3.903e-04
1.600e-01,3.181e-04
1.609e-01,2.591e-04
1.618e-01,2.109e-04
1.627e-01,1.715e-04
1.636e-01,1.393e-04
1.645e-01,1.131e-04
1.654e-01,9.176e-05
1.663e-01,7.438e-05
1.672e-01,6.025e-05
1.681e-01,4.878e-05
1.690e-01,3.946e-05
1.699e-01,3.190e-05
1.708e-01,2.577e-05
1.717e-01,2.080e-05
1.726e-01,1.678e-05
1.735e-01,1.353e-05
1.744e-01,1.091e-05
1.753e-01,8.783e-06
1.762e-01,7.069e-06
1.771e-01,5.687e-06
1.780e-01,4.572e-06
1.789e-01,3.674e-06
1.798e-01,2.951e-06


==> anc/03_results/weak_zap/num_total_probability/0_00375.csv <==
transmittance,probability_density
6.762e-04,3.133e-22
2.029e-03,4.355e-09
3.381e-03,3.348e-05
4.734e-03,2.054e-03
6.086e-03,1.771e-02
7.438e-03,5.619e-02
8.791e-03,1.003e-01
1.014e-02,1.254e-01
1.150e-02,1.263e-01
1.285e-02,1.154e-01
1.420e-02,1.076e-01
1.555e-02,1.111e-01
1.691e-02,1.267e-01
1.826e-02,1.528e-01
1.961e-02,1.879e-01
2.096e-02,2.306e-01
2.232e-02,2.785e-01
2.367e-02,3.285e-01
2.502e-02,3.784e-01
2.637e-02,4.289e-01
2.773e-02,4.826e-01
2.908e-02,5.420e-01
3.043e-02,6.076e-01
3.178e-02,6.773e-01
3.314e-02,7.466e-01
3.449e-02,8.113e-01
3.584e-02,8.692e-01
3.719e-02,9.210e-01
3.854e-02,9.701e-01
3.990e-02,1.022e+00
4.125e-02,1.082e+00
4.260e-02,1.154e+00
4.395e-02,1.241e+00
4.531e-02,1.343e+00
4.666e-02,1.458e+00
4.801e-02,1.583e+00
4.936e-02,1.714e+00
5.072e-02,1.847e+00
5.207e-02,1.981e+00
5.342e-02,2.113e+00
5.477e-02,2.243e+00
5.613e-02,2.372e+00
5.748e-02,2.500e+00
5.883e-02,2.629e+00
6.018e-02,2.758e+00
6.154e-02,2.888e+00
6.289e-02,3.020e+00
6.424e-02,3.154e+00
6.559e-02,3.291e+00
6.695e-02,3.433e+00
6.830e-02,3.580e+00
6.965e-02,3.737e+00
7.100e-02,3.904e+00
7.236e-02,4.086e+00
7.371e-02,4.283e+00
7.506e-02,4.499e+00
7.641e-02,4.733e+00
7.777e-02,4.987e+00
7.912e-02,5.260e+00
8.047e-02,5.550e+00
8.182e-02,5.856e+00
8.318e-02,6.176e+00
8.453e-02,6.508e+00
8.588e-02,6.848e+00
8.723e-02,7.196e+00
8.859e-02,7.548e+00
8.994e-02,7.903e+00
9.129e-02,8.260e+00
9.264e-02,8.617e+00
9.400e-02,8.974e+00
9.535e-02,9.329e+00
9.670e-02,9.683e+00
9.805e-02,1.003e+01
9.941e-02,1.038e+01
1.008e-01,1.073e+01
1.021e-01,1.107e+01
1.035e-01,1.141e+01
1.048e-01,1.174e+01
1.062e-01,1.206e+01
1.075e-01,1.238e+01
1.089e-01,1.268e+01
1.102e-01,1.298e+01
1.116e-01,1.325e+01
1.129e-01,1.352e+01
1.143e-01,1.376e+01
1.156e-01,1.397e+01
1.170e-01,1.416e+01
1.183e-01,1.432e+01
1.197e-01,1.444e+01
1.210e-01,1.453e+01
1.224e-01,1.458e+01
1.237e-01,1.458e+01
1.251e-01,1.453e+01
1.265e-01,1.445e+01
1.278e-01,1.431e+01
1.292e-01,1.412e+01
1.305e-01,1.389e+01
1.319e-01,1.361e+01
1.332e-01,1.329e+01
1.346e-01,1.293e+01
1.359e-01,1.252e+01
1.373e-01,1.209e+01
1.386e-01,1.162e+01
1.400e-01,1.113e+01
1.413e-01,1.061e+01
1.427e-01,1.008e+01
1.440e-01,9.544e+00
1.454e-01,8.998e+00
1.467e-01,8.450e+00
1.481e-01,7.905e+00
1.494e-01,7.367e+00
1.508e-01,6.840e+00
1.522e-01,6.327e+00
1.535e-01,5.831e+00
1.549e-01,5.354e+00
1.562e-01,4.898e+00
1.576e-01,4.466e+00
1.589e-01,4.057e+00
1.603e-01,3.673e+00
1.616e-01,3.315e+00
1.630e-01,2.981e+00
1.643e-01,2.672e+00
1.657e-01,2.388e+00
1.670e-01,2.127e+00
1.684e-01,1.888e+00
1.697e-01,1.672e+00
1.711e-01,1.476e+00
1.724e-01,1.299e+00
1.738e-01,1.140e+00
1.751e-01,9.972e-01
1.765e-01,8.702e-01
1.778e-01,7.574e-01
1.792e-01,6.574e-01
1.806e-01,5.691e-01
1.819e-01,4.915e-01
1.833e-01,4.234e-01
1.846e-01,3.638e-01
1.860e-01,3.119e-01
1.873e-01,2.667e-01
1.887e-01,2.276e-01
1.900e-01,1.938e-01
1.914e-01,1.646e-01
1.927e-01,1.395e-01
1.941e-01,1.180e-01
1.954e-01,9.965e-02
1.968e-01,8.396e-02
1.981e-01,7.059e-02
1.995e-01,5.924e-02
2.008e-01,4.962e-02
2.022e-01,4.149e-02
2.035e-01,3.463e-02
2.049e-01,2.885e-02
2.062e-01,2.399e-02
2.076e-01,1.992e-02
2.090e-01,1.651e-02
2.103e-01,1.366e-02
2.117e-01,1.129e-02
2.130e-01,9.312e-03
2.144e-01,7.671e-03
2.157e-01,6.309e-03
2.171e-01,5.181e-03
2.184e-01,4.249e-03
2.198e-01,3.480e-03
2.211e-01,2.846e-03
2.225e-01,2.325e-03
2.238e-01,1.897e-03
2.252e-01,1.545e-03
2.265e-01,1.257e-03
2.279e-01,1.022e-03
2.292e-01,8.295e-04
2.306e-01,6.725e-04
2.319e-01,5.447e-04
2.333e-01,4.406e-04
2.347e-01,3.561e-04
2.360e-01,2.874e-04
2.374e-01,2.318e-04
2.387e-01,1.867e-04
2.401e-01,1.503e-04
2.414e-01,1.208e-04
2.428e-01,9.707e-05
2.441e-01,7.790e-05
2.455e-01,6.246e-05
2.468e-01,5.003e-05
2.482e-01,4.005e-05
2.495e-01,3.203e-05
2.509e-01,2.559e-05
2.522e-01,2.043e-05
2.536e-01,1.630e-05
2.549e-01,1.299e-05
2.563e-01,1.035e-05
2.576e-01,8.240e-06
2.590e-01,6.554e-06
2.603e-01,5.210e-06
2.617e-01,4.138e-06
2.631e-01,3.285e-06
2.644e-01,2.606e-06
2.658e-01,2.066e-06
2.671e-01,1.637e-06
2.685e-01,1.296e-06
2.698e-01,1.025e-06


==> anc/03_results/weak_zap/num_total_probability/0_0045.csv <==
transmittance,probability_density
9.067e-04,1.420e-28
2.720e-03,4.252e-12
4.533e-03,4.603e-07
6.347e-03,1.170e-04
8.160e-03,2.471e-03
9.973e-03,1.448e-02
1.179e-02,4.015e-02
1.360e-02,6.941e-02
1.541e-02,8.773e-02
1.723e-02,9.006e-02
1.904e-02,8.222e-02
2.085e-02,7.384e-02
2.267e-02,7.180e-02
2.448e-02,7.815e-02
2.629e-02,9.184e-02
2.811e-02,1.114e-01
2.992e-02,1.362e-01
3.173e-02,1.657e-01
3.355e-02,1.984e-01
3.536e-02,2.324e-01
3.717e-02,2.659e-01
3.899e-02,2.991e-01
4.080e-02,3.337e-01
4.261e-02,3.720e-01
4.443e-02,4.154e-01
4.624e-02,4.630e-01
4.805e-02,5.122e-01
4.987e-02,5.595e-01
5.168e-02,6.023e-01
5.349e-02,6.396e-01
5.531e-02,6.728e-01
5.712e-02,7.048e-01
5.893e-02,7.397e-01
6.075e-02,7.813e-01
6.256e-02,8.326e-01
6.437e-02,8.949e-01
6.619e-02,9.682e-01
6.800e-02,1.051e+00
6.981e-02,1.140e+00
7.163e-02,1.233e+00
7.344e-02,1.328e+00
7.525e-02,1.423e+00
7.707e-02,1.517e+00
7.888e-02,1.609e+00
8.069e-02,1.700e+00
8.251e-02,1.791e+00
8.432e-02,1.881e+00
8.613e-02,1.973e+00
8.795e-02,2.065e+00
8.976e-02,2.159e+00
9.157e-02,2.254e+00
9.339e-02,2.351e+00
9.520e-02,2.450e+00
9.701e-02,2.553e+00
9.883e-02,2.660e+00
1.006e-01,2.775e+00
1.025e-01,2.899e+00
1.043e-01,3.034e+00
1.061e-01,3.181e+00
1.079e-01,3.342e+00
1.097e-01,3.517e+00
1.115e-01,3.706e+00
1.133e-01,3.909e+00
1.151e-01,4.125e+00
1.170e-01,4.352e+00
1.188e-01,4.588e+00
1.206e-01,4.832e+00
1.224e-01,5.083e+00
1.242e-01,5.338e+00
1.260e-01,5.597e+00
1.278e-01,5.857e+00
1.297e-01,6.119e+00
1.315e-01,6.381e+00
1.333e-01,6.642e+00
1.351e-01,6.903e+00
1.369e-01,7.163e+00
1.387e-01,7.421e+00
1.405e-01,7.678e+00
1.423e-01,7.933e+00
1.442e-01,8.185e+00
1.460e-01,8.434e+00
1.478e-01,8.680e+00
1.496e-01,8.922e+00
1.514e-01,9.158e+00
1.532e-01,9.387e+00
1.550e-01,9.608e+00
1.569e-01,9.819e+00
1.587e-01,1.002e+01
1.605e-01,1.020e+01
1.623e-01,1.037e+01
1.641e-01,1.052e+01
1.659e-01,1.064e+01
1.677e-01,1.074e+01
1.695e-01,1.081e+01
1.714e-01,1.086e+01
1.732e-01,1.087e+01
1.750e-01,1.084e+01
1.768e-01,1.079e+01
1.786e-01,1.069e+01
1.804e-01,1.056e+01
1.822e-01,1.040e+01
1.841e-01,1.019e+01
1.859e-01,9.958e+00
1.877e-01,9.690e+00
1.895e-01,9.393e+00
1.913e-01,9.069e+00
1.931e-01,8.721e+00
1.949e-01,8.353e+00
1.967e-01,7.968e+00
1.986e-01,7.570e+00
2.004e-01,7.163e+00
2.022e-01,6.751e+00
2.040e-01,6.337e+00
2.058e-01,5.925e+00
2.076e-01,5.518e+00
2.094e-01,5.119e+00
2.113e-01,4.730e+00
2.131e-01,4.354e+00
2.149e-01,3.993e+00
2.167e-01,3.648e+00
2.185e-01,3.320e+00
2.203e-01,3.011e+00
2.221e-01,2.721e+00
2.239e-01,2.450e+00
2.258e-01,2.198e+00
2.276e-01,1.966e+00
2.294e-01,1.752e+00
2.312e-01,1.556e+00
2.330e-01,1.378e+00
2.348e-01,1.216e+00
2.366e-01,1.070e+00
2.385e-01,9.384e-01
2.403e-01,8.206e-01
2.421e-01,7.154e-01
2.439e-01,6.219e-01
2.457e-01,5.391e-01
2.475e-01,4.659e-01
2.493e-01,4.016e-01
2.511e-01,3.453e-01
2.530e-01,2.960e-01
2.548e-01,2.532e-01
2.566e-01,2.160e-01
2.584e-01,1.837e-01
2.602e-01,1.560e-01
2.620e-01,1.321e-01
2.638e-01,1.116e-01
2.657e-01,9.404e-02
2.675e-01,7.909e-02
2.693e-01,6.636e-02
2.711e-01,5.557e-02
2.729e-01,4.643e-02
2.747e-01,3.871e-02
2.765e-01,3.221e-02
2.783e-01,2.675e-02
2.802e-01,2.217e-02
2.820e-01,1.834e-02
2.838e-01,1.515e-02
2.856e-01,1.249e-02
2.874e-01,1.027e-02
2.892e-01,8.438e-03
2.910e-01,6.918e-03
2.929e-01,5.663e-03
2.947e-01,4.628e-03
2.965e-01,3.776e-03
2.983e-01,3.076e-03
3.001e-01,2.502e-03
3.019e-01,2.032e-03
3.037e-01,1.648e-03
3.055e-01,1.334e-03
3.074e-01,1.079e-03
3.092e-01,8.714e-04
3.110e-01,7.027e-04
3.128e-01,5.659e-04
3.146e-01,4.552e-04
3.164e-01,3.656e-04
3.182e-01,2.934e-04
3.201e-01,2.351e-04
3.219e-01,1.882e-04
3.237e-01,1.504e-04
3.255e-01,1.201e-04
3.273e-01,9.581e-05
3.291e-01,7.634e-05
3.309e-01,6.076e-05
3.327e-01,4.831e-05
3.346e-01,3.837e-05
3.364e-01,3.045e-05
3.382e-01,2.414e-05
3.400e-01,1.912e-05
3.418e-01,1.512e-05
3.436e-01,1.196e-05
3.454e-01,9.442e-06
3.473e-01,7.451e-06
3.491e-01,5.875e-06
3.509e-01,4.628e-06
3.527e-01,3.643e-06
3.545e-01,2.865e-06
3.563e-01,2.251e-06
3.581e-01,1.768e-06
3.599e-01,1.387e-06
3.618e-01,1.088e-06


==> anc/03_results/weak_zap/num_total_probability/0_00525.csv <==
transmittance,probability_density
1.170e-03,6.485e-37
3.510e-03,4.609e-16
5.851e-03,1.584e-09
8.191e-03,2.567e-06
1.053e-02,1.734e-04
1.287e-02,2.247e-03
1.521e-02,1.100e-02
1.755e-02,2.898e-02
1.989e-02,5.023e-02
2.223e-02,6.495e-02
2.457e-02,6.827e-02
2.691e-02,6.272e-02
2.925e-02,5.472e-02
3.159e-02,5.015e-02
3.393e-02,5.177e-02
3.627e-02,5.933e-02
3.861e-02,7.138e-02
4.095e-02,8.697e-02
4.329e-02,1.060e-01
4.563e-02,1.282e-01
4.798e-02,1.528e-01
5.032e-02,1.781e-01
5.266e-02,2.027e-01
5.500e-02,2.264e-01
5.734e-02,2.509e-01
5.968e-02,2.780e-01
6.202e-02,3.095e-01
6.436e-02,3.450e-01
6.670e-02,3.827e-01
6.904e-02,4.196e-01
7.138e-02,4.531e-01
7.372e-02,4.818e-01
7.606e-02,5.064e-01
7.840e-02,5.288e-01
8.074e-02,5.524e-01
8.308e-02,5.803e-01
8.542e-02,6.156e-01
8.776e-02,6.597e-01
9.010e-02,7.130e-01
9.244e-02,7.745e-01
9.478e-02,8.425e-01
9.712e-02,9.145e-01
9.946e-02,9.883e-01
1.018e-01,1.062e+00
1.041e-01,1.135e+00
1.065e-01,1.207e+00
1.088e-01,1.277e+00
1.112e-01,1.347e+00
1.135e-01,1.417e+00
1.158e-01,1.487e+00
1.182e-01,1.559e+00
1.205e-01,1.631e+00
1.229e-01,1.705e+00
1.252e-01,1.780e+00
1.275e-01,1.857e+00
1.299e-01,1.936e+00
1.322e-01,2.018e+00
1.346e-01,2.105e+00
1.369e-01,2.198e+00
1.392e-01,2.298e+00
1.416e-01,2.409e+00
1.439e-01,2.530e+00
1.463e-01,2.663e+00
1.486e-01,2.808e+00
1.509e-01,2.964e+00
1.533e-01,3.132e+00
1.556e-01,3.309e+00
1.580e-01,3.495e+00
1.603e-01,3.689e+00
1.626e-01,3.888e+00
1.650e-01,4.092e+00
1.673e-01,4.300e+00
1.697e-01,4.509e+00
1.720e-01,4.720e+00
1.743e-01,4.932e+00
1.767e-01,5.143e+00
1.790e-01,5.355e+00
1.814e-01,5.566e+00
1.837e-01,5.776e+00
1.860e-01,5.985e+00
1.884e-01,6.193e+00
1.907e-01,6.400e+00
1.931e-01,6.605e+00
1.954e-01,6.807e+00
1.978e-01,7.007e+00
2.001e-01,7.203e+00
2.024e-01,7.394e+00
2.048e-01,7.579e+00
2.071e-01,7.756e+00
2.095e-01,7.924e+00
2.118e-01,8.081e+00
2.141e-01,8.224e+00
2.165e-01,8.352e+00
2.188e-01,8.461e+00
2.212e-01,8.550e+00
2.235e-01,8.616e+00
2.258e-01,8.656e+00
2.282e-01,8.670e+00
2.305e-01,8.655e+00
2.329e-01,8.610e+00
2.352e-01,8.534e+00
2.375e-01,8.426e+00
2.399e-01,8.288e+00
2.422e-01,8.119e+00
2.446e-01,7.922e+00
2.469e-01,7.696e+00
2.492e-01,7.445e+00
2.516e-01,7.172e+00
2.539e-01,6.878e+00
2.563e-01,6.568e+00
2.586e-01,6.244e+00
2.609e-01,5.909e+00
2.633e-01,5.568e+00
2.656e-01,5.224e+00
2.680e-01,4.880e+00
2.703e-01,4.538e+00
2.726e-01,4.202e+00
2.750e-01,3.875e+00
2.773e-01,3.558e+00
2.797e-01,3.253e+00
2.820e-01,2.961e+00
2.843e-01,2.685e+00
2.867e-01,2.425e+00
2.890e-01,2.181e+00
2.914e-01,1.954e+00
2.937e-01,1.744e+00
2.960e-01,1.550e+00
2.984e-01,1.373e+00
3.007e-01,1.212e+00
3.031e-01,1.065e+00
3.054e-01,9.333e-01
3.077e-01,8.147e-01
3.101e-01,7.088e-01
3.124e-01,6.146e-01
3.148e-01,5.311e-01
3.171e-01,4.575e-01
3.194e-01,3.928e-01
3.218e-01,3.362e-01
3.241e-01,2.868e-01
3.265e-01,2.440e-01
3.288e-01,2.069e-01
3.311e-01,1.750e-01
3.335e-01,1.476e-01
3.358e-01,1.241e-01
3.382e-01,1.041e-01
3.405e-01,8.705e-02
3.428e-01,7.261e-02
3.452e-01,6.041e-02
3.475e-01,5.014e-02
3.499e-01,4.151e-02
3.522e-01,3.428e-02
3.545e-01,2.824e-02
3.569e-01,2.322e-02
3.592e-01,1.904e-02
3.616e-01,1.558e-02
3.639e-01,1.272e-02
3.662e-01,1.036e-02
3.686e-01,8.426e-03
3.709e-01,6.837e-03
3.733e-01,5.536e-03
3.756e-01,4.474e-03
3.780e-01,3.608e-03
3.803e-01,2.905e-03
3.826e-01,2.334e-03
3.850e-01,1.872e-03
3.873e-01,1.499e-03
3.897e-01,1.198e-03
3.920e-01,9.562e-04
3.943e-01,7.617e-04
3.967e-01,6.058e-04
3.990e-01,4.810e-04
4.014e-01,3.813e-04
4.037e-01,3.019e-04
4.060e-01,2.386e-04
4.084e-01,1.883e-04
4.107e-01,1.484e-04
4.131e-01,1.168e-04
4.154e-01,9.179e-05
4.177e-01,7.205e-05
4.201e-01,5.647e-05
4.224e-01,4.421e-05
4.248e-01,3.456e-05
4.271e-01,2.699e-05
4.294e-01,2.105e-05
4.318e-01,1.640e-05
4.341e-01,1.276e-05
4.365e-01,9.915e-06
4.388e-01,7.697e-06
4.411e-01,5.969e-06
4.435e-01,4.624e-06
4.458e-01,3.578e-06
4.482e-01,2.766e-06
4.505e-01,2.136e-06
4.528e-01,1.648e-06
4.552e-01,1.271e-06
4.575e-01,9.784e-07
4.599e-01,7.528e-07
4.622e-01,5.787e-07
4.645e-01,4.444e-07
4.669e-01,3.410e-07


==> anc/03_results/weak_zap/num_total_probability/0_006.csv <==
transmittance,probability_density
1.389e-03,6.640e-50
4.166e-03,1.475e-22
6.944e-03,1.007e-13
9.721e-03,2.995e-09
1.250e-02,1.319e-06
1.528e-02,6.353e-05
1.805e-02,8.202e-04
2.083e-02,4.529e-03
2.361e-02,1.402e-02
2.639e-02,2.874e-02
2.916e-02,4.357e-02
3.194e-02,5.271e-02
3.472e-02,5.379e-02
3.750e-02,4.873e-02
4.027e-02,4.171e-02
4.305e-02,3.680e-02
4.583e-02,3.633e-02
4.861e-02,4.052e-02
5.138e-02,4.827e-02
5.416e-02,5.840e-02
5.694e-02,7.047e-02
5.972e-02,8.470e-02
6.249e-02,1.013e-01
6.527e-02,1.197e-01
6.805e-02,1.388e-01
7.083e-02,1.572e-01
7.360e-02,1.745e-01
7.638e-02,1.914e-01
7.916e-02,2.097e-01
8.194e-02,2.310e-01
8.471e-02,2.561e-01
8.749e-02,2.845e-01
9.027e-02,3.141e-01
9.305e-02,3.426e-01
9.582e-02,3.678e-01
9.860e-02,3.889e-01
1.014e-01,4.065e-01
1.042e-01,4.221e-01
1.069e-01,4.385e-01
1.097e-01,4.582e-01
1.125e-01,4.835e-01
1.153e-01,5.159e-01
1.180e-01,5.557e-01
1.208e-01,6.024e-01
1.236e-01,6.547e-01
1.264e-01,7.108e-01
1.292e-01,7.689e-01
1.319e-01,8.274e-01
1.347e-01,8.853e-01
1.375e-01,9.420e-01
1.403e-01,9.976e-01
1.430e-01,1.052e+00
1.458e-01,1.107e+00
1.486e-01,1.162e+00
1.514e-01,1.217e+00
1.542e-01,1.274e+00
1.569e-01,1.332e+00
1.597e-01,1.391e+00
1.625e-01,1.451e+00
1.653e-01,1.513e+00
1.680e-01,1.575e+00
1.708e-01,1.641e+00
1.736e-01,1.709e+00
1.764e-01,1.783e+00
1.791e-01,1.862e+00
1.819e-01,1.949e+00
1.847e-01,2.045e+00
1.875e-01,2.150e+00
1.903e-01,2.265e+00
1.930e-01,2.389e+00
1.958e-01,2.523e+00
1.986e-01,2.665e+00
2.014e-01,2.815e+00
2.041e-01,2.972e+00
2.069e-01,3.134e+00
2.097e-01,3.300e+00
2.125e-01,3.469e+00
2.153e-01,3.640e+00
2.180e-01,3.813e+00
2.208e-01,3.988e+00
2.236e-01,4.162e+00
2.264e-01,4.337e+00
2.291e-01,4.512e+00
2.319e-01,4.686e+00
2.347e-01,4.860e+00
2.375e-01,5.034e+00
2.403e-01,5.207e+00
2.430e-01,5.379e+00
2.458e-01,5.550e+00
2.486e-01,5.720e+00
2.514e-01,5.887e+00
2.541e-01,6.051e+00
2.569e-01,6.212e+00
2.597e-01,6.367e+00
2.625e-01,6.517e+00
2.653e-01,6.659e+00
2.680e-01,6.791e+00
2.708e-01,6.912e+00
2.736e-01,7.021e+00
2.764e-01,7.113e+00
2.791e-01,7.189e+00
2.819e-01,7.245e+00
2.847e-01,7.280e+00
2.875e-01,7.292e+00
2.902e-01,7.279e+00
2.930e-01,7.241e+00
2.958e-01,7.177e+00
2.986e-01,7.086e+00
3.014e-01,6.968e+00
3.041e-01,6.825e+00
3.069e-01,6.656e+00
3.097e-01,6.464e+00
3.125e-01,6.250e+00
3.152e-01,6.017e+00
3.180e-01,5.766e+00
3.208e-01,5.502e+00
3.236e-01,5.225e+00
3.264e-01,4.940e+00
3.291e-01,4.650e+00
3.319e-01,4.357e+00
3.347e-01,4.064e+00
3.375e-01,3.773e+00
3.402e-01,3.488e+00
3.430e-01,3.210e+00
3.458e-01,2.941e+00
3.486e-01,2.683e+00
3.514e-01,2.437e+00
3.541e-01,2.204e+00
3.569e-01,1.985e+00
3.597e-01,1.781e+00
3.625e-01,1.590e+00
3.652e-01,1.415e+00
3.680e-01,1.254e+00
3.708e-01,1.106e+00
3.736e-01,9.727e-01
3.764e-01,8.519e-01
3.791e-01,7.433e-01
3.819e-01,6.462e-01
3.847e-01,5.597e-01
3.875e-01,4.831e-01
3.902e-01,4.155e-01
3.930e-01,3.561e-01
3.958e-01,3.042e-01
3.986e-01,2.590e-01
4.013e-01,2.197e-01
4.041e-01,1.859e-01
4.069e-01,1.567e-01
4.097e-01,1.318e-01
4.125e-01,1.104e-01
4.152e-01,9.226e-02
4.180e-01,7.687e-02
4.208e-01,6.386e-02
4.236e-01,5.290e-02
4.263e-01,4.370e-02
4.291e-01,3.601e-02
4.319e-01,2.959e-02
4.347e-01,2.425e-02
4.375e-01,1.983e-02
4.402e-01,1.617e-02
4.430e-01,1.315e-02
4.458e-01,1.067e-02
4.486e-01,8.642e-03
4.513e-01,6.980e-03
4.541e-01,5.626e-03
4.569e-01,4.524e-03
4.597e-01,3.630e-03
4.625e-01,2.906e-03
4.652e-01,2.322e-03
4.680e-01,1.852e-03
4.708e-01,1.473e-03
4.736e-01,1.170e-03
4.763e-01,9.276e-04
4.791e-01,7.339e-04
4.819e-01,5.796e-04
4.847e-01,4.569e-04
4.875e-01,3.595e-04
4.902e-01,2.824e-04
4.930e-01,2.214e-04
4.958e-01,1.733e-04
4.986e-01,1.355e-04
5.013e-01,1.057e-04
5.041e-01,8.235e-05
5.069e-01,6.406e-05
5.097e-01,4.975e-05
5.124e-01,3.859e-05
5.152e-01,2.988e-05
5.180e-01,2.311e-05
5.208e-01,1.784e-05
5.236e-01,1.376e-05
5.263e-01,1.060e-05
5.291e-01,8.150e-06
5.319e-01,6.260e-06
5.347e-01,4.802e-06
5.374e-01,3.679e-06
5.402e-01,2.816e-06
5.430e-01,2.152e-06
5.458e-01,1.643e-06
5.486e-01,1.253e-06
5.513e-01,9.545e-07
5.541e-01,7.263e-07


==> anc/03_results/weak_zap/num_total_probability/0_00675.csv <==
transmittance,probability_density
1.622e-03,1.296e-67
4.867e-03,1.461e-31
8.111e-03,1.225e-19
1.136e-02,1.836e-13
1.460e-02,1.016e-09
1.784e-02,2.898e-07
2.109e-02,1.394e-05
2.433e-02,2.108e-04
2.758e-02,1.439e-03
3.082e-02,5.552e-03
3.407e-02,1.405e-02
3.731e-02,2.582e-02
4.056e-02,3.703e-02
4.380e-02,4.371e-02
4.704e-02,4.427e-02
5.029e-02,3.991e-02
5.353e-02,3.355e-02
5.678e-02,2.828e-02
6.002e-02,2.626e-02
6.327e-02,2.815e-02
6.651e-02,3.332e-02
6.976e-02,4.058e-02
7.300e-02,4.902e-02
7.624e-02,5.854e-02
7.949e-02,6.958e-02
8.273e-02,8.254e-02
8.598e-02,9.719e-02
8.922e-02,1.126e-01
9.247e-02,1.274e-01
9.571e-02,1.410e-01
9.896e-02,1.536e-01
1.022e-01,1.665e-01
1.054e-01,1.815e-01
1.087e-01,2.000e-01
1.119e-01,2.219e-01
1.152e-01,2.462e-01
1.184e-01,2.709e-01
1.217e-01,2.936e-01
1.249e-01,3.130e-01
1.282e-01,3.285e-01
1.314e-01,3.411e-01
1.346e-01,3.524e-01
1.379e-01,3.648e-01
1.411e-01,3.806e-01
1.444e-01,4.015e-01
1.476e-01,4.288e-01
1.509e-01,4.625e-01
1.541e-01,5.022e-01
1.574e-01,5.465e-01
1.606e-01,5.939e-01
1.638e-01,6.429e-01
1.671e-01,6.922e-01
1.703e-01,7.407e-01
1.736e-01,7.881e-01
1.768e-01,8.344e-01
1.801e-01,8.799e-01
1.833e-01,9.253e-01
1.866e-01,9.711e-01
1.898e-01,1.018e+00
1.930e-01,1.065e+00
1.963e-01,1.114e+00
1.995e-01,1.164e+00
2.028e-01,1.216e+00
2.060e-01,1.268e+00
2.093e-01,1.321e+00
2.125e-01,1.376e+00
2.158e-01,1.434e+00
2.190e-01,1.495e+00
2.222e-01,1.561e+00
2.255e-01,1.634e+00
2.287e-01,1.714e+00
2.320e-01,1.802e+00
2.352e-01,1.898e+00
2.385e-01,2.003e+00
2.417e-01,2.117e+00
2.450e-01,2.239e+00
2.482e-01,2.368e+00
2.514e-01,2.503e+00
2.547e-01,2.643e+00
2.579e-01,2.787e+00
2.612e-01,2.935e+00
2.644e-01,3.086e+00
2.677e-01,3.238e+00
2.709e-01,3.391e+00
2.742e-01,3.545e+00
2.774e-01,3.700e+00
2.806e-01,3.855e+00
2.839e-01,4.010e+00
2.871e-01,4.165e+00
2.904e-01,4.320e+00
2.936e-01,4.475e+00
2.969e-01,4.630e+00
3.001e-01,4.784e+00
3.034e-01,4.937e+00
3.066e-01,5.088e+00
3.098e-01,5.238e+00
3.131e-01,5.384e+00
3.163e-01,5.527e+00
3.196e-01,5.665e+00
3.228e-01,5.796e+00
3.261e-01,5.920e+00
3.293e-01,6.034e+00
3.326e-01,6.136e+00
3.358e-01,6.224e+00
3.390e-01,6.297e+00
3.423e-01,6.353e+00
3.455e-01,6.388e+00
3.488e-01,6.403e+00
3.520e-01,6.395e+00
3.553e-01,6.363e+00
3.585e-01,6.306e+00
3.618e-01,6.224e+00
3.650e-01,6.117e+00
3.682e-01,5.986e+00
3.715e-01,5.831e+00
3.747e-01,5.654e+00
3.780e-01,5.457e+00
3.812e-01,5.241e+00
3.845e-01,5.010e+00
3.877e-01,4.766e+00
3.910e-01,4.511e+00
3.942e-01,4.249e+00
3.974e-01,3.983e+00
4.007e-01,3.715e+00
4.039e-01,3.448e+00
4.072e-01,3.185e+00
4.104e-01,2.927e+00
4.137e-01,2.677e+00
4.169e-01,2.437e+00
4.202e-01,2.208e+00
4.234e-01,1.991e+00
4.266e-01,1.787e+00
4.299e-01,1.596e+00
4.331e-01,1.420e+00
4.364e-01,1.257e+00
4.396e-01,1.108e+00
4.429e-01,9.722e-01
4.461e-01,8.495e-01
4.494e-01,7.391e-01
4.526e-01,6.404e-01
4.558e-01,5.526e-01
4.591e-01,4.749e-01
4.623e-01,4.065e-01
4.656e-01,3.466e-01
4.688e-01,2.944e-01
4.721e-01,2.491e-01
4.753e-01,2.100e-01
4.786e-01,1.764e-01
4.818e-01,1.476e-01
4.850e-01,1.231e-01
4.883e-01,1.023e-01
4.915e-01,8.475e-02
4.948e-01,6.996e-02
4.980e-01,5.757e-02
5.013e-01,4.721e-02
5.045e-01,3.860e-02
5.078e-01,3.146e-02
5.110e-01,2.556e-02
5.142e-01,2.071e-02
5.175e-01,1.673e-02
5.207e-01,1.347e-02
5.240e-01,1.082e-02
5.272e-01,8.667e-03
5.305e-01,6.923e-03
5.337e-01,5.515e-03
5.370e-01,4.382e-03
5.402e-01,3.473e-03
5.434e-01,2.746e-03
5.467e-01,2.165e-03
5.499e-01,1.703e-03
5.532e-01,1.337e-03
5.564e-01,1.047e-03
5.597e-01,8.177e-04
5.629e-01,6.374e-04
5.662e-01,4.957e-04
5.694e-01,3.847e-04
5.726e-01,2.979e-04
5.759e-01,2.303e-04
5.791e-01,1.776e-04
5.824e-01,1.367e-04
5.856e-01,1.050e-04
5.889e-01,8.053e-05
5.921e-01,6.163e-05
5.954e-01,4.708e-05
5.986e-01,3.590e-05
6.018e-01,2.733e-05
6.051e-01,2.077e-05
6.083e-01,1.575e-05
6.116e-01,1.193e-05
6.148e-01,9.020e-06
6.181e-01,6.809e-06
6.213e-01,5.131e-06
6.246e-01,3.861e-06
6.278e-01,2.901e-06
6.310e-01,2.177e-06
6.343e-01,1.631e-06
6.375e-01,1.220e-06
6.408e-01,9.114e-07
6.440e-01,6.799e-07
6.473e-01,5.065e-07


==> anc/03_results/weak_zap/num_total_probability/0_0075.csv <==
transmittance,probability_density
1.806e-03,3.875e-94
5.419e-03,1.482e-45
9.032e-03,4.162e-29
1.265e-02,2.108e-20
1.626e-02,5.273e-15
1.987e-02,2.264e-11
2.348e-02,8.321e-09
2.710e-02,6.112e-07
3.071e-02,1.470e-05
3.432e-02,1.579e-04
3.794e-02,9.296e-04
4.155e-02,3.453e-03
4.516e-02,8.951e-03
4.877e-02,1.744e-02
5.239e-02,2.700e-02
5.600e-02,3.464e-02
5.961e-02,3.810e-02
6.323e-02,3.691e-02
6.684e-02,3.235e-02
7.045e-02,2.656e-02
7.407e-02,2.172e-02
7.768e-02,1.941e-02
8.129e-02,2.026e-02
8.490e-02,2.398e-02
8.852e-02,2.961e-02
9.213e-02,3.612e-02
9.574e-02,4.300e-02
9.936e-02,5.042e-02
1.030e-01,5.898e-02
1.066e-01,6.918e-02
1.102e-01,8.097e-02
1.138e-01,9.359e-02
1.174e-01,1.059e-01
1.210e-01,1.170e-01
1.246e-01,1.268e-01
1.283e-01,1.359e-01
1.319e-01,1.460e-01
1.355e-01,1.586e-01
1.391e-01,1.746e-01
1.427e-01,1.938e-01
1.463e-01,2.148e-01
1.499e-01,2.358e-01
1.536e-01,2.548e-01
1.572e-01,2.705e-01
1.608e-01,2.826e-01
1.644e-01,2.921e-01
1.680e-01,3.003e-01
1.716e-01,3.092e-01
1.752e-01,3.208e-01
1.788e-01,3.368e-01
1.825e-01,3.580e-01
1.861e-01,3.849e-01
1.897e-01,4.172e-01
1.933e-01,4.538e-01
1.969e-01,4.936e-01
2.005e-01,5.352e-01
2.041e-01,5.773e-01
2.077e-01,6.191e-01
2.114e-01,6.599e-01
2.150e-01,6.996e-01
2.186e-01,7.385e-01
2.222e-01,7.770e-01
2.258e-01,8.156e-01
2.294e-01,8.548e-01
2.330e-01,8.951e-01
2.366e-01,9.365e-01
2.403e-01,9.791e-01
2.439e-01,1.023e+00
2.475e-01,1.067e+00
2.511e-01,1.113e+00
2.547e-01,1.159e+00
2.583e-01,1.207e+00
2.619e-01,1.258e+00
2.656e-01,1.311e+00
2.692e-01,1.369e+00
2.728e-01,1.432e+00
2.764e-01,1.502e+00
2.800e-01,1.578e+00
2.836e-01,1.663e+00
2.872e-01,1.755e+00
2.908e-01,1.855e+00
2.945e-01,1.962e+00
2.981e-01,2.076e+00
3.017e-01,2.196e+00
3.053e-01,2.321e+00
3.089e-01,2.449e+00
3.125e-01,2.582e+00
3.161e-01,2.716e+00
3.197e-01,2.853e+00
3.234e-01,2.991e+00
3.270e-01,3.130e+00
3.306e-01,3.270e+00
3.342e-01,3.411e+00
3.378e-01,3.552e+00
3.414e-01,3.693e+00
3.450e-01,3.835e+00
3.486e-01,3.977e+00
3.523e-01,4.119e+00
3.559e-01,4.261e+00
3.595e-01,4.402e+00
3.631e-01,4.543e+00
3.667e-01,4.683e+00
3.703e-01,4.820e+00
3.739e-01,4.955e+00
3.776e-01,5.086e+00
3.812e-01,5.211e+00
3.848e-01,5.330e+00
3.884e-01,5.441e+00
3.920e-01,5.542e+00
3.956e-01,5.631e+00
3.992e-01,5.706e+00
4.028e-01,5.766e+00
4.065e-01,5.807e+00
4.101e-01,5.829e+00
4.137e-01,5.830e+00
4.173e-01,5.808e+00
4.209e-01,5.764e+00
4.245e-01,5.695e+00
4.281e-01,5.602e+00
4.317e-01,5.486e+00
4.354e-01,5.347e+00
4.390e-01,5.186e+00
4.426e-01,5.006e+00
4.462e-01,4.807e+00
4.498e-01,4.593e+00
4.534e-01,4.366e+00
4.570e-01,4.129e+00
4.607e-01,3.884e+00
4.643e-01,3.635e+00
4.679e-01,3.384e+00
4.715e-01,3.134e+00
4.751e-01,2.887e+00
4.787e-01,2.646e+00
4.823e-01,2.412e+00
4.859e-01,2.188e+00
4.896e-01,1.974e+00
4.932e-01,1.773e+00
4.968e-01,1.584e+00
5.004e-01,1.408e+00
5.040e-01,1.246e+00
5.076e-01,1.097e+00
5.112e-01,9.607e-01
5.148e-01,8.378e-01
5.185e-01,7.272e-01
5.221e-01,6.283e-01
5.257e-01,5.403e-01
5.293e-01,4.627e-01
5.329e-01,3.944e-01
5.365e-01,3.348e-01
5.401e-01,2.830e-01
5.437e-01,2.382e-01
5.474e-01,1.996e-01
5.510e-01,1.667e-01
5.546e-01,1.386e-01
5.582e-01,1.148e-01
5.618e-01,9.469e-02
5.654e-01,7.783e-02
5.690e-01,6.373e-02
5.727e-01,5.199e-02
5.763e-01,4.227e-02
5.799e-01,3.424e-02
5.835e-01,2.764e-02
5.871e-01,2.224e-02
5.907e-01,1.783e-02
5.943e-01,1.425e-02
5.979e-01,1.135e-02
6.016e-01,9.014e-03
6.052e-01,7.135e-03
6.088e-01,5.631e-03
6.124e-01,4.431e-03
6.160e-01,3.476e-03
6.196e-01,2.719e-03
6.232e-01,2.121e-03
6.268e-01,1.650e-03
6.305e-01,1.280e-03
6.341e-01,9.900e-04
6.377e-01,7.639e-04
6.413e-01,5.879e-04
6.449e-01,4.513e-04
6.485e-01,3.456e-04
6.521e-01,2.640e-04
6.558e-01,2.011e-04
6.594e-01,1.529e-04
6.630e-01,1.160e-04
6.666e-01,8.776e-05
6.702e-01,6.626e-05
6.738e-01,4.992e-05
6.774e-01,3.753e-05
6.810e-01,2.815e-05
6.847e-01,2.108e-05
6.883e-01,1.575e-05
6.919e-01,1.174e-05
6.955e-01,8.737e-06
6.991e-01,6.489e-06
7.027e-01,4.810e-06
7.063e-01,3.559e-06
7.099e-01,2.629e-06
7.136e-01,1.938e-06
7.172e-01,1.427e-06
7.208e-01,1.048e-06


==> anc/03_results/weak_zap/num_total_probability/0_00825.csv <==
transmittance,probability_density
1.993e-03,3.717e-131
5.978e-03,1.750e-65
9.963e-03,7.962e-43
1.395e-02,1.240e-30
1.793e-02,6.092e-23
2.192e-02,1.140e-17
2.590e-02,7.199e-14
2.989e-02,4.868e-11
3.388e-02,6.934e-09
3.786e-02,3.183e-07
4.185e-02,6.245e-06
4.583e-02,6.368e-05
4.982e-02,3.882e-04
5.380e-02,1.568e-03
5.779e-02,4.537e-03
6.177e-02,9.977e-03
6.576e-02,1.748e-02
6.974e-02,2.530e-02
7.373e-02,3.119e-02
7.771e-02,3.354e-02
8.170e-02,3.212e-02
8.568e-02,2.791e-02
8.967e-02,2.257e-02
9.365e-02,1.774e-02
9.764e-02,1.475e-02
1.016e-01,1.433e-02
1.056e-01,1.657e-02
1.096e-01,2.087e-02
1.136e-01,2.630e-02
1.176e-01,3.198e-02
1.216e-01,3.754e-02
1.255e-01,4.325e-02
1.295e-01,4.981e-02
1.335e-01,5.783e-02
1.375e-01,6.750e-02
1.415e-01,7.830e-02
1.455e-01,8.921e-02
1.494e-01,9.914e-02
1.534e-01,1.075e-01
1.574e-01,1.146e-01
1.614e-01,1.215e-01
1.654e-01,1.298e-01
1.694e-01,1.410e-01
1.734e-01,1.557e-01
1.773e-01,1.732e-01
1.813e-01,1.923e-01
1.853e-01,2.108e-01
1.893e-01,2.272e-01
1.933e-01,2.403e-01
1.973e-01,2.500e-01
2.013e-01,2.572e-01
2.052e-01,2.633e-01
2.092e-01,2.700e-01
2.132e-01,2.793e-01
2.172e-01,2.925e-01
2.212e-01,3.105e-01
2.252e-01,3.336e-01
2.292e-01,3.617e-01
2.331e-01,3.939e-01
2.371e-01,4.291e-01
2.411e-01,4.661e-01
2.451e-01,5.038e-01
2.491e-01,5.412e-01
2.531e-01,5.778e-01
2.571e-01,6.135e-01
2.610e-01,6.482e-01
2.650e-01,6.825e-01
2.690e-01,7.168e-01
2.730e-01,7.517e-01
2.770e-01,7.875e-01
2.810e-01,8.245e-01
2.849e-01,8.628e-01
2.889e-01,9.022e-01
2.929e-01,9.426e-01
2.969e-01,9.840e-01
3.009e-01,1.026e+00
3.049e-01,1.070e+00
3.089e-01,1.115e+00
3.128e-01,1.163e+00
3.168e-01,1.214e+00
3.208e-01,1.270e+00
3.248e-01,1.331e+00
3.288e-01,1.399e+00
3.328e-01,1.474e+00
3.368e-01,1.557e+00
3.407e-01,1.647e+00
3.447e-01,1.744e+00
3.487e-01,1.848e+00
3.527e-01,1.958e+00
3.567e-01,2.073e+00
3.607e-01,2.193e+00
3.647e-01,2.316e+00
3.686e-01,2.443e+00
3.726e-01,2.571e+00
3.766e-01,2.702e+00
3.806e-01,2.834e+00
3.846e-01,2.967e+00
3.886e-01,3.101e+00
3.926e-01,3.237e+00
3.965e-01,3.372e+00
4.005e-01,3.509e+00
4.045e-01,3.646e+00
4.085e-01,3.784e+00
4.125e-01,3.921e+00
4.165e-01,4.059e+00
4.204e-01,4.197e+00
4.244e-01,4.334e+00
4.284e-01,4.470e+00
4.324e-01,4.603e+00
4.364e-01,4.733e+00
4.404e-01,4.859e+00
4.444e-01,4.978e+00
4.483e-01,5.089e+00
4.523e-01,5.191e+00
4.563e-01,5.281e+00
4.603e-01,5.357e+00
4.643e-01,5.417e+00
4.683e-01,5.459e+00
4.723e-01,5.481e+00
4.762e-01,5.481e+00
4.802e-01,5.458e+00
4.842e-01,5.411e+00
4.882e-01,5.340e+00
4.922e-01,5.243e+00
4.962e-01,5.123e+00
5.002e-01,4.979e+00
5.041e-01,4.814e+00
5.081e-01,4.628e+00
5.121e-01,4.425e+00
5.161e-01,4.207e+00
5.201e-01,3.977e+00
5.241e-01,3.738e+00
5.281e-01,3.493e+00
5.320e-01,3.245e+00
5.360e-01,2.997e+00
5.400e-01,2.752e+00
5.440e-01,2.513e+00
5.480e-01,2.281e+00
5.520e-01,2.058e+00
5.559e-01,1.847e+00
5.599e-01,1.648e+00
5.639e-01,1.462e+00
5.679e-01,1.290e+00
5.719e-01,1.132e+00
5.759e-01,9.878e-01
5.799e-01,8.573e-01
5.838e-01,7.401e-01
5.878e-01,6.356e-01
5.918e-01,5.430e-01
5.958e-01,4.616e-01
5.998e-01,3.903e-01
6.038e-01,3.285e-01
6.078e-01,2.750e-01
6.117e-01,2.292e-01
6.157e-01,1.901e-01
6.197e-01,1.569e-01
6.237e-01,1.289e-01
6.277e-01,1.055e-01
6.317e-01,8.588e-02
6.357e-01,6.963e-02
6.396e-01,5.621e-02
6.436e-01,4.518e-02
6.476e-01,3.617e-02
6.516e-01,2.883e-02
6.556e-01,2.289e-02
6.596e-01,1.810e-02
6.636e-01,1.426e-02
6.675e-01,1.119e-02
6.715e-01,8.750e-03
6.755e-01,6.815e-03
6.795e-01,5.289e-03
6.835e-01,4.090e-03
6.875e-01,3.152e-03
6.914e-01,2.421e-03
6.954e-01,1.853e-03
6.994e-01,1.413e-03
7.034e-01,1.075e-03
7.074e-01,8.145e-04
7.114e-01,6.153e-04
7.154e-01,4.635e-04
7.193e-01,3.480e-04
7.233e-01,2.605e-04
7.273e-01,1.945e-04
7.313e-01,1.448e-04
7.353e-01,1.074e-04
7.393e-01,7.953e-05
7.433e-01,5.870e-05
7.472e-01,4.321e-05
7.512e-01,3.173e-05
7.552e-01,2.324e-05
7.592e-01,1.697e-05
7.632e-01,1.237e-05
7.672e-01,8.990e-06
7.712e-01,6.519e-06
7.751e-01,4.716e-06
7.791e-01,3.404e-06
7.831e-01,2.451e-06
7.871e-01,1.761e-06
7.911e-01,1.263e-06
7.951e-01,9.032e-07


==> anc/03_results/weak_zap/num_total_probability/0_009.csv <==
transmittance,probability_density
2.135e-03,4.831e-186
6.406e-03,7.453e-96
1.068e-02,3.485e-64
1.495e-02,6.965e-47
1.922e-02,8.329e-36
2.349e-02,4.300e-28
2.776e-02,1.937e-22
3.203e-02,3.768e-18
3.630e-02,8.094e-15
4.057e-02,3.475e-12
4.484e-02,4.424e-10
4.911e-02,2.198e-08
5.338e-02,5.192e-07
5.766e-02,6.742e-06
6.193e-02,5.372e-05
6.620e-02,2.860e-04
7.047e-02,1.087e-03
7.474e-02,3.111e-03
7.901e-02,6.995e-03
8.328e-02,1.279e-02
8.755e-02,1.959e-02
9.182e-02,2.571e-02
9.609e-02,2.951e-02
1.004e-01,3.013e-02
1.046e-01,2.777e-02
1.089e-01,2.344e-02
1.132e-01,1.844e-02
1.174e-01,1.402e-02
1.217e-01,1.111e-02
1.260e-01,1.030e-02
1.303e-01,1.175e-02
1.345e-01,1.518e-02
1.388e-01,1.988e-02
1.431e-01,2.497e-02
1.473e-01,2.980e-02
1.516e-01,3.419e-02
1.559e-01,3.854e-02
1.602e-01,4.362e-02
1.644e-01,5.008e-02
1.687e-01,5.820e-02
1.730e-01,6.759e-02
1.772e-01,7.737e-02
1.815e-01,8.645e-02
1.858e-01,9.401e-02
1.900e-01,9.990e-02
1.943e-01,1.049e-01
1.986e-01,1.102e-01
2.029e-01,1.176e-01
2.071e-01,1.281e-01
2.114e-01,1.420e-01
2.157e-01,1.585e-01
2.199e-01,1.760e-01
2.242e-01,1.927e-01
2.285e-01,2.070e-01
2.328e-01,2.182e-01
2.370e-01,2.261e-01
2.413e-01,2.316e-01
2.456e-01,2.362e-01
2.498e-01,2.413e-01
2.541e-01,2.487e-01
2.584e-01,2.596e-01
2.627e-01,2.749e-01
2.669e-01,2.949e-01
2.712e-01,3.194e-01
2.755e-01,3.478e-01
2.797e-01,3.792e-01
2.840e-01,4.125e-01
2.883e-01,4.467e-01
2.925e-01,4.809e-01
2.968e-01,5.145e-01
3.011e-01,5.472e-01
3.054e-01,5.790e-01
3.096e-01,6.103e-01
3.139e-01,6.415e-01
3.182e-01,6.730e-01
3.224e-01,7.055e-01
3.267e-01,7.390e-01
3.310e-01,7.739e-01
3.353e-01,8.100e-01
3.395e-01,8.473e-01
3.438e-01,8.855e-01
3.481e-01,9.247e-01
3.523e-01,9.648e-01
3.566e-01,1.006e+00
3.609e-01,1.050e+00
3.651e-01,1.096e+00
3.694e-01,1.146e+00
3.737e-01,1.201e+00
3.780e-01,1.261e+00
3.822e-01,1.328e+00
3.865e-01,1.402e+00
3.908e-01,1.483e+00
3.950e-01,1.572e+00
3.993e-01,1.667e+00
4.036e-01,1.769e+00
4.079e-01,1.877e+00
4.121e-01,1.990e+00
4.164e-01,2.107e+00
4.207e-01,2.227e+00
4.249e-01,2.351e+00
4.292e-01,2.477e+00
4.335e-01,2.605e+00
4.378e-01,2.734e+00
4.420e-01,2.865e+00
4.463e-01,2.997e+00
4.506e-01,3.131e+00
4.548e-01,3.265e+00
4.591e-01,3.401e+00
4.634e-01,3.537e+00
4.676e-01,3.675e+00
4.719e-01,3.813e+00
4.762e-01,3.951e+00
4.805e-01,4.089e+00
4.847e-01,4.227e+00
4.890e-01,4.363e+00
4.933e-01,4.496e+00
4.975e-01,4.626e+00
5.018e-01,4.750e+00
5.061e-01,4.867e+00
5.104e-01,4.975e+00
5.146e-01,5.071e+00
5.189e-01,5.154e+00
5.232e-01,5.221e+00
5.274e-01,5.269e+00
5.317e-01,5.297e+00
5.360e-01,5.302e+00
5.402e-01,5.283e+00
5.445e-01,5.239e+00
5.488e-01,5.168e+00
5.531e-01,5.072e+00
5.573e-01,4.950e+00
5.616e-01,4.803e+00
5.659e-01,4.633e+00
5.701e-01,4.443e+00
5.744e-01,4.234e+00
5.787e-01,4.010e+00
5.830e-01,3.773e+00
5.872e-01,3.528e+00
5.915e-01,3.278e+00
5.958e-01,3.026e+00
6.000e-01,2.775e+00
6.043e-01,2.529e+00
6.086e-01,2.290e+00
6.129e-01,2.060e+00
6.171e-01,1.841e+00
6.214e-01,1.635e+00
6.257e-01,1.443e+00
6.299e-01,1.265e+00
6.342e-01,1.103e+00
6.385e-01,9.552e-01
6.427e-01,8.223e-01
6.470e-01,7.037e-01
6.513e-01,5.986e-01
6.556e-01,5.062e-01
6.598e-01,4.256e-01
6.641e-01,3.557e-01
6.684e-01,2.957e-01
6.726e-01,2.444e-01
6.769e-01,2.009e-01
6.812e-01,1.643e-01
6.855e-01,1.336e-01
6.897e-01,1.081e-01
6.940e-01,8.695e-02
6.983e-01,6.962e-02
7.025e-01,5.546e-02
7.068e-01,4.397e-02
7.111e-01,3.468e-02
7.154e-01,2.723e-02
7.196e-01,2.128e-02
7.239e-01,1.655e-02
7.282e-01,1.281e-02
7.324e-01,9.877e-03
7.367e-01,7.580e-03
7.410e-01,5.791e-03
7.452e-01,4.406e-03
7.495e-01,3.339e-03
7.538e-01,2.519e-03
7.581e-01,1.893e-03
7.623e-01,1.417e-03
7.666e-01,1.056e-03
7.709e-01,7.847e-04
7.751e-01,5.806e-04
7.794e-01,4.280e-04
7.837e-01,3.144e-04
7.880e-01,2.301e-04
7.922e-01,1.678e-04
7.965e-01,1.219e-04
8.008e-01,8.832e-05
8.050e-01,6.375e-05
8.093e-01,4.587e-05
8.136e-01,3.290e-05
8.178e-01,2.352e-05
8.221e-01,1.676e-05
8.264e-01,1.191e-05
8.307e-01,8.435e-06
8.349e-01,5.957e-06
8.392e-01,4.195e-06
8.435e-01,2.945e-06
8.477e-01,2.062e-06
8.520e-01,1.440e-06


==> anc/03_results/weak_zap/num_total_probability/0_00975.csv <==
transmittance,probability_density
2.500e-03,2.171e-251
7.500e-03,9.165e-131
1.250e-02,3.734e-88
1.750e-02,9.228e-65
2.250e-02,1.037e-49
2.750e-02,3.523e-39
3.250e-02,2.026e-31
3.750e-02,1.684e-25
4.250e-02,7.134e-21
4.750e-02,3.421e-17
5.250e-02,3.159e-14
5.750e-02,8.130e-12
6.250e-02,7.606e-10
6.750e-02,3.149e-08
7.250e-02,6.694e-07
7.750e-02,8.197e-06
8.250e-02,6.325e-05
8.750e-02,3.306e-04
9.250e-02,1.240e-03
9.750e-02,3.497e-03
1.025e-01,7.715e-03
1.075e-01,1.375e-02
1.125e-01,2.036e-02
1.175e-01,2.560e-02
1.225e-01,2.789e-02
1.275e-01,2.677e-02
1.325e-01,2.297e-02
1.375e-01,1.790e-02
1.425e-01,1.296e-02
1.475e-01,9.231e-03
1.525e-01,7.426e-03
1.575e-01,7.908e-03
1.625e-01,1.065e-02
1.675e-01,1.512e-02
1.725e-01,2.036e-02
1.775e-01,2.535e-02
1.825e-01,2.954e-02
1.875e-01,3.313e-02
1.925e-01,3.701e-02
1.975e-01,4.225e-02
2.025e-01,4.950e-02
2.075e-01,5.859e-02
2.125e-01,6.857e-02
2.175e-01,7.800e-02
2.225e-01,8.565e-02
2.275e-01,9.111e-02
2.325e-01,9.513e-02
2.375e-01,9.947e-02
2.425e-01,1.062e-01
2.475e-01,1.168e-01
2.525e-01,1.314e-01
2.575e-01,1.489e-01
2.625e-01,1.670e-01
2.675e-01,1.834e-01
2.725e-01,1.965e-01
2.775e-01,2.056e-01
2.825e-01,2.114e-01
2.875e-01,2.154e-01
2.925e-01,2.197e-01
2.975e-01,2.263e-01
3.025e-01,2.368e-01
3.075e-01,2.522e-01
3.125e-01,2.730e-01
3.175e-01,2.989e-01
3.225e-01,3.291e-01
3.275e-01,3.623e-01
3.325e-01,3.972e-01
3.375e-01,4.327e-01
3.425e-01,4.677e-01
3.475e-01,5.019e-01
3.525e-01,5.352e-01
3.575e-01,5.679e-01
3.625e-01,6.005e-01
3.675e-01,6.336e-01
3.725e-01,6.680e-01
3.775e-01,7.038e-01
3.825e-01,7.413e-01
3.875e-01,7.804e-01
3.925e-01,8.208e-01
3.975e-01,8.625e-01
4.025e-01,9.055e-01
4.075e-01,9.502e-01
4.125e-01,9.973e-01
4.175e-01,1.048e+00
4.225e-01,1.103e+00
4.275e-01,1.165e+00
4.325e-01,1.234e+00
4.375e-01,1.311e+00
4.425e-01,1.397e+00
4.475e-01,1.492e+00
4.525e-01,1.595e+00
4.575e-01,1.707e+00
4.625e-01,1.826e+00
4.675e-01,1.952e+00
4.725e-01,2.083e+00
4.775e-01,2.218e+00
4.825e-01,2.358e+00
4.875e-01,2.500e+00
4.925e-01,2.645e+00
4.975e-01,2.792e+00
5.025e-01,2.942e+00
5.075e-01,3.093e+00
5.125e-01,3.247e+00
5.175e-01,3.402e+00
5.225e-01,3.559e+00
5.275e-01,3.718e+00
5.325e-01,3.877e+00
5.375e-01,4.037e+00
5.425e-01,4.196e+00
5.475e-01,4.354e+00
5.525e-01,4.508e+00
5.575e-01,4.655e+00
5.625e-01,4.795e+00
5.675e-01,4.922e+00
5.725e-01,5.035e+00
5.775e-01,5.128e+00
5.825e-01,5.199e+00
5.875e-01,5.244e+00
5.925e-01,5.259e+00
5.975e-01,5.242e+00
6.025e-01,5.190e+00
6.075e-01,5.104e+00
6.125e-01,4.981e+00
6.175e-01,4.824e+00
6.225e-01,4.635e+00
6.275e-01,4.416e+00
6.325e-01,4.172e+00
6.375e-01,3.908e+00
6.425e-01,3.629e+00
6.475e-01,3.339e+00
6.525e-01,3.046e+00
6.575e-01,2.753e+00
6.625e-01,2.466e+00
6.675e-01,2.189e+00
6.725e-01,1.926e+00
6.775e-01,1.679e+00
6.825e-01,1.451e+00
6.875e-01,1.243e+00
6.925e-01,1.055e+00
6.975e-01,8.881e-01
7.025e-01,7.411e-01
7.075e-01,6.132e-01
7.125e-01,5.031e-01
7.175e-01,4.094e-01
7.225e-01,3.304e-01
7.275e-01,2.645e-01
7.325e-01,2.101e-01
7.375e-01,1.656e-01
7.425e-01,1.295e-01
7.475e-01,1.005e-01
7.525e-01,7.740e-02
7.575e-01,5.918e-02
7.625e-01,4.493e-02
7.675e-01,3.387e-02
7.725e-01,2.535e-02
7.775e-01,1.885e-02
7.825e-01,1.392e-02
7.875e-01,1.021e-02
7.925e-01,7.439e-03
7.975e-01,5.387e-03
8.025e-01,3.877e-03
8.075e-01,2.772e-03
8.125e-01,1.971e-03
8.175e-01,1.393e-03
8.225e-01,9.783e-04
8.275e-01,6.834e-04
8.325e-01,4.746e-04
8.375e-01,3.279e-04
8.425e-01,2.252e-04
8.475e-01,1.539e-04
8.525e-01,1.046e-04
8.575e-01,7.077e-05
8.625e-01,4.762e-05
8.675e-01,3.189e-05
8.725e-01,2.125e-05
8.775e-01,1.409e-05
8.825e-01,9.302e-06
8.875e-01,6.112e-06
8.925e-01,3.998e-06
8.975e-01,2.604e-06
9.025e-01,1.688e-06
9.075e-01,1.090e-06
9.125e-01,7.008e-07
9.175e-01,4.488e-07
9.225e-01,2.862e-07
9.275e-01,1.818e-07
9.325e-01,1.150e-07
9.375e-01,7.252e-08
9.425e-01,4.554e-08
9.475e-01,2.850e-08
9.525e-01,1.777e-08
9.575e-01,1.104e-08
9.625e-01,6.834e-09
9.675e-01,4.217e-09
9.725e-01,2.593e-09
9.775e-01,1.589e-09
9.825e-01,9.710e-10
9.875e-01,5.914e-10
9.925e-01,3.591e-10
9.975e-01,2.173e-10


==> anc/03_results/weak_zap/num_total_probability/0_0105.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,2.471e-198
1.250e-02,2.657e-137
1.750e-02,2.659e-103
2.250e-02,4.048e-81
2.750e-02,2.224e-65
3.250e-02,1.301e-53
3.750e-02,1.695e-44
4.250e-02,2.959e-37
4.750e-02,2.162e-31
5.250e-02,1.417e-26
5.750e-02,1.417e-22
6.250e-02,3.172e-19
6.750e-02,2.113e-16
7.250e-02,5.202e-14
7.750e-02,5.590e-12
8.250e-02,2.992e-10
8.750e-02,8.861e-09
9.250e-02,1.581e-07
9.750e-02,1.822e-06
1.025e-01,1.437e-05
1.075e-01,8.139e-05
1.125e-01,3.446e-04
1.175e-01,1.129e-03
1.225e-01,2.948e-03
1.275e-01,6.287e-03
1.325e-01,1.120e-02
1.375e-01,1.697e-02
1.425e-01,2.225e-02
1.475e-01,2.560e-02
1.525e-01,2.618e-02
1.575e-01,2.406e-02
1.625e-01,2.008e-02
1.675e-01,1.538e-02
1.725e-01,1.096e-02
1.775e-01,7.530e-03
1.825e-01,5.516e-03
1.875e-01,5.167e-03
1.925e-01,6.603e-03
1.975e-01,9.726e-03
2.025e-01,1.409e-02
2.075e-01,1.893e-02
2.125e-01,2.340e-02
2.175e-01,2.695e-02
2.225e-01,2.965e-02
2.275e-01,3.216e-02
2.325e-01,3.546e-02
2.375e-01,4.039e-02
2.425e-01,4.726e-02
2.475e-01,5.568e-02
2.525e-01,6.469e-02
2.575e-01,7.304e-02
2.625e-01,7.970e-02
2.675e-01,8.427e-02
2.725e-01,8.724e-02
2.775e-01,8.999e-02
2.825e-01,9.427e-02
2.875e-01,1.016e-01
2.925e-01,1.128e-01
2.975e-01,1.273e-01
3.025e-01,1.437e-01
3.075e-01,1.600e-01
3.125e-01,1.744e-01
3.175e-01,1.855e-01
3.225e-01,1.932e-01
3.275e-01,1.980e-01
3.325e-01,2.012e-01
3.375e-01,2.047e-01
3.425e-01,2.099e-01
3.475e-01,2.183e-01
3.525e-01,2.308e-01
3.575e-01,2.480e-01
3.625e-01,2.697e-01
3.675e-01,2.954e-01
3.725e-01,3.244e-01
3.775e-01,3.555e-01
3.825e-01,3.878e-01
3.875e-01,4.203e-01
3.925e-01,4.524e-01
3.975e-01,4.837e-01
4.025e-01,5.144e-01
4.075e-01,5.448e-01
4.125e-01,5.753e-01
4.175e-01,6.064e-01
4.225e-01,6.387e-01
4.275e-01,6.724e-01
4.325e-01,7.077e-01
4.375e-01,7.446e-01
4.425e-01,7.829e-01
4.475e-01,8.225e-01
4.525e-01,8.634e-01
4.575e-01,9.060e-01
4.625e-01,9.507e-01
4.675e-01,9.986e-01
4.725e-01,1.051e+00
4.775e-01,1.108e+00
4.825e-01,1.172e+00
4.875e-01,1.243e+00
4.925e-01,1.323e+00
4.975e-01,1.411e+00
5.025e-01,1.508e+00
5.075e-01,1.613e+00
5.125e-01,1.725e+00
5.175e-01,1.845e+00
5.225e-01,1.971e+00
5.275e-01,2.102e+00
5.325e-01,2.238e+00
5.375e-01,2.377e+00
5.425e-01,2.520e+00
5.475e-01,2.666e+00
5.525e-01,2.815e+00
5.575e-01,2.967e+00
5.625e-01,3.121e+00
5.675e-01,3.278e+00
5.725e-01,3.437e+00
5.775e-01,3.598e+00
5.825e-01,3.761e+00
5.875e-01,3.926e+00
5.925e-01,4.092e+00
5.975e-01,4.257e+00
6.025e-01,4.421e+00
6.075e-01,4.580e+00
6.125e-01,4.733e+00
6.175e-01,4.877e+00
6.225e-01,5.009e+00
6.275e-01,5.123e+00
6.325e-01,5.217e+00
6.375e-01,5.286e+00
6.425e-01,5.327e+00
6.475e-01,5.335e+00
6.525e-01,5.309e+00
6.575e-01,5.246e+00
6.625e-01,5.145e+00
6.675e-01,5.006e+00
6.725e-01,4.831e+00
6.775e-01,4.623e+00
6.825e-01,4.385e+00
6.875e-01,4.122e+00
6.925e-01,3.839e+00
6.975e-01,3.542e+00
7.025e-01,3.238e+00
7.075e-01,2.932e+00
7.125e-01,2.629e+00
7.175e-01,2.335e+00
7.225e-01,2.055e+00
7.275e-01,1.790e+00
7.325e-01,1.545e+00
7.375e-01,1.321e+00
7.425e-01,1.118e+00
7.475e-01,9.383e-01
7.525e-01,7.799e-01
7.575e-01,6.422e-01
7.625e-01,5.241e-01
7.675e-01,4.238e-01
7.725e-01,3.397e-01
7.775e-01,2.699e-01
7.825e-01,2.126e-01
7.875e-01,1.660e-01
7.925e-01,1.286e-01
7.975e-01,9.872e-02
8.025e-01,7.519e-02
8.075e-01,5.680e-02
8.125e-01,4.257e-02
8.175e-01,3.166e-02
8.225e-01,2.336e-02
8.275e-01,1.711e-02
8.325e-01,1.244e-02
8.375e-01,8.973e-03
8.425e-01,6.428e-03
8.475e-01,4.572e-03
8.525e-01,3.229e-03
8.575e-01,2.265e-03
8.625e-01,1.578e-03
8.675e-01,1.092e-03
8.725e-01,7.508e-04
8.775e-01,5.129e-04
8.825e-01,3.482e-04
8.875e-01,2.349e-04
8.925e-01,1.575e-04
8.975e-01,1.050e-04
9.025e-01,6.954e-05
9.075e-01,4.581e-05
9.125e-01,3.000e-05
9.175e-01,1.954e-05
9.225e-01,1.266e-05
9.275e-01,8.154e-06
9.325e-01,5.225e-06
9.375e-01,3.331e-06
9.425e-01,2.112e-06
9.475e-01,1.333e-06
9.525e-01,8.368e-07
9.575e-01,5.228e-07
9.625e-01,3.251e-07
9.675e-01,2.012e-07
9.725e-01,1.239e-07
9.775e-01,7.599e-08
9.825e-01,4.639e-08
9.875e-01,2.819e-08
9.925e-01,1.706e-08
9.975e-01,1.028e-08


==> anc/03_results/weak_zap/num_total_probability/0_01125.csv <==
transmittance,probability_density
1.138e-01,9.952e-09
1.182e-01,9.956e-08
1.227e-01,7.605e-07
1.271e-01,4.551e-06
1.315e-01,2.183e-05
1.360e-01,8.556e-05
1.404e-01,2.791e-04
1.449e-01,7.694e-04
1.493e-01,1.818e-03
1.537e-01,3.730e-03
1.582e-01,6.720e-03
1.626e-01,1.074e-02
1.671e-01,1.535e-02
1.715e-01,1.982e-02
1.760e-01,2.328e-02
1.804e-01,2.504e-02
1.848e-01,2.482e-02
1.893e-01,2.281e-02
1.937e-01,1.953e-02
1.982e-01,1.567e-02
2.026e-01,1.183e-02
2.071e-01,8.492e-03
2.115e-01,5.908e-03
2.159e-01,4.220e-03
2.204e-01,3.505e-03
2.248e-01,3.836e-03
2.293e-01,5.267e-03
2.337e-01,7.776e-03
2.382e-01,1.119e-02
2.426e-01,1.513e-02
2.470e-01,1.911e-02
2.515e-01,2.261e-02
2.559e-01,2.532e-02
2.604e-01,2.724e-02
2.648e-01,2.873e-02
2.692e-01,3.038e-02
2.737e-01,3.282e-02
2.781e-01,3.655e-02
2.826e-01,4.174e-02
2.870e-01,4.824e-02
2.915e-01,5.553e-02
2.959e-01,6.290e-02
3.003e-01,6.959e-02
3.048e-01,7.498e-02
3.092e-01,7.880e-02
3.137e-01,8.122e-02
3.181e-01,8.288e-02
3.226e-01,8.479e-02
3.270e-01,8.805e-02
3.314e-01,9.358e-02
3.359e-01,1.019e-01
3.403e-01,1.128e-01
3.448e-01,1.257e-01
3.492e-01,1.394e-01
3.536e-01,1.528e-01
3.581e-01,1.647e-01
3.625e-01,1.743e-01
3.670e-01,1.814e-01
3.714e-01,1.863e-01
3.759e-01,1.895e-01
3.803e-01,1.920e-01
3.847e-01,1.949e-01
3.892e-01,1.990e-01
3.936e-01,2.053e-01
3.981e-01,2.143e-01
4.025e-01,2.266e-01
4.070e-01,2.421e-01
4.114e-01,2.608e-01
4.158e-01,2.824e-01
4.203e-01,3.063e-01
4.247e-01,3.319e-01
4.292e-01,3.587e-01
4.336e-01,3.860e-01
4.381e-01,4.133e-01
4.425e-01,4.405e-01
4.469e-01,4.672e-01
4.514e-01,4.936e-01
4.558e-01,5.197e-01
4.603e-01,5.460e-01
4.647e-01,5.727e-01
4.691e-01,6.001e-01
4.736e-01,6.284e-01
4.780e-01,6.580e-01
4.825e-01,6.887e-01
4.869e-01,7.208e-01
4.914e-01,7.540e-01
4.958e-01,7.884e-01
5.002e-01,8.239e-01
5.047e-01,8.607e-01
5.091e-01,8.991e-01
5.136e-01,9.395e-01
5.180e-01,9.824e-01
5.225e-01,1.029e+00
5.269e-01,1.079e+00
5.313e-01,1.134e+00
5.358e-01,1.195e+00
5.402e-01,1.262e+00
5.447e-01,1.335e+00
5.491e-01,1.415e+00
5.536e-01,1.502e+00
5.580e-01,1.596e+00
5.624e-01,1.697e+00
5.669e-01,1.803e+00
5.713e-01,1.915e+00
5.758e-01,2.032e+00
5.802e-01,2.153e+00
5.846e-01,2.278e+00
5.891e-01,2.407e+00
5.935e-01,2.539e+00
5.980e-01,2.675e+00
6.024e-01,2.813e+00
6.069e-01,2.954e+00
6.113e-01,3.097e+00
6.157e-01,3.243e+00
6.202e-01,3.392e+00
6.246e-01,3.544e+00
6.291e-01,3.698e+00
6.335e-01,3.854e+00
6.380e-01,4.011e+00
6.424e-01,4.171e+00
6.468e-01,4.330e+00
6.513e-01,4.488e+00
6.557e-01,4.645e+00
6.602e-01,4.797e+00
6.646e-01,4.942e+00
6.691e-01,5.079e+00
6.735e-01,5.203e+00
6.779e-01,5.312e+00
6.824e-01,5.403e+00
6.868e-01,5.471e+00
6.913e-01,5.515e+00
6.957e-01,5.530e+00
7.001e-01,5.515e+00
7.046e-01,5.467e+00
7.090e-01,5.385e+00
7.135e-01,5.270e+00
7.179e-01,5.121e+00
7.224e-01,4.941e+00
7.268e-01,4.732e+00
7.312e-01,4.498e+00
7.357e-01,4.241e+00
7.401e-01,3.968e+00
7.446e-01,3.682e+00
7.490e-01,3.389e+00
7.535e-01,3.094e+00
7.579e-01,2.800e+00
7.623e-01,2.514e+00
7.668e-01,2.238e+00
7.712e-01,1.975e+00
7.757e-01,1.729e+00
7.801e-01,1.501e+00
7.845e-01,1.292e+00
7.890e-01,1.103e+00
7.934e-01,9.338e-01
7.979e-01,7.842e-01
8.023e-01,6.531e-01
8.068e-01,5.396e-01
8.112e-01,4.423e-01
8.156e-01,3.596e-01
8.201e-01,2.901e-01
8.245e-01,2.322e-01
8.290e-01,1.845e-01
8.334e-01,1.454e-01
8.379e-01,1.138e-01
8.423e-01,8.834e-02
8.467e-01,6.810e-02
8.512e-01,5.212e-02
8.556e-01,3.960e-02
8.601e-01,2.988e-02
8.645e-01,2.238e-02
8.690e-01,1.665e-02
8.734e-01,1.231e-02
8.778e-01,9.033e-03
8.823e-01,6.586e-03
8.867e-01,4.771e-03
8.912e-01,3.434e-03
8.956e-01,2.456e-03
9.000e-01,1.745e-03
9.045e-01,1.233e-03
9.089e-01,8.654e-04
9.134e-01,6.039e-04
9.178e-01,4.189e-04
9.223e-01,2.889e-04
9.267e-01,1.981e-04
9.311e-01,1.350e-04
9.356e-01,9.155e-05
9.400e-01,6.172e-05
9.445e-01,4.139e-05
9.489e-01,2.760e-05
9.534e-01,1.831e-05
9.578e-01,1.209e-05
9.622e-01,7.936e-06
9.667e-01,5.184e-06
9.711e-01,3.370e-06
9.756e-01,2.180e-06
9.800e-01,1.403e-06
9.845e-01,8.989e-07
9.889e-01,5.731e-07
9.933e-01,3.638e-07
9.978e-01,2.298e-07


==> anc/03_results/weak_zap/num_total_probability/0_012.csv <==
transmittance,probability_density
1.403e-01,1.330e-09
1.446e-01,1.262e-08
1.490e-01,9.601e-08
1.533e-01,5.952e-07
1.576e-01,3.054e-06
1.619e-01,1.315e-05
1.662e-01,4.814e-05
1.705e-01,1.515e-04
1.748e-01,4.141e-04
1.791e-01,9.928e-04
1.834e-01,2.106e-03
1.877e-01,3.985e-03
1.920e-01,6.774e-03
1.964e-01,1.042e-02
2.007e-01,1.458e-02
2.050e-01,1.869e-02
2.093e-01,2.205e-02
2.136e-01,2.406e-02
2.179e-01,2.440e-02
2.222e-01,2.310e-02
2.265e-01,2.048e-02
2.308e-01,1.708e-02
2.351e-01,1.344e-02
2.394e-01,1.002e-02
2.438e-01,7.121e-03
2.481e-01,4.878e-03
2.524e-01,3.340e-03
2.567e-01,2.509e-03
2.610e-01,2.403e-03
2.653e-01,3.071e-03
2.696e-01,4.572e-03
2.739e-01,6.921e-03
2.782e-01,1.002e-02
2.825e-01,1.362e-02
2.868e-01,1.732e-02
2.912e-01,2.071e-02
2.955e-01,2.342e-02
2.998e-01,2.532e-02
3.041e-01,2.654e-02
3.084e-01,2.748e-02
3.127e-01,2.867e-02
3.170e-01,3.065e-02
3.213e-01,3.381e-02
3.256e-01,3.830e-02
3.299e-01,4.399e-02
3.342e-01,5.050e-02
3.386e-01,5.728e-02
3.429e-01,6.370e-02
3.472e-01,6.919e-02
3.515e-01,7.340e-02
3.558e-01,7.624e-02
3.601e-01,7.799e-02
3.644e-01,7.923e-02
3.687e-01,8.082e-02
3.730e-01,8.362e-02
3.773e-01,8.838e-02
3.816e-01,9.551e-02
3.860e-01,1.050e-01
3.903e-01,1.164e-01
3.946e-01,1.288e-01
3.989e-01,1.413e-01
4.032e-01,1.530e-01
4.075e-01,1.630e-01
4.118e-01,1.710e-01
4.161e-01,1.770e-01
4.204e-01,1.811e-01
4.247e-01,1.840e-01
4.290e-01,1.866e-01
4.334e-01,1.895e-01
4.377e-01,1.937e-01
4.420e-01,1.997e-01
4.463e-01,2.081e-01
4.506e-01,2.193e-01
4.549e-01,2.334e-01
4.592e-01,2.503e-01
4.635e-01,2.697e-01
4.678e-01,2.914e-01
4.721e-01,3.149e-01
4.764e-01,3.397e-01
4.808e-01,3.653e-01
4.851e-01,3.913e-01
4.894e-01,4.173e-01
4.937e-01,4.432e-01
4.980e-01,4.689e-01
5.023e-01,4.945e-01
5.066e-01,5.202e-01
5.109e-01,5.461e-01
5.152e-01,5.725e-01
5.195e-01,5.997e-01
5.238e-01,6.279e-01
5.282e-01,6.572e-01
5.325e-01,6.877e-01
5.368e-01,7.194e-01
5.411e-01,7.524e-01
5.454e-01,7.867e-01
5.497e-01,8.222e-01
5.540e-01,8.592e-01
5.583e-01,8.979e-01
5.626e-01,9.387e-01
5.669e-01,9.821e-01
5.712e-01,1.029e+00
5.756e-01,1.079e+00
5.799e-01,1.135e+00
5.842e-01,1.196e+00
5.885e-01,1.262e+00
5.928e-01,1.335e+00
5.971e-01,1.415e+00
6.014e-01,1.502e+00
6.057e-01,1.596e+00
6.100e-01,1.696e+00
6.143e-01,1.803e+00
6.186e-01,1.916e+00
6.230e-01,2.034e+00
6.273e-01,2.158e+00
6.316e-01,2.286e+00
6.359e-01,2.419e+00
6.402e-01,2.556e+00
6.445e-01,2.697e+00
6.488e-01,2.841e+00
6.531e-01,2.989e+00
6.574e-01,3.140e+00
6.617e-01,3.295e+00
6.660e-01,3.453e+00
6.704e-01,3.615e+00
6.747e-01,3.780e+00
6.790e-01,3.948e+00
6.833e-01,4.119e+00
6.876e-01,4.291e+00
6.919e-01,4.466e+00
6.962e-01,4.640e+00
7.005e-01,4.812e+00
7.048e-01,4.982e+00
7.091e-01,5.145e+00
7.134e-01,5.300e+00
7.178e-01,5.442e+00
7.221e-01,5.569e+00
7.264e-01,5.676e+00
7.307e-01,5.759e+00
7.350e-01,5.816e+00
7.393e-01,5.841e+00
7.436e-01,5.833e+00
7.479e-01,5.788e+00
7.522e-01,5.706e+00
7.565e-01,5.585e+00
7.608e-01,5.427e+00
7.652e-01,5.234e+00
7.695e-01,5.007e+00
7.738e-01,4.752e+00
7.781e-01,4.471e+00
7.824e-01,4.172e+00
7.867e-01,3.859e+00
7.910e-01,3.538e+00
7.953e-01,3.215e+00
7.996e-01,2.896e+00
8.039e-01,2.584e+00
8.082e-01,2.286e+00
8.126e-01,2.003e+00
8.169e-01,1.740e+00
8.212e-01,1.497e+00
8.255e-01,1.277e+00
8.298e-01,1.080e+00
8.341e-01,9.043e-01
8.384e-01,7.507e-01
8.427e-01,6.178e-01
8.470e-01,5.039e-01
8.513e-01,4.074e-01
8.556e-01,3.265e-01
8.600e-01,2.595e-01
8.643e-01,2.044e-01
8.686e-01,1.597e-01
8.729e-01,1.237e-01
8.772e-01,9.508e-02
8.815e-01,7.246e-02
8.858e-01,5.477e-02
8.901e-01,4.107e-02
8.944e-01,3.056e-02
8.987e-01,2.256e-02
9.030e-01,1.652e-02
9.074e-01,1.201e-02
9.117e-01,8.664e-03
9.160e-01,6.204e-03
9.203e-01,4.410e-03
9.246e-01,3.112e-03
9.289e-01,2.180e-03
9.332e-01,1.517e-03
9.375e-01,1.048e-03
9.418e-01,7.186e-04
9.461e-01,4.896e-04
9.504e-01,3.314e-04
9.548e-01,2.228e-04
9.591e-01,1.488e-04
9.634e-01,9.872e-05
9.677e-01,6.509e-05
9.720e-01,4.264e-05
9.763e-01,2.777e-05
9.806e-01,1.797e-05
9.849e-01,1.156e-05
9.892e-01,7.389e-06
9.935e-01,4.696e-06
9.978e-01,2.968e-06


==> anc/03_results/weak_zap/num_total_probability/0_01275.csv <==
transmittance,probability_density
1.719e-01,3.620e-10
1.760e-01,3.049e-09
1.802e-01,2.146e-08
1.843e-01,1.278e-07
1.885e-01,6.493e-07
1.926e-01,2.845e-06
1.968e-01,1.084e-05
2.009e-01,3.621e-05
2.051e-01,1.069e-04
2.093e-01,2.804e-04
2.134e-01,6.587e-04
2.176e-01,1.393e-03
2.217e-01,2.670e-03
2.259e-01,4.657e-03
2.300e-01,7.431e-03
2.342e-01,1.090e-02
2.383e-01,1.475e-02
2.425e-01,1.851e-02
2.466e-01,2.160e-02
2.508e-01,2.353e-02
2.549e-01,2.401e-02
2.591e-01,2.303e-02
2.632e-01,2.081e-02
2.674e-01,1.777e-02
2.715e-01,1.438e-02
2.757e-01,1.105e-02
2.798e-01,8.094e-03
2.840e-01,5.670e-03
2.881e-01,3.835e-03
2.923e-01,2.572e-03
2.964e-01,1.845e-03
3.006e-01,1.634e-03
3.047e-01,1.960e-03
3.089e-01,2.879e-03
3.130e-01,4.456e-03
3.172e-01,6.714e-03
3.213e-01,9.584e-03
3.255e-01,1.288e-02
3.296e-01,1.630e-02
3.338e-01,1.949e-02
3.379e-01,2.212e-02
3.421e-01,2.403e-02
3.462e-01,2.522e-02
3.504e-01,2.594e-02
3.545e-01,2.657e-02
3.587e-01,2.759e-02
3.628e-01,2.942e-02
3.670e-01,3.235e-02
3.711e-01,3.646e-02
3.753e-01,4.162e-02
3.794e-01,4.753e-02
3.836e-01,5.374e-02
3.877e-01,5.975e-02
3.919e-01,6.511e-02
3.960e-01,6.945e-02
4.002e-01,7.263e-02
4.043e-01,7.472e-02
4.085e-01,7.608e-02
4.126e-01,7.726e-02
4.168e-01,7.894e-02
4.209e-01,8.182e-02
4.251e-01,8.643e-02
4.292e-01,9.306e-02
4.334e-01,1.017e-01
4.376e-01,1.120e-01
4.417e-01,1.233e-01
4.459e-01,1.348e-01
4.500e-01,1.459e-01
4.542e-01,1.558e-01
4.583e-01,1.641e-01
4.625e-01,1.706e-01
4.666e-01,1.756e-01
4.708e-01,1.792e-01
4.749e-01,1.822e-01
4.791e-01,1.851e-01
4.832e-01,1.886e-01
4.874e-01,1.934e-01
4.915e-01,2.000e-01
4.957e-01,2.088e-01
4.998e-01,2.200e-01
5.040e-01,2.338e-01
5.081e-01,2.501e-01
5.123e-01,2.688e-01
5.164e-01,2.894e-01
5.206e-01,3.118e-01
5.247e-01,3.354e-01
5.289e-01,3.600e-01
5.330e-01,3.852e-01
5.372e-01,4.106e-01
5.413e-01,4.361e-01
5.455e-01,4.617e-01
5.496e-01,4.873e-01
5.538e-01,5.131e-01
5.579e-01,5.391e-01
5.621e-01,5.657e-01
5.662e-01,5.930e-01
5.704e-01,6.211e-01
5.745e-01,6.504e-01
5.787e-01,6.808e-01
5.828e-01,7.125e-01
5.870e-01,7.455e-01
5.911e-01,7.798e-01
5.953e-01,8.156e-01
5.994e-01,8.529e-01
6.036e-01,8.920e-01
6.077e-01,9.332e-01
6.119e-01,9.771e-01
6.160e-01,1.024e+00
6.202e-01,1.075e+00
6.243e-01,1.130e+00
6.285e-01,1.190e+00
6.326e-01,1.256e+00
6.368e-01,1.328e+00
6.409e-01,1.407e+00
6.451e-01,1.493e+00
6.492e-01,1.586e+00
6.534e-01,1.686e+00
6.575e-01,1.794e+00
6.617e-01,1.908e+00
6.659e-01,2.029e+00
6.700e-01,2.156e+00
6.742e-01,2.289e+00
6.783e-01,2.428e+00
6.825e-01,2.571e+00
6.866e-01,2.720e+00
6.908e-01,2.873e+00
6.949e-01,3.031e+00
6.991e-01,3.194e+00
7.032e-01,3.361e+00
7.074e-01,3.533e+00
7.115e-01,3.709e+00
7.157e-01,3.890e+00
7.198e-01,4.075e+00
7.240e-01,4.263e+00
7.281e-01,4.456e+00
7.323e-01,4.651e+00
7.364e-01,4.847e+00
7.406e-01,5.043e+00
7.447e-01,5.237e+00
7.489e-01,5.426e+00
7.530e-01,5.606e+00
7.572e-01,5.775e+00
7.613e-01,5.927e+00
7.655e-01,6.058e+00
7.696e-01,6.163e+00
7.738e-01,6.238e+00
7.779e-01,6.278e+00
7.821e-01,6.279e+00
7.862e-01,6.238e+00
7.904e-01,6.154e+00
7.945e-01,6.025e+00
7.987e-01,5.853e+00
8.028e-01,5.638e+00
8.070e-01,5.384e+00
8.111e-01,5.097e+00
8.153e-01,4.781e+00
8.194e-01,4.443e+00
8.236e-01,4.090e+00
8.277e-01,3.729e+00
8.319e-01,3.366e+00
8.360e-01,3.009e+00
8.402e-01,2.664e+00
8.443e-01,2.334e+00
8.485e-01,2.025e+00
8.526e-01,1.740e+00
8.568e-01,1.479e+00
8.609e-01,1.246e+00
8.651e-01,1.038e+00
8.692e-01,8.569e-01
8.734e-01,7.003e-01
8.775e-01,5.667e-01
8.817e-01,4.541e-01
8.858e-01,3.603e-01
8.900e-01,2.832e-01
8.942e-01,2.205e-01
8.983e-01,1.700e-01
9.025e-01,1.298e-01
9.066e-01,9.826e-02
9.108e-01,7.368e-02
9.149e-01,5.474e-02
9.191e-01,4.030e-02
9.232e-01,2.941e-02
9.274e-01,2.127e-02
9.315e-01,1.525e-02
9.357e-01,1.084e-02
9.398e-01,7.636e-03
9.440e-01,5.335e-03
9.481e-01,3.696e-03
9.523e-01,2.540e-03
9.564e-01,1.731e-03
9.606e-01,1.170e-03
9.647e-01,7.846e-04
9.689e-01,5.220e-04
9.730e-01,3.445e-04
9.772e-01,2.257e-04
9.813e-01,1.467e-04
9.855e-01,9.463e-05
9.896e-01,6.060e-05
9.938e-01,3.852e-05
9.979e-01,2.430e-05


==> anc/03_results/weak_zap/num_total_probability/0_0135.csv <==
transmittance,probability_density
2.051e-01,3.703e-11
2.091e-01,3.021e-10
2.131e-01,2.119e-09
2.170e-01,1.288e-08
2.210e-01,6.829e-08
2.250e-01,3.182e-07
2.290e-01,1.310e-06
2.330e-01,4.800e-06
2.370e-01,1.572e-05
2.409e-01,4.628e-05
2.449e-01,1.231e-04
2.489e-01,2.970e-04
2.529e-01,6.534e-04
2.569e-01,1.315e-03
2.609e-01,2.433e-03
2.649e-01,4.150e-03
2.688e-01,6.551e-03
2.728e-01,9.602e-03
2.768e-01,1.311e-02
2.808e-01,1.671e-02
2.848e-01,1.996e-02
2.888e-01,2.239e-02
2.927e-01,2.366e-02
2.967e-01,2.359e-02
3.007e-01,2.226e-02
3.047e-01,1.991e-02
3.087e-01,1.692e-02
3.127e-01,1.369e-02
3.167e-01,1.057e-02
3.206e-01,7.796e-03
3.246e-01,5.511e-03
3.286e-01,3.750e-03
3.326e-01,2.488e-03
3.366e-01,1.672e-03
3.406e-01,1.253e-03
3.445e-01,1.211e-03
3.485e-01,1.567e-03
3.525e-01,2.373e-03
3.565e-01,3.692e-03
3.605e-01,5.571e-03
3.645e-01,7.997e-03
3.684e-01,1.087e-02
3.724e-01,1.399e-02
3.764e-01,1.710e-02
3.804e-01,1.990e-02
3.844e-01,2.216e-02
3.884e-01,2.376e-02
3.924e-01,2.475e-02
3.963e-01,2.532e-02
4.003e-01,2.581e-02
4.043e-01,2.661e-02
4.083e-01,2.806e-02
4.123e-01,3.042e-02
4.163e-01,3.381e-02
4.202e-01,3.818e-02
4.242e-01,4.331e-02
4.282e-01,4.890e-02
4.322e-01,5.456e-02
4.362e-01,5.990e-02
4.402e-01,6.458e-02
4.442e-01,6.838e-02
4.481e-01,7.124e-02
4.521e-01,7.325e-02
4.561e-01,7.472e-02
4.601e-01,7.608e-02
4.641e-01,7.788e-02
4.681e-01,8.062e-02
4.720e-01,8.476e-02
4.760e-01,9.057e-02
4.800e-01,9.807e-02
4.840e-01,1.071e-01
4.880e-01,1.172e-01
4.920e-01,1.278e-01
4.960e-01,1.383e-01
4.999e-01,1.483e-01
5.039e-01,1.571e-01
5.079e-01,1.645e-01
5.119e-01,1.706e-01
5.159e-01,1.755e-01
5.199e-01,1.794e-01
5.238e-01,1.829e-01
5.278e-01,1.865e-01
5.318e-01,1.907e-01
5.358e-01,1.961e-01
5.398e-01,2.032e-01
5.438e-01,2.122e-01
5.478e-01,2.234e-01
5.517e-01,2.369e-01
5.557e-01,2.528e-01
5.597e-01,2.708e-01
5.637e-01,2.907e-01
5.677e-01,3.123e-01
5.717e-01,3.353e-01
5.756e-01,3.594e-01
5.796e-01,3.842e-01
5.836e-01,4.096e-01
5.876e-01,4.354e-01
5.916e-01,4.614e-01
5.956e-01,4.876e-01
5.996e-01,5.142e-01
6.035e-01,5.411e-01
6.075e-01,5.687e-01
6.115e-01,5.969e-01
6.155e-01,6.261e-01
6.195e-01,6.563e-01
6.235e-01,6.877e-01
6.274e-01,7.204e-01
6.314e-01,7.545e-01
6.354e-01,7.900e-01
6.394e-01,8.272e-01
6.434e-01,8.662e-01
6.474e-01,9.071e-01
6.514e-01,9.505e-01
6.553e-01,9.966e-01
6.593e-01,1.046e+00
6.633e-01,1.099e+00
6.673e-01,1.157e+00
6.713e-01,1.220e+00
6.753e-01,1.289e+00
6.792e-01,1.365e+00
6.832e-01,1.447e+00
6.872e-01,1.537e+00
6.912e-01,1.635e+00
6.952e-01,1.740e+00
6.992e-01,1.853e+00
7.032e-01,1.975e+00
7.071e-01,2.103e+00
7.111e-01,2.240e+00
7.151e-01,2.383e+00
7.191e-01,2.533e+00
7.231e-01,2.690e+00
7.271e-01,2.853e+00
7.310e-01,3.023e+00
7.350e-01,3.199e+00
7.390e-01,3.380e+00
7.430e-01,3.568e+00
7.470e-01,3.762e+00
7.510e-01,3.962e+00
7.550e-01,4.168e+00
7.589e-01,4.379e+00
7.629e-01,4.597e+00
7.669e-01,4.819e+00
7.709e-01,5.045e+00
7.749e-01,5.273e+00
7.789e-01,5.501e+00
7.828e-01,5.726e+00
7.868e-01,5.945e+00
7.908e-01,6.154e+00
7.948e-01,6.346e+00
7.988e-01,6.518e+00
8.028e-01,6.662e+00
8.067e-01,6.772e+00
8.107e-01,6.843e+00
8.147e-01,6.870e+00
8.187e-01,6.847e+00
8.227e-01,6.773e+00
8.267e-01,6.644e+00
8.307e-01,6.461e+00
8.346e-01,6.226e+00
8.386e-01,5.943e+00
8.426e-01,5.617e+00
8.466e-01,5.256e+00
8.506e-01,4.867e+00
8.546e-01,4.460e+00
8.585e-01,4.042e+00
8.625e-01,3.624e+00
8.665e-01,3.214e+00
8.705e-01,2.818e+00
8.745e-01,2.444e+00
8.785e-01,2.095e+00
8.825e-01,1.776e+00
8.864e-01,1.489e+00
8.904e-01,1.234e+00
8.944e-01,1.012e+00
8.984e-01,8.198e-01
9.024e-01,6.570e-01
9.064e-01,5.207e-01
9.103e-01,4.081e-01
9.143e-01,3.164e-01
9.183e-01,2.426e-01
9.223e-01,1.840e-01
9.263e-01,1.380e-01
9.303e-01,1.025e-01
9.343e-01,7.526e-02
9.382e-01,5.470e-02
9.422e-01,3.934e-02
9.462e-01,2.800e-02
9.502e-01,1.973e-02
9.542e-01,1.376e-02
9.582e-01,9.502e-03
9.621e-01,6.496e-03
9.661e-01,4.398e-03
9.701e-01,2.948e-03
9.741e-01,1.958e-03
9.781e-01,1.288e-03
9.821e-01,8.389e-04
9.861e-01,5.415e-04
9.900e-01,3.463e-04
9.940e-01,2.195e-04
9.980e-01,1.378e-04


==> anc/03_results/weak_zap/num_total_probability/0_01425.csv <==
transmittance,probability_density
2.426e-01,9.607e-12
2.464e-01,7.031e-11
2.502e-01,4.544e-10
2.540e-01,2.607e-09
2.578e-01,1.334e-08
2.616e-01,6.118e-08
2.654e-01,2.525e-07
2.692e-01,9.419e-07
2.730e-01,3.188e-06
2.768e-01,9.830e-06
2.806e-01,2.770e-05
2.844e-01,7.161e-05
2.882e-01,1.703e-04
2.920e-01,3.740e-04
2.958e-01,7.601e-04
2.996e-01,1.434e-03
3.034e-01,2.520e-03
3.072e-01,4.131e-03
3.110e-01,6.336e-03
3.148e-01,9.113e-03
3.186e-01,1.232e-02
3.223e-01,1.569e-02
3.261e-01,1.885e-02
3.299e-01,2.143e-02
3.337e-01,2.307e-02
3.375e-01,2.358e-02
3.413e-01,2.292e-02
3.451e-01,2.122e-02
3.489e-01,1.874e-02
3.527e-01,1.581e-02
3.565e-01,1.276e-02
3.603e-01,9.874e-03
3.641e-01,7.331e-03
3.679e-01,5.233e-03
3.717e-01,3.603e-03
3.755e-01,2.412e-03
3.793e-01,1.606e-03
3.831e-01,1.131e-03
3.869e-01,9.522e-04
3.907e-01,1.063e-03
3.945e-01,1.487e-03
3.983e-01,2.272e-03
4.021e-01,3.474e-03
4.059e-01,5.134e-03
4.097e-01,7.252e-03
4.135e-01,9.768e-03
4.173e-01,1.255e-02
4.211e-01,1.542e-02
4.249e-01,1.814e-02
4.286e-01,2.050e-02
4.324e-01,2.237e-02
4.362e-01,2.369e-02
4.400e-01,2.452e-02
4.438e-01,2.507e-02
4.476e-01,2.560e-02
4.514e-01,2.641e-02
4.552e-01,2.777e-02
4.590e-01,2.990e-02
4.628e-01,3.289e-02
4.666e-01,3.671e-02
4.704e-01,4.124e-02
4.742e-01,4.623e-02
4.780e-01,5.142e-02
4.818e-01,5.648e-02
4.856e-01,6.114e-02
4.894e-01,6.519e-02
4.932e-01,6.852e-02
4.970e-01,7.112e-02
5.008e-01,7.315e-02
5.046e-01,7.487e-02
5.084e-01,7.665e-02
5.122e-01,7.887e-02
5.160e-01,8.195e-02
5.198e-01,8.618e-02
5.236e-01,9.178e-02
5.274e-01,9.876e-02
5.311e-01,1.070e-01
5.349e-01,1.162e-01
5.387e-01,1.259e-01
5.425e-01,1.358e-01
5.463e-01,1.453e-01
5.501e-01,1.540e-01
5.539e-01,1.618e-01
5.577e-01,1.686e-01
5.615e-01,1.743e-01
5.653e-01,1.792e-01
5.691e-01,1.836e-01
5.729e-01,1.879e-01
5.767e-01,1.926e-01
5.805e-01,1.981e-01
5.843e-01,2.048e-01
5.881e-01,2.131e-01
5.919e-01,2.233e-01
5.957e-01,2.356e-01
5.995e-01,2.499e-01
6.033e-01,2.664e-01
6.071e-01,2.849e-01
6.109e-01,3.052e-01
6.147e-01,3.271e-01
6.185e-01,3.504e-01
6.223e-01,3.748e-01
6.261e-01,4.001e-01
6.299e-01,4.262e-01
6.337e-01,4.528e-01
6.374e-01,4.799e-01
6.412e-01,5.075e-01
6.450e-01,5.356e-01
6.488e-01,5.644e-01
6.526e-01,5.939e-01
6.564e-01,6.242e-01
6.602e-01,6.556e-01
6.640e-01,6.882e-01
6.678e-01,7.221e-01
6.716e-01,7.575e-01
6.754e-01,7.944e-01
6.792e-01,8.331e-01
6.830e-01,8.738e-01
6.868e-01,9.166e-01
6.906e-01,9.619e-01
6.944e-01,1.010e+00
6.982e-01,1.062e+00
7.020e-01,1.117e+00
7.058e-01,1.178e+00
7.096e-01,1.243e+00
7.134e-01,1.315e+00
7.172e-01,1.393e+00
7.210e-01,1.478e+00
7.248e-01,1.572e+00
7.286e-01,1.673e+00
7.324e-01,1.784e+00
7.362e-01,1.903e+00
7.399e-01,2.031e+00
7.437e-01,2.169e+00
7.475e-01,2.315e+00
7.513e-01,2.470e+00
7.551e-01,2.634e+00
7.589e-01,2.807e+00
7.627e-01,2.987e+00
7.665e-01,3.176e+00
7.703e-01,3.374e+00
7.741e-01,3.579e+00
7.779e-01,3.793e+00
7.817e-01,4.015e+00
7.855e-01,4.245e+00
7.893e-01,4.484e+00
7.931e-01,4.731e+00
7.969e-01,4.985e+00
8.007e-01,5.247e+00
8.045e-01,5.514e+00
8.083e-01,5.785e+00
8.121e-01,6.057e+00
8.159e-01,6.326e+00
8.197e-01,6.587e+00
8.235e-01,6.835e+00
8.273e-01,7.062e+00
8.311e-01,7.261e+00
8.349e-01,7.425e+00
8.387e-01,7.544e+00
8.425e-01,7.612e+00
8.462e-01,7.622e+00
8.500e-01,7.568e+00
8.538e-01,7.448e+00
8.576e-01,7.260e+00
8.614e-01,7.005e+00
8.652e-01,6.689e+00
8.690e-01,6.317e+00
8.728e-01,5.899e+00
8.766e-01,5.444e+00
8.804e-01,4.965e+00
8.842e-01,4.473e+00
8.880e-01,3.981e+00
8.918e-01,3.499e+00
8.956e-01,3.036e+00
8.994e-01,2.602e+00
9.032e-01,2.201e+00
9.070e-01,1.838e+00
9.108e-01,1.516e+00
9.146e-01,1.234e+00
9.184e-01,9.913e-01
9.222e-01,7.864e-01
9.260e-01,6.160e-01
9.298e-01,4.764e-01
9.336e-01,3.638e-01
9.374e-01,2.743e-01
9.412e-01,2.042e-01
9.450e-01,1.502e-01
9.487e-01,1.091e-01
9.525e-01,7.828e-02
9.563e-01,5.548e-02
9.601e-01,3.885e-02
9.639e-01,2.688e-02
9.677e-01,1.838e-02
9.715e-01,1.242e-02
9.753e-01,8.295e-03
9.791e-01,5.476e-03
9.829e-01,3.574e-03
9.867e-01,2.306e-03
9.905e-01,1.472e-03
9.943e-01,9.286e-04
9.981e-01,5.795e-04


==> anc/03_results/weak_zap/num_total_probability/0_015.csv <==
transmittance,probability_density
2.777e-01,2.280e-13
2.813e-01,1.719e-12
2.850e-01,1.163e-11
2.886e-01,7.087e-11
2.922e-01,3.906e-10
2.958e-01,1.953e-09
2.994e-01,8.891e-09
3.031e-01,3.695e-08
3.067e-01,1.407e-07
3.103e-01,4.920e-07
3.139e-01,1.585e-06
3.175e-01,4.715e-06
3.212e-01,1.299e-05
3.248e-01,3.321e-05
3.284e-01,7.899e-05
3.320e-01,1.752e-04
3.356e-01,3.632e-04
3.393e-01,7.051e-04
3.429e-01,1.284e-03
3.465e-01,2.199e-03
3.501e-01,3.547e-03
3.537e-01,5.398e-03
3.574e-01,7.765e-03
3.610e-01,1.057e-02
3.646e-01,1.366e-02
3.682e-01,1.675e-02
3.719e-01,1.954e-02
3.755e-01,2.172e-02
3.791e-01,2.302e-02
3.827e-01,2.330e-02
3.863e-01,2.256e-02
3.900e-01,2.092e-02
3.936e-01,1.859e-02
3.972e-01,1.586e-02
4.008e-01,1.300e-02
4.044e-01,1.025e-02
4.081e-01,7.785e-03
4.117e-01,5.702e-03
4.153e-01,4.035e-03
4.189e-01,2.773e-03
4.225e-01,1.871e-03
4.262e-01,1.281e-03
4.298e-01,9.582e-04
4.334e-01,8.786e-04
4.370e-01,1.040e-03
4.406e-01,1.462e-03
4.443e-01,2.183e-03
4.479e-01,3.246e-03
4.515e-01,4.684e-03
4.551e-01,6.505e-03
4.587e-01,8.677e-03
4.624e-01,1.112e-02
4.660e-01,1.370e-02
4.696e-01,1.627e-02
4.732e-01,1.865e-02
4.768e-01,2.070e-02
4.805e-01,2.235e-02
4.841e-01,2.356e-02
4.877e-01,2.444e-02
4.913e-01,2.512e-02
4.949e-01,2.582e-02
4.986e-01,2.677e-02
5.022e-01,2.817e-02
5.058e-01,3.020e-02
5.094e-01,3.292e-02
5.130e-01,3.634e-02
5.167e-01,4.037e-02
5.203e-01,4.485e-02
5.239e-01,4.955e-02
5.275e-01,5.426e-02
5.312e-01,5.875e-02
5.348e-01,6.285e-02
5.384e-01,6.643e-02
5.420e-01,6.947e-02
5.456e-01,7.205e-02
5.493e-01,7.431e-02
5.529e-01,7.651e-02
5.565e-01,7.892e-02
5.601e-01,8.184e-02
5.637e-01,8.556e-02
5.674e-01,9.029e-02
5.710e-01,9.612e-02
5.746e-01,1.031e-01
5.782e-01,1.110e-01
5.818e-01,1.197e-01
5.855e-01,1.289e-01
5.891e-01,1.381e-01
5.927e-01,1.472e-01
5.963e-01,1.557e-01
5.999e-01,1.636e-01
6.036e-01,1.707e-01
6.072e-01,1.770e-01
6.108e-01,1.828e-01
6.144e-01,1.882e-01
6.180e-01,1.936e-01
6.217e-01,1.994e-01
6.253e-01,2.059e-01
6.289e-01,2.135e-01
6.325e-01,2.225e-01
6.361e-01,2.332e-01
6.398e-01,2.458e-01
6.434e-01,2.604e-01
6.470e-01,2.770e-01
6.506e-01,2.957e-01
6.542e-01,3.161e-01
6.579e-01,3.383e-01
6.615e-01,3.620e-01
6.651e-01,3.871e-01
6.687e-01,4.133e-01
6.723e-01,4.405e-01
6.760e-01,4.686e-01
6.796e-01,4.975e-01
6.832e-01,5.272e-01
6.868e-01,5.577e-01
6.905e-01,5.890e-01
6.941e-01,6.213e-01
6.977e-01,6.547e-01
7.013e-01,6.893e-01
7.049e-01,7.253e-01
7.086e-01,7.628e-01
7.122e-01,8.020e-01
7.158e-01,8.432e-01
7.194e-01,8.864e-01
7.230e-01,9.321e-01
7.267e-01,9.805e-01
7.303e-01,1.032e+00
7.339e-01,1.087e+00
7.375e-01,1.147e+00
7.411e-01,1.211e+00
7.448e-01,1.281e+00
7.484e-01,1.358e+00
7.520e-01,1.441e+00
7.556e-01,1.533e+00
7.592e-01,1.633e+00
7.629e-01,1.743e+00
7.665e-01,1.862e+00
7.701e-01,1.992e+00
7.737e-01,2.133e+00
7.773e-01,2.284e+00
7.810e-01,2.447e+00
7.846e-01,2.620e+00
7.882e-01,2.805e+00
7.918e-01,3.001e+00
7.954e-01,3.208e+00
7.991e-01,3.427e+00
8.027e-01,3.656e+00
8.063e-01,3.897e+00
8.099e-01,4.149e+00
8.135e-01,4.414e+00
8.172e-01,4.690e+00
8.208e-01,4.977e+00
8.244e-01,5.277e+00
8.280e-01,5.588e+00
8.316e-01,5.908e+00
8.353e-01,6.236e+00
8.389e-01,6.568e+00
8.425e-01,6.901e+00
8.461e-01,7.227e+00
8.498e-01,7.540e+00
8.534e-01,7.831e+00
8.570e-01,8.090e+00
8.606e-01,8.304e+00
8.642e-01,8.464e+00
8.679e-01,8.559e+00
8.715e-01,8.578e+00
8.751e-01,8.515e+00
8.787e-01,8.365e+00
8.823e-01,8.126e+00
8.860e-01,7.803e+00
8.896e-01,7.400e+00
8.932e-01,6.930e+00
8.968e-01,6.403e+00
9.004e-01,5.837e+00
9.041e-01,5.247e+00
9.077e-01,4.651e+00
9.113e-01,4.063e+00
9.149e-01,3.498e+00
9.185e-01,2.967e+00
9.222e-01,2.480e+00
9.258e-01,2.042e+00
9.294e-01,1.657e+00
9.330e-01,1.324e+00
9.366e-01,1.042e+00
9.403e-01,8.084e-01
9.439e-01,6.177e-01
9.475e-01,4.649e-01
9.511e-01,3.448e-01
9.547e-01,2.520e-01
9.584e-01,1.815e-01
9.620e-01,1.288e-01
9.656e-01,9.008e-02
9.692e-01,6.211e-02
9.728e-01,4.221e-02
9.765e-01,2.828e-02
9.801e-01,1.868e-02
9.837e-01,1.217e-02
9.873e-01,7.820e-03
9.909e-01,4.956e-03
9.946e-01,3.098e-03
9.982e-01,1.911e-03


==> anc/03_results/weak_zap/num_total_probability/0_01575.csv <==
transmittance,probability_density
3.178e-01,5.388e-14
3.212e-01,3.580e-13
3.246e-01,2.177e-12
3.281e-01,1.215e-11
3.315e-01,6.240e-11
3.349e-01,2.955e-10
3.383e-01,1.294e-09
3.417e-01,5.245e-09
3.452e-01,1.975e-08
3.486e-01,6.915e-08
3.520e-01,2.257e-07
3.554e-01,6.882e-07
3.588e-01,1.963e-06
3.623e-01,5.248e-06
3.657e-01,1.318e-05
3.691e-01,3.111e-05
3.725e-01,6.919e-05
3.759e-01,1.452e-04
3.794e-01,2.879e-04
3.828e-01,5.402e-04
3.862e-01,9.607e-04
3.896e-01,1.621e-03
3.930e-01,2.599e-03
3.965e-01,3.966e-03
3.999e-01,5.763e-03
4.033e-01,7.989e-03
4.067e-01,1.057e-02
4.101e-01,1.338e-02
4.135e-01,1.620e-02
4.170e-01,1.880e-02
4.204e-01,2.091e-02
4.238e-01,2.234e-02
4.272e-01,2.293e-02
4.306e-01,2.264e-02
4.341e-01,2.152e-02
4.375e-01,1.971e-02
4.409e-01,1.741e-02
4.443e-01,1.484e-02
4.477e-01,1.223e-02
4.512e-01,9.737e-03
4.546e-01,7.505e-03
4.580e-01,5.605e-03
4.614e-01,4.064e-03
4.648e-01,2.873e-03
4.683e-01,2.001e-03
4.717e-01,1.411e-03
4.751e-01,1.065e-03
4.785e-01,9.400e-04
4.819e-01,1.027e-03
4.854e-01,1.335e-03
4.888e-01,1.883e-03
4.922e-01,2.702e-03
4.956e-01,3.817e-03
4.990e-01,5.244e-03
5.025e-01,6.977e-03
5.059e-01,8.981e-03
5.093e-01,1.119e-02
5.127e-01,1.350e-02
5.161e-01,1.581e-02
5.196e-01,1.800e-02
5.230e-01,1.996e-02
5.264e-01,2.164e-02
5.298e-01,2.301e-02
5.332e-01,2.412e-02
5.367e-01,2.505e-02
5.401e-01,2.596e-02
5.435e-01,2.700e-02
5.469e-01,2.832e-02
5.503e-01,3.007e-02
5.537e-01,3.234e-02
5.572e-01,3.517e-02
5.606e-01,3.854e-02
5.640e-01,4.236e-02
5.674e-01,4.651e-02
5.708e-01,5.084e-02
5.743e-01,5.517e-02
5.777e-01,5.935e-02
5.811e-01,6.326e-02
5.845e-01,6.682e-02
5.879e-01,7.004e-02
5.914e-01,7.296e-02
5.948e-01,7.571e-02
5.982e-01,7.847e-02
6.016e-01,8.143e-02
6.050e-01,8.482e-02
6.085e-01,8.884e-02
6.119e-01,9.365e-02
6.153e-01,9.934e-02
6.187e-01,1.059e-01
6.221e-01,1.133e-01
6.256e-01,1.214e-01
6.290e-01,1.300e-01
6.324e-01,1.388e-01
6.358e-01,1.476e-01
6.392e-01,1.563e-01
6.427e-01,1.645e-01
6.461e-01,1.722e-01
6.495e-01,1.795e-01
6.529e-01,1.864e-01
6.563e-01,1.930e-01
6.598e-01,1.996e-01
6.632e-01,2.065e-01
6.666e-01,2.139e-01
6.700e-01,2.223e-01
6.734e-01,2.319e-01
6.769e-01,2.429e-01
6.803e-01,2.557e-01
6.837e-01,2.703e-01
6.871e-01,2.868e-01
6.905e-01,3.054e-01
6.940e-01,3.258e-01
6.974e-01,3.481e-01
7.008e-01,3.722e-01
7.042e-01,3.979e-01
7.076e-01,4.250e-01
7.110e-01,4.535e-01
7.145e-01,4.833e-01
7.179e-01,5.142e-01
7.213e-01,5.462e-01
7.247e-01,5.793e-01
7.281e-01,6.136e-01
7.316e-01,6.492e-01
7.350e-01,6.860e-01
7.384e-01,7.244e-01
7.418e-01,7.644e-01
7.452e-01,8.063e-01
7.487e-01,8.502e-01
7.521e-01,8.964e-01
7.555e-01,9.451e-01
7.589e-01,9.969e-01
7.623e-01,1.052e+00
7.658e-01,1.111e+00
7.692e-01,1.175e+00
7.726e-01,1.243e+00
7.760e-01,1.318e+00
7.794e-01,1.400e+00
7.829e-01,1.489e+00
7.863e-01,1.587e+00
7.897e-01,1.694e+00
7.931e-01,1.812e+00
7.965e-01,1.941e+00
8.000e-01,2.083e+00
8.034e-01,2.236e+00
8.068e-01,2.403e+00
8.102e-01,2.584e+00
8.136e-01,2.779e+00
8.171e-01,2.988e+00
8.205e-01,3.211e+00
8.239e-01,3.449e+00
8.273e-01,3.703e+00
8.307e-01,3.972e+00
8.342e-01,4.256e+00
8.376e-01,4.557e+00
8.410e-01,4.875e+00
8.444e-01,5.209e+00
8.478e-01,5.560e+00
8.512e-01,5.928e+00
8.547e-01,6.312e+00
8.581e-01,6.710e+00
8.615e-01,7.118e+00
8.649e-01,7.532e+00
8.683e-01,7.944e+00
8.718e-01,8.346e+00
8.752e-01,8.725e+00
8.786e-01,9.068e+00
8.820e-01,9.360e+00
8.854e-01,9.585e+00
8.889e-01,9.727e+00
8.923e-01,9.773e+00
8.957e-01,9.711e+00
8.991e-01,9.534e+00
9.025e-01,9.241e+00
9.060e-01,8.837e+00
9.094e-01,8.330e+00
9.128e-01,7.736e+00
9.162e-01,7.075e+00
9.196e-01,6.369e+00
9.231e-01,5.641e+00
9.265e-01,4.914e+00
9.299e-01,4.210e+00
9.333e-01,3.546e+00
9.367e-01,2.935e+00
9.402e-01,2.389e+00
9.436e-01,1.910e+00
9.470e-01,1.501e+00
9.504e-01,1.160e+00
9.538e-01,8.801e-01
9.573e-01,6.565e-01
9.607e-01,4.813e-01
9.641e-01,3.467e-01
9.675e-01,2.456e-01
9.709e-01,1.709e-01
9.744e-01,1.170e-01
9.778e-01,7.870e-02
9.812e-01,5.207e-02
9.846e-01,3.387e-02
9.880e-01,2.167e-02
9.915e-01,1.364e-02
9.949e-01,8.445e-03
9.983e-01,5.144e-03


==> anc/03_results/weak_zap/num_total_probability/0_0165.csv <==
transmittance,probability_density
3.536e-01,1.220e-15
3.569e-01,7.886e-15
3.601e-01,4.730e-14
3.633e-01,2.637e-13
3.666e-01,1.369e-12
3.698e-01,6.632e-12
3.731e-01,3.002e-11
3.763e-01,1.272e-10
3.795e-01,5.049e-10
3.828e-01,1.883e-09
3.860e-01,6.600e-09
3.893e-01,2.179e-08
3.925e-01,6.783e-08
3.957e-01,1.994e-07
3.990e-01,5.542e-07
4.022e-01,1.458e-06
4.055e-01,3.638e-06
4.087e-01,8.611e-06
4.119e-01,1.937e-05
4.152e-01,4.145e-05
4.184e-01,8.448e-05
4.217e-01,1.641e-04
4.249e-01,3.043e-04
4.281e-01,5.391e-04
4.314e-01,9.134e-04
4.346e-01,1.481e-03
4.379e-01,2.301e-03
4.411e-01,3.429e-03
4.443e-01,4.905e-03
4.476e-01,6.741e-03
4.508e-01,8.907e-03
4.541e-01,1.133e-02
4.573e-01,1.387e-02
4.605e-01,1.637e-02
4.638e-01,1.864e-02
4.670e-01,2.048e-02
4.703e-01,2.175e-02
4.735e-01,2.232e-02
4.767e-01,2.216e-02
4.800e-01,2.130e-02
4.832e-01,1.983e-02
4.865e-01,1.789e-02
4.897e-01,1.566e-02
4.929e-01,1.330e-02
4.962e-01,1.097e-02
4.994e-01,8.792e-03
5.027e-01,6.855e-03
5.059e-01,5.207e-03
5.091e-01,3.864e-03
5.124e-01,2.819e-03
5.156e-01,2.051e-03
5.189e-01,1.535e-03
5.221e-01,1.245e-03
5.253e-01,1.167e-03
5.286e-01,1.296e-03
5.318e-01,1.636e-03
5.351e-01,2.199e-03
5.383e-01,3.004e-03
5.415e-01,4.063e-03
5.448e-01,5.382e-03
5.480e-01,6.951e-03
5.513e-01,8.744e-03
5.545e-01,1.071e-02
5.577e-01,1.279e-02
5.610e-01,1.489e-02
5.642e-01,1.695e-02
5.675e-01,1.888e-02
5.707e-01,2.064e-02
5.739e-01,2.220e-02
5.772e-01,2.358e-02
5.804e-01,2.481e-02
5.837e-01,2.600e-02
5.869e-01,2.724e-02
5.901e-01,2.864e-02
5.934e-01,3.031e-02
5.966e-01,3.234e-02
5.999e-01,3.478e-02
6.031e-01,3.766e-02
6.063e-01,4.095e-02
6.096e-01,4.459e-02
6.128e-01,4.848e-02
6.161e-01,5.252e-02
6.193e-01,5.660e-02
6.225e-01,6.060e-02
6.258e-01,6.445e-02
6.290e-01,6.812e-02
6.323e-01,7.161e-02
6.355e-01,7.496e-02
6.387e-01,7.828e-02
6.420e-01,8.168e-02
6.452e-01,8.533e-02
6.485e-01,8.937e-02
6.517e-01,9.396e-02
6.549e-01,9.919e-02
6.582e-01,1.051e-01
6.614e-01,1.118e-01
6.647e-01,1.192e-01
6.679e-01,1.271e-01
6.711e-01,1.355e-01
6.744e-01,1.442e-01
6.776e-01,1.529e-01
6.809e-01,1.617e-01
6.841e-01,1.703e-01
6.873e-01,1.787e-01
6.906e-01,1.868e-01
6.938e-01,1.948e-01
6.971e-01,2.027e-01
7.003e-01,2.108e-01
7.035e-01,2.193e-01
7.068e-01,2.285e-01
7.100e-01,2.385e-01
7.133e-01,2.498e-01
7.165e-01,2.626e-01
7.197e-01,2.770e-01
7.230e-01,2.933e-01
7.262e-01,3.115e-01
7.295e-01,3.318e-01
7.327e-01,3.541e-01
7.359e-01,3.784e-01
7.392e-01,4.046e-01
7.424e-01,4.327e-01
7.457e-01,4.626e-01
7.489e-01,4.941e-01
7.521e-01,5.273e-01
7.554e-01,5.621e-01
7.586e-01,5.984e-01
7.619e-01,6.363e-01
7.651e-01,6.759e-01
7.683e-01,7.172e-01
7.716e-01,7.604e-01
7.748e-01,8.057e-01
7.781e-01,8.532e-01
7.813e-01,9.033e-01
7.845e-01,9.563e-01
7.878e-01,1.012e+00
7.910e-01,1.072e+00
7.943e-01,1.137e+00
7.975e-01,1.206e+00
8.007e-01,1.281e+00
8.040e-01,1.362e+00
8.072e-01,1.451e+00
8.105e-01,1.549e+00
8.137e-01,1.656e+00
8.169e-01,1.774e+00
8.202e-01,1.905e+00
8.234e-01,2.048e+00
8.267e-01,2.206e+00
8.299e-01,2.380e+00
8.331e-01,2.569e+00
8.364e-01,2.776e+00
8.396e-01,3.001e+00
8.429e-01,3.245e+00
8.461e-01,3.509e+00
8.493e-01,3.792e+00
8.526e-01,4.097e+00
8.558e-01,4.423e+00
8.591e-01,4.772e+00
8.623e-01,5.145e+00
8.655e-01,5.542e+00
8.688e-01,5.963e+00
8.720e-01,6.410e+00
8.753e-01,6.881e+00
8.785e-01,7.375e+00
8.817e-01,7.887e+00
8.850e-01,8.412e+00
8.882e-01,8.939e+00
8.915e-01,9.457e+00
8.947e-01,9.947e+00
8.979e-01,1.039e+01
9.012e-01,1.077e+01
9.044e-01,1.105e+01
9.077e-01,1.121e+01
9.109e-01,1.124e+01
9.141e-01,1.112e+01
9.174e-01,1.084e+01
9.206e-01,1.041e+01
9.239e-01,9.830e+00
9.271e-01,9.122e+00
9.303e-01,8.315e+00
9.336e-01,7.440e+00
9.368e-01,6.532e+00
9.401e-01,5.623e+00
9.433e-01,4.746e+00
9.465e-01,3.927e+00
9.498e-01,3.183e+00
9.530e-01,2.529e+00
9.563e-01,1.968e+00
9.595e-01,1.500e+00
9.627e-01,1.120e+00
9.660e-01,8.193e-01
9.692e-01,5.871e-01
9.725e-01,4.121e-01
9.757e-01,2.835e-01
9.789e-01,1.910e-01
9.822e-01,1.261e-01
9.854e-01,8.162e-02
9.887e-01,5.177e-02
9.919e-01,3.219e-02
9.951e-01,1.962e-02
9.984e-01,1.173e-02


==> anc/03_results/weak_zap/num_total_probability/0_01725.csv <==
transmittance,probability_density
3.954e-01,1.280e-15
3.985e-01,6.751e-15
4.015e-01,3.357e-14
4.045e-01,1.576e-13
4.075e-01,6.992e-13
4.106e-01,2.936e-12
4.136e-01,1.168e-11
4.166e-01,4.408e-11
4.197e-01,1.579e-10
4.227e-01,5.378e-10
4.257e-01,1.743e-09
4.288e-01,5.378e-09
4.318e-01,1.582e-08
4.348e-01,4.442e-08
4.379e-01,1.191e-07
4.409e-01,3.053e-07
4.439e-01,7.489e-07
4.469e-01,1.759e-06
4.500e-01,3.960e-06
4.530e-01,8.552e-06
4.560e-01,1.773e-05
4.591e-01,3.531e-05
4.621e-01,6.761e-05
4.651e-01,1.246e-04
4.682e-01,2.210e-04
4.712e-01,3.777e-04
4.742e-01,6.226e-04
4.772e-01,9.901e-04
4.803e-01,1.520e-03
4.833e-01,2.255e-03
4.863e-01,3.234e-03
4.894e-01,4.486e-03
4.924e-01,6.023e-03
4.954e-01,7.832e-03
4.985e-01,9.868e-03
5.015e-01,1.206e-02
5.045e-01,1.429e-02
5.076e-01,1.644e-02
5.106e-01,1.836e-02
5.136e-01,1.993e-02
5.166e-01,2.104e-02
5.197e-01,2.159e-02
5.227e-01,2.156e-02
5.257e-01,2.096e-02
5.288e-01,1.985e-02
5.318e-01,1.832e-02
5.348e-01,1.648e-02
5.379e-01,1.446e-02
5.409e-01,1.238e-02
5.439e-01,1.035e-02
5.469e-01,8.452e-03
5.500e-01,6.753e-03
5.530e-01,5.289e-03
5.560e-01,4.076e-03
5.591e-01,3.116e-03
5.621e-01,2.401e-03
5.651e-01,1.916e-03
5.682e-01,1.649e-03
5.712e-01,1.591e-03
5.742e-01,1.737e-03
5.773e-01,2.089e-03
5.803e-01,2.651e-03
5.833e-01,3.429e-03
5.863e-01,4.426e-03
5.894e-01,5.640e-03
5.924e-01,7.060e-03
5.954e-01,8.663e-03
5.985e-01,1.042e-02
6.015e-01,1.227e-02
6.045e-01,1.419e-02
6.076e-01,1.610e-02
6.106e-01,1.796e-02
6.136e-01,1.975e-02
6.166e-01,2.143e-02
6.197e-01,2.300e-02
6.227e-01,2.449e-02
6.257e-01,2.595e-02
6.288e-01,2.743e-02
6.318e-01,2.900e-02
6.348e-01,3.074e-02
6.379e-01,3.272e-02
6.409e-01,3.499e-02
6.439e-01,3.758e-02
6.470e-01,4.050e-02
6.500e-01,4.373e-02
6.530e-01,4.723e-02
6.560e-01,5.095e-02
6.591e-01,5.481e-02
6.621e-01,5.874e-02
6.651e-01,6.269e-02
6.682e-01,6.661e-02
6.712e-01,7.048e-02
6.742e-01,7.431e-02
6.773e-01,7.814e-02
6.803e-01,8.204e-02
6.833e-01,8.611e-02
6.863e-01,9.043e-02
6.894e-01,9.513e-02
6.924e-01,1.003e-01
6.954e-01,1.060e-01
6.985e-01,1.123e-01
7.015e-01,1.192e-01
7.045e-01,1.266e-01
7.076e-01,1.346e-01
7.106e-01,1.430e-01
7.136e-01,1.517e-01
7.167e-01,1.607e-01
7.197e-01,1.697e-01
7.227e-01,1.788e-01
7.257e-01,1.879e-01
7.288e-01,1.971e-01
7.318e-01,2.063e-01
7.348e-01,2.157e-01
7.379e-01,2.255e-01
7.409e-01,2.358e-01
7.439e-01,2.469e-01
7.470e-01,2.590e-01
7.500e-01,2.724e-01
7.530e-01,2.872e-01
7.560e-01,3.038e-01
7.591e-01,3.222e-01
7.621e-01,3.427e-01
7.651e-01,3.653e-01
7.682e-01,3.900e-01
7.712e-01,4.170e-01
7.742e-01,4.461e-01
7.773e-01,4.774e-01
7.803e-01,5.109e-01
7.833e-01,5.464e-01
7.864e-01,5.841e-01
7.894e-01,6.238e-01
7.924e-01,6.657e-01
7.954e-01,7.098e-01
7.985e-01,7.561e-01
8.015e-01,8.049e-01
8.045e-01,8.564e-01
8.076e-01,9.107e-01
8.106e-01,9.683e-01
8.136e-01,1.030e+00
8.167e-01,1.095e+00
8.197e-01,1.165e+00
8.227e-01,1.241e+00
8.257e-01,1.322e+00
8.288e-01,1.411e+00
8.318e-01,1.509e+00
8.348e-01,1.616e+00
8.379e-01,1.734e+00
8.409e-01,1.865e+00
8.439e-01,2.009e+00
8.470e-01,2.169e+00
8.500e-01,2.346e+00
8.530e-01,2.541e+00
8.561e-01,2.757e+00
8.591e-01,2.995e+00
8.621e-01,3.255e+00
8.651e-01,3.540e+00
8.682e-01,3.851e+00
8.712e-01,4.190e+00
8.742e-01,4.557e+00
8.773e-01,4.955e+00
8.803e-01,5.385e+00
8.833e-01,5.848e+00
8.864e-01,6.347e+00
8.894e-01,6.883e+00
8.924e-01,7.455e+00
8.954e-01,8.062e+00
8.985e-01,8.701e+00
9.015e-01,9.364e+00
9.045e-01,1.004e+01
9.076e-01,1.071e+01
9.106e-01,1.135e+01
9.136e-01,1.194e+01
9.167e-01,1.243e+01
9.197e-01,1.280e+01
9.227e-01,1.302e+01
9.258e-01,1.305e+01
9.288e-01,1.287e+01
9.318e-01,1.248e+01
9.348e-01,1.188e+01
9.379e-01,1.109e+01
9.409e-01,1.014e+01
9.439e-01,9.079e+00
9.470e-01,7.953e+00
9.500e-01,6.812e+00
9.530e-01,5.702e+00
9.561e-01,4.664e+00
9.591e-01,3.726e+00
9.621e-01,2.907e+00
9.651e-01,2.215e+00
9.682e-01,1.647e+00
9.712e-01,1.196e+00
9.742e-01,8.483e-01
9.773e-01,5.873e-01
9.803e-01,3.970e-01
9.833e-01,2.620e-01
9.864e-01,1.689e-01
9.894e-01,1.064e-01
9.924e-01,6.544e-02
9.955e-01,3.933e-02
9.985e-01,2.311e-02


==> anc/03_results/weak_zap/num_total_probability/0_018.csv <==
transmittance,probability_density
4.331e-01,2.850e-16
4.360e-01,1.317e-15
4.388e-01,5.805e-15
4.417e-01,2.443e-14
4.445e-01,9.825e-14
4.474e-01,3.778e-13
4.502e-01,1.390e-12
4.530e-01,4.902e-12
4.559e-01,1.656e-11
4.587e-01,5.368e-11
4.616e-01,1.670e-10
4.644e-01,4.991e-10
4.672e-01,1.434e-09
4.701e-01,3.962e-09
4.729e-01,1.054e-08
4.758e-01,2.700e-08
4.786e-01,6.668e-08
4.815e-01,1.588e-07
4.843e-01,3.649e-07
4.871e-01,8.095e-07
4.900e-01,1.735e-06
4.928e-01,3.596e-06
4.957e-01,7.207e-06
4.985e-01,1.398e-05
5.013e-01,2.625e-05
5.042e-01,4.776e-05
5.070e-01,8.422e-05
5.099e-01,1.440e-04
5.127e-01,2.389e-04
5.155e-01,3.848e-04
5.184e-01,6.019e-04
5.212e-01,9.147e-04
5.241e-01,1.351e-03
5.269e-01,1.941e-03
5.298e-01,2.713e-03
5.326e-01,3.691e-03
5.354e-01,4.890e-03
5.383e-01,6.310e-03
5.411e-01,7.936e-03
5.440e-01,9.730e-03
5.468e-01,1.164e-02
5.496e-01,1.358e-02
5.525e-01,1.546e-02
5.553e-01,1.719e-02
5.582e-01,1.867e-02
5.610e-01,1.981e-02
5.639e-01,2.055e-02
5.667e-01,2.085e-02
5.695e-01,2.068e-02
5.724e-01,2.008e-02
5.752e-01,1.907e-02
5.781e-01,1.774e-02
5.809e-01,1.617e-02
5.837e-01,1.443e-02
5.866e-01,1.263e-02
5.894e-01,1.084e-02
5.923e-01,9.131e-03
5.951e-01,7.561e-03
5.979e-01,6.167e-03
6.008e-01,4.976e-03
6.036e-01,4.001e-03
6.065e-01,3.247e-03
6.093e-01,2.711e-03
6.122e-01,2.392e-03
6.150e-01,2.284e-03
6.178e-01,2.384e-03
6.207e-01,2.690e-03
6.235e-01,3.201e-03
6.264e-01,3.915e-03
6.292e-01,4.829e-03
6.320e-01,5.936e-03
6.349e-01,7.224e-03
6.377e-01,8.673e-03
6.406e-01,1.026e-02
6.434e-01,1.195e-02
6.463e-01,1.372e-02
6.491e-01,1.553e-02
6.519e-01,1.734e-02
6.548e-01,1.914e-02
6.576e-01,2.090e-02
6.605e-01,2.263e-02
6.633e-01,2.434e-02
6.661e-01,2.604e-02
6.690e-01,2.778e-02
6.718e-01,2.960e-02
6.747e-01,3.154e-02
6.775e-01,3.366e-02
6.803e-01,3.598e-02
6.832e-01,3.855e-02
6.860e-01,4.138e-02
6.889e-01,4.446e-02
6.917e-01,4.779e-02
6.946e-01,5.134e-02
6.974e-01,5.507e-02
7.002e-01,5.895e-02
7.031e-01,6.294e-02
7.059e-01,6.701e-02
7.088e-01,7.115e-02
7.116e-01,7.536e-02
7.144e-01,7.967e-02
7.173e-01,8.412e-02
7.201e-01,8.875e-02
7.230e-01,9.365e-02
7.258e-01,9.887e-02
7.286e-01,1.045e-01
7.315e-01,1.106e-01
7.343e-01,1.172e-01
7.372e-01,1.243e-01
7.400e-01,1.319e-01
7.429e-01,1.400e-01
7.457e-01,1.486e-01
7.485e-01,1.576e-01
7.514e-01,1.670e-01
7.542e-01,1.766e-01
7.571e-01,1.865e-01
7.599e-01,1.966e-01
7.627e-01,2.069e-01
7.656e-01,2.175e-01
7.684e-01,2.286e-01
7.713e-01,2.402e-01
7.741e-01,2.524e-01
7.770e-01,2.656e-01
7.798e-01,2.799e-01
7.826e-01,2.956e-01
7.855e-01,3.128e-01
7.883e-01,3.318e-01
7.912e-01,3.529e-01
7.940e-01,3.761e-01
7.968e-01,4.016e-01
7.997e-01,4.296e-01
8.025e-01,4.600e-01
8.054e-01,4.931e-01
8.082e-01,5.288e-01
8.110e-01,5.671e-01
8.139e-01,6.081e-01
8.167e-01,6.519e-01
8.196e-01,6.986e-01
8.224e-01,7.481e-01
8.253e-01,8.007e-01
8.281e-01,8.566e-01
8.309e-01,9.160e-01
8.338e-01,9.792e-01
8.366e-01,1.047e+00
8.395e-01,1.119e+00
8.423e-01,1.197e+00
8.451e-01,1.281e+00
8.480e-01,1.372e+00
8.508e-01,1.472e+00
8.537e-01,1.581e+00
8.565e-01,1.702e+00
8.594e-01,1.835e+00
8.622e-01,1.983e+00
8.650e-01,2.148e+00
8.679e-01,2.332e+00
8.707e-01,2.537e+00
8.736e-01,2.765e+00
8.764e-01,3.019e+00
8.792e-01,3.302e+00
8.821e-01,3.615e+00
8.849e-01,3.961e+00
8.878e-01,4.343e+00
8.906e-01,4.763e+00
8.934e-01,5.225e+00
8.963e-01,5.731e+00
8.991e-01,6.285e+00
9.020e-01,6.889e+00
9.048e-01,7.546e+00
9.077e-01,8.258e+00
9.105e-01,9.024e+00
9.133e-01,9.839e+00
9.162e-01,1.069e+01
9.190e-01,1.157e+01
9.219e-01,1.244e+01
9.247e-01,1.327e+01
9.275e-01,1.402e+01
9.304e-01,1.464e+01
9.332e-01,1.507e+01
9.361e-01,1.527e+01
9.389e-01,1.519e+01
9.418e-01,1.482e+01
9.446e-01,1.415e+01
9.474e-01,1.321e+01
9.503e-01,1.204e+01
9.531e-01,1.071e+01
9.560e-01,9.277e+00
9.588e-01,7.831e+00
9.616e-01,6.434e+00
9.645e-01,5.145e+00
9.673e-01,4.002e+00
9.702e-01,3.027e+00
9.730e-01,2.227e+00
9.758e-01,1.593e+00
9.787e-01,1.108e+00
9.815e-01,7.494e-01
9.844e-01,4.930e-01
9.872e-01,3.154e-01
9.901e-01,1.963e-01
9.929e-01,1.189e-01
9.957e-01,7.007e-02
9.986e-01,4.021e-02


==> anc/03_results/weak_zap/num_total_probability/0_01875.csv <==
transmittance,probability_density
4.757e-01,1.639e-15
4.783e-01,6.039e-15
4.809e-01,2.147e-14
4.836e-01,7.371e-14
4.862e-01,2.444e-13
4.888e-01,7.831e-13
4.914e-01,2.426e-12
4.941e-01,7.273e-12
4.967e-01,2.110e-11
4.993e-01,5.927e-11
5.020e-01,1.613e-10
5.046e-01,4.255e-10
5.072e-01,1.089e-09
5.098e-01,2.701e-09
5.125e-01,6.507e-09
5.151e-01,1.522e-08
5.177e-01,3.458e-08
5.204e-01,7.635e-08
5.230e-01,1.639e-07
5.256e-01,3.422e-07
5.282e-01,6.951e-07
5.309e-01,1.374e-06
5.335e-01,2.646e-06
5.361e-01,4.964e-06
5.388e-01,9.073e-06
5.414e-01,1.616e-05
5.440e-01,2.809e-05
5.466e-01,4.760e-05
5.493e-01,7.874e-05
5.519e-01,1.271e-04
5.545e-01,2.004e-04
5.572e-01,3.087e-04
5.598e-01,4.646e-04
5.624e-01,6.834e-04
5.650e-01,9.829e-04
5.677e-01,1.383e-03
5.703e-01,1.903e-03
5.729e-01,2.562e-03
5.755e-01,3.378e-03
5.782e-01,4.361e-03
5.808e-01,5.514e-03
5.834e-01,6.831e-03
5.861e-01,8.292e-03
5.887e-01,9.868e-03
5.913e-01,1.151e-02
5.939e-01,1.318e-02
5.966e-01,1.479e-02
5.992e-01,1.630e-02
6.018e-01,1.762e-02
6.045e-01,1.871e-02
6.071e-01,1.950e-02
6.097e-01,1.997e-02
6.123e-01,2.008e-02
6.150e-01,1.985e-02
6.176e-01,1.929e-02
6.202e-01,1.842e-02
6.229e-01,1.731e-02
6.255e-01,1.599e-02
6.281e-01,1.454e-02
6.307e-01,1.302e-02
6.334e-01,1.148e-02
6.360e-01,9.978e-03
6.386e-01,8.566e-03
6.413e-01,7.279e-03
6.439e-01,6.146e-03
6.465e-01,5.188e-03
6.491e-01,4.420e-03
6.518e-01,3.850e-03
6.544e-01,3.482e-03
6.570e-01,3.318e-03
6.597e-01,3.358e-03
6.623e-01,3.600e-03
6.649e-01,4.042e-03
6.675e-01,4.677e-03
6.702e-01,5.500e-03
6.728e-01,6.500e-03
6.754e-01,7.667e-03
6.780e-01,8.984e-03
6.807e-01,1.043e-02
6.833e-01,1.199e-02
6.859e-01,1.364e-02
6.886e-01,1.535e-02
6.912e-01,1.712e-02
6.938e-01,1.891e-02
6.964e-01,2.073e-02
6.991e-01,2.257e-02
7.017e-01,2.443e-02
7.043e-01,2.633e-02
7.070e-01,2.829e-02
7.096e-01,3.034e-02
7.122e-01,3.249e-02
7.148e-01,3.479e-02
7.175e-01,3.726e-02
7.201e-01,3.992e-02
7.227e-01,4.278e-02
7.254e-01,4.587e-02
7.280e-01,4.917e-02
7.306e-01,5.268e-02
7.332e-01,5.639e-02
7.359e-01,6.029e-02
7.385e-01,6.436e-02
7.411e-01,6.859e-02
7.438e-01,7.297e-02
7.464e-01,7.752e-02
7.490e-01,8.225e-02
7.516e-01,8.718e-02
7.543e-01,9.235e-02
7.569e-01,9.781e-02
7.595e-01,1.036e-01
7.621e-01,1.098e-01
7.648e-01,1.164e-01
7.674e-01,1.235e-01
7.700e-01,1.310e-01
7.727e-01,1.391e-01
7.753e-01,1.476e-01
7.779e-01,1.566e-01
7.805e-01,1.661e-01
7.832e-01,1.761e-01
7.858e-01,1.864e-01
7.884e-01,1.972e-01
7.911e-01,2.084e-01
7.937e-01,2.200e-01
7.963e-01,2.322e-01
7.989e-01,2.450e-01
8.016e-01,2.586e-01
8.042e-01,2.731e-01
8.068e-01,2.886e-01
8.095e-01,3.055e-01
8.121e-01,3.239e-01
8.147e-01,3.440e-01
8.173e-01,3.662e-01
8.200e-01,3.905e-01
8.226e-01,4.172e-01
8.252e-01,4.466e-01
8.279e-01,4.787e-01
8.305e-01,5.138e-01
8.331e-01,5.519e-01
8.357e-01,5.932e-01
8.384e-01,6.378e-01
8.410e-01,6.859e-01
8.436e-01,7.376e-01
8.463e-01,7.930e-01
8.489e-01,8.525e-01
8.515e-01,9.161e-01
8.541e-01,9.845e-01
8.568e-01,1.058e+00
8.594e-01,1.137e+00
8.620e-01,1.222e+00
8.646e-01,1.315e+00
8.673e-01,1.415e+00
8.699e-01,1.526e+00
8.725e-01,1.647e+00
8.752e-01,1.781e+00
8.778e-01,1.930e+00
8.804e-01,2.097e+00
8.830e-01,2.283e+00
8.857e-01,2.492e+00
8.883e-01,2.726e+00
8.909e-01,2.990e+00
8.936e-01,3.285e+00
8.962e-01,3.617e+00
8.988e-01,3.989e+00
9.014e-01,4.405e+00
9.041e-01,4.869e+00
9.067e-01,5.386e+00
9.093e-01,5.961e+00
9.120e-01,6.600e+00
9.146e-01,7.308e+00
9.172e-01,8.090e+00
9.198e-01,8.950e+00
9.225e-01,9.890e+00
9.251e-01,1.091e+01
9.277e-01,1.199e+01
9.304e-01,1.312e+01
9.330e-01,1.425e+01
9.356e-01,1.535e+01
9.382e-01,1.634e+01
9.409e-01,1.716e+01
9.435e-01,1.772e+01
9.461e-01,1.795e+01
9.488e-01,1.781e+01
9.514e-01,1.726e+01
9.540e-01,1.631e+01
9.566e-01,1.501e+01
9.593e-01,1.343e+01
9.619e-01,1.168e+01
9.645e-01,9.853e+00
9.671e-01,8.063e+00
9.698e-01,6.396e+00
9.724e-01,4.917e+00
9.750e-01,3.662e+00
9.777e-01,2.642e+00
9.803e-01,1.846e+00
9.829e-01,1.250e+00
9.855e-01,8.196e-01
9.882e-01,5.208e-01
9.908e-01,3.208e-01
9.934e-01,1.916e-01
9.961e-01,1.110e-01
9.987e-01,6.239e-02


==> anc/03_results/weak_zap/num_total_probability/0_0195.csv <==
transmittance,probability_density
5.146e-01,2.886e-15
5.170e-01,9.058e-15
5.194e-01,2.766e-14
5.219e-01,8.215e-14
5.243e-01,2.375e-13
5.267e-01,6.685e-13
5.292e-01,1.833e-12
5.316e-01,4.895e-12
5.340e-01,1.274e-11
5.365e-01,3.234e-11
5.389e-01,8.005e-11
5.413e-01,1.933e-10
5.438e-01,4.555e-10
5.462e-01,1.048e-09
5.486e-01,2.354e-09
5.511e-01,5.164e-09
5.535e-01,1.107e-08
5.559e-01,2.320e-08
5.584e-01,4.751e-08
5.608e-01,9.517e-08
5.632e-01,1.865e-07
5.657e-01,3.574e-07
5.681e-01,6.706e-07
5.705e-01,1.232e-06
5.730e-01,2.215e-06
5.754e-01,3.902e-06
5.778e-01,6.734e-06
5.803e-01,1.139e-05
5.827e-01,1.888e-05
5.851e-01,3.068e-05
5.876e-01,4.890e-05
5.900e-01,7.645e-05
5.924e-01,1.173e-04
5.949e-01,1.765e-04
5.973e-01,2.607e-04
5.997e-01,3.782e-04
6.022e-01,5.387e-04
6.046e-01,7.536e-04
6.070e-01,1.036e-03
6.095e-01,1.399e-03
6.119e-01,1.856e-03
6.143e-01,2.422e-03
6.168e-01,3.107e-03
6.192e-01,3.919e-03
6.216e-01,4.862e-03
6.241e-01,5.934e-03
6.265e-01,7.127e-03
6.289e-01,8.424e-03
6.314e-01,9.800e-03
6.338e-01,1.122e-02
6.362e-01,1.266e-02
6.387e-01,1.406e-02
6.411e-01,1.538e-02
6.435e-01,1.658e-02
6.460e-01,1.761e-02
6.484e-01,1.843e-02
6.508e-01,1.901e-02
6.533e-01,1.934e-02
6.557e-01,1.939e-02
6.581e-01,1.918e-02
6.606e-01,1.870e-02
6.630e-01,1.800e-02
6.654e-01,1.710e-02
6.679e-01,1.603e-02
6.703e-01,1.483e-02
6.727e-01,1.357e-02
6.752e-01,1.227e-02
6.776e-01,1.098e-02
6.800e-01,9.738e-03
6.825e-01,8.584e-03
6.849e-01,7.544e-03
6.873e-01,6.643e-03
6.898e-01,5.901e-03
6.922e-01,5.332e-03
6.946e-01,4.948e-03
6.971e-01,4.754e-03
6.995e-01,4.755e-03
7.019e-01,4.951e-03
7.044e-01,5.341e-03
7.068e-01,5.918e-03
7.092e-01,6.678e-03
7.117e-01,7.611e-03
7.141e-01,8.705e-03
7.165e-01,9.947e-03
7.190e-01,1.132e-02
7.214e-01,1.282e-02
7.238e-01,1.442e-02
7.263e-01,1.611e-02
7.287e-01,1.788e-02
7.311e-01,1.971e-02
7.336e-01,2.162e-02
7.360e-01,2.359e-02
7.384e-01,2.563e-02
7.409e-01,2.775e-02
7.433e-01,2.997e-02
7.457e-01,3.229e-02
7.482e-01,3.474e-02
7.506e-01,3.734e-02
7.530e-01,4.010e-02
7.555e-01,4.304e-02
7.579e-01,4.618e-02
7.603e-01,4.951e-02
7.628e-01,5.306e-02
7.652e-01,5.681e-02
7.676e-01,6.078e-02
7.701e-01,6.496e-02
7.725e-01,6.936e-02
7.749e-01,7.398e-02
7.774e-01,7.883e-02
7.798e-01,8.392e-02
7.822e-01,8.929e-02
7.847e-01,9.494e-02
7.871e-01,1.009e-01
7.895e-01,1.073e-01
7.920e-01,1.140e-01
7.944e-01,1.212e-01
7.968e-01,1.289e-01
7.993e-01,1.370e-01
8.017e-01,1.457e-01
8.041e-01,1.549e-01
8.066e-01,1.646e-01
8.090e-01,1.749e-01
8.114e-01,1.857e-01
8.139e-01,1.971e-01
8.163e-01,2.090e-01
8.187e-01,2.216e-01
8.212e-01,2.349e-01
8.236e-01,2.489e-01
8.260e-01,2.637e-01
8.285e-01,2.796e-01
8.309e-01,2.967e-01
8.333e-01,3.151e-01
8.358e-01,3.351e-01
8.382e-01,3.569e-01
8.406e-01,3.808e-01
8.431e-01,4.070e-01
8.455e-01,4.357e-01
8.479e-01,4.674e-01
8.504e-01,5.021e-01
8.528e-01,5.401e-01
8.552e-01,5.817e-01
8.577e-01,6.271e-01
8.601e-01,6.766e-01
8.625e-01,7.304e-01
8.650e-01,7.887e-01
8.674e-01,8.519e-01
8.698e-01,9.203e-01
8.723e-01,9.943e-01
8.747e-01,1.075e+00
8.771e-01,1.162e+00
8.796e-01,1.256e+00
8.820e-01,1.360e+00
8.844e-01,1.473e+00
8.869e-01,1.598e+00
8.893e-01,1.736e+00
8.917e-01,1.889e+00
8.942e-01,2.061e+00
8.966e-01,2.254e+00
8.990e-01,2.471e+00
9.015e-01,2.716e+00
9.039e-01,2.995e+00
9.063e-01,3.310e+00
9.088e-01,3.669e+00
9.112e-01,4.075e+00
9.136e-01,4.536e+00
9.161e-01,5.058e+00
9.185e-01,5.648e+00
9.209e-01,6.315e+00
9.234e-01,7.068e+00
9.258e-01,7.915e+00
9.282e-01,8.867e+00
9.307e-01,9.932e+00
9.331e-01,1.111e+01
9.355e-01,1.241e+01
9.380e-01,1.381e+01
9.404e-01,1.527e+01
9.428e-01,1.675e+01
9.453e-01,1.818e+01
9.477e-01,1.944e+01
9.501e-01,2.043e+01
9.526e-01,2.104e+01
9.550e-01,2.116e+01
9.574e-01,2.074e+01
9.599e-01,1.977e+01
9.623e-01,1.827e+01
9.647e-01,1.636e+01
9.672e-01,1.418e+01
9.696e-01,1.187e+01
9.720e-01,9.594e+00
9.745e-01,7.486e+00
9.769e-01,5.634e+00
9.793e-01,4.090e+00
9.818e-01,2.864e+00
9.842e-01,1.934e+00
9.866e-01,1.260e+00
9.891e-01,7.921e-01
9.915e-01,4.808e-01
9.939e-01,2.819e-01
9.964e-01,1.598e-01
9.988e-01,8.764e-02


==> anc/03_results/weak_zap/num_total_probability/0_02025.csv <==
transmittance,probability_density
5.568e-01,3.649e-14
5.591e-01,9.489e-14
5.613e-01,2.417e-13
5.635e-01,6.029e-13
5.657e-01,1.473e-12
5.679e-01,3.529e-12
5.702e-01,8.285e-12
5.724e-01,1.907e-11
5.746e-01,4.304e-11
5.768e-01,9.527e-11
5.791e-01,2.069e-10
5.813e-01,4.409e-10
5.835e-01,9.221e-10
5.857e-01,1.893e-09
5.879e-01,3.816e-09
5.902e-01,7.553e-09
5.924e-01,1.468e-08
5.946e-01,2.805e-08
5.968e-01,5.264e-08
5.990e-01,9.709e-08
6.013e-01,1.760e-07
6.035e-01,3.138e-07
6.057e-01,5.499e-07
6.079e-01,9.479e-07
6.102e-01,1.607e-06
6.124e-01,2.681e-06
6.146e-01,4.401e-06
6.168e-01,7.109e-06
6.190e-01,1.130e-05
6.213e-01,1.769e-05
6.235e-01,2.727e-05
6.257e-01,4.140e-05
6.279e-01,6.190e-05
6.301e-01,9.116e-05
6.324e-01,1.323e-04
6.346e-01,1.892e-04
6.368e-01,2.666e-04
6.390e-01,3.703e-04
6.412e-01,5.071e-04
6.435e-01,6.847e-04
6.457e-01,9.117e-04
6.479e-01,1.197e-03
6.501e-01,1.551e-03
6.524e-01,1.982e-03
6.546e-01,2.499e-03
6.568e-01,3.109e-03
6.590e-01,3.818e-03
6.612e-01,4.628e-03
6.635e-01,5.537e-03
6.657e-01,6.541e-03
6.679e-01,7.630e-03
6.701e-01,8.790e-03
6.723e-01,1.000e-02
6.746e-01,1.124e-02
6.768e-01,1.248e-02
6.790e-01,1.369e-02
6.812e-01,1.484e-02
6.835e-01,1.590e-02
6.857e-01,1.684e-02
6.879e-01,1.763e-02
6.901e-01,1.824e-02
6.923e-01,1.866e-02
6.946e-01,1.888e-02
6.968e-01,1.889e-02
6.990e-01,1.870e-02
7.012e-01,1.831e-02
7.034e-01,1.774e-02
7.057e-01,1.702e-02
7.079e-01,1.616e-02
7.101e-01,1.520e-02
7.123e-01,1.417e-02
7.146e-01,1.311e-02
7.168e-01,1.204e-02
7.190e-01,1.099e-02
7.212e-01,1.001e-02
7.234e-01,9.105e-03
7.257e-01,8.311e-03
7.279e-01,7.646e-03
7.301e-01,7.127e-03
7.323e-01,6.767e-03
7.345e-01,6.577e-03
7.368e-01,6.562e-03
7.390e-01,6.728e-03
7.412e-01,7.074e-03
7.434e-01,7.600e-03
7.457e-01,8.300e-03
7.479e-01,9.168e-03
7.501e-01,1.020e-02
7.523e-01,1.138e-02
7.545e-01,1.270e-02
7.568e-01,1.416e-02
7.590e-01,1.574e-02
7.612e-01,1.743e-02
7.634e-01,1.923e-02
7.656e-01,2.114e-02
7.679e-01,2.315e-02
7.701e-01,2.527e-02
7.723e-01,2.749e-02
7.745e-01,2.983e-02
7.768e-01,3.230e-02
7.790e-01,3.490e-02
7.812e-01,3.765e-02
7.834e-01,4.057e-02
7.856e-01,4.365e-02
7.879e-01,4.693e-02
7.901e-01,5.041e-02
7.923e-01,5.409e-02
7.945e-01,5.800e-02
7.967e-01,6.213e-02
7.990e-01,6.651e-02
8.012e-01,7.114e-02
8.034e-01,7.603e-02
8.056e-01,8.120e-02
8.079e-01,8.668e-02
8.101e-01,9.247e-02
8.123e-01,9.862e-02
8.145e-01,1.051e-01
8.167e-01,1.121e-01
8.190e-01,1.194e-01
8.212e-01,1.273e-01
8.234e-01,1.356e-01
8.256e-01,1.445e-01
8.278e-01,1.539e-01
8.301e-01,1.639e-01
8.323e-01,1.746e-01
8.345e-01,1.858e-01
8.367e-01,1.978e-01
8.390e-01,2.104e-01
8.412e-01,2.238e-01
8.434e-01,2.380e-01
8.456e-01,2.531e-01
8.478e-01,2.692e-01
8.501e-01,2.864e-01
8.523e-01,3.050e-01
8.545e-01,3.250e-01
8.567e-01,3.467e-01
8.589e-01,3.703e-01
8.612e-01,3.961e-01
8.634e-01,4.244e-01
8.656e-01,4.555e-01
8.678e-01,4.896e-01
8.701e-01,5.272e-01
8.723e-01,5.685e-01
8.745e-01,6.139e-01
8.767e-01,6.637e-01
8.789e-01,7.183e-01
8.812e-01,7.781e-01
8.834e-01,8.434e-01
8.856e-01,9.149e-01
8.878e-01,9.929e-01
8.900e-01,1.078e+00
8.923e-01,1.171e+00
8.945e-01,1.274e+00
8.967e-01,1.386e+00
8.989e-01,1.510e+00
9.011e-01,1.647e+00
9.034e-01,1.800e+00
9.056e-01,1.971e+00
9.078e-01,2.163e+00
9.100e-01,2.379e+00
9.123e-01,2.626e+00
9.145e-01,2.906e+00
9.167e-01,3.226e+00
9.189e-01,3.593e+00
9.211e-01,4.013e+00
9.234e-01,4.496e+00
9.256e-01,5.050e+00
9.278e-01,5.685e+00
9.300e-01,6.414e+00
9.322e-01,7.249e+00
9.345e-01,8.206e+00
9.367e-01,9.299e+00
9.389e-01,1.054e+01
9.411e-01,1.195e+01
9.434e-01,1.353e+01
9.456e-01,1.526e+01
9.478e-01,1.711e+01
9.500e-01,1.902e+01
9.522e-01,2.089e+01
9.545e-01,2.258e+01
9.567e-01,2.394e+01
9.589e-01,2.480e+01
9.611e-01,2.501e+01
9.633e-01,2.449e+01
9.656e-01,2.323e+01
9.678e-01,2.129e+01
9.700e-01,1.882e+01
9.722e-01,1.603e+01
9.745e-01,1.314e+01
9.767e-01,1.036e+01
9.789e-01,7.852e+00
9.811e-01,5.718e+00
9.833e-01,4.001e+00
9.856e-01,2.691e+00
9.878e-01,1.740e+00
9.900e-01,1.083e+00
9.922e-01,6.484e-01
9.944e-01,3.742e-01
9.967e-01,2.083e-01
9.989e-01,1.120e-01


==> anc/03_results/weak_zap/num_total_probability/0_021.csv <==
transmittance,probability_density
5.932e-01,6.196e-14
5.952e-01,1.443e-13
5.973e-01,3.305e-13
5.993e-01,7.446e-13
6.014e-01,1.651e-12
6.034e-01,3.601e-12
6.054e-01,7.730e-12
6.075e-01,1.634e-11
6.095e-01,3.399e-11
6.116e-01,6.963e-11
6.136e-01,1.405e-10
6.156e-01,2.791e-10
6.177e-01,5.464e-10
6.197e-01,1.054e-09
6.217e-01,2.002e-09
6.238e-01,3.748e-09
6.258e-01,6.918e-09
6.279e-01,1.259e-08
6.299e-01,2.257e-08
6.319e-01,3.992e-08
6.340e-01,6.961e-08
6.360e-01,1.197e-07
6.381e-01,2.031e-07
6.401e-01,3.400e-07
6.421e-01,5.614e-07
6.442e-01,9.147e-07
6.462e-01,1.471e-06
6.483e-01,2.334e-06
6.503e-01,3.657e-06
6.523e-01,5.655e-06
6.544e-01,8.636e-06
6.564e-01,1.302e-05
6.585e-01,1.939e-05
6.605e-01,2.852e-05
6.625e-01,4.143e-05
6.646e-01,5.946e-05
6.666e-01,8.431e-05
6.686e-01,1.181e-04
6.707e-01,1.635e-04
6.727e-01,2.238e-04
6.748e-01,3.027e-04
6.768e-01,4.047e-04
6.788e-01,5.349e-04
6.809e-01,6.990e-04
6.829e-01,9.033e-04
6.850e-01,1.154e-03
6.870e-01,1.459e-03
6.890e-01,1.824e-03
6.911e-01,2.255e-03
6.931e-01,2.759e-03
6.952e-01,3.339e-03
6.972e-01,3.999e-03
6.992e-01,4.739e-03
7.013e-01,5.558e-03
7.033e-01,6.452e-03
7.054e-01,7.413e-03
7.074e-01,8.431e-03
7.094e-01,9.494e-03
7.115e-01,1.058e-02
7.135e-01,1.168e-02
7.155e-01,1.277e-02
7.176e-01,1.383e-02
7.196e-01,1.483e-02
7.217e-01,1.575e-02
7.237e-01,1.657e-02
7.257e-01,1.727e-02
7.278e-01,1.783e-02
7.298e-01,1.825e-02
7.319e-01,1.850e-02
7.339e-01,1.860e-02
7.359e-01,1.853e-02
7.380e-01,1.830e-02
7.400e-01,1.793e-02
7.421e-01,1.742e-02
7.441e-01,1.680e-02
7.461e-01,1.608e-02
7.482e-01,1.529e-02
7.502e-01,1.445e-02
7.523e-01,1.359e-02
7.543e-01,1.273e-02
7.563e-01,1.191e-02
7.584e-01,1.114e-02
7.604e-01,1.044e-02
7.624e-01,9.852e-03
7.645e-01,9.377e-03
7.665e-01,9.035e-03
7.686e-01,8.840e-03
7.706e-01,8.801e-03
7.726e-01,8.928e-03
7.747e-01,9.224e-03
7.767e-01,9.692e-03
7.788e-01,1.033e-02
7.808e-01,1.114e-02
7.828e-01,1.212e-02
7.849e-01,1.327e-02
7.869e-01,1.457e-02
7.890e-01,1.602e-02
7.910e-01,1.763e-02
7.930e-01,1.938e-02
7.951e-01,2.127e-02
7.971e-01,2.331e-02
7.991e-01,2.549e-02
8.012e-01,2.782e-02
8.032e-01,3.029e-02
8.053e-01,3.292e-02
8.073e-01,3.572e-02
8.093e-01,3.869e-02
8.114e-01,4.185e-02
8.134e-01,4.520e-02
8.155e-01,4.875e-02
8.175e-01,5.253e-02
8.195e-01,5.654e-02
8.216e-01,6.080e-02
8.236e-01,6.533e-02
8.257e-01,7.013e-02
8.277e-01,7.524e-02
8.297e-01,8.066e-02
8.318e-01,8.642e-02
8.338e-01,9.256e-02
8.359e-01,9.909e-02
8.379e-01,1.060e-01
8.399e-01,1.135e-01
8.420e-01,1.214e-01
8.440e-01,1.298e-01
8.460e-01,1.388e-01
8.481e-01,1.484e-01
8.501e-01,1.586e-01
8.522e-01,1.695e-01
8.542e-01,1.811e-01
8.562e-01,1.934e-01
8.583e-01,2.066e-01
8.603e-01,2.206e-01
8.624e-01,2.356e-01
8.644e-01,2.516e-01
8.664e-01,2.687e-01
8.685e-01,2.871e-01
8.705e-01,3.070e-01
8.726e-01,3.284e-01
8.746e-01,3.517e-01
8.766e-01,3.770e-01
8.787e-01,4.048e-01
8.807e-01,4.352e-01
8.828e-01,4.687e-01
8.848e-01,5.055e-01
8.868e-01,5.462e-01
8.889e-01,5.911e-01
8.909e-01,6.408e-01
8.929e-01,6.956e-01
8.950e-01,7.561e-01
8.970e-01,8.228e-01
8.991e-01,8.965e-01
9.011e-01,9.777e-01
9.031e-01,1.067e+00
9.052e-01,1.166e+00
9.072e-01,1.276e+00
9.093e-01,1.397e+00
9.113e-01,1.532e+00
9.133e-01,1.682e+00
9.154e-01,1.851e+00
9.174e-01,2.041e+00
9.195e-01,2.256e+00
9.215e-01,2.501e+00
9.235e-01,2.782e+00
9.256e-01,3.105e+00
9.276e-01,3.479e+00
9.297e-01,3.911e+00
9.317e-01,4.413e+00
9.337e-01,4.997e+00
9.358e-01,5.678e+00
9.378e-01,6.471e+00
9.398e-01,7.395e+00
9.419e-01,8.474e+00
9.439e-01,9.729e+00
9.460e-01,1.119e+01
9.480e-01,1.287e+01
9.500e-01,1.479e+01
9.521e-01,1.695e+01
9.541e-01,1.930e+01
9.562e-01,2.176e+01
9.582e-01,2.420e+01
9.602e-01,2.642e+01
9.623e-01,2.820e+01
9.643e-01,2.930e+01
9.664e-01,2.952e+01
9.684e-01,2.873e+01
9.704e-01,2.696e+01
9.725e-01,2.432e+01
9.745e-01,2.105e+01
9.766e-01,1.747e+01
9.786e-01,1.389e+01
9.806e-01,1.056e+01
9.827e-01,7.687e+00
9.847e-01,5.354e+00
9.867e-01,3.569e+00
9.888e-01,2.279e+00
9.908e-01,1.395e+00
9.929e-01,8.198e-01
9.949e-01,4.631e-01
9.969e-01,2.519e-01
9.990e-01,1.323e-01


==> anc/03_results/weak_zap/num_total_probability/0_02175.csv <==
transmittance,probability_density
6.317e-01,4.117e-13
6.336e-01,8.477e-13
6.354e-01,1.723e-12
6.373e-01,3.458e-12
6.391e-01,6.853e-12
6.410e-01,1.341e-11
6.428e-01,2.592e-11
6.447e-01,4.949e-11
6.465e-01,9.334e-11
6.484e-01,1.739e-10
6.502e-01,3.202e-10
6.520e-01,5.824e-10
6.539e-01,1.047e-09
6.557e-01,1.860e-09
6.576e-01,3.267e-09
6.594e-01,5.672e-09
6.613e-01,9.734e-09
6.631e-01,1.652e-08
6.650e-01,2.771e-08
6.668e-01,4.597e-08
6.687e-01,7.543e-08
6.705e-01,1.224e-07
6.724e-01,1.965e-07
6.742e-01,3.120e-07
6.760e-01,4.901e-07
6.779e-01,7.618e-07
6.797e-01,1.171e-06
6.816e-01,1.783e-06
6.834e-01,2.685e-06
6.853e-01,4.002e-06
6.871e-01,5.904e-06
6.890e-01,8.621e-06
6.908e-01,1.246e-05
6.927e-01,1.784e-05
6.945e-01,2.528e-05
6.963e-01,3.547e-05
6.982e-01,4.929e-05
7.000e-01,6.782e-05
7.019e-01,9.243e-05
7.037e-01,1.248e-04
7.056e-01,1.668e-04
7.074e-01,2.210e-04
7.093e-01,2.900e-04
7.111e-01,3.770e-04
7.130e-01,4.857e-04
7.148e-01,6.199e-04
7.167e-01,7.842e-04
7.185e-01,9.831e-04
7.203e-01,1.221e-03
7.222e-01,1.504e-03
7.240e-01,1.836e-03
7.259e-01,2.222e-03
7.277e-01,2.665e-03
7.296e-01,3.170e-03
7.314e-01,3.738e-03
7.333e-01,4.371e-03
7.351e-01,5.068e-03
7.370e-01,5.827e-03
7.388e-01,6.645e-03
7.406e-01,7.515e-03
7.425e-01,8.430e-03
7.443e-01,9.381e-03
7.462e-01,1.035e-02
7.480e-01,1.134e-02
7.499e-01,1.232e-02
7.517e-01,1.328e-02
7.536e-01,1.420e-02
7.554e-01,1.507e-02
7.573e-01,1.587e-02
7.591e-01,1.659e-02
7.610e-01,1.721e-02
7.628e-01,1.773e-02
7.646e-01,1.812e-02
7.665e-01,1.839e-02
7.683e-01,1.854e-02
7.702e-01,1.855e-02
7.720e-01,1.845e-02
7.739e-01,1.822e-02
7.757e-01,1.789e-02
7.776e-01,1.745e-02
7.794e-01,1.694e-02
7.813e-01,1.637e-02
7.831e-01,1.575e-02
7.850e-01,1.510e-02
7.868e-01,1.445e-02
7.886e-01,1.382e-02
7.905e-01,1.322e-02
7.923e-01,1.268e-02
7.942e-01,1.222e-02
7.960e-01,1.185e-02
7.979e-01,1.159e-02
7.997e-01,1.146e-02
8.016e-01,1.146e-02
8.034e-01,1.162e-02
8.053e-01,1.192e-02
8.071e-01,1.239e-02
8.089e-01,1.303e-02
8.108e-01,1.384e-02
8.126e-01,1.482e-02
8.145e-01,1.597e-02
8.163e-01,1.730e-02
8.182e-01,1.880e-02
8.200e-01,2.047e-02
8.219e-01,2.232e-02
8.237e-01,2.435e-02
8.256e-01,2.656e-02
8.274e-01,2.895e-02
8.293e-01,3.152e-02
8.311e-01,3.430e-02
8.329e-01,3.727e-02
8.348e-01,4.045e-02
8.366e-01,4.385e-02
8.385e-01,4.748e-02
8.403e-01,5.136e-02
8.422e-01,5.549e-02
8.440e-01,5.990e-02
8.459e-01,6.460e-02
8.477e-01,6.961e-02
8.496e-01,7.495e-02
8.514e-01,8.065e-02
8.533e-01,8.672e-02
8.551e-01,9.321e-02
8.569e-01,1.001e-01
8.588e-01,1.075e-01
8.606e-01,1.155e-01
8.625e-01,1.239e-01
8.643e-01,1.330e-01
8.662e-01,1.427e-01
8.680e-01,1.530e-01
8.699e-01,1.641e-01
8.717e-01,1.759e-01
8.736e-01,1.886e-01
8.754e-01,2.022e-01
8.772e-01,2.167e-01
8.791e-01,2.323e-01
8.809e-01,2.490e-01
8.828e-01,2.669e-01
8.846e-01,2.863e-01
8.865e-01,3.072e-01
8.883e-01,3.299e-01
8.902e-01,3.545e-01
8.920e-01,3.814e-01
8.939e-01,4.109e-01
8.957e-01,4.432e-01
8.976e-01,4.789e-01
8.994e-01,5.182e-01
9.012e-01,5.618e-01
9.031e-01,6.100e-01
9.049e-01,6.635e-01
9.068e-01,7.229e-01
9.086e-01,7.889e-01
9.105e-01,8.622e-01
9.123e-01,9.436e-01
9.142e-01,1.034e+00
9.160e-01,1.135e+00
9.179e-01,1.247e+00
9.197e-01,1.373e+00
9.215e-01,1.513e+00
9.234e-01,1.671e+00
9.252e-01,1.849e+00
9.271e-01,2.051e+00
9.289e-01,2.281e+00
9.308e-01,2.545e+00
9.326e-01,2.849e+00
9.345e-01,3.202e+00
9.363e-01,3.613e+00
9.382e-01,4.094e+00
9.400e-01,4.660e+00
9.419e-01,5.326e+00
9.437e-01,6.113e+00
9.455e-01,7.044e+00
9.474e-01,8.148e+00
9.492e-01,9.456e+00
9.511e-01,1.101e+01
9.529e-01,1.283e+01
9.548e-01,1.497e+01
9.566e-01,1.744e+01
9.585e-01,2.023e+01
9.603e-01,2.326e+01
9.622e-01,2.640e+01
9.640e-01,2.943e+01
9.659e-01,3.205e+01
9.677e-01,3.395e+01
9.695e-01,3.481e+01
9.714e-01,3.442e+01
9.732e-01,3.271e+01
9.751e-01,2.980e+01
9.769e-01,2.598e+01
9.788e-01,2.164e+01
9.806e-01,1.721e+01
9.825e-01,1.305e+01
9.843e-01,9.439e+00
9.862e-01,6.514e+00
9.880e-01,4.292e+00
9.898e-01,2.702e+00
9.917e-01,1.628e+00
9.935e-01,9.403e-01
9.954e-01,5.218e-01
9.972e-01,2.790e-01
9.991e-01,1.442e-01


==> anc/03_results/weak_zap/num_total_probability/0_0225.csv <==
transmittance,probability_density
6.644e-01,4.914e-13
6.661e-01,9.450e-13
6.678e-01,1.798e-12
6.694e-01,3.386e-12
6.711e-01,6.310e-12
6.728e-01,1.164e-11
6.745e-01,2.125e-11
6.762e-01,3.840e-11
6.778e-01,6.871e-11
6.795e-01,1.217e-10
6.812e-01,2.135e-10
6.829e-01,3.708e-10
6.846e-01,6.377e-10
6.863e-01,1.086e-09
6.879e-01,1.832e-09
6.896e-01,3.061e-09
6.913e-01,5.065e-09
6.930e-01,8.304e-09
6.947e-01,1.349e-08
6.963e-01,2.170e-08
6.980e-01,3.459e-08
6.997e-01,5.463e-08
7.014e-01,8.551e-08
7.031e-01,1.326e-07
7.048e-01,2.039e-07
7.064e-01,3.106e-07
7.081e-01,4.690e-07
7.098e-01,7.020e-07
7.115e-01,1.042e-06
7.132e-01,1.532e-06
7.149e-01,2.234e-06
7.165e-01,3.230e-06
7.182e-01,4.630e-06
7.199e-01,6.580e-06
7.216e-01,9.275e-06
7.233e-01,1.296e-05
7.249e-01,1.797e-05
7.266e-01,2.471e-05
7.283e-01,3.369e-05
7.300e-01,4.557e-05
7.317e-01,6.114e-05
7.334e-01,8.138e-05
7.350e-01,1.075e-04
7.367e-01,1.408e-04
7.384e-01,1.830e-04
7.401e-01,2.360e-04
7.418e-01,3.020e-04
7.435e-01,3.835e-04
7.451e-01,4.833e-04
7.468e-01,6.044e-04
7.485e-01,7.502e-04
7.502e-01,9.242e-04
7.519e-01,1.130e-03
7.535e-01,1.372e-03
7.552e-01,1.653e-03
7.569e-01,1.977e-03
7.586e-01,2.348e-03
7.603e-01,2.768e-03
7.620e-01,3.240e-03
7.636e-01,3.765e-03
7.653e-01,4.345e-03
7.670e-01,4.979e-03
7.687e-01,5.666e-03
7.704e-01,6.403e-03
7.721e-01,7.187e-03
7.737e-01,8.011e-03
7.754e-01,8.870e-03
7.771e-01,9.754e-03
7.788e-01,1.066e-02
7.805e-01,1.156e-02
7.821e-01,1.246e-02
7.838e-01,1.335e-02
7.855e-01,1.420e-02
7.872e-01,1.502e-02
7.889e-01,1.577e-02
7.906e-01,1.647e-02
7.922e-01,1.708e-02
7.939e-01,1.761e-02
7.956e-01,1.805e-02
7.973e-01,1.839e-02
7.990e-01,1.863e-02
8.007e-01,1.877e-02
8.023e-01,1.880e-02
8.040e-01,1.874e-02
8.057e-01,1.859e-02
8.074e-01,1.836e-02
8.091e-01,1.805e-02
8.107e-01,1.769e-02
8.124e-01,1.728e-02
8.141e-01,1.684e-02
8.158e-01,1.640e-02
8.175e-01,1.596e-02
8.192e-01,1.554e-02
8.208e-01,1.517e-02
8.225e-01,1.486e-02
8.242e-01,1.463e-02
8.259e-01,1.449e-02
8.276e-01,1.446e-02
8.292e-01,1.456e-02
8.309e-01,1.479e-02
8.326e-01,1.517e-02
8.343e-01,1.571e-02
8.360e-01,1.642e-02
8.377e-01,1.730e-02
8.393e-01,1.837e-02
8.410e-01,1.962e-02
8.427e-01,2.107e-02
8.444e-01,2.273e-02
8.461e-01,2.458e-02
8.478e-01,2.666e-02
8.494e-01,2.894e-02
8.511e-01,3.146e-02
8.528e-01,3.421e-02
8.545e-01,3.720e-02
8.562e-01,4.044e-02
8.578e-01,4.394e-02
8.595e-01,4.772e-02
8.612e-01,5.179e-02
8.629e-01,5.617e-02
8.646e-01,6.087e-02
8.663e-01,6.592e-02
8.679e-01,7.134e-02
8.696e-01,7.715e-02
8.713e-01,8.338e-02
8.730e-01,9.007e-02
8.747e-01,9.724e-02
8.764e-01,1.049e-01
8.780e-01,1.132e-01
8.797e-01,1.221e-01
8.814e-01,1.316e-01
8.831e-01,1.419e-01
8.848e-01,1.529e-01
8.864e-01,1.648e-01
8.881e-01,1.775e-01
8.898e-01,1.912e-01
8.915e-01,2.059e-01
8.932e-01,2.218e-01
8.949e-01,2.389e-01
8.965e-01,2.574e-01
8.982e-01,2.773e-01
8.999e-01,2.990e-01
9.016e-01,3.226e-01
9.033e-01,3.482e-01
9.050e-01,3.763e-01
9.066e-01,4.071e-01
9.083e-01,4.411e-01
9.100e-01,4.786e-01
9.117e-01,5.201e-01
9.134e-01,5.663e-01
9.150e-01,6.176e-01
9.167e-01,6.749e-01
9.184e-01,7.389e-01
9.201e-01,8.104e-01
9.218e-01,8.905e-01
9.235e-01,9.803e-01
9.251e-01,1.081e+00
9.268e-01,1.194e+00
9.285e-01,1.322e+00
9.302e-01,1.466e+00
9.319e-01,1.629e+00
9.336e-01,1.814e+00
9.352e-01,2.025e+00
9.369e-01,2.269e+00
9.386e-01,2.550e+00
9.403e-01,2.877e+00
9.420e-01,3.260e+00
9.436e-01,3.711e+00
9.453e-01,4.245e+00
9.470e-01,4.882e+00
9.487e-01,5.643e+00
9.504e-01,6.557e+00
9.521e-01,7.658e+00
9.537e-01,8.986e+00
9.554e-01,1.059e+01
9.571e-01,1.253e+01
9.588e-01,1.485e+01
9.605e-01,1.761e+01
9.621e-01,2.083e+01
9.638e-01,2.445e+01
9.655e-01,2.837e+01
9.672e-01,3.233e+01
9.689e-01,3.599e+01
9.706e-01,3.890e+01
9.722e-01,4.062e+01
9.739e-01,4.079e+01
9.756e-01,3.925e+01
9.773e-01,3.608e+01
9.790e-01,3.161e+01
9.807e-01,2.636e+01
9.823e-01,2.090e+01
9.840e-01,1.574e+01
9.857e-01,1.127e+01
9.874e-01,7.668e+00
9.891e-01,4.967e+00
9.907e-01,3.067e+00
9.924e-01,1.808e+00
9.941e-01,1.021e+00
9.958e-01,5.542e-01
9.975e-01,2.901e-01
9.992e-01,1.471e-01


==> anc/03_results/weak_zap/num_total_probability/0_02325.csv <==
transmittance,probability_density
6.923e-01,1.566e-13
6.939e-01,2.920e-13
6.954e-01,5.393e-13
6.969e-01,9.873e-13
6.985e-01,1.791e-12
7.000e-01,3.221e-12
7.016e-01,5.742e-12
7.031e-01,1.015e-11
7.047e-01,1.777e-11
7.062e-01,3.086e-11
7.077e-01,5.314e-11
7.093e-01,9.070e-11
7.108e-01,1.535e-10
7.124e-01,2.577e-10
7.139e-01,4.288e-10
7.155e-01,7.077e-10
7.170e-01,1.158e-09
7.185e-01,1.881e-09
7.201e-01,3.028e-09
7.216e-01,4.836e-09
7.232e-01,7.662e-09
7.247e-01,1.204e-08
7.262e-01,1.877e-08
7.278e-01,2.904e-08
7.293e-01,4.456e-08
7.309e-01,6.785e-08
7.324e-01,1.025e-07
7.340e-01,1.537e-07
7.355e-01,2.286e-07
7.370e-01,3.375e-07
7.386e-01,4.944e-07
7.401e-01,7.189e-07
7.417e-01,1.037e-06
7.432e-01,1.486e-06
7.448e-01,2.113e-06
7.463e-01,2.982e-06
7.478e-01,4.178e-06
7.494e-01,5.811e-06
7.509e-01,8.023e-06
7.525e-01,1.100e-05
7.540e-01,1.497e-05
7.555e-01,2.023e-05
7.571e-01,2.715e-05
7.586e-01,3.617e-05
7.602e-01,4.786e-05
7.617e-01,6.290e-05
7.633e-01,8.208e-05
7.648e-01,1.064e-04
7.663e-01,1.369e-04
7.679e-01,1.751e-04
7.694e-01,2.223e-04
7.710e-01,2.804e-04
7.725e-01,3.513e-04
7.741e-01,4.373e-04
7.756e-01,5.407e-04
7.771e-01,6.643e-04
7.787e-01,8.107e-04
7.802e-01,9.830e-04
7.818e-01,1.184e-03
7.833e-01,1.418e-03
7.849e-01,1.686e-03
7.864e-01,1.993e-03
7.879e-01,2.341e-03
7.895e-01,2.733e-03
7.910e-01,3.170e-03
7.926e-01,3.654e-03
7.941e-01,4.187e-03
7.956e-01,4.768e-03
7.972e-01,5.397e-03
7.987e-01,6.072e-03
8.003e-01,6.791e-03
8.018e-01,7.549e-03
8.034e-01,8.343e-03
8.049e-01,9.166e-03
8.064e-01,1.001e-02
8.080e-01,1.087e-02
8.095e-01,1.174e-02
8.111e-01,1.260e-02
8.126e-01,1.345e-02
8.142e-01,1.428e-02
8.157e-01,1.507e-02
8.172e-01,1.582e-02
8.188e-01,1.652e-02
8.203e-01,1.716e-02
8.219e-01,1.773e-02
8.234e-01,1.822e-02
8.250e-01,1.863e-02
8.265e-01,1.897e-02
8.280e-01,1.921e-02
8.296e-01,1.938e-02
8.311e-01,1.946e-02
8.327e-01,1.947e-02
8.342e-01,1.941e-02
8.357e-01,1.929e-02
8.373e-01,1.912e-02
8.388e-01,1.891e-02
8.404e-01,1.867e-02
8.419e-01,1.843e-02
8.435e-01,1.820e-02
8.450e-01,1.799e-02
8.465e-01,1.782e-02
8.481e-01,1.771e-02
8.496e-01,1.767e-02
8.512e-01,1.773e-02
8.527e-01,1.789e-02
8.543e-01,1.818e-02
8.558e-01,1.861e-02
8.573e-01,1.919e-02
8.589e-01,1.995e-02
8.604e-01,2.088e-02
8.620e-01,2.202e-02
8.635e-01,2.336e-02
8.651e-01,2.492e-02
8.666e-01,2.671e-02
8.681e-01,2.874e-02
8.697e-01,3.103e-02
8.712e-01,3.359e-02
8.728e-01,3.643e-02
8.743e-01,3.957e-02
8.758e-01,4.302e-02
8.774e-01,4.679e-02
8.789e-01,5.091e-02
8.805e-01,5.539e-02
8.820e-01,6.026e-02
8.836e-01,6.554e-02
8.851e-01,7.126e-02
8.866e-01,7.746e-02
8.882e-01,8.416e-02
8.897e-01,9.141e-02
8.913e-01,9.924e-02
8.928e-01,1.077e-01
8.944e-01,1.169e-01
8.959e-01,1.268e-01
8.974e-01,1.375e-01
8.990e-01,1.490e-01
9.005e-01,1.616e-01
9.021e-01,1.751e-01
9.036e-01,1.897e-01
9.052e-01,2.056e-01
9.067e-01,2.228e-01
9.082e-01,2.415e-01
9.098e-01,2.618e-01
9.113e-01,2.839e-01
9.129e-01,3.080e-01
9.144e-01,3.345e-01
9.159e-01,3.635e-01
9.175e-01,3.954e-01
9.190e-01,4.308e-01
9.206e-01,4.700e-01
9.221e-01,5.136e-01
9.237e-01,5.622e-01
9.252e-01,6.167e-01
9.267e-01,6.779e-01
9.283e-01,7.467e-01
9.298e-01,8.242e-01
9.314e-01,9.119e-01
9.329e-01,1.011e+00
9.345e-01,1.123e+00
9.360e-01,1.251e+00
9.375e-01,1.397e+00
9.391e-01,1.563e+00
9.406e-01,1.753e+00
9.422e-01,1.973e+00
9.437e-01,2.228e+00
9.452e-01,2.526e+00
9.468e-01,2.876e+00
9.483e-01,3.290e+00
9.499e-01,3.785e+00
9.514e-01,4.379e+00
9.530e-01,5.098e+00
9.545e-01,5.972e+00
9.560e-01,7.042e+00
9.576e-01,8.357e+00
9.591e-01,9.978e+00
9.607e-01,1.198e+01
9.622e-01,1.444e+01
9.638e-01,1.745e+01
9.653e-01,2.107e+01
9.668e-01,2.530e+01
9.684e-01,3.004e+01
9.699e-01,3.506e+01
9.715e-01,3.993e+01
9.730e-01,4.409e+01
9.746e-01,4.692e+01
9.761e-01,4.786e+01
9.776e-01,4.660e+01
9.792e-01,4.316e+01
9.807e-01,3.794e+01
9.823e-01,3.159e+01
9.838e-01,2.489e+01
9.853e-01,1.856e+01
9.869e-01,1.309e+01
9.884e-01,8.744e+00
9.900e-01,5.540e+00
9.915e-01,3.337e+00
9.931e-01,1.916e+00
9.946e-01,1.053e+00
9.961e-01,5.565e-01
9.977e-01,2.843e-01
9.992e-01,1.412e-01


==> anc/03_results/weak_zap/num_total_probability/0_024.csv <==
transmittance,probability_density
7.153e-01,1.198e-14
7.168e-01,2.234e-14
7.182e-01,4.131e-14
7.196e-01,7.577e-14
7.211e-01,1.379e-13
7.225e-01,2.489e-13
7.239e-01,4.456e-13
7.253e-01,7.916e-13
7.268e-01,1.395e-12
7.282e-01,2.439e-12
7.296e-01,4.232e-12
7.310e-01,7.284e-12
7.325e-01,1.244e-11
7.339e-01,2.109e-11
7.353e-01,3.547e-11
7.368e-01,5.921e-11
7.382e-01,9.810e-11
7.396e-01,1.613e-10
7.410e-01,2.632e-10
7.425e-01,4.264e-10
7.439e-01,6.856e-10
7.453e-01,1.094e-09
7.467e-01,1.734e-09
7.482e-01,2.727e-09
7.496e-01,4.258e-09
7.510e-01,6.601e-09
7.524e-01,1.016e-08
7.539e-01,1.553e-08
7.553e-01,2.357e-08
7.567e-01,3.551e-08
7.582e-01,5.313e-08
7.596e-01,7.895e-08
7.610e-01,1.165e-07
7.624e-01,1.707e-07
7.639e-01,2.485e-07
7.653e-01,3.592e-07
7.667e-01,5.157e-07
7.681e-01,7.354e-07
7.696e-01,1.042e-06
7.710e-01,1.466e-06
7.724e-01,2.049e-06
7.738e-01,2.845e-06
7.753e-01,3.924e-06
7.767e-01,5.378e-06
7.781e-01,7.323e-06
7.796e-01,9.907e-06
7.810e-01,1.332e-05
7.824e-01,1.778e-05
7.838e-01,2.360e-05
7.853e-01,3.112e-05
7.867e-01,4.078e-05
7.881e-01,5.310e-05
7.895e-01,6.872e-05
7.910e-01,8.839e-05
7.924e-01,1.130e-04
7.938e-01,1.435e-04
7.953e-01,1.812e-04
7.967e-01,2.274e-04
7.981e-01,2.837e-04
7.995e-01,3.518e-04
8.010e-01,4.336e-04
8.024e-01,5.313e-04
8.038e-01,6.472e-04
8.052e-01,7.837e-04
8.067e-01,9.434e-04
8.081e-01,1.129e-03
8.095e-01,1.344e-03
8.109e-01,1.590e-03
8.124e-01,1.870e-03
8.138e-01,2.187e-03
8.152e-01,2.544e-03
8.167e-01,2.942e-03
8.181e-01,3.383e-03
8.195e-01,3.869e-03
8.209e-01,4.401e-03
8.224e-01,4.977e-03
8.238e-01,5.599e-03
8.252e-01,6.263e-03
8.266e-01,6.969e-03
8.281e-01,7.713e-03
8.295e-01,8.490e-03
8.309e-01,9.296e-03
8.323e-01,1.013e-02
8.338e-01,1.097e-02
8.352e-01,1.182e-02
8.366e-01,1.268e-02
8.381e-01,1.353e-02
8.395e-01,1.436e-02
8.409e-01,1.517e-02
8.423e-01,1.594e-02
8.438e-01,1.668e-02
8.452e-01,1.736e-02
8.466e-01,1.799e-02
8.480e-01,1.856e-02
8.495e-01,1.906e-02
8.509e-01,1.950e-02
8.523e-01,1.986e-02
8.538e-01,2.016e-02
8.552e-01,2.039e-02
8.566e-01,2.056e-02
8.580e-01,2.067e-02
8.595e-01,2.074e-02
8.609e-01,2.076e-02
8.623e-01,2.076e-02
8.637e-01,2.074e-02
8.652e-01,2.073e-02
8.666e-01,2.073e-02
8.680e-01,2.077e-02
8.694e-01,2.085e-02
8.709e-01,2.101e-02
8.723e-01,2.125e-02
8.737e-01,2.160e-02
8.752e-01,2.207e-02
8.766e-01,2.269e-02
8.780e-01,2.348e-02
8.794e-01,2.445e-02
8.809e-01,2.562e-02
8.823e-01,2.702e-02
8.837e-01,2.865e-02
8.851e-01,3.056e-02
8.866e-01,3.274e-02
8.880e-01,3.523e-02
8.894e-01,3.803e-02
8.908e-01,4.119e-02
8.923e-01,4.472e-02
8.937e-01,4.864e-02
8.951e-01,5.298e-02
8.966e-01,5.777e-02
8.980e-01,6.304e-02
8.994e-01,6.884e-02
9.008e-01,7.519e-02
9.023e-01,8.215e-02
9.037e-01,8.976e-02
9.051e-01,9.807e-02
9.065e-01,1.071e-01
9.080e-01,1.171e-01
9.094e-01,1.279e-01
9.108e-01,1.397e-01
9.123e-01,1.525e-01
9.137e-01,1.666e-01
9.151e-01,1.819e-01
9.165e-01,1.986e-01
9.180e-01,2.169e-01
9.194e-01,2.369e-01
9.208e-01,2.588e-01
9.222e-01,2.829e-01
9.237e-01,3.094e-01
9.251e-01,3.387e-01
9.265e-01,3.711e-01
9.279e-01,4.070e-01
9.294e-01,4.471e-01
9.308e-01,4.920e-01
9.322e-01,5.424e-01
9.337e-01,5.992e-01
9.351e-01,6.634e-01
9.365e-01,7.363e-01
9.379e-01,8.192e-01
9.394e-01,9.139e-01
9.408e-01,1.022e+00
9.422e-01,1.146e+00
9.436e-01,1.289e+00
9.451e-01,1.454e+00
9.465e-01,1.646e+00
9.479e-01,1.869e+00
9.493e-01,2.130e+00
9.508e-01,2.438e+00
9.522e-01,2.805e+00
9.536e-01,3.245e+00
9.551e-01,3.778e+00
9.565e-01,4.428e+00
9.579e-01,5.230e+00
9.593e-01,6.224e+00
9.608e-01,7.468e+00
9.622e-01,9.033e+00
9.636e-01,1.101e+01
9.650e-01,1.351e+01
9.665e-01,1.666e+01
9.679e-01,2.057e+01
9.693e-01,2.533e+01
9.708e-01,3.090e+01
9.722e-01,3.706e+01
9.736e-01,4.337e+01
9.750e-01,4.913e+01
9.765e-01,5.347e+01
9.779e-01,5.559e+01
9.793e-01,5.490e+01
9.807e-01,5.133e+01
9.822e-01,4.529e+01
9.836e-01,3.764e+01
9.850e-01,2.944e+01
9.864e-01,2.166e+01
9.879e-01,1.501e+01
9.893e-01,9.797e+00
9.907e-01,6.041e+00
9.922e-01,3.530e+00
9.936e-01,1.962e+00
9.950e-01,1.043e+00
9.964e-01,5.338e-01
9.979e-01,2.648e-01
9.993e-01,1.284e-01


==> anc/03_results/weak_zap/num_total_probability/0_02475.csv <==
transmittance,probability_density
7.377e-01,1.024e-15
7.391e-01,1.911e-15
7.404e-01,3.539e-15
7.417e-01,6.506e-15
7.430e-01,1.187e-14
7.443e-01,2.151e-14
7.456e-01,3.867e-14
7.470e-01,6.903e-14
7.483e-01,1.223e-13
7.496e-01,2.152e-13
7.509e-01,3.759e-13
7.522e-01,6.518e-13
7.535e-01,1.122e-12
7.548e-01,1.919e-12
7.562e-01,3.257e-12
7.575e-01,5.490e-12
7.588e-01,9.189e-12
7.601e-01,1.527e-11
7.614e-01,2.521e-11
7.627e-01,4.133e-11
7.640e-01,6.730e-11
7.654e-01,1.088e-10
7.667e-01,1.748e-10
7.680e-01,2.788e-10
7.693e-01,4.419e-10
7.706e-01,6.955e-10
7.719e-01,1.087e-09
7.732e-01,1.689e-09
7.746e-01,2.606e-09
7.759e-01,3.995e-09
7.772e-01,6.085e-09
7.785e-01,9.207e-09
7.798e-01,1.384e-08
7.811e-01,2.067e-08
7.824e-01,3.068e-08
7.838e-01,4.525e-08
7.851e-01,6.630e-08
7.864e-01,9.654e-08
7.877e-01,1.397e-07
7.890e-01,2.009e-07
7.903e-01,2.871e-07
7.916e-01,4.077e-07
7.930e-01,5.755e-07
7.943e-01,8.074e-07
7.956e-01,1.126e-06
7.969e-01,1.560e-06
7.982e-01,2.149e-06
7.995e-01,2.943e-06
8.008e-01,4.006e-06
8.022e-01,5.420e-06
8.035e-01,7.290e-06
8.048e-01,9.747e-06
8.061e-01,1.296e-05
8.074e-01,1.712e-05
8.087e-01,2.250e-05
8.100e-01,2.939e-05
8.114e-01,3.817e-05
8.127e-01,4.928e-05
8.140e-01,6.328e-05
8.153e-01,8.079e-05
8.166e-01,1.026e-04
8.179e-01,1.295e-04
8.193e-01,1.625e-04
8.206e-01,2.029e-04
8.219e-01,2.519e-04
8.232e-01,3.110e-04
8.245e-01,3.818e-04
8.258e-01,4.662e-04
8.271e-01,5.662e-04
8.285e-01,6.839e-04
8.298e-01,8.217e-04
8.311e-01,9.819e-04
8.324e-01,1.167e-03
8.337e-01,1.380e-03
8.350e-01,1.623e-03
8.363e-01,1.899e-03
8.377e-01,2.209e-03
8.390e-01,2.558e-03
8.403e-01,2.946e-03
8.416e-01,3.375e-03
8.429e-01,3.848e-03
8.442e-01,4.363e-03
8.455e-01,4.923e-03
8.469e-01,5.527e-03
8.482e-01,6.174e-03
8.495e-01,6.862e-03
8.508e-01,7.589e-03
8.521e-01,8.351e-03
8.534e-01,9.145e-03
8.547e-01,9.966e-03
8.561e-01,1.081e-02
8.574e-01,1.167e-02
8.587e-01,1.253e-02
8.600e-01,1.340e-02
8.613e-01,1.426e-02
8.626e-01,1.511e-02
8.639e-01,1.594e-02
8.653e-01,1.674e-02
8.666e-01,1.750e-02
8.679e-01,1.822e-02
8.692e-01,1.890e-02
8.705e-01,1.952e-02
8.718e-01,2.009e-02
8.731e-01,2.061e-02
8.745e-01,2.107e-02
8.758e-01,2.148e-02
8.771e-01,2.184e-02
8.784e-01,2.215e-02
8.797e-01,2.243e-02
8.810e-01,2.268e-02
8.823e-01,2.291e-02
8.837e-01,2.314e-02
8.850e-01,2.339e-02
8.863e-01,2.365e-02
8.876e-01,2.397e-02
8.889e-01,2.435e-02
8.902e-01,2.481e-02
8.916e-01,2.538e-02
8.929e-01,2.608e-02
8.942e-01,2.694e-02
8.955e-01,2.797e-02
8.968e-01,2.920e-02
8.981e-01,3.067e-02
8.994e-01,3.239e-02
9.008e-01,3.439e-02
9.021e-01,3.671e-02
9.034e-01,3.938e-02
9.047e-01,4.242e-02
9.060e-01,4.587e-02
9.073e-01,4.977e-02
9.086e-01,5.415e-02
9.100e-01,5.906e-02
9.113e-01,6.454e-02
9.126e-01,7.064e-02
9.139e-01,7.742e-02
9.152e-01,8.494e-02
9.165e-01,9.326e-02
9.178e-01,1.025e-01
9.192e-01,1.126e-01
9.205e-01,1.238e-01
9.218e-01,1.362e-01
9.231e-01,1.498e-01
9.244e-01,1.648e-01
9.257e-01,1.814e-01
9.270e-01,1.997e-01
9.284e-01,2.198e-01
9.297e-01,2.421e-01
9.310e-01,2.668e-01
9.323e-01,2.942e-01
9.336e-01,3.246e-01
9.349e-01,3.585e-01
9.362e-01,3.965e-01
9.376e-01,4.392e-01
9.389e-01,4.874e-01
9.402e-01,5.419e-01
9.415e-01,6.039e-01
9.428e-01,6.747e-01
9.441e-01,7.559e-01
9.454e-01,8.493e-01
9.468e-01,9.571e-01
9.481e-01,1.082e+00
9.494e-01,1.227e+00
9.507e-01,1.397e+00
9.520e-01,1.597e+00
9.533e-01,1.832e+00
9.546e-01,2.111e+00
9.560e-01,2.445e+00
9.573e-01,2.848e+00
9.586e-01,3.340e+00
9.599e-01,3.945e+00
9.612e-01,4.699e+00
9.625e-01,5.648e+00
9.639e-01,6.854e+00
9.652e-01,8.400e+00
9.665e-01,1.039e+01
9.678e-01,1.298e+01
9.691e-01,1.632e+01
9.704e-01,2.060e+01
9.717e-01,2.597e+01
9.731e-01,3.245e+01
9.744e-01,3.986e+01
9.757e-01,4.770e+01
9.770e-01,5.511e+01
9.783e-01,6.096e+01
9.796e-01,6.412e+01
9.809e-01,6.377e+01
9.823e-01,5.973e+01
9.836e-01,5.251e+01
9.849e-01,4.326e+01
9.862e-01,3.336e+01
9.875e-01,2.408e+01
9.888e-01,1.629e+01
9.901e-01,1.034e+01
9.915e-01,6.185e+00
9.928e-01,3.497e+00
9.941e-01,1.879e+00
9.954e-01,9.670e-01
9.967e-01,4.803e-01
9.980e-01,2.325e-01
9.993e-01,1.108e-01


==> anc/03_results/weak_zap/num_total_probability/0_0255.csv <==
transmittance,probability_density
7.566e-01,2.355e-17
7.578e-01,4.503e-17
7.590e-01,8.549e-17
7.603e-01,1.611e-16
7.615e-01,3.016e-16
7.627e-01,5.604e-16
7.639e-01,1.034e-15
7.651e-01,1.895e-15
7.664e-01,3.447e-15
7.676e-01,6.229e-15
7.688e-01,1.118e-14
7.700e-01,1.992e-14
7.712e-01,3.526e-14
7.725e-01,6.198e-14
7.737e-01,1.082e-13
7.749e-01,1.877e-13
7.761e-01,3.233e-13
7.773e-01,5.531e-13
7.786e-01,9.401e-13
7.798e-01,1.587e-12
7.810e-01,2.662e-12
7.822e-01,4.436e-12
7.834e-01,7.342e-12
7.847e-01,1.208e-11
7.859e-01,1.973e-11
7.871e-01,3.203e-11
7.883e-01,5.166e-11
7.895e-01,8.279e-11
7.908e-01,1.318e-10
7.920e-01,2.086e-10
7.932e-01,3.280e-10
7.944e-01,5.125e-10
7.956e-01,7.958e-10
7.969e-01,1.228e-09
7.981e-01,1.883e-09
7.993e-01,2.870e-09
8.005e-01,4.347e-09
8.017e-01,6.544e-09
8.030e-01,9.791e-09
8.042e-01,1.456e-08
8.054e-01,2.152e-08
8.066e-01,3.162e-08
8.078e-01,4.619e-08
8.091e-01,6.706e-08
8.103e-01,9.678e-08
8.115e-01,1.388e-07
8.127e-01,1.980e-07
8.139e-01,2.808e-07
8.152e-01,3.958e-07
8.164e-01,5.547e-07
8.176e-01,7.728e-07
8.188e-01,1.071e-06
8.200e-01,1.475e-06
8.213e-01,2.020e-06
8.225e-01,2.750e-06
8.237e-01,3.724e-06
8.249e-01,5.014e-06
8.261e-01,6.713e-06
8.274e-01,8.938e-06
8.286e-01,1.183e-05
8.298e-01,1.558e-05
8.310e-01,2.040e-05
8.322e-01,2.657e-05
8.335e-01,3.441e-05
8.347e-01,4.433e-05
8.359e-01,5.679e-05
8.371e-01,7.236e-05
8.383e-01,9.171e-05
8.396e-01,1.156e-04
8.408e-01,1.449e-04
8.420e-01,1.808e-04
8.432e-01,2.243e-04
8.444e-01,2.768e-04
8.457e-01,3.398e-04
8.469e-01,4.150e-04
8.481e-01,5.042e-04
8.493e-01,6.094e-04
8.505e-01,7.327e-04
8.518e-01,8.765e-04
8.530e-01,1.043e-03
8.542e-01,1.235e-03
8.554e-01,1.455e-03
8.566e-01,1.706e-03
8.579e-01,1.989e-03
8.591e-01,2.309e-03
8.603e-01,2.666e-03
8.615e-01,3.063e-03
8.627e-01,3.502e-03
8.640e-01,3.985e-03
8.652e-01,4.512e-03
8.664e-01,5.083e-03
8.676e-01,5.700e-03
8.688e-01,6.361e-03
8.701e-01,7.064e-03
8.713e-01,7.808e-03
8.725e-01,8.590e-03
8.737e-01,9.407e-03
8.749e-01,1.025e-02
8.762e-01,1.112e-02
8.774e-01,1.202e-02
8.786e-01,1.292e-02
8.798e-01,1.383e-02
8.810e-01,1.474e-02
8.823e-01,1.565e-02
8.835e-01,1.654e-02
8.847e-01,1.741e-02
8.859e-01,1.825e-02
8.871e-01,1.907e-02
8.884e-01,1.985e-02
8.896e-01,2.059e-02
8.908e-01,2.128e-02
8.920e-01,2.194e-02
8.932e-01,2.256e-02
8.945e-01,2.314e-02
8.957e-01,2.369e-02
8.969e-01,2.421e-02
8.981e-01,2.472e-02
8.993e-01,2.522e-02
9.006e-01,2.574e-02
9.018e-01,2.628e-02
9.030e-01,2.687e-02
9.042e-01,2.752e-02
9.054e-01,2.827e-02
9.067e-01,2.912e-02
9.079e-01,3.012e-02
9.091e-01,3.128e-02
9.103e-01,3.265e-02
9.115e-01,3.425e-02
9.128e-01,3.613e-02
9.140e-01,3.831e-02
9.152e-01,4.083e-02
9.164e-01,4.375e-02
9.176e-01,4.711e-02
9.189e-01,5.095e-02
9.201e-01,5.534e-02
9.213e-01,6.032e-02
9.225e-01,6.597e-02
9.237e-01,7.235e-02
9.250e-01,7.953e-02
9.262e-01,8.761e-02
9.274e-01,9.668e-02
9.286e-01,1.068e-01
9.298e-01,1.182e-01
9.311e-01,1.309e-01
9.323e-01,1.451e-01
9.335e-01,1.610e-01
9.347e-01,1.787e-01
9.359e-01,1.984e-01
9.372e-01,2.205e-01
9.384e-01,2.452e-01
9.396e-01,2.729e-01
9.408e-01,3.040e-01
9.421e-01,3.391e-01
9.433e-01,3.787e-01
9.445e-01,4.236e-01
9.457e-01,4.748e-01
9.469e-01,5.333e-01
9.482e-01,6.007e-01
9.494e-01,6.784e-01
9.506e-01,7.687e-01
9.518e-01,8.740e-01
9.530e-01,9.974e-01
9.543e-01,1.143e+00
9.555e-01,1.314e+00
9.567e-01,1.518e+00
9.579e-01,1.763e+00
9.591e-01,2.057e+00
9.604e-01,2.415e+00
9.616e-01,2.855e+00
9.628e-01,3.401e+00
9.640e-01,4.088e+00
9.652e-01,4.962e+00
9.665e-01,6.090e+00
9.677e-01,7.562e+00
9.689e-01,9.503e+00
9.701e-01,1.208e+01
9.713e-01,1.551e+01
9.726e-01,2.004e+01
9.738e-01,2.592e+01
9.750e-01,3.328e+01
9.762e-01,4.201e+01
9.774e-01,5.158e+01
9.787e-01,6.098e+01
9.799e-01,6.875e+01
9.811e-01,7.336e+01
9.823e-01,7.360e+01
9.835e-01,6.912e+01
9.848e-01,6.057e+01
9.860e-01,4.942e+01
9.872e-01,3.751e+01
9.884e-01,2.650e+01
9.896e-01,1.745e+01
9.909e-01,1.074e+01
9.921e-01,6.196e+00
9.933e-01,3.373e+00
9.945e-01,1.744e+00
9.957e-01,8.649e-01
9.970e-01,4.156e-01
9.982e-01,1.959e-01
9.994e-01,9.168e-02


==> anc/03_results/weak_zap/num_total_probability/0_02625.csv <==
transmittance,probability_density
7.743e-01,3.323e-19
7.754e-01,6.563e-19
7.766e-01,1.287e-18
7.777e-01,2.506e-18
7.788e-01,4.847e-18
7.799e-01,9.310e-18
7.811e-01,1.776e-17
7.822e-01,3.364e-17
7.833e-01,6.330e-17
7.845e-01,1.183e-16
7.856e-01,2.196e-16
7.867e-01,4.048e-16
7.879e-01,7.413e-16
7.890e-01,1.349e-15
7.901e-01,2.437e-15
7.913e-01,4.375e-15
7.924e-01,7.801e-15
7.935e-01,1.382e-14
7.947e-01,2.432e-14
7.958e-01,4.253e-14
7.969e-01,7.389e-14
7.981e-01,1.275e-13
7.992e-01,2.187e-13
8.003e-01,3.727e-13
8.014e-01,6.310e-13
8.026e-01,1.061e-12
8.037e-01,1.774e-12
8.048e-01,2.948e-12
8.060e-01,4.866e-12
8.071e-01,7.982e-12
8.082e-01,1.301e-11
8.094e-01,2.108e-11
8.105e-01,3.395e-11
8.116e-01,5.432e-11
8.128e-01,8.640e-11
8.139e-01,1.366e-10
8.150e-01,2.146e-10
8.162e-01,3.351e-10
8.173e-01,5.202e-10
8.184e-01,8.026e-10
8.195e-01,1.231e-09
8.207e-01,1.877e-09
8.218e-01,2.844e-09
8.229e-01,4.285e-09
8.241e-01,6.418e-09
8.252e-01,9.556e-09
8.263e-01,1.415e-08
8.275e-01,2.082e-08
8.286e-01,3.046e-08
8.297e-01,4.431e-08
8.309e-01,6.409e-08
8.320e-01,9.217e-08
8.331e-01,1.318e-07
8.343e-01,1.874e-07
8.354e-01,2.649e-07
8.365e-01,3.724e-07
8.376e-01,5.206e-07
8.388e-01,7.236e-07
8.399e-01,1.000e-06
8.410e-01,1.375e-06
8.422e-01,1.880e-06
8.433e-01,2.556e-06
8.444e-01,3.456e-06
8.456e-01,4.647e-06
8.467e-01,6.216e-06
8.478e-01,8.268e-06
8.490e-01,1.094e-05
8.501e-01,1.440e-05
8.512e-01,1.884e-05
8.524e-01,2.453e-05
8.535e-01,3.177e-05
8.546e-01,4.092e-05
8.558e-01,5.243e-05
8.569e-01,6.683e-05
8.580e-01,8.474e-05
8.591e-01,1.069e-04
8.603e-01,1.341e-04
8.614e-01,1.674e-04
8.625e-01,2.079e-04
8.637e-01,2.569e-04
8.648e-01,3.158e-04
8.659e-01,3.862e-04
8.671e-01,4.700e-04
8.682e-01,5.690e-04
8.693e-01,6.854e-04
8.705e-01,8.214e-04
8.716e-01,9.796e-04
8.727e-01,1.162e-03
8.739e-01,1.372e-03
8.750e-01,1.613e-03
8.761e-01,1.885e-03
8.772e-01,2.193e-03
8.784e-01,2.539e-03
8.795e-01,2.926e-03
8.806e-01,3.355e-03
8.818e-01,3.828e-03
8.829e-01,4.348e-03
8.840e-01,4.914e-03
8.852e-01,5.528e-03
8.863e-01,6.189e-03
8.874e-01,6.897e-03
8.886e-01,7.651e-03
8.897e-01,8.448e-03
8.908e-01,9.286e-03
8.920e-01,1.016e-02
8.931e-01,1.107e-02
8.942e-01,1.200e-02
8.953e-01,1.296e-02
8.965e-01,1.394e-02
8.976e-01,1.492e-02
8.987e-01,1.591e-02
8.999e-01,1.690e-02
9.010e-01,1.788e-02
9.021e-01,1.884e-02
9.033e-01,1.979e-02
9.044e-01,2.072e-02
9.055e-01,2.162e-02
9.067e-01,2.250e-02
9.078e-01,2.335e-02
9.089e-01,2.418e-02
9.101e-01,2.499e-02
9.112e-01,2.579e-02
9.123e-01,2.659e-02
9.135e-01,2.740e-02
9.146e-01,2.824e-02
9.157e-01,2.912e-02
9.168e-01,3.006e-02
9.180e-01,3.110e-02
9.191e-01,3.226e-02
9.202e-01,3.356e-02
9.214e-01,3.505e-02
9.225e-01,3.676e-02
9.236e-01,3.874e-02
9.248e-01,4.103e-02
9.259e-01,4.368e-02
9.270e-01,4.675e-02
9.282e-01,5.030e-02
9.293e-01,5.440e-02
9.304e-01,5.912e-02
9.316e-01,6.453e-02
9.327e-01,7.074e-02
9.338e-01,7.784e-02
9.349e-01,8.593e-02
9.361e-01,9.515e-02
9.372e-01,1.056e-01
9.383e-01,1.175e-01
9.395e-01,1.310e-01
9.406e-01,1.463e-01
9.417e-01,1.636e-01
9.429e-01,1.832e-01
9.440e-01,2.054e-01
9.451e-01,2.306e-01
9.463e-01,2.592e-01
9.474e-01,2.917e-01
9.485e-01,3.287e-01
9.497e-01,3.712e-01
9.508e-01,4.199e-01
9.519e-01,4.761e-01
9.530e-01,5.413e-01
9.542e-01,6.173e-01
9.553e-01,7.065e-01
9.564e-01,8.116e-01
9.576e-01,9.362e-01
9.587e-01,1.085e+00
9.598e-01,1.263e+00
9.610e-01,1.478e+00
9.621e-01,1.740e+00
9.632e-01,2.062e+00
9.644e-01,2.460e+00
9.655e-01,2.959e+00
9.666e-01,3.593e+00
9.678e-01,4.410e+00
9.689e-01,5.479e+00
9.700e-01,6.900e+00
9.712e-01,8.813e+00
9.723e-01,1.141e+01
9.734e-01,1.497e+01
9.745e-01,1.981e+01
9.757e-01,2.628e+01
9.768e-01,3.462e+01
9.779e-01,4.482e+01
9.791e-01,5.631e+01
9.802e-01,6.786e+01
9.813e-01,7.763e+01
9.825e-01,8.359e+01
9.836e-01,8.415e+01
9.847e-01,7.880e+01
9.859e-01,6.843e+01
9.870e-01,5.500e+01
9.881e-01,4.089e+01
9.893e-01,2.813e+01
9.904e-01,1.795e+01
9.915e-01,1.066e+01
9.926e-01,5.917e+00
9.938e-01,3.094e+00
9.949e-01,1.538e+00
9.960e-01,7.352e-01
9.972e-01,3.426e-01
9.983e-01,1.579e-01
9.994e-01,7.300e-02


==> anc/03_results/weak_zap/num_total_probability/0_027.csv <==
transmittance,probability_density
7.898e-01,1.313e-21
7.909e-01,2.728e-21
7.919e-01,5.631e-21
7.930e-01,1.154e-20
7.940e-01,2.349e-20
7.951e-01,4.747e-20
7.961e-01,9.527e-20
7.972e-01,1.899e-19
7.982e-01,3.759e-19
7.993e-01,7.391e-19
8.003e-01,1.443e-18
8.014e-01,2.799e-18
8.024e-01,5.392e-18
8.035e-01,1.032e-17
8.046e-01,1.961e-17
8.056e-01,3.702e-17
8.067e-01,6.942e-17
8.077e-01,1.293e-16
8.088e-01,2.393e-16
8.098e-01,4.399e-16
8.109e-01,8.035e-16
8.119e-01,1.458e-15
8.130e-01,2.628e-15
8.140e-01,4.706e-15
8.151e-01,8.374e-15
8.161e-01,1.481e-14
8.172e-01,2.601e-14
8.182e-01,4.539e-14
8.193e-01,7.872e-14
8.204e-01,1.357e-13
8.214e-01,2.323e-13
8.225e-01,3.953e-13
8.235e-01,6.683e-13
8.246e-01,1.123e-12
8.256e-01,1.875e-12
8.267e-01,3.112e-12
8.277e-01,5.133e-12
8.288e-01,8.414e-12
8.298e-01,1.371e-11
8.309e-01,2.219e-11
8.319e-01,3.572e-11
8.330e-01,5.713e-11
8.341e-01,9.083e-11
8.351e-01,1.435e-10
8.362e-01,2.255e-10
8.372e-01,3.520e-10
8.383e-01,5.464e-10
8.393e-01,8.431e-10
8.404e-01,1.293e-09
8.414e-01,1.972e-09
8.425e-01,2.989e-09
8.435e-01,4.504e-09
8.446e-01,6.747e-09
8.456e-01,1.005e-08
8.467e-01,1.488e-08
8.477e-01,2.191e-08
8.488e-01,3.207e-08
8.499e-01,4.668e-08
8.509e-01,6.756e-08
8.520e-01,9.721e-08
8.530e-01,1.391e-07
8.541e-01,1.979e-07
8.551e-01,2.800e-07
8.562e-01,3.939e-07
8.572e-01,5.510e-07
8.583e-01,7.665e-07
8.593e-01,1.060e-06
8.604e-01,1.459e-06
8.614e-01,1.996e-06
8.625e-01,2.717e-06
8.636e-01,3.677e-06
8.646e-01,4.949e-06
8.657e-01,6.625e-06
8.667e-01,8.820e-06
8.678e-01,1.168e-05
8.688e-01,1.539e-05
8.699e-01,2.016e-05
8.709e-01,2.627e-05
8.720e-01,3.405e-05
8.730e-01,4.390e-05
8.741e-01,5.631e-05
8.751e-01,7.184e-05
8.762e-01,9.118e-05
8.773e-01,1.151e-04
8.783e-01,1.446e-04
8.794e-01,1.807e-04
8.804e-01,2.246e-04
8.815e-01,2.777e-04
8.825e-01,3.417e-04
8.836e-01,4.182e-04
8.846e-01,5.093e-04
8.857e-01,6.171e-04
8.867e-01,7.439e-04
8.878e-01,8.923e-04
8.888e-01,1.065e-03
8.899e-01,1.265e-03
8.909e-01,1.494e-03
8.920e-01,1.757e-03
8.931e-01,2.055e-03
8.941e-01,2.393e-03
8.952e-01,2.772e-03
8.962e-01,3.196e-03
8.973e-01,3.666e-03
8.983e-01,4.186e-03
8.994e-01,4.756e-03
9.004e-01,5.378e-03
9.015e-01,6.053e-03
9.025e-01,6.780e-03
9.036e-01,7.559e-03
9.046e-01,8.389e-03
9.057e-01,9.268e-03
9.068e-01,1.019e-02
9.078e-01,1.116e-02
9.089e-01,1.216e-02
9.099e-01,1.320e-02
9.110e-01,1.426e-02
9.120e-01,1.535e-02
9.131e-01,1.645e-02
9.141e-01,1.757e-02
9.152e-01,1.869e-02
9.162e-01,1.980e-02
9.173e-01,2.092e-02
9.183e-01,2.203e-02
9.194e-01,2.314e-02
9.205e-01,2.424e-02
9.215e-01,2.533e-02
9.226e-01,2.643e-02
9.236e-01,2.754e-02
9.247e-01,2.867e-02
9.257e-01,2.984e-02
9.268e-01,3.106e-02
9.278e-01,3.237e-02
9.289e-01,3.379e-02
9.299e-01,3.534e-02
9.310e-01,3.707e-02
9.320e-01,3.903e-02
9.331e-01,4.126e-02
9.341e-01,4.382e-02
9.352e-01,4.677e-02
9.363e-01,5.018e-02
9.373e-01,5.414e-02
9.384e-01,5.873e-02
9.394e-01,6.405e-02
9.405e-01,7.021e-02
9.415e-01,7.736e-02
9.426e-01,8.562e-02
9.436e-01,9.516e-02
9.447e-01,1.062e-01
9.457e-01,1.188e-01
9.468e-01,1.335e-01
9.478e-01,1.503e-01
9.489e-01,1.696e-01
9.500e-01,1.918e-01
9.510e-01,2.174e-01
9.521e-01,2.469e-01
9.531e-01,2.810e-01
9.542e-01,3.204e-01
9.552e-01,3.662e-01
9.563e-01,4.196e-01
9.573e-01,4.822e-01
9.584e-01,5.560e-01
9.594e-01,6.436e-01
9.605e-01,7.482e-01
9.615e-01,8.739e-01
9.626e-01,1.026e+00
9.636e-01,1.212e+00
9.647e-01,1.440e+00
9.658e-01,1.722e+00
9.668e-01,2.076e+00
9.679e-01,2.524e+00
9.689e-01,3.100e+00
9.700e-01,3.851e+00
9.710e-01,4.848e+00
9.721e-01,6.195e+00
9.731e-01,8.045e+00
9.742e-01,1.062e+01
9.752e-01,1.425e+01
9.763e-01,1.932e+01
9.773e-01,2.633e+01
9.784e-01,3.566e+01
9.795e-01,4.740e+01
9.805e-01,6.100e+01
9.816e-01,7.500e+01
9.826e-01,8.710e+01
9.837e-01,9.465e+01
9.847e-01,9.555e+01
9.858e-01,8.915e+01
9.868e-01,7.662e+01
9.879e-01,6.055e+01
9.889e-01,4.398e+01
9.900e-01,2.939e+01
9.910e-01,1.812e+01
9.921e-01,1.035e+01
9.932e-01,5.508e+00
9.942e-01,2.758e+00
9.953e-01,1.314e+00
9.963e-01,6.042e-01
9.974e-01,2.729e-01
9.984e-01,1.231e-01
9.995e-01,5.634e-02


==> anc/03_results/weak_zap/num_total_probability/0_02775.csv <==
transmittance,probability_density
8.039e-01,1.613e-24
8.049e-01,3.585e-24
8.059e-01,7.910e-24
8.069e-01,1.733e-23
8.079e-01,3.769e-23
8.089e-01,8.138e-23
8.098e-01,1.745e-22
8.108e-01,3.714e-22
8.118e-01,7.851e-22
8.128e-01,1.648e-21
8.138e-01,3.434e-21
8.148e-01,7.107e-21
8.157e-01,1.461e-20
8.167e-01,2.981e-20
8.177e-01,6.041e-20
8.187e-01,1.216e-19
8.197e-01,2.431e-19
8.207e-01,4.825e-19
8.216e-01,9.514e-19
8.226e-01,1.863e-18
8.236e-01,3.624e-18
8.246e-01,7.000e-18
8.256e-01,1.343e-17
8.265e-01,2.560e-17
8.275e-01,4.847e-17
8.285e-01,9.115e-17
8.295e-01,1.703e-16
8.305e-01,3.160e-16
8.315e-01,5.825e-16
8.324e-01,1.067e-15
8.334e-01,1.941e-15
8.344e-01,3.508e-15
8.354e-01,6.299e-15
8.364e-01,1.124e-14
8.374e-01,1.992e-14
8.383e-01,3.508e-14
8.393e-01,6.139e-14
8.403e-01,1.067e-13
8.413e-01,1.844e-13
8.423e-01,3.165e-13
8.433e-01,5.399e-13
8.442e-01,9.151e-13
8.452e-01,1.541e-12
8.462e-01,2.579e-12
8.472e-01,4.290e-12
8.482e-01,7.091e-12
8.492e-01,1.165e-11
8.501e-01,1.902e-11
8.511e-01,3.085e-11
8.521e-01,4.974e-11
8.531e-01,7.972e-11
8.541e-01,1.270e-10
8.550e-01,2.010e-10
8.560e-01,3.163e-10
8.570e-01,4.947e-10
8.580e-01,7.690e-10
8.590e-01,1.188e-09
8.600e-01,1.825e-09
8.609e-01,2.787e-09
8.619e-01,4.229e-09
8.629e-01,6.381e-09
8.639e-01,9.570e-09
8.649e-01,1.427e-08
8.659e-01,2.115e-08
8.668e-01,3.117e-08
8.678e-01,4.566e-08
8.688e-01,6.651e-08
8.698e-01,9.631e-08
8.708e-01,1.387e-07
8.718e-01,1.985e-07
8.727e-01,2.825e-07
8.737e-01,3.998e-07
8.747e-01,5.625e-07
8.757e-01,7.870e-07
8.767e-01,1.095e-06
8.777e-01,1.515e-06
8.786e-01,2.083e-06
8.796e-01,2.850e-06
8.806e-01,3.876e-06
8.816e-01,5.243e-06
8.826e-01,7.052e-06
8.835e-01,9.434e-06
8.845e-01,1.255e-05
8.855e-01,1.660e-05
8.865e-01,2.185e-05
8.875e-01,2.859e-05
8.885e-01,3.721e-05
8.894e-01,4.817e-05
8.904e-01,6.201e-05
8.914e-01,7.941e-05
8.924e-01,1.011e-04
8.934e-01,1.281e-04
8.944e-01,1.614e-04
8.953e-01,2.023e-04
8.963e-01,2.523e-04
8.973e-01,3.128e-04
8.983e-01,3.859e-04
8.993e-01,4.736e-04
9.003e-01,5.781e-04
9.012e-01,7.020e-04
9.022e-01,8.481e-04
9.032e-01,1.019e-03
9.042e-01,1.219e-03
9.052e-01,1.450e-03
9.061e-01,1.715e-03
9.071e-01,2.020e-03
9.081e-01,2.366e-03
9.091e-01,2.757e-03
9.101e-01,3.197e-03
9.111e-01,3.689e-03
9.120e-01,4.235e-03
9.130e-01,4.838e-03
9.140e-01,5.499e-03
9.150e-01,6.220e-03
9.160e-01,7.002e-03
9.170e-01,7.845e-03
9.179e-01,8.747e-03
9.189e-01,9.707e-03
9.199e-01,1.072e-02
9.209e-01,1.179e-02
9.219e-01,1.291e-02
9.229e-01,1.407e-02
9.238e-01,1.527e-02
9.248e-01,1.650e-02
9.258e-01,1.776e-02
9.268e-01,1.905e-02
9.278e-01,2.036e-02
9.288e-01,2.169e-02
9.297e-01,2.303e-02
9.307e-01,2.439e-02
9.317e-01,2.577e-02
9.327e-01,2.718e-02
9.337e-01,2.862e-02
9.346e-01,3.011e-02
9.356e-01,3.166e-02
9.366e-01,3.331e-02
9.376e-01,3.507e-02
9.386e-01,3.699e-02
9.396e-01,3.911e-02
9.405e-01,4.147e-02
9.415e-01,4.415e-02
9.425e-01,4.720e-02
9.435e-01,5.072e-02
9.445e-01,5.480e-02
9.455e-01,5.953e-02
9.464e-01,6.506e-02
9.474e-01,7.153e-02
9.484e-01,7.909e-02
9.494e-01,8.794e-02
9.504e-01,9.831e-02
9.514e-01,1.104e-01
9.523e-01,1.246e-01
9.533e-01,1.412e-01
9.543e-01,1.606e-01
9.553e-01,1.833e-01
9.563e-01,2.099e-01
9.573e-01,2.411e-01
9.582e-01,2.777e-01
9.592e-01,3.208e-01
9.602e-01,3.718e-01
9.612e-01,4.323e-01
9.622e-01,5.048e-01
9.631e-01,5.919e-01
9.641e-01,6.974e-01
9.651e-01,8.263e-01
9.661e-01,9.851e-01
9.671e-01,1.182e+00
9.681e-01,1.430e+00
9.690e-01,1.743e+00
9.700e-01,2.145e+00
9.710e-01,2.667e+00
9.720e-01,3.358e+00
9.730e-01,4.288e+00
9.740e-01,5.566e+00
9.749e-01,7.359e+00
9.759e-01,9.917e+00
9.769e-01,1.361e+01
9.779e-01,1.894e+01
9.789e-01,2.651e+01
9.799e-01,3.691e+01
9.808e-01,5.036e+01
9.818e-01,6.630e+01
9.828e-01,8.301e+01
9.838e-01,9.761e+01
9.848e-01,1.067e+02
9.858e-01,1.077e+02
9.867e-01,9.977e+01
9.877e-01,8.457e+01
9.887e-01,6.548e+01
9.897e-01,4.630e+01
9.907e-01,2.995e+01
9.916e-01,1.778e+01
9.926e-01,9.734e+00
9.936e-01,4.955e+00
9.946e-01,2.370e+00
9.956e-01,1.081e+00
9.966e-01,4.783e-01
9.975e-01,2.097e-01
9.985e-01,9.290e-02
9.995e-01,4.226e-02


==> anc/03_results/weak_zap/num_total_probability/0_0285.csv <==
transmittance,probability_density
8.164e-01,3.018e-28
8.173e-01,7.351e-28
8.182e-01,1.777e-27
8.191e-01,4.262e-27
8.201e-01,1.015e-26
8.210e-01,2.397e-26
8.219e-01,5.621e-26
8.228e-01,1.308e-25
8.237e-01,3.022e-25
8.247e-01,6.927e-25
8.256e-01,1.576e-24
8.265e-01,3.560e-24
8.274e-01,7.982e-24
8.283e-01,1.776e-23
8.293e-01,3.924e-23
8.302e-01,8.605e-23
8.311e-01,1.873e-22
8.320e-01,4.048e-22
8.329e-01,8.685e-22
8.339e-01,1.850e-21
8.348e-01,3.912e-21
8.357e-01,8.212e-21
8.366e-01,1.712e-20
8.375e-01,3.543e-20
8.385e-01,7.279e-20
8.394e-01,1.485e-19
8.403e-01,3.009e-19
8.412e-01,6.052e-19
8.421e-01,1.209e-18
8.431e-01,2.398e-18
8.440e-01,4.722e-18
8.449e-01,9.236e-18
8.458e-01,1.794e-17
8.467e-01,3.460e-17
8.477e-01,6.629e-17
8.486e-01,1.261e-16
8.495e-01,2.383e-16
8.504e-01,4.471e-16
8.513e-01,8.333e-16
8.523e-01,1.542e-15
8.532e-01,2.836e-15
8.541e-01,5.179e-15
8.550e-01,9.394e-15
8.559e-01,1.693e-14
8.569e-01,3.029e-14
8.578e-01,5.385e-14
8.587e-01,9.511e-14
8.596e-01,1.668e-13
8.606e-01,2.908e-13
8.615e-01,5.034e-13
8.624e-01,8.658e-13
8.633e-01,1.479e-12
8.642e-01,2.511e-12
8.652e-01,4.235e-12
8.661e-01,7.097e-12
8.670e-01,1.181e-11
8.679e-01,1.954e-11
8.688e-01,3.212e-11
8.698e-01,5.245e-11
8.707e-01,8.510e-11
8.716e-01,1.372e-10
8.725e-01,2.198e-10
8.734e-01,3.499e-10
8.744e-01,5.535e-10
8.753e-01,8.700e-10
8.762e-01,1.359e-09
8.771e-01,2.110e-09
8.780e-01,3.255e-09
8.790e-01,4.990e-09
8.799e-01,7.602e-09
8.808e-01,1.151e-08
8.817e-01,1.732e-08
8.826e-01,2.591e-08
8.836e-01,3.852e-08
8.845e-01,5.692e-08
8.854e-01,8.358e-08
8.863e-01,1.220e-07
8.872e-01,1.770e-07
8.882e-01,2.553e-07
8.891e-01,3.659e-07
8.900e-01,5.214e-07
8.909e-01,7.385e-07
8.918e-01,1.040e-06
8.928e-01,1.455e-06
8.937e-01,2.025e-06
8.946e-01,2.801e-06
8.955e-01,3.852e-06
8.964e-01,5.265e-06
8.974e-01,7.156e-06
8.983e-01,9.668e-06
8.992e-01,1.299e-05
9.001e-01,1.734e-05
9.011e-01,2.303e-05
9.020e-01,3.040e-05
9.029e-01,3.991e-05
9.038e-01,5.208e-05
9.047e-01,6.759e-05
9.057e-01,8.721e-05
9.066e-01,1.119e-04
9.075e-01,1.427e-04
9.084e-01,1.811e-04
9.093e-01,2.284e-04
9.103e-01,2.865e-04
9.112e-01,3.574e-04
9.121e-01,4.434e-04
9.130e-01,5.469e-04
9.139e-01,6.710e-04
9.149e-01,8.186e-04
9.158e-01,9.932e-04
9.167e-01,1.198e-03
9.176e-01,1.438e-03
9.185e-01,1.717e-03
9.195e-01,2.038e-03
9.204e-01,2.406e-03
9.213e-01,2.826e-03
9.222e-01,3.301e-03
9.231e-01,3.835e-03
9.241e-01,4.433e-03
9.250e-01,5.097e-03
9.259e-01,5.830e-03
9.268e-01,6.633e-03
9.277e-01,7.509e-03
9.287e-01,8.458e-03
9.296e-01,9.479e-03
9.305e-01,1.057e-02
9.314e-01,1.173e-02
9.323e-01,1.296e-02
9.333e-01,1.425e-02
9.342e-01,1.560e-02
9.351e-01,1.701e-02
9.360e-01,1.846e-02
9.369e-01,1.997e-02
9.379e-01,2.152e-02
9.388e-01,2.311e-02
9.397e-01,2.475e-02
9.406e-01,2.645e-02
9.416e-01,2.820e-02
9.425e-01,3.002e-02
9.434e-01,3.194e-02
9.443e-01,3.397e-02
9.452e-01,3.614e-02
9.462e-01,3.851e-02
9.471e-01,4.113e-02
9.480e-01,4.405e-02
9.489e-01,4.735e-02
9.498e-01,5.114e-02
9.508e-01,5.551e-02
9.517e-01,6.061e-02
9.526e-01,6.659e-02
9.535e-01,7.364e-02
9.544e-01,8.197e-02
9.554e-01,9.184e-02
9.563e-01,1.036e-01
9.572e-01,1.175e-01
9.581e-01,1.340e-01
9.590e-01,1.538e-01
9.600e-01,1.772e-01
9.609e-01,2.052e-01
9.618e-01,2.387e-01
9.627e-01,2.787e-01
9.636e-01,3.269e-01
9.646e-01,3.851e-01
9.655e-01,4.557e-01
9.664e-01,5.421e-01
9.673e-01,6.487e-01
9.682e-01,7.812e-01
9.692e-01,9.476e-01
9.701e-01,1.159e+00
9.710e-01,1.430e+00
9.719e-01,1.782e+00
9.728e-01,2.246e+00
9.738e-01,2.868e+00
9.747e-01,3.719e+00
9.756e-01,4.908e+00
9.765e-01,6.609e+00
9.774e-01,9.095e+00
9.784e-01,1.278e+01
9.793e-01,1.827e+01
9.802e-01,2.632e+01
9.811e-01,3.772e+01
9.821e-01,5.290e+01
9.830e-01,7.136e+01
9.839e-01,9.111e+01
9.848e-01,1.086e+02
9.857e-01,1.196e+02
9.867e-01,1.207e+02
9.876e-01,1.110e+02
9.885e-01,9.275e+01
9.894e-01,7.030e+01
9.903e-01,4.834e+01
9.913e-01,3.021e+01
9.922e-01,1.722e+01
9.931e-01,9.017e+00
9.940e-01,4.374e+00
9.949e-01,1.993e+00
9.959e-01,8.675e-01
9.968e-01,3.689e-01
9.977e-01,1.569e-01
9.986e-01,6.832e-02
9.995e-01,3.091e-02


==> anc/03_results/weak_zap/num_total_probability/0_02925.csv <==
transmittance,probability_density
8.277e-01,8.255e-33
8.286e-01,2.257e-32
8.294e-01,6.120e-32
8.303e-01,1.646e-31
8.312e-01,4.390e-31
8.320e-01,1.161e-30
8.329e-01,3.048e-30
8.337e-01,7.932e-30
8.346e-01,2.048e-29
8.355e-01,5.244e-29
8.363e-01,1.332e-28
8.372e-01,3.357e-28
8.381e-01,8.393e-28
8.389e-01,2.081e-27
8.398e-01,5.121e-27
8.407e-01,1.250e-26
8.415e-01,3.027e-26
8.424e-01,7.271e-26
8.433e-01,1.733e-25
8.441e-01,4.099e-25
8.450e-01,9.618e-25
8.458e-01,2.239e-24
8.467e-01,5.173e-24
8.476e-01,1.186e-23
8.484e-01,2.697e-23
8.493e-01,6.088e-23
8.502e-01,1.364e-22
8.510e-01,3.031e-22
8.519e-01,6.686e-22
8.528e-01,1.464e-21
8.536e-01,3.180e-21
8.545e-01,6.855e-21
8.553e-01,1.467e-20
8.562e-01,3.115e-20
8.571e-01,6.566e-20
8.579e-01,1.374e-19
8.588e-01,2.853e-19
8.597e-01,5.879e-19
8.605e-01,1.203e-18
8.614e-01,2.443e-18
8.622e-01,4.924e-18
8.631e-01,9.852e-18
8.640e-01,1.957e-17
8.648e-01,3.859e-17
8.657e-01,7.554e-17
8.666e-01,1.468e-16
8.674e-01,2.832e-16
8.683e-01,5.424e-16
8.692e-01,1.031e-15
8.700e-01,1.947e-15
8.709e-01,3.650e-15
8.718e-01,6.793e-15
8.726e-01,1.255e-14
8.735e-01,2.303e-14
8.743e-01,4.196e-14
8.752e-01,7.590e-14
8.761e-01,1.363e-13
8.769e-01,2.432e-13
8.778e-01,4.307e-13
8.787e-01,7.576e-13
8.795e-01,1.323e-12
8.804e-01,2.295e-12
8.813e-01,3.953e-12
8.821e-01,6.763e-12
8.830e-01,1.149e-11
8.838e-01,1.939e-11
8.847e-01,3.249e-11
8.856e-01,5.407e-11
8.864e-01,8.938e-11
8.873e-01,1.468e-10
8.882e-01,2.393e-10
8.890e-01,3.877e-10
8.899e-01,6.237e-10
8.907e-01,9.968e-10
8.916e-01,1.582e-09
8.925e-01,2.495e-09
8.933e-01,3.909e-09
8.942e-01,6.083e-09
8.951e-01,9.402e-09
8.959e-01,1.444e-08
8.968e-01,2.203e-08
8.977e-01,3.338e-08
8.985e-01,5.027e-08
8.994e-01,7.519e-08
9.002e-01,1.117e-07
9.011e-01,1.650e-07
9.020e-01,2.421e-07
9.028e-01,3.528e-07
9.037e-01,5.110e-07
9.046e-01,7.353e-07
9.054e-01,1.051e-06
9.063e-01,1.494e-06
9.072e-01,2.108e-06
9.080e-01,2.958e-06
9.089e-01,4.122e-06
9.098e-01,5.710e-06
9.106e-01,7.860e-06
9.115e-01,1.075e-05
9.123e-01,1.461e-05
9.132e-01,1.974e-05
9.141e-01,2.650e-05
9.149e-01,3.535e-05
9.158e-01,4.687e-05
9.167e-01,6.177e-05
9.175e-01,8.089e-05
9.184e-01,1.053e-04
9.192e-01,1.362e-04
9.201e-01,1.752e-04
9.210e-01,2.238e-04
9.218e-01,2.844e-04
9.227e-01,3.590e-04
9.236e-01,4.506e-04
9.244e-01,5.621e-04
9.253e-01,6.971e-04
9.262e-01,8.592e-04
9.270e-01,1.053e-03
9.279e-01,1.282e-03
9.287e-01,1.553e-03
9.296e-01,1.869e-03
9.305e-01,2.237e-03
9.313e-01,2.662e-03
9.322e-01,3.148e-03
9.331e-01,3.703e-03
9.339e-01,4.329e-03
9.348e-01,5.034e-03
9.357e-01,5.819e-03
9.365e-01,6.690e-03
9.374e-01,7.649e-03
9.383e-01,8.698e-03
9.391e-01,9.837e-03
9.400e-01,1.107e-02
9.408e-01,1.239e-02
9.417e-01,1.380e-02
9.426e-01,1.529e-02
9.434e-01,1.687e-02
9.443e-01,1.853e-02
9.452e-01,2.027e-02
9.460e-01,2.209e-02
9.469e-01,2.399e-02
9.478e-01,2.598e-02
9.486e-01,2.806e-02
9.495e-01,3.026e-02
9.503e-01,3.260e-02
9.512e-01,3.510e-02
9.521e-01,3.781e-02
9.529e-01,4.078e-02
9.538e-01,4.410e-02
9.547e-01,4.784e-02
9.555e-01,5.211e-02
9.564e-01,5.707e-02
9.572e-01,6.287e-02
9.581e-01,6.972e-02
9.590e-01,7.788e-02
9.598e-01,8.764e-02
9.607e-01,9.938e-02
9.616e-01,1.135e-01
9.624e-01,1.307e-01
9.633e-01,1.514e-01
9.642e-01,1.766e-01
9.650e-01,2.073e-01
9.659e-01,2.447e-01
9.667e-01,2.905e-01
9.676e-01,3.469e-01
9.685e-01,4.167e-01
9.693e-01,5.037e-01
9.702e-01,6.132e-01
9.711e-01,7.523e-01
9.719e-01,9.310e-01
9.728e-01,1.163e+00
9.737e-01,1.470e+00
9.745e-01,1.880e+00
9.754e-01,2.438e+00
9.763e-01,3.213e+00
9.771e-01,4.318e+00
9.780e-01,5.929e+00
9.788e-01,8.340e+00
9.797e-01,1.201e+01
9.806e-01,1.764e+01
9.814e-01,2.617e+01
9.823e-01,3.863e+01
9.832e-01,5.568e+01
9.840e-01,7.689e+01
9.849e-01,9.996e+01
9.857e-01,1.206e+02
9.866e-01,1.334e+02
9.875e-01,1.343e+02
9.883e-01,1.224e+02
9.892e-01,1.006e+02
9.901e-01,7.443e+01
9.909e-01,4.963e+01
9.918e-01,2.989e+01
9.927e-01,1.633e+01
9.935e-01,8.152e+00
9.944e-01,3.760e+00
9.952e-01,1.628e+00
9.961e-01,6.758e-01
9.970e-01,2.761e-01
9.978e-01,1.142e-01
9.987e-01,4.895e-02
9.996e-01,2.207e-02


==> anc/03_results/weak_zap/num_total_probability/0_03.csv <==
transmittance,probability_density
8.377e-01,1.171e-38
8.385e-01,3.727e-38
8.393e-01,1.175e-37
8.401e-01,3.674e-37
8.409e-01,1.138e-36
8.417e-01,3.492e-36
8.426e-01,1.062e-35
8.434e-01,3.201e-35
8.442e-01,9.563e-35
8.450e-01,2.831e-34
8.458e-01,8.307e-34
8.466e-01,2.416e-33
8.474e-01,6.964e-33
8.483e-01,1.990e-32
8.491e-01,5.634e-32
8.499e-01,1.581e-31
8.507e-01,4.400e-31
8.515e-01,1.214e-30
8.523e-01,3.319e-30
8.531e-01,8.995e-30
8.540e-01,2.417e-29
8.548e-01,6.438e-29
8.556e-01,1.700e-28
8.564e-01,4.451e-28
8.572e-01,1.156e-27
8.580e-01,2.974e-27
8.588e-01,7.588e-27
8.596e-01,1.920e-26
8.605e-01,4.816e-26
8.613e-01,1.198e-25
8.621e-01,2.955e-25
8.629e-01,7.227e-25
8.637e-01,1.753e-24
8.645e-01,4.215e-24
8.653e-01,1.005e-23
8.662e-01,2.378e-23
8.670e-01,5.577e-23
8.678e-01,1.297e-22
8.686e-01,2.993e-22
8.694e-01,6.848e-22
8.702e-01,1.554e-21
8.710e-01,3.498e-21
8.719e-01,7.809e-21
8.727e-01,1.729e-20
8.735e-01,3.798e-20
8.743e-01,8.273e-20
8.751e-01,1.788e-19
8.759e-01,3.832e-19
8.767e-01,8.149e-19
8.775e-01,1.719e-18
8.784e-01,3.597e-18
8.792e-01,7.467e-18
8.800e-01,1.538e-17
8.808e-01,3.142e-17
8.816e-01,6.369e-17
8.824e-01,1.281e-16
8.832e-01,2.556e-16
8.841e-01,5.060e-16
8.849e-01,9.938e-16
8.857e-01,1.937e-15
8.865e-01,3.745e-15
8.873e-01,7.187e-15
8.881e-01,1.368e-14
8.889e-01,2.585e-14
8.898e-01,4.847e-14
8.906e-01,9.017e-14
8.914e-01,1.665e-13
8.922e-01,3.050e-13
8.930e-01,5.545e-13
8.938e-01,1.001e-12
8.946e-01,1.792e-12
8.954e-01,3.185e-12
8.963e-01,5.617e-12
8.971e-01,9.834e-12
8.979e-01,1.709e-11
8.987e-01,2.947e-11
8.995e-01,5.044e-11
9.003e-01,8.570e-11
9.011e-01,1.445e-10
9.020e-01,2.420e-10
9.028e-01,4.020e-10
9.036e-01,6.632e-10
9.044e-01,1.086e-09
9.052e-01,1.765e-09
9.060e-01,2.848e-09
9.068e-01,4.562e-09
9.077e-01,7.255e-09
9.085e-01,1.145e-08
9.093e-01,1.795e-08
9.101e-01,2.794e-08
9.109e-01,4.316e-08
9.117e-01,6.620e-08
9.125e-01,1.008e-07
9.133e-01,1.524e-07
9.142e-01,2.289e-07
9.150e-01,3.412e-07
9.158e-01,5.050e-07
9.166e-01,7.423e-07
9.174e-01,1.083e-06
9.182e-01,1.570e-06
9.190e-01,2.259e-06
9.199e-01,3.229e-06
9.207e-01,4.582e-06
9.215e-01,6.457e-06
9.223e-01,9.038e-06
9.231e-01,1.256e-05
9.239e-01,1.734e-05
9.247e-01,2.377e-05
9.256e-01,3.236e-05
9.264e-01,4.376e-05
9.272e-01,5.877e-05
9.280e-01,7.839e-05
9.288e-01,1.038e-04
9.296e-01,1.367e-04
9.304e-01,1.786e-04
9.312e-01,2.319e-04
9.321e-01,2.990e-04
9.329e-01,3.830e-04
9.337e-01,4.873e-04
9.345e-01,6.159e-04
9.353e-01,7.733e-04
9.361e-01,9.645e-04
9.369e-01,1.195e-03
9.378e-01,1.471e-03
9.386e-01,1.799e-03
9.394e-01,2.186e-03
9.402e-01,2.638e-03
9.410e-01,3.164e-03
9.418e-01,3.770e-03
9.426e-01,4.464e-03
9.435e-01,5.252e-03
9.443e-01,6.141e-03
9.451e-01,7.136e-03
9.459e-01,8.242e-03
9.467e-01,9.463e-03
9.475e-01,1.080e-02
9.483e-01,1.226e-02
9.491e-01,1.383e-02
9.500e-01,1.553e-02
9.508e-01,1.735e-02
9.516e-01,1.929e-02
9.524e-01,2.135e-02
9.532e-01,2.354e-02
9.540e-01,2.586e-02
9.548e-01,2.834e-02
9.557e-01,3.099e-02
9.565e-01,3.384e-02
9.573e-01,3.695e-02
9.581e-01,4.037e-02
9.589e-01,4.419e-02
9.597e-01,4.851e-02
9.605e-01,5.348e-02
9.614e-01,5.928e-02
9.622e-01,6.614e-02
9.630e-01,7.434e-02
9.638e-01,8.424e-02
9.646e-01,9.629e-02
9.654e-01,1.110e-01
9.662e-01,1.292e-01
9.670e-01,1.517e-01
9.679e-01,1.795e-01
9.687e-01,2.142e-01
9.695e-01,2.575e-01
9.703e-01,3.120e-01
9.711e-01,3.809e-01
9.719e-01,4.687e-01
9.727e-01,5.817e-01
9.736e-01,7.289e-01
9.744e-01,9.229e-01
9.752e-01,1.182e+00
9.760e-01,1.535e+00
9.768e-01,2.023e+00
9.776e-01,2.713e+00
9.784e-01,3.714e+00
9.793e-01,5.203e+00
9.801e-01,7.484e+00
9.809e-01,1.106e+01
9.817e-01,1.670e+01
9.825e-01,2.554e+01
9.833e-01,3.888e+01
9.841e-01,5.771e+01
9.849e-01,8.178e+01
9.858e-01,1.085e+02
9.866e-01,1.327e+02
9.874e-01,1.479e+02
9.882e-01,1.488e+02
9.890e-01,1.345e+02
9.898e-01,1.087e+02
9.906e-01,7.860e+01
9.915e-01,5.081e+01
9.923e-01,2.945e+01
9.931e-01,1.539e+01
9.939e-01,7.310e+00
9.947e-01,3.197e+00
9.955e-01,1.312e+00
9.963e-01,5.175e-01
9.972e-01,2.027e-01
9.980e-01,8.136e-02
9.988e-01,3.433e-02
9.996e-01,1.540e-02


==> anc/03_results/weak_zap/numerical/0_00075.csv <==
transmittance,probability_density
3.303e-05,1.514e-01
9.908e-05,0.000e+00
1.651e-04,4.542e-01
2.312e-04,7.569e-01
2.972e-04,7.569e-01
3.633e-04,9.083e-01
4.294e-04,1.968e+00
4.954e-04,1.968e+00
5.615e-04,3.179e+00
6.275e-04,3.028e+00
6.936e-04,5.601e+00
7.596e-04,3.482e+00
8.257e-04,4.239e+00
8.917e-04,6.207e+00
9.578e-04,6.813e+00
1.024e-03,7.721e+00
1.090e-03,5.753e+00
1.156e-03,1.226e+01
1.222e-03,1.226e+01
1.288e-03,1.257e+01
1.354e-03,1.665e+01
1.420e-03,1.862e+01
1.486e-03,1.847e+01
1.552e-03,1.741e+01
1.618e-03,2.119e+01
1.684e-03,2.104e+01
1.750e-03,2.165e+01
1.817e-03,3.119e+01
1.883e-03,2.922e+01
1.949e-03,3.119e+01
2.015e-03,3.346e+01
2.081e-03,3.558e+01
2.147e-03,3.906e+01
2.213e-03,4.421e+01
2.279e-03,5.041e+01
2.345e-03,4.209e+01
2.411e-03,5.374e+01
2.477e-03,5.223e+01
2.543e-03,5.465e+01
2.609e-03,5.919e+01
2.675e-03,6.328e+01
2.741e-03,6.661e+01
2.807e-03,6.964e+01
2.873e-03,7.630e+01
2.939e-03,8.054e+01
3.006e-03,8.251e+01
3.072e-03,9.265e+01
3.138e-03,8.523e+01
3.204e-03,9.507e+01
3.270e-03,1.051e+02
3.336e-03,1.104e+02
3.402e-03,1.141e+02
3.468e-03,1.143e+02
3.534e-03,1.213e+02
3.600e-03,1.316e+02
3.666e-03,1.294e+02
3.732e-03,1.334e+02
3.798e-03,1.443e+02
3.864e-03,1.579e+02
3.930e-03,1.511e+02
3.996e-03,1.606e+02
4.062e-03,1.640e+02
4.128e-03,1.714e+02
4.194e-03,1.779e+02
4.261e-03,1.829e+02
4.327e-03,2.024e+02
4.393e-03,2.017e+02
4.459e-03,2.074e+02
4.525e-03,2.142e+02
4.591e-03,2.197e+02
4.657e-03,2.201e+02
4.723e-03,2.377e+02
4.789e-03,2.313e+02
4.855e-03,2.401e+02
4.921e-03,2.410e+02
4.987e-03,2.563e+02
5.053e-03,2.562e+02
5.119e-03,2.621e+02
5.185e-03,2.695e+02
5.251e-03,2.734e+02
5.317e-03,2.828e+02
5.383e-03,2.952e+02
5.450e-03,2.863e+02
5.516e-03,2.920e+02
5.582e-03,2.866e+02
5.648e-03,2.914e+02
5.714e-03,2.867e+02
5.780e-03,2.895e+02
5.846e-03,2.873e+02
5.912e-03,2.764e+02
5.978e-03,2.855e+02
6.044e-03,2.787e+02
6.110e-03,2.693e+02
6.176e-03,2.572e+02
6.242e-03,2.527e+02
6.308e-03,2.459e+02
6.374e-03,2.380e+02
6.440e-03,2.251e+02
6.506e-03,2.248e+02
6.572e-03,2.109e+02
6.639e-03,2.033e+02
6.705e-03,1.851e+02
6.771e-03,1.811e+02
6.837e-03,1.747e+02
6.903e-03,1.593e+02
6.969e-03,1.370e+02
7.035e-03,1.376e+02
7.101e-03,1.231e+02
7.167e-03,1.123e+02
7.233e-03,1.098e+02
7.299e-03,9.643e+01
7.365e-03,9.098e+01
7.431e-03,9.220e+01
7.497e-03,7.781e+01
7.563e-03,7.206e+01
7.629e-03,6.464e+01
7.695e-03,5.117e+01
7.761e-03,4.633e+01
7.828e-03,4.754e+01
7.894e-03,4.178e+01
7.960e-03,3.437e+01
8.026e-03,3.119e+01
8.092e-03,2.982e+01
8.158e-03,2.528e+01
8.224e-03,2.558e+01
8.290e-03,1.696e+01
8.356e-03,1.726e+01
8.422e-03,1.590e+01
8.488e-03,1.105e+01
8.554e-03,8.175e+00
8.620e-03,1.166e+01
8.686e-03,9.538e+00
8.752e-03,5.904e+00
8.818e-03,5.299e+00
8.884e-03,4.996e+00
8.950e-03,3.179e+00
9.017e-03,3.785e+00
9.083e-03,3.936e+00
9.149e-03,1.514e+00
9.215e-03,2.574e+00
9.281e-03,2.119e+00
9.347e-03,1.514e+00
9.413e-03,7.569e-01
9.479e-03,9.083e-01
9.545e-03,7.569e-01
9.611e-03,6.056e-01
9.677e-03,3.028e-01
9.743e-03,4.542e-01
9.809e-03,4.542e-01
9.875e-03,1.514e-01
9.941e-03,0.000e+00
1.001e-02,1.514e-01
1.007e-02,1.514e-01
1.014e-02,0.000e+00
1.021e-02,1.514e-01
1.027e-02,0.000e+00
1.034e-02,0.000e+00
1.040e-02,1.514e-01
1.047e-02,0.000e+00
1.054e-02,0.000e+00
1.060e-02,0.000e+00
1.067e-02,0.000e+00
1.073e-02,0.000e+00
1.080e-02,0.000e+00
1.087e-02,0.000e+00
1.093e-02,0.000e+00
1.100e-02,0.000e+00
1.106e-02,0.000e+00
1.113e-02,0.000e+00
1.120e-02,0.000e+00
1.126e-02,0.000e+00
1.133e-02,0.000e+00
1.139e-02,0.000e+00
1.146e-02,0.000e+00
1.153e-02,0.000e+00
1.159e-02,0.000e+00
1.166e-02,0.000e+00
1.172e-02,0.000e+00
1.179e-02,0.000e+00
1.186e-02,0.000e+00
1.192e-02,0.000e+00
1.199e-02,1.514e-01
1.206e-02,0.000e+00
1.212e-02,0.000e+00
1.219e-02,0.000e+00
1.225e-02,0.000e+00
1.232e-02,0.000e+00
1.239e-02,0.000e+00
1.245e-02,0.000e+00
1.252e-02,0.000e+00
1.258e-02,0.000e+00
1.265e-02,0.000e+00
1.272e-02,0.000e+00
1.278e-02,0.000e+00
1.285e-02,0.000e+00
1.291e-02,0.000e+00
1.298e-02,0.000e+00
1.305e-02,0.000e+00
1.311e-02,0.000e+00
1.318e-02,0.000e+00


==> anc/03_results/weak_zap/numerical/0_0015.csv <==
transmittance,probability_density
1.137e-04,4.399e-02
3.410e-04,0.000e+00
5.683e-04,1.320e-01
7.956e-04,2.200e-01
1.023e-03,1.320e-01
1.250e-03,3.079e-01
1.478e-03,3.519e-01
1.705e-03,6.599e-01
1.932e-03,8.798e-01
2.159e-03,7.919e-01
2.387e-03,1.496e+00
2.614e-03,1.188e+00
2.841e-03,1.056e+00
3.069e-03,1.496e+00
3.296e-03,1.892e+00
3.523e-03,2.376e+00
3.751e-03,1.716e+00
3.978e-03,3.079e+00
4.205e-03,3.255e+00
4.433e-03,3.431e+00
4.660e-03,4.443e+00
4.887e-03,5.543e+00
5.115e-03,5.059e+00
5.342e-03,4.839e+00
5.569e-03,6.115e+00
5.797e-03,5.939e+00
6.024e-03,6.511e+00
6.251e-03,7.699e+00
6.478e-03,8.798e+00
6.706e-03,9.194e+00
6.933e-03,9.326e+00
7.160e-03,9.810e+00
7.388e-03,1.038e+01
7.615e-03,1.188e+01
7.842e-03,1.434e+01
8.070e-03,1.351e+01
8.297e-03,1.469e+01
8.524e-03,1.527e+01
8.752e-03,1.478e+01
8.979e-03,1.760e+01
9.206e-03,1.702e+01
9.434e-03,1.874e+01
9.661e-03,2.002e+01
9.888e-03,2.164e+01
1.012e-02,2.244e+01
1.034e-02,2.380e+01
1.057e-02,2.574e+01
1.080e-02,2.754e+01
1.102e-02,2.565e+01
1.125e-02,2.899e+01
1.148e-02,3.154e+01
1.171e-02,3.203e+01
1.193e-02,3.247e+01
1.216e-02,3.467e+01
1.239e-02,3.731e+01
1.262e-02,3.748e+01
1.284e-02,3.818e+01
1.307e-02,4.210e+01
1.330e-02,4.509e+01
1.353e-02,4.302e+01
1.375e-02,4.584e+01
1.398e-02,4.989e+01
1.421e-02,4.826e+01
1.443e-02,5.059e+01
1.466e-02,5.134e+01
1.489e-02,5.811e+01
1.512e-02,5.961e+01
1.534e-02,5.904e+01
1.557e-02,6.176e+01
1.580e-02,6.432e+01
1.603e-02,6.335e+01
1.625e-02,6.748e+01
1.648e-02,6.898e+01
1.671e-02,6.766e+01
1.693e-02,6.995e+01
1.716e-02,7.338e+01
1.739e-02,7.611e+01
1.762e-02,7.782e+01
1.784e-02,7.606e+01
1.807e-02,8.174e+01
1.830e-02,8.288e+01
1.853e-02,8.094e+01
1.875e-02,8.442e+01
1.898e-02,8.688e+01
1.921e-02,8.627e+01
1.944e-02,8.253e+01
1.966e-02,8.543e+01
1.989e-02,8.583e+01
2.012e-02,8.486e+01
2.034e-02,8.020e+01
2.057e-02,8.429e+01
2.080e-02,8.130e+01
2.103e-02,8.209e+01
2.125e-02,7.496e+01
2.148e-02,7.593e+01
2.171e-02,7.025e+01
2.194e-02,6.999e+01
2.216e-02,6.726e+01
2.239e-02,6.709e+01
2.262e-02,6.366e+01
2.285e-02,5.908e+01
2.307e-02,5.605e+01
2.330e-02,5.323e+01
2.353e-02,5.143e+01
2.375e-02,4.558e+01
2.398e-02,4.170e+01
2.421e-02,4.060e+01
2.444e-02,3.651e+01
2.466e-02,3.326e+01
2.489e-02,3.071e+01
2.512e-02,2.925e+01
2.535e-02,2.736e+01
2.557e-02,2.622e+01
2.580e-02,2.402e+01
2.603e-02,1.988e+01
2.625e-02,1.760e+01
2.648e-02,1.562e+01
2.671e-02,1.478e+01
2.694e-02,1.197e+01
2.716e-02,1.289e+01
2.739e-02,9.986e+00
2.762e-02,8.622e+00
2.785e-02,7.963e+00
2.807e-02,8.007e+00
2.830e-02,6.775e+00
2.853e-02,5.323e+00
2.876e-02,4.839e+00
2.898e-02,3.783e+00
2.921e-02,2.991e+00
2.944e-02,3.211e+00
2.966e-02,2.771e+00
2.989e-02,2.464e+00
3.012e-02,1.936e+00
3.035e-02,1.452e+00
3.057e-02,9.678e-01
3.080e-02,1.188e+00
3.103e-02,9.238e-01
3.126e-02,7.479e-01
3.148e-02,7.479e-01
3.171e-02,6.159e-01
3.194e-02,3.959e-01
3.217e-02,3.959e-01
3.239e-02,3.519e-01
3.262e-02,2.200e-01
3.285e-02,1.320e-01
3.307e-02,4.399e-02
3.330e-02,2.200e-01
3.353e-02,4.399e-02
3.376e-02,8.798e-02
3.398e-02,0.000e+00
3.421e-02,4.399e-02
3.444e-02,4.399e-02
3.467e-02,0.000e+00
3.489e-02,4.399e-02
3.512e-02,0.000e+00
3.535e-02,0.000e+00
3.557e-02,4.399e-02
3.580e-02,0.000e+00
3.603e-02,0.000e+00
3.626e-02,0.000e+00
3.648e-02,0.000e+00
3.671e-02,0.000e+00
3.694e-02,0.000e+00
3.717e-02,0.000e+00
3.739e-02,0.000e+00
3.762e-02,0.000e+00
3.785e-02,0.000e+00
3.808e-02,0.000e+00
3.830e-02,0.000e+00
3.853e-02,0.000e+00
3.876e-02,0.000e+00
3.898e-02,0.000e+00
3.921e-02,0.000e+00
3.944e-02,0.000e+00
3.967e-02,0.000e+00
3.989e-02,0.000e+00
4.012e-02,0.000e+00
4.035e-02,0.000e+00
4.058e-02,0.000e+00
4.080e-02,0.000e+00
4.103e-02,0.000e+00
4.126e-02,4.399e-02
4.148e-02,0.000e+00
4.171e-02,0.000e+00
4.194e-02,0.000e+00
4.217e-02,0.000e+00
4.239e-02,0.000e+00
4.262e-02,0.000e+00
4.285e-02,0.000e+00
4.308e-02,0.000e+00
4.330e-02,0.000e+00
4.353e-02,0.000e+00
4.376e-02,0.000e+00
4.399e-02,0.000e+00
4.421e-02,0.000e+00
4.444e-02,0.000e+00
4.467e-02,0.000e+00
4.489e-02,0.000e+00
4.512e-02,0.000e+00
4.535e-02,0.000e+00


==> anc/03_results/weak_zap/numerical/0_00225.csv <==
transmittance,probability_density
2.683e-04,0.000e+00
8.050e-04,1.863e-02
1.342e-03,3.727e-02
1.878e-03,5.590e-02
2.415e-03,9.316e-02
2.952e-03,9.316e-02
3.488e-03,1.304e-01
4.025e-03,2.422e-01
4.562e-03,2.422e-01
5.099e-03,3.354e-01
5.635e-03,4.658e-01
6.172e-03,6.149e-01
6.709e-03,3.913e-01
7.245e-03,4.845e-01
7.782e-03,7.453e-01
8.319e-03,8.198e-01
8.855e-03,9.875e-01
9.392e-03,6.894e-01
9.929e-03,1.360e+00
1.047e-02,1.342e+00
1.100e-02,1.584e+00
1.154e-02,1.714e+00
1.208e-02,2.366e+00
1.261e-02,2.068e+00
1.315e-02,2.199e+00
1.369e-02,2.664e+00
1.422e-02,2.366e+00
1.476e-02,2.571e+00
1.530e-02,3.391e+00
1.583e-02,3.671e+00
1.637e-02,3.652e+00
1.691e-02,3.950e+00
1.744e-02,4.062e+00
1.798e-02,4.323e+00
1.852e-02,5.161e+00
1.905e-02,5.907e+00
1.959e-02,5.944e+00
2.013e-02,5.888e+00
2.066e-02,6.484e+00
2.120e-02,6.279e+00
2.174e-02,6.745e+00
2.227e-02,7.714e+00
2.281e-02,7.434e+00
2.335e-02,8.664e+00
2.388e-02,9.056e+00
2.442e-02,9.167e+00
2.496e-02,9.913e+00
2.549e-02,1.103e+01
2.603e-02,1.112e+01
2.657e-02,1.131e+01
2.710e-02,1.170e+01
2.764e-02,1.330e+01
2.818e-02,1.345e+01
2.871e-02,1.379e+01
2.925e-02,1.435e+01
2.979e-02,1.500e+01
3.032e-02,1.686e+01
3.086e-02,1.545e+01
3.140e-02,1.707e+01
3.193e-02,1.869e+01
3.247e-02,1.873e+01
3.301e-02,1.992e+01
3.354e-02,2.105e+01
3.408e-02,1.940e+01
3.462e-02,2.165e+01
3.515e-02,2.212e+01
3.569e-02,2.376e+01
3.623e-02,2.471e+01
3.676e-02,2.517e+01
3.730e-02,2.646e+01
3.784e-02,2.674e+01
3.837e-02,2.823e+01
3.891e-02,2.724e+01
3.945e-02,2.918e+01
3.998e-02,2.843e+01
4.052e-02,2.935e+01
4.106e-02,3.140e+01
4.159e-02,3.266e+01
4.213e-02,3.210e+01
4.267e-02,3.307e+01
4.320e-02,3.464e+01
4.374e-02,3.453e+01
4.428e-02,3.563e+01
4.481e-02,3.561e+01
4.535e-02,3.592e+01
4.589e-02,3.639e+01
4.642e-02,3.801e+01
4.696e-02,3.535e+01
4.750e-02,3.542e+01
4.803e-02,3.671e+01
4.857e-02,3.630e+01
4.911e-02,3.490e+01
4.964e-02,3.536e+01
5.018e-02,3.417e+01
5.072e-02,3.307e+01
5.125e-02,3.244e+01
5.179e-02,3.052e+01
5.233e-02,2.964e+01
5.286e-02,2.964e+01
5.340e-02,2.840e+01
5.394e-02,2.802e+01
5.447e-02,2.517e+01
5.501e-02,2.310e+01
5.555e-02,2.335e+01
5.608e-02,2.119e+01
5.662e-02,1.955e+01
5.716e-02,1.791e+01
5.769e-02,1.770e+01
5.823e-02,1.561e+01
5.877e-02,1.381e+01
5.930e-02,1.338e+01
5.984e-02,1.228e+01
6.038e-02,1.148e+01
6.091e-02,1.140e+01
6.145e-02,8.757e+00
6.199e-02,8.813e+00
6.252e-02,7.136e+00
6.306e-02,6.540e+00
6.360e-02,6.130e+00
6.413e-02,5.366e+00
6.467e-02,5.105e+00
6.521e-02,4.062e+00
6.574e-02,3.354e+00
6.628e-02,3.428e+00
6.682e-02,3.317e+00
6.735e-02,2.441e+00
6.789e-02,2.329e+00
6.843e-02,1.602e+00
6.896e-02,1.491e+00
6.950e-02,1.360e+00
7.004e-02,1.230e+00
7.057e-02,1.025e+00
7.111e-02,8.757e-01
7.165e-02,5.962e-01
7.218e-02,4.845e-01
7.272e-02,5.031e-01
7.326e-02,4.658e-01
7.379e-02,3.168e-01
7.433e-02,2.609e-01
7.487e-02,2.422e-01
7.540e-02,2.050e-01
7.594e-02,1.304e-01
7.648e-02,1.677e-01
7.702e-02,1.118e-01
7.755e-02,0.000e+00
7.809e-02,7.453e-02
7.863e-02,1.863e-02
7.916e-02,5.590e-02
7.970e-02,0.000e+00
8.024e-02,1.863e-02
8.077e-02,3.727e-02
8.131e-02,0.000e+00
8.185e-02,1.863e-02
8.238e-02,0.000e+00
8.292e-02,1.863e-02
8.346e-02,0.000e+00
8.399e-02,0.000e+00
8.453e-02,0.000e+00
8.507e-02,0.000e+00
8.560e-02,0.000e+00
8.614e-02,0.000e+00
8.668e-02,0.000e+00
8.721e-02,0.000e+00
8.775e-02,0.000e+00
8.829e-02,0.000e+00
8.882e-02,0.000e+00
8.936e-02,0.000e+00
8.990e-02,0.000e+00
9.043e-02,0.000e+00
9.097e-02,0.000e+00
9.151e-02,0.000e+00
9.204e-02,0.000e+00
9.258e-02,0.000e+00
9.312e-02,0.000e+00
9.365e-02,0.000e+00
9.419e-02,0.000e+00
9.473e-02,0.000e+00
9.526e-02,0.000e+00
9.580e-02,0.000e+00
9.634e-02,0.000e+00
9.687e-02,0.000e+00
9.741e-02,1.863e-02
9.795e-02,0.000e+00
9.848e-02,0.000e+00
9.902e-02,0.000e+00
9.956e-02,0.000e+00
1.001e-01,0.000e+00
1.006e-01,0.000e+00
1.012e-01,0.000e+00
1.017e-01,0.000e+00
1.022e-01,0.000e+00
1.028e-01,0.000e+00
1.033e-01,0.000e+00
1.038e-01,0.000e+00
1.044e-01,0.000e+00
1.049e-01,0.000e+00
1.055e-01,0.000e+00
1.060e-01,0.000e+00
1.065e-01,0.000e+00
1.071e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_003.csv <==
transmittance,probability_density
4.507e-04,0.000e+00
1.352e-03,1.109e-02
2.254e-03,0.000e+00
3.155e-03,3.328e-02
4.057e-03,5.547e-02
4.958e-03,4.437e-02
5.859e-03,5.547e-02
6.761e-03,8.875e-02
7.662e-03,1.442e-01
8.564e-03,1.664e-01
9.465e-03,1.775e-01
1.037e-02,2.995e-01
1.127e-02,3.328e-01
1.217e-02,2.441e-01
1.307e-02,2.551e-01
1.397e-02,4.215e-01
1.487e-02,4.992e-01
1.578e-02,4.881e-01
1.668e-02,5.103e-01
1.758e-02,6.323e-01
1.848e-02,7.987e-01
1.938e-02,8.875e-01
2.028e-02,1.065e+00
2.118e-02,1.309e+00
2.209e-02,1.065e+00
2.299e-02,1.331e+00
2.389e-02,1.342e+00
2.479e-02,1.575e+00
2.569e-02,1.364e+00
2.659e-02,1.853e+00
2.749e-02,2.230e+00
2.840e-02,1.975e+00
2.930e-02,2.341e+00
3.020e-02,2.352e+00
3.110e-02,2.318e+00
3.200e-02,2.951e+00
3.290e-02,3.006e+00
3.380e-02,3.361e+00
3.471e-02,3.750e+00
3.561e-02,3.406e+00
3.651e-02,3.860e+00
3.741e-02,3.805e+00
3.831e-02,3.916e+00
3.921e-02,4.759e+00
4.011e-02,4.548e+00
4.102e-02,5.247e+00
4.192e-02,5.380e+00
4.282e-02,5.780e+00
4.372e-02,5.968e+00
4.462e-02,6.112e+00
4.552e-02,6.623e+00
4.642e-02,6.911e+00
4.733e-02,6.878e+00
4.823e-02,7.743e+00
4.913e-02,7.943e+00
5.003e-02,8.520e+00
5.093e-02,8.619e+00
5.183e-02,8.808e+00
5.273e-02,1.001e+01
5.364e-02,9.318e+00
5.454e-02,1.032e+01
5.544e-02,1.059e+01
5.634e-02,1.210e+01
5.724e-02,1.183e+01
5.814e-02,1.215e+01
5.904e-02,1.173e+01
5.995e-02,1.224e+01
6.085e-02,1.357e+01
6.175e-02,1.468e+01
6.265e-02,1.445e+01
6.355e-02,1.467e+01
6.445e-02,1.641e+01
6.536e-02,1.592e+01
6.626e-02,1.575e+01
6.716e-02,1.713e+01
6.806e-02,1.672e+01
6.896e-02,1.735e+01
6.986e-02,1.773e+01
7.076e-02,1.888e+01
7.167e-02,1.979e+01
7.257e-02,1.945e+01
7.347e-02,1.900e+01
7.437e-02,2.142e+01
7.527e-02,2.061e+01
7.617e-02,2.100e+01
7.707e-02,2.114e+01
7.798e-02,2.150e+01
7.888e-02,2.222e+01
7.978e-02,2.219e+01
8.068e-02,2.099e+01
8.158e-02,2.203e+01
8.248e-02,2.141e+01
8.338e-02,2.169e+01
8.429e-02,2.154e+01
8.519e-02,2.047e+01
8.609e-02,2.094e+01
8.699e-02,1.987e+01
8.789e-02,1.916e+01
8.879e-02,1.855e+01
8.969e-02,1.764e+01
9.060e-02,1.762e+01
9.150e-02,1.708e+01
9.240e-02,1.619e+01
9.330e-02,1.481e+01
9.420e-02,1.454e+01
9.510e-02,1.337e+01
9.600e-02,1.229e+01
9.691e-02,1.163e+01
9.781e-02,1.092e+01
9.871e-02,1.025e+01
9.961e-02,8.852e+00
1.005e-01,8.309e+00
1.014e-01,7.799e+00
1.023e-01,7.100e+00
1.032e-01,6.922e+00
1.041e-01,5.913e+00
1.050e-01,5.147e+00
1.059e-01,5.059e+00
1.068e-01,4.049e+00
1.077e-01,3.772e+00
1.086e-01,3.528e+00
1.095e-01,3.040e+00
1.104e-01,2.651e+00
1.113e-01,2.274e+00
1.122e-01,2.074e+00
1.131e-01,1.919e+00
1.140e-01,1.664e+00
1.149e-01,1.387e+00
1.158e-01,1.087e+00
1.167e-01,8.986e-01
1.176e-01,9.984e-01
1.185e-01,6.434e-01
1.194e-01,5.325e-01
1.203e-01,5.325e-01
1.212e-01,4.437e-01
1.221e-01,2.995e-01
1.230e-01,1.886e-01
1.239e-01,3.994e-01
1.249e-01,1.442e-01
1.258e-01,1.442e-01
1.267e-01,9.984e-02
1.276e-01,1.553e-01
1.285e-01,1.109e-01
1.294e-01,5.547e-02
1.303e-01,2.219e-02
1.312e-01,3.328e-02
1.321e-01,0.000e+00
1.330e-01,2.219e-02
1.339e-01,2.219e-02
1.348e-01,1.109e-02
1.357e-01,2.219e-02
1.366e-01,0.000e+00
1.375e-01,1.109e-02
1.384e-01,1.109e-02
1.393e-01,0.000e+00
1.402e-01,0.000e+00
1.411e-01,0.000e+00
1.420e-01,0.000e+00
1.429e-01,0.000e+00
1.438e-01,0.000e+00
1.447e-01,0.000e+00
1.456e-01,0.000e+00
1.465e-01,0.000e+00
1.474e-01,0.000e+00
1.483e-01,0.000e+00
1.492e-01,0.000e+00
1.501e-01,0.000e+00
1.510e-01,0.000e+00
1.519e-01,0.000e+00
1.528e-01,0.000e+00
1.537e-01,0.000e+00
1.546e-01,0.000e+00
1.555e-01,0.000e+00
1.564e-01,0.000e+00
1.573e-01,0.000e+00
1.582e-01,0.000e+00
1.591e-01,0.000e+00
1.600e-01,0.000e+00
1.609e-01,0.000e+00
1.618e-01,0.000e+00
1.627e-01,0.000e+00
1.636e-01,1.109e-02
1.645e-01,0.000e+00
1.654e-01,0.000e+00
1.663e-01,0.000e+00
1.672e-01,0.000e+00
1.681e-01,0.000e+00
1.690e-01,0.000e+00
1.699e-01,0.000e+00
1.708e-01,0.000e+00
1.717e-01,0.000e+00
1.726e-01,0.000e+00
1.735e-01,0.000e+00
1.744e-01,0.000e+00
1.753e-01,0.000e+00
1.762e-01,0.000e+00
1.771e-01,0.000e+00
1.780e-01,0.000e+00
1.789e-01,0.000e+00
1.798e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_00375.csv <==
transmittance,probability_density
6.762e-04,0.000e+00
2.029e-03,0.000e+00
3.381e-03,7.394e-03
4.734e-03,0.000e+00
6.086e-03,2.958e-02
7.438e-03,2.958e-02
8.791e-03,3.697e-02
1.014e-02,4.436e-02
1.150e-02,5.176e-02
1.285e-02,8.133e-02
1.420e-02,1.109e-01
1.555e-02,1.035e-01
1.691e-02,1.922e-01
1.826e-02,1.627e-01
1.961e-02,2.144e-01
2.096e-02,1.183e-01
2.232e-02,2.440e-01
2.367e-02,3.105e-01
2.502e-02,2.810e-01
2.637e-02,3.697e-01
2.773e-02,3.623e-01
2.908e-02,3.771e-01
3.043e-02,5.619e-01
3.178e-02,6.285e-01
3.314e-02,6.950e-01
3.449e-02,7.986e-01
3.584e-02,7.468e-01
3.719e-02,8.503e-01
3.854e-02,8.503e-01
3.990e-02,9.242e-01
4.125e-02,9.834e-01
4.260e-02,1.294e+00
4.395e-02,1.331e+00
4.531e-02,1.301e+00
4.666e-02,1.538e+00
4.801e-02,1.442e+00
4.936e-02,1.641e+00
5.072e-02,1.812e+00
5.207e-02,1.915e+00
5.342e-02,2.078e+00
5.477e-02,2.499e+00
5.613e-02,2.226e+00
5.748e-02,2.507e+00
5.883e-02,2.447e+00
6.018e-02,2.529e+00
6.154e-02,2.913e+00
6.289e-02,2.965e+00
6.424e-02,3.335e+00
6.559e-02,3.512e+00
6.695e-02,3.616e+00
6.830e-02,4.015e+00
6.965e-02,3.948e+00
7.100e-02,4.362e+00
7.236e-02,4.215e+00
7.371e-02,4.577e+00
7.506e-02,4.932e+00
7.641e-02,4.865e+00
7.777e-02,5.701e+00
7.912e-02,5.301e+00
8.047e-02,6.078e+00
8.182e-02,5.960e+00
8.318e-02,6.477e+00
8.453e-02,6.544e+00
8.588e-02,6.706e+00
8.723e-02,7.335e+00
8.859e-02,8.059e+00
8.994e-02,7.793e+00
9.129e-02,8.244e+00
9.264e-02,7.645e+00
9.400e-02,8.459e+00
9.535e-02,9.102e+00
9.670e-02,9.938e+00
9.805e-02,9.420e+00
9.941e-02,1.018e+01
1.008e-01,1.082e+01
1.021e-01,1.035e+01
1.035e-01,1.110e+01
1.048e-01,1.074e+01
1.062e-01,1.187e+01
1.075e-01,1.133e+01
1.089e-01,1.212e+01
1.102e-01,1.348e+01
1.116e-01,1.261e+01
1.129e-01,1.349e+01
1.143e-01,1.255e+01
1.156e-01,1.413e+01
1.170e-01,1.374e+01
1.183e-01,1.446e+01
1.197e-01,1.346e+01
1.210e-01,1.543e+01
1.224e-01,1.375e+01
1.237e-01,1.502e+01
1.251e-01,1.412e+01
1.265e-01,1.547e+01
1.278e-01,1.363e+01
1.292e-01,1.526e+01
1.305e-01,1.349e+01
1.319e-01,1.466e+01
1.332e-01,1.338e+01
1.346e-01,1.333e+01
1.359e-01,1.227e+01
1.373e-01,1.272e+01
1.386e-01,1.244e+01
1.400e-01,1.151e+01
1.413e-01,1.171e+01
1.427e-01,1.014e+01
1.440e-01,9.960e+00
1.454e-01,8.917e+00
1.467e-01,9.294e+00
1.481e-01,7.401e+00
1.494e-01,8.119e+00
1.508e-01,6.913e+00
1.522e-01,6.899e+00
1.535e-01,5.346e+00
1.549e-01,5.819e+00
1.562e-01,4.547e+00
1.576e-01,4.777e+00
1.589e-01,3.904e+00
1.603e-01,3.948e+00
1.616e-01,3.209e+00
1.630e-01,3.076e+00
1.643e-01,2.581e+00
1.657e-01,2.529e+00
1.670e-01,2.159e+00
1.684e-01,1.738e+00
1.697e-01,1.649e+00
1.711e-01,1.331e+00
1.724e-01,1.346e+00
1.738e-01,1.020e+00
1.751e-01,1.094e+00
1.765e-01,6.285e-01
1.778e-01,6.433e-01
1.792e-01,5.915e-01
1.806e-01,4.436e-01
1.819e-01,3.549e-01
1.833e-01,3.032e-01
1.846e-01,2.662e-01
1.860e-01,1.922e-01
1.873e-01,1.701e-01
1.887e-01,1.848e-01
1.900e-01,9.612e-02
1.914e-01,6.655e-02
1.927e-01,1.479e-01
1.941e-01,5.915e-02
1.954e-01,5.176e-02
1.968e-01,2.218e-02
1.981e-01,7.394e-03
1.995e-01,1.479e-02
2.008e-01,0.000e+00
2.022e-01,2.958e-02
2.035e-01,0.000e+00
2.049e-01,7.394e-03
2.062e-01,1.479e-02
2.076e-01,7.394e-03
2.090e-01,0.000e+00
2.103e-01,0.000e+00
2.117e-01,0.000e+00
2.130e-01,0.000e+00
2.144e-01,0.000e+00
2.157e-01,0.000e+00
2.171e-01,0.000e+00
2.184e-01,0.000e+00
2.198e-01,0.000e+00
2.211e-01,0.000e+00
2.225e-01,0.000e+00
2.238e-01,0.000e+00
2.252e-01,0.000e+00
2.265e-01,0.000e+00
2.279e-01,0.000e+00
2.292e-01,0.000e+00
2.306e-01,0.000e+00
2.319e-01,0.000e+00
2.333e-01,0.000e+00
2.347e-01,0.000e+00
2.360e-01,0.000e+00
2.374e-01,0.000e+00
2.387e-01,0.000e+00
2.401e-01,0.000e+00
2.414e-01,0.000e+00
2.428e-01,0.000e+00
2.441e-01,0.000e+00
2.455e-01,7.394e-03
2.468e-01,0.000e+00
2.482e-01,0.000e+00
2.495e-01,0.000e+00
2.509e-01,0.000e+00
2.522e-01,0.000e+00
2.536e-01,0.000e+00
2.549e-01,0.000e+00
2.563e-01,0.000e+00
2.576e-01,0.000e+00
2.590e-01,0.000e+00
2.603e-01,0.000e+00
2.617e-01,0.000e+00
2.631e-01,0.000e+00
2.644e-01,0.000e+00
2.658e-01,0.000e+00
2.671e-01,0.000e+00
2.685e-01,0.000e+00
2.698e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_0045.csv <==
transmittance,probability_density
9.067e-04,0.000e+00
2.720e-03,0.000e+00
4.533e-03,5.515e-03
6.347e-03,0.000e+00
8.160e-03,0.000e+00
9.973e-03,2.206e-02
1.179e-02,2.757e-02
1.360e-02,2.206e-02
1.541e-02,2.206e-02
1.723e-02,4.412e-02
1.904e-02,4.963e-02
2.085e-02,4.963e-02
2.267e-02,1.103e-01
2.448e-02,6.618e-02
2.629e-02,1.489e-01
2.811e-02,1.379e-01
2.992e-02,1.048e-01
3.173e-02,1.103e-01
3.355e-02,2.206e-01
3.536e-02,1.820e-01
3.717e-02,2.096e-01
3.899e-02,2.537e-01
4.080e-02,3.474e-01
4.261e-02,2.261e-01
4.443e-02,3.750e-01
4.624e-02,4.412e-01
4.805e-02,5.294e-01
4.987e-02,4.743e-01
5.168e-02,5.680e-01
5.349e-02,6.066e-01
5.531e-02,6.121e-01
5.712e-02,6.838e-01
5.893e-02,6.783e-01
6.075e-02,8.823e-01
6.256e-02,9.154e-01
6.437e-02,9.761e-01
6.619e-02,9.761e-01
6.800e-02,1.147e+00
6.981e-02,1.075e+00
7.163e-02,1.318e+00
7.344e-02,1.230e+00
7.525e-02,1.511e+00
7.707e-02,1.599e+00
7.888e-02,1.781e+00
8.069e-02,1.743e+00
8.251e-02,1.809e+00
8.432e-02,1.825e+00
8.613e-02,1.903e+00
8.795e-02,2.090e+00
8.976e-02,2.134e+00
9.157e-02,2.724e+00
9.339e-02,2.437e+00
9.520e-02,2.675e+00
9.701e-02,3.005e+00
9.883e-02,2.890e+00
1.006e-01,3.138e+00
1.025e-01,3.132e+00
1.043e-01,3.491e+00
1.061e-01,3.392e+00
1.079e-01,3.987e+00
1.097e-01,3.993e+00
1.115e-01,3.882e+00
1.133e-01,4.401e+00
1.151e-01,4.489e+00
1.170e-01,4.472e+00
1.188e-01,5.013e+00
1.206e-01,4.836e+00
1.224e-01,5.840e+00
1.242e-01,5.686e+00
1.260e-01,5.774e+00
1.278e-01,6.022e+00
1.297e-01,5.994e+00
1.315e-01,5.978e+00
1.333e-01,6.590e+00
1.351e-01,7.483e+00
1.369e-01,7.059e+00
1.387e-01,7.732e+00
1.405e-01,7.500e+00
1.423e-01,8.096e+00
1.442e-01,7.693e+00
1.460e-01,8.222e+00
1.478e-01,8.520e+00
1.496e-01,9.331e+00
1.514e-01,8.752e+00
1.532e-01,9.447e+00
1.550e-01,9.733e+00
1.569e-01,9.441e+00
1.587e-01,9.706e+00
1.605e-01,1.025e+01
1.623e-01,1.079e+01
1.641e-01,1.057e+01
1.659e-01,1.036e+01
1.677e-01,1.099e+01
1.695e-01,1.040e+01
1.714e-01,1.116e+01
1.732e-01,1.076e+01
1.750e-01,1.128e+01
1.768e-01,1.162e+01
1.786e-01,1.048e+01
1.804e-01,1.072e+01
1.822e-01,1.070e+01
1.841e-01,1.038e+01
1.859e-01,9.728e+00
1.877e-01,9.320e+00
1.895e-01,9.904e+00
1.913e-01,9.254e+00
1.931e-01,8.785e+00
1.949e-01,8.366e+00
1.967e-01,8.107e+00
1.986e-01,7.075e+00
2.004e-01,7.081e+00
2.022e-01,6.684e+00
2.040e-01,6.287e+00
2.058e-01,5.680e+00
2.076e-01,5.255e+00
2.094e-01,5.085e+00
2.113e-01,4.423e+00
2.131e-01,3.855e+00
2.149e-01,3.629e+00
2.167e-01,3.562e+00
2.185e-01,3.061e+00
2.203e-01,2.669e+00
2.221e-01,2.476e+00
2.239e-01,2.101e+00
2.258e-01,1.980e+00
2.276e-01,1.710e+00
2.294e-01,1.483e+00
2.312e-01,1.406e+00
2.330e-01,1.186e+00
2.348e-01,9.596e-01
2.366e-01,9.209e-01
2.385e-01,7.059e-01
2.403e-01,6.452e-01
2.421e-01,5.184e-01
2.439e-01,4.687e-01
2.457e-01,3.695e-01
2.475e-01,2.702e-01
2.493e-01,2.482e-01
2.511e-01,1.875e-01
2.530e-01,1.710e-01
2.548e-01,1.103e-01
2.566e-01,8.823e-02
2.584e-01,9.926e-02
2.602e-01,6.618e-02
2.620e-01,9.375e-02
2.638e-01,5.515e-02
2.657e-01,2.757e-02
2.675e-01,5.515e-03
2.693e-01,1.654e-02
2.711e-01,5.515e-03
2.729e-01,1.103e-02
2.747e-01,5.515e-03
2.765e-01,1.103e-02
2.783e-01,1.103e-02
2.802e-01,0.000e+00
2.820e-01,0.000e+00
2.838e-01,0.000e+00
2.856e-01,0.000e+00
2.874e-01,0.000e+00
2.892e-01,0.000e+00
2.910e-01,0.000e+00
2.929e-01,0.000e+00
2.947e-01,0.000e+00
2.965e-01,0.000e+00
2.983e-01,0.000e+00
3.001e-01,0.000e+00
3.019e-01,0.000e+00
3.037e-01,0.000e+00
3.055e-01,0.000e+00
3.074e-01,0.000e+00
3.092e-01,0.000e+00
3.110e-01,0.000e+00
3.128e-01,0.000e+00
3.146e-01,0.000e+00
3.164e-01,0.000e+00
3.182e-01,0.000e+00
3.201e-01,0.000e+00
3.219e-01,0.000e+00
3.237e-01,0.000e+00
3.255e-01,0.000e+00
3.273e-01,0.000e+00
3.291e-01,5.515e-03
3.309e-01,0.000e+00
3.327e-01,0.000e+00
3.346e-01,0.000e+00
3.364e-01,0.000e+00
3.382e-01,0.000e+00
3.400e-01,0.000e+00
3.418e-01,0.000e+00
3.436e-01,0.000e+00
3.454e-01,0.000e+00
3.473e-01,0.000e+00
3.491e-01,0.000e+00
3.509e-01,0.000e+00
3.527e-01,0.000e+00
3.545e-01,0.000e+00
3.563e-01,0.000e+00
3.581e-01,0.000e+00
3.599e-01,0.000e+00
3.618e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_00525.csv <==
transmittance,probability_density
1.170e-03,0.000e+00
3.510e-03,0.000e+00
5.851e-03,0.000e+00
8.191e-03,4.273e-03
1.053e-02,0.000e+00
1.287e-02,0.000e+00
1.521e-02,1.282e-02
1.755e-02,1.709e-02
1.989e-02,1.709e-02
2.223e-02,1.282e-02
2.457e-02,2.991e-02
2.691e-02,2.137e-02
2.925e-02,5.555e-02
3.159e-02,3.418e-02
3.393e-02,5.982e-02
3.627e-02,6.837e-02
3.861e-02,9.828e-02
4.095e-02,7.264e-02
4.329e-02,1.026e-01
4.563e-02,6.837e-02
4.798e-02,1.581e-01
5.032e-02,1.196e-01
5.266e-02,1.325e-01
5.500e-02,2.008e-01
5.734e-02,1.795e-01
5.968e-02,2.265e-01
6.202e-02,2.393e-01
6.436e-02,2.649e-01
6.670e-02,3.333e-01
6.904e-02,3.803e-01
7.138e-02,3.718e-01
7.372e-02,3.846e-01
7.606e-02,4.444e-01
7.840e-02,4.401e-01
8.074e-02,5.256e-01
8.308e-02,5.512e-01
8.542e-02,5.982e-01
8.776e-02,6.751e-01
9.010e-02,6.837e-01
9.244e-02,7.350e-01
9.478e-02,8.162e-01
9.712e-02,8.461e-01
9.946e-02,9.358e-01
1.018e-01,9.016e-01
1.041e-01,1.051e+00
1.065e-01,1.171e+00
1.088e-01,1.167e+00
1.112e-01,1.427e+00
1.135e-01,1.380e+00
1.158e-01,1.359e+00
1.182e-01,1.350e+00
1.205e-01,1.414e+00
1.229e-01,1.684e+00
1.252e-01,1.696e+00
1.275e-01,1.949e+00
1.299e-01,1.931e+00
1.322e-01,2.124e+00
1.346e-01,2.256e+00
1.369e-01,2.273e+00
1.392e-01,2.372e+00
1.416e-01,2.577e+00
1.439e-01,2.410e+00
1.463e-01,2.769e+00
1.486e-01,2.944e+00
1.509e-01,2.944e+00
1.533e-01,3.055e+00
1.556e-01,3.196e+00
1.580e-01,3.632e+00
1.603e-01,3.551e+00
1.626e-01,3.799e+00
1.650e-01,3.901e+00
1.673e-01,4.106e+00
1.697e-01,4.388e+00
1.720e-01,4.397e+00
1.743e-01,4.743e+00
1.767e-01,4.453e+00
1.790e-01,4.850e+00
1.814e-01,5.145e+00
1.837e-01,5.226e+00
1.860e-01,5.794e+00
1.884e-01,5.611e+00
1.907e-01,5.987e+00
1.931e-01,6.072e+00
1.954e-01,6.269e+00
1.978e-01,6.345e+00
2.001e-01,6.593e+00
2.024e-01,7.234e+00
2.048e-01,6.807e+00
2.071e-01,7.089e+00
2.095e-01,7.563e+00
2.118e-01,7.277e+00
2.141e-01,7.807e+00
2.165e-01,7.683e+00
2.188e-01,8.012e+00
2.212e-01,8.512e+00
2.235e-01,8.187e+00
2.258e-01,8.542e+00
2.282e-01,8.127e+00
2.305e-01,8.546e+00
2.329e-01,8.973e+00
2.352e-01,8.456e+00
2.375e-01,8.935e+00
2.399e-01,8.328e+00
2.422e-01,8.294e+00
2.446e-01,8.661e+00
2.469e-01,7.756e+00
2.492e-01,8.025e+00
2.516e-01,7.555e+00
2.539e-01,7.260e+00
2.563e-01,7.589e+00
2.586e-01,6.692e+00
2.609e-01,6.580e+00
2.633e-01,6.222e+00
2.656e-01,5.880e+00
2.680e-01,5.611e+00
2.703e-01,5.149e+00
2.726e-01,4.897e+00
2.750e-01,4.380e+00
2.773e-01,4.290e+00
2.797e-01,3.863e+00
2.820e-01,3.329e+00
2.843e-01,3.145e+00
2.867e-01,2.837e+00
2.890e-01,2.440e+00
2.914e-01,2.256e+00
2.937e-01,2.034e+00
2.960e-01,2.000e+00
2.984e-01,1.594e+00
3.007e-01,1.427e+00
3.031e-01,1.308e+00
3.054e-01,1.141e+00
3.077e-01,1.021e+00
3.101e-01,8.119e-01
3.124e-01,6.623e-01
3.148e-01,6.239e-01
3.171e-01,4.914e-01
3.194e-01,4.487e-01
3.218e-01,3.547e-01
3.241e-01,3.333e-01
3.265e-01,2.051e-01
3.288e-01,1.795e-01
3.311e-01,1.367e-01
3.335e-01,1.111e-01
3.358e-01,9.401e-02
3.382e-01,7.691e-02
3.405e-01,5.982e-02
3.428e-01,8.119e-02
3.452e-01,3.846e-02
3.475e-01,4.273e-02
3.499e-01,1.282e-02
3.522e-01,8.546e-03
3.545e-01,4.273e-03
3.569e-01,1.282e-02
3.592e-01,4.273e-03
3.616e-01,8.546e-03
3.639e-01,4.273e-03
3.662e-01,0.000e+00
3.686e-01,0.000e+00
3.709e-01,0.000e+00
3.733e-01,0.000e+00
3.756e-01,0.000e+00
3.780e-01,0.000e+00
3.803e-01,0.000e+00
3.826e-01,0.000e+00
3.850e-01,0.000e+00
3.873e-01,0.000e+00
3.897e-01,0.000e+00
3.920e-01,0.000e+00
3.943e-01,0.000e+00
3.967e-01,0.000e+00
3.990e-01,0.000e+00
4.014e-01,0.000e+00
4.037e-01,0.000e+00
4.060e-01,0.000e+00
4.084e-01,0.000e+00
4.107e-01,0.000e+00
4.131e-01,0.000e+00
4.154e-01,0.000e+00
4.177e-01,0.000e+00
4.201e-01,0.000e+00
4.224e-01,0.000e+00
4.248e-01,4.273e-03
4.271e-01,0.000e+00
4.294e-01,0.000e+00
4.318e-01,0.000e+00
4.341e-01,0.000e+00
4.365e-01,0.000e+00
4.388e-01,0.000e+00
4.411e-01,0.000e+00
4.435e-01,0.000e+00
4.458e-01,0.000e+00
4.482e-01,0.000e+00
4.505e-01,0.000e+00
4.528e-01,0.000e+00
4.552e-01,0.000e+00
4.575e-01,0.000e+00
4.599e-01,0.000e+00
4.622e-01,0.000e+00
4.645e-01,0.000e+00
4.669e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_006.csv <==
transmittance,probability_density
1.389e-03,0.000e+00
4.166e-03,0.000e+00
6.944e-03,0.000e+00
9.721e-03,0.000e+00
1.250e-02,3.600e-03
1.528e-02,0.000e+00
1.805e-02,0.000e+00
2.083e-02,7.201e-03
2.361e-02,3.600e-03
2.639e-02,2.520e-02
2.916e-02,3.600e-03
3.194e-02,2.160e-02
3.472e-02,1.800e-02
3.750e-02,1.800e-02
4.027e-02,3.960e-02
4.305e-02,3.240e-02
4.583e-02,3.960e-02
4.861e-02,5.761e-02
5.138e-02,6.481e-02
5.416e-02,7.921e-02
5.694e-02,5.761e-02
5.972e-02,6.481e-02
6.249e-02,9.001e-02
6.527e-02,1.224e-01
6.805e-02,1.080e-01
7.083e-02,1.224e-01
7.360e-02,1.620e-01
7.638e-02,1.368e-01
7.916e-02,1.764e-01
8.194e-02,2.052e-01
8.471e-02,2.196e-01
8.749e-02,2.700e-01
9.027e-02,2.952e-01
9.305e-02,3.060e-01
9.582e-02,3.132e-01
9.860e-02,3.564e-01
1.014e-01,3.312e-01
1.042e-01,4.320e-01
1.069e-01,4.968e-01
1.097e-01,4.464e-01
1.125e-01,4.896e-01
1.153e-01,5.509e-01
1.180e-01,6.517e-01
1.208e-01,5.689e-01
1.236e-01,6.337e-01
1.264e-01,8.137e-01
1.292e-01,7.813e-01
1.319e-01,7.777e-01
1.347e-01,8.281e-01
1.375e-01,1.041e+00
1.403e-01,1.026e+00
1.430e-01,1.113e+00
1.458e-01,1.199e+00
1.486e-01,1.084e+00
1.514e-01,1.145e+00
1.542e-01,1.239e+00
1.569e-01,1.408e+00
1.597e-01,1.422e+00
1.625e-01,1.444e+00
1.653e-01,1.890e+00
1.680e-01,1.667e+00
1.708e-01,1.887e+00
1.736e-01,1.908e+00
1.764e-01,2.020e+00
1.791e-01,2.056e+00
1.819e-01,2.070e+00
1.847e-01,2.373e+00
1.875e-01,2.304e+00
1.903e-01,2.495e+00
1.930e-01,2.610e+00
1.958e-01,2.787e+00
1.986e-01,2.797e+00
2.014e-01,3.068e+00
2.041e-01,3.172e+00
2.069e-01,3.374e+00
2.097e-01,3.334e+00
2.125e-01,3.644e+00
2.153e-01,3.784e+00
2.180e-01,3.780e+00
2.208e-01,3.960e+00
2.236e-01,4.115e+00
2.264e-01,4.187e+00
2.291e-01,4.428e+00
2.319e-01,4.724e+00
2.347e-01,4.709e+00
2.375e-01,4.853e+00
2.403e-01,5.257e+00
2.430e-01,5.555e+00
2.458e-01,5.062e+00
2.486e-01,5.768e+00
2.514e-01,5.901e+00
2.541e-01,5.959e+00
2.569e-01,6.185e+00
2.597e-01,5.933e+00
2.625e-01,6.243e+00
2.653e-01,6.423e+00
2.680e-01,6.783e+00
2.708e-01,6.675e+00
2.736e-01,7.147e+00
2.764e-01,7.068e+00
2.791e-01,7.096e+00
2.819e-01,7.143e+00
2.847e-01,7.222e+00
2.875e-01,7.482e+00
2.902e-01,7.345e+00
2.930e-01,7.644e+00
2.958e-01,6.905e+00
2.986e-01,7.312e+00
3.014e-01,7.179e+00
3.041e-01,6.812e+00
3.069e-01,6.779e+00
3.097e-01,6.189e+00
3.125e-01,6.617e+00
3.152e-01,6.160e+00
3.180e-01,5.851e+00
3.208e-01,5.408e+00
3.236e-01,5.523e+00
3.264e-01,5.019e+00
3.291e-01,4.731e+00
3.319e-01,4.349e+00
3.347e-01,3.978e+00
3.375e-01,3.903e+00
3.402e-01,3.467e+00
3.430e-01,3.338e+00
3.458e-01,2.704e+00
3.486e-01,2.556e+00
3.514e-01,2.355e+00
3.541e-01,1.912e+00
3.569e-01,1.879e+00
3.597e-01,1.703e+00
3.625e-01,1.642e+00
3.652e-01,1.264e+00
3.680e-01,1.181e+00
3.708e-01,1.008e+00
3.736e-01,9.145e-01
3.764e-01,7.417e-01
3.791e-01,6.085e-01
3.819e-01,5.149e-01
3.847e-01,4.464e-01
3.875e-01,3.528e-01
3.902e-01,3.636e-01
3.930e-01,2.736e-01
3.958e-01,1.728e-01
3.986e-01,1.404e-01
4.013e-01,1.080e-01
4.041e-01,9.361e-02
4.069e-01,7.921e-02
4.097e-01,6.841e-02
4.125e-01,5.761e-02
4.152e-01,4.320e-02
4.180e-01,3.960e-02
4.208e-01,2.520e-02
4.236e-01,7.201e-03
4.263e-01,3.600e-03
4.291e-01,1.440e-02
4.319e-01,7.201e-03
4.347e-01,0.000e+00
4.375e-01,3.600e-03
4.402e-01,0.000e+00
4.430e-01,0.000e+00
4.458e-01,0.000e+00
4.486e-01,0.000e+00
4.513e-01,0.000e+00
4.541e-01,0.000e+00
4.569e-01,0.000e+00
4.597e-01,0.000e+00
4.625e-01,0.000e+00
4.652e-01,0.000e+00
4.680e-01,0.000e+00
4.708e-01,0.000e+00
4.736e-01,0.000e+00
4.763e-01,0.000e+00
4.791e-01,0.000e+00
4.819e-01,0.000e+00
4.847e-01,0.000e+00
4.875e-01,0.000e+00
4.902e-01,0.000e+00
4.930e-01,0.000e+00
4.958e-01,0.000e+00
4.986e-01,0.000e+00
5.013e-01,0.000e+00
5.041e-01,3.600e-03
5.069e-01,0.000e+00
5.097e-01,0.000e+00
5.124e-01,0.000e+00
5.152e-01,0.000e+00
5.180e-01,0.000e+00
5.208e-01,0.000e+00
5.236e-01,0.000e+00
5.263e-01,0.000e+00
5.291e-01,0.000e+00
5.319e-01,0.000e+00
5.347e-01,0.000e+00
5.374e-01,0.000e+00
5.402e-01,0.000e+00
5.430e-01,0.000e+00
5.458e-01,0.000e+00
5.486e-01,0.000e+00
5.513e-01,0.000e+00
5.541e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_00675.csv <==
transmittance,probability_density
1.622e-03,0.000e+00
4.867e-03,0.000e+00
8.111e-03,0.000e+00
1.136e-02,0.000e+00
1.460e-02,0.000e+00
1.784e-02,0.000e+00
2.109e-02,3.082e-03
2.433e-02,0.000e+00
2.758e-02,0.000e+00
3.082e-02,9.247e-03
3.407e-02,3.082e-03
3.731e-02,1.233e-02
4.056e-02,9.247e-03
4.380e-02,1.849e-02
4.704e-02,6.164e-03
5.029e-02,1.541e-02
5.353e-02,2.158e-02
5.678e-02,4.007e-02
6.002e-02,1.849e-02
6.327e-02,3.082e-02
6.651e-02,4.007e-02
6.976e-02,5.240e-02
7.300e-02,6.164e-02
7.624e-02,3.699e-02
7.949e-02,6.164e-02
8.273e-02,8.014e-02
8.598e-02,8.938e-02
8.922e-02,7.397e-02
9.247e-02,1.048e-01
9.571e-02,1.079e-01
9.896e-02,1.202e-01
1.022e-01,1.171e-01
1.054e-01,1.387e-01
1.087e-01,1.849e-01
1.119e-01,1.942e-01
1.152e-01,1.849e-01
1.184e-01,2.435e-01
1.217e-01,2.712e-01
1.249e-01,2.342e-01
1.282e-01,2.866e-01
1.314e-01,2.743e-01
1.346e-01,3.051e-01
1.379e-01,4.130e-01
1.411e-01,4.253e-01
1.444e-01,3.914e-01
1.476e-01,4.038e-01
1.509e-01,5.394e-01
1.541e-01,4.808e-01
1.574e-01,4.808e-01
1.606e-01,5.887e-01
1.638e-01,6.719e-01
1.671e-01,6.103e-01
1.703e-01,6.565e-01
1.736e-01,8.630e-01
1.768e-01,7.983e-01
1.801e-01,8.075e-01
1.833e-01,9.524e-01
1.866e-01,9.986e-01
1.898e-01,9.431e-01
1.930e-01,9.555e-01
1.963e-01,1.057e+00
1.995e-01,1.162e+00
2.028e-01,1.193e+00
2.060e-01,1.328e+00
2.093e-01,1.430e+00
2.125e-01,1.479e+00
2.158e-01,1.513e+00
2.190e-01,1.698e+00
2.222e-01,1.615e+00
2.255e-01,1.828e+00
2.287e-01,1.794e+00
2.320e-01,1.886e+00
2.352e-01,1.966e+00
2.385e-01,2.093e+00
2.417e-01,2.185e+00
2.450e-01,2.250e+00
2.482e-01,2.497e+00
2.514e-01,2.503e+00
2.547e-01,2.722e+00
2.579e-01,2.866e+00
2.612e-01,2.870e+00
2.644e-01,2.990e+00
2.677e-01,3.289e+00
2.709e-01,3.175e+00
2.742e-01,3.344e+00
2.774e-01,3.474e+00
2.806e-01,3.603e+00
2.839e-01,3.766e+00
2.871e-01,3.961e+00
2.904e-01,4.226e+00
2.936e-01,3.865e+00
2.969e-01,4.371e+00
3.001e-01,4.784e+00
3.034e-01,4.518e+00
3.066e-01,4.999e+00
3.098e-01,4.956e+00
3.131e-01,5.156e+00
3.163e-01,5.033e+00
3.196e-01,5.431e+00
3.228e-01,5.237e+00
3.261e-01,5.517e+00
3.293e-01,5.831e+00
3.326e-01,5.893e+00
3.358e-01,6.060e+00
3.390e-01,5.964e+00
3.423e-01,6.322e+00
3.455e-01,6.072e+00
3.488e-01,6.439e+00
3.520e-01,6.587e+00
3.553e-01,6.226e+00
3.585e-01,6.491e+00
3.618e-01,6.297e+00
3.650e-01,6.275e+00
3.682e-01,6.303e+00
3.715e-01,5.878e+00
3.747e-01,5.918e+00
3.780e-01,5.647e+00
3.812e-01,5.622e+00
3.845e-01,5.252e+00
3.877e-01,5.113e+00
3.910e-01,4.919e+00
3.942e-01,4.602e+00
3.974e-01,4.358e+00
4.007e-01,4.099e+00
4.039e-01,3.794e+00
4.072e-01,3.640e+00
4.104e-01,3.030e+00
4.137e-01,3.042e+00
4.169e-01,2.734e+00
4.202e-01,2.453e+00
4.234e-01,2.161e+00
4.266e-01,1.828e+00
4.299e-01,1.812e+00
4.331e-01,1.449e+00
4.364e-01,1.473e+00
4.396e-01,1.230e+00
4.429e-01,1.008e+00
4.461e-01,9.678e-01
4.494e-01,7.860e-01
4.526e-01,6.904e-01
4.558e-01,5.116e-01
4.591e-01,4.901e-01
4.623e-01,3.791e-01
4.656e-01,3.267e-01
4.688e-01,2.928e-01
4.721e-01,2.342e-01
4.753e-01,1.233e-01
4.786e-01,1.110e-01
4.818e-01,9.863e-02
4.850e-01,5.548e-02
4.883e-01,8.630e-02
4.915e-01,4.623e-02
4.948e-01,3.699e-02
4.980e-01,4.007e-02
5.013e-01,1.541e-02
5.045e-01,2.158e-02
5.078e-01,9.247e-03
5.110e-01,6.164e-03
5.142e-01,0.000e+00
5.175e-01,3.082e-03
5.207e-01,0.000e+00
5.240e-01,0.000e+00
5.272e-01,0.000e+00
5.305e-01,0.000e+00
5.337e-01,0.000e+00
5.370e-01,0.000e+00
5.402e-01,0.000e+00
5.434e-01,0.000e+00
5.467e-01,0.000e+00
5.499e-01,0.000e+00
5.532e-01,0.000e+00
5.564e-01,0.000e+00
5.597e-01,0.000e+00
5.629e-01,0.000e+00
5.662e-01,0.000e+00
5.694e-01,0.000e+00
5.726e-01,0.000e+00
5.759e-01,0.000e+00
5.791e-01,0.000e+00
5.824e-01,0.000e+00
5.856e-01,0.000e+00
5.889e-01,3.082e-03
5.921e-01,0.000e+00
5.954e-01,0.000e+00
5.986e-01,0.000e+00
6.018e-01,0.000e+00
6.051e-01,0.000e+00
6.083e-01,0.000e+00
6.116e-01,0.000e+00
6.148e-01,0.000e+00
6.181e-01,0.000e+00
6.213e-01,0.000e+00
6.246e-01,0.000e+00
6.278e-01,0.000e+00
6.310e-01,0.000e+00
6.343e-01,0.000e+00
6.375e-01,0.000e+00
6.408e-01,0.000e+00
6.440e-01,0.000e+00
6.473e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_0075.csv <==
transmittance,probability_density
1.806e-03,0.000e+00
5.419e-03,0.000e+00
9.032e-03,0.000e+00
1.265e-02,0.000e+00
1.626e-02,0.000e+00
1.987e-02,0.000e+00
2.348e-02,0.000e+00
2.710e-02,0.000e+00
3.071e-02,2.768e-03
3.432e-02,0.000e+00
3.794e-02,2.768e-03
4.155e-02,2.768e-03
4.516e-02,2.768e-03
4.877e-02,1.107e-02
5.239e-02,1.107e-02
5.600e-02,1.107e-02
5.961e-02,1.107e-02
6.323e-02,8.303e-03
6.684e-02,1.661e-02
7.045e-02,2.214e-02
7.407e-02,2.214e-02
7.768e-02,2.491e-02
8.129e-02,2.214e-02
8.490e-02,3.045e-02
8.852e-02,4.982e-02
9.213e-02,4.429e-02
9.574e-02,3.598e-02
9.936e-02,3.045e-02
1.030e-01,7.196e-02
1.066e-01,6.643e-02
1.102e-01,8.027e-02
1.138e-01,7.750e-02
1.174e-01,9.411e-02
1.210e-01,8.580e-02
1.246e-01,9.687e-02
1.283e-01,1.079e-01
1.319e-01,1.356e-01
1.355e-01,1.467e-01
1.391e-01,1.522e-01
1.427e-01,1.910e-01
1.463e-01,1.882e-01
1.499e-01,2.187e-01
1.536e-01,2.187e-01
1.572e-01,2.159e-01
1.608e-01,2.353e-01
1.644e-01,2.657e-01
1.680e-01,3.487e-01
1.716e-01,3.681e-01
1.752e-01,3.294e-01
1.788e-01,3.654e-01
1.825e-01,4.429e-01
1.861e-01,4.207e-01
1.897e-01,3.986e-01
1.933e-01,4.262e-01
1.969e-01,5.895e-01
2.005e-01,5.702e-01
2.041e-01,5.425e-01
2.077e-01,6.615e-01
2.114e-01,7.418e-01
2.150e-01,7.003e-01
2.186e-01,7.888e-01
2.222e-01,8.054e-01
2.258e-01,8.359e-01
2.294e-01,8.110e-01
2.330e-01,8.608e-01
2.366e-01,1.016e+00
2.403e-01,1.007e+00
2.439e-01,1.030e+00
2.475e-01,1.232e+00
2.511e-01,1.304e+00
2.547e-01,1.265e+00
2.583e-01,1.381e+00
2.619e-01,1.500e+00
2.656e-01,1.420e+00
2.692e-01,1.639e+00
2.728e-01,1.572e+00
2.764e-01,1.614e+00
2.800e-01,1.868e+00
2.836e-01,1.871e+00
2.872e-01,1.979e+00
2.908e-01,2.034e+00
2.945e-01,2.128e+00
2.981e-01,2.211e+00
3.017e-01,2.447e+00
3.053e-01,2.710e+00
3.089e-01,2.488e+00
3.125e-01,2.613e+00
3.161e-01,2.942e+00
3.197e-01,2.928e+00
3.234e-01,3.014e+00
3.270e-01,3.056e+00
3.306e-01,3.249e+00
3.342e-01,3.427e+00
3.378e-01,3.629e+00
3.414e-01,3.667e+00
3.450e-01,3.576e+00
3.486e-01,3.964e+00
3.523e-01,4.257e+00
3.559e-01,4.055e+00
3.595e-01,4.539e+00
3.631e-01,4.703e+00
3.667e-01,4.448e+00
3.703e-01,4.736e+00
3.739e-01,4.780e+00
3.776e-01,4.921e+00
3.812e-01,5.068e+00
3.848e-01,5.267e+00
3.884e-01,5.237e+00
3.920e-01,5.516e+00
3.956e-01,5.574e+00
3.992e-01,5.500e+00
4.028e-01,5.890e+00
4.065e-01,5.815e+00
4.101e-01,5.951e+00
4.137e-01,5.862e+00
4.173e-01,5.931e+00
4.209e-01,5.752e+00
4.245e-01,5.627e+00
4.281e-01,5.768e+00
4.317e-01,5.419e+00
4.354e-01,5.320e+00
4.390e-01,5.190e+00
4.426e-01,4.999e+00
4.462e-01,4.965e+00
4.498e-01,4.608e+00
4.534e-01,4.426e+00
4.570e-01,3.955e+00
4.607e-01,4.074e+00
4.643e-01,3.537e+00
4.679e-01,3.485e+00
4.715e-01,3.067e+00
4.751e-01,2.865e+00
4.787e-01,2.560e+00
4.823e-01,2.366e+00
4.859e-01,1.962e+00
4.896e-01,1.896e+00
4.932e-01,1.622e+00
4.968e-01,1.414e+00
5.004e-01,1.353e+00
5.040e-01,1.115e+00
5.076e-01,9.964e-01
5.112e-01,8.525e-01
5.148e-01,7.030e-01
5.185e-01,5.757e-01
5.221e-01,5.120e-01
5.257e-01,4.013e-01
5.293e-01,3.211e-01
5.329e-01,3.349e-01
5.365e-01,2.021e-01
5.401e-01,1.910e-01
5.437e-01,9.687e-02
5.474e-01,8.580e-02
5.510e-01,7.750e-02
5.546e-01,6.089e-02
5.582e-01,4.982e-02
5.618e-01,4.982e-02
5.654e-01,2.214e-02
5.690e-01,1.937e-02
5.727e-01,1.384e-02
5.763e-01,1.107e-02
5.799e-01,2.768e-03
5.835e-01,2.768e-03
5.871e-01,0.000e+00
5.907e-01,0.000e+00
5.943e-01,0.000e+00
5.979e-01,0.000e+00
6.016e-01,0.000e+00
6.052e-01,0.000e+00
6.088e-01,0.000e+00
6.124e-01,0.000e+00
6.160e-01,0.000e+00
6.196e-01,0.000e+00
6.232e-01,0.000e+00
6.268e-01,0.000e+00
6.305e-01,0.000e+00
6.341e-01,0.000e+00
6.377e-01,0.000e+00
6.413e-01,0.000e+00
6.449e-01,0.000e+00
6.485e-01,0.000e+00
6.521e-01,0.000e+00
6.558e-01,2.768e-03
6.594e-01,0.000e+00
6.630e-01,0.000e+00
6.666e-01,0.000e+00
6.702e-01,0.000e+00
6.738e-01,0.000e+00
6.774e-01,0.000e+00
6.810e-01,0.000e+00
6.847e-01,0.000e+00
6.883e-01,0.000e+00
6.919e-01,0.000e+00
6.955e-01,0.000e+00
6.991e-01,0.000e+00
7.027e-01,0.000e+00
7.063e-01,0.000e+00
7.099e-01,0.000e+00
7.136e-01,0.000e+00
7.172e-01,0.000e+00
7.208e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_00825.csv <==
transmittance,probability_density
1.993e-03,0.000e+00
5.978e-03,0.000e+00
9.963e-03,0.000e+00
1.395e-02,0.000e+00
1.793e-02,0.000e+00
2.192e-02,0.000e+00
2.590e-02,0.000e+00
2.989e-02,0.000e+00
3.388e-02,0.000e+00
3.786e-02,0.000e+00
4.185e-02,2.509e-03
4.583e-02,0.000e+00
4.982e-02,0.000e+00
5.380e-02,2.509e-03
5.779e-02,5.018e-03
6.177e-02,2.509e-03
6.576e-02,5.018e-03
6.974e-02,5.018e-03
7.373e-02,1.506e-02
7.771e-02,1.004e-02
8.170e-02,5.018e-03
8.568e-02,7.528e-03
8.967e-02,1.506e-02
9.365e-02,1.756e-02
9.764e-02,2.258e-02
1.016e-01,2.509e-02
1.056e-01,1.756e-02
1.096e-01,2.007e-02
1.136e-01,4.768e-02
1.176e-01,2.760e-02
1.216e-01,4.517e-02
1.255e-01,3.011e-02
1.295e-01,3.011e-02
1.335e-01,5.771e-02
1.375e-01,6.524e-02
1.415e-01,6.775e-02
1.455e-01,8.531e-02
1.494e-01,7.528e-02
1.534e-01,5.269e-02
1.574e-01,1.004e-01
1.614e-01,1.004e-01
1.654e-01,1.079e-01
1.694e-01,1.154e-01
1.734e-01,1.305e-01
1.773e-01,1.581e-01
1.813e-01,1.706e-01
1.853e-01,1.631e-01
1.893e-01,1.982e-01
1.933e-01,2.007e-01
1.973e-01,2.007e-01
2.013e-01,2.083e-01
2.052e-01,2.534e-01
2.092e-01,3.011e-01
2.132e-01,3.262e-01
2.172e-01,3.262e-01
2.212e-01,3.187e-01
2.252e-01,3.914e-01
2.292e-01,3.663e-01
2.331e-01,3.663e-01
2.371e-01,3.889e-01
2.411e-01,5.044e-01
2.451e-01,4.542e-01
2.491e-01,5.420e-01
2.531e-01,6.047e-01
2.571e-01,6.574e-01
2.610e-01,6.323e-01
2.650e-01,6.700e-01
2.690e-01,7.201e-01
2.730e-01,7.302e-01
2.770e-01,7.076e-01
2.810e-01,8.080e-01
2.849e-01,9.334e-01
2.889e-01,8.406e-01
2.929e-01,9.911e-01
2.969e-01,1.011e+00
3.009e-01,1.104e+00
3.049e-01,1.187e+00
3.089e-01,1.209e+00
3.128e-01,1.342e+00
3.168e-01,1.340e+00
3.208e-01,1.415e+00
3.248e-01,1.425e+00
3.288e-01,1.465e+00
3.328e-01,1.583e+00
3.368e-01,1.739e+00
3.407e-01,1.867e+00
3.447e-01,1.749e+00
3.487e-01,1.912e+00
3.527e-01,1.987e+00
3.567e-01,2.173e+00
3.607e-01,2.319e+00
3.647e-01,2.379e+00
3.686e-01,2.429e+00
3.726e-01,2.519e+00
3.766e-01,2.730e+00
3.806e-01,2.755e+00
3.846e-01,2.763e+00
3.886e-01,2.896e+00
3.926e-01,3.194e+00
3.965e-01,3.242e+00
4.005e-01,3.410e+00
4.045e-01,3.360e+00
4.085e-01,3.631e+00
4.125e-01,3.801e+00
4.165e-01,3.776e+00
4.204e-01,4.170e+00
4.244e-01,4.183e+00
4.284e-01,4.173e+00
4.324e-01,4.293e+00
4.364e-01,4.502e+00
4.404e-01,4.619e+00
4.444e-01,4.692e+00
4.483e-01,5.016e+00
4.523e-01,4.878e+00
4.563e-01,5.033e+00
4.603e-01,5.056e+00
4.643e-01,5.242e+00
4.683e-01,5.397e+00
4.723e-01,5.520e+00
4.762e-01,5.713e+00
4.802e-01,5.480e+00
4.842e-01,5.450e+00
4.882e-01,5.089e+00
4.922e-01,5.490e+00
4.962e-01,5.264e+00
5.002e-01,5.177e+00
5.041e-01,4.921e+00
5.081e-01,4.790e+00
5.121e-01,4.630e+00
5.161e-01,4.499e+00
5.201e-01,4.155e+00
5.241e-01,3.909e+00
5.281e-01,3.867e+00
5.320e-01,3.505e+00
5.360e-01,3.292e+00
5.400e-01,3.081e+00
5.440e-01,2.522e+00
5.480e-01,2.542e+00
5.520e-01,2.278e+00
5.559e-01,1.894e+00
5.599e-01,1.792e+00
5.639e-01,1.558e+00
5.679e-01,1.330e+00
5.719e-01,1.112e+00
5.759e-01,9.962e-01
5.799e-01,9.535e-01
5.838e-01,7.452e-01
5.878e-01,5.646e-01
5.918e-01,5.269e-01
5.958e-01,4.466e-01
5.998e-01,3.187e-01
6.038e-01,2.610e-01
6.078e-01,2.208e-01
6.117e-01,1.606e-01
6.157e-01,1.129e-01
6.197e-01,9.535e-02
6.237e-01,5.018e-02
6.277e-01,4.517e-02
6.317e-01,6.273e-02
6.357e-01,2.760e-02
6.396e-01,1.756e-02
6.436e-01,2.007e-02
6.476e-01,5.018e-03
6.516e-01,7.528e-03
6.556e-01,0.000e+00
6.596e-01,0.000e+00
6.636e-01,0.000e+00
6.675e-01,0.000e+00
6.715e-01,0.000e+00
6.755e-01,0.000e+00
6.795e-01,0.000e+00
6.835e-01,0.000e+00
6.875e-01,0.000e+00
6.914e-01,0.000e+00
6.954e-01,0.000e+00
6.994e-01,0.000e+00
7.034e-01,0.000e+00
7.074e-01,0.000e+00
7.114e-01,0.000e+00
7.154e-01,0.000e+00
7.193e-01,0.000e+00
7.233e-01,2.509e-03
7.273e-01,0.000e+00
7.313e-01,0.000e+00
7.353e-01,0.000e+00
7.393e-01,0.000e+00
7.433e-01,0.000e+00
7.472e-01,0.000e+00
7.512e-01,0.000e+00
7.552e-01,0.000e+00
7.592e-01,0.000e+00
7.632e-01,0.000e+00
7.672e-01,0.000e+00
7.712e-01,0.000e+00
7.751e-01,0.000e+00
7.791e-01,0.000e+00
7.831e-01,0.000e+00
7.871e-01,0.000e+00
7.911e-01,0.000e+00
7.951e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_009.csv <==
transmittance,probability_density
2.135e-03,0.000e+00
6.406e-03,0.000e+00
1.068e-02,0.000e+00
1.495e-02,0.000e+00
1.922e-02,0.000e+00
2.349e-02,0.000e+00
2.776e-02,0.000e+00
3.203e-02,0.000e+00
3.630e-02,0.000e+00
4.057e-02,0.000e+00
4.484e-02,0.000e+00
4.911e-02,0.000e+00
5.338e-02,0.000e+00
5.766e-02,2.342e-03
6.193e-02,0.000e+00
6.620e-02,2.342e-03
7.047e-02,0.000e+00
7.474e-02,4.683e-03
7.901e-02,4.683e-03
8.328e-02,2.342e-03
8.755e-02,2.342e-03
9.182e-02,9.366e-03
9.609e-02,9.366e-03
1.004e-01,1.171e-02
1.046e-01,2.342e-03
1.089e-01,9.366e-03
1.132e-01,1.171e-02
1.174e-01,1.873e-02
1.217e-01,2.107e-02
1.260e-01,2.107e-02
1.303e-01,1.171e-02
1.345e-01,1.171e-02
1.388e-01,4.449e-02
1.431e-01,1.639e-02
1.473e-01,3.981e-02
1.516e-01,2.810e-02
1.559e-01,3.278e-02
1.602e-01,3.044e-02
1.644e-01,5.385e-02
1.687e-01,5.854e-02
1.730e-01,6.322e-02
1.772e-01,8.429e-02
1.815e-01,6.088e-02
1.858e-01,5.151e-02
1.900e-01,7.259e-02
1.943e-01,1.030e-01
1.986e-01,7.961e-02
2.029e-01,1.124e-01
2.071e-01,1.124e-01
2.114e-01,1.452e-01
2.157e-01,1.405e-01
2.199e-01,1.405e-01
2.242e-01,1.639e-01
2.285e-01,1.850e-01
2.328e-01,1.803e-01
2.370e-01,1.873e-01
2.413e-01,2.224e-01
2.456e-01,2.248e-01
2.498e-01,2.880e-01
2.541e-01,2.716e-01
2.584e-01,3.091e-01
2.627e-01,3.161e-01
2.669e-01,3.583e-01
2.712e-01,3.208e-01
2.755e-01,3.442e-01
2.797e-01,3.981e-01
2.840e-01,4.332e-01
2.883e-01,4.636e-01
2.925e-01,4.589e-01
2.968e-01,5.620e-01
3.011e-01,6.205e-01
3.054e-01,5.713e-01
3.096e-01,6.228e-01
3.139e-01,6.673e-01
3.182e-01,6.720e-01
3.224e-01,6.228e-01
3.267e-01,8.008e-01
3.310e-01,8.500e-01
3.353e-01,7.446e-01
3.395e-01,9.998e-01
3.438e-01,9.085e-01
3.481e-01,9.905e-01
3.523e-01,1.075e+00
3.566e-01,1.194e+00
3.609e-01,1.211e+00
3.651e-01,1.159e+00
3.694e-01,1.389e+00
3.737e-01,1.374e+00
3.780e-01,1.288e+00
3.822e-01,1.569e+00
3.865e-01,1.651e+00
3.908e-01,1.688e+00
3.950e-01,1.634e+00
3.993e-01,1.836e+00
4.036e-01,1.918e+00
4.079e-01,1.953e+00
4.121e-01,2.201e+00
4.164e-01,2.327e+00
4.207e-01,2.248e+00
4.249e-01,2.299e+00
4.292e-01,2.529e+00
4.335e-01,2.669e+00
4.378e-01,2.620e+00
4.420e-01,2.950e+00
4.463e-01,2.925e+00
4.506e-01,3.002e+00
4.548e-01,3.236e+00
4.591e-01,3.309e+00
4.634e-01,3.590e+00
4.676e-01,3.435e+00
4.719e-01,3.657e+00
4.762e-01,4.023e+00
4.805e-01,3.908e+00
4.847e-01,4.093e+00
4.890e-01,4.210e+00
4.933e-01,4.491e+00
4.975e-01,4.313e+00
5.018e-01,4.678e+00
5.061e-01,4.770e+00
5.104e-01,4.547e+00
5.146e-01,4.870e+00
5.189e-01,5.161e+00
5.232e-01,5.016e+00
5.274e-01,5.229e+00
5.317e-01,5.465e+00
5.360e-01,5.432e+00
5.402e-01,5.137e+00
5.445e-01,5.100e+00
5.488e-01,5.233e+00
5.531e-01,5.079e+00
5.573e-01,5.088e+00
5.616e-01,4.950e+00
5.659e-01,4.613e+00
5.701e-01,4.484e+00
5.744e-01,4.393e+00
5.787e-01,4.039e+00
5.830e-01,3.880e+00
5.872e-01,3.728e+00
5.915e-01,3.337e+00
5.958e-01,3.201e+00
6.000e-01,2.798e+00
6.043e-01,2.594e+00
6.086e-01,2.442e+00
6.129e-01,2.056e+00
6.171e-01,1.777e+00
6.214e-01,1.728e+00
6.257e-01,1.384e+00
6.299e-01,1.084e+00
6.342e-01,1.084e+00
6.385e-01,8.991e-01
6.427e-01,7.680e-01
6.470e-01,5.971e-01
6.513e-01,4.660e-01
6.556e-01,4.566e-01
6.598e-01,3.091e-01
6.641e-01,2.365e-01
6.684e-01,1.826e-01
6.726e-01,1.358e-01
6.769e-01,1.124e-01
6.812e-01,6.088e-02
6.855e-01,6.790e-02
6.897e-01,3.981e-02
6.940e-01,3.746e-02
6.983e-01,1.639e-02
7.025e-01,1.639e-02
7.068e-01,7.025e-03
7.111e-01,4.683e-03
7.154e-01,0.000e+00
7.196e-01,0.000e+00
7.239e-01,0.000e+00
7.282e-01,0.000e+00
7.324e-01,0.000e+00
7.367e-01,0.000e+00
7.410e-01,0.000e+00
7.452e-01,0.000e+00
7.495e-01,0.000e+00
7.538e-01,0.000e+00
7.581e-01,0.000e+00
7.623e-01,0.000e+00
7.666e-01,0.000e+00
7.709e-01,0.000e+00
7.751e-01,2.342e-03
7.794e-01,0.000e+00
7.837e-01,0.000e+00
7.880e-01,0.000e+00
7.922e-01,0.000e+00
7.965e-01,0.000e+00
8.008e-01,0.000e+00
8.050e-01,0.000e+00
8.093e-01,0.000e+00
8.136e-01,0.000e+00
8.178e-01,0.000e+00
8.221e-01,0.000e+00
8.264e-01,0.000e+00
8.307e-01,0.000e+00
8.349e-01,0.000e+00
8.392e-01,0.000e+00
8.435e-01,0.000e+00
8.477e-01,0.000e+00
8.520e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_00975.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,2.000e-03
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,2.000e-03
9.250e-02,0.000e+00
9.750e-02,6.000e-03
1.025e-01,2.000e-03
1.075e-01,2.000e-03
1.125e-01,6.000e-03
1.175e-01,4.000e-03
1.225e-01,1.000e-02
1.275e-01,4.000e-03
1.325e-01,8.000e-03
1.375e-01,1.000e-02
1.425e-01,1.200e-02
1.475e-01,1.200e-02
1.525e-01,1.800e-02
1.575e-01,1.400e-02
1.625e-01,1.400e-02
1.675e-01,2.400e-02
1.725e-01,3.200e-02
1.775e-01,1.400e-02
1.825e-01,3.600e-02
1.875e-01,3.000e-02
1.925e-01,2.200e-02
1.975e-01,3.400e-02
2.025e-01,6.200e-02
2.075e-01,5.200e-02
2.125e-01,5.600e-02
2.175e-01,5.800e-02
2.225e-01,6.600e-02
2.275e-01,6.400e-02
2.325e-01,6.800e-02
2.375e-01,8.600e-02
2.425e-01,9.600e-02
2.475e-01,1.020e-01
2.525e-01,1.320e-01
2.575e-01,1.300e-01
2.625e-01,1.160e-01
2.675e-01,1.480e-01
2.725e-01,1.820e-01
2.775e-01,1.740e-01
2.825e-01,1.820e-01
2.875e-01,2.100e-01
2.925e-01,2.300e-01
2.975e-01,2.320e-01
3.025e-01,2.960e-01
3.075e-01,2.940e-01
3.125e-01,3.000e-01
3.175e-01,3.340e-01
3.225e-01,3.420e-01
3.275e-01,3.440e-01
3.325e-01,4.240e-01
3.375e-01,3.900e-01
3.425e-01,4.900e-01
3.475e-01,5.620e-01
3.525e-01,5.420e-01
3.575e-01,5.600e-01
3.625e-01,5.880e-01
3.675e-01,6.340e-01
3.725e-01,6.360e-01
3.775e-01,7.440e-01
3.825e-01,7.820e-01
3.875e-01,8.040e-01
3.925e-01,8.660e-01
3.975e-01,8.800e-01
4.025e-01,1.002e+00
4.075e-01,1.070e+00
4.125e-01,1.160e+00
4.175e-01,1.130e+00
4.225e-01,1.304e+00
4.275e-01,1.260e+00
4.325e-01,1.376e+00
4.375e-01,1.536e+00
4.425e-01,1.486e+00
4.475e-01,1.636e+00
4.525e-01,1.700e+00
4.575e-01,1.794e+00
4.625e-01,1.898e+00
4.675e-01,2.202e+00
4.725e-01,2.102e+00
4.775e-01,2.206e+00
4.825e-01,2.312e+00
4.875e-01,2.468e+00
4.925e-01,2.580e+00
4.975e-01,2.780e+00
5.025e-01,2.812e+00
5.075e-01,2.966e+00
5.125e-01,3.218e+00
5.175e-01,3.244e+00
5.225e-01,3.426e+00
5.275e-01,3.518e+00
5.325e-01,3.722e+00
5.375e-01,3.908e+00
5.425e-01,3.970e+00
5.475e-01,4.104e+00
5.525e-01,4.494e+00
5.575e-01,4.412e+00
5.625e-01,4.622e+00
5.675e-01,4.572e+00
5.725e-01,4.852e+00
5.775e-01,4.792e+00
5.825e-01,5.036e+00
5.875e-01,5.212e+00
5.925e-01,5.398e+00
5.975e-01,5.246e+00
6.025e-01,4.924e+00
6.075e-01,5.286e+00
6.125e-01,5.102e+00
6.175e-01,4.898e+00
6.225e-01,4.758e+00
6.275e-01,4.576e+00
6.325e-01,4.326e+00
6.375e-01,4.106e+00
6.425e-01,3.888e+00
6.475e-01,3.520e+00
6.525e-01,3.288e+00
6.575e-01,3.020e+00
6.625e-01,2.576e+00
6.675e-01,2.460e+00
6.725e-01,2.002e+00
6.775e-01,1.806e+00
6.825e-01,1.534e+00
6.875e-01,1.240e+00
6.925e-01,1.008e+00
6.975e-01,8.400e-01
7.025e-01,7.180e-01
7.075e-01,4.980e-01
7.125e-01,4.900e-01
7.175e-01,3.100e-01
7.225e-01,2.180e-01
7.275e-01,1.420e-01
7.325e-01,1.300e-01
7.375e-01,8.600e-02
7.425e-01,5.400e-02
7.475e-01,4.000e-02
7.525e-01,2.600e-02
7.575e-01,1.200e-02
7.625e-01,1.200e-02
7.675e-01,0.000e+00
7.725e-01,2.000e-03
7.775e-01,0.000e+00
7.825e-01,0.000e+00
7.875e-01,0.000e+00
7.925e-01,0.000e+00
7.975e-01,0.000e+00
8.025e-01,0.000e+00
8.075e-01,0.000e+00
8.125e-01,0.000e+00
8.175e-01,0.000e+00
8.225e-01,2.000e-03
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,0.000e+00
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_0105.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,0.000e+00
1.250e-02,0.000e+00
1.750e-02,0.000e+00
2.250e-02,0.000e+00
2.750e-02,0.000e+00
3.250e-02,0.000e+00
3.750e-02,0.000e+00
4.250e-02,0.000e+00
4.750e-02,0.000e+00
5.250e-02,0.000e+00
5.750e-02,0.000e+00
6.250e-02,0.000e+00
6.750e-02,0.000e+00
7.250e-02,0.000e+00
7.750e-02,0.000e+00
8.250e-02,0.000e+00
8.750e-02,0.000e+00
9.250e-02,0.000e+00
9.750e-02,2.000e-03
1.025e-01,0.000e+00
1.075e-01,2.000e-03
1.125e-01,0.000e+00
1.175e-01,2.000e-03
1.225e-01,4.000e-03
1.275e-01,2.000e-03
1.325e-01,2.000e-03
1.375e-01,4.000e-03
1.425e-01,6.000e-03
1.475e-01,2.000e-03
1.525e-01,1.000e-02
1.575e-01,4.000e-03
1.625e-01,6.000e-03
1.675e-01,8.000e-03
1.725e-01,6.000e-03
1.775e-01,1.800e-02
1.825e-01,1.800e-02
1.875e-01,1.000e-02
1.925e-01,8.000e-03
1.975e-01,1.400e-02
2.025e-01,3.400e-02
2.075e-01,1.600e-02
2.125e-01,2.200e-02
2.175e-01,2.400e-02
2.225e-01,2.800e-02
2.275e-01,2.000e-02
2.325e-01,3.200e-02
2.375e-01,4.400e-02
2.425e-01,4.600e-02
2.475e-01,5.000e-02
2.525e-01,5.800e-02
2.575e-01,5.400e-02
2.625e-01,5.800e-02
2.675e-01,6.400e-02
2.725e-01,6.200e-02
2.775e-01,7.800e-02
2.825e-01,8.000e-02
2.875e-01,1.000e-01
2.925e-01,1.060e-01
2.975e-01,1.100e-01
3.025e-01,1.200e-01
3.075e-01,1.120e-01
3.125e-01,1.560e-01
3.175e-01,1.620e-01
3.225e-01,1.760e-01
3.275e-01,1.660e-01
3.325e-01,1.860e-01
3.375e-01,2.260e-01
3.425e-01,2.300e-01
3.475e-01,2.600e-01
3.525e-01,2.440e-01
3.575e-01,3.280e-01
3.625e-01,3.040e-01
3.675e-01,3.140e-01
3.725e-01,3.200e-01
3.775e-01,3.700e-01
3.825e-01,3.800e-01
3.875e-01,4.040e-01
3.925e-01,4.940e-01
3.975e-01,5.340e-01
4.025e-01,5.260e-01
4.075e-01,4.920e-01
4.125e-01,6.020e-01
4.175e-01,6.180e-01
4.225e-01,6.460e-01
4.275e-01,7.040e-01
4.325e-01,7.600e-01
4.375e-01,8.140e-01
4.425e-01,7.900e-01
4.475e-01,8.680e-01
4.525e-01,9.080e-01
4.575e-01,1.026e+00
4.625e-01,1.084e+00
4.675e-01,1.230e+00
4.725e-01,1.128e+00
4.775e-01,1.250e+00
4.825e-01,1.290e+00
4.875e-01,1.474e+00
4.925e-01,1.446e+00
4.975e-01,1.456e+00
5.025e-01,1.764e+00
5.075e-01,1.740e+00
5.125e-01,1.832e+00
5.175e-01,1.910e+00
5.225e-01,2.174e+00
5.275e-01,2.054e+00
5.325e-01,2.216e+00
5.375e-01,2.356e+00
5.425e-01,2.554e+00
5.475e-01,2.650e+00
5.525e-01,2.724e+00
5.575e-01,2.838e+00
5.625e-01,3.184e+00
5.675e-01,3.174e+00
5.725e-01,3.282e+00
5.775e-01,3.438e+00
5.825e-01,3.532e+00
5.875e-01,3.676e+00
5.925e-01,4.004e+00
5.975e-01,4.026e+00
6.025e-01,4.274e+00
6.075e-01,4.444e+00
6.125e-01,4.456e+00
6.175e-01,4.626e+00
6.225e-01,4.764e+00
6.275e-01,4.868e+00
6.325e-01,4.924e+00
6.375e-01,5.240e+00
6.425e-01,5.336e+00
6.475e-01,5.290e+00
6.525e-01,5.202e+00
6.575e-01,5.156e+00
6.625e-01,5.270e+00
6.675e-01,5.124e+00
6.725e-01,4.898e+00
6.775e-01,4.738e+00
6.825e-01,4.536e+00
6.875e-01,4.388e+00
6.925e-01,4.052e+00
6.975e-01,3.822e+00
7.025e-01,3.394e+00
7.075e-01,3.180e+00
7.125e-01,2.810e+00
7.175e-01,2.510e+00
7.225e-01,2.252e+00
7.275e-01,1.924e+00
7.325e-01,1.624e+00
7.375e-01,1.292e+00
7.425e-01,1.100e+00
7.475e-01,8.840e-01
7.525e-01,7.180e-01
7.575e-01,5.400e-01
7.625e-01,4.560e-01
7.675e-01,3.240e-01
7.725e-01,1.880e-01
7.775e-01,1.500e-01
7.825e-01,1.240e-01
7.875e-01,6.800e-02
7.925e-01,4.400e-02
7.975e-01,3.800e-02
8.025e-01,1.800e-02
8.075e-01,6.000e-03
8.125e-01,4.000e-03
8.175e-01,2.000e-03
8.225e-01,0.000e+00
8.275e-01,0.000e+00
8.325e-01,0.000e+00
8.375e-01,0.000e+00
8.425e-01,0.000e+00
8.475e-01,0.000e+00
8.525e-01,0.000e+00
8.575e-01,2.000e-03
8.625e-01,0.000e+00
8.675e-01,0.000e+00
8.725e-01,0.000e+00
8.775e-01,0.000e+00
8.825e-01,0.000e+00
8.875e-01,0.000e+00
8.925e-01,0.000e+00
8.975e-01,0.000e+00
9.025e-01,0.000e+00
9.075e-01,0.000e+00
9.125e-01,0.000e+00
9.175e-01,0.000e+00
9.225e-01,0.000e+00
9.275e-01,0.000e+00
9.325e-01,0.000e+00
9.375e-01,0.000e+00
9.425e-01,0.000e+00
9.475e-01,0.000e+00
9.525e-01,0.000e+00
9.575e-01,0.000e+00
9.625e-01,0.000e+00
9.675e-01,0.000e+00
9.725e-01,0.000e+00
9.775e-01,0.000e+00
9.825e-01,0.000e+00
9.875e-01,0.000e+00
9.925e-01,0.000e+00
9.975e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_01125.csv <==
transmittance,probability_density
1.138e-01,0.000e+00
1.182e-01,0.000e+00
1.227e-01,2.251e-03
1.271e-01,0.000e+00
1.315e-01,0.000e+00
1.360e-01,2.251e-03
1.404e-01,0.000e+00
1.449e-01,2.251e-03
1.493e-01,2.251e-03
1.537e-01,2.251e-03
1.582e-01,2.251e-03
1.626e-01,2.251e-03
1.671e-01,4.502e-03
1.715e-01,6.753e-03
1.760e-01,2.251e-03
1.804e-01,0.000e+00
1.848e-01,9.004e-03
1.893e-01,4.502e-03
1.937e-01,2.251e-03
1.982e-01,6.753e-03
2.026e-01,4.502e-03
2.071e-01,1.126e-02
2.115e-01,2.251e-02
2.159e-01,9.004e-03
2.204e-01,6.753e-03
2.248e-01,1.351e-02
2.293e-01,1.126e-02
2.337e-01,6.753e-03
2.382e-01,1.801e-02
2.426e-01,3.377e-02
2.470e-01,1.801e-02
2.515e-01,1.801e-02
2.559e-01,1.576e-02
2.604e-01,1.801e-02
2.648e-01,2.926e-02
2.692e-01,2.701e-02
2.737e-01,2.926e-02
2.781e-01,2.926e-02
2.826e-01,5.403e-02
2.870e-01,3.827e-02
2.915e-01,4.952e-02
2.959e-01,5.853e-02
3.003e-01,4.502e-02
3.048e-01,5.628e-02
3.092e-01,6.078e-02
3.137e-01,6.078e-02
3.181e-01,6.978e-02
3.226e-01,5.853e-02
3.270e-01,7.429e-02
3.314e-01,9.230e-02
3.359e-01,1.058e-01
3.403e-01,9.230e-02
3.448e-01,8.779e-02
3.492e-01,1.396e-01
3.536e-01,1.036e-01
3.581e-01,1.418e-01
3.625e-01,1.418e-01
3.670e-01,1.576e-01
3.714e-01,1.778e-01
3.759e-01,1.643e-01
3.803e-01,1.846e-01
3.847e-01,2.116e-01
3.892e-01,2.184e-01
3.936e-01,2.229e-01
3.981e-01,2.184e-01
4.025e-01,2.836e-01
4.070e-01,3.039e-01
4.114e-01,3.354e-01
4.158e-01,2.859e-01
4.203e-01,3.107e-01
4.247e-01,3.107e-01
4.292e-01,3.579e-01
4.336e-01,3.962e-01
4.381e-01,4.074e-01
4.425e-01,5.042e-01
4.469e-01,4.997e-01
4.514e-01,4.727e-01
4.558e-01,4.930e-01
4.603e-01,5.065e-01
4.647e-01,5.898e-01
4.691e-01,6.438e-01
4.736e-01,6.573e-01
4.780e-01,6.753e-01
4.825e-01,7.429e-01
4.869e-01,7.564e-01
4.914e-01,8.081e-01
4.958e-01,8.284e-01
5.002e-01,9.027e-01
5.047e-01,8.937e-01
5.091e-01,9.882e-01
5.136e-01,1.031e+00
5.180e-01,1.123e+00
5.225e-01,1.150e+00
5.269e-01,1.301e+00
5.313e-01,1.270e+00
5.358e-01,1.382e+00
5.402e-01,1.344e+00
5.447e-01,1.425e+00
5.491e-01,1.565e+00
5.536e-01,1.718e+00
5.580e-01,1.769e+00
5.624e-01,1.756e+00
5.669e-01,1.855e+00
5.713e-01,2.100e+00
5.758e-01,2.103e+00
5.802e-01,2.082e+00
5.846e-01,2.233e+00
5.891e-01,2.481e+00
5.935e-01,2.499e+00
5.980e-01,2.560e+00
6.024e-01,2.776e+00
6.069e-01,2.816e+00
6.113e-01,3.091e+00
6.157e-01,3.043e+00
6.202e-01,3.219e+00
6.246e-01,3.446e+00
6.291e-01,3.597e+00
6.335e-01,3.572e+00
6.380e-01,3.690e+00
6.424e-01,3.991e+00
6.468e-01,4.124e+00
6.513e-01,4.372e+00
6.557e-01,4.419e+00
6.602e-01,4.502e+00
6.646e-01,4.743e+00
6.691e-01,4.667e+00
6.735e-01,4.973e+00
6.779e-01,4.993e+00
6.824e-01,5.124e+00
6.868e-01,5.198e+00
6.913e-01,5.535e+00
6.957e-01,5.529e+00
7.001e-01,5.414e+00
7.046e-01,5.405e+00
7.090e-01,5.286e+00
7.135e-01,5.391e+00
7.179e-01,5.236e+00
7.224e-01,5.040e+00
7.268e-01,4.995e+00
7.312e-01,4.786e+00
7.357e-01,4.444e+00
7.401e-01,4.295e+00
7.446e-01,3.946e+00
7.490e-01,3.849e+00
7.535e-01,3.345e+00
7.579e-01,3.190e+00
7.623e-01,2.643e+00
7.668e-01,2.607e+00
7.712e-01,2.118e+00
7.757e-01,1.902e+00
7.801e-01,1.538e+00
7.845e-01,1.355e+00
7.890e-01,1.085e+00
7.934e-01,9.049e-01
7.979e-01,7.001e-01
8.023e-01,5.560e-01
8.068e-01,4.705e-01
8.112e-01,3.512e-01
8.156e-01,1.688e-01
8.201e-01,1.733e-01
8.245e-01,1.193e-01
8.290e-01,9.230e-02
8.334e-01,4.052e-02
8.379e-01,4.502e-02
8.423e-01,2.026e-02
8.467e-01,9.004e-03
8.512e-01,4.502e-03
8.556e-01,2.251e-03
8.601e-01,0.000e+00
8.645e-01,0.000e+00
8.690e-01,0.000e+00
8.734e-01,0.000e+00
8.778e-01,0.000e+00
8.823e-01,0.000e+00
8.867e-01,2.251e-03
8.912e-01,0.000e+00
8.956e-01,0.000e+00
9.000e-01,0.000e+00
9.045e-01,0.000e+00
9.089e-01,0.000e+00
9.134e-01,0.000e+00
9.178e-01,0.000e+00
9.223e-01,0.000e+00
9.267e-01,0.000e+00
9.311e-01,0.000e+00
9.356e-01,0.000e+00
9.400e-01,0.000e+00
9.445e-01,0.000e+00
9.489e-01,0.000e+00
9.534e-01,0.000e+00
9.578e-01,0.000e+00
9.622e-01,0.000e+00
9.667e-01,0.000e+00
9.711e-01,0.000e+00
9.756e-01,0.000e+00
9.800e-01,0.000e+00
9.845e-01,0.000e+00
9.889e-01,0.000e+00
9.933e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_012.csv <==
transmittance,probability_density
1.403e-01,0.000e+00
1.446e-01,0.000e+00
1.490e-01,0.000e+00
1.533e-01,2.321e-03
1.576e-01,0.000e+00
1.619e-01,2.321e-03
1.662e-01,0.000e+00
1.705e-01,0.000e+00
1.748e-01,4.641e-03
1.791e-01,0.000e+00
1.834e-01,2.321e-03
1.877e-01,2.321e-03
1.920e-01,0.000e+00
1.964e-01,4.641e-03
2.007e-01,2.321e-03
2.050e-01,9.283e-03
2.093e-01,0.000e+00
2.136e-01,0.000e+00
2.179e-01,6.962e-03
2.222e-01,2.321e-03
2.265e-01,4.641e-03
2.308e-01,6.962e-03
2.351e-01,0.000e+00
2.394e-01,9.283e-03
2.438e-01,9.283e-03
2.481e-01,2.321e-02
2.524e-01,9.283e-03
2.567e-01,6.962e-03
2.610e-01,4.641e-03
2.653e-01,1.160e-02
2.696e-01,1.160e-02
2.739e-01,4.641e-03
2.782e-01,2.785e-02
2.825e-01,3.017e-02
2.868e-01,1.624e-02
2.912e-01,1.624e-02
2.955e-01,1.392e-02
2.998e-01,1.857e-02
3.041e-01,2.553e-02
3.084e-01,2.553e-02
3.127e-01,1.857e-02
3.170e-01,3.017e-02
3.213e-01,3.945e-02
3.256e-01,3.017e-02
3.299e-01,5.338e-02
3.342e-01,3.481e-02
3.386e-01,7.194e-02
3.429e-01,4.177e-02
3.472e-01,4.641e-02
3.515e-01,7.194e-02
3.558e-01,4.873e-02
3.601e-01,6.266e-02
3.644e-01,6.730e-02
3.687e-01,4.409e-02
3.730e-01,9.747e-02
3.773e-01,7.426e-02
3.816e-01,9.747e-02
3.860e-01,9.747e-02
3.903e-01,7.426e-02
3.946e-01,1.369e-01
3.989e-01,1.184e-01
4.032e-01,1.346e-01
4.075e-01,1.184e-01
4.118e-01,1.624e-01
4.161e-01,1.624e-01
4.204e-01,1.555e-01
4.247e-01,1.926e-01
4.290e-01,1.764e-01
4.334e-01,2.112e-01
4.377e-01,2.112e-01
4.420e-01,2.135e-01
4.463e-01,2.506e-01
4.506e-01,2.553e-01
4.549e-01,3.110e-01
4.592e-01,3.249e-01
4.635e-01,2.970e-01
4.678e-01,2.970e-01
4.721e-01,3.319e-01
4.764e-01,3.481e-01
4.808e-01,3.713e-01
4.851e-01,3.876e-01
4.894e-01,4.827e-01
4.937e-01,4.943e-01
4.980e-01,4.966e-01
5.023e-01,4.479e-01
5.066e-01,5.175e-01
5.109e-01,5.941e-01
5.152e-01,5.732e-01
5.195e-01,6.080e-01
5.238e-01,7.264e-01
5.282e-01,7.241e-01
5.325e-01,7.241e-01
5.368e-01,8.238e-01
5.411e-01,7.937e-01
5.454e-01,8.424e-01
5.497e-01,9.236e-01
5.540e-01,9.143e-01
5.583e-01,1.058e+00
5.626e-01,1.026e+00
5.669e-01,1.128e+00
5.712e-01,1.197e+00
5.756e-01,1.288e+00
5.799e-01,1.355e+00
5.842e-01,1.337e+00
5.885e-01,1.378e+00
5.928e-01,1.483e+00
5.971e-01,1.611e+00
6.014e-01,1.680e+00
6.057e-01,1.822e+00
6.100e-01,1.854e+00
6.143e-01,1.933e+00
6.186e-01,2.177e+00
6.230e-01,2.093e+00
6.273e-01,2.135e+00
6.316e-01,2.304e+00
6.359e-01,2.532e+00
6.402e-01,2.571e+00
6.445e-01,2.690e+00
6.488e-01,2.887e+00
6.531e-01,2.799e+00
6.574e-01,3.052e+00
6.617e-01,3.161e+00
6.660e-01,3.344e+00
6.704e-01,3.639e+00
6.747e-01,3.708e+00
6.790e-01,3.676e+00
6.833e-01,3.908e+00
6.876e-01,4.084e+00
6.919e-01,4.224e+00
6.962e-01,4.523e+00
7.005e-01,4.511e+00
7.048e-01,4.887e+00
7.091e-01,4.876e+00
7.134e-01,5.029e+00
7.178e-01,5.233e+00
7.221e-01,5.245e+00
7.264e-01,5.314e+00
7.307e-01,5.454e+00
7.350e-01,5.813e+00
7.393e-01,5.758e+00
7.436e-01,5.700e+00
7.479e-01,5.621e+00
7.522e-01,5.693e+00
7.565e-01,5.618e+00
7.608e-01,5.458e+00
7.652e-01,5.365e+00
7.695e-01,5.224e+00
7.738e-01,4.906e+00
7.781e-01,4.586e+00
7.824e-01,4.579e+00
7.867e-01,4.156e+00
7.910e-01,3.855e+00
7.953e-01,3.534e+00
7.996e-01,2.998e+00
8.039e-01,2.750e+00
8.082e-01,2.460e+00
8.126e-01,2.219e+00
8.169e-01,1.717e+00
8.212e-01,1.513e+00
8.255e-01,1.246e+00
8.298e-01,9.979e-01
8.341e-01,7.565e-01
8.384e-01,5.662e-01
8.427e-01,5.361e-01
8.470e-01,3.063e-01
8.513e-01,2.019e-01
8.556e-01,1.671e-01
8.600e-01,1.230e-01
8.643e-01,6.498e-02
8.686e-01,5.105e-02
8.729e-01,3.017e-02
8.772e-01,6.962e-03
8.815e-01,4.641e-03
8.858e-01,4.641e-03
8.901e-01,0.000e+00
8.944e-01,0.000e+00
8.987e-01,0.000e+00
9.030e-01,0.000e+00
9.074e-01,0.000e+00
9.117e-01,2.321e-03
9.160e-01,0.000e+00
9.203e-01,0.000e+00
9.246e-01,0.000e+00
9.289e-01,0.000e+00
9.332e-01,0.000e+00
9.375e-01,0.000e+00
9.418e-01,0.000e+00
9.461e-01,0.000e+00
9.504e-01,0.000e+00
9.548e-01,0.000e+00
9.591e-01,0.000e+00
9.634e-01,0.000e+00
9.677e-01,0.000e+00
9.720e-01,0.000e+00
9.763e-01,0.000e+00
9.806e-01,0.000e+00
9.849e-01,0.000e+00
9.892e-01,0.000e+00
9.935e-01,0.000e+00
9.978e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_01275.csv <==
transmittance,probability_density
1.719e-01,0.000e+00
1.760e-01,0.000e+00
1.802e-01,0.000e+00
1.843e-01,0.000e+00
1.885e-01,2.409e-03
1.926e-01,2.409e-03
1.968e-01,0.000e+00
2.009e-01,0.000e+00
2.051e-01,2.409e-03
2.093e-01,2.409e-03
2.134e-01,0.000e+00
2.176e-01,2.409e-03
2.217e-01,0.000e+00
2.259e-01,0.000e+00
2.300e-01,7.227e-03
2.342e-01,2.409e-03
2.383e-01,0.000e+00
2.425e-01,4.818e-03
2.466e-01,4.818e-03
2.508e-01,2.409e-03
2.549e-01,2.409e-03
2.591e-01,2.409e-03
2.632e-01,4.818e-03
2.674e-01,2.409e-03
2.715e-01,4.818e-03
2.757e-01,2.409e-03
2.798e-01,9.636e-03
2.840e-01,7.227e-03
2.881e-01,1.445e-02
2.923e-01,1.927e-02
2.964e-01,4.818e-03
3.006e-01,7.227e-03
3.047e-01,2.409e-03
3.089e-01,7.227e-03
3.130e-01,1.205e-02
3.172e-01,1.445e-02
3.213e-01,2.409e-02
3.255e-01,1.686e-02
3.296e-01,2.168e-02
3.338e-01,2.168e-02
3.379e-01,9.636e-03
3.421e-01,1.686e-02
3.462e-01,2.891e-02
3.504e-01,1.686e-02
3.545e-01,1.445e-02
3.587e-01,2.409e-02
3.628e-01,3.132e-02
3.670e-01,3.614e-02
3.711e-01,3.373e-02
3.753e-01,3.373e-02
3.794e-01,4.577e-02
3.836e-01,4.577e-02
3.877e-01,6.023e-02
3.919e-01,5.300e-02
3.960e-01,5.300e-02
4.002e-01,4.577e-02
4.043e-01,7.950e-02
4.085e-01,4.577e-02
4.126e-01,6.023e-02
4.168e-01,6.986e-02
4.209e-01,6.986e-02
4.251e-01,7.468e-02
4.292e-01,1.012e-01
4.334e-01,8.191e-02
4.376e-01,9.155e-02
4.417e-01,1.012e-01
4.459e-01,1.349e-01
4.500e-01,1.084e-01
4.542e-01,1.108e-01
4.583e-01,1.205e-01
4.625e-01,1.807e-01
4.666e-01,1.686e-01
4.708e-01,1.735e-01
4.749e-01,1.735e-01
4.791e-01,1.807e-01
4.832e-01,2.240e-01
4.874e-01,2.072e-01
4.915e-01,2.072e-01
4.957e-01,2.192e-01
4.998e-01,2.722e-01
5.040e-01,3.300e-01
5.081e-01,3.035e-01
5.123e-01,2.891e-01
5.164e-01,3.397e-01
5.206e-01,3.035e-01
5.247e-01,3.349e-01
5.289e-01,3.469e-01
5.330e-01,4.095e-01
5.372e-01,4.216e-01
5.413e-01,4.216e-01
5.455e-01,5.613e-01
5.496e-01,5.445e-01
5.538e-01,4.722e-01
5.579e-01,4.866e-01
5.621e-01,5.878e-01
5.662e-01,5.999e-01
5.704e-01,6.481e-01
5.745e-01,7.637e-01
5.787e-01,7.324e-01
5.828e-01,7.420e-01
5.870e-01,8.576e-01
5.911e-01,8.022e-01
5.953e-01,9.251e-01
5.994e-01,9.034e-01
6.036e-01,1.041e+00
6.077e-01,1.053e+00
6.119e-01,1.005e+00
6.160e-01,1.209e+00
6.202e-01,1.233e+00
6.243e-01,1.289e+00
6.285e-01,1.470e+00
6.326e-01,1.352e+00
6.368e-01,1.424e+00
6.409e-01,1.527e+00
6.451e-01,1.662e+00
6.492e-01,1.759e+00
6.534e-01,1.894e+00
6.575e-01,1.961e+00
6.617e-01,2.062e+00
6.659e-01,2.212e+00
6.700e-01,2.200e+00
6.742e-01,2.279e+00
6.783e-01,2.361e+00
6.825e-01,2.698e+00
6.866e-01,2.677e+00
6.908e-01,2.799e+00
6.949e-01,3.062e+00
6.991e-01,2.982e+00
7.032e-01,3.163e+00
7.074e-01,3.370e+00
7.115e-01,3.671e+00
7.157e-01,3.753e+00
7.198e-01,3.751e+00
7.240e-01,4.055e+00
7.281e-01,4.151e+00
7.323e-01,4.401e+00
7.364e-01,4.589e+00
7.406e-01,4.768e+00
7.447e-01,4.951e+00
7.489e-01,5.230e+00
7.530e-01,5.187e+00
7.572e-01,5.596e+00
7.613e-01,5.433e+00
7.655e-01,5.604e+00
7.696e-01,5.777e+00
7.738e-01,6.199e+00
7.779e-01,6.191e+00
7.821e-01,6.040e+00
7.862e-01,6.232e+00
7.904e-01,6.032e+00
7.945e-01,6.191e+00
7.987e-01,5.832e+00
8.028e-01,5.789e+00
8.070e-01,5.531e+00
8.111e-01,5.476e+00
8.153e-01,5.124e+00
8.194e-01,4.968e+00
8.236e-01,4.493e+00
8.277e-01,4.406e+00
8.319e-01,3.631e+00
8.360e-01,3.387e+00
8.402e-01,2.874e+00
8.443e-01,2.684e+00
8.485e-01,2.101e+00
8.526e-01,1.896e+00
8.568e-01,1.465e+00
8.609e-01,1.250e+00
8.651e-01,9.709e-01
8.692e-01,6.794e-01
8.734e-01,5.806e-01
8.775e-01,3.590e-01
8.817e-01,2.289e-01
8.858e-01,2.048e-01
8.900e-01,1.180e-01
8.942e-01,7.709e-02
8.983e-01,4.095e-02
9.025e-01,1.205e-02
9.066e-01,7.227e-03
9.108e-01,4.818e-03
9.149e-01,2.409e-03
9.191e-01,0.000e+00
9.232e-01,0.000e+00
9.274e-01,2.409e-03
9.315e-01,0.000e+00
9.357e-01,0.000e+00
9.398e-01,0.000e+00
9.440e-01,0.000e+00
9.481e-01,0.000e+00
9.523e-01,0.000e+00
9.564e-01,0.000e+00
9.606e-01,0.000e+00
9.647e-01,0.000e+00
9.689e-01,0.000e+00
9.730e-01,0.000e+00
9.772e-01,0.000e+00
9.813e-01,0.000e+00
9.855e-01,0.000e+00
9.896e-01,0.000e+00
9.938e-01,0.000e+00
9.979e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_0135.csv <==
transmittance,probability_density
2.051e-01,0.000e+00
2.091e-01,0.000e+00
2.131e-01,0.000e+00
2.170e-01,0.000e+00
2.210e-01,0.000e+00
2.250e-01,2.510e-03
2.290e-01,2.510e-03
2.330e-01,0.000e+00
2.370e-01,2.510e-03
2.409e-01,0.000e+00
2.449e-01,2.510e-03
2.489e-01,0.000e+00
2.529e-01,2.510e-03
2.569e-01,0.000e+00
2.609e-01,0.000e+00
2.649e-01,5.019e-03
2.688e-01,5.019e-03
2.728e-01,0.000e+00
2.768e-01,0.000e+00
2.808e-01,5.019e-03
2.848e-01,5.019e-03
2.888e-01,2.510e-03
2.927e-01,2.510e-03
2.967e-01,0.000e+00
3.007e-01,2.510e-03
3.047e-01,7.529e-03
3.087e-01,2.510e-03
3.127e-01,2.510e-03
3.167e-01,5.019e-03
3.206e-01,7.529e-03
3.246e-01,5.019e-03
3.286e-01,1.506e-02
3.326e-01,1.255e-02
3.366e-01,1.255e-02
3.406e-01,2.510e-03
3.445e-01,5.019e-03
3.485e-01,5.019e-03
3.525e-01,7.529e-03
3.565e-01,1.004e-02
3.605e-01,2.510e-02
3.645e-01,1.757e-02
3.684e-01,1.506e-02
3.724e-01,2.008e-02
3.764e-01,2.008e-02
3.804e-01,1.506e-02
3.844e-01,1.757e-02
3.884e-01,2.761e-02
3.924e-01,1.506e-02
3.963e-01,1.255e-02
4.003e-01,2.008e-02
4.043e-01,1.757e-02
4.083e-01,4.266e-02
4.123e-01,3.514e-02
4.163e-01,2.259e-02
4.202e-01,4.266e-02
4.242e-01,2.510e-02
4.282e-01,5.521e-02
4.322e-01,5.019e-02
4.362e-01,6.776e-02
4.402e-01,5.521e-02
4.442e-01,5.772e-02
4.481e-01,5.270e-02
4.521e-01,6.525e-02
4.561e-01,2.510e-02
4.601e-01,6.776e-02
4.641e-01,7.278e-02
4.681e-01,8.533e-02
4.720e-01,7.027e-02
4.760e-01,1.004e-01
4.800e-01,7.529e-02
4.840e-01,1.054e-01
4.880e-01,1.205e-01
4.920e-01,9.788e-02
4.960e-01,1.129e-01
4.999e-01,1.230e-01
5.039e-01,1.531e-01
5.079e-01,1.380e-01
5.119e-01,1.330e-01
5.159e-01,2.158e-01
5.199e-01,1.531e-01
5.238e-01,1.932e-01
5.278e-01,2.133e-01
5.318e-01,2.108e-01
5.358e-01,2.209e-01
5.398e-01,2.183e-01
5.438e-01,2.359e-01
5.478e-01,2.811e-01
5.517e-01,3.288e-01
5.557e-01,2.861e-01
5.597e-01,3.263e-01
5.637e-01,3.162e-01
5.677e-01,3.514e-01
5.717e-01,3.313e-01
5.756e-01,4.041e-01
5.796e-01,3.865e-01
5.836e-01,4.442e-01
5.876e-01,4.969e-01
5.916e-01,4.994e-01
5.956e-01,5.572e-01
5.996e-01,5.220e-01
6.035e-01,5.095e-01
6.075e-01,6.023e-01
6.115e-01,5.898e-01
6.155e-01,7.153e-01
6.195e-01,6.902e-01
6.235e-01,8.006e-01
6.274e-01,8.407e-01
6.314e-01,8.307e-01
6.354e-01,8.684e-01
6.394e-01,9.512e-01
6.434e-01,9.462e-01
6.474e-01,1.069e+00
6.514e-01,1.104e+00
6.553e-01,1.064e+00
6.593e-01,1.210e+00
6.633e-01,1.277e+00
6.673e-01,1.436e+00
6.713e-01,1.461e+00
6.753e-01,1.423e+00
6.792e-01,1.518e+00
6.832e-01,1.631e+00
6.872e-01,1.734e+00
6.912e-01,1.815e+00
6.952e-01,1.948e+00
6.992e-01,2.108e+00
7.032e-01,2.229e+00
7.071e-01,2.362e+00
7.111e-01,2.329e+00
7.151e-01,2.344e+00
7.191e-01,2.603e+00
7.231e-01,2.685e+00
7.271e-01,2.992e+00
7.310e-01,3.034e+00
7.350e-01,3.200e+00
7.390e-01,3.268e+00
7.430e-01,3.433e+00
7.470e-01,3.606e+00
7.510e-01,3.840e+00
7.550e-01,3.993e+00
7.589e-01,4.234e+00
7.629e-01,4.379e+00
7.669e-01,4.487e+00
7.709e-01,4.974e+00
7.749e-01,4.954e+00
7.789e-01,5.105e+00
7.828e-01,5.529e+00
7.868e-01,5.730e+00
7.908e-01,5.893e+00
7.948e-01,5.900e+00
7.988e-01,6.046e+00
8.028e-01,6.234e+00
8.067e-01,6.658e+00
8.107e-01,6.470e+00
8.147e-01,6.668e+00
8.187e-01,6.553e+00
8.227e-01,6.744e+00
8.267e-01,6.631e+00
8.307e-01,6.518e+00
8.346e-01,6.324e+00
8.386e-01,6.076e+00
8.426e-01,6.066e+00
8.466e-01,5.363e+00
8.506e-01,5.446e+00
8.546e-01,4.924e+00
8.585e-01,4.550e+00
8.625e-01,3.975e+00
8.665e-01,3.509e+00
8.705e-01,2.949e+00
8.745e-01,2.585e+00
8.785e-01,2.191e+00
8.825e-01,1.784e+00
8.864e-01,1.415e+00
8.904e-01,1.049e+00
8.944e-01,8.157e-01
8.984e-01,5.697e-01
9.024e-01,3.564e-01
9.064e-01,2.510e-01
9.103e-01,2.033e-01
9.143e-01,9.788e-02
9.183e-01,5.270e-02
9.223e-01,2.259e-02
9.263e-01,7.529e-03
9.303e-01,5.019e-03
9.343e-01,2.510e-03
9.382e-01,0.000e+00
9.422e-01,2.510e-03
9.462e-01,0.000e+00
9.502e-01,0.000e+00
9.542e-01,0.000e+00
9.582e-01,0.000e+00
9.621e-01,0.000e+00
9.661e-01,0.000e+00
9.701e-01,0.000e+00
9.741e-01,0.000e+00
9.781e-01,0.000e+00
9.821e-01,0.000e+00
9.861e-01,0.000e+00
9.900e-01,0.000e+00
9.940e-01,0.000e+00
9.980e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_01425.csv <==
transmittance,probability_density
2.426e-01,0.000e+00
2.464e-01,0.000e+00
2.502e-01,0.000e+00
2.540e-01,0.000e+00
2.578e-01,0.000e+00
2.616e-01,0.000e+00
2.654e-01,5.268e-03
2.692e-01,0.000e+00
2.730e-01,0.000e+00
2.768e-01,2.634e-03
2.806e-01,0.000e+00
2.844e-01,2.634e-03
2.882e-01,0.000e+00
2.920e-01,0.000e+00
2.958e-01,2.634e-03
2.996e-01,0.000e+00
3.034e-01,0.000e+00
3.072e-01,5.268e-03
3.110e-01,5.268e-03
3.148e-01,0.000e+00
3.186e-01,0.000e+00
3.223e-01,5.268e-03
3.261e-01,2.634e-03
3.299e-01,2.634e-03
3.337e-01,2.634e-03
3.375e-01,0.000e+00
3.413e-01,2.634e-03
3.451e-01,5.268e-03
3.489e-01,5.268e-03
3.527e-01,5.268e-03
3.565e-01,2.634e-03
3.603e-01,2.634e-03
3.641e-01,5.268e-03
3.679e-01,5.268e-03
3.717e-01,7.902e-03
3.755e-01,1.054e-02
3.793e-01,2.107e-02
3.831e-01,2.634e-03
3.869e-01,1.054e-02
3.907e-01,0.000e+00
3.945e-01,2.634e-03
3.983e-01,7.902e-03
4.021e-01,1.580e-02
4.059e-01,1.317e-02
4.097e-01,2.371e-02
4.135e-01,1.317e-02
4.173e-01,1.317e-02
4.211e-01,2.107e-02
4.249e-01,2.371e-02
4.286e-01,2.371e-02
4.324e-01,2.371e-02
4.362e-01,1.580e-02
4.400e-01,1.317e-02
4.438e-01,1.317e-02
4.476e-01,1.844e-02
4.514e-01,1.580e-02
4.552e-01,3.161e-02
4.590e-01,5.005e-02
4.628e-01,2.371e-02
4.666e-01,3.424e-02
4.704e-01,3.161e-02
4.742e-01,2.634e-02
4.780e-01,5.268e-02
4.818e-01,6.849e-02
4.856e-01,6.585e-02
4.894e-01,6.849e-02
4.932e-01,4.478e-02
4.970e-01,5.532e-02
5.008e-01,4.741e-02
5.046e-01,3.951e-02
5.084e-01,6.058e-02
5.122e-01,9.219e-02
5.160e-01,7.902e-02
5.198e-01,6.322e-02
5.236e-01,9.219e-02
5.274e-01,8.956e-02
5.311e-01,1.080e-01
5.349e-01,1.133e-01
5.387e-01,1.080e-01
5.425e-01,1.027e-01
5.463e-01,1.422e-01
5.501e-01,1.238e-01
5.539e-01,1.343e-01
5.577e-01,1.475e-01
5.615e-01,2.002e-01
5.653e-01,1.501e-01
5.691e-01,1.870e-01
5.729e-01,2.265e-01
5.767e-01,2.002e-01
5.805e-01,2.371e-01
5.843e-01,2.371e-01
5.881e-01,2.055e-01
5.919e-01,2.871e-01
5.957e-01,2.581e-01
5.995e-01,3.424e-01
6.033e-01,3.056e-01
6.071e-01,3.187e-01
6.109e-01,3.556e-01
6.147e-01,3.477e-01
6.185e-01,3.582e-01
6.223e-01,3.819e-01
6.261e-01,4.662e-01
6.299e-01,4.768e-01
6.337e-01,4.926e-01
6.374e-01,5.347e-01
6.412e-01,5.163e-01
6.450e-01,5.558e-01
6.488e-01,6.190e-01
6.526e-01,5.716e-01
6.564e-01,6.691e-01
6.602e-01,7.244e-01
6.640e-01,7.665e-01
6.678e-01,7.797e-01
6.716e-01,8.851e-01
6.754e-01,9.035e-01
6.792e-01,9.325e-01
6.830e-01,1.038e+00
6.868e-01,9.904e-01
6.906e-01,1.119e+00
6.944e-01,1.062e+00
6.982e-01,1.249e+00
7.020e-01,1.320e+00
7.058e-01,1.364e+00
7.096e-01,1.454e+00
7.134e-01,1.512e+00
7.172e-01,1.562e+00
7.210e-01,1.720e+00
7.248e-01,1.686e+00
7.286e-01,1.870e+00
7.324e-01,1.997e+00
7.362e-01,2.192e+00
7.399e-01,2.307e+00
7.437e-01,2.358e+00
7.475e-01,2.497e+00
7.513e-01,2.613e+00
7.551e-01,2.576e+00
7.589e-01,2.726e+00
7.627e-01,3.190e+00
7.665e-01,3.248e+00
7.703e-01,3.308e+00
7.741e-01,3.517e+00
7.779e-01,3.625e+00
7.817e-01,3.854e+00
7.855e-01,4.099e+00
7.893e-01,4.172e+00
7.931e-01,4.483e+00
7.969e-01,4.654e+00
8.007e-01,4.939e+00
8.045e-01,5.471e+00
8.083e-01,5.379e+00
8.121e-01,5.455e+00
8.159e-01,6.161e+00
8.197e-01,6.148e+00
8.235e-01,6.527e+00
8.273e-01,6.519e+00
8.311e-01,6.722e+00
8.349e-01,7.062e+00
8.387e-01,7.236e+00
8.425e-01,7.273e+00
8.462e-01,7.328e+00
8.500e-01,7.499e+00
8.538e-01,7.373e+00
8.576e-01,7.320e+00
8.614e-01,6.983e+00
8.652e-01,6.986e+00
8.690e-01,6.754e+00
8.728e-01,6.351e+00
8.766e-01,6.188e+00
8.804e-01,5.587e+00
8.842e-01,5.050e+00
8.880e-01,4.631e+00
8.918e-01,3.772e+00
8.956e-01,3.261e+00
8.994e-01,2.782e+00
9.032e-01,2.292e+00
9.070e-01,1.781e+00
9.108e-01,1.457e+00
9.146e-01,9.904e-01
9.184e-01,6.954e-01
9.222e-01,4.215e-01
9.260e-01,3.029e-01
9.298e-01,2.160e-01
9.336e-01,9.483e-02
9.374e-01,4.215e-02
9.412e-01,1.580e-02
9.450e-01,7.902e-03
9.487e-01,2.634e-03
9.525e-01,2.634e-03
9.563e-01,0.000e+00
9.601e-01,0.000e+00
9.639e-01,0.000e+00
9.677e-01,0.000e+00
9.715e-01,0.000e+00
9.753e-01,0.000e+00
9.791e-01,0.000e+00
9.829e-01,0.000e+00
9.867e-01,0.000e+00
9.905e-01,0.000e+00
9.943e-01,0.000e+00
9.981e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_015.csv <==
transmittance,probability_density
2.777e-01,0.000e+00
2.813e-01,0.000e+00
2.850e-01,0.000e+00
2.886e-01,0.000e+00
2.922e-01,0.000e+00
2.958e-01,0.000e+00
2.994e-01,0.000e+00
3.031e-01,2.762e-03
3.067e-01,2.762e-03
3.103e-01,0.000e+00
3.139e-01,0.000e+00
3.175e-01,2.762e-03
3.212e-01,0.000e+00
3.248e-01,0.000e+00
3.284e-01,2.762e-03
3.320e-01,0.000e+00
3.356e-01,2.762e-03
3.393e-01,0.000e+00
3.429e-01,0.000e+00
3.465e-01,2.762e-03
3.501e-01,5.524e-03
3.537e-01,0.000e+00
3.574e-01,2.762e-03
3.610e-01,5.524e-03
3.646e-01,2.762e-03
3.682e-01,0.000e+00
3.719e-01,0.000e+00
3.755e-01,5.524e-03
3.791e-01,0.000e+00
3.827e-01,2.762e-03
3.863e-01,2.762e-03
3.900e-01,2.762e-03
3.936e-01,5.524e-03
3.972e-01,5.524e-03
4.008e-01,5.524e-03
4.044e-01,2.762e-03
4.081e-01,0.000e+00
4.117e-01,1.105e-02
4.153e-01,5.524e-03
4.189e-01,5.524e-03
4.225e-01,1.105e-02
4.262e-01,1.933e-02
4.298e-01,5.524e-03
4.334e-01,2.762e-03
4.370e-01,2.762e-03
4.406e-01,2.762e-03
4.443e-01,1.381e-02
4.479e-01,1.933e-02
4.515e-01,2.210e-02
4.551e-01,1.381e-02
4.587e-01,8.286e-03
4.624e-01,1.933e-02
4.660e-01,1.381e-02
4.696e-01,3.591e-02
4.732e-01,1.657e-02
4.768e-01,8.286e-03
4.805e-01,3.315e-02
4.841e-01,1.933e-02
4.877e-01,5.524e-03
4.913e-01,1.381e-02
4.949e-01,3.038e-02
4.986e-01,2.210e-02
5.022e-01,2.762e-02
5.058e-01,4.143e-02
5.094e-01,2.762e-02
5.130e-01,3.038e-02
5.167e-01,3.867e-02
5.203e-01,3.867e-02
5.239e-01,5.248e-02
5.275e-01,6.629e-02
5.312e-01,7.181e-02
5.348e-01,7.734e-02
5.384e-01,4.143e-02
5.420e-01,4.696e-02
5.456e-01,4.143e-02
5.493e-01,5.248e-02
5.529e-01,7.181e-02
5.565e-01,9.115e-02
5.601e-01,7.181e-02
5.637e-01,6.629e-02
5.674e-01,7.458e-02
5.710e-01,9.944e-02
5.746e-01,1.188e-01
5.782e-01,9.667e-02
5.818e-01,1.132e-01
5.855e-01,1.326e-01
5.891e-01,1.050e-01
5.927e-01,1.326e-01
5.963e-01,1.519e-01
5.999e-01,1.574e-01
6.036e-01,1.906e-01
6.072e-01,1.630e-01
6.108e-01,1.768e-01
6.144e-01,1.961e-01
6.180e-01,2.596e-01
6.217e-01,2.320e-01
6.253e-01,2.210e-01
6.289e-01,2.734e-01
6.325e-01,2.458e-01
6.361e-01,2.762e-01
6.398e-01,2.624e-01
6.434e-01,3.646e-01
6.470e-01,3.259e-01
6.506e-01,3.535e-01
6.542e-01,3.508e-01
6.579e-01,3.867e-01
6.615e-01,3.646e-01
6.651e-01,4.668e-01
6.687e-01,4.834e-01
6.723e-01,5.276e-01
6.760e-01,4.944e-01
6.796e-01,5.414e-01
6.832e-01,6.132e-01
6.868e-01,5.938e-01
6.905e-01,6.657e-01
6.941e-01,6.629e-01
6.977e-01,6.850e-01
7.013e-01,7.955e-01
7.049e-01,8.562e-01
7.086e-01,8.397e-01
7.122e-01,9.529e-01
7.158e-01,9.778e-01
7.194e-01,1.039e+00
7.230e-01,1.168e+00
7.267e-01,1.119e+00
7.303e-01,1.132e+00
7.339e-01,1.331e+00
7.375e-01,1.417e+00
7.411e-01,1.428e+00
7.448e-01,1.439e+00
7.484e-01,1.552e+00
7.520e-01,1.801e+00
7.556e-01,1.770e+00
7.592e-01,1.895e+00
7.629e-01,1.991e+00
7.665e-01,2.094e+00
7.701e-01,2.301e+00
7.737e-01,2.516e+00
7.773e-01,2.560e+00
7.810e-01,2.630e+00
7.846e-01,2.726e+00
7.882e-01,3.077e+00
7.918e-01,3.044e+00
7.954e-01,3.364e+00
7.991e-01,3.469e+00
8.027e-01,3.632e+00
8.063e-01,3.908e+00
8.099e-01,4.129e+00
8.135e-01,4.259e+00
8.172e-01,4.568e+00
8.208e-01,4.737e+00
8.244e-01,5.046e+00
8.280e-01,5.209e+00
8.316e-01,5.668e+00
8.353e-01,6.090e+00
8.389e-01,6.104e+00
8.425e-01,6.773e+00
8.461e-01,6.612e+00
8.498e-01,7.121e+00
8.534e-01,7.270e+00
8.570e-01,7.773e+00
8.606e-01,7.786e+00
8.642e-01,8.063e+00
8.679e-01,7.977e+00
8.715e-01,8.165e+00
8.751e-01,8.538e+00
8.787e-01,8.112e+00
8.823e-01,8.123e+00
8.860e-01,7.822e+00
8.896e-01,7.571e+00
8.932e-01,7.582e+00
8.968e-01,7.027e+00
9.004e-01,6.356e+00
9.041e-01,5.784e+00
9.077e-01,5.209e+00
9.113e-01,4.502e+00
9.149e-01,3.624e+00
9.185e-01,3.005e+00
9.222e-01,2.400e+00
9.258e-01,1.823e+00
9.294e-01,1.458e+00
9.330e-01,8.452e-01
9.366e-01,5.662e-01
9.403e-01,3.535e-01
9.439e-01,2.320e-01
9.475e-01,1.022e-01
9.511e-01,3.315e-02
9.547e-01,8.286e-03
9.584e-01,8.286e-03
9.620e-01,2.762e-03
9.656e-01,0.000e+00
9.692e-01,0.000e+00
9.728e-01,0.000e+00
9.765e-01,0.000e+00
9.801e-01,0.000e+00
9.837e-01,0.000e+00
9.873e-01,0.000e+00
9.909e-01,0.000e+00
9.946e-01,0.000e+00
9.982e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_01575.csv <==
transmittance,probability_density
3.178e-01,0.000e+00
3.212e-01,0.000e+00
3.246e-01,0.000e+00
3.281e-01,0.000e+00
3.315e-01,0.000e+00
3.349e-01,0.000e+00
3.383e-01,0.000e+00
3.417e-01,0.000e+00
3.452e-01,0.000e+00
3.486e-01,2.924e-03
3.520e-01,0.000e+00
3.554e-01,2.924e-03
3.588e-01,0.000e+00
3.623e-01,2.924e-03
3.657e-01,0.000e+00
3.691e-01,0.000e+00
3.725e-01,0.000e+00
3.759e-01,2.924e-03
3.794e-01,0.000e+00
3.828e-01,2.924e-03
3.862e-01,0.000e+00
3.896e-01,0.000e+00
3.930e-01,2.924e-03
3.965e-01,2.924e-03
3.999e-01,2.924e-03
4.033e-01,0.000e+00
4.067e-01,8.773e-03
4.101e-01,2.924e-03
4.135e-01,0.000e+00
4.170e-01,0.000e+00
4.204e-01,0.000e+00
4.238e-01,8.773e-03
4.272e-01,0.000e+00
4.306e-01,2.924e-03
4.341e-01,0.000e+00
4.375e-01,2.924e-03
4.409e-01,2.924e-03
4.443e-01,5.849e-03
4.477e-01,2.924e-03
4.512e-01,8.773e-03
4.546e-01,0.000e+00
4.580e-01,2.924e-03
4.614e-01,5.849e-03
4.648e-01,1.170e-02
4.683e-01,8.773e-03
4.717e-01,1.170e-02
4.751e-01,5.849e-03
4.785e-01,5.849e-03
4.819e-01,8.773e-03
4.854e-01,0.000e+00
4.888e-01,2.924e-03
4.922e-01,1.755e-02
4.956e-01,2.047e-02
4.990e-01,1.462e-02
5.025e-01,2.047e-02
5.059e-01,1.170e-02
5.093e-01,1.170e-02
5.127e-01,1.462e-02
5.161e-01,2.047e-02
5.196e-01,2.632e-02
5.230e-01,1.755e-02
5.264e-01,3.217e-02
5.298e-01,1.462e-02
5.332e-01,1.755e-02
5.367e-01,1.462e-02
5.401e-01,2.632e-02
5.435e-01,2.339e-02
5.469e-01,1.755e-02
5.503e-01,2.339e-02
5.537e-01,2.632e-02
5.572e-01,3.802e-02
5.606e-01,3.509e-02
5.640e-01,2.924e-02
5.674e-01,4.387e-02
5.708e-01,5.849e-02
5.743e-01,7.311e-02
5.777e-01,4.679e-02
5.811e-01,7.018e-02
5.845e-01,6.434e-02
5.879e-01,4.679e-02
5.914e-01,4.971e-02
5.948e-01,5.264e-02
5.982e-01,7.896e-02
6.016e-01,6.141e-02
6.050e-01,8.481e-02
6.085e-01,7.311e-02
6.119e-01,7.603e-02
6.153e-01,1.024e-01
6.187e-01,6.434e-02
6.221e-01,1.111e-01
6.256e-01,1.257e-01
6.290e-01,1.404e-01
6.324e-01,1.287e-01
6.358e-01,9.066e-02
6.392e-01,1.433e-01
6.427e-01,1.725e-01
6.461e-01,1.696e-01
6.495e-01,1.784e-01
6.529e-01,2.018e-01
6.563e-01,1.930e-01
6.598e-01,2.106e-01
6.632e-01,2.427e-01
6.666e-01,2.661e-01
6.700e-01,2.164e-01
6.734e-01,2.603e-01
6.769e-01,3.217e-01
6.803e-01,2.807e-01
6.837e-01,2.690e-01
6.871e-01,3.802e-01
6.905e-01,3.305e-01
6.940e-01,3.568e-01
6.974e-01,4.270e-01
7.008e-01,3.743e-01
7.042e-01,4.357e-01
7.076e-01,4.504e-01
7.110e-01,4.767e-01
7.145e-01,5.703e-01
7.179e-01,6.024e-01
7.213e-01,5.936e-01
7.247e-01,6.141e-01
7.281e-01,6.551e-01
7.316e-01,7.399e-01
7.350e-01,6.843e-01
7.384e-01,7.691e-01
7.418e-01,8.715e-01
7.452e-01,9.183e-01
7.487e-01,9.446e-01
7.521e-01,9.767e-01
7.555e-01,1.184e+00
7.589e-01,1.179e+00
7.623e-01,1.173e+00
7.658e-01,1.260e+00
7.692e-01,1.351e+00
7.726e-01,1.424e+00
7.760e-01,1.585e+00
7.794e-01,1.547e+00
7.829e-01,1.594e+00
7.863e-01,1.798e+00
7.897e-01,2.117e+00
7.931e-01,1.962e+00
7.965e-01,2.345e+00
8.000e-01,2.170e+00
8.034e-01,2.524e+00
8.068e-01,2.673e+00
8.102e-01,2.793e+00
8.136e-01,2.804e+00
8.171e-01,3.152e+00
8.205e-01,3.267e+00
8.239e-01,3.658e+00
8.273e-01,3.650e+00
8.307e-01,3.913e+00
8.342e-01,4.161e+00
8.376e-01,4.296e+00
8.410e-01,4.708e+00
8.444e-01,5.088e+00
8.478e-01,5.185e+00
8.512e-01,5.372e+00
8.547e-01,5.732e+00
8.581e-01,6.311e+00
8.615e-01,6.761e+00
8.649e-01,7.138e+00
8.683e-01,7.176e+00
8.718e-01,7.712e+00
8.752e-01,7.846e+00
8.786e-01,8.609e+00
8.820e-01,8.832e+00
8.854e-01,8.963e+00
8.889e-01,9.197e+00
8.923e-01,9.244e+00
8.957e-01,9.732e+00
8.991e-01,9.323e+00
9.025e-01,9.437e+00
9.060e-01,9.203e+00
9.094e-01,8.867e+00
9.128e-01,8.764e+00
9.162e-01,8.174e+00
9.196e-01,7.548e+00
9.231e-01,6.346e+00
9.265e-01,5.802e+00
9.299e-01,5.004e+00
9.333e-01,3.878e+00
9.367e-01,3.009e+00
9.402e-01,2.389e+00
9.436e-01,1.646e+00
9.470e-01,1.079e+00
9.504e-01,6.375e-01
9.538e-01,3.100e-01
9.573e-01,2.018e-01
9.607e-01,5.264e-02
9.641e-01,2.047e-02
9.675e-01,8.773e-03
9.709e-01,0.000e+00
9.744e-01,0.000e+00
9.778e-01,0.000e+00
9.812e-01,0.000e+00
9.846e-01,0.000e+00
9.880e-01,0.000e+00
9.915e-01,0.000e+00
9.949e-01,0.000e+00
9.983e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_0165.csv <==
transmittance,probability_density
3.536e-01,0.000e+00
3.569e-01,0.000e+00
3.601e-01,0.000e+00
3.633e-01,0.000e+00
3.666e-01,0.000e+00
3.698e-01,0.000e+00
3.731e-01,0.000e+00
3.763e-01,0.000e+00
3.795e-01,0.000e+00
3.828e-01,0.000e+00
3.860e-01,3.086e-03
3.893e-01,0.000e+00
3.925e-01,0.000e+00
3.957e-01,0.000e+00
3.990e-01,3.086e-03
4.022e-01,0.000e+00
4.055e-01,3.086e-03
4.087e-01,0.000e+00
4.119e-01,0.000e+00
4.152e-01,0.000e+00
4.184e-01,0.000e+00
4.217e-01,3.086e-03
4.249e-01,3.086e-03
4.281e-01,0.000e+00
4.314e-01,0.000e+00
4.346e-01,3.086e-03
4.379e-01,3.086e-03
4.411e-01,0.000e+00
4.443e-01,6.173e-03
4.476e-01,3.086e-03
4.508e-01,0.000e+00
4.541e-01,6.173e-03
4.573e-01,3.086e-03
4.605e-01,0.000e+00
4.638e-01,3.086e-03
4.670e-01,3.086e-03
4.703e-01,3.086e-03
4.735e-01,3.086e-03
4.767e-01,0.000e+00
4.800e-01,0.000e+00
4.832e-01,3.086e-03
4.865e-01,3.086e-03
4.897e-01,0.000e+00
4.929e-01,1.235e-02
4.962e-01,0.000e+00
4.994e-01,6.173e-03
5.027e-01,6.173e-03
5.059e-01,6.173e-03
5.091e-01,1.235e-02
5.124e-01,1.543e-02
5.156e-01,3.086e-03
5.189e-01,6.173e-03
5.221e-01,0.000e+00
5.253e-01,3.086e-03
5.286e-01,1.543e-02
5.318e-01,1.235e-02
5.351e-01,9.259e-03
5.383e-01,1.852e-02
5.415e-01,1.852e-02
5.448e-01,1.235e-02
5.480e-01,1.235e-02
5.513e-01,1.852e-02
5.545e-01,1.852e-02
5.577e-01,9.259e-03
5.610e-01,2.778e-02
5.642e-01,2.778e-02
5.675e-01,1.543e-02
5.707e-01,2.778e-02
5.739e-01,1.543e-02
5.772e-01,2.469e-02
5.804e-01,1.852e-02
5.837e-01,3.086e-02
5.869e-01,1.543e-02
5.901e-01,1.235e-02
5.934e-01,3.086e-02
5.966e-01,3.086e-02
5.999e-01,2.469e-02
6.031e-01,3.395e-02
6.063e-01,6.790e-02
6.096e-01,4.012e-02
6.128e-01,7.099e-02
6.161e-01,5.556e-02
6.193e-01,5.247e-02
6.225e-01,6.481e-02
6.258e-01,5.864e-02
6.290e-01,5.864e-02
6.323e-01,6.790e-02
6.355e-01,6.790e-02
6.387e-01,4.938e-02
6.420e-01,7.716e-02
6.452e-01,6.481e-02
6.485e-01,9.877e-02
6.517e-01,8.025e-02
6.549e-01,9.877e-02
6.582e-01,1.049e-01
6.614e-01,1.049e-01
6.647e-01,9.568e-02
6.679e-01,1.574e-01
6.711e-01,1.296e-01
6.744e-01,1.389e-01
6.776e-01,1.543e-01
6.809e-01,1.790e-01
6.841e-01,1.574e-01
6.873e-01,2.130e-01
6.906e-01,1.944e-01
6.938e-01,2.469e-01
6.971e-01,2.099e-01
7.003e-01,2.654e-01
7.035e-01,2.685e-01
7.068e-01,2.346e-01
7.100e-01,2.932e-01
7.133e-01,2.994e-01
7.165e-01,2.963e-01
7.197e-01,3.148e-01
7.230e-01,3.889e-01
7.262e-01,3.735e-01
7.295e-01,3.920e-01
7.327e-01,3.704e-01
7.359e-01,4.846e-01
7.392e-01,4.167e-01
7.424e-01,5.278e-01
7.457e-01,5.525e-01
7.489e-01,5.988e-01
7.521e-01,6.173e-01
7.554e-01,6.420e-01
7.586e-01,7.253e-01
7.619e-01,6.790e-01
7.651e-01,8.210e-01
7.683e-01,7.778e-01
7.716e-01,8.580e-01
7.748e-01,1.000e+00
7.781e-01,1.019e+00
7.813e-01,1.093e+00
7.845e-01,1.093e+00
7.878e-01,1.287e+00
7.910e-01,1.247e+00
7.943e-01,1.380e+00
7.975e-01,1.475e+00
8.007e-01,1.509e+00
8.040e-01,1.691e+00
8.072e-01,1.630e+00
8.105e-01,1.809e+00
8.137e-01,2.009e+00
8.169e-01,2.080e+00
8.202e-01,2.497e+00
8.234e-01,2.448e+00
8.267e-01,2.423e+00
8.299e-01,2.861e+00
8.331e-01,2.750e+00
8.364e-01,3.127e+00
8.396e-01,3.250e+00
8.429e-01,3.448e+00
8.461e-01,3.867e+00
8.493e-01,3.910e+00
8.526e-01,4.392e+00
8.558e-01,4.512e+00
8.591e-01,4.531e+00
8.623e-01,5.127e+00
8.655e-01,5.472e+00
8.688e-01,5.870e+00
8.720e-01,5.781e+00
8.753e-01,6.515e+00
8.785e-01,7.198e+00
8.817e-01,7.389e+00
8.850e-01,7.815e+00
8.882e-01,8.469e+00
8.915e-01,8.688e+00
8.947e-01,9.278e+00
8.979e-01,9.574e+00
9.012e-01,1.020e+01
9.044e-01,1.051e+01
9.077e-01,1.023e+01
9.109e-01,1.100e+01
9.141e-01,1.066e+01
9.174e-01,1.066e+01
9.206e-01,1.098e+01
9.239e-01,1.010e+01
9.271e-01,9.966e+00
9.303e-01,9.373e+00
9.336e-01,8.290e+00
9.368e-01,7.287e+00
9.401e-01,6.293e+00
9.433e-01,5.302e+00
9.465e-01,3.756e+00
9.498e-01,2.877e+00
9.530e-01,2.151e+00
9.563e-01,1.278e+00
9.595e-01,7.191e-01
9.627e-01,3.241e-01
9.660e-01,1.543e-01
9.692e-01,3.704e-02
9.725e-01,1.235e-02
9.757e-01,3.086e-03
9.789e-01,0.000e+00
9.822e-01,0.000e+00
9.854e-01,0.000e+00
9.887e-01,0.000e+00
9.919e-01,0.000e+00
9.951e-01,0.000e+00
9.984e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_01725.csv <==
transmittance,probability_density
3.954e-01,0.000e+00
3.985e-01,0.000e+00
4.015e-01,0.000e+00
4.045e-01,0.000e+00
4.075e-01,0.000e+00
4.106e-01,0.000e+00
4.136e-01,0.000e+00
4.166e-01,0.000e+00
4.197e-01,0.000e+00
4.227e-01,0.000e+00
4.257e-01,0.000e+00
4.288e-01,0.000e+00
4.318e-01,3.300e-03
4.348e-01,0.000e+00
4.379e-01,0.000e+00
4.409e-01,0.000e+00
4.439e-01,0.000e+00
4.469e-01,3.300e-03
4.500e-01,0.000e+00
4.530e-01,3.300e-03
4.560e-01,0.000e+00
4.591e-01,0.000e+00
4.621e-01,0.000e+00
4.651e-01,0.000e+00
4.682e-01,0.000e+00
4.712e-01,0.000e+00
4.742e-01,3.300e-03
4.772e-01,3.300e-03
4.803e-01,0.000e+00
4.833e-01,6.600e-03
4.863e-01,0.000e+00
4.894e-01,3.300e-03
4.924e-01,3.300e-03
4.954e-01,0.000e+00
4.985e-01,6.600e-03
5.015e-01,3.300e-03
5.045e-01,3.300e-03
5.076e-01,0.000e+00
5.106e-01,0.000e+00
5.136e-01,6.600e-03
5.166e-01,6.600e-03
5.197e-01,0.000e+00
5.227e-01,0.000e+00
5.257e-01,0.000e+00
5.288e-01,0.000e+00
5.318e-01,6.600e-03
5.348e-01,0.000e+00
5.379e-01,0.000e+00
5.409e-01,9.900e-03
5.439e-01,3.300e-03
5.469e-01,3.300e-03
5.500e-01,6.600e-03
5.530e-01,9.900e-03
5.560e-01,3.300e-03
5.591e-01,1.650e-02
5.621e-01,1.320e-02
5.651e-01,6.600e-03
5.682e-01,0.000e+00
5.712e-01,3.300e-03
5.742e-01,9.900e-03
5.773e-01,1.980e-02
5.803e-01,9.900e-03
5.833e-01,1.320e-02
5.863e-01,1.320e-02
5.894e-01,1.980e-02
5.924e-01,1.320e-02
5.954e-01,1.650e-02
5.985e-01,1.320e-02
6.015e-01,1.320e-02
6.045e-01,2.640e-02
6.076e-01,1.980e-02
6.106e-01,2.970e-02
6.136e-01,1.320e-02
6.166e-01,2.310e-02
6.197e-01,3.960e-02
6.227e-01,9.900e-03
6.257e-01,2.640e-02
6.288e-01,1.980e-02
6.318e-01,1.650e-02
6.348e-01,1.980e-02
6.379e-01,1.650e-02
6.409e-01,3.630e-02
6.439e-01,3.630e-02
6.470e-01,3.960e-02
6.500e-01,3.300e-02
6.530e-01,7.920e-02
6.560e-01,6.600e-02
6.591e-01,4.950e-02
6.621e-01,6.930e-02
6.651e-01,5.940e-02
6.682e-01,6.600e-02
6.712e-01,5.940e-02
6.742e-01,5.610e-02
6.773e-01,6.600e-02
6.803e-01,6.600e-02
6.833e-01,8.250e-02
6.863e-01,5.610e-02
6.894e-01,8.580e-02
6.924e-01,8.910e-02
6.954e-01,1.287e-01
6.985e-01,1.254e-01
7.015e-01,7.590e-02
7.045e-01,1.287e-01
7.076e-01,1.188e-01
7.106e-01,1.287e-01
7.136e-01,1.650e-01
7.167e-01,1.815e-01
7.197e-01,1.749e-01
7.227e-01,2.211e-01
7.257e-01,1.617e-01
7.288e-01,1.980e-01
7.318e-01,2.838e-01
7.348e-01,2.145e-01
7.379e-01,2.772e-01
7.409e-01,3.069e-01
7.439e-01,2.838e-01
7.470e-01,2.640e-01
7.500e-01,3.069e-01
7.530e-01,3.234e-01
7.560e-01,3.630e-01
7.591e-01,3.300e-01
7.621e-01,4.158e-01
7.651e-01,4.521e-01
7.682e-01,4.125e-01
7.712e-01,4.917e-01
7.742e-01,5.115e-01
7.773e-01,5.577e-01
7.803e-01,5.907e-01
7.833e-01,6.666e-01
7.864e-01,6.336e-01
7.894e-01,6.996e-01
7.924e-01,7.788e-01
7.954e-01,7.623e-01
7.985e-01,8.481e-01
8.015e-01,8.712e-01
8.045e-01,1.036e+00
8.076e-01,1.079e+00
8.106e-01,1.158e+00
8.136e-01,1.175e+00
8.167e-01,1.320e+00
8.197e-01,1.383e+00
8.227e-01,1.577e+00
8.257e-01,1.402e+00
8.288e-01,1.709e+00
8.318e-01,1.828e+00
8.348e-01,1.825e+00
8.379e-01,2.099e+00
8.409e-01,2.059e+00
8.439e-01,2.389e+00
8.470e-01,2.693e+00
8.500e-01,2.742e+00
8.530e-01,2.802e+00
8.561e-01,3.092e+00
8.591e-01,3.207e+00
8.621e-01,3.557e+00
8.651e-01,3.712e+00
8.682e-01,4.055e+00
8.712e-01,4.379e+00
8.742e-01,4.768e+00
8.773e-01,4.709e+00
8.803e-01,5.580e+00
8.833e-01,5.540e+00
8.864e-01,5.966e+00
8.894e-01,6.646e+00
8.924e-01,6.768e+00
8.954e-01,7.372e+00
8.985e-01,8.091e+00
9.015e-01,8.685e+00
9.045e-01,9.256e+00
9.076e-01,9.599e+00
9.106e-01,1.085e+01
9.136e-01,1.065e+01
9.167e-01,1.148e+01
9.197e-01,1.241e+01
9.227e-01,1.185e+01
9.258e-01,1.268e+01
9.288e-01,1.237e+01
9.318e-01,1.298e+01
9.348e-01,1.266e+01
9.379e-01,1.197e+01
9.409e-01,1.185e+01
9.439e-01,1.062e+01
9.470e-01,9.296e+00
9.500e-01,8.038e+00
9.530e-01,6.636e+00
9.561e-01,4.880e+00
9.591e-01,3.653e+00
9.621e-01,2.406e+00
9.651e-01,1.343e+00
9.682e-01,6.468e-01
9.712e-01,2.772e-01
9.742e-01,7.260e-02
9.773e-01,2.310e-02
9.803e-01,0.000e+00
9.833e-01,0.000e+00
9.864e-01,0.000e+00
9.894e-01,0.000e+00
9.924e-01,0.000e+00
9.955e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_018.csv <==
transmittance,probability_density
4.331e-01,0.000e+00
4.360e-01,0.000e+00
4.388e-01,0.000e+00
4.417e-01,0.000e+00
4.445e-01,0.000e+00
4.474e-01,0.000e+00
4.502e-01,0.000e+00
4.530e-01,0.000e+00
4.559e-01,0.000e+00
4.587e-01,0.000e+00
4.616e-01,0.000e+00
4.644e-01,0.000e+00
4.672e-01,0.000e+00
4.701e-01,0.000e+00
4.729e-01,0.000e+00
4.758e-01,3.519e-03
4.786e-01,0.000e+00
4.815e-01,0.000e+00
4.843e-01,0.000e+00
4.871e-01,0.000e+00
4.900e-01,0.000e+00
4.928e-01,3.519e-03
4.957e-01,3.519e-03
4.985e-01,0.000e+00
5.013e-01,0.000e+00
5.042e-01,0.000e+00
5.070e-01,0.000e+00
5.099e-01,0.000e+00
5.127e-01,0.000e+00
5.155e-01,0.000e+00
5.184e-01,0.000e+00
5.212e-01,7.039e-03
5.241e-01,0.000e+00
5.269e-01,7.039e-03
5.298e-01,3.519e-03
5.326e-01,3.519e-03
5.354e-01,3.519e-03
5.383e-01,0.000e+00
5.411e-01,0.000e+00
5.440e-01,7.039e-03
5.468e-01,0.000e+00
5.496e-01,3.519e-03
5.525e-01,3.519e-03
5.553e-01,7.039e-03
5.582e-01,3.519e-03
5.610e-01,0.000e+00
5.639e-01,0.000e+00
5.667e-01,0.000e+00
5.695e-01,0.000e+00
5.724e-01,0.000e+00
5.752e-01,7.039e-03
5.781e-01,0.000e+00
5.809e-01,0.000e+00
5.837e-01,1.408e-02
5.866e-01,0.000e+00
5.894e-01,7.039e-03
5.923e-01,0.000e+00
5.951e-01,1.056e-02
5.979e-01,1.056e-02
6.008e-01,1.408e-02
6.036e-01,7.039e-03
6.065e-01,1.056e-02
6.093e-01,7.039e-03
6.122e-01,1.408e-02
6.150e-01,3.519e-03
6.178e-01,1.408e-02
6.207e-01,1.056e-02
6.235e-01,1.056e-02
6.264e-01,1.760e-02
6.292e-01,1.408e-02
6.320e-01,2.464e-02
6.349e-01,1.760e-02
6.377e-01,1.056e-02
6.406e-01,1.408e-02
6.434e-01,1.760e-02
6.463e-01,3.519e-02
6.491e-01,2.112e-02
6.519e-01,2.112e-02
6.548e-01,2.112e-02
6.576e-01,2.464e-02
6.605e-01,3.167e-02
6.633e-01,2.112e-02
6.661e-01,1.760e-02
6.690e-01,2.464e-02
6.718e-01,7.039e-03
6.747e-01,2.464e-02
6.775e-01,3.871e-02
6.803e-01,3.871e-02
6.832e-01,3.167e-02
6.860e-01,5.279e-02
6.889e-01,5.631e-02
6.917e-01,6.687e-02
6.946e-01,6.687e-02
6.974e-01,6.335e-02
7.002e-01,5.983e-02
7.031e-01,8.447e-02
7.059e-01,6.335e-02
7.088e-01,4.575e-02
7.116e-01,4.927e-02
7.144e-01,7.391e-02
7.173e-01,9.854e-02
7.201e-01,6.687e-02
7.230e-01,9.502e-02
7.258e-01,6.687e-02
7.286e-01,1.021e-01
7.315e-01,1.830e-01
7.343e-01,7.743e-02
7.372e-01,1.232e-01
7.400e-01,1.267e-01
7.429e-01,1.337e-01
7.457e-01,1.760e-01
7.485e-01,1.654e-01
7.514e-01,1.900e-01
7.542e-01,2.252e-01
7.571e-01,1.795e-01
7.599e-01,2.604e-01
7.627e-01,2.112e-01
7.656e-01,2.921e-01
7.684e-01,2.710e-01
7.713e-01,3.132e-01
7.741e-01,2.886e-01
7.770e-01,2.816e-01
7.798e-01,3.590e-01
7.826e-01,3.238e-01
7.855e-01,3.625e-01
7.883e-01,4.223e-01
7.912e-01,3.731e-01
7.940e-01,4.259e-01
7.968e-01,5.596e-01
7.997e-01,5.314e-01
8.025e-01,5.420e-01
8.054e-01,5.913e-01
8.082e-01,6.652e-01
8.110e-01,7.109e-01
8.139e-01,7.180e-01
8.167e-01,7.039e-01
8.196e-01,8.306e-01
8.224e-01,9.256e-01
8.253e-01,8.799e-01
8.281e-01,1.080e+00
8.309e-01,1.158e+00
8.338e-01,1.168e+00
8.366e-01,1.327e+00
8.395e-01,1.327e+00
8.423e-01,1.468e+00
8.451e-01,1.534e+00
8.480e-01,1.802e+00
8.508e-01,1.784e+00
8.537e-01,1.805e+00
8.565e-01,2.207e+00
8.594e-01,2.288e+00
8.622e-01,2.421e+00
8.650e-01,2.499e+00
8.679e-01,2.928e+00
8.707e-01,3.065e+00
8.736e-01,3.080e+00
8.764e-01,3.558e+00
8.792e-01,3.639e+00
8.821e-01,3.998e+00
8.849e-01,4.304e+00
8.878e-01,4.786e+00
8.906e-01,5.159e+00
8.934e-01,5.276e+00
8.963e-01,5.804e+00
8.991e-01,6.289e+00
9.020e-01,6.676e+00
9.048e-01,7.275e+00
9.077e-01,7.489e+00
9.105e-01,8.770e+00
9.133e-01,9.129e+00
9.162e-01,1.011e+01
9.190e-01,1.050e+01
9.219e-01,1.122e+01
9.247e-01,1.255e+01
9.275e-01,1.267e+01
9.304e-01,1.370e+01
9.332e-01,1.397e+01
9.361e-01,1.429e+01
9.389e-01,1.506e+01
9.418e-01,1.455e+01
9.446e-01,1.522e+01
9.474e-01,1.392e+01
9.503e-01,1.352e+01
9.531e-01,1.252e+01
9.560e-01,1.069e+01
9.588e-01,8.989e+00
9.616e-01,6.810e+00
9.645e-01,4.994e+00
9.673e-01,3.358e+00
9.702e-01,1.813e+00
9.730e-01,8.552e-01
9.758e-01,2.499e-01
9.787e-01,7.039e-02
9.815e-01,1.408e-02
9.844e-01,0.000e+00
9.872e-01,0.000e+00
9.901e-01,0.000e+00
9.929e-01,0.000e+00
9.957e-01,0.000e+00
9.986e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_01875.csv <==
transmittance,probability_density
4.757e-01,0.000e+00
4.783e-01,0.000e+00
4.809e-01,0.000e+00
4.836e-01,0.000e+00
4.862e-01,0.000e+00
4.888e-01,0.000e+00
4.914e-01,0.000e+00
4.941e-01,0.000e+00
4.967e-01,0.000e+00
4.993e-01,0.000e+00
5.020e-01,0.000e+00
5.046e-01,0.000e+00
5.072e-01,0.000e+00
5.098e-01,0.000e+00
5.125e-01,0.000e+00
5.151e-01,0.000e+00
5.177e-01,0.000e+00
5.204e-01,0.000e+00
5.230e-01,3.805e-03
5.256e-01,0.000e+00
5.282e-01,0.000e+00
5.309e-01,0.000e+00
5.335e-01,0.000e+00
5.361e-01,0.000e+00
5.388e-01,3.805e-03
5.414e-01,0.000e+00
5.440e-01,3.805e-03
5.466e-01,0.000e+00
5.493e-01,0.000e+00
5.519e-01,0.000e+00
5.545e-01,0.000e+00
5.572e-01,0.000e+00
5.598e-01,0.000e+00
5.624e-01,0.000e+00
5.650e-01,0.000e+00
5.677e-01,3.805e-03
5.703e-01,3.805e-03
5.729e-01,7.610e-03
5.755e-01,7.610e-03
5.782e-01,3.805e-03
5.808e-01,0.000e+00
5.834e-01,0.000e+00
5.861e-01,0.000e+00
5.887e-01,3.805e-03
5.913e-01,3.805e-03
5.939e-01,3.805e-03
5.966e-01,3.805e-03
5.992e-01,3.805e-03
6.018e-01,7.610e-03
6.045e-01,0.000e+00
6.071e-01,0.000e+00
6.097e-01,0.000e+00
6.123e-01,0.000e+00
6.150e-01,0.000e+00
6.176e-01,0.000e+00
6.202e-01,7.610e-03
6.229e-01,0.000e+00
6.255e-01,3.805e-03
6.281e-01,3.805e-03
6.307e-01,1.141e-02
6.334e-01,3.805e-03
6.360e-01,3.805e-03
6.386e-01,7.610e-03
6.413e-01,7.610e-03
6.439e-01,3.805e-03
6.465e-01,1.141e-02
6.491e-01,2.663e-02
6.518e-01,1.141e-02
6.544e-01,1.141e-02
6.570e-01,1.141e-02
6.597e-01,7.610e-03
6.623e-01,3.805e-03
6.649e-01,2.283e-02
6.675e-01,7.610e-03
6.702e-01,1.141e-02
6.728e-01,2.283e-02
6.754e-01,2.663e-02
6.780e-01,3.805e-03
6.807e-01,2.663e-02
6.833e-01,1.902e-02
6.859e-01,1.141e-02
6.886e-01,2.283e-02
6.912e-01,3.805e-02
6.938e-01,1.902e-02
6.964e-01,2.663e-02
6.991e-01,3.424e-02
7.017e-01,3.805e-03
7.043e-01,2.283e-02
7.070e-01,2.663e-02
7.096e-01,3.044e-02
7.122e-01,1.522e-02
7.148e-01,3.805e-02
7.175e-01,3.805e-02
7.201e-01,3.424e-02
7.227e-01,5.327e-02
7.254e-01,5.707e-02
7.280e-01,6.088e-02
7.306e-01,4.946e-02
7.332e-01,7.229e-02
7.359e-01,7.990e-02
7.385e-01,6.468e-02
7.411e-01,8.371e-02
7.438e-01,7.229e-02
7.464e-01,5.327e-02
7.490e-01,6.849e-02
7.516e-01,7.990e-02
7.543e-01,6.088e-02
7.569e-01,1.180e-01
7.595e-01,7.990e-02
7.621e-01,7.229e-02
7.648e-01,1.522e-01
7.674e-01,1.370e-01
7.700e-01,1.484e-01
7.727e-01,1.256e-01
7.753e-01,1.484e-01
7.779e-01,1.864e-01
7.805e-01,1.750e-01
7.832e-01,1.979e-01
7.858e-01,2.207e-01
7.884e-01,2.169e-01
7.911e-01,2.093e-01
7.937e-01,2.892e-01
7.963e-01,2.968e-01
7.989e-01,3.006e-01
8.016e-01,2.663e-01
8.042e-01,3.424e-01
8.068e-01,3.424e-01
8.095e-01,3.196e-01
8.121e-01,4.185e-01
8.147e-01,4.109e-01
8.173e-01,4.262e-01
8.200e-01,4.262e-01
8.226e-01,4.452e-01
8.252e-01,6.088e-01
8.279e-01,6.012e-01
8.305e-01,6.354e-01
8.331e-01,6.811e-01
8.357e-01,6.963e-01
8.384e-01,7.800e-01
8.410e-01,7.420e-01
8.436e-01,8.409e-01
8.463e-01,9.284e-01
8.489e-01,9.703e-01
8.515e-01,1.138e+00
8.541e-01,1.191e+00
8.568e-01,1.336e+00
8.594e-01,1.355e+00
8.620e-01,1.450e+00
8.646e-01,1.636e+00
8.673e-01,1.663e+00
8.699e-01,1.975e+00
8.725e-01,2.013e+00
8.752e-01,2.230e+00
8.778e-01,2.348e+00
8.804e-01,2.515e+00
8.830e-01,2.793e+00
8.857e-01,2.949e+00
8.883e-01,3.287e+00
8.909e-01,3.493e+00
8.936e-01,3.607e+00
8.962e-01,4.022e+00
8.988e-01,4.319e+00
9.014e-01,4.749e+00
9.041e-01,5.201e+00
9.067e-01,6.046e+00
9.093e-01,5.863e+00
9.120e-01,6.453e+00
9.146e-01,6.997e+00
9.172e-01,8.207e+00
9.198e-01,8.287e+00
9.225e-01,8.801e+00
9.251e-01,1.039e+01
9.277e-01,1.066e+01
9.304e-01,1.178e+01
9.330e-01,1.288e+01
9.356e-01,1.433e+01
9.382e-01,1.484e+01
9.409e-01,1.553e+01
9.435e-01,1.685e+01
9.461e-01,1.695e+01
9.488e-01,1.745e+01
9.514e-01,1.740e+01
9.540e-01,1.840e+01
9.566e-01,1.690e+01
9.593e-01,1.539e+01
9.619e-01,1.460e+01
9.645e-01,1.148e+01
9.671e-01,9.261e+00
9.698e-01,6.476e+00
9.724e-01,4.269e+00
9.750e-01,2.176e+00
9.777e-01,8.104e-01
9.803e-01,2.093e-01
9.829e-01,3.424e-02
9.855e-01,7.610e-03
9.882e-01,0.000e+00
9.908e-01,0.000e+00
9.934e-01,0.000e+00
9.961e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_0195.csv <==
transmittance,probability_density
5.146e-01,0.000e+00
5.170e-01,0.000e+00
5.194e-01,0.000e+00
5.219e-01,0.000e+00
5.243e-01,0.000e+00
5.267e-01,0.000e+00
5.292e-01,0.000e+00
5.316e-01,0.000e+00
5.340e-01,0.000e+00
5.365e-01,0.000e+00
5.389e-01,0.000e+00
5.413e-01,0.000e+00
5.438e-01,0.000e+00
5.462e-01,0.000e+00
5.486e-01,0.000e+00
5.511e-01,0.000e+00
5.535e-01,0.000e+00
5.559e-01,0.000e+00
5.584e-01,0.000e+00
5.608e-01,0.000e+00
5.632e-01,0.000e+00
5.657e-01,4.110e-03
5.681e-01,0.000e+00
5.705e-01,0.000e+00
5.730e-01,0.000e+00
5.754e-01,0.000e+00
5.778e-01,0.000e+00
5.803e-01,0.000e+00
5.827e-01,4.110e-03
5.851e-01,0.000e+00
5.876e-01,4.110e-03
5.900e-01,0.000e+00
5.924e-01,0.000e+00
5.949e-01,0.000e+00
5.973e-01,0.000e+00
5.997e-01,0.000e+00
6.022e-01,0.000e+00
6.046e-01,0.000e+00
6.070e-01,0.000e+00
6.095e-01,4.110e-03
6.119e-01,8.220e-03
6.143e-01,4.110e-03
6.168e-01,8.220e-03
6.192e-01,0.000e+00
6.216e-01,0.000e+00
6.241e-01,4.110e-03
6.265e-01,8.220e-03
6.289e-01,0.000e+00
6.314e-01,0.000e+00
6.338e-01,4.110e-03
6.362e-01,0.000e+00
6.387e-01,4.110e-03
6.411e-01,4.110e-03
6.435e-01,8.220e-03
6.460e-01,0.000e+00
6.484e-01,0.000e+00
6.508e-01,0.000e+00
6.533e-01,0.000e+00
6.557e-01,0.000e+00
6.581e-01,0.000e+00
6.606e-01,1.233e-02
6.630e-01,0.000e+00
6.654e-01,4.110e-03
6.679e-01,4.110e-03
6.703e-01,4.110e-03
6.727e-01,1.233e-02
6.752e-01,4.110e-03
6.776e-01,4.110e-03
6.800e-01,1.644e-02
6.825e-01,4.110e-03
6.849e-01,1.233e-02
6.873e-01,1.644e-02
6.898e-01,1.644e-02
6.922e-01,1.233e-02
6.946e-01,1.233e-02
6.971e-01,2.055e-02
6.995e-01,4.110e-03
7.019e-01,1.644e-02
7.044e-01,1.644e-02
7.068e-01,1.233e-02
7.092e-01,2.466e-02
7.117e-01,1.233e-02
7.141e-01,2.466e-02
7.165e-01,8.220e-03
7.190e-01,2.466e-02
7.214e-01,1.233e-02
7.238e-01,2.877e-02
7.263e-01,2.877e-02
7.287e-01,3.699e-02
7.311e-01,1.644e-02
7.336e-01,2.466e-02
7.360e-01,2.877e-02
7.384e-01,1.644e-02
7.409e-01,1.233e-02
7.433e-01,3.288e-02
7.457e-01,3.288e-02
7.482e-01,3.699e-02
7.506e-01,3.699e-02
7.530e-01,6.576e-02
7.555e-01,5.754e-02
7.579e-01,4.521e-02
7.603e-01,4.521e-02
7.628e-01,9.864e-02
7.652e-01,5.754e-02
7.676e-01,6.987e-02
7.701e-01,8.220e-02
7.725e-01,6.576e-02
7.749e-01,8.220e-02
7.774e-01,5.343e-02
7.798e-01,9.864e-02
7.822e-01,7.398e-02
7.847e-01,9.042e-02
7.871e-01,9.864e-02
7.895e-01,7.809e-02
7.920e-01,1.438e-01
7.944e-01,1.233e-01
7.968e-01,1.808e-01
7.993e-01,1.521e-01
8.017e-01,1.808e-01
8.041e-01,1.356e-01
8.066e-01,1.932e-01
8.090e-01,1.849e-01
8.114e-01,2.425e-01
8.139e-01,2.425e-01
8.163e-01,2.384e-01
8.187e-01,2.178e-01
8.212e-01,3.617e-01
8.236e-01,2.959e-01
8.260e-01,2.959e-01
8.285e-01,3.329e-01
8.309e-01,3.493e-01
8.333e-01,3.781e-01
8.358e-01,4.891e-01
8.382e-01,4.439e-01
8.406e-01,4.439e-01
8.431e-01,4.439e-01
8.455e-01,5.137e-01
8.479e-01,6.206e-01
8.504e-01,6.822e-01
8.528e-01,6.905e-01
8.552e-01,7.603e-01
8.577e-01,8.014e-01
8.601e-01,7.768e-01
8.625e-01,8.590e-01
8.650e-01,9.494e-01
8.674e-01,9.699e-01
8.698e-01,1.134e+00
8.723e-01,1.233e+00
8.747e-01,1.430e+00
8.771e-01,1.447e+00
8.796e-01,1.586e+00
8.820e-01,1.689e+00
8.844e-01,1.911e+00
8.869e-01,1.956e+00
8.893e-01,2.388e+00
8.917e-01,2.281e+00
8.942e-01,2.704e+00
8.966e-01,2.906e+00
8.990e-01,3.107e+00
9.015e-01,3.181e+00
9.039e-01,3.867e+00
9.063e-01,3.687e+00
9.088e-01,4.196e+00
9.112e-01,4.813e+00
9.136e-01,4.977e+00
9.161e-01,5.491e+00
9.185e-01,6.305e+00
9.209e-01,6.580e+00
9.234e-01,7.242e+00
9.258e-01,8.084e+00
9.282e-01,8.758e+00
9.307e-01,9.288e+00
9.331e-01,1.048e+01
9.355e-01,1.119e+01
9.380e-01,1.248e+01
9.404e-01,1.424e+01
9.428e-01,1.499e+01
9.453e-01,1.636e+01
9.477e-01,1.813e+01
9.501e-01,1.837e+01
9.526e-01,1.928e+01
9.550e-01,2.124e+01
9.574e-01,2.079e+01
9.599e-01,2.091e+01
9.623e-01,2.090e+01
9.647e-01,1.882e+01
9.672e-01,1.668e+01
9.696e-01,1.446e+01
9.720e-01,1.029e+01
9.745e-01,6.983e+00
9.769e-01,4.299e+00
9.793e-01,1.685e+00
9.818e-01,4.685e-01
9.842e-01,1.110e-01
9.866e-01,8.220e-03
9.891e-01,0.000e+00
9.915e-01,0.000e+00
9.939e-01,0.000e+00
9.964e-01,0.000e+00
9.988e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_02025.csv <==
transmittance,probability_density
5.568e-01,0.000e+00
5.591e-01,0.000e+00
5.613e-01,0.000e+00
5.635e-01,0.000e+00
5.657e-01,0.000e+00
5.679e-01,0.000e+00
5.702e-01,0.000e+00
5.724e-01,0.000e+00
5.746e-01,0.000e+00
5.768e-01,0.000e+00
5.791e-01,0.000e+00
5.813e-01,0.000e+00
5.835e-01,0.000e+00
5.857e-01,0.000e+00
5.879e-01,0.000e+00
5.902e-01,0.000e+00
5.924e-01,0.000e+00
5.946e-01,0.000e+00
5.968e-01,0.000e+00
5.990e-01,0.000e+00
6.013e-01,0.000e+00
6.035e-01,0.000e+00
6.057e-01,0.000e+00
6.079e-01,0.000e+00
6.102e-01,0.000e+00
6.124e-01,4.502e-03
6.146e-01,0.000e+00
6.168e-01,0.000e+00
6.190e-01,0.000e+00
6.213e-01,0.000e+00
6.235e-01,0.000e+00
6.257e-01,4.502e-03
6.279e-01,0.000e+00
6.301e-01,0.000e+00
6.324e-01,4.502e-03
6.346e-01,0.000e+00
6.368e-01,0.000e+00
6.390e-01,0.000e+00
6.412e-01,0.000e+00
6.435e-01,0.000e+00
6.457e-01,4.502e-03
6.479e-01,0.000e+00
6.501e-01,0.000e+00
6.524e-01,4.502e-03
6.546e-01,4.502e-03
6.568e-01,0.000e+00
6.590e-01,4.502e-03
6.612e-01,4.502e-03
6.635e-01,4.502e-03
6.657e-01,4.502e-03
6.679e-01,4.502e-03
6.701e-01,9.003e-03
6.723e-01,0.000e+00
6.746e-01,0.000e+00
6.768e-01,0.000e+00
6.790e-01,4.502e-03
6.812e-01,0.000e+00
6.835e-01,4.502e-03
6.857e-01,4.502e-03
6.879e-01,4.502e-03
6.901e-01,0.000e+00
6.923e-01,0.000e+00
6.946e-01,4.502e-03
6.968e-01,0.000e+00
6.990e-01,0.000e+00
7.012e-01,9.003e-03
7.034e-01,4.502e-03
7.057e-01,4.502e-03
7.079e-01,0.000e+00
7.101e-01,0.000e+00
7.123e-01,1.801e-02
7.146e-01,1.351e-02
7.168e-01,9.003e-03
7.190e-01,9.003e-03
7.212e-01,9.003e-03
7.234e-01,1.351e-02
7.257e-01,0.000e+00
7.279e-01,2.701e-02
7.301e-01,1.801e-02
7.323e-01,1.801e-02
7.345e-01,4.502e-03
7.368e-01,1.801e-02
7.390e-01,1.801e-02
7.412e-01,2.701e-02
7.434e-01,9.003e-03
7.457e-01,1.801e-02
7.479e-01,1.801e-02
7.501e-01,1.801e-02
7.523e-01,2.251e-02
7.545e-01,2.251e-02
7.568e-01,1.801e-02
7.590e-01,1.801e-02
7.612e-01,2.251e-02
7.634e-01,4.052e-02
7.656e-01,2.701e-02
7.679e-01,3.151e-02
7.701e-01,1.351e-02
7.723e-01,4.502e-03
7.745e-01,4.052e-02
7.768e-01,1.801e-02
7.790e-01,6.302e-02
7.812e-01,4.952e-02
7.834e-01,3.151e-02
7.856e-01,5.402e-02
7.879e-01,6.753e-02
7.901e-01,5.852e-02
7.923e-01,8.103e-02
7.945e-01,5.402e-02
7.967e-01,1.125e-01
7.990e-01,5.852e-02
8.012e-01,5.402e-02
8.034e-01,5.852e-02
8.056e-01,9.454e-02
8.079e-01,9.003e-02
8.101e-01,9.003e-02
8.123e-01,1.035e-01
8.145e-01,6.753e-02
8.167e-01,1.260e-01
8.190e-01,1.441e-01
8.212e-01,1.306e-01
8.234e-01,1.891e-01
8.256e-01,1.396e-01
8.278e-01,2.026e-01
8.301e-01,1.666e-01
8.323e-01,1.756e-01
8.345e-01,2.476e-01
8.367e-01,2.161e-01
8.390e-01,2.971e-01
8.412e-01,2.251e-01
8.434e-01,2.431e-01
8.456e-01,3.286e-01
8.478e-01,3.376e-01
8.501e-01,3.016e-01
8.523e-01,3.826e-01
8.545e-01,4.142e-01
8.567e-01,3.962e-01
8.589e-01,5.177e-01
8.612e-01,4.502e-01
8.634e-01,5.537e-01
8.656e-01,5.312e-01
8.678e-01,5.582e-01
8.701e-01,6.257e-01
8.723e-01,7.698e-01
8.745e-01,7.968e-01
8.767e-01,8.778e-01
8.789e-01,8.688e-01
8.812e-01,9.634e-01
8.834e-01,9.994e-01
8.856e-01,1.017e+00
8.878e-01,1.211e+00
8.900e-01,1.274e+00
8.923e-01,1.369e+00
8.945e-01,1.562e+00
8.967e-01,1.990e+00
8.989e-01,1.801e+00
9.011e-01,2.062e+00
9.034e-01,2.345e+00
9.056e-01,2.602e+00
9.078e-01,2.683e+00
9.100e-01,2.854e+00
9.123e-01,3.457e+00
9.145e-01,3.484e+00
9.167e-01,3.939e+00
9.189e-01,4.115e+00
9.211e-01,4.556e+00
9.234e-01,5.285e+00
9.256e-01,5.510e+00
9.278e-01,6.239e+00
9.300e-01,6.762e+00
9.322e-01,7.630e+00
9.345e-01,8.049e+00
9.367e-01,9.611e+00
9.389e-01,1.009e+01
9.411e-01,1.108e+01
9.434e-01,1.202e+01
9.456e-01,1.335e+01
9.478e-01,1.595e+01
9.500e-01,1.669e+01
9.522e-01,1.846e+01
9.545e-01,2.014e+01
9.567e-01,2.172e+01
9.589e-01,2.376e+01
9.611e-01,2.394e+01
9.633e-01,2.528e+01
9.656e-01,2.535e+01
9.678e-01,2.572e+01
9.700e-01,2.268e+01
9.722e-01,1.959e+01
9.745e-01,1.588e+01
9.767e-01,1.119e+01
9.789e-01,6.739e+00
9.811e-01,3.039e+00
9.833e-01,9.139e-01
9.856e-01,1.486e-01
9.878e-01,1.351e-02
9.900e-01,4.502e-03
9.922e-01,0.000e+00
9.944e-01,0.000e+00
9.967e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_021.csv <==
transmittance,probability_density
5.932e-01,0.000e+00
5.952e-01,0.000e+00
5.973e-01,0.000e+00
5.993e-01,0.000e+00
6.014e-01,0.000e+00
6.034e-01,0.000e+00
6.054e-01,0.000e+00
6.075e-01,0.000e+00
6.095e-01,0.000e+00
6.116e-01,0.000e+00
6.136e-01,0.000e+00
6.156e-01,0.000e+00
6.177e-01,0.000e+00
6.197e-01,0.000e+00
6.217e-01,0.000e+00
6.238e-01,0.000e+00
6.258e-01,0.000e+00
6.279e-01,0.000e+00
6.299e-01,0.000e+00
6.319e-01,0.000e+00
6.340e-01,0.000e+00
6.360e-01,0.000e+00
6.381e-01,0.000e+00
6.401e-01,0.000e+00
6.421e-01,0.000e+00
6.442e-01,0.000e+00
6.462e-01,0.000e+00
6.483e-01,0.000e+00
6.503e-01,0.000e+00
6.523e-01,4.904e-03
6.544e-01,0.000e+00
6.564e-01,0.000e+00
6.585e-01,0.000e+00
6.605e-01,0.000e+00
6.625e-01,4.904e-03
6.646e-01,0.000e+00
6.666e-01,0.000e+00
6.686e-01,0.000e+00
6.707e-01,4.904e-03
6.727e-01,0.000e+00
6.748e-01,0.000e+00
6.768e-01,0.000e+00
6.788e-01,4.904e-03
6.809e-01,0.000e+00
6.829e-01,0.000e+00
6.850e-01,0.000e+00
6.870e-01,4.904e-03
6.890e-01,0.000e+00
6.911e-01,4.904e-03
6.931e-01,0.000e+00
6.952e-01,4.904e-03
6.972e-01,4.904e-03
6.992e-01,4.904e-03
7.013e-01,0.000e+00
7.033e-01,9.808e-03
7.054e-01,4.904e-03
7.074e-01,0.000e+00
7.094e-01,4.904e-03
7.115e-01,0.000e+00
7.135e-01,4.904e-03
7.155e-01,0.000e+00
7.176e-01,0.000e+00
7.196e-01,4.904e-03
7.217e-01,0.000e+00
7.237e-01,0.000e+00
7.257e-01,9.808e-03
7.278e-01,4.904e-03
7.298e-01,0.000e+00
7.319e-01,0.000e+00
7.339e-01,0.000e+00
7.359e-01,1.471e-02
7.380e-01,0.000e+00
7.400e-01,4.904e-03
7.421e-01,4.904e-03
7.441e-01,9.808e-03
7.461e-01,9.808e-03
7.482e-01,9.808e-03
7.502e-01,1.471e-02
7.523e-01,9.808e-03
7.543e-01,4.904e-03
7.563e-01,1.471e-02
7.584e-01,1.962e-02
7.604e-01,1.962e-02
7.624e-01,1.471e-02
7.645e-01,2.452e-02
7.665e-01,1.471e-02
7.686e-01,1.471e-02
7.706e-01,1.471e-02
7.726e-01,1.471e-02
7.747e-01,1.471e-02
7.767e-01,3.433e-02
7.788e-01,9.808e-03
7.808e-01,1.962e-02
7.828e-01,2.452e-02
7.849e-01,1.962e-02
7.869e-01,1.962e-02
7.890e-01,2.452e-02
7.910e-01,3.923e-02
7.930e-01,2.942e-02
7.951e-01,2.452e-02
7.971e-01,1.471e-02
7.991e-01,3.433e-02
8.012e-01,2.942e-02
8.032e-01,1.962e-02
8.053e-01,6.375e-02
8.073e-01,3.433e-02
8.093e-01,4.904e-02
8.114e-01,6.866e-02
8.134e-01,6.375e-02
8.155e-01,6.375e-02
8.175e-01,8.337e-02
8.195e-01,5.395e-02
8.216e-01,6.866e-02
8.236e-01,1.030e-01
8.257e-01,8.337e-02
8.277e-01,8.827e-02
8.297e-01,6.375e-02
8.318e-01,9.808e-02
8.338e-01,8.337e-02
8.359e-01,9.318e-02
8.379e-01,8.337e-02
8.399e-01,1.520e-01
8.420e-01,1.864e-01
8.440e-01,1.962e-01
8.460e-01,1.618e-01
8.481e-01,1.422e-01
8.501e-01,1.618e-01
8.522e-01,1.667e-01
8.542e-01,3.139e-01
8.562e-01,2.501e-01
8.583e-01,2.109e-01
8.603e-01,2.746e-01
8.624e-01,2.893e-01
8.644e-01,3.335e-01
8.664e-01,2.844e-01
8.685e-01,3.580e-01
8.705e-01,4.070e-01
8.726e-01,4.218e-01
8.746e-01,4.806e-01
8.766e-01,4.070e-01
8.787e-01,5.689e-01
8.807e-01,4.904e-01
8.828e-01,5.934e-01
8.848e-01,7.454e-01
8.868e-01,6.866e-01
8.889e-01,7.062e-01
8.909e-01,8.680e-01
8.929e-01,9.367e-01
8.950e-01,1.054e+00
8.970e-01,1.074e+00
8.991e-01,1.128e+00
9.011e-01,1.197e+00
9.031e-01,1.265e+00
9.052e-01,1.471e+00
9.072e-01,1.515e+00
9.093e-01,1.834e+00
9.113e-01,2.148e+00
9.133e-01,2.261e+00
9.154e-01,2.207e+00
9.174e-01,2.967e+00
9.195e-01,2.903e+00
9.215e-01,3.261e+00
9.235e-01,3.521e+00
9.256e-01,4.066e+00
9.276e-01,4.360e+00
9.297e-01,4.473e+00
9.317e-01,5.488e+00
9.337e-01,5.689e+00
9.358e-01,6.297e+00
9.378e-01,7.342e+00
9.398e-01,7.852e+00
9.419e-01,9.220e+00
9.439e-01,9.897e+00
9.460e-01,1.080e+01
9.480e-01,1.255e+01
9.500e-01,1.341e+01
9.521e-01,1.555e+01
9.541e-01,1.697e+01
9.562e-01,1.894e+01
9.582e-01,2.208e+01
9.602e-01,2.288e+01
9.623e-01,2.549e+01
9.643e-01,2.838e+01
9.664e-01,2.781e+01
9.684e-01,3.136e+01
9.704e-01,2.994e+01
9.725e-01,2.819e+01
9.745e-01,2.690e+01
9.766e-01,2.090e+01
9.786e-01,1.581e+01
9.806e-01,9.308e+00
9.827e-01,4.311e+00
9.847e-01,1.417e+00
9.867e-01,1.913e-01
9.888e-01,1.471e-02
9.908e-01,4.904e-03
9.929e-01,0.000e+00
9.949e-01,0.000e+00
9.969e-01,0.000e+00
9.990e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_02175.csv <==
transmittance,probability_density
6.317e-01,0.000e+00
6.336e-01,0.000e+00
6.354e-01,0.000e+00
6.373e-01,0.000e+00
6.391e-01,0.000e+00
6.410e-01,0.000e+00
6.428e-01,0.000e+00
6.447e-01,0.000e+00
6.465e-01,0.000e+00
6.484e-01,0.000e+00
6.502e-01,0.000e+00
6.520e-01,0.000e+00
6.539e-01,0.000e+00
6.557e-01,0.000e+00
6.576e-01,0.000e+00
6.594e-01,0.000e+00
6.613e-01,0.000e+00
6.631e-01,0.000e+00
6.650e-01,0.000e+00
6.668e-01,0.000e+00
6.687e-01,0.000e+00
6.705e-01,0.000e+00
6.724e-01,0.000e+00
6.742e-01,0.000e+00
6.760e-01,0.000e+00
6.779e-01,0.000e+00
6.797e-01,0.000e+00
6.816e-01,0.000e+00
6.834e-01,0.000e+00
6.853e-01,0.000e+00
6.871e-01,0.000e+00
6.890e-01,0.000e+00
6.908e-01,0.000e+00
6.927e-01,0.000e+00
6.945e-01,5.417e-03
6.963e-01,0.000e+00
6.982e-01,5.417e-03
7.000e-01,0.000e+00
7.019e-01,0.000e+00
7.037e-01,0.000e+00
7.056e-01,0.000e+00
7.074e-01,0.000e+00
7.093e-01,5.417e-03
7.111e-01,5.417e-03
7.130e-01,0.000e+00
7.148e-01,0.000e+00
7.167e-01,0.000e+00
7.185e-01,0.000e+00
7.203e-01,0.000e+00
7.222e-01,5.417e-03
7.240e-01,0.000e+00
7.259e-01,0.000e+00
7.277e-01,0.000e+00
7.296e-01,1.083e-02
7.314e-01,0.000e+00
7.333e-01,0.000e+00
7.351e-01,0.000e+00
7.370e-01,5.417e-03
7.388e-01,1.625e-02
7.406e-01,0.000e+00
7.425e-01,0.000e+00
7.443e-01,0.000e+00
7.462e-01,1.083e-02
7.480e-01,0.000e+00
7.499e-01,0.000e+00
7.517e-01,5.417e-03
7.536e-01,0.000e+00
7.554e-01,5.417e-03
7.573e-01,5.417e-03
7.591e-01,0.000e+00
7.610e-01,0.000e+00
7.628e-01,0.000e+00
7.646e-01,5.417e-03
7.665e-01,5.417e-03
7.683e-01,0.000e+00
7.702e-01,1.625e-02
7.720e-01,5.417e-03
7.739e-01,5.417e-03
7.757e-01,1.083e-02
7.776e-01,0.000e+00
7.794e-01,1.083e-02
7.813e-01,0.000e+00
7.831e-01,3.250e-02
7.850e-01,5.417e-03
7.868e-01,5.417e-03
7.886e-01,3.250e-02
7.905e-01,1.625e-02
7.923e-01,1.625e-02
7.942e-01,2.709e-02
7.960e-01,1.083e-02
7.979e-01,1.625e-02
7.997e-01,2.709e-02
8.016e-01,1.083e-02
8.034e-01,2.167e-02
8.053e-01,5.417e-03
8.071e-01,3.792e-02
8.089e-01,1.083e-02
8.108e-01,2.167e-02
8.126e-01,2.709e-02
8.145e-01,1.625e-02
8.163e-01,2.709e-02
8.182e-01,2.709e-02
8.200e-01,2.709e-02
8.219e-01,3.792e-02
8.237e-01,4.334e-02
8.256e-01,1.625e-02
8.274e-01,4.876e-02
8.293e-01,2.709e-02
8.311e-01,4.876e-02
8.329e-01,3.250e-02
8.348e-01,4.876e-02
8.366e-01,7.584e-02
8.385e-01,5.417e-02
8.403e-01,9.210e-02
8.422e-01,5.959e-02
8.440e-01,6.501e-02
8.459e-01,5.959e-02
8.477e-01,9.210e-02
8.496e-01,1.300e-01
8.514e-01,1.246e-01
8.533e-01,1.029e-01
8.551e-01,4.334e-02
8.569e-01,9.210e-02
8.588e-01,1.354e-01
8.606e-01,1.138e-01
8.625e-01,1.896e-01
8.643e-01,1.409e-01
8.662e-01,1.788e-01
8.680e-01,1.842e-01
8.699e-01,2.113e-01
8.717e-01,2.221e-01
8.736e-01,2.113e-01
8.754e-01,2.113e-01
8.772e-01,2.980e-01
8.791e-01,3.034e-01
8.809e-01,3.034e-01
8.828e-01,3.521e-01
8.846e-01,3.305e-01
8.865e-01,3.630e-01
8.883e-01,4.713e-01
8.902e-01,3.955e-01
8.920e-01,4.334e-01
8.939e-01,5.688e-01
8.957e-01,4.659e-01
8.976e-01,6.176e-01
8.994e-01,7.097e-01
9.012e-01,6.826e-01
9.031e-01,8.505e-01
9.049e-01,8.668e-01
9.068e-01,8.776e-01
9.086e-01,1.040e+00
9.105e-01,1.056e+00
9.123e-01,1.371e+00
9.142e-01,1.279e+00
9.160e-01,1.452e+00
9.179e-01,1.511e+00
9.197e-01,1.815e+00
9.215e-01,1.799e+00
9.234e-01,2.221e+00
9.252e-01,2.346e+00
9.271e-01,2.839e+00
9.289e-01,2.947e+00
9.308e-01,3.348e+00
9.326e-01,3.527e+00
9.345e-01,4.074e+00
9.363e-01,4.621e+00
9.382e-01,4.914e+00
9.400e-01,5.580e+00
9.419e-01,5.981e+00
9.437e-01,7.026e+00
9.455e-01,7.498e+00
9.474e-01,9.101e+00
9.492e-01,9.291e+00
9.511e-01,1.163e+01
9.529e-01,1.240e+01
9.548e-01,1.392e+01
9.566e-01,1.602e+01
9.585e-01,1.706e+01
9.603e-01,2.084e+01
9.622e-01,2.205e+01
9.640e-01,2.678e+01
9.659e-01,2.811e+01
9.677e-01,3.219e+01
9.695e-01,3.254e+01
9.714e-01,3.561e+01
9.732e-01,3.701e+01
9.751e-01,3.703e+01
9.769e-01,3.161e+01
9.788e-01,2.757e+01
9.806e-01,2.037e+01
9.825e-01,1.234e+01
9.843e-01,5.650e+00
9.862e-01,1.598e+00
9.880e-01,2.059e-01
9.898e-01,1.083e-02
9.917e-01,5.417e-03
9.935e-01,0.000e+00
9.954e-01,0.000e+00
9.972e-01,0.000e+00
9.991e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_0225.csv <==
transmittance,probability_density
6.644e-01,0.000e+00
6.661e-01,0.000e+00
6.678e-01,0.000e+00
6.694e-01,0.000e+00
6.711e-01,0.000e+00
6.728e-01,0.000e+00
6.745e-01,0.000e+00
6.762e-01,0.000e+00
6.778e-01,0.000e+00
6.795e-01,0.000e+00
6.812e-01,0.000e+00
6.829e-01,0.000e+00
6.846e-01,0.000e+00
6.863e-01,0.000e+00
6.879e-01,0.000e+00
6.896e-01,0.000e+00
6.913e-01,0.000e+00
6.930e-01,0.000e+00
6.947e-01,0.000e+00
6.963e-01,0.000e+00
6.980e-01,0.000e+00
6.997e-01,0.000e+00
7.014e-01,0.000e+00
7.031e-01,0.000e+00
7.048e-01,0.000e+00
7.064e-01,0.000e+00
7.081e-01,0.000e+00
7.098e-01,0.000e+00
7.115e-01,0.000e+00
7.132e-01,0.000e+00
7.149e-01,0.000e+00
7.165e-01,0.000e+00
7.182e-01,0.000e+00
7.199e-01,0.000e+00
7.216e-01,0.000e+00
7.233e-01,0.000e+00
7.249e-01,0.000e+00
7.266e-01,0.000e+00
7.283e-01,0.000e+00
7.300e-01,1.189e-02
7.317e-01,0.000e+00
7.334e-01,0.000e+00
7.350e-01,0.000e+00
7.367e-01,0.000e+00
7.384e-01,0.000e+00
7.401e-01,0.000e+00
7.418e-01,5.944e-03
7.435e-01,5.944e-03
7.451e-01,0.000e+00
7.468e-01,0.000e+00
7.485e-01,0.000e+00
7.502e-01,0.000e+00
7.519e-01,5.944e-03
7.535e-01,0.000e+00
7.552e-01,0.000e+00
7.569e-01,0.000e+00
7.586e-01,5.944e-03
7.603e-01,0.000e+00
7.620e-01,5.944e-03
7.636e-01,0.000e+00
7.653e-01,0.000e+00
7.670e-01,5.944e-03
7.687e-01,5.944e-03
7.704e-01,5.944e-03
7.721e-01,0.000e+00
7.737e-01,5.944e-03
7.754e-01,5.944e-03
7.771e-01,0.000e+00
7.788e-01,0.000e+00
7.805e-01,1.189e-02
7.821e-01,0.000e+00
7.838e-01,0.000e+00
7.855e-01,5.944e-03
7.872e-01,5.944e-03
7.889e-01,0.000e+00
7.906e-01,0.000e+00
7.922e-01,0.000e+00
7.939e-01,0.000e+00
7.956e-01,0.000e+00
7.973e-01,1.783e-02
7.990e-01,5.944e-03
8.007e-01,1.783e-02
8.023e-01,5.944e-03
8.040e-01,5.944e-03
8.057e-01,5.944e-03
8.074e-01,1.189e-02
8.091e-01,5.944e-03
8.107e-01,1.783e-02
8.124e-01,3.567e-02
8.141e-01,0.000e+00
8.158e-01,1.783e-02
8.175e-01,2.972e-02
8.192e-01,1.783e-02
8.208e-01,2.378e-02
8.225e-01,2.378e-02
8.242e-01,1.783e-02
8.259e-01,1.783e-02
8.276e-01,2.378e-02
8.292e-01,1.189e-02
8.309e-01,1.783e-02
8.326e-01,1.189e-02
8.343e-01,1.189e-02
8.360e-01,4.161e-02
8.377e-01,2.378e-02
8.393e-01,4.755e-02
8.410e-01,1.783e-02
8.427e-01,2.972e-02
8.444e-01,3.567e-02
8.461e-01,5.350e-02
8.478e-01,1.783e-02
8.494e-01,4.161e-02
8.511e-01,4.161e-02
8.528e-01,6.539e-02
8.545e-01,3.567e-02
8.562e-01,5.944e-02
8.578e-01,4.161e-02
8.595e-01,7.728e-02
8.612e-01,8.917e-02
8.629e-01,7.133e-02
8.646e-01,8.917e-02
8.663e-01,7.728e-02
8.679e-01,5.944e-02
8.696e-01,1.367e-01
8.713e-01,1.308e-01
8.730e-01,1.427e-01
8.747e-01,1.129e-01
8.764e-01,9.511e-02
8.780e-01,1.546e-01
8.797e-01,1.011e-01
8.814e-01,1.783e-01
8.831e-01,2.199e-01
8.848e-01,2.437e-01
8.864e-01,1.486e-01
8.881e-01,2.616e-01
8.898e-01,1.902e-01
8.915e-01,3.032e-01
8.932e-01,2.497e-01
8.949e-01,3.745e-01
8.965e-01,3.269e-01
8.982e-01,3.329e-01
8.999e-01,4.161e-01
9.016e-01,4.458e-01
9.033e-01,4.755e-01
9.050e-01,4.874e-01
9.066e-01,4.696e-01
9.083e-01,5.290e-01
9.100e-01,5.528e-01
9.117e-01,7.728e-01
9.134e-01,6.598e-01
9.150e-01,8.976e-01
9.167e-01,9.451e-01
9.184e-01,9.451e-01
9.201e-01,1.058e+00
9.218e-01,1.118e+00
9.235e-01,1.456e+00
9.251e-01,1.557e+00
9.268e-01,1.492e+00
9.285e-01,1.819e+00
9.302e-01,1.985e+00
9.319e-01,2.211e+00
9.336e-01,2.235e+00
9.352e-01,2.788e+00
9.369e-01,3.067e+00
9.386e-01,3.555e+00
9.403e-01,3.703e+00
9.420e-01,4.363e+00
9.436e-01,4.518e+00
9.453e-01,5.588e+00
9.470e-01,5.885e+00
9.487e-01,6.901e+00
9.504e-01,7.389e+00
9.521e-01,8.114e+00
9.537e-01,1.021e+01
9.554e-01,1.103e+01
9.571e-01,1.269e+01
9.588e-01,1.506e+01
9.605e-01,1.678e+01
9.621e-01,1.801e+01
9.638e-01,2.117e+01
9.655e-01,2.456e+01
9.672e-01,2.840e+01
9.689e-01,3.199e+01
9.706e-01,3.583e+01
9.722e-01,3.597e+01
9.739e-01,4.172e+01
9.756e-01,4.408e+01
9.773e-01,4.392e+01
9.790e-01,3.995e+01
9.807e-01,3.252e+01
9.823e-01,2.434e+01
9.840e-01,1.475e+01
9.857e-01,6.075e+00
9.874e-01,1.653e+00
9.891e-01,1.605e-01
9.907e-01,1.783e-02
9.924e-01,0.000e+00
9.941e-01,0.000e+00
9.958e-01,0.000e+00
9.975e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_02325.csv <==
transmittance,probability_density
6.923e-01,0.000e+00
6.939e-01,0.000e+00
6.954e-01,0.000e+00
6.969e-01,0.000e+00
6.985e-01,0.000e+00
7.000e-01,0.000e+00
7.016e-01,0.000e+00
7.031e-01,0.000e+00
7.047e-01,0.000e+00
7.062e-01,0.000e+00
7.077e-01,0.000e+00
7.093e-01,0.000e+00
7.108e-01,0.000e+00
7.124e-01,0.000e+00
7.139e-01,0.000e+00
7.155e-01,0.000e+00
7.170e-01,0.000e+00
7.185e-01,0.000e+00
7.201e-01,0.000e+00
7.216e-01,0.000e+00
7.232e-01,0.000e+00
7.247e-01,0.000e+00
7.262e-01,0.000e+00
7.278e-01,0.000e+00
7.293e-01,0.000e+00
7.309e-01,0.000e+00
7.324e-01,0.000e+00
7.340e-01,0.000e+00
7.355e-01,0.000e+00
7.370e-01,0.000e+00
7.386e-01,0.000e+00
7.401e-01,0.000e+00
7.417e-01,0.000e+00
7.432e-01,0.000e+00
7.448e-01,0.000e+00
7.463e-01,0.000e+00
7.478e-01,0.000e+00
7.494e-01,0.000e+00
7.509e-01,0.000e+00
7.525e-01,0.000e+00
7.540e-01,0.000e+00
7.555e-01,0.000e+00
7.571e-01,0.000e+00
7.586e-01,0.000e+00
7.602e-01,6.484e-03
7.617e-01,0.000e+00
7.633e-01,0.000e+00
7.648e-01,0.000e+00
7.663e-01,6.484e-03
7.679e-01,0.000e+00
7.694e-01,0.000e+00
7.710e-01,6.484e-03
7.725e-01,0.000e+00
7.741e-01,0.000e+00
7.756e-01,6.484e-03
7.771e-01,0.000e+00
7.787e-01,0.000e+00
7.802e-01,0.000e+00
7.818e-01,6.484e-03
7.833e-01,0.000e+00
7.849e-01,0.000e+00
7.864e-01,0.000e+00
7.879e-01,6.484e-03
7.895e-01,0.000e+00
7.910e-01,0.000e+00
7.926e-01,0.000e+00
7.941e-01,6.484e-03
7.956e-01,0.000e+00
7.972e-01,6.484e-03
7.987e-01,6.484e-03
8.003e-01,0.000e+00
8.018e-01,0.000e+00
8.034e-01,6.484e-03
8.049e-01,6.484e-03
8.064e-01,6.484e-03
8.080e-01,6.484e-03
8.095e-01,0.000e+00
8.111e-01,0.000e+00
8.126e-01,0.000e+00
8.142e-01,0.000e+00
8.157e-01,6.484e-03
8.172e-01,6.484e-03
8.188e-01,6.484e-03
8.203e-01,0.000e+00
8.219e-01,6.484e-03
8.234e-01,6.484e-03
8.250e-01,6.484e-03
8.265e-01,0.000e+00
8.280e-01,6.484e-03
8.296e-01,2.594e-02
8.311e-01,1.297e-02
8.327e-01,0.000e+00
8.342e-01,1.297e-02
8.357e-01,1.945e-02
8.373e-01,1.945e-02
8.388e-01,2.594e-02
8.404e-01,1.945e-02
8.419e-01,1.945e-02
8.435e-01,2.594e-02
8.450e-01,1.297e-02
8.465e-01,3.242e-02
8.481e-01,1.297e-02
8.496e-01,1.297e-02
8.512e-01,4.539e-02
8.527e-01,1.945e-02
8.543e-01,6.484e-03
8.558e-01,3.242e-02
8.573e-01,1.945e-02
8.589e-01,1.297e-02
8.604e-01,4.539e-02
8.620e-01,3.890e-02
8.635e-01,2.594e-02
8.651e-01,3.242e-02
8.666e-01,4.539e-02
8.681e-01,5.187e-02
8.697e-01,4.539e-02
8.712e-01,6.484e-02
8.728e-01,3.890e-02
8.743e-01,3.890e-02
8.758e-01,6.484e-02
8.774e-01,5.187e-02
8.789e-01,9.078e-02
8.805e-01,5.836e-02
8.820e-01,9.078e-02
8.836e-01,7.132e-02
8.851e-01,1.102e-01
8.866e-01,6.484e-02
8.882e-01,1.686e-01
8.897e-01,1.167e-01
8.913e-01,1.491e-01
8.928e-01,1.362e-01
8.944e-01,1.751e-01
8.959e-01,1.362e-01
8.974e-01,2.010e-01
8.990e-01,1.751e-01
9.005e-01,2.269e-01
9.021e-01,2.658e-01
9.036e-01,2.010e-01
9.052e-01,2.983e-01
9.067e-01,2.529e-01
9.082e-01,3.177e-01
9.098e-01,3.696e-01
9.113e-01,3.566e-01
9.129e-01,4.020e-01
9.144e-01,5.057e-01
9.159e-01,4.604e-01
9.175e-01,5.382e-01
9.190e-01,5.576e-01
9.206e-01,5.641e-01
9.221e-01,5.057e-01
9.237e-01,7.716e-01
9.252e-01,9.142e-01
9.267e-01,9.078e-01
9.283e-01,9.791e-01
9.298e-01,9.985e-01
9.314e-01,1.141e+00
9.329e-01,1.342e+00
9.345e-01,1.809e+00
9.360e-01,1.595e+00
9.375e-01,2.004e+00
9.391e-01,2.010e+00
9.406e-01,2.328e+00
9.422e-01,2.788e+00
9.437e-01,2.892e+00
9.452e-01,3.586e+00
9.468e-01,3.618e+00
9.483e-01,4.312e+00
9.499e-01,4.668e+00
9.514e-01,5.518e+00
9.530e-01,6.315e+00
9.545e-01,7.022e+00
9.560e-01,8.442e+00
9.576e-01,8.974e+00
9.591e-01,1.117e+01
9.607e-01,1.223e+01
9.622e-01,1.380e+01
9.638e-01,1.708e+01
9.653e-01,1.893e+01
9.668e-01,2.334e+01
9.684e-01,2.449e+01
9.699e-01,2.894e+01
9.715e-01,3.564e+01
9.730e-01,3.807e+01
9.746e-01,4.491e+01
9.761e-01,4.587e+01
9.776e-01,5.372e+01
9.792e-01,5.038e+01
9.807e-01,4.761e+01
9.823e-01,4.335e+01
9.838e-01,2.918e+01
9.853e-01,1.756e+01
9.869e-01,6.756e+00
9.884e-01,1.634e+00
9.900e-01,1.556e-01
9.915e-01,6.484e-03
9.931e-01,0.000e+00
9.946e-01,0.000e+00
9.961e-01,0.000e+00
9.977e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_024.csv <==
transmittance,probability_density
7.153e-01,0.000e+00
7.168e-01,0.000e+00
7.182e-01,0.000e+00
7.196e-01,0.000e+00
7.211e-01,0.000e+00
7.225e-01,0.000e+00
7.239e-01,0.000e+00
7.253e-01,0.000e+00
7.268e-01,0.000e+00
7.282e-01,0.000e+00
7.296e-01,0.000e+00
7.310e-01,0.000e+00
7.325e-01,0.000e+00
7.339e-01,0.000e+00
7.353e-01,0.000e+00
7.368e-01,0.000e+00
7.382e-01,0.000e+00
7.396e-01,0.000e+00
7.410e-01,0.000e+00
7.425e-01,0.000e+00
7.439e-01,0.000e+00
7.453e-01,0.000e+00
7.467e-01,0.000e+00
7.482e-01,0.000e+00
7.496e-01,0.000e+00
7.510e-01,0.000e+00
7.524e-01,0.000e+00
7.539e-01,0.000e+00
7.553e-01,0.000e+00
7.567e-01,0.000e+00
7.582e-01,0.000e+00
7.596e-01,0.000e+00
7.610e-01,0.000e+00
7.624e-01,0.000e+00
7.639e-01,0.000e+00
7.653e-01,0.000e+00
7.667e-01,0.000e+00
7.681e-01,0.000e+00
7.696e-01,0.000e+00
7.710e-01,0.000e+00
7.724e-01,0.000e+00
7.738e-01,0.000e+00
7.753e-01,0.000e+00
7.767e-01,0.000e+00
7.781e-01,0.000e+00
7.796e-01,0.000e+00
7.810e-01,0.000e+00
7.824e-01,0.000e+00
7.838e-01,0.000e+00
7.853e-01,0.000e+00
7.867e-01,7.009e-03
7.881e-01,0.000e+00
7.895e-01,0.000e+00
7.910e-01,0.000e+00
7.924e-01,0.000e+00
7.938e-01,0.000e+00
7.953e-01,1.402e-02
7.967e-01,0.000e+00
7.981e-01,0.000e+00
7.995e-01,0.000e+00
8.010e-01,0.000e+00
8.024e-01,0.000e+00
8.038e-01,7.009e-03
8.052e-01,0.000e+00
8.067e-01,7.009e-03
8.081e-01,0.000e+00
8.095e-01,0.000e+00
8.109e-01,0.000e+00
8.124e-01,7.009e-03
8.138e-01,0.000e+00
8.152e-01,0.000e+00
8.167e-01,0.000e+00
8.181e-01,0.000e+00
8.195e-01,7.009e-03
8.209e-01,7.009e-03
8.224e-01,7.009e-03
8.238e-01,0.000e+00
8.252e-01,0.000e+00
8.266e-01,0.000e+00
8.281e-01,1.402e-02
8.295e-01,0.000e+00
8.309e-01,7.009e-03
8.323e-01,0.000e+00
8.338e-01,0.000e+00
8.352e-01,7.009e-03
8.366e-01,0.000e+00
8.381e-01,0.000e+00
8.395e-01,0.000e+00
8.409e-01,0.000e+00
8.423e-01,1.402e-02
8.438e-01,7.009e-03
8.452e-01,7.009e-03
8.466e-01,1.402e-02
8.480e-01,0.000e+00
8.495e-01,1.402e-02
8.509e-01,0.000e+00
8.523e-01,7.009e-03
8.538e-01,1.402e-02
8.552e-01,2.803e-02
8.566e-01,2.803e-02
8.580e-01,2.803e-02
8.595e-01,7.009e-03
8.609e-01,2.803e-02
8.623e-01,2.103e-02
8.637e-01,3.504e-02
8.652e-01,0.000e+00
8.666e-01,2.803e-02
8.680e-01,1.402e-02
8.694e-01,4.205e-02
8.709e-01,1.402e-02
8.723e-01,2.803e-02
8.737e-01,4.205e-02
8.752e-01,2.803e-02
8.766e-01,1.402e-02
8.780e-01,3.504e-02
8.794e-01,2.103e-02
8.809e-01,2.803e-02
8.823e-01,5.607e-02
8.837e-01,7.709e-02
8.851e-01,2.803e-02
8.866e-01,5.607e-02
8.880e-01,7.009e-02
8.894e-01,4.906e-02
8.908e-01,6.308e-02
8.923e-01,5.607e-02
8.937e-01,9.812e-02
8.951e-01,5.607e-02
8.966e-01,1.051e-01
8.980e-01,6.308e-02
8.994e-01,7.709e-02
9.008e-01,1.332e-01
9.023e-01,7.709e-02
9.037e-01,1.752e-01
9.051e-01,1.332e-01
9.065e-01,1.542e-01
9.080e-01,1.962e-01
9.094e-01,2.103e-01
9.108e-01,1.892e-01
9.123e-01,2.032e-01
9.137e-01,2.453e-01
9.151e-01,3.294e-01
9.165e-01,2.453e-01
9.180e-01,2.803e-01
9.194e-01,3.785e-01
9.208e-01,3.785e-01
9.222e-01,3.855e-01
9.237e-01,4.626e-01
9.251e-01,4.836e-01
9.265e-01,4.836e-01
9.279e-01,5.817e-01
9.294e-01,5.817e-01
9.308e-01,5.887e-01
9.322e-01,6.728e-01
9.337e-01,8.130e-01
9.351e-01,8.971e-01
9.365e-01,1.170e+00
9.379e-01,1.051e+00
9.394e-01,1.205e+00
9.408e-01,1.374e+00
9.422e-01,1.808e+00
9.436e-01,1.941e+00
9.451e-01,1.857e+00
9.465e-01,2.796e+00
9.479e-01,2.453e+00
9.493e-01,2.909e+00
9.508e-01,3.273e+00
9.522e-01,4.366e+00
9.536e-01,4.191e+00
9.551e-01,4.710e+00
9.565e-01,5.705e+00
9.579e-01,6.917e+00
9.593e-01,7.625e+00
9.608e-01,8.726e+00
9.622e-01,1.080e+01
9.636e-01,1.200e+01
9.650e-01,1.350e+01
9.665e-01,1.660e+01
9.679e-01,2.037e+01
9.693e-01,2.267e+01
9.708e-01,2.645e+01
9.722e-01,3.082e+01
9.736e-01,3.868e+01
9.750e-01,4.235e+01
9.765e-01,4.814e+01
9.779e-01,5.143e+01
9.793e-01,6.249e+01
9.807e-01,6.044e+01
9.822e-01,5.612e+01
9.836e-01,5.183e+01
9.850e-01,3.402e+01
9.864e-01,1.823e+01
9.879e-01,7.331e+00
9.893e-01,1.612e+00
9.907e-01,1.121e-01
9.922e-01,1.402e-02
9.936e-01,0.000e+00
9.950e-01,0.000e+00
9.964e-01,0.000e+00
9.979e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_02475.csv <==
transmittance,probability_density
7.377e-01,0.000e+00
7.391e-01,0.000e+00
7.404e-01,0.000e+00
7.417e-01,0.000e+00
7.430e-01,0.000e+00
7.443e-01,0.000e+00
7.456e-01,0.000e+00
7.470e-01,0.000e+00
7.483e-01,0.000e+00
7.496e-01,0.000e+00
7.509e-01,0.000e+00
7.522e-01,0.000e+00
7.535e-01,0.000e+00
7.548e-01,0.000e+00
7.562e-01,0.000e+00
7.575e-01,0.000e+00
7.588e-01,0.000e+00
7.601e-01,0.000e+00
7.614e-01,0.000e+00
7.627e-01,0.000e+00
7.640e-01,0.000e+00
7.654e-01,0.000e+00
7.667e-01,0.000e+00
7.680e-01,0.000e+00
7.693e-01,0.000e+00
7.706e-01,0.000e+00
7.719e-01,0.000e+00
7.732e-01,0.000e+00
7.746e-01,0.000e+00
7.759e-01,0.000e+00
7.772e-01,0.000e+00
7.785e-01,0.000e+00
7.798e-01,0.000e+00
7.811e-01,0.000e+00
7.824e-01,0.000e+00
7.838e-01,0.000e+00
7.851e-01,0.000e+00
7.864e-01,0.000e+00
7.877e-01,0.000e+00
7.890e-01,0.000e+00
7.903e-01,0.000e+00
7.916e-01,0.000e+00
7.930e-01,0.000e+00
7.943e-01,0.000e+00
7.956e-01,0.000e+00
7.969e-01,0.000e+00
7.982e-01,0.000e+00
7.995e-01,0.000e+00
8.008e-01,0.000e+00
8.022e-01,0.000e+00
8.035e-01,0.000e+00
8.048e-01,0.000e+00
8.061e-01,0.000e+00
8.074e-01,0.000e+00
8.087e-01,0.000e+00
8.100e-01,0.000e+00
8.114e-01,7.607e-03
8.127e-01,0.000e+00
8.140e-01,0.000e+00
8.153e-01,0.000e+00
8.166e-01,0.000e+00
8.179e-01,0.000e+00
8.193e-01,0.000e+00
8.206e-01,7.607e-03
8.219e-01,0.000e+00
8.232e-01,0.000e+00
8.245e-01,0.000e+00
8.258e-01,7.607e-03
8.271e-01,0.000e+00
8.285e-01,0.000e+00
8.298e-01,0.000e+00
8.311e-01,1.521e-02
8.324e-01,0.000e+00
8.337e-01,0.000e+00
8.350e-01,0.000e+00
8.363e-01,7.607e-03
8.377e-01,0.000e+00
8.390e-01,0.000e+00
8.403e-01,0.000e+00
8.416e-01,0.000e+00
8.429e-01,0.000e+00
8.442e-01,0.000e+00
8.455e-01,1.521e-02
8.469e-01,7.607e-03
8.482e-01,7.607e-03
8.495e-01,0.000e+00
8.508e-01,7.607e-03
8.521e-01,0.000e+00
8.534e-01,0.000e+00
8.547e-01,0.000e+00
8.561e-01,0.000e+00
8.574e-01,0.000e+00
8.587e-01,7.607e-03
8.600e-01,0.000e+00
8.613e-01,0.000e+00
8.626e-01,7.607e-03
8.639e-01,7.607e-03
8.653e-01,1.521e-02
8.666e-01,0.000e+00
8.679e-01,1.521e-02
8.692e-01,1.521e-02
8.705e-01,0.000e+00
8.718e-01,0.000e+00
8.731e-01,7.607e-03
8.745e-01,3.804e-02
8.758e-01,2.282e-02
8.771e-01,1.521e-02
8.784e-01,2.282e-02
8.797e-01,3.043e-02
8.810e-01,2.282e-02
8.823e-01,2.282e-02
8.837e-01,2.282e-02
8.850e-01,2.282e-02
8.863e-01,1.521e-02
8.876e-01,3.804e-02
8.889e-01,1.521e-02
8.902e-01,4.564e-02
8.916e-01,5.325e-02
8.929e-01,2.282e-02
8.942e-01,3.804e-02
8.955e-01,2.282e-02
8.968e-01,3.804e-02
8.981e-01,1.521e-02
8.994e-01,6.846e-02
9.008e-01,8.368e-02
9.021e-01,6.086e-02
9.034e-01,3.043e-02
9.047e-01,6.846e-02
9.060e-01,9.129e-02
9.073e-01,6.086e-02
9.086e-01,9.129e-02
9.100e-01,9.889e-02
9.113e-01,1.293e-01
9.126e-01,7.607e-02
9.139e-01,9.889e-02
9.152e-01,1.217e-01
9.165e-01,1.065e-01
9.178e-01,1.674e-01
9.192e-01,1.598e-01
9.205e-01,1.902e-01
9.218e-01,1.902e-01
9.231e-01,2.130e-01
9.244e-01,2.586e-01
9.257e-01,2.434e-01
9.270e-01,3.575e-01
9.284e-01,3.804e-01
9.297e-01,3.499e-01
9.310e-01,3.651e-01
9.323e-01,3.880e-01
9.336e-01,5.173e-01
9.349e-01,5.021e-01
9.362e-01,6.390e-01
9.376e-01,5.705e-01
9.389e-01,6.086e-01
9.402e-01,6.010e-01
9.415e-01,7.683e-01
9.428e-01,8.596e-01
9.441e-01,1.095e+00
9.454e-01,1.331e+00
9.468e-01,1.278e+00
9.481e-01,1.392e+00
9.494e-01,1.780e+00
9.507e-01,2.008e+00
9.520e-01,2.488e+00
9.533e-01,2.579e+00
9.546e-01,3.043e+00
9.560e-01,3.385e+00
9.573e-01,3.986e+00
9.586e-01,4.580e+00
9.599e-01,4.967e+00
9.612e-01,6.086e+00
9.625e-01,6.725e+00
9.639e-01,8.893e+00
9.652e-01,9.859e+00
9.665e-01,1.172e+01
9.678e-01,1.315e+01
9.691e-01,1.599e+01
9.704e-01,1.972e+01
9.717e-01,2.320e+01
9.731e-01,3.016e+01
9.744e-01,3.310e+01
9.757e-01,3.924e+01
9.770e-01,4.628e+01
9.783e-01,5.501e+01
9.796e-01,6.076e+01
9.809e-01,6.780e+01
9.823e-01,7.633e+01
9.836e-01,6.748e+01
9.849e-01,5.687e+01
9.862e-01,3.897e+01
9.875e-01,2.049e+01
9.888e-01,7.303e+00
9.901e-01,1.339e+00
9.915e-01,1.141e-01
9.928e-01,1.521e-02
9.941e-01,0.000e+00
9.954e-01,0.000e+00
9.967e-01,0.000e+00
9.980e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_0255.csv <==
transmittance,probability_density
7.566e-01,0.000e+00
7.578e-01,0.000e+00
7.590e-01,0.000e+00
7.603e-01,0.000e+00
7.615e-01,0.000e+00
7.627e-01,0.000e+00
7.639e-01,0.000e+00
7.651e-01,0.000e+00
7.664e-01,0.000e+00
7.676e-01,0.000e+00
7.688e-01,0.000e+00
7.700e-01,0.000e+00
7.712e-01,0.000e+00
7.725e-01,0.000e+00
7.737e-01,0.000e+00
7.749e-01,0.000e+00
7.761e-01,0.000e+00
7.773e-01,0.000e+00
7.786e-01,0.000e+00
7.798e-01,0.000e+00
7.810e-01,0.000e+00
7.822e-01,0.000e+00
7.834e-01,0.000e+00
7.847e-01,0.000e+00
7.859e-01,0.000e+00
7.871e-01,0.000e+00
7.883e-01,0.000e+00
7.895e-01,0.000e+00
7.908e-01,0.000e+00
7.920e-01,0.000e+00
7.932e-01,0.000e+00
7.944e-01,0.000e+00
7.956e-01,0.000e+00
7.969e-01,0.000e+00
7.981e-01,0.000e+00
7.993e-01,0.000e+00
8.005e-01,0.000e+00
8.017e-01,0.000e+00
8.030e-01,0.000e+00
8.042e-01,0.000e+00
8.054e-01,0.000e+00
8.066e-01,0.000e+00
8.078e-01,0.000e+00
8.091e-01,0.000e+00
8.103e-01,0.000e+00
8.115e-01,0.000e+00
8.127e-01,0.000e+00
8.139e-01,0.000e+00
8.152e-01,0.000e+00
8.164e-01,0.000e+00
8.176e-01,0.000e+00
8.188e-01,0.000e+00
8.200e-01,0.000e+00
8.213e-01,0.000e+00
8.225e-01,0.000e+00
8.237e-01,0.000e+00
8.249e-01,0.000e+00
8.261e-01,0.000e+00
8.274e-01,0.000e+00
8.286e-01,0.000e+00
8.298e-01,0.000e+00
8.310e-01,8.197e-03
8.322e-01,0.000e+00
8.335e-01,0.000e+00
8.347e-01,0.000e+00
8.359e-01,0.000e+00
8.371e-01,0.000e+00
8.383e-01,0.000e+00
8.396e-01,0.000e+00
8.408e-01,0.000e+00
8.420e-01,8.197e-03
8.432e-01,0.000e+00
8.444e-01,0.000e+00
8.457e-01,0.000e+00
8.469e-01,0.000e+00
8.481e-01,0.000e+00
8.493e-01,8.197e-03
8.505e-01,8.197e-03
8.518e-01,0.000e+00
8.530e-01,0.000e+00
8.542e-01,8.197e-03
8.554e-01,0.000e+00
8.566e-01,0.000e+00
8.579e-01,8.197e-03
8.591e-01,0.000e+00
8.603e-01,0.000e+00
8.615e-01,0.000e+00
8.627e-01,0.000e+00
8.640e-01,0.000e+00
8.652e-01,8.197e-03
8.664e-01,1.639e-02
8.676e-01,8.197e-03
8.688e-01,8.197e-03
8.701e-01,0.000e+00
8.713e-01,0.000e+00
8.725e-01,0.000e+00
8.737e-01,0.000e+00
8.749e-01,0.000e+00
8.762e-01,0.000e+00
8.774e-01,0.000e+00
8.786e-01,0.000e+00
8.798e-01,0.000e+00
8.810e-01,8.197e-03
8.823e-01,1.639e-02
8.835e-01,8.197e-03
8.847e-01,1.639e-02
8.859e-01,1.639e-02
8.871e-01,0.000e+00
8.884e-01,0.000e+00
8.896e-01,1.639e-02
8.908e-01,3.279e-02
8.920e-01,4.098e-02
8.932e-01,8.197e-03
8.945e-01,8.197e-03
8.957e-01,1.639e-02
8.969e-01,4.098e-02
8.981e-01,1.639e-02
8.993e-01,3.279e-02
9.006e-01,3.279e-02
9.018e-01,2.459e-02
9.030e-01,3.279e-02
9.042e-01,4.918e-02
9.054e-01,4.098e-02
9.067e-01,4.098e-02
9.079e-01,2.459e-02
9.091e-01,4.918e-02
9.103e-01,6.557e-02
9.115e-01,2.459e-02
9.128e-01,2.459e-02
9.140e-01,9.836e-02
9.152e-01,5.738e-02
9.164e-01,6.557e-02
9.176e-01,6.557e-02
9.189e-01,1.311e-01
9.201e-01,4.918e-02
9.213e-01,1.393e-01
9.225e-01,9.836e-02
9.237e-01,1.066e-01
9.250e-01,1.639e-01
9.262e-01,1.557e-01
9.274e-01,1.475e-01
9.286e-01,1.475e-01
9.298e-01,1.639e-01
9.311e-01,1.311e-01
9.323e-01,1.803e-01
9.335e-01,2.951e-01
9.347e-01,3.115e-01
9.359e-01,2.951e-01
9.372e-01,4.426e-01
9.384e-01,4.180e-01
9.396e-01,4.590e-01
9.408e-01,4.344e-01
9.421e-01,5.164e-01
9.433e-01,5.492e-01
9.445e-01,6.885e-01
9.457e-01,7.295e-01
9.469e-01,6.066e-01
9.482e-01,7.705e-01
9.494e-01,7.295e-01
9.506e-01,1.164e+00
9.518e-01,1.623e+00
9.530e-01,1.287e+00
9.543e-01,1.574e+00
9.555e-01,1.811e+00
9.567e-01,2.385e+00
9.579e-01,2.951e+00
9.591e-01,3.008e+00
9.604e-01,3.377e+00
9.616e-01,3.770e+00
9.628e-01,4.861e+00
9.640e-01,6.123e+00
9.652e-01,6.320e+00
9.665e-01,7.402e+00
9.677e-01,9.254e+00
9.689e-01,1.075e+01
9.701e-01,1.464e+01
9.713e-01,1.574e+01
9.726e-01,1.878e+01
9.738e-01,2.403e+01
9.750e-01,2.901e+01
9.762e-01,3.771e+01
9.774e-01,4.241e+01
9.787e-01,5.057e+01
9.799e-01,5.989e+01
9.811e-01,6.962e+01
9.823e-01,8.379e+01
9.835e-01,8.081e+01
9.848e-01,7.727e+01
9.860e-01,6.466e+01
9.872e-01,4.293e+01
9.884e-01,2.274e+01
9.896e-01,6.500e+00
9.909e-01,9.180e-01
9.921e-01,5.738e-02
9.933e-01,8.197e-03
9.945e-01,0.000e+00
9.957e-01,0.000e+00
9.970e-01,0.000e+00
9.982e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_02625.csv <==
transmittance,probability_density
7.743e-01,0.000e+00
7.754e-01,0.000e+00
7.766e-01,0.000e+00
7.777e-01,0.000e+00
7.788e-01,0.000e+00
7.799e-01,0.000e+00
7.811e-01,0.000e+00
7.822e-01,0.000e+00
7.833e-01,0.000e+00
7.845e-01,0.000e+00
7.856e-01,0.000e+00
7.867e-01,0.000e+00
7.879e-01,0.000e+00
7.890e-01,0.000e+00
7.901e-01,0.000e+00
7.913e-01,0.000e+00
7.924e-01,0.000e+00
7.935e-01,0.000e+00
7.947e-01,0.000e+00
7.958e-01,0.000e+00
7.969e-01,0.000e+00
7.981e-01,0.000e+00
7.992e-01,0.000e+00
8.003e-01,0.000e+00
8.014e-01,0.000e+00
8.026e-01,0.000e+00
8.037e-01,0.000e+00
8.048e-01,0.000e+00
8.060e-01,0.000e+00
8.071e-01,0.000e+00
8.082e-01,0.000e+00
8.094e-01,0.000e+00
8.105e-01,0.000e+00
8.116e-01,0.000e+00
8.128e-01,0.000e+00
8.139e-01,0.000e+00
8.150e-01,0.000e+00
8.162e-01,0.000e+00
8.173e-01,0.000e+00
8.184e-01,0.000e+00
8.195e-01,0.000e+00
8.207e-01,0.000e+00
8.218e-01,0.000e+00
8.229e-01,0.000e+00
8.241e-01,0.000e+00
8.252e-01,0.000e+00
8.263e-01,0.000e+00
8.275e-01,0.000e+00
8.286e-01,0.000e+00
8.297e-01,0.000e+00
8.309e-01,0.000e+00
8.320e-01,0.000e+00
8.331e-01,0.000e+00
8.343e-01,0.000e+00
8.354e-01,0.000e+00
8.365e-01,0.000e+00
8.376e-01,0.000e+00
8.388e-01,0.000e+00
8.399e-01,0.000e+00
8.410e-01,0.000e+00
8.422e-01,0.000e+00
8.433e-01,0.000e+00
8.444e-01,0.000e+00
8.456e-01,0.000e+00
8.467e-01,0.000e+00
8.478e-01,0.000e+00
8.490e-01,0.000e+00
8.501e-01,0.000e+00
8.512e-01,8.839e-03
8.524e-01,0.000e+00
8.535e-01,0.000e+00
8.546e-01,0.000e+00
8.558e-01,0.000e+00
8.569e-01,0.000e+00
8.580e-01,0.000e+00
8.591e-01,0.000e+00
8.603e-01,0.000e+00
8.614e-01,8.839e-03
8.625e-01,0.000e+00
8.637e-01,0.000e+00
8.648e-01,0.000e+00
8.659e-01,0.000e+00
8.671e-01,0.000e+00
8.682e-01,0.000e+00
8.693e-01,8.839e-03
8.705e-01,0.000e+00
8.716e-01,0.000e+00
8.727e-01,8.839e-03
8.739e-01,0.000e+00
8.750e-01,8.839e-03
8.761e-01,0.000e+00
8.772e-01,8.839e-03
8.784e-01,0.000e+00
8.795e-01,0.000e+00
8.806e-01,0.000e+00
8.818e-01,0.000e+00
8.829e-01,8.839e-03
8.840e-01,8.839e-03
8.852e-01,8.839e-03
8.863e-01,1.768e-02
8.874e-01,0.000e+00
8.886e-01,0.000e+00
8.897e-01,0.000e+00
8.908e-01,0.000e+00
8.920e-01,0.000e+00
8.931e-01,0.000e+00
8.942e-01,0.000e+00
8.953e-01,0.000e+00
8.965e-01,1.768e-02
8.976e-01,0.000e+00
8.987e-01,8.839e-03
8.999e-01,0.000e+00
9.010e-01,8.839e-03
9.021e-01,1.768e-02
9.033e-01,2.652e-02
9.044e-01,1.768e-02
9.055e-01,2.652e-02
9.067e-01,2.652e-02
9.078e-01,2.652e-02
9.089e-01,0.000e+00
9.101e-01,8.839e-03
9.112e-01,3.536e-02
9.123e-01,2.652e-02
9.135e-01,0.000e+00
9.146e-01,2.652e-02
9.157e-01,6.187e-02
9.168e-01,5.303e-02
9.180e-01,8.839e-02
9.191e-01,1.768e-02
9.202e-01,5.303e-02
9.214e-01,5.303e-02
9.225e-01,2.652e-02
9.236e-01,7.955e-02
9.248e-01,5.303e-02
9.259e-01,3.536e-02
9.270e-01,6.187e-02
9.282e-01,7.955e-02
9.293e-01,1.414e-01
9.304e-01,8.839e-02
9.316e-01,1.326e-01
9.327e-01,1.679e-01
9.338e-01,8.839e-02
9.349e-01,1.326e-01
9.361e-01,2.387e-01
9.372e-01,1.326e-01
9.383e-01,1.856e-01
9.395e-01,1.591e-01
9.406e-01,2.121e-01
9.417e-01,2.563e-01
9.429e-01,2.563e-01
9.440e-01,2.917e-01
9.451e-01,5.303e-01
9.463e-01,4.508e-01
9.474e-01,4.950e-01
9.485e-01,4.861e-01
9.497e-01,5.657e-01
9.508e-01,6.276e-01
9.519e-01,6.894e-01
9.530e-01,8.574e-01
9.542e-01,7.955e-01
9.553e-01,8.397e-01
9.564e-01,1.220e+00
9.576e-01,1.405e+00
9.587e-01,1.706e+00
9.598e-01,1.892e+00
9.610e-01,2.068e+00
9.621e-01,2.652e+00
9.632e-01,3.129e+00
9.644e-01,3.748e+00
9.655e-01,4.163e+00
9.666e-01,4.844e+00
9.678e-01,6.258e+00
9.689e-01,7.053e+00
9.700e-01,8.149e+00
9.712e-01,1.111e+01
9.723e-01,1.288e+01
9.734e-01,1.562e+01
9.745e-01,2.090e+01
9.757e-01,2.389e+01
9.768e-01,2.966e+01
9.779e-01,3.942e+01
9.791e-01,4.627e+01
9.802e-01,5.523e+01
9.813e-01,6.505e+01
9.825e-01,8.501e+01
9.836e-01,8.905e+01
9.847e-01,9.179e+01
9.859e-01,9.602e+01
9.870e-01,6.996e+01
9.881e-01,4.528e+01
9.893e-01,2.216e+01
9.904e-01,5.710e+00
9.915e-01,6.806e-01
9.926e-01,3.536e-02
9.938e-01,8.839e-03
9.949e-01,0.000e+00
9.960e-01,0.000e+00
9.972e-01,0.000e+00
9.983e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_027.csv <==
transmittance,probability_density
7.898e-01,0.000e+00
7.909e-01,0.000e+00
7.919e-01,0.000e+00
7.930e-01,0.000e+00
7.940e-01,0.000e+00
7.951e-01,0.000e+00
7.961e-01,0.000e+00
7.972e-01,0.000e+00
7.982e-01,0.000e+00
7.993e-01,0.000e+00
8.003e-01,0.000e+00
8.014e-01,0.000e+00
8.024e-01,0.000e+00
8.035e-01,0.000e+00
8.046e-01,0.000e+00
8.056e-01,0.000e+00
8.067e-01,0.000e+00
8.077e-01,0.000e+00
8.088e-01,0.000e+00
8.098e-01,0.000e+00
8.109e-01,0.000e+00
8.119e-01,0.000e+00
8.130e-01,0.000e+00
8.140e-01,0.000e+00
8.151e-01,0.000e+00
8.161e-01,0.000e+00
8.172e-01,0.000e+00
8.182e-01,0.000e+00
8.193e-01,0.000e+00
8.204e-01,0.000e+00
8.214e-01,0.000e+00
8.225e-01,0.000e+00
8.235e-01,0.000e+00
8.246e-01,0.000e+00
8.256e-01,0.000e+00
8.267e-01,0.000e+00
8.277e-01,0.000e+00
8.288e-01,0.000e+00
8.298e-01,0.000e+00
8.309e-01,0.000e+00
8.319e-01,0.000e+00
8.330e-01,0.000e+00
8.341e-01,0.000e+00
8.351e-01,0.000e+00
8.362e-01,0.000e+00
8.372e-01,0.000e+00
8.383e-01,0.000e+00
8.393e-01,0.000e+00
8.404e-01,0.000e+00
8.414e-01,0.000e+00
8.425e-01,0.000e+00
8.435e-01,0.000e+00
8.446e-01,0.000e+00
8.456e-01,0.000e+00
8.467e-01,0.000e+00
8.477e-01,0.000e+00
8.488e-01,0.000e+00
8.499e-01,0.000e+00
8.509e-01,0.000e+00
8.520e-01,0.000e+00
8.530e-01,0.000e+00
8.541e-01,0.000e+00
8.551e-01,0.000e+00
8.562e-01,0.000e+00
8.572e-01,0.000e+00
8.583e-01,0.000e+00
8.593e-01,0.000e+00
8.604e-01,0.000e+00
8.614e-01,0.000e+00
8.625e-01,0.000e+00
8.636e-01,0.000e+00
8.646e-01,0.000e+00
8.657e-01,0.000e+00
8.667e-01,0.000e+00
8.678e-01,9.491e-03
8.688e-01,0.000e+00
8.699e-01,0.000e+00
8.709e-01,0.000e+00
8.720e-01,0.000e+00
8.730e-01,0.000e+00
8.741e-01,0.000e+00
8.751e-01,0.000e+00
8.762e-01,0.000e+00
8.773e-01,0.000e+00
8.783e-01,9.491e-03
8.794e-01,0.000e+00
8.804e-01,0.000e+00
8.815e-01,0.000e+00
8.825e-01,0.000e+00
8.836e-01,0.000e+00
8.846e-01,0.000e+00
8.857e-01,9.491e-03
8.867e-01,0.000e+00
8.878e-01,0.000e+00
8.888e-01,0.000e+00
8.899e-01,9.491e-03
8.909e-01,0.000e+00
8.920e-01,0.000e+00
8.931e-01,9.491e-03
8.941e-01,9.491e-03
8.952e-01,0.000e+00
8.962e-01,0.000e+00
8.973e-01,0.000e+00
8.983e-01,9.491e-03
8.994e-01,9.491e-03
9.004e-01,0.000e+00
9.015e-01,1.898e-02
9.025e-01,9.491e-03
9.036e-01,0.000e+00
9.046e-01,0.000e+00
9.057e-01,0.000e+00
9.068e-01,0.000e+00
9.078e-01,0.000e+00
9.089e-01,9.491e-03
9.099e-01,9.491e-03
9.110e-01,0.000e+00
9.120e-01,0.000e+00
9.131e-01,0.000e+00
9.141e-01,1.898e-02
9.152e-01,1.898e-02
9.162e-01,2.847e-02
9.173e-01,3.796e-02
9.183e-01,0.000e+00
9.194e-01,1.898e-02
9.205e-01,9.491e-03
9.215e-01,3.796e-02
9.226e-01,9.491e-03
9.236e-01,3.796e-02
9.247e-01,0.000e+00
9.257e-01,2.847e-02
9.268e-01,6.644e-02
9.278e-01,7.593e-02
9.289e-01,6.644e-02
9.299e-01,4.745e-02
9.310e-01,4.745e-02
9.320e-01,5.695e-02
9.331e-01,1.044e-01
9.341e-01,4.745e-02
9.352e-01,2.847e-02
9.363e-01,6.644e-02
9.373e-01,8.542e-02
9.384e-01,1.708e-01
9.394e-01,1.139e-01
9.405e-01,1.329e-01
9.415e-01,1.329e-01
9.426e-01,1.329e-01
9.436e-01,1.898e-01
9.447e-01,2.278e-01
9.457e-01,1.898e-01
9.468e-01,2.183e-01
9.478e-01,2.657e-01
9.489e-01,1.993e-01
9.500e-01,2.847e-01
9.510e-01,4.271e-01
9.521e-01,4.651e-01
9.531e-01,5.979e-01
9.542e-01,5.030e-01
9.552e-01,5.884e-01
9.563e-01,7.023e-01
9.573e-01,7.403e-01
9.584e-01,7.403e-01
9.594e-01,8.921e-01
9.605e-01,1.186e+00
9.615e-01,1.234e+00
9.626e-01,1.613e+00
9.636e-01,1.908e+00
9.647e-01,2.297e+00
9.658e-01,2.591e+00
9.668e-01,3.322e+00
9.679e-01,3.550e+00
9.689e-01,4.869e+00
9.700e-01,5.239e+00
9.710e-01,6.701e+00
9.721e-01,8.675e+00
9.731e-01,9.244e+00
9.742e-01,1.314e+01
9.752e-01,1.508e+01
9.763e-01,2.023e+01
9.773e-01,2.431e+01
9.784e-01,3.318e+01
9.795e-01,3.798e+01
9.805e-01,5.212e+01
9.816e-01,5.950e+01
9.826e-01,7.851e+01
9.837e-01,8.606e+01
9.847e-01,1.089e+02
9.858e-01,1.117e+02
9.868e-01,9.541e+01
9.879e-01,8.124e+01
9.889e-01,4.515e+01
9.900e-01,2.038e+01
9.910e-01,4.318e+00
9.921e-01,4.840e-01
9.932e-01,9.491e-03
9.942e-01,9.491e-03
9.953e-01,0.000e+00
9.963e-01,0.000e+00
9.974e-01,0.000e+00
9.984e-01,0.000e+00
9.995e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_02775.csv <==
transmittance,probability_density
8.039e-01,0.000e+00
8.049e-01,0.000e+00
8.059e-01,0.000e+00
8.069e-01,0.000e+00
8.079e-01,0.000e+00
8.089e-01,0.000e+00
8.098e-01,0.000e+00
8.108e-01,0.000e+00
8.118e-01,0.000e+00
8.128e-01,0.000e+00
8.138e-01,0.000e+00
8.148e-01,0.000e+00
8.157e-01,0.000e+00
8.167e-01,0.000e+00
8.177e-01,0.000e+00
8.187e-01,0.000e+00
8.197e-01,0.000e+00
8.207e-01,0.000e+00
8.216e-01,0.000e+00
8.226e-01,0.000e+00
8.236e-01,0.000e+00
8.246e-01,0.000e+00
8.256e-01,0.000e+00
8.265e-01,0.000e+00
8.275e-01,0.000e+00
8.285e-01,0.000e+00
8.295e-01,0.000e+00
8.305e-01,0.000e+00
8.315e-01,0.000e+00
8.324e-01,0.000e+00
8.334e-01,0.000e+00
8.344e-01,0.000e+00
8.354e-01,0.000e+00
8.364e-01,0.000e+00
8.374e-01,0.000e+00
8.383e-01,0.000e+00
8.393e-01,0.000e+00
8.403e-01,0.000e+00
8.413e-01,0.000e+00
8.423e-01,0.000e+00
8.433e-01,0.000e+00
8.442e-01,0.000e+00
8.452e-01,0.000e+00
8.462e-01,0.000e+00
8.472e-01,0.000e+00
8.482e-01,0.000e+00
8.492e-01,0.000e+00
8.501e-01,0.000e+00
8.511e-01,0.000e+00
8.521e-01,0.000e+00
8.531e-01,0.000e+00
8.541e-01,0.000e+00
8.550e-01,0.000e+00
8.560e-01,0.000e+00
8.570e-01,0.000e+00
8.580e-01,0.000e+00
8.590e-01,0.000e+00
8.600e-01,0.000e+00
8.609e-01,0.000e+00
8.619e-01,0.000e+00
8.629e-01,0.000e+00
8.639e-01,0.000e+00
8.649e-01,0.000e+00
8.659e-01,0.000e+00
8.668e-01,0.000e+00
8.678e-01,0.000e+00
8.688e-01,0.000e+00
8.698e-01,0.000e+00
8.708e-01,0.000e+00
8.718e-01,0.000e+00
8.727e-01,0.000e+00
8.737e-01,0.000e+00
8.747e-01,0.000e+00
8.757e-01,0.000e+00
8.767e-01,0.000e+00
8.777e-01,0.000e+00
8.786e-01,0.000e+00
8.796e-01,0.000e+00
8.806e-01,0.000e+00
8.816e-01,0.000e+00
8.826e-01,0.000e+00
8.835e-01,1.018e-02
8.845e-01,0.000e+00
8.855e-01,0.000e+00
8.865e-01,0.000e+00
8.875e-01,0.000e+00
8.885e-01,0.000e+00
8.894e-01,0.000e+00
8.904e-01,0.000e+00
8.914e-01,0.000e+00
8.924e-01,0.000e+00
8.934e-01,1.018e-02
8.944e-01,0.000e+00
8.953e-01,0.000e+00
8.963e-01,0.000e+00
8.973e-01,0.000e+00
8.983e-01,0.000e+00
8.993e-01,0.000e+00
9.003e-01,1.018e-02
9.012e-01,0.000e+00
9.022e-01,0.000e+00
9.032e-01,0.000e+00
9.042e-01,0.000e+00
9.052e-01,0.000e+00
9.061e-01,0.000e+00
9.071e-01,1.018e-02
9.081e-01,0.000e+00
9.091e-01,1.018e-02
9.101e-01,0.000e+00
9.111e-01,1.018e-02
9.120e-01,1.018e-02
9.130e-01,1.018e-02
9.140e-01,1.018e-02
9.150e-01,0.000e+00
9.160e-01,1.018e-02
9.170e-01,1.018e-02
9.179e-01,0.000e+00
9.189e-01,1.018e-02
9.199e-01,0.000e+00
9.209e-01,1.018e-02
9.219e-01,0.000e+00
9.229e-01,1.018e-02
9.238e-01,0.000e+00
9.248e-01,0.000e+00
9.258e-01,1.018e-02
9.268e-01,4.070e-02
9.278e-01,3.053e-02
9.288e-01,0.000e+00
9.297e-01,2.035e-02
9.307e-01,1.018e-02
9.317e-01,1.018e-02
9.327e-01,3.053e-02
9.337e-01,3.053e-02
9.346e-01,3.053e-02
9.356e-01,6.105e-02
9.366e-01,4.070e-02
9.376e-01,5.088e-02
9.386e-01,9.158e-02
9.396e-01,5.088e-02
9.405e-01,5.088e-02
9.415e-01,6.105e-02
9.425e-01,8.141e-02
9.435e-01,8.141e-02
9.445e-01,1.221e-01
9.455e-01,8.141e-02
9.464e-01,1.628e-01
9.474e-01,1.425e-01
9.484e-01,1.323e-01
9.494e-01,1.323e-01
9.504e-01,1.730e-01
9.514e-01,2.544e-01
9.523e-01,2.442e-01
9.533e-01,2.544e-01
9.543e-01,2.442e-01
9.553e-01,3.256e-01
9.563e-01,3.460e-01
9.573e-01,3.562e-01
9.582e-01,5.902e-01
9.592e-01,6.818e-01
9.602e-01,5.291e-01
9.612e-01,7.123e-01
9.622e-01,8.446e-01
9.631e-01,9.362e-01
9.641e-01,1.058e+00
9.651e-01,1.150e+00
9.661e-01,1.598e+00
9.671e-01,1.710e+00
9.681e-01,2.188e+00
9.690e-01,3.012e+00
9.700e-01,3.500e+00
9.710e-01,4.009e+00
9.720e-01,4.477e+00
9.730e-01,6.502e+00
9.740e-01,7.805e+00
9.749e-01,8.975e+00
9.759e-01,1.219e+01
9.769e-01,1.420e+01
9.779e-01,1.990e+01
9.789e-01,2.513e+01
9.799e-01,3.379e+01
9.808e-01,4.305e+01
9.818e-01,5.622e+01
9.828e-01,6.313e+01
9.838e-01,8.500e+01
9.848e-01,1.039e+02
9.858e-01,1.206e+02
9.867e-01,1.239e+02
9.877e-01,1.122e+02
9.887e-01,7.680e+01
9.897e-01,5.060e+01
9.907e-01,1.895e+01
9.916e-01,3.531e+00
9.926e-01,3.053e-01
9.936e-01,1.018e-02
9.946e-01,0.000e+00
9.956e-01,0.000e+00
9.966e-01,0.000e+00
9.975e-01,0.000e+00
9.985e-01,0.000e+00
9.995e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_0285.csv <==
transmittance,probability_density
8.164e-01,0.000e+00
8.173e-01,0.000e+00
8.182e-01,0.000e+00
8.191e-01,0.000e+00
8.201e-01,0.000e+00
8.210e-01,0.000e+00
8.219e-01,0.000e+00
8.228e-01,0.000e+00
8.237e-01,0.000e+00
8.247e-01,0.000e+00
8.256e-01,0.000e+00
8.265e-01,0.000e+00
8.274e-01,0.000e+00
8.283e-01,0.000e+00
8.293e-01,0.000e+00
8.302e-01,0.000e+00
8.311e-01,0.000e+00
8.320e-01,0.000e+00
8.329e-01,0.000e+00
8.339e-01,0.000e+00
8.348e-01,0.000e+00
8.357e-01,0.000e+00
8.366e-01,0.000e+00
8.375e-01,0.000e+00
8.385e-01,0.000e+00
8.394e-01,0.000e+00
8.403e-01,0.000e+00
8.412e-01,0.000e+00
8.421e-01,0.000e+00
8.431e-01,0.000e+00
8.440e-01,0.000e+00
8.449e-01,0.000e+00
8.458e-01,0.000e+00
8.467e-01,0.000e+00
8.477e-01,0.000e+00
8.486e-01,0.000e+00
8.495e-01,0.000e+00
8.504e-01,0.000e+00
8.513e-01,0.000e+00
8.523e-01,0.000e+00
8.532e-01,0.000e+00
8.541e-01,0.000e+00
8.550e-01,0.000e+00
8.559e-01,0.000e+00
8.569e-01,0.000e+00
8.578e-01,0.000e+00
8.587e-01,0.000e+00
8.596e-01,0.000e+00
8.606e-01,0.000e+00
8.615e-01,0.000e+00
8.624e-01,0.000e+00
8.633e-01,0.000e+00
8.642e-01,0.000e+00
8.652e-01,0.000e+00
8.661e-01,0.000e+00
8.670e-01,0.000e+00
8.679e-01,0.000e+00
8.688e-01,0.000e+00
8.698e-01,0.000e+00
8.707e-01,0.000e+00
8.716e-01,0.000e+00
8.725e-01,0.000e+00
8.734e-01,0.000e+00
8.744e-01,0.000e+00
8.753e-01,0.000e+00
8.762e-01,0.000e+00
8.771e-01,0.000e+00
8.780e-01,0.000e+00
8.790e-01,0.000e+00
8.799e-01,0.000e+00
8.808e-01,0.000e+00
8.817e-01,0.000e+00
8.826e-01,0.000e+00
8.836e-01,0.000e+00
8.845e-01,0.000e+00
8.854e-01,0.000e+00
8.863e-01,0.000e+00
8.872e-01,0.000e+00
8.882e-01,0.000e+00
8.891e-01,0.000e+00
8.900e-01,0.000e+00
8.909e-01,0.000e+00
8.918e-01,0.000e+00
8.928e-01,0.000e+00
8.937e-01,0.000e+00
8.946e-01,0.000e+00
8.955e-01,0.000e+00
8.964e-01,0.000e+00
8.974e-01,1.086e-02
8.983e-01,0.000e+00
8.992e-01,0.000e+00
9.001e-01,0.000e+00
9.011e-01,0.000e+00
9.020e-01,0.000e+00
9.029e-01,0.000e+00
9.038e-01,0.000e+00
9.047e-01,0.000e+00
9.057e-01,1.086e-02
9.066e-01,0.000e+00
9.075e-01,0.000e+00
9.084e-01,0.000e+00
9.093e-01,0.000e+00
9.103e-01,0.000e+00
9.112e-01,0.000e+00
9.121e-01,0.000e+00
9.130e-01,1.086e-02
9.139e-01,0.000e+00
9.149e-01,0.000e+00
9.158e-01,0.000e+00
9.167e-01,0.000e+00
9.176e-01,0.000e+00
9.185e-01,0.000e+00
9.195e-01,0.000e+00
9.204e-01,1.086e-02
9.213e-01,0.000e+00
9.222e-01,1.086e-02
9.231e-01,1.086e-02
9.241e-01,1.086e-02
9.250e-01,2.173e-02
9.259e-01,0.000e+00
9.268e-01,0.000e+00
9.277e-01,0.000e+00
9.287e-01,2.173e-02
9.296e-01,2.173e-02
9.305e-01,1.086e-02
9.314e-01,0.000e+00
9.323e-01,0.000e+00
9.333e-01,0.000e+00
9.342e-01,1.086e-02
9.351e-01,0.000e+00
9.360e-01,2.173e-02
9.369e-01,3.259e-02
9.379e-01,1.086e-02
9.388e-01,2.173e-02
9.397e-01,1.086e-02
9.406e-01,0.000e+00
9.416e-01,3.259e-02
9.425e-01,5.432e-02
9.434e-01,7.605e-02
9.443e-01,5.432e-02
9.452e-01,4.346e-02
9.462e-01,4.346e-02
9.471e-01,7.605e-02
9.480e-01,9.778e-02
9.489e-01,6.519e-02
9.498e-01,4.346e-02
9.508e-01,1.304e-01
9.517e-01,1.195e-01
9.526e-01,1.304e-01
9.535e-01,8.691e-02
9.544e-01,2.607e-01
9.554e-01,1.738e-01
9.563e-01,2.390e-01
9.572e-01,2.499e-01
9.581e-01,1.847e-01
9.590e-01,2.607e-01
9.600e-01,4.346e-01
9.609e-01,3.694e-01
9.618e-01,3.911e-01
9.627e-01,4.672e-01
9.636e-01,7.714e-01
9.646e-01,5.758e-01
9.655e-01,8.148e-01
9.664e-01,1.032e+00
9.673e-01,9.126e-01
9.682e-01,1.325e+00
9.692e-01,1.532e+00
9.701e-01,1.695e+00
9.710e-01,2.303e+00
9.719e-01,2.836e+00
9.728e-01,4.020e+00
9.738e-01,4.259e+00
9.747e-01,5.367e+00
9.756e-01,7.073e+00
9.765e-01,8.876e+00
9.774e-01,1.169e+01
9.784e-01,1.464e+01
9.793e-01,1.959e+01
9.802e-01,2.451e+01
9.811e-01,3.280e+01
9.821e-01,4.842e+01
9.830e-01,5.856e+01
9.839e-01,7.362e+01
9.848e-01,9.214e+01
9.857e-01,1.114e+02
9.867e-01,1.448e+02
9.876e-01,1.324e+02
9.885e-01,1.182e+02
9.894e-01,8.746e+01
9.903e-01,4.778e+01
9.913e-01,1.787e+01
9.922e-01,2.488e+00
9.931e-01,2.390e-01
9.940e-01,1.086e-02
9.949e-01,0.000e+00
9.959e-01,0.000e+00
9.968e-01,0.000e+00
9.977e-01,0.000e+00
9.986e-01,0.000e+00
9.995e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_02925.csv <==
transmittance,probability_density
8.277e-01,0.000e+00
8.286e-01,0.000e+00
8.294e-01,0.000e+00
8.303e-01,0.000e+00
8.312e-01,0.000e+00
8.320e-01,0.000e+00
8.329e-01,0.000e+00
8.337e-01,0.000e+00
8.346e-01,0.000e+00
8.355e-01,0.000e+00
8.363e-01,0.000e+00
8.372e-01,0.000e+00
8.381e-01,0.000e+00
8.389e-01,0.000e+00
8.398e-01,0.000e+00
8.407e-01,0.000e+00
8.415e-01,0.000e+00
8.424e-01,0.000e+00
8.433e-01,0.000e+00
8.441e-01,0.000e+00
8.450e-01,0.000e+00
8.458e-01,0.000e+00
8.467e-01,0.000e+00
8.476e-01,0.000e+00
8.484e-01,0.000e+00
8.493e-01,0.000e+00
8.502e-01,0.000e+00
8.510e-01,0.000e+00
8.519e-01,0.000e+00
8.528e-01,0.000e+00
8.536e-01,0.000e+00
8.545e-01,0.000e+00
8.553e-01,0.000e+00
8.562e-01,0.000e+00
8.571e-01,0.000e+00
8.579e-01,0.000e+00
8.588e-01,0.000e+00
8.597e-01,0.000e+00
8.605e-01,0.000e+00
8.614e-01,0.000e+00
8.622e-01,0.000e+00
8.631e-01,0.000e+00
8.640e-01,0.000e+00
8.648e-01,0.000e+00
8.657e-01,0.000e+00
8.666e-01,0.000e+00
8.674e-01,0.000e+00
8.683e-01,0.000e+00
8.692e-01,0.000e+00
8.700e-01,0.000e+00
8.709e-01,0.000e+00
8.718e-01,0.000e+00
8.726e-01,0.000e+00
8.735e-01,0.000e+00
8.743e-01,0.000e+00
8.752e-01,0.000e+00
8.761e-01,0.000e+00
8.769e-01,0.000e+00
8.778e-01,0.000e+00
8.787e-01,0.000e+00
8.795e-01,0.000e+00
8.804e-01,0.000e+00
8.813e-01,0.000e+00
8.821e-01,0.000e+00
8.830e-01,0.000e+00
8.838e-01,0.000e+00
8.847e-01,0.000e+00
8.856e-01,0.000e+00
8.864e-01,0.000e+00
8.873e-01,0.000e+00
8.882e-01,0.000e+00
8.890e-01,0.000e+00
8.899e-01,0.000e+00
8.907e-01,0.000e+00
8.916e-01,0.000e+00
8.925e-01,0.000e+00
8.933e-01,0.000e+00
8.942e-01,0.000e+00
8.951e-01,0.000e+00
8.959e-01,0.000e+00
8.968e-01,0.000e+00
8.977e-01,0.000e+00
8.985e-01,0.000e+00
8.994e-01,0.000e+00
9.002e-01,0.000e+00
9.011e-01,0.000e+00
9.020e-01,0.000e+00
9.028e-01,0.000e+00
9.037e-01,0.000e+00
9.046e-01,0.000e+00
9.054e-01,0.000e+00
9.063e-01,0.000e+00
9.072e-01,0.000e+00
9.080e-01,0.000e+00
9.089e-01,0.000e+00
9.098e-01,1.158e-02
9.106e-01,0.000e+00
9.115e-01,0.000e+00
9.123e-01,0.000e+00
9.132e-01,0.000e+00
9.141e-01,0.000e+00
9.149e-01,0.000e+00
9.158e-01,0.000e+00
9.167e-01,1.158e-02
9.175e-01,0.000e+00
9.184e-01,0.000e+00
9.192e-01,0.000e+00
9.201e-01,0.000e+00
9.210e-01,0.000e+00
9.218e-01,0.000e+00
9.227e-01,0.000e+00
9.236e-01,0.000e+00
9.244e-01,1.158e-02
9.253e-01,0.000e+00
9.262e-01,0.000e+00
9.270e-01,0.000e+00
9.279e-01,0.000e+00
9.287e-01,0.000e+00
9.296e-01,0.000e+00
9.305e-01,0.000e+00
9.313e-01,0.000e+00
9.322e-01,1.158e-02
9.331e-01,0.000e+00
9.339e-01,1.158e-02
9.348e-01,2.316e-02
9.357e-01,1.158e-02
9.365e-01,1.158e-02
9.374e-01,2.316e-02
9.383e-01,1.158e-02
9.391e-01,0.000e+00
9.400e-01,1.158e-02
9.408e-01,1.158e-02
9.417e-01,0.000e+00
9.426e-01,1.158e-02
9.434e-01,1.158e-02
9.443e-01,2.316e-02
9.452e-01,1.158e-02
9.460e-01,1.158e-02
9.469e-01,1.158e-02
9.478e-01,3.474e-02
9.486e-01,2.316e-02
9.495e-01,0.000e+00
9.503e-01,9.263e-02
9.512e-01,1.042e-01
9.521e-01,4.632e-02
9.529e-01,6.947e-02
9.538e-01,2.316e-02
9.547e-01,1.158e-01
9.555e-01,9.263e-02
9.564e-01,1.042e-01
9.572e-01,8.105e-02
9.581e-01,1.274e-01
9.590e-01,1.737e-01
9.598e-01,1.505e-01
9.607e-01,3.242e-01
9.616e-01,2.547e-01
9.624e-01,3.011e-01
9.633e-01,2.895e-01
9.642e-01,3.011e-01
9.650e-01,4.747e-01
9.659e-01,4.053e-01
9.667e-01,4.632e-01
9.676e-01,7.179e-01
9.685e-01,7.989e-01
9.693e-01,1.031e+00
9.702e-01,9.958e-01
9.711e-01,1.019e+00
9.719e-01,1.609e+00
9.728e-01,2.003e+00
9.737e-01,2.200e+00
9.745e-01,3.207e+00
9.754e-01,3.983e+00
9.763e-01,4.886e+00
9.771e-01,6.415e+00
9.780e-01,8.661e+00
9.788e-01,1.027e+01
9.797e-01,1.458e+01
9.806e-01,1.732e+01
9.814e-01,2.696e+01
9.823e-01,3.602e+01
9.832e-01,4.274e+01
9.840e-01,6.603e+01
9.849e-01,8.549e+01
9.857e-01,9.727e+01
9.866e-01,1.339e+02
9.875e-01,1.551e+02
9.883e-01,1.402e+02
9.892e-01,1.363e+02
9.901e-01,8.773e+01
9.909e-01,4.922e+01
9.918e-01,1.488e+01
9.927e-01,1.876e+00
9.935e-01,1.853e-01
9.944e-01,1.158e-02
9.952e-01,0.000e+00
9.961e-01,0.000e+00
9.970e-01,0.000e+00
9.978e-01,0.000e+00
9.987e-01,0.000e+00
9.996e-01,0.000e+00


==> anc/03_results/weak_zap/numerical/0_03.csv <==
transmittance,probability_density
8.377e-01,0.000e+00
8.385e-01,0.000e+00
8.393e-01,0.000e+00
8.401e-01,0.000e+00
8.409e-01,0.000e+00
8.417e-01,0.000e+00
8.426e-01,0.000e+00
8.434e-01,0.000e+00
8.442e-01,0.000e+00
8.450e-01,0.000e+00
8.458e-01,0.000e+00
8.466e-01,0.000e+00
8.474e-01,0.000e+00
8.483e-01,0.000e+00
8.491e-01,0.000e+00
8.499e-01,0.000e+00
8.507e-01,0.000e+00
8.515e-01,0.000e+00
8.523e-01,0.000e+00
8.531e-01,0.000e+00
8.540e-01,0.000e+00
8.548e-01,0.000e+00
8.556e-01,0.000e+00
8.564e-01,0.000e+00
8.572e-01,0.000e+00
8.580e-01,0.000e+00
8.588e-01,0.000e+00
8.596e-01,0.000e+00
8.605e-01,0.000e+00
8.613e-01,0.000e+00
8.621e-01,0.000e+00
8.629e-01,0.000e+00
8.637e-01,0.000e+00
8.645e-01,0.000e+00
8.653e-01,0.000e+00
8.662e-01,0.000e+00
8.670e-01,0.000e+00
8.678e-01,0.000e+00
8.686e-01,0.000e+00
8.694e-01,0.000e+00
8.702e-01,0.000e+00
8.710e-01,0.000e+00
8.719e-01,0.000e+00
8.727e-01,0.000e+00
8.735e-01,0.000e+00
8.743e-01,0.000e+00
8.751e-01,0.000e+00
8.759e-01,0.000e+00
8.767e-01,0.000e+00
8.775e-01,0.000e+00
8.784e-01,0.000e+00
8.792e-01,0.000e+00
8.800e-01,0.000e+00
8.808e-01,0.000e+00
8.816e-01,0.000e+00
8.824e-01,0.000e+00
8.832e-01,0.000e+00
8.841e-01,0.000e+00
8.849e-01,0.000e+00
8.857e-01,0.000e+00
8.865e-01,0.000e+00
8.873e-01,0.000e+00
8.881e-01,0.000e+00
8.889e-01,0.000e+00
8.898e-01,0.000e+00
8.906e-01,0.000e+00
8.914e-01,0.000e+00
8.922e-01,0.000e+00
8.930e-01,0.000e+00
8.938e-01,0.000e+00
8.946e-01,0.000e+00
8.954e-01,0.000e+00
8.963e-01,0.000e+00
8.971e-01,0.000e+00
8.979e-01,0.000e+00
8.987e-01,0.000e+00
8.995e-01,0.000e+00
9.003e-01,0.000e+00
9.011e-01,0.000e+00
9.020e-01,0.000e+00
9.028e-01,0.000e+00
9.036e-01,0.000e+00
9.044e-01,0.000e+00
9.052e-01,0.000e+00
9.060e-01,0.000e+00
9.068e-01,0.000e+00
9.077e-01,0.000e+00
9.085e-01,0.000e+00
9.093e-01,0.000e+00
9.101e-01,0.000e+00
9.109e-01,0.000e+00
9.117e-01,0.000e+00
9.125e-01,0.000e+00
9.133e-01,0.000e+00
9.142e-01,0.000e+00
9.150e-01,0.000e+00
9.158e-01,0.000e+00
9.166e-01,0.000e+00
9.174e-01,0.000e+00
9.182e-01,0.000e+00
9.190e-01,0.000e+00
9.199e-01,0.000e+00
9.207e-01,1.229e-02
9.215e-01,0.000e+00
9.223e-01,0.000e+00
9.231e-01,0.000e+00
9.239e-01,0.000e+00
9.247e-01,0.000e+00
9.256e-01,0.000e+00
9.264e-01,1.229e-02
9.272e-01,0.000e+00
9.280e-01,0.000e+00
9.288e-01,0.000e+00
9.296e-01,0.000e+00
9.304e-01,0.000e+00
9.312e-01,0.000e+00
9.321e-01,0.000e+00
9.329e-01,0.000e+00
9.337e-01,1.229e-02
9.345e-01,0.000e+00
9.353e-01,0.000e+00
9.361e-01,0.000e+00
9.369e-01,0.000e+00
9.378e-01,0.000e+00
9.386e-01,0.000e+00
9.394e-01,0.000e+00
9.402e-01,0.000e+00
9.410e-01,0.000e+00
9.418e-01,1.229e-02
9.426e-01,2.458e-02
9.435e-01,0.000e+00
9.443e-01,3.687e-02
9.451e-01,2.458e-02
9.459e-01,1.229e-02
9.467e-01,0.000e+00
9.475e-01,0.000e+00
9.483e-01,0.000e+00
9.491e-01,2.458e-02
9.500e-01,1.229e-02
9.508e-01,2.458e-02
9.516e-01,1.229e-02
9.524e-01,1.229e-02
9.532e-01,2.458e-02
9.540e-01,2.458e-02
9.548e-01,1.229e-02
9.557e-01,6.145e-02
9.565e-01,4.916e-02
9.573e-01,7.374e-02
9.581e-01,1.352e-01
9.589e-01,4.916e-02
9.597e-01,8.603e-02
9.605e-01,7.374e-02
9.614e-01,8.603e-02
9.622e-01,9.832e-02
9.630e-01,1.475e-01
9.638e-01,2.458e-01
9.646e-01,2.212e-01
9.654e-01,3.441e-01
9.662e-01,2.950e-01
9.670e-01,3.933e-01
9.679e-01,2.212e-01
9.687e-01,5.162e-01
9.695e-01,5.162e-01
9.703e-01,5.899e-01
9.711e-01,7.006e-01
9.719e-01,9.709e-01
9.727e-01,9.832e-01
9.736e-01,1.266e+00
9.744e-01,1.549e+00
9.752e-01,2.089e+00
9.760e-01,2.864e+00
9.768e-01,3.306e+00
9.776e-01,4.166e+00
9.784e-01,5.777e+00
9.793e-01,6.883e+00
9.801e-01,1.051e+01
9.809e-01,1.279e+01
9.817e-01,1.842e+01
9.825e-01,2.826e+01
9.833e-01,3.527e+01
9.841e-01,4.779e+01
9.849e-01,6.622e+01
9.858e-01,8.650e+01
9.866e-01,1.132e+02
9.874e-01,1.403e+02
9.882e-01,1.818e+02
9.890e-01,1.624e+02
9.898e-01,1.374e+02
9.906e-01,9.493e+01
9.915e-01,4.416e+01
9.923e-01,1.233e+01
9.931e-01,1.672e+00
9.939e-01,8.603e-02
9.947e-01,1.229e-02
9.955e-01,0.000e+00
9.963e-01,0.000e+00
9.972e-01,0.000e+00
9.980e-01,0.000e+00
9.988e-01,0.000e+00
9.996e-01,0.000e+00


==> anc/03_results/weak_zap/total_probability/0_00075.csv <==
transmittance,probability_density
3.303e-05,8.085e-32
9.908e-05,1.395e-10
1.651e-04,4.550e-05
2.312e-04,5.992e-03
2.972e-04,3.827e-02
3.633e-04,6.258e-02
4.294e-04,7.665e-02
4.954e-04,1.264e-01
5.615e-04,2.185e-01
6.275e-04,3.402e-01
6.936e-04,4.865e-01
7.596e-04,6.625e-01
8.257e-04,8.789e-01
8.917e-04,1.145e+00
9.578e-04,1.467e+00
1.024e-03,1.849e+00
1.090e-03,2.292e+00
1.156e-03,2.804e+00
1.222e-03,3.393e+00
1.288e-03,4.069e+00
1.354e-03,4.843e+00
1.420e-03,5.725e+00
1.486e-03,6.724e+00
1.552e-03,7.850e+00
1.618e-03,9.111e+00
1.684e-03,1.052e+01
1.750e-03,1.207e+01
1.817e-03,1.379e+01
1.883e-03,1.568e+01
1.949e-03,1.774e+01
2.015e-03,1.998e+01
2.081e-03,2.242e+01
2.147e-03,2.505e+01
2.213e-03,2.790e+01
2.279e-03,3.096e+01
2.345e-03,3.426e+01
2.411e-03,3.779e+01
2.477e-03,4.158e+01
2.543e-03,4.564e+01
2.609e-03,4.997e+01
2.675e-03,5.460e+01
2.741e-03,5.952e+01
2.807e-03,6.476e+01
2.873e-03,7.032e+01
2.939e-03,7.620e+01
3.006e-03,8.241e+01
3.072e-03,8.896e+01
3.138e-03,9.585e+01
3.204e-03,1.031e+02
3.270e-03,1.106e+02
3.336e-03,1.184e+02
3.402e-03,1.265e+02
3.468e-03,1.349e+02
3.534e-03,1.435e+02
3.600e-03,1.523e+02
3.666e-03,1.613e+02
3.732e-03,1.704e+02
3.798e-03,1.795e+02
3.864e-03,1.886e+02
3.930e-03,1.978e+02
3.996e-03,2.067e+02
4.062e-03,2.156e+02
4.128e-03,2.242e+02
4.194e-03,2.325e+02
4.261e-03,2.404e+02
4.327e-03,2.479e+02
4.393e-03,2.550e+02
4.459e-03,2.615e+02
4.525e-03,2.674e+02
4.591e-03,2.728e+02
4.657e-03,2.774e+02
4.723e-03,2.814e+02
4.789e-03,2.846e+02
4.855e-03,2.871e+02
4.921e-03,2.889e+02
4.987e-03,2.899e+02
5.053e-03,2.901e+02
5.119e-03,2.897e+02
5.185e-03,2.884e+02
5.251e-03,2.865e+02
5.317e-03,2.839e+02
5.383e-03,2.807e+02
5.450e-03,2.768e+02
5.516e-03,2.724e+02
5.582e-03,2.674e+02
5.648e-03,2.620e+02
5.714e-03,2.561e+02
5.780e-03,2.498e+02
5.846e-03,2.431e+02
5.912e-03,2.362e+02
5.978e-03,2.290e+02
6.044e-03,2.216e+02
6.110e-03,2.140e+02
6.176e-03,2.063e+02
6.242e-03,1.985e+02
6.308e-03,1.907e+02
6.374e-03,1.829e+02
6.440e-03,1.751e+02
6.506e-03,1.674e+02
6.572e-03,1.597e+02
6.639e-03,1.522e+02
6.705e-03,1.448e+02
6.771e-03,1.376e+02
6.837e-03,1.305e+02
6.903e-03,1.236e+02
6.969e-03,1.169e+02
7.035e-03,1.105e+02
7.101e-03,1.042e+02
7.167e-03,9.823e+01
7.233e-03,9.245e+01
7.299e-03,8.691e+01
7.365e-03,8.161e+01
7.431e-03,7.654e+01
7.497e-03,7.170e+01
7.563e-03,6.710e+01
7.629e-03,6.273e+01
7.695e-03,5.859e+01
7.761e-03,5.466e+01
7.828e-03,5.095e+01
7.894e-03,4.744e+01
7.960e-03,4.413e+01
8.026e-03,4.102e+01
8.092e-03,3.810e+01
8.158e-03,3.535e+01
8.224e-03,3.277e+01
8.290e-03,3.036e+01
8.356e-03,2.810e+01
8.422e-03,2.599e+01
8.488e-03,2.402e+01
8.554e-03,2.219e+01
8.620e-03,2.048e+01
8.686e-03,1.888e+01
8.752e-03,1.740e+01
8.818e-03,1.603e+01
8.884e-03,1.475e+01
8.950e-03,1.357e+01
9.017e-03,1.248e+01
9.083e-03,1.146e+01
9.149e-03,1.053e+01
9.215e-03,9.662e+00
9.281e-03,8.862e+00
9.347e-03,8.125e+00
9.413e-03,7.445e+00
9.479e-03,6.818e+00
9.545e-03,6.241e+00
9.611e-03,5.710e+00
9.677e-03,5.222e+00
9.743e-03,4.774e+00
9.809e-03,4.362e+00
9.875e-03,3.984e+00
9.941e-03,3.637e+00
1.001e-02,3.319e+00
1.007e-02,3.028e+00
1.014e-02,2.761e+00
1.021e-02,2.517e+00
1.027e-02,2.294e+00
1.034e-02,2.089e+00
1.040e-02,1.902e+00
1.047e-02,1.732e+00
1.054e-02,1.576e+00
1.060e-02,1.434e+00
1.067e-02,1.304e+00
1.073e-02,1.185e+00
1.080e-02,1.077e+00
1.087e-02,9.790e-01
1.093e-02,8.893e-01
1.100e-02,8.076e-01
1.106e-02,7.333e-01
1.113e-02,6.656e-01
1.120e-02,6.040e-01
1.126e-02,5.480e-01
1.133e-02,4.971e-01
1.139e-02,4.508e-01
1.146e-02,4.087e-01
1.153e-02,3.705e-01
1.159e-02,3.358e-01
1.166e-02,3.043e-01
1.172e-02,2.757e-01
1.179e-02,2.497e-01
1.186e-02,2.261e-01
1.192e-02,2.048e-01
1.199e-02,1.854e-01
1.206e-02,1.678e-01
1.212e-02,1.519e-01
1.219e-02,1.374e-01
1.225e-02,1.243e-01
1.232e-02,1.125e-01
1.239e-02,1.018e-01
1.245e-02,9.203e-02
1.252e-02,8.322e-02
1.258e-02,7.525e-02
1.265e-02,6.803e-02
1.272e-02,6.150e-02
1.278e-02,5.559e-02
1.285e-02,5.024e-02
1.291e-02,4.540e-02
1.298e-02,4.103e-02
1.305e-02,3.707e-02
1.311e-02,3.349e-02
1.318e-02,3.025e-02


==> anc/03_results/weak_zap/total_probability/0_0015.csv <==
transmittance,probability_density
1.137e-04,4.654e-45
3.410e-04,3.814e-18
5.683e-04,4.158e-10
7.956e-04,2.296e-06
1.023e-03,2.254e-04
1.250e-03,2.844e-03
1.478e-03,1.120e-02
1.705e-03,2.275e-02
1.932e-03,3.489e-02
2.159e-03,5.401e-02
2.387e-03,8.908e-02
2.614e-03,1.429e-01
2.841e-03,2.125e-01
3.069e-03,2.943e-01
3.296e-03,3.885e-01
3.523e-03,4.984e-01
3.751e-03,6.287e-01
3.978e-03,7.833e-01
4.205e-03,9.647e-01
4.433e-03,1.174e+00
4.660e-03,1.413e+00
4.887e-03,1.682e+00
5.115e-03,1.981e+00
5.342e-03,2.313e+00
5.569e-03,2.680e+00
5.797e-03,3.082e+00
6.024e-03,3.524e+00
6.251e-03,4.009e+00
6.478e-03,4.538e+00
6.706e-03,5.117e+00
6.933e-03,5.748e+00
7.160e-03,6.435e+00
7.388e-03,7.180e+00
7.615e-03,7.988e+00
7.842e-03,8.860e+00
8.070e-03,9.800e+00
8.297e-03,1.081e+01
8.524e-03,1.190e+01
8.752e-03,1.306e+01
8.979e-03,1.429e+01
9.206e-03,1.562e+01
9.434e-03,1.702e+01
9.661e-03,1.851e+01
9.888e-03,2.009e+01
1.012e-02,2.176e+01
1.034e-02,2.353e+01
1.057e-02,2.538e+01
1.080e-02,2.733e+01
1.102e-02,2.938e+01
1.125e-02,3.151e+01
1.148e-02,3.373e+01
1.171e-02,3.603e+01
1.193e-02,3.842e+01
1.216e-02,4.087e+01
1.239e-02,4.339e+01
1.262e-02,4.596e+01
1.284e-02,4.857e+01
1.307e-02,5.120e+01
1.330e-02,5.385e+01
1.353e-02,5.650e+01
1.375e-02,5.912e+01
1.398e-02,6.171e+01
1.421e-02,6.424e+01
1.443e-02,6.669e+01
1.466e-02,6.905e+01
1.489e-02,7.130e+01
1.512e-02,7.342e+01
1.534e-02,7.539e+01
1.557e-02,7.720e+01
1.580e-02,7.884e+01
1.603e-02,8.029e+01
1.625e-02,8.154e+01
1.648e-02,8.258e+01
1.671e-02,8.341e+01
1.693e-02,8.402e+01
1.716e-02,8.441e+01
1.739e-02,8.458e+01
1.762e-02,8.453e+01
1.784e-02,8.426e+01
1.807e-02,8.378e+01
1.830e-02,8.310e+01
1.853e-02,8.222e+01
1.875e-02,8.116e+01
1.898e-02,7.992e+01
1.921e-02,7.852e+01
1.944e-02,7.697e+01
1.966e-02,7.529e+01
1.989e-02,7.348e+01
2.012e-02,7.156e+01
2.034e-02,6.955e+01
2.057e-02,6.745e+01
2.080e-02,6.529e+01
2.103e-02,6.308e+01
2.125e-02,6.083e+01
2.148e-02,5.855e+01
2.171e-02,5.625e+01
2.194e-02,5.395e+01
2.216e-02,5.165e+01
2.239e-02,4.937e+01
2.262e-02,4.711e+01
2.285e-02,4.488e+01
2.307e-02,4.269e+01
2.330e-02,4.055e+01
2.353e-02,3.845e+01
2.375e-02,3.642e+01
2.398e-02,3.444e+01
2.421e-02,3.252e+01
2.444e-02,3.067e+01
2.466e-02,2.889e+01
2.489e-02,2.718e+01
2.512e-02,2.553e+01
2.535e-02,2.396e+01
2.557e-02,2.246e+01
2.580e-02,2.102e+01
2.603e-02,1.966e+01
2.625e-02,1.837e+01
2.648e-02,1.714e+01
2.671e-02,1.598e+01
2.694e-02,1.488e+01
2.716e-02,1.384e+01
2.739e-02,1.286e+01
2.762e-02,1.195e+01
2.785e-02,1.108e+01
2.807e-02,1.027e+01
2.830e-02,9.514e+00
2.853e-02,8.803e+00
2.876e-02,8.140e+00
2.898e-02,7.520e+00
2.921e-02,6.942e+00
2.944e-02,6.403e+00
2.966e-02,5.902e+00
2.989e-02,5.437e+00
3.012e-02,5.004e+00
3.035e-02,4.603e+00
3.057e-02,4.231e+00
3.080e-02,3.887e+00
3.103e-02,3.569e+00
3.126e-02,3.274e+00
3.148e-02,3.002e+00
3.171e-02,2.751e+00
3.194e-02,2.520e+00
3.217e-02,2.307e+00
3.239e-02,2.110e+00
3.262e-02,1.930e+00
3.285e-02,1.764e+00
3.307e-02,1.611e+00
3.330e-02,1.471e+00
3.353e-02,1.343e+00
3.376e-02,1.225e+00
3.398e-02,1.117e+00
3.421e-02,1.018e+00
3.444e-02,9.275e-01
3.467e-02,8.447e-01
3.489e-02,7.689e-01
3.512e-02,6.997e-01
3.535e-02,6.365e-01
3.557e-02,5.788e-01
3.580e-02,5.261e-01
3.603e-02,4.780e-01
3.626e-02,4.342e-01
3.648e-02,3.943e-01
3.671e-02,3.579e-01
3.694e-02,3.248e-01
3.717e-02,2.947e-01
3.739e-02,2.673e-01
3.762e-02,2.423e-01
3.785e-02,2.197e-01
3.808e-02,1.991e-01
3.830e-02,1.804e-01
3.853e-02,1.634e-01
3.876e-02,1.479e-01
3.898e-02,1.339e-01
3.921e-02,1.212e-01
3.944e-02,1.097e-01
3.967e-02,9.923e-02
3.989e-02,8.976e-02
4.012e-02,8.117e-02
4.035e-02,7.339e-02
4.058e-02,6.634e-02
4.080e-02,5.996e-02
4.103e-02,5.419e-02
4.126e-02,4.896e-02
4.148e-02,4.422e-02
4.171e-02,3.994e-02
4.194e-02,3.607e-02
4.217e-02,3.257e-02
4.239e-02,2.940e-02
4.262e-02,2.654e-02
4.285e-02,2.395e-02
4.308e-02,2.162e-02
4.330e-02,1.950e-02
4.353e-02,1.760e-02
4.376e-02,1.587e-02
4.399e-02,1.432e-02
4.421e-02,1.291e-02
4.444e-02,1.164e-02
4.467e-02,1.050e-02
4.489e-02,9.466e-03
4.512e-02,8.534e-03
4.535e-02,7.693e-03


==> anc/03_results/weak_zap/total_probability/0_00225.csv <==
transmittance,probability_density
2.683e-04,2.999e-46
8.050e-04,1.415e-18
1.342e-03,2.146e-10
1.878e-03,1.277e-06
2.415e-03,1.255e-04
2.952e-03,1.563e-03
3.488e-03,6.157e-03
4.025e-03,1.263e-02
4.562e-03,1.867e-02
5.099e-03,2.497e-02
5.635e-03,3.418e-02
6.172e-03,4.840e-02
6.709e-03,6.836e-02
7.245e-03,9.409e-02
7.782e-03,1.259e-01
8.319e-03,1.650e-01
8.855e-03,2.129e-01
9.392e-03,2.708e-01
9.929e-03,3.394e-01
1.047e-02,4.188e-01
1.100e-02,5.089e-01
1.154e-02,6.096e-01
1.208e-02,7.212e-01
1.261e-02,8.444e-01
1.315e-02,9.802e-01
1.369e-02,1.130e+00
1.422e-02,1.294e+00
1.476e-02,1.475e+00
1.530e-02,1.674e+00
1.583e-02,1.891e+00
1.637e-02,2.128e+00
1.691e-02,2.386e+00
1.744e-02,2.666e+00
1.798e-02,2.970e+00
1.852e-02,3.299e+00
1.905e-02,3.655e+00
1.959e-02,4.038e+00
2.013e-02,4.450e+00
2.066e-02,4.893e+00
2.120e-02,5.367e+00
2.174e-02,5.875e+00
2.227e-02,6.417e+00
2.281e-02,6.995e+00
2.335e-02,7.609e+00
2.388e-02,8.262e+00
2.442e-02,8.953e+00
2.496e-02,9.683e+00
2.549e-02,1.045e+01
2.603e-02,1.126e+01
2.657e-02,1.211e+01
2.710e-02,1.300e+01
2.764e-02,1.393e+01
2.818e-02,1.489e+01
2.871e-02,1.589e+01
2.925e-02,1.692e+01
2.979e-02,1.798e+01
3.032e-02,1.906e+01
3.086e-02,2.016e+01
3.140e-02,2.128e+01
3.193e-02,2.241e+01
3.247e-02,2.353e+01
3.301e-02,2.466e+01
3.354e-02,2.577e+01
3.408e-02,2.686e+01
3.462e-02,2.792e+01
3.515e-02,2.894e+01
3.569e-02,2.993e+01
3.623e-02,3.086e+01
3.676e-02,3.173e+01
3.730e-02,3.254e+01
3.784e-02,3.327e+01
3.837e-02,3.393e+01
3.891e-02,3.450e+01
3.945e-02,3.499e+01
3.998e-02,3.539e+01
4.052e-02,3.569e+01
4.106e-02,3.590e+01
4.159e-02,3.601e+01
4.213e-02,3.603e+01
4.267e-02,3.596e+01
4.320e-02,3.579e+01
4.374e-02,3.553e+01
4.428e-02,3.519e+01
4.481e-02,3.477e+01
4.535e-02,3.426e+01
4.589e-02,3.369e+01
4.642e-02,3.305e+01
4.696e-02,3.234e+01
4.750e-02,3.158e+01
4.803e-02,3.077e+01
4.857e-02,2.992e+01
4.911e-02,2.903e+01
4.964e-02,2.811e+01
5.018e-02,2.716e+01
5.072e-02,2.620e+01
5.125e-02,2.522e+01
5.179e-02,2.423e+01
5.233e-02,2.323e+01
5.286e-02,2.224e+01
5.340e-02,2.126e+01
5.394e-02,2.028e+01
5.447e-02,1.931e+01
5.501e-02,1.837e+01
5.555e-02,1.744e+01
5.608e-02,1.653e+01
5.662e-02,1.564e+01
5.716e-02,1.479e+01
5.769e-02,1.395e+01
5.823e-02,1.315e+01
5.877e-02,1.238e+01
5.930e-02,1.163e+01
5.984e-02,1.092e+01
6.038e-02,1.024e+01
6.091e-02,9.585e+00
6.145e-02,8.964e+00
6.199e-02,8.373e+00
6.252e-02,7.813e+00
6.306e-02,7.282e+00
6.360e-02,6.779e+00
6.413e-02,6.305e+00
6.467e-02,5.857e+00
6.521e-02,5.436e+00
6.574e-02,5.041e+00
6.628e-02,4.669e+00
6.682e-02,4.321e+00
6.735e-02,3.996e+00
6.789e-02,3.691e+00
6.843e-02,3.407e+00
6.896e-02,3.142e+00
6.950e-02,2.896e+00
7.004e-02,2.666e+00
7.057e-02,2.453e+00
7.111e-02,2.255e+00
7.165e-02,2.072e+00
7.218e-02,1.902e+00
7.272e-02,1.745e+00
7.326e-02,1.599e+00
7.379e-02,1.465e+00
7.433e-02,1.342e+00
7.487e-02,1.228e+00
7.540e-02,1.122e+00
7.594e-02,1.026e+00
7.648e-02,9.369e-01
7.702e-02,8.552e-01
7.755e-02,7.802e-01
7.809e-02,7.114e-01
7.863e-02,6.483e-01
7.916e-02,5.905e-01
7.970e-02,5.376e-01
8.024e-02,4.892e-01
8.077e-02,4.450e-01
8.131e-02,4.045e-01
8.185e-02,3.676e-01
8.238e-02,3.339e-01
8.292e-02,3.032e-01
8.346e-02,2.752e-01
8.399e-02,2.496e-01
8.453e-02,2.264e-01
8.507e-02,2.052e-01
8.560e-02,1.860e-01
8.614e-02,1.684e-01
8.668e-02,1.525e-01
8.721e-02,1.381e-01
8.775e-02,1.249e-01
8.829e-02,1.130e-01
8.882e-02,1.022e-01
8.936e-02,9.241e-02
8.990e-02,8.352e-02
9.043e-02,7.547e-02
9.097e-02,6.817e-02
9.151e-02,6.156e-02
9.204e-02,5.557e-02
9.258e-02,5.016e-02
9.312e-02,4.526e-02
9.365e-02,4.083e-02
9.419e-02,3.683e-02
9.473e-02,3.321e-02
9.526e-02,2.994e-02
9.580e-02,2.698e-02
9.634e-02,2.432e-02
9.687e-02,2.191e-02
9.741e-02,1.973e-02
9.795e-02,1.777e-02
9.848e-02,1.600e-02
9.902e-02,1.441e-02
9.956e-02,1.297e-02
1.001e-01,1.167e-02
1.006e-01,1.050e-02
1.012e-01,9.448e-03
1.017e-01,8.499e-03
1.022e-01,7.644e-03
1.028e-01,6.874e-03
1.033e-01,6.181e-03
1.038e-01,5.557e-03
1.044e-01,4.995e-03
1.049e-01,4.490e-03
1.055e-01,4.035e-03
1.060e-01,3.626e-03
1.065e-01,3.258e-03
1.071e-01,2.927e-03


==> anc/03_results/weak_zap/total_probability/0_003.csv <==
transmittance,probability_density
4.507e-04,2.250e-35
1.352e-03,6.432e-12
2.254e-03,5.214e-06
3.155e-03,7.557e-04
4.057e-03,4.134e-03
4.958e-03,5.953e-03
5.859e-03,7.172e-03
6.761e-03,9.418e-03
7.662e-03,1.115e-02
8.564e-03,1.266e-02
9.465e-03,1.616e-02
1.037e-02,2.308e-02
1.127e-02,3.334e-02
1.217e-02,4.639e-02
1.307e-02,6.207e-02
1.397e-02,8.065e-02
1.487e-02,1.025e-01
1.578e-02,1.280e-01
1.668e-02,1.573e-01
1.758e-02,1.910e-01
1.848e-02,2.297e-01
1.938e-02,2.741e-01
2.028e-02,3.251e-01
2.118e-02,3.835e-01
2.209e-02,4.499e-01
2.299e-02,5.249e-01
2.389e-02,6.090e-01
2.479e-02,7.026e-01
2.569e-02,8.061e-01
2.659e-02,9.198e-01
2.749e-02,1.044e+00
2.840e-02,1.180e+00
2.930e-02,1.328e+00
3.020e-02,1.489e+00
3.110e-02,1.663e+00
3.200e-02,1.851e+00
3.290e-02,2.054e+00
3.380e-02,2.273e+00
3.471e-02,2.509e+00
3.561e-02,2.762e+00
3.651e-02,3.032e+00
3.741e-02,3.322e+00
3.831e-02,3.630e+00
3.921e-02,3.959e+00
4.011e-02,4.308e+00
4.102e-02,4.679e+00
4.192e-02,5.071e+00
4.282e-02,5.485e+00
4.372e-02,5.921e+00
4.462e-02,6.381e+00
4.552e-02,6.863e+00
4.642e-02,7.368e+00
4.733e-02,7.895e+00
4.823e-02,8.444e+00
4.913e-02,9.015e+00
5.003e-02,9.605e+00
5.093e-02,1.021e+01
5.183e-02,1.084e+01
5.273e-02,1.148e+01
5.364e-02,1.213e+01
5.454e-02,1.279e+01
5.544e-02,1.345e+01
5.634e-02,1.412e+01
5.724e-02,1.478e+01
5.814e-02,1.543e+01
5.904e-02,1.608e+01
5.995e-02,1.670e+01
6.085e-02,1.731e+01
6.175e-02,1.789e+01
6.265e-02,1.844e+01
6.355e-02,1.895e+01
6.445e-02,1.943e+01
6.536e-02,1.986e+01
6.626e-02,2.025e+01
6.716e-02,2.058e+01
6.806e-02,2.087e+01
6.896e-02,2.110e+01
6.986e-02,2.128e+01
7.076e-02,2.140e+01
7.167e-02,2.146e+01
7.257e-02,2.147e+01
7.347e-02,2.142e+01
7.437e-02,2.132e+01
7.527e-02,2.116e+01
7.617e-02,2.095e+01
7.707e-02,2.069e+01
7.798e-02,2.039e+01
7.888e-02,2.004e+01
7.978e-02,1.965e+01
8.068e-02,1.923e+01
8.158e-02,1.877e+01
8.248e-02,1.828e+01
8.338e-02,1.777e+01
8.429e-02,1.723e+01
8.519e-02,1.668e+01
8.609e-02,1.611e+01
8.699e-02,1.553e+01
8.789e-02,1.494e+01
8.879e-02,1.434e+01
8.969e-02,1.375e+01
9.060e-02,1.315e+01
9.150e-02,1.256e+01
9.240e-02,1.197e+01
9.330e-02,1.139e+01
9.420e-02,1.082e+01
9.510e-02,1.027e+01
9.600e-02,9.723e+00
9.691e-02,9.194e+00
9.781e-02,8.681e+00
9.871e-02,8.184e+00
9.961e-02,7.704e+00
1.005e-01,7.242e+00
1.014e-01,6.799e+00
1.023e-01,6.374e+00
1.032e-01,5.968e+00
1.041e-01,5.581e+00
1.050e-01,5.212e+00
1.059e-01,4.862e+00
1.068e-01,4.530e+00
1.077e-01,4.216e+00
1.086e-01,3.919e+00
1.095e-01,3.639e+00
1.104e-01,3.376e+00
1.113e-01,3.128e+00
1.122e-01,2.896e+00
1.131e-01,2.678e+00
1.140e-01,2.474e+00
1.149e-01,2.283e+00
1.158e-01,2.106e+00
1.167e-01,1.940e+00
1.176e-01,1.786e+00
1.185e-01,1.642e+00
1.194e-01,1.509e+00
1.203e-01,1.386e+00
1.212e-01,1.271e+00
1.221e-01,1.166e+00
1.230e-01,1.068e+00
1.239e-01,9.775e-01
1.249e-01,8.942e-01
1.258e-01,8.174e-01
1.267e-01,7.467e-01
1.276e-01,6.816e-01
1.285e-01,6.218e-01
1.294e-01,5.670e-01
1.303e-01,5.166e-01
1.312e-01,4.704e-01
1.321e-01,4.281e-01
1.330e-01,3.894e-01
1.339e-01,3.540e-01
1.348e-01,3.216e-01
1.357e-01,2.921e-01
1.366e-01,2.651e-01
1.375e-01,2.405e-01
1.384e-01,2.181e-01
1.393e-01,1.976e-01
1.402e-01,1.790e-01
1.411e-01,1.621e-01
1.420e-01,1.467e-01
1.429e-01,1.327e-01
1.438e-01,1.200e-01
1.447e-01,1.085e-01
1.456e-01,9.805e-02
1.465e-01,8.856e-02
1.474e-01,7.997e-02
1.483e-01,7.218e-02
1.492e-01,6.512e-02
1.501e-01,5.874e-02
1.510e-01,5.296e-02
1.519e-01,4.774e-02
1.528e-01,4.301e-02
1.537e-01,3.874e-02
1.546e-01,3.489e-02
1.555e-01,3.141e-02
1.564e-01,2.827e-02
1.573e-01,2.543e-02
1.582e-01,2.288e-02
1.591e-01,2.057e-02
1.600e-01,1.850e-02
1.609e-01,1.663e-02
1.618e-01,1.494e-02
1.627e-01,1.342e-02
1.636e-01,1.205e-02
1.645e-01,1.082e-02
1.654e-01,9.719e-03
1.663e-01,8.723e-03
1.672e-01,7.829e-03
1.681e-01,7.024e-03
1.690e-01,6.301e-03
1.699e-01,5.652e-03
1.708e-01,5.068e-03
1.717e-01,4.544e-03
1.726e-01,4.074e-03
1.735e-01,3.651e-03
1.744e-01,3.272e-03
1.753e-01,2.932e-03
1.762e-01,2.627e-03
1.771e-01,2.353e-03
1.780e-01,2.107e-03
1.789e-01,1.887e-03
1.798e-01,1.690e-03


==> anc/03_results/weak_zap/total_probability/0_00375.csv <==
transmittance,probability_density
6.762e-04,1.413e-56
2.029e-03,2.322e-23
3.381e-03,2.594e-13
4.734e-03,1.453e-08
6.086e-03,5.495e-06
7.438e-03,1.598e-04
8.791e-03,1.047e-03
1.014e-02,2.717e-03
1.150e-02,3.999e-03
1.285e-02,4.655e-03
1.420e-02,5.935e-03
1.555e-02,8.844e-03
1.691e-02,1.335e-02
1.826e-02,1.897e-02
1.961e-02,2.547e-02
2.096e-02,3.304e-02
2.232e-02,4.219e-02
2.367e-02,5.346e-02
2.502e-02,6.734e-02
2.637e-02,8.416e-02
2.773e-02,1.042e-01
2.908e-02,1.276e-01
3.043e-02,1.547e-01
3.178e-02,1.858e-01
3.314e-02,2.211e-01
3.449e-02,2.610e-01
3.584e-02,3.057e-01
3.719e-02,3.557e-01
3.854e-02,4.110e-01
3.990e-02,4.722e-01
4.125e-02,5.393e-01
4.260e-02,6.127e-01
4.395e-02,6.928e-01
4.531e-02,7.798e-01
4.666e-02,8.742e-01
4.801e-02,9.763e-01
4.936e-02,1.087e+00
5.072e-02,1.205e+00
5.207e-02,1.333e+00
5.342e-02,1.470e+00
5.477e-02,1.617e+00
5.613e-02,1.774e+00
5.748e-02,1.942e+00
5.883e-02,2.121e+00
6.018e-02,2.311e+00
6.154e-02,2.514e+00
6.289e-02,2.730e+00
6.424e-02,2.958e+00
6.559e-02,3.201e+00
6.695e-02,3.457e+00
6.830e-02,3.728e+00
6.965e-02,4.015e+00
7.100e-02,4.316e+00
7.236e-02,4.633e+00
7.371e-02,4.965e+00
7.506e-02,5.313e+00
7.641e-02,5.675e+00
7.777e-02,6.052e+00
7.912e-02,6.442e+00
8.047e-02,6.845e+00
8.182e-02,7.259e+00
8.318e-02,7.683e+00
8.453e-02,8.115e+00
8.588e-02,8.552e+00
8.723e-02,8.993e+00
8.859e-02,9.435e+00
8.994e-02,9.876e+00
9.129e-02,1.031e+01
9.264e-02,1.074e+01
9.400e-02,1.116e+01
9.535e-02,1.156e+01
9.670e-02,1.195e+01
9.805e-02,1.231e+01
9.941e-02,1.266e+01
1.008e-01,1.297e+01
1.021e-01,1.326e+01
1.035e-01,1.352e+01
1.048e-01,1.375e+01
1.062e-01,1.394e+01
1.075e-01,1.409e+01
1.089e-01,1.421e+01
1.102e-01,1.429e+01
1.116e-01,1.433e+01
1.129e-01,1.434e+01
1.143e-01,1.431e+01
1.156e-01,1.423e+01
1.170e-01,1.413e+01
1.183e-01,1.399e+01
1.197e-01,1.381e+01
1.210e-01,1.361e+01
1.224e-01,1.337e+01
1.237e-01,1.311e+01
1.251e-01,1.282e+01
1.265e-01,1.251e+01
1.278e-01,1.218e+01
1.292e-01,1.184e+01
1.305e-01,1.147e+01
1.319e-01,1.110e+01
1.332e-01,1.071e+01
1.346e-01,1.032e+01
1.359e-01,9.922e+00
1.373e-01,9.520e+00
1.386e-01,9.117e+00
1.400e-01,8.715e+00
1.413e-01,8.315e+00
1.427e-01,7.919e+00
1.440e-01,7.529e+00
1.454e-01,7.146e+00
1.467e-01,6.771e+00
1.481e-01,6.405e+00
1.494e-01,6.049e+00
1.508e-01,5.704e+00
1.522e-01,5.371e+00
1.535e-01,5.049e+00
1.549e-01,4.740e+00
1.562e-01,4.443e+00
1.576e-01,4.159e+00
1.589e-01,3.888e+00
1.603e-01,3.630e+00
1.616e-01,3.384e+00
1.630e-01,3.152e+00
1.643e-01,2.931e+00
1.657e-01,2.723e+00
1.670e-01,2.526e+00
1.684e-01,2.341e+00
1.697e-01,2.167e+00
1.711e-01,2.004e+00
1.724e-01,1.851e+00
1.738e-01,1.708e+00
1.751e-01,1.575e+00
1.765e-01,1.450e+00
1.778e-01,1.334e+00
1.792e-01,1.226e+00
1.806e-01,1.126e+00
1.819e-01,1.033e+00
1.833e-01,9.471e-01
1.846e-01,8.674e-01
1.860e-01,7.937e-01
1.873e-01,7.258e-01
1.887e-01,6.631e-01
1.900e-01,6.053e-01
1.914e-01,5.522e-01
1.927e-01,5.033e-01
1.941e-01,4.585e-01
1.954e-01,4.173e-01
1.968e-01,3.796e-01
1.981e-01,3.450e-01
1.995e-01,3.134e-01
2.008e-01,2.845e-01
2.022e-01,2.581e-01
2.035e-01,2.341e-01
2.049e-01,2.121e-01
2.062e-01,1.921e-01
2.076e-01,1.738e-01
2.090e-01,1.573e-01
2.103e-01,1.422e-01
2.117e-01,1.285e-01
2.130e-01,1.161e-01
2.144e-01,1.048e-01
2.157e-01,9.453e-02
2.171e-01,8.525e-02
2.184e-01,7.685e-02
2.198e-01,6.925e-02
2.211e-01,6.237e-02
2.225e-01,5.615e-02
2.238e-01,5.053e-02
2.252e-01,4.545e-02
2.265e-01,4.087e-02
2.279e-01,3.673e-02
2.292e-01,3.300e-02
2.306e-01,2.964e-02
2.319e-01,2.661e-02
2.333e-01,2.389e-02
2.347e-01,2.143e-02
2.360e-01,1.922e-02
2.374e-01,1.723e-02
2.387e-01,1.545e-02
2.401e-01,1.384e-02
2.414e-01,1.240e-02
2.428e-01,1.110e-02
2.441e-01,9.941e-03
2.455e-01,8.898e-03
2.468e-01,7.962e-03
2.482e-01,7.122e-03
2.495e-01,6.370e-03
2.509e-01,5.695e-03
2.522e-01,5.091e-03
2.536e-01,4.550e-03
2.549e-01,4.065e-03
2.563e-01,3.632e-03
2.576e-01,3.243e-03
2.590e-01,2.896e-03
2.603e-01,2.586e-03
2.617e-01,2.308e-03
2.631e-01,2.059e-03
2.644e-01,1.838e-03
2.658e-01,1.639e-03
2.671e-01,1.462e-03
2.685e-01,1.304e-03
2.698e-01,1.163e-03


==> anc/03_results/weak_zap/total_probability/0_0045.csv <==
transmittance,probability_density
9.067e-04,5.716e-59
2.720e-03,8.290e-24
4.533e-03,2.333e-13
6.347e-03,1.604e-08
8.160e-03,5.748e-06
9.973e-03,1.424e-04
1.179e-02,7.759e-04
1.360e-02,1.769e-03
1.541e-02,2.628e-03
1.723e-02,3.504e-03
1.904e-02,4.794e-03
2.085e-02,6.638e-03
2.267e-02,9.021e-03
2.448e-02,1.202e-02
2.629e-02,1.590e-02
2.811e-02,2.103e-02
2.992e-02,2.768e-02
3.173e-02,3.601e-02
3.355e-02,4.600e-02
3.536e-02,5.756e-02
3.717e-02,7.060e-02
3.899e-02,8.505e-02
4.080e-02,1.009e-01
4.261e-02,1.184e-01
4.443e-02,1.376e-01
4.624e-02,1.590e-01
4.805e-02,1.828e-01
4.987e-02,2.094e-01
5.168e-02,2.393e-01
5.349e-02,2.727e-01
5.531e-02,3.099e-01
5.712e-02,3.511e-01
5.893e-02,3.965e-01
6.075e-02,4.464e-01
6.256e-02,5.008e-01
6.437e-02,5.601e-01
6.619e-02,6.243e-01
6.800e-02,6.938e-01
6.981e-02,7.688e-01
7.163e-02,8.497e-01
7.344e-02,9.368e-01
7.525e-02,1.030e+00
7.707e-02,1.131e+00
7.888e-02,1.238e+00
8.069e-02,1.353e+00
8.251e-02,1.477e+00
8.432e-02,1.608e+00
8.613e-02,1.748e+00
8.795e-02,1.897e+00
8.976e-02,2.056e+00
9.157e-02,2.224e+00
9.339e-02,2.403e+00
9.520e-02,2.591e+00
9.701e-02,2.791e+00
9.883e-02,3.001e+00
1.006e-01,3.221e+00
1.025e-01,3.453e+00
1.043e-01,3.696e+00
1.061e-01,3.950e+00
1.079e-01,4.214e+00
1.097e-01,4.488e+00
1.115e-01,4.772e+00
1.133e-01,5.065e+00
1.151e-01,5.366e+00
1.170e-01,5.674e+00
1.188e-01,5.988e+00
1.206e-01,6.306e+00
1.224e-01,6.627e+00
1.242e-01,6.950e+00
1.260e-01,7.272e+00
1.278e-01,7.591e+00
1.297e-01,7.906e+00
1.315e-01,8.214e+00
1.333e-01,8.512e+00
1.351e-01,8.799e+00
1.369e-01,9.073e+00
1.387e-01,9.330e+00
1.405e-01,9.570e+00
1.423e-01,9.790e+00
1.442e-01,9.988e+00
1.460e-01,1.016e+01
1.478e-01,1.031e+01
1.496e-01,1.044e+01
1.514e-01,1.054e+01
1.532e-01,1.061e+01
1.550e-01,1.065e+01
1.569e-01,1.066e+01
1.587e-01,1.065e+01
1.605e-01,1.061e+01
1.623e-01,1.054e+01
1.641e-01,1.044e+01
1.659e-01,1.032e+01
1.677e-01,1.018e+01
1.695e-01,1.001e+01
1.714e-01,9.820e+00
1.732e-01,9.613e+00
1.750e-01,9.387e+00
1.768e-01,9.146e+00
1.786e-01,8.891e+00
1.804e-01,8.624e+00
1.822e-01,8.346e+00
1.841e-01,8.060e+00
1.859e-01,7.767e+00
1.877e-01,7.470e+00
1.895e-01,7.169e+00
1.913e-01,6.867e+00
1.931e-01,6.564e+00
1.949e-01,6.263e+00
1.967e-01,5.965e+00
1.986e-01,5.671e+00
2.004e-01,5.381e+00
2.022e-01,5.097e+00
2.040e-01,4.820e+00
2.058e-01,4.550e+00
2.076e-01,4.289e+00
2.094e-01,4.036e+00
2.113e-01,3.792e+00
2.131e-01,3.557e+00
2.149e-01,3.331e+00
2.167e-01,3.116e+00
2.185e-01,2.910e+00
2.203e-01,2.714e+00
2.221e-01,2.528e+00
2.239e-01,2.351e+00
2.258e-01,2.184e+00
2.276e-01,2.026e+00
2.294e-01,1.877e+00
2.312e-01,1.737e+00
2.330e-01,1.606e+00
2.348e-01,1.482e+00
2.366e-01,1.367e+00
2.385e-01,1.259e+00
2.403e-01,1.159e+00
2.421e-01,1.065e+00
2.439e-01,9.779e-01
2.457e-01,8.970e-01
2.475e-01,8.220e-01
2.493e-01,7.525e-01
2.511e-01,6.883e-01
2.530e-01,6.289e-01
2.548e-01,5.742e-01
2.566e-01,5.237e-01
2.584e-01,4.773e-01
2.602e-01,4.346e-01
2.620e-01,3.954e-01
2.638e-01,3.595e-01
2.657e-01,3.266e-01
2.675e-01,2.964e-01
2.693e-01,2.689e-01
2.711e-01,2.437e-01
2.729e-01,2.207e-01
2.747e-01,1.998e-01
2.765e-01,1.807e-01
2.783e-01,1.633e-01
2.802e-01,1.475e-01
2.820e-01,1.332e-01
2.838e-01,1.201e-01
2.856e-01,1.083e-01
2.874e-01,9.761e-02
2.892e-01,8.790e-02
2.910e-01,7.912e-02
2.929e-01,7.117e-02
2.947e-01,6.399e-02
2.965e-01,5.750e-02
2.983e-01,5.164e-02
3.001e-01,4.636e-02
3.019e-01,4.160e-02
3.037e-01,3.731e-02
3.055e-01,3.344e-02
3.074e-01,2.997e-02
3.092e-01,2.684e-02
3.110e-01,2.403e-02
3.128e-01,2.150e-02
3.146e-01,1.923e-02
3.164e-01,1.720e-02
3.182e-01,1.537e-02
3.201e-01,1.373e-02
3.219e-01,1.227e-02
3.237e-01,1.095e-02
3.255e-01,9.774e-03
3.273e-01,8.720e-03
3.291e-01,7.777e-03
3.309e-01,6.934e-03
3.327e-01,6.180e-03
3.346e-01,5.507e-03
3.364e-01,4.905e-03
3.382e-01,4.368e-03
3.400e-01,3.889e-03
3.418e-01,3.461e-03
3.436e-01,3.079e-03
3.454e-01,2.739e-03
3.473e-01,2.436e-03
3.491e-01,2.166e-03
3.509e-01,1.925e-03
3.527e-01,1.711e-03
3.545e-01,1.520e-03
3.563e-01,1.350e-03
3.581e-01,1.199e-03
3.599e-01,1.064e-03
3.618e-01,9.448e-04


==> anc/03_results/weak_zap/total_probability/0_00525.csv <==
transmittance,probability_density
1.170e-03,3.402e-83
3.510e-03,2.761e-37
5.851e-03,1.394e-22
8.191e-03,3.351e-15
1.053e-02,6.991e-11
1.287e-02,3.637e-08
1.521e-02,2.121e-06
1.755e-02,3.048e-05
1.989e-02,1.714e-04
2.223e-02,5.149e-04
2.457e-02,1.053e-03
2.691e-02,1.805e-03
2.925e-02,2.952e-03
3.159e-02,4.715e-03
3.393e-02,7.178e-03
3.627e-02,1.028e-02
3.861e-02,1.391e-02
4.095e-02,1.804e-02
4.329e-02,2.271e-02
4.563e-02,2.801e-02
4.798e-02,3.407e-02
5.032e-02,4.099e-02
5.266e-02,4.889e-02
5.500e-02,5.785e-02
5.734e-02,6.800e-02
5.968e-02,7.946e-02
6.202e-02,9.238e-02
6.436e-02,1.069e-01
6.670e-02,1.231e-01
6.904e-02,1.413e-01
7.138e-02,1.614e-01
7.372e-02,1.836e-01
7.606e-02,2.080e-01
7.840e-02,2.348e-01
8.074e-02,2.641e-01
8.308e-02,2.960e-01
8.542e-02,3.309e-01
8.776e-02,3.689e-01
9.010e-02,4.101e-01
9.244e-02,4.550e-01
9.478e-02,5.036e-01
9.712e-02,5.561e-01
9.946e-02,6.130e-01
1.018e-01,6.743e-01
1.041e-01,7.403e-01
1.065e-01,8.112e-01
1.088e-01,8.873e-01
1.112e-01,9.689e-01
1.135e-01,1.056e+00
1.158e-01,1.149e+00
1.182e-01,1.249e+00
1.205e-01,1.354e+00
1.229e-01,1.467e+00
1.252e-01,1.586e+00
1.275e-01,1.713e+00
1.299e-01,1.847e+00
1.322e-01,1.990e+00
1.346e-01,2.140e+00
1.369e-01,2.298e+00
1.392e-01,2.464e+00
1.416e-01,2.639e+00
1.439e-01,2.822e+00
1.463e-01,3.014e+00
1.486e-01,3.214e+00
1.509e-01,3.422e+00
1.533e-01,3.637e+00
1.556e-01,3.860e+00
1.580e-01,4.089e+00
1.603e-01,4.324e+00
1.626e-01,4.564e+00
1.650e-01,4.808e+00
1.673e-01,5.055e+00
1.697e-01,5.304e+00
1.720e-01,5.553e+00
1.743e-01,5.801e+00
1.767e-01,6.046e+00
1.790e-01,6.287e+00
1.814e-01,6.521e+00
1.837e-01,6.748e+00
1.860e-01,6.965e+00
1.884e-01,7.170e+00
1.907e-01,7.363e+00
1.931e-01,7.541e+00
1.954e-01,7.703e+00
1.978e-01,7.848e+00
2.001e-01,7.974e+00
2.024e-01,8.080e+00
2.048e-01,8.166e+00
2.071e-01,8.230e+00
2.095e-01,8.273e+00
2.118e-01,8.293e+00
2.141e-01,8.292e+00
2.165e-01,8.268e+00
2.188e-01,8.223e+00
2.212e-01,8.157e+00
2.235e-01,8.071e+00
2.258e-01,7.965e+00
2.282e-01,7.841e+00
2.305e-01,7.699e+00
2.329e-01,7.542e+00
2.352e-01,7.369e+00
2.375e-01,7.184e+00
2.399e-01,6.986e+00
2.422e-01,6.778e+00
2.446e-01,6.562e+00
2.469e-01,6.338e+00
2.492e-01,6.108e+00
2.516e-01,5.874e+00
2.539e-01,5.636e+00
2.563e-01,5.397e+00
2.586e-01,5.158e+00
2.609e-01,4.919e+00
2.633e-01,4.682e+00
2.656e-01,4.448e+00
2.680e-01,4.218e+00
2.703e-01,3.992e+00
2.726e-01,3.771e+00
2.750e-01,3.556e+00
2.773e-01,3.347e+00
2.797e-01,3.146e+00
2.820e-01,2.951e+00
2.843e-01,2.764e+00
2.867e-01,2.585e+00
2.890e-01,2.413e+00
2.914e-01,2.250e+00
2.937e-01,2.094e+00
2.960e-01,1.946e+00
2.984e-01,1.806e+00
3.007e-01,1.674e+00
3.031e-01,1.549e+00
3.054e-01,1.432e+00
3.077e-01,1.322e+00
3.101e-01,1.218e+00
3.124e-01,1.122e+00
3.148e-01,1.031e+00
3.171e-01,9.472e-01
3.194e-01,8.689e-01
3.218e-01,7.961e-01
3.241e-01,7.286e-01
3.265e-01,6.660e-01
3.288e-01,6.082e-01
3.311e-01,5.548e-01
3.335e-01,5.056e-01
3.358e-01,4.603e-01
3.382e-01,4.186e-01
3.405e-01,3.803e-01
3.428e-01,3.452e-01
3.452e-01,3.131e-01
3.475e-01,2.836e-01
3.499e-01,2.568e-01
3.522e-01,2.322e-01
3.545e-01,2.099e-01
3.569e-01,1.895e-01
3.592e-01,1.709e-01
3.616e-01,1.541e-01
3.639e-01,1.388e-01
3.662e-01,1.249e-01
3.686e-01,1.124e-01
3.709e-01,1.010e-01
3.733e-01,9.071e-02
3.756e-01,8.142e-02
3.780e-01,7.302e-02
3.803e-01,6.545e-02
3.826e-01,5.863e-02
3.850e-01,5.248e-02
3.873e-01,4.695e-02
3.897e-01,4.198e-02
3.920e-01,3.751e-02
3.943e-01,3.350e-02
3.967e-01,2.990e-02
3.990e-01,2.667e-02
4.014e-01,2.378e-02
4.037e-01,2.119e-02
4.060e-01,1.887e-02
4.084e-01,1.680e-02
4.107e-01,1.494e-02
4.131e-01,1.329e-02
4.154e-01,1.181e-02
4.177e-01,1.050e-02
4.201e-01,9.322e-03
4.224e-01,8.275e-03
4.248e-01,7.343e-03
4.271e-01,6.513e-03
4.294e-01,5.774e-03
4.318e-01,5.117e-03
4.341e-01,4.533e-03
4.365e-01,4.015e-03
4.388e-01,3.554e-03
4.411e-01,3.145e-03
4.435e-01,2.782e-03
4.458e-01,2.460e-03
4.482e-01,2.175e-03
4.505e-01,1.922e-03
4.528e-01,1.698e-03
4.552e-01,1.499e-03
4.575e-01,1.324e-03
4.599e-01,1.168e-03
4.622e-01,1.031e-03
4.645e-01,9.094e-04
4.669e-01,8.020e-04


==> anc/03_results/weak_zap/total_probability/0_006.csv <==
transmittance,probability_density
1.389e-03,3.190e-87
4.166e-03,7.054e-38
6.944e-03,2.479e-22
9.721e-03,1.172e-14
1.250e-02,2.963e-10
1.528e-02,1.486e-07
1.805e-02,7.399e-06
2.083e-02,8.509e-05
2.361e-02,3.727e-04
2.639e-02,8.726e-04
2.916e-02,1.419e-03
3.194e-02,1.954e-03
3.472e-02,2.537e-03
3.750e-02,3.231e-03
4.027e-02,4.139e-03
4.305e-02,5.438e-03
4.583e-02,7.281e-03
4.861e-02,9.690e-03
5.138e-02,1.255e-02
5.416e-02,1.569e-02
5.694e-02,1.902e-02
5.972e-02,2.254e-02
6.249e-02,2.641e-02
6.527e-02,3.083e-02
6.805e-02,3.602e-02
7.083e-02,4.216e-02
7.360e-02,4.940e-02
7.638e-02,5.781e-02
7.916e-02,6.748e-02
8.194e-02,7.845e-02
8.471e-02,9.078e-02
8.749e-02,1.045e-01
9.027e-02,1.198e-01
9.305e-02,1.366e-01
9.582e-02,1.550e-01
9.860e-02,1.751e-01
1.014e-01,1.970e-01
1.042e-01,2.209e-01
1.069e-01,2.467e-01
1.097e-01,2.748e-01
1.125e-01,3.051e-01
1.153e-01,3.380e-01
1.180e-01,3.737e-01
1.208e-01,4.122e-01
1.236e-01,4.538e-01
1.264e-01,4.987e-01
1.292e-01,5.471e-01
1.319e-01,5.992e-01
1.347e-01,6.551e-01
1.375e-01,7.151e-01
1.403e-01,7.793e-01
1.430e-01,8.480e-01
1.458e-01,9.214e-01
1.486e-01,9.996e-01
1.514e-01,1.083e+00
1.542e-01,1.172e+00
1.569e-01,1.266e+00
1.597e-01,1.365e+00
1.625e-01,1.471e+00
1.653e-01,1.583e+00
1.680e-01,1.701e+00
1.708e-01,1.825e+00
1.736e-01,1.956e+00
1.764e-01,2.093e+00
1.791e-01,2.237e+00
1.819e-01,2.388e+00
1.847e-01,2.545e+00
1.875e-01,2.709e+00
1.903e-01,2.880e+00
1.930e-01,3.056e+00
1.958e-01,3.239e+00
1.986e-01,3.426e+00
2.014e-01,3.619e+00
2.041e-01,3.816e+00
2.069e-01,4.016e+00
2.097e-01,4.220e+00
2.125e-01,4.424e+00
2.153e-01,4.630e+00
2.180e-01,4.835e+00
2.208e-01,5.039e+00
2.236e-01,5.239e+00
2.264e-01,5.435e+00
2.291e-01,5.626e+00
2.319e-01,5.809e+00
2.347e-01,5.983e+00
2.375e-01,6.147e+00
2.403e-01,6.300e+00
2.430e-01,6.440e+00
2.458e-01,6.566e+00
2.486e-01,6.677e+00
2.514e-01,6.772e+00
2.541e-01,6.850e+00
2.569e-01,6.911e+00
2.597e-01,6.953e+00
2.625e-01,6.977e+00
2.653e-01,6.982e+00
2.680e-01,6.969e+00
2.708e-01,6.938e+00
2.736e-01,6.888e+00
2.764e-01,6.821e+00
2.791e-01,6.736e+00
2.819e-01,6.636e+00
2.847e-01,6.521e+00
2.875e-01,6.391e+00
2.902e-01,6.249e+00
2.930e-01,6.094e+00
2.958e-01,5.929e+00
2.986e-01,5.755e+00
3.014e-01,5.573e+00
3.041e-01,5.383e+00
3.069e-01,5.189e+00
3.097e-01,4.990e+00
3.125e-01,4.788e+00
3.152e-01,4.584e+00
3.180e-01,4.380e+00
3.208e-01,4.176e+00
3.236e-01,3.973e+00
3.264e-01,3.772e+00
3.291e-01,3.574e+00
3.319e-01,3.380e+00
3.347e-01,3.191e+00
3.375e-01,3.006e+00
3.402e-01,2.827e+00
3.430e-01,2.653e+00
3.458e-01,2.486e+00
3.486e-01,2.326e+00
3.514e-01,2.172e+00
3.541e-01,2.024e+00
3.569e-01,1.884e+00
3.597e-01,1.751e+00
3.625e-01,1.624e+00
3.652e-01,1.505e+00
3.680e-01,1.392e+00
3.708e-01,1.285e+00
3.736e-01,1.185e+00
3.764e-01,1.091e+00
3.791e-01,1.004e+00
3.819e-01,9.217e-01
3.847e-01,8.453e-01
3.875e-01,7.743e-01
3.902e-01,7.083e-01
3.930e-01,6.471e-01
3.958e-01,5.905e-01
3.986e-01,5.382e-01
4.013e-01,4.899e-01
4.041e-01,4.455e-01
4.069e-01,4.046e-01
4.097e-01,3.671e-01
4.125e-01,3.327e-01
4.152e-01,3.012e-01
4.180e-01,2.724e-01
4.208e-01,2.461e-01
4.236e-01,2.221e-01
4.263e-01,2.003e-01
4.291e-01,1.804e-01
4.319e-01,1.624e-01
4.347e-01,1.460e-01
4.375e-01,1.312e-01
4.402e-01,1.177e-01
4.430e-01,1.056e-01
4.458e-01,9.463e-02
4.486e-01,8.473e-02
4.513e-01,7.580e-02
4.541e-01,6.776e-02
4.569e-01,6.053e-02
4.597e-01,5.403e-02
4.625e-01,4.819e-02
4.652e-01,4.295e-02
4.680e-01,3.826e-02
4.708e-01,3.405e-02
4.736e-01,3.029e-02
4.763e-01,2.692e-02
4.791e-01,2.392e-02
4.819e-01,2.123e-02
4.847e-01,1.884e-02
4.875e-01,1.670e-02
4.902e-01,1.480e-02
4.930e-01,1.311e-02
4.958e-01,1.160e-02
4.986e-01,1.027e-02
5.013e-01,9.077e-03
5.041e-01,8.022e-03
5.069e-01,7.086e-03
5.097e-01,6.255e-03
5.124e-01,5.520e-03
5.152e-01,4.868e-03
5.180e-01,4.292e-03
5.208e-01,3.782e-03
5.236e-01,3.331e-03
5.263e-01,2.932e-03
5.291e-01,2.580e-03
5.319e-01,2.270e-03
5.347e-01,1.996e-03
5.374e-01,1.754e-03
5.402e-01,1.541e-03
5.430e-01,1.353e-03
5.458e-01,1.188e-03
5.486e-01,1.042e-03
5.513e-01,9.145e-04
5.541e-01,8.020e-04


==> anc/03_results/weak_zap/total_probability/0_00675.csv <==
transmittance,probability_density
1.622e-03,1.054e-100
4.867e-03,2.097e-43
8.111e-03,2.360e-25
1.136e-02,1.923e-16
1.460e-02,2.491e-11
1.784e-02,3.393e-08
2.109e-02,3.147e-06
2.433e-02,5.240e-05
2.758e-02,2.738e-04
3.082e-02,6.376e-04
3.407e-02,8.564e-04
3.731e-02,8.795e-04
4.056e-02,9.891e-04
4.380e-02,1.385e-03
4.704e-02,2.033e-03
5.029e-02,2.851e-03
5.353e-02,3.855e-03
5.678e-02,5.123e-03
6.002e-02,6.693e-03
6.327e-02,8.523e-03
6.651e-02,1.054e-02
6.976e-02,1.269e-02
7.300e-02,1.500e-02
7.624e-02,1.755e-02
7.949e-02,2.046e-02
8.273e-02,2.385e-02
8.598e-02,2.781e-02
8.922e-02,3.241e-02
9.247e-02,3.768e-02
9.571e-02,4.366e-02
9.896e-02,5.034e-02
1.022e-01,5.774e-02
1.054e-01,6.587e-02
1.087e-01,7.477e-02
1.119e-01,8.450e-02
1.152e-01,9.514e-02
1.184e-01,1.068e-01
1.217e-01,1.196e-01
1.249e-01,1.337e-01
1.282e-01,1.492e-01
1.314e-01,1.663e-01
1.346e-01,1.850e-01
1.379e-01,2.056e-01
1.411e-01,2.282e-01
1.444e-01,2.527e-01
1.476e-01,2.794e-01
1.509e-01,3.084e-01
1.541e-01,3.397e-01
1.574e-01,3.735e-01
1.606e-01,4.098e-01
1.638e-01,4.487e-01
1.671e-01,4.905e-01
1.703e-01,5.351e-01
1.736e-01,5.827e-01
1.768e-01,6.335e-01
1.801e-01,6.875e-01
1.833e-01,7.449e-01
1.866e-01,8.058e-01
1.898e-01,8.704e-01
1.930e-01,9.389e-01
1.963e-01,1.011e+00
1.995e-01,1.088e+00
2.028e-01,1.169e+00
2.060e-01,1.255e+00
2.093e-01,1.345e+00
2.125e-01,1.440e+00
2.158e-01,1.540e+00
2.190e-01,1.645e+00
2.222e-01,1.756e+00
2.255e-01,1.872e+00
2.287e-01,1.994e+00
2.320e-01,2.121e+00
2.352e-01,2.254e+00
2.385e-01,2.393e+00
2.417e-01,2.537e+00
2.450e-01,2.686e+00
2.482e-01,2.841e+00
2.514e-01,3.000e+00
2.547e-01,3.163e+00
2.579e-01,3.331e+00
2.612e-01,3.501e+00
2.644e-01,3.675e+00
2.677e-01,3.850e+00
2.709e-01,4.025e+00
2.742e-01,4.201e+00
2.774e-01,4.375e+00
2.806e-01,4.547e+00
2.839e-01,4.715e+00
2.871e-01,4.878e+00
2.904e-01,5.035e+00
2.936e-01,5.185e+00
2.969e-01,5.326e+00
3.001e-01,5.457e+00
3.034e-01,5.576e+00
3.066e-01,5.684e+00
3.098e-01,5.778e+00
3.131e-01,5.858e+00
3.163e-01,5.923e+00
3.196e-01,5.973e+00
3.228e-01,6.006e+00
3.261e-01,6.023e+00
3.293e-01,6.024e+00
3.326e-01,6.008e+00
3.358e-01,5.976e+00
3.390e-01,5.928e+00
3.423e-01,5.864e+00
3.455e-01,5.785e+00
3.488e-01,5.692e+00
3.520e-01,5.585e+00
3.553e-01,5.466e+00
3.585e-01,5.336e+00
3.618e-01,5.196e+00
3.650e-01,5.046e+00
3.682e-01,4.888e+00
3.715e-01,4.723e+00
3.747e-01,4.553e+00
3.780e-01,4.378e+00
3.812e-01,4.200e+00
3.845e-01,4.020e+00
3.877e-01,3.838e+00
3.910e-01,3.657e+00
3.942e-01,3.476e+00
3.974e-01,3.297e+00
4.007e-01,3.120e+00
4.039e-01,2.946e+00
4.072e-01,2.777e+00
4.104e-01,2.611e+00
4.137e-01,2.451e+00
4.169e-01,2.296e+00
4.202e-01,2.146e+00
4.234e-01,2.003e+00
4.266e-01,1.865e+00
4.299e-01,1.734e+00
4.331e-01,1.609e+00
4.364e-01,1.491e+00
4.396e-01,1.378e+00
4.429e-01,1.272e+00
4.461e-01,1.173e+00
4.494e-01,1.079e+00
4.526e-01,9.911e-01
4.558e-01,9.090e-01
4.591e-01,8.324e-01
4.623e-01,7.611e-01
4.656e-01,6.949e-01
4.688e-01,6.335e-01
4.721e-01,5.767e-01
4.753e-01,5.243e-01
4.786e-01,4.759e-01
4.818e-01,4.315e-01
4.850e-01,3.907e-01
4.883e-01,3.533e-01
4.915e-01,3.190e-01
4.948e-01,2.878e-01
4.980e-01,2.592e-01
5.013e-01,2.333e-01
5.045e-01,2.097e-01
5.078e-01,1.882e-01
5.110e-01,1.688e-01
5.142e-01,1.512e-01
5.175e-01,1.353e-01
5.207e-01,1.209e-01
5.240e-01,1.080e-01
5.272e-01,9.631e-02
5.305e-01,8.583e-02
5.337e-01,7.641e-02
5.370e-01,6.796e-02
5.402e-01,6.039e-02
5.434e-01,5.361e-02
5.467e-01,4.755e-02
5.499e-01,4.214e-02
5.532e-01,3.731e-02
5.564e-01,3.301e-02
5.597e-01,2.918e-02
5.629e-01,2.577e-02
5.662e-01,2.275e-02
5.694e-01,2.006e-02
5.726e-01,1.768e-02
5.759e-01,1.557e-02
5.791e-01,1.370e-02
5.824e-01,1.204e-02
5.856e-01,1.058e-02
5.889e-01,9.292e-03
5.921e-01,8.153e-03
5.954e-01,7.150e-03
5.986e-01,6.265e-03
6.018e-01,5.487e-03
6.051e-01,4.803e-03
6.083e-01,4.201e-03
6.116e-01,3.673e-03
6.148e-01,3.209e-03
6.181e-01,2.802e-03
6.213e-01,2.445e-03
6.246e-01,2.133e-03
6.278e-01,1.859e-03
6.310e-01,1.620e-03
6.343e-01,1.411e-03
6.375e-01,1.228e-03
6.408e-01,1.069e-03
6.440e-01,9.292e-04
6.473e-01,8.077e-04


==> anc/03_results/weak_zap/total_probability/0_0075.csv <==
transmittance,probability_density
1.806e-03,2.004e-150
5.419e-03,7.192e-73
9.032e-03,1.175e-46
1.265e-02,8.367e-33
1.626e-02,3.184e-24
1.987e-02,1.872e-18
2.348e-02,2.218e-14
2.710e-02,2.050e-11
3.071e-02,3.263e-09
3.432e-02,1.468e-07
3.794e-02,2.593e-06
4.155e-02,2.253e-05
4.516e-02,1.133e-04
4.877e-02,3.710e-04
5.239e-02,8.664e-04
5.600e-02,1.550e-03
5.961e-02,2.255e-03
6.323e-02,2.827e-03
6.684e-02,3.250e-03
7.045e-02,3.661e-03
7.407e-02,4.267e-03
7.768e-02,5.228e-03
8.129e-02,6.596e-03
8.490e-02,8.311e-03
8.852e-02,1.026e-02
9.213e-02,1.232e-02
9.574e-02,1.447e-02
9.936e-02,1.670e-02
1.030e-01,1.911e-02
1.066e-01,2.181e-02
1.102e-01,2.493e-02
1.138e-01,2.856e-02
1.174e-01,3.281e-02
1.210e-01,3.774e-02
1.246e-01,4.340e-02
1.283e-01,4.984e-02
1.319e-01,5.710e-02
1.355e-01,6.523e-02
1.391e-01,7.428e-02
1.427e-01,8.433e-02
1.463e-01,9.542e-02
1.499e-01,1.076e-01
1.536e-01,1.211e-01
1.572e-01,1.357e-01
1.608e-01,1.517e-01
1.644e-01,1.689e-01
1.680e-01,1.876e-01
1.716e-01,2.077e-01
1.752e-01,2.292e-01
1.788e-01,2.522e-01
1.825e-01,2.767e-01
1.861e-01,3.029e-01
1.897e-01,3.307e-01
1.933e-01,3.603e-01
1.969e-01,3.919e-01
2.005e-01,4.254e-01
2.041e-01,4.612e-01
2.077e-01,4.993e-01
2.114e-01,5.399e-01
2.150e-01,5.833e-01
2.186e-01,6.295e-01
2.222e-01,6.787e-01
2.258e-01,7.312e-01
2.294e-01,7.872e-01
2.330e-01,8.467e-01
2.366e-01,9.100e-01
2.403e-01,9.773e-01
2.439e-01,1.049e+00
2.475e-01,1.124e+00
2.511e-01,1.204e+00
2.547e-01,1.289e+00
2.583e-01,1.378e+00
2.619e-01,1.472e+00
2.656e-01,1.571e+00
2.692e-01,1.675e+00
2.728e-01,1.784e+00
2.764e-01,1.898e+00
2.800e-01,2.017e+00
2.836e-01,2.141e+00
2.872e-01,2.271e+00
2.908e-01,2.405e+00
2.945e-01,2.544e+00
2.981e-01,2.687e+00
3.017e-01,2.834e+00
3.053e-01,2.985e+00
3.089e-01,3.139e+00
3.125e-01,3.296e+00
3.161e-01,3.454e+00
3.197e-01,3.614e+00
3.234e-01,3.774e+00
3.270e-01,3.933e+00
3.306e-01,4.090e+00
3.342e-01,4.244e+00
3.378e-01,4.394e+00
3.414e-01,4.538e+00
3.450e-01,4.677e+00
3.486e-01,4.807e+00
3.523e-01,4.929e+00
3.559e-01,5.041e+00
3.595e-01,5.142e+00
3.631e-01,5.231e+00
3.667e-01,5.307e+00
3.703e-01,5.369e+00
3.739e-01,5.418e+00
3.776e-01,5.451e+00
3.812e-01,5.469e+00
3.848e-01,5.472e+00
3.884e-01,5.459e+00
3.920e-01,5.431e+00
3.956e-01,5.388e+00
3.992e-01,5.330e+00
4.028e-01,5.258e+00
4.065e-01,5.173e+00
4.101e-01,5.075e+00
4.137e-01,4.965e+00
4.173e-01,4.845e+00
4.209e-01,4.714e+00
4.245e-01,4.575e+00
4.281e-01,4.428e+00
4.317e-01,4.275e+00
4.354e-01,4.116e+00
4.390e-01,3.953e+00
4.426e-01,3.787e+00
4.462e-01,3.619e+00
4.498e-01,3.449e+00
4.534e-01,3.280e+00
4.570e-01,3.112e+00
4.607e-01,2.945e+00
4.643e-01,2.781e+00
4.679e-01,2.620e+00
4.715e-01,2.463e+00
4.751e-01,2.310e+00
4.787e-01,2.162e+00
4.823e-01,2.019e+00
4.859e-01,1.882e+00
4.896e-01,1.750e+00
4.932e-01,1.624e+00
4.968e-01,1.505e+00
5.004e-01,1.391e+00
5.040e-01,1.284e+00
5.076e-01,1.182e+00
5.112e-01,1.087e+00
5.148e-01,9.973e-01
5.185e-01,9.135e-01
5.221e-01,8.353e-01
5.257e-01,7.625e-01
5.293e-01,6.948e-01
5.329e-01,6.322e-01
5.365e-01,5.742e-01
5.401e-01,5.207e-01
5.437e-01,4.715e-01
5.474e-01,4.262e-01
5.510e-01,3.848e-01
5.546e-01,3.468e-01
5.582e-01,3.121e-01
5.618e-01,2.805e-01
5.654e-01,2.518e-01
5.690e-01,2.257e-01
5.727e-01,2.020e-01
5.763e-01,1.806e-01
5.799e-01,1.612e-01
5.835e-01,1.437e-01
5.871e-01,1.280e-01
5.907e-01,1.139e-01
5.943e-01,1.011e-01
5.979e-01,8.975e-02
6.016e-01,7.955e-02
6.052e-01,7.043e-02
6.088e-01,6.228e-02
6.124e-01,5.502e-02
6.160e-01,4.855e-02
6.196e-01,4.280e-02
6.232e-01,3.769e-02
6.268e-01,3.316e-02
6.305e-01,2.915e-02
6.341e-01,2.559e-02
6.377e-01,2.245e-02
6.413e-01,1.967e-02
6.449e-01,1.723e-02
6.485e-01,1.507e-02
6.521e-01,1.317e-02
6.558e-01,1.150e-02
6.594e-01,1.004e-02
6.630e-01,8.752e-03
6.666e-01,7.625e-03
6.702e-01,6.637e-03
6.738e-01,5.773e-03
6.774e-01,5.018e-03
6.810e-01,4.358e-03
6.847e-01,3.782e-03
6.883e-01,3.280e-03
6.919e-01,2.842e-03
6.955e-01,2.462e-03
6.991e-01,2.130e-03
7.027e-01,1.843e-03
7.063e-01,1.593e-03
7.099e-01,1.376e-03
7.136e-01,1.188e-03
7.172e-01,1.024e-03
7.208e-01,8.833e-04


==> anc/03_results/weak_zap/total_probability/0_00825.csv <==
transmittance,probability_density
1.993e-03,2.317e-204
5.978e-03,1.968e-103
9.963e-03,1.960e-68
1.395e-02,1.615e-49
1.793e-02,1.564e-37
2.192e-02,2.824e-29
2.590e-02,2.730e-23
2.989e-02,8.390e-19
3.388e-02,2.330e-15
3.786e-02,1.130e-12
4.185e-02,1.485e-10
4.583e-02,7.162e-09
4.982e-02,1.576e-07
5.380e-02,1.857e-06
5.779e-02,1.322e-05
6.177e-02,6.233e-05
6.576e-02,2.093e-04
6.974e-02,5.304e-04
7.373e-02,1.065e-03
7.771e-02,1.766e-03
8.170e-02,2.518e-03
8.568e-02,3.210e-03
8.967e-02,3.807e-03
9.365e-02,4.358e-03
9.764e-02,4.955e-03
1.016e-01,5.669e-03
1.056e-01,6.525e-03
1.096e-01,7.504e-03
1.136e-01,8.571e-03
1.176e-01,9.707e-03
1.216e-01,1.092e-02
1.255e-01,1.227e-02
1.295e-01,1.384e-02
1.335e-01,1.571e-02
1.375e-01,1.800e-02
1.415e-01,2.080e-02
1.455e-01,2.419e-02
1.494e-01,2.823e-02
1.534e-01,3.293e-02
1.574e-01,3.830e-02
1.614e-01,4.431e-02
1.654e-01,5.094e-02
1.694e-01,5.817e-02
1.734e-01,6.600e-02
1.773e-01,7.444e-02
1.813e-01,8.354e-02
1.853e-01,9.336e-02
1.893e-01,1.040e-01
1.933e-01,1.155e-01
1.973e-01,1.279e-01
2.013e-01,1.415e-01
2.052e-01,1.562e-01
2.092e-01,1.721e-01
2.132e-01,1.893e-01
2.172e-01,2.079e-01
2.212e-01,2.280e-01
2.252e-01,2.497e-01
2.292e-01,2.730e-01
2.331e-01,2.980e-01
2.371e-01,3.248e-01
2.411e-01,3.535e-01
2.451e-01,3.843e-01
2.491e-01,4.171e-01
2.531e-01,4.522e-01
2.571e-01,4.896e-01
2.610e-01,5.294e-01
2.650e-01,5.717e-01
2.690e-01,6.168e-01
2.730e-01,6.646e-01
2.770e-01,7.153e-01
2.810e-01,7.691e-01
2.849e-01,8.260e-01
2.889e-01,8.863e-01
2.929e-01,9.499e-01
2.969e-01,1.017e+00
3.009e-01,1.088e+00
3.049e-01,1.163e+00
3.089e-01,1.241e+00
3.128e-01,1.324e+00
3.168e-01,1.411e+00
3.208e-01,1.502e+00
3.248e-01,1.598e+00
3.288e-01,1.698e+00
3.328e-01,1.802e+00
3.368e-01,1.912e+00
3.407e-01,2.025e+00
3.447e-01,2.144e+00
3.487e-01,2.266e+00
3.527e-01,2.393e+00
3.567e-01,2.525e+00
3.607e-01,2.660e+00
3.647e-01,2.798e+00
3.686e-01,2.939e+00
3.726e-01,3.083e+00
3.766e-01,3.229e+00
3.806e-01,3.376e+00
3.846e-01,3.523e+00
3.886e-01,3.669e+00
3.926e-01,3.814e+00
3.965e-01,3.957e+00
4.005e-01,4.095e+00
4.045e-01,4.229e+00
4.085e-01,4.357e+00
4.125e-01,4.478e+00
4.165e-01,4.590e+00
4.204e-01,4.692e+00
4.244e-01,4.785e+00
4.284e-01,4.865e+00
4.324e-01,4.933e+00
4.364e-01,4.988e+00
4.404e-01,5.029e+00
4.444e-01,5.055e+00
4.483e-01,5.066e+00
4.523e-01,5.063e+00
4.563e-01,5.044e+00
4.603e-01,5.010e+00
4.643e-01,4.962e+00
4.683e-01,4.899e+00
4.723e-01,4.823e+00
4.762e-01,4.733e+00
4.802e-01,4.632e+00
4.842e-01,4.519e+00
4.882e-01,4.395e+00
4.922e-01,4.263e+00
4.962e-01,4.122e+00
5.002e-01,3.975e+00
5.041e-01,3.822e+00
5.081e-01,3.665e+00
5.121e-01,3.504e+00
5.161e-01,3.341e+00
5.201e-01,3.176e+00
5.241e-01,3.012e+00
5.281e-01,2.849e+00
5.320e-01,2.687e+00
5.360e-01,2.528e+00
5.400e-01,2.372e+00
5.440e-01,2.221e+00
5.480e-01,2.073e+00
5.520e-01,1.931e+00
5.559e-01,1.795e+00
5.599e-01,1.664e+00
5.639e-01,1.538e+00
5.679e-01,1.420e+00
5.719e-01,1.307e+00
5.759e-01,1.200e+00
5.799e-01,1.100e+00
5.838e-01,1.006e+00
5.878e-01,9.184e-01
5.918e-01,8.365e-01
5.958e-01,7.603e-01
5.998e-01,6.896e-01
6.038e-01,6.243e-01
6.078e-01,5.641e-01
6.117e-01,5.087e-01
6.157e-01,4.579e-01
6.197e-01,4.114e-01
6.237e-01,3.690e-01
6.277e-01,3.304e-01
6.317e-01,2.952e-01
6.357e-01,2.634e-01
6.396e-01,2.346e-01
6.436e-01,2.086e-01
6.476e-01,1.852e-01
6.516e-01,1.642e-01
6.556e-01,1.453e-01
6.596e-01,1.284e-01
6.636e-01,1.133e-01
6.675e-01,9.980e-02
6.715e-01,8.779e-02
6.755e-01,7.712e-02
6.795e-01,6.766e-02
6.835e-01,5.927e-02
6.875e-01,5.185e-02
6.914e-01,4.531e-02
6.954e-01,3.953e-02
6.994e-01,3.445e-02
7.034e-01,2.999e-02
7.074e-01,2.607e-02
7.114e-01,2.263e-02
7.154e-01,1.963e-02
7.193e-01,1.700e-02
7.233e-01,1.471e-02
7.273e-01,1.271e-02
7.313e-01,1.098e-02
7.353e-01,9.466e-03
7.393e-01,8.155e-03
7.433e-01,7.018e-03
7.472e-01,6.034e-03
7.512e-01,5.182e-03
7.552e-01,4.446e-03
7.592e-01,3.811e-03
7.632e-01,3.264e-03
7.672e-01,2.793e-03
7.712e-01,2.387e-03
7.751e-01,2.039e-03
7.791e-01,1.740e-03
7.831e-01,1.483e-03
7.871e-01,1.263e-03
7.911e-01,1.075e-03
7.951e-01,9.146e-04


==> anc/03_results/weak_zap/total_probability/0_009.csv <==
transmittance,probability_density
2.135e-03,3.477e-245
6.406e-03,7.906e-124
1.068e-02,1.011e-81
1.495e-02,5.943e-59
1.922e-02,1.612e-44
2.349e-02,1.420e-34
2.776e-02,2.298e-27
3.203e-02,5.802e-22
3.630e-02,8.016e-18
4.057e-02,1.335e-14
4.484e-02,4.536e-12
4.911e-02,4.525e-10
5.338e-02,1.724e-08
5.766e-02,3.046e-07
6.193e-02,2.897e-06
6.620e-02,1.667e-05
7.047e-02,6.369e-05
7.474e-02,1.746e-04
7.901e-02,3.659e-04
8.328e-02,6.187e-04
8.755e-02,8.843e-04
9.182e-02,1.116e-03
9.609e-02,1.303e-03
1.004e-01,1.475e-03
1.046e-01,1.690e-03
1.089e-01,2.008e-03
1.132e-01,2.469e-03
1.174e-01,3.091e-03
1.217e-01,3.871e-03
1.260e-01,4.799e-03
1.303e-01,5.862e-03
1.345e-01,7.053e-03
1.388e-01,8.374e-03
1.431e-01,9.834e-03
1.473e-01,1.144e-02
1.516e-01,1.322e-02
1.559e-01,1.517e-02
1.602e-01,1.733e-02
1.644e-01,1.970e-02
1.687e-01,2.231e-02
1.730e-01,2.519e-02
1.772e-01,2.834e-02
1.815e-01,3.180e-02
1.858e-01,3.558e-02
1.900e-01,3.971e-02
1.943e-01,4.423e-02
1.986e-01,4.920e-02
2.029e-01,5.469e-02
2.071e-01,6.078e-02
2.114e-01,6.756e-02
2.157e-01,7.512e-02
2.199e-01,8.357e-02
2.242e-01,9.298e-02
2.285e-01,1.034e-01
2.328e-01,1.150e-01
2.370e-01,1.276e-01
2.413e-01,1.414e-01
2.456e-01,1.564e-01
2.498e-01,1.726e-01
2.541e-01,1.899e-01
2.584e-01,2.084e-01
2.627e-01,2.282e-01
2.669e-01,2.492e-01
2.712e-01,2.715e-01
2.755e-01,2.952e-01
2.797e-01,3.203e-01
2.840e-01,3.470e-01
2.883e-01,3.753e-01
2.925e-01,4.053e-01
2.968e-01,4.372e-01
3.011e-01,4.711e-01
3.054e-01,5.071e-01
3.096e-01,5.453e-01
3.139e-01,5.860e-01
3.182e-01,6.292e-01
3.224e-01,6.751e-01
3.267e-01,7.237e-01
3.310e-01,7.753e-01
3.353e-01,8.299e-01
3.395e-01,8.878e-01
3.438e-01,9.489e-01
3.481e-01,1.014e+00
3.523e-01,1.082e+00
3.566e-01,1.154e+00
3.609e-01,1.230e+00
3.651e-01,1.309e+00
3.694e-01,1.394e+00
3.737e-01,1.482e+00
3.780e-01,1.575e+00
3.822e-01,1.672e+00
3.865e-01,1.774e+00
3.908e-01,1.880e+00
3.950e-01,1.991e+00
3.993e-01,2.107e+00
4.036e-01,2.227e+00
4.079e-01,2.352e+00
4.121e-01,2.481e+00
4.164e-01,2.613e+00
4.207e-01,2.749e+00
4.249e-01,2.889e+00
4.292e-01,3.030e+00
4.335e-01,3.173e+00
4.378e-01,3.317e+00
4.420e-01,3.461e+00
4.463e-01,3.604e+00
4.506e-01,3.745e+00
4.548e-01,3.883e+00
4.591e-01,4.016e+00
4.634e-01,4.144e+00
4.676e-01,4.265e+00
4.719e-01,4.378e+00
4.762e-01,4.482e+00
4.805e-01,4.575e+00
4.847e-01,4.657e+00
4.890e-01,4.726e+00
4.933e-01,4.782e+00
4.975e-01,4.823e+00
5.018e-01,4.850e+00
5.061e-01,4.862e+00
5.104e-01,4.858e+00
5.146e-01,4.839e+00
5.189e-01,4.804e+00
5.232e-01,4.754e+00
5.274e-01,4.690e+00
5.317e-01,4.611e+00
5.360e-01,4.519e+00
5.402e-01,4.414e+00
5.445e-01,4.298e+00
5.488e-01,4.171e+00
5.531e-01,4.035e+00
5.573e-01,3.891e+00
5.616e-01,3.741e+00
5.659e-01,3.585e+00
5.701e-01,3.424e+00
5.744e-01,3.261e+00
5.787e-01,3.096e+00
5.830e-01,2.931e+00
5.872e-01,2.766e+00
5.915e-01,2.603e+00
5.958e-01,2.442e+00
6.000e-01,2.284e+00
6.043e-01,2.131e+00
6.086e-01,1.982e+00
6.129e-01,1.839e+00
6.171e-01,1.701e+00
6.214e-01,1.569e+00
6.257e-01,1.444e+00
6.299e-01,1.325e+00
6.342e-01,1.213e+00
6.385e-01,1.108e+00
6.427e-01,1.009e+00
6.470e-01,9.167e-01
6.513e-01,8.309e-01
6.556e-01,7.513e-01
6.598e-01,6.777e-01
6.641e-01,6.099e-01
6.684e-01,5.477e-01
6.726e-01,4.907e-01
6.769e-01,4.387e-01
6.812e-01,3.913e-01
6.855e-01,3.484e-01
6.897e-01,3.094e-01
6.940e-01,2.743e-01
6.983e-01,2.427e-01
7.025e-01,2.143e-01
7.068e-01,1.888e-01
7.111e-01,1.661e-01
7.154e-01,1.458e-01
7.196e-01,1.278e-01
7.239e-01,1.117e-01
7.282e-01,9.757e-02
7.324e-01,8.504e-02
7.367e-01,7.399e-02
7.410e-01,6.426e-02
7.452e-01,5.573e-02
7.495e-01,4.824e-02
7.538e-01,4.170e-02
7.581e-01,3.598e-02
7.623e-01,3.101e-02
7.666e-01,2.667e-02
7.709e-01,2.291e-02
7.751e-01,1.965e-02
7.794e-01,1.683e-02
7.837e-01,1.440e-02
7.880e-01,1.230e-02
7.922e-01,1.049e-02
7.965e-01,8.935e-03
8.008e-01,7.601e-03
8.050e-01,6.457e-03
8.093e-01,5.479e-03
8.136e-01,4.643e-03
8.178e-01,3.929e-03
8.221e-01,3.322e-03
8.264e-01,2.805e-03
8.307e-01,2.365e-03
8.349e-01,1.993e-03
8.392e-01,1.677e-03
8.435e-01,1.409e-03
8.477e-01,1.183e-03
8.520e-01,9.923e-04


==> anc/03_results/weak_zap/total_probability/0_00975.csv <==
transmittance,probability_density
2.500e-03,4.007e-290
7.500e-03,1.434e-142
1.250e-02,5.453e-92
1.750e-02,6.350e-65
2.250e-02,6.050e-48
2.750e-02,2.255e-36
3.250e-02,4.387e-28
3.750e-02,5.931e-22
4.250e-02,2.531e-17
4.750e-02,8.823e-14
5.250e-02,4.723e-11
5.750e-02,6.008e-09
6.250e-02,2.483e-07
6.750e-02,4.203e-06
7.250e-02,3.469e-05
7.750e-02,1.601e-04
8.250e-02,4.600e-04
8.750e-02,8.996e-04
9.250e-02,1.289e-03
9.750e-02,1.442e-03
1.025e-01,1.338e-03
1.075e-01,1.113e-03
1.125e-01,9.525e-04
1.175e-01,9.931e-04
1.225e-01,1.295e-03
1.275e-01,1.841e-03
1.325e-01,2.565e-03
1.375e-01,3.374e-03
1.425e-01,4.183e-03
1.475e-01,4.936e-03
1.525e-01,5.616e-03
1.575e-01,6.254e-03
1.625e-01,6.910e-03
1.675e-01,7.669e-03
1.725e-01,8.622e-03
1.775e-01,9.854e-03
1.825e-01,1.143e-02
1.875e-01,1.339e-02
1.925e-01,1.574e-02
1.975e-01,1.847e-02
2.025e-01,2.155e-02
2.075e-01,2.496e-02
2.125e-01,2.870e-02
2.175e-01,3.276e-02
2.225e-01,3.720e-02
2.275e-01,4.204e-02
2.325e-01,4.734e-02
2.375e-01,5.317e-02
2.425e-01,5.956e-02
2.475e-01,6.658e-02
2.525e-01,7.424e-02
2.575e-01,8.261e-02
2.625e-01,9.171e-02
2.675e-01,1.016e-01
2.725e-01,1.123e-01
2.775e-01,1.240e-01
2.825e-01,1.366e-01
2.875e-01,1.504e-01
2.925e-01,1.652e-01
2.975e-01,1.813e-01
3.025e-01,1.988e-01
3.075e-01,2.177e-01
3.125e-01,2.381e-01
3.175e-01,2.601e-01
3.225e-01,2.839e-01
3.275e-01,3.095e-01
3.325e-01,3.370e-01
3.375e-01,3.666e-01
3.425e-01,3.984e-01
3.475e-01,4.325e-01
3.525e-01,4.691e-01
3.575e-01,5.082e-01
3.625e-01,5.501e-01
3.675e-01,5.948e-01
3.725e-01,6.426e-01
3.775e-01,6.935e-01
3.825e-01,7.477e-01
3.875e-01,8.054e-01
3.925e-01,8.667e-01
3.975e-01,9.318e-01
4.025e-01,1.001e+00
4.075e-01,1.074e+00
4.125e-01,1.152e+00
4.175e-01,1.234e+00
4.225e-01,1.321e+00
4.275e-01,1.413e+00
4.325e-01,1.510e+00
4.375e-01,1.612e+00
4.425e-01,1.720e+00
4.475e-01,1.834e+00
4.525e-01,1.953e+00
4.575e-01,2.078e+00
4.625e-01,2.208e+00
4.675e-01,2.344e+00
4.725e-01,2.485e+00
4.775e-01,2.631e+00
4.825e-01,2.782e+00
4.875e-01,2.935e+00
4.925e-01,3.092e+00
4.975e-01,3.251e+00
5.025e-01,3.410e+00
5.075e-01,3.568e+00
5.125e-01,3.724e+00
5.175e-01,3.875e+00
5.225e-01,4.021e+00
5.275e-01,4.159e+00
5.325e-01,4.288e+00
5.375e-01,4.405e+00
5.425e-01,4.509e+00
5.475e-01,4.598e+00
5.525e-01,4.670e+00
5.575e-01,4.725e+00
5.625e-01,4.760e+00
5.675e-01,4.775e+00
5.725e-01,4.770e+00
5.775e-01,4.744e+00
5.825e-01,4.697e+00
5.875e-01,4.630e+00
5.925e-01,4.544e+00
5.975e-01,4.439e+00
6.025e-01,4.317e+00
6.075e-01,4.180e+00
6.125e-01,4.028e+00
6.175e-01,3.865e+00
6.225e-01,3.691e+00
6.275e-01,3.510e+00
6.325e-01,3.323e+00
6.375e-01,3.132e+00
6.425e-01,2.939e+00
6.475e-01,2.746e+00
6.525e-01,2.555e+00
6.575e-01,2.368e+00
6.625e-01,2.184e+00
6.675e-01,2.007e+00
6.725e-01,1.837e+00
6.775e-01,1.674e+00
6.825e-01,1.520e+00
6.875e-01,1.375e+00
6.925e-01,1.238e+00
6.975e-01,1.111e+00
7.025e-01,9.938e-01
7.075e-01,8.854e-01
7.125e-01,7.859e-01
7.175e-01,6.952e-01
7.225e-01,6.128e-01
7.275e-01,5.383e-01
7.325e-01,4.713e-01
7.375e-01,4.112e-01
7.425e-01,3.577e-01
7.475e-01,3.101e-01
7.525e-01,2.680e-01
7.575e-01,2.309e-01
7.625e-01,1.984e-01
7.675e-01,1.699e-01
7.725e-01,1.451e-01
7.775e-01,1.235e-01
7.825e-01,1.049e-01
7.875e-01,8.883e-02
7.925e-01,7.501e-02
7.975e-01,6.318e-02
8.025e-01,5.307e-02
8.075e-01,4.446e-02
8.125e-01,3.716e-02
8.175e-01,3.098e-02
8.225e-01,2.577e-02
8.275e-01,2.138e-02
8.325e-01,1.770e-02
8.375e-01,1.461e-02
8.425e-01,1.204e-02
8.475e-01,9.900e-03
8.525e-01,8.122e-03
8.575e-01,6.649e-03
8.625e-01,5.432e-03
8.675e-01,4.428e-03
8.725e-01,3.603e-03
8.775e-01,2.926e-03
8.825e-01,2.371e-03
8.875e-01,1.918e-03
8.925e-01,1.549e-03
8.975e-01,1.248e-03
9.025e-01,1.004e-03
9.075e-01,8.063e-04
9.125e-01,6.463e-04
9.175e-01,5.173e-04
9.225e-01,4.133e-04
9.275e-01,3.297e-04
9.325e-01,2.625e-04
9.375e-01,2.088e-04
9.425e-01,1.657e-04
9.475e-01,1.314e-04
9.525e-01,1.040e-04
9.575e-01,8.220e-05
9.625e-01,6.487e-05
9.675e-01,5.113e-05
9.725e-01,4.024e-05
9.775e-01,3.163e-05
9.825e-01,2.483e-05
9.875e-01,1.946e-05
9.925e-01,1.524e-05
9.975e-01,1.192e-05


==> anc/03_results/weak_zap/total_probability/0_0105.csv <==
transmittance,probability_density
2.500e-03,0.000e+00
7.500e-03,2.094e-265
1.250e-02,2.370e-185
1.750e-02,1.325e-140
2.250e-02,2.561e-111
2.750e-02,1.791e-90
3.250e-02,7.693e-75
3.750e-02,1.083e-62
4.250e-02,5.251e-53
4.750e-02,3.901e-45
5.250e-02,1.206e-38
5.750e-02,3.120e-33
6.250e-02,1.117e-28
6.750e-02,8.058e-25
7.250e-02,1.555e-21
7.750e-02,1.000e-18
8.250e-02,2.553e-16
8.750e-02,2.973e-14
9.250e-02,1.768e-12
9.750e-02,5.894e-11
1.025e-01,1.190e-09
1.075e-01,1.556e-08
1.125e-01,1.391e-07
1.175e-01,8.944e-07
1.225e-01,4.313e-06
1.275e-01,1.621e-05
1.325e-01,4.910e-05
1.375e-01,1.234e-04
1.425e-01,2.643e-04
1.475e-01,4.925e-04
1.525e-01,8.145e-04
1.575e-01,1.216e-03
1.625e-01,1.668e-03
1.675e-01,2.135e-03
1.725e-01,2.597e-03
1.775e-01,3.059e-03
1.825e-01,3.554e-03
1.875e-01,4.133e-03
1.925e-01,4.855e-03
1.975e-01,5.768e-03
2.025e-01,6.899e-03
2.075e-01,8.248e-03
2.125e-01,9.795e-03
2.175e-01,1.151e-02
2.225e-01,1.338e-02
2.275e-01,1.538e-02
2.325e-01,1.752e-02
2.375e-01,1.984e-02
2.425e-01,2.235e-02
2.475e-01,2.509e-02
2.525e-01,2.809e-02
2.575e-01,3.139e-02
2.625e-01,3.502e-02
2.675e-01,3.903e-02
2.725e-01,4.348e-02
2.775e-01,4.844e-02
2.825e-01,5.396e-02
2.875e-01,6.010e-02
2.925e-01,6.692e-02
2.975e-01,7.443e-02
3.025e-01,8.266e-02
3.075e-01,9.163e-02
3.125e-01,1.013e-01
3.175e-01,1.118e-01
3.225e-01,1.231e-01
3.275e-01,1.353e-01
3.325e-01,1.484e-01
3.375e-01,1.625e-01
3.425e-01,1.776e-01
3.475e-01,1.940e-01
3.525e-01,2.116e-01
3.575e-01,2.305e-01
3.625e-01,2.509e-01
3.675e-01,2.728e-01
3.725e-01,2.962e-01
3.775e-01,3.214e-01
3.825e-01,3.482e-01
3.875e-01,3.767e-01
3.925e-01,4.071e-01
3.975e-01,4.394e-01
4.025e-01,4.737e-01
4.075e-01,5.102e-01
4.125e-01,5.488e-01
4.175e-01,5.898e-01
4.225e-01,6.334e-01
4.275e-01,6.796e-01
4.325e-01,7.289e-01
4.375e-01,7.812e-01
4.425e-01,8.369e-01
4.475e-01,8.962e-01
4.525e-01,9.593e-01
4.575e-01,1.026e+00
4.625e-01,1.098e+00
4.675e-01,1.174e+00
4.725e-01,1.254e+00
4.775e-01,1.340e+00
4.825e-01,1.430e+00
4.875e-01,1.526e+00
4.925e-01,1.627e+00
4.975e-01,1.733e+00
5.025e-01,1.845e+00
5.075e-01,1.962e+00
5.125e-01,2.086e+00
5.175e-01,2.214e+00
5.225e-01,2.348e+00
5.275e-01,2.488e+00
5.325e-01,2.632e+00
5.375e-01,2.781e+00
5.425e-01,2.933e+00
5.475e-01,3.089e+00
5.525e-01,3.246e+00
5.575e-01,3.405e+00
5.625e-01,3.564e+00
5.675e-01,3.721e+00
5.725e-01,3.874e+00
5.775e-01,4.022e+00
5.825e-01,4.164e+00
5.875e-01,4.296e+00
5.925e-01,4.418e+00
5.975e-01,4.526e+00
6.025e-01,4.620e+00
6.075e-01,4.697e+00
6.125e-01,4.756e+00
6.175e-01,4.796e+00
6.225e-01,4.815e+00
6.275e-01,4.813e+00
6.325e-01,4.789e+00
6.375e-01,4.743e+00
6.425e-01,4.676e+00
6.475e-01,4.587e+00
6.525e-01,4.480e+00
6.575e-01,4.353e+00
6.625e-01,4.210e+00
6.675e-01,4.052e+00
6.725e-01,3.881e+00
6.775e-01,3.699e+00
6.825e-01,3.509e+00
6.875e-01,3.313e+00
6.925e-01,3.112e+00
6.975e-01,2.910e+00
7.025e-01,2.709e+00
7.075e-01,2.509e+00
7.125e-01,2.313e+00
7.175e-01,2.123e+00
7.225e-01,1.940e+00
7.275e-01,1.764e+00
7.325e-01,1.597e+00
7.375e-01,1.440e+00
7.425e-01,1.293e+00
7.475e-01,1.155e+00
7.525e-01,1.028e+00
7.575e-01,9.113e-01
7.625e-01,8.044e-01
7.675e-01,7.071e-01
7.725e-01,6.191e-01
7.775e-01,5.399e-01
7.825e-01,4.691e-01
7.875e-01,4.060e-01
7.925e-01,3.500e-01
7.975e-01,3.007e-01
8.025e-01,2.573e-01
8.075e-01,2.195e-01
8.125e-01,1.865e-01
8.175e-01,1.579e-01
8.225e-01,1.333e-01
8.275e-01,1.121e-01
8.325e-01,9.402e-02
8.375e-01,7.857e-02
8.425e-01,6.545e-02
8.475e-01,5.435e-02
8.525e-01,4.499e-02
8.575e-01,3.714e-02
8.625e-01,3.056e-02
8.675e-01,2.507e-02
8.725e-01,2.051e-02
8.775e-01,1.673e-02
8.825e-01,1.361e-02
8.875e-01,1.105e-02
8.925e-01,8.937e-03
8.975e-01,7.212e-03
9.025e-01,5.805e-03
9.075e-01,4.661e-03
9.125e-01,3.733e-03
9.175e-01,2.982e-03
9.225e-01,2.376e-03
9.275e-01,1.889e-03
9.325e-01,1.499e-03
9.375e-01,1.186e-03
9.425e-01,9.364e-04
9.475e-01,7.377e-04
9.525e-01,5.799e-04
9.575e-01,4.549e-04
9.625e-01,3.561e-04
9.675e-01,2.781e-04
9.725e-01,2.168e-04
9.775e-01,1.687e-04
9.825e-01,1.310e-04
9.875e-01,1.015e-04
9.925e-01,7.852e-05
9.975e-01,6.062e-05


==> anc/03_results/weak_zap/total_probability/0_01125.csv <==
transmittance,probability_density
1.138e-01,4.530e-04
1.182e-01,4.190e-04
1.227e-01,3.092e-04
1.271e-01,1.956e-04
1.315e-01,1.330e-04
1.360e-01,1.434e-04
1.404e-01,2.245e-04
1.449e-01,3.567e-04
1.493e-01,5.069e-04
1.537e-01,6.380e-04
1.582e-01,7.243e-04
1.626e-01,7.628e-04
1.671e-01,7.731e-04
1.715e-01,7.875e-04
1.760e-01,8.401e-04
1.804e-01,9.591e-04
1.848e-01,1.162e-03
1.893e-01,1.456e-03
1.937e-01,1.832e-03
1.982e-01,2.276e-03
2.026e-01,2.768e-03
2.071e-01,3.290e-03
2.115e-01,3.831e-03
2.159e-01,4.393e-03
2.204e-01,4.986e-03
2.248e-01,5.627e-03
2.293e-01,6.333e-03
2.337e-01,7.120e-03
2.382e-01,7.997e-03
2.426e-01,8.970e-03
2.470e-01,1.004e-02
2.515e-01,1.121e-02
2.559e-01,1.247e-02
2.604e-01,1.384e-02
2.648e-01,1.533e-02
2.692e-01,1.695e-02
2.737e-01,1.872e-02
2.781e-01,2.065e-02
2.826e-01,2.277e-02
2.870e-01,2.508e-02
2.915e-01,2.760e-02
2.959e-01,3.034e-02
3.003e-01,3.333e-02
3.048e-01,3.658e-02
3.092e-01,4.011e-02
3.137e-01,4.395e-02
3.181e-01,4.811e-02
3.226e-01,5.263e-02
3.270e-01,5.750e-02
3.314e-01,6.273e-02
3.359e-01,6.834e-02
3.403e-01,7.433e-02
3.448e-01,8.070e-02
3.492e-01,8.747e-02
3.536e-01,9.467e-02
3.581e-01,1.023e-01
3.625e-01,1.104e-01
3.670e-01,1.191e-01
3.714e-01,1.283e-01
3.759e-01,1.382e-01
3.803e-01,1.487e-01
3.847e-01,1.599e-01
3.892e-01,1.718e-01
3.936e-01,1.845e-01
3.981e-01,1.980e-01
4.025e-01,2.124e-01
4.070e-01,2.276e-01
4.114e-01,2.438e-01
4.158e-01,2.610e-01
4.203e-01,2.793e-01
4.247e-01,2.988e-01
4.292e-01,3.195e-01
4.336e-01,3.415e-01
4.381e-01,3.649e-01
4.425e-01,3.899e-01
4.469e-01,4.164e-01
4.514e-01,4.446e-01
4.558e-01,4.746e-01
4.603e-01,5.065e-01
4.647e-01,5.403e-01
4.691e-01,5.762e-01
4.736e-01,6.142e-01
4.780e-01,6.544e-01
4.825e-01,6.970e-01
4.869e-01,7.419e-01
4.914e-01,7.894e-01
4.958e-01,8.395e-01
5.002e-01,8.923e-01
5.047e-01,9.480e-01
5.091e-01,1.007e+00
5.136e-01,1.068e+00
5.180e-01,1.133e+00
5.225e-01,1.202e+00
5.269e-01,1.273e+00
5.313e-01,1.349e+00
5.358e-01,1.428e+00
5.402e-01,1.511e+00
5.447e-01,1.598e+00
5.491e-01,1.690e+00
5.536e-01,1.785e+00
5.580e-01,1.886e+00
5.624e-01,1.991e+00
5.669e-01,2.100e+00
5.713e-01,2.215e+00
5.758e-01,2.334e+00
5.802e-01,2.458e+00
5.846e-01,2.586e+00
5.891e-01,2.719e+00
5.935e-01,2.857e+00
5.980e-01,2.998e+00
6.024e-01,3.142e+00
6.069e-01,3.290e+00
6.113e-01,3.439e+00
6.157e-01,3.589e+00
6.202e-01,3.739e+00
6.246e-01,3.887e+00
6.291e-01,4.033e+00
6.335e-01,4.175e+00
6.380e-01,4.311e+00
6.424e-01,4.439e+00
6.468e-01,4.559e+00
6.513e-01,4.667e+00
6.557e-01,4.763e+00
6.602e-01,4.845e+00
6.646e-01,4.912e+00
6.691e-01,4.961e+00
6.735e-01,4.993e+00
6.779e-01,5.005e+00
6.824e-01,4.998e+00
6.868e-01,4.971e+00
6.913e-01,4.923e+00
6.957e-01,4.856e+00
7.001e-01,4.770e+00
7.046e-01,4.665e+00
7.090e-01,4.543e+00
7.135e-01,4.405e+00
7.179e-01,4.252e+00
7.224e-01,4.087e+00
7.268e-01,3.911e+00
7.312e-01,3.725e+00
7.357e-01,3.534e+00
7.401e-01,3.337e+00
7.446e-01,3.137e+00
7.490e-01,2.937e+00
7.535e-01,2.737e+00
7.579e-01,2.540e+00
7.623e-01,2.347e+00
7.668e-01,2.159e+00
7.712e-01,1.978e+00
7.757e-01,1.804e+00
7.801e-01,1.639e+00
7.845e-01,1.483e+00
7.890e-01,1.336e+00
7.934e-01,1.199e+00
7.979e-01,1.071e+00
8.023e-01,9.535e-01
8.068e-01,8.454e-01
8.112e-01,7.466e-01
8.156e-01,6.568e-01
8.201e-01,5.757e-01
8.245e-01,5.026e-01
8.290e-01,4.372e-01
8.334e-01,3.789e-01
8.379e-01,3.272e-01
8.423e-01,2.816e-01
8.467e-01,2.414e-01
8.512e-01,2.063e-01
8.556e-01,1.756e-01
8.601e-01,1.490e-01
8.645e-01,1.260e-01
8.690e-01,1.062e-01
8.734e-01,8.926e-02
8.778e-01,7.475e-02
8.823e-01,6.241e-02
8.867e-01,5.193e-02
8.912e-01,4.309e-02
8.956e-01,3.564e-02
9.000e-01,2.939e-02
9.045e-01,2.416e-02
9.089e-01,1.981e-02
9.134e-01,1.619e-02
9.178e-01,1.320e-02
9.223e-01,1.073e-02
9.267e-01,8.693e-03
9.311e-01,7.027e-03
9.356e-01,5.665e-03
9.400e-01,4.555e-03
9.445e-01,3.653e-03
9.489e-01,2.922e-03
9.534e-01,2.331e-03
9.578e-01,1.855e-03
9.622e-01,1.473e-03
9.667e-01,1.167e-03
9.711e-01,9.217e-04
9.756e-01,7.265e-04
9.800e-01,5.713e-04
9.845e-01,4.482e-04
9.889e-01,3.509e-04
9.933e-01,2.741e-04
9.978e-01,2.136e-04


==> anc/03_results/weak_zap/total_probability/0_012.csv <==
transmittance,probability_density
1.403e-01,4.299e-15
1.446e-01,9.800e-14
1.490e-01,1.668e-12
1.533e-01,2.168e-11
1.576e-01,2.196e-10
1.619e-01,1.767e-09
1.662e-01,1.148e-08
1.705e-01,6.120e-08
1.748e-01,2.717e-07
1.791e-01,1.018e-06
1.834e-01,3.260e-06
1.877e-01,9.043e-06
1.920e-01,2.198e-05
1.964e-01,4.739e-05
2.007e-01,9.167e-05
2.050e-01,1.610e-04
2.093e-01,2.600e-04
2.136e-01,3.901e-04
2.179e-01,5.510e-04
2.222e-01,7.410e-04
2.265e-01,9.608e-04
2.308e-01,1.215e-03
2.351e-01,1.515e-03
2.394e-01,1.878e-03
2.438e-01,2.322e-03
2.481e-01,2.865e-03
2.524e-01,3.517e-03
2.567e-01,4.275e-03
2.610e-01,5.125e-03
2.653e-01,6.041e-03
2.696e-01,6.993e-03
2.739e-01,7.950e-03
2.782e-01,8.891e-03
2.825e-01,9.804e-03
2.868e-01,1.069e-02
2.912e-01,1.158e-02
2.955e-01,1.249e-02
2.998e-01,1.346e-02
3.041e-01,1.454e-02
3.084e-01,1.575e-02
3.127e-01,1.713e-02
3.170e-01,1.870e-02
3.213e-01,2.046e-02
3.256e-01,2.242e-02
3.299e-01,2.458e-02
3.342e-01,2.692e-02
3.386e-01,2.946e-02
3.429e-01,3.221e-02
3.472e-01,3.517e-02
3.515e-01,3.837e-02
3.558e-01,4.184e-02
3.601e-01,4.562e-02
3.644e-01,4.973e-02
3.687e-01,5.420e-02
3.730e-01,5.904e-02
3.773e-01,6.427e-02
3.816e-01,6.987e-02
3.860e-01,7.583e-02
3.903e-01,8.215e-02
3.946e-01,8.882e-02
3.989e-01,9.582e-02
4.032e-01,1.032e-01
4.075e-01,1.109e-01
4.118e-01,1.190e-01
4.161e-01,1.276e-01
4.204e-01,1.366e-01
4.247e-01,1.463e-01
4.290e-01,1.566e-01
4.334e-01,1.676e-01
4.377e-01,1.794e-01
4.420e-01,1.921e-01
4.463e-01,2.057e-01
4.506e-01,2.203e-01
4.549e-01,2.359e-01
4.592e-01,2.525e-01
4.635e-01,2.703e-01
4.678e-01,2.893e-01
4.721e-01,3.094e-01
4.764e-01,3.308e-01
4.808e-01,3.535e-01
4.851e-01,3.775e-01
4.894e-01,4.029e-01
4.937e-01,4.298e-01
4.980e-01,4.582e-01
5.023e-01,4.882e-01
5.066e-01,5.197e-01
5.109e-01,5.530e-01
5.152e-01,5.881e-01
5.195e-01,6.250e-01
5.238e-01,6.639e-01
5.282e-01,7.048e-01
5.325e-01,7.479e-01
5.368e-01,7.931e-01
5.411e-01,8.407e-01
5.454e-01,8.907e-01
5.497e-01,9.432e-01
5.540e-01,9.984e-01
5.583e-01,1.056e+00
5.626e-01,1.117e+00
5.669e-01,1.181e+00
5.712e-01,1.248e+00
5.756e-01,1.318e+00
5.799e-01,1.392e+00
5.842e-01,1.470e+00
5.885e-01,1.551e+00
5.928e-01,1.636e+00
5.971e-01,1.726e+00
6.014e-01,1.820e+00
6.057e-01,1.918e+00
6.100e-01,2.022e+00
6.143e-01,2.130e+00
6.186e-01,2.243e+00
6.230e-01,2.362e+00
6.273e-01,2.485e+00
6.316e-01,2.614e+00
6.359e-01,2.748e+00
6.402e-01,2.887e+00
6.445e-01,3.031e+00
6.488e-01,3.179e+00
6.531e-01,3.331e+00
6.574e-01,3.486e+00
6.617e-01,3.644e+00
6.660e-01,3.803e+00
6.704e-01,3.962e+00
6.747e-01,4.120e+00
6.790e-01,4.275e+00
6.833e-01,4.426e+00
6.876e-01,4.570e+00
6.919e-01,4.706e+00
6.962e-01,4.832e+00
7.005e-01,4.945e+00
7.048e-01,5.045e+00
7.091e-01,5.128e+00
7.134e-01,5.193e+00
7.178e-01,5.239e+00
7.221e-01,5.263e+00
7.264e-01,5.266e+00
7.307e-01,5.247e+00
7.350e-01,5.204e+00
7.393e-01,5.139e+00
7.436e-01,5.051e+00
7.479e-01,4.941e+00
7.522e-01,4.811e+00
7.565e-01,4.661e+00
7.608e-01,4.495e+00
7.652e-01,4.313e+00
7.695e-01,4.118e+00
7.738e-01,3.912e+00
7.781e-01,3.698e+00
7.824e-01,3.479e+00
7.867e-01,3.256e+00
7.910e-01,3.033e+00
7.953e-01,2.811e+00
7.996e-01,2.592e+00
8.039e-01,2.378e+00
8.082e-01,2.172e+00
8.126e-01,1.973e+00
8.169e-01,1.784e+00
8.212e-01,1.606e+00
8.255e-01,1.438e+00
8.298e-01,1.282e+00
8.341e-01,1.137e+00
8.384e-01,1.004e+00
8.427e-01,8.823e-01
8.470e-01,7.719e-01
8.513e-01,6.722e-01
8.556e-01,5.828e-01
8.600e-01,5.030e-01
8.643e-01,4.322e-01
8.686e-01,3.698e-01
8.729e-01,3.150e-01
8.772e-01,2.672e-01
8.815e-01,2.257e-01
8.858e-01,1.898e-01
8.901e-01,1.590e-01
8.944e-01,1.327e-01
8.987e-01,1.102e-01
9.030e-01,9.121e-02
9.074e-01,7.519e-02
9.117e-01,6.174e-02
9.160e-01,5.050e-02
9.203e-01,4.115e-02
9.246e-01,3.341e-02
9.289e-01,2.702e-02
9.332e-01,2.178e-02
9.375e-01,1.749e-02
9.418e-01,1.399e-02
9.461e-01,1.116e-02
9.504e-01,8.865e-03
9.548e-01,7.020e-03
9.591e-01,5.540e-03
9.634e-01,4.358e-03
9.677e-01,3.416e-03
9.720e-01,2.670e-03
9.763e-01,2.079e-03
9.806e-01,1.615e-03
9.849e-01,1.250e-03
9.892e-01,9.644e-04
9.935e-01,7.420e-04
9.978e-01,5.691e-04


==> anc/03_results/weak_zap/total_probability/0_01275.csv <==
transmittance,probability_density
1.719e-01,1.595e-08
1.760e-01,1.012e-07
1.802e-01,5.125e-07
1.843e-01,2.101e-06
1.885e-01,7.074e-06
1.926e-01,1.981e-05
1.968e-01,4.673e-05
2.009e-01,9.409e-05
2.051e-01,1.638e-04
2.093e-01,2.501e-04
2.134e-01,3.406e-04
2.176e-01,4.214e-04
2.217e-01,4.848e-04
2.259e-01,5.321e-04
2.300e-01,5.738e-04
2.342e-01,6.260e-04
2.383e-01,7.066e-04
2.425e-01,8.305e-04
2.466e-01,1.005e-03
2.508e-01,1.229e-03
2.549e-01,1.488e-03
2.591e-01,1.769e-03
2.632e-01,2.060e-03
2.674e-01,2.364e-03
2.715e-01,2.696e-03
2.757e-01,3.074e-03
2.798e-01,3.519e-03
2.840e-01,4.036e-03
2.881e-01,4.620e-03
2.923e-01,5.250e-03
2.964e-01,5.900e-03
3.006e-01,6.543e-03
3.047e-01,7.157e-03
3.089e-01,7.729e-03
3.130e-01,8.254e-03
3.172e-01,8.736e-03
3.213e-01,9.180e-03
3.255e-01,9.601e-03
3.296e-01,1.001e-02
3.338e-01,1.044e-02
3.379e-01,1.093e-02
3.421e-01,1.150e-02
3.462e-01,1.222e-02
3.504e-01,1.311e-02
3.545e-01,1.422e-02
3.587e-01,1.555e-02
3.628e-01,1.712e-02
3.670e-01,1.890e-02
3.711e-01,2.087e-02
3.753e-01,2.301e-02
3.794e-01,2.530e-02
3.836e-01,2.774e-02
3.877e-01,3.035e-02
3.919e-01,3.316e-02
3.960e-01,3.621e-02
4.002e-01,3.956e-02
4.043e-01,4.327e-02
4.085e-01,4.737e-02
4.126e-01,5.189e-02
4.168e-01,5.684e-02
4.209e-01,6.222e-02
4.251e-01,6.800e-02
4.292e-01,7.415e-02
4.334e-01,8.062e-02
4.376e-01,8.738e-02
4.417e-01,9.440e-02
4.459e-01,1.017e-01
4.500e-01,1.092e-01
4.542e-01,1.169e-01
4.583e-01,1.249e-01
4.625e-01,1.333e-01
4.666e-01,1.420e-01
4.708e-01,1.512e-01
4.749e-01,1.608e-01
4.791e-01,1.711e-01
4.832e-01,1.819e-01
4.874e-01,1.934e-01
4.915e-01,2.057e-01
4.957e-01,2.188e-01
4.998e-01,2.327e-01
5.040e-01,2.475e-01
5.081e-01,2.633e-01
5.123e-01,2.800e-01
5.164e-01,2.978e-01
5.206e-01,3.168e-01
5.247e-01,3.368e-01
5.289e-01,3.581e-01
5.330e-01,3.807e-01
5.372e-01,4.045e-01
5.413e-01,4.297e-01
5.455e-01,4.563e-01
5.496e-01,4.842e-01
5.538e-01,5.136e-01
5.579e-01,5.446e-01
5.621e-01,5.770e-01
5.662e-01,6.111e-01
5.704e-01,6.468e-01
5.745e-01,6.842e-01
5.787e-01,7.236e-01
5.828e-01,7.649e-01
5.870e-01,8.083e-01
5.911e-01,8.539e-01
5.953e-01,9.021e-01
5.994e-01,9.528e-01
6.036e-01,1.006e+00
6.077e-01,1.063e+00
6.119e-01,1.122e+00
6.160e-01,1.186e+00
6.202e-01,1.252e+00
6.243e-01,1.322e+00
6.285e-01,1.396e+00
6.326e-01,1.475e+00
6.368e-01,1.557e+00
6.409e-01,1.644e+00
6.451e-01,1.735e+00
6.492e-01,1.830e+00
6.534e-01,1.931e+00
6.575e-01,2.036e+00
6.617e-01,2.147e+00
6.659e-01,2.263e+00
6.700e-01,2.384e+00
6.742e-01,2.511e+00
6.783e-01,2.644e+00
6.825e-01,2.782e+00
6.866e-01,2.927e+00
6.908e-01,3.077e+00
6.949e-01,3.233e+00
6.991e-01,3.395e+00
7.032e-01,3.561e+00
7.074e-01,3.733e+00
7.115e-01,3.908e+00
7.157e-01,4.086e+00
7.198e-01,4.266e+00
7.240e-01,4.445e+00
7.281e-01,4.623e+00
7.323e-01,4.796e+00
7.364e-01,4.964e+00
7.406e-01,5.122e+00
7.447e-01,5.269e+00
7.489e-01,5.401e+00
7.530e-01,5.517e+00
7.572e-01,5.612e+00
7.613e-01,5.685e+00
7.655e-01,5.733e+00
7.696e-01,5.755e+00
7.738e-01,5.748e+00
7.779e-01,5.712e+00
7.821e-01,5.647e+00
7.862e-01,5.552e+00
7.904e-01,5.428e+00
7.945e-01,5.277e+00
7.987e-01,5.101e+00
8.028e-01,4.902e+00
8.070e-01,4.682e+00
8.111e-01,4.445e+00
8.153e-01,4.195e+00
8.194e-01,3.935e+00
8.236e-01,3.668e+00
8.277e-01,3.398e+00
8.319e-01,3.129e+00
8.360e-01,2.863e+00
8.402e-01,2.604e+00
8.443e-01,2.354e+00
8.485e-01,2.114e+00
8.526e-01,1.888e+00
8.568e-01,1.675e+00
8.609e-01,1.477e+00
8.651e-01,1.295e+00
8.692e-01,1.129e+00
8.734e-01,9.779e-01
8.775e-01,8.421e-01
8.817e-01,7.210e-01
8.858e-01,6.136e-01
8.900e-01,5.193e-01
8.942e-01,4.370e-01
8.983e-01,3.656e-01
9.025e-01,3.042e-01
9.066e-01,2.517e-01
9.108e-01,2.071e-01
9.149e-01,1.695e-01
9.191e-01,1.379e-01
9.232e-01,1.117e-01
9.274e-01,8.993e-02
9.315e-01,7.205e-02
9.357e-01,5.742e-02
9.398e-01,4.553e-02
9.440e-01,3.592e-02
9.481e-01,2.820e-02
9.523e-01,2.203e-02
9.564e-01,1.712e-02
9.606e-01,1.325e-02
9.647e-01,1.020e-02
9.689e-01,7.815e-03
9.730e-01,5.960e-03
9.772e-01,4.525e-03
9.813e-01,3.420e-03
9.855e-01,2.573e-03
9.896e-01,1.927e-03
9.938e-01,1.437e-03
9.979e-01,1.067e-03


==> anc/03_results/weak_zap/total_probability/0_0135.csv <==
transmittance,probability_density
2.051e-01,9.754e-07
2.091e-01,4.211e-06
2.131e-01,1.496e-05
2.170e-01,4.423e-05
2.210e-01,1.103e-04
2.250e-01,2.348e-04
2.290e-01,4.321e-04
2.330e-01,6.964e-04
2.370e-01,9.962e-04
2.409e-01,1.282e-03
2.449e-01,1.507e-03
2.489e-01,1.641e-03
2.529e-01,1.686e-03
2.569e-01,1.670e-03
2.609e-01,1.636e-03
2.649e-01,1.631e-03
2.688e-01,1.682e-03
2.728e-01,1.797e-03
2.768e-01,1.957e-03
2.808e-01,2.136e-03
2.848e-01,2.315e-03
2.888e-01,2.488e-03
2.927e-01,2.667e-03
2.967e-01,2.874e-03
3.007e-01,3.128e-03
3.047e-01,3.441e-03
3.087e-01,3.810e-03
3.127e-01,4.221e-03
3.167e-01,4.655e-03
3.206e-01,5.093e-03
3.246e-01,5.523e-03
3.286e-01,5.942e-03
3.326e-01,6.355e-03
3.366e-01,6.773e-03
3.406e-01,7.212e-03
3.445e-01,7.693e-03
3.485e-01,8.237e-03
3.525e-01,8.864e-03
3.565e-01,9.593e-03
3.605e-01,1.044e-02
3.645e-01,1.140e-02
3.684e-01,1.247e-02
3.724e-01,1.364e-02
3.764e-01,1.488e-02
3.804e-01,1.618e-02
3.844e-01,1.752e-02
3.884e-01,1.891e-02
3.924e-01,2.034e-02
3.963e-01,2.184e-02
4.003e-01,2.343e-02
4.043e-01,2.512e-02
4.083e-01,2.693e-02
4.123e-01,2.887e-02
4.163e-01,3.094e-02
4.202e-01,3.315e-02
4.242e-01,3.549e-02
4.282e-01,3.797e-02
4.322e-01,4.059e-02
4.362e-01,4.336e-02
4.402e-01,4.628e-02
4.442e-01,4.937e-02
4.481e-01,5.262e-02
4.521e-01,5.603e-02
4.561e-01,5.961e-02
4.601e-01,6.334e-02
4.641e-01,6.722e-02
4.681e-01,7.125e-02
4.720e-01,7.545e-02
4.760e-01,7.981e-02
4.800e-01,8.437e-02
4.840e-01,8.915e-02
4.880e-01,9.420e-02
4.920e-01,9.958e-02
4.960e-01,1.053e-01
4.999e-01,1.116e-01
5.039e-01,1.183e-01
5.079e-01,1.257e-01
5.119e-01,1.337e-01
5.159e-01,1.424e-01
5.199e-01,1.519e-01
5.238e-01,1.621e-01
5.278e-01,1.732e-01
5.318e-01,1.850e-01
5.358e-01,1.977e-01
5.398e-01,2.111e-01
5.438e-01,2.254e-01
5.478e-01,2.404e-01
5.517e-01,2.563e-01
5.557e-01,2.731e-01
5.597e-01,2.909e-01
5.637e-01,3.096e-01
5.677e-01,3.294e-01
5.717e-01,3.504e-01
5.756e-01,3.726e-01
5.796e-01,3.961e-01
5.836e-01,4.210e-01
5.876e-01,4.474e-01
5.916e-01,4.753e-01
5.956e-01,5.048e-01
5.996e-01,5.359e-01
6.035e-01,5.686e-01
6.075e-01,6.030e-01
6.115e-01,6.392e-01
6.155e-01,6.772e-01
6.195e-01,7.171e-01
6.235e-01,7.590e-01
6.274e-01,8.030e-01
6.314e-01,8.491e-01
6.354e-01,8.976e-01
6.394e-01,9.485e-01
6.434e-01,1.002e+00
6.474e-01,1.058e+00
6.514e-01,1.117e+00
6.553e-01,1.179e+00
6.593e-01,1.245e+00
6.633e-01,1.313e+00
6.673e-01,1.385e+00
6.713e-01,1.461e+00
6.753e-01,1.540e+00
6.792e-01,1.624e+00
6.832e-01,1.712e+00
6.872e-01,1.804e+00
6.912e-01,1.900e+00
6.952e-01,2.002e+00
6.992e-01,2.109e+00
7.032e-01,2.221e+00
7.071e-01,2.339e+00
7.111e-01,2.463e+00
7.151e-01,2.594e+00
7.191e-01,2.731e+00
7.231e-01,2.876e+00
7.271e-01,3.027e+00
7.310e-01,3.187e+00
7.350e-01,3.354e+00
7.390e-01,3.529e+00
7.430e-01,3.712e+00
7.470e-01,3.903e+00
7.510e-01,4.100e+00
7.550e-01,4.304e+00
7.589e-01,4.512e+00
7.629e-01,4.723e+00
7.669e-01,4.935e+00
7.709e-01,5.145e+00
7.749e-01,5.351e+00
7.789e-01,5.549e+00
7.828e-01,5.735e+00
7.868e-01,5.906e+00
7.908e-01,6.056e+00
7.948e-01,6.182e+00
7.988e-01,6.281e+00
8.028e-01,6.347e+00
8.067e-01,6.379e+00
8.107e-01,6.374e+00
8.147e-01,6.330e+00
8.187e-01,6.246e+00
8.227e-01,6.122e+00
8.267e-01,5.961e+00
8.307e-01,5.762e+00
8.346e-01,5.531e+00
8.386e-01,5.271e+00
8.426e-01,4.985e+00
8.466e-01,4.680e+00
8.506e-01,4.360e+00
8.546e-01,4.031e+00
8.585e-01,3.698e+00
8.625e-01,3.367e+00
8.665e-01,3.041e+00
8.705e-01,2.726e+00
8.745e-01,2.424e+00
8.785e-01,2.139e+00
8.825e-01,1.873e+00
8.864e-01,1.628e+00
8.904e-01,1.404e+00
8.944e-01,1.201e+00
8.984e-01,1.020e+00
9.024e-01,8.592e-01
9.064e-01,7.186e-01
9.103e-01,5.965e-01
9.143e-01,4.914e-01
9.183e-01,4.019e-01
9.223e-01,3.263e-01
9.263e-01,2.630e-01
9.303e-01,2.104e-01
9.343e-01,1.672e-01
9.382e-01,1.319e-01
9.422e-01,1.033e-01
9.462e-01,8.036e-02
9.502e-01,6.208e-02
9.542e-01,4.763e-02
9.582e-01,3.630e-02
9.621e-01,2.748e-02
9.661e-01,2.067e-02
9.701e-01,1.544e-02
9.741e-01,1.146e-02
9.781e-01,8.454e-03
9.821e-01,6.196e-03
9.861e-01,4.512e-03
9.900e-01,3.266e-03
9.940e-01,2.349e-03
9.980e-01,1.680e-03


==> anc/03_results/weak_zap/total_probability/0_01425.csv <==
transmittance,probability_density
2.426e-01,6.793e-05
2.464e-01,9.292e-05
2.502e-01,1.654e-04
2.540e-01,2.690e-04
2.578e-01,3.741e-04
2.616e-01,4.483e-04
2.654e-01,4.772e-04
2.692e-01,4.737e-04
2.730e-01,4.652e-04
2.768e-01,4.695e-04
2.806e-01,4.864e-04
2.844e-01,5.086e-04
2.882e-01,5.419e-04
2.920e-01,6.107e-04
2.958e-01,7.457e-04
2.996e-01,9.639e-04
3.034e-01,1.256e-03
3.072e-01,1.590e-03
3.110e-01,1.919e-03
3.148e-01,2.204e-03
3.186e-01,2.419e-03
3.223e-01,2.557e-03
3.261e-01,2.625e-03
3.299e-01,2.639e-03
3.337e-01,2.618e-03
3.375e-01,2.580e-03
3.413e-01,2.547e-03
3.451e-01,2.543e-03
3.489e-01,2.596e-03
3.527e-01,2.728e-03
3.565e-01,2.957e-03
3.603e-01,3.287e-03
3.641e-01,3.709e-03
3.679e-01,4.198e-03
3.717e-01,4.718e-03
3.755e-01,5.231e-03
3.793e-01,5.709e-03
3.831e-01,6.136e-03
3.869e-01,6.516e-03
3.907e-01,6.864e-03
3.945e-01,7.207e-03
3.983e-01,7.577e-03
4.021e-01,8.015e-03
4.059e-01,8.565e-03
4.097e-01,9.272e-03
4.135e-01,1.018e-02
4.173e-01,1.131e-02
4.211e-01,1.268e-02
4.249e-01,1.427e-02
4.286e-01,1.604e-02
4.324e-01,1.792e-02
4.362e-01,1.983e-02
4.400e-01,2.170e-02
4.438e-01,2.349e-02
4.476e-01,2.518e-02
4.514e-01,2.678e-02
4.552e-01,2.833e-02
4.590e-01,2.988e-02
4.628e-01,3.151e-02
4.666e-01,3.325e-02
4.704e-01,3.515e-02
4.742e-01,3.723e-02
4.780e-01,3.953e-02
4.818e-01,4.207e-02
4.856e-01,4.489e-02
4.894e-01,4.801e-02
4.932e-01,5.146e-02
4.970e-01,5.525e-02
5.008e-01,5.940e-02
5.046e-01,6.389e-02
5.084e-01,6.869e-02
5.122e-01,7.379e-02
5.160e-01,7.915e-02
5.198e-01,8.473e-02
5.236e-01,9.053e-02
5.274e-01,9.652e-02
5.311e-01,1.027e-01
5.349e-01,1.092e-01
5.387e-01,1.158e-01
5.425e-01,1.228e-01
5.463e-01,1.301e-01
5.501e-01,1.378e-01
5.539e-01,1.460e-01
5.577e-01,1.546e-01
5.615e-01,1.637e-01
5.653e-01,1.734e-01
5.691e-01,1.836e-01
5.729e-01,1.945e-01
5.767e-01,2.060e-01
5.805e-01,2.182e-01
5.843e-01,2.310e-01
5.881e-01,2.446e-01
5.919e-01,2.588e-01
5.957e-01,2.739e-01
5.995e-01,2.898e-01
6.033e-01,3.066e-01
6.071e-01,3.242e-01
6.109e-01,3.430e-01
6.147e-01,3.628e-01
6.185e-01,3.839e-01
6.223e-01,4.063e-01
6.261e-01,4.301e-01
6.299e-01,4.555e-01
6.337e-01,4.825e-01
6.374e-01,5.112e-01
6.412e-01,5.417e-01
6.450e-01,5.739e-01
6.488e-01,6.078e-01
6.526e-01,6.437e-01
6.564e-01,6.813e-01
6.602e-01,7.208e-01
6.640e-01,7.623e-01
6.678e-01,8.056e-01
6.716e-01,8.510e-01
6.754e-01,8.985e-01
6.792e-01,9.481e-01
6.830e-01,1.000e+00
6.868e-01,1.054e+00
6.906e-01,1.111e+00
6.944e-01,1.171e+00
6.982e-01,1.234e+00
7.020e-01,1.300e+00
7.058e-01,1.369e+00
7.096e-01,1.442e+00
7.134e-01,1.519e+00
7.172e-01,1.601e+00
7.210e-01,1.687e+00
7.248e-01,1.778e+00
7.286e-01,1.875e+00
7.324e-01,1.978e+00
7.362e-01,2.086e+00
7.399e-01,2.202e+00
7.437e-01,2.324e+00
7.475e-01,2.454e+00
7.513e-01,2.591e+00
7.551e-01,2.737e+00
7.589e-01,2.891e+00
7.627e-01,3.055e+00
7.665e-01,3.227e+00
7.703e-01,3.410e+00
7.741e-01,3.603e+00
7.779e-01,3.806e+00
7.817e-01,4.020e+00
7.855e-01,4.244e+00
7.893e-01,4.478e+00
7.931e-01,4.722e+00
7.969e-01,4.975e+00
8.007e-01,5.233e+00
8.045e-01,5.497e+00
8.083e-01,5.761e+00
8.121e-01,6.023e+00
8.159e-01,6.278e+00
8.197e-01,6.519e+00
8.235e-01,6.742e+00
8.273e-01,6.939e+00
8.311e-01,7.103e+00
8.349e-01,7.229e+00
8.387e-01,7.308e+00
8.425e-01,7.336e+00
8.462e-01,7.309e+00
8.500e-01,7.223e+00
8.538e-01,7.078e+00
8.576e-01,6.874e+00
8.614e-01,6.614e+00
8.652e-01,6.304e+00
8.690e-01,5.949e+00
8.728e-01,5.557e+00
8.766e-01,5.138e+00
8.804e-01,4.701e+00
8.842e-01,4.256e+00
8.880e-01,3.812e+00
8.918e-01,3.377e+00
8.956e-01,2.959e+00
8.994e-01,2.565e+00
9.032e-01,2.199e+00
9.070e-01,1.865e+00
9.108e-01,1.564e+00
9.146e-01,1.297e+00
9.184e-01,1.064e+00
9.222e-01,8.636e-01
9.260e-01,6.932e-01
9.298e-01,5.504e-01
9.336e-01,4.324e-01
9.374e-01,3.360e-01
9.412e-01,2.584e-01
9.450e-01,1.966e-01
9.487e-01,1.480e-01
9.525e-01,1.103e-01
9.563e-01,8.130e-02
9.601e-01,5.934e-02
9.639e-01,4.287e-02
9.677e-01,3.066e-02
9.715e-01,2.171e-02
9.753e-01,1.522e-02
9.791e-01,1.057e-02
9.829e-01,7.265e-03
9.867e-01,4.947e-03
9.905e-01,3.336e-03
9.943e-01,2.229e-03
9.981e-01,1.475e-03


==> anc/03_results/weak_zap/total_probability/0_015.csv <==
transmittance,probability_density
2.777e-01,2.405e-04
2.813e-01,1.367e-04
2.850e-01,1.020e-04
2.886e-01,1.420e-04
2.922e-01,2.485e-04
2.958e-01,4.014e-04
2.994e-01,5.711e-04
3.031e-01,7.316e-04
3.067e-01,8.694e-04
3.103e-01,9.738e-04
3.139e-01,1.024e-03
3.175e-01,1.000e-03
3.212e-01,9.058e-04
3.248e-01,7.780e-04
3.284e-01,6.651e-04
3.320e-01,5.936e-04
3.356e-01,5.592e-04
3.393e-01,5.463e-04
3.429e-01,5.540e-04
3.465e-01,6.032e-04
3.501e-01,7.199e-04
3.537e-01,9.114e-04
3.574e-01,1.155e-03
3.610e-01,1.403e-03
3.646e-01,1.610e-03
3.682e-01,1.748e-03
3.719e-01,1.826e-03
3.755e-01,1.887e-03
3.791e-01,1.998e-03
3.827e-01,2.231e-03
3.863e-01,2.633e-03
3.900e-01,3.201e-03
3.936e-01,3.868e-03
3.972e-01,4.519e-03
4.008e-01,5.032e-03
4.044e-01,5.329e-03
4.081e-01,5.410e-03
4.117e-01,5.351e-03
4.153e-01,5.271e-03
4.189e-01,5.290e-03
4.225e-01,5.484e-03
4.262e-01,5.879e-03
4.298e-01,6.449e-03
4.334e-01,7.142e-03
4.370e-01,7.900e-03
4.406e-01,8.680e-03
4.443e-01,9.465e-03
4.479e-01,1.026e-02
4.515e-01,1.109e-02
4.551e-01,1.195e-02
4.587e-01,1.284e-02
4.624e-01,1.373e-02
4.660e-01,1.460e-02
4.696e-01,1.542e-02
4.732e-01,1.622e-02
4.768e-01,1.704e-02
4.805e-01,1.795e-02
4.841e-01,1.901e-02
4.877e-01,2.025e-02
4.913e-01,2.168e-02
4.949e-01,2.327e-02
4.986e-01,2.501e-02
5.022e-01,2.689e-02
5.058e-01,2.894e-02
5.094e-01,3.122e-02
5.130e-01,3.376e-02
5.167e-01,3.660e-02
5.203e-01,3.971e-02
5.239e-01,4.305e-02
5.275e-01,4.656e-02
5.312e-01,5.018e-02
5.348e-01,5.387e-02
5.384e-01,5.764e-02
5.420e-01,6.150e-02
5.456e-01,6.549e-02
5.493e-01,6.960e-02
5.529e-01,7.385e-02
5.565e-01,7.820e-02
5.601e-01,8.262e-02
5.637e-01,8.710e-02
5.674e-01,9.163e-02
5.710e-01,9.628e-02
5.746e-01,1.011e-01
5.782e-01,1.063e-01
5.818e-01,1.121e-01
5.855e-01,1.184e-01
5.891e-01,1.256e-01
5.927e-01,1.337e-01
5.963e-01,1.427e-01
5.999e-01,1.526e-01
6.036e-01,1.632e-01
6.072e-01,1.744e-01
6.108e-01,1.861e-01
6.144e-01,1.982e-01
6.180e-01,2.105e-01
6.217e-01,2.231e-01
6.253e-01,2.359e-01
6.289e-01,2.492e-01
6.325e-01,2.630e-01
6.361e-01,2.775e-01
6.398e-01,2.930e-01
6.434e-01,3.095e-01
6.470e-01,3.273e-01
6.506e-01,3.464e-01
6.542e-01,3.669e-01
6.579e-01,3.889e-01
6.615e-01,4.123e-01
6.651e-01,4.374e-01
6.687e-01,4.639e-01
6.723e-01,4.921e-01
6.760e-01,5.219e-01
6.796e-01,5.534e-01
6.832e-01,5.867e-01
6.868e-01,6.217e-01
6.905e-01,6.586e-01
6.941e-01,6.974e-01
6.977e-01,7.382e-01
7.013e-01,7.811e-01
7.049e-01,8.262e-01
7.086e-01,8.735e-01
7.122e-01,9.231e-01
7.158e-01,9.752e-01
7.194e-01,1.030e+00
7.230e-01,1.087e+00
7.267e-01,1.147e+00
7.303e-01,1.211e+00
7.339e-01,1.277e+00
7.375e-01,1.347e+00
7.411e-01,1.421e+00
7.448e-01,1.499e+00
7.484e-01,1.581e+00
7.520e-01,1.667e+00
7.556e-01,1.758e+00
7.592e-01,1.855e+00
7.629e-01,1.958e+00
7.665e-01,2.066e+00
7.701e-01,2.182e+00
7.737e-01,2.304e+00
7.773e-01,2.435e+00
7.810e-01,2.573e+00
7.846e-01,2.721e+00
7.882e-01,2.879e+00
7.918e-01,3.046e+00
7.954e-01,3.225e+00
7.991e-01,3.415e+00
8.027e-01,3.617e+00
8.063e-01,3.832e+00
8.099e-01,4.061e+00
8.135e-01,4.305e+00
8.172e-01,4.564e+00
8.208e-01,4.839e+00
8.244e-01,5.131e+00
8.280e-01,5.439e+00
8.316e-01,5.762e+00
8.353e-01,6.098e+00
8.389e-01,6.444e+00
8.425e-01,6.795e+00
8.461e-01,7.143e+00
8.498e-01,7.480e+00
8.534e-01,7.796e+00
8.570e-01,8.077e+00
8.606e-01,8.312e+00
8.642e-01,8.486e+00
8.679e-01,8.588e+00
8.715e-01,8.607e+00
8.751e-01,8.535e+00
8.787e-01,8.366e+00
8.823e-01,8.103e+00
8.860e-01,7.747e+00
8.896e-01,7.309e+00
8.932e-01,6.801e+00
8.968e-01,6.238e+00
9.004e-01,5.639e+00
9.041e-01,5.022e+00
9.077e-01,4.405e+00
9.113e-01,3.805e+00
9.149e-01,3.236e+00
9.185e-01,2.709e+00
9.222e-01,2.233e+00
9.258e-01,1.812e+00
9.294e-01,1.447e+00
9.330e-01,1.137e+00
9.366e-01,8.798e-01
9.403e-01,6.701e-01
9.439e-01,5.024e-01
9.475e-01,3.708e-01
9.511e-01,2.695e-01
9.547e-01,1.928e-01
9.584e-01,1.358e-01
9.620e-01,9.426e-02
9.656e-01,6.441e-02
9.692e-01,4.336e-02
9.728e-01,2.875e-02
9.765e-01,1.878e-02
9.801e-01,1.209e-02
9.837e-01,7.670e-03
9.873e-01,4.796e-03
9.909e-01,2.955e-03
9.946e-01,1.796e-03
9.982e-01,1.076e-03


==> anc/03_results/weak_zap/total_probability/0_01575.csv <==
transmittance,probability_density
3.178e-01,3.634e-15
3.212e-01,2.286e-13
3.246e-01,9.651e-12
3.281e-01,2.768e-10
3.315e-01,5.462e-09
3.349e-01,7.505e-08
3.383e-01,7.272e-07
3.417e-01,5.037e-06
3.452e-01,2.535e-05
3.486e-01,9.444e-05
3.520e-01,2.668e-04
3.554e-01,5.889e-04
3.588e-01,1.051e-03
3.623e-01,1.567e-03
3.657e-01,2.016e-03
3.691e-01,2.301e-03
3.725e-01,2.405e-03
3.759e-01,2.390e-03
3.794e-01,2.335e-03
3.828e-01,2.267e-03
3.862e-01,2.161e-03
3.896e-01,1.984e-03
3.930e-01,1.736e-03
3.965e-01,1.477e-03
3.999e-01,1.325e-03
4.033e-01,1.433e-03
4.067e-01,1.882e-03
4.101e-01,2.596e-03
4.135e-01,3.330e-03
4.170e-01,3.776e-03
4.204e-01,3.753e-03
4.238e-01,3.349e-03
4.272e-01,2.887e-03
4.306e-01,2.718e-03
4.341e-01,2.998e-03
4.375e-01,3.626e-03
4.409e-01,4.353e-03
4.443e-01,4.976e-03
4.477e-01,5.457e-03
4.512e-01,5.886e-03
4.546e-01,6.357e-03
4.580e-01,6.887e-03
4.614e-01,7.424e-03
4.648e-01,7.887e-03
4.683e-01,8.193e-03
4.717e-01,8.302e-03
4.751e-01,8.275e-03
4.785e-01,8.274e-03
4.819e-01,8.482e-03
4.854e-01,9.008e-03
4.888e-01,9.845e-03
4.922e-01,1.091e-02
4.956e-01,1.208e-02
4.990e-01,1.325e-02
5.025e-01,1.437e-02
5.059e-01,1.535e-02
5.093e-01,1.617e-02
5.127e-01,1.686e-02
5.161e-01,1.754e-02
5.196e-01,1.839e-02
5.230e-01,1.959e-02
5.264e-01,2.122e-02
5.298e-01,2.324e-02
5.332e-01,2.554e-02
5.367e-01,2.794e-02
5.401e-01,3.029e-02
5.435e-01,3.250e-02
5.469e-01,3.457e-02
5.503e-01,3.657e-02
5.537e-01,3.853e-02
5.572e-01,4.043e-02
5.606e-01,4.218e-02
5.640e-01,4.373e-02
5.674e-01,4.521e-02
5.708e-01,4.692e-02
5.743e-01,4.922e-02
5.777e-01,5.237e-02
5.811e-01,5.631e-02
5.845e-01,6.080e-02
5.879e-01,6.550e-02
5.914e-01,7.018e-02
5.948e-01,7.479e-02
5.982e-01,7.945e-02
6.016e-01,8.425e-02
6.050e-01,8.922e-02
6.085e-01,9.430e-02
6.119e-01,9.942e-02
6.153e-01,1.045e-01
6.187e-01,1.097e-01
6.221e-01,1.151e-01
6.256e-01,1.207e-01
6.290e-01,1.266e-01
6.324e-01,1.327e-01
6.358e-01,1.391e-01
6.392e-01,1.459e-01
6.427e-01,1.532e-01
6.461e-01,1.616e-01
6.495e-01,1.713e-01
6.529e-01,1.827e-01
6.563e-01,1.960e-01
6.598e-01,2.112e-01
6.632e-01,2.280e-01
6.666e-01,2.462e-01
6.700e-01,2.653e-01
6.734e-01,2.848e-01
6.769e-01,3.045e-01
6.803e-01,3.241e-01
6.837e-01,3.435e-01
6.871e-01,3.629e-01
6.905e-01,3.824e-01
6.940e-01,4.022e-01
6.974e-01,4.226e-01
7.008e-01,4.437e-01
7.042e-01,4.659e-01
7.076e-01,4.892e-01
7.110e-01,5.138e-01
7.145e-01,5.398e-01
7.179e-01,5.674e-01
7.213e-01,5.970e-01
7.247e-01,6.287e-01
7.281e-01,6.628e-01
7.316e-01,6.993e-01
7.350e-01,7.382e-01
7.384e-01,7.794e-01
7.418e-01,8.230e-01
7.452e-01,8.690e-01
7.487e-01,9.180e-01
7.521e-01,9.702e-01
7.555e-01,1.026e+00
7.589e-01,1.086e+00
7.623e-01,1.150e+00
7.658e-01,1.218e+00
7.692e-01,1.290e+00
7.726e-01,1.365e+00
7.760e-01,1.445e+00
7.794e-01,1.529e+00
7.829e-01,1.617e+00
7.863e-01,1.711e+00
7.897e-01,1.812e+00
7.931e-01,1.919e+00
7.965e-01,2.033e+00
8.000e-01,2.156e+00
8.034e-01,2.286e+00
8.068e-01,2.423e+00
8.102e-01,2.568e+00
8.136e-01,2.721e+00
8.171e-01,2.882e+00
8.205e-01,3.051e+00
8.239e-01,3.230e+00
8.273e-01,3.419e+00
8.307e-01,3.619e+00
8.342e-01,3.833e+00
8.376e-01,4.063e+00
8.410e-01,4.310e+00
8.444e-01,4.578e+00
8.478e-01,4.868e+00
8.512e-01,5.183e+00
8.547e-01,5.526e+00
8.581e-01,5.899e+00
8.615e-01,6.304e+00
8.649e-01,6.743e+00
8.683e-01,7.216e+00
8.718e-01,7.724e+00
8.752e-01,8.262e+00
8.786e-01,8.822e+00
8.820e-01,9.390e+00
8.854e-01,9.942e+00
8.889e-01,1.045e+01
8.923e-01,1.086e+01
8.957e-01,1.114e+01
8.991e-01,1.124e+01
9.025e-01,1.111e+01
9.060e-01,1.075e+01
9.094e-01,1.013e+01
9.128e-01,9.299e+00
9.162e-01,8.286e+00
9.196e-01,7.160e+00
9.231e-01,5.992e+00
9.265e-01,4.851e+00
9.299e-01,3.797e+00
9.333e-01,2.871e+00
9.367e-01,2.096e+00
9.402e-01,1.477e+00
9.436e-01,1.005e+00
9.470e-01,6.596e-01
9.504e-01,4.177e-01
9.538e-01,2.553e-01
9.573e-01,1.506e-01
9.607e-01,8.571e-02
9.641e-01,4.709e-02
9.675e-01,2.498e-02
9.709e-01,1.279e-02
9.744e-01,6.327e-03
9.778e-01,3.023e-03
9.812e-01,1.396e-03
9.846e-01,6.229e-04
9.880e-01,2.687e-04
9.915e-01,1.121e-04
9.949e-01,4.524e-05
9.983e-01,1.766e-05


==> anc/03_results/weak_zap/total_probability/0_0165.csv <==
transmittance,probability_density
3.536e-01,8.298e-04
3.569e-01,4.617e-04
3.601e-01,1.520e-04
3.633e-01,3.003e-05
3.666e-01,3.611e-06
3.698e-01,2.698e-07
3.731e-01,7.121e-08
3.763e-01,9.612e-07
3.795e-01,9.513e-06
3.828e-01,5.780e-05
3.860e-01,2.182e-04
3.893e-01,5.179e-04
3.925e-01,7.816e-04
3.957e-01,7.587e-04
3.990e-01,4.819e-04
4.022e-01,2.228e-04
4.055e-01,1.635e-04
4.087e-01,3.251e-04
4.119e-01,6.035e-04
4.152e-01,7.701e-04
4.184e-01,6.696e-04
4.217e-01,4.325e-04
4.249e-01,3.579e-04
4.281e-01,7.081e-04
4.314e-01,1.610e-03
4.346e-01,2.878e-03
4.379e-01,3.959e-03
4.411e-01,4.355e-03
4.443e-01,4.093e-03
4.476e-01,3.545e-03
4.508e-01,2.987e-03
4.541e-01,2.523e-03
4.573e-01,2.197e-03
4.605e-01,1.974e-03
4.638e-01,1.799e-03
4.670e-01,1.784e-03
4.703e-01,2.169e-03
4.735e-01,3.031e-03
4.767e-01,4.102e-03
4.800e-01,4.911e-03
4.832e-01,5.198e-03
4.865e-01,5.112e-03
4.897e-01,4.930e-03
4.929e-01,4.752e-03
4.962e-01,4.632e-03
4.994e-01,4.799e-03
5.027e-01,5.508e-03
5.059e-01,6.665e-03
5.091e-01,7.770e-03
5.124e-01,8.365e-03
5.156e-01,8.458e-03
5.189e-01,8.405e-03
5.221e-01,8.441e-03
5.253e-01,8.518e-03
5.286e-01,8.578e-03
5.318e-01,8.750e-03
5.351e-01,9.213e-03
5.383e-01,9.948e-03
5.415e-01,1.075e-02
5.448e-01,1.149e-02
5.480e-01,1.232e-02
5.513e-01,1.355e-02
5.545e-01,1.541e-02
5.577e-01,1.789e-02
5.610e-01,2.065e-02
5.642e-01,2.318e-02
5.675e-01,2.504e-02
5.707e-01,2.614e-02
5.739e-01,2.680e-02
5.772e-01,2.749e-02
5.804e-01,2.848e-02
5.837e-01,2.979e-02
5.869e-01,3.142e-02
5.901e-01,3.353e-02
5.934e-01,3.637e-02
5.966e-01,3.992e-02
5.999e-01,4.373e-02
6.031e-01,4.709e-02
6.063e-01,4.959e-02
6.096e-01,5.142e-02
6.128e-01,5.325e-02
6.161e-01,5.576e-02
6.193e-01,5.936e-02
6.225e-01,6.409e-02
6.258e-01,6.961e-02
6.290e-01,7.523e-02
6.323e-01,8.021e-02
6.355e-01,8.435e-02
6.387e-01,8.820e-02
6.420e-01,9.279e-02
6.452e-01,9.879e-02
6.485e-01,1.060e-01
6.517e-01,1.137e-01
6.549e-01,1.209e-01
6.582e-01,1.274e-01
6.614e-01,1.336e-01
6.647e-01,1.403e-01
6.679e-01,1.478e-01
6.711e-01,1.564e-01
6.744e-01,1.658e-01
6.776e-01,1.759e-01
6.809e-01,1.864e-01
6.841e-01,1.972e-01
6.873e-01,2.080e-01
6.906e-01,2.183e-01
6.938e-01,2.280e-01
6.971e-01,2.374e-01
7.003e-01,2.476e-01
7.035e-01,2.596e-01
7.068e-01,2.743e-01
7.100e-01,2.915e-01
7.133e-01,3.108e-01
7.165e-01,3.314e-01
7.197e-01,3.530e-01
7.230e-01,3.757e-01
7.262e-01,3.994e-01
7.295e-01,4.239e-01
7.327e-01,4.489e-01
7.359e-01,4.739e-01
7.392e-01,4.988e-01
7.424e-01,5.243e-01
7.457e-01,5.513e-01
7.489e-01,5.807e-01
7.521e-01,6.130e-01
7.554e-01,6.486e-01
7.586e-01,6.875e-01
7.619e-01,7.293e-01
7.651e-01,7.739e-01
7.683e-01,8.213e-01
7.716e-01,8.714e-01
7.748e-01,9.244e-01
7.781e-01,9.806e-01
7.813e-01,1.040e+00
7.845e-01,1.103e+00
7.878e-01,1.169e+00
7.910e-01,1.238e+00
7.943e-01,1.309e+00
7.975e-01,1.383e+00
8.007e-01,1.459e+00
8.040e-01,1.539e+00
8.072e-01,1.625e+00
8.105e-01,1.720e+00
8.137e-01,1.824e+00
8.169e-01,1.939e+00
8.202e-01,2.065e+00
8.234e-01,2.199e+00
8.267e-01,2.338e+00
8.299e-01,2.481e+00
8.331e-01,2.628e+00
8.364e-01,2.781e+00
8.396e-01,2.942e+00
8.429e-01,3.115e+00
8.461e-01,3.305e+00
8.493e-01,3.513e+00
8.526e-01,3.743e+00
8.558e-01,3.995e+00
8.591e-01,4.268e+00
8.623e-01,4.563e+00
8.655e-01,4.881e+00
8.688e-01,5.222e+00
8.720e-01,5.590e+00
8.753e-01,5.988e+00
8.785e-01,6.421e+00
8.817e-01,6.895e+00
8.850e-01,7.418e+00
8.882e-01,7.995e+00
8.915e-01,8.634e+00
8.947e-01,9.338e+00
8.979e-01,1.011e+01
9.012e-01,1.094e+01
9.044e-01,1.181e+01
9.077e-01,1.266e+01
9.109e-01,1.341e+01
9.141e-01,1.394e+01
9.174e-01,1.412e+01
9.206e-01,1.384e+01
9.239e-01,1.303e+01
9.271e-01,1.170e+01
9.303e-01,9.990e+00
9.336e-01,8.067e+00
9.368e-01,6.143e+00
9.401e-01,4.401e+00
9.433e-01,2.961e+00
9.465e-01,1.868e+00
9.498e-01,1.105e+00
9.530e-01,6.116e-01
9.563e-01,3.170e-01
9.595e-01,1.538e-01
9.627e-01,6.984e-02
9.660e-01,2.968e-02
9.692e-01,1.181e-02
9.725e-01,4.402e-03
9.757e-01,1.537e-03
9.789e-01,5.028e-04
9.822e-01,1.542e-04
9.854e-01,4.437e-05
9.887e-01,1.198e-05
9.919e-01,3.035e-06
9.951e-01,7.224e-07
9.984e-01,1.616e-07


==> anc/03_results/weak_zap/total_probability/0_01725.csv <==
transmittance,probability_density
3.954e-01,
3.985e-01,
4.015e-01,
4.045e-01,
4.075e-01,
4.106e-01,
4.136e-01,
4.166e-01,
4.197e-01,
4.227e-01,
4.257e-01,
4.288e-01,
4.318e-01,
4.348e-01,
4.379e-01,
4.409e-01,
4.439e-01,
4.469e-01,
4.500e-01,
4.530e-01,
4.560e-01,
4.591e-01,
4.621e-01,
4.651e-01,
4.682e-01,
4.712e-01,
4.742e-01,
4.772e-01,
4.803e-01,
4.833e-01,
4.863e-01,
4.894e-01,
4.924e-01,
4.954e-01,
4.985e-01,
5.015e-01,
5.045e-01,
5.076e-01,
5.106e-01,
5.136e-01,
5.166e-01,
5.197e-01,
5.227e-01,
5.257e-01,
5.288e-01,
5.318e-01,
5.348e-01,
5.379e-01,
5.409e-01,
5.439e-01,
5.469e-01,
5.500e-01,
5.530e-01,
5.560e-01,
5.591e-01,
5.621e-01,
5.651e-01,
5.682e-01,
5.712e-01,
5.742e-01,
5.773e-01,
5.803e-01,
5.833e-01,
5.863e-01,
5.894e-01,
5.924e-01,
5.954e-01,
5.985e-01,
6.015e-01,
6.045e-01,
6.076e-01,
6.106e-01,
6.136e-01,
6.166e-01,
6.197e-01,
6.227e-01,
6.257e-01,
6.288e-01,
6.318e-01,
6.348e-01,
6.379e-01,
6.409e-01,
6.439e-01,
6.470e-01,
6.500e-01,
6.530e-01,
6.560e-01,
6.591e-01,
6.621e-01,
6.651e-01,
6.682e-01,
6.712e-01,
6.742e-01,
6.773e-01,
6.803e-01,
6.833e-01,
6.863e-01,
6.894e-01,
6.924e-01,
6.954e-01,
6.985e-01,
7.015e-01,
7.045e-01,
7.076e-01,
7.106e-01,
7.136e-01,
7.167e-01,
7.197e-01,
7.227e-01,
7.257e-01,
7.288e-01,
7.318e-01,
7.348e-01,
7.379e-01,
7.409e-01,
7.439e-01,
7.470e-01,
7.500e-01,
7.530e-01,
7.560e-01,
7.591e-01,
7.621e-01,
7.651e-01,
7.682e-01,
7.712e-01,
7.742e-01,
7.773e-01,
7.803e-01,
7.833e-01,
7.864e-01,
7.894e-01,
7.924e-01,
7.954e-01,
7.985e-01,
8.015e-01,
8.045e-01,
8.076e-01,
8.106e-01,
8.136e-01,
8.167e-01,
8.197e-01,
8.227e-01,
8.257e-01,
8.288e-01,
8.318e-01,
8.348e-01,
8.379e-01,
8.409e-01,
8.439e-01,
8.470e-01,
8.500e-01,
8.530e-01,
8.561e-01,
8.591e-01,
8.621e-01,
8.651e-01,
8.682e-01,
8.712e-01,
8.742e-01,
8.773e-01,
8.803e-01,
8.833e-01,
8.864e-01,
8.894e-01,
8.924e-01,
8.954e-01,
8.985e-01,
9.015e-01,
9.045e-01,
9.076e-01,
9.106e-01,
9.136e-01,
9.167e-01,
9.197e-01,
9.227e-01,
9.258e-01,
9.288e-01,
9.318e-01,
9.348e-01,
9.379e-01,
9.409e-01,
9.439e-01,
9.470e-01,
9.500e-01,
9.530e-01,
9.561e-01,
9.591e-01,
9.621e-01,
9.651e-01,
9.682e-01,
9.712e-01,
9.742e-01,
9.773e-01,
9.803e-01,
9.833e-01,
9.864e-01,
9.894e-01,
9.924e-01,
9.955e-01,
9.985e-01,


==> anc/03_results/weak_zap/total_probability/0_018.csv <==
transmittance,probability_density
4.331e-01,
4.360e-01,
4.388e-01,
4.417e-01,
4.445e-01,
4.474e-01,
4.502e-01,
4.530e-01,
4.559e-01,
4.587e-01,
4.616e-01,
4.644e-01,
4.672e-01,
4.701e-01,
4.729e-01,
4.758e-01,
4.786e-01,
4.815e-01,
4.843e-01,
4.871e-01,
4.900e-01,
4.928e-01,
4.957e-01,
4.985e-01,
5.013e-01,
5.042e-01,
5.070e-01,
5.099e-01,
5.127e-01,
5.155e-01,
5.184e-01,
5.212e-01,
5.241e-01,
5.269e-01,
5.298e-01,
5.326e-01,
5.354e-01,
5.383e-01,
5.411e-01,
5.440e-01,
5.468e-01,
5.496e-01,
5.525e-01,
5.553e-01,
5.582e-01,
5.610e-01,
5.639e-01,
5.667e-01,
5.695e-01,
5.724e-01,
5.752e-01,
5.781e-01,
5.809e-01,
5.837e-01,
5.866e-01,
5.894e-01,
5.923e-01,
5.951e-01,
5.979e-01,
6.008e-01,
6.036e-01,
6.065e-01,
6.093e-01,
6.122e-01,
6.150e-01,
6.178e-01,
6.207e-01,
6.235e-01,
6.264e-01,
6.292e-01,
6.320e-01,
6.349e-01,
6.377e-01,
6.406e-01,
6.434e-01,
6.463e-01,
6.491e-01,
6.519e-01,
6.548e-01,
6.576e-01,
6.605e-01,
6.633e-01,
6.661e-01,
6.690e-01,
6.718e-01,
6.747e-01,
6.775e-01,
6.803e-01,
6.832e-01,
6.860e-01,
6.889e-01,
6.917e-01,
6.946e-01,
6.974e-01,
7.002e-01,
7.031e-01,
7.059e-01,
7.088e-01,
7.116e-01,
7.144e-01,
7.173e-01,
7.201e-01,
7.230e-01,
7.258e-01,
7.286e-01,
7.315e-01,
7.343e-01,
7.372e-01,
7.400e-01,
7.429e-01,
7.457e-01,
7.485e-01,
7.514e-01,
7.542e-01,
7.571e-01,
7.599e-01,
7.627e-01,
7.656e-01,
7.684e-01,
7.713e-01,
7.741e-01,
7.770e-01,
7.798e-01,
7.826e-01,
7.855e-01,
7.883e-01,
7.912e-01,
7.940e-01,
7.968e-01,
7.997e-01,
8.025e-01,
8.054e-01,
8.082e-01,
8.110e-01,
8.139e-01,
8.167e-01,
8.196e-01,
8.224e-01,
8.253e-01,
8.281e-01,
8.309e-01,
8.338e-01,
8.366e-01,
8.395e-01,
8.423e-01,
8.451e-01,
8.480e-01,
8.508e-01,
8.537e-01,
8.565e-01,
8.594e-01,
8.622e-01,
8.650e-01,
8.679e-01,
8.707e-01,
8.736e-01,
8.764e-01,
8.792e-01,
8.821e-01,
8.849e-01,
8.878e-01,
8.906e-01,
8.934e-01,
8.963e-01,
8.991e-01,
9.020e-01,
9.048e-01,
9.077e-01,
9.105e-01,
9.133e-01,
9.162e-01,
9.190e-01,
9.219e-01,
9.247e-01,
9.275e-01,
9.304e-01,
9.332e-01,
9.361e-01,
9.389e-01,
9.418e-01,
9.446e-01,
9.474e-01,
9.503e-01,
9.531e-01,
9.560e-01,
9.588e-01,
9.616e-01,
9.645e-01,
9.673e-01,
9.702e-01,
9.730e-01,
9.758e-01,
9.787e-01,
9.815e-01,
9.844e-01,
9.872e-01,
9.901e-01,
9.929e-01,
9.957e-01,
9.986e-01,


==> anc/03_results/weak_zap/total_probability/0_01875.csv <==
transmittance,probability_density
4.757e-01,
4.783e-01,
4.809e-01,
4.836e-01,
4.862e-01,
4.888e-01,
4.914e-01,
4.941e-01,
4.967e-01,
4.993e-01,
5.020e-01,
5.046e-01,
5.072e-01,
5.098e-01,
5.125e-01,
5.151e-01,
5.177e-01,
5.204e-01,
5.230e-01,
5.256e-01,
5.282e-01,
5.309e-01,
5.335e-01,
5.361e-01,
5.388e-01,
5.414e-01,
5.440e-01,
5.466e-01,
5.493e-01,
5.519e-01,
5.545e-01,
5.572e-01,
5.598e-01,
5.624e-01,
5.650e-01,
5.677e-01,
5.703e-01,
5.729e-01,
5.755e-01,
5.782e-01,
5.808e-01,
5.834e-01,
5.861e-01,
5.887e-01,
5.913e-01,
5.939e-01,
5.966e-01,
5.992e-01,
6.018e-01,
6.045e-01,
6.071e-01,
6.097e-01,
6.123e-01,
6.150e-01,
6.176e-01,
6.202e-01,
6.229e-01,
6.255e-01,
6.281e-01,
6.307e-01,
6.334e-01,
6.360e-01,
6.386e-01,
6.413e-01,
6.439e-01,
6.465e-01,
6.491e-01,
6.518e-01,
6.544e-01,
6.570e-01,
6.597e-01,
6.623e-01,
6.649e-01,
6.675e-01,
6.702e-01,
6.728e-01,
6.754e-01,
6.780e-01,
6.807e-01,
6.833e-01,
6.859e-01,
6.886e-01,
6.912e-01,
6.938e-01,
6.964e-01,
6.991e-01,
7.017e-01,
7.043e-01,
7.070e-01,
7.096e-01,
7.122e-01,
7.148e-01,
7.175e-01,
7.201e-01,
7.227e-01,
7.254e-01,
7.280e-01,
7.306e-01,
7.332e-01,
7.359e-01,
7.385e-01,
7.411e-01,
7.438e-01,
7.464e-01,
7.490e-01,
7.516e-01,
7.543e-01,
7.569e-01,
7.595e-01,
7.621e-01,
7.648e-01,
7.674e-01,
7.700e-01,
7.727e-01,
7.753e-01,
7.779e-01,
7.805e-01,
7.832e-01,
7.858e-01,
7.884e-01,
7.911e-01,
7.937e-01,
7.963e-01,
7.989e-01,
8.016e-01,
8.042e-01,
8.068e-01,
8.095e-01,
8.121e-01,
8.147e-01,
8.173e-01,
8.200e-01,
8.226e-01,
8.252e-01,
8.279e-01,
8.305e-01,
8.331e-01,
8.357e-01,
8.384e-01,
8.410e-01,
8.436e-01,
8.463e-01,
8.489e-01,
8.515e-01,
8.541e-01,
8.568e-01,
8.594e-01,
8.620e-01,
8.646e-01,
8.673e-01,
8.699e-01,
8.725e-01,
8.752e-01,
8.778e-01,
8.804e-01,
8.830e-01,
8.857e-01,
8.883e-01,
8.909e-01,
8.936e-01,
8.962e-01,
8.988e-01,
9.014e-01,
9.041e-01,
9.067e-01,
9.093e-01,
9.120e-01,
9.146e-01,
9.172e-01,
9.198e-01,
9.225e-01,
9.251e-01,
9.277e-01,
9.304e-01,
9.330e-01,
9.356e-01,
9.382e-01,
9.409e-01,
9.435e-01,
9.461e-01,
9.488e-01,
9.514e-01,
9.540e-01,
9.566e-01,
9.593e-01,
9.619e-01,
9.645e-01,
9.671e-01,
9.698e-01,
9.724e-01,
9.750e-01,
9.777e-01,
9.803e-01,
9.829e-01,
9.855e-01,
9.882e-01,
9.908e-01,
9.934e-01,
9.961e-01,
9.987e-01,


==> anc/03_results/weak_zap/total_probability/0_0195.csv <==
transmittance,probability_density
5.146e-01,
5.170e-01,
5.194e-01,
5.219e-01,
5.243e-01,
5.267e-01,
5.292e-01,
5.316e-01,
5.340e-01,
5.365e-01,
5.389e-01,
5.413e-01,
5.438e-01,
5.462e-01,
5.486e-01,
5.511e-01,
5.535e-01,
5.559e-01,
5.584e-01,
5.608e-01,
5.632e-01,
5.657e-01,
5.681e-01,
5.705e-01,
5.730e-01,
5.754e-01,
5.778e-01,
5.803e-01,
5.827e-01,
5.851e-01,
5.876e-01,
5.900e-01,
5.924e-01,
5.949e-01,
5.973e-01,
5.997e-01,
6.022e-01,
6.046e-01,
6.070e-01,
6.095e-01,
6.119e-01,
6.143e-01,
6.168e-01,
6.192e-01,
6.216e-01,
6.241e-01,
6.265e-01,
6.289e-01,
6.314e-01,
6.338e-01,
6.362e-01,
6.387e-01,
6.411e-01,
6.435e-01,
6.460e-01,
6.484e-01,
6.508e-01,
6.533e-01,
6.557e-01,
6.581e-01,
6.606e-01,
6.630e-01,
6.654e-01,
6.679e-01,
6.703e-01,
6.727e-01,
6.752e-01,
6.776e-01,
6.800e-01,
6.825e-01,
6.849e-01,
6.873e-01,
6.898e-01,
6.922e-01,
6.946e-01,
6.971e-01,
6.995e-01,
7.019e-01,
7.044e-01,
7.068e-01,
7.092e-01,
7.117e-01,
7.141e-01,
7.165e-01,
7.190e-01,
7.214e-01,
7.238e-01,
7.263e-01,
7.287e-01,
7.311e-01,
7.336e-01,
7.360e-01,
7.384e-01,
7.409e-01,
7.433e-01,
7.457e-01,
7.482e-01,
7.506e-01,
7.530e-01,
7.555e-01,
7.579e-01,
7.603e-01,
7.628e-01,
7.652e-01,
7.676e-01,
7.701e-01,
7.725e-01,
7.749e-01,
7.774e-01,
7.798e-01,
7.822e-01,
7.847e-01,
7.871e-01,
7.895e-01,
7.920e-01,
7.944e-01,
7.968e-01,
7.993e-01,
8.017e-01,
8.041e-01,
8.066e-01,
8.090e-01,
8.114e-01,
8.139e-01,
8.163e-01,
8.187e-01,
8.212e-01,
8.236e-01,
8.260e-01,
8.285e-01,
8.309e-01,
8.333e-01,
8.358e-01,
8.382e-01,
8.406e-01,
8.431e-01,
8.455e-01,
8.479e-01,
8.504e-01,
8.528e-01,
8.552e-01,
8.577e-01,
8.601e-01,
8.625e-01,
8.650e-01,
8.674e-01,
8.698e-01,
8.723e-01,
8.747e-01,
8.771e-01,
8.796e-01,
8.820e-01,
8.844e-01,
8.869e-01,
8.893e-01,
8.917e-01,
8.942e-01,
8.966e-01,
8.990e-01,
9.015e-01,
9.039e-01,
9.063e-01,
9.088e-01,
9.112e-01,
9.136e-01,
9.161e-01,
9.185e-01,
9.209e-01,
9.234e-01,
9.258e-01,
9.282e-01,
9.307e-01,
9.331e-01,
9.355e-01,
9.380e-01,
9.404e-01,
9.428e-01,
9.453e-01,
9.477e-01,
9.501e-01,
9.526e-01,
9.550e-01,
9.574e-01,
9.599e-01,
9.623e-01,
9.647e-01,
9.672e-01,
9.696e-01,
9.720e-01,
9.745e-01,
9.769e-01,
9.793e-01,
9.818e-01,
9.842e-01,
9.866e-01,
9.891e-01,
9.915e-01,
9.939e-01,
9.964e-01,
9.988e-01,


==> anc/03_results/weak_zap/total_probability/0_02025.csv <==
transmittance,probability_density
5.568e-01,
5.591e-01,
5.613e-01,
5.635e-01,
5.657e-01,
5.679e-01,
5.702e-01,
5.724e-01,
5.746e-01,
5.768e-01,
5.791e-01,
5.813e-01,
5.835e-01,
5.857e-01,
5.879e-01,
5.902e-01,
5.924e-01,
5.946e-01,
5.968e-01,
5.990e-01,
6.013e-01,
6.035e-01,
6.057e-01,
6.079e-01,
6.102e-01,
6.124e-01,
6.146e-01,
6.168e-01,
6.190e-01,
6.213e-01,
6.235e-01,
6.257e-01,
6.279e-01,
6.301e-01,
6.324e-01,
6.346e-01,
6.368e-01,
6.390e-01,
6.412e-01,
6.435e-01,
6.457e-01,
6.479e-01,
6.501e-01,
6.524e-01,
6.546e-01,
6.568e-01,
6.590e-01,
6.612e-01,
6.635e-01,
6.657e-01,
6.679e-01,
6.701e-01,
6.723e-01,
6.746e-01,
6.768e-01,
6.790e-01,
6.812e-01,
6.835e-01,
6.857e-01,
6.879e-01,
6.901e-01,
6.923e-01,
6.946e-01,
6.968e-01,
6.990e-01,
7.012e-01,
7.034e-01,
7.057e-01,
7.079e-01,
7.101e-01,
7.123e-01,
7.146e-01,
7.168e-01,
7.190e-01,
7.212e-01,
7.234e-01,
7.257e-01,
7.279e-01,
7.301e-01,
7.323e-01,
7.345e-01,
7.368e-01,
7.390e-01,
7.412e-01,
7.434e-01,
7.457e-01,
7.479e-01,
7.501e-01,
7.523e-01,
7.545e-01,
7.568e-01,
7.590e-01,
7.612e-01,
7.634e-01,
7.656e-01,
7.679e-01,
7.701e-01,
7.723e-01,
7.745e-01,
7.768e-01,
7.790e-01,
7.812e-01,
7.834e-01,
7.856e-01,
7.879e-01,
7.901e-01,
7.923e-01,
7.945e-01,
7.967e-01,
7.990e-01,
8.012e-01,
8.034e-01,
8.056e-01,
8.079e-01,
8.101e-01,
8.123e-01,
8.145e-01,
8.167e-01,
8.190e-01,
8.212e-01,
8.234e-01,
8.256e-01,
8.278e-01,
8.301e-01,
8.323e-01,
8.345e-01,
8.367e-01,
8.390e-01,
8.412e-01,
8.434e-01,
8.456e-01,
8.478e-01,
8.501e-01,
8.523e-01,
8.545e-01,
8.567e-01,
8.589e-01,
8.612e-01,
8.634e-01,
8.656e-01,
8.678e-01,
8.701e-01,
8.723e-01,
8.745e-01,
8.767e-01,
8.789e-01,
8.812e-01,
8.834e-01,
8.856e-01,
8.878e-01,
8.900e-01,
8.923e-01,
8.945e-01,
8.967e-01,
8.989e-01,
9.011e-01,
9.034e-01,
9.056e-01,
9.078e-01,
9.100e-01,
9.123e-01,
9.145e-01,
9.167e-01,
9.189e-01,
9.211e-01,
9.234e-01,
9.256e-01,
9.278e-01,
9.300e-01,
9.322e-01,
9.345e-01,
9.367e-01,
9.389e-01,
9.411e-01,
9.434e-01,
9.456e-01,
9.478e-01,
9.500e-01,
9.522e-01,
9.545e-01,
9.567e-01,
9.589e-01,
9.611e-01,
9.633e-01,
9.656e-01,
9.678e-01,
9.700e-01,
9.722e-01,
9.745e-01,
9.767e-01,
9.789e-01,
9.811e-01,
9.833e-01,
9.856e-01,
9.878e-01,
9.900e-01,
9.922e-01,
9.944e-01,
9.967e-01,
9.989e-01,


==> anc/03_results/weak_zap/total_probability/0_021.csv <==
transmittance,probability_density
5.932e-01,
5.952e-01,
5.973e-01,
5.993e-01,
6.014e-01,
6.034e-01,
6.054e-01,
6.075e-01,
6.095e-01,
6.116e-01,
6.136e-01,
6.156e-01,
6.177e-01,
6.197e-01,
6.217e-01,
6.238e-01,
6.258e-01,
6.279e-01,
6.299e-01,
6.319e-01,
6.340e-01,
6.360e-01,
6.381e-01,
6.401e-01,
6.421e-01,
6.442e-01,
6.462e-01,
6.483e-01,
6.503e-01,
6.523e-01,
6.544e-01,
6.564e-01,
6.585e-01,
6.605e-01,
6.625e-01,
6.646e-01,
6.666e-01,
6.686e-01,
6.707e-01,
6.727e-01,
6.748e-01,
6.768e-01,
6.788e-01,
6.809e-01,
6.829e-01,
6.850e-01,
6.870e-01,
6.890e-01,
6.911e-01,
6.931e-01,
6.952e-01,
6.972e-01,
6.992e-01,
7.013e-01,
7.033e-01,
7.054e-01,
7.074e-01,
7.094e-01,
7.115e-01,
7.135e-01,
7.155e-01,
7.176e-01,
7.196e-01,
7.217e-01,
7.237e-01,
7.257e-01,
7.278e-01,
7.298e-01,
7.319e-01,
7.339e-01,
7.359e-01,
7.380e-01,
7.400e-01,
7.421e-01,
7.441e-01,
7.461e-01,
7.482e-01,
7.502e-01,
7.523e-01,
7.543e-01,
7.563e-01,
7.584e-01,
7.604e-01,
7.624e-01,
7.645e-01,
7.665e-01,
7.686e-01,
7.706e-01,
7.726e-01,
7.747e-01,
7.767e-01,
7.788e-01,
7.808e-01,
7.828e-01,
7.849e-01,
7.869e-01,
7.890e-01,
7.910e-01,
7.930e-01,
7.951e-01,
7.971e-01,
7.991e-01,
8.012e-01,
8.032e-01,
8.053e-01,
8.073e-01,
8.093e-01,
8.114e-01,
8.134e-01,
8.155e-01,
8.175e-01,
8.195e-01,
8.216e-01,
8.236e-01,
8.257e-01,
8.277e-01,
8.297e-01,
8.318e-01,
8.338e-01,
8.359e-01,
8.379e-01,
8.399e-01,
8.420e-01,
8.440e-01,
8.460e-01,
8.481e-01,
8.501e-01,
8.522e-01,
8.542e-01,
8.562e-01,
8.583e-01,
8.603e-01,
8.624e-01,
8.644e-01,
8.664e-01,
8.685e-01,
8.705e-01,
8.726e-01,
8.746e-01,
8.766e-01,
8.787e-01,
8.807e-01,
8.828e-01,
8.848e-01,
8.868e-01,
8.889e-01,
8.909e-01,
8.929e-01,
8.950e-01,
8.970e-01,
8.991e-01,
9.011e-01,
9.031e-01,
9.052e-01,
9.072e-01,
9.093e-01,
9.113e-01,
9.133e-01,
9.154e-01,
9.174e-01,
9.195e-01,
9.215e-01,
9.235e-01,
9.256e-01,
9.276e-01,
9.297e-01,
9.317e-01,
9.337e-01,
9.358e-01,
9.378e-01,
9.398e-01,
9.419e-01,
9.439e-01,
9.460e-01,
9.480e-01,
9.500e-01,
9.521e-01,
9.541e-01,
9.562e-01,
9.582e-01,
9.602e-01,
9.623e-01,
9.643e-01,
9.664e-01,
9.684e-01,
9.704e-01,
9.725e-01,
9.745e-01,
9.766e-01,
9.786e-01,
9.806e-01,
9.827e-01,
9.847e-01,
9.867e-01,
9.888e-01,
9.908e-01,
9.929e-01,
9.949e-01,
9.969e-01,
9.990e-01,


==> anc/03_results/weak_zap/total_probability/0_02175.csv <==
transmittance,probability_density
6.317e-01,
6.336e-01,
6.354e-01,
6.373e-01,
6.391e-01,
6.410e-01,
6.428e-01,
6.447e-01,
6.465e-01,
6.484e-01,
6.502e-01,
6.520e-01,
6.539e-01,
6.557e-01,
6.576e-01,
6.594e-01,
6.613e-01,
6.631e-01,
6.650e-01,
6.668e-01,
6.687e-01,
6.705e-01,
6.724e-01,
6.742e-01,
6.760e-01,
6.779e-01,
6.797e-01,
6.816e-01,
6.834e-01,
6.853e-01,
6.871e-01,
6.890e-01,
6.908e-01,
6.927e-01,
6.945e-01,
6.963e-01,
6.982e-01,
7.000e-01,
7.019e-01,
7.037e-01,
7.056e-01,
7.074e-01,
7.093e-01,
7.111e-01,
7.130e-01,
7.148e-01,
7.167e-01,
7.185e-01,
7.203e-01,
7.222e-01,
7.240e-01,
7.259e-01,
7.277e-01,
7.296e-01,
7.314e-01,
7.333e-01,
7.351e-01,
7.370e-01,
7.388e-01,
7.406e-01,
7.425e-01,
7.443e-01,
7.462e-01,
7.480e-01,
7.499e-01,
7.517e-01,
7.536e-01,
7.554e-01,
7.573e-01,
7.591e-01,
7.610e-01,
7.628e-01,
7.646e-01,
7.665e-01,
7.683e-01,
7.702e-01,
7.720e-01,
7.739e-01,
7.757e-01,
7.776e-01,
7.794e-01,
7.813e-01,
7.831e-01,
7.850e-01,
7.868e-01,
7.886e-01,
7.905e-01,
7.923e-01,
7.942e-01,
7.960e-01,
7.979e-01,
7.997e-01,
8.016e-01,
8.034e-01,
8.053e-01,
8.071e-01,
8.089e-01,
8.108e-01,
8.126e-01,
8.145e-01,
8.163e-01,
8.182e-01,
8.200e-01,
8.219e-01,
8.237e-01,
8.256e-01,
8.274e-01,
8.293e-01,
8.311e-01,
8.329e-01,
8.348e-01,
8.366e-01,
8.385e-01,
8.403e-01,
8.422e-01,
8.440e-01,
8.459e-01,
8.477e-01,
8.496e-01,
8.514e-01,
8.533e-01,
8.551e-01,
8.569e-01,
8.588e-01,
8.606e-01,
8.625e-01,
8.643e-01,
8.662e-01,
8.680e-01,
8.699e-01,
8.717e-01,
8.736e-01,
8.754e-01,
8.772e-01,
8.791e-01,
8.809e-01,
8.828e-01,
8.846e-01,
8.865e-01,
8.883e-01,
8.902e-01,
8.920e-01,
8.939e-01,
8.957e-01,
8.976e-01,
8.994e-01,
9.012e-01,
9.031e-01,
9.049e-01,
9.068e-01,
9.086e-01,
9.105e-01,
9.123e-01,
9.142e-01,
9.160e-01,
9.179e-01,
9.197e-01,
9.215e-01,
9.234e-01,
9.252e-01,
9.271e-01,
9.289e-01,
9.308e-01,
9.326e-01,
9.345e-01,
9.363e-01,
9.382e-01,
9.400e-01,
9.419e-01,
9.437e-01,
9.455e-01,
9.474e-01,
9.492e-01,
9.511e-01,
9.529e-01,
9.548e-01,
9.566e-01,
9.585e-01,
9.603e-01,
9.622e-01,
9.640e-01,
9.659e-01,
9.677e-01,
9.695e-01,
9.714e-01,
9.732e-01,
9.751e-01,
9.769e-01,
9.788e-01,
9.806e-01,
9.825e-01,
9.843e-01,
9.862e-01,
9.880e-01,
9.898e-01,
9.917e-01,
9.935e-01,
9.954e-01,
9.972e-01,
9.991e-01,


==> anc/03_results/weak_zap/total_probability/0_0225.csv <==
transmittance,probability_density
6.644e-01,
6.661e-01,
6.678e-01,
6.694e-01,
6.711e-01,
6.728e-01,
6.745e-01,
6.762e-01,
6.778e-01,
6.795e-01,
6.812e-01,
6.829e-01,
6.846e-01,
6.863e-01,
6.879e-01,
6.896e-01,
6.913e-01,
6.930e-01,
6.947e-01,
6.963e-01,
6.980e-01,
6.997e-01,
7.014e-01,
7.031e-01,
7.048e-01,
7.064e-01,
7.081e-01,
7.098e-01,
7.115e-01,
7.132e-01,
7.149e-01,
7.165e-01,
7.182e-01,
7.199e-01,
7.216e-01,
7.233e-01,
7.249e-01,
7.266e-01,
7.283e-01,
7.300e-01,
7.317e-01,
7.334e-01,
7.350e-01,
7.367e-01,
7.384e-01,
7.401e-01,
7.418e-01,
7.435e-01,
7.451e-01,
7.468e-01,
7.485e-01,
7.502e-01,
7.519e-01,
7.535e-01,
7.552e-01,
7.569e-01,
7.586e-01,
7.603e-01,
7.620e-01,
7.636e-01,
7.653e-01,
7.670e-01,
7.687e-01,
7.704e-01,
7.721e-01,
7.737e-01,
7.754e-01,
7.771e-01,
7.788e-01,
7.805e-01,
7.821e-01,
7.838e-01,
7.855e-01,
7.872e-01,
7.889e-01,
7.906e-01,
7.922e-01,
7.939e-01,
7.956e-01,
7.973e-01,
7.990e-01,
8.007e-01,
8.023e-01,
8.040e-01,
8.057e-01,
8.074e-01,
8.091e-01,
8.107e-01,
8.124e-01,
8.141e-01,
8.158e-01,
8.175e-01,
8.192e-01,
8.208e-01,
8.225e-01,
8.242e-01,
8.259e-01,
8.276e-01,
8.292e-01,
8.309e-01,
8.326e-01,
8.343e-01,
8.360e-01,
8.377e-01,
8.393e-01,
8.410e-01,
8.427e-01,
8.444e-01,
8.461e-01,
8.478e-01,
8.494e-01,
8.511e-01,
8.528e-01,
8.545e-01,
8.562e-01,
8.578e-01,
8.595e-01,
8.612e-01,
8.629e-01,
8.646e-01,
8.663e-01,
8.679e-01,
8.696e-01,
8.713e-01,
8.730e-01,
8.747e-01,
8.764e-01,
8.780e-01,
8.797e-01,
8.814e-01,
8.831e-01,
8.848e-01,
8.864e-01,
8.881e-01,
8.898e-01,
8.915e-01,
8.932e-01,
8.949e-01,
8.965e-01,
8.982e-01,
8.999e-01,
9.016e-01,
9.033e-01,
9.050e-01,
9.066e-01,
9.083e-01,
9.100e-01,
9.117e-01,
9.134e-01,
9.150e-01,
9.167e-01,
9.184e-01,
9.201e-01,
9.218e-01,
9.235e-01,
9.251e-01,
9.268e-01,
9.285e-01,
9.302e-01,
9.319e-01,
9.336e-01,
9.352e-01,
9.369e-01,
9.386e-01,
9.403e-01,
9.420e-01,
9.436e-01,
9.453e-01,
9.470e-01,
9.487e-01,
9.504e-01,
9.521e-01,
9.537e-01,
9.554e-01,
9.571e-01,
9.588e-01,
9.605e-01,
9.621e-01,
9.638e-01,
9.655e-01,
9.672e-01,
9.689e-01,
9.706e-01,
9.722e-01,
9.739e-01,
9.756e-01,
9.773e-01,
9.790e-01,
9.807e-01,
9.823e-01,
9.840e-01,
9.857e-01,
9.874e-01,
9.891e-01,
9.907e-01,
9.924e-01,
9.941e-01,
9.958e-01,
9.975e-01,
9.992e-01,


==> anc/03_results/weak_zap/total_probability/0_02325.csv <==
transmittance,probability_density
6.923e-01,
6.939e-01,
6.954e-01,
6.969e-01,
6.985e-01,
7.000e-01,
7.016e-01,
7.031e-01,
7.047e-01,
7.062e-01,
7.077e-01,
7.093e-01,
7.108e-01,
7.124e-01,
7.139e-01,
7.155e-01,
7.170e-01,
7.185e-01,
7.201e-01,
7.216e-01,
7.232e-01,
7.247e-01,
7.262e-01,
7.278e-01,
7.293e-01,
7.309e-01,
7.324e-01,
7.340e-01,
7.355e-01,
7.370e-01,
7.386e-01,
7.401e-01,
7.417e-01,
7.432e-01,
7.448e-01,
7.463e-01,
7.478e-01,
7.494e-01,
7.509e-01,
7.525e-01,
7.540e-01,
7.555e-01,
7.571e-01,
7.586e-01,
7.602e-01,
7.617e-01,
7.633e-01,
7.648e-01,
7.663e-01,
7.679e-01,
7.694e-01,
7.710e-01,
7.725e-01,
7.741e-01,
7.756e-01,
7.771e-01,
7.787e-01,
7.802e-01,
7.818e-01,
7.833e-01,
7.849e-01,
7.864e-01,
7.879e-01,
7.895e-01,
7.910e-01,
7.926e-01,
7.941e-01,
7.956e-01,
7.972e-01,
7.987e-01,
8.003e-01,
8.018e-01,
8.034e-01,
8.049e-01,
8.064e-01,
8.080e-01,
8.095e-01,
8.111e-01,
8.126e-01,
8.142e-01,
8.157e-01,
8.172e-01,
8.188e-01,
8.203e-01,
8.219e-01,
8.234e-01,
8.250e-01,
8.265e-01,
8.280e-01,
8.296e-01,
8.311e-01,
8.327e-01,
8.342e-01,
8.357e-01,
8.373e-01,
8.388e-01,
8.404e-01,
8.419e-01,
8.435e-01,
8.450e-01,
8.465e-01,
8.481e-01,
8.496e-01,
8.512e-01,
8.527e-01,
8.543e-01,
8.558e-01,
8.573e-01,
8.589e-01,
8.604e-01,
8.620e-01,
8.635e-01,
8.651e-01,
8.666e-01,
8.681e-01,
8.697e-01,
8.712e-01,
8.728e-01,
8.743e-01,
8.758e-01,
8.774e-01,
8.789e-01,
8.805e-01,
8.820e-01,
8.836e-01,
8.851e-01,
8.866e-01,
8.882e-01,
8.897e-01,
8.913e-01,
8.928e-01,
8.944e-01,
8.959e-01,
8.974e-01,
8.990e-01,
9.005e-01,
9.021e-01,
9.036e-01,
9.052e-01,
9.067e-01,
9.082e-01,
9.098e-01,
9.113e-01,
9.129e-01,
9.144e-01,
9.159e-01,
9.175e-01,
9.190e-01,
9.206e-01,
9.221e-01,
9.237e-01,
9.252e-01,
9.267e-01,
9.283e-01,
9.298e-01,
9.314e-01,
9.329e-01,
9.345e-01,
9.360e-01,
9.375e-01,
9.391e-01,
9.406e-01,
9.422e-01,
9.437e-01,
9.452e-01,
9.468e-01,
9.483e-01,
9.499e-01,
9.514e-01,
9.530e-01,
9.545e-01,
9.560e-01,
9.576e-01,
9.591e-01,
9.607e-01,
9.622e-01,
9.638e-01,
9.653e-01,
9.668e-01,
9.684e-01,
9.699e-01,
9.715e-01,
9.730e-01,
9.746e-01,
9.761e-01,
9.776e-01,
9.792e-01,
9.807e-01,
9.823e-01,
9.838e-01,
9.853e-01,
9.869e-01,
9.884e-01,
9.900e-01,
9.915e-01,
9.931e-01,
9.946e-01,
9.961e-01,
9.977e-01,
9.992e-01,


==> anc/03_results/weak_zap/total_probability/0_024.csv <==
transmittance,probability_density
7.153e-01,
7.168e-01,
7.182e-01,
7.196e-01,
7.211e-01,
7.225e-01,
7.239e-01,
7.253e-01,
7.268e-01,
7.282e-01,
7.296e-01,
7.310e-01,
7.325e-01,
7.339e-01,
7.353e-01,
7.368e-01,
7.382e-01,
7.396e-01,
7.410e-01,
7.425e-01,
7.439e-01,
7.453e-01,
7.467e-01,
7.482e-01,
7.496e-01,
7.510e-01,
7.524e-01,
7.539e-01,
7.553e-01,
7.567e-01,
7.582e-01,
7.596e-01,
7.610e-01,
7.624e-01,
7.639e-01,
7.653e-01,
7.667e-01,
7.681e-01,
7.696e-01,
7.710e-01,
7.724e-01,
7.738e-01,
7.753e-01,
7.767e-01,
7.781e-01,
7.796e-01,
7.810e-01,
7.824e-01,
7.838e-01,
7.853e-01,
7.867e-01,
7.881e-01,
7.895e-01,
7.910e-01,
7.924e-01,
7.938e-01,
7.953e-01,
7.967e-01,
7.981e-01,
7.995e-01,
8.010e-01,
8.024e-01,
8.038e-01,
8.052e-01,
8.067e-01,
8.081e-01,
8.095e-01,
8.109e-01,
8.124e-01,
8.138e-01,
8.152e-01,
8.167e-01,
8.181e-01,
8.195e-01,
8.209e-01,
8.224e-01,
8.238e-01,
8.252e-01,
8.266e-01,
8.281e-01,
8.295e-01,
8.309e-01,
8.323e-01,
8.338e-01,
8.352e-01,
8.366e-01,
8.381e-01,
8.395e-01,
8.409e-01,
8.423e-01,
8.438e-01,
8.452e-01,
8.466e-01,
8.480e-01,
8.495e-01,
8.509e-01,
8.523e-01,
8.538e-01,
8.552e-01,
8.566e-01,
8.580e-01,
8.595e-01,
8.609e-01,
8.623e-01,
8.637e-01,
8.652e-01,
8.666e-01,
8.680e-01,
8.694e-01,
8.709e-01,
8.723e-01,
8.737e-01,
8.752e-01,
8.766e-01,
8.780e-01,
8.794e-01,
8.809e-01,
8.823e-01,
8.837e-01,
8.851e-01,
8.866e-01,
8.880e-01,
8.894e-01,
8.908e-01,
8.923e-01,
8.937e-01,
8.951e-01,
8.966e-01,
8.980e-01,
8.994e-01,
9.008e-01,
9.023e-01,
9.037e-01,
9.051e-01,
9.065e-01,
9.080e-01,
9.094e-01,
9.108e-01,
9.123e-01,
9.137e-01,
9.151e-01,
9.165e-01,
9.180e-01,
9.194e-01,
9.208e-01,
9.222e-01,
9.237e-01,
9.251e-01,
9.265e-01,
9.279e-01,
9.294e-01,
9.308e-01,
9.322e-01,
9.337e-01,
9.351e-01,
9.365e-01,
9.379e-01,
9.394e-01,
9.408e-01,
9.422e-01,
9.436e-01,
9.451e-01,
9.465e-01,
9.479e-01,
9.493e-01,
9.508e-01,
9.522e-01,
9.536e-01,
9.551e-01,
9.565e-01,
9.579e-01,
9.593e-01,
9.608e-01,
9.622e-01,
9.636e-01,
9.650e-01,
9.665e-01,
9.679e-01,
9.693e-01,
9.708e-01,
9.722e-01,
9.736e-01,
9.750e-01,
9.765e-01,
9.779e-01,
9.793e-01,
9.807e-01,
9.822e-01,
9.836e-01,
9.850e-01,
9.864e-01,
9.879e-01,
9.893e-01,
9.907e-01,
9.922e-01,
9.936e-01,
9.950e-01,
9.964e-01,
9.979e-01,
9.993e-01,


==> anc/03_results/weak_zap/total_probability/0_02475.csv <==
transmittance,probability_density
7.377e-01,
7.391e-01,
7.404e-01,
7.417e-01,
7.430e-01,
7.443e-01,
7.456e-01,
7.470e-01,
7.483e-01,
7.496e-01,
7.509e-01,
7.522e-01,
7.535e-01,
7.548e-01,
7.562e-01,
7.575e-01,
7.588e-01,
7.601e-01,
7.614e-01,
7.627e-01,
7.640e-01,
7.654e-01,
7.667e-01,
7.680e-01,
7.693e-01,
7.706e-01,
7.719e-01,
7.732e-01,
7.746e-01,
7.759e-01,
7.772e-01,
7.785e-01,
7.798e-01,
7.811e-01,
7.824e-01,
7.838e-01,
7.851e-01,
7.864e-01,
7.877e-01,
7.890e-01,
7.903e-01,
7.916e-01,
7.930e-01,
7.943e-01,
7.956e-01,
7.969e-01,
7.982e-01,
7.995e-01,
8.008e-01,
8.022e-01,
8.035e-01,
8.048e-01,
8.061e-01,
8.074e-01,
8.087e-01,
8.100e-01,
8.114e-01,
8.127e-01,
8.140e-01,
8.153e-01,
8.166e-01,
8.179e-01,
8.193e-01,
8.206e-01,
8.219e-01,
8.232e-01,
8.245e-01,
8.258e-01,
8.271e-01,
8.285e-01,
8.298e-01,
8.311e-01,
8.324e-01,
8.337e-01,
8.350e-01,
8.363e-01,
8.377e-01,
8.390e-01,
8.403e-01,
8.416e-01,
8.429e-01,
8.442e-01,
8.455e-01,
8.469e-01,
8.482e-01,
8.495e-01,
8.508e-01,
8.521e-01,
8.534e-01,
8.547e-01,
8.561e-01,
8.574e-01,
8.587e-01,
8.600e-01,
8.613e-01,
8.626e-01,
8.639e-01,
8.653e-01,
8.666e-01,
8.679e-01,
8.692e-01,
8.705e-01,
8.718e-01,
8.731e-01,
8.745e-01,
8.758e-01,
8.771e-01,
8.784e-01,
8.797e-01,
8.810e-01,
8.823e-01,
8.837e-01,
8.850e-01,
8.863e-01,
8.876e-01,
8.889e-01,
8.902e-01,
8.916e-01,
8.929e-01,
8.942e-01,
8.955e-01,
8.968e-01,
8.981e-01,
8.994e-01,
9.008e-01,
9.021e-01,
9.034e-01,
9.047e-01,
9.060e-01,
9.073e-01,
9.086e-01,
9.100e-01,
9.113e-01,
9.126e-01,
9.139e-01,
9.152e-01,
9.165e-01,
9.178e-01,
9.192e-01,
9.205e-01,
9.218e-01,
9.231e-01,
9.244e-01,
9.257e-01,
9.270e-01,
9.284e-01,
9.297e-01,
9.310e-01,
9.323e-01,
9.336e-01,
9.349e-01,
9.362e-01,
9.376e-01,
9.389e-01,
9.402e-01,
9.415e-01,
9.428e-01,
9.441e-01,
9.454e-01,
9.468e-01,
9.481e-01,
9.494e-01,
9.507e-01,
9.520e-01,
9.533e-01,
9.546e-01,
9.560e-01,
9.573e-01,
9.586e-01,
9.599e-01,
9.612e-01,
9.625e-01,
9.639e-01,
9.652e-01,
9.665e-01,
9.678e-01,
9.691e-01,
9.704e-01,
9.717e-01,
9.731e-01,
9.744e-01,
9.757e-01,
9.770e-01,
9.783e-01,
9.796e-01,
9.809e-01,
9.823e-01,
9.836e-01,
9.849e-01,
9.862e-01,
9.875e-01,
9.888e-01,
9.901e-01,
9.915e-01,
9.928e-01,
9.941e-01,
9.954e-01,
9.967e-01,
9.980e-01,
9.993e-01,


==> anc/03_results/weak_zap/total_probability/0_0255.csv <==
transmittance,probability_density
7.566e-01,
7.578e-01,
7.590e-01,
7.603e-01,
7.615e-01,
7.627e-01,
7.639e-01,
7.651e-01,
7.664e-01,
7.676e-01,
7.688e-01,
7.700e-01,
7.712e-01,
7.725e-01,
7.737e-01,
7.749e-01,
7.761e-01,
7.773e-01,
7.786e-01,
7.798e-01,
7.810e-01,
7.822e-01,
7.834e-01,
7.847e-01,
7.859e-01,
7.871e-01,
7.883e-01,
7.895e-01,
7.908e-01,
7.920e-01,
7.932e-01,
7.944e-01,
7.956e-01,
7.969e-01,
7.981e-01,
7.993e-01,
8.005e-01,
8.017e-01,
8.030e-01,
8.042e-01,
8.054e-01,
8.066e-01,
8.078e-01,
8.091e-01,
8.103e-01,
8.115e-01,
8.127e-01,
8.139e-01,
8.152e-01,
8.164e-01,
8.176e-01,
8.188e-01,
8.200e-01,
8.213e-01,
8.225e-01,
8.237e-01,
8.249e-01,
8.261e-01,
8.274e-01,
8.286e-01,
8.298e-01,
8.310e-01,
8.322e-01,
8.335e-01,
8.347e-01,
8.359e-01,
8.371e-01,
8.383e-01,
8.396e-01,
8.408e-01,
8.420e-01,
8.432e-01,
8.444e-01,
8.457e-01,
8.469e-01,
8.481e-01,
8.493e-01,
8.505e-01,
8.518e-01,
8.530e-01,
8.542e-01,
8.554e-01,
8.566e-01,
8.579e-01,
8.591e-01,
8.603e-01,
8.615e-01,
8.627e-01,
8.640e-01,
8.652e-01,
8.664e-01,
8.676e-01,
8.688e-01,
8.701e-01,
8.713e-01,
8.725e-01,
8.737e-01,
8.749e-01,
8.762e-01,
8.774e-01,
8.786e-01,
8.798e-01,
8.810e-01,
8.823e-01,
8.835e-01,
8.847e-01,
8.859e-01,
8.871e-01,
8.884e-01,
8.896e-01,
8.908e-01,
8.920e-01,
8.932e-01,
8.945e-01,
8.957e-01,
8.969e-01,
8.981e-01,
8.993e-01,
9.006e-01,
9.018e-01,
9.030e-01,
9.042e-01,
9.054e-01,
9.067e-01,
9.079e-01,
9.091e-01,
9.103e-01,
9.115e-01,
9.128e-01,
9.140e-01,
9.152e-01,
9.164e-01,
9.176e-01,
9.189e-01,
9.201e-01,
9.213e-01,
9.225e-01,
9.237e-01,
9.250e-01,
9.262e-01,
9.274e-01,
9.286e-01,
9.298e-01,
9.311e-01,
9.323e-01,
9.335e-01,
9.347e-01,
9.359e-01,
9.372e-01,
9.384e-01,
9.396e-01,
9.408e-01,
9.421e-01,
9.433e-01,
9.445e-01,
9.457e-01,
9.469e-01,
9.482e-01,
9.494e-01,
9.506e-01,
9.518e-01,
9.530e-01,
9.543e-01,
9.555e-01,
9.567e-01,
9.579e-01,
9.591e-01,
9.604e-01,
9.616e-01,
9.628e-01,
9.640e-01,
9.652e-01,
9.665e-01,
9.677e-01,
9.689e-01,
9.701e-01,
9.713e-01,
9.726e-01,
9.738e-01,
9.750e-01,
9.762e-01,
9.774e-01,
9.787e-01,
9.799e-01,
9.811e-01,
9.823e-01,
9.835e-01,
9.848e-01,
9.860e-01,
9.872e-01,
9.884e-01,
9.896e-01,
9.909e-01,
9.921e-01,
9.933e-01,
9.945e-01,
9.957e-01,
9.970e-01,
9.982e-01,
9.994e-01,


==> anc/03_results/weak_zap/total_probability/0_02625.csv <==
transmittance,probability_density
7.743e-01,
7.754e-01,
7.766e-01,
7.777e-01,
7.788e-01,
7.799e-01,
7.811e-01,
7.822e-01,
7.833e-01,
7.845e-01,
7.856e-01,
7.867e-01,
7.879e-01,
7.890e-01,
7.901e-01,
7.913e-01,
7.924e-01,
7.935e-01,
7.947e-01,
7.958e-01,
7.969e-01,
7.981e-01,
7.992e-01,
8.003e-01,
8.014e-01,
8.026e-01,
8.037e-01,
8.048e-01,
8.060e-01,
8.071e-01,
8.082e-01,
8.094e-01,
8.105e-01,
8.116e-01,
8.128e-01,
8.139e-01,
8.150e-01,
8.162e-01,
8.173e-01,
8.184e-01,
8.195e-01,
8.207e-01,
8.218e-01,
8.229e-01,
8.241e-01,
8.252e-01,
8.263e-01,
8.275e-01,
8.286e-01,
8.297e-01,
8.309e-01,
8.320e-01,
8.331e-01,
8.343e-01,
8.354e-01,
8.365e-01,
8.376e-01,
8.388e-01,
8.399e-01,
8.410e-01,
8.422e-01,
8.433e-01,
8.444e-01,
8.456e-01,
8.467e-01,
8.478e-01,
8.490e-01,
8.501e-01,
8.512e-01,
8.524e-01,
8.535e-01,
8.546e-01,
8.558e-01,
8.569e-01,
8.580e-01,
8.591e-01,
8.603e-01,
8.614e-01,
8.625e-01,
8.637e-01,
8.648e-01,
8.659e-01,
8.671e-01,
8.682e-01,
8.693e-01,
8.705e-01,
8.716e-01,
8.727e-01,
8.739e-01,
8.750e-01,
8.761e-01,
8.772e-01,
8.784e-01,
8.795e-01,
8.806e-01,
8.818e-01,
8.829e-01,
8.840e-01,
8.852e-01,
8.863e-01,
8.874e-01,
8.886e-01,
8.897e-01,
8.908e-01,
8.920e-01,
8.931e-01,
8.942e-01,
8.953e-01,
8.965e-01,
8.976e-01,
8.987e-01,
8.999e-01,
9.010e-01,
9.021e-01,
9.033e-01,
9.044e-01,
9.055e-01,
9.067e-01,
9.078e-01,
9.089e-01,
9.101e-01,
9.112e-01,
9.123e-01,
9.135e-01,
9.146e-01,
9.157e-01,
9.168e-01,
9.180e-01,
9.191e-01,
9.202e-01,
9.214e-01,
9.225e-01,
9.236e-01,
9.248e-01,
9.259e-01,
9.270e-01,
9.282e-01,
9.293e-01,
9.304e-01,
9.316e-01,
9.327e-01,
9.338e-01,
9.349e-01,
9.361e-01,
9.372e-01,
9.383e-01,
9.395e-01,
9.406e-01,
9.417e-01,
9.429e-01,
9.440e-01,
9.451e-01,
9.463e-01,
9.474e-01,
9.485e-01,
9.497e-01,
9.508e-01,
9.519e-01,
9.530e-01,
9.542e-01,
9.553e-01,
9.564e-01,
9.576e-01,
9.587e-01,
9.598e-01,
9.610e-01,
9.621e-01,
9.632e-01,
9.644e-01,
9.655e-01,
9.666e-01,
9.678e-01,
9.689e-01,
9.700e-01,
9.712e-01,
9.723e-01,
9.734e-01,
9.745e-01,
9.757e-01,
9.768e-01,
9.779e-01,
9.791e-01,
9.802e-01,
9.813e-01,
9.825e-01,
9.836e-01,
9.847e-01,
9.859e-01,
9.870e-01,
9.881e-01,
9.893e-01,
9.904e-01,
9.915e-01,
9.926e-01,
9.938e-01,
9.949e-01,
9.960e-01,
9.972e-01,
9.983e-01,
9.994e-01,


==> anc/03_results/weak_zap/total_probability/0_027.csv <==
transmittance,probability_density
7.898e-01,
7.909e-01,
7.919e-01,
7.930e-01,
7.940e-01,
7.951e-01,
7.961e-01,
7.972e-01,
7.982e-01,
7.993e-01,
8.003e-01,
8.014e-01,
8.024e-01,
8.035e-01,
8.046e-01,
8.056e-01,
8.067e-01,
8.077e-01,
8.088e-01,
8.098e-01,
8.109e-01,
8.119e-01,
8.130e-01,
8.140e-01,
8.151e-01,
8.161e-01,
8.172e-01,
8.182e-01,
8.193e-01,
8.204e-01,
8.214e-01,
8.225e-01,
8.235e-01,
8.246e-01,
8.256e-01,
8.267e-01,
8.277e-01,
8.288e-01,
8.298e-01,
8.309e-01,
8.319e-01,
8.330e-01,
8.341e-01,
8.351e-01,
8.362e-01,
8.372e-01,
8.383e-01,
8.393e-01,
8.404e-01,
8.414e-01,
8.425e-01,
8.435e-01,
8.446e-01,
8.456e-01,
8.467e-01,
8.477e-01,
8.488e-01,
8.499e-01,
8.509e-01,
8.520e-01,
8.530e-01,
8.541e-01,
8.551e-01,
8.562e-01,
8.572e-01,
8.583e-01,
8.593e-01,
8.604e-01,
8.614e-01,
8.625e-01,
8.636e-01,
8.646e-01,
8.657e-01,
8.667e-01,
8.678e-01,
8.688e-01,
8.699e-01,
8.709e-01,
8.720e-01,
8.730e-01,
8.741e-01,
8.751e-01,
8.762e-01,
8.773e-01,
8.783e-01,
8.794e-01,
8.804e-01,
8.815e-01,
8.825e-01,
8.836e-01,
8.846e-01,
8.857e-01,
8.867e-01,
8.878e-01,
8.888e-01,
8.899e-01,
8.909e-01,
8.920e-01,
8.931e-01,
8.941e-01,
8.952e-01,
8.962e-01,
8.973e-01,
8.983e-01,
8.994e-01,
9.004e-01,
9.015e-01,
9.025e-01,
9.036e-01,
9.046e-01,
9.057e-01,
9.068e-01,
9.078e-01,
9.089e-01,
9.099e-01,
9.110e-01,
9.120e-01,
9.131e-01,
9.141e-01,
9.152e-01,
9.162e-01,
9.173e-01,
9.183e-01,
9.194e-01,
9.205e-01,
9.215e-01,
9.226e-01,
9.236e-01,
9.247e-01,
9.257e-01,
9.268e-01,
9.278e-01,
9.289e-01,
9.299e-01,
9.310e-01,
9.320e-01,
9.331e-01,
9.341e-01,
9.352e-01,
9.363e-01,
9.373e-01,
9.384e-01,
9.394e-01,
9.405e-01,
9.415e-01,
9.426e-01,
9.436e-01,
9.447e-01,
9.457e-01,
9.468e-01,
9.478e-01,
9.489e-01,
9.500e-01,
9.510e-01,
9.521e-01,
9.531e-01,
9.542e-01,
9.552e-01,
9.563e-01,
9.573e-01,
9.584e-01,
9.594e-01,
9.605e-01,
9.615e-01,
9.626e-01,
9.636e-01,
9.647e-01,
9.658e-01,
9.668e-01,
9.679e-01,
9.689e-01,
9.700e-01,
9.710e-01,
9.721e-01,
9.731e-01,
9.742e-01,
9.752e-01,
9.763e-01,
9.773e-01,
9.784e-01,
9.795e-01,
9.805e-01,
9.816e-01,
9.826e-01,
9.837e-01,
9.847e-01,
9.858e-01,
9.868e-01,
9.879e-01,
9.889e-01,
9.900e-01,
9.910e-01,
9.921e-01,
9.932e-01,
9.942e-01,
9.953e-01,
9.963e-01,
9.974e-01,
9.984e-01,
9.995e-01,


==> anc/03_results/weak_zap/total_probability/0_02775.csv <==
transmittance,probability_density
8.039e-01,3.770e-152
8.049e-01,3.105e-138
8.059e-01,5.135e-125
8.069e-01,1.715e-112
8.079e-01,1.164e-100
8.089e-01,1.614e-89
8.098e-01,4.598e-79
8.108e-01,2.708e-69
8.118e-01,3.315e-60
8.128e-01,8.483e-52
8.138e-01,4.564e-44
8.148e-01,5.191e-37
8.157e-01,1.255e-30
8.167e-01,6.488e-25
8.177e-01,7.210e-20
8.187e-01,1.732e-15
8.197e-01,9.043e-12
8.207e-01,1.032e-08
8.216e-01,2.587e-06
8.226e-01,1.433e-04
8.236e-01,1.764e-03
8.246e-01,4.846e-03
8.256e-01,2.990e-03
8.265e-01,4.165e-04
8.275e-01,1.316e-05
8.285e-01,9.490e-08
8.295e-01,1.569e-10
8.305e-01,5.982e-14
8.315e-01,5.284e-18
8.324e-01,1.087e-22
8.334e-01,5.239e-28
8.344e-01,5.942e-34
8.354e-01,1.594e-40
8.364e-01,1.017e-47
8.374e-01,1.550e-55
8.383e-01,5.678e-64
8.393e-01,5.020e-73
8.403e-01,1.077e-82
8.413e-01,5.633e-93
8.423e-01,5.674e-88
8.433e-01,5.163e-78
8.442e-01,1.098e-68
8.452e-01,5.479e-60
8.462e-01,6.456e-52
8.472e-01,1.804e-44
8.482e-01,1.202e-37
8.492e-01,1.919e-31
8.501e-01,7.373e-26
8.511e-01,6.855e-21
8.521e-01,1.549e-16
8.531e-01,8.556e-13
8.541e-01,1.160e-09
8.550e-01,3.879e-07
8.560e-01,3.216e-05
8.570e-01,6.640e-04
8.580e-01,3.432e-03
8.590e-01,4.459e-03
8.600e-01,1.468e-03
8.609e-01,2.759e-04
8.619e-01,1.663e-03
8.629e-01,4.557e-03
8.639e-01,3.198e-03
8.649e-01,5.762e-04
8.659e-01,2.678e-05
8.668e-01,3.227e-07
8.678e-01,1.012e-09
8.688e-01,8.308e-13
8.698e-01,1.791e-16
8.708e-01,1.020e-20
8.718e-01,1.321e-23
8.727e-01,5.094e-19
8.737e-01,5.183e-15
8.747e-01,1.381e-11
8.757e-01,9.678e-09
8.767e-01,1.793e-06
8.777e-01,8.813e-05
8.786e-01,1.155e-03
8.796e-01,4.055e-03
8.806e-01,3.830e-03
8.816e-01,1.005e-03
8.826e-01,6.872e-04
8.835e-01,4.105e-03
8.845e-01,9.695e-03
8.855e-01,1.282e-02
8.865e-01,1.364e-02
8.875e-01,8.144e-03
8.885e-01,3.403e-03
8.894e-01,4.488e-03
8.904e-01,3.351e-03
8.914e-01,7.367e-04
8.924e-01,4.805e-04
8.934e-01,2.933e-03
8.944e-01,7.273e-03
8.953e-01,1.004e-02
8.963e-01,7.501e-03
8.973e-01,2.122e-03
8.983e-01,2.287e-04
8.993e-01,6.325e-04
9.003e-01,3.199e-03
9.012e-01,5.535e-03
9.022e-01,5.688e-03
9.032e-01,4.078e-03
9.042e-01,1.414e-03
9.052e-01,2.277e-03
9.061e-01,4.497e-03
9.071e-01,2.684e-03
9.081e-01,5.168e-04
9.091e-01,9.037e-04
9.101e-01,5.266e-03
9.111e-01,1.195e-02
9.120e-01,1.269e-02
9.130e-01,1.326e-02
9.140e-01,1.660e-02
9.150e-01,1.896e-02
9.160e-01,1.842e-02
9.170e-01,1.086e-02
9.179e-01,5.163e-03
9.189e-01,8.960e-03
9.199e-01,2.117e-02
9.209e-01,3.086e-02
9.219e-01,2.449e-02
9.229e-01,1.540e-02
9.238e-01,1.383e-02
9.248e-01,2.051e-02
9.258e-01,2.383e-02
9.268e-01,2.534e-02
9.278e-01,3.597e-02
9.288e-01,4.418e-02
9.297e-01,5.538e-02
9.307e-01,6.698e-02
9.317e-01,8.096e-02
9.327e-01,8.628e-02
9.337e-01,8.918e-02
9.346e-01,8.963e-02
9.356e-01,8.926e-02
9.366e-01,1.032e-01
9.376e-01,1.161e-01
9.386e-01,1.286e-01
9.396e-01,1.140e-01
9.405e-01,9.845e-02
9.415e-01,1.084e-01
9.425e-01,1.124e-01
9.435e-01,1.116e-01
9.445e-01,1.347e-01
9.455e-01,1.780e-01
9.464e-01,1.828e-01
9.474e-01,1.833e-01
9.484e-01,2.283e-01
9.494e-01,2.644e-01
9.504e-01,2.843e-01
9.514e-01,3.308e-01
9.523e-01,3.715e-01
9.533e-01,4.039e-01
9.543e-01,4.415e-01
9.553e-01,4.745e-01
9.563e-01,5.063e-01
9.573e-01,5.490e-01
9.582e-01,6.369e-01
9.592e-01,7.428e-01
9.602e-01,7.964e-01
9.612e-01,8.656e-01
9.622e-01,1.014e+00
9.631e-01,1.175e+00
9.641e-01,1.340e+00
9.651e-01,1.505e+00
9.661e-01,1.632e+00
9.671e-01,1.868e+00
9.681e-01,2.250e+00
9.690e-01,2.632e+00
9.700e-01,2.955e+00
9.710e-01,3.318e+00
9.720e-01,3.781e+00
9.730e-01,4.422e+00
9.740e-01,5.330e+00
9.749e-01,6.401e+00
9.759e-01,7.584e+00
9.769e-01,9.127e+00
9.779e-01,1.139e+01
9.789e-01,1.456e+01
9.799e-01,1.869e+01
9.808e-01,2.449e+01
9.818e-01,3.357e+01
9.828e-01,4.907e+01
9.838e-01,8.066e+01
9.848e-01,1.543e+02
9.858e-01,2.514e+02
9.867e-01,2.202e+02
9.877e-01,8.122e+01
9.887e-01,1.151e+01
9.897e-01,6.057e-01
9.907e-01,1.165e-02
9.916e-01,8.147e-05
9.926e-01,2.066e-07
9.936e-01,1.899e-10
9.946e-01,6.335e-14
9.956e-01,7.679e-18
9.966e-01,3.389e-22
9.975e-01,5.458e-27
9.985e-01,3.215e-32
9.995e-01,6.943e-38


==> anc/03_results/weak_zap/total_probability/0_0285.csv <==
transmittance,probability_density
8.164e-01,3.870e-203
8.173e-01,4.747e-194
8.182e-01,3.498e-185
8.191e-01,1.551e-176
8.201e-01,4.143e-168
8.210e-01,6.684e-160
8.219e-01,6.521e-152
8.228e-01,3.853e-144
8.237e-01,1.382e-136
8.247e-01,3.011e-129
8.256e-01,3.994e-122
8.265e-01,3.231e-115
8.274e-01,1.596e-108
8.283e-01,4.824e-102
8.293e-01,8.932e-96
8.302e-01,1.015e-89
8.311e-01,7.092e-84
8.320e-01,3.050e-78
8.329e-01,8.091e-73
8.339e-01,1.326e-67
8.348e-01,1.343e-62
8.357e-01,8.436e-58
8.366e-01,3.287e-53
8.375e-01,7.962e-49
8.385e-01,1.201e-44
8.394e-01,1.129e-40
8.403e-01,6.625e-37
8.412e-01,2.432e-33
8.421e-01,5.592e-30
8.431e-01,8.066e-27
8.440e-01,7.309e-24
8.449e-01,4.168e-21
8.458e-01,1.497e-18
8.467e-01,3.396e-16
8.477e-01,4.867e-14
8.486e-01,4.415e-12
8.495e-01,2.539e-10
8.504e-01,9.270e-09
8.513e-01,2.152e-07
8.523e-01,3.180e-06
8.532e-01,2.997e-05
8.541e-01,1.804e-04
8.550e-01,6.943e-04
8.559e-01,1.711e-03
8.569e-01,2.705e-03
8.578e-01,2.747e-03
8.587e-01,1.794e-03
8.596e-01,7.544e-04
8.606e-01,2.047e-04
8.615e-01,3.586e-05
8.624e-01,4.064e-06
8.633e-01,2.984e-07
8.642e-01,1.421e-08
8.652e-01,4.394e-10
8.661e-01,8.839e-12
8.670e-01,1.406e-13
8.679e-01,2.173e-12
8.688e-01,1.231e-10
8.698e-01,4.514e-09
8.707e-01,1.074e-07
8.716e-01,1.659e-06
8.725e-01,1.667e-05
8.734e-01,1.090e-04
8.744e-01,4.652e-04
8.753e-01,1.296e-03
8.762e-01,2.359e-03
8.771e-01,2.815e-03
8.780e-01,2.219e-03
8.790e-01,1.259e-03
8.799e-01,9.081e-04
8.808e-01,1.481e-03
8.817e-01,2.442e-03
8.826e-01,2.783e-03
8.836e-01,2.099e-03
8.845e-01,1.045e-03
8.854e-01,3.444e-04
8.863e-01,8.169e-05
8.872e-01,6.248e-05
8.882e-01,2.587e-04
8.891e-01,8.516e-04
8.900e-01,1.878e-03
8.909e-01,2.830e-03
8.918e-01,3.145e-03
8.928e-01,3.096e-03
8.937e-01,3.188e-03
8.946e-01,3.194e-03
8.955e-01,2.931e-03
8.964e-01,2.861e-03
8.974e-01,2.998e-03
8.983e-01,2.648e-03
8.992e-01,1.676e-03
9.001e-01,7.233e-04
9.011e-01,2.153e-04
9.020e-01,8.349e-05
9.029e-01,2.281e-04
9.038e-01,8.016e-04
9.047e-01,2.034e-03
9.057e-01,3.833e-03
9.066e-01,5.857e-03
9.075e-01,8.082e-03
9.084e-01,1.047e-02
9.093e-01,1.186e-02
9.103e-01,1.061e-02
9.112e-01,7.195e-03
9.121e-01,4.327e-03
9.130e-01,4.193e-03
9.139e-01,6.738e-03
9.149e-01,1.034e-02
9.158e-01,1.353e-02
9.167e-01,1.589e-02
9.176e-01,1.711e-02
9.185e-01,1.624e-02
9.195e-01,1.308e-02
9.204e-01,9.945e-03
9.213e-01,1.032e-02
9.222e-01,1.509e-02
9.231e-01,2.066e-02
9.241e-01,2.257e-02
9.250e-01,2.074e-02
9.259e-01,1.902e-02
9.268e-01,1.990e-02
9.277e-01,2.195e-02
9.287e-01,2.306e-02
9.296e-01,2.391e-02
9.305e-01,2.682e-02
9.314e-01,3.147e-02
9.323e-01,3.435e-02
9.333e-01,3.397e-02
9.342e-01,3.366e-02
9.351e-01,3.741e-02
9.360e-01,4.463e-02
9.369e-01,5.072e-02
9.379e-01,5.250e-02
9.388e-01,5.182e-02
9.397e-01,5.263e-02
9.406e-01,5.641e-02
9.416e-01,6.180e-02
9.425e-01,6.705e-02
9.434e-01,7.123e-02
9.443e-01,7.447e-02
9.452e-01,7.809e-02
9.462e-01,8.351e-02
9.471e-01,9.130e-02
9.480e-01,1.018e-01
9.489e-01,1.155e-01
9.498e-01,1.326e-01
9.508e-01,1.522e-01
9.517e-01,1.756e-01
9.526e-01,2.041e-01
9.535e-01,2.351e-01
9.544e-01,2.652e-01
9.554e-01,2.938e-01
9.563e-01,3.210e-01
9.572e-01,3.455e-01
9.581e-01,3.699e-01
9.590e-01,4.009e-01
9.600e-01,4.431e-01
9.609e-01,4.968e-01
9.618e-01,5.598e-01
9.627e-01,6.315e-01
9.636e-01,7.148e-01
9.646e-01,8.110e-01
9.655e-01,9.146e-01
9.664e-01,1.024e+00
9.673e-01,1.154e+00
9.682e-01,1.324e+00
9.692e-01,1.549e+00
9.701e-01,1.827e+00
9.710e-01,2.149e+00
9.719e-01,2.509e+00
9.728e-01,2.931e+00
9.738e-01,3.465e+00
9.747e-01,4.153e+00
9.756e-01,5.007e+00
9.765e-01,6.047e+00
9.774e-01,7.356e+00
9.784e-01,9.101e+00
9.793e-01,1.154e+01
9.802e-01,1.506e+01
9.811e-01,2.044e+01
9.821e-01,2.946e+01
9.830e-01,4.602e+01
9.839e-01,7.616e+01
9.848e-01,1.222e+02
9.857e-01,1.707e+02
9.867e-01,1.916e+02
9.876e-01,1.650e+02
9.885e-01,1.062e+02
9.894e-01,5.041e+01
9.903e-01,1.750e+01
9.913e-01,4.423e+00
9.922e-01,8.124e-01
9.931e-01,1.083e-01
9.940e-01,1.046e-02
9.949e-01,7.325e-04
9.959e-01,3.719e-05
9.968e-01,1.369e-06
9.977e-01,3.656e-08
9.986e-01,7.086e-10
9.995e-01,9.972e-12


==> anc/03_results/weak_zap/total_probability/0_02925.csv <==
transmittance,probability_density
8.277e-01,2.105e-249
8.286e-01,3.857e-241
8.294e-01,5.011e-233
8.303e-01,4.619e-225
8.312e-01,3.024e-217
8.320e-01,1.407e-209
8.329e-01,4.662e-202
8.337e-01,1.100e-194
8.346e-01,1.852e-187
8.355e-01,2.226e-180
8.363e-01,1.912e-173
8.372e-01,1.174e-166
8.381e-01,5.168e-160
8.389e-01,1.630e-153
8.398e-01,3.690e-147
8.407e-01,5.999e-141
8.415e-01,7.012e-135
8.424e-01,5.900e-129
8.433e-01,3.577e-123
8.441e-01,1.564e-117
8.450e-01,4.935e-112
8.458e-01,1.125e-106
8.467e-01,1.857e-101
8.476e-01,2.217e-96
8.484e-01,1.919e-91
8.493e-01,1.205e-86
8.502e-01,5.494e-82
8.510e-01,1.821e-77
8.519e-01,4.390e-73
8.528e-01,7.707e-69
8.536e-01,9.863e-65
8.545e-01,9.210e-61
8.553e-01,6.281e-57
8.562e-01,3.131e-53
8.571e-01,1.142e-49
8.579e-01,3.050e-46
8.588e-01,5.972e-43
8.597e-01,8.580e-40
8.605e-01,9.053e-37
8.614e-01,7.021e-34
8.622e-01,4.007e-31
8.631e-01,1.684e-28
8.640e-01,5.215e-26
8.648e-01,1.192e-23
8.657e-01,2.011e-21
8.666e-01,2.509e-19
8.674e-01,2.315e-17
8.683e-01,1.582e-15
8.692e-01,8.008e-14
8.700e-01,3.007e-12
8.709e-01,8.385e-11
8.718e-01,1.737e-09
8.726e-01,2.677e-08
8.735e-01,3.070e-07
8.743e-01,2.623e-06
8.752e-01,1.672e-05
8.761e-01,7.949e-05
8.769e-01,2.823e-04
8.778e-01,7.497e-04
8.787e-01,1.490e-03
8.795e-01,2.217e-03
8.804e-01,2.472e-03
8.813e-01,2.068e-03
8.821e-01,1.299e-03
8.830e-01,6.131e-04
8.838e-01,2.176e-04
8.847e-01,5.814e-05
8.856e-01,1.170e-05
8.864e-01,1.775e-06
8.873e-01,2.055e-07
8.882e-01,5.004e-08
8.890e-01,3.513e-07
8.899e-01,2.848e-06
8.907e-01,1.750e-05
8.916e-01,8.149e-05
8.925e-01,2.891e-04
8.933e-01,7.873e-04
8.942e-01,1.666e-03
8.951e-01,2.789e-03
8.959e-01,3.783e-03
8.968e-01,4.285e-03
8.977e-01,4.227e-03
8.985e-01,3.883e-03
8.994e-01,3.628e-03
9.002e-01,3.607e-03
9.011e-01,3.688e-03
9.020e-01,3.702e-03
9.028e-01,3.570e-03
9.037e-01,3.302e-03
9.046e-01,3.035e-03
9.054e-01,2.915e-03
9.063e-01,2.823e-03
9.072e-01,2.473e-03
9.080e-01,1.834e-03
9.089e-01,1.282e-03
9.098e-01,1.316e-03
9.106e-01,2.228e-03
9.115e-01,3.890e-03
9.123e-01,5.651e-03
9.132e-01,6.603e-03
9.141e-01,6.262e-03
9.149e-01,5.040e-03
9.158e-01,3.964e-03
9.167e-01,3.873e-03
9.175e-01,4.820e-03
9.184e-01,6.123e-03
9.192e-01,6.949e-03
9.201e-01,6.979e-03
9.210e-01,6.614e-03
9.218e-01,6.491e-03
9.227e-01,6.848e-03
9.236e-01,7.393e-03
9.244e-01,7.635e-03
9.253e-01,7.247e-03
9.262e-01,6.283e-03
9.270e-01,5.113e-03
9.279e-01,4.077e-03
9.287e-01,3.346e-03
9.296e-01,3.166e-03
9.305e-01,3.971e-03
9.313e-01,6.043e-03
9.322e-01,9.140e-03
9.331e-01,1.254e-02
9.339e-01,1.545e-02
9.348e-01,1.743e-02
9.357e-01,1.876e-02
9.365e-01,2.029e-02
9.374e-01,2.266e-02
9.383e-01,2.564e-02
9.391e-01,2.840e-02
9.400e-01,3.058e-02
9.408e-01,3.255e-02
9.417e-01,3.440e-02
9.426e-01,3.538e-02
9.434e-01,3.492e-02
9.443e-01,3.376e-02
9.452e-01,3.375e-02
9.460e-01,3.675e-02
9.469e-01,4.367e-02
9.478e-01,5.400e-02
9.486e-01,6.596e-02
9.495e-01,7.736e-02
9.503e-01,8.649e-02
9.512e-01,9.269e-02
9.521e-01,9.678e-02
9.529e-01,1.011e-01
9.538e-01,1.087e-01
9.547e-01,1.215e-01
9.555e-01,1.395e-01
9.564e-01,1.614e-01
9.572e-01,1.854e-01
9.581e-01,2.091e-01
9.590e-01,2.301e-01
9.598e-01,2.482e-01
9.607e-01,2.663e-01
9.616e-01,2.887e-01
9.624e-01,3.193e-01
9.633e-01,3.609e-01
9.642e-01,4.157e-01
9.650e-01,4.859e-01
9.659e-01,5.742e-01
9.667e-01,6.825e-01
9.676e-01,8.093e-01
9.685e-01,9.479e-01
9.693e-01,1.091e+00
9.702e-01,1.238e+00
9.711e-01,1.401e+00
9.719e-01,1.595e+00
9.728e-01,1.835e+00
9.737e-01,2.139e+00
9.745e-01,2.526e+00
9.754e-01,3.025e+00
9.763e-01,3.669e+00
9.771e-01,4.505e+00
9.780e-01,5.603e+00
9.788e-01,7.078e+00
9.797e-01,9.107e+00
9.806e-01,1.201e+01
9.814e-01,1.644e+01
9.823e-01,2.385e+01
9.832e-01,3.707e+01
9.840e-01,6.001e+01
9.849e-01,9.495e+01
9.857e-01,1.371e+02
9.866e-01,1.715e+02
9.875e-01,1.801e+02
9.883e-01,1.559e+02
9.892e-01,1.099e+02
9.901e-01,6.273e+01
9.909e-01,2.888e+01
9.918e-01,1.070e+01
9.927e-01,3.185e+00
9.935e-01,7.612e-01
9.944e-01,1.460e-01
9.952e-01,2.246e-02
9.961e-01,2.773e-03
9.970e-01,2.747e-04
9.978e-01,2.184e-05
9.987e-01,1.394e-06
9.996e-01,7.149e-08


==> anc/03_results/weak_zap/total_probability/0_03.csv <==
transmittance,probability_density
8.377e-01,3.222e-96
8.385e-01,9.630e-92
8.393e-01,2.210e-87
8.401e-01,3.898e-83
8.409e-01,5.286e-79
8.417e-01,5.518e-75
8.426e-01,4.437e-71
8.434e-01,2.749e-67
8.442e-01,1.314e-63
8.450e-01,4.849e-60
8.458e-01,1.382e-56
8.466e-01,3.046e-53
8.474e-01,5.193e-50
8.483e-01,6.855e-47
8.491e-01,7.010e-44
8.499e-01,5.558e-41
8.507e-01,3.419e-38
8.515e-01,1.633e-35
8.523e-01,6.062e-33
8.531e-01,1.750e-30
8.540e-01,3.929e-28
8.548e-01,6.870e-26
8.556e-01,9.362e-24
8.564e-01,9.948e-22
8.572e-01,8.248e-20
8.580e-01,5.341e-18
8.588e-01,2.702e-16
8.596e-01,1.069e-14
8.605e-01,3.310e-13
8.613e-01,8.024e-12
8.621e-01,1.524e-10
8.629e-01,2.271e-09
8.637e-01,2.654e-08
8.645e-01,2.436e-07
8.653e-01,1.757e-06
8.662e-01,9.961e-06
8.670e-01,4.444e-05
8.678e-01,1.561e-04
8.686e-01,4.320e-04
8.694e-01,9.427e-04
8.702e-01,1.623e-03
8.710e-01,2.205e-03
8.719e-01,2.367e-03
8.727e-01,2.009e-03
8.735e-01,1.348e-03
8.743e-01,7.163e-04
8.751e-01,3.014e-04
8.759e-01,1.005e-04
8.767e-01,2.659e-05
8.775e-01,5.581e-06
8.784e-01,9.303e-07
8.792e-01,1.234e-07
8.800e-01,1.625e-08
8.808e-01,3.640e-08
8.816e-01,3.018e-07
8.824e-01,2.045e-06
8.832e-01,1.100e-05
8.841e-01,4.695e-05
8.849e-01,1.593e-04
8.857e-01,4.297e-04
8.865e-01,9.224e-04
8.873e-01,1.576e-03
8.881e-01,2.145e-03
8.889e-01,2.327e-03
8.898e-01,2.014e-03
8.906e-01,1.391e-03
8.914e-01,7.668e-04
8.922e-01,3.379e-04
8.930e-01,1.191e-04
8.938e-01,3.356e-05
8.946e-01,7.573e-06
8.954e-01,1.369e-06
8.963e-01,1.983e-07
8.971e-01,2.304e-08
8.979e-01,2.151e-09
8.987e-01,2.167e-10
8.995e-01,8.187e-10
9.003e-01,9.377e-09
9.011e-01,8.698e-08
9.020e-01,6.462e-07
9.028e-01,3.847e-06
9.036e-01,1.837e-05
9.044e-01,7.036e-05
9.052e-01,2.164e-04
9.060e-01,5.347e-04
9.068e-01,1.063e-03
9.077e-01,1.705e-03
9.085e-01,2.222e-03
9.093e-01,2.403e-03
9.101e-01,2.276e-03
9.109e-01,2.114e-03
9.117e-01,2.149e-03
9.125e-01,2.329e-03
9.133e-01,2.375e-03
9.142e-01,2.078e-03
9.150e-01,1.502e-03
9.158e-01,8.962e-04
9.166e-01,4.826e-04
9.174e-01,3.610e-04
9.182e-01,5.558e-04
9.190e-01,1.061e-03
9.199e-01,1.808e-03
9.207e-01,2.644e-03
9.215e-01,3.410e-03
9.223e-01,4.073e-03
9.231e-01,4.738e-03
9.239e-01,5.521e-03
9.247e-01,6.401e-03
9.256e-01,7.165e-03
9.264e-01,7.522e-03
9.272e-01,7.355e-03
9.280e-01,6.859e-03
9.288e-01,6.349e-03
9.296e-01,5.906e-03
9.304e-01,5.356e-03
9.312e-01,4.620e-03
9.321e-01,3.959e-03
9.329e-01,3.774e-03
9.337e-01,4.261e-03
9.345e-01,5.321e-03
9.353e-01,6.746e-03
9.361e-01,8.400e-03
9.369e-01,1.022e-02
9.378e-01,1.213e-02
9.386e-01,1.398e-02
9.394e-01,1.569e-02
9.402e-01,1.735e-02
9.410e-01,1.910e-02
9.418e-01,2.104e-02
9.426e-01,2.314e-02
9.435e-01,2.543e-02
9.443e-01,2.791e-02
9.451e-01,3.032e-02
9.459e-01,3.217e-02
9.467e-01,3.314e-02
9.475e-01,3.346e-02
9.483e-01,3.407e-02
9.491e-01,3.617e-02
9.500e-01,4.074e-02
9.508e-01,4.803e-02
9.516e-01,5.753e-02
9.524e-01,6.836e-02
9.532e-01,7.956e-02
9.540e-01,9.016e-02
9.548e-01,9.898e-02
9.557e-01,1.050e-01
9.565e-01,1.082e-01
9.573e-01,1.099e-01
9.581e-01,1.128e-01
9.589e-01,1.194e-01
9.597e-01,1.310e-01
9.605e-01,1.469e-01
9.614e-01,1.659e-01
9.622e-01,1.869e-01
9.630e-01,2.107e-01
9.638e-01,2.386e-01
9.646e-01,2.716e-01
9.654e-01,3.100e-01
9.662e-01,3.537e-01
9.670e-01,4.029e-01
9.679e-01,4.587e-01
9.687e-01,5.230e-01
9.695e-01,5.975e-01
9.703e-01,6.842e-01
9.711e-01,7.858e-01
9.719e-01,9.076e-01
9.727e-01,1.057e+00
9.736e-01,1.244e+00
9.744e-01,1.477e+00
9.752e-01,1.769e+00
9.760e-01,2.141e+00
9.768e-01,2.616e+00
9.776e-01,3.226e+00
9.784e-01,4.015e+00
9.793e-01,5.060e+00
9.801e-01,6.501e+00
9.809e-01,8.608e+00
9.817e-01,1.192e+01
9.825e-01,1.754e+01
9.833e-01,2.750e+01
9.841e-01,4.480e+01
9.849e-01,7.214e+01
9.858e-01,1.089e+02
9.866e-01,1.476e+02
9.874e-01,1.750e+02
9.882e-01,1.784e+02
9.890e-01,1.548e+02
9.898e-01,1.136e+02
9.906e-01,7.032e+01
9.915e-01,3.658e+01
9.923e-01,1.598e+01
9.931e-01,5.856e+00
9.939e-01,1.799e+00
9.947e-01,4.634e-01
9.955e-01,1.000e-01
9.963e-01,1.809e-02
9.972e-01,2.743e-03
9.980e-01,3.487e-04
9.988e-01,3.717e-05
9.996e-01,3.322e-06


==> anc/03_results/weak_zap/tracked_numerical/0_00075.csv <==
transmittance,probability_density
3.077e-05,0.000e+00
9.232e-05,0.000e+00
1.539e-04,0.000e+00
2.154e-04,0.000e+00
2.770e-04,0.000e+00
3.385e-04,0.000e+00
4.000e-04,0.000e+00
4.616e-04,0.000e+00
5.231e-04,0.000e+00
5.847e-04,0.000e+00
6.462e-04,0.000e+00
7.078e-04,0.000e+00
7.693e-04,0.000e+00
8.309e-04,0.000e+00
8.924e-04,0.000e+00
9.539e-04,0.000e+00
1.015e-03,0.000e+00
1.077e-03,0.000e+00
1.139e-03,0.000e+00
1.200e-03,0.000e+00
1.262e-03,0.000e+00
1.323e-03,0.000e+00
1.385e-03,0.000e+00
1.446e-03,0.000e+00
1.508e-03,0.000e+00
1.569e-03,0.000e+00
1.631e-03,0.000e+00
1.692e-03,0.000e+00
1.754e-03,0.000e+00
1.816e-03,0.000e+00
1.877e-03,0.000e+00
1.939e-03,0.000e+00
2.000e-03,0.000e+00
2.062e-03,0.000e+00
2.123e-03,0.000e+00
2.185e-03,0.000e+00
2.246e-03,0.000e+00
2.308e-03,0.000e+00
2.369e-03,0.000e+00
2.431e-03,0.000e+00
2.493e-03,0.000e+00
2.554e-03,0.000e+00
2.616e-03,0.000e+00
2.677e-03,0.000e+00
2.739e-03,0.000e+00
2.800e-03,0.000e+00
2.862e-03,0.000e+00
2.923e-03,1.625e-01
2.985e-03,1.625e-01
3.046e-03,0.000e+00
3.108e-03,0.000e+00
3.170e-03,0.000e+00
3.231e-03,3.250e-01
3.293e-03,6.499e-01
3.354e-03,4.874e-01
3.416e-03,8.124e-01
3.477e-03,2.437e+00
3.539e-03,1.625e+00
3.600e-03,2.437e+00
3.662e-03,2.112e+00
3.723e-03,3.737e+00
3.785e-03,2.925e+00
3.847e-03,3.575e+00
3.908e-03,8.124e+00
3.970e-03,9.586e+00
4.031e-03,1.154e+01
4.093e-03,1.674e+01
4.154e-03,1.625e+01
4.216e-03,2.291e+01
4.277e-03,2.795e+01
4.339e-03,2.990e+01
4.400e-03,4.225e+01
4.462e-03,4.631e+01
4.524e-03,5.313e+01
4.585e-03,6.353e+01
4.647e-03,7.019e+01
4.708e-03,8.124e+01
4.770e-03,9.846e+01
4.831e-03,1.079e+02
4.893e-03,1.227e+02
4.954e-03,1.482e+02
5.016e-03,1.508e+02
5.077e-03,1.695e+02
5.139e-03,1.870e+02
5.201e-03,2.075e+02
5.262e-03,2.306e+02
5.324e-03,2.450e+02
5.385e-03,2.601e+02
5.447e-03,2.858e+02
5.508e-03,3.128e+02
5.570e-03,3.274e+02
5.631e-03,3.553e+02
5.693e-03,3.563e+02
5.754e-03,3.794e+02
5.816e-03,3.776e+02
5.878e-03,4.095e+02
5.939e-03,4.059e+02
6.001e-03,4.114e+02
6.062e-03,4.366e+02
6.124e-03,4.434e+02
6.185e-03,4.411e+02
6.247e-03,4.408e+02
6.308e-03,4.582e+02
6.370e-03,4.291e+02
6.431e-03,4.429e+02
6.493e-03,4.247e+02
6.555e-03,4.363e+02
6.616e-03,4.207e+02
6.678e-03,3.999e+02
6.739e-03,3.903e+02
6.801e-03,3.737e+02
6.862e-03,3.480e+02
6.924e-03,3.352e+02
6.985e-03,3.211e+02
7.047e-03,3.063e+02
7.108e-03,2.850e+02
7.170e-03,2.613e+02
7.232e-03,2.504e+02
7.293e-03,2.259e+02
7.355e-03,2.080e+02
7.416e-03,2.052e+02
7.478e-03,1.976e+02
7.539e-03,1.810e+02
7.601e-03,1.527e+02
7.662e-03,1.448e+02
7.724e-03,1.310e+02
7.785e-03,1.204e+02
7.847e-03,1.108e+02
7.909e-03,9.846e+01
7.970e-03,9.034e+01
8.032e-03,7.832e+01
8.093e-03,7.295e+01
8.155e-03,7.003e+01
8.216e-03,6.028e+01
8.278e-03,5.216e+01
8.339e-03,4.972e+01
8.401e-03,3.445e+01
8.462e-03,3.006e+01
8.524e-03,3.055e+01
8.586e-03,2.648e+01
8.647e-03,2.453e+01
8.709e-03,2.242e+01
8.770e-03,1.609e+01
8.832e-03,1.186e+01
8.893e-03,1.479e+01
8.955e-03,1.024e+01
9.016e-03,1.056e+01
9.078e-03,6.987e+00
9.139e-03,8.287e+00
9.201e-03,5.037e+00
9.263e-03,5.849e+00
9.324e-03,4.062e+00
9.386e-03,3.250e+00
9.447e-03,3.575e+00
9.509e-03,2.600e+00
9.570e-03,2.112e+00
9.632e-03,1.300e+00
9.693e-03,1.137e+00
9.755e-03,1.137e+00
9.816e-03,9.749e-01
9.878e-03,8.124e-01
9.940e-03,9.749e-01
1.000e-02,4.874e-01
1.006e-02,3.250e-01
1.012e-02,3.250e-01
1.019e-02,0.000e+00
1.025e-02,6.499e-01
1.031e-02,0.000e+00
1.037e-02,0.000e+00
1.043e-02,1.625e-01
1.049e-02,3.250e-01
1.055e-02,0.000e+00
1.062e-02,1.625e-01
1.068e-02,1.625e-01
1.074e-02,1.625e-01
1.080e-02,1.625e-01
1.086e-02,0.000e+00
1.092e-02,0.000e+00
1.099e-02,0.000e+00
1.105e-02,1.625e-01
1.111e-02,1.625e-01
1.117e-02,1.625e-01
1.123e-02,0.000e+00
1.129e-02,0.000e+00
1.136e-02,0.000e+00
1.142e-02,0.000e+00
1.148e-02,0.000e+00
1.154e-02,0.000e+00
1.160e-02,0.000e+00
1.166e-02,0.000e+00
1.172e-02,0.000e+00
1.179e-02,0.000e+00
1.185e-02,0.000e+00
1.191e-02,0.000e+00
1.197e-02,0.000e+00
1.203e-02,0.000e+00
1.209e-02,0.000e+00
1.216e-02,0.000e+00
1.222e-02,0.000e+00
1.228e-02,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_0015.csv <==
transmittance,probability_density
1.213e-04,0.000e+00
3.638e-04,0.000e+00
6.064e-04,0.000e+00
8.489e-04,0.000e+00
1.091e-03,0.000e+00
1.334e-03,0.000e+00
1.577e-03,0.000e+00
1.819e-03,0.000e+00
2.062e-03,0.000e+00
2.304e-03,0.000e+00
2.547e-03,0.000e+00
2.789e-03,0.000e+00
3.032e-03,0.000e+00
3.274e-03,0.000e+00
3.517e-03,0.000e+00
3.760e-03,0.000e+00
4.002e-03,0.000e+00
4.245e-03,0.000e+00
4.487e-03,0.000e+00
4.730e-03,0.000e+00
4.972e-03,0.000e+00
5.215e-03,0.000e+00
5.457e-03,0.000e+00
5.700e-03,0.000e+00
5.942e-03,0.000e+00
6.185e-03,0.000e+00
6.428e-03,0.000e+00
6.670e-03,0.000e+00
6.913e-03,0.000e+00
7.155e-03,0.000e+00
7.398e-03,0.000e+00
7.640e-03,0.000e+00
7.883e-03,0.000e+00
8.125e-03,0.000e+00
8.368e-03,0.000e+00
8.611e-03,0.000e+00
8.853e-03,0.000e+00
9.096e-03,0.000e+00
9.338e-03,0.000e+00
9.581e-03,0.000e+00
9.823e-03,0.000e+00
1.007e-02,0.000e+00
1.031e-02,0.000e+00
1.055e-02,0.000e+00
1.079e-02,0.000e+00
1.104e-02,4.123e-02
1.128e-02,0.000e+00
1.152e-02,0.000e+00
1.176e-02,0.000e+00
1.201e-02,0.000e+00
1.225e-02,0.000e+00
1.249e-02,0.000e+00
1.273e-02,4.123e-02
1.298e-02,8.246e-02
1.322e-02,1.649e-01
1.346e-02,8.246e-02
1.370e-02,0.000e+00
1.395e-02,1.649e-01
1.419e-02,3.711e-01
1.443e-02,6.184e-01
1.467e-02,4.947e-01
1.492e-02,5.360e-01
1.516e-02,9.895e-01
1.540e-02,8.246e-01
1.564e-02,1.402e+00
1.589e-02,1.484e+00
1.613e-02,2.020e+00
1.637e-02,3.298e+00
1.661e-02,3.587e+00
1.686e-02,4.618e+00
1.710e-02,6.143e+00
1.734e-02,6.226e+00
1.758e-02,7.669e+00
1.783e-02,9.606e+00
1.807e-02,1.179e+01
1.831e-02,1.389e+01
1.856e-02,1.711e+01
1.880e-02,1.839e+01
1.904e-02,2.111e+01
1.928e-02,2.622e+01
1.953e-02,2.865e+01
1.977e-02,3.224e+01
2.001e-02,4.078e+01
2.025e-02,4.251e+01
2.050e-02,4.585e+01
2.074e-02,4.952e+01
2.098e-02,5.747e+01
2.122e-02,5.929e+01
2.147e-02,6.502e+01
2.171e-02,7.376e+01
2.195e-02,8.287e+01
2.219e-02,8.687e+01
2.244e-02,8.984e+01
2.268e-02,9.705e+01
2.292e-02,9.932e+01
2.316e-02,1.050e+02
2.341e-02,1.085e+02
2.365e-02,1.110e+02
2.389e-02,1.174e+02
2.413e-02,1.177e+02
2.438e-02,1.146e+02
2.462e-02,1.254e+02
2.486e-02,1.208e+02
2.510e-02,1.161e+02
2.535e-02,1.194e+02
2.559e-02,1.193e+02
2.583e-02,1.142e+02
2.607e-02,1.102e+02
2.632e-02,1.111e+02
2.656e-02,1.082e+02
2.680e-02,9.981e+01
2.704e-02,1.012e+02
2.729e-02,9.103e+01
2.753e-02,9.243e+01
2.777e-02,8.035e+01
2.801e-02,7.767e+01
2.826e-02,7.297e+01
2.850e-02,7.062e+01
2.874e-02,6.217e+01
2.898e-02,5.434e+01
2.923e-02,5.071e+01
2.947e-02,5.141e+01
2.971e-02,4.284e+01
2.995e-02,3.974e+01
3.020e-02,3.554e+01
3.044e-02,3.414e+01
3.068e-02,2.931e+01
3.093e-02,2.614e+01
3.117e-02,2.309e+01
3.141e-02,2.218e+01
3.165e-02,1.831e+01
3.190e-02,1.694e+01
3.214e-02,1.513e+01
3.238e-02,1.303e+01
3.262e-02,1.113e+01
3.287e-02,8.122e+00
3.311e-02,7.833e+00
3.335e-02,7.380e+00
3.359e-02,5.648e+00
3.384e-02,4.659e+00
3.408e-02,4.700e+00
3.432e-02,4.123e+00
3.456e-02,3.010e+00
3.481e-02,2.432e+00
3.505e-02,2.597e+00
3.529e-02,2.185e+00
3.553e-02,1.690e+00
3.578e-02,1.319e+00
3.602e-02,1.031e+00
3.626e-02,9.895e-01
3.650e-02,9.070e-01
3.675e-02,3.711e-01
3.699e-02,6.597e-01
3.723e-02,4.947e-01
3.747e-02,2.886e-01
3.772e-02,3.298e-01
3.796e-02,2.474e-01
3.820e-02,2.061e-01
3.844e-02,8.246e-02
3.869e-02,8.246e-02
3.893e-02,8.246e-02
3.917e-02,4.123e-02
3.941e-02,1.649e-01
3.966e-02,4.123e-02
3.990e-02,0.000e+00
4.014e-02,0.000e+00
4.038e-02,0.000e+00
4.063e-02,4.123e-02
4.087e-02,0.000e+00
4.111e-02,0.000e+00
4.135e-02,0.000e+00
4.160e-02,0.000e+00
4.184e-02,0.000e+00
4.208e-02,0.000e+00
4.232e-02,0.000e+00
4.257e-02,0.000e+00
4.281e-02,0.000e+00
4.305e-02,0.000e+00
4.330e-02,0.000e+00
4.354e-02,0.000e+00
4.378e-02,0.000e+00
4.402e-02,4.123e-02
4.427e-02,0.000e+00
4.451e-02,0.000e+00
4.475e-02,0.000e+00
4.499e-02,0.000e+00
4.524e-02,0.000e+00
4.548e-02,0.000e+00
4.572e-02,0.000e+00
4.596e-02,0.000e+00
4.621e-02,0.000e+00
4.645e-02,0.000e+00
4.669e-02,0.000e+00
4.693e-02,0.000e+00
4.718e-02,0.000e+00
4.742e-02,0.000e+00
4.766e-02,0.000e+00
4.790e-02,0.000e+00
4.815e-02,0.000e+00
4.839e-02,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_00225.csv <==
transmittance,probability_density
2.653e-04,0.000e+00
7.959e-04,0.000e+00
1.326e-03,0.000e+00
1.857e-03,0.000e+00
2.388e-03,0.000e+00
2.918e-03,0.000e+00
3.449e-03,0.000e+00
3.979e-03,0.000e+00
4.510e-03,0.000e+00
5.041e-03,0.000e+00
5.571e-03,0.000e+00
6.102e-03,0.000e+00
6.632e-03,0.000e+00
7.163e-03,0.000e+00
7.693e-03,0.000e+00
8.224e-03,0.000e+00
8.755e-03,0.000e+00
9.285e-03,0.000e+00
9.816e-03,0.000e+00
1.035e-02,0.000e+00
1.088e-02,0.000e+00
1.141e-02,0.000e+00
1.194e-02,0.000e+00
1.247e-02,0.000e+00
1.300e-02,0.000e+00
1.353e-02,0.000e+00
1.406e-02,0.000e+00
1.459e-02,0.000e+00
1.512e-02,0.000e+00
1.565e-02,0.000e+00
1.618e-02,0.000e+00
1.671e-02,0.000e+00
1.724e-02,0.000e+00
1.777e-02,0.000e+00
1.831e-02,0.000e+00
1.884e-02,0.000e+00
1.937e-02,0.000e+00
1.990e-02,0.000e+00
2.043e-02,0.000e+00
2.096e-02,0.000e+00
2.149e-02,0.000e+00
2.202e-02,0.000e+00
2.255e-02,0.000e+00
2.308e-02,0.000e+00
2.361e-02,0.000e+00
2.414e-02,0.000e+00
2.467e-02,0.000e+00
2.520e-02,0.000e+00
2.573e-02,1.885e-02
2.626e-02,0.000e+00
2.679e-02,0.000e+00
2.733e-02,0.000e+00
2.786e-02,0.000e+00
2.839e-02,0.000e+00
2.892e-02,1.885e-02
2.945e-02,1.885e-02
2.998e-02,3.769e-02
3.051e-02,9.424e-02
3.104e-02,9.424e-02
3.157e-02,1.696e-01
3.210e-02,1.696e-01
3.263e-02,1.696e-01
3.316e-02,2.450e-01
3.369e-02,3.769e-01
3.422e-02,3.581e-01
3.475e-02,5.843e-01
3.528e-02,5.277e-01
3.581e-02,8.481e-01
3.635e-02,1.074e+00
3.688e-02,1.470e+00
3.741e-02,2.205e+00
3.794e-02,1.979e+00
3.847e-02,2.695e+00
3.900e-02,2.978e+00
3.953e-02,3.864e+00
4.006e-02,5.032e+00
4.059e-02,5.541e+00
4.112e-02,7.275e+00
4.165e-02,7.765e+00
4.218e-02,8.764e+00
4.271e-02,1.025e+01
4.324e-02,1.321e+01
4.377e-02,1.393e+01
4.430e-02,1.530e+01
4.483e-02,1.847e+01
4.537e-02,2.051e+01
4.590e-02,2.262e+01
4.643e-02,2.433e+01
4.696e-02,2.869e+01
4.749e-02,2.914e+01
4.802e-02,3.249e+01
4.855e-02,3.568e+01
4.908e-02,3.834e+01
4.961e-02,4.079e+01
5.014e-02,4.427e+01
5.067e-02,4.503e+01
5.120e-02,4.806e+01
5.173e-02,4.998e+01
5.226e-02,5.010e+01
5.279e-02,5.130e+01
5.332e-02,5.524e+01
5.385e-02,5.475e+01
5.438e-02,5.686e+01
5.492e-02,5.703e+01
5.545e-02,5.539e+01
5.598e-02,5.515e+01
5.651e-02,5.648e+01
5.704e-02,5.309e+01
5.757e-02,5.338e+01
5.810e-02,5.258e+01
5.863e-02,5.158e+01
5.916e-02,4.844e+01
5.969e-02,4.542e+01
6.022e-02,4.469e+01
6.075e-02,4.135e+01
6.128e-02,3.905e+01
6.181e-02,3.636e+01
6.234e-02,3.417e+01
6.287e-02,3.087e+01
6.340e-02,3.012e+01
6.394e-02,2.639e+01
6.447e-02,2.379e+01
6.500e-02,2.194e+01
6.553e-02,2.017e+01
6.606e-02,1.896e+01
6.659e-02,1.685e+01
6.712e-02,1.442e+01
6.765e-02,1.423e+01
6.818e-02,1.157e+01
6.871e-02,1.104e+01
6.924e-02,9.593e+00
6.977e-02,8.217e+00
7.030e-02,6.917e+00
7.083e-02,6.408e+00
7.136e-02,4.938e+00
7.189e-02,4.410e+00
7.242e-02,4.184e+00
7.296e-02,3.261e+00
7.349e-02,3.374e+00
7.402e-02,2.450e+00
7.455e-02,2.035e+00
7.508e-02,1.904e+00
7.561e-02,1.602e+00
7.614e-02,1.432e+00
7.667e-02,9.989e-01
7.720e-02,7.727e-01
7.773e-02,7.916e-01
7.826e-02,5.466e-01
7.879e-02,5.843e-01
7.932e-02,3.581e-01
7.985e-02,2.639e-01
8.038e-02,3.016e-01
8.091e-02,3.392e-01
8.144e-02,1.885e-01
8.198e-02,9.424e-02
8.251e-02,9.424e-02
8.304e-02,5.654e-02
8.357e-02,7.539e-02
8.410e-02,5.654e-02
8.463e-02,7.539e-02
8.516e-02,0.000e+00
8.569e-02,5.654e-02
8.622e-02,3.769e-02
8.675e-02,0.000e+00
8.728e-02,0.000e+00
8.781e-02,0.000e+00
8.834e-02,1.885e-02
8.887e-02,1.885e-02
8.940e-02,1.885e-02
8.993e-02,1.885e-02
9.046e-02,0.000e+00
9.100e-02,0.000e+00
9.153e-02,0.000e+00
9.206e-02,0.000e+00
9.259e-02,0.000e+00
9.312e-02,0.000e+00
9.365e-02,0.000e+00
9.418e-02,0.000e+00
9.471e-02,0.000e+00
9.524e-02,0.000e+00
9.577e-02,0.000e+00
9.630e-02,1.885e-02
9.683e-02,0.000e+00
9.736e-02,0.000e+00
9.789e-02,0.000e+00
9.842e-02,0.000e+00
9.895e-02,0.000e+00
9.948e-02,0.000e+00
1.000e-01,0.000e+00
1.005e-01,0.000e+00
1.011e-01,0.000e+00
1.016e-01,0.000e+00
1.021e-01,0.000e+00
1.027e-01,0.000e+00
1.032e-01,0.000e+00
1.037e-01,0.000e+00
1.043e-01,0.000e+00
1.048e-01,0.000e+00
1.053e-01,0.000e+00
1.059e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_003.csv <==
transmittance,probability_density
4.543e-04,0.000e+00
1.363e-03,0.000e+00
2.272e-03,0.000e+00
3.180e-03,0.000e+00
4.089e-03,0.000e+00
4.997e-03,0.000e+00
5.906e-03,0.000e+00
6.815e-03,0.000e+00
7.723e-03,0.000e+00
8.632e-03,0.000e+00
9.540e-03,0.000e+00
1.045e-02,0.000e+00
1.136e-02,0.000e+00
1.227e-02,0.000e+00
1.317e-02,0.000e+00
1.408e-02,0.000e+00
1.499e-02,0.000e+00
1.590e-02,0.000e+00
1.681e-02,0.000e+00
1.772e-02,0.000e+00
1.863e-02,0.000e+00
1.953e-02,0.000e+00
2.044e-02,0.000e+00
2.135e-02,0.000e+00
2.226e-02,0.000e+00
2.317e-02,0.000e+00
2.408e-02,0.000e+00
2.499e-02,0.000e+00
2.590e-02,0.000e+00
2.680e-02,0.000e+00
2.771e-02,0.000e+00
2.862e-02,0.000e+00
2.953e-02,0.000e+00
3.044e-02,0.000e+00
3.135e-02,0.000e+00
3.226e-02,0.000e+00
3.316e-02,0.000e+00
3.407e-02,0.000e+00
3.498e-02,0.000e+00
3.589e-02,0.000e+00
3.680e-02,0.000e+00
3.771e-02,0.000e+00
3.862e-02,0.000e+00
3.952e-02,0.000e+00
4.043e-02,0.000e+00
4.134e-02,0.000e+00
4.225e-02,0.000e+00
4.316e-02,0.000e+00
4.407e-02,0.000e+00
4.498e-02,0.000e+00
4.588e-02,1.101e-02
4.679e-02,0.000e+00
4.770e-02,0.000e+00
4.861e-02,0.000e+00
4.952e-02,0.000e+00
5.043e-02,0.000e+00
5.134e-02,0.000e+00
5.224e-02,3.302e-02
5.315e-02,4.402e-02
5.406e-02,2.201e-02
5.497e-02,5.503e-02
5.588e-02,1.101e-01
5.679e-02,6.604e-02
5.770e-02,1.211e-01
5.860e-02,1.431e-01
5.951e-02,2.751e-01
6.042e-02,2.201e-01
6.133e-02,2.091e-01
6.224e-02,4.292e-01
6.315e-02,4.733e-01
6.406e-02,5.723e-01
6.496e-02,8.805e-01
6.587e-02,1.079e+00
6.678e-02,1.376e+00
6.769e-02,1.431e+00
6.860e-02,1.904e+00
6.951e-02,2.333e+00
7.042e-02,2.696e+00
7.133e-02,3.775e+00
7.223e-02,3.907e+00
7.314e-02,4.446e+00
7.405e-02,5.503e+00
7.496e-02,6.361e+00
7.587e-02,7.187e+00
7.678e-02,8.530e+00
7.769e-02,1.007e+01
7.859e-02,1.055e+01
7.950e-02,1.167e+01
8.041e-02,1.342e+01
8.132e-02,1.524e+01
8.223e-02,1.502e+01
8.314e-02,1.776e+01
8.405e-02,1.948e+01
8.495e-02,2.126e+01
8.586e-02,2.351e+01
8.677e-02,2.514e+01
8.768e-02,2.693e+01
8.859e-02,2.759e+01
8.950e-02,2.814e+01
9.041e-02,2.950e+01
9.131e-02,3.072e+01
9.222e-02,3.243e+01
9.313e-02,3.165e+01
9.404e-02,3.366e+01
9.495e-02,3.319e+01
9.586e-02,3.381e+01
9.677e-02,3.403e+01
9.767e-02,3.284e+01
9.858e-02,3.282e+01
9.949e-02,3.202e+01
1.004e-01,3.149e+01
1.013e-01,2.978e+01
1.022e-01,2.888e+01
1.031e-01,2.864e+01
1.040e-01,2.666e+01
1.049e-01,2.501e+01
1.059e-01,2.733e+01
1.068e-01,2.252e+01
1.077e-01,2.058e+01
1.086e-01,1.916e+01
1.095e-01,1.732e+01
1.104e-01,1.613e+01
1.113e-01,1.478e+01
1.122e-01,1.370e+01
1.131e-01,1.191e+01
1.140e-01,1.124e+01
1.149e-01,9.553e+00
1.158e-01,1.035e+01
1.168e-01,7.704e+00
1.177e-01,7.319e+00
1.186e-01,6.449e+00
1.195e-01,5.536e+00
1.204e-01,4.072e+00
1.213e-01,4.545e+00
1.222e-01,3.654e+00
1.231e-01,3.247e+00
1.240e-01,2.487e+00
1.249e-01,2.058e+00
1.258e-01,1.783e+00
1.267e-01,2.058e+00
1.277e-01,1.376e+00
1.286e-01,1.090e+00
1.295e-01,9.575e-01
1.304e-01,9.135e-01
1.313e-01,7.264e-01
1.322e-01,5.173e-01
1.331e-01,4.843e-01
1.340e-01,3.852e-01
1.349e-01,3.082e-01
1.358e-01,1.761e-01
1.367e-01,2.311e-01
1.377e-01,3.082e-01
1.386e-01,9.905e-02
1.395e-01,4.402e-02
1.404e-01,1.101e-01
1.413e-01,4.402e-02
1.422e-01,6.604e-02
1.431e-01,2.201e-02
1.440e-01,4.402e-02
1.449e-01,2.201e-02
1.458e-01,2.201e-02
1.467e-01,0.000e+00
1.476e-01,0.000e+00
1.486e-01,1.101e-02
1.495e-01,0.000e+00
1.504e-01,2.201e-02
1.513e-01,1.101e-02
1.522e-01,0.000e+00
1.531e-01,0.000e+00
1.540e-01,0.000e+00
1.549e-01,0.000e+00
1.558e-01,0.000e+00
1.567e-01,0.000e+00
1.576e-01,0.000e+00
1.586e-01,0.000e+00
1.595e-01,0.000e+00
1.604e-01,0.000e+00
1.613e-01,0.000e+00
1.622e-01,0.000e+00
1.631e-01,0.000e+00
1.640e-01,0.000e+00
1.649e-01,1.101e-02
1.658e-01,0.000e+00
1.667e-01,0.000e+00
1.676e-01,0.000e+00
1.685e-01,0.000e+00
1.695e-01,0.000e+00
1.704e-01,0.000e+00
1.713e-01,0.000e+00
1.722e-01,0.000e+00
1.731e-01,0.000e+00
1.740e-01,0.000e+00
1.749e-01,0.000e+00
1.758e-01,0.000e+00
1.767e-01,0.000e+00
1.776e-01,0.000e+00
1.785e-01,0.000e+00
1.794e-01,0.000e+00
1.804e-01,0.000e+00
1.813e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_00375.csv <==
transmittance,probability_density
6.782e-04,0.000e+00
2.034e-03,0.000e+00
3.391e-03,0.000e+00
4.747e-03,0.000e+00
6.103e-03,0.000e+00
7.460e-03,0.000e+00
8.816e-03,0.000e+00
1.017e-02,0.000e+00
1.153e-02,0.000e+00
1.288e-02,0.000e+00
1.424e-02,0.000e+00
1.560e-02,0.000e+00
1.695e-02,0.000e+00
1.831e-02,0.000e+00
1.967e-02,0.000e+00
2.102e-02,0.000e+00
2.238e-02,0.000e+00
2.374e-02,0.000e+00
2.509e-02,0.000e+00
2.645e-02,0.000e+00
2.780e-02,0.000e+00
2.916e-02,0.000e+00
3.052e-02,0.000e+00
3.187e-02,0.000e+00
3.323e-02,0.000e+00
3.459e-02,0.000e+00
3.594e-02,0.000e+00
3.730e-02,0.000e+00
3.865e-02,0.000e+00
4.001e-02,0.000e+00
4.137e-02,0.000e+00
4.272e-02,0.000e+00
4.408e-02,0.000e+00
4.544e-02,0.000e+00
4.679e-02,0.000e+00
4.815e-02,0.000e+00
4.950e-02,0.000e+00
5.086e-02,0.000e+00
5.222e-02,0.000e+00
5.357e-02,0.000e+00
5.493e-02,0.000e+00
5.629e-02,0.000e+00
5.764e-02,0.000e+00
5.900e-02,0.000e+00
6.036e-02,0.000e+00
6.171e-02,0.000e+00
6.307e-02,0.000e+00
6.442e-02,0.000e+00
6.578e-02,0.000e+00
6.714e-02,0.000e+00
6.849e-02,0.000e+00
6.985e-02,0.000e+00
7.121e-02,0.000e+00
7.256e-02,7.373e-03
7.392e-02,0.000e+00
7.527e-02,0.000e+00
7.663e-02,0.000e+00
7.799e-02,0.000e+00
7.934e-02,0.000e+00
8.070e-02,7.373e-03
8.206e-02,1.475e-02
8.341e-02,3.687e-02
8.477e-02,4.424e-02
8.613e-02,4.424e-02
8.748e-02,5.161e-02
8.884e-02,7.373e-02
9.019e-02,1.106e-01
9.155e-02,1.401e-01
9.291e-02,1.548e-01
9.426e-02,1.696e-01
9.562e-02,1.917e-01
9.698e-02,3.465e-01
9.833e-02,3.981e-01
9.969e-02,4.129e-01
1.010e-01,6.783e-01
1.024e-01,8.110e-01
1.038e-01,1.003e+00
1.051e-01,1.143e+00
1.065e-01,1.563e+00
1.078e-01,1.932e+00
1.092e-01,2.131e+00
1.105e-01,2.632e+00
1.119e-01,2.875e+00
1.133e-01,3.657e+00
1.146e-01,3.849e+00
1.160e-01,5.036e+00
1.173e-01,5.176e+00
1.187e-01,6.525e+00
1.200e-01,7.115e+00
1.214e-01,7.978e+00
1.227e-01,9.150e+00
1.241e-01,9.216e+00
1.255e-01,1.115e+01
1.268e-01,1.162e+01
1.282e-01,1.377e+01
1.295e-01,1.458e+01
1.309e-01,1.476e+01
1.322e-01,1.770e+01
1.336e-01,1.693e+01
1.350e-01,1.955e+01
1.363e-01,1.876e+01
1.377e-01,2.103e+01
1.390e-01,2.025e+01
1.404e-01,2.206e+01
1.417e-01,2.347e+01
1.431e-01,2.165e+01
1.444e-01,2.410e+01
1.458e-01,2.201e+01
1.472e-01,2.406e+01
1.485e-01,2.204e+01
1.499e-01,2.324e+01
1.512e-01,2.318e+01
1.526e-01,2.047e+01
1.539e-01,2.101e+01
1.553e-01,1.934e+01
1.567e-01,2.011e+01
1.580e-01,1.747e+01
1.594e-01,1.825e+01
1.607e-01,1.550e+01
1.621e-01,1.542e+01
1.634e-01,1.422e+01
1.648e-01,1.248e+01
1.661e-01,1.208e+01
1.675e-01,1.020e+01
1.689e-01,9.813e+00
1.702e-01,8.354e+00
1.716e-01,8.744e+00
1.729e-01,7.439e+00
1.743e-01,5.581e+00
1.756e-01,6.046e+00
1.770e-01,4.557e+00
1.784e-01,4.527e+00
1.797e-01,3.716e+00
1.811e-01,3.487e+00
1.824e-01,3.016e+00
1.838e-01,2.330e+00
1.851e-01,2.057e+00
1.865e-01,1.504e+00
1.878e-01,1.570e+00
1.892e-01,1.312e+00
1.906e-01,1.099e+00
1.919e-01,9.659e-01
1.933e-01,8.184e-01
1.946e-01,5.972e-01
1.960e-01,5.235e-01
1.973e-01,3.465e-01
1.987e-01,3.392e-01
2.001e-01,2.949e-01
2.014e-01,2.728e-01
2.028e-01,1.696e-01
2.041e-01,1.696e-01
2.055e-01,7.373e-02
2.068e-01,1.180e-01
2.082e-01,3.687e-02
2.095e-01,9.585e-02
2.109e-01,4.424e-02
2.123e-01,2.212e-02
2.136e-01,3.687e-02
2.150e-01,1.475e-02
2.163e-01,1.475e-02
2.177e-01,7.373e-03
2.190e-01,0.000e+00
2.204e-01,7.373e-03
2.218e-01,0.000e+00
2.231e-01,1.475e-02
2.245e-01,7.373e-03
2.258e-01,0.000e+00
2.272e-01,0.000e+00
2.285e-01,0.000e+00
2.299e-01,0.000e+00
2.312e-01,0.000e+00
2.326e-01,0.000e+00
2.340e-01,0.000e+00
2.353e-01,0.000e+00
2.367e-01,0.000e+00
2.380e-01,0.000e+00
2.394e-01,0.000e+00
2.407e-01,0.000e+00
2.421e-01,0.000e+00
2.435e-01,0.000e+00
2.448e-01,0.000e+00
2.462e-01,7.373e-03
2.475e-01,0.000e+00
2.489e-01,0.000e+00
2.502e-01,0.000e+00
2.516e-01,0.000e+00
2.529e-01,0.000e+00
2.543e-01,0.000e+00
2.557e-01,0.000e+00
2.570e-01,0.000e+00
2.584e-01,0.000e+00
2.597e-01,0.000e+00
2.611e-01,0.000e+00
2.624e-01,0.000e+00
2.638e-01,0.000e+00
2.652e-01,0.000e+00
2.665e-01,0.000e+00
2.679e-01,0.000e+00
2.692e-01,0.000e+00
2.706e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_0045.csv <==
transmittance,probability_density
9.147e-04,0.000e+00
2.744e-03,0.000e+00
4.573e-03,0.000e+00
6.403e-03,0.000e+00
8.232e-03,0.000e+00
1.006e-02,0.000e+00
1.189e-02,0.000e+00
1.372e-02,0.000e+00
1.555e-02,0.000e+00
1.738e-02,0.000e+00
1.921e-02,0.000e+00
2.104e-02,0.000e+00
2.287e-02,0.000e+00
2.470e-02,0.000e+00
2.652e-02,0.000e+00
2.835e-02,0.000e+00
3.018e-02,0.000e+00
3.201e-02,0.000e+00
3.384e-02,0.000e+00
3.567e-02,0.000e+00
3.750e-02,0.000e+00
3.933e-02,0.000e+00
4.116e-02,0.000e+00
4.299e-02,0.000e+00
4.482e-02,0.000e+00
4.665e-02,0.000e+00
4.848e-02,0.000e+00
5.031e-02,0.000e+00
5.214e-02,0.000e+00
5.396e-02,0.000e+00
5.579e-02,0.000e+00
5.762e-02,0.000e+00
5.945e-02,0.000e+00
6.128e-02,0.000e+00
6.311e-02,0.000e+00
6.494e-02,0.000e+00
6.677e-02,0.000e+00
6.860e-02,0.000e+00
7.043e-02,0.000e+00
7.226e-02,0.000e+00
7.409e-02,0.000e+00
7.592e-02,0.000e+00
7.775e-02,0.000e+00
7.957e-02,0.000e+00
8.140e-02,0.000e+00
8.323e-02,0.000e+00
8.506e-02,0.000e+00
8.689e-02,0.000e+00
8.872e-02,0.000e+00
9.055e-02,0.000e+00
9.238e-02,0.000e+00
9.421e-02,0.000e+00
9.604e-02,0.000e+00
9.787e-02,0.000e+00
9.970e-02,0.000e+00
1.015e-01,0.000e+00
1.034e-01,0.000e+00
1.052e-01,5.467e-03
1.070e-01,0.000e+00
1.088e-01,0.000e+00
1.107e-01,0.000e+00
1.125e-01,0.000e+00
1.143e-01,5.467e-03
1.162e-01,0.000e+00
1.180e-01,4.373e-02
1.198e-01,1.093e-02
1.216e-01,3.827e-02
1.235e-01,3.280e-02
1.253e-01,5.467e-02
1.271e-01,6.560e-02
1.290e-01,9.293e-02
1.308e-01,1.039e-01
1.326e-01,1.148e-01
1.345e-01,1.421e-01
1.363e-01,2.077e-01
1.381e-01,2.351e-01
1.399e-01,3.335e-01
1.418e-01,3.608e-01
1.436e-01,4.920e-01
1.454e-01,6.341e-01
1.473e-01,8.637e-01
1.491e-01,1.017e+00
1.509e-01,1.148e+00
1.527e-01,1.421e+00
1.546e-01,1.684e+00
1.564e-01,2.159e+00
1.582e-01,2.449e+00
1.601e-01,2.690e+00
1.619e-01,3.280e+00
1.637e-01,3.859e+00
1.656e-01,4.258e+00
1.674e-01,4.843e+00
1.692e-01,5.374e+00
1.710e-01,6.325e+00
1.729e-01,6.615e+00
1.747e-01,8.019e+00
1.765e-01,8.255e+00
1.784e-01,9.080e+00
1.802e-01,1.041e+01
1.820e-01,1.126e+01
1.838e-01,1.184e+01
1.857e-01,1.292e+01
1.875e-01,1.424e+01
1.893e-01,1.448e+01
1.912e-01,1.457e+01
1.930e-01,1.616e+01
1.948e-01,1.595e+01
1.966e-01,1.639e+01
1.985e-01,1.673e+01
2.003e-01,1.824e+01
2.021e-01,1.688e+01
2.040e-01,1.751e+01
2.058e-01,1.827e+01
2.076e-01,1.695e+01
2.095e-01,1.634e+01
2.113e-01,1.670e+01
2.131e-01,1.684e+01
2.149e-01,1.475e+01
2.168e-01,1.424e+01
2.186e-01,1.475e+01
2.204e-01,1.341e+01
2.223e-01,1.218e+01
2.241e-01,1.194e+01
2.259e-01,1.033e+01
2.277e-01,9.676e+00
2.296e-01,9.107e+00
2.314e-01,8.293e+00
2.332e-01,7.298e+00
2.351e-01,6.615e+00
2.369e-01,6.494e+00
2.387e-01,5.319e+00
2.406e-01,4.636e+00
2.424e-01,4.084e+00
2.442e-01,3.799e+00
2.460e-01,3.083e+00
2.479e-01,2.722e+00
2.497e-01,2.700e+00
2.515e-01,2.017e+00
2.534e-01,1.656e+00
2.552e-01,1.547e+00
2.570e-01,1.137e+00
2.588e-01,1.088e+00
2.607e-01,9.075e-01
2.625e-01,7.489e-01
2.643e-01,6.068e-01
2.662e-01,4.701e-01
2.680e-01,4.155e-01
2.698e-01,3.608e-01
2.717e-01,2.132e-01
2.735e-01,2.515e-01
2.753e-01,1.695e-01
2.771e-01,1.312e-01
2.790e-01,8.200e-02
2.808e-01,1.312e-01
2.826e-01,8.200e-02
2.845e-01,3.827e-02
2.863e-01,3.280e-02
2.881e-01,3.827e-02
2.899e-01,2.187e-02
2.918e-01,2.733e-02
2.936e-01,5.467e-03
2.954e-01,1.093e-02
2.973e-01,0.000e+00
2.991e-01,0.000e+00
3.009e-01,1.093e-02
3.027e-01,0.000e+00
3.046e-01,0.000e+00
3.064e-01,5.467e-03
3.082e-01,0.000e+00
3.101e-01,0.000e+00
3.119e-01,0.000e+00
3.137e-01,0.000e+00
3.156e-01,0.000e+00
3.174e-01,0.000e+00
3.192e-01,0.000e+00
3.210e-01,0.000e+00
3.229e-01,0.000e+00
3.247e-01,0.000e+00
3.265e-01,0.000e+00
3.284e-01,0.000e+00
3.302e-01,0.000e+00
3.320e-01,5.467e-03
3.338e-01,0.000e+00
3.357e-01,0.000e+00
3.375e-01,0.000e+00
3.393e-01,0.000e+00
3.412e-01,0.000e+00
3.430e-01,0.000e+00
3.448e-01,0.000e+00
3.467e-01,0.000e+00
3.485e-01,0.000e+00
3.503e-01,0.000e+00
3.521e-01,0.000e+00
3.540e-01,0.000e+00
3.558e-01,0.000e+00
3.576e-01,0.000e+00
3.595e-01,0.000e+00
3.613e-01,0.000e+00
3.631e-01,0.000e+00
3.649e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_00525.csv <==
transmittance,probability_density
1.311e-01,0.000e+00
1.328e-01,0.000e+00
1.344e-01,0.000e+00
1.361e-01,0.000e+00
1.378e-01,0.000e+00
1.394e-01,0.000e+00
1.411e-01,0.000e+00
1.428e-01,6.003e-03
1.444e-01,0.000e+00
1.461e-01,0.000e+00
1.478e-01,0.000e+00
1.494e-01,0.000e+00
1.511e-01,0.000e+00
1.528e-01,0.000e+00
1.544e-01,6.003e-03
1.561e-01,6.003e-03
1.578e-01,1.201e-02
1.594e-01,3.602e-02
1.611e-01,1.801e-02
1.628e-01,1.801e-02
1.644e-01,3.002e-02
1.661e-01,3.602e-02
1.678e-01,4.803e-02
1.694e-01,4.202e-02
1.711e-01,6.603e-02
1.728e-01,1.081e-01
1.744e-01,6.603e-02
1.761e-01,7.804e-02
1.777e-01,9.005e-02
1.794e-01,1.201e-01
1.811e-01,1.081e-01
1.827e-01,1.801e-01
1.844e-01,2.161e-01
1.861e-01,2.221e-01
1.877e-01,3.062e-01
1.894e-01,4.022e-01
1.911e-01,3.482e-01
1.927e-01,4.262e-01
1.944e-01,5.703e-01
1.961e-01,7.204e-01
1.977e-01,7.624e-01
1.994e-01,8.585e-01
2.011e-01,1.111e+00
2.027e-01,1.147e+00
2.044e-01,1.195e+00
2.061e-01,1.645e+00
2.077e-01,1.729e+00
2.094e-01,1.945e+00
2.111e-01,2.017e+00
2.127e-01,2.389e+00
2.144e-01,2.533e+00
2.161e-01,2.930e+00
2.177e-01,3.374e+00
2.194e-01,3.494e+00
2.211e-01,3.614e+00
2.227e-01,4.508e+00
2.244e-01,4.592e+00
2.261e-01,4.815e+00
2.277e-01,5.655e+00
2.294e-01,5.967e+00
2.311e-01,6.027e+00
2.327e-01,6.946e+00
2.344e-01,7.576e+00
2.361e-01,7.504e+00
2.377e-01,8.525e+00
2.394e-01,9.047e+00
2.410e-01,9.083e+00
2.427e-01,1.071e+01
2.444e-01,1.055e+01
2.460e-01,1.052e+01
2.477e-01,1.160e+01
2.494e-01,1.198e+01
2.510e-01,1.181e+01
2.527e-01,1.253e+01
2.544e-01,1.300e+01
2.560e-01,1.283e+01
2.577e-01,1.361e+01
2.594e-01,1.431e+01
2.610e-01,1.308e+01
2.627e-01,1.482e+01
2.644e-01,1.428e+01
2.660e-01,1.407e+01
2.677e-01,1.441e+01
2.694e-01,1.369e+01
2.710e-01,1.376e+01
2.727e-01,1.459e+01
2.744e-01,1.289e+01
2.760e-01,1.393e+01
2.777e-01,1.321e+01
2.794e-01,1.197e+01
2.810e-01,1.254e+01
2.827e-01,1.224e+01
2.844e-01,1.120e+01
2.860e-01,1.105e+01
2.877e-01,1.141e+01
2.894e-01,9.779e+00
2.910e-01,9.539e+00
2.927e-01,8.867e+00
2.944e-01,8.164e+00
2.960e-01,8.200e+00
2.977e-01,7.372e+00
2.994e-01,7.102e+00
3.010e-01,6.543e+00
3.027e-01,6.177e+00
3.043e-01,5.691e+00
3.060e-01,5.247e+00
3.077e-01,5.019e+00
3.093e-01,4.196e+00
3.110e-01,3.770e+00
3.127e-01,3.602e+00
3.143e-01,3.170e+00
3.160e-01,3.200e+00
3.177e-01,2.773e+00
3.193e-01,2.329e+00
3.210e-01,2.263e+00
3.227e-01,2.065e+00
3.243e-01,1.687e+00
3.260e-01,1.513e+00
3.277e-01,1.225e+00
3.293e-01,1.249e+00
3.310e-01,1.081e+00
3.327e-01,9.065e-01
3.343e-01,8.344e-01
3.360e-01,7.084e-01
3.377e-01,6.483e-01
3.393e-01,5.643e-01
3.410e-01,4.382e-01
3.427e-01,3.902e-01
3.443e-01,2.701e-01
3.460e-01,2.821e-01
3.477e-01,2.341e-01
3.493e-01,2.461e-01
3.510e-01,2.101e-01
3.527e-01,1.381e-01
3.543e-01,1.741e-01
3.560e-01,7.204e-02
3.577e-01,6.003e-02
3.593e-01,1.261e-01
3.610e-01,6.003e-02
3.626e-01,4.202e-02
3.643e-01,6.603e-02
3.660e-01,3.602e-02
3.676e-01,1.801e-02
3.693e-01,2.401e-02
3.710e-01,1.201e-02
3.726e-01,2.401e-02
3.743e-01,1.801e-02
3.760e-01,6.003e-03
3.776e-01,0.000e+00
3.793e-01,6.003e-03
3.810e-01,6.003e-03
3.826e-01,0.000e+00
3.843e-01,0.000e+00
3.860e-01,0.000e+00
3.876e-01,0.000e+00
3.893e-01,0.000e+00
3.910e-01,6.003e-03
3.926e-01,0.000e+00
3.943e-01,0.000e+00
3.960e-01,0.000e+00
3.976e-01,0.000e+00
3.993e-01,0.000e+00
4.010e-01,0.000e+00
4.026e-01,0.000e+00
4.043e-01,0.000e+00
4.060e-01,0.000e+00
4.076e-01,0.000e+00
4.093e-01,0.000e+00
4.110e-01,0.000e+00
4.126e-01,0.000e+00
4.143e-01,0.000e+00
4.160e-01,0.000e+00
4.176e-01,0.000e+00
4.193e-01,0.000e+00
4.210e-01,6.003e-03
4.226e-01,0.000e+00
4.243e-01,0.000e+00
4.259e-01,0.000e+00
4.276e-01,0.000e+00
4.293e-01,0.000e+00
4.309e-01,0.000e+00
4.326e-01,0.000e+00
4.343e-01,0.000e+00
4.359e-01,0.000e+00
4.376e-01,0.000e+00
4.393e-01,0.000e+00
4.409e-01,0.000e+00
4.426e-01,0.000e+00
4.443e-01,0.000e+00
4.459e-01,0.000e+00
4.476e-01,0.000e+00
4.493e-01,0.000e+00
4.509e-01,0.000e+00
4.526e-01,0.000e+00
4.543e-01,0.000e+00
4.559e-01,0.000e+00
4.576e-01,0.000e+00
4.593e-01,0.000e+00
4.609e-01,0.000e+00
4.626e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_006.csv <==
transmittance,probability_density
1.702e-01,0.000e+00
1.722e-01,0.000e+00
1.741e-01,0.000e+00
1.761e-01,0.000e+00
1.780e-01,0.000e+00
1.800e-01,0.000e+00
1.819e-01,0.000e+00
1.838e-01,0.000e+00
1.858e-01,5.149e-03
1.877e-01,0.000e+00
1.897e-01,0.000e+00
1.916e-01,0.000e+00
1.935e-01,0.000e+00
1.955e-01,0.000e+00
1.974e-01,5.149e-03
1.994e-01,1.030e-02
2.013e-01,5.149e-03
2.033e-01,1.030e-02
2.052e-01,2.574e-02
2.071e-01,1.545e-02
2.091e-01,2.060e-02
2.110e-01,5.149e-03
2.130e-01,4.119e-02
2.149e-01,4.634e-02
2.169e-01,4.634e-02
2.188e-01,7.723e-02
2.207e-01,7.209e-02
2.227e-01,5.149e-02
2.246e-01,6.179e-02
2.266e-01,7.209e-02
2.285e-01,7.723e-02
2.305e-01,1.236e-01
2.324e-01,1.545e-01
2.343e-01,1.751e-01
2.363e-01,1.596e-01
2.382e-01,2.523e-01
2.402e-01,3.038e-01
2.421e-01,2.935e-01
2.440e-01,3.862e-01
2.460e-01,4.686e-01
2.479e-01,5.715e-01
2.499e-01,5.509e-01
2.518e-01,5.973e-01
2.538e-01,8.393e-01
2.557e-01,7.826e-01
2.576e-01,1.112e+00
2.596e-01,1.334e+00
2.615e-01,1.292e+00
2.635e-01,1.560e+00
2.654e-01,1.570e+00
2.674e-01,1.843e+00
2.693e-01,2.116e+00
2.712e-01,2.394e+00
2.732e-01,2.425e+00
2.751e-01,2.688e+00
2.771e-01,3.007e+00
2.790e-01,3.120e+00
2.809e-01,3.635e+00
2.829e-01,3.815e+00
2.848e-01,4.361e+00
2.868e-01,4.583e+00
2.887e-01,5.010e+00
2.907e-01,5.746e+00
2.926e-01,5.206e+00
2.945e-01,6.529e+00
2.965e-01,6.163e+00
2.984e-01,6.951e+00
3.004e-01,7.559e+00
3.023e-01,8.187e+00
3.043e-01,8.975e+00
3.062e-01,8.830e+00
3.081e-01,9.253e+00
3.101e-01,9.268e+00
3.120e-01,9.680e+00
3.140e-01,1.063e+01
3.159e-01,1.026e+01
3.178e-01,1.106e+01
3.198e-01,1.074e+01
3.217e-01,1.178e+01
3.237e-01,1.127e+01
3.256e-01,1.193e+01
3.276e-01,1.235e+01
3.295e-01,1.182e+01
3.314e-01,1.264e+01
3.334e-01,1.231e+01
3.353e-01,1.198e+01
3.373e-01,1.225e+01
3.392e-01,1.138e+01
3.412e-01,1.205e+01
3.431e-01,1.116e+01
3.450e-01,1.162e+01
3.470e-01,1.087e+01
3.489e-01,1.055e+01
3.509e-01,1.031e+01
3.528e-01,9.994e+00
3.547e-01,1.029e+01
3.567e-01,9.011e+00
3.586e-01,9.160e+00
3.606e-01,7.615e+00
3.625e-01,7.471e+00
3.645e-01,7.770e+00
3.664e-01,6.889e+00
3.683e-01,6.668e+00
3.703e-01,6.014e+00
3.722e-01,5.803e+00
3.742e-01,5.489e+00
3.761e-01,4.953e+00
3.781e-01,4.773e+00
3.800e-01,3.990e+00
3.819e-01,3.893e+00
3.839e-01,3.264e+00
3.858e-01,3.342e+00
3.878e-01,2.755e+00
3.897e-01,2.585e+00
3.916e-01,2.528e+00
3.936e-01,2.183e+00
3.955e-01,2.003e+00
3.975e-01,1.550e+00
3.994e-01,1.442e+00
4.014e-01,1.411e+00
4.033e-01,1.128e+00
4.052e-01,1.009e+00
4.072e-01,9.783e-01
4.091e-01,7.929e-01
4.111e-01,6.694e-01
4.130e-01,5.561e-01
4.150e-01,5.046e-01
4.169e-01,4.634e-01
4.188e-01,4.016e-01
4.208e-01,2.626e-01
4.227e-01,3.450e-01
4.247e-01,2.060e-01
4.266e-01,2.420e-01
4.285e-01,2.214e-01
4.305e-01,1.133e-01
4.324e-01,1.493e-01
4.344e-01,6.179e-02
4.363e-01,1.133e-01
4.383e-01,5.664e-02
4.402e-01,8.753e-02
4.421e-01,4.634e-02
4.441e-01,4.634e-02
4.460e-01,3.604e-02
4.480e-01,3.089e-02
4.499e-01,2.574e-02
4.519e-01,1.030e-02
4.538e-01,2.574e-02
4.557e-01,5.149e-03
4.577e-01,1.030e-02
4.596e-01,0.000e+00
4.616e-01,0.000e+00
4.635e-01,0.000e+00
4.654e-01,0.000e+00
4.674e-01,0.000e+00
4.693e-01,0.000e+00
4.713e-01,0.000e+00
4.732e-01,0.000e+00
4.752e-01,5.149e-03
4.771e-01,0.000e+00
4.790e-01,0.000e+00
4.810e-01,0.000e+00
4.829e-01,0.000e+00
4.849e-01,0.000e+00
4.868e-01,0.000e+00
4.888e-01,0.000e+00
4.907e-01,0.000e+00
4.926e-01,0.000e+00
4.946e-01,0.000e+00
4.965e-01,0.000e+00
4.985e-01,0.000e+00
5.004e-01,0.000e+00
5.023e-01,0.000e+00
5.043e-01,0.000e+00
5.062e-01,5.149e-03
5.082e-01,0.000e+00
5.101e-01,0.000e+00
5.121e-01,0.000e+00
5.140e-01,0.000e+00
5.159e-01,0.000e+00
5.179e-01,0.000e+00
5.198e-01,0.000e+00
5.218e-01,0.000e+00
5.237e-01,0.000e+00
5.257e-01,0.000e+00
5.276e-01,0.000e+00
5.295e-01,0.000e+00
5.315e-01,0.000e+00
5.334e-01,0.000e+00
5.354e-01,0.000e+00
5.373e-01,0.000e+00
5.392e-01,0.000e+00
5.412e-01,0.000e+00
5.431e-01,0.000e+00
5.451e-01,0.000e+00
5.470e-01,0.000e+00
5.490e-01,0.000e+00
5.509e-01,0.000e+00
5.528e-01,0.000e+00
5.548e-01,0.000e+00
5.567e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_00675.csv <==
transmittance,probability_density
2.134e-01,0.000e+00
2.156e-01,0.000e+00
2.178e-01,0.000e+00
2.200e-01,0.000e+00
2.221e-01,0.000e+00
2.243e-01,0.000e+00
2.265e-01,0.000e+00
2.286e-01,0.000e+00
2.308e-01,0.000e+00
2.330e-01,4.610e-03
2.351e-01,0.000e+00
2.373e-01,0.000e+00
2.395e-01,0.000e+00
2.417e-01,0.000e+00
2.438e-01,9.219e-03
2.460e-01,4.610e-03
2.482e-01,9.219e-03
2.503e-01,9.219e-03
2.525e-01,4.610e-03
2.547e-01,1.844e-02
2.568e-01,1.844e-02
2.590e-01,1.383e-02
2.612e-01,2.305e-02
2.633e-01,2.766e-02
2.655e-01,3.688e-02
2.677e-01,5.992e-02
2.699e-01,5.531e-02
2.720e-01,7.375e-02
2.742e-01,4.149e-02
2.764e-01,5.531e-02
2.785e-01,4.610e-02
2.807e-01,8.297e-02
2.829e-01,9.219e-02
2.850e-01,1.245e-01
2.872e-01,1.521e-01
2.894e-01,2.028e-01
2.915e-01,1.613e-01
2.937e-01,2.397e-01
2.959e-01,3.042e-01
2.981e-01,3.088e-01
3.002e-01,3.411e-01
3.024e-01,4.195e-01
3.046e-01,5.117e-01
3.067e-01,4.563e-01
3.089e-01,6.361e-01
3.111e-01,7.237e-01
3.132e-01,8.251e-01
3.154e-01,1.046e+00
3.176e-01,1.120e+00
3.198e-01,1.245e+00
3.219e-01,1.411e+00
3.241e-01,1.406e+00
3.263e-01,1.586e+00
3.284e-01,1.945e+00
3.306e-01,1.950e+00
3.328e-01,2.245e+00
3.349e-01,2.411e+00
3.371e-01,2.618e+00
3.393e-01,2.752e+00
3.414e-01,3.158e+00
3.436e-01,3.365e+00
3.458e-01,3.646e+00
3.480e-01,4.079e+00
3.501e-01,4.563e+00
3.523e-01,4.582e+00
3.545e-01,5.167e+00
3.566e-01,5.389e+00
3.588e-01,5.513e+00
3.610e-01,6.020e+00
3.631e-01,6.573e+00
3.653e-01,6.771e+00
3.675e-01,7.730e+00
3.696e-01,8.228e+00
3.718e-01,8.228e+00
3.740e-01,7.707e+00
3.762e-01,8.712e+00
3.783e-01,9.002e+00
3.805e-01,8.929e+00
3.827e-01,9.809e+00
3.848e-01,9.744e+00
3.870e-01,9.897e+00
3.892e-01,1.052e+01
3.913e-01,1.046e+01
3.935e-01,1.027e+01
3.957e-01,1.122e+01
3.979e-01,1.105e+01
4.000e-01,1.135e+01
4.022e-01,1.084e+01
4.044e-01,1.062e+01
4.065e-01,1.068e+01
4.087e-01,9.634e+00
4.109e-01,1.066e+01
4.130e-01,1.042e+01
4.152e-01,9.832e+00
4.174e-01,9.993e+00
4.195e-01,9.242e+00
4.217e-01,8.749e+00
4.239e-01,9.081e+00
4.261e-01,8.795e+00
4.282e-01,8.163e+00
4.304e-01,7.108e+00
4.326e-01,7.149e+00
4.347e-01,6.817e+00
4.369e-01,6.131e+00
4.391e-01,5.896e+00
4.412e-01,6.057e+00
4.434e-01,5.172e+00
4.456e-01,5.112e+00
4.477e-01,4.582e+00
4.499e-01,4.333e+00
4.521e-01,3.761e+00
4.543e-01,3.512e+00
4.564e-01,3.282e+00
4.586e-01,2.895e+00
4.608e-01,2.812e+00
4.629e-01,2.406e+00
4.651e-01,2.309e+00
4.673e-01,1.862e+00
4.694e-01,1.669e+00
4.716e-01,1.406e+00
4.738e-01,1.512e+00
4.759e-01,1.180e+00
4.781e-01,1.097e+00
4.803e-01,9.634e-01
4.825e-01,8.758e-01
4.846e-01,7.145e-01
4.868e-01,5.624e-01
4.890e-01,5.624e-01
4.911e-01,3.964e-01
4.933e-01,4.056e-01
4.955e-01,3.918e-01
4.976e-01,2.720e-01
4.998e-01,2.259e-01
5.020e-01,2.259e-01
5.042e-01,1.844e-01
5.063e-01,1.659e-01
5.085e-01,1.152e-01
5.107e-01,1.245e-01
5.128e-01,1.152e-01
5.150e-01,5.992e-02
5.172e-01,5.070e-02
5.193e-01,5.070e-02
5.215e-01,4.610e-02
5.237e-01,2.305e-02
5.258e-01,4.149e-02
5.280e-01,5.070e-02
5.302e-01,0.000e+00
5.324e-01,1.844e-02
5.345e-01,9.219e-03
5.367e-01,0.000e+00
5.389e-01,0.000e+00
5.410e-01,0.000e+00
5.432e-01,0.000e+00
5.454e-01,0.000e+00
5.475e-01,0.000e+00
5.497e-01,0.000e+00
5.519e-01,0.000e+00
5.540e-01,0.000e+00
5.562e-01,4.610e-03
5.584e-01,0.000e+00
5.606e-01,0.000e+00
5.627e-01,0.000e+00
5.649e-01,0.000e+00
5.671e-01,0.000e+00
5.692e-01,0.000e+00
5.714e-01,0.000e+00
5.736e-01,0.000e+00
5.757e-01,0.000e+00
5.779e-01,0.000e+00
5.801e-01,0.000e+00
5.823e-01,0.000e+00
5.844e-01,0.000e+00
5.866e-01,4.610e-03
5.888e-01,0.000e+00
5.909e-01,0.000e+00
5.931e-01,0.000e+00
5.953e-01,0.000e+00
5.974e-01,0.000e+00
5.996e-01,0.000e+00
6.018e-01,0.000e+00
6.039e-01,0.000e+00
6.061e-01,0.000e+00
6.083e-01,0.000e+00
6.105e-01,0.000e+00
6.126e-01,0.000e+00
6.148e-01,0.000e+00
6.170e-01,0.000e+00
6.191e-01,0.000e+00
6.213e-01,0.000e+00
6.235e-01,0.000e+00
6.256e-01,0.000e+00
6.278e-01,0.000e+00
6.300e-01,0.000e+00
6.321e-01,0.000e+00
6.343e-01,0.000e+00
6.365e-01,0.000e+00
6.387e-01,0.000e+00
6.408e-01,0.000e+00
6.430e-01,0.000e+00
6.452e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_0075.csv <==
transmittance,probability_density
2.589e-01,0.000e+00
2.612e-01,0.000e+00
2.636e-01,0.000e+00
2.659e-01,0.000e+00
2.683e-01,0.000e+00
2.706e-01,0.000e+00
2.730e-01,0.000e+00
2.753e-01,0.000e+00
2.777e-01,0.000e+00
2.800e-01,0.000e+00
2.824e-01,4.261e-03
2.847e-01,0.000e+00
2.871e-01,0.000e+00
2.894e-01,0.000e+00
2.918e-01,4.261e-03
2.941e-01,8.522e-03
2.965e-01,4.261e-03
2.988e-01,1.278e-02
3.011e-01,4.261e-03
3.035e-01,0.000e+00
3.058e-01,1.704e-02
3.082e-01,1.278e-02
3.105e-01,8.522e-03
3.129e-01,2.983e-02
3.152e-01,2.131e-02
3.176e-01,2.557e-02
3.199e-01,5.965e-02
3.223e-01,5.965e-02
3.246e-01,4.261e-02
3.270e-01,5.113e-02
3.293e-01,4.687e-02
3.317e-01,4.687e-02
3.340e-01,3.409e-02
3.363e-01,9.374e-02
3.387e-01,6.818e-02
3.410e-01,1.406e-01
3.434e-01,2.045e-01
3.457e-01,1.875e-01
3.481e-01,1.364e-01
3.504e-01,2.301e-01
3.528e-01,2.429e-01
3.551e-01,2.983e-01
3.575e-01,3.537e-01
3.598e-01,3.920e-01
3.622e-01,3.537e-01
3.645e-01,4.772e-01
3.669e-01,7.116e-01
3.692e-01,5.795e-01
3.716e-01,7.372e-01
3.739e-01,8.565e-01
3.762e-01,1.006e+00
3.786e-01,1.210e+00
3.809e-01,1.261e+00
3.833e-01,1.329e+00
3.856e-01,1.406e+00
3.880e-01,1.555e+00
3.903e-01,1.802e+00
3.927e-01,2.058e+00
3.950e-01,2.032e+00
3.974e-01,2.386e+00
3.997e-01,2.395e+00
4.021e-01,2.791e+00
4.044e-01,2.940e+00
4.068e-01,3.383e+00
4.091e-01,3.392e+00
4.114e-01,3.899e+00
4.138e-01,4.167e+00
4.161e-01,4.508e+00
4.185e-01,4.708e+00
4.208e-01,5.181e+00
4.232e-01,5.139e+00
4.255e-01,6.038e+00
4.279e-01,5.914e+00
4.302e-01,6.566e+00
4.326e-01,7.325e+00
4.349e-01,7.193e+00
4.373e-01,7.312e+00
4.396e-01,7.742e+00
4.420e-01,8.002e+00
4.443e-01,8.283e+00
4.466e-01,8.692e+00
4.490e-01,8.773e+00
4.513e-01,9.182e+00
4.537e-01,9.336e+00
4.560e-01,9.570e+00
4.584e-01,9.779e+00
4.607e-01,1.009e+01
4.631e-01,9.809e+00
4.654e-01,1.003e+01
4.678e-01,1.091e+01
4.701e-01,9.651e+00
4.725e-01,1.013e+01
4.748e-01,9.161e+00
4.772e-01,9.809e+00
4.795e-01,9.242e+00
4.819e-01,9.698e+00
4.842e-01,8.952e+00
4.865e-01,9.366e+00
4.889e-01,8.288e+00
4.912e-01,8.837e+00
4.936e-01,8.028e+00
4.959e-01,7.883e+00
4.983e-01,7.052e+00
5.006e-01,6.920e+00
5.030e-01,6.264e+00
5.053e-01,6.025e+00
5.077e-01,5.812e+00
5.100e-01,5.569e+00
5.124e-01,5.322e+00
5.147e-01,4.717e+00
5.171e-01,4.627e+00
5.194e-01,4.039e+00
5.217e-01,3.758e+00
5.241e-01,3.366e+00
5.264e-01,3.157e+00
5.288e-01,2.885e+00
5.311e-01,2.893e+00
5.335e-01,2.331e+00
5.358e-01,2.199e+00
5.382e-01,1.662e+00
5.405e-01,1.636e+00
5.429e-01,1.564e+00
5.452e-01,1.236e+00
5.476e-01,1.159e+00
5.499e-01,9.886e-01
5.523e-01,9.886e-01
5.546e-01,7.457e-01
5.570e-01,7.712e-01
5.593e-01,4.900e-01
5.616e-01,5.028e-01
5.640e-01,4.218e-01
5.663e-01,3.281e-01
5.687e-01,3.409e-01
5.710e-01,2.557e-01
5.734e-01,2.301e-01
5.757e-01,2.386e-01
5.781e-01,1.790e-01
5.804e-01,9.800e-02
5.828e-01,1.406e-01
5.851e-01,1.150e-01
5.875e-01,8.096e-02
5.898e-01,5.539e-02
5.922e-01,5.539e-02
5.945e-01,4.261e-02
5.968e-01,2.557e-02
5.992e-01,4.261e-02
6.015e-01,2.557e-02
6.039e-01,3.409e-02
6.062e-01,4.261e-03
6.086e-01,4.261e-03
6.109e-01,0.000e+00
6.133e-01,0.000e+00
6.156e-01,0.000e+00
6.180e-01,0.000e+00
6.203e-01,0.000e+00
6.227e-01,0.000e+00
6.250e-01,0.000e+00
6.274e-01,0.000e+00
6.297e-01,4.261e-03
6.321e-01,0.000e+00
6.344e-01,0.000e+00
6.367e-01,0.000e+00
6.391e-01,0.000e+00
6.414e-01,0.000e+00
6.438e-01,0.000e+00
6.461e-01,0.000e+00
6.485e-01,0.000e+00
6.508e-01,0.000e+00
6.532e-01,0.000e+00
6.555e-01,0.000e+00
6.579e-01,0.000e+00
6.602e-01,4.261e-03
6.626e-01,0.000e+00
6.649e-01,0.000e+00
6.673e-01,0.000e+00
6.696e-01,0.000e+00
6.719e-01,0.000e+00
6.743e-01,0.000e+00
6.766e-01,0.000e+00
6.790e-01,0.000e+00
6.813e-01,0.000e+00
6.837e-01,0.000e+00
6.860e-01,0.000e+00
6.884e-01,0.000e+00
6.907e-01,0.000e+00
6.931e-01,0.000e+00
6.954e-01,0.000e+00
6.978e-01,0.000e+00
7.001e-01,0.000e+00
7.025e-01,0.000e+00
7.048e-01,0.000e+00
7.072e-01,0.000e+00
7.095e-01,0.000e+00
7.118e-01,0.000e+00
7.142e-01,0.000e+00
7.165e-01,0.000e+00
7.189e-01,0.000e+00
7.212e-01,0.000e+00
7.236e-01,0.000e+00
7.259e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_00825.csv <==
transmittance,probability_density
3.060e-01,0.000e+00
3.084e-01,0.000e+00
3.109e-01,0.000e+00
3.134e-01,0.000e+00
3.158e-01,0.000e+00
3.183e-01,0.000e+00
3.207e-01,0.000e+00
3.232e-01,0.000e+00
3.257e-01,0.000e+00
3.281e-01,0.000e+00
3.306e-01,0.000e+00
3.331e-01,0.000e+00
3.355e-01,4.057e-03
3.380e-01,0.000e+00
3.405e-01,8.114e-03
3.429e-01,0.000e+00
3.454e-01,4.057e-03
3.479e-01,8.114e-03
3.503e-01,8.114e-03
3.528e-01,4.057e-03
3.553e-01,4.057e-03
3.577e-01,0.000e+00
3.602e-01,2.840e-02
3.627e-01,8.114e-03
3.651e-01,2.840e-02
3.676e-01,1.217e-02
3.700e-01,2.840e-02
3.725e-01,2.434e-02
3.750e-01,5.274e-02
3.774e-01,5.680e-02
3.799e-01,3.651e-02
3.824e-01,5.680e-02
3.848e-01,4.463e-02
3.873e-01,2.028e-02
3.898e-01,4.868e-02
3.922e-01,9.736e-02
3.947e-01,8.114e-02
3.972e-01,1.339e-01
3.996e-01,1.826e-01
4.021e-01,1.623e-01
4.046e-01,1.907e-01
4.070e-01,1.907e-01
4.095e-01,2.231e-01
4.120e-01,2.799e-01
4.144e-01,2.678e-01
4.169e-01,3.286e-01
4.193e-01,3.935e-01
4.218e-01,4.057e-01
4.243e-01,5.680e-01
4.267e-01,6.329e-01
4.292e-01,6.004e-01
4.317e-01,8.195e-01
4.341e-01,7.992e-01
4.366e-01,1.006e+00
4.391e-01,1.132e+00
4.415e-01,1.306e+00
4.440e-01,1.310e+00
4.465e-01,1.201e+00
4.489e-01,1.655e+00
4.514e-01,1.704e+00
4.539e-01,1.826e+00
4.563e-01,2.114e+00
4.588e-01,2.373e+00
4.613e-01,2.394e+00
4.637e-01,2.673e+00
4.662e-01,2.941e+00
4.686e-01,2.832e+00
4.711e-01,3.517e+00
4.736e-01,3.469e+00
4.760e-01,3.862e+00
4.785e-01,4.552e+00
4.810e-01,4.641e+00
4.834e-01,4.584e+00
4.859e-01,5.213e+00
4.884e-01,5.319e+00
4.908e-01,5.826e+00
4.933e-01,6.406e+00
4.958e-01,6.459e+00
4.982e-01,6.897e+00
5.007e-01,7.246e+00
5.032e-01,7.014e+00
5.056e-01,7.570e+00
5.081e-01,7.996e+00
5.106e-01,8.166e+00
5.130e-01,8.641e+00
5.155e-01,8.657e+00
5.179e-01,8.629e+00
5.204e-01,9.286e+00
5.229e-01,9.420e+00
5.253e-01,9.294e+00
5.278e-01,9.611e+00
5.303e-01,9.822e+00
5.327e-01,9.943e+00
5.352e-01,9.485e+00
5.377e-01,9.095e+00
5.401e-01,9.298e+00
5.426e-01,9.315e+00
5.451e-01,9.140e+00
5.475e-01,8.970e+00
5.500e-01,8.726e+00
5.525e-01,8.641e+00
5.549e-01,8.430e+00
5.574e-01,8.150e+00
5.599e-01,7.513e+00
5.623e-01,7.680e+00
5.648e-01,6.917e+00
5.672e-01,6.426e+00
5.697e-01,6.284e+00
5.722e-01,5.716e+00
5.746e-01,5.562e+00
5.771e-01,5.383e+00
5.796e-01,4.848e+00
5.820e-01,4.613e+00
5.845e-01,4.288e+00
5.870e-01,3.688e+00
5.894e-01,3.676e+00
5.919e-01,3.436e+00
5.944e-01,2.848e+00
5.968e-01,2.799e+00
5.993e-01,2.552e+00
6.018e-01,2.126e+00
6.042e-01,1.866e+00
6.067e-01,1.692e+00
6.092e-01,1.444e+00
6.116e-01,1.383e+00
6.141e-01,1.164e+00
6.165e-01,1.067e+00
6.190e-01,9.006e-01
6.215e-01,8.033e-01
6.239e-01,7.262e-01
6.264e-01,6.004e-01
6.289e-01,4.706e-01
6.313e-01,4.016e-01
6.338e-01,3.164e-01
6.363e-01,3.408e-01
6.387e-01,2.515e-01
6.412e-01,2.394e-01
6.437e-01,2.191e-01
6.461e-01,1.663e-01
6.486e-01,1.136e-01
6.511e-01,1.217e-01
6.535e-01,1.095e-01
6.560e-01,9.736e-02
6.584e-01,3.245e-02
6.609e-01,5.274e-02
6.634e-01,3.245e-02
6.658e-01,4.463e-02
6.683e-01,2.840e-02
6.708e-01,2.028e-02
6.732e-01,4.057e-03
6.757e-01,1.217e-02
6.782e-01,0.000e+00
6.806e-01,0.000e+00
6.831e-01,0.000e+00
6.856e-01,0.000e+00
6.880e-01,0.000e+00
6.905e-01,0.000e+00
6.930e-01,0.000e+00
6.954e-01,0.000e+00
6.979e-01,4.057e-03
7.004e-01,0.000e+00
7.028e-01,0.000e+00
7.053e-01,0.000e+00
7.077e-01,0.000e+00
7.102e-01,0.000e+00
7.127e-01,0.000e+00
7.151e-01,0.000e+00
7.176e-01,0.000e+00
7.201e-01,0.000e+00
7.225e-01,0.000e+00
7.250e-01,4.057e-03
7.275e-01,0.000e+00
7.299e-01,0.000e+00
7.324e-01,0.000e+00
7.349e-01,0.000e+00
7.373e-01,0.000e+00
7.398e-01,0.000e+00
7.423e-01,0.000e+00
7.447e-01,0.000e+00
7.472e-01,0.000e+00
7.497e-01,0.000e+00
7.521e-01,0.000e+00
7.546e-01,0.000e+00
7.570e-01,0.000e+00
7.595e-01,0.000e+00
7.620e-01,0.000e+00
7.644e-01,0.000e+00
7.669e-01,0.000e+00
7.694e-01,0.000e+00
7.718e-01,0.000e+00
7.743e-01,0.000e+00
7.768e-01,0.000e+00
7.792e-01,0.000e+00
7.817e-01,0.000e+00
7.842e-01,0.000e+00
7.866e-01,0.000e+00
7.891e-01,0.000e+00
7.916e-01,0.000e+00
7.940e-01,0.000e+00
7.965e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_009.csv <==
transmittance,probability_density
3.533e-01,0.000e+00
3.558e-01,0.000e+00
3.583e-01,0.000e+00
3.608e-01,0.000e+00
3.634e-01,0.000e+00
3.659e-01,0.000e+00
3.684e-01,0.000e+00
3.710e-01,0.000e+00
3.735e-01,0.000e+00
3.760e-01,0.000e+00
3.785e-01,0.000e+00
3.811e-01,0.000e+00
3.836e-01,0.000e+00
3.861e-01,3.955e-03
3.887e-01,7.910e-03
3.912e-01,0.000e+00
3.937e-01,0.000e+00
3.962e-01,7.910e-03
3.988e-01,0.000e+00
4.013e-01,7.910e-03
4.038e-01,7.910e-03
4.064e-01,3.955e-03
4.089e-01,3.955e-03
4.114e-01,3.955e-03
4.139e-01,1.978e-02
4.165e-01,1.187e-02
4.190e-01,2.373e-02
4.215e-01,1.582e-02
4.241e-01,3.164e-02
4.266e-01,3.164e-02
4.291e-01,3.955e-02
4.316e-01,4.746e-02
4.342e-01,3.164e-02
4.367e-01,4.351e-02
4.392e-01,5.142e-02
4.418e-01,3.164e-02
4.443e-01,5.537e-02
4.468e-01,6.724e-02
4.493e-01,9.097e-02
4.519e-01,1.028e-01
4.544e-01,1.582e-01
4.569e-01,2.017e-01
4.595e-01,1.345e-01
4.620e-01,1.701e-01
4.645e-01,2.294e-01
4.670e-01,1.859e-01
4.696e-01,2.610e-01
4.721e-01,3.283e-01
4.746e-01,3.283e-01
4.772e-01,3.599e-01
4.797e-01,5.023e-01
4.822e-01,4.983e-01
4.847e-01,5.735e-01
4.873e-01,6.447e-01
4.898e-01,7.159e-01
4.923e-01,7.989e-01
4.949e-01,9.730e-01
4.974e-01,1.103e+00
4.999e-01,1.210e+00
5.024e-01,1.274e+00
5.050e-01,1.297e+00
5.075e-01,1.448e+00
5.100e-01,1.677e+00
5.126e-01,1.701e+00
5.151e-01,2.045e+00
5.176e-01,2.160e+00
5.201e-01,2.286e+00
5.227e-01,2.709e+00
5.252e-01,2.678e+00
5.277e-01,2.725e+00
5.302e-01,3.259e+00
5.328e-01,3.544e+00
5.353e-01,3.429e+00
5.378e-01,4.105e+00
5.404e-01,4.509e+00
5.429e-01,4.485e+00
5.454e-01,4.924e+00
5.479e-01,5.328e+00
5.505e-01,5.339e+00
5.530e-01,5.846e+00
5.555e-01,6.123e+00
5.581e-01,6.866e+00
5.606e-01,6.605e+00
5.631e-01,7.155e+00
5.656e-01,7.349e+00
5.682e-01,7.345e+00
5.707e-01,8.152e+00
5.732e-01,8.029e+00
5.758e-01,8.591e+00
5.783e-01,8.527e+00
5.808e-01,8.476e+00
5.833e-01,9.852e+00
5.859e-01,8.919e+00
5.884e-01,9.006e+00
5.909e-01,9.386e+00
5.935e-01,1.000e+01
5.960e-01,9.255e+00
5.985e-01,9.378e+00
6.010e-01,9.374e+00
6.036e-01,9.180e+00
6.061e-01,8.903e+00
6.086e-01,8.500e+00
6.112e-01,8.757e+00
6.137e-01,8.725e+00
6.162e-01,8.349e+00
6.187e-01,8.128e+00
6.213e-01,7.590e+00
6.238e-01,7.614e+00
6.263e-01,6.811e+00
6.289e-01,6.629e+00
6.314e-01,6.198e+00
6.339e-01,5.826e+00
6.364e-01,5.751e+00
6.390e-01,5.177e+00
6.415e-01,4.742e+00
6.440e-01,4.457e+00
6.466e-01,4.402e+00
6.491e-01,3.888e+00
6.516e-01,3.611e+00
6.541e-01,3.342e+00
6.567e-01,2.915e+00
6.592e-01,2.531e+00
6.617e-01,2.278e+00
6.643e-01,2.195e+00
6.668e-01,1.851e+00
6.693e-01,1.586e+00
6.718e-01,1.527e+00
6.744e-01,1.412e+00
6.769e-01,9.848e-01
6.794e-01,9.967e-01
6.819e-01,8.622e-01
6.845e-01,6.842e-01
6.870e-01,5.893e-01
6.895e-01,5.577e-01
6.921e-01,4.904e-01
6.946e-01,3.204e-01
6.971e-01,3.045e-01
6.996e-01,2.887e-01
7.022e-01,2.492e-01
7.047e-01,2.294e-01
7.072e-01,1.582e-01
7.098e-01,1.345e-01
7.123e-01,1.266e-01
7.148e-01,9.097e-02
7.173e-01,9.097e-02
7.199e-01,3.955e-02
7.224e-01,4.351e-02
7.249e-01,3.560e-02
7.275e-01,5.142e-02
7.300e-01,1.187e-02
7.325e-01,3.955e-03
7.350e-01,0.000e+00
7.376e-01,1.187e-02
7.401e-01,0.000e+00
7.426e-01,0.000e+00
7.452e-01,0.000e+00
7.477e-01,0.000e+00
7.502e-01,0.000e+00
7.527e-01,0.000e+00
7.553e-01,0.000e+00
7.578e-01,3.955e-03
7.603e-01,0.000e+00
7.629e-01,0.000e+00
7.654e-01,0.000e+00
7.679e-01,0.000e+00
7.704e-01,0.000e+00
7.730e-01,0.000e+00
7.755e-01,0.000e+00
7.780e-01,0.000e+00
7.806e-01,3.955e-03
7.831e-01,0.000e+00
7.856e-01,0.000e+00
7.881e-01,0.000e+00
7.907e-01,0.000e+00
7.932e-01,0.000e+00
7.957e-01,0.000e+00
7.983e-01,0.000e+00
8.008e-01,0.000e+00
8.033e-01,0.000e+00
8.058e-01,0.000e+00
8.084e-01,0.000e+00
8.109e-01,0.000e+00
8.134e-01,0.000e+00
8.160e-01,0.000e+00
8.185e-01,0.000e+00
8.210e-01,0.000e+00
8.235e-01,0.000e+00
8.261e-01,0.000e+00
8.286e-01,0.000e+00
8.311e-01,0.000e+00
8.337e-01,0.000e+00
8.362e-01,0.000e+00
8.387e-01,0.000e+00
8.412e-01,0.000e+00
8.438e-01,0.000e+00
8.463e-01,0.000e+00
8.488e-01,0.000e+00
8.513e-01,0.000e+00
8.539e-01,0.000e+00
8.564e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_00975.csv <==
transmittance,probability_density
3.972e-01,0.000e+00
4.003e-01,0.000e+00
4.033e-01,0.000e+00
4.063e-01,0.000e+00
4.093e-01,0.000e+00
4.123e-01,0.000e+00
4.154e-01,0.000e+00
4.184e-01,0.000e+00
4.214e-01,0.000e+00
4.244e-01,0.000e+00
4.275e-01,0.000e+00
4.305e-01,0.000e+00
4.335e-01,0.000e+00
4.365e-01,3.310e-03
4.395e-01,3.310e-03
4.426e-01,3.310e-03
4.456e-01,3.310e-03
4.486e-01,3.310e-03
4.516e-01,3.310e-03
4.546e-01,1.324e-02
4.577e-01,3.310e-03
4.607e-01,0.000e+00
4.637e-01,6.620e-03
4.667e-01,1.655e-02
4.698e-01,1.655e-02
4.728e-01,1.655e-02
4.758e-01,2.648e-02
4.788e-01,2.648e-02
4.818e-01,3.972e-02
4.849e-01,3.641e-02
4.879e-01,2.317e-02
4.909e-01,2.979e-02
4.939e-01,6.289e-02
4.969e-01,5.958e-02
5.000e-01,5.296e-02
5.030e-01,1.026e-01
5.060e-01,9.929e-02
5.090e-01,1.522e-01
5.120e-01,1.622e-01
5.151e-01,1.655e-01
5.181e-01,2.085e-01
5.211e-01,1.688e-01
5.241e-01,2.383e-01
5.272e-01,3.012e-01
5.302e-01,3.508e-01
5.332e-01,4.270e-01
5.362e-01,4.534e-01
5.392e-01,5.229e-01
5.423e-01,6.289e-01
5.453e-01,6.355e-01
5.483e-01,8.341e-01
5.513e-01,1.019e+00
5.543e-01,1.013e+00
5.574e-01,1.182e+00
5.604e-01,1.380e+00
5.634e-01,1.440e+00
5.664e-01,1.522e+00
5.695e-01,1.847e+00
5.725e-01,1.953e+00
5.755e-01,2.267e+00
5.785e-01,2.549e+00
5.815e-01,2.638e+00
5.846e-01,2.744e+00
5.876e-01,3.280e+00
5.906e-01,3.611e+00
5.936e-01,3.704e+00
5.966e-01,4.101e+00
5.997e-01,4.607e+00
6.027e-01,4.951e+00
6.057e-01,5.405e+00
6.087e-01,5.511e+00
6.118e-01,5.815e+00
6.148e-01,6.308e+00
6.178e-01,7.162e+00
6.208e-01,6.974e+00
6.238e-01,7.540e+00
6.269e-01,7.725e+00
6.299e-01,7.986e+00
6.329e-01,8.499e+00
6.359e-01,8.566e+00
6.389e-01,8.804e+00
6.420e-01,9.469e+00
6.450e-01,9.612e+00
6.480e-01,9.267e+00
6.510e-01,9.386e+00
6.541e-01,9.565e+00
6.571e-01,9.655e+00
6.601e-01,9.370e+00
6.631e-01,9.003e+00
6.661e-01,8.731e+00
6.692e-01,8.559e+00
6.722e-01,8.470e+00
6.752e-01,8.503e+00
6.782e-01,7.851e+00
6.812e-01,7.305e+00
6.843e-01,6.931e+00
6.873e-01,6.318e+00
6.903e-01,6.325e+00
6.933e-01,5.517e+00
6.964e-01,5.044e+00
6.994e-01,4.766e+00
7.024e-01,4.624e+00
7.054e-01,3.962e+00
7.084e-01,3.710e+00
7.115e-01,3.019e+00
7.145e-01,2.671e+00
7.175e-01,2.482e+00
7.205e-01,2.036e+00
7.235e-01,1.777e+00
7.266e-01,1.635e+00
7.296e-01,1.360e+00
7.326e-01,1.082e+00
7.356e-01,9.499e-01
7.387e-01,7.679e-01
7.417e-01,5.924e-01
7.447e-01,5.726e-01
7.477e-01,4.369e-01
7.507e-01,3.409e-01
7.538e-01,2.582e-01
7.568e-01,2.747e-01
7.598e-01,1.986e-01
7.628e-01,1.721e-01
7.658e-01,1.059e-01
7.689e-01,8.936e-02
7.719e-01,7.281e-02
7.749e-01,5.296e-02
7.779e-01,4.303e-02
7.810e-01,1.324e-02
7.840e-01,9.929e-03
7.870e-01,0.000e+00
7.900e-01,6.620e-03
7.930e-01,3.310e-03
7.961e-01,0.000e+00
7.991e-01,0.000e+00
8.021e-01,0.000e+00
8.051e-01,0.000e+00
8.081e-01,3.310e-03
8.112e-01,0.000e+00
8.142e-01,0.000e+00
8.172e-01,0.000e+00
8.202e-01,0.000e+00
8.233e-01,0.000e+00
8.263e-01,3.310e-03
8.293e-01,0.000e+00
8.323e-01,0.000e+00
8.353e-01,0.000e+00
8.384e-01,0.000e+00
8.414e-01,0.000e+00
8.444e-01,0.000e+00
8.474e-01,0.000e+00
8.504e-01,0.000e+00
8.535e-01,0.000e+00
8.565e-01,0.000e+00
8.595e-01,0.000e+00
8.625e-01,0.000e+00
8.655e-01,0.000e+00
8.686e-01,0.000e+00
8.716e-01,0.000e+00
8.746e-01,0.000e+00
8.776e-01,0.000e+00
8.807e-01,0.000e+00
8.837e-01,0.000e+00
8.867e-01,0.000e+00
8.897e-01,0.000e+00
8.927e-01,0.000e+00
8.958e-01,0.000e+00
8.988e-01,0.000e+00
9.018e-01,0.000e+00
9.048e-01,0.000e+00
9.078e-01,0.000e+00
9.109e-01,0.000e+00
9.139e-01,0.000e+00
9.169e-01,0.000e+00
9.199e-01,0.000e+00
9.230e-01,0.000e+00
9.260e-01,0.000e+00
9.290e-01,0.000e+00
9.320e-01,0.000e+00
9.350e-01,0.000e+00
9.381e-01,0.000e+00
9.411e-01,0.000e+00
9.441e-01,0.000e+00
9.471e-01,0.000e+00
9.501e-01,0.000e+00
9.532e-01,0.000e+00
9.562e-01,0.000e+00
9.592e-01,0.000e+00
9.622e-01,0.000e+00
9.653e-01,0.000e+00
9.683e-01,0.000e+00
9.713e-01,0.000e+00
9.743e-01,0.000e+00
9.773e-01,0.000e+00
9.804e-01,0.000e+00
9.834e-01,0.000e+00
9.864e-01,0.000e+00
9.894e-01,0.000e+00
9.924e-01,0.000e+00
9.955e-01,0.000e+00
9.985e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_0105.csv <==
transmittance,probability_density
4.398e-01,0.000e+00
4.426e-01,0.000e+00
4.454e-01,0.000e+00
4.482e-01,0.000e+00
4.510e-01,0.000e+00
4.538e-01,0.000e+00
4.566e-01,0.000e+00
4.594e-01,0.000e+00
4.622e-01,0.000e+00
4.650e-01,0.000e+00
4.678e-01,0.000e+00
4.707e-01,0.000e+00
4.735e-01,0.000e+00
4.763e-01,0.000e+00
4.791e-01,0.000e+00
4.819e-01,3.561e-03
4.847e-01,0.000e+00
4.875e-01,3.561e-03
4.903e-01,0.000e+00
4.931e-01,3.561e-03
4.959e-01,3.561e-03
4.987e-01,3.561e-03
5.015e-01,3.561e-03
5.044e-01,7.122e-03
5.072e-01,7.122e-03
5.100e-01,3.561e-03
5.128e-01,3.561e-03
5.156e-01,1.424e-02
5.184e-01,1.781e-02
5.212e-01,1.068e-02
5.240e-01,1.781e-02
5.268e-01,2.137e-02
5.296e-01,3.561e-02
5.324e-01,3.917e-02
5.352e-01,2.137e-02
5.381e-01,1.781e-02
5.409e-01,2.849e-02
5.437e-01,4.629e-02
5.465e-01,5.342e-02
5.493e-01,6.410e-02
5.521e-01,7.478e-02
5.549e-01,1.033e-01
5.577e-01,1.104e-01
5.605e-01,9.971e-02
5.633e-01,1.745e-01
5.661e-01,1.389e-01
5.689e-01,1.923e-01
5.718e-01,1.887e-01
5.746e-01,2.101e-01
5.774e-01,2.564e-01
5.802e-01,3.134e-01
5.830e-01,3.561e-01
5.858e-01,4.309e-01
5.886e-01,4.522e-01
5.914e-01,5.199e-01
5.942e-01,5.484e-01
5.970e-01,6.766e-01
5.998e-01,6.980e-01
6.026e-01,9.045e-01
6.055e-01,9.650e-01
6.083e-01,1.079e+00
6.111e-01,1.200e+00
6.139e-01,1.396e+00
6.167e-01,1.453e+00
6.195e-01,1.542e+00
6.223e-01,1.891e+00
6.251e-01,1.937e+00
6.279e-01,2.194e+00
6.307e-01,2.325e+00
6.335e-01,2.681e+00
6.363e-01,2.803e+00
6.391e-01,3.180e+00
6.420e-01,3.290e+00
6.448e-01,3.728e+00
6.476e-01,3.760e+00
6.504e-01,4.398e+00
6.532e-01,4.629e+00
6.560e-01,5.146e+00
6.588e-01,5.448e+00
6.616e-01,5.605e+00
6.644e-01,5.968e+00
6.672e-01,6.342e+00
6.700e-01,6.997e+00
6.728e-01,7.222e+00
6.757e-01,7.649e+00
6.785e-01,7.856e+00
6.813e-01,7.913e+00
6.841e-01,8.165e+00
6.869e-01,8.789e+00
6.897e-01,9.070e+00
6.925e-01,9.633e+00
6.953e-01,9.515e+00
6.981e-01,9.732e+00
7.009e-01,9.739e+00
7.037e-01,9.526e+00
7.065e-01,1.017e+01
7.094e-01,9.800e+00
7.122e-01,9.298e+00
7.150e-01,9.394e+00
7.178e-01,9.134e+00
7.206e-01,8.927e+00
7.234e-01,8.781e+00
7.262e-01,8.707e+00
7.290e-01,8.262e+00
7.318e-01,7.777e+00
7.346e-01,7.250e+00
7.374e-01,6.908e+00
7.402e-01,6.499e+00
7.431e-01,5.972e+00
7.459e-01,5.320e+00
7.487e-01,5.174e+00
7.515e-01,4.993e+00
7.543e-01,4.273e+00
7.571e-01,3.753e+00
7.599e-01,3.646e+00
7.627e-01,2.924e+00
7.655e-01,2.728e+00
7.683e-01,2.361e+00
7.711e-01,2.030e+00
7.739e-01,1.770e+00
7.767e-01,1.531e+00
7.796e-01,1.275e+00
7.824e-01,1.086e+00
7.852e-01,8.867e-01
7.880e-01,7.229e-01
7.908e-01,6.125e-01
7.936e-01,4.985e-01
7.964e-01,4.558e-01
7.992e-01,2.991e-01
8.020e-01,2.991e-01
8.048e-01,2.457e-01
8.076e-01,2.065e-01
8.104e-01,1.104e-01
8.133e-01,1.104e-01
8.161e-01,1.175e-01
8.189e-01,4.629e-02
8.217e-01,5.342e-02
8.245e-01,1.424e-02
8.273e-01,1.068e-02
8.301e-01,7.122e-03
8.329e-01,3.561e-03
8.357e-01,3.561e-03
8.385e-01,3.561e-03
8.413e-01,0.000e+00
8.441e-01,0.000e+00
8.470e-01,0.000e+00
8.498e-01,3.561e-03
8.526e-01,0.000e+00
8.554e-01,0.000e+00
8.582e-01,0.000e+00
8.610e-01,3.561e-03
8.638e-01,0.000e+00
8.666e-01,0.000e+00
8.694e-01,0.000e+00
8.722e-01,0.000e+00
8.750e-01,0.000e+00
8.778e-01,0.000e+00
8.807e-01,0.000e+00
8.835e-01,0.000e+00
8.863e-01,0.000e+00
8.891e-01,0.000e+00
8.919e-01,0.000e+00
8.947e-01,0.000e+00
8.975e-01,0.000e+00
9.003e-01,0.000e+00
9.031e-01,0.000e+00
9.059e-01,0.000e+00
9.087e-01,0.000e+00
9.115e-01,0.000e+00
9.144e-01,0.000e+00
9.172e-01,0.000e+00
9.200e-01,0.000e+00
9.228e-01,0.000e+00
9.256e-01,0.000e+00
9.284e-01,0.000e+00
9.312e-01,0.000e+00
9.340e-01,0.000e+00
9.368e-01,0.000e+00
9.396e-01,0.000e+00
9.424e-01,0.000e+00
9.452e-01,0.000e+00
9.480e-01,0.000e+00
9.509e-01,0.000e+00
9.537e-01,0.000e+00
9.565e-01,0.000e+00
9.593e-01,0.000e+00
9.621e-01,0.000e+00
9.649e-01,0.000e+00
9.677e-01,0.000e+00
9.705e-01,0.000e+00
9.733e-01,0.000e+00
9.761e-01,0.000e+00
9.789e-01,0.000e+00
9.817e-01,0.000e+00
9.846e-01,0.000e+00
9.874e-01,0.000e+00
9.902e-01,0.000e+00
9.930e-01,0.000e+00
9.958e-01,0.000e+00
9.986e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_01125.csv <==
transmittance,probability_density
4.808e-01,0.000e+00
4.834e-01,0.000e+00
4.860e-01,0.000e+00
4.886e-01,0.000e+00
4.912e-01,0.000e+00
4.938e-01,0.000e+00
4.964e-01,0.000e+00
4.990e-01,0.000e+00
5.016e-01,0.000e+00
5.042e-01,0.000e+00
5.068e-01,0.000e+00
5.094e-01,0.000e+00
5.120e-01,0.000e+00
5.146e-01,0.000e+00
5.172e-01,0.000e+00
5.198e-01,0.000e+00
5.224e-01,0.000e+00
5.250e-01,0.000e+00
5.276e-01,3.842e-03
5.302e-01,0.000e+00
5.328e-01,0.000e+00
5.354e-01,3.842e-03
5.380e-01,0.000e+00
5.406e-01,0.000e+00
5.432e-01,3.842e-03
5.458e-01,7.684e-03
5.484e-01,3.842e-03
5.510e-01,0.000e+00
5.536e-01,7.684e-03
5.562e-01,7.684e-03
5.588e-01,7.684e-03
5.614e-01,3.842e-03
5.640e-01,1.537e-02
5.666e-01,1.537e-02
5.692e-01,1.537e-02
5.719e-01,7.684e-03
5.745e-01,1.921e-02
5.771e-01,1.921e-02
5.797e-01,3.458e-02
5.823e-01,3.458e-02
5.849e-01,3.074e-02
5.875e-01,1.921e-02
5.901e-01,2.305e-02
5.927e-01,3.458e-02
5.953e-01,6.916e-02
5.979e-01,3.842e-02
6.005e-01,1.114e-01
6.031e-01,7.684e-02
6.057e-01,1.191e-01
6.083e-01,1.037e-01
6.109e-01,1.537e-01
6.135e-01,1.229e-01
6.161e-01,1.691e-01
6.187e-01,1.921e-01
6.213e-01,1.959e-01
6.239e-01,2.305e-01
6.265e-01,2.766e-01
6.291e-01,3.074e-01
6.317e-01,3.573e-01
6.343e-01,3.881e-01
6.369e-01,4.495e-01
6.395e-01,4.572e-01
6.421e-01,5.494e-01
6.447e-01,6.608e-01
6.473e-01,6.224e-01
6.499e-01,7.300e-01
6.525e-01,9.106e-01
6.551e-01,1.060e+00
6.577e-01,1.210e+00
6.603e-01,1.126e+00
6.629e-01,1.383e+00
6.655e-01,1.468e+00
6.682e-01,1.702e+00
6.708e-01,1.683e+00
6.734e-01,2.056e+00
6.760e-01,1.975e+00
6.786e-01,2.378e+00
6.812e-01,2.501e+00
6.838e-01,2.905e+00
6.864e-01,2.978e+00
6.890e-01,3.358e+00
6.916e-01,3.623e+00
6.942e-01,3.957e+00
6.968e-01,4.161e+00
6.994e-01,4.480e+00
7.020e-01,4.745e+00
7.046e-01,5.241e+00
7.072e-01,5.563e+00
7.098e-01,5.713e+00
7.124e-01,6.178e+00
7.150e-01,6.931e+00
7.176e-01,7.185e+00
7.202e-01,7.584e+00
7.228e-01,7.527e+00
7.254e-01,8.391e+00
7.280e-01,8.176e+00
7.306e-01,8.407e+00
7.332e-01,9.179e+00
7.358e-01,9.075e+00
7.384e-01,9.844e+00
7.410e-01,9.878e+00
7.436e-01,1.019e+01
7.462e-01,1.012e+01
7.488e-01,1.038e+01
7.514e-01,1.045e+01
7.540e-01,1.019e+01
7.566e-01,1.036e+01
7.592e-01,9.982e+00
7.619e-01,9.575e+00
7.645e-01,9.705e+00
7.671e-01,9.548e+00
7.697e-01,9.056e+00
7.723e-01,8.933e+00
7.749e-01,8.549e+00
7.775e-01,7.949e+00
7.801e-01,7.750e+00
7.827e-01,7.408e+00
7.853e-01,6.943e+00
7.879e-01,6.320e+00
7.905e-01,5.740e+00
7.931e-01,5.410e+00
7.957e-01,4.964e+00
7.983e-01,4.699e+00
8.009e-01,3.873e+00
8.035e-01,3.516e+00
8.061e-01,3.293e+00
8.087e-01,2.997e+00
8.113e-01,2.374e+00
8.139e-01,2.213e+00
8.165e-01,1.760e+00
8.191e-01,1.510e+00
8.217e-01,1.402e+00
8.243e-01,1.118e+00
8.269e-01,9.490e-01
8.295e-01,6.916e-01
8.321e-01,6.147e-01
8.347e-01,5.110e-01
8.373e-01,4.149e-01
8.399e-01,3.535e-01
8.425e-01,3.343e-01
8.451e-01,1.959e-01
8.477e-01,1.575e-01
8.503e-01,1.614e-01
8.529e-01,1.306e-01
8.555e-01,5.763e-02
8.582e-01,5.763e-02
8.608e-01,2.689e-02
8.634e-01,1.537e-02
8.660e-01,3.842e-03
8.686e-01,7.684e-03
8.712e-01,3.842e-03
8.738e-01,0.000e+00
8.764e-01,3.842e-03
8.790e-01,0.000e+00
8.816e-01,3.842e-03
8.842e-01,0.000e+00
8.868e-01,0.000e+00
8.894e-01,3.842e-03
8.920e-01,0.000e+00
8.946e-01,0.000e+00
8.972e-01,0.000e+00
8.998e-01,0.000e+00
9.024e-01,0.000e+00
9.050e-01,0.000e+00
9.076e-01,0.000e+00
9.102e-01,0.000e+00
9.128e-01,0.000e+00
9.154e-01,0.000e+00
9.180e-01,0.000e+00
9.206e-01,0.000e+00
9.232e-01,0.000e+00
9.258e-01,0.000e+00
9.284e-01,0.000e+00
9.310e-01,0.000e+00
9.336e-01,0.000e+00
9.362e-01,0.000e+00
9.388e-01,0.000e+00
9.414e-01,0.000e+00
9.440e-01,0.000e+00
9.466e-01,0.000e+00
9.492e-01,0.000e+00
9.518e-01,0.000e+00
9.545e-01,0.000e+00
9.571e-01,0.000e+00
9.597e-01,0.000e+00
9.623e-01,0.000e+00
9.649e-01,0.000e+00
9.675e-01,0.000e+00
9.701e-01,0.000e+00
9.727e-01,0.000e+00
9.753e-01,0.000e+00
9.779e-01,0.000e+00
9.805e-01,0.000e+00
9.831e-01,0.000e+00
9.857e-01,0.000e+00
9.883e-01,0.000e+00
9.909e-01,0.000e+00
9.935e-01,0.000e+00
9.961e-01,0.000e+00
9.987e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_012.csv <==
transmittance,probability_density
5.215e-01,0.000e+00
5.239e-01,0.000e+00
5.263e-01,0.000e+00
5.287e-01,0.000e+00
5.311e-01,0.000e+00
5.335e-01,0.000e+00
5.359e-01,0.000e+00
5.383e-01,0.000e+00
5.407e-01,0.000e+00
5.431e-01,0.000e+00
5.455e-01,0.000e+00
5.479e-01,0.000e+00
5.503e-01,0.000e+00
5.527e-01,0.000e+00
5.551e-01,0.000e+00
5.575e-01,0.000e+00
5.599e-01,0.000e+00
5.622e-01,0.000e+00
5.646e-01,0.000e+00
5.670e-01,0.000e+00
5.694e-01,0.000e+00
5.718e-01,4.169e-03
5.742e-01,0.000e+00
5.766e-01,0.000e+00
5.790e-01,4.169e-03
5.814e-01,0.000e+00
5.838e-01,0.000e+00
5.862e-01,0.000e+00
5.886e-01,8.338e-03
5.910e-01,4.169e-03
5.934e-01,0.000e+00
5.958e-01,4.169e-03
5.982e-01,0.000e+00
6.006e-01,8.338e-03
6.030e-01,4.169e-03
6.054e-01,1.668e-02
6.078e-01,0.000e+00
6.102e-01,1.668e-02
6.126e-01,2.918e-02
6.150e-01,4.169e-03
6.174e-01,1.251e-02
6.198e-01,1.668e-02
6.222e-01,2.085e-02
6.246e-01,1.251e-02
6.270e-01,2.501e-02
6.294e-01,4.169e-02
6.318e-01,4.586e-02
6.342e-01,1.251e-02
6.366e-01,2.918e-02
6.390e-01,3.335e-02
6.414e-01,5.003e-02
6.438e-01,8.755e-02
6.462e-01,6.254e-02
6.486e-01,1.042e-01
6.510e-01,1.209e-01
6.534e-01,1.167e-01
6.558e-01,1.292e-01
6.582e-01,1.209e-01
6.606e-01,1.751e-01
6.630e-01,1.501e-01
6.654e-01,2.168e-01
6.678e-01,1.751e-01
6.702e-01,2.626e-01
6.726e-01,3.377e-01
6.750e-01,2.877e-01
6.774e-01,4.211e-01
6.798e-01,3.210e-01
6.822e-01,4.544e-01
6.846e-01,5.170e-01
6.870e-01,5.295e-01
6.894e-01,6.504e-01
6.918e-01,6.420e-01
6.942e-01,6.712e-01
6.966e-01,8.755e-01
6.990e-01,9.922e-01
7.014e-01,1.146e+00
7.038e-01,1.192e+00
7.062e-01,1.317e+00
7.086e-01,1.363e+00
7.110e-01,1.680e+00
7.134e-01,1.663e+00
7.158e-01,1.805e+00
7.182e-01,2.151e+00
7.206e-01,2.180e+00
7.230e-01,2.393e+00
7.254e-01,2.556e+00
7.278e-01,2.935e+00
7.302e-01,3.223e+00
7.326e-01,3.477e+00
7.350e-01,3.702e+00
7.373e-01,4.202e+00
7.397e-01,4.319e+00
7.421e-01,4.648e+00
7.445e-01,4.753e+00
7.469e-01,5.199e+00
7.493e-01,5.553e+00
7.517e-01,6.045e+00
7.541e-01,6.299e+00
7.565e-01,6.916e+00
7.589e-01,7.217e+00
7.613e-01,7.784e+00
7.637e-01,7.909e+00
7.661e-01,8.346e+00
7.685e-01,8.501e+00
7.709e-01,8.951e+00
7.733e-01,9.343e+00
7.757e-01,9.510e+00
7.781e-01,1.048e+01
7.805e-01,1.050e+01
7.829e-01,1.059e+01
7.853e-01,1.059e+01
7.877e-01,1.102e+01
7.901e-01,1.105e+01
7.925e-01,1.123e+01
7.949e-01,1.070e+01
7.973e-01,1.126e+01
7.997e-01,1.088e+01
8.021e-01,1.033e+01
8.045e-01,1.040e+01
8.069e-01,1.034e+01
8.093e-01,1.001e+01
8.117e-01,9.268e+00
8.141e-01,8.913e+00
8.165e-01,8.805e+00
8.189e-01,8.609e+00
8.213e-01,7.871e+00
8.237e-01,7.246e+00
8.261e-01,6.862e+00
8.285e-01,6.404e+00
8.309e-01,5.816e+00
8.333e-01,5.211e+00
8.357e-01,4.899e+00
8.381e-01,4.273e+00
8.405e-01,3.873e+00
8.429e-01,3.460e+00
8.453e-01,3.114e+00
8.477e-01,2.760e+00
8.501e-01,2.180e+00
8.525e-01,1.943e+00
8.549e-01,1.655e+00
8.573e-01,1.347e+00
8.597e-01,1.213e+00
8.621e-01,1.038e+00
8.645e-01,7.588e-01
8.669e-01,5.461e-01
8.693e-01,5.045e-01
8.717e-01,4.419e-01
8.741e-01,3.919e-01
8.765e-01,2.710e-01
8.789e-01,2.168e-01
8.813e-01,1.626e-01
8.837e-01,1.209e-01
8.861e-01,1.126e-01
8.885e-01,5.837e-02
8.909e-01,1.668e-02
8.933e-01,2.085e-02
8.957e-01,1.251e-02
8.981e-01,4.169e-03
9.005e-01,4.169e-03
9.029e-01,4.169e-03
9.053e-01,0.000e+00
9.077e-01,4.169e-03
9.101e-01,0.000e+00
9.124e-01,4.169e-03
9.148e-01,0.000e+00
9.172e-01,0.000e+00
9.196e-01,0.000e+00
9.220e-01,0.000e+00
9.244e-01,0.000e+00
9.268e-01,0.000e+00
9.292e-01,0.000e+00
9.316e-01,0.000e+00
9.340e-01,0.000e+00
9.364e-01,0.000e+00
9.388e-01,0.000e+00
9.412e-01,0.000e+00
9.436e-01,0.000e+00
9.460e-01,0.000e+00
9.484e-01,0.000e+00
9.508e-01,0.000e+00
9.532e-01,0.000e+00
9.556e-01,0.000e+00
9.580e-01,0.000e+00
9.604e-01,0.000e+00
9.628e-01,0.000e+00
9.652e-01,0.000e+00
9.676e-01,0.000e+00
9.700e-01,0.000e+00
9.724e-01,0.000e+00
9.748e-01,0.000e+00
9.772e-01,0.000e+00
9.796e-01,0.000e+00
9.820e-01,0.000e+00
9.844e-01,0.000e+00
9.868e-01,0.000e+00
9.892e-01,0.000e+00
9.916e-01,0.000e+00
9.940e-01,0.000e+00
9.964e-01,0.000e+00
9.988e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_01275.csv <==
transmittance,probability_density
5.595e-01,0.000e+00
5.617e-01,0.000e+00
5.639e-01,0.000e+00
5.661e-01,0.000e+00
5.683e-01,0.000e+00
5.705e-01,0.000e+00
5.727e-01,0.000e+00
5.749e-01,0.000e+00
5.771e-01,0.000e+00
5.793e-01,0.000e+00
5.815e-01,0.000e+00
5.838e-01,0.000e+00
5.860e-01,0.000e+00
5.882e-01,0.000e+00
5.904e-01,0.000e+00
5.926e-01,0.000e+00
5.948e-01,0.000e+00
5.970e-01,0.000e+00
5.992e-01,0.000e+00
6.014e-01,0.000e+00
6.036e-01,0.000e+00
6.058e-01,0.000e+00
6.080e-01,0.000e+00
6.103e-01,0.000e+00
6.125e-01,0.000e+00
6.147e-01,4.529e-03
6.169e-01,0.000e+00
6.191e-01,0.000e+00
6.213e-01,0.000e+00
6.235e-01,4.529e-03
6.257e-01,0.000e+00
6.279e-01,0.000e+00
6.301e-01,4.529e-03
6.323e-01,4.529e-03
6.345e-01,4.529e-03
6.368e-01,0.000e+00
6.390e-01,0.000e+00
6.412e-01,0.000e+00
6.434e-01,4.529e-03
6.456e-01,1.359e-02
6.478e-01,9.057e-03
6.500e-01,9.057e-03
6.522e-01,3.170e-02
6.544e-01,9.057e-03
6.566e-01,1.811e-02
6.588e-01,1.359e-02
6.610e-01,4.529e-03
6.633e-01,1.811e-02
6.655e-01,9.057e-03
6.677e-01,1.811e-02
6.699e-01,1.811e-02
6.721e-01,4.529e-02
6.743e-01,2.264e-02
6.765e-01,3.623e-02
6.787e-01,4.529e-02
6.809e-01,3.623e-02
6.831e-01,4.981e-02
6.853e-01,7.699e-02
6.875e-01,4.529e-02
6.898e-01,9.057e-02
6.920e-01,1.404e-01
6.942e-01,1.087e-01
6.964e-01,1.404e-01
6.986e-01,1.404e-01
7.008e-01,1.223e-01
7.030e-01,1.585e-01
7.052e-01,1.947e-01
7.074e-01,1.721e-01
7.096e-01,2.445e-01
7.118e-01,2.581e-01
7.140e-01,2.898e-01
7.162e-01,3.713e-01
7.185e-01,4.076e-01
7.207e-01,3.849e-01
7.229e-01,4.438e-01
7.251e-01,4.393e-01
7.273e-01,5.298e-01
7.295e-01,6.612e-01
7.317e-01,6.883e-01
7.339e-01,6.702e-01
7.361e-01,7.925e-01
7.383e-01,9.872e-01
7.405e-01,1.087e+00
7.427e-01,1.137e+00
7.450e-01,1.268e+00
7.472e-01,1.331e+00
7.494e-01,1.639e+00
7.516e-01,1.590e+00
7.538e-01,1.897e+00
7.560e-01,1.984e+00
7.582e-01,2.101e+00
7.604e-01,2.382e+00
7.626e-01,2.563e+00
7.648e-01,2.713e+00
7.670e-01,3.156e+00
7.692e-01,3.229e+00
7.715e-01,3.673e+00
7.737e-01,3.890e+00
7.759e-01,4.284e+00
7.781e-01,4.637e+00
7.803e-01,4.800e+00
7.825e-01,5.009e+00
7.847e-01,5.620e+00
7.869e-01,5.901e+00
7.891e-01,6.050e+00
7.913e-01,6.576e+00
7.935e-01,7.250e+00
7.957e-01,7.952e+00
7.980e-01,8.056e+00
8.002e-01,7.966e+00
8.024e-01,8.586e+00
8.046e-01,9.329e+00
8.068e-01,9.152e+00
8.090e-01,1.010e+01
8.112e-01,1.080e+01
8.134e-01,1.080e+01
8.156e-01,1.142e+01
8.178e-01,1.158e+01
8.200e-01,1.118e+01
8.222e-01,1.170e+01
8.244e-01,1.179e+01
8.267e-01,1.204e+01
8.289e-01,1.205e+01
8.311e-01,1.202e+01
8.333e-01,1.174e+01
8.355e-01,1.161e+01
8.377e-01,1.215e+01
8.399e-01,1.093e+01
8.421e-01,1.123e+01
8.443e-01,1.054e+01
8.465e-01,9.977e+00
8.487e-01,9.922e+00
8.509e-01,9.356e+00
8.532e-01,8.885e+00
8.554e-01,8.351e+00
8.576e-01,8.007e+00
8.598e-01,7.309e+00
8.620e-01,6.381e+00
8.642e-01,6.163e+00
8.664e-01,5.185e+00
8.686e-01,5.185e+00
8.708e-01,4.434e+00
8.730e-01,3.768e+00
8.752e-01,3.406e+00
8.774e-01,3.156e+00
8.797e-01,2.468e+00
8.819e-01,2.088e+00
8.841e-01,1.716e+00
8.863e-01,1.571e+00
8.885e-01,1.322e+00
8.907e-01,1.100e+00
8.929e-01,8.333e-01
8.951e-01,5.344e-01
8.973e-01,5.706e-01
8.995e-01,4.529e-01
9.017e-01,3.759e-01
9.039e-01,2.581e-01
9.062e-01,2.038e-01
9.084e-01,9.057e-02
9.106e-01,1.676e-01
9.128e-01,5.887e-02
9.150e-01,3.170e-02
9.172e-01,1.811e-02
9.194e-01,1.811e-02
9.216e-01,4.529e-03
9.238e-01,4.529e-03
9.260e-01,4.529e-03
9.282e-01,0.000e+00
9.304e-01,4.529e-03
9.327e-01,0.000e+00
9.349e-01,0.000e+00
9.371e-01,0.000e+00
9.393e-01,0.000e+00
9.415e-01,0.000e+00
9.437e-01,0.000e+00
9.459e-01,0.000e+00
9.481e-01,0.000e+00
9.503e-01,0.000e+00
9.525e-01,0.000e+00
9.547e-01,0.000e+00
9.569e-01,0.000e+00
9.591e-01,0.000e+00
9.614e-01,0.000e+00
9.636e-01,0.000e+00
9.658e-01,0.000e+00
9.680e-01,0.000e+00
9.702e-01,0.000e+00
9.724e-01,0.000e+00
9.746e-01,0.000e+00
9.768e-01,0.000e+00
9.790e-01,0.000e+00
9.812e-01,0.000e+00
9.834e-01,0.000e+00
9.856e-01,0.000e+00
9.879e-01,0.000e+00
9.901e-01,0.000e+00
9.923e-01,0.000e+00
9.945e-01,0.000e+00
9.967e-01,0.000e+00
9.989e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_0135.csv <==
transmittance,probability_density
5.966e-01,0.000e+00
5.987e-01,0.000e+00
6.007e-01,0.000e+00
6.027e-01,0.000e+00
6.047e-01,0.000e+00
6.068e-01,0.000e+00
6.088e-01,0.000e+00
6.108e-01,0.000e+00
6.128e-01,0.000e+00
6.148e-01,0.000e+00
6.169e-01,0.000e+00
6.189e-01,0.000e+00
6.209e-01,0.000e+00
6.229e-01,0.000e+00
6.250e-01,0.000e+00
6.270e-01,0.000e+00
6.290e-01,0.000e+00
6.310e-01,0.000e+00
6.330e-01,0.000e+00
6.351e-01,0.000e+00
6.371e-01,0.000e+00
6.391e-01,0.000e+00
6.411e-01,0.000e+00
6.431e-01,0.000e+00
6.452e-01,0.000e+00
6.472e-01,0.000e+00
6.492e-01,0.000e+00
6.512e-01,0.000e+00
6.533e-01,0.000e+00
6.553e-01,4.946e-03
6.573e-01,0.000e+00
6.593e-01,0.000e+00
6.613e-01,0.000e+00
6.634e-01,4.946e-03
6.654e-01,0.000e+00
6.674e-01,4.946e-03
6.694e-01,0.000e+00
6.715e-01,0.000e+00
6.735e-01,9.892e-03
6.755e-01,0.000e+00
6.775e-01,0.000e+00
6.795e-01,0.000e+00
6.816e-01,4.946e-03
6.836e-01,0.000e+00
6.856e-01,4.946e-03
6.876e-01,1.484e-02
6.897e-01,1.978e-02
6.917e-01,2.473e-02
6.937e-01,1.978e-02
6.957e-01,2.473e-02
6.977e-01,9.892e-03
6.998e-01,9.892e-03
7.018e-01,0.000e+00
7.038e-01,9.892e-03
7.058e-01,4.946e-03
7.078e-01,2.473e-02
7.099e-01,3.462e-02
7.119e-01,4.451e-02
7.139e-01,1.484e-02
7.159e-01,2.968e-02
7.180e-01,5.441e-02
7.200e-01,7.419e-02
7.220e-01,3.957e-02
7.240e-01,7.914e-02
7.260e-01,7.419e-02
7.281e-01,7.419e-02
7.301e-01,1.138e-01
7.321e-01,1.286e-01
7.341e-01,1.682e-01
7.362e-01,1.187e-01
7.382e-01,1.039e-01
7.402e-01,1.682e-01
7.422e-01,2.028e-01
7.442e-01,1.533e-01
7.463e-01,2.176e-01
7.483e-01,2.720e-01
7.503e-01,2.968e-01
7.523e-01,3.759e-01
7.543e-01,4.155e-01
7.564e-01,3.759e-01
7.584e-01,4.550e-01
7.604e-01,4.600e-01
7.624e-01,4.847e-01
7.645e-01,5.787e-01
7.665e-01,6.281e-01
7.685e-01,6.727e-01
7.705e-01,8.112e-01
7.725e-01,7.518e-01
7.746e-01,1.073e+00
7.766e-01,1.167e+00
7.786e-01,1.232e+00
7.806e-01,1.246e+00
7.827e-01,1.444e+00
7.847e-01,1.563e+00
7.867e-01,1.825e+00
7.887e-01,1.914e+00
7.907e-01,1.988e+00
7.928e-01,2.072e+00
7.948e-01,2.364e+00
7.968e-01,2.715e+00
7.988e-01,3.047e+00
8.009e-01,3.245e+00
8.029e-01,3.230e+00
8.049e-01,3.774e+00
8.069e-01,4.174e+00
8.089e-01,4.061e+00
8.110e-01,5.119e+00
8.130e-01,4.842e+00
8.150e-01,5.376e+00
8.170e-01,5.871e+00
8.190e-01,5.985e+00
8.211e-01,6.187e+00
8.231e-01,7.196e+00
8.251e-01,7.483e+00
8.271e-01,8.245e+00
8.292e-01,8.423e+00
8.312e-01,8.651e+00
8.332e-01,9.234e+00
8.352e-01,9.467e+00
8.372e-01,1.020e+01
8.393e-01,1.045e+01
8.413e-01,1.150e+01
8.433e-01,1.211e+01
8.453e-01,1.198e+01
8.474e-01,1.211e+01
8.494e-01,1.253e+01
8.514e-01,1.318e+01
8.534e-01,1.283e+01
8.554e-01,1.293e+01
8.575e-01,1.329e+01
8.595e-01,1.308e+01
8.615e-01,1.413e+01
8.635e-01,1.280e+01
8.655e-01,1.260e+01
8.676e-01,1.265e+01
8.696e-01,1.314e+01
8.716e-01,1.194e+01
8.736e-01,1.107e+01
8.757e-01,1.135e+01
8.777e-01,1.083e+01
8.797e-01,1.033e+01
8.817e-01,9.600e+00
8.837e-01,9.269e+00
8.858e-01,7.978e+00
8.878e-01,7.419e+00
8.898e-01,6.910e+00
8.918e-01,6.207e+00
8.939e-01,5.683e+00
8.959e-01,5.040e+00
8.979e-01,4.575e+00
8.999e-01,3.972e+00
9.019e-01,3.274e+00
9.040e-01,2.804e+00
9.060e-01,2.344e+00
9.080e-01,2.043e+00
9.100e-01,1.563e+00
9.121e-01,1.420e+00
9.141e-01,1.133e+00
9.161e-01,8.656e-01
9.181e-01,6.281e-01
9.201e-01,5.292e-01
9.222e-01,4.550e-01
9.242e-01,2.918e-01
9.262e-01,2.720e-01
9.282e-01,1.434e-01
9.302e-01,9.892e-02
9.323e-01,7.419e-02
9.343e-01,4.946e-02
9.363e-01,9.892e-03
9.383e-01,1.978e-02
9.404e-01,0.000e+00
9.424e-01,9.892e-03
9.444e-01,4.946e-03
9.464e-01,0.000e+00
9.484e-01,0.000e+00
9.505e-01,0.000e+00
9.525e-01,0.000e+00
9.545e-01,0.000e+00
9.565e-01,0.000e+00
9.586e-01,0.000e+00
9.606e-01,0.000e+00
9.626e-01,0.000e+00
9.646e-01,0.000e+00
9.666e-01,0.000e+00
9.687e-01,0.000e+00
9.707e-01,0.000e+00
9.727e-01,0.000e+00
9.747e-01,0.000e+00
9.767e-01,0.000e+00
9.788e-01,0.000e+00
9.808e-01,0.000e+00
9.828e-01,0.000e+00
9.848e-01,0.000e+00
9.869e-01,0.000e+00
9.889e-01,0.000e+00
9.909e-01,0.000e+00
9.929e-01,0.000e+00
9.949e-01,0.000e+00
9.970e-01,0.000e+00
9.990e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_01425.csv <==
transmittance,probability_density
6.307e-01,0.000e+00
6.326e-01,0.000e+00
6.344e-01,0.000e+00
6.363e-01,0.000e+00
6.381e-01,0.000e+00
6.400e-01,0.000e+00
6.418e-01,0.000e+00
6.437e-01,0.000e+00
6.456e-01,0.000e+00
6.474e-01,0.000e+00
6.493e-01,0.000e+00
6.511e-01,0.000e+00
6.530e-01,0.000e+00
6.548e-01,0.000e+00
6.567e-01,0.000e+00
6.585e-01,0.000e+00
6.604e-01,0.000e+00
6.622e-01,0.000e+00
6.641e-01,0.000e+00
6.659e-01,0.000e+00
6.678e-01,0.000e+00
6.696e-01,0.000e+00
6.715e-01,0.000e+00
6.733e-01,0.000e+00
6.752e-01,0.000e+00
6.770e-01,0.000e+00
6.789e-01,0.000e+00
6.807e-01,0.000e+00
6.826e-01,0.000e+00
6.844e-01,0.000e+00
6.863e-01,0.000e+00
6.881e-01,0.000e+00
6.900e-01,0.000e+00
6.918e-01,0.000e+00
6.937e-01,5.403e-03
6.955e-01,0.000e+00
6.974e-01,0.000e+00
6.992e-01,0.000e+00
7.011e-01,5.403e-03
7.029e-01,0.000e+00
7.048e-01,5.403e-03
7.066e-01,0.000e+00
7.085e-01,0.000e+00
7.103e-01,0.000e+00
7.122e-01,1.081e-02
7.140e-01,0.000e+00
7.159e-01,5.403e-03
7.177e-01,0.000e+00
7.196e-01,0.000e+00
7.214e-01,0.000e+00
7.233e-01,1.081e-02
7.251e-01,3.242e-02
7.270e-01,1.621e-02
7.288e-01,2.701e-02
7.307e-01,3.242e-02
7.325e-01,1.081e-02
7.344e-01,5.403e-03
7.362e-01,5.403e-03
7.381e-01,1.081e-02
7.399e-01,5.403e-03
7.418e-01,2.161e-02
7.436e-01,1.081e-02
7.455e-01,3.242e-02
7.474e-01,3.782e-02
7.492e-01,2.701e-02
7.511e-01,3.782e-02
7.529e-01,7.024e-02
7.548e-01,5.403e-02
7.566e-01,4.862e-02
7.585e-01,7.024e-02
7.603e-01,9.185e-02
7.622e-01,9.725e-02
7.640e-01,8.104e-02
7.659e-01,1.027e-01
7.677e-01,1.405e-01
7.696e-01,1.513e-01
7.714e-01,1.621e-01
7.733e-01,1.081e-01
7.751e-01,2.269e-01
7.770e-01,2.431e-01
7.788e-01,1.567e-01
7.807e-01,2.107e-01
7.825e-01,2.647e-01
7.844e-01,3.620e-01
7.862e-01,4.700e-01
7.881e-01,3.566e-01
7.899e-01,4.214e-01
7.918e-01,4.646e-01
7.936e-01,5.349e-01
7.955e-01,5.781e-01
7.973e-01,6.483e-01
7.992e-01,6.429e-01
8.010e-01,6.753e-01
8.029e-01,7.834e-01
8.047e-01,9.617e-01
8.066e-01,1.091e+00
8.084e-01,1.183e+00
8.103e-01,1.345e+00
8.121e-01,1.540e+00
8.140e-01,1.437e+00
8.158e-01,1.551e+00
8.177e-01,1.729e+00
8.195e-01,2.069e+00
8.214e-01,2.231e+00
8.232e-01,2.226e+00
8.251e-01,2.642e+00
8.269e-01,2.761e+00
8.288e-01,3.134e+00
8.306e-01,3.452e+00
8.325e-01,3.771e+00
8.343e-01,3.814e+00
8.362e-01,4.252e+00
8.380e-01,4.587e+00
8.399e-01,5.154e+00
8.417e-01,5.441e+00
8.436e-01,5.927e+00
8.454e-01,5.797e+00
8.473e-01,6.834e+00
8.492e-01,6.726e+00
8.510e-01,7.656e+00
8.529e-01,8.099e+00
8.547e-01,9.066e+00
8.566e-01,8.720e+00
8.584e-01,9.882e+00
8.603e-01,9.568e+00
8.621e-01,1.098e+01
8.640e-01,1.091e+01
8.658e-01,1.215e+01
8.677e-01,1.209e+01
8.695e-01,1.361e+01
8.714e-01,1.334e+01
8.732e-01,1.346e+01
8.751e-01,1.405e+01
8.769e-01,1.435e+01
8.788e-01,1.393e+01
8.806e-01,1.501e+01
8.825e-01,1.480e+01
8.843e-01,1.518e+01
8.862e-01,1.466e+01
8.880e-01,1.519e+01
8.899e-01,1.391e+01
8.917e-01,1.492e+01
8.936e-01,1.369e+01
8.954e-01,1.385e+01
8.973e-01,1.265e+01
8.991e-01,1.319e+01
9.010e-01,1.231e+01
9.028e-01,1.086e+01
9.047e-01,1.127e+01
9.065e-01,9.471e+00
9.084e-01,9.287e+00
9.102e-01,7.920e+00
9.121e-01,7.472e+00
9.139e-01,6.527e+00
9.158e-01,6.192e+00
9.176e-01,5.100e+00
9.195e-01,4.992e+00
9.213e-01,3.566e+00
9.232e-01,3.382e+00
9.250e-01,2.680e+00
9.269e-01,2.280e+00
9.287e-01,1.891e+00
9.306e-01,1.437e+00
9.324e-01,1.232e+00
9.343e-01,9.347e-01
9.361e-01,6.213e-01
9.380e-01,5.403e-01
9.398e-01,4.052e-01
9.417e-01,2.917e-01
9.435e-01,1.891e-01
9.454e-01,1.135e-01
9.472e-01,7.024e-02
9.491e-01,4.862e-02
9.510e-01,1.621e-02
9.528e-01,2.701e-02
9.547e-01,0.000e+00
9.565e-01,5.403e-03
9.584e-01,0.000e+00
9.602e-01,0.000e+00
9.621e-01,0.000e+00
9.639e-01,0.000e+00
9.658e-01,0.000e+00
9.676e-01,0.000e+00
9.695e-01,0.000e+00
9.713e-01,0.000e+00
9.732e-01,0.000e+00
9.750e-01,0.000e+00
9.769e-01,0.000e+00
9.787e-01,0.000e+00
9.806e-01,0.000e+00
9.824e-01,0.000e+00
9.843e-01,0.000e+00
9.861e-01,0.000e+00
9.880e-01,0.000e+00
9.898e-01,0.000e+00
9.917e-01,0.000e+00
9.935e-01,0.000e+00
9.954e-01,0.000e+00
9.972e-01,0.000e+00
9.991e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_015.csv <==
transmittance,probability_density
6.627e-01,0.000e+00
6.644e-01,0.000e+00
6.660e-01,0.000e+00
6.677e-01,0.000e+00
6.694e-01,0.000e+00
6.711e-01,0.000e+00
6.728e-01,0.000e+00
6.745e-01,0.000e+00
6.762e-01,0.000e+00
6.779e-01,0.000e+00
6.796e-01,0.000e+00
6.813e-01,0.000e+00
6.830e-01,0.000e+00
6.846e-01,0.000e+00
6.863e-01,0.000e+00
6.880e-01,0.000e+00
6.897e-01,0.000e+00
6.914e-01,0.000e+00
6.931e-01,0.000e+00
6.948e-01,0.000e+00
6.965e-01,0.000e+00
6.982e-01,0.000e+00
6.999e-01,0.000e+00
7.016e-01,0.000e+00
7.032e-01,0.000e+00
7.049e-01,0.000e+00
7.066e-01,0.000e+00
7.083e-01,0.000e+00
7.100e-01,0.000e+00
7.117e-01,0.000e+00
7.134e-01,0.000e+00
7.151e-01,0.000e+00
7.168e-01,0.000e+00
7.185e-01,0.000e+00
7.202e-01,0.000e+00
7.218e-01,0.000e+00
7.235e-01,0.000e+00
7.252e-01,0.000e+00
7.269e-01,0.000e+00
7.286e-01,5.914e-03
7.303e-01,0.000e+00
7.320e-01,0.000e+00
7.337e-01,0.000e+00
7.354e-01,5.914e-03
7.371e-01,5.914e-03
7.388e-01,0.000e+00
7.404e-01,0.000e+00
7.421e-01,0.000e+00
7.438e-01,0.000e+00
7.455e-01,1.183e-02
7.472e-01,5.914e-03
7.489e-01,0.000e+00
7.506e-01,0.000e+00
7.523e-01,0.000e+00
7.540e-01,0.000e+00
7.557e-01,5.914e-03
7.574e-01,3.548e-02
7.590e-01,2.366e-02
7.607e-01,1.774e-02
7.624e-01,5.914e-03
7.641e-01,2.366e-02
7.658e-01,1.774e-02
7.675e-01,2.957e-02
7.692e-01,0.000e+00
7.709e-01,1.183e-02
7.726e-01,2.957e-02
7.743e-01,1.183e-02
7.760e-01,5.914e-03
7.776e-01,2.957e-02
7.793e-01,5.323e-02
7.810e-01,2.366e-02
7.827e-01,4.140e-02
7.844e-01,7.688e-02
7.861e-01,4.731e-02
7.878e-01,5.323e-02
7.895e-01,8.280e-02
7.912e-01,8.871e-02
7.929e-01,8.280e-02
7.946e-01,1.065e-01
7.962e-01,8.280e-02
7.979e-01,1.360e-01
7.996e-01,1.952e-01
8.013e-01,1.656e-01
8.030e-01,1.419e-01
8.047e-01,2.011e-01
8.064e-01,2.129e-01
8.081e-01,2.661e-01
8.098e-01,2.129e-01
8.115e-01,2.425e-01
8.132e-01,3.253e-01
8.148e-01,3.608e-01
8.165e-01,5.204e-01
8.182e-01,4.435e-01
8.199e-01,4.376e-01
8.216e-01,6.387e-01
8.233e-01,5.914e-01
8.250e-01,6.565e-01
8.267e-01,5.855e-01
8.284e-01,6.624e-01
8.301e-01,8.457e-01
8.318e-01,8.280e-01
8.334e-01,1.189e+00
8.351e-01,1.289e+00
8.368e-01,1.177e+00
8.385e-01,1.455e+00
8.402e-01,1.727e+00
8.419e-01,1.662e+00
8.436e-01,1.786e+00
8.453e-01,2.064e+00
8.470e-01,2.088e+00
8.487e-01,2.655e+00
8.504e-01,2.389e+00
8.520e-01,2.862e+00
8.537e-01,3.004e+00
8.554e-01,3.270e+00
8.571e-01,4.347e+00
8.588e-01,4.158e+00
8.605e-01,4.418e+00
8.622e-01,4.956e+00
8.639e-01,5.263e+00
8.656e-01,5.346e+00
8.673e-01,6.032e+00
8.690e-01,6.180e+00
8.706e-01,7.197e+00
8.723e-01,7.641e+00
8.740e-01,8.055e+00
8.757e-01,8.895e+00
8.774e-01,9.196e+00
8.791e-01,9.705e+00
8.808e-01,1.038e+01
8.825e-01,1.100e+01
8.842e-01,1.189e+01
8.859e-01,1.240e+01
8.876e-01,1.230e+01
8.892e-01,1.386e+01
8.909e-01,1.453e+01
8.926e-01,1.505e+01
8.943e-01,1.548e+01
8.960e-01,1.569e+01
8.977e-01,1.589e+01
8.994e-01,1.602e+01
9.011e-01,1.689e+01
9.028e-01,1.703e+01
9.045e-01,1.693e+01
9.062e-01,1.622e+01
9.078e-01,1.694e+01
9.095e-01,1.681e+01
9.112e-01,1.687e+01
9.129e-01,1.571e+01
9.146e-01,1.560e+01
9.163e-01,1.522e+01
9.180e-01,1.456e+01
9.197e-01,1.360e+01
9.214e-01,1.308e+01
9.231e-01,1.230e+01
9.248e-01,1.037e+01
9.264e-01,9.959e+00
9.281e-01,8.924e+00
9.298e-01,8.220e+00
9.315e-01,7.262e+00
9.332e-01,6.624e+00
9.349e-01,5.595e+00
9.366e-01,4.648e+00
9.383e-01,3.862e+00
9.400e-01,3.194e+00
9.417e-01,2.815e+00
9.434e-01,1.928e+00
9.450e-01,1.615e+00
9.467e-01,1.372e+00
9.484e-01,9.403e-01
9.501e-01,6.624e-01
9.518e-01,5.441e-01
9.535e-01,3.608e-01
9.552e-01,2.543e-01
9.569e-01,1.183e-01
9.586e-01,8.280e-02
9.603e-01,4.140e-02
9.620e-01,2.366e-02
9.636e-01,1.183e-02
9.653e-01,5.914e-03
9.670e-01,0.000e+00
9.687e-01,0.000e+00
9.704e-01,0.000e+00
9.721e-01,0.000e+00
9.738e-01,0.000e+00
9.755e-01,0.000e+00
9.772e-01,0.000e+00
9.789e-01,0.000e+00
9.806e-01,0.000e+00
9.822e-01,0.000e+00
9.839e-01,0.000e+00
9.856e-01,0.000e+00
9.873e-01,0.000e+00
9.890e-01,0.000e+00
9.907e-01,0.000e+00
9.924e-01,0.000e+00
9.941e-01,0.000e+00
9.958e-01,0.000e+00
9.975e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_01575.csv <==
transmittance,probability_density
6.920e-01,0.000e+00
6.936e-01,0.000e+00
6.951e-01,0.000e+00
6.967e-01,0.000e+00
6.982e-01,0.000e+00
6.998e-01,0.000e+00
7.013e-01,0.000e+00
7.028e-01,0.000e+00
7.044e-01,0.000e+00
7.059e-01,0.000e+00
7.075e-01,0.000e+00
7.090e-01,0.000e+00
7.106e-01,0.000e+00
7.121e-01,0.000e+00
7.137e-01,0.000e+00
7.152e-01,0.000e+00
7.167e-01,0.000e+00
7.183e-01,0.000e+00
7.198e-01,0.000e+00
7.214e-01,0.000e+00
7.229e-01,0.000e+00
7.245e-01,0.000e+00
7.260e-01,0.000e+00
7.275e-01,0.000e+00
7.291e-01,0.000e+00
7.306e-01,0.000e+00
7.322e-01,0.000e+00
7.337e-01,0.000e+00
7.353e-01,0.000e+00
7.368e-01,0.000e+00
7.384e-01,0.000e+00
7.399e-01,0.000e+00
7.414e-01,0.000e+00
7.430e-01,0.000e+00
7.445e-01,0.000e+00
7.461e-01,0.000e+00
7.476e-01,0.000e+00
7.492e-01,0.000e+00
7.507e-01,0.000e+00
7.522e-01,0.000e+00
7.538e-01,0.000e+00
7.553e-01,0.000e+00
7.569e-01,0.000e+00
7.584e-01,0.000e+00
7.600e-01,6.478e-03
7.615e-01,0.000e+00
7.631e-01,0.000e+00
7.646e-01,0.000e+00
7.661e-01,0.000e+00
7.677e-01,6.478e-03
7.692e-01,6.478e-03
7.708e-01,0.000e+00
7.723e-01,6.478e-03
7.739e-01,0.000e+00
7.754e-01,0.000e+00
7.769e-01,6.478e-03
7.785e-01,6.478e-03
7.800e-01,0.000e+00
7.816e-01,0.000e+00
7.831e-01,0.000e+00
7.847e-01,1.296e-02
7.862e-01,1.943e-02
7.877e-01,2.591e-02
7.893e-01,3.239e-02
7.908e-01,6.478e-03
7.924e-01,6.478e-03
7.939e-01,2.591e-02
7.955e-01,1.943e-02
7.970e-01,2.591e-02
7.986e-01,1.943e-02
8.001e-01,2.591e-02
8.016e-01,1.296e-02
8.032e-01,1.943e-02
8.047e-01,1.943e-02
8.063e-01,3.239e-02
8.078e-01,3.239e-02
8.094e-01,1.943e-02
8.109e-01,6.478e-02
8.124e-01,6.478e-02
8.140e-01,5.830e-02
8.155e-01,5.830e-02
8.171e-01,7.774e-02
8.186e-01,1.037e-01
8.202e-01,1.037e-01
8.217e-01,9.069e-02
8.233e-01,8.422e-02
8.248e-01,1.231e-01
8.263e-01,1.943e-01
8.279e-01,2.138e-01
8.294e-01,1.620e-01
8.310e-01,2.267e-01
8.325e-01,2.462e-01
8.341e-01,2.462e-01
8.356e-01,2.786e-01
8.371e-01,2.656e-01
8.387e-01,2.980e-01
8.402e-01,4.340e-01
8.418e-01,4.535e-01
8.433e-01,4.211e-01
8.449e-01,6.543e-01
8.464e-01,4.988e-01
8.480e-01,5.636e-01
8.495e-01,7.515e-01
8.510e-01,7.709e-01
8.526e-01,7.515e-01
8.541e-01,8.098e-01
8.557e-01,1.056e+00
8.572e-01,1.082e+00
8.588e-01,1.386e+00
8.603e-01,1.309e+00
8.618e-01,1.535e+00
8.634e-01,1.548e+00
8.649e-01,2.041e+00
8.665e-01,1.950e+00
8.680e-01,2.183e+00
8.696e-01,2.488e+00
8.711e-01,2.313e+00
8.726e-01,2.961e+00
8.742e-01,2.883e+00
8.757e-01,3.621e+00
8.773e-01,3.388e+00
8.788e-01,4.146e+00
8.804e-01,4.820e+00
8.819e-01,4.904e+00
8.835e-01,5.545e+00
8.850e-01,5.448e+00
8.865e-01,6.083e+00
8.881e-01,6.569e+00
8.896e-01,7.541e+00
8.912e-01,7.586e+00
8.927e-01,8.350e+00
8.943e-01,9.471e+00
8.958e-01,9.251e+00
8.973e-01,1.073e+01
8.989e-01,1.104e+01
9.004e-01,1.219e+01
9.020e-01,1.174e+01
9.035e-01,1.298e+01
9.051e-01,1.509e+01
9.066e-01,1.439e+01
9.082e-01,1.648e+01
9.097e-01,1.621e+01
9.112e-01,1.737e+01
9.128e-01,1.702e+01
9.143e-01,1.712e+01
9.159e-01,1.943e+01
9.174e-01,1.780e+01
9.190e-01,2.014e+01
9.205e-01,1.872e+01
9.220e-01,2.028e+01
9.236e-01,1.906e+01
9.251e-01,2.067e+01
9.267e-01,1.844e+01
9.282e-01,1.799e+01
9.298e-01,1.907e+01
9.313e-01,1.632e+01
9.329e-01,1.778e+01
9.344e-01,1.546e+01
9.359e-01,1.533e+01
9.375e-01,1.360e+01
9.390e-01,1.230e+01
9.406e-01,1.185e+01
9.421e-01,9.607e+00
9.437e-01,9.257e+00
9.452e-01,8.195e+00
9.467e-01,7.269e+00
9.483e-01,5.403e+00
9.498e-01,4.878e+00
9.514e-01,3.855e+00
9.529e-01,3.265e+00
9.545e-01,2.468e+00
9.560e-01,1.775e+00
9.575e-01,1.451e+00
9.591e-01,1.004e+00
9.606e-01,6.737e-01
9.622e-01,5.312e-01
9.637e-01,3.045e-01
9.653e-01,1.684e-01
9.668e-01,1.101e-01
9.684e-01,2.591e-02
9.699e-01,3.887e-02
9.714e-01,6.478e-03
9.730e-01,6.478e-03
9.745e-01,0.000e+00
9.761e-01,0.000e+00
9.776e-01,0.000e+00
9.792e-01,0.000e+00
9.807e-01,0.000e+00
9.822e-01,0.000e+00
9.838e-01,0.000e+00
9.853e-01,0.000e+00
9.869e-01,0.000e+00
9.884e-01,0.000e+00
9.900e-01,0.000e+00
9.915e-01,0.000e+00
9.931e-01,0.000e+00
9.946e-01,0.000e+00
9.961e-01,0.000e+00
9.977e-01,0.000e+00
9.992e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_0165.csv <==
transmittance,probability_density
7.193e-01,0.000e+00
7.207e-01,0.000e+00
7.222e-01,0.000e+00
7.236e-01,0.000e+00
7.250e-01,0.000e+00
7.264e-01,0.000e+00
7.278e-01,0.000e+00
7.292e-01,0.000e+00
7.306e-01,0.000e+00
7.320e-01,0.000e+00
7.334e-01,0.000e+00
7.348e-01,0.000e+00
7.362e-01,0.000e+00
7.376e-01,0.000e+00
7.390e-01,0.000e+00
7.404e-01,0.000e+00
7.418e-01,0.000e+00
7.433e-01,0.000e+00
7.447e-01,0.000e+00
7.461e-01,0.000e+00
7.475e-01,0.000e+00
7.489e-01,0.000e+00
7.503e-01,0.000e+00
7.517e-01,0.000e+00
7.531e-01,0.000e+00
7.545e-01,0.000e+00
7.559e-01,0.000e+00
7.573e-01,0.000e+00
7.587e-01,0.000e+00
7.601e-01,0.000e+00
7.615e-01,0.000e+00
7.630e-01,0.000e+00
7.644e-01,0.000e+00
7.658e-01,0.000e+00
7.672e-01,0.000e+00
7.686e-01,0.000e+00
7.700e-01,0.000e+00
7.714e-01,0.000e+00
7.728e-01,0.000e+00
7.742e-01,0.000e+00
7.756e-01,0.000e+00
7.770e-01,0.000e+00
7.784e-01,0.000e+00
7.798e-01,0.000e+00
7.812e-01,0.000e+00
7.826e-01,0.000e+00
7.841e-01,0.000e+00
7.855e-01,0.000e+00
7.869e-01,0.000e+00
7.883e-01,0.000e+00
7.897e-01,0.000e+00
7.911e-01,7.108e-03
7.925e-01,0.000e+00
7.939e-01,0.000e+00
7.953e-01,0.000e+00
7.967e-01,2.132e-02
7.981e-01,0.000e+00
7.995e-01,0.000e+00
8.009e-01,0.000e+00
8.023e-01,0.000e+00
8.037e-01,7.108e-03
8.052e-01,0.000e+00
8.066e-01,0.000e+00
8.080e-01,7.108e-03
8.094e-01,7.108e-03
8.108e-01,7.108e-03
8.122e-01,2.132e-02
8.136e-01,2.843e-02
8.150e-01,2.132e-02
8.164e-01,2.132e-02
8.178e-01,2.843e-02
8.192e-01,0.000e+00
8.206e-01,2.132e-02
8.220e-01,1.422e-02
8.234e-01,4.265e-02
8.249e-01,2.132e-02
8.263e-01,1.422e-02
8.277e-01,1.422e-02
8.291e-01,4.265e-02
8.305e-01,3.554e-02
8.319e-01,7.108e-03
8.333e-01,4.976e-02
8.347e-01,3.554e-02
8.361e-01,7.108e-02
8.375e-01,5.687e-02
8.389e-01,6.397e-02
8.403e-01,6.397e-02
8.417e-01,9.241e-02
8.431e-01,6.397e-02
8.445e-01,1.137e-01
8.460e-01,1.137e-01
8.474e-01,1.706e-01
8.488e-01,8.530e-02
8.502e-01,1.990e-01
8.516e-01,1.990e-01
8.530e-01,2.630e-01
8.544e-01,2.559e-01
8.558e-01,2.843e-01
8.572e-01,3.057e-01
8.586e-01,2.843e-01
8.600e-01,2.914e-01
8.614e-01,3.910e-01
8.628e-01,4.549e-01
8.642e-01,4.478e-01
8.656e-01,5.687e-01
8.671e-01,6.113e-01
8.685e-01,5.260e-01
8.699e-01,6.895e-01
8.713e-01,7.606e-01
8.727e-01,9.596e-01
8.741e-01,8.743e-01
8.755e-01,1.009e+00
8.769e-01,1.237e+00
8.783e-01,1.272e+00
8.797e-01,1.329e+00
8.811e-01,1.535e+00
8.825e-01,1.756e+00
8.839e-01,1.919e+00
8.853e-01,2.026e+00
8.868e-01,2.282e+00
8.882e-01,2.580e+00
8.896e-01,2.715e+00
8.910e-01,2.929e+00
8.924e-01,3.284e+00
8.938e-01,3.234e+00
8.952e-01,3.824e+00
8.966e-01,4.727e+00
8.980e-01,4.912e+00
8.994e-01,5.388e+00
9.008e-01,5.637e+00
9.022e-01,6.142e+00
9.036e-01,6.405e+00
9.050e-01,7.229e+00
9.064e-01,7.720e+00
9.079e-01,8.878e+00
9.093e-01,9.319e+00
9.107e-01,9.568e+00
9.121e-01,1.046e+01
9.135e-01,1.196e+01
9.149e-01,1.262e+01
9.163e-01,1.325e+01
9.177e-01,1.471e+01
9.191e-01,1.528e+01
9.205e-01,1.626e+01
9.219e-01,1.728e+01
9.233e-01,1.786e+01
9.247e-01,1.816e+01
9.261e-01,1.951e+01
9.275e-01,2.011e+01
9.290e-01,2.064e+01
9.304e-01,2.154e+01
9.318e-01,2.199e+01
9.332e-01,2.195e+01
9.346e-01,2.201e+01
9.360e-01,2.225e+01
9.374e-01,2.302e+01
9.388e-01,2.425e+01
9.402e-01,2.224e+01
9.416e-01,2.114e+01
9.430e-01,2.022e+01
9.444e-01,1.987e+01
9.458e-01,1.879e+01
9.472e-01,1.686e+01
9.487e-01,1.640e+01
9.501e-01,1.494e+01
9.515e-01,1.342e+01
9.529e-01,1.109e+01
9.543e-01,1.043e+01
9.557e-01,8.999e+00
9.571e-01,7.599e+00
9.585e-01,6.497e+00
9.599e-01,5.033e+00
9.613e-01,3.846e+00
9.627e-01,3.113e+00
9.641e-01,2.140e+00
9.655e-01,1.635e+00
9.669e-01,1.038e+00
9.683e-01,7.961e-01
9.698e-01,4.763e-01
9.712e-01,2.914e-01
9.726e-01,1.493e-01
9.740e-01,6.397e-02
9.754e-01,3.554e-02
9.768e-01,0.000e+00
9.782e-01,0.000e+00
9.796e-01,7.108e-03
9.810e-01,0.000e+00
9.824e-01,0.000e+00
9.838e-01,0.000e+00
9.852e-01,0.000e+00
9.866e-01,0.000e+00
9.880e-01,0.000e+00
9.894e-01,0.000e+00
9.909e-01,0.000e+00
9.923e-01,0.000e+00
9.937e-01,0.000e+00
9.951e-01,0.000e+00
9.965e-01,0.000e+00
9.979e-01,0.000e+00
9.993e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_01725.csv <==
transmittance,probability_density
7.439e-01,0.000e+00
7.452e-01,0.000e+00
7.465e-01,0.000e+00
7.478e-01,0.000e+00
7.490e-01,0.000e+00
7.503e-01,0.000e+00
7.516e-01,0.000e+00
7.529e-01,0.000e+00
7.542e-01,0.000e+00
7.555e-01,0.000e+00
7.568e-01,0.000e+00
7.580e-01,0.000e+00
7.593e-01,0.000e+00
7.606e-01,0.000e+00
7.619e-01,0.000e+00
7.632e-01,0.000e+00
7.645e-01,0.000e+00
7.657e-01,0.000e+00
7.670e-01,0.000e+00
7.683e-01,0.000e+00
7.696e-01,0.000e+00
7.709e-01,0.000e+00
7.722e-01,0.000e+00
7.734e-01,0.000e+00
7.747e-01,0.000e+00
7.760e-01,0.000e+00
7.773e-01,0.000e+00
7.786e-01,0.000e+00
7.799e-01,0.000e+00
7.811e-01,0.000e+00
7.824e-01,0.000e+00
7.837e-01,0.000e+00
7.850e-01,0.000e+00
7.863e-01,0.000e+00
7.876e-01,0.000e+00
7.888e-01,0.000e+00
7.901e-01,0.000e+00
7.914e-01,0.000e+00
7.927e-01,0.000e+00
7.940e-01,0.000e+00
7.953e-01,0.000e+00
7.965e-01,0.000e+00
7.978e-01,0.000e+00
7.991e-01,0.000e+00
8.004e-01,0.000e+00
8.017e-01,0.000e+00
8.030e-01,0.000e+00
8.042e-01,0.000e+00
8.055e-01,0.000e+00
8.068e-01,0.000e+00
8.081e-01,0.000e+00
8.094e-01,0.000e+00
8.107e-01,0.000e+00
8.119e-01,0.000e+00
8.132e-01,0.000e+00
8.145e-01,0.000e+00
8.158e-01,0.000e+00
8.171e-01,7.790e-03
8.184e-01,0.000e+00
8.196e-01,7.790e-03
8.209e-01,0.000e+00
8.222e-01,7.790e-03
8.235e-01,7.790e-03
8.248e-01,0.000e+00
8.261e-01,0.000e+00
8.274e-01,0.000e+00
8.286e-01,0.000e+00
8.299e-01,1.558e-02
8.312e-01,0.000e+00
8.325e-01,7.790e-03
8.338e-01,2.337e-02
8.351e-01,7.790e-03
8.363e-01,1.558e-02
8.376e-01,3.895e-02
8.389e-01,7.790e-03
8.402e-01,3.116e-02
8.415e-01,1.558e-02
8.428e-01,2.337e-02
8.440e-01,1.558e-02
8.453e-01,2.337e-02
8.466e-01,1.558e-02
8.479e-01,4.674e-02
8.492e-01,2.337e-02
8.505e-01,2.337e-02
8.517e-01,3.116e-02
8.530e-01,4.674e-02
8.543e-01,3.116e-02
8.556e-01,4.674e-02
8.569e-01,7.011e-02
8.582e-01,3.116e-02
8.594e-01,7.011e-02
8.607e-01,7.790e-02
8.620e-01,7.790e-02
8.633e-01,4.674e-02
8.646e-01,1.324e-01
8.659e-01,1.324e-01
8.671e-01,1.246e-01
8.684e-01,1.402e-01
8.697e-01,2.025e-01
8.710e-01,2.025e-01
8.723e-01,1.948e-01
8.736e-01,2.649e-01
8.748e-01,3.428e-01
8.761e-01,2.960e-01
8.774e-01,3.895e-01
8.787e-01,3.506e-01
8.800e-01,4.674e-01
8.813e-01,3.973e-01
8.825e-01,3.973e-01
8.838e-01,4.986e-01
8.851e-01,6.466e-01
8.864e-01,6.778e-01
8.877e-01,7.635e-01
8.890e-01,9.271e-01
8.902e-01,8.647e-01
8.915e-01,9.972e-01
8.928e-01,1.052e+00
8.941e-01,1.317e+00
8.954e-01,1.363e+00
8.967e-01,1.597e+00
8.980e-01,1.558e+00
8.992e-01,1.823e+00
9.005e-01,1.893e+00
9.018e-01,2.251e+00
9.031e-01,2.649e+00
9.044e-01,2.805e+00
9.057e-01,2.906e+00
9.069e-01,2.960e+00
9.082e-01,3.895e+00
9.095e-01,3.996e+00
9.108e-01,4.269e+00
9.121e-01,4.986e+00
9.134e-01,5.274e+00
9.146e-01,5.632e+00
9.159e-01,6.785e+00
9.172e-01,6.996e+00
9.185e-01,7.323e+00
9.198e-01,8.453e+00
9.211e-01,8.912e+00
9.223e-01,9.676e+00
9.236e-01,1.113e+01
9.249e-01,1.161e+01
9.262e-01,1.258e+01
9.275e-01,1.434e+01
9.288e-01,1.321e+01
9.300e-01,1.693e+01
9.313e-01,1.657e+01
9.326e-01,1.827e+01
9.339e-01,1.914e+01
9.352e-01,2.092e+01
9.365e-01,2.130e+01
9.377e-01,2.063e+01
9.390e-01,2.396e+01
9.403e-01,2.420e+01
9.416e-01,2.485e+01
9.429e-01,2.635e+01
9.442e-01,2.554e+01
9.454e-01,2.424e+01
9.467e-01,2.725e+01
9.480e-01,2.685e+01
9.493e-01,2.659e+01
9.506e-01,2.597e+01
9.519e-01,2.516e+01
9.531e-01,2.230e+01
9.544e-01,2.317e+01
9.557e-01,2.112e+01
9.570e-01,2.007e+01
9.583e-01,1.787e+01
9.596e-01,1.620e+01
9.608e-01,1.316e+01
9.621e-01,1.224e+01
9.634e-01,1.077e+01
9.647e-01,8.671e+00
9.660e-01,7.339e+00
9.673e-01,5.305e+00
9.686e-01,3.880e+00
9.698e-01,2.968e+00
9.711e-01,2.329e+00
9.724e-01,1.449e+00
9.737e-01,9.037e-01
9.750e-01,4.674e-01
9.763e-01,3.584e-01
9.775e-01,1.558e-01
9.788e-01,3.895e-02
9.801e-01,1.558e-02
9.814e-01,0.000e+00
9.827e-01,0.000e+00
9.840e-01,7.790e-03
9.852e-01,0.000e+00
9.865e-01,0.000e+00
9.878e-01,0.000e+00
9.891e-01,0.000e+00
9.904e-01,0.000e+00
9.917e-01,0.000e+00
9.929e-01,0.000e+00
9.942e-01,0.000e+00
9.955e-01,0.000e+00
9.968e-01,0.000e+00
9.981e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_018.csv <==
transmittance,probability_density
7.644e-01,0.000e+00
7.656e-01,0.000e+00
7.668e-01,0.000e+00
7.680e-01,0.000e+00
7.691e-01,0.000e+00
7.703e-01,0.000e+00
7.715e-01,0.000e+00
7.727e-01,0.000e+00
7.739e-01,0.000e+00
7.750e-01,0.000e+00
7.762e-01,0.000e+00
7.774e-01,0.000e+00
7.786e-01,0.000e+00
7.798e-01,0.000e+00
7.809e-01,0.000e+00
7.821e-01,0.000e+00
7.833e-01,0.000e+00
7.845e-01,0.000e+00
7.857e-01,0.000e+00
7.868e-01,0.000e+00
7.880e-01,0.000e+00
7.892e-01,0.000e+00
7.904e-01,0.000e+00
7.916e-01,0.000e+00
7.928e-01,0.000e+00
7.939e-01,0.000e+00
7.951e-01,0.000e+00
7.963e-01,0.000e+00
7.975e-01,0.000e+00
7.987e-01,0.000e+00
7.998e-01,0.000e+00
8.010e-01,0.000e+00
8.022e-01,0.000e+00
8.034e-01,0.000e+00
8.046e-01,0.000e+00
8.057e-01,0.000e+00
8.069e-01,0.000e+00
8.081e-01,0.000e+00
8.093e-01,0.000e+00
8.105e-01,0.000e+00
8.116e-01,0.000e+00
8.128e-01,0.000e+00
8.140e-01,0.000e+00
8.152e-01,0.000e+00
8.164e-01,0.000e+00
8.175e-01,0.000e+00
8.187e-01,0.000e+00
8.199e-01,0.000e+00
8.211e-01,0.000e+00
8.223e-01,0.000e+00
8.235e-01,0.000e+00
8.246e-01,0.000e+00
8.258e-01,0.000e+00
8.270e-01,0.000e+00
8.282e-01,0.000e+00
8.294e-01,0.000e+00
8.305e-01,0.000e+00
8.317e-01,0.000e+00
8.329e-01,0.000e+00
8.341e-01,0.000e+00
8.353e-01,0.000e+00
8.364e-01,0.000e+00
8.376e-01,0.000e+00
8.388e-01,0.000e+00
8.400e-01,8.468e-03
8.412e-01,0.000e+00
8.423e-01,8.468e-03
8.435e-01,0.000e+00
8.447e-01,8.468e-03
8.459e-01,8.468e-03
8.471e-01,8.468e-03
8.483e-01,0.000e+00
8.494e-01,0.000e+00
8.506e-01,8.468e-03
8.518e-01,0.000e+00
8.530e-01,8.468e-03
8.542e-01,8.468e-03
8.553e-01,3.387e-02
8.565e-01,2.540e-02
8.577e-01,1.694e-02
8.589e-01,2.540e-02
8.601e-01,8.468e-03
8.612e-01,4.234e-02
8.624e-01,8.468e-03
8.636e-01,1.694e-02
8.648e-01,5.081e-02
8.660e-01,8.468e-03
8.671e-01,1.694e-02
8.683e-01,3.387e-02
8.695e-01,3.387e-02
8.707e-01,4.234e-02
8.719e-01,4.234e-02
8.731e-01,7.621e-02
8.742e-01,3.387e-02
8.754e-01,3.387e-02
8.766e-01,1.016e-01
8.778e-01,7.621e-02
8.790e-01,2.540e-02
8.801e-01,9.315e-02
8.813e-01,8.468e-02
8.825e-01,8.468e-02
8.837e-01,1.778e-01
8.849e-01,1.101e-01
8.860e-01,2.286e-01
8.872e-01,1.609e-01
8.884e-01,2.286e-01
8.896e-01,2.710e-01
8.908e-01,2.794e-01
8.919e-01,3.048e-01
8.931e-01,4.403e-01
8.943e-01,3.641e-01
8.955e-01,4.488e-01
8.967e-01,4.996e-01
8.979e-01,4.573e-01
8.990e-01,5.250e-01
9.002e-01,5.504e-01
9.014e-01,6.351e-01
9.026e-01,8.468e-01
9.038e-01,8.976e-01
9.049e-01,9.400e-01
9.061e-01,1.219e+00
9.073e-01,1.160e+00
9.085e-01,1.236e+00
9.097e-01,1.440e+00
9.108e-01,1.719e+00
9.120e-01,1.744e+00
9.132e-01,2.058e+00
9.144e-01,2.058e+00
9.156e-01,2.481e+00
9.167e-01,2.778e+00
9.179e-01,2.947e+00
9.191e-01,3.277e+00
9.203e-01,3.514e+00
9.215e-01,4.141e+00
9.227e-01,4.683e+00
9.238e-01,5.115e+00
9.250e-01,5.521e+00
9.262e-01,5.648e+00
9.274e-01,7.147e+00
9.286e-01,7.299e+00
9.297e-01,8.197e+00
9.309e-01,8.798e+00
9.321e-01,9.162e+00
9.333e-01,1.102e+01
9.345e-01,1.191e+01
9.356e-01,1.266e+01
9.368e-01,1.456e+01
9.380e-01,1.396e+01
9.392e-01,1.687e+01
9.404e-01,1.855e+01
9.415e-01,1.878e+01
9.427e-01,2.167e+01
9.439e-01,2.004e+01
9.451e-01,2.348e+01
9.463e-01,2.549e+01
9.474e-01,2.571e+01
9.486e-01,2.792e+01
9.498e-01,2.816e+01
9.510e-01,2.811e+01
9.522e-01,2.975e+01
9.534e-01,3.058e+01
9.545e-01,3.092e+01
9.557e-01,3.231e+01
9.569e-01,2.893e+01
9.581e-01,3.069e+01
9.593e-01,2.989e+01
9.604e-01,2.888e+01
9.616e-01,2.721e+01
9.628e-01,2.346e+01
9.640e-01,2.317e+01
9.652e-01,2.076e+01
9.663e-01,1.847e+01
9.675e-01,1.611e+01
9.687e-01,1.271e+01
9.699e-01,1.115e+01
9.711e-01,8.866e+00
9.722e-01,7.172e+00
9.734e-01,5.055e+00
9.746e-01,3.463e+00
9.758e-01,2.346e+00
9.770e-01,1.575e+00
9.782e-01,8.553e-01
9.793e-01,4.573e-01
9.805e-01,2.625e-01
9.817e-01,5.928e-02
9.829e-01,1.694e-02
9.841e-01,0.000e+00
9.852e-01,0.000e+00
9.864e-01,8.468e-03
9.876e-01,0.000e+00
9.888e-01,0.000e+00
9.900e-01,0.000e+00
9.911e-01,0.000e+00
9.923e-01,0.000e+00
9.935e-01,0.000e+00
9.947e-01,0.000e+00
9.959e-01,0.000e+00
9.970e-01,0.000e+00
9.982e-01,0.000e+00
9.994e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_01875.csv <==
transmittance,probability_density
7.814e-01,0.000e+00
7.825e-01,0.000e+00
7.836e-01,0.000e+00
7.847e-01,0.000e+00
7.857e-01,0.000e+00
7.868e-01,0.000e+00
7.879e-01,0.000e+00
7.890e-01,0.000e+00
7.901e-01,0.000e+00
7.912e-01,0.000e+00
7.923e-01,0.000e+00
7.934e-01,0.000e+00
7.945e-01,0.000e+00
7.956e-01,0.000e+00
7.967e-01,0.000e+00
7.978e-01,0.000e+00
7.989e-01,0.000e+00
8.000e-01,0.000e+00
8.011e-01,0.000e+00
8.022e-01,0.000e+00
8.033e-01,0.000e+00
8.044e-01,0.000e+00
8.055e-01,0.000e+00
8.066e-01,0.000e+00
8.077e-01,0.000e+00
8.088e-01,0.000e+00
8.099e-01,0.000e+00
8.110e-01,0.000e+00
8.121e-01,0.000e+00
8.131e-01,0.000e+00
8.142e-01,0.000e+00
8.153e-01,0.000e+00
8.164e-01,0.000e+00
8.175e-01,0.000e+00
8.186e-01,0.000e+00
8.197e-01,0.000e+00
8.208e-01,0.000e+00
8.219e-01,0.000e+00
8.230e-01,0.000e+00
8.241e-01,0.000e+00
8.252e-01,0.000e+00
8.263e-01,0.000e+00
8.274e-01,0.000e+00
8.285e-01,0.000e+00
8.296e-01,0.000e+00
8.307e-01,0.000e+00
8.318e-01,0.000e+00
8.329e-01,0.000e+00
8.340e-01,0.000e+00
8.351e-01,0.000e+00
8.362e-01,0.000e+00
8.373e-01,0.000e+00
8.384e-01,0.000e+00
8.394e-01,0.000e+00
8.405e-01,0.000e+00
8.416e-01,0.000e+00
8.427e-01,0.000e+00
8.438e-01,0.000e+00
8.449e-01,0.000e+00
8.460e-01,0.000e+00
8.471e-01,0.000e+00
8.482e-01,0.000e+00
8.493e-01,0.000e+00
8.504e-01,0.000e+00
8.515e-01,0.000e+00
8.526e-01,0.000e+00
8.537e-01,0.000e+00
8.548e-01,0.000e+00
8.559e-01,0.000e+00
8.570e-01,0.000e+00
8.581e-01,0.000e+00
8.592e-01,9.125e-03
8.603e-01,9.125e-03
8.614e-01,0.000e+00
8.625e-01,0.000e+00
8.636e-01,9.125e-03
8.647e-01,9.125e-03
8.658e-01,0.000e+00
8.668e-01,0.000e+00
8.679e-01,0.000e+00
8.690e-01,9.125e-03
8.701e-01,9.125e-03
8.712e-01,1.825e-02
8.723e-01,9.125e-03
8.734e-01,4.562e-02
8.745e-01,9.125e-03
8.756e-01,1.825e-02
8.767e-01,2.737e-02
8.778e-01,3.650e-02
8.789e-01,0.000e+00
8.800e-01,2.737e-02
8.811e-01,4.562e-02
8.822e-01,1.825e-02
8.833e-01,3.650e-02
8.844e-01,1.825e-02
8.855e-01,5.475e-02
8.866e-01,2.737e-02
8.877e-01,1.825e-02
8.888e-01,7.300e-02
8.899e-01,6.387e-02
8.910e-01,9.125e-02
8.921e-01,2.737e-02
8.931e-01,6.387e-02
8.942e-01,1.186e-01
8.953e-01,8.212e-02
8.964e-01,7.300e-02
8.975e-01,1.186e-01
8.986e-01,1.277e-01
8.997e-01,1.095e-01
9.008e-01,2.372e-01
9.019e-01,2.464e-01
9.030e-01,2.555e-01
9.041e-01,2.829e-01
9.052e-01,3.011e-01
9.063e-01,4.289e-01
9.074e-01,3.467e-01
9.085e-01,4.654e-01
9.096e-01,5.566e-01
9.107e-01,3.559e-01
9.118e-01,5.931e-01
9.129e-01,6.114e-01
9.140e-01,5.840e-01
9.151e-01,9.672e-01
9.162e-01,8.669e-01
9.173e-01,1.022e+00
9.184e-01,1.369e+00
9.195e-01,1.122e+00
9.205e-01,1.378e+00
9.216e-01,1.332e+00
9.227e-01,1.624e+00
9.238e-01,2.108e+00
9.249e-01,2.327e+00
9.260e-01,2.509e+00
9.271e-01,2.865e+00
9.282e-01,2.947e+00
9.293e-01,3.194e+00
9.304e-01,3.623e+00
9.315e-01,4.197e+00
9.326e-01,4.845e+00
9.337e-01,4.854e+00
9.348e-01,5.959e+00
9.359e-01,6.579e+00
9.370e-01,7.218e+00
9.381e-01,7.939e+00
9.392e-01,9.125e+00
9.403e-01,9.910e+00
9.414e-01,1.028e+01
9.425e-01,1.189e+01
9.436e-01,1.330e+01
9.447e-01,1.469e+01
9.458e-01,1.572e+01
9.468e-01,1.548e+01
9.479e-01,1.965e+01
9.490e-01,2.028e+01
9.501e-01,2.207e+01
9.512e-01,2.465e+01
9.523e-01,2.648e+01
9.534e-01,2.697e+01
9.545e-01,2.887e+01
9.556e-01,3.064e+01
9.567e-01,3.256e+01
9.578e-01,3.434e+01
9.589e-01,3.443e+01
9.600e-01,3.506e+01
9.611e-01,3.602e+01
9.622e-01,3.603e+01
9.633e-01,3.727e+01
9.644e-01,3.585e+01
9.655e-01,3.429e+01
9.666e-01,3.327e+01
9.677e-01,3.140e+01
9.688e-01,2.778e+01
9.699e-01,2.550e+01
9.710e-01,2.227e+01
9.721e-01,1.904e+01
9.732e-01,1.503e+01
9.742e-01,1.338e+01
9.753e-01,1.014e+01
9.764e-01,7.692e+00
9.775e-01,5.338e+00
9.786e-01,3.705e+00
9.797e-01,2.345e+00
9.808e-01,1.141e+00
9.819e-01,6.661e-01
9.830e-01,2.646e-01
9.841e-01,8.212e-02
9.852e-01,1.825e-02
9.863e-01,0.000e+00
9.874e-01,0.000e+00
9.885e-01,9.125e-03
9.896e-01,0.000e+00
9.907e-01,0.000e+00
9.918e-01,0.000e+00
9.929e-01,0.000e+00
9.940e-01,0.000e+00
9.951e-01,0.000e+00
9.962e-01,0.000e+00
9.973e-01,0.000e+00
9.984e-01,0.000e+00
9.995e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_0195.csv <==
transmittance,probability_density
7.945e-01,0.000e+00
7.955e-01,0.000e+00
7.966e-01,0.000e+00
7.976e-01,0.000e+00
7.986e-01,0.000e+00
7.997e-01,0.000e+00
8.007e-01,0.000e+00
8.017e-01,0.000e+00
8.028e-01,0.000e+00
8.038e-01,0.000e+00
8.048e-01,0.000e+00
8.058e-01,0.000e+00
8.069e-01,0.000e+00
8.079e-01,0.000e+00
8.089e-01,0.000e+00
8.100e-01,0.000e+00
8.110e-01,0.000e+00
8.120e-01,0.000e+00
8.131e-01,0.000e+00
8.141e-01,0.000e+00
8.151e-01,0.000e+00
8.161e-01,0.000e+00
8.172e-01,0.000e+00
8.182e-01,0.000e+00
8.192e-01,0.000e+00
8.203e-01,0.000e+00
8.213e-01,0.000e+00
8.223e-01,0.000e+00
8.234e-01,0.000e+00
8.244e-01,0.000e+00
8.254e-01,0.000e+00
8.264e-01,0.000e+00
8.275e-01,0.000e+00
8.285e-01,0.000e+00
8.295e-01,0.000e+00
8.306e-01,0.000e+00
8.316e-01,0.000e+00
8.326e-01,0.000e+00
8.337e-01,0.000e+00
8.347e-01,0.000e+00
8.357e-01,0.000e+00
8.367e-01,0.000e+00
8.378e-01,0.000e+00
8.388e-01,0.000e+00
8.398e-01,0.000e+00
8.409e-01,0.000e+00
8.419e-01,0.000e+00
8.429e-01,0.000e+00
8.440e-01,0.000e+00
8.450e-01,0.000e+00
8.460e-01,0.000e+00
8.470e-01,0.000e+00
8.481e-01,0.000e+00
8.491e-01,0.000e+00
8.501e-01,0.000e+00
8.512e-01,0.000e+00
8.522e-01,0.000e+00
8.532e-01,0.000e+00
8.543e-01,0.000e+00
8.553e-01,0.000e+00
8.563e-01,0.000e+00
8.573e-01,0.000e+00
8.584e-01,0.000e+00
8.594e-01,0.000e+00
8.604e-01,0.000e+00
8.615e-01,0.000e+00
8.625e-01,0.000e+00
8.635e-01,0.000e+00
8.646e-01,0.000e+00
8.656e-01,0.000e+00
8.666e-01,0.000e+00
8.676e-01,0.000e+00
8.687e-01,0.000e+00
8.697e-01,0.000e+00
8.707e-01,0.000e+00
8.718e-01,0.000e+00
8.728e-01,0.000e+00
8.738e-01,9.709e-03
8.749e-01,0.000e+00
8.759e-01,9.709e-03
8.769e-01,0.000e+00
8.779e-01,0.000e+00
8.790e-01,0.000e+00
8.800e-01,9.709e-03
8.810e-01,0.000e+00
8.821e-01,0.000e+00
8.831e-01,0.000e+00
8.841e-01,9.709e-03
8.852e-01,9.709e-03
8.862e-01,0.000e+00
8.872e-01,3.883e-02
8.882e-01,1.942e-02
8.893e-01,9.709e-03
8.903e-01,3.883e-02
8.913e-01,2.913e-02
8.924e-01,9.709e-03
8.934e-01,4.854e-02
8.944e-01,9.709e-03
8.955e-01,3.883e-02
8.965e-01,2.913e-02
8.975e-01,1.942e-02
8.985e-01,4.854e-02
8.996e-01,3.883e-02
9.006e-01,5.825e-02
9.016e-01,2.913e-02
9.027e-01,3.883e-02
9.037e-01,7.767e-02
9.047e-01,1.068e-01
9.058e-01,6.796e-02
9.068e-01,9.709e-02
9.078e-01,5.825e-02
9.088e-01,8.738e-02
9.099e-01,1.068e-01
9.109e-01,1.359e-01
9.119e-01,1.359e-01
9.130e-01,1.553e-01
9.140e-01,3.010e-01
9.150e-01,3.495e-01
9.161e-01,2.913e-01
9.171e-01,3.010e-01
9.181e-01,3.495e-01
9.191e-01,3.981e-01
9.202e-01,4.078e-01
9.212e-01,6.311e-01
9.222e-01,4.369e-01
9.233e-01,5.340e-01
9.243e-01,7.573e-01
9.253e-01,7.087e-01
9.264e-01,9.029e-01
9.274e-01,1.078e+00
9.284e-01,1.437e+00
9.294e-01,1.534e+00
9.305e-01,1.223e+00
9.315e-01,1.757e+00
9.325e-01,1.456e+00
9.336e-01,2.029e+00
9.346e-01,2.631e+00
9.356e-01,2.913e+00
9.367e-01,2.864e+00
9.377e-01,3.417e+00
9.387e-01,4.136e+00
9.397e-01,3.961e+00
9.408e-01,4.408e+00
9.418e-01,5.680e+00
9.428e-01,5.680e+00
9.439e-01,6.447e+00
9.449e-01,8.388e+00
9.459e-01,8.136e+00
9.470e-01,9.417e+00
9.480e-01,1.112e+01
9.490e-01,1.262e+01
9.500e-01,1.246e+01
9.511e-01,1.419e+01
9.521e-01,1.735e+01
9.531e-01,1.764e+01
9.542e-01,1.992e+01
9.552e-01,2.333e+01
9.562e-01,2.359e+01
9.573e-01,2.594e+01
9.583e-01,2.827e+01
9.593e-01,3.248e+01
9.603e-01,3.198e+01
9.614e-01,3.317e+01
9.624e-01,4.060e+01
9.634e-01,3.758e+01
9.645e-01,3.973e+01
9.655e-01,4.341e+01
9.665e-01,4.036e+01
9.676e-01,4.248e+01
9.686e-01,4.083e+01
9.696e-01,4.394e+01
9.706e-01,3.842e+01
9.717e-01,3.611e+01
9.727e-01,3.693e+01
9.737e-01,2.956e+01
9.748e-01,2.572e+01
9.758e-01,2.457e+01
9.768e-01,1.730e+01
9.779e-01,1.417e+01
9.789e-01,1.035e+01
9.799e-01,7.825e+00
9.809e-01,4.786e+00
9.820e-01,2.990e+00
9.830e-01,1.544e+00
9.840e-01,7.573e-01
9.851e-01,1.845e-01
9.861e-01,9.709e-02
9.871e-01,1.942e-02
9.882e-01,0.000e+00
9.892e-01,0.000e+00
9.902e-01,9.709e-03
9.912e-01,0.000e+00
9.923e-01,0.000e+00
9.933e-01,0.000e+00
9.943e-01,0.000e+00
9.954e-01,0.000e+00
9.964e-01,0.000e+00
9.974e-01,0.000e+00
9.985e-01,0.000e+00
9.995e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_02025.csv <==
transmittance,probability_density
8.054e-01,0.000e+00
8.064e-01,0.000e+00
8.073e-01,0.000e+00
8.083e-01,0.000e+00
8.093e-01,0.000e+00
8.103e-01,0.000e+00
8.112e-01,0.000e+00
8.122e-01,0.000e+00
8.132e-01,0.000e+00
8.142e-01,0.000e+00
8.152e-01,0.000e+00
8.161e-01,0.000e+00
8.171e-01,0.000e+00
8.181e-01,0.000e+00
8.191e-01,0.000e+00
8.200e-01,0.000e+00
8.210e-01,0.000e+00
8.220e-01,0.000e+00
8.230e-01,0.000e+00
8.239e-01,0.000e+00
8.249e-01,0.000e+00
8.259e-01,0.000e+00
8.269e-01,0.000e+00
8.278e-01,0.000e+00
8.288e-01,0.000e+00
8.298e-01,0.000e+00
8.308e-01,0.000e+00
8.317e-01,0.000e+00
8.327e-01,0.000e+00
8.337e-01,0.000e+00
8.347e-01,0.000e+00
8.356e-01,0.000e+00
8.366e-01,0.000e+00
8.376e-01,0.000e+00
8.386e-01,0.000e+00
8.395e-01,0.000e+00
8.405e-01,0.000e+00
8.415e-01,0.000e+00
8.425e-01,0.000e+00
8.434e-01,0.000e+00
8.444e-01,0.000e+00
8.454e-01,0.000e+00
8.464e-01,0.000e+00
8.473e-01,0.000e+00
8.483e-01,0.000e+00
8.493e-01,0.000e+00
8.503e-01,0.000e+00
8.512e-01,0.000e+00
8.522e-01,0.000e+00
8.532e-01,0.000e+00
8.542e-01,0.000e+00
8.551e-01,0.000e+00
8.561e-01,0.000e+00
8.571e-01,0.000e+00
8.581e-01,0.000e+00
8.590e-01,0.000e+00
8.600e-01,0.000e+00
8.610e-01,0.000e+00
8.620e-01,0.000e+00
8.629e-01,0.000e+00
8.639e-01,0.000e+00
8.649e-01,0.000e+00
8.659e-01,0.000e+00
8.669e-01,0.000e+00
8.678e-01,0.000e+00
8.688e-01,0.000e+00
8.698e-01,0.000e+00
8.708e-01,0.000e+00
8.717e-01,0.000e+00
8.727e-01,0.000e+00
8.737e-01,0.000e+00
8.747e-01,0.000e+00
8.756e-01,0.000e+00
8.766e-01,0.000e+00
8.776e-01,0.000e+00
8.786e-01,0.000e+00
8.795e-01,0.000e+00
8.805e-01,0.000e+00
8.815e-01,0.000e+00
8.825e-01,0.000e+00
8.834e-01,0.000e+00
8.844e-01,0.000e+00
8.854e-01,1.025e-02
8.864e-01,0.000e+00
8.873e-01,0.000e+00
8.883e-01,0.000e+00
8.893e-01,0.000e+00
8.903e-01,1.025e-02
8.912e-01,0.000e+00
8.922e-01,0.000e+00
8.932e-01,0.000e+00
8.942e-01,0.000e+00
8.951e-01,1.025e-02
8.961e-01,0.000e+00
8.971e-01,1.025e-02
8.981e-01,0.000e+00
8.990e-01,1.025e-02
9.000e-01,1.025e-02
9.010e-01,1.025e-02
9.020e-01,4.101e-02
9.029e-01,0.000e+00
9.039e-01,3.075e-02
9.049e-01,7.176e-02
9.059e-01,2.050e-02
9.068e-01,3.075e-02
9.078e-01,1.025e-02
9.088e-01,4.101e-02
9.098e-01,4.101e-02
9.107e-01,4.101e-02
9.117e-01,4.101e-02
9.127e-01,8.201e-02
9.137e-01,3.075e-02
9.146e-01,4.101e-02
9.156e-01,8.201e-02
9.166e-01,1.025e-01
9.176e-01,1.025e-01
9.185e-01,9.226e-02
9.195e-01,7.176e-02
9.205e-01,1.128e-01
9.215e-01,1.128e-01
9.225e-01,1.743e-01
9.234e-01,2.050e-01
9.244e-01,2.563e-01
9.254e-01,3.281e-01
9.264e-01,3.383e-01
9.273e-01,4.101e-01
9.283e-01,3.075e-01
9.293e-01,3.998e-01
9.303e-01,4.613e-01
9.312e-01,5.331e-01
9.322e-01,6.151e-01
9.332e-01,6.151e-01
9.342e-01,9.124e-01
9.351e-01,9.329e-01
9.361e-01,1.189e+00
9.371e-01,1.292e+00
9.381e-01,1.599e+00
9.390e-01,1.558e+00
9.400e-01,1.640e+00
9.410e-01,1.979e+00
9.420e-01,2.450e+00
9.429e-01,2.758e+00
9.439e-01,2.778e+00
9.449e-01,3.957e+00
9.459e-01,4.029e+00
9.468e-01,4.767e+00
9.478e-01,5.003e+00
9.488e-01,5.167e+00
9.498e-01,6.889e+00
9.507e-01,7.033e+00
9.517e-01,8.714e+00
9.527e-01,8.550e+00
9.537e-01,1.175e+01
9.546e-01,1.261e+01
9.556e-01,1.481e+01
9.566e-01,1.416e+01
9.576e-01,1.727e+01
9.585e-01,2.053e+01
9.595e-01,2.217e+01
9.605e-01,2.270e+01
9.615e-01,2.756e+01
9.624e-01,3.044e+01
9.634e-01,3.363e+01
9.644e-01,3.243e+01
9.654e-01,3.950e+01
9.663e-01,4.152e+01
9.673e-01,4.462e+01
9.683e-01,4.241e+01
9.693e-01,4.898e+01
9.702e-01,5.001e+01
9.712e-01,5.155e+01
9.722e-01,4.511e+01
9.732e-01,4.911e+01
9.742e-01,4.813e+01
9.751e-01,4.434e+01
9.761e-01,3.663e+01
9.771e-01,3.614e+01
9.781e-01,3.026e+01
9.790e-01,2.496e+01
9.800e-01,1.728e+01
9.810e-01,1.432e+01
9.820e-01,9.483e+00
9.829e-01,5.915e+00
9.839e-01,3.034e+00
9.849e-01,1.763e+00
9.859e-01,6.766e-01
9.868e-01,2.153e-01
9.878e-01,3.075e-02
9.888e-01,1.025e-02
9.898e-01,0.000e+00
9.907e-01,1.025e-02
9.917e-01,0.000e+00
9.927e-01,0.000e+00
9.937e-01,0.000e+00
9.946e-01,0.000e+00
9.956e-01,0.000e+00
9.966e-01,0.000e+00
9.976e-01,0.000e+00
9.985e-01,0.000e+00
9.995e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_021.csv <==
transmittance,probability_density
8.157e-01,0.000e+00
8.167e-01,0.000e+00
8.176e-01,0.000e+00
8.185e-01,0.000e+00
8.194e-01,0.000e+00
8.204e-01,0.000e+00
8.213e-01,0.000e+00
8.222e-01,0.000e+00
8.231e-01,0.000e+00
8.240e-01,0.000e+00
8.250e-01,0.000e+00
8.259e-01,0.000e+00
8.268e-01,0.000e+00
8.277e-01,0.000e+00
8.287e-01,0.000e+00
8.296e-01,0.000e+00
8.305e-01,0.000e+00
8.314e-01,0.000e+00
8.324e-01,0.000e+00
8.333e-01,0.000e+00
8.342e-01,0.000e+00
8.351e-01,0.000e+00
8.361e-01,0.000e+00
8.370e-01,0.000e+00
8.379e-01,0.000e+00
8.388e-01,0.000e+00
8.397e-01,0.000e+00
8.407e-01,0.000e+00
8.416e-01,0.000e+00
8.425e-01,0.000e+00
8.434e-01,0.000e+00
8.444e-01,0.000e+00
8.453e-01,0.000e+00
8.462e-01,0.000e+00
8.471e-01,0.000e+00
8.481e-01,0.000e+00
8.490e-01,0.000e+00
8.499e-01,0.000e+00
8.508e-01,0.000e+00
8.518e-01,0.000e+00
8.527e-01,0.000e+00
8.536e-01,0.000e+00
8.545e-01,0.000e+00
8.555e-01,0.000e+00
8.564e-01,0.000e+00
8.573e-01,0.000e+00
8.582e-01,0.000e+00
8.591e-01,0.000e+00
8.601e-01,0.000e+00
8.610e-01,0.000e+00
8.619e-01,0.000e+00
8.628e-01,0.000e+00
8.638e-01,0.000e+00
8.647e-01,0.000e+00
8.656e-01,0.000e+00
8.665e-01,0.000e+00
8.675e-01,0.000e+00
8.684e-01,0.000e+00
8.693e-01,0.000e+00
8.702e-01,0.000e+00
8.712e-01,0.000e+00
8.721e-01,0.000e+00
8.730e-01,0.000e+00
8.739e-01,0.000e+00
8.748e-01,0.000e+00
8.758e-01,0.000e+00
8.767e-01,0.000e+00
8.776e-01,0.000e+00
8.785e-01,0.000e+00
8.795e-01,0.000e+00
8.804e-01,0.000e+00
8.813e-01,0.000e+00
8.822e-01,0.000e+00
8.832e-01,0.000e+00
8.841e-01,0.000e+00
8.850e-01,0.000e+00
8.859e-01,0.000e+00
8.869e-01,0.000e+00
8.878e-01,0.000e+00
8.887e-01,0.000e+00
8.896e-01,0.000e+00
8.905e-01,0.000e+00
8.915e-01,0.000e+00
8.924e-01,0.000e+00
8.933e-01,0.000e+00
8.942e-01,0.000e+00
8.952e-01,0.000e+00
8.961e-01,0.000e+00
8.970e-01,1.083e-02
8.979e-01,0.000e+00
8.989e-01,0.000e+00
8.998e-01,0.000e+00
9.007e-01,0.000e+00
9.016e-01,0.000e+00
9.026e-01,0.000e+00
9.035e-01,1.083e-02
9.044e-01,0.000e+00
9.053e-01,0.000e+00
9.063e-01,0.000e+00
9.072e-01,0.000e+00
9.081e-01,2.165e-02
9.090e-01,1.083e-02
9.099e-01,0.000e+00
9.109e-01,0.000e+00
9.118e-01,1.083e-02
9.127e-01,2.165e-02
9.136e-01,1.083e-02
9.146e-01,1.083e-02
9.155e-01,6.496e-02
9.164e-01,4.331e-02
9.173e-01,1.083e-02
9.183e-01,4.331e-02
9.192e-01,4.331e-02
9.201e-01,5.413e-02
9.210e-01,3.248e-02
9.220e-01,6.496e-02
9.229e-01,1.083e-02
9.238e-01,1.083e-01
9.247e-01,4.331e-02
9.256e-01,1.083e-01
9.266e-01,7.579e-02
9.275e-01,9.744e-02
9.284e-01,1.083e-01
9.293e-01,1.516e-01
9.303e-01,1.407e-01
9.312e-01,1.299e-01
9.321e-01,1.516e-01
9.330e-01,2.274e-01
9.340e-01,3.681e-01
9.349e-01,3.681e-01
9.358e-01,3.248e-01
9.367e-01,3.681e-01
9.377e-01,4.980e-01
9.386e-01,5.197e-01
9.395e-01,4.980e-01
9.404e-01,6.821e-01
9.413e-01,8.445e-01
9.423e-01,1.007e+00
9.432e-01,1.104e+00
9.441e-01,1.180e+00
9.450e-01,1.776e+00
9.460e-01,1.462e+00
9.469e-01,2.133e+00
9.478e-01,2.014e+00
9.487e-01,2.479e+00
9.497e-01,3.270e+00
9.506e-01,3.670e+00
9.515e-01,3.876e+00
9.524e-01,4.352e+00
9.534e-01,5.738e+00
9.543e-01,5.543e+00
9.552e-01,6.572e+00
9.561e-01,7.449e+00
9.571e-01,9.344e+00
9.580e-01,1.034e+01
9.589e-01,1.123e+01
9.598e-01,1.340e+01
9.607e-01,1.699e+01
9.617e-01,1.741e+01
9.626e-01,1.921e+01
9.635e-01,2.250e+01
9.644e-01,2.750e+01
9.654e-01,2.817e+01
9.663e-01,3.055e+01
9.672e-01,3.499e+01
9.681e-01,3.813e+01
9.691e-01,4.640e+01
9.700e-01,4.438e+01
9.709e-01,4.761e+01
9.718e-01,5.170e+01
9.728e-01,6.058e+01
9.737e-01,5.561e+01
9.746e-01,5.609e+01
9.755e-01,5.502e+01
9.764e-01,5.999e+01
9.774e-01,5.174e+01
9.783e-01,4.634e+01
9.792e-01,4.114e+01
9.801e-01,4.008e+01
9.811e-01,2.849e+01
9.820e-01,2.123e+01
9.829e-01,1.542e+01
9.838e-01,1.005e+01
9.848e-01,6.388e+00
9.857e-01,2.891e+00
9.866e-01,1.321e+00
9.875e-01,3.681e-01
9.885e-01,1.299e-01
9.894e-01,3.248e-02
9.903e-01,0.000e+00
9.912e-01,1.083e-02
9.921e-01,0.000e+00
9.931e-01,0.000e+00
9.940e-01,0.000e+00
9.949e-01,0.000e+00
9.958e-01,0.000e+00
9.968e-01,0.000e+00
9.977e-01,0.000e+00
9.986e-01,0.000e+00
9.995e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_02175.csv <==
transmittance,probability_density
8.250e-01,0.000e+00
8.259e-01,0.000e+00
8.267e-01,0.000e+00
8.276e-01,0.000e+00
8.285e-01,0.000e+00
8.294e-01,0.000e+00
8.302e-01,0.000e+00
8.311e-01,0.000e+00
8.320e-01,0.000e+00
8.329e-01,0.000e+00
8.338e-01,0.000e+00
8.346e-01,0.000e+00
8.355e-01,0.000e+00
8.364e-01,0.000e+00
8.373e-01,0.000e+00
8.381e-01,0.000e+00
8.390e-01,0.000e+00
8.399e-01,0.000e+00
8.408e-01,0.000e+00
8.417e-01,0.000e+00
8.425e-01,0.000e+00
8.434e-01,0.000e+00
8.443e-01,0.000e+00
8.452e-01,0.000e+00
8.460e-01,0.000e+00
8.469e-01,0.000e+00
8.478e-01,0.000e+00
8.487e-01,0.000e+00
8.495e-01,0.000e+00
8.504e-01,0.000e+00
8.513e-01,0.000e+00
8.522e-01,0.000e+00
8.531e-01,0.000e+00
8.539e-01,0.000e+00
8.548e-01,0.000e+00
8.557e-01,0.000e+00
8.566e-01,0.000e+00
8.574e-01,0.000e+00
8.583e-01,0.000e+00
8.592e-01,0.000e+00
8.601e-01,0.000e+00
8.610e-01,0.000e+00
8.618e-01,0.000e+00
8.627e-01,0.000e+00
8.636e-01,0.000e+00
8.645e-01,0.000e+00
8.653e-01,0.000e+00
8.662e-01,0.000e+00
8.671e-01,0.000e+00
8.680e-01,0.000e+00
8.688e-01,0.000e+00
8.697e-01,0.000e+00
8.706e-01,0.000e+00
8.715e-01,0.000e+00
8.724e-01,0.000e+00
8.732e-01,0.000e+00
8.741e-01,0.000e+00
8.750e-01,0.000e+00
8.759e-01,0.000e+00
8.767e-01,0.000e+00
8.776e-01,0.000e+00
8.785e-01,0.000e+00
8.794e-01,0.000e+00
8.803e-01,0.000e+00
8.811e-01,0.000e+00
8.820e-01,0.000e+00
8.829e-01,0.000e+00
8.838e-01,0.000e+00
8.846e-01,0.000e+00
8.855e-01,0.000e+00
8.864e-01,0.000e+00
8.873e-01,0.000e+00
8.881e-01,0.000e+00
8.890e-01,0.000e+00
8.899e-01,0.000e+00
8.908e-01,0.000e+00
8.917e-01,0.000e+00
8.925e-01,0.000e+00
8.934e-01,0.000e+00
8.943e-01,0.000e+00
8.952e-01,0.000e+00
8.960e-01,0.000e+00
8.969e-01,0.000e+00
8.978e-01,0.000e+00
8.987e-01,0.000e+00
8.996e-01,0.000e+00
9.004e-01,0.000e+00
9.013e-01,0.000e+00
9.022e-01,0.000e+00
9.031e-01,0.000e+00
9.039e-01,0.000e+00
9.048e-01,0.000e+00
9.057e-01,0.000e+00
9.066e-01,1.140e-02
9.074e-01,0.000e+00
9.083e-01,0.000e+00
9.092e-01,0.000e+00
9.101e-01,0.000e+00
9.110e-01,0.000e+00
9.118e-01,0.000e+00
9.127e-01,0.000e+00
9.136e-01,0.000e+00
9.145e-01,0.000e+00
9.153e-01,0.000e+00
9.162e-01,1.140e-02
9.171e-01,0.000e+00
9.180e-01,2.280e-02
9.189e-01,0.000e+00
9.197e-01,1.140e-02
9.206e-01,0.000e+00
9.215e-01,0.000e+00
9.224e-01,1.140e-02
9.232e-01,2.280e-02
9.241e-01,2.280e-02
9.250e-01,3.420e-02
9.259e-01,2.280e-02
9.267e-01,5.699e-02
9.276e-01,5.699e-02
9.285e-01,1.140e-02
9.294e-01,6.839e-02
9.303e-01,5.699e-02
9.311e-01,5.699e-02
9.320e-01,5.699e-02
9.329e-01,5.699e-02
9.338e-01,9.119e-02
9.346e-01,9.119e-02
9.355e-01,1.026e-01
9.364e-01,1.596e-01
9.373e-01,1.824e-01
9.382e-01,1.026e-01
9.390e-01,1.254e-01
9.399e-01,3.078e-01
9.408e-01,2.622e-01
9.417e-01,3.078e-01
9.425e-01,2.850e-01
9.434e-01,4.332e-01
9.443e-01,4.218e-01
9.452e-01,5.813e-01
9.460e-01,5.244e-01
9.469e-01,7.865e-01
9.478e-01,8.777e-01
9.487e-01,1.094e+00
9.496e-01,9.119e-01
9.504e-01,1.448e+00
9.513e-01,1.790e+00
9.522e-01,1.938e+00
9.531e-01,2.439e+00
9.539e-01,2.462e+00
9.548e-01,2.987e+00
9.557e-01,4.035e+00
9.566e-01,4.195e+00
9.575e-01,4.560e+00
9.583e-01,5.483e+00
9.592e-01,6.429e+00
9.601e-01,7.341e+00
9.610e-01,8.264e+00
9.618e-01,1.018e+01
9.627e-01,1.182e+01
9.636e-01,1.402e+01
9.645e-01,1.722e+01
9.653e-01,1.684e+01
9.662e-01,2.125e+01
9.671e-01,2.520e+01
9.680e-01,2.818e+01
9.689e-01,2.826e+01
9.697e-01,3.673e+01
9.706e-01,4.120e+01
9.715e-01,4.478e+01
9.724e-01,4.987e+01
9.732e-01,4.918e+01
9.741e-01,5.891e+01
9.750e-01,6.369e+01
9.759e-01,6.699e+01
9.768e-01,5.959e+01
9.776e-01,6.765e+01
9.785e-01,6.699e+01
9.794e-01,6.313e+01
9.803e-01,5.130e+01
9.811e-01,5.108e+01
9.820e-01,4.359e+01
9.829e-01,3.375e+01
9.838e-01,2.406e+01
9.846e-01,1.444e+01
9.855e-01,1.025e+01
9.864e-01,4.867e+00
9.873e-01,2.394e+00
9.882e-01,5.813e-01
9.890e-01,2.622e-01
9.899e-01,2.280e-02
9.908e-01,1.140e-02
9.917e-01,1.140e-02
9.925e-01,0.000e+00
9.934e-01,0.000e+00
9.943e-01,0.000e+00
9.952e-01,0.000e+00
9.961e-01,0.000e+00
9.969e-01,0.000e+00
9.978e-01,0.000e+00
9.987e-01,0.000e+00
9.996e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_0225.csv <==
transmittance,probability_density
8.338e-01,0.000e+00
8.346e-01,0.000e+00
8.354e-01,0.000e+00
8.363e-01,0.000e+00
8.371e-01,0.000e+00
8.379e-01,0.000e+00
8.388e-01,0.000e+00
8.396e-01,0.000e+00
8.404e-01,0.000e+00
8.413e-01,0.000e+00
8.421e-01,0.000e+00
8.429e-01,0.000e+00
8.438e-01,0.000e+00
8.446e-01,0.000e+00
8.454e-01,0.000e+00
8.463e-01,0.000e+00
8.471e-01,0.000e+00
8.479e-01,0.000e+00
8.488e-01,0.000e+00
8.496e-01,0.000e+00
8.504e-01,0.000e+00
8.513e-01,0.000e+00
8.521e-01,0.000e+00
8.529e-01,0.000e+00
8.538e-01,0.000e+00
8.546e-01,0.000e+00
8.554e-01,0.000e+00
8.563e-01,0.000e+00
8.571e-01,0.000e+00
8.579e-01,0.000e+00
8.588e-01,0.000e+00
8.596e-01,0.000e+00
8.604e-01,0.000e+00
8.613e-01,0.000e+00
8.621e-01,0.000e+00
8.629e-01,0.000e+00
8.638e-01,0.000e+00
8.646e-01,0.000e+00
8.654e-01,0.000e+00
8.663e-01,0.000e+00
8.671e-01,0.000e+00
8.679e-01,0.000e+00
8.688e-01,0.000e+00
8.696e-01,0.000e+00
8.704e-01,0.000e+00
8.713e-01,0.000e+00
8.721e-01,0.000e+00
8.729e-01,0.000e+00
8.738e-01,0.000e+00
8.746e-01,0.000e+00
8.754e-01,0.000e+00
8.763e-01,0.000e+00
8.771e-01,0.000e+00
8.779e-01,0.000e+00
8.788e-01,0.000e+00
8.796e-01,0.000e+00
8.804e-01,0.000e+00
8.813e-01,0.000e+00
8.821e-01,0.000e+00
8.829e-01,0.000e+00
8.838e-01,0.000e+00
8.846e-01,0.000e+00
8.854e-01,0.000e+00
8.863e-01,0.000e+00
8.871e-01,0.000e+00
8.879e-01,0.000e+00
8.888e-01,0.000e+00
8.896e-01,0.000e+00
8.904e-01,0.000e+00
8.913e-01,0.000e+00
8.921e-01,0.000e+00
8.929e-01,0.000e+00
8.938e-01,0.000e+00
8.946e-01,0.000e+00
8.954e-01,0.000e+00
8.963e-01,0.000e+00
8.971e-01,0.000e+00
8.979e-01,0.000e+00
8.988e-01,0.000e+00
8.996e-01,0.000e+00
9.004e-01,0.000e+00
9.013e-01,0.000e+00
9.021e-01,0.000e+00
9.029e-01,0.000e+00
9.038e-01,0.000e+00
9.046e-01,0.000e+00
9.054e-01,0.000e+00
9.063e-01,0.000e+00
9.071e-01,0.000e+00
9.079e-01,0.000e+00
9.088e-01,0.000e+00
9.096e-01,0.000e+00
9.104e-01,0.000e+00
9.113e-01,0.000e+00
9.121e-01,0.000e+00
9.129e-01,0.000e+00
9.138e-01,0.000e+00
9.146e-01,0.000e+00
9.154e-01,0.000e+00
9.163e-01,0.000e+00
9.171e-01,1.200e-02
9.179e-01,0.000e+00
9.188e-01,0.000e+00
9.196e-01,0.000e+00
9.204e-01,0.000e+00
9.213e-01,0.000e+00
9.221e-01,0.000e+00
9.229e-01,0.000e+00
9.238e-01,0.000e+00
9.246e-01,0.000e+00
9.254e-01,0.000e+00
9.263e-01,2.400e-02
9.271e-01,1.200e-02
9.279e-01,0.000e+00
9.288e-01,0.000e+00
9.296e-01,1.200e-02
9.304e-01,1.200e-02
9.313e-01,1.200e-02
9.321e-01,3.601e-02
9.329e-01,3.601e-02
9.338e-01,1.200e-02
9.346e-01,3.601e-02
9.354e-01,3.601e-02
9.363e-01,7.201e-02
9.371e-01,4.801e-02
9.379e-01,6.001e-02
9.388e-01,4.801e-02
9.396e-01,7.201e-02
9.404e-01,7.201e-02
9.413e-01,8.402e-02
9.421e-01,1.440e-01
9.429e-01,1.440e-01
9.438e-01,1.440e-01
9.446e-01,1.800e-01
9.454e-01,1.800e-01
9.463e-01,1.560e-01
9.471e-01,3.481e-01
9.479e-01,3.361e-01
9.488e-01,3.601e-01
9.496e-01,4.321e-01
9.504e-01,4.561e-01
9.513e-01,5.401e-01
9.521e-01,8.402e-01
9.529e-01,8.041e-01
9.538e-01,9.242e-01
9.546e-01,1.248e+00
9.554e-01,1.416e+00
9.563e-01,1.704e+00
9.571e-01,2.292e+00
9.579e-01,2.040e+00
9.588e-01,2.809e+00
9.596e-01,4.081e+00
9.604e-01,4.069e+00
9.613e-01,4.501e+00
9.621e-01,5.833e+00
9.629e-01,6.133e+00
9.638e-01,7.273e+00
9.646e-01,9.086e+00
9.654e-01,1.057e+01
9.663e-01,1.173e+01
9.671e-01,1.605e+01
9.679e-01,1.704e+01
9.688e-01,1.995e+01
9.696e-01,2.603e+01
9.704e-01,2.565e+01
9.713e-01,2.959e+01
9.721e-01,4.036e+01
9.729e-01,4.028e+01
9.738e-01,4.555e+01
9.746e-01,5.477e+01
9.754e-01,5.549e+01
9.763e-01,6.268e+01
9.771e-01,7.419e+01
9.779e-01,7.128e+01
9.788e-01,7.097e+01
9.796e-01,8.200e+01
9.804e-01,7.192e+01
9.813e-01,6.692e+01
9.821e-01,6.919e+01
9.829e-01,5.258e+01
9.838e-01,4.213e+01
9.846e-01,3.674e+01
9.854e-01,2.147e+01
9.863e-01,1.336e+01
9.871e-01,8.041e+00
9.879e-01,3.085e+00
9.888e-01,1.020e+00
9.896e-01,3.481e-01
9.904e-01,6.001e-02
9.913e-01,2.400e-02
9.921e-01,0.000e+00
9.929e-01,0.000e+00
9.938e-01,0.000e+00
9.946e-01,0.000e+00
9.954e-01,0.000e+00
9.963e-01,0.000e+00
9.971e-01,0.000e+00
9.979e-01,0.000e+00
9.988e-01,0.000e+00
9.996e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_02325.csv <==
transmittance,probability_density
8.416e-01,0.000e+00
8.424e-01,0.000e+00
8.432e-01,0.000e+00
8.440e-01,0.000e+00
8.448e-01,0.000e+00
8.455e-01,0.000e+00
8.463e-01,0.000e+00
8.471e-01,0.000e+00
8.479e-01,0.000e+00
8.487e-01,0.000e+00
8.495e-01,0.000e+00
8.503e-01,0.000e+00
8.511e-01,0.000e+00
8.519e-01,0.000e+00
8.527e-01,0.000e+00
8.535e-01,0.000e+00
8.543e-01,0.000e+00
8.551e-01,0.000e+00
8.559e-01,0.000e+00
8.567e-01,0.000e+00
8.575e-01,0.000e+00
8.583e-01,0.000e+00
8.590e-01,0.000e+00
8.598e-01,0.000e+00
8.606e-01,0.000e+00
8.614e-01,0.000e+00
8.622e-01,0.000e+00
8.630e-01,0.000e+00
8.638e-01,0.000e+00
8.646e-01,0.000e+00
8.654e-01,0.000e+00
8.662e-01,0.000e+00
8.670e-01,0.000e+00
8.678e-01,0.000e+00
8.686e-01,0.000e+00
8.694e-01,0.000e+00
8.702e-01,0.000e+00
8.710e-01,0.000e+00
8.718e-01,0.000e+00
8.725e-01,0.000e+00
8.733e-01,0.000e+00
8.741e-01,0.000e+00
8.749e-01,0.000e+00
8.757e-01,0.000e+00
8.765e-01,0.000e+00
8.773e-01,0.000e+00
8.781e-01,0.000e+00
8.789e-01,0.000e+00
8.797e-01,0.000e+00
8.805e-01,0.000e+00
8.813e-01,0.000e+00
8.821e-01,0.000e+00
8.829e-01,0.000e+00
8.837e-01,0.000e+00
8.845e-01,0.000e+00
8.853e-01,0.000e+00
8.860e-01,0.000e+00
8.868e-01,0.000e+00
8.876e-01,0.000e+00
8.884e-01,0.000e+00
8.892e-01,0.000e+00
8.900e-01,0.000e+00
8.908e-01,0.000e+00
8.916e-01,0.000e+00
8.924e-01,0.000e+00
8.932e-01,0.000e+00
8.940e-01,0.000e+00
8.948e-01,0.000e+00
8.956e-01,0.000e+00
8.964e-01,0.000e+00
8.972e-01,0.000e+00
8.980e-01,0.000e+00
8.988e-01,0.000e+00
8.995e-01,0.000e+00
9.003e-01,0.000e+00
9.011e-01,0.000e+00
9.019e-01,0.000e+00
9.027e-01,0.000e+00
9.035e-01,0.000e+00
9.043e-01,0.000e+00
9.051e-01,0.000e+00
9.059e-01,0.000e+00
9.067e-01,0.000e+00
9.075e-01,0.000e+00
9.083e-01,0.000e+00
9.091e-01,0.000e+00
9.099e-01,0.000e+00
9.107e-01,0.000e+00
9.115e-01,0.000e+00
9.123e-01,0.000e+00
9.130e-01,0.000e+00
9.138e-01,0.000e+00
9.146e-01,0.000e+00
9.154e-01,0.000e+00
9.162e-01,0.000e+00
9.170e-01,0.000e+00
9.178e-01,0.000e+00
9.186e-01,0.000e+00
9.194e-01,0.000e+00
9.202e-01,0.000e+00
9.210e-01,0.000e+00
9.218e-01,0.000e+00
9.226e-01,0.000e+00
9.234e-01,0.000e+00
9.242e-01,0.000e+00
9.250e-01,1.259e-02
9.258e-01,0.000e+00
9.265e-01,0.000e+00
9.273e-01,0.000e+00
9.281e-01,0.000e+00
9.289e-01,0.000e+00
9.297e-01,0.000e+00
9.305e-01,0.000e+00
9.313e-01,0.000e+00
9.321e-01,0.000e+00
9.329e-01,0.000e+00
9.337e-01,0.000e+00
9.345e-01,1.259e-02
9.353e-01,1.259e-02
9.361e-01,1.259e-02
9.369e-01,0.000e+00
9.377e-01,0.000e+00
9.385e-01,2.519e-02
9.393e-01,3.778e-02
9.400e-01,5.037e-02
9.408e-01,2.519e-02
9.416e-01,2.519e-02
9.424e-01,1.259e-02
9.432e-01,5.037e-02
9.440e-01,1.259e-01
9.448e-01,6.297e-02
9.456e-01,3.778e-02
9.464e-01,5.037e-02
9.472e-01,1.385e-01
9.480e-01,7.556e-02
9.488e-01,1.637e-01
9.496e-01,1.385e-01
9.504e-01,2.267e-01
9.512e-01,1.763e-01
9.520e-01,2.896e-01
9.528e-01,2.770e-01
9.535e-01,3.778e-01
9.543e-01,5.289e-01
9.551e-01,4.785e-01
9.559e-01,5.289e-01
9.567e-01,6.297e-01
9.575e-01,9.445e-01
9.583e-01,1.108e+00
9.591e-01,1.297e+00
9.599e-01,1.284e+00
9.607e-01,1.952e+00
9.615e-01,2.355e+00
9.623e-01,2.582e+00
9.631e-01,3.526e+00
9.639e-01,3.828e+00
9.647e-01,5.251e+00
9.655e-01,5.667e+00
9.663e-01,6.523e+00
9.670e-01,7.845e+00
9.678e-01,9.533e+00
9.686e-01,1.155e+01
9.694e-01,1.370e+01
9.702e-01,1.721e+01
9.710e-01,2.064e+01
9.718e-01,2.408e+01
9.726e-01,2.721e+01
9.734e-01,2.878e+01
9.742e-01,3.709e+01
9.750e-01,4.401e+01
9.758e-01,4.967e+01
9.766e-01,5.751e+01
9.774e-01,6.265e+01
9.782e-01,7.184e+01
9.790e-01,7.862e+01
9.798e-01,8.301e+01
9.805e-01,8.562e+01
9.813e-01,8.575e+01
9.821e-01,8.470e+01
9.829e-01,7.833e+01
9.837e-01,7.038e+01
9.845e-01,5.754e+01
9.853e-01,4.443e+01
9.861e-01,3.141e+01
9.869e-01,1.667e+01
9.877e-01,1.133e+01
9.885e-01,5.100e+00
9.893e-01,1.612e+00
9.901e-01,4.785e-01
9.909e-01,7.556e-02
9.917e-01,2.519e-02
9.925e-01,0.000e+00
9.933e-01,0.000e+00
9.940e-01,0.000e+00
9.948e-01,0.000e+00
9.956e-01,0.000e+00
9.964e-01,0.000e+00
9.972e-01,0.000e+00
9.980e-01,0.000e+00
9.988e-01,0.000e+00
9.996e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_024.csv <==
transmittance,probability_density
8.488e-01,0.000e+00
8.496e-01,0.000e+00
8.503e-01,0.000e+00
8.511e-01,0.000e+00
8.519e-01,0.000e+00
8.526e-01,0.000e+00
8.534e-01,0.000e+00
8.541e-01,0.000e+00
8.549e-01,0.000e+00
8.557e-01,0.000e+00
8.564e-01,0.000e+00
8.572e-01,0.000e+00
8.579e-01,0.000e+00
8.587e-01,0.000e+00
8.594e-01,0.000e+00
8.602e-01,0.000e+00
8.610e-01,0.000e+00
8.617e-01,0.000e+00
8.625e-01,0.000e+00
8.632e-01,0.000e+00
8.640e-01,0.000e+00
8.647e-01,0.000e+00
8.655e-01,0.000e+00
8.663e-01,0.000e+00
8.670e-01,0.000e+00
8.678e-01,0.000e+00
8.685e-01,0.000e+00
8.693e-01,0.000e+00
8.700e-01,0.000e+00
8.708e-01,0.000e+00
8.716e-01,0.000e+00
8.723e-01,0.000e+00
8.731e-01,0.000e+00
8.738e-01,0.000e+00
8.746e-01,0.000e+00
8.754e-01,0.000e+00
8.761e-01,0.000e+00
8.769e-01,0.000e+00
8.776e-01,0.000e+00
8.784e-01,0.000e+00
8.791e-01,0.000e+00
8.799e-01,0.000e+00
8.807e-01,0.000e+00
8.814e-01,0.000e+00
8.822e-01,0.000e+00
8.829e-01,0.000e+00
8.837e-01,0.000e+00
8.844e-01,0.000e+00
8.852e-01,0.000e+00
8.860e-01,0.000e+00
8.867e-01,0.000e+00
8.875e-01,0.000e+00
8.882e-01,0.000e+00
8.890e-01,0.000e+00
8.898e-01,0.000e+00
8.905e-01,0.000e+00
8.913e-01,0.000e+00
8.920e-01,0.000e+00
8.928e-01,0.000e+00
8.935e-01,0.000e+00
8.943e-01,0.000e+00
8.951e-01,0.000e+00
8.958e-01,0.000e+00
8.966e-01,0.000e+00
8.973e-01,0.000e+00
8.981e-01,0.000e+00
8.988e-01,0.000e+00
8.996e-01,0.000e+00
9.004e-01,0.000e+00
9.011e-01,0.000e+00
9.019e-01,0.000e+00
9.026e-01,0.000e+00
9.034e-01,0.000e+00
9.041e-01,0.000e+00
9.049e-01,0.000e+00
9.057e-01,0.000e+00
9.064e-01,0.000e+00
9.072e-01,0.000e+00
9.079e-01,0.000e+00
9.087e-01,0.000e+00
9.095e-01,0.000e+00
9.102e-01,0.000e+00
9.110e-01,0.000e+00
9.117e-01,0.000e+00
9.125e-01,0.000e+00
9.132e-01,0.000e+00
9.140e-01,0.000e+00
9.148e-01,0.000e+00
9.155e-01,0.000e+00
9.163e-01,0.000e+00
9.170e-01,0.000e+00
9.178e-01,0.000e+00
9.185e-01,0.000e+00
9.193e-01,0.000e+00
9.201e-01,0.000e+00
9.208e-01,0.000e+00
9.216e-01,0.000e+00
9.223e-01,0.000e+00
9.231e-01,0.000e+00
9.238e-01,0.000e+00
9.246e-01,0.000e+00
9.254e-01,0.000e+00
9.261e-01,0.000e+00
9.269e-01,0.000e+00
9.276e-01,0.000e+00
9.284e-01,0.000e+00
9.292e-01,0.000e+00
9.299e-01,0.000e+00
9.307e-01,0.000e+00
9.314e-01,0.000e+00
9.322e-01,0.000e+00
9.329e-01,1.320e-02
9.337e-01,0.000e+00
9.345e-01,0.000e+00
9.352e-01,0.000e+00
9.360e-01,0.000e+00
9.367e-01,0.000e+00
9.375e-01,0.000e+00
9.382e-01,0.000e+00
9.390e-01,0.000e+00
9.398e-01,0.000e+00
9.405e-01,0.000e+00
9.413e-01,1.320e-02
9.420e-01,0.000e+00
9.428e-01,1.320e-02
9.435e-01,1.320e-02
9.443e-01,0.000e+00
9.451e-01,2.639e-02
9.458e-01,3.959e-02
9.466e-01,5.279e-02
9.473e-01,3.959e-02
9.481e-01,2.639e-02
9.489e-01,3.959e-02
9.496e-01,3.959e-02
9.504e-01,6.599e-02
9.511e-01,1.320e-01
9.519e-01,6.599e-02
9.526e-01,1.320e-01
9.534e-01,9.238e-02
9.542e-01,1.452e-01
9.549e-01,1.848e-01
9.557e-01,2.112e-01
9.564e-01,2.903e-01
9.572e-01,2.639e-01
9.579e-01,4.487e-01
9.587e-01,5.147e-01
9.595e-01,5.543e-01
9.602e-01,4.751e-01
9.610e-01,7.522e-01
9.617e-01,1.201e+00
9.625e-01,1.082e+00
9.633e-01,1.491e+00
9.640e-01,1.689e+00
9.648e-01,2.283e+00
9.655e-01,2.969e+00
9.663e-01,3.286e+00
9.670e-01,4.250e+00
9.678e-01,4.751e+00
9.686e-01,6.335e+00
9.693e-01,6.942e+00
9.701e-01,9.067e+00
9.708e-01,1.115e+01
9.716e-01,1.210e+01
9.723e-01,1.735e+01
9.731e-01,1.848e+01
9.739e-01,2.548e+01
9.746e-01,2.554e+01
9.754e-01,3.484e+01
9.761e-01,4.209e+01
9.769e-01,4.359e+01
9.776e-01,5.758e+01
9.784e-01,5.700e+01
9.792e-01,7.501e+01
9.799e-01,7.323e+01
9.807e-01,9.196e+01
9.814e-01,9.919e+01
9.822e-01,8.995e+01
9.830e-01,1.013e+02
9.837e-01,8.570e+01
9.845e-01,8.813e+01
9.852e-01,7.732e+01
9.860e-01,5.130e+01
9.867e-01,4.341e+01
9.875e-01,2.353e+01
9.883e-01,1.527e+01
9.890e-01,6.335e+00
9.898e-01,2.244e+00
9.905e-01,5.675e-01
9.913e-01,9.238e-02
9.920e-01,1.320e-02
9.928e-01,0.000e+00
9.936e-01,0.000e+00
9.943e-01,0.000e+00
9.951e-01,0.000e+00
9.958e-01,0.000e+00
9.966e-01,0.000e+00
9.973e-01,0.000e+00
9.981e-01,0.000e+00
9.989e-01,0.000e+00
9.996e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_02475.csv <==
transmittance,probability_density
8.553e-01,0.000e+00
8.560e-01,0.000e+00
8.567e-01,0.000e+00
8.574e-01,0.000e+00
8.582e-01,0.000e+00
8.589e-01,0.000e+00
8.596e-01,0.000e+00
8.603e-01,0.000e+00
8.611e-01,0.000e+00
8.618e-01,0.000e+00
8.625e-01,0.000e+00
8.633e-01,0.000e+00
8.640e-01,0.000e+00
8.647e-01,0.000e+00
8.654e-01,0.000e+00
8.662e-01,0.000e+00
8.669e-01,0.000e+00
8.676e-01,0.000e+00
8.683e-01,0.000e+00
8.691e-01,0.000e+00
8.698e-01,0.000e+00
8.705e-01,0.000e+00
8.712e-01,0.000e+00
8.720e-01,0.000e+00
8.727e-01,0.000e+00
8.734e-01,0.000e+00
8.741e-01,0.000e+00
8.749e-01,0.000e+00
8.756e-01,0.000e+00
8.763e-01,0.000e+00
8.770e-01,0.000e+00
8.778e-01,0.000e+00
8.785e-01,0.000e+00
8.792e-01,0.000e+00
8.799e-01,0.000e+00
8.807e-01,0.000e+00
8.814e-01,0.000e+00
8.821e-01,0.000e+00
8.828e-01,0.000e+00
8.836e-01,0.000e+00
8.843e-01,0.000e+00
8.850e-01,0.000e+00
8.857e-01,0.000e+00
8.865e-01,0.000e+00
8.872e-01,0.000e+00
8.879e-01,0.000e+00
8.886e-01,0.000e+00
8.894e-01,0.000e+00
8.901e-01,0.000e+00
8.908e-01,0.000e+00
8.915e-01,0.000e+00
8.923e-01,0.000e+00
8.930e-01,0.000e+00
8.937e-01,0.000e+00
8.944e-01,0.000e+00
8.952e-01,0.000e+00
8.959e-01,0.000e+00
8.966e-01,0.000e+00
8.973e-01,0.000e+00
8.981e-01,0.000e+00
8.988e-01,0.000e+00
8.995e-01,0.000e+00
9.002e-01,0.000e+00
9.010e-01,0.000e+00
9.017e-01,0.000e+00
9.024e-01,0.000e+00
9.032e-01,0.000e+00
9.039e-01,0.000e+00
9.046e-01,0.000e+00
9.053e-01,0.000e+00
9.061e-01,0.000e+00
9.068e-01,0.000e+00
9.075e-01,0.000e+00
9.082e-01,0.000e+00
9.090e-01,0.000e+00
9.097e-01,0.000e+00
9.104e-01,0.000e+00
9.111e-01,0.000e+00
9.119e-01,0.000e+00
9.126e-01,0.000e+00
9.133e-01,0.000e+00
9.140e-01,0.000e+00
9.148e-01,0.000e+00
9.155e-01,0.000e+00
9.162e-01,0.000e+00
9.169e-01,0.000e+00
9.177e-01,0.000e+00
9.184e-01,0.000e+00
9.191e-01,0.000e+00
9.198e-01,0.000e+00
9.206e-01,0.000e+00
9.213e-01,0.000e+00
9.220e-01,0.000e+00
9.227e-01,0.000e+00
9.235e-01,0.000e+00
9.242e-01,0.000e+00
9.249e-01,0.000e+00
9.256e-01,0.000e+00
9.264e-01,0.000e+00
9.271e-01,0.000e+00
9.278e-01,0.000e+00
9.285e-01,0.000e+00
9.293e-01,0.000e+00
9.300e-01,0.000e+00
9.307e-01,0.000e+00
9.314e-01,0.000e+00
9.322e-01,0.000e+00
9.329e-01,0.000e+00
9.336e-01,0.000e+00
9.343e-01,0.000e+00
9.351e-01,0.000e+00
9.358e-01,0.000e+00
9.365e-01,0.000e+00
9.372e-01,0.000e+00
9.380e-01,0.000e+00
9.387e-01,0.000e+00
9.394e-01,0.000e+00
9.402e-01,1.378e-02
9.409e-01,0.000e+00
9.416e-01,0.000e+00
9.423e-01,0.000e+00
9.431e-01,0.000e+00
9.438e-01,0.000e+00
9.445e-01,0.000e+00
9.452e-01,0.000e+00
9.460e-01,0.000e+00
9.467e-01,1.378e-02
9.474e-01,0.000e+00
9.481e-01,0.000e+00
9.489e-01,1.378e-02
9.496e-01,0.000e+00
9.503e-01,1.378e-02
9.510e-01,8.271e-02
9.518e-01,1.378e-02
9.525e-01,1.378e-02
9.532e-01,5.514e-02
9.539e-01,6.892e-02
9.547e-01,5.514e-02
9.554e-01,4.135e-02
9.561e-01,9.649e-02
9.568e-01,1.516e-01
9.576e-01,1.103e-01
9.583e-01,1.516e-01
9.590e-01,1.516e-01
9.597e-01,1.654e-01
9.605e-01,3.308e-01
9.612e-01,3.997e-01
9.619e-01,3.997e-01
9.626e-01,6.203e-01
9.634e-01,5.100e-01
9.641e-01,6.892e-01
9.648e-01,9.787e-01
9.655e-01,1.378e+00
9.663e-01,1.337e+00
9.670e-01,1.585e+00
9.677e-01,2.178e+00
9.684e-01,3.184e+00
9.692e-01,3.432e+00
9.699e-01,4.080e+00
9.706e-01,5.417e+00
9.713e-01,7.554e+00
9.721e-01,7.926e+00
9.728e-01,9.553e+00
9.735e-01,1.199e+01
9.742e-01,1.740e+01
9.750e-01,2.018e+01
9.757e-01,2.302e+01
9.764e-01,2.881e+01
9.771e-01,3.861e+01
9.779e-01,4.153e+01
9.786e-01,4.909e+01
9.793e-01,5.697e+01
9.800e-01,7.601e+01
9.808e-01,7.805e+01
9.815e-01,8.789e+01
9.822e-01,9.383e+01
9.830e-01,1.169e+02
9.837e-01,1.060e+02
9.844e-01,1.020e+02
9.851e-01,9.655e+01
9.859e-01,9.719e+01
9.866e-01,6.783e+01
9.873e-01,5.026e+01
9.880e-01,3.281e+01
9.888e-01,2.092e+01
9.895e-01,8.312e+00
9.902e-01,2.550e+00
9.909e-01,7.168e-01
9.917e-01,1.241e-01
9.924e-01,2.757e-02
9.931e-01,0.000e+00
9.938e-01,0.000e+00
9.946e-01,0.000e+00
9.953e-01,0.000e+00
9.960e-01,0.000e+00
9.967e-01,0.000e+00
9.975e-01,0.000e+00
9.982e-01,0.000e+00
9.989e-01,0.000e+00
9.996e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_0255.csv <==
transmittance,probability_density
8.612e-01,0.000e+00
8.619e-01,0.000e+00
8.626e-01,0.000e+00
8.633e-01,0.000e+00
8.639e-01,0.000e+00
8.646e-01,0.000e+00
8.653e-01,0.000e+00
8.660e-01,0.000e+00
8.667e-01,0.000e+00
8.674e-01,0.000e+00
8.681e-01,0.000e+00
8.688e-01,0.000e+00
8.695e-01,0.000e+00
8.702e-01,0.000e+00
8.709e-01,0.000e+00
8.716e-01,0.000e+00
8.723e-01,0.000e+00
8.730e-01,0.000e+00
8.737e-01,0.000e+00
8.744e-01,0.000e+00
8.751e-01,0.000e+00
8.758e-01,0.000e+00
8.765e-01,0.000e+00
8.772e-01,0.000e+00
8.779e-01,0.000e+00
8.786e-01,0.000e+00
8.793e-01,0.000e+00
8.800e-01,0.000e+00
8.807e-01,0.000e+00
8.813e-01,0.000e+00
8.820e-01,0.000e+00
8.827e-01,0.000e+00
8.834e-01,0.000e+00
8.841e-01,0.000e+00
8.848e-01,0.000e+00
8.855e-01,0.000e+00
8.862e-01,0.000e+00
8.869e-01,0.000e+00
8.876e-01,0.000e+00
8.883e-01,0.000e+00
8.890e-01,0.000e+00
8.897e-01,0.000e+00
8.904e-01,0.000e+00
8.911e-01,0.000e+00
8.918e-01,0.000e+00
8.925e-01,0.000e+00
8.932e-01,0.000e+00
8.939e-01,0.000e+00
8.946e-01,0.000e+00
8.953e-01,0.000e+00
8.960e-01,0.000e+00
8.967e-01,0.000e+00
8.974e-01,0.000e+00
8.980e-01,0.000e+00
8.987e-01,0.000e+00
8.994e-01,0.000e+00
9.001e-01,0.000e+00
9.008e-01,0.000e+00
9.015e-01,0.000e+00
9.022e-01,0.000e+00
9.029e-01,0.000e+00
9.036e-01,0.000e+00
9.043e-01,0.000e+00
9.050e-01,0.000e+00
9.057e-01,0.000e+00
9.064e-01,0.000e+00
9.071e-01,0.000e+00
9.078e-01,0.000e+00
9.085e-01,0.000e+00
9.092e-01,0.000e+00
9.099e-01,0.000e+00
9.106e-01,0.000e+00
9.113e-01,0.000e+00
9.120e-01,0.000e+00
9.127e-01,0.000e+00
9.134e-01,0.000e+00
9.141e-01,0.000e+00
9.148e-01,0.000e+00
9.154e-01,0.000e+00
9.161e-01,0.000e+00
9.168e-01,0.000e+00
9.175e-01,0.000e+00
9.182e-01,0.000e+00
9.189e-01,0.000e+00
9.196e-01,0.000e+00
9.203e-01,0.000e+00
9.210e-01,0.000e+00
9.217e-01,0.000e+00
9.224e-01,0.000e+00
9.231e-01,0.000e+00
9.238e-01,0.000e+00
9.245e-01,0.000e+00
9.252e-01,0.000e+00
9.259e-01,0.000e+00
9.266e-01,0.000e+00
9.273e-01,0.000e+00
9.280e-01,0.000e+00
9.287e-01,0.000e+00
9.294e-01,0.000e+00
9.301e-01,0.000e+00
9.308e-01,0.000e+00
9.315e-01,0.000e+00
9.321e-01,0.000e+00
9.328e-01,0.000e+00
9.335e-01,0.000e+00
9.342e-01,0.000e+00
9.349e-01,0.000e+00
9.356e-01,0.000e+00
9.363e-01,0.000e+00
9.370e-01,0.000e+00
9.377e-01,0.000e+00
9.384e-01,0.000e+00
9.391e-01,0.000e+00
9.398e-01,0.000e+00
9.405e-01,0.000e+00
9.412e-01,0.000e+00
9.419e-01,0.000e+00
9.426e-01,0.000e+00
9.433e-01,0.000e+00
9.440e-01,0.000e+00
9.447e-01,0.000e+00
9.454e-01,0.000e+00
9.461e-01,0.000e+00
9.468e-01,1.437e-02
9.475e-01,0.000e+00
9.482e-01,0.000e+00
9.489e-01,0.000e+00
9.495e-01,0.000e+00
9.502e-01,0.000e+00
9.509e-01,0.000e+00
9.516e-01,0.000e+00
9.523e-01,1.437e-02
9.530e-01,0.000e+00
9.537e-01,0.000e+00
9.544e-01,0.000e+00
9.551e-01,2.874e-02
9.558e-01,8.622e-02
9.565e-01,1.437e-02
9.572e-01,1.437e-02
9.579e-01,4.311e-02
9.586e-01,7.185e-02
9.593e-01,8.622e-02
9.600e-01,5.748e-02
9.607e-01,1.150e-01
9.614e-01,1.868e-01
9.621e-01,1.724e-01
9.628e-01,8.622e-02
9.635e-01,3.305e-01
9.642e-01,3.161e-01
9.649e-01,3.880e-01
9.656e-01,5.317e-01
9.662e-01,4.742e-01
9.669e-01,8.047e-01
9.676e-01,1.035e+00
9.683e-01,1.178e+00
9.690e-01,1.423e+00
9.697e-01,1.854e+00
9.704e-01,2.055e+00
9.711e-01,3.046e+00
9.718e-01,4.052e+00
9.725e-01,5.029e+00
9.732e-01,6.007e+00
9.739e-01,7.918e+00
9.746e-01,9.714e+00
9.753e-01,1.224e+01
9.760e-01,1.598e+01
9.767e-01,2.117e+01
9.774e-01,2.525e+01
9.781e-01,3.072e+01
9.788e-01,3.969e+01
9.795e-01,4.712e+01
9.802e-01,5.736e+01
9.809e-01,6.640e+01
9.816e-01,7.928e+01
9.823e-01,9.326e+01
9.830e-01,8.768e+01
9.836e-01,1.143e+02
9.843e-01,1.199e+02
9.850e-01,1.220e+02
9.857e-01,1.154e+02
9.864e-01,1.059e+02
9.871e-01,8.682e+01
9.878e-01,6.532e+01
9.885e-01,4.387e+01
9.892e-01,2.405e+01
9.899e-01,1.150e+01
9.906e-01,3.578e+00
9.913e-01,8.622e-01
9.920e-01,1.581e-01
9.927e-01,2.874e-02
9.934e-01,0.000e+00
9.941e-01,0.000e+00
9.948e-01,0.000e+00
9.955e-01,0.000e+00
9.962e-01,0.000e+00
9.969e-01,0.000e+00
9.976e-01,0.000e+00
9.983e-01,0.000e+00
9.990e-01,0.000e+00
9.997e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_02625.csv <==
transmittance,probability_density
8.663e-01,0.000e+00
8.670e-01,0.000e+00
8.677e-01,0.000e+00
8.683e-01,0.000e+00
8.690e-01,0.000e+00
8.697e-01,0.000e+00
8.704e-01,0.000e+00
8.710e-01,0.000e+00
8.717e-01,0.000e+00
8.724e-01,0.000e+00
8.730e-01,0.000e+00
8.737e-01,0.000e+00
8.744e-01,0.000e+00
8.750e-01,0.000e+00
8.757e-01,0.000e+00
8.764e-01,0.000e+00
8.771e-01,0.000e+00
8.777e-01,0.000e+00
8.784e-01,0.000e+00
8.791e-01,0.000e+00
8.797e-01,0.000e+00
8.804e-01,0.000e+00
8.811e-01,0.000e+00
8.817e-01,0.000e+00
8.824e-01,0.000e+00
8.831e-01,0.000e+00
8.838e-01,0.000e+00
8.844e-01,0.000e+00
8.851e-01,0.000e+00
8.858e-01,0.000e+00
8.864e-01,0.000e+00
8.871e-01,0.000e+00
8.878e-01,0.000e+00
8.884e-01,0.000e+00
8.891e-01,0.000e+00
8.898e-01,0.000e+00
8.905e-01,0.000e+00
8.911e-01,0.000e+00
8.918e-01,0.000e+00
8.925e-01,0.000e+00
8.931e-01,0.000e+00
8.938e-01,0.000e+00
8.945e-01,0.000e+00
8.951e-01,0.000e+00
8.958e-01,0.000e+00
8.965e-01,0.000e+00
8.972e-01,0.000e+00
8.978e-01,0.000e+00
8.985e-01,0.000e+00
8.992e-01,0.000e+00
8.998e-01,0.000e+00
9.005e-01,0.000e+00
9.012e-01,0.000e+00
9.018e-01,0.000e+00
9.025e-01,0.000e+00
9.032e-01,0.000e+00
9.039e-01,0.000e+00
9.045e-01,0.000e+00
9.052e-01,0.000e+00
9.059e-01,0.000e+00
9.065e-01,0.000e+00
9.072e-01,0.000e+00
9.079e-01,0.000e+00
9.085e-01,0.000e+00
9.092e-01,0.000e+00
9.099e-01,0.000e+00
9.106e-01,0.000e+00
9.112e-01,0.000e+00
9.119e-01,0.000e+00
9.126e-01,0.000e+00
9.132e-01,0.000e+00
9.139e-01,0.000e+00
9.146e-01,0.000e+00
9.152e-01,0.000e+00
9.159e-01,0.000e+00
9.166e-01,0.000e+00
9.173e-01,0.000e+00
9.179e-01,0.000e+00
9.186e-01,0.000e+00
9.193e-01,0.000e+00
9.199e-01,0.000e+00
9.206e-01,0.000e+00
9.213e-01,0.000e+00
9.219e-01,0.000e+00
9.226e-01,0.000e+00
9.233e-01,0.000e+00
9.240e-01,0.000e+00
9.246e-01,0.000e+00
9.253e-01,0.000e+00
9.260e-01,0.000e+00
9.266e-01,0.000e+00
9.273e-01,0.000e+00
9.280e-01,0.000e+00
9.286e-01,0.000e+00
9.293e-01,0.000e+00
9.300e-01,0.000e+00
9.307e-01,0.000e+00
9.313e-01,0.000e+00
9.320e-01,0.000e+00
9.327e-01,0.000e+00
9.333e-01,0.000e+00
9.340e-01,0.000e+00
9.347e-01,0.000e+00
9.353e-01,0.000e+00
9.360e-01,0.000e+00
9.367e-01,0.000e+00
9.374e-01,0.000e+00
9.380e-01,0.000e+00
9.387e-01,0.000e+00
9.394e-01,0.000e+00
9.400e-01,0.000e+00
9.407e-01,0.000e+00
9.414e-01,0.000e+00
9.420e-01,0.000e+00
9.427e-01,0.000e+00
9.434e-01,0.000e+00
9.441e-01,0.000e+00
9.447e-01,0.000e+00
9.454e-01,0.000e+00
9.461e-01,0.000e+00
9.467e-01,0.000e+00
9.474e-01,0.000e+00
9.481e-01,0.000e+00
9.487e-01,0.000e+00
9.494e-01,0.000e+00
9.501e-01,0.000e+00
9.508e-01,0.000e+00
9.514e-01,0.000e+00
9.521e-01,0.000e+00
9.528e-01,1.493e-02
9.534e-01,0.000e+00
9.541e-01,0.000e+00
9.548e-01,0.000e+00
9.554e-01,0.000e+00
9.561e-01,0.000e+00
9.568e-01,0.000e+00
9.575e-01,1.493e-02
9.581e-01,0.000e+00
9.588e-01,0.000e+00
9.595e-01,4.478e-02
9.601e-01,5.970e-02
9.608e-01,2.985e-02
9.615e-01,2.985e-02
9.621e-01,7.463e-02
9.628e-01,4.478e-02
9.635e-01,7.463e-02
9.642e-01,1.343e-01
9.648e-01,1.343e-01
9.655e-01,1.642e-01
9.662e-01,1.940e-01
9.668e-01,3.731e-01
9.675e-01,4.030e-01
9.682e-01,4.627e-01
9.688e-01,6.567e-01
9.695e-01,5.970e-01
9.702e-01,1.000e+00
9.709e-01,1.269e+00
9.715e-01,1.642e+00
9.722e-01,1.970e+00
9.729e-01,2.134e+00
9.735e-01,3.537e+00
9.742e-01,4.731e+00
9.749e-01,5.910e+00
9.755e-01,6.642e+00
9.762e-01,9.418e+00
9.769e-01,1.261e+01
9.776e-01,1.396e+01
9.782e-01,2.160e+01
9.789e-01,2.733e+01
9.796e-01,2.928e+01
9.802e-01,4.272e+01
9.809e-01,5.439e+01
9.816e-01,6.581e+01
9.822e-01,6.724e+01
9.829e-01,9.230e+01
9.836e-01,1.074e+02
9.843e-01,1.052e+02
9.849e-01,1.347e+02
9.856e-01,1.402e+02
9.863e-01,1.178e+02
9.869e-01,1.278e+02
9.876e-01,1.071e+02
9.883e-01,8.212e+01
9.889e-01,4.797e+01
9.896e-01,3.285e+01
9.903e-01,1.464e+01
9.910e-01,4.403e+00
9.916e-01,1.119e+00
9.923e-01,2.090e-01
9.930e-01,2.985e-02
9.936e-01,0.000e+00
9.943e-01,0.000e+00
9.950e-01,0.000e+00
9.956e-01,0.000e+00
9.963e-01,0.000e+00
9.970e-01,0.000e+00
9.977e-01,0.000e+00
9.983e-01,0.000e+00
9.990e-01,0.000e+00
9.997e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_027.csv <==
transmittance,probability_density
8.711e-01,0.000e+00
8.717e-01,0.000e+00
8.723e-01,0.000e+00
8.730e-01,0.000e+00
8.736e-01,0.000e+00
8.743e-01,0.000e+00
8.749e-01,0.000e+00
8.756e-01,0.000e+00
8.762e-01,0.000e+00
8.769e-01,0.000e+00
8.775e-01,0.000e+00
8.782e-01,0.000e+00
8.788e-01,0.000e+00
8.795e-01,0.000e+00
8.801e-01,0.000e+00
8.807e-01,0.000e+00
8.814e-01,0.000e+00
8.820e-01,0.000e+00
8.827e-01,0.000e+00
8.833e-01,0.000e+00
8.840e-01,0.000e+00
8.846e-01,0.000e+00
8.853e-01,0.000e+00
8.859e-01,0.000e+00
8.866e-01,0.000e+00
8.872e-01,0.000e+00
8.879e-01,0.000e+00
8.885e-01,0.000e+00
8.891e-01,0.000e+00
8.898e-01,0.000e+00
8.904e-01,0.000e+00
8.911e-01,0.000e+00
8.917e-01,0.000e+00
8.924e-01,0.000e+00
8.930e-01,0.000e+00
8.937e-01,0.000e+00
8.943e-01,0.000e+00
8.950e-01,0.000e+00
8.956e-01,0.000e+00
8.963e-01,0.000e+00
8.969e-01,0.000e+00
8.976e-01,0.000e+00
8.982e-01,0.000e+00
8.988e-01,0.000e+00
8.995e-01,0.000e+00
9.001e-01,0.000e+00
9.008e-01,0.000e+00
9.014e-01,0.000e+00
9.021e-01,0.000e+00
9.027e-01,0.000e+00
9.034e-01,0.000e+00
9.040e-01,0.000e+00
9.047e-01,0.000e+00
9.053e-01,0.000e+00
9.060e-01,0.000e+00
9.066e-01,0.000e+00
9.072e-01,0.000e+00
9.079e-01,0.000e+00
9.085e-01,0.000e+00
9.092e-01,0.000e+00
9.098e-01,0.000e+00
9.105e-01,0.000e+00
9.111e-01,0.000e+00
9.118e-01,0.000e+00
9.124e-01,0.000e+00
9.131e-01,0.000e+00
9.137e-01,0.000e+00
9.144e-01,0.000e+00
9.150e-01,0.000e+00
9.156e-01,0.000e+00
9.163e-01,0.000e+00
9.169e-01,0.000e+00
9.176e-01,0.000e+00
9.182e-01,0.000e+00
9.189e-01,0.000e+00
9.195e-01,0.000e+00
9.202e-01,0.000e+00
9.208e-01,0.000e+00
9.215e-01,0.000e+00
9.221e-01,0.000e+00
9.228e-01,0.000e+00
9.234e-01,0.000e+00
9.241e-01,0.000e+00
9.247e-01,0.000e+00
9.253e-01,0.000e+00
9.260e-01,0.000e+00
9.266e-01,0.000e+00
9.273e-01,0.000e+00
9.279e-01,0.000e+00
9.286e-01,0.000e+00
9.292e-01,0.000e+00
9.299e-01,0.000e+00
9.305e-01,0.000e+00
9.312e-01,0.000e+00
9.318e-01,0.000e+00
9.325e-01,0.000e+00
9.331e-01,0.000e+00
9.337e-01,0.000e+00
9.344e-01,0.000e+00
9.350e-01,0.000e+00
9.357e-01,0.000e+00
9.363e-01,0.000e+00
9.370e-01,0.000e+00
9.376e-01,0.000e+00
9.383e-01,0.000e+00
9.389e-01,0.000e+00
9.396e-01,0.000e+00
9.402e-01,0.000e+00
9.409e-01,0.000e+00
9.415e-01,0.000e+00
9.422e-01,0.000e+00
9.428e-01,0.000e+00
9.434e-01,0.000e+00
9.441e-01,0.000e+00
9.447e-01,0.000e+00
9.454e-01,0.000e+00
9.460e-01,0.000e+00
9.467e-01,0.000e+00
9.473e-01,0.000e+00
9.480e-01,0.000e+00
9.486e-01,0.000e+00
9.493e-01,0.000e+00
9.499e-01,0.000e+00
9.506e-01,0.000e+00
9.512e-01,0.000e+00
9.518e-01,0.000e+00
9.525e-01,0.000e+00
9.531e-01,0.000e+00
9.538e-01,0.000e+00
9.544e-01,0.000e+00
9.551e-01,0.000e+00
9.557e-01,0.000e+00
9.564e-01,0.000e+00
9.570e-01,0.000e+00
9.577e-01,1.547e-02
9.583e-01,0.000e+00
9.590e-01,0.000e+00
9.596e-01,0.000e+00
9.602e-01,0.000e+00
9.609e-01,0.000e+00
9.615e-01,1.547e-02
9.622e-01,0.000e+00
9.628e-01,1.547e-02
9.635e-01,3.094e-02
9.641e-01,4.641e-02
9.648e-01,6.188e-02
9.654e-01,3.094e-02
9.661e-01,1.238e-01
9.667e-01,7.736e-02
9.674e-01,7.736e-02
9.680e-01,2.321e-01
9.687e-01,1.083e-01
9.693e-01,3.713e-01
9.699e-01,4.177e-01
9.706e-01,4.796e-01
9.712e-01,6.498e-01
9.719e-01,8.045e-01
9.725e-01,7.890e-01
9.732e-01,1.253e+00
9.738e-01,1.748e+00
9.745e-01,2.058e+00
9.751e-01,3.481e+00
9.758e-01,3.682e+00
9.764e-01,5.399e+00
9.771e-01,6.529e+00
9.777e-01,9.994e+00
9.783e-01,1.092e+01
9.790e-01,1.683e+01
9.796e-01,1.963e+01
9.803e-01,3.032e+01
9.809e-01,3.348e+01
9.816e-01,5.033e+01
9.822e-01,5.316e+01
9.829e-01,6.602e+01
9.835e-01,9.052e+01
9.842e-01,9.450e+01
9.848e-01,1.276e+02
9.855e-01,1.251e+02
9.861e-01,1.575e+02
9.867e-01,1.370e+02
9.874e-01,1.508e+02
9.880e-01,1.132e+02
9.887e-01,1.030e+02
9.893e-01,6.221e+01
9.900e-01,4.148e+01
9.906e-01,1.714e+01
9.913e-01,6.049e+00
9.919e-01,1.563e+00
9.926e-01,2.321e-01
9.932e-01,4.641e-02
9.939e-01,0.000e+00
9.945e-01,0.000e+00
9.952e-01,0.000e+00
9.958e-01,0.000e+00
9.964e-01,0.000e+00
9.971e-01,0.000e+00
9.977e-01,0.000e+00
9.984e-01,0.000e+00
9.990e-01,0.000e+00
9.997e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_02775.csv <==
transmittance,probability_density
8.752e-01,0.000e+00
8.758e-01,0.000e+00
8.765e-01,0.000e+00
8.771e-01,0.000e+00
8.777e-01,0.000e+00
8.783e-01,0.000e+00
8.790e-01,0.000e+00
8.796e-01,0.000e+00
8.802e-01,0.000e+00
8.809e-01,0.000e+00
8.815e-01,0.000e+00
8.821e-01,0.000e+00
8.827e-01,0.000e+00
8.834e-01,0.000e+00
8.840e-01,0.000e+00
8.846e-01,0.000e+00
8.852e-01,0.000e+00
8.859e-01,0.000e+00
8.865e-01,0.000e+00
8.871e-01,0.000e+00
8.877e-01,0.000e+00
8.884e-01,0.000e+00
8.890e-01,0.000e+00
8.896e-01,0.000e+00
8.902e-01,0.000e+00
8.909e-01,0.000e+00
8.915e-01,0.000e+00
8.921e-01,0.000e+00
8.927e-01,0.000e+00
8.934e-01,0.000e+00
8.940e-01,0.000e+00
8.946e-01,0.000e+00
8.952e-01,0.000e+00
8.959e-01,0.000e+00
8.965e-01,0.000e+00
8.971e-01,0.000e+00
8.977e-01,0.000e+00
8.984e-01,0.000e+00
8.990e-01,0.000e+00
8.996e-01,0.000e+00
9.002e-01,0.000e+00
9.009e-01,0.000e+00
9.015e-01,0.000e+00
9.021e-01,0.000e+00
9.027e-01,0.000e+00
9.034e-01,0.000e+00
9.040e-01,0.000e+00
9.046e-01,0.000e+00
9.052e-01,0.000e+00
9.059e-01,0.000e+00
9.065e-01,0.000e+00
9.071e-01,0.000e+00
9.077e-01,0.000e+00
9.084e-01,0.000e+00
9.090e-01,0.000e+00
9.096e-01,0.000e+00
9.102e-01,0.000e+00
9.109e-01,0.000e+00
9.115e-01,0.000e+00
9.121e-01,0.000e+00
9.127e-01,0.000e+00
9.134e-01,0.000e+00
9.140e-01,0.000e+00
9.146e-01,0.000e+00
9.153e-01,0.000e+00
9.159e-01,0.000e+00
9.165e-01,0.000e+00
9.171e-01,0.000e+00
9.178e-01,0.000e+00
9.184e-01,0.000e+00
9.190e-01,0.000e+00
9.196e-01,0.000e+00
9.203e-01,0.000e+00
9.209e-01,0.000e+00
9.215e-01,0.000e+00
9.221e-01,0.000e+00
9.228e-01,0.000e+00
9.234e-01,0.000e+00
9.240e-01,0.000e+00
9.246e-01,0.000e+00
9.253e-01,0.000e+00
9.259e-01,0.000e+00
9.265e-01,0.000e+00
9.271e-01,0.000e+00
9.278e-01,0.000e+00
9.284e-01,0.000e+00
9.290e-01,0.000e+00
9.296e-01,0.000e+00
9.303e-01,0.000e+00
9.309e-01,0.000e+00
9.315e-01,0.000e+00
9.321e-01,0.000e+00
9.328e-01,0.000e+00
9.334e-01,0.000e+00
9.340e-01,0.000e+00
9.346e-01,0.000e+00
9.353e-01,0.000e+00
9.359e-01,0.000e+00
9.365e-01,0.000e+00
9.371e-01,0.000e+00
9.378e-01,0.000e+00
9.384e-01,0.000e+00
9.390e-01,0.000e+00
9.396e-01,0.000e+00
9.403e-01,0.000e+00
9.409e-01,0.000e+00
9.415e-01,0.000e+00
9.421e-01,0.000e+00
9.428e-01,0.000e+00
9.434e-01,0.000e+00
9.440e-01,0.000e+00
9.446e-01,0.000e+00
9.453e-01,0.000e+00
9.459e-01,0.000e+00
9.465e-01,0.000e+00
9.471e-01,0.000e+00
9.478e-01,0.000e+00
9.484e-01,0.000e+00
9.490e-01,0.000e+00
9.497e-01,0.000e+00
9.503e-01,0.000e+00
9.509e-01,0.000e+00
9.515e-01,0.000e+00
9.522e-01,0.000e+00
9.528e-01,0.000e+00
9.534e-01,0.000e+00
9.540e-01,0.000e+00
9.547e-01,0.000e+00
9.553e-01,0.000e+00
9.559e-01,0.000e+00
9.565e-01,0.000e+00
9.572e-01,0.000e+00
9.578e-01,0.000e+00
9.584e-01,0.000e+00
9.590e-01,0.000e+00
9.597e-01,0.000e+00
9.603e-01,0.000e+00
9.609e-01,0.000e+00
9.615e-01,0.000e+00
9.622e-01,1.599e-02
9.628e-01,0.000e+00
9.634e-01,0.000e+00
9.640e-01,0.000e+00
9.647e-01,0.000e+00
9.653e-01,0.000e+00
9.659e-01,3.198e-02
9.665e-01,1.599e-02
9.672e-01,6.395e-02
9.678e-01,4.797e-02
9.684e-01,4.797e-02
9.690e-01,9.593e-02
9.697e-01,1.279e-01
9.703e-01,1.439e-01
9.709e-01,2.078e-01
9.715e-01,2.398e-01
9.722e-01,4.157e-01
9.728e-01,5.596e-01
9.734e-01,6.076e-01
9.740e-01,7.994e-01
9.747e-01,9.433e-01
9.753e-01,1.599e+00
9.759e-01,2.031e+00
9.765e-01,2.430e+00
9.772e-01,3.326e+00
9.778e-01,5.644e+00
9.784e-01,6.219e+00
9.790e-01,8.554e+00
9.797e-01,1.137e+01
9.803e-01,1.738e+01
9.809e-01,2.082e+01
9.815e-01,2.860e+01
9.822e-01,3.800e+01
9.828e-01,5.500e+01
9.834e-01,6.235e+01
9.841e-01,7.782e+01
9.847e-01,9.264e+01
9.853e-01,1.313e+02
9.859e-01,1.304e+02
9.866e-01,1.490e+02
9.872e-01,1.552e+02
9.878e-01,1.762e+02
9.884e-01,1.347e+02
9.891e-01,1.113e+02
9.897e-01,8.250e+01
9.903e-01,5.653e+01
9.909e-01,2.323e+01
9.916e-01,8.154e+00
9.922e-01,1.839e+00
9.928e-01,3.358e-01
9.934e-01,3.198e-02
9.941e-01,1.599e-02
9.947e-01,0.000e+00
9.953e-01,0.000e+00
9.959e-01,0.000e+00
9.966e-01,0.000e+00
9.972e-01,0.000e+00
9.978e-01,0.000e+00
9.984e-01,0.000e+00
9.991e-01,0.000e+00
9.997e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_0285.csv <==
transmittance,probability_density
8.790e-01,0.000e+00
8.796e-01,0.000e+00
8.802e-01,0.000e+00
8.808e-01,0.000e+00
8.815e-01,0.000e+00
8.821e-01,0.000e+00
8.827e-01,0.000e+00
8.833e-01,0.000e+00
8.839e-01,0.000e+00
8.845e-01,0.000e+00
8.851e-01,0.000e+00
8.857e-01,0.000e+00
8.863e-01,0.000e+00
8.869e-01,0.000e+00
8.875e-01,0.000e+00
8.881e-01,0.000e+00
8.887e-01,0.000e+00
8.893e-01,0.000e+00
8.899e-01,0.000e+00
8.906e-01,0.000e+00
8.912e-01,0.000e+00
8.918e-01,0.000e+00
8.924e-01,0.000e+00
8.930e-01,0.000e+00
8.936e-01,0.000e+00
8.942e-01,0.000e+00
8.948e-01,0.000e+00
8.954e-01,0.000e+00
8.960e-01,0.000e+00
8.966e-01,0.000e+00
8.972e-01,0.000e+00
8.978e-01,0.000e+00
8.984e-01,0.000e+00
8.990e-01,0.000e+00
8.996e-01,0.000e+00
9.003e-01,0.000e+00
9.009e-01,0.000e+00
9.015e-01,0.000e+00
9.021e-01,0.000e+00
9.027e-01,0.000e+00
9.033e-01,0.000e+00
9.039e-01,0.000e+00
9.045e-01,0.000e+00
9.051e-01,0.000e+00
9.057e-01,0.000e+00
9.063e-01,0.000e+00
9.069e-01,0.000e+00
9.075e-01,0.000e+00
9.081e-01,0.000e+00
9.087e-01,0.000e+00
9.093e-01,0.000e+00
9.100e-01,0.000e+00
9.106e-01,0.000e+00
9.112e-01,0.000e+00
9.118e-01,0.000e+00
9.124e-01,0.000e+00
9.130e-01,0.000e+00
9.136e-01,0.000e+00
9.142e-01,0.000e+00
9.148e-01,0.000e+00
9.154e-01,0.000e+00
9.160e-01,0.000e+00
9.166e-01,0.000e+00
9.172e-01,0.000e+00
9.178e-01,0.000e+00
9.184e-01,0.000e+00
9.191e-01,0.000e+00
9.197e-01,0.000e+00
9.203e-01,0.000e+00
9.209e-01,0.000e+00
9.215e-01,0.000e+00
9.221e-01,0.000e+00
9.227e-01,0.000e+00
9.233e-01,0.000e+00
9.239e-01,0.000e+00
9.245e-01,0.000e+00
9.251e-01,0.000e+00
9.257e-01,0.000e+00
9.263e-01,0.000e+00
9.269e-01,0.000e+00
9.275e-01,0.000e+00
9.281e-01,0.000e+00
9.288e-01,0.000e+00
9.294e-01,0.000e+00
9.300e-01,0.000e+00
9.306e-01,0.000e+00
9.312e-01,0.000e+00
9.318e-01,0.000e+00
9.324e-01,0.000e+00
9.330e-01,0.000e+00
9.336e-01,0.000e+00
9.342e-01,0.000e+00
9.348e-01,0.000e+00
9.354e-01,0.000e+00
9.360e-01,0.000e+00
9.366e-01,0.000e+00
9.372e-01,0.000e+00
9.378e-01,0.000e+00
9.385e-01,0.000e+00
9.391e-01,0.000e+00
9.397e-01,0.000e+00
9.403e-01,0.000e+00
9.409e-01,0.000e+00
9.415e-01,0.000e+00
9.421e-01,0.000e+00
9.427e-01,0.000e+00
9.433e-01,0.000e+00
9.439e-01,0.000e+00
9.445e-01,0.000e+00
9.451e-01,0.000e+00
9.457e-01,0.000e+00
9.463e-01,0.000e+00
9.469e-01,0.000e+00
9.475e-01,0.000e+00
9.482e-01,0.000e+00
9.488e-01,0.000e+00
9.494e-01,0.000e+00
9.500e-01,0.000e+00
9.506e-01,0.000e+00
9.512e-01,0.000e+00
9.518e-01,0.000e+00
9.524e-01,0.000e+00
9.530e-01,0.000e+00
9.536e-01,0.000e+00
9.542e-01,0.000e+00
9.548e-01,0.000e+00
9.554e-01,0.000e+00
9.560e-01,0.000e+00
9.566e-01,0.000e+00
9.573e-01,0.000e+00
9.579e-01,0.000e+00
9.585e-01,0.000e+00
9.591e-01,0.000e+00
9.597e-01,0.000e+00
9.603e-01,0.000e+00
9.609e-01,0.000e+00
9.615e-01,0.000e+00
9.621e-01,0.000e+00
9.627e-01,0.000e+00
9.633e-01,0.000e+00
9.639e-01,0.000e+00
9.645e-01,0.000e+00
9.651e-01,0.000e+00
9.657e-01,0.000e+00
9.663e-01,1.649e-02
9.670e-01,0.000e+00
9.676e-01,0.000e+00
9.682e-01,0.000e+00
9.688e-01,0.000e+00
9.694e-01,4.948e-02
9.700e-01,6.597e-02
9.706e-01,3.298e-02
9.712e-01,9.895e-02
9.718e-01,1.814e-01
9.724e-01,8.246e-02
9.730e-01,2.309e-01
9.736e-01,2.144e-01
9.742e-01,3.628e-01
9.748e-01,4.618e-01
9.754e-01,7.421e-01
9.760e-01,9.400e-01
9.767e-01,1.270e+00
9.773e-01,1.600e+00
9.779e-01,2.408e+00
9.785e-01,2.804e+00
9.791e-01,4.535e+00
9.797e-01,6.316e+00
9.803e-01,8.691e+00
9.809e-01,1.318e+01
9.815e-01,1.616e+01
9.821e-01,2.319e+01
9.827e-01,3.181e+01
9.833e-01,4.344e+01
9.839e-01,5.551e+01
9.845e-01,7.242e+01
9.851e-01,9.102e+01
9.858e-01,1.131e+02
9.864e-01,1.322e+02
9.870e-01,1.566e+02
9.876e-01,1.715e+02
9.882e-01,1.748e+02
9.888e-01,1.630e+02
9.894e-01,1.380e+02
9.900e-01,1.045e+02
9.906e-01,7.421e+01
9.912e-01,3.005e+01
9.918e-01,1.070e+01
9.924e-01,2.375e+00
9.930e-01,3.298e-01
9.936e-01,4.948e-02
9.942e-01,1.649e-02
9.948e-01,0.000e+00
9.955e-01,0.000e+00
9.961e-01,0.000e+00
9.967e-01,0.000e+00
9.973e-01,0.000e+00
9.979e-01,0.000e+00
9.985e-01,0.000e+00
9.991e-01,0.000e+00
9.997e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_02925.csv <==
transmittance,probability_density
8.823e-01,0.000e+00
8.829e-01,0.000e+00
8.835e-01,0.000e+00
8.841e-01,0.000e+00
8.847e-01,0.000e+00
8.852e-01,0.000e+00
8.858e-01,0.000e+00
8.864e-01,0.000e+00
8.870e-01,0.000e+00
8.876e-01,0.000e+00
8.882e-01,0.000e+00
8.888e-01,0.000e+00
8.894e-01,0.000e+00
8.900e-01,0.000e+00
8.906e-01,0.000e+00
8.911e-01,0.000e+00
8.917e-01,0.000e+00
8.923e-01,0.000e+00
8.929e-01,0.000e+00
8.935e-01,0.000e+00
8.941e-01,0.000e+00
8.947e-01,0.000e+00
8.953e-01,0.000e+00
8.959e-01,0.000e+00
8.965e-01,0.000e+00
8.970e-01,0.000e+00
8.976e-01,0.000e+00
8.982e-01,0.000e+00
8.988e-01,0.000e+00
8.994e-01,0.000e+00
9.000e-01,0.000e+00
9.006e-01,0.000e+00
9.012e-01,0.000e+00
9.018e-01,0.000e+00
9.024e-01,0.000e+00
9.029e-01,0.000e+00
9.035e-01,0.000e+00
9.041e-01,0.000e+00
9.047e-01,0.000e+00
9.053e-01,0.000e+00
9.059e-01,0.000e+00
9.065e-01,0.000e+00
9.071e-01,0.000e+00
9.077e-01,0.000e+00
9.083e-01,0.000e+00
9.088e-01,0.000e+00
9.094e-01,0.000e+00
9.100e-01,0.000e+00
9.106e-01,0.000e+00
9.112e-01,0.000e+00
9.118e-01,0.000e+00
9.124e-01,0.000e+00
9.130e-01,0.000e+00
9.136e-01,0.000e+00
9.142e-01,0.000e+00
9.147e-01,0.000e+00
9.153e-01,0.000e+00
9.159e-01,0.000e+00
9.165e-01,0.000e+00
9.171e-01,0.000e+00
9.177e-01,0.000e+00
9.183e-01,0.000e+00
9.189e-01,0.000e+00
9.195e-01,0.000e+00
9.201e-01,0.000e+00
9.206e-01,0.000e+00
9.212e-01,0.000e+00
9.218e-01,0.000e+00
9.224e-01,0.000e+00
9.230e-01,0.000e+00
9.236e-01,0.000e+00
9.242e-01,0.000e+00
9.248e-01,0.000e+00
9.254e-01,0.000e+00
9.260e-01,0.000e+00
9.265e-01,0.000e+00
9.271e-01,0.000e+00
9.277e-01,0.000e+00
9.283e-01,0.000e+00
9.289e-01,0.000e+00
9.295e-01,0.000e+00
9.301e-01,0.000e+00
9.307e-01,0.000e+00
9.313e-01,0.000e+00
9.319e-01,0.000e+00
9.324e-01,0.000e+00
9.330e-01,0.000e+00
9.336e-01,0.000e+00
9.342e-01,0.000e+00
9.348e-01,0.000e+00
9.354e-01,0.000e+00
9.360e-01,0.000e+00
9.366e-01,0.000e+00
9.372e-01,0.000e+00
9.378e-01,0.000e+00
9.383e-01,0.000e+00
9.389e-01,0.000e+00
9.395e-01,0.000e+00
9.401e-01,0.000e+00
9.407e-01,0.000e+00
9.413e-01,0.000e+00
9.419e-01,0.000e+00
9.425e-01,0.000e+00
9.431e-01,0.000e+00
9.437e-01,0.000e+00
9.442e-01,0.000e+00
9.448e-01,0.000e+00
9.454e-01,0.000e+00
9.460e-01,0.000e+00
9.466e-01,0.000e+00
9.472e-01,0.000e+00
9.478e-01,0.000e+00
9.484e-01,0.000e+00
9.490e-01,0.000e+00
9.496e-01,0.000e+00
9.501e-01,0.000e+00
9.507e-01,0.000e+00
9.513e-01,0.000e+00
9.519e-01,0.000e+00
9.525e-01,0.000e+00
9.531e-01,0.000e+00
9.537e-01,0.000e+00
9.543e-01,0.000e+00
9.549e-01,0.000e+00
9.555e-01,0.000e+00
9.560e-01,0.000e+00
9.566e-01,0.000e+00
9.572e-01,0.000e+00
9.578e-01,0.000e+00
9.584e-01,0.000e+00
9.590e-01,0.000e+00
9.596e-01,0.000e+00
9.602e-01,0.000e+00
9.608e-01,0.000e+00
9.614e-01,0.000e+00
9.619e-01,0.000e+00
9.625e-01,0.000e+00
9.631e-01,0.000e+00
9.637e-01,0.000e+00
9.643e-01,0.000e+00
9.649e-01,0.000e+00
9.655e-01,0.000e+00
9.661e-01,0.000e+00
9.667e-01,0.000e+00
9.673e-01,0.000e+00
9.678e-01,0.000e+00
9.684e-01,0.000e+00
9.690e-01,0.000e+00
9.696e-01,0.000e+00
9.702e-01,1.695e-02
9.708e-01,0.000e+00
9.714e-01,3.390e-02
9.720e-01,5.085e-02
9.726e-01,0.000e+00
9.732e-01,6.780e-02
9.737e-01,2.034e-01
9.743e-01,1.017e-01
9.749e-01,2.542e-01
9.755e-01,2.203e-01
9.761e-01,3.051e-01
9.767e-01,5.254e-01
9.773e-01,6.610e-01
9.779e-01,1.203e+00
9.785e-01,1.593e+00
9.791e-01,1.983e+00
9.796e-01,2.847e+00
9.802e-01,4.254e+00
9.808e-01,6.339e+00
9.814e-01,8.898e+00
9.820e-01,9.847e+00
9.826e-01,1.612e+01
9.832e-01,2.417e+01
9.838e-01,3.337e+01
9.844e-01,4.737e+01
9.850e-01,6.419e+01
9.855e-01,8.424e+01
9.861e-01,1.081e+02
9.867e-01,1.335e+02
9.873e-01,1.625e+02
9.879e-01,1.530e+02
9.885e-01,1.930e+02
9.891e-01,1.913e+02
9.897e-01,1.661e+02
9.903e-01,1.302e+02
9.909e-01,8.439e+01
9.914e-01,4.363e+01
9.920e-01,1.598e+01
9.926e-01,3.763e+00
9.932e-01,5.763e-01
9.938e-01,5.085e-02
9.944e-01,1.695e-02
9.950e-01,0.000e+00
9.956e-01,0.000e+00
9.962e-01,0.000e+00
9.968e-01,0.000e+00
9.973e-01,0.000e+00
9.979e-01,0.000e+00
9.985e-01,0.000e+00
9.991e-01,0.000e+00
9.997e-01,0.000e+00


==> anc/03_results/weak_zap/tracked_numerical/0_03.csv <==
transmittance,probability_density
8.852e-01,0.000e+00
8.858e-01,0.000e+00
8.863e-01,0.000e+00
8.869e-01,0.000e+00
8.875e-01,0.000e+00
8.881e-01,0.000e+00
8.886e-01,0.000e+00
8.892e-01,0.000e+00
8.898e-01,0.000e+00
8.904e-01,0.000e+00
8.910e-01,0.000e+00
8.915e-01,0.000e+00
8.921e-01,0.000e+00
8.927e-01,0.000e+00
8.933e-01,0.000e+00
8.938e-01,0.000e+00
8.944e-01,0.000e+00
8.950e-01,0.000e+00
8.956e-01,0.000e+00
8.961e-01,0.000e+00
8.967e-01,0.000e+00
8.973e-01,0.000e+00
8.979e-01,0.000e+00
8.984e-01,0.000e+00
8.990e-01,0.000e+00
8.996e-01,0.000e+00
9.002e-01,0.000e+00
9.007e-01,0.000e+00
9.013e-01,0.000e+00
9.019e-01,0.000e+00
9.025e-01,0.000e+00
9.030e-01,0.000e+00
9.036e-01,0.000e+00
9.042e-01,0.000e+00
9.048e-01,0.000e+00
9.053e-01,0.000e+00
9.059e-01,0.000e+00
9.065e-01,0.000e+00
9.071e-01,0.000e+00
9.076e-01,0.000e+00
9.082e-01,0.000e+00
9.088e-01,0.000e+00
9.094e-01,0.000e+00
9.099e-01,0.000e+00
9.105e-01,0.000e+00
9.111e-01,0.000e+00
9.117e-01,0.000e+00
9.122e-01,0.000e+00
9.128e-01,0.000e+00
9.134e-01,0.000e+00
9.140e-01,0.000e+00
9.145e-01,0.000e+00
9.151e-01,0.000e+00
9.157e-01,0.000e+00
9.163e-01,0.000e+00
9.168e-01,0.000e+00
9.174e-01,0.000e+00
9.180e-01,0.000e+00
9.186e-01,0.000e+00
9.191e-01,0.000e+00
9.197e-01,0.000e+00
9.203e-01,0.000e+00
9.209e-01,0.000e+00
9.215e-01,0.000e+00
9.220e-01,0.000e+00
9.226e-01,0.000e+00
9.232e-01,0.000e+00
9.238e-01,0.000e+00
9.243e-01,0.000e+00
9.249e-01,0.000e+00
9.255e-01,0.000e+00
9.261e-01,0.000e+00
9.266e-01,0.000e+00
9.272e-01,0.000e+00
9.278e-01,0.000e+00
9.284e-01,0.000e+00
9.289e-01,0.000e+00
9.295e-01,0.000e+00
9.301e-01,0.000e+00
9.307e-01,0.000e+00
9.312e-01,0.000e+00
9.318e-01,0.000e+00
9.324e-01,0.000e+00
9.330e-01,0.000e+00
9.335e-01,0.000e+00
9.341e-01,0.000e+00
9.347e-01,0.000e+00
9.353e-01,0.000e+00
9.358e-01,0.000e+00
9.364e-01,0.000e+00
9.370e-01,0.000e+00
9.376e-01,0.000e+00
9.381e-01,0.000e+00
9.387e-01,0.000e+00
9.393e-01,0.000e+00
9.399e-01,0.000e+00
9.404e-01,0.000e+00
9.410e-01,0.000e+00
9.416e-01,0.000e+00
9.422e-01,0.000e+00
9.427e-01,0.000e+00
9.433e-01,0.000e+00
9.439e-01,0.000e+00
9.445e-01,0.000e+00
9.450e-01,0.000e+00
9.456e-01,0.000e+00
9.462e-01,0.000e+00
9.468e-01,0.000e+00
9.473e-01,0.000e+00
9.479e-01,0.000e+00
9.485e-01,0.000e+00
9.491e-01,0.000e+00
9.496e-01,0.000e+00
9.502e-01,0.000e+00
9.508e-01,0.000e+00
9.514e-01,0.000e+00
9.519e-01,0.000e+00
9.525e-01,0.000e+00
9.531e-01,0.000e+00
9.537e-01,0.000e+00
9.543e-01,0.000e+00
9.548e-01,0.000e+00
9.554e-01,0.000e+00
9.560e-01,0.000e+00
9.566e-01,0.000e+00
9.571e-01,0.000e+00
9.577e-01,0.000e+00
9.583e-01,0.000e+00
9.589e-01,0.000e+00
9.594e-01,0.000e+00
9.600e-01,0.000e+00
9.606e-01,0.000e+00
9.612e-01,0.000e+00
9.617e-01,0.000e+00
9.623e-01,0.000e+00
9.629e-01,0.000e+00
9.635e-01,0.000e+00
9.640e-01,0.000e+00
9.646e-01,0.000e+00
9.652e-01,0.000e+00
9.658e-01,0.000e+00
9.663e-01,0.000e+00
9.669e-01,0.000e+00
9.675e-01,0.000e+00
9.681e-01,0.000e+00
9.686e-01,0.000e+00
9.692e-01,0.000e+00
9.698e-01,0.000e+00
9.704e-01,0.000e+00
9.709e-01,0.000e+00
9.715e-01,0.000e+00
9.721e-01,0.000e+00
9.727e-01,0.000e+00
9.732e-01,3.476e-02
9.738e-01,1.738e-02
9.744e-01,6.951e-02
9.750e-01,1.738e-02
9.755e-01,1.390e-01
9.761e-01,2.085e-01
9.767e-01,1.564e-01
9.773e-01,2.433e-01
9.778e-01,4.866e-01
9.784e-01,5.908e-01
9.790e-01,7.472e-01
9.796e-01,1.338e+00
9.801e-01,1.912e+00
9.807e-01,2.728e+00
9.813e-01,3.197e+00
9.819e-01,6.308e+00
9.824e-01,8.063e+00
9.830e-01,1.260e+01
9.836e-01,1.510e+01
9.842e-01,2.555e+01
9.848e-01,3.837e+01
9.853e-01,5.396e+01
9.859e-01,6.329e+01
9.865e-01,9.726e+01
9.871e-01,1.263e+02
9.876e-01,1.609e+02
9.882e-01,1.567e+02
9.888e-01,2.122e+02
9.894e-01,2.159e+02
9.899e-01,1.964e+02
9.905e-01,1.339e+02
9.911e-01,1.136e+02
9.917e-01,5.969e+01
9.922e-01,2.346e+01
9.928e-01,5.283e+00
9.934e-01,1.043e+00
9.940e-01,6.951e-02
9.945e-01,1.738e-02
9.951e-01,0.000e+00
9.957e-01,0.000e+00
9.963e-01,0.000e+00
9.968e-01,0.000e+00
9.974e-01,0.000e+00
9.980e-01,0.000e+00
9.986e-01,0.000e+00
9.991e-01,0.000e+00
9.997e-01,0.000e+00


==> anc/04_src/01-simulation/channels/moderate.py <==
import numpy as np
from pyatmosphere import (Channel, CirclePupil, GaussianSource,
                          IdenticalPhaseScreensPath, MVKModel,
                          RandLogPolarGrid, RectGrid, SSPhaseScreen)

moderate_inf = Channel(
  grid=RectGrid(resolution=2**9, delta=0.0004),
  source=GaussianSource(
      wvl=809e-9,
      w0=0.02,
      F0=np.inf
  ),
  path=IdenticalPhaseScreensPath(
    phase_screen=SSPhaseScreen(
      model=MVKModel(
        Cn2=1.5e-14,
        l0=1e-3,
        L0=80,
      ),
      f_grid=RandLogPolarGrid(
        points=2**10,
        f_min=1 / 80 / 15,
        f_max=1 / 1e-3 * 2
      )
    ),
    length=1.6e3,
    count=10
  ),
  pupil=CirclePupil(
    radius=0.04
  ),
)


moderate_zap = Channel(
  grid=RectGrid(resolution=2**9, delta=0.0004),
  source=GaussianSource(
      wvl=809e-9,
      w0=0.02,
      F0=1.6e3
  ),
  path=IdenticalPhaseScreensPath(
    phase_screen=SSPhaseScreen(
      model=MVKModel(
        Cn2=1.5e-14,
        l0=1e-3,
        L0=80,
      ),
      f_grid=RandLogPolarGrid(
        points=2**10,
        f_min=1 / 80 / 15,
        f_max=1 / 1e-3 * 2
      )
    ),
    length=1.6e3,
    count=10
  ),
  pupil=CirclePupil(
    radius=0.04
  ),
)


==> anc/04_src/01-simulation/channels/strong.py <==
import numpy as np
from pyatmosphere import (Channel, CirclePupil, GaussianSource,
                          IdenticalPhaseScreensPath, MVKModel,
                          RandLogPolarGrid, RectGrid, SSPhaseScreen)


strong_inf = Channel(
    grid=RectGrid(resolution=2**12, delta=0.001),
        source=GaussianSource(
        wvl=808e-9,
        w0=0.06,
        F0=50e3
        ),
    path=IdenticalPhaseScreensPath(
        phase_screen=SSPhaseScreen(
            model=MVKModel(
            Cn2=6e-16,
            l0=1e-3,
            L0=80,
            ),
        f_grid=RandLogPolarGrid(
            points=2**10,
            f_min=1 / 80 / 15,
            f_max=1 / 1e-3 * 2
            )
        ),
        length=50e3,
        count=30
        ),
    pupil=CirclePupil(
        radius=1.8
        ),
    )


==> anc/04_src/01-simulation/channels/weak.py <==
import numpy as np
from pyatmosphere import (Channel, CirclePupil, GaussianSource,
                          IdenticalPhaseScreensPath, MVKModel,
                          RandLogPolarGrid, RectGrid, SSPhaseScreen)

weak_zap = Channel(
  grid=RectGrid(resolution=2**9, delta=0.0003),
  source=GaussianSource(
      wvl=809e-9,
      w0=0.02,
      F0=1e3
  ),
  path=IdenticalPhaseScreensPath(
    phase_screen=SSPhaseScreen(
      model=MVKModel(
        Cn2=5e-15,
        l0=1e-3,
        L0=80,
      ),
      f_grid=RandLogPolarGrid(
        points=2**10,
        f_min=1 / 80 / 15,
        f_max=1 / 1e-3 * 2
      )
    ),
    length=1e3,
    count=10
  ),
  pupil=CirclePupil(
    radius=0.01
  ),
)


weak_inf = Channel(
  grid=RectGrid(resolution=2**9, delta=0.0003),
  source=GaussianSource(
      wvl=809e-9,
      w0=0.02,
      F0=np.inf
  ),
  path=IdenticalPhaseScreensPath(
    phase_screen=SSPhaseScreen(
      model=MVKModel(
        Cn2=5e-15,
        l0=1e-3,
        L0=80,
      ),
      f_grid=RandLogPolarGrid(
        points=2**10,
        f_min=1 / 80 / 15,
        f_max=1 / 1e-3 * 2
      )
    ),
    length=1e3,
    count=10
  ),
  pupil=CirclePupil(
    radius=0.01
  ),
)


==> anc/04_src/01-simulation/config.py <==
import numpy as np
from channels.moderate import moderate_inf, moderate_zap
from channels.strong import strong_inf
from channels.weak import weak_inf, weak_zap
from pyatmosphere import gpu

gpu.config['use_gpu'] = True

DATA_PATH = './data'
SIMULATION_SAVE_STEP = 500
CHANNELS = {
    'weak_zap': {
        'channel': weak_zap,
        'iterations': 100000,
        'aperture_range': [round(x, 5) for x in np.linspace(0.00075, 0.03, 40)]
    },
    'weak_inf': {
        'channel': weak_inf,
        'iterations': 100000,
        'aperture_range': [round(x, 3) for x in np.linspace(0.001, 0.04, 40)]
    },
    'moderate_zap': {
        'channel': moderate_zap,
        'iterations': 100000,
        'aperture_range': [round(x, 3) for x in np.linspace(0.001, 0.055, 55)]
    },
    'moderate_inf': {
        'channel': moderate_inf,
        'iterations': 100000,
        'aperture_range': [round(x, 3) for x in np.linspace(0.001, 0.065, 65)]
    },
    'strong_inf': {
        'channel': strong_inf,
        'iterations': 100000,
        'aperture_range': [round(x, 2) for x in np.linspace(0.05, 1.5, 30)]
    },
}

SEMIANALYTICAL_ITERATIONS = 5000

# to determine the beam wandering value
PRELIMINARY_SIMULATION_ITERATIONS = 1000

# for the numerical total probability models
R0_VALUES_COUNT = 1000


==> anc/04_src/01-simulation/lib/parameters.py <==
import json
from pathlib import Path
from typing import List, Optional, Tuple

import numpy as np
import pyatmosphere as pyatm

import config


def _simulate_bw(channel: pyatm.Channel, iterations: int) -> float:
    """Starts a simulation of the beam wandering value for the channel

    Args:
        channel: a channel to simulate
        iterationa: the number of iterations in the simulation

    Returns:
        float: a simulated beam wandering value for this channel in meters
    """
    beam_result = pyatm.simulations.BeamResult(channel, max_size=iterations)
    sim = pyatm.simulations.Simulation([beam_result])
    print("Preliminary simulation...")
    sim.run()
    print(f"Beam wandering value is {beam_result.bw[0]:.1e} m.")
    return beam_result.bw[0]


def load_aperture_radiuses(channel_name: str) -> Optional[List[float]]:
    "Load aperture radiuses from the transmittance data file if exists."
    try:
        path = Path(config.DATA_PATH) / channel_name / 'transmittance.csv'
        with open(path, "r", encoding='utf-8') as file:
            return [float(r) for r in file.readline().split(",")]
    except FileNotFoundError:
        return None


def load_aperture_shifts(channel_name) -> Optional[List[Tuple[float, float]]]:
    "Load aperture shifts for the numerical total probability models if exist."
    shited_aperture_paths = list((Path(config.DATA_PATH) / channel_name /
                                 "shifted_aperture").glob("transmittance_*.csv"))
    if not shited_aperture_paths:
        return None

    # Pick the first arbitrary file. The parameters must be the same.
    with open(shited_aperture_paths[0], "r", encoding='utf-8') as file:
        return [
            tuple(float(x) for x in c.split('_'))
            for c in file.readline().split(",")[2:]
            ]


def default_aperture_radiuses(channel_name) -> List[float]:
    "Take the default values from the config file"
    return config.CHANNELS[channel_name]['aperture_range']


def default_aperture_shifts(channel) -> List[Tuple[float, float]]:
    "Generate aperture shifts for the numerical total probability models."
    def e_round(value: float) -> float:
        "Round a float value to 3 significant digits"
        return float(f'{value:.3e}')

    bw_value = _simulate_bw(channel, config.PRELIMINARY_SIMULATION_ITERATIONS)
    shifts_x = np.random.normal(0, bw_value, config.R0_VALUES_COUNT)
    shifts_y = np.random.normal(0, bw_value, config.R0_VALUES_COUNT)
    return [(e_round(x), e_round(y)) for x, y in zip(shifts_x, shifts_y)]

def save_channel_parameters(channel_name, channel):
    results_path = Path(config.DATA_PATH) / channel_name
    results_path.mkdir(exist_ok=True)
    params = {
        "source": {"W0": channel.source.w0,
                   "wvl": channel.source.wvl,
                   "F0": channel.source.F0},
        "path": {"Cn2": channel.path.phase_screen.model.Cn2,
                 "l0": channel.path.phase_screen.model.l0,
                 "L0": channel.path.phase_screen.model.L0,
                 "length": channel.path.length},
        "aperture": {"radius": channel.pupil.radius},
    }
    with open(results_path / "params.json", "w", encoding="utf-8") as file:
        json.dump(params, file, indent=4)


==> anc/04_src/01-simulation/lib/shifted_aperture.py <==
from functools import partial
from typing import List, Optional, Tuple

import pandas as pd
import pyatmosphere as pyatm

ApertureShifts = List[Tuple[float, float]]


class ShiftedTrackedPDTResult(pyatm.simulations.Result):
    """Represents a simulation results of transmittance of ligth propagation
    through the `channel` throug the `aperture` that is placed with
    the `aperture_shifts` offsets relative to the beam centroid of the sample.
    """
    def __init__(self,
                 channel: pyatm.Channel,
                 aperture: Optional[pyatm.CirclePupil] = None,
                 aperture_shifts: Optional[ApertureShifts] = None,
                 **kwargs):
        self.aperture = aperture or None
        self.aperture_shifts = aperture_shifts or [(0, 0)]
        measures = [
            pyatm.simulations.Measure(
                channel, "atmosphere", pyatm.measures.mean_x),
            pyatm.simulations.Measure(
                channel, "atmosphere", pyatm.measures.mean_y),
            *[pyatm.simulations.Measure(channel, "atmosphere",
              partial(self._append_pupil, shift),
              pyatm.measures.eta,
              name=self._col_name(shift)
              )
              for shift in self.aperture_shifts]
            ]
        super().__init__(channel, measures, **kwargs)

    def _col_name(self, shift):
        return '_'.join([f'{n:.3e}' for n in shift])

    def _append_pupil(self, shift, channel, output):
        init_pupil = channel.pupil
        if self.aperture:
            channel.pupil = self.aperture
        beam_x = self.measures[0].iteration_data
        beam_y = self.measures[1].iteration_data
        output = channel.pupil.output(
            output, shift=(beam_x + shift[0], beam_y + shift[1]))
        if self.aperture:
            channel.pupil = init_pupil
        return output

    def load_output(self):
        for measures, data in zip(self.measures,
                                  pd.read_csv(self.save_path).T.values):
            measures.data = data.tolist()

    def plot_output(self):
        print(len(self.measures[0]))


==> anc/04_src/01-simulation/main.py <==
"Data simulation for channels of different turbulent scintillations."

from pathlib import Path
from typing import List

from lib.parameters import (default_aperture_radiuses, default_aperture_shifts,
                            load_aperture_radiuses, load_aperture_shifts,
                            save_channel_parameters)
from lib.shifted_aperture import ApertureShifts, ShiftedTrackedPDTResult
from pyatmosphere import Channel, CirclePupil, simulations

import config


def create_results(
        channel_name: str,
        channel: Channel,
        aperture_radiuses: List[float],
        aperture_shifts: ApertureShifts,
        iterations: int,
        semianalytical_iterations: int
        ) -> List[simulations.Result]:
    """Declare the required results for a simultaion.

    Args:
        channel_name: the name of the folder where the results will be stored
        channel: pyatmosphere.Channel which will be simulated
        aperture_radiuses: list of aperture radiuses
        aperture_shifts: list of r_0 values for
                         the numerical total probability PDT models
        iterations: the required number of simulation iterations
        semianalytical_iterations: the required number of simulation iterations
                                   for semianalytical models

    Returns:
        a list of pyatmosphere simulation results
    """
    results_path = Path(config.DATA_PATH) / channel_name
    results_path.mkdir(exist_ok=True)
    (results_path / 'shifted_aperture').mkdir(exist_ok=True)

    apertures = [CirclePupil(radius=r) for r in aperture_radiuses]
    return [
        simulations.BeamResult(
            channel, save_path=(results_path / 'beam.csv'), max_size=iterations
        ),
        simulations.PDTResult(
            channel,
            pupils=apertures,
            save_path=(results_path / 'transmittance.csv'), max_size=iterations
        ),
        simulations.TrackedPDTResult(
            channel,
            pupils=apertures,
            save_path=(results_path / 'tracked_transmittance.csv'),
            max_size=iterations
        ),
        *[ShiftedTrackedPDTResult(
            channel,
            aperture=aperture,
            aperture_shifts=aperture_shifts,
            save_path=(results_path / 'shifted_aperture' /
                       f"transmittance_{aperture.radius}.csv"),
            max_size=semianalytical_iterations
            )
            for aperture in apertures]
    ]


def run():
    "Start a new or continue data simulation"
    Path(config.DATA_PATH).mkdir(exist_ok=True)
    for channel_name, channel_config in config.CHANNELS.items():
        aperture_radiuses = (
            load_aperture_radiuses(channel_name) or
            default_aperture_radiuses(channel_name)
            )
        tracked_shifts = (
            load_aperture_shifts(channel_name) or
            default_aperture_shifts(channel_config['channel'])
            )

        save_channel_parameters(channel_name, channel_config['channel'])
        results = create_results(channel_name, channel_config['channel'],
                                 aperture_radiuses, tracked_shifts,
                                 channel_config['iterations'],
                                 config.SEMIANALYTICAL_ITERATIONS)
        sim = simulations.Simulation(results)

        # A loop for the ability to get an intermediate output plot with
        # the key combiation "Ctrl + C".
        while True:
            print(f"Runnig '{channel_name}' channel simulation...")
            sim.run(save_step=config.SIMULATION_SAVE_STEP)  # main sim loop

            if sim.is_measures_done():
                break

            for res in sim.results_list:
                res.plot_output()
            if input("\nAbort simulation? (y/N) ").lower().startswith('y'):
                print("Aborting...")
                return


if __name__ == "__main__":
    run()


==> anc/04_src/02-analysis/config.py <==
DATA_PATH = '../01-simulation/data'
RESULTS_PATH = './results'

ETA_BINS = 200
R0_VALUES_COUNT = 100000
TRANSMITTANCE_ITERATIONS = 100000


==> anc/04_src/02-analysis/main.py <==
import json
from pathlib import Path

import pandas as pd
import ray

import config
import models


@ray.remote
def process_channel(channel_name, eta_bins=200, r0_iterations=100000,
                    transmittance_iterations=100000):
    print(f"Processing '{channel_name}' channel...")
    results_path = Path(config.RESULTS_PATH) / channel_name
    data_path = Path(config.DATA_PATH) / channel_name
    transmittance_path = data_path / "transmittance.csv"
    tracked_path = data_path / "tracked_transmittance.csv"
    beam_data_path = data_path / "beam.csv"
    shifted_aperture_path = data_path / "shifted_aperture"
    with open(data_path / "params.json", encoding="utf-8") as file:
        channel_parameters = json.load(file)

    # Define models
    numerical = models.NumericalModel(transmittance_path, beam_data_path,
                                      eta_bins=eta_bins)
    _models = {
        # Numerical models
        "numerical": numerical,
        "tracked_numerical": models.TrackedNumericalModel(
            tracked_path, beam_data_path, eta_bins=eta_bins),

        # Analytical models
        "lognormal": models.LognormalModel(numerical),
        "beam_wandering": models.BeamWanderingModel(numerical),
        "elliptical_beam": models.EllipticalBeamModel(numerical),
        "total_probability": models.TotalProbabilityModel(numerical),
        "beta": models.BetaModel(numerical),
        "beta_total_probability": models.BetaTotalProbabilityModel(numerical),

        # Semi-analytical models
        "num_total_probability": models.NumTotalProbabilityModel(
            shifted_aperture_path, numerical),
        "num_beta_total_probability": models.NumBetaTotalProbabilityModel(
            shifted_aperture_path, numerical),
        "num_elliptical_beam": models.NumEllipticalBeamModel(numerical),
    }

    # Some models require explicit calculations
    print("    Calculating 'elliptical_beam beam' model...")
    _models["elliptical_beam"].calculate_transmittance(
        W0=channel_parameters["source"]["W0"],
        iterations=transmittance_iterations
        )
    print("    Calculating 'num_elliptical_beam beam' model...")
    _models["num_elliptical_beam"].calculate_transmittance(
        iterations=transmittance_iterations, grid_resolution=512)
    print("    Calculating 'total probability' model...")
    _models["total_probability"].calculate_pdt(r0_iterations)
    print("    Calculating 'beta total probability' model...")
    _models["beta_total_probability"].calculate_pdt(r0_iterations)

    # Store PDT results
    for model_name, model in _models.items():
        model_path = results_path / model_name
        model_path.mkdir(parents=True, exist_ok=True)

        for aperture in model.aperture_radiuses:
            filename = f"{str(aperture).replace('.', '_')}.csv"
            print(channel_name, model_name, model.pdt.keys())
            pdt_df = pd.DataFrame(
                model.pdt[aperture],
                columns=['probability_density']
            )
            pdt_df.index = pd.Series(
                model.eta_axis[aperture],
                name='transmittance'
                )
            pdt_df.to_csv(model_path / filename, float_format='%.3e')

    # Store KS-values results
    ks_values = {
        model_name: model.ks_values
        for model_name, model in _models.items()
        if model_name not in ['numerical', 'tracked_numerical']
    }
    ks_df = pd.DataFrame(ks_values)
    ks_df.index.name = 'aperture_radius'
    ks_df.to_csv(results_path / 'ks_values.csv', float_format='%.3e')

    # Store beam params
    beam_data = pd.read_csv(beam_data_path)
    pd.DataFrame({
        "bw2": (beam_data.mean_x**2).mean(),
        "st2": 4 * (beam_data.mean_x2.mean() - (beam_data.mean_x**2).mean()),
        "lt2": 4 * beam_data.mean_x2.mean(),
    }, index=[0]).to_csv(results_path / 'beam_params.csv',
                         float_format='%.3e', index=False)

    print("Data has been stored.")


def run():
    channels = ['weak_inf', 'moderate_inf', 'strong_inf',
                'weak_zap', 'moderate_zap']

    processes = []
    for channel_name in channels:
        processes.append(process_channel.remote(
            channel_name,
            eta_bins=config.ETA_BINS,
            r0_iterations=config.R0_VALUES_COUNT,
            transmittance_iterations=config.TRANSMITTANCE_ITERATIONS,
            ))
    ray.get(processes)


if __name__ == "__main__":
    run()


==> anc/04_src/02-analysis/models/__init__.py <==
from .analytical import (BeamWanderingModel, BetaModel,
                         BetaTotalProbabilityModel, EllipticalBeamModel,
                         LognormalModel, TotalProbabilityModel)
from .model import AnalyticalModel, Model, NDArrayByAperture
from .numerical import NumericalModel, TrackedNumericalModel
from .semianalytical import (NumBetaTotalProbabilityModel,
                             NumEllipticalBeamModel, NumTotalProbabilityModel)

__all__ = [
    'Model',
    'AnalyticalModel',
    'NumericalModel',
    'TrackedNumericalModel',
    'LognormalModel',
    'BeamWanderingModel',
    'EllipticalBeamModel',
    'TotalProbabilityModel',
    'BetaModel',
    'BetaTotalProbabilityModel',
    'NumEllipticalBeamModel',
    'NumTotalProbabilityModel',
    'NumBetaTotalProbabilityModel',
    'NDArrayByAperture',
    ]


==> anc/04_src/02-analysis/models/analytical.py <==
import numpy as np
from pyatmosphere.theory.pdt import (EllipticBeamAnalyticalPDT, bayesian_pdt,
                                     beam_wandering_pdt, beta_bayesian_pdt,
                                     beta_pdt, lognormal_pdt)

from .model import AnalyticalModel


class LognormalModel(AnalyticalModel):
    @property
    def pdt(self):
        if self._pdt is None:
            pdt = {}
            for aperture_radius in self.aperture_radiuses:
                transmittance = np.asarray(
                    self._numerical.transmittance[aperture_radius])
                eta_mean = transmittance.mean()
                eta2_mean = (transmittance**2).mean()
                pdt[aperture_radius] = lognormal_pdt(
                    self.eta_axis[aperture_radius],
                    eta_mean,
                    eta2_mean,
                    )
            self._pdt = pdt
        return self._pdt


class BeamWanderingModel(AnalyticalModel):
    @property
    def pdt(self):
        if self._pdt is not None:
            return self._pdt

        pdt = {}
        st2 = self._numerical.beam_params['st2']
        bw2 = self._numerical.beam_params['bw2']
        for aperture_radius in self.aperture_radiuses:
            eta_axis = self.eta_axis[aperture_radius]
            pdt[aperture_radius] = beam_wandering_pdt(
                eta_axis, aperture_radius, st2, bw2)
        self._pdt = pdt
        return self._pdt


class EllipticalBeamModel(AnalyticalModel):
    def calculate_transmittance(self, W0: float, iterations: int):
        transmittance = {}

        # To avoid recalculating the parameters, we precalculate it using a dummy model
        beam_data = self._numerical.beam_data
        dummy_eba_pdt = EllipticBeamAnalyticalPDT(W0=W0, a=None, size=None)
        dummy_eba_pdt.set_params_from_data(beam_data['mean_x'], beam_data['mean_x2'], beam_data['mean_y2'])
        bw = dummy_eba_pdt.bw
        theta_mean = dummy_eba_pdt.theta_mean
        theta_cov = dummy_eba_pdt.theta_cov

        for a in self.aperture_radiuses:
            eba_pdt = EllipticBeamAnalyticalPDT(W0=W0, a=a, size=iterations)
            eba_pdt.set_params(bw, theta_mean, theta_cov)
            transmittance[a] = eba_pdt.pdt()
        self._pdt = None
        self._cdt = None
        self._transmittance = transmittance

    @property
    def transmittance(self):
        if not self._transmittance:
            raise Exception(
                "Run EllipticalBeamAnalyticalModel().calculate_transmittance(...) "
                "to calculate transmittance"
                )
        return self._transmittance


class TotalProbabilityModel(AnalyticalModel):
    @property
    def pdt(self):
        if self._pdt is None:
            raise Exception("Run BayesianModel().calculate_pdt(...) "
                            "to calculate pdt")
        return self._pdt

    def calculate_pdt(self, r0_iterations: int):
        st2 = self._numerical.beam_params['st2']
        bw2 = self._numerical.beam_params['bw2']

        pdt = {}
        for aperture_radius in self.aperture_radiuses:
            transmittance = np.asarray(
                self._numerical.transmittance[aperture_radius])
            eta_mean = transmittance.mean()
            eta2_mean = (transmittance**2).mean()
            pdt[aperture_radius] = bayesian_pdt(
                self.eta_axis[aperture_radius], eta_mean, eta2_mean,
                aperture_radius, st2, bw2, r0_size=r0_iterations
            )
        self._cdt = None
        self._pdt = pdt


class BetaModel(AnalyticalModel):
    @property
    def pdt(self):
        if self._pdt is None:
            pdt = {}
            for aperture_radius in self.aperture_radiuses:
                transmittance = np.asarray(
                    self._numerical.transmittance[aperture_radius])
                eta_mean = transmittance.mean()
                eta2_mean = (transmittance**2).mean()
                pdt[aperture_radius] = beta_pdt(
                    self.eta_axis[aperture_radius],
                    eta_mean,
                    eta2_mean,
                    )
            self._pdt = pdt
        return self._pdt


class BetaTotalProbabilityModel(AnalyticalModel):
    @property
    def pdt(self):
        if not self._pdt:
            raise Exception("Run BetaBayesianModel().calculate_pdt(...) "
                            "to calculate pdt")
        return self._pdt

    def calculate_pdt(self, r0_iterations: int):
        st2 = self._numerical.beam_params['st2']
        bw2 = self._numerical.beam_params['bw2']
        pdt = {}
        for aperture_radius in self.aperture_radiuses:
            transmittance = np.asarray(
                self._numerical.transmittance[aperture_radius])
            eta_mean = transmittance.mean()
            eta2_mean = (transmittance**2).mean()
            pdt[aperture_radius] = beta_bayesian_pdt(
                self.eta_axis[aperture_radius], eta_mean, eta2_mean,
                aperture_radius, st2, bw2, r0_size=r0_iterations
            )
        self._pdt = pdt


==> anc/04_src/02-analysis/models/model.py <==
from typing import Dict, List, Optional, cast

import numpy as np
import numpy.typing as npt
import pandas as pd

NDArrayByAperture = Dict[float, npt.NDArray]

class Model:
    def __init__(self, aperture_radiuses: List[float], bin_edges: NDArrayByAperture):
        self.aperture_radiuses: List[float] = aperture_radiuses
        self.bin_edges: NDArrayByAperture = bin_edges
        self._eta_axis: Optional[NDArrayByAperture] = None
        self._transmittance: Optional[NDArrayByAperture] = None
        self._pdt: Optional[NDArrayByAperture] = None
        self._cdt: Optional[NDArrayByAperture] = None

    @property
    def eta_axis(self) -> NDArrayByAperture:
        if self._eta_axis is not None:
            return self._eta_axis
        self._eta_axis = {
            aperture_radius: (self.bin_edges[aperture_radius][1:] +
                              self.bin_edges[aperture_radius][:-1]) / 2
            for aperture_radius in self.aperture_radiuses
        }
        return self._eta_axis

    @property
    def transmittance(self) -> NDArrayByAperture:
        if self._transmittance is None:
            raise NotImplementedError
        return self._transmittance

    @property
    def pdt(self) -> NDArrayByAperture:
        if self._pdt is not None:
            return self._pdt

        pdt = {}
        for aperture in self.aperture_radiuses:
            transmittance = self.transmittance[aperture]
            bin_edges = self.bin_edges[aperture]
            pdt[aperture] = np.histogram(
                transmittance, bins=bin_edges, density=True)[0]
        self._pdt = pdt
        return self._pdt

    @property
    def cdt(self) -> NDArrayByAperture:
        if self._cdt is not None:
            return self._cdt

        self._cdt = {
            aperture: np.cumsum(
                self.pdt[aperture] * np.diff(self.bin_edges[aperture]))
            for aperture in self.aperture_radiuses
        }
        return self._cdt


class NumericalModel(Model):
    def __init__(self, transmittance_path, beam_data_path,
                 eta_bins=100, **kwargs):
        self.transmittance_path = transmittance_path
        self.beam_data_path = beam_data_path
        self.eta_bins = eta_bins
        self._transmittance = None
        self._beam_data = None

        aperture_radiuses = list(self.transmittance.keys())
        bin_edges = self._get_bin_edges(aperture_radiuses=aperture_radiuses,
                                        eta_bins=eta_bins)
        super().__init__(aperture_radiuses=aperture_radiuses,
                         bin_edges=bin_edges, **kwargs)

    @property
    def beam_data(self) -> pd.DataFrame:
        if self._beam_data is None:
            self._beam_data = pd.read_csv(self.beam_data_path, dtype=float)
        return self._beam_data

    @property
    def beam_params(self):
        return {
            "bw2": (self.beam_data.mean_x**2).mean(),
            "lt2": 4 * self.beam_data.mean_x2.mean(),
            "st2": 4 * (self.beam_data.mean_x2.mean() -
                        (self.beam_data.mean_x**2).mean())
        }

    @property
    def transmittance(self) -> NDArrayByAperture:
        if self._transmittance is not None:
            return self._transmittance

        transmittance = pd.read_csv(self.transmittance_path, dtype=float)
        transmittance.columns = transmittance.columns.astype('float')
        self._transmittance = cast(NDArrayByAperture, transmittance.to_dict('list'))
        return self._transmittance

    def _get_bin_edges(self, aperture_radiuses, eta_bins=100):
        bin_edges = {}
        for aperture_radius in aperture_radiuses:
            radiuses = np.asarray(self.transmittance[aperture_radius])
            left = radiuses.min() * 1 / 1.1
            right = radiuses.max() * 1.1
            if left < 0.1:
                left = 0
            if right > 0.9:
                right = 1
            bin_edges[aperture_radius] = np.linspace(left, right, eta_bins + 1)
        return bin_edges


class AnalyticalModel(Model):
    def __init__(self, numerical_model: NumericalModel):
        self._numerical = numerical_model
        super().__init__(numerical_model.aperture_radiuses,
                         numerical_model.bin_edges)

    @property
    def ks_values(self) -> NDArrayByAperture:
        return {
            aperture: abs(self.cdt[aperture] -
                          self._numerical.cdt[aperture]).max()
            for aperture in self.aperture_radiuses
        }


==> anc/04_src/02-analysis/models/numerical.py <==
from typing import cast

import pandas as pd

from .model import NDArrayByAperture, NumericalModel


class TrackedNumericalModel(NumericalModel):
    @property
    def transmittance(self):
        if self._transmittance is not None:
            return self._transmittance

        transmittance = pd.read_csv(self.transmittance_path, dtype=float)
        transmittance.drop(columns=['mean_x', 'mean_y'], inplace=True)
        transmittance.columns = transmittance.columns.astype('float')
        self._transmittance = cast(NDArrayByAperture, transmittance.to_dict('list'))
        return self._transmittance


==> anc/04_src/02-analysis/models/semianalytical.py <==
import numpy as np
import pandas as pd
from pyatmosphere.theory.pdt import (beta_pdt,
                                     elliptic_beam_numerical_transmission,
                                     lognormal_pdt)

from .model import AnalyticalModel


class NumEllipticalBeamModel(AnalyticalModel):
    def calculate_transmittance(self, iterations: int, grid_resolution: int):
        transmittance = elliptic_beam_numerical_transmission(
            self._numerical.beam_data.sample(iterations), # type: ignore
            self.aperture_radiuses,
            grid_resolution, is_tracked=False
        )
        self._pdt = None
        self._cdt = None
        self._transmittance = dict(zip(self.aperture_radiuses, transmittance))

    @property
    def transmittance(self):
        if not self._transmittance:
            raise Exception(
                "Run EllipticBeamModel().calculate_transmittance(...) "
                "to calculate transmittance"
                )
        return self._transmittance


class NumTotalProbabilityModel(AnalyticalModel):
    def __init__(self, totprob_path, *args, **kwargs):
        self.totprob_path = totprob_path
        super().__init__(*args, **kwargs)

    def tracked_model(self, *args, **kwargs):
        return lognormal_pdt(*args, **kwargs)

    @property
    def pdt(self):
        if self._pdt is not None:
            print("return pdt")
            return self._pdt

        print("calc pdt")
        transmittance = {}
        for aperture_path in self.totprob_path.glob('transmittance_*.csv'):
            aperture = float(
                '.'.join(aperture_path.name.split('_')[1].split('.')[:-1]))
            transmittance[aperture] = pd.read_csv(aperture_path).drop(['mean_x', 'mean_y'], axis=1)

        pdt = {}
        for aperture_path in self.totprob_path.glob('transmittance_*.csv'):
            aperture = float(
                '.'.join(aperture_path.name.split('_')[1].split('.')[:-1]))
            pdt[aperture] = np.asarray([
                self.tracked_model(self.eta_axis[aperture], shift_data.mean(), (shift_data**2).mean())
                for shift_data in transmittance[aperture].values.T
            ]).mean(axis=0)

        self._cdt = None
        self._pdt = pdt
        return self.pdt


class NumBetaTotalProbabilityModel(NumTotalProbabilityModel):
    def tracked_model(self, *args, **kwargs):
        return beta_pdt(*args, **kwargs)


==> anc/04_src/03-plots/config.py <==
from pathlib import Path

from matplotlib import pyplot as plt

RESULTS_PATH = Path('../02-analysis/results')
PLOTS_PATH = Path('./plots')

plt.rcParams['axes.axisbelow'] = True
plt.rcParams["font.family"] = "DejaVu Serif"
plt.rcParams["font.serif"] = "STIX"
plt.rcParams["mathtext.fontset"] = "dejavuserif"

SAVEFIG_KWARGS = {
    "format": "pdf",
    "dpi": 300,
    "bbox_inches": "tight",
    "pad_inches": 0.005
    }


==> anc/04_src/03-plots/lib/make_pdf_monochrome.py <==
import subprocess
from pathlib import Path


def convert(path='plots'):
    for plot in Path(path).glob('*.pdf'):
        print(f"Converting {plot.name}")
        command = (f"gs -sOutputFile={plot.parent}/monochrome/{plot.name} "
                "-sDEVICE=pdfwrite -sColorConversionStrategy=Gray "
                "-dProcessColorModel=/DeviceGray -dCompatibilityLevel=1.4 "
                f"-dNOPAUSE -dBATCH {plot}")
        subprocess.run(command, shell=True, check=True)

if __name__ == "__main__":
    convert()


==> anc/04_src/03-plots/lib/plot.py <==
import dataclasses
import numpy as np
import pandas as pd
from scipy.ndimage import gaussian_filter1d
from scipy.interpolate import interp1d

import config
from lib.utils import get_available_models


def plot_pdt(ax, channel_name, aperture_radius, models):
    available_models = get_available_models(channel_name)
    channel_path = config.RESULTS_PATH / channel_name
    file_name = str(aperture_radius).replace('.', '_') + '.csv'
    for model in models:
        model = dataclasses.asdict(model)
        if model['name'] not in available_models:
            print("ERROR: '%s' model for the '%s' channel not found" %
                  (model['name'], channel_name))
            continue
        df = pd.read_csv(channel_path / model['name'] / file_name)

        # Smooth data
        if model['smooth'] != 0:
            df['probability_density'] = gaussian_filter1d(
                df['probability_density'], model['smooth'])

        # Clip tails
        tails_mask = df['probability_density'] > model['clip_tails']
        eta_axis = df['transmittance'][tails_mask].tolist()
        data = df['probability_density'][tails_mask].tolist()
        if model['name'] == 'beam_wandering':
            eta_axis = list(eta_axis) + [eta_axis[-1]]
            data = list(data) + [0]

        ax.plot(eta_axis, data, label=model['name'], c=model['color'],
                ls=model['linestyle'], zorder=model['zorder'])

        # Circle labels
        if model['label']:
            color = model['color']
            # label_pos = model.get('label_pos', np.random.randint(0, len(eta_axis)))
            label_x = df['transmittance'][model['label_pos']]
            label_y = df['probability_density'][model['label_pos']]
            ax.scatter([label_x], [label_y], s=100,
                       marker="o", zorder=10, clip_on=False, linewidth=1.2,
                       edgecolor=color, facecolor="white")
            ax.text(label_x + model['label_dx'],
                    0.99 * label_y + model['label_dy'], model['label'],
                    zorder=20, color=color, ha="center", va="center",
                    size="x-small", clip_on=False, weight='bold',
                    fontfamily='sans-serif')

    ax.grid(which='major', color='#BBBBBB', linestyle='-')
    ax.set_ylabel("Probability distribution")
    ax.set_xlabel("Transmittance $\\eta$")
    plot_file_name = (channel_name + '_pdt_' +
                      str(aperture_radius).replace('.', '_') + '.pdf')
    return plot_file_name


def plot_ks_values(ax, channel_name, models):
    available_models = get_available_models(channel_name)
    channel_path = config.RESULTS_PATH / channel_name
    ks_values_df = pd.read_csv(channel_path / 'ks_values.csv')
    beam_df = pd.read_csv(channel_path / 'beam_params.csv')
    lt2 = beam_df['lt2'][0]

    for model in models:
        model = dataclasses.asdict(model)
        if model['name'] not in available_models:
            print("ERROR: '%s' model for the '%s' channel not found" %
                  (model['name'], channel_name))
            continue

        _normed_x = (ks_values_df['aperture_radius'] / np.sqrt(lt2)).tolist()

        # Smooth data
        if model['ks_smooth'] != 0:
            normed_x = np.linspace(min(_normed_x), max(_normed_x), 200)
            func = interp1d(_normed_x, ks_values_df[model['name']])
            data = gaussian_filter1d(func(normed_x), model['ks_smooth'])
        else:
            data = ks_values_df[model['name']]
            normed_x = _normed_x

        data[data > 1] = 1
        data = data.tolist()
        ax.plot(normed_x, data, label=model['name'], c=model['color'],
                ls=model['linestyle'], zorder=model['zorder'])

        # Circle labels
        if model['label']:
            # label_pos = model.get('label_pos', np.random.randint(0, len(normed_x)))
            label_x = _normed_x[model['label_pos']]
            label_y = ks_values_df[model['name']][model['label_pos']]
            ax.scatter([label_x], [label_y], s=100,
                       marker="o", zorder=10, clip_on=False, linewidth=1.2,
                       edgecolor=model['color'], facecolor="white")
            ax.text(label_x + model['label_dx'],
                    0.985 * label_y + model['label_dy'], model['label'],
                    zorder=20, color=model['color'], ha="center", va="center",
                    size="x-small",clip_on=False, weight='bold',
                    fontfamily='sans-serif')

    secax = ax.secondary_xaxis(
        1, functions=(lambda x: x * np.sqrt(lt2) * 100, lambda r: r)
    )
    secax.set_xlabel("Aperture radius $R_{{\\mathrm{{ap}}}}$ (cm)", labelpad=4)
    ax.grid(which='major', color='#BBBBBB', linestyle='-')
    ax.set_yscale('log')
    ax.set_ylabel("Kolmogorov-Smirnov statistic $D_M$")
    ax.set_xlabel("Normalized aperture radius "
                  "$R_{{\\mathrm{{ap}}}} / W_{{\\mathrm{{LT}}}}$", labelpad=3)
    ax.set_xlim(left=0, right=ax.get_xlim()[1] * 0.98)
    ax.set_xticks(np.arange(0, ax.get_xlim()[1], 0.25))


==> anc/04_src/03-plots/lib/plot_params.py <==
from dataclasses import dataclass
from typing import Optional


@dataclass
class PlotParams:
    name: Optional[str] = None
    label: Optional[str] = None
    color: str = "k"
    linestyle: str = "-"
    clip_tails: float = 0.02
    smooth: float = 0
    ks_smooth: float = 0
    label_pos: int = 0
    label_dx: float = 0
    label_dy: float = 0
    zorder: int = 0


@dataclass
class NumericalPlotParams(PlotParams):
    name: str = "numerical"
    label: Optional[str] = "N"
    zorder: int = 8


@dataclass
class TrackedNumericalPlotParams(PlotParams):
    name: str = "tracked_numerical"
    label: Optional[str] = "R"
    color: str = "#555555"
    linestyle: str = "-."
    zorder: int = 7


@dataclass
class LognormalPlotParams(PlotParams):
    name: str = "lognormal"
    label: Optional[str] = "L"
    color: str = "#e53935"
    zorder: int = 4


@dataclass
class BeamWanderingPlotParams(PlotParams):
    name: str = "beam_wandering"
    label: Optional[str] = "W"
    color: str = "#21a9ca"
    zorder: int = 1


@dataclass
class EllipticalBeamPlotParams(PlotParams):
    name: str = "elliptical_beam"
    label: Optional[str] = "E"
    color: str = "#d81b60"
    zorder: int = 2


@dataclass
class TotalProbabilityPlotParams(PlotParams):
    name: str = "total_probability"
    label: Optional[str] = "$\\mathsf{T_L}$"
    color: str = "#e28544"
    zorder: int = 3

@dataclass
class BetaPlotParams(PlotParams):
    name: str = "beta"
    label: Optional[str] = "B"
    color: str = "#3949ab"
    zorder: int = 6

@dataclass
class BetaTotalProbabilityPlotParams(PlotParams):
    name: str = "beta_total_probability"
    label: Optional[str] = "$\\mathsf{T_B}$"
    color: str = "#00897b"
    zorder: int = 5


@dataclass
class NumTotalProbabilityPlotParams(PlotParams):
    name: str = "num_total_probability"
    label: Optional[str] = "$\\mathsf{T_L}$"
    color: str = "#e28544"
    linestyle: str = "--"
    zorder: int = 3

@dataclass
class NumBetaTotalProbabilityPlotParams(PlotParams):
    name: str = "num_beta_total_probability"
    label: Optional[str] = "$\\mathsf{T_B}$"
    color: str = "#00897b"
    linestyle: str = "--"
    zorder: int = 5

@dataclass
class NumEllipticalBeamPlotParams(PlotParams):
    name: str = "num_elliptical_beam"
    label: Optional[str] = "E"
    color: str = "#d81b60"
    linestyle: str = "--"
    zorder: int = 3


==> anc/04_src/03-plots/lib/utils.py <==
import config


def get_available_channels():
    return [loc.name for loc in config.RESULTS_PATH.iterdir() if loc.is_dir()]


def get_available_models(channel_name):
    channel_path = config.RESULTS_PATH / channel_name
    return [loc.name for loc in channel_path.iterdir() if loc.is_dir()]


==> anc/04_src/03-plots/main.py <==
from matplotlib import pyplot as plt

import config
from lib.plot import plot_ks_values, plot_pdt
from lib.plot_params import (BeamWanderingPlotParams, BetaPlotParams,
                             BetaTotalProbabilityPlotParams,
                             EllipticalBeamPlotParams, LognormalPlotParams,
                             NumBetaTotalProbabilityPlotParams, NumEllipticalBeamPlotParams,
                             NumericalPlotParams,
                             NumTotalProbabilityPlotParams,
                             TotalProbabilityPlotParams,
                             TrackedNumericalPlotParams)

RAP_SYM = "R_{{\\mathrm{{ap}}}}"


def pdt_weak_zap_channel():
    channel_name = 'weak_zap'
    aperture_radius = 0.012

    print(f"Plotting pdt of '{channel_name}' channel, a = {aperture_radius}.")
    _, ax = plt.subplots(1, 1, figsize=(4, 3))
    plot_file_name = plot_pdt(
        ax, channel_name, aperture_radius,
        models=[
            NumericalPlotParams(smooth=1.8, label_pos=145, label_dy=0.0011, label_dx=0.001),
            LognormalPlotParams(ks_smooth=1, label_pos=115, label_dy=0.015),
            BetaPlotParams(ks_smooth=1, label_pos=112, label_dy=0.005, label_dx=0.001),
            EllipticalBeamPlotParams(smooth=2.5, ks_smooth=4, label_pos=110, label_dy=0.025),
            # NumEllipticalBeamPlotParams(smooth=2.5, ks_smooth=4, label_pos=125, label_dy=0.025),
            # TotalProbabilityPlotParams(label_pos=150),
            BetaTotalProbabilityPlotParams(label_pos=143),
            # NumTotalProbabilityPlotParams(label_pos=150),
            # NumBetaTotalProbabilityPlotParams(label_pos=145),
        ])
    ax.set_ylim(0, 6.2)
    ax.set_xlim(0.32, 1)
    ax.text(0.335, 2.1, f"${RAP_SYM} = {aperture_radius * 100:.2}$ cm")
    plt.savefig(config.PLOTS_PATH / plot_file_name, **config.SAVEFIG_KWARGS)


def pdt_weak_inf_channel():
    channel_name = 'weak_inf'
    aperture_radius = 0.025

    print(f"Plotting pdt of '{channel_name}' channel, a = {aperture_radius}.")
    _, ax = plt.subplots(1, 1, figsize=(4, 3))
    plot_file_name = plot_pdt(
        ax, channel_name, aperture_radius=aperture_radius,
        models=[
            NumericalPlotParams(smooth=1.9, label_pos=153, label_dy=0.035),
            LognormalPlotParams(ks_smooth=1, label_pos=153, label_dy=0.015),
            BeamWanderingPlotParams(ks_smooth=4, label_pos=121, label_dy=-0.018, label_dx=0.0005),
            BetaPlotParams(ks_smooth=1, label_pos=155, label_dy=0.02, label_dx=-0.0001),
            # EllipticalBeamPlotParams(smooth=2.5, ks_smooth=4, label_pos=124, label_dy=0.025),
            # NumEllipticalBeamPlotParams(smooth=2.5, ks_smooth=4, label_pos=124, label_dy=0.025),
            # TotalProbabilityPlotParams(label_pos=50),
            # BetaTotalProbabilityPlotParams(label_pos=50),
            # NumTotalProbabilityPlotParams(label_pos=140),
            # NumBetaTotalProbabilityPlotParams(label_pos=50),
        ])
    ax.set_ylim(0, 10.8)
    ax.set_xlim(0.52, 1)
    ax.text(0.54, 1.1, f"${RAP_SYM} = {aperture_radius * 100:.2}$ cm")
    plt.savefig(config.PLOTS_PATH / plot_file_name, **config.SAVEFIG_KWARGS)


def pdt_moderate_channels():
    aperture_radius = 0.019

    print(f"Plotting pdt of 'modeate' channels, a = {aperture_radius}.")
    _, ax = plt.subplots(1, 1, figsize=(4, 3))
    _ = plot_pdt(
        ax, 'moderate_zap', aperture_radius=aperture_radius,
        models=[
            NumericalPlotParams(smooth=4, label=None),
            TrackedNumericalPlotParams(smooth=3, label=None),
            ])
    plot_file_name = plot_pdt(
        ax, 'moderate_inf', aperture_radius=aperture_radius,
        models=[
            NumericalPlotParams(smooth=4, label=None),
            TrackedNumericalPlotParams(smooth=2.4, label=None),
                 ])
    ax.annotate(
        "$F_0 = +\\infty$", (0.29, 2.42),
        xytext=(0.26, 2.8), textcoords="data",
        arrowprops={'arrowstyle': '->', 'connectionstyle': 'arc3,rad=-0.2'},
    )
    ax.annotate(
        "$F_0 = +\\infty$", (0.43, 2.42),
        xytext=(0.26, 2.8), textcoords="data", alpha=0,
        arrowprops={'arrowstyle': '->', 'connectionstyle': 'arc3,rad=0.2'},
    )
    ax.annotate(
        "$F_0 = z_\\mathrm{ap}$", (0.46, 1.87),
        xytext=(0.41, 3.25), textcoords="data",
        arrowprops={'arrowstyle': '->', 'connectionstyle': 'arc3,rad=-0.15'},
    )
    ax.annotate(
        "$F_0 = z_\\mathrm{ap}$", (0.585, 2.75),
        xytext=(0.41, 3.25), textcoords="data", alpha=0,
        arrowprops={'arrowstyle': '->', 'connectionstyle': 'arc3,rad=0.2'},
    )
    ax.set_ylim(bottom=0)
    ax.set_xlim(0, 1)
    ax.text(0.03, 3.6, f"${RAP_SYM} = {aperture_radius * 100:.2}$ cm")
    plot_file_name = plot_file_name.replace('_inf', '')
    plt.savefig(config.PLOTS_PATH / plot_file_name, **config.SAVEFIG_KWARGS)


def pdt_strong_inf_channel():
    channel_name = 'strong_inf'
    # aperture_radiuses = [0.06, 0.1, 0.14, 0.32]
    aperture_radiuses = [0.2, 0.35, 0.5, 1.10]

    print(f"Plotting pdt of '{channel_name}' channel, a: {aperture_radiuses}.")
    fig, axs = plt.subplots(2, 2, figsize=(4, 4.4))
    axs = [*axs[0], *axs[1]]
    _ = plot_pdt(axs[0], channel_name, aperture_radius=aperture_radiuses[0],
        models=[
            NumericalPlotParams(smooth=2.2, label_pos=72, label_dy=-0.05),
            LognormalPlotParams(label_pos=22),
        ])
    _ = plot_pdt(axs[1], channel_name, aperture_radius=aperture_radiuses[1],
        models=[
            NumericalPlotParams(smooth=3, label_pos=107, label_dy=0.005),
            BetaPlotParams(label_pos=48),
        ])
    _ = plot_pdt(axs[2], channel_name, aperture_radius=aperture_radiuses[2],
        models=[
            NumericalPlotParams(smooth=4, label_pos=131, label_dy=-0.02),
            BetaPlotParams(label_pos=49),
        ])
    _ = plot_pdt(axs[3], channel_name, aperture_radius=aperture_radiuses[3],
        models=[
            NumericalPlotParams(smooth=2.2, label_pos=153, label_dy=-0.04),
            BeamWanderingPlotParams(label_pos=134, label_dy=-0.08),
        ])

    for i, ax in enumerate(axs):
        if (i + 1) % 2 == 0:
            axs[i].set_ylabel(None)  # type: ignore
        if i in [1, 2]:
            ax.set_ylim(0, 5)
        else:
            ax.set_ylim(0, 14)
            ax.set_yticks([0, 2, 4, 6, 8, 10, 12, 14])
        ax.set_xlim(0, 1)
        ax.set_xticks([0, 0.25, 0.5, 0.75, 1])
        if i < 2:
            ax.set_xticklabels([])
            axs[i].set_xlabel(None)  # type: ignore
        else:
            ax.set_xticklabels(['0.0', 0.25, 0.5, 0.75, '1.0'])
        ax.text(
            0.105,  0.89,
            f"${RAP_SYM} = {aperture_radiuses[i] * 100:.0f}$ cm",
            transform=ax.transAxes
        )
    fig.align_ylabels([axs[0], axs[2]])
    plt.subplots_adjust(hspace=0.14)
    plt.savefig(config.PLOTS_PATH / 'strong_inf_pdt.pdf',
                **config.SAVEFIG_KWARGS)


def ks_weak_zap_channel():
    channel_name = 'weak_zap'

    print(f"Plotting ks_values of '{channel_name}' channel.")
    _, ax = plt.subplots(1, 1, figsize=(4, 3))
    plot_ks_values(ax, channel_name,
        models=[
            LognormalPlotParams(label_pos=18),
            BeamWanderingPlotParams(label_pos=17, ks_smooth=4.5),
            BetaPlotParams(label_pos=13, label_dx=0.003),
            EllipticalBeamPlotParams(label_pos=23, ks_smooth=4),
            TotalProbabilityPlotParams(label_pos=14, ks_smooth=1),
            BetaTotalProbabilityPlotParams(label_pos=16, ks_smooth=2),
            NumEllipticalBeamPlotParams(label_pos=30, ks_smooth=1),
            NumTotalProbabilityPlotParams(label_pos=26, ks_smooth=4),
            NumBetaTotalProbabilityPlotParams(label_pos=34, ks_smooth=4),
            ])
    ax.set_ylim(0.006, 1)
    plt.savefig(config.PLOTS_PATH / 'weak_zap_ks_values.pdf',
                **config.SAVEFIG_KWARGS)


def ks_weak_inf_channel():
    channel_name = 'weak_inf'

    print(f"Plotting ks_values of '{channel_name}' channel.")
    _, ax = plt.subplots(1, 1, figsize=(4, 3))
    plot_ks_values(
        ax, channel_name,
        models=[
            LognormalPlotParams(label_pos=19),
            BeamWanderingPlotParams(label_pos=16, ks_smooth=5),
            BetaPlotParams(label_pos=18, ks_smooth=1.5, label_dx=0.002),
            EllipticalBeamPlotParams(label_pos=23, ks_smooth=2.5),
            TotalProbabilityPlotParams(label_pos=16, ks_smooth=4),
            # BetaTotalProbabilityPlotParams(label_pos=17, ks_smooth=4),
            # NumEllipticalBeamPlotParams(label_pos=28, ks_smooth=4),
            # NumTotalProbabilityPlotParams(label_pos=24, ks_smooth=4),
            # NumBetaTotalProbabilityPlotParams(label_pos=21, ks_smooth=4),
            ])
    ax.set_ylim(0.001, 1)
    plt.savefig(config.PLOTS_PATH / 'weak_inf_ks_values.pdf',
                **config.SAVEFIG_KWARGS)


def ks_moderate_zap_channel():
    channel_name = 'moderate_zap'

    print(f"Plotting ks_values of '{channel_name}' channel.")
    _, ax = plt.subplots(1, 1, figsize=(4, 3))
    plot_ks_values(
        ax, channel_name,
        models=[
            LognormalPlotParams(label_pos=5),
            BeamWanderingPlotParams(label_pos=24, ks_smooth=4.5),
            BetaPlotParams(label_pos=9),
            EllipticalBeamPlotParams(label_pos=29, ks_smooth=1),
            TotalProbabilityPlotParams(label_pos=10, ks_smooth=1),
            BetaTotalProbabilityPlotParams(label_pos=19, ks_smooth=0),
            NumEllipticalBeamPlotParams(label_pos=34, ks_smooth=4),
            NumTotalProbabilityPlotParams(label_pos=42, ks_smooth=4),
            NumBetaTotalProbabilityPlotParams(label_pos=38, ks_smooth=4),
            ])
    ax.set_ylim(0.009, 1)
    plt.savefig(config.PLOTS_PATH / 'moderate_zap_ks_values.pdf',
                **config.SAVEFIG_KWARGS)


def ks_strong_inf_channel():
    channel_name = 'strong_inf'

    print(f"Plotting ks_values of '{channel_name}' channel.")
    _, ax = plt.subplots(1, 1, figsize=(4, 3))
    plot_ks_values(
        ax, channel_name,
        models=[
            LognormalPlotParams(label_pos=23, ks_smooth=1),
            BeamWanderingPlotParams(label_pos=24, ks_smooth=4),
            BetaPlotParams(label_pos=10, ks_smooth=2),
            EllipticalBeamPlotParams(label_pos=10, ks_smooth=1),
            TotalProbabilityPlotParams(label_pos=19, ks_smooth=1),
            BetaTotalProbabilityPlotParams(label_pos=12, ks_smooth=1),
            NumEllipticalBeamPlotParams(label_pos=15, ks_smooth=1),
            NumTotalProbabilityPlotParams(label_pos=13, ks_smooth=1),
            NumBetaTotalProbabilityPlotParams(label_pos=14, ks_smooth=1),
            ])
    ax.set_ylim(0.015, 1)
    plt.savefig(config.PLOTS_PATH / 'strong_inf_ks_values.pdf',
                **config.SAVEFIG_KWARGS)


def run():
    config.PLOTS_PATH.mkdir(exist_ok=True)
    pdt_weak_zap_channel()
    pdt_weak_inf_channel()
    pdt_moderate_channels()
    pdt_strong_inf_channel()
    ks_weak_zap_channel()
    ks_weak_inf_channel()
    ks_moderate_zap_channel()
    ks_strong_inf_channel()


if __name__ == "__main__":
    run()


==> anc/04_src/04-details/beam_profile.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "d40de288",
   "metadata": {},
   "outputs": [],
   "source": [
    "import config\n",
    "from lib import data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "de8135f9",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "import pyatmosphere as pyatm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "684466f4",
   "metadata": {},
   "outputs": [],
   "source": [
    "channel = pyatm.Channel(\n",
    "  grid=pyatm.RectGrid(resolution=2**9, delta=0.0004),\n",
    "  source=pyatm.GaussianSource(\n",
    "      wvl=809e-9,\n",
    "      w0=0.02,\n",
    "      F0=1.6e3\n",
    "  ),\n",
    "  path=pyatm.IdenticalPhaseScreensPath(\n",
    "    phase_screen=pyatm.SSPhaseScreen(\n",
    "      model=pyatm.MVKModel(\n",
    "        Cn2=1.5e-14,\n",
    "        l0=1e-3,\n",
    "        L0=1e3,\n",
    "      ),\n",
    "      f_grid=pyatm.RandLogPolarGrid(\n",
    "        points=2**10,\n",
    "        f_min=1 / 1e3 / 15,\n",
    "        f_max=1 / 1e-3 * 2\n",
    "      )\n",
    "    ),\n",
    "    length=1.6e3,\n",
    "    count=10\n",
    "  ),\n",
    "  pupil=pyatm.CirclePupil(\n",
    "    radius=0.04\n",
    "  ),\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "c6043a55",
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib.colors import LinearSegmentedColormap\n",
    "from pyatmosphere.measures import I, mean_x, mean_y, mean_x2\n",
    "\n",
    "c_1 = 0\n",
    "c_2 = 153\n",
    "cdict1 = {\n",
    "  'red':   ((0.0, 0.0, 1), (0.015, 1.0, 252/256), (0.7, c_1/256, c_1/256), (1.0, c_1/256, 0.0)),\n",
    "  'green': ((0.0, 0.0, 1), (0.015, 1.0, 254/256), (0.7, c_2/256, c_2/256), (1.0, c_2/256, 0.0)),\n",
    "  'blue':  ((0.0, 0.0, 1), (0.015, 1.0, 1.),                                (1.0, 1.0, 1.0)),\n",
    "}\n",
    "ph_red = LinearSegmentedColormap('phRed', cdict1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "2118c3b9",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "plt.rcParams['axes.axisbelow'] = True\n",
    "plt.rcParams[\"font.family\"] = \"DejaVu Serif\"\n",
    "plt.rcParams[\"font.serif\"] = \"STIX\"\n",
    "plt.rcParams[\"mathtext.fontset\"] = \"dejavuserif\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a440bbf8",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "while True:\n",
    "    print('s')\n",
    "    beam_shape = channel.run(pupil=False)\n",
    "    x0, y0 = mean_x(channel, output=beam_shape), mean_y(channel, output=beam_shape)\n",
    "    r0 = np.sqrt(x0**2 + y0**2)\n",
    "    x2 = mean_x2(channel, output=beam_shape)\n",
    "    st = np.sqrt(4 * (x2 - x0**2))\n",
    "    #if r0 > 1.3 * st / 2 and 1/6 < y0 / r0 < 5/6 and 1/6 < x0 / r0 < 5/6:\n",
    "    if r0 > 1.3 * st / 2 and 1/6 < y0 / r0 and 1/6 < x0 / r0:\n",
    "        break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "5a59b5cb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 374x374 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.patches import Arc\n",
    "\n",
    "plt.figure(dpi=110, figsize=(3.4, 3.4))\n",
    "plt.imshow(\n",
    "  I(channel, output=beam_shape), \n",
    "  cmap=ph_red, \n",
    "  vmin=0, vmax=1100, \n",
    "  extent=channel.grid.extent\n",
    ")\n",
    "plt.plot([0, x0], [0, y0], lw=1, c='k')\n",
    "plt.plot([0, x0], [y0, y0], lw=1, c='k', ls=':')\n",
    "plt.plot([x0, x0], [0, y0], lw=1, c='k', ls=':')\n",
    "circle1 = plt.Circle((x0, y0), st/2, color='k', ls=(0, (14,11)), fill=False, zorder=10)\n",
    "plt.gca().add_patch(circle1)\n",
    "\n",
    "angle = Arc((0, 0), 0.012, 0.012, angle=0, theta1=0.0, theta2=np.arcsin(y0/r0) / 2 / np.pi * 360 )\n",
    "plt.gca().add_patch(angle)\n",
    "plt.annotate(\"\", xy=(x0 - st/2*x0/r0, y0 - st/2*y0/r0), xytext=(x0 + st/2*x0/r0, y0 + st/2*y0/r0), arrowprops=dict(arrowstyle=\"<->\"))\n",
    "\n",
    "plt.annotate(\"$W_r$\", xy=(x0*0.9, y0*1.3), c='k')\n",
    "plt.annotate(\"$y_0$\", xy=(-0.008, y0*1.1), c='k')\n",
    "plt.annotate(\"$x_0$\", xy=(x0*1.1, -0.005), c='k')\n",
    "plt.annotate(\"$\\chi$\", xy=(0.007, 0.002), c='k')\n",
    "\n",
    "plt.axhline(0,color='k', lw=0.5)\n",
    "plt.axvline(0,color='k', lw=0.5) \n",
    "plt.xticks([]);\n",
    "plt.yticks([]);\n",
    "plt.xlabel('x')\n",
    "plt.ylabel('y')\n",
    "plt.xlim(-0.008, 0.057)\n",
    "plt.ylim(-0.018, 0.047)\n",
    "plt.savefig(config.PLOTS_PATH / ('beam_profile.pdf'), **{\n",
    "    \"format\": \"pdf\",\n",
    "    \"dpi\": 300,\n",
    "    \"bbox_inches\": \"tight\",\n",
    "    \"pad_inches\": 0.005\n",
    "    }\n",
    ")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.15 ('venv': venv)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.15"
  },
  "vscode": {
   "interpreter": {
    "hash": "79b8493592009f4a6da74795960147b6da0cd991e147f699d24a8484ea526705"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/04_src/04-details/config.py <==
from pathlib import Path

from matplotlib import pyplot as plt
from matplotlib.colors import LinearSegmentedColormap

DATA_PATH = Path('../01-simulation/data')
RESULTS_PATH = Path('../02-analysis/results')
PLOTS_PATH = Path('./plots')

plt.rcParams['axes.axisbelow'] = True
plt.rcParams["font.family"] = "DejaVu Serif"
plt.rcParams["font.serif"] = "STIX"
plt.rcParams["mathtext.fontset"] = "dejavuserif"

CMAP_COLORS = [(0, (1, 1, 1)), (0.15, (0.737, 0.933, 1)), (0.7, (0, 0.729, 0.969)), (1, (0, 0.729, 0.969))]
CMAP = LinearSegmentedColormap.from_list("mkBlue", CMAP_COLORS, N=20)

SAVEFIG_KWARGS = {
    # "format": "pdf",
    "dpi": 300,
    "bbox_inches": "tight",
    "pad_inches": 0.005
    }


==> anc/04_src/04-details/lib/beam_centroid.py <==
import numpy as np

from scipy.stats import norm, skew, kurtosis
from scipy.ndimage import gaussian_filter1d

from lib import data


def cumulants(channel_name):
    return {
        'skew': skew(data.x_0(channel_name)),
        'kurtosis': kurtosis(data.x_0(channel_name)),
    }


def beam_centroid_distribution_plot(ax, channel_name, smooth=0):
    numerical, hist_x_axis = np.histogram(data.x_0(channel_name), density=True, bins=200)
    x_axis = (hist_x_axis[1:] + hist_x_axis[:-1]) / 2
    analytical = norm(loc=0, scale=np.sqrt(data.bw2(channel_name)))

    if smooth:
        num_data = gaussian_filter1d(numerical, 2)
    else:
        num_data = numerical

    bar_width = (x_axis[1:] - x_axis[:-1]).mean()
    ax.bar(x_axis, num_data, width=bar_width, label='Simulated data', color='#00baf7')
    ax.plot(x_axis, analytical.pdf(x_axis), lw=2, ls=(4, (5, 3)), color='black',
            alpha=0.95, label=r'Normal distribution $N(0, W_{BW}^2$)')
    ax.set_xlabel(r"Beam-centroid coordinate $x_0$ (m)")
    ax.set_ylabel("Probability density")
    return ax


==> anc/04_src/04-details/lib/data.py <==
from functools import lru_cache
import json

import numpy as np
import pandas as pd

import config


@lru_cache(maxsize=None)
def _get_data(channel_name):
    with open(config.DATA_PATH / channel_name / 'params.json', 'r') as f:
        channel = json.load(f)
    beam = pd.read_csv(config.DATA_PATH / channel_name / 'beam.csv')
    beam_params = pd.read_csv(config.RESULTS_PATH / channel_name / 'beam_params.csv')
    eta = pd.read_csv(config.DATA_PATH / channel_name / 'transmittance.csv')
    eta.columns = pd.to_numeric(eta.columns)
    tracked_eta = pd.read_csv(config.DATA_PATH / channel_name / 'tracked_transmittance.csv')
    tracked_eta = tracked_eta.drop(['mean_x', 'mean_y'], axis=1)
    tracked_eta.columns = pd.to_numeric(tracked_eta.columns)
    return {'channel': channel, 'beam': beam, 'beam_params': beam_params,
            'eta': eta, 'tracked_eta': tracked_eta}


def W_0(channel_name):
    return _get_data(channel_name)['channel']['source']['W0']


def x_0(channel_name):
    return _get_data(channel_name)['beam']['mean_x']


def bw2(channel_name):
    return _get_data(channel_name)['beam_params']['bw2'].values[0]


def lt2(channel_name):
    return _get_data(channel_name)['beam_params']['lt2'].values[0]


def r_0(channel_name):
    beam_data = _get_data(channel_name)['beam']
    return np.sqrt(beam_data['mean_x']**2 + beam_data['mean_y']**2)


def W2_r(channel_name):
    beam_data = _get_data(channel_name)['beam']
    r2_0_data = beam_data['mean_x']**2 + beam_data['mean_y']**2
    return 4 * (beam_data['mean_x2_r'] - r2_0_data)


@lru_cache(maxsize=1)
def W2_i(channel_name):
    beam_data = _get_data(channel_name)['beam']
    Sxx = 4 * (beam_data["mean_x2"] - beam_data["mean_x"]**2)
    Syy = 4 * (beam_data["mean_y2"] - beam_data["mean_y"]**2)
    Sxy = 4 * (beam_data["mean_xy"] - beam_data["mean_x"] * beam_data["mean_y"])
    trS = Sxx + Syy
    detS = Sxx * Syy - Sxy * Sxy
    W2_1 = (trS + np.sign(Sxy) * np.sqrt(trS**2 - 4 * detS)) / 2
    W2_2 = (trS - np.sign(Sxy) * np.sqrt(trS**2 - 4 * detS)) / 2
    return {'W2_1': W2_1, 'W2_2': W2_2}


@lru_cache(maxsize=1)
def theta_i(channel_name):
    W2_1 = W2_i(channel_name)['W2_1']
    W2_2 = W2_i(channel_name)['W2_2']
    W_0_value = W_0(channel_name)
    return {'theta_1': np.log(W2_1 / W_0_value**2),
            'theta_2': np.log(W2_2 / W_0_value**2)}


def eta(channel_name):
    return _get_data(channel_name)['eta']


def tracked_eta(channel_name):
    return _get_data(channel_name)['tracked_eta']


==> anc/04_src/04-details/lib/r0_eta.py <==
import numpy as np
from lib import data


def r0_eta_correlation(channel_name: str, is_tracked=False):
    eta = data.tracked_eta(channel_name) if is_tracked else data.eta(channel_name)
    apertures = eta.columns
    correlation = [np.corrcoef(data.r_0(channel_name), eta[aperture])[0, 1]
                   for aperture in apertures]
    normed_apertures = apertures / np.sqrt(data.lt2(channel_name))
    return normed_apertures, correlation

def r0_eta_correlation_plot(ax, channel_name: str, is_tracked=False, **kwargs):
    ax.plot(*r0_eta_correlation(channel_name, is_tracked), label=channel_name, **kwargs)
    ax.set_xlabel(r"Normalized aperture radius $R_\mathrm{ap} / W_\mathrm{LT}$")
    ax.set_ylabel(r"Correlation coefficient $S(r_0, \eta)$")
    return ax


==> anc/04_src/04-details/lib/r0_w.py <==
import numpy as np

from lib import data


def r0_w2r_correlation(channel_name: str):
    return np.corrcoef(
        data.r_0(channel_name),
        data.W2_r(channel_name),
        )[0, 1]


def r0_w2r_correlation_plot(ax, channel_name: str):
    ax.hist2d(
        data.r_0(channel_name),
        data.W2_r(channel_name),
        bins=100)
    return ax


def x0_w2i_correlation(channel_name: str):
    W2_1_corr = np.corrcoef(
        data.x_0(channel_name),
        data.W2_i(channel_name)['W2_1']
        )[0, 1]
    W2_2_corr = np.corrcoef(
        data.x_0(channel_name),
        data.W2_i(channel_name)['W2_2']
        )[0, 1]
    return (W2_1_corr, W2_2_corr)


==> anc/04_src/04-details/lib/semiaxis.py <==
from typing import Optional, Tuple
import numpy as np
from matplotlib import patches
from matplotlib import transforms

from lib import data
import config


def confidence_ellipse(x, y, ax, n_std=3.0, facecolor='none', **kwargs):
    if x.size != y.size:
        raise ValueError("x and y must be the same size")

    cov = np.cov(x, y)
    pearson = cov[0, 1]/np.sqrt(cov[0, 0] * cov[1, 1])

    ell_radius_x = np.sqrt(1 + pearson)
    ell_radius_y = np.sqrt(1 - pearson)
    ellipse = patches.Ellipse((0, 0),
        width=ell_radius_x * 2,
        height=ell_radius_y * 2,
        facecolor=facecolor,
        **kwargs)

    scale_x = np.sqrt(cov[0, 0]) * n_std
    mean_x = np.mean(x)

    scale_y = np.sqrt(cov[1, 1]) * n_std
    mean_y = np.mean(y)

    transf = transforms.Affine2D() \
        .rotate_deg(45) \
        .scale(scale_x, scale_y) \
        .translate(mean_x, mean_y)

    ellipse.set_transform(transf + ax.transData)
    return ax.add_patch(ellipse)


def W2_1_W2_2_plot(ax, channel_name, range: Optional[Tuple[float, float]] = None):
    hist_range = [range, range] if range else None
    ax.hist2d(
        data.W2_i(channel_name)['W2_1'],
        data.W2_i(channel_name)['W2_2'],
        range=hist_range, bins=200, density=True, cmap=config.CMAP)
    confidence_ellipse(
        data.W2_i(channel_name)['W2_1'],
        data.W2_i(channel_name)['W2_2'],
        ax, edgecolor='k', n_std=2.0, ls=(0, (14, 11)), zorder=10)
    ax.set_aspect('equal', 'box')
    ax.set_ylabel("Square of semiaxis $W^2_1$ (m)")
    ax.set_xlabel("Square of semiaxis $W^2_2$ (m)")

def theta_1_theta_2_plot(ax, channel_name, range: Optional[Tuple[float, float]] = None):
    hist_range = [range, range] if range else None
    ax.hist2d(
        data.theta_i(channel_name)['theta_1'],
        data.theta_i(channel_name)['theta_2'],
        range=hist_range, bins=200, density=True, cmap=config.CMAP)
    confidence_ellipse(
        data.theta_i(channel_name)['theta_1'],
        data.theta_i(channel_name)['theta_2'],
        ax, edgecolor='k', n_std=2.0, ls=(0, (14, 11)), zorder=10)
    ax.set_aspect('equal', 'box') #datalim
    ax.set_box_aspect(1)
    ticks = ax.get_yticks()[::2]
    ax.set_yticks(ticks)
    ax.set_xticks(ticks)
    ax.set_xlabel(r"$\Theta_1 = \mathrm{ln} W_1^2 / W_0^2$")
    ax.set_ylabel(r"$\Theta_2 = \mathrm{ln} W_2^2 / W_0^2$")


def rotated_theta_1_theta_2_correlation(channel_name):
    theta_rot_1 = (data.theta_i(channel_name)['theta_1'] +
                   data.theta_i(channel_name)['theta_2']) / np.sqrt(2)
    theta_rot_2 = (data.theta_i(channel_name)['theta_1'] -
                   data.theta_i(channel_name)['theta_2']) / np.sqrt(2)
    return {
        '(t1 + t2) / sqrt(2)': {
            'mean': theta_rot_1.mean(),
            'var': theta_rot_1.var(),
            'skew': theta_rot_1.skew(),
            'kurt': theta_rot_1.kurt(),
        },
        '(t1 - t2) / sqrt(2)': {
            'mean': theta_rot_2.mean(),
            'var': theta_rot_2.var(),
            'skew': theta_rot_2.skew(),
            'kurt': theta_rot_2.kurt(),
        }
    }


==> anc/04_src/04-details/main.py <==
import json

import fjson
from matplotlib import pyplot as plt

from lib import beam_centroid, r0_w, r0_eta, semiaxis
import config


CHANNELS = ['weak_inf', 'weak_zap', 'moderate_inf', 'moderate_zap', 'strong_inf']


def print_beam_centroid_cumulants():
    print("Beam-centroid cumulants:")
    res = {channel_name: beam_centroid.cumulants(channel_name)
           for channel_name in CHANNELS}
    print(json.dumps(res, indent=4))


def plot_beam_centroids_distribution():
    for channel_name in CHANNELS:
        _, ax = plt.subplots(1, 1, figsize=(4, 3))
        beam_centroid.beam_centroid_distribution_plot(ax, channel_name)
        ax.grid(which='major', color='#BBBBBB', linestyle='-')
        plt.savefig(config.PLOTS_PATH / ('bw_' + channel_name + '.pdf'),
                    **config.SAVEFIG_KWARGS)


def print_r0_W2r_correlation():
    print("r_0 - W2_r correlation:")
    res = {channel_name: r0_w.r0_w2r_correlation(channel_name)
           for channel_name in CHANNELS}
    print(json.dumps(res, indent=4))


def plot_r0_W2r_correlation():
    for channel_name in CHANNELS:
        _, ax = plt.subplots(1, 1, figsize=(4, 3))
        r0_w.r0_w2r_correlation_plot(ax, channel_name)
        ax.grid(which='major', color='#BBBBBB', linestyle='-')
        plt.savefig(config.PLOTS_PATH / ('r_0_w2_r_' + channel_name + '.pdf'),
                    **config.SAVEFIG_KWARGS)


def print_x0_W2i_correlation():
    print("x_0 - W2_i correlation:")
    res = {channel_name: r0_w.x0_w2i_correlation(channel_name)
           for channel_name in CHANNELS}
    print(json.dumps(res, indent=4))


def plot_r0_eta_correlation(annotations=None):
    KWARGS = {
        'weak_inf': {'ls': '-', 'c': '#e53935'}, 'weak_zap': {'ls': '--', 'c': '#e53935'},
        'moderate_inf': {'ls': '-', 'c': '#3949ab'}, 'moderate_zap': {'ls': '--', 'c': '#3949ab'},
        'strong_inf': {'ls': '-', 'c': '#00897b'},
        }
    ANNOTATIONS = {
        'untracked': {
            "$\\mathrm{W}_{+\\infty}$": {"text_pos": [-30, -30], "arrow_pos": [0.53, -0.45], "angle_coeff": -1},
            "$\\mathrm{W}_{z_\\mathrm{ap}}$": {"text_pos": [25, -15], "arrow_pos": [1.374, -0.71]},
            "$\\mathrm{M}_{+\\infty}$": {"text_pos": [5, 20], "arrow_pos": [0.47, -0.79]},
            "$\\mathrm{M}_{z_\\mathrm{ap}}$": {"text_pos": [25, -15], "arrow_pos": [0.78, -0.87]},
            "$\\mathrm{S}_{+\\infty}$": {"text_pos": [5, 20], "arrow_pos": [0.23, -0.75]},
            # "$\\mathrm{S}_{z_\\mathrm{ap}}$": {"text_pos": [-27, 20], "arrow_pos": [0.23, -0.77], "angle_coeff": -1}
        },
        'tracked': {
            "$\\mathrm{W}_{+\\infty}$": {"text_pos": [26.5, 10], "arrow_pos": [1.13, -0.008], "angle_coeff": -1},
            "$\\mathrm{W}_{z_\\mathrm{ap}}$": {"text_pos": [10, -30], "arrow_pos": [1.45, -0.018]},
            "$\\mathrm{M}_{+\\infty}$": {"text_pos": [-10, -30], "arrow_pos": [1.05, -0.022]},
            "$\\mathrm{M}_{z_\\mathrm{ap}}$": {"text_pos": [-10, -30], "arrow_pos": [0.8, -0.022]},
            "$\\mathrm{S}_{+\\infty}$": {"text_pos": [17, -24], "arrow_pos": [0.177, -0.061]},
            # "$\\mathrm{S}_{z_\\mathrm{ap}}$": {"text_pos": [20, -20], "arrow_pos": [0.17, -0.074]}
        },
    }

    # Untracked
    _, ax = plt.subplots(1, 1, figsize=(4, 3))
    for channel_name in CHANNELS[:]:
        r0_eta.r0_eta_correlation_plot(ax, channel_name, **KWARGS[channel_name])
    for i, (ann_title, ann_params) in enumerate(ANNOTATIONS['untracked'].items()):
        ax.annotate(
            ann_title, tuple(ann_params['arrow_pos']),
            xytext=tuple(ann_params['text_pos']), textcoords="offset points",
            arrowprops={'arrowstyle': '->',
                        'connectionstyle': f'arc3,rad={ann_params.get("angle_coeff", 1) * -0.3}',
                        'color': ax.get_lines()[i].get_color()},
            color=ax.get_lines()[i].get_color(),
        )
    ax.grid(which='major', color='#BBBBBB', linestyle='-')
    plt.savefig(config.PLOTS_PATH / ('r_0_eta.pdf'),
                **config.SAVEFIG_KWARGS)

    # Tracked
    _, ax = plt.subplots(1, 1, figsize=(4, 3))
    for channel_name in CHANNELS[:]:
        r0_eta.r0_eta_correlation_plot(ax, channel_name, is_tracked=True, **KWARGS[channel_name])
    for i, (ann_title, ann_params) in enumerate(ANNOTATIONS['tracked'].items()):
        ax.annotate(
            ann_title, tuple(ann_params['arrow_pos']),
            xytext=tuple(ann_params['text_pos']), textcoords="offset points",
            arrowprops={'arrowstyle': '->',
                        'connectionstyle': f'arc3,rad={ann_params.get("angle_coeff", 1) * -0.3}',
                        'color': ax.get_lines()[i].get_color()},
            color=ax.get_lines()[i].get_color(),
        )
    plt.ylim(-0.11, 0.01)
    ax.grid(which='major', color='#BBBBBB', linestyle='-')
    plt.savefig(config.PLOTS_PATH / ('r_0_eta_tracked.pdf'),
                **config.SAVEFIG_KWARGS)


def print_rotated_theta_i():
    print("(theta_1 + theta_2) / sqrt(2) vs (theta_1 - theta_2) / sqrt(2) correlation:")
    res = {channel_name: semiaxis.rotated_theta_1_theta_2_correlation(channel_name)
           for channel_name in CHANNELS}
    print(fjson.dumps(res, float_format='.1e', indent=4))


def plot_W2_i_distribution():
    RANGES = {'weak_inf': (0.0003, 0.0011), 'weak_zap': (0.00016, 0.00035),
              'moderate_inf': (0.0008, 0.0038), 'moderate_zap': (0.0007, 0.0023),
              'strong_inf': (0.055, 0.16)}
    for channel_name in CHANNELS:
        _, ax = plt.subplots(1, 1, figsize=(4, 3))
        semiaxis.W2_1_W2_2_plot(ax, channel_name, range=RANGES.get(channel_name))
        plt.savefig(config.PLOTS_PATH / ('W2_1_W2_2_' + channel_name + '.pdf'),
                    **config.SAVEFIG_KWARGS)


def plot_theta_i_distribution():
    RANGES = {'weak_inf': (-0.16, 1), 'weak_zap': (-0.9, -0.1),
              'moderate_inf': (0.65, 2.3), 'moderate_zap': (0.6, 1.8),
              'strong_inf': (5.4, 6.3)}
    for channel_name in CHANNELS:
        _, ax = plt.subplots(1, 1, figsize=(4, 3))
        semiaxis.theta_1_theta_2_plot(ax, channel_name, range=RANGES.get(channel_name))
        plt.savefig(config.PLOTS_PATH / ('theta_1_theta_2_' + channel_name + '.pdf'),
                    **config.SAVEFIG_KWARGS)


def main():
    ### 1. Beam centroid position
    print_beam_centroid_cumulants()
    plot_beam_centroids_distribution()

    ### 2. Beam-centroid position and beam shape
    print_x0_W2i_correlation()
    print_r0_W2r_correlation()
    plot_r0_W2r_correlation()

    ### 3. Correlation between the transmission efficiency and the beam deflection
    plot_r0_eta_correlation()

    ### 4. Length of semi-axes for the ellipse
    print_rotated_theta_i()
    plot_W2_i_distribution()
    plot_theta_i_distribution()

if __name__ == "__main__":
    main()


==> anc/04_src/05-application/config.py <==
from pathlib import Path

from matplotlib import pyplot as plt

DATA_PATH = Path('../01-simulation/data')
RESULTS_PATH = Path('../02-analysis/results')
PLOTS_PATH = Path('./plots')

plt.rcParams['axes.axisbelow'] = True
plt.rcParams["font.family"] = "DejaVu Serif"
plt.rcParams["font.serif"] = "STIX"
plt.rcParams["mathtext.fontset"] = "dejavuserif"

SAVEFIG_KWARGS = {
    # "format": "pdf",
    "dpi": 300,
    "bbox_inches": "tight",
    "pad_inches": 0.005
    }


==> anc/04_src/05-application/lib/plot_params.py <==
from dataclasses import dataclass
from typing import Optional


@dataclass
class PlotParams:
    name: Optional[str] = None
    label: Optional[str] = None
    color: str = "k"
    linestyle: str = "-"
    clip_tails: float = 0.02
    smooth: float = 0
    ks_smooth: float = 0
    label_pos: int = 0
    label_dx: float = 0
    label_dy: float = 0
    zorder: int = 0


@dataclass
class NumericalPlotParams(PlotParams):
    name: str = "numerical"
    label: Optional[str] = "N"
    zorder: int = 8


@dataclass
class TrackedNumericalPlotParams(PlotParams):
    name: str = "tracked_numerical"
    label: Optional[str] = "R"
    color: str = "#555555"
    linestyle: str = "-."
    zorder: int = 7


@dataclass
class LognormalPlotParams(PlotParams):
    name: str = "lognormal"
    label: Optional[str] = "L"
    color: str = "#e53935"
    zorder: int = 4


@dataclass
class BeamWanderingPlotParams(PlotParams):
    name: str = "beam_wandering"
    label: Optional[str] = "W"
    color: str = "#21a9ca"
    zorder: int = 1


@dataclass
class EllipticalBeamPlotParams(PlotParams):
    name: str = "elliptical_beam"
    label: Optional[str] = "E"
    color: str = "#d81b60"
    zorder: int = 2


@dataclass
class TotalProbabilityPlotParams(PlotParams):
    name: str = "total_probability"
    label: Optional[str] = "$\\mathsf{T_L}$"
    color: str = "#e28544"
    zorder: int = 3

@dataclass
class BetaPlotParams(PlotParams):
    name: str = "beta"
    label: Optional[str] = "B"
    color: str = "#3949ab"
    zorder: int = 6

@dataclass
class BetaTotalProbabilityPlotParams(PlotParams):
    name: str = "beta_total_probability"
    label: Optional[str] = "$\\mathsf{T_B}$"
    color: str = "#00897b"
    zorder: int = 5


@dataclass
class NumTotalProbabilityPlotParams(PlotParams):
    name: str = "num_total_probability"
    label: Optional[str] = "$\\mathsf{T_L}$"
    color: str = "#e28544"
    linestyle: str = "--"
    zorder: int = 3

@dataclass
class NumBetaTotalProbabilityPlotParams(PlotParams):
    name: str = "num_beta_total_probability"
    label: Optional[str] = "$\\mathsf{T_B}$"
    color: str = "#00897b"
    linestyle: str = "--"
    zorder: int = 5

@dataclass
class NumEllipticalBeamPlotParams(PlotParams):
    name: str = "num_elliptical_beam"
    label: Optional[str] = "E"
    color: str = "#d81b60"
    linestyle: str = "--"
    zorder: int = 3


==> anc/04_src/05-application/main.py <==
import dataclasses

import numpy as np
import pandas as pd
from lib.plot_params import (BeamWanderingPlotParams, BetaPlotParams,
                             BetaTotalProbabilityPlotParams,
                             EllipticalBeamPlotParams, LognormalPlotParams,
                             NumBetaTotalProbabilityPlotParams,
                             NumEllipticalBeamPlotParams, NumericalPlotParams,
                             NumTotalProbabilityPlotParams,
                             TotalProbabilityPlotParams)
from matplotlib import pyplot as plt
from scipy.ndimage import gaussian_filter1d

import config


def get_squeezing(mean_eta, squeeze_in: float):
    DX2_in = 10**(squeeze_in / 10)
    return 10 * np.log10(mean_eta * (DX2_in - 1) + 1)


def _plot_squeezing(ax, channel_name, aperture_radius, squeeze_in, eta_det, max_eta, models):
    channel_path = config.RESULTS_PATH / channel_name
    file_name = str(aperture_radius).replace('.', '_') + '.csv'
    thresholds = np.linspace(0, max_eta, 100)
    for model in models:
        model = dataclasses.asdict(model)
        df = pd.read_csv(channel_path / model['name'] / file_name)
        df['transmittance'] = df['transmittance'] * eta_det
        squeezing = []
        product = df['probability_density'] * df['transmittance']
        for t in thresholds:
            mapping = df['transmittance'] > t
            norm = df['probability_density'][mapping].sum()
            if norm:
                mean_eta = product[mapping].sum() / norm
                squeezing.append(get_squeezing(mean_eta, squeeze_in))
            else:
                squeezing.append(np.nan)
        squeezing = gaussian_filter1d(squeezing, 1.2)

        ax.plot(thresholds[:-1], squeezing[:-1], label=model['name'], c=model['color'],
                ls=model['linestyle'], zorder=model['zorder'])

        # Circle labels
        if model['label'] and model['label_pos']:
            color = model['color']
            # label_pos = model.get('label_pos', np.random.randint(0, len(eta_axis)))
            label_x = thresholds[model['label_pos']]
            label_y = squeezing[model['label_pos']]
            ax.scatter([label_x], [label_y], s=100,
                       marker="o", zorder=10, clip_on=False, linewidth=1.2,
                       edgecolor=color, facecolor="white")
            ax.text(label_x + model['label_dx'],
                    0.99 * label_y + model['label_dy'], model['label'],
                    zorder=20, color=color, ha="center", va="center",
                    size="x-small", clip_on=False, weight='bold',
                    fontfamily='sans-serif')

    ax.grid(which='major', color='#BBBBBB', linestyle='-')
    ax.invert_yaxis()
    ax.set_xlim(left=0)


def _plot_squeezing_by_aperture(ax, channel_name, squeeze_in, eta_det, thresholds):
    data_path = config.RESULTS_PATH / channel_name / 'numerical'
    beam_df = pd.read_csv(config.RESULTS_PATH / channel_name / 'beam_params.csv')
    lt2 = beam_df['lt2'][0]
    apertures = []
    for aperture_path in data_path.glob('*.csv'):
        apertures.append(float(aperture_path.name[:-4].replace('_', '.')))
    apertures.sort()
    normed_apertures = (apertures / np.sqrt(lt2)).tolist()

    squeezing = dict(zip(thresholds, [[] for _ in thresholds]))
    for aperture_radius in apertures:
        file_name = str(aperture_radius).replace('.', '_') + '.csv'
        df = pd.read_csv(data_path / file_name)
        product = df['probability_density'] * df['transmittance']
        for t in thresholds:
            mapping = df['transmittance'] > t
            norm = df['probability_density'][mapping].sum()
            if norm:
                mean_eta = product[mapping].sum() / norm
                squeezing[t].append(get_squeezing(eta_det * mean_eta, squeeze_in))
            else:
                squeezing[t].append(np.nan)
        # squeezing = gaussian_filter1d(squeezing, 1.2)

    for t in squeezing:
        ax.plot(normed_apertures, squeezing[t], c='k')
    ax.grid(which='major', color='#BBBBBB', linestyle='-')
    ax.invert_yaxis()
    ax.set_xlim(left=0)
    ax.set_ylabel('Squeezing (dB)')
    ax.set_xlabel("Normalized aperture radius "
                  "$R_{{\\mathrm{{ap}}}} / W_{{\\mathrm{{LT}}}}$", labelpad=3)
    secax = ax.secondary_xaxis(
        1, functions=(lambda x: x * np.sqrt(lt2) * 100, lambda r: r)
    )
    secax.set_xlabel("Aperture radius $R_{{\\mathrm{{ap}}}}$ (cm)", labelpad=4)


def plot_squeezing(channel_name, squeeze_in, aperture_radius, max_eta, eta_det, models=None):
    models = models or [BeamWanderingPlotParams(), BetaPlotParams(), BetaTotalProbabilityPlotParams(),
        EllipticalBeamPlotParams(), LognormalPlotParams(), NumBetaTotalProbabilityPlotParams(),
        NumEllipticalBeamPlotParams(), NumericalPlotParams(), NumTotalProbabilityPlotParams(),
        TotalProbabilityPlotParams()]
    _, ax = plt.subplots(1, 1, figsize=(4, 3))
    _plot_squeezing(ax, channel_name, aperture_radius, squeeze_in, eta_det, max_eta, models)
    ax.set_ylabel('Squeezing (dB)')
    ax.set_xlabel(r'Postselection Threshold $\eta_\mathrm{min}$')
    plt.savefig(config.PLOTS_PATH / (f'squeezing_{channel_name}_{aperture_radius}.pdf'),
                **config.SAVEFIG_KWARGS)


def plot_squeezing_by_aperture(channel_name, squeeze_in, eta_det):
    _, ax = plt.subplots(1, 1, figsize=(4, 3))
    _plot_squeezing_by_aperture(ax, channel_name, squeeze_in, eta_det, thresholds=[0, 0.25, 0.5, 0.75])
    ax.annotate(
        r'$\eta_\mathrm{min} = 0$', (0.2, -0.2), xytext=(-50, 8), textcoords="offset points",
        arrowprops={'arrowstyle': '->', 'connectionstyle': 'arc3,rad=0.3'},
    )
    ax.annotate(
        r'$\eta_\mathrm{min} = 0.25$', (0.3, -0.8), xytext=(-50, 8), textcoords="offset points",
        arrowprops={'arrowstyle': '->', 'connectionstyle': 'arc3,rad=0.3'},
    )
    ax.annotate(
        r'$\eta_\mathrm{min} = 0.5$', (0.41, -1.4), xytext=(-50, 8), textcoords="offset points",
        arrowprops={'arrowstyle': '->', 'connectionstyle': 'arc3,rad=0.3'},
    )
    ax.annotate(
        r'$\eta_\mathrm{min} = 0.75$', (0.58, -2), xytext=(-50, 8), textcoords="offset points",
        arrowprops={'arrowstyle': '->', 'connectionstyle': 'arc3,rad=0.3'},
    )
    plt.savefig(config.PLOTS_PATH / (f'squeezing_by_aperture_{channel_name}.pdf'),
                **config.SAVEFIG_KWARGS)


if __name__ == "__main__":
    SQUEEZE_IN = -3
    LOSSES_PER_KM = 0.1
    OPRICAL_SYSTEM_LOSSES = 0.95
    CHANNEL_PARAMS = {
        'weak_inf': {'aperture_radius': 0.025, 'max_eta': 0.87, 'eta_det': 10**(-LOSSES_PER_KM * 1 / 10) * OPRICAL_SYSTEM_LOSSES},
        'weak_zap': {'aperture_radius': 0.012, 'max_eta': 0.87, 'eta_det': 10**(-LOSSES_PER_KM * 1 / 10) * OPRICAL_SYSTEM_LOSSES},
        'moderate_inf': {'aperture_radius': 0.019, 'max_eta': 0.87, 'eta_det': 10**(-LOSSES_PER_KM * 1.6 / 10) * OPRICAL_SYSTEM_LOSSES},
        'moderate_zap': {'aperture_radius': 0.019, 'max_eta': 0.65, 'eta_det': 10**(-LOSSES_PER_KM * 1.6 / 10) * OPRICAL_SYSTEM_LOSSES,
                         'models': [
                            EllipticalBeamPlotParams(label_pos=75), LognormalPlotParams(label_pos=35),
                            NumericalPlotParams(label_pos=20), BetaPlotParams(label_pos=87)]},
        'strong_inf': {'aperture_radius': 0.14, 'max_eta': 0.87, 'eta_det': 10**(-LOSSES_PER_KM * 10.2 / 10) * OPRICAL_SYSTEM_LOSSES},
        # 'strong_zap': {'aperture_radius': 0.14, 'max_eta': 0.87, 'eta_det': 10**(-LOSSES_PER_KM * 10.2 / 10) * OPRICAL_SYSTEM_LOSSES},
    }
    for channel_name, cp in CHANNEL_PARAMS.items():
        plot_squeezing(channel_name, SQUEEZE_IN, **cp)

    # by aperture
    plot_squeezing_by_aperture('moderate_zap', SQUEEZE_IN, 10**(-LOSSES_PER_KM * 1.6 / 10) * OPRICAL_SYSTEM_LOSSES)


==> anc/04_src/06-appendix/structure-function.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "60440941",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import cupy as cp\n",
    "import scipy\n",
    "from matplotlib import pyplot as plt\n",
    "import pyatmosphere as pyatm\n",
    "from pyatmosphere import SSPhaseScreen, FFTPhaseScreen, MVKModel, RandLogPolarGrid, RectGrid\n",
    "from pyatmosphere.theory.phase_screens.sf import calculate_sf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "deec9bb8",
   "metadata": {},
   "outputs": [],
   "source": [
    "pyatm.gpu.config['use_gpu'] = True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "35ce2338",
   "metadata": {},
   "outputs": [],
   "source": [
    "WVL = 808e-9\n",
    "MODEL = MVKModel(Cn2=1e-14, l0=1e-3, L0=80)\n",
    "THICKNESS = 100\n",
    "SIZE = 70"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "bafb96b9",
   "metadata": {},
   "outputs": [],
   "source": [
    "sparce_spectrum_ps = SSPhaseScreen(\n",
    "    wvl=WVL, thickness=THICKNESS, model=MODEL,\n",
    "    grid=RectGrid(resolution=2**10, delta=SIZE / 2**10),\n",
    "    f_grid=RandLogPolarGrid(\n",
    "        points=2**10,\n",
    "        f_min=1 / 80 / 15,\n",
    "        f_max=1 / 1e-3 * 2\n",
    "    )\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "ff277e7d",
   "metadata": {},
   "outputs": [],
   "source": [
    "fft_ps = FFTPhaseScreen(\n",
    "    subharmonics=0, \n",
    "    wvl=WVL, thickness=THICKNESS, model=MODEL,\n",
    "    grid=RectGrid(resolution=2**10, delta=SIZE / 2**10),\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "47a2b7f7",
   "metadata": {},
   "outputs": [],
   "source": [
    "sh_ps = FFTPhaseScreen(\n",
    "    subharmonics=6, \n",
    "    wvl=WVL, thickness=THICKNESS, model=MODEL,\n",
    "    grid=RectGrid(resolution=2**10, delta=SIZE / 2**10),\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "6917108d",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_9185/1989970663.py:7: IntegrationWarning: The maximum number of subdivisions (100) has been achieved.\n",
      "  If increasing the limit yields no improvement it is advised to analyze \n",
      "  the integrand in order to determine the difficulties.  If the position of a \n",
      "  local difficulty can be determined (singularity, discontinuity) one will \n",
      "  probably gain from splitting up the interval and calling the integrator \n",
      "  on the subranges.  Perhaps a special-purpose integrator should be used.\n",
      "  return cp.array([phi_coeff * (2 * np.pi) * 2 * scipy.integrate.quad(dsf, 0, np.inf, args=(ri,), **kwargs)[0] * (2*np.pi) for ri in r])\n"
     ]
    }
   ],
   "source": [
    "def sf_phi_numeric(model, r, wvl, thickness, **kwargs):\n",
    "    def dsf(f, r):\n",
    "        return model.psd_n(2 * np.pi * f) * (1 - scipy.special.jn(0, (2 * np.pi * f * r).item())) * 2 * np.pi * f\n",
    "\n",
    "    k = 2 * np.pi / wvl\n",
    "    phi_coeff = 2 * np.pi * k**2 * thickness\n",
    "    return cp.array([phi_coeff * (2 * np.pi) * 2 * scipy.integrate.quad(dsf, 0, np.inf, args=(ri,), **kwargs)[0] * (2*np.pi) for ri in r])\n",
    "\n",
    "_r = np.arange(fft_ps.grid.resolution[0] - 1) * fft_ps.grid.delta\n",
    "num_sf = sf_phi_numeric(MODEL, wvl=WVL, r=_r, thickness=THICKNESS, epsabs=1e-20, limit=100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "7248a3d6",
   "metadata": {},
   "outputs": [],
   "source": [
    "def gcalculate_sf(ps):\n",
    "    sf_r = []\n",
    "    ps_sample = ps.generate(complex=True)\n",
    "    step = fft_ps.grid.resolution[0] // 1\n",
    "    sf_r.append(calculate_sf(ps_sample.real[::step, ::]).mean(axis=1))\n",
    "    sf_r.append(calculate_sf(ps_sample.imag[::step, ::]).mean(axis=1))\n",
    "    return sf_r"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "5639ccab",
   "metadata": {},
   "outputs": [],
   "source": [
    "sparce_spectrum_sf = []\n",
    "fft_sf = []\n",
    "sh_sf = []"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "ebb01113",
   "metadata": {},
   "outputs": [],
   "source": [
    "ITERATIONS = 10000 // 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "a40af608",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 14min 17s, sys: 136 ms, total: 14min 18s\n",
      "Wall time: 14min 18s\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "%%time\n",
    "sparce_spectrum_sf = list(sparce_spectrum_sf)\n",
    "for i in range(ITERATIONS):\n",
    "    sparce_spectrum_sf.extend(gcalculate_sf(sparce_spectrum_ps))\n",
    "sparce_spectrum_sf = cp.asarray(sparce_spectrum_sf)\n",
    "_x = np.arange(sparce_spectrum_ps.grid.resolution[0] - 1) * sparce_spectrum_ps.grid.delta\n",
    "plt.plot(_x, sparce_spectrum_sf.mean(axis=0).get());"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "035932d5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 14min 5s, sys: 150 ms, total: 14min 5s\n",
      "Wall time: 14min 6s\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fdc1395fe10>]"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjAAAAGdCAYAAAAMm0nCAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAABTQElEQVR4nO3deVzUdeI/8NfMMDOcMxxyiBxeeOCBCopkaSZJLZrlkX6zdO3UxUrdLdfvth174a+27fiuZVu72ZbllVpqauRZiheKggRqooAwoCIznDPDzOf3x8AU5QEKvOd4PR+PeZTz+TC+PhMxLz6f9+f9lkmSJIGIiIjIichFByAiIiJqKxYYIiIicjosMEREROR0WGCIiIjI6bDAEBERkdNhgSEiIiKnwwJDRERETocFhoiIiJyOh+gAHcVqtaK0tBR+fn6QyWSi4xAREVErSJKE6upqhIeHQy6/9nkWly0wpaWliIyMFB2DiIiIbkJxcTEiIiKuud1lC4yfnx8A2xug0WgEpyEiIqLWMBgMiIyMtH+OX4vLFpjmy0YajYYFhoiIyMncaPgHB/ESERGR02GBISIiIqfDAkNEREROhwWGiIiInA4LDBERETkdFhgiIiJyOiwwRERE5HRYYIiIiMjpsMAQERGR02GBISIiIqfDAkNEREROhwWGiIiInI7LLuZIRM7LYpVQWWvCpRojLtUYcbnGhOoGM+rNFtSbrKg3W2C2WCGXAXK5DB5yGZQKOTSeSmi8lNB6KaHx9ECY1hNhWk+oPRSiD4mI2hkLDBEJU1HdgJOlBvxQUYNzl2tx/nIdzl2uxYUr9bBK7ff3BPupEa71RGSgN/qG+qFvmO0RGeANufz6K94SkWNigSGiTlFrbETW+Ss4fK4SuRf0OFlqQEW18Zr7y2RAoLcKXXzV6OKngsZTCS+lAp4qBbyUCigVclglCRar7WGyWGGoN8PQ0Ah9vRn6OhN0hgY0mK24WG3ExWojjpfosRll9r/DV+2BoVH+GBoVgGFN/9R6KTvj7SCiW9SmAvPyyy/jlVdeafFc3759kZ+fDwBoaGjAb3/7W6xatQpGoxEpKSl45513EBoaat+/qKgI8+bNw65du+Dr64vZs2cjPT0dHh4/Rtm9ezcWLVqEkydPIjIyEi+88AJ+/etf38JhElFns1glHC26gp35Fcj84TJyL+jR+LPTKjIZ0LOLD/qFadC9izeig3zQPcgHUYHe6OKrgofi1obpSZKEK3VmlFbV40JVPQov1eKUrhoF5dU4XVGDGmMjvj19Cd+evmTPM7ibFnfEBGN0n2AMjfKH8hYzEFHHaPMZmAEDBuCbb7758QV+UjwWLlyILVu2YO3atdBqtZg/fz4mT56Mffv2AQAsFgtSU1MRFhaG/fv3o6ysDLNmzYJSqcTf/vY3AEBhYSFSU1Mxd+5crFy5Ejt27MDjjz+Orl27IiUl5VaPl4g6UK2xEXtOXcQ335djV34FrtSZW2zv5u+FxJ6BGBLpjwHhGvQL08BH3XEngmUyGQJ9VAj0UWFgN22LbY0WK06V1yCr6AqOnb+CrKIrOH+5DsdL9Dheosc/d52Bn9oDd/UPQeqgrhjdJxieSo6lIXIUMkmSWn2l+eWXX8bGjRuRnZ39i216vR7BwcH49NNPMXXqVABAfn4++vfvj8zMTIwcORJbt27FhAkTUFpaaj8rs3z5cixevBgXL16ESqXC4sWLsWXLFuTm5tpfe8aMGaiqqsK2bdtafWAGgwFarRZ6vR4ajabVX0dEbWO2WPHt6YvYeKwUGXnlqDdb7Nu0Xkrc2TcYd8QEI7FHICIDvQUmvbFyQwP2nrqIvacv4bvTF1sUMF+1B5L7h2DysAiM6t0FCo6dIeoQrf38bvOvPqdPn0Z4eDg8PT2RlJSE9PR0REVFISsrC2azGcnJyfZ9+/Xrh6ioKHuByczMxKBBg1pcUkpJScG8efNw8uRJDB06FJmZmS1eo3mfBQsWXDeX0WiE0fjj9XSDwdDWQyOiNsjXGfDpwSJsPlGGylqT/fmoQG+Mjw1FcmwoEqIDbvkyUGcK1XhiWkIkpiVEwmqVcKy4Cl/llOGrnDKU6RuwMbsUG7NL0c3fC1PiIzAtPsLhSxmRq2pTgUlMTMSKFSvQt29flJWV4ZVXXsEdd9yB3Nxc6HQ6qFQq+Pv7t/ia0NBQ6HQ6AIBOp2tRXpq3N2+73j4GgwH19fXw8vK6arb09PRfjM8hovbVYLZga24ZVh4owpHzV+zPd/FVYcLgcNw/tBviIrSQyZz/7IRcLkN8dADiowPwh1/1x7HiKnyRfQFfZJfiQlU93t5xGm/vOI07Yrrg0VE9MKZPMO9oIupEbSow9957r/3fBw8ejMTERERHR2PNmjXXLBadZcmSJVi0aJH9zwaDAZGRkQITEbmOyzVGrNh/DisPFtnPtijkMoyPDcX04ZG4vXcXpzrT0lY/LTP/+6v++DqvHGuPFOO7M5fsg4B7dvHBnFHdMXlYRIeO6yEim1v6v8zf3x99+vTBmTNncPfdd8NkMqGqqqrFWZjy8nKEhYUBAMLCwnDo0KEWr1FeXm7f1vzP5ud+uo9Go7luSVKr1VCr1bdyOET0M0WX6/D+t2ex5kgxjI1WAEBXrSf+Z0QUpg+PRKjGU3DCzuepVOC+uHDcFxeO4so6fLT/HFYfLsbZS7X44xcn8dr2Ajx6ew/Mua0HtN68JZuoo9zSr0w1NTX44Ycf0LVrV8THx0OpVGLHjh327QUFBSgqKkJSUhIAICkpCTk5OaioqLDvk5GRAY1Gg9jYWPs+P32N5n2aX4OIOl7hpVosWHUMd/59Fz4+cB7GRiviIrR4Z+YwfPv8WDwzLsYty8vPRQZ644UJscj833F4eWIsooO8YWhoxJvfnMbt/28n/r69AFd+Mj6IiNpPm+5C+t3vfoeJEyciOjoapaWleOmll5CdnY28vDwEBwdj3rx5+Oqrr7BixQpoNBo8/fTTAID9+/cDsN1GPWTIEISHh+PVV1+FTqfDI488gscff7zFbdQDBw5EWloaHn30UezcuRPPPPMMtmzZ0qbbqHkXElHbXaiqx//tOI21WSWwNM3ZMrpPMOaO6YmknkEuMbalI1msEr7KKcM/d55BQXk1AMBbpcCjo3rgqTE94efJMzJEN9Laz+82FZgZM2Zg7969uHz5MoKDg3H77bfjr3/9K3r16gXgx4nsPvvssxYT2TVfHgKA8+fPY968edi9ezd8fHwwe/ZsLF269BcT2S1cuBB5eXmIiIjAH//4xzZPZMcCQ9R6lbUmvL3jND49WASTxXapaFy/ECy8u88v5k+hG7NaJXydp8PbO84gr8x2R2SgjwrP3NUbDyVGQ+XhuuOFiG5VhxQYZ8ICQ3RjZosVH2eex5vfnIKhoREAkNQzCL9L6Yv46ADB6ZyfJEnYfrIcr27Lx9lLtQCA6CBvLL6nH+4dGMYzWkRXwQLDAkN0XbsLKvDnzXn44aLtgzW2qwZ/SO2PUb27CE7meswWK1YfLsab35zGpRrbfFV3xHTBK/cNQM9gX8HpiBwLCwwLDNFVFVfW4aUvT2Jnvm0wfZCPCs+l9MW0hEjOLtvBao2NeG/vWSzf8wNMjVaoFHLMHdMTvxnbm8sUEDVhgWGBIWqh0WLFh/vO4R8Zp1BvtsBDLsOcUd3x9LgYaDi4tFOdv1yLF784iT2nLgIAIgO9sHTyYJ79IgILDAsM0U/kXtDj9+tPIPeCbUBpYo9A/PWBQegdwssXotjGx+jwyqY8lOkbAAAPj4zCknv7cyI8cmssMCwwRGgwW/BGxil88F0hLFYJGk8P/CG1Px5MiOQAUgdRa2zE0q35+PjAeQC2szGvTY3DyJ5BgpMRicECwwJDbu5kqR4LV2fjVHkNACB1cFe8NDEWIX6cgM4R7TtzCc+vO4ELVfUAgKfG9MTvxveF0oWXaCC6GhYYFhhyUxarhH/tPYt/ZBTAbJHQxVeFvz0wCOMHhN34i0mo6gYz/rrle6w6XAwAGBrlj7dnDOWK1+RWWGBYYMgNFV2uw2/XZuPwOdtK0eNjQ5E+eRCCfLlOmDPZmlOG5z8/geqGRmg8PfDq1MG4Z2BX0bGIOgULDAsMuZmvcsrw/LoTqDE2wlftgRcnxmJafATHujip4so6PP3ZMWQXVwEAZidF4w+psZzFl1weCwwLDLkJU6MVf/vqe6zYfw4AkBAdgDemD+FlBxdgtljx968L8N6eswCA4d0DsGzmMI5jIpfW2s9vVnkiJ1ZcWYdp72Xay8vcMb2w6smRLC8uQqmQY8m9/fHBrAT4qT1w+NwV3Pd/+3Cs6IroaETCscAQOamd+eWY8H/f4XhxFbReSvx7dgJ+f28/ePCuFZeTHBuKjfNHoVewD3SGBkx/7wBWHy4SHYtIKP6kI3IykiRh2a4zeOyjI9DXmxEXocXmp2/HuP6hoqNRB+oV7IuNaaMwPjYUJosViz/PwV8258FidclRAEQ3xAJD5ETqTRY8/dkxvLa9AJIEzEyMwtq5t/GSkZvw81Ri+cPxWJjcBwDwwXeF+M3KLNSbLIKTEXU+FhgiJ1FaVY9p7+3H5hNl8JDL8Jf7B+KvDwziXSluRi6X4dnkGLw1YwhUCjm2nyzHjPcP4GK1UXQ0ok7Fn3xETiC7uAr3/fM75F4wINBHhZWPJ+LhkdGiY5FAk4Z0w8onEuHvrcTx4ircv2wfTpdXi45F1GlYYIgc3Dd55Zjxr0xcqjGhX5gfvkgbhUSuk0MAhncPxIbfjEL3IG9cqKrH5Hf34/C5StGxiDoFCwyRA/vkwHk8+fERNJitGNMnGOvmcbwLtdSjiw/W/2YUEqIDUN3QiEf+fRC78itExyLqcCwwRA7IapXw/7bl44WNubBKwPSESHwwOwG+ag/R0cgBBfqo8PFjiRjbNxgNZiue+O8RfJF9QXQsog7FAkPkYBotVjy37gTe3f0DAGBhch8snTKIqxLTdXmpFPjXrARMGhKORquEBauz8XHmOdGxiDoMf50jciDGRgue/Swb207qoJDLsHTyIExLiBQdi5yEUiHHGw8OgdZLif9mnscfvziJamMjfnNnb9HRiNodCwyRg6g3WfDUJ1nYe+oiVAo5/vnQUIwfECY6FjkZuVyGV+4bAH8vJd7eeQavbrPNGZQ2liWGXAsLDJEDMDSY8diKwzh87gq8lAq8PysBt8d0ER2LnJRMJsOi8X2hVMjxesYpvLa9AABLDLkWFhgiwSprTZj1n4PIvWCAn6cHVswZjvjoQNGxyAU8PS4GMhnw969ZYsj1sMAQCXSl1oSH3j+AfF01An1U+O+jIzCwm1Z0LHIh8++KAfBjifGQy/DUmF6CUxHdOt7WQCRIVZ0JMz84iHxdNbr4qrHmqZEsL9Qh5t8Vg+dS+gIA0rfm47NDXMmanB8LDJEA+jozHvn3IeSVGdDFV4XPnkhE7xA/0bHIhaWN7Y15d9rOvPzvhhxsOl4qOBHRrWGBIepk+nozZv3nIHIu6JvWNRqJmFCWF+p4z6f0xczEKEgSsHB1NnYVcMZecl4sMESdqM7UiDkfHsLxEj0CvJX49IlE9A1jeaHOIZPJ8KdJAzExzjbZ3bxPsnCokGsnkXNigSHqJKZGK576OAtHi6qg9VJi5eMj0S9MIzoWuRmFXIZ/PBhnX3bgsRWHkVdqEB2LqM1YYIg6gcUqYdGabHx7+hK8VQqsmDMcseEsLySGUiHHOzPjMaJ7IKqNjZiz4hBKq+pFxyJqExYYog4mSRJe/CIXm0+UQamQYfnD8RgaFSA6Frk5L5UC789OQEyIL8oNRvz6w0PQ15tFxyJqNRYYog72RsYprDxYBJkMeGP6EIzuEyw6EhEAQOulxIpHRyDET41T5TWY+3EWTI1W0bGIWoUFhqgDfXzgPN7eeQYA8OdJAzFhcLjgREQtdfP3wodzhsNHpUDm2ctY/PkJSJIkOhbRDbHAEHWQXfkVeOmLXADAwuQ+eHhktOBERFc3IFyLdx6Oh0Iuw4ZjF/D3rwtERyK6IRYYog6Qe0GPtE+PwioB0+Ij8Mw4rj9Djm1Mn2CkTx4EAFi26wesPVIsOBHR9bHAELWzMn09HvvoMOpMFozqHYS/TR4EmUwmOhbRDT2YEImn77KV7T9syEXWec4RQ46LBYaoHVU3mDHnw8MoNxgRE+KLd2bGQ6ng/2bkPBYm90HKgFCYLFY89fFR3l5NDos/WYnaSaPFivmfHrMvzvjhnOHQeilFxyJqE7lchn88OAT9wvxwqcaIJ/57BPUmi+hYRL/AAkPUTtK35mPPqYvwVMrx79kJiAjwFh2J6Kb4qD3wwewEBPmocLLUgN+tO847k8jhsMAQtYN1WSX493eFAIA3HhyCuEh/sYGIblFEgDeWPxIPpUKGLSfKsGzXGdGRiFpggSG6RceKruB/N+QAAJ4ZF4N7B3UVnIiofQzvHog/TxoIAHg94xS+PX1RcCKiH7HAEN2CckMDnmqavfTu2FAsGBcjOhJRu5oxIgr/MyISkgQ889kxXOCgXnIQLDBEN6nBbMFTH2ehotqIPqG+eGP6EMjlvF2aXM9LEwdgUDctrtSZ8ZuVR2Fs5KBeEo8FhugmSJKEP27MRXZxFbReSrw/KwG+ag/RsYg6hKdSgXdmDoPWS4njxVX4y+bvRUciYoEhuhmrDhdjbVYJ5DLgnw8NRXSQj+hIRB0qMtAbb84YApnMtsbXhmMloiORm2OBIWqj3At6vPTlSQDAcyn9cEcMV5cm9zC2bwieucs2zmvJ+hzk6wyCE5E7Y4EhagN9nRnzVtoG7Sb3D8FTo3uKjkTUqZ4ZF4PRfYLRYLZN3FhnahQdidwUCwxRK0mShN+uPY7iynpEBHjh9WkctEvuRyGX4Y0H4xCqUeNMRQ1e+TJPdCRyUywwRK30r71n8c335VAp5Hh3Zjy03lwmgNxTkK8ab04fCpkMWH2kGF9kXxAdidwQCwxRKxw8exmvbi8AALx0XywGRWgFJyISK6lXEJ5uGg/zhw25OH+5VnAicjcsMEQ3UFlrwjOrjsFilfDA0G54aESU6EhEDuGZu3pjRPdA1Bgb8fRnx2BqtIqORG6EBYboOiRJwuLPT6DcYESvYB/89YGBkMk47oUIADwUcrw5Ywi0XkqcKNHjte35oiORG2GBIbqOlQeLkJFnG/fy1oyh8FZxsjqinwr398JrUwcDAN7/thC7CioEJyJ3wQJDdA2ny6vx5822Oyyev6cvBnbjuBeiqxk/IAy/vq07AOC5tcdxucYoNhC5hVsqMEuXLoVMJsOCBQvszzU0NCAtLQ1BQUHw9fXFlClTUF5e3uLrioqKkJqaCm9vb4SEhOC5555DY2PLuQR2796NYcOGQa1Wo3fv3lixYsWtRCVqkwazBU9/dgzGRitG9wnGo6N6iI5E5NB+f28/9A31w6UaE5asz4EkSaIjkYu76QJz+PBhvPfeexg8eHCL5xcuXIhNmzZh7dq12LNnD0pLSzF58mT7dovFgtTUVJhMJuzfvx8fffQRVqxYgRdffNG+T2FhIVJTUzF27FhkZ2djwYIFePzxx7F9+/abjUvUJku35iNfV40uvir8fdpgzvdCdAOeSgXemD4ESoUMX+eVY10WlxqgDibdhOrqaikmJkbKyMiQxowZIz377LOSJElSVVWVpFQqpbVr19r3/f777yUAUmZmpiRJkvTVV19Jcrlc0ul09n3effddSaPRSEajUZIkSXr++eelAQMGtPg7p0+fLqWkpLQ6o16vlwBIer3+Zg6R3NiO73VS9OLNUvTizdLO78tFxyFyKst2nZaiF2+WBry4TSq6XCs6Djmh1n5+39QZmLS0NKSmpiI5ObnF81lZWTCbzS2e79evH6KiopCZmQkAyMzMxKBBgxAaGmrfJyUlBQaDASdPnrTv8/PXTklJsb/G1RiNRhgMhhYPora6WG3Ec2tPAADmjOqOsf1CBCcici5Pje6FhOgA1Bgb8du1x2Gx8lISdYw2F5hVq1bh6NGjSE9P/8U2nU4HlUoFf3//Fs+HhoZCp9PZ9/lpeWne3rztevsYDAbU19dfNVd6ejq0Wq39ERkZ2dZDIzcnSRL+sCEHl2tN6Bfmh8X39BMdicjpKOQyvP5gHLxVChwqrMS/vzsrOhK5qDYVmOLiYjz77LNYuXIlPD09OyrTTVmyZAn0er39UVxcLDoSOZkNxy7g67xyKBUy/OPBIfBUKkRHInJK0UE++OOEWADA37efwqnyasGJyBW1qcBkZWWhoqICw4YNg4eHBzw8PLBnzx68/fbb8PDwQGhoKEwmE6qqqlp8XXl5OcLCwgAAYWFhv7grqfnPN9pHo9HAy8vrqtnUajU0Gk2LB1FrlVbV46UvbZcwFyT3QWw4v3+IbsWM4ZG4q18ITBYrnlt3gpeSqN21qcCMGzcOOTk5yM7Otj8SEhIwc+ZM+78rlUrs2LHD/jUFBQUoKipCUlISACApKQk5OTmoqPhxsqOMjAxoNBrExsba9/npazTv0/waRO1Japptt7qhEUMi/fHU6J6iIxE5PZlMhr89MAh+ag8cL67Cf74rFB2JXEybphX18/PDwIEDWzzn4+ODoKAg+/OPPfYYFi1ahMDAQGg0Gjz99NNISkrCyJEjAQDjx49HbGwsHnnkEbz66qvQ6XR44YUXkJaWBrVaDQCYO3cu/vnPf+L555/Ho48+ip07d2LNmjXYsmVLexwzUQsrDxbh29OXoPaQ4/UH4+Ch4PyORO0hTOuJP6T2x+/X5+DvXxcgOTYUPbr4iI5FLqLdf1K/8cYbmDBhAqZMmYLRo0cjLCwM69evt29XKBTYvHkzFAoFkpKS8PDDD2PWrFn405/+ZN+nR48e2LJlCzIyMhAXF4fXX38dH3zwAVJSUto7Lrm585dr8bevvgcALL6nH3oF+wpORORapg+PxKjeQTA2WrH48xOw8lIStROZJLnmdIkGgwFarRZ6vZ7jYeiqrFYJM/51AIfOVWJkz0B8+vhITlhH1AGKK+uQ8uZe1Jks+POkAXgkqbvoSOTAWvv5zXPl5LY+OXgeh85VwkelwGtT41heiDpIZKC3fVqCpVvzUXKlTnAicgUsMOSWLlTV4/9tzQcALL63HyIDvQUnInJtj4yMxvDuAag1WfDCxlyulUS3jAWG3I4kSXhhQw5qTRYkRAfg4cRo0ZGIXJ5cLsPSKYOhUsixu+AitubqREciJ8cCQ27ny+Ol2FVwESqFHEuncKFGos7SK9gXc+/sBQB4ZdNJVDeYBSciZ8YCQ26lstaEVzblAQCevqs3eofwriOizvSbO3uhe5A3yg1GvP71KdFxyImxwJBb+dOmk6hsWuvoqTG9RMchcjueSgX+fL9t3rD/Zp5DTolecCJyViww5DZ2FVRgY3Yp5DLg/00ZDJUHv/2JRLgjJhj3xYXDKgF/2JjDZQbopvAnOLmFOlMjXtiQCwB4dFQPxEX6iw1E5OZemNAffp4eOFGixycHzouOQ06IBYbcwts7zuBCVT0iArywaHwf0XGI3F6Inyeeb5ob5rXtBSg3NAhORM6GBYZc3qnyanzw7VkAwCv3DYC3qk1LgBFRB3loRBTiIv1RY2xEetOSHkStxQJDLk2SJLywMReNVgl3x4ZiXP9Q0ZGIqIlCLsNfJg2ETAZszC7FkXOVoiORE2GBIZe24dgFHCqshJdSgZcmxoqOQ0Q/MyhCixnDIwEAL315kgN6qdVYYMhl6evM+OsW22npZ8bFICKAywUQOaLfje8LP08PnCw1YM2RYtFxyEmwwJDLeu3rfFyuNSEmxBeP3d5DdBwiuoYgXzUWJtsG17+2vQD6Os7QSzfGAkMuKbu4CisPFgEA/nz/QM75QuTgHkmKRkyILyprTXjjG87QSzfGn+rkcqxWCS9+kQtJAiYP7YaRPYNERyKiG1Aq5Hhp4gAAwMcHzqNAVy04ETk6FhhyOeuOluBEiR5+ag8s+VV/0XGIqJVuj+mCewaEwWKV8KfNJyFJHNBL18YCQy6lusGMV7cVALAN3A32UwtORERt8YfU/lB7yLHvzGVsP1kuOg45MBYYcin/3HkGl2qM6NHFB7Nv6y46DhG1UWSgN564oycAYOnW72FqtApORI6KBYZcRuGlWvxnXyEA4I8T+nPgLpGTmntnL3TxVePc5TqsPMh1kujq+BOeXMZfNufBbJFwZ99g3NWPM+4SOStftQcW3W27rfqtHaehr+dt1fRLLDDkEnYXVGBHfgU85DK8kMoZd4mc3YMJEegT6ouqOjOW7TojOg45IBYYcnpmixV/3pwHAJh9W3f0DvEVnIiIbpWHQm6/i3DFvnMorqwTnIgcDQsMOb3/Zp7HDxdrEeSjwjPjYkTHIaJ2cmefYNwR0wUmixX/b1u+6DjkYFhgyKnp68x4e8dpAMBvx/eF1kspOBERtReZTIYl9/aHTAZsPlGGo0VXREciB8ICQ05t2e4z0NebERPiiwcTIkTHIaJ2FhuuwbR42//bf93yPSe3IzsWGHJaxZV1WLHvHABgya/6wUPBb2ciV/Tb8X3hpVQg6/wVbM3ViY5DDoI/8clp/f3rApgsViT1DMLYviGi4xBRBwnVeOLJ0bbJ7V7bXgCzhZPbEQsMOamcEj2+yC4FAPzvr/pDJpMJTkREHemJ0T0R5KNC4aVarMsqER2HHAALDDkdSZLwt6++BwDcPyQcgyK0ghMRUUfzVXtg/l29AQBvfnMKDWaL4EQkGgsMOZ1dBRXIPHsZKg85fpfSV3QcIuokDyVGoZu/F8oNRvw385zoOCQYCww5lUaLFelf2eaDmHNbd0QEeAtORESdRe2hwMKmJQaW7fqBSwy4ORYYcirrskpwuqIG/t5K/GZsb9FxiKiTPTC0G2JCfKGvN+P9vWdFxyGBWGDIaTSYLXiradK6+WN7c9I6IjekkMvsl47//V0hKqobBCciUVhgyGmsPFiEMn0Dumo98fDIaNFxiEiQ8bGhGBLpj3qzBct2cqFHd8UCQ06h1tiId5pWpH12XAw8lQrBiYhIFJlMhsX39AMAfHqoCEWXudCjO2KBIafw4b5CXK41oXuQN6bEc8kAIneX1CsIo/sEw2yR8MY3p0THIQFYYMjhVdWZ8F7TYL2Fd/eBkksGEBGA55vGwmzMvoAzFdWC01Bn4ycBObz39p5FdUMj+oX5YeLgcNFxiMhBDOymxT0DwiBJwJvfnBYdhzoZCww5tIrqBny4rxAA8LvxfSGXc8kAIvrRs8kxAIAtOWXI1xkEp6HOxAJDDm3ZzjNoMFsxJNIf4/pzwUYiaql/Vw1SB3WFJAFv8SyMW2GBIYdVcqUOnx4qAmC71s0FG4noap5NjoFMBmzN1SGvlGdh3AULDDmst745DbNFwqjeQbitdxfRcYjIQfUJ9cOEpvFxb/KOJLfBAkMO6fzlWqw/dgEA8NvxXLCRiK7v2XExkMuAr/PKkVOiFx2HOgELDDmkZbvOwGKVMKZPMIZFBYiOQ0QOrneILyYN6QaAZ2HcBQsMOZyiy3X4/Kjt7EvzHQZERDfy9F29IZcBO/IrcLy4SnQc6mAsMORwms++jObZFyJqg57BvnhgqG2mbs7O6/pYYMihFFfW4fOjJQBs17SJiNrimXG9oZDLsLvgIo4WXREdhzoQCww5lGW7zqDRKuGOmC6Ij+bZFyJqm+ggH0weahsLw5WqXRsLDDmM4so6rMuynX1ZwLEvRHST5t3Zyz4WJvcC70hyVSww5DDe2f0DGq0Sbu/dBfHRgaLjEJGT6hnsa58X5p3dPAvjqlhgyCGUXKnD2iPFAHjnERHdurSxvQHYZuc9Xc6Vql0RCww5hOazL6N6B2F4d559IaJb0zfMDykDQiFJtrF15HpYYEi4Mn39j2dfxvURnIaIXMXTd9nO5n55vBTnLtUKTkPtjQWGhHt/byHMFgmJPQIxogfPvhBR+xjYTYuxfYNhlYB3d/8gOg61szYVmHfffReDBw+GRqOBRqNBUlIStm7dat/e0NCAtLQ0BAUFwdfXF1OmTEF5eXmL1ygqKkJqaiq8vb0REhKC5557Do2NjS322b17N4YNGwa1Wo3evXtjxYoVN3+E5NAqa034rGnF6eZr1kRE7WV+01mYz4+W4EJVveA01J7aVGAiIiKwdOlSZGVl4ciRI7jrrrswadIknDx5EgCwcOFCbNq0CWvXrsWePXtQWlqKyZMn27/eYrEgNTUVJpMJ+/fvx0cffYQVK1bgxRdftO9TWFiI1NRUjB07FtnZ2ViwYAEef/xxbN++vZ0OmRzJin2FqDdbMKibFnfEcMVpImpf8dEBuK1XEBqtEt7bw7MwrkQmSZJ0Ky8QGBiI1157DVOnTkVwcDA+/fRTTJ06FQCQn5+P/v37IzMzEyNHjsTWrVsxYcIElJaWIjQ0FACwfPlyLF68GBcvXoRKpcLixYuxZcsW5Obm2v+OGTNmoKqqCtu2bWt1LoPBAK1WC71eD41GcyuHSB2kxtiI29J3wNDQiHdnDsO9g7qKjkRELmj/D5fw0PsHofKQ47vnxyJE4yk6El1Haz+/b3oMjMViwapVq1BbW4ukpCRkZWXBbDYjOTnZvk+/fv0QFRWFzMxMAEBmZiYGDRpkLy8AkJKSAoPBYD+Lk5mZ2eI1mvdpfo1rMRqNMBgMLR7k2FYeOA9DQyN6BvsgZUCY6DhE5KKSegYhPjoApkYr3v/2rOg41E7aXGBycnLg6+sLtVqNuXPnYsOGDYiNjYVOp4NKpYK/v3+L/UNDQ6HT6QAAOp2uRXlp3t687Xr7GAwG1Ndf+/pleno6tFqt/REZGdnWQ6NO1GC24IPvCgEA88b0glwuE5yIiFyVTCbD/LtsY+w+OVCEK7UmwYmoPbS5wPTt2xfZ2dk4ePAg5s2bh9mzZyMvL68jsrXJkiVLoNfr7Y/i4mLRkeg61mWV4GK1EeFaT0wa0k10HCJycXf2CcaAcA3qzRb8N/O86DjUDtpcYFQqFXr37o34+Hikp6cjLi4Ob731FsLCwmAymVBVVdVi//LycoSF2S4PhIWF/eKupOY/32gfjUYDLy+va+ZSq9X2u6OaH+SYGi1WvLfXNpjuydE9ofLg3fxE1LFkMhmeGtMLALBifyHqTI03+ApydLf8yWG1WmE0GhEfHw+lUokdO3bYtxUUFKCoqAhJSUkAgKSkJOTk5KCiosK+T0ZGBjQaDWJjY+37/PQ1mvdpfg1yfptPlKG4sh5BPipMHx4lOg4RuYlfDQxDVKA3rtSZseYwz9I7uzYVmCVLlmDv3r04d+4ccnJysGTJEuzevRszZ86EVqvFY489hkWLFmHXrl3IysrCnDlzkJSUhJEjRwIAxo8fj9jYWDzyyCM4fvw4tm/fjhdeeAFpaWlQq9UAgLlz5+Ls2bN4/vnnkZ+fj3feeQdr1qzBwoUL2//oqdNZrZJ9Qqk5o7rDS6UQnIiI3IWHQo4nRvcEALz/bSHMFqvgRHQr2lRgKioqMGvWLPTt2xfjxo3D4cOHsX37dtx9990AgDfeeAMTJkzAlClTMHr0aISFhWH9+vX2r1coFNi8eTMUCgWSkpLw8MMPY9asWfjTn/5k36dHjx7YsmULMjIyEBcXh9dffx0ffPABUlJS2umQSaSd+RUoKK+Gr9oDjyR1Fx2HiNzMtPgIdPFV4UJVPTafKBUdh27BLc8D46g4D4xjevC9TBwqrMRTo3tiya/6i45DRG5o2a4zeG17AfqF+WHrs3dAJuNdkI6kw+eBIWqr7OIqHCqshIdchjmjeoiOQ0Ru6uHEaPioFMjXVWN3wUXRcegmscBQp2meQOq+IeEI03ImTCISQ+utxMyR0QCAd7m8gNNigaFOUVxZh605ZQCAJ+7oKTgNEbm7R0f1gFIhw6HCSmSdvyI6Dt0EFhjqFP/+rhBWCbgjpgv6d+WYJCISK0zriQeG2ibRXM6zME6JBYY6nL7OjDVHbHMuPDmaZ1+IyDE8OboXZDIgI68cZyqqRcehNmKBoQ638tB51Jks6Bfmh9t7dxEdh4gIANA7xBfjY21r7y3fw0UenQ0LDHUoY6MFK/adA2A7+8LbFYnIkcxtWl5g47EL0OkbBKehtmCBoQ71ZXYpKqqNCNWoMWFwuOg4REQtDI0KwIgegWi0Svgo85zoONQGLDDUYSRJst86PWdUDy7aSEQO6fHbbfNSrTxwHrVGLvLoLPiJQh1mz6mLOFVeAx+VAv8zgos2EpFjGtc/FN2DvGFoaMTnR0tEx6FWYoGhDtN89mXGiChovZSC0xARXZ1CLsOjTWdh/vNdIaxWl1xhx+WwwFCH+L7MgH1nLkMhl2HOqO6i4xARXdfU+AhovZQ4d7kOO/IrRMehVmCBoQ7x4b5CAMA9A8MQEeAtOA0R0fV5qzzsl7o/+Ja3VDsDFhhqd5drjNiYbVum/lGefSEiJzH7tmh4yGU4WFiJnBK96Dh0Ayww1O4+PVgEU6MVgyO0GBYVIDoOEVGrdNV6YcLgrgCAf3/HszCOjgWG2pWp0YqPD5wHAMwZ1Z0T1xGRU3nsdttyJ5tPlHFiOwfHAkPtamtuGSqqjQj2UyN1ECeuIyLnMihCi0RObOcUWGCoXf2nadmAhxOjOXEdETmlxzixnVPgJwy1m6NFV3C8uAoqhRwPJXLiOiJyTpzYzjmwwFC7+bDp7MvEuHAE+6nFhiEiukkKuQy/vq07AOCj/ecgSZzYzhGxwFC70OkbsDWnDAA4cR0ROb0p8RHwVXvgh4u1+O7MJdFx6CpYYKhdfHzgHBqtEkb0CMTAblrRcYiIbomfpxJT4yMAACuazi6TY2GBoVvWYLbg04NFADhxHRG5jllJ0QCAnQUVOH+5VnAa+jkWGLplX2RfwJU6M7r5e+Hu2DDRcYiI2kXPYF+M6RMMSQL+m3ledBz6GRYYuiWSJNkH786+LRoKOSeuIyLX0TyYd82RYt5S7WBYYOiWHDl/Bfm6angq5ZiewFunici1jOkTjO5B3qhuaMT6YxdEx6GfYIGhW/Jx02nVSXHdoPVWCk5DRNS+5HIZZiV1BwD8l7dUOxQWGLppF6uN2Jpru3X6kabBbkRErmZqQgR8VAqcrqjB/h8ui45DTVhg6KatPlwEs0XC0Ch/3jpNRC5L46nElKZbqj/kLdUOgwWGbkqjxYqVTbdOPzKSZ1+IyLU1X0bakV+O4so6sWEIAAsM3aQd+RUo0zcg0EeFXw3qKjoOEVGH6h3iiztiujTdUn1OdBwCCwzdpObBu9OHR8JTqRCchoio4zUvk7L6cDHqTLylWjQWGGqzHy7W4LszlyCTAQ+N4K3TROQe7uwTguimVao38JZq4VhgqM0+OWA7+zKuXwgiA70FpyEi6hxyucw+5u/jzPO8pVowFhhqkzpTI9ZllQAAHubgXSJyM9PiI+GplCNfV42s81dEx3FrLDDUJl9kl6K6oRHRQd4YHRMsOg4RUafSeitxX1w4gB/PRpMYLDDUapIk2QfvPpwYDTnXPSIiN9R89vmrHB0u1xgFp3FfLDDUakeLriCvzAC1hxzTEiJExyEiEmJwhD8GR2hhslix5kiJ6DhuiwWGWq357Mt9ceHw91YJTkNEJE7zWZhPD52H1crBvCKwwFCrXK4x4qscHQCue0RENHFwODSeHiiurMee0xdFx3FLLDDUKp8fLYHJYsXgCC0GR/iLjkNEJJSXSoFpCZEAgE8yOZhXBBYYuiFJkvDZoWIAnLiOiKjZzETbz8OdBRUoucL1kTobCwzdUObZyyi8VAsflQITm24fJCJydz2DfTGqdxAkCfjsUJHoOG6HBYZuqPnsy6Sh3eCj9hCchojIcTTPzLv6cDFMjVbBadwLCwxd1+UaI7bllgHg5SMiop9L7h+KUI0al2pM2HZSJzqOW2GBoev6/GgJzBYJgyO0GNhNKzoOEZFD8VDI8T9Nv9xxMG/nYoGha+LgXSKiG5sxPAoKuQyHzlWiQFctOo7bYIGha2oevOur9uDgXSKiawjTeuLu/qEAgJUHeRams7DA0DXZB+8OCefgXSKi62ie4HP90QuoMTYKTuMeWGDoqn46ePd/ePmIiOi6busVhJ5dfFBjbMSm46Wi47gFFhi6Kg7eJSJqPZlMZv9lbxXnhOkULDD0Cxy8S0TUdpOHdYNSIcPxEj1yL+hFx3F5LDD0Cxy8S0TUdkG+aqQMCAMArDrMszAdjQWGfoGDd4mIbk7zWeuNx0pRZ+Jg3o7EAkMtcPAuEdHNG9kzCNFB3qgxNmLziTLRcVxamwpMeno6hg8fDj8/P4SEhOD+++9HQUFBi30aGhqQlpaGoKAg+Pr6YsqUKSgvL2+xT1FREVJTU+Ht7Y2QkBA899xzaGxs2VR3796NYcOGQa1Wo3fv3lixYsXNHSG1SfPg3TgO3iUiajO5XIYZw22//HGBx47VpgKzZ88epKWl4cCBA8jIyIDZbMb48eNRW1tr32fhwoXYtGkT1q5diz179qC0tBSTJ0+2b7dYLEhNTYXJZML+/fvx0UcfYcWKFXjxxRft+xQWFiI1NRVjx45FdnY2FixYgMcffxzbt29vh0Oma5EkCasO2y4fzeDZFyKimzI1PgIechmOFVUhX2cQHcdlySRJkm72iy9evIiQkBDs2bMHo0ePhl6vR3BwMD799FNMnToVAJCfn4/+/fsjMzMTI0eOxNatWzFhwgSUlpYiNNQ2c+Hy5cuxePFiXLx4ESqVCosXL8aWLVuQm5tr/7tmzJiBqqoqbNu2rVXZDAYDtFot9Ho9NBrNzR6iWzlyrhJTl2fCS6nA4ReS4cvxL0REN2XeJ1nYmqvDr2/rjpfvGyA6jlNp7ef3LY2B0ettt4kFBgYCALKysmA2m5GcnGzfp1+/foiKikJmZiYAIDMzE4MGDbKXFwBISUmBwWDAyZMn7fv89DWa92l+jasxGo0wGAwtHtQ2q5vOvqQO7sryQkR0C5rHEK4/WoJ6k0VwGtd00wXGarViwYIFGDVqFAYOHAgA0Ol0UKlU8Pf3b7FvaGgodDqdfZ+flpfm7c3brrePwWBAfX39VfOkp6dDq9XaH5GRkTd7aG6pxtiILTm2AWfTh/O9IyK6Fbf37oKIAC8YGhrxVQ4H83aEmy4waWlpyM3NxapVq9ozz01bsmQJ9Hq9/VFcXCw6klPZcqIUdSYLegb7ICE6QHQcIiKnZhvMa/tlkIN5O8ZNFZj58+dj8+bN2LVrFyIiIuzPh4WFwWQyoaqqqsX+5eXlCAsLs+/z87uSmv98o300Gg28vLyumkmtVkOj0bR4UOs1Xz56MCESMplMcBoiIuc3LSESCrkMR85fwenyatFxXE6bCowkSZg/fz42bNiAnTt3okePHi22x8fHQ6lUYseOHfbnCgoKUFRUhKSkJABAUlIScnJyUFFRYd8nIyMDGo0GsbGx9n1++hrN+zS/BrWvMxXVOFpUBYVchsnDuomOQ0TkEkI1nhjXLwTAjxOEUvtpU4FJS0vDJ598gk8//RR+fn7Q6XTQ6XT2cSlarRaPPfYYFi1ahF27diErKwtz5sxBUlISRo4cCQAYP348YmNj8cgjj+D48ePYvn07XnjhBaSlpUGtVgMA5s6di7Nnz+L5559Hfn4+3nnnHaxZswYLFy5s58Mn4MezL2P7hiDEz1NwGiIi1/E/ibbBvJ8fLUGDmYN521ObCsy7774LvV6PO++8E127drU/Vq9ebd/njTfewIQJEzBlyhSMHj0aYWFhWL9+vX27QqHA5s2boVAokJSUhIcffhizZs3Cn/70J/s+PXr0wJYtW5CRkYG4uDi8/vrr+OCDD5CSktIOh0w/ZbZYsf7oBQAcvEtE1N5GxwSjm78X9PVmbMvViY7jUm5pHhhHxnlgWmdbrg5zP8lCsJ8amb+/Cx4Kri5BRNSe3vrmNN745hQSewRi9VMcCnEjnTIPDDm/NUdsl4+mDItgeSEi6gAPDo+AXAYcLKzEuUu1N/4CahV+Yrkxnb4Buwtsg6mnJUTcYG8iIroZXbVeuCMmGACwNouDedsLC4wb+/xoCawSMLx7AHoF+4qOQ0TksprHGK7LKkGjxSo4jWtggXFTkiTZLx89mMDBu0REHWlc/xAEeCtRbjDi29OXRMdxCSwwbupgYSXOX66Dj0qB1MFdRcchInJpag8F7h9qm2er+ZdHujUsMG5qTdPcLxPjwuGt4sKNREQdrfky0jffl+NyjVFwGufHAuOGDA1mfJVrW1zsQc79QkTUKfqFaTA4QguzRcKGYxdEx3F6LDBu6MvsUjSYrYgJ8cXQSH/RcYiI3EbzmMM1R4rhotOwdRoWGDe0NqsEABduJCLqbBPjwqH2kONUeQ2Ol+hFx3FqLDBu5kxFDY4X2xZubB5QRkREnUPrpcS9A8MAcDDvrWKBcTPrj9rOvozpE4xgP7XgNERE7qd57OGm7FLUm7jA481igXEjFuuPA8emDOPMu0REIozsEYTIQC9UGxuxtemGCmo7Fhg3kvnDZZTpG6Dx9MC4/iGi4xARuSW5XIZp8T8O5qWbwwLjRj5vunw0MS4cnkqF4DRERO5ranwEZDLgwNlKnL/MBR5vBguMm6gxNmJbrg4AMCWel4+IiEQK9//JAo9HSgSncU4sMG5ia04Z6s0W9Ojiw7lfiIgcwIMJtl8m12WVwGLlnDBtxQLjJpovH00Z1o1zvxAROYC7Y0Ph762EztCAvacvio7jdFhg3EBxZR0OnK2ETAY8wLuPiIgcgtpDgfuH2ObjWsvBvG3GAuMGNjbdOp3UMwjd/L0EpyEiombNSwtk5HGBx7ZigXFxkiRhfVOBmcyzL0REDiU2XINB3WwLPH6RXSo6jlNhgXFxR4uuoPBSLbxVCvv01URE5DimNQ3mbR6rSK3DAuPi1mXZzr7cMzAMPmoPwWmIiOjnJg4Oh1Ihw8lSA/JKDaLjOA0WGBfWYLZg8wnbKcmpvHxEROSQAnxUSO4fCoBnYdqCBcaFffN9OaobGhGu9cTInkGi4xAR0TVMbZpgdOOxCzBbrILTOAcWGBf2eZatyT8wrBvkcs79QkTkqEb3CUYXXzUu15qwp4BzwrQGC4yLqqhuwN7TlwDw7iMiIkenVMhx/5BwALaZeenGWGBc1BfHSmGxShga5Y9ewb6i4xAR0Q00r1O3I78cV2pNgtM4PhYYFyRJ0k+WDuDZFyIiZ9C/qwYDu2lgtkj48jjnhLkRFhgXlFdmQL6uGiqFHBMHh4uOQ0RErdT8SycvI90YC4wL+rxp7pfk2BBovZWC0xARUWtNGtINSoUMORf0KNBVi47j0FhgXIzZYsUX2bYCw8tHRETOJdBHhbv6hQDgnDA3wgLjYvYUXMTlWhO6+Kowuk+w6DhERNRGU+NtCzyuP3oBjZwT5ppYYFzM+mO2xm47Dcn/vEREzubOvsEI8lHhUo0Re09zTphr4SecC6mqM+GbvAoAvHxEROSslAo5Jg3pBuDHMY30SywwLmTTiTKYLFb0C/NDbLhGdBwiIrpJzUsLZOSVo6qOc8JcDQuMC2leOqD5G5+IiJxTbLgGsV01MFms2MQ5Ya6KBcZF/HCxBtnFVVDIZfZTj0RE5LyaZ+blnDBXxwLjItY33W43pk8wgv3UgtMQEdGtmjQkHB5yGY6X6HG6nHPC/BwLjAuwWiVsOGob6DV5GM++EBG5gi6+aoxtmhNmHeeE+QUWGBeQefYySvUN0Hh6ILl/qOg4RETUTprHNG7gnDC/wALjApoH706IC4enUiE4DRERtZexfUMQ4K1ERbUR3525JDqOQ2GBcXK1xkZszdUB4NwvRESuRuXx45wwHMzbEguMk9uaq0O92YIeXXwwLMpfdBwiImpnzZeRvs4rh77OLDiN42CBcXLNl48mD+0GmUwmOA0REbW3AeEa9Avzg6nRis05nBOmGQuMEyu5UofMs5cBAA/w7iMiIpckk8nsZ2F4GelHLDBOrPnW6aSeQYgI8BachoiIOsqkId2gkMtwrKgKZypqRMdxCCwwTkqSJKw/ZiswU7h0ABGRSwv2U2Ns32AAP05c6u5YYJzU0aIqFF6qhZdSgXsHhomOQ0REHaz5TtP1Ry/AYpUEpxGPBcZJfd7UwO8dGAYftYfgNERE1NHu6h8Cf28ldIYG7OOcMCwwzqjBbMHmptVJefmIiMg9qD0UuC8uHMCPv8S6MxYYJ/TN9+UwNDQiXOuJpJ5BouMQEVEnab4baVuuDoYG954ThgXGCa1vuvvogWHdIJdz7hciIncxqJsWfUJ9YWy0YsuJMtFxhGKBcTIXq43Yc+oiAGAylw4gInIrMpnMPpj3czefE4YFxsl8kW0bfT4k0h+9gn1FxyEiok72wNBukMuAI+evoPBSreg4wrDAOJnmWRg5eJeIyD2FaDwxpo9tThh3PgvT5gKzd+9eTJw4EeHh4ZDJZNi4cWOL7ZIk4cUXX0TXrl3h5eWF5ORknD59usU+lZWVmDlzJjQaDfz9/fHYY4+hpqblzIInTpzAHXfcAU9PT0RGRuLVV19t+9G5mLxSA/J11VAp5Jg4uKvoOEREJEjzL7Hrj5bA6qZzwrS5wNTW1iIuLg7Lli276vZXX30Vb7/9NpYvX46DBw/Cx8cHKSkpaGhosO8zc+ZMnDx5EhkZGdi8eTP27t2LJ5980r7dYDBg/PjxiI6ORlZWFl577TW8/PLL+Ne//nUTh+g6mm+bS44Ngb+3SnAaIiISJbl/KDSeHijVN9jXxHM70i0AIG3YsMH+Z6vVKoWFhUmvvfaa/bmqqipJrVZLn332mSRJkpSXlycBkA4fPmzfZ+vWrZJMJpMuXLggSZIkvfPOO1JAQIBkNBrt+yxevFjq27dvq7Pp9XoJgKTX62/28ByKqdEixf/5ayl68WYp46ROdBwiIhLsDxtOSNGLN0sLVx0THaVdtfbzu13HwBQWFkKn0yE5Odn+nFarRWJiIjIzMwEAmZmZ8Pf3R0JCgn2f5ORkyOVyHDx40L7P6NGjoVL9eJYhJSUFBQUFuHLlylX/bqPRCIPB0OLhSvaeuohLNSYE+agwpmk9DCIicl/NdyN9lVuGajecE6ZdC4xOpwMAhIaGtng+NDTUvk2n0yEkJKTFdg8PDwQGBrbY52qv8dO/4+fS09Oh1Wrtj8jIyFs/IAfSfPlo0pBuUCo49pqIyN3Z7kb1QYPZiq05V/9sdGUu80m4ZMkS6PV6+6O4uFh0pHZTVWfCN3kVAIAp8d0EpyEiIkcgk8nsg3nXueHSAu1aYMLCbKsil5eXt3i+vLzcvi0sLAwVFRUttjc2NqKysrLFPld7jZ/+HT+nVquh0WhaPFzFphNlMFms6N9VgwHhWtFxiIjIQUweGgG5DDhUWInzl91rTph2LTA9evRAWFgYduzYYX/OYDDg4MGDSEpKAgAkJSWhqqoKWVlZ9n127twJq9WKxMRE+z579+6F2fzjNb2MjAz07dsXAQEB7RnZKdjnfhnGsy9ERPSjMK0nbo9pmhOmaZkZd9HmAlNTU4Ps7GxkZ2cDsA3czc7ORlFREWQyGRYsWIC//OUv+PLLL5GTk4NZs2YhPDwc999/PwCgf//+uOeee/DEE0/g0KFD2LdvH+bPn48ZM2YgPNy2yuZDDz0ElUqFxx57DCdPnsTq1avx1ltvYdGiRe124M7iTEU1jhdXQSGXYdIQFhgiImqp+Zdbd5sTxqOtX3DkyBGMHTvW/ufmUjF79mysWLECzz//PGpra/Hkk0+iqqoKt99+O7Zt2wZPT0/716xcuRLz58/HuHHjIJfLMWXKFLz99tv27VqtFl9//TXS0tIQHx+PLl264MUXX2wxV4y7WJdla9Rj+wYj2E8tOA0RETmalAFh8FN7oORKPQ4WViKpV5DoSJ1CJkmSS9Y1g8EArVYLvV7vtONhLFYJty3dgXKDEe/OHIZ7B3H2XSIi+qUl63Pw2aEiTBkWgdcfjBMd55a09vPbZe5CckX7zlxCucEIf28l7uofcuMvICIitzS16Q7VrbllqDU2Ck7TOVhgHFjz4N374sKh9lAITkNERI5qWFQAenTxQZ3Jgq257jEnDAuMgzI0mLH9pO2bcCpXniYiouuQyWT2z4p1Wa4zD9r1sMA4qC0nymBstCImxBeDunHuFyIiur4HhnaDTAYcOFuJ4so60XE6HAuMg/q86fLR1PgIyGQywWmIiMjRhft7YVSvLgCA9W4wJwwLjAM6d6kWR85fgVxma9RERESt0bzczOdHS+CiNxnbscA4oOaFG++ICUaIxvMGexMREdmkDAiDr9oDRZV1OHzuiug4HYoFxsFYrZL91B8H7xIRUVt4qzyQ2jRnmKsP5mWBcTAHCi/jQlU9/Dw9cHdsqOg4RETkZJpXqP4qR4c6k+vOCcMC42Ca536ZGBcOTyXnfiEiorYZ3j0AUYHeqDE22qfjcEUsMA6k1tiIbU0TEE0ZxstHRETUdi3nhCkRnKbjsMA4kK9yylBnsqBnFx8Mi/IXHYeIiJxU8x2s+3+wDUtwRSwwDqS5KU/h3C9ERHQLIgO9kdQzCJIEbDjqmmdhWGAcxLlLtThYWAm5DJg8jHO/EBHRrWm+jPT50QsuOScMC4yDWHPEdrvb6D7B6Kr1EpyGiIic3T0Dw+CtUqDwUi2OFrnenDAsMA6g0WK1Xz6anhApOA0REbkCH7UHfmWfE8b1LiOxwDiAPacuoqLaiCAfFcb159wvRETUPprvaN18vAwNZovgNO2LBcYBrD5su3z0wNBuUHnwPwkREbWPxB6BiAjwQrULzgnDT0vBLlYbsTO/AgAwfTgvHxERUfuRy2X2szCudhmJBUaw9UdL0GiVMDTKHzGhfqLjEBGRi2kuMPvOXIJO3yA4TfthgRFIkiSsbrr7iIN3iYioI0QFeWNEj0BYJeBzF5oThgVGoKzzV3D2Yi28VQpMiAsXHYeIiFzUg02/JK86XASr1TXmhGGBEah58G7qoK7wVXsITkNERK4qdVBX+Hl6oLiyHvt+uCQ6TrtggRGkxtiILTllADh4l4iIOpaXSoHJTesjrTpULDhN+2CBEWTz8VLbwo3BPoiPDhAdh4iIXNyMEVEAgO0ndbhYbRSc5taxwAjy6aEiAMCM4ZFcuJGIiDpc/64aDIn0R6NVconBvCwwApwoqcKJEj1UCjmmxvPyERERdY6Hms7CrDrk/IN5WWAEWHnAdvblV4PCEOijEpyGiIjcxYQ4200j5y7X4cDZy6Lj3BIWmE6mrzfjy+OlAICZI6MFpyEiInfirfLA/UNt03Z8dti5B/OywHSyDUdLUG+2oG+oHxI4eJeIiDrZjOFNg3lzdbhc47yDeVlgOpEkSVh50Hb5aObIKA7eJSKiTjewmxaDI7QwWaxOvT4SC0wnOlRYidMVNfBSKnB/0/34REREnW1mou0szMcHzsPipIN5WWA6UfPZl/uHhkPjqRSchoiI3NWkId3g761EyZV67MyvEB3nprDAdJJLNUZszbXNvPvQCA7eJSIicTyVCvss8B/tPyc2zE1igekka44Uw2yREBehxaAIreg4RETk5h4ZGQ25DPjuzCWcqagWHafNWGA6gdlixceZ5wEAD/PWaSIicgARAd5I7h8KAPho/3nBadqOBaYTbMvVoUzfgC6+KkyMCxcdh4iICADw69u6AwA+P1oCQ4NZbJg2YoHpBB/uKwQAzEyMhqdSITgNERGRTVKvIPQJ9UWdyYJ1R5zrlmoWmA52rOgKjhZVQaWQY+bIKNFxiIiI7GQyGWYldQcA/DfznFPdUs0C08E+3HcOADAxLhwhfp5iwxAREf3MA0O7QeNpWx8pI69cdJxWY4HpQDp9A77Ksd06PWdUd7FhiIiIrsJH7WE/C7N8zw+QJOc4C8MC04H+m3kOjVYJI3oEYmA33jpNRESOafZt3aHykCO7uAqHz10RHadVWGA6iKHBbL91+rHbewhOQ0REdG3BfmpMjY8AALy35wfBaVqHBaaDfHLgPKqNjYgJ8cXdTffZExEROaon7ugJmQzYkV+BU+WOP7EdC0wHqDdZ8O9vbbdOz7uzF+RyrjpNRESOrUcXH9wzIAwA8K+9ZwWnuTEWmA6w5kgxLteaEBHgxYnriIjIaTw1phcAYOOxCyi5Uic4zfWxwLQzU6PVfv3wqTG9oFTwLSYiIucwJNIfo3oHodEqYdmuM6LjXBc/XdvZuqwSlOob0MVXjWlNA6KIiIicxcLkPgCAtUdKUFzpuGdhWGDaUYPZgrd2nAIA/ObOXlw2gIiInE5C90CM7hOMRquE/9t5WnSca2KBaUcf7T+HcoMR3fy9uGwAERE5rYXJMQCAz49eQOGlWsFpro4Fpp0YGsx4t2nsy4LkGKg9ePaFiIic09CoANzVLwQWq4T0r74XHeeqWGDaybJdZ1BVZ0bvEF9MHsaxL0RE5Nz+91f9oJDL8HVeOfafuSQ6zi+wwLSDMxXV9nlfltxr+w9ORETkzHqH+OHhRNtwiD9tznO4lapZYG6RJEl46cuTaLRKSO4fgnGcdZeIiFzEguQ+0Hh6IF9XjU8PnhcdpwUWmFu0LqsE+85chspDjhcnDBAdh4iIqN0E+Kiw6G7bbdXpW/NRdNlxbqt26AKzbNkydO/eHZ6enkhMTMShQ4dER2qhuLIOr2zKA2AbuBsV5C04ERERUfualdQdiT0CUWey4HdrjzvMpSSHLTCrV6/GokWL8NJLL+Ho0aOIi4tDSkoKKioqREcDANQaG/HUx1moMTYiIToAT43uJToSERFRu5PLZfj7tDh4qxQ4dK4Sr27PFx0JgAMXmH/84x944oknMGfOHMTGxmL58uXw9vbGf/7zH9HR0GC24OnPjiGvzIAuviq8OWMIB+4SEZHLigz0xtIpgwEA7+05iw/3FQpO5KAFxmQyISsrC8nJyfbn5HI5kpOTkZmZKTAZkF1chcnv7MfO/AqoPOR475F4RATw0hEREbm2++LCsaBpgrtXNuVh0epsXK4xCsvjkAXm0qVLsFgsCA1teUdPaGgodDrdVb/GaDTCYDC0eLQ3SZLwx425yCszQOulxEdzRiA+OrDd/x4iIiJH9Oy4GCy6uw9kMmD9sQv45ECRsCwOWWBuRnp6OrRarf0RGRnZ7n+HTCbDn+8fiMlDu2HHb8cgqVdQu/8dREREjkomk+GZcTFYP+82pAwIxVNjeorLIkmSYwwn/gmTyQRvb2+sW7cO999/v/352bNno6qqCl988cUvvsZoNMJo/PFUlsFgQGRkJPR6PTQaTWfEJiIioltkMBig1Wpv+PntkGdgVCoV4uPjsWPHDvtzVqsVO3bsQFJS0lW/Rq1WQ6PRtHgQERGRa/IQHeBaFi1ahNmzZyMhIQEjRozAm2++idraWsyZM0d0NCIiIhLMYQvM9OnTcfHiRbz44ovQ6XQYMmQItm3b9ouBvUREROR+HHIMTHto7TU0IiIichxOPQaGiIiI6HpYYIiIiMjpsMAQERGR02GBISIiIqfDAkNEREROhwWGiIiInA4LDBERETkdFhgiIiJyOiwwRERE5HQcdimBW9U8wbDBYBCchIiIiFqr+XP7RgsFuGyBqa6uBgBERkYKTkJERERtVV1dDa1We83tLrsWktVqRWlpKfz8/CCTydrtdQ0GAyIjI1FcXOy2ayy5+3vg7scP8D0A+B64+/EDfA866vglSUJ1dTXCw8Mhl197pIvLnoGRy+WIiIjosNfXaDRu+Q37U+7+Hrj78QN8DwC+B+5+/ADfg444/uudeWnGQbxERETkdFhgiIiIyOmwwLSRWq3GSy+9BLVaLTqKMO7+Hrj78QN8DwC+B+5+/ADfA9HH77KDeImIiMh18QwMEREROR0WGCIiInI6LDBERETkdFhgiIiIyOmwwLTRsmXL0L17d3h6eiIxMRGHDh0SHanD7N27FxMnTkR4eDhkMhk2btzYYrskSXjxxRfRtWtXeHl5ITk5GadPnxYTtgOkp6dj+PDh8PPzQ0hICO6//34UFBS02KehoQFpaWkICgqCr68vpkyZgvLyckGJ29e7776LwYMH2yepSkpKwtatW+3bXfnYr2bp0qWQyWRYsGCB/TlXfw9efvllyGSyFo9+/frZt7v68Te7cOECHn74YQQFBcHLywuDBg3CkSNH7Ntd/Wdh9+7df/F9IJPJkJaWBkDc9wELTBusXr0aixYtwksvvYSjR48iLi4OKSkpqKioEB2tQ9TW1iIuLg7Lli276vZXX30Vb7/9NpYvX46DBw/Cx8cHKSkpaGho6OSkHWPPnj1IS0vDgQMHkJGRAbPZjPHjx6O2tta+z8KFC7Fp0yasXbsWe/bsQWlpKSZPniwwdfuJiIjA0qVLkZWVhSNHjuCuu+7CpEmTcPLkSQCufew/d/jwYbz33nsYPHhwi+fd4T0YMGAAysrK7I/vvvvOvs0djv/KlSsYNWoUlEoltm7diry8PLz++usICAiw7+PqPwsPHz7c4nsgIyMDADBt2jQAAr8PJGq1ESNGSGlpafY/WywWKTw8XEpPTxeYqnMAkDZs2GD/s9VqlcLCwqTXXnvN/lxVVZWkVqulzz77TEDCjldRUSEBkPbs2SNJku14lUqltHbtWvs+33//vQRAyszMFBWzQwUEBEgffPCBWx17dXW1FBMTI2VkZEhjxoyRnn32WUmS3OO//0svvSTFxcVddZs7HL8kSdLixYul22+//Zrb3fFn4bPPPiv16tVLslqtQr8PeAamlUwmE7KyspCcnGx/Ti6XIzk5GZmZmQKTiVFYWAidTtfi/dBqtUhMTHTZ90Ov1wMAAgMDAQBZWVkwm80t3oN+/fohKirK5d4Di8WCVatWoba2FklJSW517GlpaUhNTW1xrID7/Pc/ffo0wsPD0bNnT8ycORNFRUUA3Of4v/zySyQkJGDatGkICQnB0KFD8f7779u3u9vPQpPJhE8++QSPPvooZDKZ0O8DFphWunTpEiwWC0JDQ1s8HxoaCp1OJyiVOM3H7C7vh9VqxYIFCzBq1CgMHDgQgO09UKlU8Pf3b7GvK70HOTk58PX1hVqtxty5c7FhwwbExsa6xbEDwKpVq3D06FGkp6f/Yps7vAeJiYlYsWIFtm3bhnfffReFhYW44447UF1d7RbHDwBnz57Fu+++i5iYGGzfvh3z5s3DM888g48++giA+/0s3LhxI6qqqvDrX/8agNj/D1x2NWqi9pSWlobc3NwW1//dQd++fZGdnQ29Xo9169Zh9uzZ2LNnj+hYnaK4uBjPPvssMjIy4OnpKTqOEPfee6/93wcPHozExERER0djzZo18PLyEpis81itViQkJOBvf/sbAGDo0KHIzc3F8uXLMXv2bMHpOt+///1v3HvvvQgPDxcdhWdgWqtLly5QKBS/GFldXl6OsLAwQanEaT5md3g/5s+fj82bN2PXrl2IiIiwPx8WFgaTyYSqqqoW+7vSe6BSqdC7d2/Ex8cjPT0dcXFxeOutt9zi2LOyslBRUYFhw4bBw8MDHh4e2LNnD95++214eHggNDTU5d+Dn/P390efPn1w5swZt/geAICuXbsiNja2xXP9+/e3X0pzp5+F58+fxzfffIPHH3/c/pzI7wMWmFZSqVSIj4/Hjh077M9ZrVbs2LEDSUlJApOJ0aNHD4SFhbV4PwwGAw4ePOgy74ckSZg/fz42bNiAnTt3okePHi22x8fHQ6lUtngPCgoKUFRU5DLvwc9ZrVYYjUa3OPZx48YhJycH2dnZ9kdCQgJmzpxp/3dXfw9+rqamBj/88AO6du3qFt8DADBq1KhfTJ9w6tQpREdHA3CPn4XNPvzwQ4SEhCA1NdX+nNDvgw4dIuxiVq1aJanVamnFihVSXl6e9OSTT0r+/v6STqcTHa1DVFdXS8eOHZOOHTsmAZD+8Y9/SMeOHZPOnz8vSZIkLV26VPL395e++OIL6cSJE9KkSZOkHj16SPX19YKTt4958+ZJWq1W2r17t1RWVmZ/1NXV2feZO3euFBUVJe3cuVM6cuSIlJSUJCUlJQlM3X5+//vfS3v27JEKCwulEydOSL///e8lmUwmff3115IkufaxX8tP70KSJNd/D377299Ku3fvlgoLC6V9+/ZJycnJUpcuXaSKigpJklz/+CVJkg4dOiR5eHhIf/3rX6XTp09LK1eulLy9vaVPPvnEvo+r/yyUJNtdt1FRUdLixYt/sU3U9wELTBv93//9nxQVFSWpVCppxIgR0oEDB0RH6jC7du2SAPziMXv2bEmSbLcP/vGPf5RCQ0MltVotjRs3TiooKBAbuh1d7dgBSB9++KF9n/r6euk3v/mNFBAQIHl7e0sPPPCAVFZWJi50O3r00Uel6OhoSaVSScHBwdK4cePs5UWSXPvYr+XnBcbV34Pp06dLXbt2lVQqldStWzdp+vTp0pkzZ+zbXf34m23atEkaOHCgpFarpX79+kn/+te/Wmx39Z+FkiRJ27dvlwBc9bhEfR/IJEmSOvYcDxEREVH74hgYIiIicjosMEREROR0WGCIiIjI6bDAEBERkdNhgSEiIiKnwwJDRERETocFhoiIiJwOCwwRERE5HRYYIiIicjosMEREROR0WGCIiIjI6bDAEBERkdP5/31a56cAb/dyAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "%%time\n",
    "fft_sf = list(fft_sf)\n",
    "for i in range(ITERATIONS):\n",
    "    fft_sf.extend(gcalculate_sf(fft_ps))\n",
    "fft_sf = cp.asarray(fft_sf)\n",
    "_x = np.arange(fft_ps.grid.resolution[0] - 1) * fft_ps.grid.delta\n",
    "plt.plot(_x, fft_sf.mean(axis=0).get())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "27322f65",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 15min, sys: 107 ms, total: 15min\n",
      "Wall time: 15min 1s\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7fdc0eed88d0>]"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "%%time\n",
    "sh_sf = list(sh_sf)\n",
    "for i in range(ITERATIONS):\n",
    "    sh_sf.extend(gcalculate_sf(sh_ps))\n",
    "sh_sf = cp.asarray(sh_sf)\n",
    "_x = np.arange(sh_ps.grid.resolution[0] - 1) * sh_ps.grid.delta\n",
    "plt.plot(_x, sh_sf.mean(axis=0).get())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "47ed9e87",
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams['axes.axisbelow'] = True\n",
    "plt.rcParams[\"font.family\"] = \"DejaVu Serif\"\n",
    "plt.rcParams[\"font.serif\"] = \"STIX\"\n",
    "plt.rcParams[\"mathtext.fontset\"] = \"dejavuserif\"\n",
    "\n",
    "SAVEFIG_KWARGS = {\n",
    "    \"format\": \"pdf\",\n",
    "    \"dpi\": 300,\n",
    "    \"bbox_inches\": \"tight\",\n",
    "    \"pad_inches\": 0.005\n",
    "    }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "f18a7876",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "_, ax = plt.subplots(1, 1, figsize=(4, 3))\n",
    "plt.plot(_r, num_sf.get(), c='k', ls='-', label=\"Theory\")\n",
    "plt.plot(_x, 0.998 * sparce_spectrum_sf.mean(axis=0).get(), c='k', dashes=[8, 2], label=\"Sparse-spectrum\")\n",
    "plt.plot(_x, sh_sf.mean(axis=0).get(), c='k', ls='-.', label=\"Subharmonics\")\n",
    "plt.plot(_x, fft_sf.mean(axis=0).get(), c='k', ls=':', label=\"FFT\")\n",
    "plt.xlabel(\"Separation distance $|\\Delta \\mathbf{r}|$ (m)\")\n",
    "plt.ylabel(\"Phase structure function $D_{\\phi}$\")\n",
    "plt.legend()\n",
    "plt.grid(which='major', color='#BBBBBB', linestyle='-')\n",
    "plt.savefig('structure_function.pdf', **SAVEFIG_KWARGS)\n",
    "# plt.yscale('log')\n",
    "# plt.savefig('structure_function_log.pdf', **SAVEFIG_KWARGS)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dae8781b",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/04_src/README.md <==
# Numerical simulations of atmospheric quantum channels: Source code

## Structure

The project consists of 5 stages:
- `01-simulation` - at this stage the main data simulation is performed (the results can be found in the `01-simulation/data` folder);
- `02-analysis` - at this stage the data transformation is performed (obtaining the PDT, the KS functions for all the models; the results will be saved in the `02-analysis/results` folder);
- `03-plots` - the stage of plotting the PDT & KS figures used in the paper;
- `04-details` - the stage of analysing and plotting the figures to the `V. STATISTICAL CHARACTERISTICS OF BEAM PARAMETERS` section;
- `05-application` - the stage of plotting the figures to the `VI. APPLICATION: TRANSMISSION OF SQUEEZED LIGHT` section;


## Running
Make sure you have [Python 3.8+](https://realpython.com/installing-python/#how-to-install-python-on-linux) installed.
Create a [virtual environment](https://packaging.python.org/en/latest/tutorials/installing-packages/#creating-and-using-virtual-environments) and [install the required packages](https://packaging.python.org/en/latest/tutorials/installing-packages/#use-pip-for-installing) from the `requirements.txt` file:
```
python3 -m venv venv
source venv/bin/activate
python3 -m pip install -r requirements.txt
```
Then you can go to the required stage directory, i.e. `cd 03-plots` and execute:
```
python3 main.py
```


<!-- ## Citation -->


==> anc/04_src/requirements.txt <==
contourpy==1.0.6
cycler==0.11.0
fonttools==4.38.0
fjson==0.1.6
kiwisolver==1.4.4
matplotlib==3.6.3
numpy==1.24.1
packaging==23.0
pandas==1.5.2
Pillow==9.4.0
pyAtmosphere==0.0.1
pyparsing==3.0.9
python-dateutil==2.8.2
pytz==2022.7
scipy==1.10.0
six==1.16.0


==> anc/README.md <==
# Numerical simulations of atmospheric quantum channels: Supplementary materials

## Structure

- **01_interactive** - contains a Jupyter notebook for interactive study of the data (PDT- and KS-values) for different channels and aperture radii;
- **02_data_sample** - contains samples of the transmittance in the `.csv` format: several aperture radii for three channels;
- **03_results** - contains the transformed data: PDT- and KS-values for all the numerical and analytical models;
- **04_src** - the source code of the project.

See below for details.


## Interactive Jupyter notebook

You can run the Jupyter notebook locally or use the ready-to-use online Google Colab notebook: https://colab.research.google.com/drive/1PINOk0FjQgH5rovDj6F6Q7gcL6m3-HE8 (Don't forget to run with `Runtime -> Run all`).

To run it locally, make sure you have [Python 3.8+](https://realpython.com/installing-python/#how-to-install-python-on-linux) installed.
Go to the `01_interactive` directory, create a [virtual environment](https://packaging.python.org/en/latest/tutorials/installing-packages/#creating-and-using-virtual-environments), [install the required packages](https://packaging.python.org/en/latest/tutorials/installing-packages/#use-pip-for-installing) from the `requirements.txt` file and start the jupyter-notebook server:
```
cd 01_interactive
python3 -m venv venv
source venv/bin/activate
python3 -m pip install -r requirements.txt
jupyter-notebook
```
Open the file `interactive.ipynb` in the opened Jupyter notebook file manager or using the link: http://localhost:8888/notebooks/interactive.ipynb.
Then run all the cells: `Kernel -> Restart & Run All`.

After that, you can interact with the user interface:

![Preview of the interactive jupyter notebook](01_interactive/preview.png)
1. Change the channel (the parameters of the channels can be found in the paper) and the aperture radius.
2. Enable/disable the numerical and analytical models, adjust the line labels and smooth.
3. Change the figure parameters.


## Data sample
The transmittance data sample can be found in the files: `02_data_sample/{channel_name}/transmittance.csv`.

Available `channel_name` values:
- `weak_zap` -- Weak turbulence impact with wave-front radius $F_0=z_{ap}$.
- `weak_inf` -- Weak turbulence impact with wave-front radius $F_0=\infty$.
- `moderate_zap` -- Moderate turbulence impact with wave-front radius $F_0=z_{ap}$.
- `moderate_inf` -- Moderate turbulence impact with wave-front radius $F_0=\infty$.
- `strong_inf` -- Strong turbulence impact with wave-front radius $F_0=\infty$.

The `transmittance.csv` files are organised in such a way:
- The first row is the list of aperture radii.
- The next rows are samples of transmittances for each aperture radius.

The numerically-simulated data do not take into account constant losses in the atmosphere, which are typically of the order of 0.1 db/km.
To account for them, all random transmittance values should be multiplied by the appropriate constant transmittance.


## Results

The PDT functions can be found in the files `03_results/{channel_name}/{model_name}/{aperture_radius}.csv` files.

The Kolmogorov-Smirnov results can be found in the `03_results/{channel_name}/{model_name}/ks_values.csv` files.


## Source code

For details about the source code, please see the `04_src/README.md` file.

